The Augmented Mixing Method: Computing High-Accuracy Primal-Dual Solutions to Large-Scale SDPs via Column Updates

The Burer-Monteiro factorization has become a powerful tool for solving large-scale semidefinite programs (SDPs), enabling recently developed low-rank solvers to tackle problems previously beyond reach. However, existing methods are typically designed to prioritize scalability over solution accuracy. We introduce the Augmented Mixing Method, a new algorithm that combines the Burer-Monteiro factorization with an inexact augmented Lagrangian framework and a block coordinate descent scheme. Our method emphasizes solving low-dimensional subproblems efficiently and to high precision. Inequality constraints are handled directly, without explicitly maintaining slack variables in the algorithm. A novel dynamic update strategy for the penalty parameter ensures that primal and dual feasibility progress remain balanced. This approach enables our method to compute highly accurate primal-dual solutions, even for large-scale SDPs with over ten million inequality constraints. Despite lacking theoretical convergence guarantees, the Augmented Mixing Method shows strong practical performance with default parameters across a wide range of SDP instances. It often produces more accurate primal-dual solutions than state-of-the-art interior-point methods and scales significantly better. Our open-source Julia implementation is memory-efficient, customizable, and supports arbitrary-precision arithmetic.

==> anc/LICENSE <==
Copyright (C) 2025 Jan Schwiddessen <jan.schwiddessen@aau.at> and contributors

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with this program.  If not, see <https://www.gnu.org/licenses/>.


                    GNU GENERAL PUBLIC LICENSE
                       Version 3, 29 June 2007

 Copyright (C) 2007 Free Software Foundation, Inc. <https://fsf.org/>
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.

                            Preamble

  The GNU General Public License is a free, copyleft license for
software and other kinds of works.

  The licenses for most software and other practical works are designed
to take away your freedom to share and change the works.  By contrast,
the GNU General Public License is intended to guarantee your freedom to
share and change all versions of a program--to make sure it remains free
software for all its users.  We, the Free Software Foundation, use the
GNU General Public License for most of our software; it applies also to
any other work released this way by its authors.  You can apply it to
your programs, too.

  When we speak of free software, we are referring to freedom, not
price.  Our General Public Licenses are designed to make sure that you
have the freedom to distribute copies of free software (and charge for
them if you wish), that you receive source code or can get it if you
want it, that you can change the software or use pieces of it in new
free programs, and that you know you can do these things.

  To protect your rights, we need to prevent others from denying you
these rights or asking you to surrender the rights.  Therefore, you have
certain responsibilities if you distribute copies of the software, or if
you modify it: responsibilities to respect the freedom of others.

  For example, if you distribute copies of such a program, whether
gratis or for a fee, you must pass on to the recipients the same
freedoms that you received.  You must make sure that they, too, receive
or can get the source code.  And you must show them these terms so they
know their rights.

  Developers that use the GNU GPL protect your rights with two steps:
(1) assert copyright on the software, and (2) offer you this License
giving you legal permission to copy, distribute and/or modify it.

  For the developers' and authors' protection, the GPL clearly explains
that there is no warranty for this free software.  For both users' and
authors' sake, the GPL requires that modified versions be marked as
changed, so that their problems will not be attributed erroneously to
authors of previous versions.

  Some devices are designed to deny users access to install or run
modified versions of the software inside them, although the manufacturer
can do so.  This is fundamentally incompatible with the aim of
protecting users' freedom to change the software.  The systematic
pattern of such abuse occurs in the area of products for individuals to
use, which is precisely where it is most unacceptable.  Therefore, we
have designed this version of the GPL to prohibit the practice for those
products.  If such problems arise substantially in other domains, we
stand ready to extend this provision to those domains in future versions
of the GPL, as needed to protect the freedom of users.

  Finally, every program is threatened constantly by software patents.
States should not allow patents to restrict development and use of
software on general-purpose computers, but in those that do, we wish to
avoid the special danger that patents applied to a free program could
make it effectively proprietary.  To prevent this, the GPL assures that
patents cannot be used to render the program non-free.

  The precise terms and conditions for copying, distribution and
modification follow.

                       TERMS AND CONDITIONS

  0. Definitions.

  "This License" refers to version 3 of the GNU General Public License.

  "Copyright" also means copyright-like laws that apply to other kinds of
works, such as semiconductor masks.

  "The Program" refers to any copyrightable work licensed under this
License.  Each licensee is addressed as "you".  "Licensees" and
"recipients" may be individuals or organizations.

  To "modify" a work means to copy from or adapt all or part of the work
in a fashion requiring copyright permission, other than the making of an
exact copy.  The resulting work is called a "modified version" of the
earlier work or a work "based on" the earlier work.

  A "covered work" means either the unmodified Program or a work based
on the Program.

  To "propagate" a work means to do anything with it that, without
permission, would make you directly or secondarily liable for
infringement under applicable copyright law, except executing it on a
computer or modifying a private copy.  Propagation includes copying,
distribution (with or without modification), making available to the
public, and in some countries other activities as well.

  To "convey" a work means any kind of propagation that enables other
parties to make or receive copies.  Mere interaction with a user through
a computer network, with no transfer of a copy, is not conveying.

  An interactive user interface displays "Appropriate Legal Notices"
to the extent that it includes a convenient and prominently visible
feature that (1) displays an appropriate copyright notice, and (2)
tells the user that there is no warranty for the work (except to the
extent that warranties are provided), that licensees may convey the
work under this License, and how to view a copy of this License.  If
the interface presents a list of user commands or options, such as a
menu, a prominent item in the list meets this criterion.

  1. Source Code.

  The "source code" for a work means the preferred form of the work
for making modifications to it.  "Object code" means any non-source
form of a work.

  A "Standard Interface" means an interface that either is an official
standard defined by a recognized standards body, or, in the case of
interfaces specified for a particular programming language, one that
is widely used among developers working in that language.

  The "System Libraries" of an executable work include anything, other
than the work as a whole, that (a) is included in the normal form of
packaging a Major Component, but which is not part of that Major
Component, and (b) serves only to enable use of the work with that
Major Component, or to implement a Standard Interface for which an
implementation is available to the public in source code form.  A
"Major Component", in this context, means a major essential component
(kernel, window system, and so on) of the specific operating system
(if any) on which the executable work runs, or a compiler used to
produce the work, or an object code interpreter used to run it.

  The "Corresponding Source" for a work in object code form means all
the source code needed to generate, install, and (for an executable
work) run the object code and to modify the work, including scripts to
control those activities.  However, it does not include the work's
System Libraries, or general-purpose tools or generally available free
programs which are used unmodified in performing those activities but
which are not part of the work.  For example, Corresponding Source
includes interface definition files associated with source files for
the work, and the source code for shared libraries and dynamically
linked subprograms that the work is specifically designed to require,
such as by intimate data communication or control flow between those
subprograms and other parts of the work.

  The Corresponding Source need not include anything that users
can regenerate automatically from other parts of the Corresponding
Source.

  The Corresponding Source for a work in source code form is that
same work.

  2. Basic Permissions.

  All rights granted under this License are granted for the term of
copyright on the Program, and are irrevocable provided the stated
conditions are met.  This License explicitly affirms your unlimited
permission to run the unmodified Program.  The output from running a
covered work is covered by this License only if the output, given its
content, constitutes a covered work.  This License acknowledges your
rights of fair use or other equivalent, as provided by copyright law.

  You may make, run and propagate covered works that you do not
convey, without conditions so long as your license otherwise remains
in force.  You may convey covered works to others for the sole purpose
of having them make modifications exclusively for you, or provide you
with facilities for running those works, provided that you comply with
the terms of this License in conveying all material for which you do
not control copyright.  Those thus making or running the covered works
for you must do so exclusively on your behalf, under your direction
and control, on terms that prohibit them from making any copies of
your copyrighted material outside their relationship with you.

  Conveying under any other circumstances is permitted solely under
the conditions stated below.  Sublicensing is not allowed; section 10
makes it unnecessary.

  3. Protecting Users' Legal Rights From Anti-Circumvention Law.

  No covered work shall be deemed part of an effective technological
measure under any applicable law fulfilling obligations under article
11 of the WIPO copyright treaty adopted on 20 December 1996, or
similar laws prohibiting or restricting circumvention of such
measures.

  When you convey a covered work, you waive any legal power to forbid
circumvention of technological measures to the extent such circumvention
is effected by exercising rights under this License with respect to
the covered work, and you disclaim any intention to limit operation or
modification of the work as a means of enforcing, against the work's
users, your or third parties' legal rights to forbid circumvention of
technological measures.

  4. Conveying Verbatim Copies.

  You may convey verbatim copies of the Program's source code as you
receive it, in any medium, provided that you conspicuously and
appropriately publish on each copy an appropriate copyright notice;
keep intact all notices stating that this License and any
non-permissive terms added in accord with section 7 apply to the code;
keep intact all notices of the absence of any warranty; and give all
recipients a copy of this License along with the Program.

  You may charge any price or no price for each copy that you convey,
and you may offer support or warranty protection for a fee.

  5. Conveying Modified Source Versions.

  You may convey a work based on the Program, or the modifications to
produce it from the Program, in the form of source code under the
terms of section 4, provided that you also meet all of these conditions:

    a) The work must carry prominent notices stating that you modified
    it, and giving a relevant date.

    b) The work must carry prominent notices stating that it is
    released under this License and any conditions added under section
    7.  This requirement modifies the requirement in section 4 to
    "keep intact all notices".

    c) You must license the entire work, as a whole, under this
    License to anyone who comes into possession of a copy.  This
    License will therefore apply, along with any applicable section 7
    additional terms, to the whole of the work, and all its parts,
    regardless of how they are packaged.  This License gives no
    permission to license the work in any other way, but it does not
    invalidate such permission if you have separately received it.

    d) If the work has interactive user interfaces, each must display
    Appropriate Legal Notices; however, if the Program has interactive
    interfaces that do not display Appropriate Legal Notices, your
    work need not make them do so.

  A compilation of a covered work with other separate and independent
works, which are not by their nature extensions of the covered work,
and which are not combined with it such as to form a larger program,
in or on a volume of a storage or distribution medium, is called an
"aggregate" if the compilation and its resulting copyright are not
used to limit the access or legal rights of the compilation's users
beyond what the individual works permit.  Inclusion of a covered work
in an aggregate does not cause this License to apply to the other
parts of the aggregate.

  6. Conveying Non-Source Forms.

  You may convey a covered work in object code form under the terms
of sections 4 and 5, provided that you also convey the
machine-readable Corresponding Source under the terms of this License,
in one of these ways:

    a) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by the
    Corresponding Source fixed on a durable physical medium
    customarily used for software interchange.

    b) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by a
    written offer, valid for at least three years and valid for as
    long as you offer spare parts or customer support for that product
    model, to give anyone who possesses the object code either (1) a
    copy of the Corresponding Source for all the software in the
    product that is covered by this License, on a durable physical
    medium customarily used for software interchange, for a price no
    more than your reasonable cost of physically performing this
    conveying of source, or (2) access to copy the
    Corresponding Source from a network server at no charge.

    c) Convey individual copies of the object code with a copy of the
    written offer to provide the Corresponding Source.  This
    alternative is allowed only occasionally and noncommercially, and
    only if you received the object code with such an offer, in accord
    with subsection 6b.

    d) Convey the object code by offering access from a designated
    place (gratis or for a charge), and offer equivalent access to the
    Corresponding Source in the same way through the same place at no
    further charge.  You need not require recipients to copy the
    Corresponding Source along with the object code.  If the place to
    copy the object code is a network server, the Corresponding Source
    may be on a different server (operated by you or a third party)
    that supports equivalent copying facilities, provided you maintain
    clear directions next to the object code saying where to find the
    Corresponding Source.  Regardless of what server hosts the
    Corresponding Source, you remain obligated to ensure that it is
    available for as long as needed to satisfy these requirements.

    e) Convey the object code using peer-to-peer transmission, provided
    you inform other peers where the object code and Corresponding
    Source of the work are being offered to the general public at no
    charge under subsection 6d.

  A separable portion of the object code, whose source code is excluded
from the Corresponding Source as a System Library, need not be
included in conveying the object code work.

  A "User Product" is either (1) a "consumer product", which means any
tangible personal property which is normally used for personal, family,
or household purposes, or (2) anything designed or sold for incorporation
into a dwelling.  In determining whether a product is a consumer product,
doubtful cases shall be resolved in favor of coverage.  For a particular
product received by a particular user, "normally used" refers to a
typical or common use of that class of product, regardless of the status
of the particular user or of the way in which the particular user
actually uses, or expects or is expected to use, the product.  A product
is a consumer product regardless of whether the product has substantial
commercial, industrial or non-consumer uses, unless such uses represent
the only significant mode of use of the product.

  "Installation Information" for a User Product means any methods,
procedures, authorization keys, or other information required to install
and execute modified versions of a covered work in that User Product from
a modified version of its Corresponding Source.  The information must
suffice to ensure that the continued functioning of the modified object
code is in no case prevented or interfered with solely because
modification has been made.

  If you convey an object code work under this section in, or with, or
specifically for use in, a User Product, and the conveying occurs as
part of a transaction in which the right of possession and use of the
User Product is transferred to the recipient in perpetuity or for a
fixed term (regardless of how the transaction is characterized), the
Corresponding Source conveyed under this section must be accompanied
by the Installation Information.  But this requirement does not apply
if neither you nor any third party retains the ability to install
modified object code on the User Product (for example, the work has
been installed in ROM).

  The requirement to provide Installation Information does not include a
requirement to continue to provide support service, warranty, or updates
for a work that has been modified or installed by the recipient, or for
the User Product in which it has been modified or installed.  Access to a
network may be denied when the modification itself materially and
adversely affects the operation of the network or violates the rules and
protocols for communication across the network.

  Corresponding Source conveyed, and Installation Information provided,
in accord with this section must be in a format that is publicly
documented (and with an implementation available to the public in
source code form), and must require no special password or key for
unpacking, reading or copying.

  7. Additional Terms.

  "Additional permissions" are terms that supplement the terms of this
License by making exceptions from one or more of its conditions.
Additional permissions that are applicable to the entire Program shall
be treated as though they were included in this License, to the extent
that they are valid under applicable law.  If additional permissions
apply only to part of the Program, that part may be used separately
under those permissions, but the entire Program remains governed by
this License without regard to the additional permissions.

  When you convey a copy of a covered work, you may at your option
remove any additional permissions from that copy, or from any part of
it.  (Additional permissions may be written to require their own
removal in certain cases when you modify the work.)  You may place
additional permissions on material, added by you to a covered work,
for which you have or can give appropriate copyright permission.

  Notwithstanding any other provision of this License, for material you
add to a covered work, you may (if authorized by the copyright holders of
that material) supplement the terms of this License with terms:

    a) Disclaiming warranty or limiting liability differently from the
    terms of sections 15 and 16 of this License; or

    b) Requiring preservation of specified reasonable legal notices or
    author attributions in that material or in the Appropriate Legal
    Notices displayed by works containing it; or

    c) Prohibiting misrepresentation of the origin of that material, or
    requiring that modified versions of such material be marked in
    reasonable ways as different from the original version; or

    d) Limiting the use for publicity purposes of names of licensors or
    authors of the material; or

    e) Declining to grant rights under trademark law for use of some
    trade names, trademarks, or service marks; or

    f) Requiring indemnification of licensors and authors of that
    material by anyone who conveys the material (or modified versions of
    it) with contractual assumptions of liability to the recipient, for
    any liability that these contractual assumptions directly impose on
    those licensors and authors.

  All other non-permissive additional terms are considered "further
restrictions" within the meaning of section 10.  If the Program as you
received it, or any part of it, contains a notice stating that it is
governed by this License along with a term that is a further
restriction, you may remove that term.  If a license document contains
a further restriction but permits relicensing or conveying under this
License, you may add to a covered work material governed by the terms
of that license document, provided that the further restriction does
not survive such relicensing or conveying.

  If you add terms to a covered work in accord with this section, you
must place, in the relevant source files, a statement of the
additional terms that apply to those files, or a notice indicating
where to find the applicable terms.

  Additional terms, permissive or non-permissive, may be stated in the
form of a separately written license, or stated as exceptions;
the above requirements apply either way.

  8. Termination.

  You may not propagate or modify a covered work except as expressly
provided under this License.  Any attempt otherwise to propagate or
modify it is void, and will automatically terminate your rights under
this License (including any patent licenses granted under the third
paragraph of section 11).

  However, if you cease all violation of this License, then your
license from a particular copyright holder is reinstated (a)
provisionally, unless and until the copyright holder explicitly and
finally terminates your license, and (b) permanently, if the copyright
holder fails to notify you of the violation by some reasonable means
prior to 60 days after the cessation.

  Moreover, your license from a particular copyright holder is
reinstated permanently if the copyright holder notifies you of the
violation by some reasonable means, this is the first time you have
received notice of violation of this License (for any work) from that
copyright holder, and you cure the violation prior to 30 days after
your receipt of the notice.

  Termination of your rights under this section does not terminate the
licenses of parties who have received copies or rights from you under
this License.  If your rights have been terminated and not permanently
reinstated, you do not qualify to receive new licenses for the same
material under section 10.

  9. Acceptance Not Required for Having Copies.

  You are not required to accept this License in order to receive or
run a copy of the Program.  Ancillary propagation of a covered work
occurring solely as a consequence of using peer-to-peer transmission
to receive a copy likewise does not require acceptance.  However,
nothing other than this License grants you permission to propagate or
modify any covered work.  These actions infringe copyright if you do
not accept this License.  Therefore, by modifying or propagating a
covered work, you indicate your acceptance of this License to do so.

  10. Automatic Licensing of Downstream Recipients.

  Each time you convey a covered work, the recipient automatically
receives a license from the original licensors, to run, modify and
propagate that work, subject to this License.  You are not responsible
for enforcing compliance by third parties with this License.

  An "entity transaction" is a transaction transferring control of an
organization, or substantially all assets of one, or subdividing an
organization, or merging organizations.  If propagation of a covered
work results from an entity transaction, each party to that
transaction who receives a copy of the work also receives whatever
licenses to the work the party's predecessor in interest had or could
give under the previous paragraph, plus a right to possession of the
Corresponding Source of the work from the predecessor in interest, if
the predecessor has it or can get it with reasonable efforts.

  You may not impose any further restrictions on the exercise of the
rights granted or affirmed under this License.  For example, you may
not impose a license fee, royalty, or other charge for exercise of
rights granted under this License, and you may not initiate litigation
(including a cross-claim or counterclaim in a lawsuit) alleging that
any patent claim is infringed by making, using, selling, offering for
sale, or importing the Program or any portion of it.

  11. Patents.

  A "contributor" is a copyright holder who authorizes use under this
License of the Program or a work on which the Program is based.  The
work thus licensed is called the contributor's "contributor version".

  A contributor's "essential patent claims" are all patent claims
owned or controlled by the contributor, whether already acquired or
hereafter acquired, that would be infringed by some manner, permitted
by this License, of making, using, or selling its contributor version,
but do not include claims that would be infringed only as a
consequence of further modification of the contributor version.  For
purposes of this definition, "control" includes the right to grant
patent sublicenses in a manner consistent with the requirements of
this License.

  Each contributor grants you a non-exclusive, worldwide, royalty-free
patent license under the contributor's essential patent claims, to
make, use, sell, offer for sale, import and otherwise run, modify and
propagate the contents of its contributor version.

  In the following three paragraphs, a "patent license" is any express
agreement or commitment, however denominated, not to enforce a patent
(such as an express permission to practice a patent or covenant not to
sue for patent infringement).  To "grant" such a patent license to a
party means to make such an agreement or commitment not to enforce a
patent against the party.

  If you convey a covered work, knowingly relying on a patent license,
and the Corresponding Source of the work is not available for anyone
to copy, free of charge and under the terms of this License, through a
publicly available network server or other readily accessible means,
then you must either (1) cause the Corresponding Source to be so
available, or (2) arrange to deprive yourself of the benefit of the
patent license for this particular work, or (3) arrange, in a manner
consistent with the requirements of this License, to extend the patent
license to downstream recipients.  "Knowingly relying" means you have
actual knowledge that, but for the patent license, your conveying the
covered work in a country, or your recipient's use of the covered work
in a country, would infringe one or more identifiable patents in that
country that you have reason to believe are valid.

  If, pursuant to or in connection with a single transaction or
arrangement, you convey, or propagate by procuring conveyance of, a
covered work, and grant a patent license to some of the parties
receiving the covered work authorizing them to use, propagate, modify
or convey a specific copy of the covered work, then the patent license
you grant is automatically extended to all recipients of the covered
work and works based on it.

  A patent license is "discriminatory" if it does not include within
the scope of its coverage, prohibits the exercise of, or is
conditioned on the non-exercise of one or more of the rights that are
specifically granted under this License.  You may not convey a covered
work if you are a party to an arrangement with a third party that is
in the business of distributing software, under which you make payment
to the third party based on the extent of your activity of conveying
the work, and under which the third party grants, to any of the
parties who would receive the covered work from you, a discriminatory
patent license (a) in connection with copies of the covered work
conveyed by you (or copies made from those copies), or (b) primarily
for and in connection with specific products or compilations that
contain the covered work, unless you entered into that arrangement,
or that patent license was granted, prior to 28 March 2007.

  Nothing in this License shall be construed as excluding or limiting
any implied license or other defenses to infringement that may
otherwise be available to you under applicable patent law.

  12. No Surrender of Others' Freedom.

  If conditions are imposed on you (whether by court order, agreement or
otherwise) that contradict the conditions of this License, they do not
excuse you from the conditions of this License.  If you cannot convey a
covered work so as to satisfy simultaneously your obligations under this
License and any other pertinent obligations, then as a consequence you may
not convey it at all.  For example, if you agree to terms that obligate you
to collect a royalty for further conveying from those to whom you convey
the Program, the only way you could satisfy both those terms and this
License would be to refrain entirely from conveying the Program.

  13. Use with the GNU Affero General Public License.

  Notwithstanding any other provision of this License, you have
permission to link or combine any covered work with a work licensed
under version 3 of the GNU Affero General Public License into a single
combined work, and to convey the resulting work.  The terms of this
License will continue to apply to the part which is the covered work,
but the special requirements of the GNU Affero General Public License,
section 13, concerning interaction through a network will apply to the
combination as such.

  14. Revised Versions of this License.

  The Free Software Foundation may publish revised and/or new versions of
the GNU General Public License from time to time.  Such new versions will
be similar in spirit to the present version, but may differ in detail to
address new problems or concerns.

  Each version is given a distinguishing version number.  If the
Program specifies that a certain numbered version of the GNU General
Public License "or any later version" applies to it, you have the
option of following the terms and conditions either of that numbered
version or of any later version published by the Free Software
Foundation.  If the Program does not specify a version number of the
GNU General Public License, you may choose any version ever published
by the Free Software Foundation.

  If the Program specifies that a proxy can decide which future
versions of the GNU General Public License can be used, that proxy's
public statement of acceptance of a version permanently authorizes you
to choose that version for the Program.

  Later license versions may give you additional or different
permissions.  However, no additional obligations are imposed on any
author or copyright holder as a result of your choosing to follow a
later version.

  15. Disclaimer of Warranty.

  THERE IS NO WARRANTY FOR THE PROGRAM, TO THE EXTENT PERMITTED BY
APPLICABLE LAW.  EXCEPT WHEN OTHERWISE STATED IN WRITING THE COPYRIGHT
HOLDERS AND/OR OTHER PARTIES PROVIDE THE PROGRAM "AS IS" WITHOUT WARRANTY
OF ANY KIND, EITHER EXPRESSED OR IMPLIED, INCLUDING, BUT NOT LIMITED TO,
THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR
PURPOSE.  THE ENTIRE RISK AS TO THE QUALITY AND PERFORMANCE OF THE PROGRAM
IS WITH YOU.  SHOULD THE PROGRAM PROVE DEFECTIVE, YOU ASSUME THE COST OF
ALL NECESSARY SERVICING, REPAIR OR CORRECTION.

  16. Limitation of Liability.

  IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN WRITING
WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MODIFIES AND/OR CONVEYS
THE PROGRAM AS PERMITTED ABOVE, BE LIABLE TO YOU FOR DAMAGES, INCLUDING ANY
GENERAL, SPECIAL, INCIDENTAL OR CONSEQUENTIAL DAMAGES ARISING OUT OF THE
USE OR INABILITY TO USE THE PROGRAM (INCLUDING BUT NOT LIMITED TO LOSS OF
DATA OR DATA BEING RENDERED INACCURATE OR LOSSES SUSTAINED BY YOU OR THIRD
PARTIES OR A FAILURE OF THE PROGRAM TO OPERATE WITH ANY OTHER PROGRAMS),
EVEN IF SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE POSSIBILITY OF
SUCH DAMAGES.

  17. Interpretation of Sections 15 and 16.

  If the disclaimer of warranty and limitation of liability provided
above cannot be given local legal effect according to their terms,
reviewing courts shall apply local law that most closely approximates
an absolute waiver of all civil liability in connection with the
Program, unless a warranty or assumption of liability accompanies a
copy of the Program in return for a fee.

                     END OF TERMS AND CONDITIONS

            How to Apply These Terms to Your New Programs

  If you develop a new program, and you want it to be of the greatest
possible use to the public, the best way to achieve this is to make it
free software which everyone can redistribute and change under these terms.

  To do so, attach the following notices to the program.  It is safest
to attach them to the start of each source file to most effectively
state the exclusion of warranty; and each file should have at least
the "copyright" line and a pointer to where the full notice is found.

    <one line to give the program's name and a brief idea of what it does.>
    Copyright (C) <year>  <name of author>

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <https://www.gnu.org/licenses/>.

Also add information on how to contact you by electronic and paper mail.

  If the program does terminal interaction, make it output a short
notice like this when it starts in an interactive mode:

    <program>  Copyright (C) <year>  <name of author>
    This program comes with ABSOLUTELY NO WARRANTY; for details type `show w'.
    This is free software, and you are welcome to redistribute it
    under certain conditions; type `show c' for details.

The hypothetical commands `show w' and `show c' should show the appropriate
parts of the General Public License.  Of course, your program's commands
might be different; for a GUI interface, you would use an "about box".

  You should also get your employer (if you work as a programmer) or school,
if any, to sign a "copyright disclaimer" for the program, if necessary.
For more information on this, and how to apply and follow the GNU GPL, see
<https://www.gnu.org/licenses/>.

  The GNU General Public License does not permit incorporating your program
into proprietary programs.  If your program is a subroutine library, you
may consider it more useful to permit linking proprietary applications with
the library.  If this is what you want to do, use the GNU Lesser General
Public License instead of this License.  But first, please read
<https://www.gnu.org/licenses/why-not-lgpl.html>.


==> anc/Project.toml <==
name = "AugmentedMixing"

[deps]
LinearAlgebra = "37e2e46d-f89d-539d-b4ee-838fcccc9c8e"
Optim = "429524aa-4258-5aef-a3af-852621145aeb"
Printf = "de0858da-6303-5e67-8744-51eddeeeb8d7"
SparseArrays = "2f01184e-e22b-5df5-ae63-d93ebab69eaf"

[compat]
julia = "1.8"



==> anc/README-license.txt <==
Copyright (C) 2025 Jan Schwiddessen <jan.schwiddessen@aau.at>
This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.
This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details.
You should have received a copy of the GNU General Public License
along with this program. If not, see https://www.gnu.org/licenses/.


==> anc/README.md <==
Visit https://zenodo.org/records/15976859 to download randomly generated SDPs.


==> anc/experiments/PerfomanceProfiles/edgeExpansionBasic/AugMix.csv <==
instance,type,seed,statusCode,time,iter,tol,timeLimit,maxIters,itersZ,scaling,warmStart,k,n,numBlocks,avgBlockSize,minBlockSize,maxBlockSize,m,equations,inequalities,nnzA,densityAPercent,timeScaling,timeData,primalObj,dualObj,gap,pinf,dinf,compl,complNotPsdAbs,mu,evals,nnzY,gapOriginal,pinfOriginal,dinfOriginal,complOriginal
grevlex-8,edgeExpansionBasic,584644499,tol,1.6,2600,1.0e-12,7200.0,100000,50,true,false,10,38,1,38.0,38,38,41,38,3,1519,2.5657050199310856,0.0,8.416175842285156e-5,1.8522447099731312,1.8522447099409443,4.4e-13,2.6e-14,5.7e-15,4.6e-13,4.6e-13,8.0e+00,983341,40,6.8e-12,1.8e-14,2.7e-14,7.2e-12
grevlex-9,edgeExpansionBasic,224256750,tol,1.9,2250,1.0e-12,7200.0,100000,50,true,false,10,47,1,47.0,47,47,50,47,3,2302,2.0842009959257584,0.0,0.0001270771026611328,1.9777646304264718,1.9777646304573966,3.4e-13,2.5e-14,1.8e-14,6.1e-14,3.5e-13,7.1e+00,1066799,49,6.2e-12,1.5e-14,1.1e-13,1.1e-12
grevlex-10,edgeExpansionBasic,375645274,tol,8.7,8250,1.0e-12,7200.0,100000,50,true,false,11,57,1,57.0,57,57,60,57,3,3362,1.7246332204780959,0.0,0.0001621246337890625,2.156261836337601,2.1562618363258608,1.0e-13,1.8e-14,3.1e-14,3.3e-13,1.2e-13,8.2e+00,4720251,59,2.2e-12,9.7e-15,1.9e-13,6.9e-12
grevlex-11,edgeExpansionBasic,569158246,tol,11.4,8700,1.0e-12,7200.0,100000,50,true,false,12,68,1,68.0,68,68,71,68,3,4759,1.4495711291973292,0.0,0.00023508071899414062,2.3724659966626724,2.3724659967534314,6.7e-13,2.4e-14,1.1e-13,1.5e-13,6.6e-13,6.7e+00,6131075,70,1.6e-11,1.8e-14,6.9e-13,3.5e-12
grevlex-12,edgeExpansionBasic,366202531,tol,35.9,24100,1.0e-12,7200.0,100000,50,true,false,13,80,1,80.0,80,80,83,80,3,6559,1.2347515060240963,0.0,0.0002739429473876953,2.5522314860903217,2.5522314860277806,3.9e-13,2.3e-14,2.7e-14,6.4e-13,4.1e-13,8.4e+00,15980799,82,1.0e-11,1.1e-14,1.9e-13,1.7e-11
grevlex-13,edgeExpansionBasic,318165265,tol,21.7,9550,1.0e-12,7200.0,100000,50,true,false,14,93,1,93.0,93,93,96,93,3,8834,1.0639476625428759,0.0,0.0004210472106933594,2.704325690439811,2.7043256904351756,2.5e-14,2.0e-14,5.1e-14,5.1e-13,3.7e-14,6.6e+00,9509753,95,7.3e-13,8.7e-15,3.8e-13,1.5e-11
grevlex-14,edgeExpansionBasic,683481647,tol,97.1,47450,1.0e-12,7200.0,100000,50,true,false,15,107,1,107.0,107,107,110,107,3,11662,0.9260038590111086,0.0,0.00046706199645996094,2.889734749903278,2.889734750087006,8.5e-13,4.1e-14,3.3e-14,7.9e-13,8.7e-13,9.2e+00,31384729,109,2.7e-11,1.7e-14,3.0e-13,2.5e-11
grlex-8,edgeExpansionBasic,707290643,tol,0.2,350,1.0e-12,7200.0,100000,50,true,false,10,38,1,38.0,38,38,41,38,3,1519,2.5657050199310856,0.0,8.702278137207031e-5,0.47036416630440386,0.47036416635082057,6.1e-13,2.2e-13,4.4e-14,6.2e-18,6.5e-13,2.1e+00,143362,40,2.4e-11,2.4e-13,1.4e-13,2.9e-15
grlex-9,edgeExpansionBasic,376510247,tol,0.7,850,1.0e-12,7200.0,100000,50,true,false,10,47,1,47.0,47,47,50,47,3,2302,2.0842009959257584,0.0,0.000125885009765625,0.4335491530965476,0.4335491531090901,1.3e-13,1.3e-13,7.6e-15,5.2e-17,1.4e-13,2.5e+00,395430,49,6.7e-12,1.0e-13,2.5e-14,5.4e-15
grlex-10,edgeExpansionBasic,891081383,tol,1.2,1050,1.0e-12,7200.0,100000,50,true,false,11,57,1,57.0,57,57,60,57,3,3362,1.7246332204780959,0.0,0.0001628398895263672,0.41460679313133203,0.4146067931767048,3.7e-13,4.1e-13,2.1e-14,1.0e-17,3.3e-13,3.0e+00,597143,59,2.5e-11,2.2e-13,6.8e-14,6.6e-15
grlex-11,edgeExpansionBasic,577149841,tol,1.5,1150,1.0e-12,7200.0,100000,50,true,false,12,68,1,68.0,68,68,71,68,3,4759,1.4495711291973292,0.0,0.00022101402282714844,0.4054700562390484,0.4054700561881211,3.4e-13,2.9e-13,2.0e-15,3.7e-13,3.7e-13,3.5e+00,788067,70,2.8e-11,1.5e-13,1.5e-14,3.1e-11
grlex-12,edgeExpansionBasic,228141071,tol,2.0,1150,1.0e-12,7200.0,100000,50,true,false,13,80,1,80.0,80,80,83,80,3,6559,1.2347515060240963,0.0,0.00029778480529785156,0.39201522324840266,0.3920152233896529,7.8e-13,2.1e-14,5.0e-14,5.5e-16,7.8e-13,3.1e+00,929494,82,7.9e-11,9.7e-15,1.7e-13,6.0e-14
grlex-13,edgeExpansionBasic,265797155,tol,4.8,2150,1.0e-12,7200.0,100000,50,true,false,14,93,1,93.0,93,93,96,93,3,8834,1.0639476625428759,0.0,0.0003941059112548828,0.37678712258274183,0.376787122669002,4.0e-13,1.5e-13,5.7e-14,2.4e-13,4.1e-13,3.7e+00,2033733,95,4.9e-11,2.0e-13,1.9e-13,2.9e-11
grlex-14,edgeExpansionBasic,317678400,tol,4.5,1550,1.0e-12,7200.0,100000,50,true,false,15,107,1,107.0,107,107,110,107,3,11662,0.9260038590111086,0.0,0.0004570484161376953,0.36811044670487725,0.3681104466660297,1.5e-13,1.5e-13,1.1e-14,8.9e-13,1.4e-13,3.5e+00,1724819,109,2.2e-11,5.4e-13,4.8e-14,1.3e-10
grlex-15,edgeExpansionBasic,13464812,tol,6.1,1850,1.0e-12,7200.0,100000,50,true,false,16,122,1,122.0,122,122,125,122,3,15127,0.8130610051061543,0.0,0.0006101131439208984,0.36369831862195096,0.36369831870619446,2.8e-13,2.7e-13,1.8e-14,4.9e-13,2.7e-13,3.4e+00,2343755,124,4.9e-11,1.1e-12,6.3e-14,8.4e-11
grlex-16,edgeExpansionBasic,302061719,tol,11.6,2600,1.0e-12,7200.0,100000,50,true,false,17,138,1,138.0,138,138,141,138,3,19319,0.7194611657065907,0.0,0.0007519721984863281,0.3568967367156418,0.35689673662729515,2.6e-13,4.0e-13,5.4e-15,5.4e-13,2.8e-13,4.1e+00,3868212,140,5.2e-11,1.4e-13,2.1e-14,1.1e-10
grlex-17,edgeExpansionBasic,659944485,tol,18.3,3250,1.0e-12,7200.0,100000,50,true,false,18,155,1,155.0,155,155,158,155,3,24334,0.6410516471502522,0.0,0.0009450912475585938,0.3487105586048422,0.34871055865437467,1.3e-13,4.7e-14,2.0e-15,6.5e-14,1.2e-13,2.9e+00,5661783,157,2.9e-11,1.6e-14,1.3e-14,1.5e-11
adjnoun,edgeExpansionBasic,102870606,tol,6.0,2150,1.0e-12,7200.0,100000,50,true,false,16,113,1,113.0,113,113,116,113,3,12994,0.8772593106688883,0.0,0.0005350112915039062,0.36782876471675585,0.367828764621727,7.5e-13,6.9e-15,2.4e-14,7.9e-13,7.5e-13,1.5e+00,2392461,115,5.5e-11,8.7e-16,7.8e-14,5.8e-11
blumenau_drug,edgeExpansionBasic,636802559,tol,2.7,1750,1.0e-12,7200.0,100000,50,true,false,13,76,1,76.0,76,76,79,76,3,5927,1.298914758581998,0.0,0.00028705596923828125,0.1899395766679449,0.18993957666103822,1.0e-13,2.7e-15,2.0e-14,1.3e-13,1.0e-13,2.7e+00,1304860,78,5.0e-12,9.6e-16,6.7e-14,6.0e-12
celegans_metabolic,edgeExpansionBasic,40580129,tol,237.8,5500,1.0e-12,7200.0,100000,50,true,false,31,454,1,454.0,454,454,457,454,3,207023,0.21978127674106565,0.0,0.007581949234008789,0.1323256515677879,0.13232565138757788,3.9e-13,4.3e-15,6.8e-15,4.2e-13,3.9e-13,9.0e-01,29077153,456,1.4e-10,8.6e-16,1.9e-14,1.5e-10
celegansneural,edgeExpansionBasic,586253899,tol,389.3,23200,1.0e-12,7200.0,100000,50,true,false,25,298,1,298.0,298,298,301,298,3,89399,0.33445187662523357,0.0,0.003638029098510742,0.4321227100968949,0.4321227103950177,7.8e-13,1.9e-14,6.1e-14,5.7e-14,7.8e-13,2.5e+00,66992567,300,1.6e-10,4.6e-15,2.1e-13,1.2e-11
chesapeake,edgeExpansionBasic,833654923,tol,0.4,650,1.0e-12,7200.0,100000,50,true,false,10,40,1,40.0,40,40,43,40,3,1679,2.440406976744186,0.0,9.012222290039062e-5,0.8712397236403536,0.8712397236208479,2.5e-13,2.5e-14,0.0e+00,2.5e-13,2.5e-13,1.8e+00,268097,42,7.1e-12,1.6e-14,2.2e-15,7.3e-12
cintestinalis,edgeExpansionBasic,579052920,tol,134.2,19450,1.0e-12,7200.0,100000,50,true,false,21,206,1,206.0,206,206,209,206,3,42847,0.48310295357241595,0.0,0.003876924514770508,0.46186863751545115,0.4618686377444574,4.8e-13,4.4e-14,2.1e-14,2.6e-15,4.8e-13,1.7e+00,29958473,208,1.2e-10,1.8e-13,1.5e-13,6.7e-13
dolphins,edgeExpansionBasic,492059676,tol,3.2,2650,1.0e-12,7200.0,100000,50,true,false,12,63,1,63.0,63,63,66,63,3,4094,1.5628698168380708,0.0,0.00023102760314941406,0.08755910598407658,0.08755910601141181,4.9e-13,4.7e-15,1.6e-14,2.6e-14,4.9e-13,4.4e+00,1751915,65,2.3e-11,2.5e-15,8.0e-14,1.3e-12
foodweb_little_rock,edgeExpansionBasic,686181882,tol,32.6,5350,1.0e-12,7200.0,100000,50,true,false,20,184,1,184.0,184,184,187,184,3,34223,0.5405561648959292,0.0,0.0013039112091064453,0.49889721355951844,0.4988972132261619,6.3e-13,1.3e-15,1.8e-14,6.3e-13,6.3e-13,9.5e-01,9330610,186,1.7e-10,7.1e-17,9.6e-14,1.7e-10
football,edgeExpansionBasic,844759941,tol,2.9,950,1.0e-12,7200.0,100000,50,true,false,16,116,1,116.0,116,116,119,116,3,13687,0.8547622378321126,0.0,0.0005629062652587891,0.7388841746988184,0.7388841747100832,8.3e-14,1.1e-13,5.3e-14,6.0e-14,8.6e-14,1.1e+01,1119517,118,4.5e-12,4.6e-13,5.4e-13,3.3e-12
game_thrones,edgeExpansionBasic,742204460,tol,10.4,3750,1.0e-12,7200.0,100000,50,true,false,15,108,1,108.0,108,108,111,108,3,11879,0.9175070131860256,0.0,0.0004589557647705078,0.12225384242274805,0.12225384251465388,8.2e-13,1.7e-14,1.4e-14,5.4e-14,8.2e-13,1.7e+00,3986999,110,7.4e-11,7.0e-15,5.5e-14,4.9e-12
highschool,edgeExpansionBasic,105048298,tol,1.6,1050,1.0e-12,7200.0,100000,50,true,false,13,71,1,71.0,71,71,74,71,3,5182,1.3891495145214645,0.0,0.00026106834411621094,0.40182764094724027,0.4018276409139885,3.9e-13,1.4e-14,1.1e-14,4.7e-13,3.9e-13,5.7e+00,759295,73,1.8e-11,5.4e-14,5.4e-14,2.2e-11
jazz,edgeExpansionBasic,606046100,tol,9.6,1200,1.0e-12,7200.0,100000,50,true,false,21,199,1,199.0,199,199,202,199,3,39998,0.5000123759251004,0.0,0.0014190673828125,0.29927800375968966,0.29927800415518524,7.6e-13,3.5e-14,8.0e-15,5.7e-16,7.6e-13,2.5e+00,2362584,201,2.5e-10,1.4e-13,6.8e-14,2.1e-13
karate,edgeExpansionBasic,419007989,tol,0.2,450,1.0e-12,7200.0,100000,50,true,false,9,35,1,35.0,35,35,38,35,3,1294,2.7798066595059074,0.0,7.796287536621094e-5,0.24004040965970394,0.2400404096435704,3.8e-13,2.2e-15,2.2e-16,3.8e-13,3.8e-13,4.7e+00,159938,37,1.1e-11,9.7e-15,3.0e-15,1.1e-11
lesmis,edgeExpansionBasic,961839584,tol,4.6,2650,1.0e-12,7200.0,100000,50,true,false,13,78,1,78.0,78,78,81,78,3,6239,1.26602056801487,0.0,0.0005381107330322266,0.10545076255733905,0.10545076252056455,4.0e-13,9.7e-15,6.8e-15,4.4e-13,4.0e-13,2.1e+00,2202438,80,3.0e-11,4.5e-15,2.2e-14,3.3e-11
malaria_genes_HVR_1,edgeExpansionBasic,715556285,tol,113.7,5650,1.0e-12,7200.0,100000,50,true,false,25,308,1,308.0,308,308,311,308,3,95479,0.3236279630504377,0.0,0.0038390159606933594,0.10375119003251848,0.10375119012739752,2.2e-13,5.0e-14,5.6e-15,6.5e-13,2.2e-13,3.3e+00,20151609,310,7.9e-11,2.2e-13,7.3e-14,2.3e-10
moviegalaxies-52,edgeExpansionBasic,332653262,tol,1.8,1600,1.0e-12,7200.0,100000,50,true,false,12,60,1,60.0,60,60,63,60,3,3719,1.6397707231040564,0.0,0.00021719932556152344,0.18317120284974298,0.18317120287352398,3.8e-13,8.8e-15,1.2e-13,2.0e-13,3.8e-13,5.9e+00,1020838,62,1.7e-11,4.9e-15,3.2e-13,9.3e-12
moviegalaxies-567,edgeExpansionBasic,227033841,tol,2.1,2150,1.0e-12,7200.0,100000,50,true,false,11,53,1,53.0,53,53,56,53,3,2914,1.8524640187153536,0.0,0.0001518726348876953,0.16897153310324678,0.16897153307650856,4.1e-13,6.4e-15,3.4e-16,4.1e-13,4.1e-13,4.0e+00,1206508,55,2.0e-11,1.9e-14,4.3e-15,2.0e-11
polbooks,edgeExpansionBasic,294515227,tol,5.2,1800,1.0e-12,7200.0,100000,50,true,false,15,106,1,106.0,106,106,109,106,3,11447,0.9346595641140372,0.0,0.0004730224609375,0.1642911548994508,0.1642911549148306,1.3e-13,1.5e-13,1.8e-14,8.7e-13,1.2e-13,5.4e+00,2017161,108,1.2e-11,2.1e-13,1.2e-13,7.9e-11
revolution,edgeExpansionBasic,21858395,tol,31.6,6350,1.0e-12,7200.0,100000,50,true,false,18,142,1,142.0,142,142,145,142,3,20447,0.6993344232466191,0.0,0.0008320808410644531,0.038588654451966714,0.03858865443889787,1.3e-13,2.3e-15,3.6e-16,1.3e-13,1.3e-13,4.5e+00,10596676,144,1.2e-11,8.4e-16,3.9e-15,1.2e-11
sp_office,edgeExpansionBasic,238321863,tol,6.7,2950,1.0e-12,7200.0,100000,50,true,false,14,93,1,93.0,93,93,96,93,3,8834,1.0639476625428759,0.0,0.00039196014404296875,2.4994806768441937,2.4994806741357976,7.5e-13,3.4e-15,0.0e+00,7.5e-13,7.5e-13,5.0e+00,2975783,95,4.5e-10,1.5e-15,4.9e-15,4.5e-10
swingers,edgeExpansionBasic,781423324,tol,4.9,2100,1.0e-12,7200.0,100000,50,true,false,15,97,1,97.0,97,97,100,97,3,9602,1.0205122754809226,0.0,0.0004220008850097656,0.13674471836345928,0.13674471832837162,4.3e-13,4.7e-15,1.1e-14,4.5e-13,4.3e-13,1.8e+00,2025462,99,2.8e-11,2.0e-15,3.3e-14,2.9e-11
terrorists-911,edgeExpansionBasic,995370216,tol,1.3,1100,1.0e-12,7200.0,100000,50,true,false,12,63,1,63.0,63,63,66,63,3,4094,1.5628698168380708,0.0,0.00022220611572265625,0.09273504221797156,0.0927350421938498,4.0e-13,9.7e-13,3.0e-14,8.9e-13,4.6e-13,3.2e+00,647844,65,2.0e-11,5.1e-13,9.9e-14,4.5e-11
train_terrorists,edgeExpansionBasic,273949639,tol,2.3,1800,1.0e-12,7200.0,100000,50,true,false,12,65,1,65.0,65,65,68,65,3,4354,1.515489035851027,0.0,0.00020694732666015625,0.16813402689387105,0.16813402682781897,7.2e-13,1.0e-14,1.5e-16,7.2e-13,7.2e-13,2.5e+00,1245639,67,4.9e-11,5.3e-15,5.0e-15,4.9e-11


==> anc/experiments/PerfomanceProfiles/edgeExpansionBasic/AugMix1e-6.csv <==
instance,type,seed,statusCode,time,iter,tol,timeLimit,maxIters,itersZ,scaling,warmStart,k,n,numBlocks,avgBlockSize,minBlockSize,maxBlockSize,m,equations,inequalities,nnzA,densityAPercent,timeScaling,timeData,primalObj,dualObj,gap,pinf,dinf,compl,complNotPsdAbs,mu,evals,nnzY,gapOriginal,pinfOriginal,dinfOriginal,complOriginal
grevlex-8,edgeExpansionBasic,584644499,tol,0.4,700,1.0e-06,7200.0,100000,50,true,false,10,38,1,38.0,38,38,41,38,3,1519,2.5657050199310856,0.0,0.00010013580322265625,1.8522442209874743,1.852310497784545,9.1e-07,1.3e-08,2.6e-07,5.2e-07,9.0e-07,1.9e+01,279710,40,1.4e-05,9.0e-09,1.3e-06,8.1e-06
grevlex-9,edgeExpansionBasic,224256750,tol,0.9,950,1.0e-06,7200.0,100000,50,true,false,10,47,1,47.0,47,47,50,47,3,2302,2.0842009959257584,0.0,0.00016999244689941406,1.9777641057115023,1.9776747348693025,9.7e-07,9.2e-09,9.5e-09,9.9e-07,9.8e-07,1.5e+01,468169,49,1.8e-05,7.2e-09,5.3e-08,1.8e-05
grevlex-10,edgeExpansionBasic,375645274,tol,3.8,3400,1.0e-06,7200.0,100000,50,true,false,11,57,1,57.0,57,57,60,57,3,3362,1.7246332204780959,0.0,0.00021696090698242188,2.156262216808858,2.1563557169423966,8.3e-07,4.3e-09,3.6e-08,1.1e-07,8.3e-07,2.5e+01,1961231,59,1.8e-05,2.4e-09,2.1e-07,2.4e-06
grevlex-11,edgeExpansionBasic,569158246,tol,5.4,3850,1.0e-06,7200.0,100000,50,true,false,12,68,1,68.0,68,68,71,68,3,4759,1.4495711291973292,0.0,0.000308990478515625,2.372466516139525,2.372590319966162,9.2e-07,5.0e-09,3.4e-08,1.3e-07,9.2e-07,2.2e+01,2760616,70,2.2e-05,2.6e-09,2.2e-07,3.1e-06
grevlex-12,edgeExpansionBasic,366202531,tol,12.3,7700,1.0e-06,7200.0,100000,50,true,false,13,80,1,80.0,80,80,83,80,3,6559,1.2347515060240963,0.0,0.00034999847412109375,2.552231619961003,2.5523190394539754,5.5e-07,2.0e-09,1.6e-07,8.1e-07,5.5e-07,3.9e+01,5246023,82,1.4e-05,9.6e-10,1.1e-06,2.1e-05
grevlex-13,edgeExpansionBasic,318165265,tol,8.3,3500,1.0e-06,7200.0,100000,50,true,false,14,93,1,93.0,93,93,96,93,3,8834,1.0639476625428759,0.0,0.0004870891571044922,2.704326644517675,2.704427034448116,5.4e-07,7.7e-09,2.3e-08,4.7e-07,5.4e-07,1.4e+01,3504399,95,1.6e-05,3.3e-09,1.7e-07,1.4e-05
grevlex-14,edgeExpansionBasic,683481647,tol,35.2,16050,1.0e-06,7200.0,100000,50,true,false,15,107,1,107.0,107,107,110,107,3,11662,0.9260038590111086,0.0,0.0005719661712646484,2.8897352271992394,2.8899452310308087,9.7e-07,1.4e-09,1.8e-07,8.0e-07,9.7e-07,4.4e+01,10628377,109,3.1e-05,5.8e-10,1.4e-06,2.5e-05
grlex-8,edgeExpansionBasic,707290643,tol,0.1,200,1.0e-06,7200.0,100000,50,true,false,10,38,1,38.0,38,38,41,38,3,1519,2.5657050199310856,0.0,9.703636169433594e-5,0.470363981278215,0.4703680741319249,5.4e-08,1.6e-08,3.5e-09,7.7e-15,5.2e-08,2.4e+00,95351,40,2.1e-06,1.1e-08,1.1e-08,3.0e-13
grlex-9,edgeExpansionBasic,376510247,tol,0.3,350,1.0e-06,7200.0,100000,50,true,false,10,47,1,47.0,47,47,50,47,3,2302,2.0842009959257584,0.0,0.0001628398895263672,0.43354923714660726,0.4336257406875608,7.8e-07,4.6e-09,4.6e-08,9.3e-13,7.9e-07,2.6e+00,175932,49,4.1e-05,2.8e-09,1.5e-07,4.9e-11
grlex-10,edgeExpansionBasic,891081383,tol,0.4,300,1.0e-06,7200.0,100000,50,true,false,11,57,1,57.0,57,57,60,57,3,3362,1.7246332204780959,0.0,0.0002288818359375,0.41459555370532053,0.4146022374550063,5.5e-08,8.7e-07,3.3e-09,4.4e-08,3.7e-08,3.1e+00,188040,59,3.7e-06,4.8e-07,1.1e-08,2.9e-06
grlex-11,edgeExpansionBasic,577149841,tol,0.6,400,1.0e-06,7200.0,100000,50,true,false,12,68,1,68.0,68,68,71,68,3,4759,1.4495711291973292,0.0,0.0002930164337158203,0.40547065502350743,0.40556696042873347,6.4e-07,4.4e-08,3.8e-08,9.0e-12,6.5e-07,3.7e+00,305734,70,5.3e-05,4.2e-08,1.2e-07,7.4e-10
grlex-12,edgeExpansionBasic,228141071,tol,0.6,300,1.0e-06,7200.0,100000,50,true,false,13,80,1,80.0,80,80,83,80,3,6559,1.2347515060240963,0.0,0.00038695335388183594,0.39201095723523777,0.39213362304276395,6.8e-07,3.1e-07,5.5e-08,4.5e-09,6.5e-07,3.1e+00,266792,82,6.9e-05,1.5e-07,1.8e-07,4.5e-07
grlex-13,edgeExpansionBasic,265797155,tol,2.0,800,1.0e-06,7200.0,100000,50,true,false,14,93,1,93.0,93,93,96,93,3,8834,1.0639476625428759,0.0,0.0007059574127197266,0.37679157795955304,0.37670794825059445,3.9e-07,2.9e-07,1.7e-10,3.7e-07,3.7e-07,3.7e+00,832573,95,4.8e-05,2.4e-07,5.8e-10,4.5e-05
grlex-14,edgeExpansionBasic,317678400,tol,1.3,400,1.0e-06,7200.0,100000,50,true,false,15,107,1,107.0,107,107,110,107,3,11662,0.9260038590111086,0.0,0.0005669593811035156,0.36811094615858886,0.36834860052235857,9.3e-07,6.1e-08,4.0e-08,3.3e-09,9.3e-07,3.5e+00,477371,109,1.4e-04,2.5e-07,1.4e-07,4.9e-07
grlex-15,edgeExpansionBasic,13464812,tol,2.3,600,1.0e-06,7200.0,100000,50,true,false,16,122,1,122.0,122,122,125,122,3,15127,0.8130610051061543,0.0,0.0011258125305175781,0.3636974215026708,0.3635621255270473,4.6e-07,5.5e-08,3.4e-11,4.6e-07,4.6e-07,4.3e+00,788404,124,7.8e-05,2.1e-08,1.2e-10,7.9e-05
grlex-16,edgeExpansionBasic,302061719,tol,3.4,700,1.0e-06,7200.0,100000,50,true,false,17,138,1,138.0,138,138,141,138,3,19319,0.7194611657065907,0.0,0.0009601116180419922,0.35689707186224023,0.3567248288851838,5.0e-07,1.9e-08,6.6e-11,5.0e-07,5.0e-07,3.8e+00,1090158,140,1.0e-04,5.2e-08,2.3e-10,1.0e-04
grlex-17,edgeExpansionBasic,659944485,tol,3.1,500,1.0e-06,7200.0,100000,50,true,false,18,155,1,155.0,155,155,158,155,3,24334,0.6410516471502522,0.0,0.0012531280517578125,0.3487132388300228,0.34906044701708866,8.8e-07,6.3e-08,1.4e-08,4.4e-07,8.8e-07,3.8e+00,884863,157,2.0e-04,2.1e-08,5.1e-08,1.0e-04
adjnoun,edgeExpansionBasic,102870606,tol,3.3,1100,1.0e-06,7200.0,100000,50,true,false,16,113,1,113.0,113,113,116,113,3,12994,0.8772593106688883,0.0,0.0006279945373535156,0.36782890387259015,0.36791288333036987,6.6e-07,3.2e-09,9.3e-09,9.5e-09,6.6e-07,2.3e+00,1236055,115,4.8e-05,1.3e-08,3.0e-08,6.9e-07
blumenau_drug,edgeExpansionBasic,636802559,tol,0.9,500,1.0e-06,7200.0,100000,50,true,false,13,76,1,76.0,76,76,79,76,3,5927,1.298914758581998,0.0,0.00032401084899902344,0.18994025194324174,0.18989110846813856,7.4e-07,4.4e-08,8.9e-09,7.5e-07,7.4e-07,3.4e+00,429360,78,3.6e-05,1.8e-07,3.0e-08,3.6e-05
celegans_metabolic,edgeExpansionBasic,40580129,tol,46.0,950,1.0e-06,7200.0,100000,50,true,false,31,454,1,454.0,454,454,457,454,3,207023,0.21978127674106565,0.0,0.01931595802307129,0.13243913577940447,0.13230476556678678,2.9e-07,5.5e-08,4.8e-08,4.5e-07,2.9e-07,4.9e+00,5424872,456,1.1e-04,2.3e-07,1.3e-07,1.6e-04
celegansneural,edgeExpansionBasic,586253899,tol,138.6,8400,1.0e-06,7200.0,100000,50,true,false,25,298,1,298.0,298,298,301,298,3,89399,0.33445187662523357,0.0,0.005127906799316406,0.4321372287340749,0.43232476270052295,4.9e-07,3.1e-09,3.3e-08,8.4e-08,4.9e-07,6.0e+00,22060655,300,1.0e-04,7.6e-10,1.2e-07,1.7e-05
chesapeake,edgeExpansionBasic,833654923,tol,0.2,350,1.0e-06,7200.0,100000,50,true,false,10,40,1,40.0,40,40,43,40,3,1679,2.440406976744186,0.0,0.00010704994201660156,0.8712397617104537,0.8711775090070469,7.8e-07,1.0e-09,2.3e-09,7.9e-07,7.8e-07,6.5e+00,150579,42,2.3e-05,6.7e-10,6.8e-09,2.3e-05
cintestinalis,edgeExpansionBasic,579052920,tol,34.3,4600,1.0e-06,7200.0,100000,50,true,false,21,206,1,206.0,206,206,209,206,3,42847,0.48310295357241595,0.0,0.004720926284790039,0.46187628125113345,0.4616788210186389,4.1e-07,2.8e-09,5.4e-08,4.6e-07,4.1e-07,1.5e+01,7203029,208,1.0e-04,1.2e-08,3.9e-07,1.2e-04
dolphins,edgeExpansionBasic,492059676,tol,1.2,900,1.0e-06,7200.0,100000,50,true,false,12,63,1,63.0,63,63,66,63,3,4094,1.5628698168380708,0.0,0.0003170967102050781,0.08755912898833357,0.08751040359415492,8.7e-07,3.2e-10,0.0e+00,8.7e-07,8.7e-07,1.4e+01,636614,65,4.1e-05,2.6e-11,8.1e-15,4.1e-05
foodweb_little_rock,edgeExpansionBasic,686181882,tol,9.2,1300,1.0e-06,7200.0,100000,50,true,false,20,184,1,184.0,184,184,187,184,3,34223,0.5405561648959292,0.0,0.0015740394592285156,0.49889788259655915,0.49849317559251277,7.6e-07,1.1e-10,1.0e-09,7.6e-07,7.6e-07,6.9e+00,2661563,186,2.0e-04,9.2e-12,5.5e-09,2.0e-04
football,edgeExpansionBasic,844759941,tol,1.6,450,1.0e-06,7200.0,100000,50,true,false,16,116,1,116.0,116,116,119,116,3,13687,0.8547622378321126,0.0,0.00067901611328125,0.7388841701262997,0.7389245864496123,3.0e-07,2.8e-10,5.4e-09,2.8e-11,3.0e-07,1.2e+01,561781,118,1.6e-05,1.1e-10,5.5e-08,1.5e-09
game_thrones,edgeExpansionBasic,742204460,tol,3.3,1100,1.0e-06,7200.0,100000,50,true,false,15,108,1,108.0,108,108,111,108,3,11879,0.9175070131860256,0.0,0.0006129741668701172,0.12226334660436283,0.1222654126481063,1.8e-08,4.2e-09,1.8e-07,4.9e-07,1.9e-08,4.3e+00,1170772,110,1.7e-06,1.7e-09,6.5e-07,4.4e-05
highschool,edgeExpansionBasic,105048298,tol,0.8,500,1.0e-06,7200.0,100000,50,true,false,13,71,1,71.0,71,71,74,71,3,5182,1.3891495145214645,0.0,0.00033211708068847656,0.4018276241973314,0.40183254076412567,5.8e-08,2.1e-09,1.8e-09,9.1e-09,5.7e-08,9.2e+00,385719,73,2.7e-06,8.6e-09,8.4e-09,4.3e-07
jazz,edgeExpansionBasic,606046100,tol,3.2,350,1.0e-06,7200.0,100000,50,true,false,21,199,1,199.0,199,199,202,199,3,39998,0.5000123759251004,0.0,0.0016551017761230469,0.29927802762218486,0.2989375904144909,6.5e-07,1.6e-10,0.0e+00,6.5e-07,6.5e-07,6.0e+00,747943,201,2.1e-04,4.7e-11,3.0e-14,2.1e-04
karate,edgeExpansionBasic,419007989,tol,0.1,200,1.0e-06,7200.0,100000,50,true,false,9,35,1,35.0,35,35,38,35,3,1294,2.7798066595059074,0.0,9.298324584960938e-5,0.24004039872710564,0.24005085634589549,2.5e-07,1.9e-08,1.2e-08,2.7e-09,2.5e-07,7.7e+00,75531,37,7.1e-06,7.5e-08,3.5e-08,7.8e-08
lesmis,edgeExpansionBasic,961839584,tol,1.9,1050,1.0e-06,7200.0,100000,50,true,false,13,78,1,78.0,78,78,81,78,3,6239,1.26602056801487,0.0,0.0003421306610107422,0.10545077377005543,0.1053739760884271,8.4e-07,1.8e-09,4.8e-09,8.7e-07,8.4e-07,5.7e+00,851152,80,6.3e-05,8.5e-10,1.5e-08,6.6e-05
malaria_genes_HVR_1,edgeExpansionBasic,715556285,tol,18.7,850,1.0e-06,7200.0,100000,50,true,false,25,308,1,308.0,308,308,311,308,3,95479,0.3236279630504377,0.0,0.005581855773925781,0.10375552415898198,0.10405908166763708,7.1e-07,2.8e-09,9.9e-09,1.5e-08,7.1e-07,9.7e+00,3172378,310,2.5e-04,6.8e-10,7.7e-08,5.2e-06
moviegalaxies-52,edgeExpansionBasic,332653262,tol,0.7,550,1.0e-06,7200.0,100000,50,true,false,12,60,1,60.0,60,60,63,60,3,3719,1.6397707231040564,0.0,0.0002639293670654297,0.18317123039402222,0.18311577945577792,8.8e-07,4.4e-10,1.8e-09,8.9e-07,8.8e-07,7.7e+00,371460,62,4.1e-05,1.4e-10,4.7e-09,4.1e-05
moviegalaxies-567,edgeExpansionBasic,227033841,tol,1.0,900,1.0e-06,7200.0,100000,50,true,false,11,53,1,53.0,53,53,56,53,3,2914,1.8524640187153536,0.0,0.0001990795135498047,0.16897152401374305,0.16890696758778767,9.8e-07,2.2e-09,0.0e+00,9.8e-07,9.8e-07,1.2e+01,518784,55,4.8e-05,1.2e-09,7.4e-15,4.8e-05
polbooks,edgeExpansionBasic,294515227,tol,1.1,350,1.0e-06,7200.0,100000,50,true,false,15,106,1,106.0,106,106,109,106,3,11447,0.9346595641140372,0.0,0.0011188983917236328,0.1642910713556027,0.16438521197700237,7.8e-07,2.4e-08,2.3e-08,4.9e-07,7.8e-07,8.1e+00,405971,108,7.1e-05,1.0e-07,1.1e-07,4.4e-05
revolution,edgeExpansionBasic,21858395,tol,4.7,750,1.0e-06,7200.0,100000,50,true,false,18,142,1,142.0,142,142,145,142,3,20447,0.6993344232466191,0.0,0.0020771026611328125,0.0386227520693412,0.03868982961797836,6.8e-07,2.6e-09,1.0e-08,3.5e-07,6.8e-07,8.6e+00,1564475,144,6.2e-05,9.2e-10,2.5e-08,3.2e-05
sp_office,edgeExpansionBasic,238321863,tol,1.4,500,1.0e-06,7200.0,100000,50,true,false,14,93,1,93.0,93,93,96,93,3,8834,1.0639476625428759,0.0,0.0005199909210205078,2.4994883601920797,2.5000215279508082,1.5e-07,3.5e-10,3.2e-09,5.1e-09,1.5e-07,1.3e+01,647864,95,8.9e-05,1.5e-10,1.3e-08,3.0e-06
swingers,edgeExpansionBasic,781423324,tol,1.7,650,1.0e-06,7200.0,100000,50,true,false,15,97,1,97.0,97,97,100,97,3,9602,1.0205122754809226,0.0,0.0004940032958984375,0.13674477408008753,0.13672961729892277,1.8e-07,1.4e-09,1.1e-08,2.2e-07,1.8e-07,6.5e+00,672667,99,1.2e-05,8.8e-11,3.3e-08,1.4e-05
terrorists-911,edgeExpansionBasic,995370216,tol,0.4,350,1.0e-06,7200.0,100000,50,true,false,12,63,1,63.0,63,63,66,63,3,4094,1.5628698168380708,0.0,0.0002789497375488281,0.09273388892486029,0.09274173542527493,1.3e-07,3.6e-07,4.3e-08,5.1e-07,1.1e-07,3.1e+00,232870,65,6.6e-06,4.3e-07,1.4e-07,2.6e-05
train_terrorists,edgeExpansionBasic,273949639,tol,1.3,950,1.0e-06,7200.0,100000,50,true,false,12,65,1,65.0,65,65,68,65,3,4354,1.515489035851027,0.0,0.00044989585876464844,0.16813402287118984,0.16806084630625323,8.0e-07,1.8e-09,0.0e+00,8.0e-07,8.0e-07,2.5e+00,685767,67,5.5e-05,9.4e-10,9.7e-15,5.5e-05


==> anc/experiments/PerfomanceProfiles/edgeExpansionBasic/MOSEK.csv <==
solver,instance,type,time,gapOriginal,pinfOriginal,dinfOriginal,complOriginal
MOSEK,grevlex-8,edgeExpansionBasic,0.0,1.7e-09,4.2e-11,1.2e-15,9.6e-10
MOSEK,grevlex-9,edgeExpansionBasic,0.0,2.9e-09,5.4e-11,3.5e-14,1.7e-09
MOSEK,grevlex-10,edgeExpansionBasic,0.0,1.3e-09,2.0e-11,4.8e-15,8.2e-10
MOSEK,grevlex-11,edgeExpansionBasic,0.1,1.8e-09,2.2e-11,4.2e-15,9.6e-10
MOSEK,grevlex-12,edgeExpansionBasic,0.1,1.0e-09,1.0e-11,5.7e-15,6.4e-10
MOSEK,grevlex-13,edgeExpansionBasic,0.1,1.6e-09,1.3e-11,1.3e-14,1.0e-09
MOSEK,grevlex-14,edgeExpansionBasic,0.1,1.3e-09,9.2e-12,1.5e-14,8.2e-10
MOSEK,grlex-8,edgeExpansionBasic,0.0,5.5e-09,5.9e-11,1.5e-15,4.5e-09
MOSEK,grlex-9,edgeExpansionBasic,0.0,1.2e-09,8.7e-12,2.1e-15,1.0e-09
MOSEK,grlex-10,edgeExpansionBasic,0.0,1.2e-09,6.1e-12,3.4e-15,1.0e-09
MOSEK,grlex-11,edgeExpansionBasic,0.0,1.5e-09,6.0e-12,5.2e-15,1.4e-09
MOSEK,grlex-12,edgeExpansionBasic,0.1,6.1e-09,1.8e-11,9.6e-15,5.5e-09
MOSEK,grlex-13,edgeExpansionBasic,0.1,9.2e-10,2.1e-12,5.5e-15,8.4e-10
MOSEK,grlex-14,edgeExpansionBasic,0.1,1.4e-09,2.6e-12,3.3e-15,1.3e-09
MOSEK,grlex-15,edgeExpansionBasic,0.2,4.0e-09,5.9e-12,8.1e-15,3.7e-09
MOSEK,grlex-16,edgeExpansionBasic,0.2,3.8e-09,4.7e-12,9.2e-15,3.6e-09
MOSEK,grlex-17,edgeExpansionBasic,0.2,6.6e-10,6.8e-13,4.1e-15,6.3e-10
MOSEK,adjnoun,edgeExpansionBasic,0.2,2.3e-09,9.3e-12,3.1e-15,2.0e-09
MOSEK,blumenau_drug,edgeExpansionBasic,0.1,4.1e-09,3.1e-11,2.0e-15,3.6e-09
MOSEK,celegans_metabolic,edgeExpansionBasic,3.2,1.3e-09,8.3e-13,6.5e-15,1.3e-09
MOSEK,celegansneural,edgeExpansionBasic,1.0,1.4e-09,1.1e-12,5.9e-15,1.3e-09
MOSEK,chesapeake,edgeExpansionBasic,0.0,1.4e-09,2.2e-11,8.4e-16,1.0e-09
MOSEK,cintestinalis,edgeExpansionBasic,0.4,2.7e-09,2.0e-12,4.4e-14,2.6e-09
MOSEK,dolphins,edgeExpansionBasic,0.1,1.7e-09,1.2e-11,3.6e-15,1.5e-09
MOSEK,foodweb_little_rock,edgeExpansionBasic,0.3,4.3e-10,3.6e-13,5.7e-15,4.1e-10
MOSEK,football,edgeExpansionBasic,0.1,1.8e-09,7.4e-12,1.4e-14,1.5e-09
MOSEK,game_thrones,edgeExpansionBasic,0.1,7.2e-09,2.5e-11,5.1e-15,6.7e-09
MOSEK,highschool,edgeExpansionBasic,0.0,2.3e-09,1.5e-11,1.0e-14,2.0e-09
MOSEK,jazz,edgeExpansionBasic,0.4,7.8e-09,4.1e-12,4.4e-14,7.5e-09
MOSEK,karate,edgeExpansionBasic,0.0,6.9e-09,1.2e-10,1.9e-15,5.6e-09
MOSEK,lesmis,edgeExpansionBasic,0.1,2.6e-09,1.2e-11,2.1e-15,2.4e-09
MOSEK,malaria_genes_HVR_1,edgeExpansionBasic,1.3,1.7e-09,7.1e-13,2.7e-14,1.6e-09
MOSEK,moviegalaxies-52,edgeExpansionBasic,0.0,2.9e-09,3.2e-11,1.5e-15,2.4e-09
MOSEK,moviegalaxies-567,edgeExpansionBasic,0.0,5.8e-09,5.1e-11,4.1e-15,5.1e-09
MOSEK,polbooks,edgeExpansionBasic,0.1,4.1e-09,1.2e-11,3.4e-14,3.8e-09
MOSEK,revolution,edgeExpansionBasic,0.2,1.5e-09,1.0e-11,1.4e-15,1.4e-09
MOSEK,sp_office,edgeExpansionBasic,0.1,2.3e-09,1.3e-12,7.2e-15,2.2e-09
MOSEK,swingers,edgeExpansionBasic,0.1,2.9e-09,1.6e-11,6.0e-15,2.6e-09
MOSEK,terrorists-911,edgeExpansionBasic,0.0,7.7e-10,5.8e-12,1.2e-14,6.9e-10
MOSEK,train_terrorists,edgeExpansionBasic,0.0,7.1e-09,3.8e-11,1.3e-15,6.4e-09


==> anc/experiments/PerfomanceProfiles/edgeExpansionBasic/SCS.csv <==
solver,instance,type,time,gapOriginal,pinfOriginal,dinfOriginal,complOriginal
SCS,grevlex-8,edgeExpansionBasic,0.2,1.3e-07,4.2e-09,3.1e-09,1.2e-07
SCS,grevlex-9,edgeExpansionBasic,0.2,1.8e-07,1.0e-08,1.3e-09,1.3e-08
SCS,grevlex-10,edgeExpansionBasic,0.2,9.1e-07,1.3e-08,8.3e-15,6.0e-07
SCS,grevlex-11,edgeExpansionBasic,0.3,4.1e-07,5.1e-09,3.3e-10,2.7e-07
SCS,grevlex-12,edgeExpansionBasic,0.4,3.2e-06,2.2e-08,6.8e-13,2.4e-06
SCS,grevlex-13,edgeExpansionBasic,0.7,3.0e-08,3.2e-10,1.9e-14,1.5e-08
SCS,grevlex-14,edgeExpansionBasic,1.0,3.8e-05,2.4e-07,1.3e-10,2.7e-05
SCS,grlex-8,edgeExpansionBasic,0.5,2.4e-06,1.5e-08,6.6e-12,2.2e-06
SCS,grlex-9,edgeExpansionBasic,0.2,1.4e-08,6.7e-11,1.2e-11,1.2e-08
SCS,grlex-10,edgeExpansionBasic,0.4,8.1e-06,1.7e-08,1.2e-11,7.8e-06
SCS,grlex-11,edgeExpansionBasic,0.6,2.1e-08,7.4e-09,1.3e-11,2.1e-08
SCS,grlex-12,edgeExpansionBasic,1.0,4.3e-08,1.7e-10,7.6e-13,3.9e-08
SCS,grlex-13,edgeExpansionBasic,1.5,6.5e-08,7.1e-09,4.6e-12,5.9e-08
SCS,grlex-14,edgeExpansionBasic,1.2,3.3e-07,2.7e-10,1.6e-11,3.3e-07
SCS,grlex-15,edgeExpansionBasic,1.7,8.2e-07,1.7e-09,3.4e-11,8.0e-07
SCS,grlex-16,edgeExpansionBasic,2.5,2.1e-07,2.0e-10,1.3e-14,2.0e-07
SCS,grlex-17,edgeExpansionBasic,3.8,1.6e-06,1.5e-08,2.0e-11,1.6e-06
SCS,adjnoun,edgeExpansionBasic,1.5,1.7e-07,1.2e-09,1.3e-10,1.6e-07
SCS,blumenau_drug,edgeExpansionBasic,0.4,1.5e-06,6.1e-09,4.2e-11,1.5e-06
SCS,celegans_metabolic,edgeExpansionBasic,98.0,1.9e-07,2.0e-09,5.4e-11,1.9e-07
SCS,celegansneural,edgeExpansionBasic,27.2,1.9e-06,6.4e-10,9.1e-12,1.9e-06
SCS,chesapeake,edgeExpansionBasic,0.1,2.3e-07,9.2e-12,4.8e-11,2.3e-07
SCS,cintestinalis,edgeExpansionBasic,6.8,9.5e-05,5.3e-08,4.3e-10,9.3e-05
SCS,dolphins,edgeExpansionBasic,0.4,2.0e-07,9.5e-10,1.5e-12,2.0e-07
SCS,foodweb_little_rock,edgeExpansionBasic,4.0,4.0e-06,1.1e-08,3.0e-11,3.9e-06
SCS,football,edgeExpansionBasic,0.8,3.8e-08,1.3e-10,3.6e-14,3.4e-08
SCS,game_thrones,edgeExpansionBasic,1.8,2.1e-08,1.7e-09,3.8e-13,2.0e-08
SCS,highschool,edgeExpansionBasic,0.6,4.0e-08,1.7e-10,6.6e-11,3.8e-08
SCS,jazz,edgeExpansionBasic,6.7,1.7e-06,8.1e-10,5.1e-14,1.7e-06
SCS,karate,edgeExpansionBasic,0.1,9.2e-07,6.8e-09,2.5e-12,8.8e-07
SCS,lesmis,edgeExpansionBasic,0.6,4.7e-05,1.3e-07,4.2e-11,4.6e-05
SCS,malaria_genes_HVR_1,edgeExpansionBasic,38.6,3.1e-05,8.4e-09,4.2e-14,3.0e-05
SCS,moviegalaxies-52,edgeExpansionBasic,0.2,5.0e-07,5.2e-09,2.3e-09,5.2e-07
SCS,moviegalaxies-567,edgeExpansionBasic,0.4,5.3e-07,3.6e-09,5.0e-11,5.1e-07
SCS,polbooks,edgeExpansionBasic,1.8,1.0e-07,3.6e-10,8.7e-12,9.9e-08
SCS,revolution,edgeExpansionBasic,0.8,1.2e-07,5.2e-10,3.9e-11,1.2e-07
SCS,sp_office,edgeExpansionBasic,0.8,2.4e-05,2.3e-08,2.3e-11,2.4e-05
SCS,swingers,edgeExpansionBasic,1.0,1.1e-06,4.9e-09,4.4e-11,1.0e-06
SCS,terrorists-911,edgeExpansionBasic,0.7,5.2e-07,2.7e-09,1.1e-11,5.0e-07
SCS,train_terrorists,edgeExpansionBasic,0.6,1.4e-05,4.7e-08,2.2e-09,1.4e-05


==> anc/experiments/PerfomanceProfiles/edgeExpansionBasic/SDPLR.csv <==
solver,instance,type,time,gapOriginal,pinfOriginal,dinfOriginal,complOriginal
SDPLR,grevlex-8,edgeExpansionBasic,0.0,1.8e-03,1.9e-06,2.2e-05,1.1e-03
SDPLR,grevlex-9,edgeExpansionBasic,0.0,4.1e-04,4.7e-06,4.9e-04,1.2e-03
SDPLR,grevlex-10,edgeExpansionBasic,0.0,1.1e-03,3.2e-06,5.9e-05,6.3e-04
SDPLR,grevlex-11,edgeExpansionBasic,0.0,3.4e-03,5.0e-06,3.7e-14,4.0e-03
SDPLR,grevlex-12,edgeExpansionBasic,0.0,1.1e-03,4.6e-06,3.1e-05,2.3e-03
SDPLR,grevlex-13,edgeExpansionBasic,0.2,2.2e-03,2.6e-06,3.3e-05,1.6e-03
SDPLR,grevlex-14,edgeExpansionBasic,0.0,1.9e-03,4.1e-06,4.5e-04,2.3e-03
SDPLR,grlex-8,edgeExpansionBasic,0.0,5.5e-03,8.4e-06,3.2e-05,2.3e-03
SDPLR,grlex-9,edgeExpansionBasic,0.0,6.7e-03,3.6e-06,1.8e-05,1.7e-02
SDPLR,grlex-10,edgeExpansionBasic,0.0,1.1e-02,6.4e-06,6.4e-15,2.2e-02
SDPLR,grlex-11,edgeExpansionBasic,0.0,5.8e-03,7.8e-06,3.4e-05,9.6e-04
SDPLR,grlex-12,edgeExpansionBasic,0.0,5.1e-04,6.3e-06,2.5e-05,1.4e-03
SDPLR,grlex-13,edgeExpansionBasic,0.0,2.4e-03,6.9e-06,8.6e-05,9.5e-03
SDPLR,grlex-14,edgeExpansionBasic,0.0,7.6e-03,4.7e-06,1.3e-05,6.7e-03
SDPLR,grlex-15,edgeExpansionBasic,0.0,2.4e-02,3.4e-06,4.9e-15,2.4e-02
SDPLR,grlex-16,edgeExpansionBasic,0.0,1.4e-02,4.9e-06,4.1e-06,3.1e-02
SDPLR,grlex-17,edgeExpansionBasic,0.0,2.9e-03,5.1e-06,2.1e-05,3.5e-03
SDPLR,adjnoun,edgeExpansionBasic,0.4,2.0e-03,3.7e-06,3.2e-04,5.7e-03
SDPLR,blumenau_drug,edgeExpansionBasic,0.0,1.5e-01,5.5e-06,5.6e-04,5.3e-03
SDPLR,celegans_metabolic,edgeExpansionBasic,28.7,1.5e-01,3.6e-06,4.9e-04,1.9e-01
SDPLR,celegansneural,edgeExpansionBasic,6.4,4.3e-01,6.3e-06,7.0e-04,4.5e-01
SDPLR,chesapeake,edgeExpansionBasic,0.0,1.5e-02,6.0e-06,3.9e-06,1.7e-02
SDPLR,cintestinalis,edgeExpansionBasic,0.2,3.9e-01,3.2e-06,5.1e-04,4.4e-01
SDPLR,dolphins,edgeExpansionBasic,0.0,4.2e-04,2.5e-06,4.6e-04,2.2e-03
SDPLR,foodweb_little_rock,edgeExpansionBasic,0.1,6.4e-02,4.0e-06,1.0e-04,8.0e-02
SDPLR,football,edgeExpansionBasic,0.0,7.8e-03,4.1e-06,1.1e-14,1.0e-02
SDPLR,game_thrones,edgeExpansionBasic,0.1,1.8e-04,4.4e-06,2.4e-05,4.2e-03
SDPLR,highschool,edgeExpansionBasic,0.2,2.0e-03,1.4e-06,4.3e-04,1.6e-03
SDPLR,jazz,edgeExpansionBasic,0.3,3.1e-02,3.1e-06,5.4e-04,7.7e-02
SDPLR,karate,edgeExpansionBasic,0.0,1.2e-04,5.6e-06,8.4e-05,1.6e-03
SDPLR,lesmis,edgeExpansionBasic,0.1,4.6e-03,5.1e-06,5.4e-05,9.6e-03
SDPLR,malaria_genes_HVR_1,edgeExpansionBasic,0.5,2.3e-01,1.8e-06,3.6e-06,2.6e-01
SDPLR,moviegalaxies-52,edgeExpansionBasic,0.0,9.7e-03,4.4e-06,2.6e-05,2.7e-03
SDPLR,moviegalaxies-567,edgeExpansionBasic,0.0,1.8e-02,5.6e-06,9.3e-05,2.2e-02
SDPLR,polbooks,edgeExpansionBasic,0.5,1.9e-02,4.1e-06,1.8e-04,2.1e-02
SDPLR,revolution,edgeExpansionBasic,0.2,6.1e-01,2.0e-06,1.0e-03,6.3e-01
SDPLR,sp_office,edgeExpansionBasic,0.0,1.1e-02,3.2e-06,2.8e-06,1.3e-02
SDPLR,swingers,edgeExpansionBasic,0.1,4.0e-03,2.9e-06,1.5e-03,4.6e-03
SDPLR,terrorists-911,edgeExpansionBasic,0.0,4.2e-03,1.1e-06,5.1e-05,1.0e-03
SDPLR,train_terrorists,edgeExpansionBasic,0.0,9.9e-04,3.9e-06,1.8e-04,2.3e-03


==> anc/experiments/PerfomanceProfiles/edgeExpansionDnn/AugMix.csv <==
instance,type,seed,statusCode,time,iter,tol,timeLimit,maxIters,itersZ,scaling,warmStart,k,n,numBlocks,avgBlockSize,minBlockSize,maxBlockSize,m,equations,inequalities,nnzA,densityAPercent,timeScaling,timeData,primalObj,dualObj,gap,pinf,dinf,compl,complNotPsdAbs,mu,evals,nnzY,gapOriginal,pinfOriginal,dinfOriginal,complOriginal
grevlex-8,edgeExpansionDnn,681068216,tol,2.5,2200,1.0e-12,7200.0,100000,50,true,false,38,38,1,38.0,38,38,744,38,706,2925,0.27226119202930926,0.0,0.0004100799560546875,1.8969724665228647,1.896972466465673,7.8e-13,1.5e-14,6.2e-15,7.9e-13,7.8e-13,2.3e+00,779771,53,1.2e-11,7.5e-15,2.9e-14,1.2e-11
grevlex-9,edgeExpansionDnn,338050489,tol,5.0,2800,1.0e-12,7200.0,100000,50,true,false,47,47,1,47.0,47,47,1131,47,1084,4464,0.1786758534233597,0.0,0.0006630420684814453,2.022724317615344,2.0227243175431937,7.8e-13,1.6e-14,8.2e-15,7.9e-13,7.8e-13,1.6e+00,1257855,63,1.4e-11,1.7e-14,4.5e-14,1.4e-11
grevlex-10,edgeExpansionDnn,73344184,tol,7.9,3000,1.0e-12,7200.0,100000,50,true,false,57,57,1,57.0,57,57,1656,57,1599,6554,0.12181377250227866,0.0,0.0011532306671142578,2.2053070663928143,2.2053070662913172,9.0e-13,3.3e-14,7.7e-15,9.0e-13,8.8e-13,1.3e+00,1653538,76,1.9e-11,1.8e-14,4.6e-14,1.9e-11
grevlex-11,edgeExpansionDnn,76487558,tol,11.5,3450,1.0e-12,7200.0,100000,50,true,false,68,68,1,68.0,68,68,2349,68,2281,9315,0.08575945591218231,0.0,0.0017168521881103516,2.428343942143872,2.428343942241098,7.2e-13,3.8e-14,9.3e-14,8.8e-15,7.2e-13,1.3e+00,2316279,93,1.7e-11,6.1e-14,6.0e-13,2.0e-13
grevlex-12,edgeExpansionDnn,410322911,tol,17.7,3850,1.0e-12,7200.0,100000,50,true,false,80,80,1,80.0,80,80,3243,80,3163,12879,0.062051919518963924,0.0,0.0026998519897460938,2.611926503609558,2.6119265037410373,8.2e-13,2.8e-14,9.0e-14,7.2e-15,8.2e-13,1.4e+00,3081603,107,2.1e-11,1.5e-14,6.2e-13,1.8e-13
grevlex-13,edgeExpansionDnn,75828636,tol,32.0,4600,1.0e-12,7200.0,100000,50,true,false,93,93,1,93.0,93,93,4374,93,4281,17390,0.04596792564858523,0.0,0.0041158199310302734,2.7655598104434804,2.7655598106118666,9.0e-13,1.2e-14,8.1e-14,4.4e-15,8.9e-13,1.5e+00,4404285,122,2.6e-11,4.8e-14,6.0e-13,1.3e-13
grevlex-14,edgeExpansionDnn,310923696,tol,51.0,5650,1.0e-12,7200.0,100000,50,true,false,107,107,1,107.0,107,107,5781,107,5674,23004,0.034756243738448295,0.0,0.005890846252441406,2.9549775784163907,2.954977578586627,7.9e-13,1.9e-14,6.0e-14,4.1e-15,7.8e-13,1.6e+00,6256677,140,2.5e-11,4.6e-14,4.8e-13,1.3e-13
grlex-8,edgeExpansionDnn,581256958,tol,1.2,1000,1.0e-12,7200.0,100000,50,true,false,38,38,1,38.0,38,38,744,38,706,2925,0.27226119202930926,0.0,0.00038313865661621094,0.4703641663018175,0.47036416629069294,1.5e-13,3.8e-15,0.0e+00,1.5e-13,1.5e-13,2.3e+00,385191,40,5.7e-12,2.6e-15,2.6e-15,5.8e-12
grlex-9,edgeExpansionDnn,301226142,tol,1.8,1000,1.0e-12,7200.0,100000,50,true,false,47,47,1,47.0,47,47,1131,47,1084,4464,0.1786758534233597,0.0,0.0006608963012695312,0.4335491530949363,0.4335491530734974,2.2e-13,3.6e-15,0.0e+00,2.2e-13,2.2e-13,2.0e+00,485100,49,1.1e-11,2.3e-15,4.7e-15,1.2e-11
grlex-10,edgeExpansionDnn,126546846,tol,4.6,1700,1.0e-12,7200.0,100000,50,true,false,57,57,1,57.0,57,57,1656,57,1599,6554,0.12181377250227866,0.0,0.001123189926147461,0.4146067931363388,0.4146067930927457,3.6e-13,1.8e-14,0.0e+00,3.6e-13,3.6e-13,2.0e+00,1001972,59,2.4e-11,1.0e-14,3.5e-15,2.4e-11
grlex-11,edgeExpansionDnn,638220867,tol,5.2,1500,1.0e-12,7200.0,100000,50,true,false,68,68,1,68.0,68,68,2349,68,2281,9315,0.08575945591218231,0.0,0.0017249584197998047,0.4054700562426312,0.4054700561865046,3.8e-13,3.4e-14,0.0e+00,3.8e-13,3.8e-13,1.8e+00,1093529,70,3.1e-11,1.7e-14,8.5e-15,3.1e-11
grlex-12,edgeExpansionDnn,778703852,tol,7.7,1600,1.0e-12,7200.0,100000,50,true,false,80,80,1,80.0,80,80,3243,80,3163,12879,0.062051919518963924,0.0,0.0027179718017578125,0.39201522324805843,0.3920152230752625,9.6e-13,4.3e-14,1.7e-15,9.6e-13,9.6e-13,2.6e+00,1393631,82,9.7e-11,2.1e-14,5.8e-15,9.7e-11
grlex-13,edgeExpansionDnn,929010428,tol,16.6,2300,1.0e-12,7200.0,100000,50,true,false,93,93,1,93.0,93,93,4374,93,4281,17390,0.04596792564858523,0.0,0.004099845886230469,0.3767871225804945,0.37678712253206,2.2e-13,3.6e-15,0.0e+00,2.2e-13,2.2e-13,1.7e+00,2340211,95,2.8e-11,1.6e-15,1.3e-14,2.8e-11
grlex-14,edgeExpansionDnn,798487695,tol,23.4,2500,1.0e-12,7200.0,100000,50,true,false,107,107,1,107.0,107,107,5781,107,5674,23004,0.034756243738448295,0.0,0.005883932113647461,0.368110446702852,0.3681104465087175,7.6e-13,1.2e-14,3.8e-15,7.7e-13,7.6e-13,1.8e+00,2969556,109,1.1e-10,4.8e-15,1.3e-14,1.1e-10
grlex-15,edgeExpansionDnn,975125365,tol,31.9,2550,1.0e-12,7200.0,100000,50,true,false,122,122,1,122.0,122,122,7506,122,7384,29889,0.026753657541582966,0.0,0.010777950286865234,0.36369831862498864,0.36369831840173517,7.5e-13,8.2e-15,1.4e-14,7.7e-13,7.5e-13,2.3e+00,3469501,124,1.3e-10,3.1e-15,4.7e-14,1.3e-10
grlex-16,edgeExpansionDnn,977283631,tol,47.7,2950,1.0e-12,7200.0,100000,50,true,false,138,138,1,138.0,138,138,9594,138,9456,38225,0.02092134528699915,0.0,0.0180208683013916,0.35689673672212846,0.35689673661381244,3.2e-13,2.8e-14,2.3e-15,3.2e-13,3.2e-13,1.4e+00,4737050,140,6.3e-11,5.2e-14,8.2e-15,6.4e-11
grlex-17,edgeExpansionDnn,774141164,tol,77.1,3450,1.0e-12,7200.0,100000,50,true,false,155,155,1,155.0,155,155,12093,155,11938,48204,0.016591499128373214,0.0,0.02851390838623047,0.34871055860542866,0.3487105584541644,3.8e-13,1.3e-14,4.0e-15,3.9e-13,3.8e-13,1.4e+00,6342905,157,8.9e-11,3.4e-14,1.4e-14,9.0e-11
adjnoun,edgeExpansionDnn,504263236,tol,84.4,10200,1.0e-12,7200.0,100000,50,true,false,113,113,1,113.0,113,113,6444,113,6331,25650,0.03117273809518601,0.0,0.007311820983886719,0.3707890460874795,0.3707890460567417,2.4e-13,3.5e-13,6.5e-13,9.7e-13,2.5e-13,7.2e-01,10195954,122,1.8e-11,2.7e-14,2.1e-12,7.1e-11
blumenau_drug,edgeExpansionDnn,216394955,tol,6.2,1650,1.0e-12,7200.0,100000,50,true,false,76,76,1,76.0,76,76,2929,76,2853,11627,0.0687260076661979,0.0,0.0022020339965820312,0.18993957666799502,0.18993957662066066,7.1e-13,1.5e-14,1.6e-13,8.6e-13,7.1e-13,2.8e+00,1257075,78,3.4e-11,1.0e-15,5.3e-13,4.2e-11
celegans_metabolic,edgeExpansionDnn,521781560,tol,4552.3,17050,1.0e-12,7200.0,100000,50,true,false,454,454,1,454.0,454,454,103288,454,102834,412685,0.00193846118768382,0.5,1.1363399028778076,0.13280342646860588,0.13280342662657388,3.5e-13,7.4e-13,4.9e-14,1.6e-13,3.4e-13,1.8e+00,73784603,918,1.2e-10,8.6e-14,1.3e-13,5.8e-11
celegansneural,edgeExpansionDnn,284075511,time,7200.0,93657,1.0e-12,7200.0,100000,50,true,false,298,298,1,298.0,298,298,44554,298,44256,177905,0.0044964412711405635,0.0,0.15144801139831543,0.43298388047040776,0.4329862967003864,6.3e-09,1.1e-12,Inf,Inf,6.3e-09,2.1e+01,207663645,3457,1.3e-06,2.5e-12,2.5e-09,3.0e-09
chesapeake,edgeExpansionDnn,544222124,tol,0.8,600,1.0e-12,7200.0,100000,50,true,false,40,40,1,40.0,40,40,823,40,783,3239,0.24597509113001215,0.0,0.0004680156707763672,0.8712397236407498,0.8712397237173907,9.6e-13,3.2e-14,5.0e-14,7.8e-14,9.6e-13,2.5e+00,251626,42,2.8e-11,1.3e-13,1.5e-13,2.3e-12
cintestinalis,edgeExpansionDnn,599961352,tol,518.9,15750,1.0e-12,7200.0,100000,50,true,false,206,206,1,206.0,206,206,21324,206,21118,85077,0.009401757662888343,0.1,0.07901191711425781,0.461868637515318,0.4618686373918645,2.6e-13,8.4e-15,2.1e-15,2.6e-13,2.6e-13,1.6e+00,28955932,208,6.4e-11,2.5e-15,6.7e-14,6.5e-11
dolphins,edgeExpansionDnn,182145680,tol,79.7,25200,1.0e-12,7200.0,100000,50,true,false,63,63,1,63.0,63,63,2019,63,1956,8000,0.09983264305300202,0.0,0.0014541149139404297,0.08755910598397346,0.08755910602925758,8.0e-13,3.9e-14,1.4e-13,9.9e-13,8.0e-13,1.6e+00,15660079,66,3.9e-11,2.0e-14,6.6e-13,4.7e-11
foodweb_little_rock,edgeExpansionDnn,469145144,tol,395.3,19050,1.0e-12,7200.0,100000,50,true,false,184,184,1,184.0,184,184,17023,184,16839,67895,0.011780563036754343,0.0,0.041359901428222656,0.4988972135596007,0.4988972130357946,9.9e-13,7.6e-15,0.0e+00,9.9e-13,9.9e-13,3.9e+00,25296250,186,2.6e-10,2.1e-16,1.0e-14,2.6e-10
football,edgeExpansionDnn,677830017,tol,63.8,7800,1.0e-12,7200.0,100000,50,true,false,116,116,1,116.0,116,116,6789,116,6673,27027,0.029585305249153655,0.0,0.007961034774780273,0.757077493081755,0.7570774931697146,6.5e-13,7.9e-15,2.6e-14,2.7e-15,6.5e-13,7.6e+00,6685923,2458,3.5e-11,3.1e-15,2.6e-13,1.7e-13
game_thrones,edgeExpansionDnn,758074638,tol,82.3,10750,1.0e-12,7200.0,100000,50,true,false,108,108,1,108.0,108,108,5889,108,5781,23435,0.03411739727249497,0.0,0.006398916244506836,0.12309842023795554,0.12309842023669534,1.1e-14,9.1e-13,2.4e-13,5.8e-13,8.4e-15,5.1e-01,10182822,399,1.0e-12,4.4e-14,8.7e-13,5.2e-11
highschool,edgeExpansionDnn,624847530,tol,37.0,10600,1.0e-12,7200.0,100000,50,true,false,71,71,1,71.0,71,71,2559,71,2488,10152,0.07869816856989567,0.0,0.0018658638000488281,0.40523336003339966,0.40523336010339306,8.2e-13,2.3e-14,6.7e-14,5.0e-14,8.2e-13,1.0e+01,6111549,341,3.9e-11,9.2e-14,3.2e-13,2.4e-12
jazz,edgeExpansionDnn,756200486,tol,619.8,20900,1.0e-12,7200.0,100000,50,true,false,199,199,1,199.0,199,199,19903,199,19704,79400,0.010073857577955897,0.1,0.05311703681945801,0.2994629188872777,0.2994629191391877,4.8e-13,8.9e-13,2.1e-13,5.3e-13,4.8e-13,5.8e-01,37474505,202,1.6e-10,2.3e-14,1.1e-12,1.7e-10
karate,edgeExpansionDnn,857422156,tol,6.5,7600,1.0e-12,7200.0,100000,50,true,false,35,35,1,35.0,35,35,633,35,598,2484,0.3203404584582648,0.0,0.0003190040588378906,0.24020930447765876,0.24020930448365377,1.4e-13,9.6e-13,1.8e-13,2.3e-13,1.5e-13,5.2e-01,1958443,64,4.0e-12,3.0e-13,5.3e-13,6.7e-12
lesmis,edgeExpansionDnn,172000776,iter,464.3,100000,1.0e-12,7200.0,100000,50,true,false,78,78,1,78.0,78,78,3084,78,3006,12245,0.06526122397119105,0.0,0.0024459362030029297,0.10545077198040291,0.10545282897948875,2.2e-08,1.4e-10,Inf,Inf,2.2e-08,2.9e+00,79467506,87,1.7e-06,6.5e-11,5.1e-09,4.4e-07
malaria_genes_HVR_1,edgeExpansionDnn,135556971,tol,4552.0,49750,1.0e-12,7200.0,100000,50,true,false,308,308,1,308.0,308,308,47589,308,47281,190035,0.004209452209208237,0.0,0.41091299057006836,0.11026171115017612,0.11026171150661013,8.3e-13,9.4e-13,9.9e-13,6.6e-13,8.3e-13,5.4e-01,150368402,3576,2.9e-10,6.8e-13,7.7e-12,2.3e-10
moviegalaxies-52,edgeExpansionDnn,717200605,tol,14.1,5600,1.0e-12,7200.0,100000,50,true,false,60,60,1,60.0,60,60,1833,60,1773,7259,0.1100048493665515,0.0,0.0012290477752685547,0.1846950142484011,0.18469501425827098,1.6e-13,7.5e-15,1.6e-14,1.5e-14,1.6e-13,6.5e+00,3002534,793,7.2e-12,3.2e-14,4.2e-14,6.9e-13
moviegalaxies-567,edgeExpansionDnn,414755637,tol,74.7,26550,1.0e-12,7200.0,100000,50,true,false,53,53,1,53.0,53,53,1434,53,1381,5670,0.1407609432323777,0.0,0.0009319782257080078,0.1800125222262946,0.1800125222464909,3.1e-13,2.7e-13,1.9e-13,6.7e-13,3.1e-13,2.4e+02,20097338,77,1.5e-11,1.5e-14,5.1e-13,3.2e-11
polbooks,edgeExpansionDnn,917979893,tol,92.4,12100,1.0e-12,7200.0,100000,50,true,false,106,106,1,106.0,106,106,5674,106,5568,22577,0.03541319990518416,0.0,0.005876064300537109,0.182829096475146,0.18282909648639814,9.4e-14,7.9e-13,2.8e-13,4.8e-13,9.2e-14,5.5e-01,11937478,1616,8.2e-12,2.2e-13,1.4e-12,4.2e-11
revolution,edgeExpansionDnn,96094795,tol,136.7,7350,1.0e-12,7200.0,100000,50,true,false,142,142,1,142.0,142,142,10156,142,10014,40469,0.01976164494078841,0.0,0.019397974014282227,0.038588654451936884,0.0385886544694425,1.8e-13,1.8e-14,2.0e-15,3.3e-19,1.8e-13,3.0e+00,14159510,144,1.6e-11,6.5e-15,8.2e-15,1.2e-15
sp_office,edgeExpansionDnn,310650509,tol,21.4,3200,1.0e-12,7200.0,100000,50,true,false,93,93,1,93.0,93,93,4374,93,4281,17390,0.04596792564858523,0.0,0.004199028015136719,2.499480676844131,2.4994806762250663,1.7e-13,2.0e-15,0.0e+00,1.7e-13,1.7e-13,3.2e+00,3151132,95,1.0e-10,8.8e-16,5.6e-15,1.0e-10
swingers,edgeExpansionDnn,969151401,tol,34.6,5450,1.0e-12,7200.0,100000,50,true,false,97,97,1,97.0,97,97,4756,97,4659,18914,0.04226667361502118,0.0,0.004759073257446289,0.13739902000940407,0.137399020010279,1.1e-14,5.2e-13,5.8e-15,1.9e-14,1.7e-14,5.9e-01,4852963,102,6.8e-13,2.8e-14,1.8e-14,1.2e-12
terrorists-911,edgeExpansionDnn,374926724,tol,70.4,29350,1.0e-12,7200.0,100000,50,true,false,63,63,1,63.0,63,63,2019,63,1956,8000,0.09983264305300202,0.0,0.0014090538024902344,0.09279272676294743,0.0927927267575527,9.1e-14,6.9e-13,9.4e-14,3.4e-13,8.8e-14,5.2e-01,13366594,86,4.6e-12,5.6e-14,3.1e-13,1.7e-11
train_terrorists,edgeExpansionDnn,890715037,tol,73.6,27950,1.0e-12,7200.0,100000,50,true,false,65,65,1,65.0,65,65,2148,65,2083,8514,0.09381508049320683,0.0,0.0015521049499511719,0.16814655822906752,0.16814655822095542,8.8e-14,8.9e-13,7.3e-14,2.9e-13,8.8e-14,5.0e-01,14609628,104,6.1e-12,7.0e-14,2.7e-13,2.0e-11


==> anc/experiments/PerfomanceProfiles/edgeExpansionDnn/AugMix1e-6.csv <==
instance,type,seed,statusCode,time,iter,tol,timeLimit,maxIters,itersZ,scaling,warmStart,k,n,numBlocks,avgBlockSize,minBlockSize,maxBlockSize,m,equations,inequalities,nnzA,densityAPercent,timeScaling,timeData,primalObj,dualObj,gap,pinf,dinf,compl,complNotPsdAbs,mu,evals,nnzY,gapOriginal,pinfOriginal,dinfOriginal,complOriginal
grevlex-8,edgeExpansionDnn,681068216,tol,1.0,850,1.0e-06,7200.0,100000,50,true,false,38,38,1,38.0,38,38,744,38,706,2925,0.27226119202930926,0.0,0.0004990100860595703,1.8969725765492025,1.8969152583184559,7.8e-07,2.0e-09,3.0e-09,7.8e-07,7.8e-07,5.8e+00,318417,53,1.2e-05,1.3e-09,1.5e-08,1.2e-05
grevlex-9,edgeExpansionDnn,338050489,tol,2.2,1150,1.0e-06,7200.0,100000,50,true,false,47,47,1,47.0,47,47,1131,47,1084,4464,0.1786758534233597,0.0,0.0009450912475585938,2.02272463837974,2.0226370705013967,9.5e-07,4.6e-09,2.9e-09,9.5e-07,9.5e-07,5.4e+00,547150,63,1.7e-05,2.8e-09,1.6e-08,1.7e-05
grevlex-10,edgeExpansionDnn,73344184,tol,3.3,1250,1.0e-06,7200.0,100000,50,true,false,57,57,1,57.0,57,57,1656,57,1599,6554,0.12181377250227866,0.0,0.00164794921875,2.2053072350295726,2.205218257537412,7.9e-07,1.9e-09,2.0e-09,7.9e-07,7.9e-07,6.9e+00,724216,76,1.6e-05,1.1e-09,1.2e-08,1.6e-05
grevlex-11,edgeExpansionDnn,76487558,tol,4.5,1350,1.0e-06,7200.0,100000,50,true,false,68,68,1,68.0,68,68,2349,68,2281,9315,0.08575945591218231,0.0,0.002579927444458008,2.428344130391256,2.4282752146829005,5.1e-07,1.9e-09,8.8e-09,5.6e-07,5.1e-07,2.1e+01,953586,93,1.2e-05,9.6e-10,5.7e-08,1.3e-05
grevlex-12,edgeExpansionDnn,410322911,tol,6.9,1500,1.0e-06,7200.0,100000,50,true,false,80,80,1,80.0,80,80,3243,80,3163,12879,0.062051919518963924,0.0,0.0036499500274658203,2.611926590153616,2.611796599391329,8.1e-07,7.5e-10,3.2e-09,8.3e-07,8.1e-07,2.3e+01,1261286,107,2.1e-05,3.5e-10,2.2e-08,2.1e-05
grevlex-13,edgeExpansionDnn,75828636,tol,11.8,1700,1.0e-06,7200.0,100000,50,true,false,93,93,1,93.0,93,93,4374,93,4281,17390,0.04596792564858523,0.0,0.0045049190521240234,2.7655604599198353,2.765433901774913,6.8e-07,4.5e-09,1.5e-08,7.7e-07,6.7e-07,1.6e+01,1685908,122,1.9e-05,1.9e-09,1.2e-07,2.2e-05
grevlex-14,edgeExpansionDnn,310923696,tol,22.7,2500,1.0e-06,7200.0,100000,50,true,false,107,107,1,107.0,107,107,5781,107,5674,23004,0.034756243738448295,0.0,0.00618290901184082,2.9549777889917355,2.9547664308347965,9.8e-07,1.4e-09,1.8e-09,9.8e-07,9.8e-07,1.0e+01,2845394,140,3.1e-05,5.8e-10,1.4e-08,3.1e-05
grlex-8,edgeExpansionDnn,581256958,tol,0.6,450,1.0e-06,7200.0,100000,50,true,false,38,38,1,38.0,38,38,744,38,706,2925,0.27226119202930926,0.0,0.0003941059112548828,0.4703641919244718,0.4702967498009854,8.9e-07,8.8e-10,5.2e-10,8.9e-07,8.9e-07,4.1e+00,180139,40,3.5e-05,6.0e-10,1.7e-09,3.5e-05
grlex-9,edgeExpansionDnn,301226142,tol,0.9,450,1.0e-06,7200.0,100000,50,true,false,47,47,1,47.0,47,47,1131,47,1084,4464,0.1786758534233597,0.0,0.0007169246673583984,0.4335491113175467,0.4334567356589674,9.5e-07,4.5e-09,5.0e-10,9.5e-07,9.5e-07,3.2e+00,231321,49,4.9e-05,2.7e-09,1.6e-09,5.0e-05
grlex-10,edgeExpansionDnn,126546846,tol,2.5,900,1.0e-06,7200.0,100000,50,true,false,57,57,1,57.0,57,57,1656,57,1599,6554,0.12181377250227866,0.0,0.0011310577392578125,0.4146068398319559,0.4144949837764123,9.2e-07,2.9e-09,4.1e-10,9.2e-07,9.2e-07,5.1e+00,550630,59,6.1e-05,1.6e-09,1.3e-09,6.1e-05
grlex-11,edgeExpansionDnn,638220867,tol,3.3,950,1.0e-06,7200.0,100000,50,true,false,68,68,1,68.0,68,68,2349,68,2281,9315,0.08575945591218231,0.0,0.0017671585083007812,0.40547013902654905,0.4053497748932671,8.1e-07,4.6e-09,3.8e-10,8.1e-07,8.0e-07,3.4e+00,718584,70,6.6e-05,2.4e-09,1.3e-09,6.6e-05
grlex-12,edgeExpansionDnn,778703852,tol,5.3,1100,1.0e-06,7200.0,100000,50,true,false,80,80,1,80.0,80,80,3243,80,3163,12879,0.062051919518963924,0.0,0.0030019283294677734,0.39201520548987023,0.3918554831108817,8.8e-07,1.5e-09,2.1e-10,8.8e-07,8.8e-07,9.2e+00,981782,82,9.0e-05,7.2e-10,7.0e-10,9.0e-05
grlex-13,edgeExpansionDnn,929010428,tol,8.4,1150,1.0e-06,7200.0,100000,50,true,false,93,93,1,93.0,93,93,4374,93,4281,17390,0.04596792564858523,0.0,0.004231929779052734,0.37678703334894365,0.37664659704882153,6.5e-07,6.3e-09,2.3e-10,6.5e-07,6.5e-07,3.3e+00,1225836,95,8.0e-05,2.7e-09,7.8e-10,8.0e-05
grlex-14,edgeExpansionDnn,798487695,tol,12.4,1300,1.0e-06,7200.0,100000,50,true,false,107,107,1,107.0,107,107,5781,107,5674,23004,0.034756243738448295,0.0,0.006256818771362305,0.36811053381644476,0.3678784578397359,9.1e-07,3.9e-09,2.8e-10,9.1e-07,9.1e-07,4.5e+00,1630293,109,1.3e-04,1.6e-09,9.5e-10,1.3e-04
grlex-15,edgeExpansionDnn,975125365,tol,19.0,1450,1.0e-06,7200.0,100000,50,true,false,122,122,1,122.0,122,122,7506,122,7384,29889,0.026753657541582966,0.0,0.012752056121826172,0.36369839556514194,0.36347111774979335,7.7e-07,3.4e-09,2.3e-10,7.7e-07,7.7e-07,3.6e+00,2077568,124,1.3e-04,1.3e-09,7.9e-10,1.3e-04
grlex-16,edgeExpansionDnn,977283631,tol,25.0,1450,1.0e-06,7200.0,100000,50,true,false,138,138,1,138.0,138,138,9594,138,9456,38225,0.02092134528699915,0.0,0.02239990234375,0.3568967060016799,0.3565879002382121,9.0e-07,3.4e-09,2.3e-10,9.0e-07,9.0e-07,3.6e+00,2556049,140,1.8e-04,1.2e-09,8.0e-10,1.8e-04
grlex-17,edgeExpansionDnn,774141164,tol,38.7,1650,1.0e-06,7200.0,100000,50,true,false,155,155,1,155.0,155,155,12093,155,11938,48204,0.016591499128373214,0.0,0.03081202507019043,0.3487102971166748,0.3484078488515723,7.7e-07,1.5e-08,2.5e-10,7.7e-07,7.7e-07,2.6e+00,3304710,157,1.8e-04,1.3e-08,8.7e-10,1.8e-04
adjnoun,edgeExpansionDnn,504263236,tol,10.9,1050,1.0e-06,7200.0,100000,50,true,false,113,113,1,113.0,113,113,6444,113,6331,25650,0.03117273809518601,0.0,0.017538070678710938,0.3707936438291755,0.3708647435131403,5.6e-07,2.0e-09,6.9e-07,2.5e-07,5.6e-07,4.5e+00,1342711,121,4.1e-05,8.1e-10,2.2e-06,1.8e-05
blumenau_drug,edgeExpansionDnn,216394955,tol,2.3,550,1.0e-06,7200.0,100000,50,true,false,76,76,1,76.0,76,76,2929,76,2853,11627,0.0687260076661979,0.0,0.004737138748168945,0.18993968388047883,0.18995319764312496,2.0e-07,2.2e-09,6.2e-08,7.1e-09,2.0e-07,5.4e+00,458952,78,9.8e-06,8.9e-10,2.1e-07,3.4e-07
celegans_metabolic,edgeExpansionDnn,521781560,tol,665.0,2050,1.0e-06,7200.0,100000,50,true,false,454,454,1,454.0,454,454,103288,454,102834,412685,0.00193846118768382,0.8,2.189707040786743,0.13304296080535483,0.1327231744787502,7.0e-07,1.3e-08,6.1e-08,9.5e-07,7.0e-07,1.0e+00,10434264,464,2.5e-04,2.0e-09,1.6e-07,3.4e-04
celegansneural,edgeExpansionDnn,284075511,tol,624.9,6900,1.0e-06,7200.0,100000,50,true,false,298,298,1,298.0,298,298,44554,298,44256,177905,0.0044964412711405635,0.0,0.20346593856811523,0.43300297520948644,0.4332594997025737,6.7e-07,1.6e-09,1.5e-07,6.8e-07,6.7e-07,2.3e+01,18517964,350,1.4e-04,3.8e-10,5.3e-07,1.4e-04
chesapeake,edgeExpansionDnn,544222124,tol,0.6,300,1.0e-06,7200.0,100000,50,true,false,40,40,1,40.0,40,40,823,40,783,3239,0.24597509113001215,0.0,0.0004379749298095703,0.8712397392367482,0.8712826053236423,5.4e-07,7.2e-10,2.7e-08,9.5e-09,5.4e-07,8.8e+00,134344,42,1.6e-05,3.0e-09,8.1e-08,2.8e-07
cintestinalis,edgeExpansionDnn,599961352,tol,124.0,3600,1.0e-06,7200.0,100000,50,true,false,206,206,1,206.0,206,206,21324,206,21118,85077,0.009401757662888343,0.1,0.07413887977600098,0.46188505542418706,0.46203668628037087,3.1e-07,5.8e-09,9.8e-08,1.5e-07,3.1e-07,1.2e+01,6871750,208,7.9e-05,2.4e-08,7.1e-07,3.8e-05
dolphins,edgeExpansionDnn,182145680,tol,3.0,1000,1.0e-06,7200.0,100000,50,true,false,63,63,1,63.0,63,63,2019,63,1956,8000,0.09983264305300202,0.0,0.0017271041870117188,0.08756676988712794,0.08760253490198981,6.4e-07,5.2e-09,1.3e-07,8.7e-07,6.4e-07,4.9e+00,677854,69,3.0e-05,2.7e-09,6.0e-07,4.1e-05
foodweb_little_rock,edgeExpansionDnn,469145144,tol,166.8,8000,1.0e-06,7200.0,100000,50,true,false,184,184,1,184.0,184,184,17023,184,16839,67895,0.011780563036754343,0.0,0.07458281517028809,0.4989399395576509,0.49918378107228706,4.6e-07,2.1e-08,9.5e-07,8.0e-08,4.6e-07,8.0e+00,10976226,186,1.2e-04,8.6e-08,5.1e-06,2.1e-05
football,edgeExpansionDnn,677830017,tol,21.1,1900,1.0e-06,7200.0,100000,50,true,false,116,116,1,116.0,116,116,6789,116,6673,27027,0.029585305249153655,0.0,0.01291513442993164,0.7570774305097663,0.7569889164140869,6.5e-07,2.8e-09,0.0e+00,6.5e-07,6.5e-07,2.2e+01,2153159,2446,3.5e-05,1.2e-08,1.2e-14,3.5e-05
game_thrones,edgeExpansionDnn,758074638,tol,18.3,2150,1.0e-06,7200.0,100000,50,true,false,108,108,1,108.0,108,108,5889,108,5781,23435,0.03411739727249497,0.0,0.007691860198974609,0.1231191351859717,0.12309796129827522,1.9e-07,1.0e-07,2.1e-08,3.3e-07,1.8e-07,4.2e+00,2518728,125,1.7e-05,8.1e-08,7.9e-08,2.9e-05
highschool,edgeExpansionDnn,624847530,tol,6.4,1550,1.0e-06,7200.0,100000,50,true,false,71,71,1,71.0,71,71,2559,71,2488,10152,0.07869816856989567,0.0,0.002087831497192383,0.4052334071784005,0.4052719664059996,4.5e-07,3.3e-09,4.5e-08,1.4e-07,4.5e-07,2.4e+01,1148805,149,2.1e-05,1.3e-08,2.1e-07,6.8e-06
jazz,edgeExpansionDnn,756200486,tol,17.4,450,1.0e-06,7200.0,100000,50,true,false,199,199,1,199.0,199,199,19903,199,19704,79400,0.010073857577955897,0.0,0.09253692626953125,0.29963428884579096,0.29945394877271575,3.4e-07,1.2e-08,9.2e-08,5.9e-07,3.4e-07,3.4e+00,1026594,203,1.1e-04,5.0e-08,5.1e-07,1.9e-04
karate,edgeExpansionDnn,857422156,tol,1.3,1300,1.0e-06,7200.0,100000,50,true,false,35,35,1,35.0,35,35,633,35,598,2484,0.3203404584582648,0.0,0.0003287792205810547,0.24021268743105742,0.2402535680170653,9.6e-07,1.6e-08,1.5e-07,2.4e-07,9.7e-07,2.0e+00,457075,38,2.8e-05,1.1e-08,4.4e-07,6.9e-06
lesmis,edgeExpansionDnn,172000776,tol,4.3,900,1.0e-06,7200.0,100000,50,true,false,78,78,1,78.0,78,78,3084,78,3006,12245,0.06526122397119105,0.0,0.0025658607482910156,0.10545767701917981,0.10543811943926813,2.1e-07,4.4e-09,3.0e-08,4.8e-07,2.1e-07,4.7e+00,762841,87,1.6e-05,2.1e-09,9.6e-08,3.6e-05
malaria_genes_HVR_1,edgeExpansionDnn,135556971,tol,815.9,7200,1.0e-06,7200.0,100000,50,true,false,308,308,1,308.0,308,308,47589,308,47281,190035,0.004209452209208237,0.1,0.44809412956237793,0.1102898094027545,0.10991141058395434,8.8e-07,1.2e-08,2.9e-10,8.8e-07,8.8e-07,1.4e+01,27413739,1113,3.1e-04,3.0e-09,2.3e-09,3.1e-04
moviegalaxies-52,edgeExpansionDnn,717200605,tol,3.8,1350,1.0e-06,7200.0,100000,50,true,false,60,60,1,60.0,60,60,1833,60,1773,7259,0.1100048493665515,0.0,0.0014870166778564453,0.1846950205181972,0.1847238078725646,4.6e-07,5.7e-10,4.4e-08,8.0e-09,4.6e-07,2.5e+01,844680,792,2.1e-05,2.4e-09,1.2e-07,3.6e-07
moviegalaxies-567,edgeExpansionDnn,414755637,tol,8.4,3850,1.0e-06,7200.0,100000,50,true,false,53,53,1,53.0,53,53,1434,53,1381,5670,0.1407609432323777,0.0,0.0009400844573974609,0.18001252961476202,0.17996303201942337,7.5e-07,1.4e-09,0.0e+00,7.5e-07,7.5e-07,1.1e+01,2004669,77,3.6e-05,3.5e-10,5.3e-15,3.6e-05
polbooks,edgeExpansionDnn,917979893,tol,36.2,3950,1.0e-06,7200.0,100000,50,true,false,106,106,1,106.0,106,106,5674,106,5568,22577,0.03541319990518416,0.0,0.008131027221679688,0.1828359142901425,0.18274310824985945,7.7e-07,7.3e-08,0.0e+00,7.8e-07,7.8e-07,3.7e+00,4861077,419,6.8e-05,4.0e-08,9.7e-15,6.9e-05
revolution,edgeExpansionDnn,96094795,tol,28.8,1300,1.0e-06,7200.0,100000,50,true,false,142,142,1,142.0,142,142,10156,142,10014,40469,0.01976164494078841,0.0,0.024636030197143555,0.03858958238412637,0.03858687133165128,2.8e-08,8.7e-09,4.1e-09,3.5e-08,2.8e-08,8.1e+00,3044399,144,2.5e-06,3.7e-08,1.0e-08,3.2e-06
sp_office,edgeExpansionDnn,310650509,tol,4.6,600,1.0e-06,7200.0,100000,50,true,false,93,93,1,93.0,93,93,4374,93,4281,17390,0.04596792564858523,0.0,0.0042629241943359375,2.4994829906753866,2.502827277766983,9.3e-07,1.8e-09,3.3e-08,6.5e-10,9.3e-07,1.8e+01,715986,95,5.6e-04,7.5e-09,1.3e-07,3.9e-07
swingers,edgeExpansionDnn,969151401,tol,18.4,2500,1.0e-06,7200.0,100000,50,true,false,97,97,1,97.0,97,97,4756,97,4659,18914,0.04226667361502118,0.0,0.004766941070556641,0.13740663359799676,0.1374622834940174,6.8e-07,8.1e-09,3.0e-07,7.0e-07,6.8e-07,1.6e+01,2490518,101,4.4e-05,3.5e-09,9.3e-07,4.5e-05
terrorists-911,edgeExpansionDnn,374926724,tol,1.4,400,1.0e-06,7200.0,100000,50,true,false,63,63,1,63.0,63,63,2019,63,1956,8000,0.09983264305300202,0.0,0.0021729469299316406,0.09279181361566727,0.09277039956356264,3.6e-07,3.0e-07,0.0e+00,3.8e-07,3.8e-07,3.0e+00,278816,77,1.8e-05,2.2e-07,1.4e-14,1.9e-05
train_terrorists,edgeExpansionDnn,890715037,tol,6.4,1800,1.0e-06,7200.0,100000,50,true,false,65,65,1,65.0,65,65,2148,65,2083,8514,0.09381508049320683,0.0,0.0022430419921875,0.1681687086500104,0.16812315969498817,5.0e-07,2.9e-08,6.2e-08,9.7e-07,5.0e-07,1.1e+01,1271777,70,3.4e-05,1.6e-08,2.3e-07,6.7e-05


==> anc/experiments/PerfomanceProfiles/edgeExpansionDnn/MOSEK.csv <==
solver,instance,type,time,gapOriginal,pinfOriginal,dinfOriginal,complOriginal
MOSEK,grevlex-8,edgeExpansionDnn,0.1,1.6e-11,1.2e-12,1.5e-15,1.0e-12
MOSEK,grevlex-9,edgeExpansionDnn,0.3,5.3e-10,1.0e-11,2.5e-14,2.8e-11
MOSEK,grevlex-10,edgeExpansionDnn,0.8,1.1e-11,1.8e-11,3.7e-15,3.9e-13
MOSEK,grevlex-11,edgeExpansionDnn,1.9,8.3e-11,5.1e-13,8.8e-15,2.7e-12
MOSEK,grevlex-12,edgeExpansionDnn,4.1,9.9e-11,2.3e-11,1.1e-14,2.1e-12
MOSEK,grevlex-13,edgeExpansionDnn,8.3,2.5e-12,3.2e-12,1.2e-14,6.9e-14
MOSEK,grevlex-14,edgeExpansionDnn,14.8,1.5e-10,2.2e-11,1.2e-14,2.9e-12
MOSEK,grlex-8,edgeExpansionDnn,0.2,1.6e-10,1.6e-12,1.7e-15,1.1e-11
MOSEK,grlex-9,edgeExpansionDnn,0.3,3.8e-09,2.7e-11,1.7e-14,2.5e-10
MOSEK,grlex-10,edgeExpansionDnn,0.7,2.8e-11,3.6e-12,3.9e-15,1.4e-12
MOSEK,grlex-11,edgeExpansionDnn,1.9,1.6e-10,6.4e-13,6.9e-15,5.4e-12
MOSEK,grlex-12,edgeExpansionDnn,3.3,5.7e-10,1.7e-12,4.9e-15,2.0e-11
MOSEK,grlex-13,edgeExpansionDnn,7.0,6.5e-12,3.0e-14,6.2e-15,2.1e-13
MOSEK,grlex-14,edgeExpansionDnn,13.7,1.0e-09,1.9e-12,2.9e-15,2.5e-11
MOSEK,grlex-15,edgeExpansionDnn,29.9,1.6e-10,2.5e-13,5.5e-15,3.2e-12
MOSEK,grlex-16,edgeExpansionDnn,67.5,1.1e-09,1.0e-10,3.0e-15,1.9e-11
MOSEK,grlex-17,edgeExpansionDnn,122.2,1.2e-10,2.0e-11,6.8e-15,2.0e-12
MOSEK,adjnoun,edgeExpansionDnn,23.0,2.4e-09,3.6e-10,7.4e-14,4.4e-11
MOSEK,blumenau_drug,edgeExpansionDnn,2.4,6.3e-09,4.7e-11,1.9e-13,2.3e-10
MOSEK,celegans_metabolic,edgeExpansionDnn,7217.0,1.0e+00,3.7e-01,7.3e-16,2.0e-01
MOSEK,celegansneural,edgeExpansionDnn,6435.4,1.0e-09,3.0e-13,1.2e-14,9.9e-12
MOSEK,chesapeake,edgeExpansionDnn,0.2,3.3e-11,4.2e-13,1.1e-15,2.1e-12
MOSEK,cintestinalis,edgeExpansionDnn,681.9,6.8e-09,5.0e-12,4.3e-14,7.3e-11
MOSEK,dolphins,edgeExpansionDnn,1.7,7.0e-09,4.9e-11,4.0e-13,3.1e-10
MOSEK,foodweb_little_rock,edgeExpansionDnn,364.8,7.5e-11,3.9e-11,1.8e-14,1.2e-12
MOSEK,football,edgeExpansionDnn,47.2,4.9e-12,1.0e-10,1.4e-14,1.3e-13
MOSEK,game_thrones,edgeExpansionDnn,18.1,7.1e-10,2.4e-12,5.4e-15,2.3e-11
MOSEK,highschool,edgeExpansionDnn,2.3,2.3e-12,7.0e-12,1.7e-14,9.2e-14
MOSEK,jazz,edgeExpansionDnn,724.7,4.7e-11,2.5e-12,3.9e-14,1.1e-12
MOSEK,karate,edgeExpansionDnn,0.1,6.4e-09,1.1e-10,1.5e-13,5.9e-10
MOSEK,lesmis,edgeExpansionDnn,8.4,4.6e-09,2.1e-11,6.0e-14,1.5e-10
MOSEK,malaria_genes_HVR_1,edgeExpansionDnn,7342.8,6.3e-02,2.6e-05,3.4e-14,7.9e-03
MOSEK,moviegalaxies-52,edgeExpansionDnn,1.1,4.6e-09,5.2e-11,3.5e-13,2.1e-10
MOSEK,moviegalaxies-567,edgeExpansionDnn,0.7,5.5e-11,3.8e-12,3.5e-15,3.5e-12
MOSEK,polbooks,edgeExpansionDnn,28.9,1.9e-09,5.8e-12,7.3e-14,4.5e-11
MOSEK,revolution,edgeExpansionDnn,97.4,2.8e-11,1.9e-13,2.8e-15,6.3e-13
MOSEK,sp_office,edgeExpansionDnn,6.7,1.5e-09,9.0e-13,3.2e-15,4.4e-11
MOSEK,swingers,edgeExpansionDnn,8.9,1.1e-11,1.0e-12,1.5e-15,6.0e-13
MOSEK,terrorists-911,edgeExpansionDnn,1.8,5.5e-09,4.1e-11,8.2e-14,2.5e-10
MOSEK,train_terrorists,edgeExpansionDnn,1.8,8.0e-10,6.1e-12,7.6e-15,3.6e-11


==> anc/experiments/PerfomanceProfiles/edgeExpansionDnn/SCS.csv <==
solver,instance,type,time,gapOriginal,pinfOriginal,dinfOriginal,complOriginal
SCS,grevlex-8,edgeExpansionDnn,0.3,1.7e-05,4.4e-07,4.4e-09,1.1e-05
SCS,grevlex-9,edgeExpansionDnn,0.3,1.4e-04,2.9e-06,1.5e-09,8.9e-05
SCS,grevlex-10,edgeExpansionDnn,0.6,1.2e-04,1.9e-06,6.0e-11,7.7e-05
SCS,grevlex-11,edgeExpansionDnn,1.0,2.0e-04,2.8e-06,3.6e-10,1.3e-04
SCS,grevlex-12,edgeExpansionDnn,1.6,1.6e-04,1.8e-06,6.8e-10,9.9e-05
SCS,grevlex-13,edgeExpansionDnn,1.8,2.3e-04,2.2e-06,2.2e-10,1.4e-04
SCS,grevlex-14,edgeExpansionDnn,3.3,3.8e-04,3.1e-06,1.5e-10,2.4e-04
SCS,grlex-8,edgeExpansionDnn,0.1,4.1e-07,6.1e-09,1.4e-09,3.8e-07
SCS,grlex-9,edgeExpansionDnn,0.2,2.0e-06,8.4e-09,1.0e-09,1.9e-06
SCS,grlex-10,edgeExpansionDnn,0.6,3.4e-08,1.6e-10,8.8e-12,3.2e-08
SCS,grlex-11,edgeExpansionDnn,0.6,2.0e-06,4.7e-09,5.6e-11,2.0e-06
SCS,grlex-12,edgeExpansionDnn,1.1,8.3e-10,1.1e-12,7.4e-13,8.6e-10
SCS,grlex-13,edgeExpansionDnn,1.7,2.8e-08,2.7e-11,1.8e-11,2.9e-08
SCS,grlex-14,edgeExpansionDnn,1.7,1.6e-06,2.4e-09,6.4e-10,1.6e-06
SCS,grlex-15,edgeExpansionDnn,2.9,8.3e-07,2.5e-10,6.1e-10,8.9e-07
SCS,grlex-16,edgeExpansionDnn,4.4,4.1e-08,7.9e-11,3.0e-11,4.2e-08
SCS,grlex-17,edgeExpansionDnn,6.0,4.4e-09,8.2e-12,1.1e-12,4.2e-09
SCS,adjnoun,edgeExpansionDnn,4.5,1.2e-06,9.9e-09,5.0e-07,1.8e-05
SCS,blumenau_drug,edgeExpansionDnn,0.5,1.2e-06,4.0e-09,1.8e-11,1.2e-06
SCS,celegans_metabolic,edgeExpansionDnn,832.0,1.4e-06,3.0e-10,5.5e-14,1.4e-06
SCS,celegansneural,edgeExpansionDnn,201.3,3.4e-08,1.9e-10,1.2e-11,2.7e-08
SCS,chesapeake,edgeExpansionDnn,0.2,4.9e-07,1.4e-10,8.5e-10,5.1e-07
SCS,cintestinalis,edgeExpansionDnn,8.0,4.1e-05,1.7e-08,8.8e-11,4.0e-05
SCS,dolphins,edgeExpansionDnn,0.7,7.1e-07,3.5e-09,7.1e-11,7.0e-07
SCS,foodweb_little_rock,edgeExpansionDnn,4.9,1.8e-05,1.3e-08,3.4e-11,1.8e-05
SCS,football,edgeExpansionDnn,9.1,2.6e-06,1.8e-08,1.2e-14,2.1e-06
SCS,game_thrones,edgeExpansionDnn,3.0,2.2e-06,4.3e-08,7.2e-10,2.2e-06
SCS,highschool,edgeExpansionDnn,0.9,1.2e-07,6.8e-10,3.7e-11,1.1e-07
SCS,jazz,edgeExpansionDnn,13.8,8.0e-06,4.2e-09,4.3e-12,7.9e-06
SCS,karate,edgeExpansionDnn,0.1,6.2e-08,1.4e-09,1.1e-15,5.4e-08
SCS,lesmis,edgeExpansionDnn,1.0,2.5e-10,3.7e-12,7.0e-12,5.4e-10
SCS,malaria_genes_HVR_1,edgeExpansionDnn,53.1,1.5e-05,1.5e-08,4.3e-12,1.5e-05
SCS,moviegalaxies-52,edgeExpansionDnn,0.6,4.5e-08,1.7e-10,1.4e-10,4.8e-08
SCS,moviegalaxies-567,edgeExpansionDnn,0.9,4.3e-05,1.1e-06,1.3e-09,3.7e-05
SCS,polbooks,edgeExpansionDnn,4.1,9.1e-07,5.5e-09,1.4e-14,7.8e-07
SCS,revolution,edgeExpansionDnn,5.3,1.1e-06,1.6e-09,8.2e-12,1.1e-06
SCS,sp_office,edgeExpansionDnn,1.4,5.6e-06,2.2e-09,4.0e-11,5.5e-06
SCS,swingers,edgeExpansionDnn,3.2,3.4e-08,5.7e-10,9.3e-12,3.4e-08
SCS,terrorists-911,edgeExpansionDnn,0.8,3.0e-08,2.2e-10,5.0e-13,2.9e-08
SCS,train_terrorists,edgeExpansionDnn,0.6,4.0e-07,3.1e-09,3.2e-11,3.9e-07


==> anc/experiments/PerfomanceProfiles/edgeExpansionDnn/SDPLR.csv <==
solver,instance,type,time,gapOriginal,pinfOriginal,dinfOriginal,complOriginal
SDPLR,grevlex-8,edgeExpansionDnn,2.0,5.3e-05,2.5e-06,9.2e-05,3.7e-04
SDPLR,grevlex-9,edgeExpansionDnn,1.0,2.6e-05,1.9e-06,2.6e-05,2.2e-04
SDPLR,grevlex-10,edgeExpansionDnn,1.1,2.6e-04,1.6e-06,1.1e-04,8.4e-05
SDPLR,grevlex-11,edgeExpansionDnn,3.5,9.3e-04,1.3e-06,5.9e-05,1.6e-04
SDPLR,grevlex-12,edgeExpansionDnn,4.4,3.1e-04,1.1e-06,2.8e-05,4.7e-04
SDPLR,grevlex-13,edgeExpansionDnn,11.3,1.4e-03,9.8e-07,8.5e-05,9.5e-04
SDPLR,grevlex-14,edgeExpansionDnn,20.7,4.9e-02,8.6e-07,4.3e-04,1.6e-03
SDPLR,grlex-8,edgeExpansionDnn,0.3,1.2e-03,2.9e-06,4.5e-06,1.2e-03
SDPLR,grlex-9,edgeExpansionDnn,0.5,4.9e-03,7.9e-07,6.2e-06,8.9e-03
SDPLR,grlex-10,edgeExpansionDnn,2.0,3.3e-03,5.7e-07,5.6e-05,1.0e-04
SDPLR,grlex-11,edgeExpansionDnn,2.4,1.1e-02,7.9e-07,1.1e-04,6.7e-04
SDPLR,grlex-12,edgeExpansionDnn,4.2,1.6e-03,3.5e-07,2.8e-05,6.5e-04
SDPLR,grlex-13,edgeExpansionDnn,17.6,6.2e-03,2.9e-07,2.3e-06,7.4e-03
SDPLR,grlex-14,edgeExpansionDnn,12.4,2.7e-03,4.0e-07,3.8e-05,4.6e-03
SDPLR,grlex-15,edgeExpansionDnn,131.2,5.1e-03,6.1e-07,1.3e-06,4.5e-03
SDPLR,grlex-16,edgeExpansionDnn,276.5,4.9e-03,4.5e-07,3.7e-07,1.6e-02
SDPLR,grlex-17,edgeExpansionDnn,97.8,2.9e-02,6.7e-07,2.7e-04,3.8e-02
SDPLR,adjnoun,edgeExpansionDnn,24.1,5.9e-05,2.9e-06,1.8e-04,1.2e-02
SDPLR,blumenau_drug,edgeExpansionDnn,4.4,2.1e-03,2.2e-06,1.9e-04,4.2e-03
SDPLR,celegans_metabolic,edgeExpansionDnn,7200.0,1.0,1.0,1.0,1.0
SDPLR,celegansneural,edgeExpansionDnn,7200.0,5.5e-01,4.7e-05,8.0e-05,1.3e-03
SDPLR,chesapeake,edgeExpansionDnn,0.4,4.7e-04,3.2e-06,4.2e-05,1.4e-03
SDPLR,cintestinalis,edgeExpansionDnn,2011.1,3.4e-03,1.5e-06,1.3e-04,2.9e-03
SDPLR,dolphins,edgeExpansionDnn,1.9,3.5e-04,6.8e-07,7.5e-05,2.4e-03
SDPLR,foodweb_little_rock,edgeExpansionDnn,269.4,7.2e-03,1.3e-06,8.2e-05,9.9e-03
SDPLR,football,edgeExpansionDnn,269.0,3.6e-04,1.1e-07,3.5e-06,3.7e-04
SDPLR,game_thrones,edgeExpansionDnn,18.4,2.5e-05,1.7e-06,7.2e-05,9.6e-06
SDPLR,highschool,edgeExpansionDnn,29.2,4.9e-03,8.3e-07,1.1e-04,8.1e-07
SDPLR,jazz,edgeExpansionDnn,493.3,6.8e-02,1.6e-06,3.0e-04,7.9e-02
SDPLR,karate,edgeExpansionDnn,1.2,4.3e-02,5.4e-06,2.5e-04,3.5e-04
SDPLR,lesmis,edgeExpansionDnn,2.8,5.0e-04,1.3e-06,3.2e-05,3.3e-03
SDPLR,malaria_genes_HVR_1,edgeExpansionDnn,7200.0,3.0e-01,6.5e-05,6.5e-05,7.8e-02
SDPLR,moviegalaxies-52,edgeExpansionDnn,20.2,2.0e-02,8.9e-07,1.7e-04,2.4e-02
SDPLR,moviegalaxies-567,edgeExpansionDnn,1.1,2.4e-02,2.1e-06,1.1e-04,2.2e-03
SDPLR,polbooks,edgeExpansionDnn,42.9,2.3e-03,3.3e-07,3.5e-04,3.0e-03
SDPLR,revolution,edgeExpansionDnn,343.6,1.0e-02,1.7e-06,1.1e-05,8.0e-03
SDPLR,sp_office,edgeExpansionDnn,7.8,1.4e-02,2.0e-06,6.1e-15,1.7e-02
SDPLR,swingers,edgeExpansionDnn,14.1,4.2e-03,1.4e-06,7.5e-05,2.0e-02
SDPLR,terrorists-911,edgeExpansionDnn,11.1,5.2e-04,6.0e-07,3.5e-05,6.5e-03
SDPLR,train_terrorists,edgeExpansionDnn,14.0,1.5e-02,1.1e-06,9.0e-05,1.5e-03


==> anc/experiments/PerfomanceProfiles/high/AugMix.csv <==
instance,type,seed,statusCode,time,iter,tol,timeLimit,maxIters,itersZ,scaling,warmStart,k,n,numBlocks,avgBlockSize,minBlockSize,maxBlockSize,m,equations,inequalities,nnzA,densityAPercent,timeScaling,timeData,primalObj,dualObj,gap,pinf,dinf,compl,complNotPsdAbs,mu,evals,nnzY,gapOriginal,pinfOriginal,dinfOriginal,complOriginal
rand_100_10x10_100_1.0,high,998984545,tol,76.2,1050,1.0e-20,7196.211987018585,99450,50,true,true,15,200,11,18.181818181818183,10,100,100,100,0,1089200,99.01818181818182,0.1,0.057897090911865234,-1.99103928478341061806712199929105576e+03,-1.99103928478341061806315343774463102e+03,8.1e-22,5.2e-22,2.6e-22,1.6e-21,7.9e-22,2.6e+00,608150,100,1.0e-21,4.4e-21,8.1e-21,1.9e-21
rand_100_400_0.01,high,765923170,tol,26.7,1050,1.0e-20,7197.889054059982,99550,50,true,true,29,100,1,100.0,100,100,400,400,0,39621,0.990525,0.0,0.004875898361206055,-8.95653664803259048568907011915813556e+01,-8.95653664803259048567396538489393637e+01,6.6e-22,9.0e-21,4.2e-22,1.5e-21,1.3e-22,5.5e-01,240836,400,8.4e-22,1.1e-20,1.2e-21,1.9e-21
rand_100_400_1.0,high,958176910,tol,94.0,800,1.0e-20,7189.964840173721,99550,50,true,true,29,100,1,100.0,100,100,400,400,0,3990100,99.7525,0.4,0.23005986213684082,-8.35847650239686479373145703003425464e+02,-8.35847650239686479374379672705315221e+02,5.5e-22,6.2e-21,8.7e-22,3.2e-21,1.0e-21,8.9e-01,140000,400,7.4e-22,7.2e-20,2.6e-20,4.4e-21
rand_10x10_100_1.0,high,235442785,tol,7.9,1300,1.0e-20,7198.4342629909515,99150,50,true,true,10,100,10,10.0,10,10,100,100,0,99100,99.1,0.0,0.0013930797576904297,-2.27875830087178170923579440544911751e+02,-2.27875830087178170923599575364688908e+02,2.1e-23,3.5e-23,4.5e-22,2.6e-22,2.2e-23,1.7e+00,292690,100,4.4e-23,1.3e-22,4.4e-21,5.5e-22
rand_200_20x20_200_1.0,high,258599152,tol,732.4,1450,1.0e-20,7164.886979103088,99250,50,true,true,20,600,21,28.571428571428573,20,200,200,200,0,9552600,99.50625,0.7,0.29662299156188965,-8.64551092305115663594097465000486908e+03,-8.64551092305115663592962347649822512e+03,5.5e-22,3.6e-22,2.1e-22,2.4e-21,4.9e-22,3.0e+00,1793174,200,6.6e-22,3.8e-21,1.3e-20,2.9e-21
rand_200_800_0.001,high,485994070,tol,460.1,4100,1.0e-20,7185.747787952423,98450,50,true,true,40,200,1,200.0,200,200,800,800,0,32001,0.100003125,0.0,0.008514881134033203,-1.82899462527429238403264078061329472e+02,-1.82899462527429238403317625372022007e+02,1.3e-22,4.6e-21,1.4e-22,6.0e-22,1.7e-23,5.8e-01,2279920,800,1.5e-22,2.7e-21,3.5e-22,6.9e-22
rand_20x20_200_0.01,high,378414885,tol,36.5,1700,1.0e-20,7195.206212043762,99200,50,true,true,20,400,20,20.0,20,20,200,200,0,15608,0.9755,0.0,0.0022940635681152344,-2.84571163954726907988681505427758262e+02,-2.84571163954726907989861943442503484e+02,1.5e-21,5.8e-22,7.9e-21,4.9e-21,1.4e-21,8.1e+00,1972039,200,2.1e-21,2.6e-22,2.5e-20,7.1e-21
rand_2x100_200_0.01,high,612244091,tol,17.2,600,1.0e-20,7196.872037887573,99600,50,true,true,20,200,2,100.0,100,100,200,200,0,39582,0.98955,0.0,0.005712032318115234,-2.28974470223766972082864148215254006e+02,-2.28974470223766972081656120218400384e+02,2.0e-21,3.3e-21,2.4e-21,2.7e-21,2.7e-21,1.6e+00,236559,200,2.6e-21,3.9e-21,1.0e-20,3.5e-21
rand_300_600_0.001,high,977849511,tol,240.2,1250,1.0e-20,7188.631647109985,99450,50,true,true,35,300,1,300.0,300,300,600,600,0,54051,0.10009444444444444,0.0,0.013062000274658203,-3.04369559775001535897321692747869939e+02,-3.04369559775001535897453282370267441e+02,1.9e-22,7.5e-21,1.8e-23,1.1e-22,2.0e-23,5.3e-01,850996,600,2.2e-22,4.5e-21,5.5e-23,1.3e-22
rand_4x150_600_0.001,high,170430419,tol,4512.9,17400,1.0e-20,7054.516135931015,93300,50,true,true,35,600,4,150.0,150,150,600,600,0,52986,0.09812222222222222,0.0,0.011495828628540039,-5.64139857794180449630527496825689817e+02,-5.6413985779418044962981588796251128e+02,5.3e-22,9.4e-21,1.0e-20,5.3e-22,9.2e-23,1.6e+00,35429271,600,6.3e-22,4.2e-21,3.3e-20,6.3e-22
rand_50_100_1.0,high,48535243,tol,24.4,2400,1.0e-20,7198.274051904678,98850,50,true,true,15,50,1,50.0,50,50,100,100,0,247550,99.02,0.0,0.00766301155090332,-2.84003183857616948092642698368484396e+02,-2.84003183857616948087423437012214134e+02,6.7e-21,9.8e-21,1.2e-21,5.1e-21,7.8e-22,9.5e-01,250000,100,9.2e-21,8.0e-20,1.7e-20,7.0e-21
rand_50_200_0.01,high,292392538,tol,3.5,500,1.0e-20,7199.479796886444,99700,50,true,true,20,50,1,50.0,50,50,200,200,0,5135,1.027,0.0,0.0006909370422363281,-4.00170997867386554691453950566565711e+01,-4.00170997867386554691486205809305815e+01,3.2e-23,3.7e-22,8.7e-22,1.3e-22,1.6e-23,2.2e+00,103394,200,4.0e-23,2.8e-22,1.7e-21,1.6e-22


==> anc/experiments/PerfomanceProfiles/high/Hypatia.csv <==
solver,instance,type,time,gapOriginal,pinfOriginal,dinfOriginal,complOriginal
Hypatia,rand_100_10x10_100_1.0,high,102.6,8.5e-19,2.3e-18,8.4e-18,6.9e-18
Hypatia,rand_100_400_0.01,high,463.9,1.3e-18,3.0e-19,6.7e-19,1.9e-18
Hypatia,rand_100_400_1.0,high,480.0,1.4e-19,3.2e-19,1.8e-18,9.2e-19
Hypatia,rand_10x10_100_1.0,high,2.9,6.2e-17,3.8e-17,1.3e-16,1.2e-16
Hypatia,rand_200_20x20_200_1.0,high,1300.4,1.7e-19,6.6e-19,2.5e-18,1.9e-18
Hypatia,rand_200_800_0.001,high,7284.6,2.7e-17,6.4e-18,1.0e-17,4.3e-17
Hypatia,rand_20x20_200_0.01,high,81.3,1.7e-16,1.6e-17,9.4e-17,2.6e-16
Hypatia,rand_2x100_200_0.01,high,375.0,1.7e-17,5.1e-18,1.0e-17,2.9e-17
Hypatia,rand_300_600_0.001,high,7520.0,6.0e-11,1.6e-11,2.4e-11,9.9e-11
Hypatia,rand_4x150_600_0.001,high,7297.1,1.4e-13,3.6e-14,5.5e-14,2.4e-13
Hypatia,rand_50_100_1.0,high,17.3,6.1e-19,1.0e-18,3.4e-18,2.9e-18
Hypatia,rand_50_200_0.01,high,31.9,8.9e-18,1.7e-18,4.5e-18,1.3e-17


==> anc/experiments/PerfomanceProfiles/maxCutMet/AugMix.csv <==
instance,type,seed,statusCode,time,iter,tol,timeLimit,maxIters,itersZ,scaling,warmStart,k,n,numBlocks,avgBlockSize,minBlockSize,maxBlockSize,m,equations,inequalities,nnzA,densityAPercent,timeScaling,timeData,primalObj,dualObj,gap,pinf,dinf,compl,complNotPsdAbs,mu,evals,nnzY,gapOriginal,pinfOriginal,dinfOriginal,complOriginal
g05_60.0,maxCutMet,940269413,tol,112.2,1600,1.0e-12,7200.0,100000,50,true,false,60,60,1,60.0,60,60,136940,60,136880,821340,0.16660581276471448,0.1,0.34080004692077637,-94.73754346371078,-94.73754346354539,4.9e-14,8.3e-13,7.6e-13,3.8e-14,1.3e-14,2.1e+01,1080800,790,8.7e-13,1.5e-10,6.5e-12,6.8e-13
g05_80.0,maxCutMet,699298087,tol,123.8,750,1.0e-12,7200.0,100000,50,true,false,80,80,1,80.0,80,80,328720,80,328640,1971920,0.09373098685811633,0.6,0.8967299461364746,-144.236873186514,-144.23687318640475,1.6e-14,3.5e-13,5.8e-13,2.8e-14,4.6e-15,2.7e+01,630760,997,3.8e-13,1.0e-10,6.6e-12,6.6e-13
g05_100.0,maxCutMet,486432763,tol,366.0,1250,1.0e-12,7200.0,100000,50,true,false,100,100,1,100.0,100,100,646900,100,646800,3880900,0.05999227083011285,0.8,2.7275590896606445,-204.49152302726588,-204.49152302795028,5.7e-14,8.1e-13,9.6e-14,3.8e-14,3.2e-14,3.9e+00,1081976,1187,1.7e-12,3.3e-10,1.4e-12,1.1e-12
g05_120.0,maxCutMet,983590172,tol,454.4,900,1.0e-12,7200.0,100000,50,true,false,120,120,1,120.0,120,120,1123480,120,1123360,6740280,0.04166295795207747,1.8,5.627233982086182,-272.3211250205871,-272.3211250196715,4.9e-14,7.3e-13,1.1e-13,7.5e-15,1.9e-14,4.8e+00,874467,1407,1.7e-12,3.9e-10,1.9e-12,2.6e-13
g05_140.0,maxCutMet,530550972,tol,601.0,650,1.0e-12,7200.0,100000,50,true,false,140,140,1,140.0,140,140,1790460,140,1790320,10742060,0.03061025019907095,5.4,9.438868999481201,-343.8069796194461,-343.8069796195459,3.6e-15,3.0e-13,1.7e-13,2.1e-14,9.8e-16,2.7e+01,856436,1670,1.4e-13,2.0e-10,3.4e-12,8.6e-13
g05_160.0,maxCutMet,210881114,tol,2761.6,2200,1.0e-12,7200.0,100000,50,true,false,160,160,1,160.0,160,160,2679840,160,2679680,16078240,0.02343633388560511,6.8,14.269469976425171,-428.06054052025286,-428.06054052022506,7.2e-16,2.7e-15,5.3e-13,8.5e-16,2.7e-17,3.6e+01,3040182,2068,3.2e-14,2.2e-12,1.2e-11,3.8e-14
g05_180.0,maxCutMet,305402420,tol,1455.3,800,1.0e-12,7200.0,100000,50,true,false,180,180,1,180.0,180,180,3823620,180,3823440,22940820,0.018517792040003974,7.9,16.37859797477722,-520.0995584072468,-520.0995584074586,4.1e-15,4.1e-13,1.9e-13,1.5e-14,7.0e-16,3.2e+01,1292195,2344,2.0e-13,4.0e-10,4.9e-12,7.6e-13
g05_200.0,maxCutMet,704552125,time,7200.2,3786,1.0e-12,7200.0,100000,50,true,false,200,200,1,200.0,200,200,5253800,200,5253600,31521800,0.014999524153945716,10.9,24.76013684272766,-604.7402716580273,-604.7402725461668,1.3e-11,3.9e-11,Inf,Inf,1.8e-12,1.4e+01,4797977,2352,7.3e-10,3.7e-08,3.1e-09,1.7e-10
g05_250.0,maxCutMet,888356939,tol,4847.0,1000,1.0e-12,7200.0,100000,50,true,false,250,250,1,250.0,250,250,10292250,250,10292000,61752250,0.009599805679030338,23.3,52.663142919540405,-858.9095090692487,-858.9095090696006,3.0e-15,8.8e-13,2.5e-13,1.2e-14,7.0e-15,1.3e+01,1764072,2952,2.0e-13,1.4e-09,8.9e-12,8.1e-13
pw05_60.0,maxCutMet,965201257,tol,257.0,4050,1.0e-12,7200.0,100000,50,true,false,60,60,1,60.0,60,60,136940,60,136880,821340,0.16660581276471448,0.1,0.30840396881103516,-594.4999999998713,-594.5000000037514,1.9e-13,1.4e-13,0.0e+00,1.8e-13,1.8e-13,5.9e-01,2340761,101734,3.3e-12,2.1e-11,5.5e-15,3.2e-12
pw05_80.0,maxCutMet,252327208,tol,428.0,4100,1.0e-12,7200.0,100000,50,true,false,80,80,1,80.0,80,80,328720,80,328640,1971920,0.09373098685811633,0.4,0.8189878463745117,-947.3489811860644,-947.3489811911984,1.2e-13,9.9e-13,8.3e-14,1.4e-14,4.2e-15,2.3e+00,2007840,991,2.7e-12,2.9e-10,2.1e-12,3.1e-13
pw05_100.0,maxCutMet,553395641,tol,204.3,650,1.0e-12,7200.0,100000,50,true,false,100,100,1,100.0,100,100,646900,100,646800,3880900,0.05999227083011285,0.9,1.892416000366211,-1383.4254504118119,-1383.425450408855,3.9e-14,4.1e-13,4.1e-13,2.6e-14,1.7e-15,2.7e+01,652619,1179,1.1e-12,1.6e-10,1.3e-11,7.0e-13
pw05_120.0,maxCutMet,494034228,tol,402.5,750,1.0e-12,7200.0,100000,50,true,false,120,120,1,120.0,120,120,1123480,120,1123360,6740280,0.04166295795207747,1.6,3.5167791843414307,-1828.743613963565,-1828.7436139629217,5.4e-15,2.7e-13,6.3e-13,1.2e-14,3.7e-16,3.1e+01,887978,1510,1.8e-13,1.5e-10,2.4e-11,4.0e-13
pw05_140.0,maxCutMet,444031489,tol,637.7,750,1.0e-12,7200.0,100000,50,true,false,140,140,1,140.0,140,140,1790460,140,1790320,10742060,0.03061025019907095,3.0,6.6043479442596436,-2344.9834854687765,-2344.9834854606565,4.7e-14,7.4e-13,4.0e-13,4.8e-14,3.1e-15,3.0e+01,1000780,1804,1.7e-12,4.9e-10,1.8e-11,1.7e-12
pw05_160.0,maxCutMet,527747595,tol,788.6,600,1.0e-12,7200.0,100000,50,true,false,160,160,1,160.0,160,160,2679840,160,2679680,16078240,0.02343633388560511,5.8,9.699463844299316,-2865.957141402115,-2865.957141324884,3.2e-13,9.7e-13,8.1e-13,7.3e-14,6.4e-15,2.7e+01,917260,1913,1.3e-11,7.9e-10,4.1e-11,3.0e-12
pw05_180.0,maxCutMet,904693368,tol,2021.0,1450,1.0e-12,7200.0,100000,50,true,false,180,180,1,180.0,180,180,3823620,180,3823440,22940820,0.018517792040003974,7.0,16.952823877334595,-3529.533914360478,-3529.5339143555057,1.5e-14,8.0e-13,1.3e-13,5.9e-15,9.2e-15,6.4e+00,1686294,2181,7.0e-13,7.8e-10,7.7e-12,2.7e-13
pw05_200.0,maxCutMet,202878517,tol,1908.7,750,1.0e-12,7200.0,100000,50,true,false,200,200,1,200.0,200,200,5253800,200,5253600,31521800,0.014999524153945716,12.8,26.182953119277954,-4124.988456239088,-4124.988456216741,5.3e-14,3.0e-13,9.0e-13,1.8e-14,3.9e-16,3.1e+01,1368339,2593,2.7e-12,3.5e-10,5.7e-11,9.2e-13
pw05_250.0,maxCutMet,794531307,time,7201.4,1650,1.0e-12,7200.0,100000,50,true,false,250,250,1,250.0,250,250,10292250,250,10292000,61752250,0.009599805679030338,28.7,62.969878911972046,-5827.212296700072,-5827.212302156091,7.4e-12,1.4e-11,Inf,Inf,2.9e-13,9.6e+00,2555120,3046,4.7e-10,1.9e-08,1.4e-09,3.5e-11
pw09_60.0,maxCutMet,958159902,tol,228.2,3450,1.0e-12,7200.0,100000,50,true,false,60,60,1,60.0,60,60,136940,60,136880,821340,0.16660581276471448,0.1,0.3067319393157959,-613.9999999998955,-614.0000000217333,8.0e-13,2.0e-13,0.0e+00,8.0e-13,8.0e-13,5.7e-01,2059202,102614,1.8e-11,3.0e-11,1.8e-14,1.8e-11
pw09_80.0,maxCutMet,480919819,time,7200.1,43139,1.0e-12,7200.0,100000,50,true,false,80,80,1,80.0,80,80,328720,80,328640,1971920,0.09373098685811633,0.4,0.8807730674743652,-936.2366968073504,-941.5316210114422,9.4e-05,1.9e-04,Inf,Inf,1.8e-05,3.0e+00,37828286,1598,2.8e-03,5.4e-02,3.2e-02,2.9e-03
pw09_100.0,maxCutMet,689647233,time,7200.3,23553,1.0e-12,7200.0,100000,50,true,false,100,100,1,100.0,100,100,646900,100,646800,3880900,0.05999227083011285,1.2,1.8302559852600098,-1351.4522379960074,-1353.845062072924,2.4e-05,1.2e-04,Inf,Inf,9.4e-06,3.6e+00,23372497,1951,8.8e-04,5.0e-02,2.2e-02,2.4e-03
pw09_120.0,maxCutMet,743510841,time,7200.3,14290,1.0e-12,7200.0,100000,50,true,false,120,120,1,120.0,120,120,1123480,120,1123360,6740280,0.04166295795207747,2.1,3.356719970703125,-1795.2533052589274,-1802.4314135592524,4.6e-05,9.8e-05,Inf,Inf,1.6e-05,4.1e+00,15717580,2160,2.0e-03,5.2e-02,1.3e-02,2.3e-03
pw09_140.0,maxCutMet,819596173,time,7200.4,9444,1.0e-12,7200.0,100000,50,true,false,140,140,1,140.0,140,140,1790460,140,1790320,10742060,0.03061025019907095,3.7,6.47329306602478,-2204.998289114688,-2209.282009151372,1.9e-05,4.7e-05,Inf,Inf,4.0e-06,5.2e+00,11288612,2054,9.7e-04,3.2e-02,1.5e-02,1.1e-03
pw09_160.0,maxCutMet,134184283,tol,3825.4,3650,1.0e-12,7200.0,100000,50,true,false,160,160,1,160.0,160,160,2679840,160,2679680,16078240,0.02343633388560511,6.0,10.398859024047852,-2761.40907104475,-2761.409071046006,3.9e-15,2.3e-13,6.7e-13,9.3e-14,6.3e-15,5.7e+00,4432974,1942,2.3e-13,1.9e-10,4.5e-11,5.4e-12
pw09_180.0,maxCutMet,275544110,tol,2441.4,1650,1.0e-12,7200.0,100000,50,true,false,180,180,1,180.0,180,180,3823620,180,3823440,22940820,0.018517792040003974,8.7,17.860620975494385,-3330.313908490378,-3330.313908478458,2.8e-14,5.2e-13,6.6e-13,1.3e-13,1.2e-14,4.9e+00,2161745,2113,1.8e-12,5.1e-10,5.0e-11,8.4e-12
pw09_200.0,maxCutMet,498298642,time,7201.5,3228,1.0e-12,7200.0,100000,50,true,false,200,200,1,200.0,200,200,5253800,200,5253600,31521800,0.014999524153945716,12.8,27.470561027526855,-3939.342183820449,-3943.550091754988,7.5e-06,5.3e-05,Inf,Inf,1.1e-05,4.6e+00,5239369,4569,5.3e-04,5.5e-02,2.1e-02,2.5e-03
pw09_250.0,maxCutMet,994907493,time,7201.5,1464,1.0e-12,7200.0,100000,50,true,false,250,250,1,250.0,250,250,10292250,250,10292000,61752250,0.009599805679030338,29.7,66.78122210502625,-5581.990360121399,-5581.990012127163,3.6e-10,3.1e-09,Inf,Inf,1.2e-10,7.6e+00,2700590,3034,3.1e-08,4.9e-06,9.5e-07,1.1e-07
w05_60.0,maxCutMet,153501654,tol,107.8,1550,1.0e-12,7200.0,100000,50,true,false,60,60,1,60.0,60,60,136940,60,136880,821340,0.16660581276471448,0.1,0.34146904945373535,-702.1802753837262,-702.1802753816472,1.0e-13,7.9e-13,3.2e-13,3.6e-14,4.3e-15,2.2e+01,1044732,809,1.5e-12,1.5e-10,6.0e-12,5.2e-13
w05_80.0,maxCutMet,277453054,tol,148.0,900,1.0e-12,7200.0,100000,50,true,false,80,80,1,80.0,80,80,328720,80,328640,1971920,0.09373098685811633,0.4,0.967034101486206,-1109.4647381886002,-1109.46473818629,5.6e-14,5.8e-13,3.9e-13,3.1e-14,3.4e-15,2.9e+01,790480,1065,1.0e-12,1.7e-10,9.6e-12,5.8e-13
w05_100.0,maxCutMet,382926493,tol,234.8,750,1.0e-12,7200.0,100000,50,true,false,100,100,1,100.0,100,100,646900,100,646800,3880900,0.05999227083011285,1.6,2.8497068881988525,-1629.145144061904,-1629.1451440619583,7.4e-16,5.4e-13,4.6e-13,2.4e-14,1.6e-15,3.1e+01,736163,1213,1.7e-14,2.2e-10,1.4e-11,5.4e-13
w05_120.0,maxCutMet,772547491,tol,491.3,900,1.0e-12,7200.0,100000,50,true,false,120,120,1,120.0,120,120,1123480,120,1123360,6740280,0.04166295795207747,2.6,4.560924053192139,-2162.013373289861,-2162.013373289718,1.2e-15,1.0e-14,1.9e-14,1.2e-15,2.0e-16,3.0e+01,1048410,1524,3.3e-14,5.4e-12,7.1e-13,3.3e-14
w05_140.0,maxCutMet,327118557,tol,751.0,900,1.0e-12,7200.0,100000,50,true,false,140,140,1,140.0,140,140,1790460,140,1790320,10742060,0.03061025019907095,4.5,8.876321077346802,-2832.056742783418,-2832.056742782865,3.3e-15,8.9e-15,2.7e-13,8.4e-16,8.2e-18,3.3e+01,1152687,1784,9.8e-14,6.0e-12,1.2e-11,2.5e-14
w05_160.0,maxCutMet,889816777,tol,986.3,750,1.0e-12,7200.0,100000,50,true,false,160,160,1,160.0,160,160,2679840,160,2679680,16078240,0.02343633388560511,7.5,12.936612129211426,-3466.1639313237356,-3466.1639313074547,7.0e-14,6.3e-13,6.1e-13,3.6e-14,9.4e-16,3.4e+01,1125239,2063,2.3e-12,5.2e-10,3.0e-11,1.2e-12
w05_180.0,maxCutMet,122208585,tol,6702.1,4150,1.0e-12,7200.0,100000,50,true,false,180,180,1,180.0,180,180,3823620,180,3823440,22940820,0.018517792040003974,11.7,20.825779914855957,-4162.977390624843,-4162.977390624685,5.0e-16,1.0e-15,9.9e-13,2.2e-16,7.4e-18,4.9e+01,5971165,2404,1.9e-14,8.3e-13,5.5e-11,8.4e-15
w05_200.0,maxCutMet,992550569,tol,1967.4,750,1.0e-12,7200.0,100000,50,true,false,200,200,1,200.0,200,200,5253800,200,5253600,31521800,0.014999524153945716,15.5,30.955934047698975,-4933.558050991182,-4933.558050929306,1.5e-13,6.3e-13,4.8e-13,4.7e-14,1.5e-15,3.5e+01,1383487,2529,6.3e-12,7.2e-10,3.0e-11,1.9e-12
w05_250.0,maxCutMet,322566175,time,7203.2,1592,1.0e-12,7200.0,100000,50,true,false,250,250,1,250.0,250,250,10292250,250,10292000,61752250,0.009599805679030338,31.9,73.95794010162354,-7062.424447358648,-7062.42448606822,5.4e-11,8.9e-11,Inf,Inf,5.1e-13,1.5e+01,2556493,3103,2.7e-09,1.4e-07,5.6e-09,3.1e-10
w09_60.0,maxCutMet,30176789,tol,63.6,900,1.0e-12,7200.0,100000,50,true,false,60,60,1,60.0,60,60,136940,60,136880,821340,0.16660581276471448,0.1,0.3123490810394287,-956.4800343784425,-956.4800343727038,2.1e-13,9.4e-13,8.1e-13,7.7e-14,7.4e-15,2.5e+01,619357,760,3.0e-12,1.7e-10,2.0e-11,1.1e-12
w09_80.0,maxCutMet,207282611,tol,121.8,800,1.0e-12,7200.0,100000,50,true,false,80,80,1,80.0,80,80,328720,80,328640,1971920,0.09373098685811633,0.6,0.9128589630126953,-1503.410280985087,-1503.4102809837998,2.3e-14,2.6e-13,3.5e-13,1.5e-14,6.5e-16,3.1e+01,641965,946,4.3e-13,7.5e-11,1.2e-11,2.8e-13
w09_100.0,maxCutMet,403676044,tol,224.1,750,1.0e-12,7200.0,100000,50,true,false,100,100,1,100.0,100,100,646900,100,646800,3880900,0.05999227083011285,1.0,2.1624419689178467,-2236.8855823826443,-2236.8855823790605,3.6e-14,8.8e-14,1.2e-13,1.2e-14,1.6e-15,3.0e+01,727975,1268,8.0e-13,3.5e-11,4.9e-12,2.7e-13
w09_120.0,maxCutMet,821219842,tol,383.3,750,1.0e-12,7200.0,100000,50,true,false,120,120,1,120.0,120,120,1123480,120,1123360,6740280,0.04166295795207747,1.8,4.188122034072876,-2920.447975206845,-2920.447975209414,1.7e-14,6.9e-13,3.4e-13,2.6e-14,2.9e-15,3.3e+01,834022,1486,4.4e-13,3.6e-10,1.7e-11,7.0e-13
w09_140.0,maxCutMet,661364480,tol,675.8,800,1.0e-12,7200.0,100000,50,true,false,140,140,1,140.0,140,140,1790460,140,1790320,10742060,0.03061025019907095,4.7,8.062062978744507,-3837.3260323620616,-3837.3260323588524,1.4e-14,6.2e-13,5.7e-13,3.2e-14,5.0e-17,3.5e+01,1054295,1880,4.2e-13,4.2e-10,3.3e-11,9.4e-13
w09_160.0,maxCutMet,981172035,tol,945.3,750,1.0e-12,7200.0,100000,50,true,false,160,160,1,160.0,160,160,2679840,160,2679680,16078240,0.02343633388560511,6.9,12.381854057312012,-4652.989255133014,-4652.98925507755,1.8e-13,4.1e-13,4.2e-13,3.8e-14,3.9e-15,3.4e+01,1110407,2088,6.0e-12,3.4e-10,2.8e-11,1.3e-12
w09_180.0,maxCutMet,67995657,tol,1670.6,1150,1.0e-12,7200.0,100000,50,true,false,180,180,1,180.0,180,180,3823620,180,3823440,22940820,0.018517792040003974,9.3,17.85946798324585,-5608.910623496189,-5608.910623433593,1.5e-13,7.5e-13,2.1e-13,1.5e-14,3.8e-15,1.2e+01,1453602,2315,5.6e-12,7.4e-10,1.6e-11,5.8e-13
w09_200.0,maxCutMet,6347352,tol,3768.5,1700,1.0e-12,7200.0,100000,50,true,false,200,200,1,200.0,200,200,5253800,200,5253600,31521800,0.014999524153945716,13.9,29.219916820526123,-6639.404513889022,-6639.404513842797,8.4e-14,4.3e-13,1.5e-13,1.2e-14,3.2e-15,9.6e+00,2672696,2592,3.5e-12,5.0e-10,1.2e-11,4.9e-13
w09_250.0,maxCutMet,479307064,tol,4537.2,800,1.0e-12,7200.0,100000,50,true,false,250,250,1,250.0,250,250,10292250,250,10292000,61752250,0.009599805679030338,29.7,65.94290900230408,-9542.865814855077,-9542.865814605902,2.6e-13,1.0e-12,3.3e-13,3.4e-14,1.3e-15,3.6e+01,1736186,3030,1.3e-11,1.3e-09,3.4e-11,1.7e-12


==> anc/experiments/PerfomanceProfiles/maxCutMet/SCS.csv <==
solver,instance,type,time,gap,pinf,dinf,compl
SCS,g05_60,maxCutMet,58.9,1.1e-07,7.8e-07,1.6e-07,2.9e-07
SCS,g05_80,maxCutMet,135.4,1.6e-07,1.8e-06,2.0e-07,5.7e-07
SCS,g05_100,maxCutMet,312.3,4.1e-07,1.7e-06,3.0e-07,1.1e-06
SCS,g05_120,maxCutMet,638.6,5.1e-08,7.1e-07,1.4e-07,2.4e-07
SCS,g05_140,maxCutMet,1145.4,9.8e-08,1.1e-06,6.6e-08,3.1e-07
SCS,g05_160,maxCutMet,2571.8,4.9e-08,5.6e-07,6.2e-08,1.8e-07
SCS,g05_180,maxCutMet,3475.4,1.6e-07,7.6e-07,1.1e-07,3.6e-07
SCS,g05_200,maxCutMet,5272.6,1.6e-08,9.4e-07,4.1e-08,1.5e-07
SCS,g05_250,maxCutMet,9235.1,1.4e-04,1.7e-03,5.3e-05,1.0e-03
SCS,pw05_60,maxCutMet,25.1,2.0e-08,9.8e-09,2.3e-09,2.1e-08
SCS,pw05_80,maxCutMet,118.4,3.2e-07,2.7e-06,2.9e-07,6.8e-07
SCS,pw05_100,maxCutMet,295.1,9.2e-08,1.1e-06,1.5e-07,2.8e-07
SCS,pw05_120,maxCutMet,635.7,6.2e-08,1.2e-06,1.4e-07,2.2e-07
SCS,pw05_140,maxCutMet,1139.9,3.4e-08,5.2e-07,7.0e-08,1.1e-07
SCS,pw05_160,maxCutMet,1843.4,1.9e-08,5.3e-07,9.2e-08,1.6e-07
SCS,pw05_180,maxCutMet,2797.3,2.4e-08,9.3e-07,5.0e-08,1.8e-07
SCS,pw05_200,maxCutMet,4000.7,9.2e-08,1.2e-06,1.3e-07,3.2e-07
SCS,pw05_250,maxCutMet,9225.7,1.5e-07,6.8e-06,7.5e-08,9.5e-07
SCS,pw09_60,maxCutMet,15.4,1.0e-08,3.9e-07,5.0e-07,2.3e-07
SCS,pw09_80,maxCutMet,140.1,1.3e-07,1.9e-06,3.0e-08,4.0e-07
SCS,pw09_100,maxCutMet,248.8,1.3e-07,1.2e-06,1.8e-07,3.8e-07
SCS,pw09_120,maxCutMet,590.0,4.4e-08,6.0e-07,7.0e-08,1.4e-07
SCS,pw09_140,maxCutMet,845.6,8.6e-08,2.5e-06,5.2e-08,3.9e-07
SCS,pw09_160,maxCutMet,1541.4,8.1e-08,2.2e-06,3.4e-08,3.9e-07
SCS,pw09_180,maxCutMet,2577.4,5.7e-08,6.4e-07,1.1e-07,2.2e-07
SCS,pw09_200,maxCutMet,4423.9,1.8e-08,6.6e-07,9.4e-08,1.8e-07
SCS,pw09_250,maxCutMet,9210.2,1.2e-07,4.4e-06,1.6e-07,9.5e-07
SCS,w05_60,maxCutMet,61.4,2.3e-07,6.7e-07,5.2e-07,3.9e-07
SCS,w05_80,maxCutMet,145.3,2.0e-07,2.1e-06,3.5e-07,4.1e-07
SCS,w05_100,maxCutMet,296.7,1.5e-07,2.2e-06,5.0e-08,3.7e-07
SCS,w05_120,maxCutMet,613.3,1.3e-07,1.3e-06,2.2e-07,3.4e-07
SCS,w05_140,maxCutMet,1186.5,1.3e-07,2.2e-06,3.3e-08,4.6e-07
SCS,w05_160,maxCutMet,1946.6,4.2e-08,6.6e-07,9.3e-08,1.3e-07
SCS,w05_180,maxCutMet,2911.4,6.3e-08,5.5e-07,3.5e-08,1.3e-07
SCS,w05_200,maxCutMet,3676.9,6.9e-08,1.2e-06,3.5e-08,2.4e-07
SCS,w05_250,maxCutMet,9089.0,2.0e-06,4.1e-05,2.2e-07,1.1e-05
SCS,w09_60,maxCutMet,58.6,1.7e-07,1.3e-06,6.4e-07,3.5e-07
SCS,w09_80,maxCutMet,187.8,6.2e-08,8.5e-07,5.3e-07,3.1e-07
SCS,w09_100,maxCutMet,344.9,1.1e-07,1.1e-06,2.0e-07,2.9e-07
SCS,w09_120,maxCutMet,697.8,9.7e-08,1.2e-06,2.0e-07,2.8e-07
SCS,w09_140,maxCutMet,1466.7,1.1e-07,1.1e-06,4.2e-07,3.8e-07
SCS,w09_160,maxCutMet,2137.3,1.1e-07,8.1e-07,9.2e-08,2.6e-07
SCS,w09_180,maxCutMet,3687.1,4.9e-08,7.7e-07,1.4e-07,2.1e-07
SCS,w09_200,maxCutMet,6243.1,3.5e-08,9.2e-07,1.3e-07,1.8e-07
SCS,w09_250,maxCutMet,9697.3,3.7e-06,1.6e-04,1.3e-06,2.5e-05


==> anc/experiments/PerfomanceProfiles/performance_profiles.jl <==
using BenchmarkProfiles
using Plots
using CSV

instance_type = "rand"

# load data
augmix = CSV.File(joinpath(@__DIR__, instance_type * "/AugMix.csv"))
augmix_low = CSV.File(joinpath(@__DIR__, instance_type * "/AugMix1e-6.csv"))
mosek = CSV.File(joinpath(@__DIR__, instance_type * "/MOSEK.csv"))
scs    = CSV.File(joinpath(@__DIR__, instance_type * "/SCS.csv"))
sdplr  = CSV.File(joinpath(@__DIR__, instance_type * "/SDPLR.csv"))

solvers = [
    (augmix, "AugMix (tol=1e-12)"),
    (augmix_low, "AugMix (tol=1e-6)"),
    (mosek, "MOSEK"),
    (scs,    "SCS"),
    (sdplr,  "SDPLR")
]

@assert allequal(x -> x[1].instance, solvers)

n = length(augmix.instance)
m = length(solvers)

times = zeros(Float64, n, m)
quality = zeros(Float64, n, m)

for (i, (sol, _)) in pairs(solvers)
    times[:, i] .= sol.time
    quality[:, i] .= max.(sol.complOriginal, sol.dinfOriginal, sol.pinfOriginal, sol.gapOriginal)
end

names = [s[2] for s in solvers]

default(
    titlefontsize = 12,
    guidefontsize = 11,
    tickfontsize = 9,
    legendfontsize = 10,
    linewidth = 2,
    legend = :bottomright,
    grid = :on,
    framestyle = :box,
    size = (1000, 400)
)

p1 = performance_profile(
    PlotsBackend(), times, names;
    xlabel = "Runtime ratio (log scale)",
    ylabel = "Fraction of instances",
    title = "Runtime comparison"
)

p2 = performance_profile(
    PlotsBackend(), quality, names;
    xlabel = "Maximum primal-dual error ratio (log scale)",
    ylabel = "Fraction of instances",
    title = "Solution accuracy comparison"
)

using Plots: mm

plot_combined = plot(
    p1, p2,
    layout = (1, 2),
    size = (1000, 400),
    bottom_margin = 5mm,
    top_margin = 3mm,
    left_margin = 4mm,
    right_margin = 1mm,
)

savefig(plot_combined, "perfplot_" * instance_type * ".pdf")
plot_combined


==> anc/experiments/PerfomanceProfiles/rand/AugMix.csv <==
instance,type,seed,statusCode,time,iter,tol,timeLimit,maxIters,itersZ,scaling,warmStart,k,n,numBlocks,avgBlockSize,minBlockSize,maxBlockSize,m,equations,inequalities,nnzA,densityAPercent,timeScaling,timeData,primalObj,dualObj,gap,pinf,dinf,compl,complNotPsdAbs,mu,evals,nnzY,gapOriginal,pinfOriginal,dinfOriginal,complOriginal
rand_50_100_1.0,rand,372791249,tol,0.8,350,1.0e-12,7200.0,100000,50,true,false,15,50,1,50.0,50,50,100,100,0,247550,99.02,0.0,0.0013298988342285156,-287.7703862754443,-287.7703862754088,4.5e-14,6.4e-14,1.6e-13,2.4e-13,2.8e-14,2.4e+00,228267,100,6.1e-14,5.2e-13,2.3e-12,3.2e-13
rand_50_200_1.0,rand,61473150,tol,3.3,800,1.0e-12,7200.0,100000,50,true,false,20,50,1,50.0,50,50,200,200,0,497550,99.51,0.0,0.009387969970703125,-261.166090756184,-261.16609075608534,1.3e-13,1.1e-13,1.5e-13,3.2e-13,6.6e-14,2.2e+00,594466,200,1.9e-13,9.1e-13,2.4e-12,4.6e-13
rand_50_400_1.0,rand,583750979,tol,9.1,1100,1.0e-12,7200.0,100000,50,true,false,29,50,1,50.0,50,50,400,400,0,997550,99.755,0.0,0.006529092788696289,-193.50301676736987,-193.50301676724334,2.1e-13,2.0e-13,2.3e-13,4.3e-13,2.0e-13,1.9e+00,969124,400,3.3e-13,1.7e-12,3.4e-12,6.7e-13
rand_50_800_1.0,rand,662188238,tol,5.7,300,1.0e-12,7200.0,100000,50,true,false,40,50,1,50.0,50,50,800,800,0,1997550,99.8775,0.0,0.03650307655334473,-108.37697429035077,-108.37697429034921,3.5e-15,4.3e-15,1.2e-14,2.6e-14,3.7e-15,3.2e+00,310703,800,7.4e-15,3.6e-14,1.9e-13,5.5e-14
rand_100_1600_0.001,rand,320726000,tol,4.1,400,1.0e-12,7200.0,100000,50,true,false,57,100,1,100.0,100,100,1600,1600,0,15935,0.09959375,0.0,0.015582799911499023,-25.25669448229579,-25.25669448229945,4.9e-14,1.2e-13,1.6e-13,7.4e-14,1.4e-15,1.7e+00,756656,1600,6.8e-14,5.5e-14,2.6e-13,1.1e-13
rand_100_1600_1.0,rand,86330892,tol,75.7,750,1.0e-12,7200.0,100000,50,true,false,57,100,1,100.0,100,100,1600,1600,0,15990100,99.938125,0.2,0.33797597885131836,-547.6054296375016,-547.6054296377561,1.5e-13,9.2e-13,2.0e-13,8.7e-13,2.7e-14,6.0e-01,1140308,1600,2.3e-13,1.1e-11,5.8e-12,1.4e-12
rand_100_200_1.0,rand,190913164,tol,5.5,500,1.0e-12,7200.0,100000,50,true,false,20,100,1,100.0,100,100,200,200,0,1990100,99.505,0.0,0.046556949615478516,-908.8239864291731,-908.8239864288636,1.3e-13,1.1e-13,1.6e-13,4.9e-13,8.6e-14,3.0e+00,618068,200,1.7e-13,1.3e-12,4.6e-12,6.5e-13
rand_100_3200_0.001,rand,464616117,tol,6.8,450,1.0e-12,7200.0,100000,50,true,false,80,100,1,100.0,100,100,3200,3200,0,31770,0.09928125,0.0,0.018033981323242188,-5.7035694727104715,-5.70356947270698,1.3e-13,1.8e-13,4.7e-14,2.4e-13,2.3e-15,1.6e+00,920379,3200,2.8e-13,8.5e-14,5.9e-14,5.4e-13
rand_100_3200_1.0,rand,823100754,tol,156.7,850,1.0e-12,7200.0,100000,50,true,false,80,100,1,100.0,100,100,3200,3200,0,31990100,99.9690625,0.1,0.6419739723205566,-292.792174842191,-292.7921748420395,1.2e-13,3.0e-13,1.9e-13,7.9e-13,2.3e-14,6.8e-01,1348597,3200,2.6e-13,3.7e-12,5.6e-12,1.7e-12
rand_100_400_1.0,rand,596971048,tol,10.8,450,1.0e-12,7200.0,100000,50,true,false,29,100,1,100.0,100,100,400,400,0,3990100,99.7525,0.0,0.23722505569458008,-860.05844649828,-860.0584464981631,5.1e-14,1.3e-13,1.5e-14,4.7e-14,6.4e-15,8.6e-01,638088,400,6.8e-14,1.5e-12,4.3e-13,6.2e-14
rand_100_800_0.001,rand,368254007,tol,6.4,1400,1.0e-12,7200.0,100000,50,true,false,40,100,1,100.0,100,100,800,800,0,8019,0.1002375,0.0,0.0015301704406738281,-44.745168023541446,-44.74516802351852,2.1e-13,7.6e-13,1.3e-13,2.9e-13,7.0e-15,2.3e+00,1477072,800,2.5e-13,2.2e-13,1.7e-13,3.4e-13
rand_100_800_1.0,rand,919640344,tol,45.2,950,1.0e-12,7200.0,100000,50,true,false,40,100,1,100.0,100,100,800,800,0,7990100,99.87625,0.0,0.2734990119934082,-705.4966497895135,-705.4966497888029,3.5e-13,1.7e-13,1.5e-13,5.3e-13,2.6e-13,2.3e+00,1480133,800,5.0e-13,2.0e-12,4.6e-12,7.5e-13
rand_200_12800_0.001,rand,940160956,tol,73.0,400,1.0e-12,7200.0,100000,50,true,false,160,200,1,200.0,200,200,12800,12800,0,509683,0.0995474609375,0.0,0.06021523475646973,-23.295865753982483,-23.295865753980838,1.7e-14,8.2e-15,1.2e-14,8.5e-14,3.1e-15,3.1e+00,2022544,12800,3.4e-14,4.6e-15,2.5e-14,1.7e-13
rand_200_1600_0.001,rand,337628751,tol,9.8,550,1.0e-12,7200.0,100000,50,true,false,57,200,1,200.0,200,200,1600,1600,0,63830,0.099734375,0.0,0.006855964660644531,-123.30178212594343,-123.30178212594855,1.7e-14,8.9e-13,4.3e-14,1.5e-13,1.2e-14,6.0e-01,952740,1600,2.0e-14,4.6e-13,9.6e-14,1.8e-13
rand_200_1600_1.0,rand,294144527,tol,199.5,800,1.0e-12,7200.0,100000,50,true,false,57,200,1,200.0,200,200,1600,1600,0,63960200,99.9378125,0.2,0.8947029113769531,-2363.625792797503,-2363.6257927985066,1.6e-13,3.3e-13,6.0e-14,3.6e-13,8.7e-14,9.6e-01,1636473,1600,2.1e-13,5.3e-12,3.5e-12,4.8e-13
rand_200_3200_0.001,rand,74981947,tol,55.1,1500,1.0e-12,7200.0,100000,50,true,false,80,200,1,200.0,200,200,3200,3200,0,127556,0.099653125,0.0,0.016987085342407227,-94.96980623664624,-94.96980623657933,2.7e-13,4.7e-13,2.2e-13,6.6e-13,2.3e-15,1.7e+00,4380750,3200,3.5e-13,2.7e-13,5.4e-13,8.5e-13
rand_200_3200_1.0,rand,473171981,tol,583.3,800,1.0e-12,7200.0,100000,50,true,false,80,200,1,200.0,200,200,3200,3200,0,127960200,99.96890625,0.5,1.7353968620300293,-1986.0936354160915,-1986.0936354146686,2.5e-13,1.0e-13,2.2e-13,7.0e-13,1.6e-13,2.3e+00,2616670,3200,3.6e-13,1.7e-12,1.3e-11,1.0e-12
rand_200_400_1.0,rand,312434,tol,43.5,600,1.0e-12,7200.0,100000,50,true,false,29,200,1,200.0,200,200,400,400,0,15960200,99.75125,0.2,0.37706494331359863,-2768.166215037435,-2768.1662150393886,2.7e-13,2.3e-13,8.2e-14,9.1e-13,2.9e-13,2.3e+00,1269771,400,3.5e-13,3.8e-12,4.7e-12,1.2e-12
rand_200_6400_0.001,rand,199619049,tol,67.1,1050,1.0e-12,7200.0,100000,50,true,false,114,200,1,200.0,200,200,6400,6400,0,254878,0.09956171875,0.0,0.04164290428161621,-61.227868694936355,-61.227868694926926,5.2e-14,4.2e-13,1.4e-13,6.7e-13,2.0e-14,6.7e-01,2985042,6400,7.5e-14,2.5e-13,3.4e-13,9.8e-13
rand_200_800_0.001,rand,944356629,tol,10.2,1100,1.0e-12,7200.0,100000,50,true,false,40,200,1,200.0,200,200,800,800,0,31962,0.09988125,0.0,0.006971120834350586,-177.22248318656386,-177.22248318655681,1.7e-14,9.5e-13,3.6e-14,1.5e-13,4.5e-15,6.7e-01,1283659,800,2.0e-14,5.1e-13,8.0e-14,1.7e-13
rand_200_800_1.0,rand,978601445,tol,168.4,1200,1.0e-12,7200.0,100000,50,true,false,40,200,1,200.0,200,200,800,800,0,31960200,99.875625,0.1,0.46750688552856445,-2540.997506923309,-2540.9975069223174,1.5e-13,1.2e-13,1.9e-13,6.2e-13,1.4e-13,2.8e+00,2899239,800,1.9e-13,2.0e-12,1.1e-11,8.2e-13
rand_400_12800_0.0001,rand,975528625,tol,266.8,2950,1.0e-12,7200.0,100000,50,true,false,160,400,1,400.0,400,400,12800,12800,0,204649,0.009992626953125,0.0,0.20035910606384277,-205.3198924780041,-205.31989247792663,1.7e-13,5.6e-13,1.5e-13,3.1e-13,1.7e-15,1.2e+00,10378345,12800,1.9e-13,1.6e-13,2.4e-13,3.5e-13
rand_400_1600_0.0001,rand,971366104,tol,81.4,2550,1.0e-12,7200.0,100000,50,true,false,57,400,1,400.0,400,400,1600,1600,0,25924,0.0101265625,0.0,0.008107900619506836,-264.67897066472875,-264.67897066472887,1.8e-16,7.4e-14,2.1e-13,7.6e-13,8.9e-16,2.0e+01,7206929,1600,6.4e-16,1.3e-14,3.4e-13,8.1e-13
rand_400_1600_1.0,rand,732760939,tol,848.2,1200,1.0e-12,7200.0,100000,50,true,false,57,400,1,400.0,400,400,1600,1600,0,255840400,99.93765625,0.5,2.44583797454834,-7812.495442911056,-7812.495442911343,1.4e-14,1.5e-13,5.5e-14,5.4e-13,5.6e-14,2.3e+00,4632325,1600,1.8e-14,3.5e-12,6.2e-12,6.9e-13
rand_400_25600_0.0001,rand,773156656,time,7200.1,40659,1.0e-12,7200.0,100000,50,true,false,227,400,1,400.0,400,400,25600,25600,0,408909,0.0099831298828125,0.1,0.29340100288391113,-86.12471232966305,-86.12471232968754,1.0e-13,9.1e-12,Inf,Inf,8.2e-15,5.9e-01,154408768,25600,1.4e-13,2.0e-12,1.9e-12,5.3e-12
rand_400_3200_0.0001,rand,492529223,tol,134.4,3850,1.0e-12,7200.0,100000,50,true,false,80,400,1,400.0,400,400,3200,3200,0,51467,0.0100521484375,0.0,0.0363309383392334,-342.7240541326808,-342.7240541326816,1.1e-15,2.1e-15,8.6e-13,4.3e-16,1.0e-16,9.6e+00,8887958,3200,8.3e-17,6.5e-16,1.2e-12,6.3e-16
rand_400_51200_0.0001,rand,434330530,tol,772.8,2000,1.0e-12,7200.0,100000,50,true,false,320,400,1,400.0,400,400,51200,51200,0,817571,0.00998011474609375,0.2,0.27559494972229004,-21.218555226688274,-21.21855522666451,2.9e-13,2.8e-13,1.2e-13,7.7e-13,1.0e-15,8.5e-01,11788442,51200,5.5e-13,7.5e-14,1.7e-13,1.4e-12
rand_400_6400_0.0001,rand,916383521,tol,98.8,1800,1.0e-12,7200.0,100000,50,true,false,114,400,1,400.0,400,400,6400,6400,0,102520,0.01001171875,0.0,0.04269695281982422,-223.38759737082862,-223.38759737081503,2.8e-14,9.2e-13,4.8e-14,1.6e-13,1.2e-16,7.5e-01,4132971,6400,3.1e-14,1.9e-13,6.8e-14,1.7e-13
rand_400_800_1.0,rand,85150322,tol,410.1,950,1.0e-12,7200.0,100000,50,true,false,40,400,1,400.0,400,400,800,800,0,127840400,99.8753125,0.4,1.1382498741149902,-8081.041732476969,-8081.041732479744,1.3e-13,9.9e-14,3.1e-14,5.5e-13,1.6e-13,3.0e+00,2986677,800,1.7e-13,2.3e-12,3.8e-12,7.0e-13
rand_100_100x10_5000_1.0,rand,909351052,tol,3173.9,2400,1.0e-12,7200.0,100000,50,true,false,100,1100,101,10.891089108910892,10,100,5000,5000,0,99981100,99.9811,0.7,2.389385938644409,-2199.0399220420904,-2199.0399220421446,6.3e-15,3.6e-14,9.0e-13,1.2e-13,7.1e-16,7.0e-01,32620936,5000,1.2e-14,1.9e-13,3.7e-11,2.3e-13
rand_200_20x10_2500_1.0,rand,84223329,tol,554.3,800,1.0e-12,7200.0,100000,50,true,false,71,400,21,19.047619047619047,10,200,2500,2500,0,104958400,99.96038095238096,0.5,1.5552260875701904,-4232.143654740144,-4232.143654737248,2.6e-13,1.5e-13,9.9e-14,7.8e-13,1.8e-13,1.9e+00,3113245,2500,3.4e-13,1.8e-12,5.9e-12,1.0e-12
rand_20x100_10000_0.001,rand,901859648,tol,3875.9,10400,1.0e-12,7200.0,100000,50,true,false,100,2000,20,100.0,100,100,10000,10000,0,1982094,0.0991047,0.3,0.4751760959625244,-824.095036109392,-824.0950361089228,1.8e-13,9.9e-14,3.4e-13,9.6e-13,1.7e-13,1.9e+00,204305163,10000,2.8e-13,3.8e-14,1.6e-12,1.5e-12
rand_400_10x40_10000_0.01,rand,270384289,time,7200.1,8868,1.0e-12,7200.0,100000,50,true,false,142,800,11,72.72727272727273,40,400,10000,10000,0,17560296,0.9977440909090909,0.4,0.6128931045532227,-1218.1113307192809,-1218.1113307167127,8.2e-13,4.9e-13,Inf,Inf,4.5e-13,1.8e+00,45779273,10000,1.1e-12,8.5e-13,5.7e-12,4.8e-12
rand_50x50_5000_0.01,rand,545101698,tol,1518.4,2400,1.0e-12,7200.0,100000,50,true,false,50,2500,50,50.0,50,50,5000,5000,0,6374063,1.01985008,0.4,0.6506049633026123,-1941.0184182051848,-1941.0184182045705,7.0e-14,2.2e-13,7.9e-13,2.9e-13,2.9e-14,6.6e-01,60392060,5000,1.6e-13,1.8e-13,8.6e-12,6.7e-13
rand_5x200_5000_0.001,rand,350918615,tol,351.1,1950,1.0e-12,7200.0,100000,50,true,false,100,1000,5,200.0,200,200,5000,5000,0,995721,0.0995721,0.1,0.23369097709655762,-661.2218233706086,-661.2218233706327,1.4e-14,8.3e-13,6.2e-14,2.3e-13,1.4e-14,6.0e-01,17838579,5000,1.8e-14,4.2e-13,2.8e-13,3.1e-13


==> anc/experiments/PerfomanceProfiles/rand/AugMix1e-6.csv <==
instance,type,seed,statusCode,time,iter,tol,timeLimit,maxIters,itersZ,scaling,warmStart,k,n,numBlocks,avgBlockSize,minBlockSize,maxBlockSize,m,equations,inequalities,nnzA,densityAPercent,timeScaling,timeData,primalObj,dualObj,gap,pinf,dinf,compl,complNotPsdAbs,mu,evals,nnzY,gapOriginal,pinfOriginal,dinfOriginal,complOriginal
rand_50_100_1.0,rand,372791249,tol,0.4,150,1.0e-06,7200.0,100000,50,true,false,15,50,1,50.0,50,50,100,100,0,247550,99.02,0.0,0.006580829620361328,-287.77038726298025,-287.7702419715539,1.9e-07,9.6e-09,2.0e-07,5.2e-07,1.8e-07,1.2e+01,116629,100,2.5e-07,7.7e-08,3.0e-06,7.1e-07
rand_50_200_1.0,rand,61473150,tol,1.6,300,1.0e-06,7200.0,100000,50,true,false,20,50,1,50.0,50,50,200,200,0,497550,99.51,0.0,0.025074005126953125,-261.1660945086016,-261.1659941320988,1.4e-07,7.2e-09,1.9e-07,4.1e-07,1.3e-07,9.8e+00,293488,200,1.9e-07,6.0e-08,3.0e-06,5.8e-07
rand_50_400_1.0,rand,583750979,tol,3.5,300,1.0e-06,7200.0,100000,50,true,false,29,50,1,50.0,50,50,400,400,0,997550,99.755,0.0,0.021609067916870117,-193.50301728817178,-193.50286939799776,2.5e-07,1.0e-08,3.1e-07,5.8e-07,2.4e-07,9.8e+00,385262,400,3.8e-07,8.4e-08,4.5e-06,9.0e-07
rand_50_800_1.0,rand,662188238,tol,3.8,150,1.0e-06,7200.0,100000,50,true,false,40,50,1,50.0,50,50,800,800,0,1997550,99.8775,0.0,0.03637886047363281,-108.37697467259325,-108.37697296340431,3.8e-09,2.1e-09,2.8e-08,6.8e-08,2.9e-09,5.0e+00,199500,800,7.8e-09,1.8e-08,4.1e-07,1.4e-07
rand_100_1600_0.001,rand,320726000,tol,2.4,150,1.0e-06,7200.0,100000,50,true,false,57,100,1,100.0,100,100,1600,1600,0,15935,0.09959375,0.0,0.00444793701171875,-25.256694877323458,-25.25669352890516,1.8e-08,6.6e-09,8.4e-08,2.5e-07,1.3e-08,1.0e+01,467184,1600,2.6e-08,3.1e-09,1.3e-07,3.6e-07
rand_100_1600_1.0,rand,86330892,tol,44.0,250,1.0e-06,7200.0,100000,50,true,false,57,100,1,100.0,100,100,1600,1600,0,15990100,99.938125,0.3,0.3994479179382324,-547.6054281792972,-547.6053218612302,6.2e-08,2.2e-09,2.0e-07,4.7e-07,6.2e-08,1.0e+01,719402,1600,9.7e-08,2.7e-08,5.9e-06,7.4e-07
rand_100_200_1.0,rand,190913164,tol,3.1,200,1.0e-06,7200.0,100000,50,true,false,20,100,1,100.0,100,100,200,200,0,1990100,99.505,0.0,0.0652151107788086,-908.8239952078559,-908.8236053135913,1.6e-07,1.1e-08,5.4e-08,3.5e-07,1.6e-07,8.4e+00,307539,200,2.1e-07,1.3e-07,1.6e-06,4.6e-07
rand_100_3200_0.001,rand,464616117,tol,4.0,150,1.0e-06,7200.0,100000,50,true,false,80,100,1,100.0,100,100,3200,3200,0,31770,0.09928125,0.0,0.02004408836364746,-5.703569506231216,-5.703569447479748,2.1e-09,8.9e-10,1.7e-09,9.4e-09,9.1e-10,2.6e+00,578069,3200,4.7e-09,3.9e-10,2.2e-09,2.1e-08
rand_100_3200_1.0,rand,823100754,tol,79.3,200,1.0e-06,7200.0,100000,50,true,false,80,100,1,100.0,100,100,3200,3200,0,31990100,99.9690625,0.1,0.6420068740844727,-292.79217639947683,-292.7920327846566,1.1e-07,2.5e-09,2.0e-07,7.1e-07,1.1e-07,1.0e+01,681705,3200,2.4e-07,3.0e-08,5.7e-06,1.5e-06
rand_100_400_1.0,rand,596971048,tol,6.7,200,1.0e-06,7200.0,100000,50,true,false,29,100,1,100.0,100,100,400,400,0,3990100,99.7525,0.0,0.2513861656188965,-860.0584518437322,-860.0581643513738,1.2e-07,5.2e-09,9.4e-08,3.7e-07,1.2e-07,1.0e+01,382580,400,1.7e-07,6.0e-08,2.8e-06,4.9e-07
rand_100_800_0.001,rand,368254007,tol,2.2,350,1.0e-06,7200.0,100000,50,true,false,40,100,1,100.0,100,100,800,800,0,8019,0.1002375,0.0,0.0019118785858154297,-44.745167793801315,-44.745169687213945,1.8e-08,3.1e-08,2.8e-07,6.9e-07,1.6e-08,8.4e+00,572917,800,2.1e-08,1.2e-08,3.8e-07,8.2e-07
rand_100_800_1.0,rand,919640344,tol,18.4,250,1.0e-06,7200.0,100000,50,true,false,40,100,1,100.0,100,100,800,800,0,7990100,99.87625,0.0,0.30727291107177734,-705.4966587179277,-705.4959379993684,3.6e-07,9.5e-09,1.9e-07,8.4e-07,3.5e-07,1.1e+01,588033,800,5.1e-07,1.1e-07,5.7e-06,1.2e-06
rand_200_12800_0.001,rand,940160956,tol,54.7,200,1.0e-06,7200.0,100000,50,true,false,160,200,1,200.0,200,200,12800,12800,0,509683,0.0995474609375,0.0,0.12110590934753418,-23.295865904450075,-23.29586523043262,6.9e-09,1.4e-09,1.2e-08,8.1e-08,5.4e-09,3.7e+00,1509262,12800,1.4e-08,8.0e-10,2.6e-08,1.7e-07
rand_200_1600_0.001,rand,337628751,tol,3.2,100,1.0e-06,7200.0,100000,50,true,false,57,200,1,200.0,200,200,1600,1600,0,63830,0.099734375,0.0,0.023569107055664062,-123.30177662629906,-123.30176492052203,4.0e-08,6.4e-08,3.5e-07,8.6e-07,1.1e-08,1.2e+01,367849,1600,4.7e-08,3.8e-08,7.7e-07,1.0e-06
rand_200_1600_1.0,rand,294144527,tol,111.4,250,1.0e-06,7200.0,100000,50,true,false,57,200,1,200.0,200,200,1600,1600,0,63960200,99.9378125,0.1,1.1835558414459229,-2363.625695093728,-2363.6250681782085,9.8e-08,5.9e-09,3.3e-08,2.3e-07,9.6e-08,6.4e+00,961278,1600,1.3e-07,9.7e-08,1.9e-06,3.1e-07
rand_200_3200_0.001,rand,74981947,tol,13.0,200,1.0e-06,7200.0,100000,50,true,false,80,200,1,200.0,200,200,3200,3200,0,127556,0.099653125,0.0,0.01847100257873535,-94.9698065220546,-94.9697732453847,1.4e-07,9.7e-09,1.7e-07,8.4e-07,1.3e-07,1.6e+01,1127656,3200,1.7e-07,5.5e-09,4.2e-07,1.1e-06
rand_200_3200_1.0,rand,473171981,tol,270.3,250,1.0e-06,7200.0,100000,50,true,false,80,200,1,200.0,200,200,3200,3200,0,127960200,99.96890625,0.6,3.516629219055176,-1986.0936572984988,-1986.0924898542369,2.1e-07,4.4e-09,9.3e-08,7.4e-07,2.0e-07,1.1e+01,1206467,3200,2.9e-07,7.4e-08,5.4e-06,1.1e-06
rand_200_400_1.0,rand,312434,tol,26.3,250,1.0e-06,7200.0,100000,50,true,false,29,200,1,200.0,200,200,400,400,0,15960200,99.75125,0.1,0.4381420612335205,-2768.166197233305,-2768.1659214474366,3.8e-08,8.8e-09,2.7e-08,2.9e-07,3.8e-08,8.1e+00,744341,400,5.0e-08,1.4e-07,1.5e-06,3.7e-07
rand_200_6400_0.001,rand,199619049,tol,29.4,200,1.0e-06,7200.0,100000,50,true,false,114,200,1,200.0,200,200,6400,6400,0,254878,0.09956171875,0.0,0.08050417900085449,-61.227868827418355,-61.227859195025424,5.4e-08,3.8e-09,7.1e-08,4.1e-07,4.9e-08,8.8e+00,1430053,6400,7.8e-08,2.4e-09,1.7e-07,5.9e-07
rand_200_800_0.001,rand,944356629,tol,1.3,100,1.0e-06,7200.0,100000,50,true,false,40,200,1,200.0,200,200,800,800,0,31962,0.09988125,0.0,0.007337093353271484,-177.22249244392162,-177.22246778760868,6.1e-08,2.1e-07,2.2e-07,2.7e-07,1.5e-09,1.3e+01,198651,800,6.9e-08,1.2e-07,4.9e-07,3.0e-07
rand_200_800_1.0,rand,978601445,tol,53.7,250,1.0e-06,7200.0,100000,50,true,false,40,200,1,200.0,200,200,800,800,0,31960200,99.875625,0.1,0.7258827686309814,-2540.9974051964905,-2540.9937119492806,5.5e-07,2.2e-08,1.0e-07,9.1e-07,5.4e-07,9.6e+00,887639,800,7.3e-07,3.6e-07,5.9e-06,1.2e-06
rand_400_12800_0.0001,rand,975528625,tol,27.2,150,1.0e-06,7200.0,100000,50,true,false,160,400,1,400.0,400,400,12800,12800,0,204649,0.009992626953125,0.0,0.28792285919189453,-205.31989625150715,-205.3198820704252,3.1e-08,1.5e-08,8.7e-08,1.6e-07,1.7e-08,1.9e+01,1165200,12800,3.4e-08,3.6e-09,1.4e-07,1.8e-07
rand_400_1600_0.0001,rand,971366104,tol,26.7,700,1.0e-06,7200.0,100000,50,true,false,57,400,1,400.0,400,400,1600,1600,0,25924,0.0101265625,0.0,0.00919795036315918,-264.6789706681829,-264.6789707698552,1.8e-10,2.3e-08,2.4e-07,8.5e-07,2.9e-10,2.2e+01,2229057,1600,1.9e-10,4.9e-09,3.7e-07,9.1e-07
rand_400_1600_1.0,rand,732760939,tol,279.1,250,1.0e-06,7200.0,100000,50,true,false,57,400,1,400.0,400,400,1600,1600,0,255840400,99.93765625,2.7,8.484315156936646,-7812.494165779773,-7812.486646537375,3.7e-07,1.3e-08,6.5e-08,7.2e-07,3.6e-07,9.3e+00,1532977,1600,4.8e-07,3.0e-07,7.5e-06,9.3e-07
rand_400_25600_0.0001,rand,773156656,tol,131.5,200,1.0e-06,7200.0,100000,50,true,false,227,400,1,400.0,400,400,25600,25600,0,408909,0.0099831298828125,0.1,0.5403380393981934,-86.12471331017615,-86.12470263838365,4.5e-08,4.1e-09,1.5e-07,3.7e-07,3.7e-08,1.0e+01,3293595,25600,6.2e-08,1.8e-09,2.9e-07,5.0e-07
rand_400_3200_0.0001,rand,492529223,tol,48.9,1200,1.0e-06,7200.0,100000,50,true,false,80,400,1,400.0,400,400,3200,3200,0,51467,0.0100521484375,0.0,0.03561592102050781,-342.72405388922147,-342.72405405485915,2.3e-10,1.4e-09,8.1e-07,4.9e-10,1.1e-10,1.4e+01,3511225,3200,2.4e-10,3.2e-10,1.2e-06,5.2e-10
rand_400_51200_0.0001,rand,434330530,tol,166.4,150,1.0e-06,7200.0,100000,50,true,false,320,400,1,400.0,400,400,51200,51200,0,817571,0.00998011474609375,0.2,0.5541641712188721,-21.218556414698696,-21.218550589041445,7.1e-08,3.4e-09,7.1e-08,7.4e-07,5.6e-08,9.6e+00,2842592,51200,1.3e-07,2.6e-09,1.0e-07,1.4e-06
rand_400_6400_0.0001,rand,916383521,tol,19.3,250,1.0e-06,7200.0,100000,50,true,false,114,400,1,400.0,400,400,6400,6400,0,102520,0.01001171875,0.0,0.06545495986938477,-223.38759717195543,-223.3875969567158,4.5e-10,1.6e-08,2.6e-07,8.3e-07,6.9e-11,1.5e+01,936602,6400,4.8e-10,2.8e-09,3.6e-07,9.0e-07
rand_400_800_1.0,rand,85150322,tol,164.4,250,1.0e-06,7200.0,100000,50,true,false,40,400,1,400.0,400,400,800,800,0,127840400,99.8753125,0.7,4.722870111465454,-8081.037799095125,-8081.030578698608,3.5e-07,1.5e-08,2.5e-08,5.4e-07,3.4e-07,8.2e+00,1307333,800,4.5e-07,3.5e-07,2.9e-06,6.9e-07
rand_100_100x10_5000_1.0,rand,909351052,tol,2722.6,2000,1.0e-06,7200.0,100000,50,true,false,100,1100,101,10.891089108910892,10,100,5000,5000,0,99981100,99.9811,1.4,6.104205131530762,-2199.0399118351015,-2199.0399048459835,8.1e-10,1.7e-09,2.5e-07,1.4e-07,2.0e-09,3.1e+00,27844539,5000,1.6e-09,8.9e-09,1.0e-05,2.8e-07
rand_200_20x10_2500_1.0,rand,84223329,tol,232.8,300,1.0e-06,7200.0,100000,50,true,false,71,400,21,19.047619047619047,10,200,2500,2500,0,104958400,99.96038095238096,0.5,3.863391876220703,-4232.143676944151,-4232.142413749035,1.2e-07,3.3e-09,5.6e-08,4.5e-07,1.1e-07,8.1e+00,1735428,2500,1.5e-07,3.9e-08,3.4e-06,5.8e-07
rand_20x100_10000_0.001,rand,901859648,tol,185.6,250,1.0e-06,7200.0,100000,50,true,false,100,2000,20,100.0,100,100,10000,10000,0,1982094,0.0991047,0.5,0.8401000499725342,-824.095011815148,-824.0951100296213,3.7e-08,3.8e-09,1.9e-07,8.7e-07,4.0e-08,8.1e+00,10452012,10000,6.0e-08,1.4e-09,8.9e-07,1.4e-06
rand_400_10x40_10000_0.01,rand,270384289,tol,559.6,300,1.0e-06,7200.0,100000,50,true,false,142,800,11,72.72727272727273,40,400,10000,10000,0,17560296,0.9977440909090909,0.5,0.9539120197296143,-1218.1113170931774,-1218.1109194759647,1.3e-07,3.6e-09,7.1e-08,6.3e-07,1.2e-07,8.7e+00,3980139,10000,1.6e-07,6.2e-09,8.7e-07,8.1e-07
rand_50x50_5000_0.01,rand,545101698,tol,404.9,450,1.0e-06,7200.0,100000,50,true,false,50,2500,50,50.0,50,50,5000,5000,0,6374063,1.01985008,0.7,0.9930579662322998,-1941.0184085087562,-1941.0184774783875,7.8e-09,1.8e-09,5.6e-07,9.6e-08,8.1e-09,2.7e+00,16130322,5000,1.8e-08,1.5e-09,6.1e-06,2.2e-07
rand_5x200_5000_0.001,rand,350918615,tol,68.2,200,1.0e-06,7200.0,100000,50,true,false,100,1000,5,200.0,200,200,5000,5000,0,995721,0.0995721,0.1,0.1328890323638916,-661.2217677893323,-661.221417102697,2.0e-07,7.6e-09,2.1e-07,4.3e-07,1.9e-07,9.6e+00,3960852,5000,2.6e-07,4.1e-09,9.5e-07,5.7e-07


==> anc/experiments/PerfomanceProfiles/rand/MOSEK.csv <==
solver,instance,type,time,gapOriginal,pinfOriginal,dinfOriginal,complOriginal
MOSEK,rand_50_100_1.0,rand,0.1,4.4e-12,1.9e-13,3.2e-09,2.3e-09
MOSEK,rand_50_200_1.0,rand,0.4,3.4e-12,5.1e-13,9.1e-09,4.8e-09
MOSEK,rand_50_400_1.0,rand,1.3,6.7e-12,1.6e-10,1.0e-09,4.8e-10
MOSEK,rand_50_800_1.0,rand,1.9,8.0e-12,2.0e-12,4.2e-10,2.7e-10
MOSEK,rand_100_1600_0.001,rand,0.8,1.2e-10,2.7e-13,4.2e-09,1.5e-08
MOSEK,rand_100_1600_1.0,rand,18.7,1.9e-15,6.2e-12,4.0e-11,1.8e-11
MOSEK,rand_100_200_1.0,rand,1.1,2.8e-11,2.8e-13,5.5e-09,3.7e-09
MOSEK,rand_100_3200_0.001,rand,2.2,1.7e-10,8.8e-14,1.3e-09,1.5e-08
MOSEK,rand_100_3200_1.0,rand,67.7,5.5e-11,2.6e-11,3.1e-09,1.4e-09
MOSEK,rand_100_400_1.0,rand,2.2,3.2e-13,3.3e-12,9.9e-11,6.3e-11
MOSEK,rand_100_800_0.001,rand,0.3,6.4e-12,5.6e-14,1.5e-08,3.4e-08
MOSEK,rand_100_800_1.0,rand,7.0,3.8e-12,5.5e-12,5.7e-10,2.4e-10
MOSEK,rand_200_12800_0.001,rand,47.6,6.1e-11,3.3e-14,2.5e-09,1.7e-08
MOSEK,rand_200_1600_0.001,rand,1.7,2.2e-13,6.9e-14,4.4e-10,9.1e-10
MOSEK,rand_200_1600_1.0,rand,89.2,7.1e-13,4.2e-12,2.1e-10,1.0e-10
MOSEK,rand_200_3200_0.001,rand,2.6,6.4e-13,1.9e-14,7.2e-11,1.7e-10
MOSEK,rand_200_3200_1.0,rand,305.9,1.0e-11,1.1e-10,3.1e-09,1.1e-09
MOSEK,rand_200_400_1.0,rand,9.8,5.5e-13,7.7e-13,8.5e-10,6.0e-10
MOSEK,rand_200_6400_0.001,rand,9.7,7.5e-11,2.1e-14,3.4e-09,1.2e-08
MOSEK,rand_200_800_0.001,rand,1.4,2.5e-11,2.8e-13,7.7e-09,1.6e-08
MOSEK,rand_200_800_1.0,rand,28.9,3.0e-13,3.1e-12,3.5e-10,2.1e-10
MOSEK,rand_400_12800_0.0001,rand,64.0,1.0e-14,4.7e-13,2.1e-09,4.0e-09
MOSEK,rand_400_1600_0.0001,rand,4.0,1.6e-11,1.2e-09,6.9e-09,1.7e-08
MOSEK,rand_400_1600_1.0,rand,437.9,2.6e-14,4.2e-12,2.7e-11,1.4e-11
MOSEK,rand_400_25600_0.0001,rand,339.8,1.8e-11,4.3e-10,3.8e-09,1.3e-08
MOSEK,rand_400_3200_0.0001,rand,5.3,3.1e-12,8.9e-15,1.5e-09,3.1e-09
MOSEK,rand_400_51200_0.0001,rand,2150.7,3.6e-10,2.6e-14,1.3e-08,1.5e-07
MOSEK,rand_400_6400_0.0001,rand,15.1,2.9e-12,1.8e-13,8.7e-10,2.3e-09
MOSEK,rand_400_800_1.0,rand,151.7,5.3e-14,4.9e-12,3.2e-11,2.1e-11
MOSEK,rand_100_100x10_5000_1.0,rand,326.7,1.0e-13,8.4e-12,1.7e-09,6.5e-10
MOSEK,rand_200_20x10_2500_1.0,rand,201.3,1.3e-14,6.1e-12,2.9e-11,1.0e-11
MOSEK,rand_20x100_10000_0.001,rand,77.6,4.8e-13,4.4e-13,3.4e-09,5.7e-09
MOSEK,rand_400_10x40_10000_0.01,rand,194.2,1.0e-12,8.0e-14,3.7e-09,5.1e-09
MOSEK,rand_50x50_5000_0.01,rand,37.9,3.3e-14,9.2e-14,7.5e-10,9.0e-10
MOSEK,rand_5x200_5000_0.001,rand,13.2,5.0e-14,3.4e-14,8.6e-10,1.7e-09


==> anc/experiments/PerfomanceProfiles/rand/SCS.csv <==
solver,instance,type,time,gapOriginal,pinfOriginal,dinfOriginal,complOriginal
SCS,rand_50_100_1.0,rand,0.4,3.4e-07,4.2e-06,4.5e-08,2.0e-06
SCS,rand_50_200_1.0,rand,0.6,1.4e-06,1.1e-05,9.9e-08,7.3e-06
SCS,rand_50_400_1.0,rand,1.6,1.6e-06,6.5e-06,1.2e-07,5.3e-06
SCS,rand_50_800_1.0,rand,2.7,4.2e-06,7.7e-06,1.1e-07,1.1e-05
SCS,rand_100_1600_0.001,rand,0.5,1.5e-07,2.0e-06,2.3e-08,1.4e-06
SCS,rand_100_1600_1.0,rand,26.2,1.1e-05,4.7e-05,2.6e-07,3.9e-05
SCS,rand_100_200_1.0,rand,2.9,1.3e-06,1.8e-05,2.2e-07,8.0e-06
SCS,rand_100_3200_0.001,rand,1.9,6.6e-08,5.0e-07,2.4e-08,8.1e-07
SCS,rand_100_3200_1.0,rand,93.8,1.9e-05,3.6e-05,4.5e-08,4.9e-05
SCS,rand_100_400_1.0,rand,9.1,1.6e-06,3.0e-05,2.4e-07,1.6e-05
SCS,rand_100_800_0.001,rand,0.9,2.3e-07,3.9e-06,9.8e-09,2.4e-06
SCS,rand_100_800_1.0,rand,20.1,1.5e-06,1.1e-05,5.6e-09,7.7e-06
SCS,rand_200_12800_0.001,rand,289.3,1.3e-07,4.0e-07,7.6e-09,5.8e-07
SCS,rand_200_1600_0.001,rand,3.9,6.8e-07,1.9e-05,1.1e-07,1.1e-05
SCS,rand_200_1600_1.0,rand,140.1,1.0e-05,1.3e-04,3.2e-07,7.4e-05
SCS,rand_200_3200_0.001,rand,12.2,6.0e-09,3.4e-07,6.6e-10,2.2e-07
SCS,rand_200_3200_1.0,rand,232.2,3.2e-06,2.4e-05,8.2e-08,1.6e-05
SCS,rand_200_400_1.0,rand,37.3,1.9e-06,9.1e-05,7.5e-07,2.8e-05
SCS,rand_200_6400_0.001,rand,61.3,1.1e-07,2.3e-06,1.6e-08,1.7e-06
SCS,rand_200_800_0.001,rand,22.5,4.6e-07,6.6e-05,2.1e-07,3.5e-05
SCS,rand_200_800_1.0,rand,66.6,1.1e-06,4.1e-05,3.6e-07,1.8e-05
SCS,rand_400_12800_0.0001,rand,573.8,2.6e-07,6.6e-06,6.3e-08,4.9e-06
SCS,rand_400_1600_0.0001,rand,534.5,2.5e-07,1.0e-05,5.7e-08,5.3e-06
SCS,rand_400_1600_1.0,rand,1667.0,1.2e-05,4.5e-04,4.1e-08,2.5e-04
SCS,rand_400_25600_0.0001,rand,3602.9,8.0e-08,6.5e-06,6.0e-09,5.1e-06
SCS,rand_400_3200_0.0001,rand,447.0,2.1e-07,7.1e-06,2.0e-07,4.2e-06
SCS,rand_400_51200_0.0001,rand,10554.7,4.2e-09,1.1e-07,1.7e-08,2.8e-07
SCS,rand_400_6400_0.0001,rand,177.2,2.3e-07,1.9e-05,4.1e-08,1.1e-05
SCS,rand_400_800_1.0,rand,806.9,7.7e-06,3.3e-04,7.0e-07,1.1e-04
SCS,rand_100_100x10_5000_1.0,rand,594.4,2.5e-07,1.7e-06,6.6e-09,1.7e-06
SCS,rand_200_20x10_2500_1.0,rand,139.1,2.1e-06,3.0e-05,4.5e-07,1.8e-05
SCS,rand_20x100_10000_0.001,rand,800.2,2.9e-09,2.7e-06,1.9e-10,1.5e-06
SCS,rand_400_10x40_10000_0.01,rand,496.2,3.2e-07,3.2e-06,3.6e-09,1.9e-06
SCS,rand_50x50_5000_0.01,rand,90.1,1.5e-06,2.3e-05,3.3e-07,1.4e-05
SCS,rand_5x200_5000_0.001,rand,149.3,1.5e-07,3.5e-06,2.2e-09,1.9e-06


==> anc/experiments/PerfomanceProfiles/rand/SDPLR.csv <==
solver,instance,type,time,gapOriginal,pinfOriginal,dinfOriginal,complOriginal
SDPLR,rand_50_100_1.0,rand,0.1,9.3e-05,2.6e-06,4.0e-04,5.6e-05
SDPLR,rand_50_200_1.0,rand,0.3,6.1e-05,1.8e-06,6.3e-04,1.2e-04
SDPLR,rand_50_400_1.0,rand,0.5,5.1e-05,2.3e-06,8.3e-04,2.5e-04
SDPLR,rand_50_800_1.0,rand,1.4,4.6e-06,1.6e-06,1.0e-03,3.6e-04
SDPLR,rand_100_1600_0.001,rand,0.1,1.5e-03,1.4e-06,8.1e-05,1.5e-03
SDPLR,rand_100_1600_1.0,rand,15.7,8.9e-05,1.8e-06,7.0e-04,2.7e-04
SDPLR,rand_100_200_1.0,rand,1.0,4.8e-05,8.2e-06,2.4e-04,3.8e-05
SDPLR,rand_100_3200_0.001,rand,0.1,3.4e-04,8.9e-07,4.9e-04,3.2e-03
SDPLR,rand_100_3200_1.0,rand,35.0,5.9e-05,1.4e-06,1.6e-03,4.9e-04
SDPLR,rand_100_400_1.0,rand,3.4,1.8e-05,1.3e-06,2.6e-04,9.9e-05
SDPLR,rand_100_800_0.001,rand,0.2,6.1e-04,2.1e-06,9.3e-04,6.3e-04
SDPLR,rand_100_800_1.0,rand,4.5,6.5e-06,1.0e-06,5.4e-04,1.5e-04
SDPLR,rand_200_12800_0.001,rand,0.6,2.6e-03,3.5e-07,4.6e-04,1.7e-03
SDPLR,rand_200_1600_0.001,rand,0.1,1.3e-05,1.6e-06,1.3e-04,2.5e-04
SDPLR,rand_200_1600_1.0,rand,45.9,9.0e-05,8.3e-07,9.2e-04,1.3e-04
SDPLR,rand_200_3200_0.001,rand,0.2,5.2e-04,8.5e-07,1.0e-04,6.7e-04
SDPLR,rand_200_3200_1.0,rand,73.3,8.8e-05,5.1e-06,4.8e-04,1.9e-04
SDPLR,rand_200_400_1.0,rand,18.9,2.0e-05,6.8e-06,1.1e-04,6.2e-05
SDPLR,rand_200_6400_0.001,rand,0.4,1.2e-04,5.7e-07,2.7e-04,7.7e-04
SDPLR,rand_200_800_0.001,rand,0.9,1.5e-04,1.4e-06,2.2e-04,1.9e-05
SDPLR,rand_200_800_1.0,rand,24.8,8.8e-07,7.5e-06,1.9e-04,4.7e-05
SDPLR,rand_400_12800_0.0001,rand,110.5,5.3e-04,9.8e-07,9.8e-04,7.1e-04
SDPLR,rand_400_1600_0.0001,rand,9.1,3.2e-04,2.3e-06,4.8e-04,3.4e-04
SDPLR,rand_400_1600_1.0,rand,194.8,8.5e-06,2.1e-06,6.3e-04,4.1e-05
SDPLR,rand_400_25600_0.0001,rand,3.1,6.2e-04,7.1e-07,4.5e-04,2.1e-03
SDPLR,rand_400_3200_0.0001,rand,21.6,2.7e-04,2.8e-06,3.6e-04,3.0e-04
SDPLR,rand_400_51200_0.0001,rand,5.2,1.1e-03,4.2e-07,6.1e-04,2.5e-03
SDPLR,rand_400_6400_0.0001,rand,37.2,5.7e-04,1.7e-06,1.3e-03,2.0e-04
SDPLR,rand_400_800_1.0,rand,136.7,9.6e-05,1.8e-06,2.3e-04,1.2e-05
SDPLR,rand_100_100x10_5000_1.0,rand,110.9,3.4e-05,9.8e-07,2.1e-03,5.8e-04
SDPLR,rand_200_20x10_2500_1.0,rand,117.5,3.1e-05,3.1e-06,7.0e-04,1.7e-04
SDPLR,rand_20x100_10000_0.001,rand,2.5,6.1e-04,6.5e-07,8.3e-04,1.1e-03
SDPLR,rand_400_10x40_10000_0.01,rand,12.1,5.3e-06,3.3e-07,5.8e-04,5.5e-04
SDPLR,rand_50x50_5000_0.01,rand,4.2,5.8e-03,4.1e-06,4.6e-03,8.0e-05
SDPLR,rand_5x200_5000_0.001,rand,1.3,4.4e-04,5.4e-07,4.1e-04,7.6e-04


==> anc/experiments/PerfomanceProfiles/srflpBasic/AugMix.csv <==
instance,type,seed,statusCode,time,iter,tol,timeLimit,maxIters,itersZ,scaling,warmStart,k,n,numBlocks,avgBlockSize,minBlockSize,maxBlockSize,m,equations,inequalities,nnzA,densityAPercent,timeScaling,timeData,primalObj,dualObj,gap,pinf,dinf,compl,complNotPsdAbs,mu,evals,nnzY,gapOriginal,pinfOriginal,dinfOriginal,complOriginal
N-15_t,srflpBasic,332857678,tol,38.3,8950,1.0e-12,7200.0,100000,50,true,false,34,105,1,105.0,105,105,560,560,0,2835,0.04591836734693878,0.0,0.0008800029754638672,-2332.433785312531,-2332.4337853130774,8.1e-14,9.9e-13,1.1e-13,3.5e-14,2.5e-14,1.2e+01,9661070,560,1.2e-13,1.3e-11,2.0e-12,5.1e-14
N-16a_t,srflpBasic,847097585,tol,26.0,4600,1.0e-12,7200.0,100000,50,true,false,37,120,1,120.0,120,120,680,680,0,3480,0.03553921568627451,0.0,0.001135110855102539,-3043.5588698624983,-3043.5588698624806,2.0e-15,9.3e-13,1.3e-13,2.7e-14,6.3e-15,1.1e+01,5814058,680,3.2e-15,1.3e-11,2.8e-12,3.9e-14
N-16b_t,srflpBasic,608328147,tol,41.1,7350,1.0e-12,7200.0,100000,50,true,false,37,120,1,120.0,120,120,680,680,0,3480,0.03553921568627451,0.0,0.0011670589447021484,-2808.218390066028,-2808.2183900656632,4.5e-14,9.3e-13,1.3e-13,2.2e-14,1.2e-14,1.4e+01,9177704,680,6.6e-14,1.3e-11,2.7e-12,3.2e-14
N-17_t,srflpBasic,199453294,tol,429.5,72350,1.0e-12,7200.0,100000,50,true,false,41,136,1,136.0,136,136,816,816,0,4216,0.02793396770472895,0.0,0.0014841556549072266,-3525.1716496749304,-3525.1716496749304,0.0e+00,3.1e-15,1.0e-12,5.4e-17,9.6e-17,1.7e+00,76336514,816,5.8e-16,4.7e-14,2.3e-11,2.4e-16
N-18_t,srflpBasic,647053474,tol,31.3,3500,1.0e-12,7200.0,100000,50,true,false,45,153,1,153.0,153,153,969,969,0,5049,0.022258645460248083,0.0,0.0019230842590332031,-4075.0109505344985,-4075.010950533741,6.4e-14,9.9e-13,6.0e-14,2.8e-14,1.4e-14,9.5e+00,5705232,969,9.3e-14,1.7e-11,1.5e-12,4.1e-14
N-20_t,srflpBasic,108253285,tol,57.1,4550,1.0e-12,7200.0,100000,50,true,false,52,190,1,190.0,190,190,1330,1330,0,7030,0.014641867827463396,0.0,0.0029277801513671875,-5861.867456417995,-5861.867456419225,7.2e-14,9.5e-13,7.3e-14,1.4e-14,1.9e-15,9.1e+00,9443325,1330,1.1e-13,1.8e-11,2.2e-12,2.0e-14
N-21_t,srflpBasic,733960829,tol,111.8,7500,1.0e-12,7200.0,100000,50,true,false,56,210,1,210.0,210,210,1540,1540,0,8190,0.012059369202226345,0.0,0.003634929656982422,-5818.105309920511,-5818.105309919756,4.4e-14,9.4e-13,1.5e-13,1.2e-14,7.5e-16,1.1e+01,16749334,1540,6.5e-14,2.0e-11,4.4e-12,1.7e-14
N-22_t,srflpBasic,651811358,tol,158.7,8900,1.0e-12,7200.0,100000,50,true,false,60,231,1,231.0,231,231,1771,1771,0,9471,0.010021975013505222,0.0,0.004158973693847656,-7037.089240341744,-7037.0892403418875,6.9e-15,9.5e-13,4.1e-14,3.1e-14,2.0e-14,1.3e+01,21641394,1771,8.3e-15,2.1e-11,1.3e-12,4.6e-14
N-24_t,srflpBasic,956426398,tol,338.3,14350,1.0e-12,7200.0,100000,50,true,false,68,276,1,276.0,276,276,2300,2300,0,12420,0.007088846880907372,0.0,0.006179094314575195,-9125.612727454052,-9125.612727454134,3.0e-15,9.9e-13,1.3e-14,1.8e-14,1.1e-14,6.3e+00,39019579,2300,4.3e-15,2.5e-11,4.7e-13,2.6e-14
N40_1,srflpBasic,278026475,tol,6400.4,22200,1.0e-12,7200.0,100000,50,true,false,147,780,1,780.0,780,780,10660,10660,0,60060,0.0009260595564535527,0.0,0.12987804412841797,-133938.406500141,-133938.40650012656,3.5e-14,9.9e-13,1.1e-14,1.6e-14,5.1e-15,6.0e+00,181380702,10660,5.7e-14,4.3e-11,7.0e-13,2.5e-14
N40_2,srflpBasic,893109454,tol,6651.3,22950,1.0e-12,7200.0,100000,50,true,false,147,780,1,780.0,780,780,10660,10660,0,60060,0.0009260595564535527,0.0,0.2680318355560303,-134819.64817323352,-134819.64817324484,2.8e-14,9.9e-13,1.2e-14,1.0e-14,3.7e-15,1.1e+01,192452850,10660,4.9e-14,4.3e-11,7.4e-13,1.5e-14
N40_3,srflpBasic,566265073,tol,3127.4,10550,1.0e-12,7200.0,100000,50,true,false,147,780,1,780.0,780,780,10660,10660,0,60060,0.0009260595564535527,0.0,0.256619930267334,-123856.82833991759,-123856.82833991696,1.7e-15,9.8e-13,1.4e-13,7.4e-15,3.2e-15,9.9e+00,90960992,10660,2.6e-15,5.2e-11,8.3e-12,1.1e-14
N40_4,srflpBasic,329567457,time,7200.1,24442,1.0e-12,7200.0,100000,50,true,false,147,780,1,780.0,780,780,10660,10660,0,60060,0.0009260595564535527,0.0,0.2601289749145508,-120048.18388792001,-120048.18388775115,4.6e-13,3.8e-11,Inf,Inf,1.1e-13,1.3e+01,212232977,10660,7.0e-13,1.7e-09,3.5e-11,5.8e-13
N40_5,srflpBasic,886122421,tol,3318.4,11200,1.0e-12,7200.0,100000,50,true,false,147,780,1,780.0,780,780,10660,10660,0,60060,0.0009260595564535527,0.0,0.1957409381866455,-140415.01643523836,-140415.01643523076,1.8e-14,9.7e-13,1.7e-13,1.4e-14,7.5e-15,9.4e+00,98102719,10660,3.1e-14,4.2e-11,1.1e-11,2.2e-14
O-9_t,srflpBasic,742573675,tol,1.0,1450,1.0e-12,7200.0,100000,50,true,false,16,36,1,36.0,36,36,120,120,0,540,0.3472222222222222,0.0,0.00011110305786132812,-676.2271960586024,-676.2271960582893,1.6e-13,9.2e-13,1.0e-13,2.4e-14,1.9e-14,8.8e+00,554021,120,2.3e-13,5.7e-12,1.2e-12,3.6e-14
O-10_t,srflpBasic,609398784,tol,1.2,1250,1.0e-12,7200.0,100000,50,true,false,19,45,1,45.0,45,45,165,165,0,765,0.22895622895622897,0.0,0.00015401840209960938,-952.2579921957737,-952.2579921956709,3.7e-14,6.5e-13,1.6e-13,9.5e-15,3.6e-15,6.5e+00,609408,165,5.4e-14,4.9e-12,2.3e-12,1.4e-14
O-15_t,srflpBasic,98521087,tol,9.3,2200,1.0e-12,7200.0,100000,50,true,false,34,105,1,105.0,105,105,560,560,0,2835,0.04591836734693878,0.0,0.0007150173187255859,-3611.154804792492,-3611.154804792764,2.6e-14,8.8e-13,1.2e-13,3.3e-14,1.9e-14,5.2e+00,2588182,560,3.9e-14,9.3e-12,3.4e-12,4.8e-14
O-20_t,srflpBasic,934582034,tol,152.9,15600,1.0e-12,7200.0,100000,50,true,false,52,190,1,190.0,190,190,1330,1330,0,7030,0.014641867827463396,0.0,0.0023429393768310547,-8797.526658671693,-8797.526658671624,2.7e-15,9.9e-13,1.3e-14,3.0e-14,1.8e-14,8.8e-01,23312720,1330,5.9e-15,1.9e-11,6.0e-13,4.4e-14
S-12_t,srflpBasic,143649825,tol,4.0,2150,1.0e-12,7200.0,100000,50,true,false,24,66,1,66.0,66,66,286,286,0,1386,0.11125238397965671,0.0,0.00034308433532714844,-2321.745503772384,-2321.7455037725804,2.8e-14,9.4e-13,5.3e-14,3.4e-14,1.4e-14,6.4e+00,1673944,286,4.2e-14,9.0e-12,1.1e-12,5.1e-14
S-13_t,srflpBasic,50638069,tol,6.3,2250,1.0e-12,7200.0,100000,50,true,false,27,78,1,78.0,78,78,364,364,0,1794,0.0810087348548887,0.0,0.0004420280456542969,-3117.650931314446,-3117.650931314322,1.3e-14,7.4e-13,3.0e-13,2.3e-14,9.4e-15,4.7e+00,2203952,364,1.8e-14,7.9e-12,6.8e-12,3.5e-14
S-14_t,srflpBasic,871874611,tol,10.9,3100,1.0e-12,7200.0,100000,50,true,false,31,91,1,91.0,91,91,455,455,0,2275,0.06037918125830214,0.0,0.0005340576171875,-3947.330731806439,-3947.330731806699,2.2e-14,1.0e-12,3.9e-14,2.9e-14,1.8e-14,6.3e+00,3311523,455,3.3e-14,1.2e-11,9.8e-13,4.3e-14
S-15_t,srflpBasic,505015922,tol,14.7,3300,1.0e-12,7200.0,100000,50,true,false,34,105,1,105.0,105,105,560,560,0,2835,0.04591836734693878,0.0,0.0007159709930419922,-4873.579395170685,-4873.579395170616,4.7e-15,8.9e-13,4.4e-14,2.0e-14,2.7e-15,5.7e+00,4071934,560,5.5e-15,1.2e-11,1.2e-12,3.0e-14
S-16_t,srflpBasic,162807843,tol,11.8,1950,1.0e-12,7200.0,100000,50,true,false,37,120,1,120.0,120,120,680,680,0,3480,0.03553921568627451,0.0,0.0009291172027587891,-6024.864761102412,-6024.864761102534,6.9e-15,9.1e-13,7.4e-14,2.6e-14,1.1e-14,5.4e+00,2908291,680,1.1e-14,1.3e-11,2.3e-12,3.9e-14
S-17_t,srflpBasic,843375701,tol,18.6,2550,1.0e-12,7200.0,100000,50,true,false,41,136,1,136.0,136,136,816,816,0,4216,0.02793396770472895,0.0,0.001177072525024414,-7257.7203099886565,-7257.720309988784,5.9e-15,7.9e-13,2.8e-14,1.4e-14,7.4e-15,6.3e+00,4170354,816,8.3e-15,1.2e-11,9.7e-13,2.0e-14
S-18_t,srflpBasic,991247657,tol,29.5,3200,1.0e-12,7200.0,100000,50,true,false,45,153,1,153.0,153,153,969,969,0,5049,0.022258645460248083,0.0,0.0015060901641845703,-8704.038818267449,-8704.038818266377,4.1e-14,9.3e-13,6.6e-13,7.9e-15,2.8e-14,4.0e+00,5884751,969,6.2e-14,1.6e-11,2.5e-11,1.2e-14
S-19_t,srflpBasic,156478564,tol,22.7,2150,1.0e-12,7200.0,100000,50,true,false,48,171,1,171.0,171,171,1140,1140,0,5985,0.017954242330973633,0.0,0.0018610954284667969,-10260.894097267485,-10260.89409726841,3.0e-14,8.4e-13,1.6e-14,2.0e-14,1.5e-14,3.2e+00,4632445,1140,4.4e-14,1.5e-11,6.4e-13,3.0e-14
S-20_t,srflpBasic,319730356,tol,65.0,5500,1.0e-12,7200.0,100000,50,true,false,52,190,1,190.0,190,190,1330,1330,0,7030,0.014641867827463396,0.0,0.0023589134216308594,-11969.202081609537,-11969.202081608857,1.9e-14,9.6e-13,5.0e-14,4.7e-14,3.9e-15,1.3e+00,11278065,1330,2.6e-14,1.9e-11,2.2e-12,7.1e-14
S-21_t,srflpBasic,236440055,tol,39.7,2450,1.0e-12,7200.0,100000,50,true,false,56,210,1,210.0,210,210,1540,1540,0,8190,0.012059369202226345,0.0,0.002925872802734375,-13767.893577137207,-13767.893577136903,7.4e-15,8.3e-13,2.1e-14,8.6e-15,1.3e-14,5.8e+00,6425751,1540,1.2e-14,1.7e-11,9.8e-13,1.3e-14
S-22_t,srflpBasic,82659411,tol,125.1,7000,1.0e-12,7200.0,100000,50,true,false,60,231,1,231.0,231,231,1771,1771,0,9471,0.010021975013505222,0.0,0.003688812255859375,-15884.72625271469,-15884.726252714168,1.1e-14,1.0e-12,2.0e-14,1.6e-14,3.1e-15,2.9e+00,17923655,1771,1.6e-14,2.2e-11,1.0e-12,2.3e-14
S-23_t,srflpBasic,63015030,tol,76.4,3400,1.0e-12,7200.0,100000,50,true,false,64,253,1,253.0,253,253,2024,2024,0,10879,0.008397256635785593,0.0,0.0044329166412353516,-18247.42046731529,-18247.420467314798,9.1e-15,8.4e-13,2.3e-14,1.0e-14,2.5e-15,5.7e+00,10506272,2024,1.5e-14,2.0e-11,1.2e-12,1.5e-14
S-24_t,srflpBasic,399145894,tol,93.3,3450,1.0e-12,7200.0,100000,50,true,false,68,276,1,276.0,276,276,2300,2300,0,12420,0.007088846880907372,0.0,0.0054361820220947266,-20794.552401250712,-20794.55240124947,2.0e-14,9.1e-13,7.1e-14,6.8e-15,3.6e-15,6.5e+00,11767759,2300,2.8e-14,2.3e-11,4.1e-12,1.0e-14
S-25_t,srflpBasic,334933276,tol,126.5,3400,1.0e-12,7200.0,100000,50,true,false,73,300,1,300.0,300,300,2600,2600,0,14100,0.006025641025641026,0.0,0.006510019302368164,-23478.21460909972,-23478.214609099145,8.3e-15,8.2e-13,2.9e-14,1.4e-14,9.3e-15,5.6e+00,12560465,2600,1.6e-14,2.2e-11,1.8e-12,2.1e-14
ste36-1,srflpBasic,744155305,time,7200.2,43342,1.0e-12,7200.0,100000,50,true,false,125,630,1,630.0,630,630,7770,7770,0,43470,0.0014095728381442667,0.0,0.06640791893005371,-37162.85998367685,-37162.85996375688,1.4e-10,2.3e-09,Inf,Inf,2.6e-11,4.3e+01,301093076,7770,2.7e-10,1.1e-07,9.8e-09,5.6e-11
ste36-2,srflpBasic,108410693,time,7200.1,42929,1.0e-12,7200.0,100000,50,true,false,125,630,1,630.0,630,630,7770,7770,0,43470,0.0014095728381442667,0.0,0.050924062728881836,-660675.8296075613,-660675.829318479,1.1e-10,3.9e-09,Inf,Inf,6.8e-11,2.7e+01,300028398,7770,2.2e-10,1.5e-07,4.1e-09,1.8e-10
ste36-3,srflpBasic,189712974,time,7200.1,42567,1.0e-12,7200.0,100000,50,true,false,125,630,1,630.0,630,630,7770,7770,0,43470,0.0014095728381442667,0.0,0.052643775939941406,-415761.12833763164,-415761.12837458943,2.3e-11,2.9e-09,Inf,Inf,3.2e-11,4.8e+01,302784608,7770,4.4e-11,1.1e-07,3.6e-10,4.5e-12
ste36-4,srflpBasic,823618862,time,7200.2,44472,1.0e-12,7200.0,100000,50,true,false,125,630,1,630.0,630,630,7770,7770,0,43470,0.0014095728381442667,0.0,0.05269289016723633,-372599.6854585339,-372599.6851910553,1.8e-10,2.1e-09,Inf,Inf,3.4e-11,1.8e+01,303649980,7770,3.6e-10,9.8e-08,1.3e-09,8.8e-12
ste36-5,srflpBasic,308963030,time,7200.1,44406,1.0e-12,7200.0,100000,50,true,false,125,630,1,630.0,630,630,7770,7770,0,43470,0.0014095728381442667,0.0,0.06960701942443848,-359342.2140655078,-359342.21396064066,7.5e-11,2.7e-09,Inf,Inf,1.4e-11,3.8e+01,302401353,7770,1.5e-10,1.2e-07,2.8e-08,9.1e-11
Y-9_t,srflpBasic,25564899,tol,0.1,100,1.0e-12,7200.0,100000,50,true,false,16,36,1,36.0,36,36,120,120,0,540,0.3472222222222222,0.0,0.00011801719665527344,-1336.500000000024,-1336.4999999999916,8.0e-15,2.3e-13,4.1e-17,7.8e-18,2.0e-15,5.8e-01,33440,120,1.2e-14,1.2e-12,4.0e-15,8.3e-17
Y-10_t,srflpBasic,748596922,tol,0.6,550,1.0e-12,7200.0,100000,50,true,false,19,45,1,45.0,45,45,165,165,0,765,0.22895622895622897,0.0,0.00015592575073242188,-1732.5380839029785,-1732.538083903193,4.1e-14,5.3e-13,2.1e-13,3.7e-14,2.7e-14,3.0e+00,321757,165,6.2e-14,4.0e-12,3.4e-12,5.6e-14
Y-11_t,srflpBasic,394107148,tol,9.9,8000,1.0e-12,7200.0,100000,50,true,false,21,55,1,55.0,55,55,220,220,0,1045,0.15702479338842976,0.0,0.000225067138671875,-2025.253596054061,-2025.2535960538357,3.7e-14,8.8e-13,6.6e-14,3.1e-14,6.8e-15,5.7e+00,4208928,220,5.6e-14,6.9e-12,1.3e-12,4.6e-14
Y-12_t,srflpBasic,509513661,tol,2.6,1350,1.0e-12,7200.0,100000,50,true,false,24,66,1,66.0,66,66,286,286,0,1386,0.11125238397965671,0.0,0.0003199577331542969,-2440.675416205119,-2440.6754162051075,1.5e-15,8.1e-13,3.3e-14,2.1e-14,5.7e-15,4.4e+00,1131177,286,1.6e-15,7.8e-12,7.2e-13,3.1e-14
Y-13_t,srflpBasic,272940807,tol,3.5,1300,1.0e-12,7200.0,100000,50,true,false,27,78,1,78.0,78,78,364,364,0,1794,0.0810087348548887,0.0,0.00043010711669921875,-2950.218681613301,-2950.2186816129038,4.5e-14,8.1e-13,7.5e-14,1.9e-14,1.2e-14,5.7e+00,1201382,364,6.8e-14,8.6e-12,1.8e-12,2.9e-14
Y-14_t,srflpBasic,973254063,tol,8.9,2600,1.0e-12,7200.0,100000,50,true,false,31,91,1,91.0,91,91,455,455,0,2275,0.06037918125830214,0.0,0.0005831718444824219,-3365.9089672500872,-3365.908967250199,1.1e-14,2.9e-13,8.6e-13,1.1e-14,1.6e-15,2.9e+00,2678868,455,1.7e-14,3.4e-12,2.2e-11,1.6e-14
Y-15_t,srflpBasic,95155869,tol,9.0,2050,1.0e-12,7200.0,100000,50,true,false,34,105,1,105.0,105,105,560,560,0,2835,0.04591836734693878,0.0,0.0007190704345703125,-3939.0560174983316,-3939.0560174983775,3.9e-15,9.0e-13,9.6e-14,1.9e-14,9.6e-15,6.2e+00,2490178,560,7.1e-15,1.2e-11,2.7e-12,2.8e-14
Y-20_t,srflpBasic,845781852,tol,103.3,8350,1.0e-12,7200.0,100000,50,true,false,52,190,1,190.0,190,190,1330,1330,0,7030,0.014641867827463396,0.0,0.0023589134216308594,-7468.7970479665555,-7468.797047965854,3.2e-14,9.7e-13,1.2e-13,1.8e-14,9.9e-15,1.2e+01,18262106,1330,4.8e-14,1.9e-11,4.4e-12,2.6e-14
Y-25_t,srflpBasic,622848081,tol,186.2,5200,1.0e-12,7200.0,100000,50,true,false,73,300,1,300.0,300,300,2600,2600,0,14100,0.006025641025641026,0.0,0.006701946258544922,-12193.636920678286,-12193.636920677904,1.1e-14,3.1e-13,1.0e-12,2.4e-15,4.4e-15,2.3e+00,16788761,2600,1.6e-14,8.3e-12,4.0e-11,3.6e-15
Y-30_t,srflpBasic,544680419,tol,778.6,10050,1.0e-12,7200.0,100000,50,true,false,95,435,1,435.0,435,435,4495,4495,0,24795,0.0029151164128725406,0.0,0.02110910415649414,-17114.39681214244,-17114.396812141553,1.8e-14,9.9e-13,2.6e-14,1.1e-14,8.0e-15,2.4e+00,46751853,4495,2.9e-14,3.5e-11,1.6e-12,1.5e-14
Y-35_t,srflpBasic,315344506,tol,701.5,4800,1.0e-12,7200.0,100000,50,true,false,120,595,1,595.0,595,595,7140,7140,0,39865,0.001577101428806817,0.0,0.057541847229003906,-24306.321164231376,-24306.321164229954,2.0e-14,9.4e-13,1.1e-13,8.8e-15,3.5e-15,4.7e+00,34047937,7140,2.9e-14,4.1e-11,7.4e-12,1.3e-14
Y-40_t,srflpBasic,775044439,tol,3029.1,11800,1.0e-12,7200.0,100000,50,true,false,147,780,1,780.0,780,780,10660,10660,0,60060,0.0009260595564535527,0.0,0.29473209381103516,-30169.022895703016,-30169.022895707123,4.6e-14,9.0e-13,1.4e-14,6.3e-14,2.3e-14,6.2e-01,80179231,10660,6.9e-14,4.8e-11,1.1e-12,9.3e-14


==> anc/experiments/PerfomanceProfiles/srflpBasic/AugMix1e-6.csv <==
instance,type,seed,statusCode,time,iter,tol,timeLimit,maxIters,itersZ,scaling,warmStart,k,n,numBlocks,avgBlockSize,minBlockSize,maxBlockSize,m,equations,inequalities,nnzA,densityAPercent,timeScaling,timeData,primalObj,dualObj,gap,pinf,dinf,compl,complNotPsdAbs,mu,evals,nnzY,gapOriginal,pinfOriginal,dinfOriginal,complOriginal
N-15_t,srflpBasic,332857678,tol,4.8,700,1.0e-06,7200.0,100000,50,true,false,34,105,1,105.0,105,105,560,560,0,2835,0.04591836734693878,0.0,0.0010089874267578125,-2332.4337436186597,-2332.433876266371,2.0e-08,4.0e-08,8.8e-07,9.6e-08,1.3e-08,6.2e+01,1422223,560,2.8e-08,5.1e-07,1.6e-05,1.4e-07
N-16a_t,srflpBasic,847097585,tol,4.2,500,1.0e-06,7200.0,100000,50,true,false,37,120,1,120.0,120,120,680,680,0,3480,0.03553921568627451,0.0,0.001377105712890625,-3043.558913965309,-3043.558184640422,8.2e-08,3.0e-08,5.0e-07,8.7e-08,7.7e-08,4.8e+01,1073305,680,1.2e-07,3.5e-07,1.1e-05,1.3e-07
N-16b_t,srflpBasic,608328147,tol,4.3,500,1.0e-06,7200.0,100000,50,true,false,37,120,1,120.0,120,120,680,680,0,3480,0.03553921568627451,0.0,0.0012600421905517578,-2808.2186669889697,-2808.2195860347497,1.1e-07,4.3e-07,4.4e-07,3.5e-07,1.4e-07,8.2e+01,1088405,680,1.6e-07,6.2e-06,8.8e-06,5.1e-07
N-17_t,srflpBasic,199453294,tol,4.3,400,1.0e-06,7200.0,100000,50,true,false,41,136,1,136.0,136,136,816,816,0,4216,0.02793396770472895,0.0,0.001965045928955078,-3525.17168628797,-3525.1724917676993,7.8e-08,1.7e-07,8.2e-07,2.1e-07,8.2e-08,5.1e+01,971208,816,1.1e-07,2.6e-06,1.9e-05,3.1e-07
N-18_t,srflpBasic,647053474,tol,4.0,300,1.0e-06,7200.0,100000,50,true,false,45,153,1,153.0,153,153,969,969,0,5049,0.022258645460248083,0.0,0.0027570724487304688,-4075.011569267018,-4075.0098618450193,1.4e-07,5.9e-07,1.5e-07,2.7e-07,9.2e-08,4.4e+01,820737,969,2.1e-07,9.9e-06,3.6e-06,3.9e-07
N-20_t,srflpBasic,108253285,tol,12.6,650,1.0e-06,7200.0,100000,50,true,false,52,190,1,190.0,190,190,1330,1330,0,7030,0.014641867827463396,0.0,0.0047969818115234375,-5861.867357251822,-5861.867642588361,1.7e-08,2.1e-08,7.7e-07,2.1e-08,1.1e-08,2.0e+01,2344732,1330,2.4e-08,4.0e-07,2.3e-05,3.1e-08
N-21_t,srflpBasic,733960829,tol,13.7,550,1.0e-06,7200.0,100000,50,true,false,56,210,1,210.0,210,210,1540,1540,0,8190,0.012059369202226345,0.0,0.005486011505126953,-5818.10540530666,-5818.105540844712,7.9e-09,1.1e-07,5.5e-07,2.1e-07,1.4e-08,5.6e+01,2304192,1540,1.2e-08,2.3e-06,1.5e-05,3.1e-07
N-22_t,srflpBasic,651811358,tol,13.1,450,1.0e-06,7200.0,100000,50,true,false,60,231,1,231.0,231,231,1771,1771,0,9471,0.010021975013505222,0.0,0.0068089962005615234,-7037.0900340190265,-7037.083813854796,3.0e-07,6.0e-07,4.4e-07,9.5e-07,2.6e-07,6.5e+01,2004953,1771,4.4e-07,1.2e-05,1.4e-05,1.4e-06
N-24_t,srflpBasic,956426398,tol,19.7,500,1.0e-06,7200.0,100000,50,true,false,68,276,1,276.0,276,276,2300,2300,0,12420,0.007088846880907372,0.0,0.012497186660766602,-9125.613331411862,-9125.606405402774,2.6e-07,5.5e-07,1.4e-07,7.1e-07,2.4e-07,3.9e+01,2579471,2300,3.8e-07,1.1e-05,4.9e-06,1.0e-06
N40_1,srflpBasic,278026475,tol,380.4,650,1.0e-06,7200.0,100000,50,true,false,147,780,1,780.0,780,780,10660,10660,0,60060,0.0009260595564535527,0.1,0.45084095001220703,-133938.42401814737,-133938.27759819455,3.6e-07,4.6e-07,1.1e-07,8.0e-07,3.2e-07,4.5e+01,11408204,10660,5.5e-07,2.0e-05,7.1e-06,1.2e-06
N40_2,srflpBasic,893109454,tol,405.8,700,1.0e-06,7200.0,100000,50,true,false,147,780,1,780.0,780,780,10660,10660,0,60060,0.0009260595564535527,0.1,0.18985295295715332,-134819.65727376143,-134819.6419851019,3.8e-08,5.9e-07,7.8e-08,7.6e-07,2.0e-08,5.0e+01,12215703,10660,5.7e-08,2.5e-05,4.9e-06,1.2e-06
N40_3,srflpBasic,566265073,tol,317.8,550,1.0e-06,7200.0,100000,50,true,false,147,780,1,780.0,780,780,10660,10660,0,60060,0.0009260595564535527,0.1,0.17983603477478027,-123856.83109388888,-123856.88453222717,1.4e-07,1.7e-07,5.8e-07,8.4e-07,1.5e-07,4.6e+01,9408168,10660,2.2e-07,9.1e-06,3.5e-05,1.3e-06
N40_4,srflpBasic,329567457,tol,533.9,900,1.0e-06,7200.0,100000,50,true,false,147,780,1,780.0,780,780,10660,10660,0,60060,0.0009260595564535527,0.1,0.17855405807495117,-120048.20365107445,-120048.0324020558,4.7e-07,5.2e-07,2.3e-07,8.9e-07,4.2e-07,4.9e+01,16257555,10660,7.1e-07,2.2e-05,1.4e-05,1.4e-06
N40_5,srflpBasic,886122421,tol,405.0,750,1.0e-06,7200.0,100000,50,true,false,147,780,1,780.0,780,780,10660,10660,0,60060,0.0009260595564535527,0.1,0.20422101020812988,-140415.0449008712,-140414.722573346,7.5e-07,7.6e-07,9.6e-08,5.8e-07,6.9e-07,3.8e+01,12005157,10660,1.1e-06,3.3e-05,6.4e-06,8.8e-07
O-9_t,srflpBasic,742573675,tol,0.2,250,1.0e-06,7200.0,100000,50,true,false,16,36,1,36.0,36,36,120,120,0,540,0.3472222222222222,0.0,0.0001308917999267578,-676.2273722254214,-676.2274695457897,4.9e-08,5.9e-07,1.5e-07,2.0e-07,1.4e-07,2.7e+01,135711,120,7.2e-08,3.6e-06,1.8e-06,2.9e-07
O-10_t,srflpBasic,609398784,tol,0.4,250,1.0e-06,7200.0,100000,50,true,false,19,45,1,45.0,45,45,165,165,0,765,0.22895622895622897,0.0,0.00019598007202148438,-952.2580208757314,-952.2580208494195,9.4e-12,1.9e-07,9.0e-08,4.4e-08,1.0e-08,2.3e+01,177213,165,1.4e-11,1.4e-06,1.3e-06,6.5e-08
O-15_t,srflpBasic,98521087,tol,1.7,250,1.0e-06,7200.0,100000,50,true,false,34,105,1,105.0,105,105,560,560,0,2835,0.04591836734693878,0.0,0.001216888427734375,-3611.1546945090695,-3611.1523889198625,2.2e-07,4.5e-07,2.9e-07,5.8e-07,2.3e-07,2.3e+01,476861,560,3.2e-07,4.7e-06,8.0e-06,8.4e-07
O-20_t,srflpBasic,934582034,tol,6.1,300,1.0e-06,7200.0,100000,50,true,false,52,190,1,190.0,190,190,1330,1330,0,7030,0.014641867827463396,0.0,0.003259897232055664,-8797.52726512463,-8797.528349744463,4.2e-08,3.7e-07,1.6e-07,3.2e-07,6.6e-08,3.4e+01,1155100,1330,6.2e-08,7.2e-06,7.4e-06,4.7e-07
S-12_t,srflpBasic,143649825,tol,1.6,650,1.0e-06,7200.0,100000,50,true,false,24,66,1,66.0,66,66,286,286,0,1386,0.11125238397965671,0.0,0.0006160736083984375,-2321.7454707151055,-2321.741592181589,5.6e-07,4.6e-08,1.1e-07,3.3e-07,5.6e-07,1.2e+01,654463,286,8.4e-07,4.4e-07,2.3e-06,4.9e-07
S-13_t,srflpBasic,50638069,tol,1.9,500,1.0e-06,7200.0,100000,50,true,false,27,78,1,78.0,78,78,364,364,0,1794,0.0810087348548887,0.0,0.0006208419799804688,-3117.650962328746,-3117.652513195349,1.7e-07,2.1e-07,3.0e-07,9.6e-07,1.7e-07,7.8e+00,652632,364,2.5e-07,2.2e-06,6.8e-06,1.4e-06
S-14_t,srflpBasic,871874611,tol,2.3,450,1.0e-06,7200.0,100000,50,true,false,31,91,1,91.0,91,91,455,455,0,2275,0.06037918125830214,0.0,0.0007729530334472656,-3947.330828000867,-3947.3310879799037,2.2e-08,1.6e-07,2.0e-07,9.7e-07,3.1e-08,9.5e+00,710124,455,3.3e-08,1.9e-06,5.0e-06,1.5e-06
S-15_t,srflpBasic,505015922,tol,3.4,500,1.0e-06,7200.0,100000,50,true,false,34,105,1,105.0,105,105,560,560,0,2835,0.04591836734693878,0.0,0.0010061264038085938,-4873.579500034269,-4873.57733351967,1.5e-07,1.2e-07,1.8e-07,7.0e-07,1.4e-07,1.4e+01,961810,560,2.2e-07,1.6e-06,5.1e-06,1.1e-06
S-16_t,srflpBasic,162807843,tol,3.4,400,1.0e-06,7200.0,100000,50,true,false,37,120,1,120.0,120,120,680,680,0,3480,0.03553921568627451,0.0,0.0017201900482177734,-6024.864829325617,-6024.85775682948,3.9e-07,1.3e-07,1.9e-07,7.4e-07,3.9e-07,1.2e+01,864602,680,5.9e-07,1.8e-06,6.0e-06,1.1e-06
S-17_t,srflpBasic,843375701,tol,3.9,350,1.0e-06,7200.0,100000,50,true,false,41,136,1,136.0,136,136,816,816,0,4216,0.02793396770472895,0.0,0.0017099380493164062,-7257.720263834127,-7257.722238929333,9.1e-08,2.7e-07,1.5e-07,4.8e-07,9.0e-08,1.4e+01,901076,816,1.4e-07,4.2e-06,5.0e-06,7.1e-07
S-18_t,srflpBasic,991247657,tol,5.4,350,1.0e-06,7200.0,100000,50,true,false,45,153,1,153.0,153,153,969,969,0,5049,0.022258645460248083,0.0,0.002167940139770508,-8704.038713245704,-8704.034725251307,1.5e-07,1.4e-07,7.0e-07,2.8e-07,1.6e-07,2.0e+01,1113316,969,2.3e-07,2.4e-06,2.6e-05,4.2e-07
S-19_t,srflpBasic,156478564,tol,5.1,300,1.0e-06,7200.0,100000,50,true,false,48,171,1,171.0,171,171,1140,1140,0,5985,0.017954242330973633,0.0,0.002341032028198242,-10260.89421790415,-10260.88429807944,3.2e-07,1.1e-07,4.3e-07,6.3e-07,3.2e-07,1.2e+01,1083053,1140,4.8e-07,1.6e-06,1.7e-05,9.4e-07
S-20_t,srflpBasic,319730356,tol,6.3,300,1.0e-06,7200.0,100000,50,true,false,52,190,1,190.0,190,190,1330,1330,0,7030,0.014641867827463396,0.0,0.0030858516693115234,-11969.201961234698,-11969.190192120832,3.3e-07,1.8e-07,1.8e-07,8.1e-07,3.3e-07,1.2e+01,1152149,1330,4.9e-07,3.5e-06,7.8e-06,1.2e-06
S-21_t,srflpBasic,236440055,tol,8.0,300,1.0e-06,7200.0,100000,50,true,false,56,210,1,210.0,210,210,1540,1540,0,8190,0.012059369202226345,0.0,0.0037899017333984375,-13767.893642403598,-13767.882422572175,2.7e-07,2.1e-07,1.8e-07,7.1e-07,2.7e-07,1.6e+01,1319143,1540,4.1e-07,3.5e-06,8.6e-06,1.1e-06
S-22_t,srflpBasic,82659411,tol,9.4,300,1.0e-06,7200.0,100000,50,true,false,60,231,1,231.0,231,231,1771,1771,0,9471,0.010021975013505222,0.0,0.004691123962402344,-15884.728172596399,-15884.716469859603,2.5e-07,8.8e-07,1.9e-07,7.3e-07,2.1e-07,1.9e+01,1446194,1771,3.7e-07,2.0e-05,9.3e-06,1.1e-06
S-23_t,srflpBasic,63015030,tol,11.3,300,1.0e-06,7200.0,100000,50,true,false,64,253,1,253.0,253,253,2024,2024,0,10879,0.008397256635785593,0.0,0.005944967269897461,-18247.4210338469,-18247.40067674659,3.8e-07,1.9e-07,2.7e-07,5.7e-07,3.6e-07,1.5e+01,1647305,2024,5.6e-07,4.5e-06,1.5e-05,8.4e-07
S-24_t,srflpBasic,399145894,tol,15.5,350,1.0e-06,7200.0,100000,50,true,false,68,276,1,276.0,276,276,2300,2300,0,12420,0.007088846880907372,0.0,0.007318973541259766,-20794.553146393304,-20794.538781239986,2.3e-07,4.0e-07,1.4e-07,5.1e-07,2.2e-07,1.6e+01,2040745,2300,3.5e-07,1.0e-05,8.1e-06,7.6e-07
S-25_t,srflpBasic,334933276,tol,21.5,350,1.0e-06,7200.0,100000,50,true,false,73,300,1,300.0,300,300,2600,2600,0,14100,0.006025641025641026,0.0,0.008873939514160156,-23478.216456978673,-23478.210788639302,8.1e-08,8.3e-07,7.8e-08,3.4e-07,5.5e-08,1.5e+01,2241401,2600,1.2e-07,2.2e-05,4.8e-06,5.0e-07
ste36-1,srflpBasic,744155305,tol,620.7,2400,1.0e-06,7200.0,100000,50,true,false,125,630,1,630.0,630,630,7770,7770,0,43470,0.0014095728381442667,0.0,0.09552001953125,-37162.87304805012,-37162.7413157206,9.5e-07,1.9e-07,8.3e-08,1.6e-07,8.9e-07,5.6e+01,26087126,7770,1.8e-06,8.7e-06,9.9e-07,3.0e-07
ste36-2,srflpBasic,108410693,tol,744.8,2750,1.0e-06,7200.0,100000,50,true,false,125,630,1,630.0,630,630,7770,7770,0,43470,0.0014095728381442667,0.0,0.09456396102905273,-660675.9107354734,-660674.4199192418,5.7e-07,1.4e-07,9.1e-07,6.0e-08,5.5e-07,5.6e+01,30922828,7770,1.1e-06,6.5e-06,6.4e-06,1.2e-07
ste36-3,srflpBasic,189712974,tol,565.0,2150,1.0e-06,7200.0,100000,50,true,false,125,630,1,630.0,630,630,7770,7770,0,43470,0.0014095728381442667,0.0,0.0919959545135498,-415761.1430947262,-415759.6370434717,9.4e-07,6.2e-07,3.2e-07,3.9e-07,9.6e-07,4.5e+01,24099578,7770,1.8e-06,2.3e-05,2.5e-06,7.5e-07
ste36-4,srflpBasic,823618862,tol,462.2,1700,1.0e-06,7200.0,100000,50,true,false,125,630,1,630.0,630,630,7770,7770,0,43470,0.0014095728381442667,0.0,0.09837603569030762,-372599.721420722,-372599.4953905318,1.5e-07,1.2e-07,9.9e-07,4.1e-08,1.4e-07,4.7e+01,19428627,7770,3.0e-07,5.4e-06,7.6e-06,8.1e-08
ste36-5,srflpBasic,308963030,tol,519.8,2150,1.0e-06,7200.0,100000,50,true,false,125,630,1,630.0,630,630,7770,7770,0,43470,0.0014095728381442667,0.0,0.0912928581237793,-359342.29215238447,-359340.90656900126,1.0e-06,3.9e-07,2.2e-07,4.1e-07,1.0e-06,3.9e+01,21129636,7770,1.9e-06,1.8e-05,1.6e-06,7.8e-07
Y-9_t,srflpBasic,25564899,tol,0.0,50,1.0e-06,7200.0,100000,50,true,false,16,36,1,36.0,36,36,120,120,0,540,0.3472222222222222,0.0,0.0001270771026611328,-1336.4999972390394,-1336.500003142836,1.4e-09,2.1e-09,0.0e+00,8.1e-10,8.1e-10,1.7e+00,21722,120,2.2e-09,1.3e-08,6.3e-15,1.2e-09
Y-10_t,srflpBasic,748596922,tol,0.1,100,1.0e-06,7200.0,100000,50,true,false,19,45,1,45.0,45,45,165,165,0,765,0.22895622895622897,0.0,0.00019407272338867188,-1732.5381432278825,-1732.5344959761317,6.9e-07,3.1e-07,2.1e-07,7.2e-07,6.8e-07,1.1e+01,77743,165,1.1e-06,2.3e-06,3.5e-06,1.1e-06
Y-11_t,srflpBasic,394107148,tol,5.9,4150,1.0e-06,7200.0,100000,50,true,false,21,55,1,55.0,55,55,220,220,0,1045,0.15702479338842976,0.0,0.0002701282501220703,-2025.2535902671223,-2025.253594547497,7.0e-10,1.3e-08,9.5e-07,2.2e-10,2.5e-10,5.9e+00,2279729,220,1.1e-09,1.1e-07,1.9e-05,3.3e-10
Y-12_t,srflpBasic,509513661,tol,0.9,300,1.0e-06,7200.0,100000,50,true,false,24,66,1,66.0,66,66,286,286,0,1386,0.11125238397965671,0.0,0.0004439353942871094,-2440.6754147611205,-2440.6746083660914,1.1e-07,4.8e-08,3.3e-07,5.4e-07,1.1e-07,2.2e+01,356175,286,1.7e-07,4.6e-07,7.0e-06,8.2e-07
Y-13_t,srflpBasic,272940807,tol,0.8,200,1.0e-06,7200.0,100000,50,true,false,27,78,1,78.0,78,78,364,364,0,1794,0.0810087348548887,0.0,0.0006198883056640625,-2950.2187495297244,-2950.217608423916,1.3e-07,2.3e-07,1.9e-07,2.8e-07,1.2e-07,2.1e+01,293098,364,1.9e-07,2.4e-06,4.5e-06,4.2e-07
Y-14_t,srflpBasic,973254063,tol,1.8,350,1.0e-06,7200.0,100000,50,true,false,31,91,1,91.0,91,91,455,455,0,2275,0.06037918125830214,0.0,0.0009419918060302734,-3365.9089429926153,-3365.9070054032663,1.9e-07,7.1e-08,3.3e-07,4.2e-07,1.9e-07,1.3e+01,560277,455,2.9e-07,8.4e-07,8.5e-06,6.2e-07
Y-15_t,srflpBasic,95155869,tol,1.8,250,1.0e-06,7200.0,100000,50,true,false,34,105,1,105.0,105,105,560,560,0,2835,0.04591836734693878,0.0,0.0009648799896240234,-3939.0560404230478,-3939.0489832749886,6.0e-07,1.3e-07,1.3e-07,3.2e-07,6.0e-07,1.7e+01,481695,560,9.0e-07,1.6e-06,3.8e-06,4.7e-07
Y-20_t,srflpBasic,845781852,tol,18.0,950,1.0e-06,7200.0,100000,50,true,false,52,190,1,190.0,190,190,1330,1330,0,7030,0.014641867827463396,0.0,0.003022909164428711,-7468.797234735417,-7468.7838566882065,6.1e-07,2.4e-07,7.5e-07,5.0e-07,6.0e-07,3.5e+01,3291128,1330,9.0e-07,3.8e-06,2.8e-05,7.4e-07
Y-25_t,srflpBasic,622848081,tol,20.5,350,1.0e-06,7200.0,100000,50,true,false,73,300,1,300.0,300,300,2600,2600,0,14100,0.006025641025641026,0.0,0.008718013763427734,-12193.636917217746,-12193.637499685394,1.6e-08,8.1e-08,9.9e-07,1.5e-07,1.6e-08,1.7e+01,2117055,2600,2.4e-08,2.2e-06,4.0e-05,2.2e-07
Y-30_t,srflpBasic,544680419,tol,46.3,350,1.0e-06,7200.0,100000,50,true,false,95,435,1,435.0,435,435,4495,4495,0,24795,0.0029151164128725406,0.0,0.022045135498046875,-17114.398623532787,-17114.3889981447,1.9e-07,4.3e-07,2.2e-07,4.7e-07,1.6e-07,2.0e+01,3092873,4495,2.8e-07,1.5e-05,1.3e-05,6.8e-07
Y-35_t,srflpBasic,315344506,tol,98.5,400,1.0e-06,7200.0,100000,50,true,false,120,595,1,595.0,595,595,7140,7140,0,39865,0.001577101428806817,0.0,0.09463906288146973,-24306.32282741193,-24306.292787077684,4.2e-07,9.1e-07,2.2e-07,4.6e-07,4.0e-07,1.9e+01,5124023,7140,6.2e-07,4.0e-05,1.5e-05,6.8e-07
Y-40_t,srflpBasic,775044439,tol,196.4,350,1.0e-06,7200.0,100000,50,true,false,147,780,1,780.0,780,780,10660,10660,0,60060,0.0009260595564535527,0.1,0.36181187629699707,-30169.02312681417,-30168.990445096413,3.7e-07,1.2e-07,2.2e-07,5.4e-07,3.6e-07,1.8e+01,5826556,10660,5.4e-07,6.3e-06,1.7e-05,8.0e-07


==> anc/experiments/PerfomanceProfiles/srflpBasic/MOSEK.csv <==
solver,instance,type,time,gapOriginal,pinfOriginal,dinfOriginal,complOriginal
MOSEK,N-15_t,srflpBasic,0.2,9.8e-12,1.9e-09,7.8e-10,1.1e-09
MOSEK,N-16a_t,srflpBasic,0.2,2.8e-12,8.4e-10,4.4e-10,4.7e-10
MOSEK,N-16b_t,srflpBasic,0.2,2.6e-12,6.6e-10,4.2e-10,3.9e-10
MOSEK,N-17_t,srflpBasic,0.3,7.5e-12,2.1e-09,1.0e-09,1.2e-09
MOSEK,N-18_t,srflpBasic,0.5,1.1e-12,4.7e-10,2.2e-10,2.3e-10
MOSEK,N-20_t,srflpBasic,0.8,6.2e-12,2.7e-09,1.7e-09,1.5e-09
MOSEK,N-21_t,srflpBasic,1.0,1.3e-11,5.7e-09,3.3e-09,3.2e-09
MOSEK,N-22_t,srflpBasic,1.5,3.4e-12,2.6e-09,8.8e-10,9.2e-10
MOSEK,N-24_t,srflpBasic,2.1,9.2e-12,5.2e-09,3.8e-09,2.8e-09
MOSEK,N40_1,srflpBasic,61.9,2.8e-12,6.5e-09,4.2e-09,3.2e-09
MOSEK,N40_2,srflpBasic,61.8,5.4e-12,9.9e-09,8.4e-09,4.9e-09
MOSEK,N40_3,srflpBasic,61.7,3.4e-12,5.7e-09,4.8e-09,3.0e-09
MOSEK,N40_4,srflpBasic,66.8,4.9e-13,8.7e-10,8.6e-10,4.1e-10
MOSEK,N40_5,srflpBasic,57.6,3.6e-12,7.4e-09,3.0e-09,3.5e-09
MOSEK,O-9_t,srflpBasic,0.0,1.9e-11,1.5e-09,1.1e-09,7.4e-10
MOSEK,O-10_t,srflpBasic,0.0,7.0e-11,8.2e-09,4.8e-09,3.5e-09
MOSEK,O-15_t,srflpBasic,0.2,8.5e-12,2.6e-09,2.6e-09,1.0e-09
MOSEK,O-20_t,srflpBasic,0.9,8.2e-12,5.1e-09,6.3e-09,1.8e-09
MOSEK,S-12_t,srflpBasic,0.1,2.5e-12,8.0e-10,7.0e-10,2.0e-10
MOSEK,S-13_t,srflpBasic,0.1,9.9e-12,3.7e-09,4.2e-09,9.2e-10
MOSEK,S-14_t,srflpBasic,0.1,1.0e-11,4.3e-09,4.1e-09,1.1e-09
MOSEK,S-15_t,srflpBasic,0.2,3.4e-12,1.7e-09,1.7e-09,4.3e-10
MOSEK,S-16_t,srflpBasic,0.2,2.5e-12,1.7e-09,1.3e-09,4.1e-10
MOSEK,S-17_t,srflpBasic,0.3,9.3e-13,9.3e-10,9.0e-10,1.8e-10
MOSEK,S-18_t,srflpBasic,0.5,6.4e-13,6.2e-10,7.1e-10,1.3e-10
MOSEK,S-19_t,srflpBasic,0.7,2.5e-12,2.7e-09,2.9e-09,5.5e-10
MOSEK,S-20_t,srflpBasic,0.8,1.8e-12,2.1e-09,3.1e-09,4.2e-10
MOSEK,S-21_t,srflpBasic,0.9,3.9e-12,5.1e-09,7.9e-09,1.1e-09
MOSEK,S-22_t,srflpBasic,1.3,1.4e-12,2.1e-09,2.2e-09,4.2e-10
MOSEK,S-23_t,srflpBasic,1.8,4.3e-13,7.8e-10,8.5e-10,1.4e-10
MOSEK,S-24_t,srflpBasic,2.1,7.4e-13,1.5e-09,2.0e-09,2.5e-10
MOSEK,S-25_t,srflpBasic,2.6,3.3e-12,8.2e-09,1.0e-08,1.5e-09
MOSEK,ste36-1,srflpBasic,28.8,1.6e-12,2.0e-09,2.8e-10,1.1e-09
MOSEK,ste36-2,srflpBasic,30.7,2.4e-12,2.4e-09,6.1e-11,1.6e-09
MOSEK,ste36-3,srflpBasic,28.7,6.2e-12,5.8e-09,4.1e-10,4.4e-09
MOSEK,ste36-4,srflpBasic,32.2,3.3e-12,3.3e-09,3.8e-10,2.2e-09
MOSEK,ste36-5,srflpBasic,30.4,3.5e-12,3.6e-09,2.2e-10,2.5e-09
MOSEK,Y-9_t,srflpBasic,0.0,1.6e-11,2.9e-09,5.5e-10,6.1e-10
MOSEK,Y-10_t,srflpBasic,0.0,2.9e-11,5.9e-09,4.3e-09,1.6e-09
MOSEK,Y-11_t,srflpBasic,0.0,1.6e-11,3.7e-09,3.3e-09,1.0e-09
MOSEK,Y-12_t,srflpBasic,0.0,2.8e-11,8.2e-09,9.0e-09,2.1e-09
MOSEK,Y-13_t,srflpBasic,0.1,6.4e-12,2.1e-09,2.2e-09,5.8e-10
MOSEK,Y-14_t,srflpBasic,0.1,1.1e-11,4.8e-09,6.3e-09,1.2e-09
MOSEK,Y-15_t,srflpBasic,0.2,1.6e-12,8.5e-10,5.1e-10,2.0e-10
MOSEK,Y-20_t,srflpBasic,0.8,3.1e-12,2.5e-09,2.1e-09,7.4e-10
MOSEK,Y-25_t,srflpBasic,2.8,4.2e-12,7.4e-09,6.7e-09,1.7e-09
MOSEK,Y-30_t,srflpBasic,8.7,1.8e-12,4.1e-09,2.0e-09,1.1e-09
MOSEK,Y-35_t,srflpBasic,21.0,2.7e-13,8.0e-10,4.7e-10,2.0e-10
MOSEK,Y-40_t,srflpBasic,59.2,7.1e-14,8.2e-10,2.2e-10,7.4e-11


==> anc/experiments/PerfomanceProfiles/srflpBasic/SCS.csv <==
solver,instance,type,time,gapOriginal,pinfOriginal,dinfOriginal,complOriginal
SCS,N-15_t,srflpBasic,5.1,3.8e-08,1.5e-06,7.9e-07,3.6e-07
SCS,N-16a_t,srflpBasic,4.0,1.4e-08,3.6e-07,1.6e-06,4.1e-07
SCS,N-16b_t,srflpBasic,5.7,2.0e-08,1.0e-06,4.1e-07,2.2e-07
SCS,N-17_t,srflpBasic,5.1,8.1e-09,7.2e-07,4.3e-07,1.8e-07
SCS,N-18_t,srflpBasic,6.7,1.2e-08,5.1e-07,6.8e-07,3.5e-07
SCS,N-20_t,srflpBasic,13.7,2.3e-08,1.6e-06,5.1e-07,4.9e-07
SCS,N-21_t,srflpBasic,25.6,1.5e-09,1.3e-07,8.8e-07,2.8e-07
SCS,N-22_t,srflpBasic,30.2,7.1e-09,2.8e-07,1.3e-06,5.2e-07
SCS,N-24_t,srflpBasic,41.3,8.8e-09,3.8e-07,8.8e-07,4.9e-07
SCS,N40_1,srflpBasic,3607.5,4.3e-09,6.3e-07,1.7e-07,9.1e-08
SCS,N40_2,srflpBasic,5173.4,9.9e-10,4.9e-07,8.5e-08,8.6e-08
SCS,N40_3,srflpBasic,7205.0,1.1e-09,4.6e-07,8.4e-06,3.9e-06
SCS,N40_4,srflpBasic,7203.3,1.1e-09,5.1e-06,1.2e-05,7.1e-06
SCS,N40_5,srflpBasic,5715.6,4.0e-10,2.0e-07,1.1e-06,2.8e-07
SCS,O-9_t,srflpBasic,0.2,6.6e-08,1.3e-06,3.7e-07,2.7e-07
SCS,O-10_t,srflpBasic,0.3,2.8e-08,7.8e-07,3.9e-07,1.8e-07
SCS,O-15_t,srflpBasic,2.8,3.7e-08,1.5e-06,4.6e-07,2.0e-07
SCS,O-20_t,srflpBasic,13.0,6.3e-09,3.0e-07,8.2e-07,1.8e-07
SCS,S-12_t,srflpBasic,1.1,2.7e-08,7.0e-07,4.2e-07,1.3e-07
SCS,S-13_t,srflpBasic,1.2,4.4e-08,8.1e-07,4.6e-07,2.9e-07
SCS,S-14_t,srflpBasic,3.3,1.1e-08,3.0e-07,7.1e-07,2.3e-07
SCS,S-15_t,srflpBasic,4.7,1.0e-08,5.1e-07,4.1e-07,2.0e-07
SCS,S-16_t,srflpBasic,3.3,2.9e-08,1.2e-06,8.5e-07,3.1e-07
SCS,S-17_t,srflpBasic,5.2,1.2e-08,3.9e-07,1.8e-07,6.8e-08
SCS,S-18_t,srflpBasic,7.1,1.9e-08,6.5e-07,3.4e-07,1.1e-07
SCS,S-19_t,srflpBasic,6.2,1.8e-08,9.4e-07,1.4e-06,2.5e-07
SCS,S-20_t,srflpBasic,16.8,4.4e-09,2.7e-07,8.1e-07,2.0e-07
SCS,S-21_t,srflpBasic,16.9,5.2e-09,2.3e-07,5.8e-07,4.4e-08
SCS,S-22_t,srflpBasic,23.5,1.3e-08,1.3e-06,2.1e-06,3.0e-07
SCS,S-23_t,srflpBasic,76.8,7.1e-09,3.0e-07,5.6e-07,1.8e-07
SCS,S-24_t,srflpBasic,37.9,1.1e-08,1.1e-06,3.2e-07,1.1e-07
SCS,S-25_t,srflpBasic,46.9,3.3e-09,9.3e-07,4.1e-07,3.2e-08
SCS,ste36-1,srflpBasic,7201.3,4.1e-07,1.9e-06,6.1e-06,6.6e-05
SCS,ste36-2,srflpBasic,7202.0,8.0e-07,1.8e-06,9.9e-07,2.0e-05
SCS,ste36-3,srflpBasic,7202.4,3.2e-06,1.3e-06,1.7e-06,3.4e-05
SCS,ste36-4,srflpBasic,7202.6,2.2e-04,1.1e-06,2.3e-05,5.9e-04
SCS,ste36-5,srflpBasic,7201.4,2.3e-06,1.4e-06,4.8e-06,1.6e-05
SCS,Y-9_t,srflpBasic,0.2,3.3e-09,9.2e-08,2.4e-10,1.7e-09
SCS,Y-10_t,srflpBasic,0.2,7.2e-09,1.8e-07,6.2e-07,3.1e-07
SCS,Y-11_t,srflpBasic,2.5,7.4e-09,2.1e-07,1.1e-06,1.6e-07
SCS,Y-12_t,srflpBasic,0.9,1.1e-08,3.6e-07,4.8e-07,1.3e-07
SCS,Y-13_t,srflpBasic,1.4,2.2e-08,1.2e-06,5.6e-07,1.3e-07
SCS,Y-14_t,srflpBasic,1.5,3.2e-08,9.8e-07,6.1e-07,1.5e-07
SCS,Y-15_t,srflpBasic,2.8,2.0e-08,4.6e-07,3.3e-07,7.7e-08
SCS,Y-20_t,srflpBasic,31.4,1.7e-08,1.2e-06,4.9e-07,1.7e-07
SCS,Y-25_t,srflpBasic,68.8,1.2e-08,6.4e-07,6.0e-07,2.6e-07
SCS,Y-30_t,srflpBasic,234.6,1.0e-08,9.3e-07,5.3e-07,5.3e-07
SCS,Y-35_t,srflpBasic,783.9,1.6e-08,1.0e-06,6.5e-07,3.0e-07
SCS,Y-40_t,srflpBasic,1755.9,2.5e-09,1.7e-07,1.0e-06,7.0e-07


==> anc/experiments/PerfomanceProfiles/srflpBasic/SDPLR.csv <==
solver,instance,type,time,gapOriginal,pinfOriginal,dinfOriginal,complOriginal
SDPLR,N-15_t,srflpBasic,3.7,3.1e-07,3.1e-06,8.1e-04,1.5e-07
SDPLR,N-16a_t,srflpBasic,6.3,9.9e-08,3.9e-06,5.5e-06,1.1e-07
SDPLR,N-16b_t,srflpBasic,7.5,1.2e-07,2.9e-06,2.2e-06,3.0e-07
SDPLR,N-17_t,srflpBasic,5.8,1.8e-07,3.6e-06,2.0e-05,1.0e-07
SDPLR,N-18_t,srflpBasic,7.4,1.7e-07,3.4e-06,2.7e-06,1.1e-07
SDPLR,N-20_t,srflpBasic,14.6,8.3e-08,3.0e-06,3.8e-04,3.0e-07
SDPLR,N-21_t,srflpBasic,28.1,3.7e-08,5.1e-06,1.9e-06,1.1e-07
SDPLR,N-22_t,srflpBasic,30.6,1.2e-07,3.7e-06,1.9e-06,1.1e-07
SDPLR,N-24_t,srflpBasic,55.4,6.3e-08,2.7e-06,1.5e-06,6.1e-08
SDPLR,N40_1,srflpBasic,2834.8,2.2e-08,5.0e-06,2.1e-07,1.5e-08
SDPLR,N40_2,srflpBasic,2791.1,8.2e-09,5.5e-06,1.7e-05,1.6e-08
SDPLR,N40_3,srflpBasic,2555.1,4.8e-09,6.5e-06,5.1e-07,2.0e-08
SDPLR,N40_4,srflpBasic,3238.8,3.1e-08,5.4e-06,1.7e-05,9.5e-09
SDPLR,N40_5,srflpBasic,2448.7,1.7e-08,7.4e-06,5.4e-05,7.1e-09
SDPLR,O-9_t,srflpBasic,0.1,5.4e-07,5.4e-06,6.2e-06,3.7e-07
SDPLR,O-10_t,srflpBasic,0.1,4.0e-08,3.6e-06,8.3e-03,6.9e-07
SDPLR,O-15_t,srflpBasic,3.6,5.2e-07,2.7e-06,1.2e-05,7.5e-07
SDPLR,O-20_t,srflpBasic,17.1,1.3e-07,7.6e-06,1.8e-06,4.3e-08
SDPLR,S-12_t,srflpBasic,0.6,4.3e-07,3.2e-06,1.6e-03,5.1e-07
SDPLR,S-13_t,srflpBasic,1.0,7.0e-07,3.6e-06,3.8e-04,1.1e-07
SDPLR,S-14_t,srflpBasic,2.4,6.1e-08,4.6e-06,3.5e-06,2.7e-07
SDPLR,S-15_t,srflpBasic,4.6,6.5e-08,4.5e-06,3.4e-06,8.2e-08
SDPLR,S-16_t,srflpBasic,3.4,6.9e-08,4.4e-06,1.1e-06,5.0e-08
SDPLR,S-17_t,srflpBasic,4.5,1.6e-07,4.3e-06,1.5e-06,4.5e-08
SDPLR,S-18_t,srflpBasic,6.0,5.6e-08,5.5e-06,5.4e-04,5.6e-08
SDPLR,S-19_t,srflpBasic,9.2,3.5e-08,4.5e-06,3.1e-04,8.7e-08
SDPLR,S-20_t,srflpBasic,8.8,6.5e-08,4.4e-06,3.4e-05,4.5e-08
SDPLR,S-21_t,srflpBasic,18.7,5.7e-08,7.0e-06,1.2e-06,9.8e-08
SDPLR,S-22_t,srflpBasic,23.9,1.0e-08,6.2e-06,9.8e-07,9.7e-08
SDPLR,S-23_t,srflpBasic,27.2,3.6e-08,4.9e-06,2.2e-04,3.8e-08
SDPLR,S-24_t,srflpBasic,42.1,5.3e-08,5.1e-06,3.1e-06,1.0e-07
SDPLR,S-25_t,srflpBasic,50.5,2.2e-08,6.9e-06,1.9e-06,4.8e-08
SDPLR,ste36-1,srflpBasic,2203.1,8.7e-08,1.8e-06,6.5e-06,4.8e-08
SDPLR,ste36-2,srflpBasic,5047.1,8.2e-08,3.4e-06,8.1e-08,9.5e-09
SDPLR,ste36-3,srflpBasic,4392.8,3.4e-08,2.4e-06,7.4e-08,3.8e-08
SDPLR,ste36-4,srflpBasic,4765.5,1.9e-08,2.3e-06,8.9e-08,4.8e-08
SDPLR,ste36-5,srflpBasic,5010.4,4.5e-08,2.2e-06,4.7e-07,2.1e-08
SDPLR,Y-9_t,srflpBasic,0.0,4.5e-06,3.8e-06,1.0e-06,1.2e-07
SDPLR,Y-10_t,srflpBasic,0.1,1.0e-07,4.0e-06,1.0e-05,1.9e-06
SDPLR,Y-11_t,srflpBasic,1.1,4.7e-07,3.6e-06,1.3e-04,1.3e-07
SDPLR,Y-12_t,srflpBasic,0.5,4.8e-07,6.8e-06,1.4e-03,6.2e-07
SDPLR,Y-13_t,srflpBasic,1.0,2.2e-07,4.2e-06,5.8e-06,3.7e-07
SDPLR,Y-14_t,srflpBasic,1.6,6.1e-08,4.9e-06,1.5e-04,3.5e-07
SDPLR,Y-15_t,srflpBasic,1.9,7.7e-08,3.4e-06,7.0e-06,3.4e-07
SDPLR,Y-20_t,srflpBasic,27.1,2.3e-08,3.4e-06,3.8e-06,9.1e-08
SDPLR,Y-25_t,srflpBasic,31.1,3.0e-08,3.5e-06,8.5e-05,1.1e-07
SDPLR,Y-30_t,srflpBasic,96.7,7.1e-08,3.1e-06,2.4e-04,1.3e-07
SDPLR,Y-35_t,srflpBasic,597.4,1.0e-09,5.7e-06,1.1e-06,5.0e-08
SDPLR,Y-40_t,srflpBasic,622.2,4.1e-08,2.5e-06,5.9e-07,5.2e-08


==> anc/experiments/PerfomanceProfiles/srflpMet/AugMix.csv <==
instance,type,seed,statusCode,time,iter,tol,timeLimit,maxIters,itersZ,scaling,warmStart,k,n,numBlocks,avgBlockSize,minBlockSize,maxBlockSize,m,equations,inequalities,nnzA,densityAPercent,timeScaling,timeData,primalObj,dualObj,gap,pinf,dinf,compl,complNotPsdAbs,mu,evals,nnzY,gapOriginal,pinfOriginal,dinfOriginal,complOriginal
N-15_t,srflpMet,317668309,tol,972.7,1800,1.0e-12,7200.0,100000,50,true,false,105,105,1,105.0,105,105,749945,560,749385,4499145,0.05441541903549117,0.8,2.3403258323669434,-2268.999999999584,-2269.0000000366,4.7e-13,8.2e-13,7.8e-15,4.7e-13,4.7e-13,6.2e-01,2965516,556918,8.2e-12,3.6e-10,1.4e-13,8.1e-12
N-16a_t,srflpMet,90854801,tol,410.8,500,1.0e-12,7200.0,100000,50,true,false,120,120,1,120.0,120,120,1123480,680,1122800,6740280,0.04166295795207747,2.4,3.682466983795166,-3013.9999999990473,-3014.0000000064147,6.4e-14,2.9e-13,0.0e+00,5.6e-14,5.6e-14,5.5e-01,920351,828875,1.2e-12,1.6e-10,3.5e-15,1.1e-12
N-16b_t,srflpMet,314577408,tol,333.1,350,1.0e-12,7200.0,100000,50,true,false,120,120,1,120.0,120,120,1123480,680,1122800,6740280,0.04166295795207747,2.2,3.6110260486602783,-2784.0000000002565,-2783.9999999977294,2.4e-14,1.6e-13,1.3e-15,1.6e-19,2.1e-14,5.9e-01,758474,835764,4.5e-13,8.7e-11,3.3e-14,3.1e-17
N-17_t,srflpMet,900624326,tol,662.8,500,1.0e-12,7200.0,100000,50,true,false,136,136,1,136.0,136,136,1640296,816,1639480,9841096,0.03243720502095891,2.3,6.114405155181885,-3463.000000000351,-3463.0000000280356,1.9e-13,7.0e-14,0.0e+00,1.9e-13,1.9e-13,5.7e-01,1100869,1230420,4.0e-12,3.6e-11,3.5e-15,4.0e-12
N-18_t,srflpMet,265520487,tol,1223.9,700,1.0e-12,7200.0,100000,50,true,false,153,153,1,153.0,153,153,2341257,969,2340288,14046777,0.02562977167946158,3.4,8.713390111923218,-3987.999999996074,-3988.000000155993,8.6e-13,7.1e-14,0.0e+00,8.4e-13,8.4e-13,6.1e-01,1580231,1755664,2.0e-11,4.4e-11,5.5e-15,2.0e-11
N-20_t,srflpMet,81113020,time,7201.1,1864,1.0e-12,7200.0,100000,50,true,false,190,190,1,190.0,190,190,4500910,1330,4499580,27004510,0.01661991393787151,8.7,19.253477096557617,-5718.000000868788,-5718.000040050183,1.3e-10,3.7e-11,Inf,Inf,1.3e-10,6.4e-01,6012922,3195671,3.4e-09,3.9e-08,8.2e-10,3.5e-09
N-21_t,srflpMet,121811359,time,7203.1,1329,1.0e-12,7200.0,100000,50,true,false,210,210,1,210.0,210,210,6086290,1540,6084750,36516690,0.01360505097757184,14.2,27.71642017364502,-5689.000000039179,-5689.000000834113,2.3e-12,1.2e-12,Inf,Inf,2.4e-12,6.3e-01,4778940,4389208,7.0e-11,1.4e-09,1.4e-10,7.5e-11
N-22_t,srflpMet,830128640,time,7201.4,770,1.0e-12,7200.0,100000,50,true,false,231,231,1,231.0,231,231,8111411,1771,8109640,48667311,0.011243900241757705,19.6,42.13645100593567,-6884.000000548688,-6884.000037894782,8.5e-11,2.2e-11,Inf,Inf,8.6e-11,6.8e-01,3611374,6041928,2.7e-09,3.1e-08,7.0e-13,2.8e-09
N-24_t,srflpMet,726278586,time,7200.6,329,1.0e-12,7200.0,100000,50,true,false,276,276,1,276.0,276,276,13864676,2300,13862376,83186676,0.007876365871771198,33.9,76.41849398612976,-8879.201381161112,-8809.091528514937,1.1e-04,8.8e-06,Inf,Inf,1.1e-04,1.1e+00,2342713,1182677,4.0e-03,1.3e-02,1.1e-03,2.0e-04
O-9_t,srflpMet,169458414,tol,5.5,350,1.0e-12,7200.0,100000,50,true,false,36,36,1,36.0,36,36,28596,120,28476,171396,0.4624772695481886,0.0,0.02368307113647461,-669.0000000000001,-668.9999999999973,2.7e-16,3.1e-16,2.9e-17,4.6e-19,2.6e-16,6.2e-01,144636,21487,2.2e-15,2.1e-14,2.5e-15,2.9e-17
O-10_t,srflpMet,325389824,tol,11.6,350,1.0e-12,7200.0,100000,50,true,false,45,45,1,45.0,45,45,56805,165,56640,340605,0.29610069536132383,0.1,0.03731513023376465,-937.9999999999998,-938.0000000000001,2.5e-17,4.3e-18,0.0e+00,7.5e-18,8.3e-18,5.4e-01,199471,42651,1.8e-16,1.8e-14,1.3e-15,1.1e-16
O-15_t,srflpMet,565449994,tol,211.1,450,1.0e-12,7200.0,100000,50,true,false,105,105,1,105.0,105,105,749945,560,749385,4499145,0.05441541903549117,1.1,2.5864322185516357,-3581.0000000017703,-3581.000000107253,8.6e-13,1.7e-13,0.0e+00,8.8e-13,8.8e-13,5.8e-01,631400,561583,1.5e-11,6.0e-11,6.0e-15,1.5e-11
O-20_t,srflpMet,817412986,tol,1301.9,350,1.0e-12,7200.0,100000,50,true,false,190,190,1,190.0,190,190,4500910,1330,4499580,27004510,0.01661991393787151,10.0,23.5545711517334,-8675.99999999839,-8676.000000035392,7.8e-14,2.1e-14,0.0e+00,7.5e-14,7.5e-14,5.5e-01,1069877,3375208,2.1e-12,1.8e-11,1.4e-14,2.0e-12
S-12_t,srflpMet,967214167,tol,54.5,400,1.0e-12,7200.0,100000,50,true,false,66,66,1,66.0,66,66,183106,286,182820,1098306,0.13769967321462084,0.3,0.42228102684020996,-2312.9999999999773,-2312.99999999997,1.2e-16,1.2e-15,4.0e-17,1.7e-20,4.8e-16,5.7e-01,432724,137403,1.5e-15,2.1e-13,3.6e-15,1.6e-17
S-13_t,srflpMet,891148347,tol,129.2,600,1.0e-12,7200.0,100000,50,true,false,78,78,1,78.0,78,78,304382,364,304018,1825902,0.09859826948222451,0.4,0.7939350605010986,-3105.4999999999804,-3105.4999999979514,2.2e-14,3.8e-15,1.7e-15,2.8e-19,2.2e-14,5.7e-01,722607,228395,3.3e-13,8.5e-13,4.1e-14,1.9e-17
S-14_t,srflpMet,890599987,tol,314.5,900,1.0e-12,7200.0,100000,50,true,false,91,91,1,91.0,91,91,486031,455,485576,2915731,0.07244371266419243,0.9,1.3655359745025635,-3925.9999999991173,-3926.0000000090768,7.7e-14,3.5e-13,0.0e+00,7.0e-14,7.0e-14,5.6e-01,1291815,356760,1.3e-12,1.2e-10,4.4e-15,1.2e-12
S-15_t,srflpMet,901605809,tol,219.1,350,1.0e-12,7200.0,100000,50,true,false,105,105,1,105.0,105,105,749945,560,749385,4499145,0.05441541903549117,1.4,2.22979998588562,-4858.000000004969,-4858.0000000825385,4.4e-13,2.2e-13,0.0e+00,4.7e-13,4.7e-13,5.5e-01,664153,562621,8.0e-12,7.8e-11,6.4e-15,8.5e-12
S-16_t,srflpMet,326330585,tol,660.0,800,1.0e-12,7200.0,100000,50,true,false,120,120,1,120.0,120,120,1123480,680,1122800,6740280,0.04166295795207747,2.2,4.100729942321777,-5996.999999995249,-5997.000000144435,6.2e-13,6.8e-14,0.0e+00,6.0e-13,6.0e-13,5.9e-01,1491214,842422,1.2e-11,2.9e-11,7.1e-15,1.2e-11
S-17_t,srflpMet,461948314,tol,882.0,700,1.0e-12,7200.0,100000,50,true,false,136,136,1,136.0,136,136,1640296,816,1639480,9841096,0.03243720502095891,3.4,6.8429789543151855,-7219.499999999534,-7219.50000002847,9.1e-14,2.0e-14,0.0e+00,8.9e-14,8.9e-14,5.7e-01,1493503,1230443,2.0e-12,1.0e-11,1.9e-14,2.0e-12
S-18_t,srflpMet,553918524,tol,1258.9,650,1.0e-12,7200.0,100000,50,true,false,153,153,1,153.0,153,153,2341257,969,2340288,14046777,0.02562977167946158,4.2,10.15283203125,-8664.000000000367,-8664.000000038151,9.0e-14,4.0e-13,0.0e+00,9.1e-14,9.1e-14,5.6e-01,1726640,1744789,2.2e-12,2.5e-10,1.1e-14,2.2e-12
S-19_t,srflpMet,106170185,tol,3508.7,1550,1.0e-12,7200.0,100000,50,true,false,171,171,1,171.0,171,171,3275391,1140,3274251,19651491,0.020518241381836468,7.4,15.289210796356201,-10189.500000002367,-10189.50000006596,1.2e-13,1.2e-14,0.0e+00,1.2e-13,1.2e-13,5.9e-01,3616837,2451846,3.1e-12,8.9e-12,2.1e-14,3.2e-12
S-20_t,srflpMet,346013764,tol,5792.4,1650,1.0e-12,7200.0,100000,50,true,false,190,190,1,190.0,190,190,4500910,1330,4499580,27004510,0.01661991393787151,11.7,22.52543807029724,-11874.999999999549,-11875.000000447122,6.6e-13,8.8e-13,0.0e+00,6.6e-13,6.6e-13,5.8e-01,4847800,3354899,1.9e-11,7.6e-10,1.1e-14,1.9e-11
S-21_t,srflpMet,832875909,time,7204.1,936,1.0e-12,7200.0,100000,50,true,false,210,210,1,210.0,210,210,6086290,1540,6084750,36516690,0.01360505097757184,16.6,33.79444193840027,-13675.499975108862,-13675.500409849088,5.2e-10,1.5e-10,Inf,Inf,4.9e-10,7.8e-01,4799785,2050953,1.6e-08,1.8e-07,3.0e-10,1.5e-08
S-22_t,srflpMet,105726206,time,7204.8,758,1.0e-12,7200.0,100000,50,true,false,231,231,1,231.0,231,231,8111411,1771,8109640,48667311,0.011243900241757705,23.0,47.087352991104126,-15756.000012397963,-15756.001098932227,1.0e-09,8.0e-10,Inf,Inf,1.1e-09,7.5e-01,3748061,4679937,3.4e-08,9.3e-07,4.0e-14,3.5e-08
S-23_t,srflpMet,229029560,time,7206.1,495,1.0e-12,7200.0,100000,50,true,false,253,253,1,253.0,253,253,10668757,2024,10666733,64011277,0.009373496585614703,22.1,58.34909009933472,-18128.99993985597,-18128.99968182446,2.0e-10,3.3e-10,Inf,Inf,2.5e-10,8.1e+00,2894851,3321757,7.1e-09,4.4e-07,5.7e-10,1.2e-10
S-24_t,srflpMet,262629756,tol,7124.1,500,1.0e-12,7200.0,100000,50,true,false,276,276,1,276.0,276,276,13864676,2300,13862376,83186676,0.007876365871771198,33.5,75.55810403823853,-20678.000000002994,-20678.00000106791,6.8e-13,2.1e-14,0.0e+00,6.8e-13,6.8e-13,6.6e-01,2105295,10398727,2.6e-11,3.1e-11,1.0e-13,2.6e-11
S-25_t,srflpMet,680420659,time,7223.8,205,1.0e-12,7200.0,100000,50,true,false,300,300,1,300.0,300,300,17820700,2600,17818100,106922700,0.006666573142469151,45.1,106.89261794090271,-23285.891973227597,-23262.375326102494,1.3e-05,4.2e-06,Inf,Inf,1.3e-05,1.4e+00,1847130,914754,5.1e-04,7.2e-03,3.4e-03,7.8e-05
Y-9_t,srflpMet,385653447,tol,2.9,150,1.0e-12,7200.0,100000,50,true,false,36,36,1,36.0,36,36,28596,120,28476,171396,0.4624772695481886,0.0,0.012660026550292969,-1336.4999999999989,-1336.499999999999,1.2e-17,2.3e-16,4.5e-18,3.3e-19,4.0e-17,6.0e-01,84353,21495,1.7e-16,1.7e-14,2.7e-15,1.8e-17
Y-10_t,srflpMet,332292333,tol,13.9,350,1.0e-12,7200.0,100000,50,true,false,45,45,1,45.0,45,45,56805,165,56640,340605,0.29610069536132383,0.0,0.03267097473144531,-1712.0000000000061,-1711.9999999999816,7.1e-16,1.4e-15,5.3e-17,9.6e-20,5.2e-16,5.8e-01,253154,42657,6.6e-15,1.4e-13,2.0e-15,1.5e-17
Y-11_t,srflpMet,293024053,tol,16.0,200,1.0e-12,7200.0,100000,50,true,false,55,55,1,55.0,55,55,104995,220,104775,629695,0.19826052322837884,0.1,0.15878701210021973,-2022.4999999999861,-2022.499999999555,9.2e-15,8.8e-16,8.7e-16,3.5e-19,9.5e-15,7.2e-01,187196,78825,1.1e-13,1.2e-13,2.2e-14,2.4e-17
Y-12_t,srflpMet,105754475,tol,170.4,1450,1.0e-12,7200.0,100000,50,true,false,66,66,1,66.0,66,66,183106,286,182820,1098306,0.13769967321462084,0.1,0.39978885650634766,-2424.9999999953925,-2425.000000059152,9.9e-13,8.4e-13,0.0e+00,9.2e-13,9.2e-13,5.5e-01,1391558,135233,1.3e-11,1.8e-10,1.7e-15,1.2e-11
Y-13_t,srflpMet,522673167,tol,124.1,550,1.0e-12,7200.0,100000,50,true,false,78,78,1,78.0,78,78,304382,364,304018,1825902,0.09859826948222451,0.4,0.8398549556732178,-2920.499999998183,-2920.4999999958495,2.7e-14,3.9e-13,3.8e-15,2.8e-20,4.8e-14,5.7e-01,718903,225484,4.0e-13,1.1e-10,1.0e-13,1.7e-17
Y-14_t,srflpMet,613771449,tol,431.7,1400,1.0e-12,7200.0,100000,50,true,false,91,91,1,91.0,91,91,486031,455,485576,2915731,0.07244371266419243,0.7,1.447192907333374,-3340.9999999999914,-3341.0000000020877,1.9e-14,3.0e-15,0.0e+00,1.9e-14,1.9e-14,5.4e-01,1721880,364568,3.1e-13,8.5e-13,5.0e-15,3.1e-13
Y-15_t,srflpMet,200947313,tol,288.4,500,1.0e-12,7200.0,100000,50,true,false,105,105,1,105.0,105,105,749945,560,749385,4499145,0.05441541903549117,1.6,2.359494924545288,-3921.000000001825,-3920.9999999958095,4.2e-14,4.4e-13,1.9e-15,6.7e-20,2.9e-14,5.8e-01,883248,557290,7.7e-13,1.9e-10,6.0e-14,1.6e-17
Y-20_t,srflpMet,874667527,tol,3677.9,950,1.0e-12,7200.0,100000,50,true,false,190,190,1,190.0,190,190,4500910,1330,4499580,27004510,0.01661991393787151,11.5,26.24228000640869,-7435.000000015401,-7435.000000369153,8.7e-13,9.5e-13,0.0e+00,9.1e-13,9.1e-13,5.8e-01,3092086,3322841,2.4e-11,1.0e-09,1.4e-14,2.5e-11
Y-25_t,srflpMet,565349202,time,7207.5,192,1.0e-12,7200.0,100000,50,true,false,300,300,1,300.0,300,300,17820700,2600,17818100,106922700,0.006666573142469151,45.2,106.37434315681458,-12030.71762238126,-11968.029587408455,6.6e-05,7.6e-06,Inf,Inf,6.6e-05,2.0e+00,1864150,280288,2.6e-03,1.3e-02,1.4e-03,1.6e-04


==> anc/experiments/PerfomanceProfiles/srflpMet/SCS.csv <==
solver,instance,type,time,gap,pinf,dinf,compl
SCS,N-15_t,srflpMet,471.6,3.7e-09,1.4e-08,3.0e-08,3.7e-09
SCS,N-16a_t,srflpMet,175.6,8.2e-11,6.6e-10,2.3e-15,8.3e-11
SCS,N-16b_t,srflpMet,229.4,2.6e-11,2.0e-08,2.2e-15,1.4e-11
SCS,N-17_t,srflpMet,660.3,3.8e-10,8.7e-08,2.9e-09,4.1e-09
SCS,N-18_t,srflpMet,1355.6,8.6e-11,4.7e-08,3.9e-07,1.4e-07
SCS,N-20_t,srflpMet,7646.7,3.6e-04,3.2e-05,7.3e-05,1.2e-04
SCS,N-21_t,srflpMet,7845.9,7.3e-05,3.4e-06,3.6e-04,3.1e-04
SCS,N-22_t,srflpMet,8296.4,6.2e-05,1.4e-06,7.3e-04,4.2e-04
SCS,N-24_t,srflpMet,10667.4,5.5e-04,9.7e-04,1.3e-03,9.8e-04
SCS,O-9_t,srflpMet,0.6,2.5e-10,1.4e-08,7.5e-12,4.7e-11
SCS,O-10_t,srflpMet,1.4,5.6e-10,6.6e-08,1.5e-09,4.8e-09
SCS,O-15_t,srflpMet,112.2,5.0e-09,2.7e-07,1.9e-07,1.1e-07
SCS,O-20_t,srflpMet,3455.4,1.8e-10,9.2e-08,1.2e-09,2.5e-09
SCS,S-12_t,srflpMet,9.1,6.1e-09,1.1e-07,5.9e-08,4.6e-08
SCS,S-13_t,srflpMet,20.6,2.6e-09,6.1e-08,8.8e-09,2.5e-08
SCS,S-14_t,srflpMet,100.8,4.9e-12,1.0e-07,1.5e-07,7.4e-08
SCS,S-15_t,srflpMet,197.6,2.3e-08,7.6e-07,5.3e-08,7.2e-08
SCS,S-16_t,srflpMet,913.5,7.6e-12,1.9e-09,7.0e-10,1.3e-09
SCS,S-17_t,srflpMet,893.4,6.6e-09,7.9e-08,5.6e-09,4.9e-09
SCS,S-18_t,srflpMet,1262.6,6.5e-11,3.6e-08,6.4e-12,4.2e-12
SCS,S-19_t,srflpMet,3996.2,7.9e-12,4.3e-09,4.5e-10,3.4e-10
SCS,S-20_t,srflpMet,7207.8,8.5e-11,2.3e-08,3.5e-11,8.5e-11
SCS,S-21_t,srflpMet,7856.4,4.5e-05,6.1e-05,3.1e-04,1.5e-04
SCS,S-22_t,srflpMet,8320.3,9.0e-01,3.1e+00,1.3e+01,7.9e-01
SCS,S-23_t,srflpMet,9205.5,2.7e-04,1.9e-05,8.7e-04,4.5e-04
SCS,S-24_t,srflpMet,10824.6,8.5e-04,2.6e-04,1.4e-03,5.2e-04
SCS,S-25_t,srflpMet,13454.8,5.2e-04,2.0e-03,2.5e-03,6.8e-04
SCS,Y-9_t,srflpMet,0.2,6.5e-10,4.4e-08,1.3e-10,8.2e-10
SCS,Y-10_t,srflpMet,1.3,4.6e-10,1.2e-08,1.2e-11,1.7e-10
SCS,Y-11_t,srflpMet,3.3,8.8e-09,6.6e-08,1.4e-10,4.3e-09
SCS,Y-12_t,srflpMet,43.5,1.2e-11,3.8e-08,3.7e-12,4.3e-12
SCS,Y-13_t,srflpMet,32.9,2.0e-10,4.6e-08,1.1e-08,5.9e-09
SCS,Y-14_t,srflpMet,237.2,3.1e-11,1.2e-07,1.0e-07,2.2e-08
SCS,Y-15_t,srflpMet,75.1,1.0e-11,1.1e-08,1.3e-13,1.5e-12
SCS,Y-20_t,srflpMet,4614.6,2.2e-10,8.8e-07,6.5e-07,1.8e-07
SCS,Y-25_t,srflpMet,12692.3,6.8e-04,5.8e-04,2.0e-03,8.7e-04


==> anc/experiments/PerfomanceProfiles/theta/AugMix.csv <==
instance,type,seed,statusCode,time,iter,tol,timeLimit,maxIters,itersZ,scaling,warmStart,k,n,numBlocks,avgBlockSize,minBlockSize,maxBlockSize,m,equations,inequalities,nnzA,densityAPercent,timeScaling,timeData,primalObj,dualObj,gap,pinf,dinf,compl,complNotPsdAbs,mu,evals,nnzY,gapOriginal,pinfOriginal,dinfOriginal,complOriginal
brock200_1,theta,103797663,tol,28.7,900,1.0e-12,7200.0,100000,50,true,false,101,200,1,200.0,200,200,5067,5067,0,10332,0.005097690941385435,0.0,0.013742208480834961,-27.456641221425084,-27.45664122141382,1.6e-13,2.4e-13,4.6e-13,3.6e-13,1.6e-14,2.0e+00,3590134,5067,2.0e-13,1.5e-14,4.7e-11,4.4e-13
brock200_2,theta,877428585,tol,13.8,300,1.0e-12,7200.0,100000,50,true,false,142,200,1,200.0,200,200,10025,10025,0,20248,0.005049376558603491,0.0,0.028522014617919922,-14.227205727552716,-14.22720572755061,4.9e-14,4.7e-13,1.2e-13,3.8e-13,4.3e-15,7.1e-01,1387085,10025,7.1e-14,3.3e-14,1.2e-11,5.5e-13
brock200_3,theta,569821980,tol,27.8,1250,1.0e-12,7200.0,100000,50,true,false,126,200,1,200.0,200,200,7853,7853,0,15904,0.005063033235706099,0.0,0.019808053970336914,-18.820535919235876,-18.820535919225087,2.1e-13,6.0e-13,1.5e-13,8.2e-13,5.1e-15,6.3e-01,2575018,7853,2.8e-13,5.0e-14,1.5e-11,1.1e-12
brock200_4,theta,444422726,tol,21.0,500,1.0e-12,7200.0,100000,50,true,false,117,200,1,200.0,200,200,6812,6812,0,13822,0.005072665883734586,0.0,0.016002178192138672,-21.29347571404538,-21.2934757140457,5.6e-15,7.2e-14,1.3e-13,6.6e-14,2.7e-17,9.6e-01,2437040,6812,8.2e-15,3.6e-15,1.3e-11,8.6e-14
brock400_1,theta,894079699,tol,173.6,1200,1.0e-12,7200.0,100000,50,true,false,201,400,1,400.0,400,400,20078,20078,0,40554,0.001262389182189461,0.0,0.1127769947052002,-39.701898706154964,-39.70189870615602,1.1e-14,1.7e-14,5.4e-13,2.8e-14,5.5e-16,1.5e+00,8441490,20078,1.3e-14,1.6e-15,1.1e-10,3.4e-14
brock400_2,theta,716028077,tol,378.0,4200,1.0e-12,7200.0,100000,50,true,false,201,400,1,400.0,400,400,20015,20015,0,40428,0.0012624281788658506,0.0,0.1505110263824463,-39.560523575971104,-39.560523575905044,6.7e-13,6.9e-13,2.0e-13,9.5e-13,1.8e-14,6.3e-01,15982776,20015,8.2e-13,2.4e-14,4.1e-11,1.2e-12
brock400_3,theta,871352809,tol,124.2,900,1.0e-12,7200.0,100000,50,true,false,201,400,1,400.0,400,400,20120,20120,0,40638,0.0012623633200795229,0.1,0.17025995254516602,-39.48055249664963,-39.48055249662987,2.0e-13,5.0e-13,1.9e-13,7.7e-13,1.5e-14,6.5e-01,5329978,20120,2.5e-13,4.5e-14,3.7e-11,9.6e-13
brock400_4,theta,135823888,tol,135.5,750,1.0e-12,7200.0,100000,50,true,false,201,400,1,400.0,400,400,20036,20036,0,40470,0.0012624151527250947,0.1,0.1672530174255371,-39.59962551127508,-39.59962551124717,2.8e-13,4.6e-13,2.0e-13,7.5e-13,2.1e-14,1.8e+00,6151887,20036,3.5e-13,1.6e-14,4.0e-11,9.3e-13
c_fat200_1,theta,497340725,tol,43.6,950,1.0e-12,7200.0,100000,50,true,false,192,200,1,200.0,200,200,18367,18367,0,36932,0.005026950509065172,0.1,0.04589700698852539,-12.000000000010356,-11.999999999999956,2.7e-13,6.6e-13,2.5e-15,6.2e-14,1.2e-15,6.0e-01,3473372,18367,4.2e-13,3.3e-14,5.5e-13,9.5e-14
c_fat200_2,theta,690319336,tol,5.0,150,1.0e-12,7200.0,100000,50,true,false,183,200,1,200.0,200,200,16666,16666,0,33530,0.005029701188047522,0.0,0.038815975189208984,-23.99999999997673,-23.999999999999638,3.7e-13,7.4e-13,7.4e-17,6.1e-16,5.3e-15,9.6e-01,286043,16666,4.7e-13,3.7e-14,1.4e-12,3.7e-15
c_fat200_5,theta,676266835,tol,5.9,200,1.0e-12,7200.0,100000,50,true,false,152,200,1,200.0,200,200,11428,11428,0,23054,0.005043314665733286,0.0,0.026495933532714844,-60.345275298509584,-60.345275298509485,7.5e-16,5.6e-16,1.8e-17,4.9e-16,1.6e-16,6.9e-01,530705,11428,5.8e-16,1.7e-15,1.5e-12,1.3e-15
hamming6_2,theta,885829393,tol,0.1,100,1.0e-12,7200.0,100000,50,true,false,20,64,1,64.0,64,64,193,193,0,448,0.05667098445595855,0.0,0.00023818016052246094,-32.00000000000004,-31.99999999999999,7.4e-16,3.4e-15,4.7e-17,1.7e-17,1.8e-16,3.1e+00,41275,193,6.0e-16,7.8e-16,3.3e-13,3.1e-16
hamming6_4,theta,248854592,tol,0.5,150,1.0e-12,7200.0,100000,50,true,false,52,64,1,64.0,64,64,1313,1313,0,2688,0.04998095963442498,0.0,0.0008819103240966797,-5.33333333333322,-5.333333333333362,7.6e-15,1.2e-14,2.9e-15,1.4e-14,1.5e-15,5.8e-01,167566,1313,1.1e-14,2.9e-15,8.8e-14,2.2e-14
hamming8_2,theta,808980131,tol,1.9,150,1.0e-12,7200.0,100000,50,true,false,46,256,1,256.0,256,256,1025,1025,0,2304,0.003429878048780488,0.0,0.0029380321502685547,-127.9999999999995,-128.00000000000006,2.0e-15,2.6e-14,0.0e+00,2.3e-16,2.2e-16,5.5e+00,224454,1025,2.4e-15,1.8e-15,3.5e-12,5.3e-16
hamming8_4,theta,547964795,tol,39.7,550,1.0e-12,7200.0,100000,50,true,false,154,256,1,256.0,256,256,11777,11777,0,23808,0.003084667147830517,0.0,0.053542137145996094,-16.000000000001222,-16.00000000000043,1.7e-14,4.1e-13,2.6e-13,8.5e-13,9.0e-15,4.2e+00,3250053,11777,2.4e-14,1.8e-14,3.4e-11,1.2e-12
hamming10_2,theta,744123520,tol,84.2,400,1.0e-12,7200.0,100000,50,true,false,102,1024,1,1024.0,1024,1024,5121,5121,0,11264,0.0002097673794180824,0.0,0.08901095390319824,-511.9999999999852,-512.0000000000116,2.5e-14,1.9e-13,0.0e+00,1.1e-14,1.1e-14,2.1e+01,2102547,5121,2.6e-14,9.7e-15,8.7e-12,1.6e-14
johnson8_2_4,theta,844880713,tol,0.7,900,1.0e-12,7200.0,100000,50,true,false,19,28,1,28.0,28,28,169,169,0,364,0.27472527472527475,0.0,8.702278137207031e-5,-3.9999999999999387,-3.999999999999724,1.6e-14,3.2e-13,4.9e-13,1.0e-13,2.1e-14,8.7e+00,413135,169,2.4e-14,4.3e-14,7.1e-12,1.5e-13
johnson8_4_4,theta,575588055,tol,0.4,150,1.0e-12,7200.0,100000,50,true,false,34,70,1,70.0,70,70,561,561,0,1190,0.04329004329004329,0.0,0.00041794776916503906,-13.999999999999718,-14.000000000000192,1.3e-14,1.9e-13,2.2e-14,6.0e-14,5.2e-15,3.7e+00,157454,561,1.7e-14,1.6e-14,7.8e-13,7.6e-14
johnson16_2_4,theta,305938573,tol,12.3,1300,1.0e-12,7200.0,100000,50,true,false,58,120,1,120.0,120,120,1681,1681,0,3480,0.014376363275827881,0.0,0.0017299652099609375,-7.999999999999743,-8.000000000000929,4.4e-14,4.8e-13,5.9e-13,3.7e-13,3.4e-14,9.7e+00,2807145,1681,6.9e-14,3.1e-14,3.6e-11,5.9e-13
johnson32_2_4,theta,307346117,time,7200.1,31104,1.0e-12,7200.0,100000,50,true,false,173,496,1,496.0,496,496,14881,14881,0,30256,0.0008264489682665273,0.1,0.15181708335876465,-17.352100303387203,-15.581842253621407,3.2e-02,8.2e-03,Inf,Inf,1.5e-02,1.2e+00,349848977,14881,5.2e-02,8.2e-03,2.0e+00,2.8e-02
keller4,theta,2836000,tol,91.8,4250,1.0e-12,7200.0,100000,50,true,false,102,171,1,171.0,171,171,5101,5101,0,10371,0.006953013777486302,0.0,0.007573127746582031,-14.01224167801701,-14.012241678016863,3.5e-15,5.1e-13,2.8e-13,9.6e-13,1.2e-14,2.1e+00,13107585,5101,5.2e-15,2.8e-14,2.4e-11,1.4e-12
MANN_a9,theta,864038,tol,0.4,550,1.0e-12,7200.0,100000,50,true,false,13,45,1,45.0,45,45,73,73,0,189,0.1278538812785388,0.0,9.989738464355469e-5,-17.475031613081008,-17.475031613081523,1.2e-14,1.8e-13,2.2e-13,5.2e-13,2.6e-14,3.6e+00,253044,73,1.6e-14,1.9e-14,5.1e-12,6.1e-13
MANN_a27,theta,428379973,tol,122.9,5600,1.0e-12,7200.0,100000,50,true,false,38,378,1,378.0,378,378,703,703,0,1782,0.0017740619244378643,0.0,0.006869792938232422,-132.76289108572172,-132.7628910854475,9.6e-13,7.2e-14,2.4e-13,7.2e-13,9.4e-13,3.6e+00,17621680,703,1.0e-12,2.1e-14,6.0e-11,7.7e-13
p_hat300_1,theta,655809194,tol,3190.7,28550,1.0e-12,7200.0,100000,50,true,false,261,300,1,300.0,300,300,33918,33918,0,68134,0.0022319843282164174,0.1,0.16380906105041504,-10.067964586910115,-10.067964586912453,6.2e-14,7.1e-13,1.9e-13,9.7e-13,2.5e-14,6.9e-01,146196900,33918,1.1e-13,3.8e-14,2.9e-11,1.7e-12
p_hat300_2,theta,454656574,time,7200.2,52742,1.0e-12,7200.0,100000,50,true,false,215,300,1,300.0,300,300,22923,22923,0,46144,0.0022366667151381193,0.0,0.06670713424682617,-26.96603479042605,-26.966034812820787,3.1e-10,4.3e-08,Inf,Inf,8.0e-10,8.3e+00,421732631,22923,4.1e-10,1.8e-09,1.1e-03,2.0e-08
p_hat300_3,theta,982868641,tol,259.0,3300,1.0e-12,7200.0,100000,50,true,false,152,300,1,300.0,300,300,11461,11461,0,23220,0.0022511124683709974,0.0,0.05006217956542969,-41.169930018811066,-41.16993001881169,6.3e-15,9.3e-13,3.2e-13,2.0e-13,2.7e-15,1.0e+00,21745258,11461,7.5e-15,3.8e-14,4.8e-11,2.4e-13
p_hat500_3,theta,633978584,tol,741.9,2100,1.0e-12,7200.0,100000,50,true,false,249,500,1,500.0,500,500,30951,30951,0,62400,0.0008064359794513909,0.1,0.4075901508331299,-58.567905885527075,-58.56790588553061,2.5e-14,8.1e-13,5.4e-13,1.8e-13,2.7e-15,7.1e+00,22540743,30951,3.0e-14,2.6e-14,1.3e-10,2.2e-13
san200_0_7_1,theta,249294285,tol,2.0,100,1.0e-12,7200.0,100000,50,true,false,110,200,1,200.0,200,200,5971,5971,0,12140,0.005082900686652152,0.0,0.013659954071044922,-30.000000000003862,-29.999999999999716,5.6e-14,1.8e-13,4.8e-17,1.3e-17,3.9e-15,7.6e-01,179309,5971,6.8e-14,3.3e-14,3.9e-13,5.4e-16
san200_0_7_2,theta,772154870,iter,2223.3,100000,1.0e-12,7200.0,100000,50,true,false,110,200,1,200.0,200,200,5971,5971,0,12140,0.005082900686652152,0.0,0.012682914733886719,-17.993417517887927,-18.00280916813754,1.9e-04,1.1e-03,Inf,Inf,4.9e-05,2.1e+00,240257510,5971,2.5e-04,5.3e-05,3.0e-01,9.8e-04
san200_0_9_1,theta,13572006,tol,1.4,150,1.0e-12,7200.0,100000,50,true,false,64,200,1,200.0,200,200,1991,1991,0,4180,0.005248618784530387,0.0,0.003031015396118164,-70.0000000000002,-70.0,1.3e-15,2.4e-15,3.4e-19,8.3e-17,1.2e-16,6.0e-01,166865,1991,1.8e-15,1.7e-15,3.2e-12,8.4e-16
san200_0_9_2,theta,610464760,tol,1.0,100,1.0e-12,7200.0,100000,50,true,false,64,200,1,200.0,200,200,1991,1991,0,4180,0.005248618784530387,0.0,0.003068208694458008,-59.999999999992674,-59.99999999999992,5.4e-14,1.7e-13,6.5e-18,8.3e-17,6.8e-16,7.6e-01,133701,1991,6.0e-14,8.5e-15,1.1e-12,1.7e-15
san200_0_9_3,theta,876189547,iter,1105.8,100000,1.0e-12,7200.0,100000,50,true,false,64,200,1,200.0,200,200,1991,1991,0,4180,0.005248618784530387,0.0,0.003696918487548828,-43.99498952363475,-43.99938669726905,4.3e-05,1.7e-04,Inf,Inf,5.9e-06,4.6e+00,176415049,1991,4.9e-05,8.4e-06,1.9e-01,2.7e-05
san400_0_5_1,theta,416452836,tol,71.2,300,1.0e-12,7200.0,100000,50,true,false,283,400,1,400.0,400,400,39901,39901,0,80200,0.0012562341795944963,0.1,0.34542298316955566,-13.000000000000927,-13.00000000000012,1.8e-14,1.7e-13,0.0e+00,3.1e-15,3.1e-15,8.2e-01,2382160,39901,2.7e-14,1.8e-14,9.4e-14,6.3e-15
san400_0_7_1,theta,84999349,tol,14.0,100,1.0e-12,7200.0,100000,50,true,false,219,400,1,400.0,400,400,23941,23941,0,48280,0.0012603901257257424,0.0,0.20465707778930664,-40.00000000000904,-40.000000000000604,8.4e-14,4.1e-13,0.0e+00,6.5e-15,6.4e-15,1.1e+00,570325,23941,1.0e-13,1.6e-14,8.2e-13,8.8e-15
san400_0_7_2,theta,877017282,tol,32.4,250,1.0e-12,7200.0,100000,50,true,false,219,400,1,400.0,400,400,23941,23941,0,48280,0.0012603901257257424,0.0,0.24290990829467773,-30.00000000002274,-29.9999999999972,3.2e-13,3.8e-13,2.3e-16,2.4e-15,3.3e-14,8.5e-01,1366156,23941,4.2e-13,1.1e-13,3.7e-13,8.2e-15
san400_0_7_3,theta,235377152,time,7200.1,51315,1.0e-12,7200.0,100000,50,true,false,219,400,1,400.0,400,400,23941,23941,0,48280,0.0012603901257257424,0.0,0.2506868839263916,-22.000000008424124,-21.99999998882462,3.1e-10,1.7e-08,Inf,Inf,1.7e-10,1.6e+00,310003813,23941,4.4e-10,6.0e-10,8.1e-05,1.5e-08
san400_0_9_1,theta,827345035,tol,5.3,100,1.0e-12,7200.0,100000,50,true,false,127,400,1,400.0,400,400,7981,7981,0,16360,0.0012811677734619721,0.0,0.037034034729003906,-99.99999999999957,-100.0,1.9e-15,5.0e-15,6.3e-19,1.3e-16,9.7e-17,1.1e+00,294626,7981,1.8e-15,3.3e-16,1.5e-12,5.5e-16
sanr200_0_7,theta,506670270,tol,46.9,1500,1.0e-12,7200.0,100000,50,true,false,110,200,1,200.0,200,200,6033,6033,0,12264,0.005082048731974142,0.0,0.010937929153442383,-23.836157572458376,-23.836157572459012,1.0e-14,2.2e-14,7.2e-13,2.9e-14,4.4e-16,1.5e+00,5832692,6033,1.3e-14,2.3e-15,7.3e-11,3.7e-14
sanr200_0_9,theta,336841823,tol,12.8,1300,1.0e-12,7200.0,100000,50,true,false,64,200,1,200.0,200,200,2038,2038,0,4274,0.0052428851815505394,0.0,0.0030510425567626953,-49.27351787933943,-49.27351787937168,2.9e-13,8.0e-13,7.1e-14,2.4e-13,1.6e-14,6.0e-01,2110823,2038,3.2e-13,1.6e-13,7.1e-12,2.7e-13
sanr400_0_5,theta,62849739,tol,501.3,2550,1.0e-12,7200.0,100000,50,true,false,283,400,1,400.0,400,400,39817,39817,0,80032,0.0012562473315418038,0.1,0.3933908939361572,-20.317656713148757,-20.317656713149155,6.6e-15,1.7e-14,8.7e-13,5.6e-14,3.2e-16,8.5e-01,16267178,39817,1.0e-14,1.5e-15,1.7e-10,8.2e-14
sanr400_0_7,theta,6514372,tol,148.9,950,1.0e-12,7200.0,100000,50,true,false,219,400,1,400.0,400,400,23932,23932,0,48262,0.0012603940330937658,0.1,0.07798910140991211,-34.278346079067305,-34.278346079069614,2.6e-14,2.5e-14,5.7e-13,5.2e-14,1.9e-16,9.8e-01,6517809,23932,3.3e-14,8.8e-16,1.1e-10,6.6e-14


==> anc/experiments/PerfomanceProfiles/theta/AugMix1e-6.csv <==
instance,type,seed,statusCode,time,iter,tol,timeLimit,maxIters,itersZ,scaling,warmStart,k,n,numBlocks,avgBlockSize,minBlockSize,maxBlockSize,m,equations,inequalities,nnzA,densityAPercent,timeScaling,timeData,primalObj,dualObj,gap,pinf,dinf,compl,complNotPsdAbs,mu,evals,nnzY,gapOriginal,pinfOriginal,dinfOriginal,complOriginal
brock200_1,theta,103797663,tol,12.6,250,1.0e-06,7200.0,100000,50,true,false,101,200,1,200.0,200,200,5067,5067,0,10332,0.005097690941385435,0.0,0.01592397689819336,-27.456641084301136,-27.456641589857384,7.3e-09,6.5e-09,9.5e-07,8.3e-08,5.4e-09,9.9e+00,1765494,5067,9.0e-09,3.3e-10,9.5e-05,1.0e-07
brock200_2,theta,877428585,tol,9.8,150,1.0e-06,7200.0,100000,50,true,false,142,200,1,200.0,200,200,10025,10025,0,20248,0.005049376558603491,0.0,0.03268289566040039,-14.22720573521023,-14.227205727105552,1.9e-10,5.7e-10,3.6e-09,3.4e-09,1.0e-11,2.2e+00,1051998,10025,2.8e-10,2.8e-11,3.7e-07,5.0e-09
brock200_3,theta,569821980,tol,5.7,100,1.0e-06,7200.0,100000,50,true,false,126,200,1,200.0,200,200,7853,7853,0,15904,0.005063033235706099,0.0,0.02215099334716797,-18.820535919076615,-18.820535887983496,6.0e-10,4.2e-09,1.9e-08,4.3e-08,5.6e-10,5.7e+00,672947,7853,8.0e-10,2.1e-10,1.9e-06,5.8e-08
brock200_4,theta,444422726,tol,15.0,250,1.0e-06,7200.0,100000,50,true,false,117,200,1,200.0,200,200,6812,6812,0,13822,0.005072665883734586,0.0,0.017920970916748047,-21.293475604560538,-21.29347573107014,2.2e-09,4.6e-09,1.9e-07,1.6e-08,3.0e-10,3.9e+00,1865674,6812,2.9e-09,2.3e-10,1.9e-05,2.1e-08
brock400_1,theta,894079699,tol,79.2,250,1.0e-06,7200.0,100000,50,true,false,201,400,1,400.0,400,400,20078,20078,0,40554,0.001262389182189461,0.1,0.34251999855041504,-39.701898481454606,-39.701898849515004,3.7e-09,4.4e-09,3.9e-07,4.8e-08,1.5e-09,7.1e+00,3852226,20078,4.6e-09,1.5e-10,7.8e-05,6.0e-08
brock400_2,theta,716028077,tol,44.4,150,1.0e-06,7200.0,100000,50,true,false,201,400,1,400.0,400,400,20015,20015,0,40428,0.0012624281788658506,0.1,0.3611619472503662,-39.56052326740636,-39.56052480327812,1.5e-08,5.5e-09,2.5e-07,2.5e-07,1.5e-08,1.1e+01,2142550,20015,1.9e-08,1.9e-10,5.1e-05,3.0e-07
brock400_3,theta,871352809,tol,46.1,150,1.0e-06,7200.0,100000,50,true,false,201,400,1,400.0,400,400,20120,20120,0,40638,0.0012623633200795229,0.1,0.34532785415649414,-39.48055226900581,-39.48055425304688,2.0e-08,9.4e-09,6.4e-07,2.5e-07,2.0e-08,1.1e+01,2211118,20120,2.5e-08,3.3e-10,1.3e-04,3.1e-07
brock400_4,theta,135823888,tol,61.7,200,1.0e-06,7200.0,100000,50,true,false,201,400,1,400.0,400,400,20036,20036,0,40470,0.0012624151527250947,0.1,0.13550305366516113,-39.599625526172304,-39.59962533228474,2.0e-09,4.1e-09,1.5e-07,7.3e-08,1.7e-09,8.5e+00,3028299,20036,2.4e-09,1.5e-10,2.9e-05,9.0e-08
c_fat200_1,theta,497340725,tol,13.1,150,1.0e-06,7200.0,100000,50,true,false,192,200,1,200.0,200,200,18367,18367,0,36932,0.005026950509065172,0.0,0.05919504165649414,-11.9999987368135,-11.999996148708421,6.8e-08,2.8e-08,3.5e-09,5.7e-09,1.0e-07,1.2e+01,1170576,18367,1.0e-07,1.4e-09,3.6e-07,8.7e-09
c_fat200_2,theta,690319336,tol,3.7,100,1.0e-06,7200.0,100000,50,true,false,183,200,1,200.0,200,200,16666,16666,0,33530,0.005029701188047522,0.0,0.04055500030517578,-23.999999997813216,-23.999999998336264,8.4e-12,1.5e-11,3.4e-13,2.2e-11,4.3e-12,4.2e+00,230981,16666,1.1e-11,3.4e-12,3.5e-11,2.9e-11
c_fat200_5,theta,676266835,tol,3.3,100,1.0e-06,7200.0,100000,50,true,false,152,200,1,200.0,200,200,11428,11428,0,23054,0.005043314665733286,0.0,0.03829598426818848,-60.345275247994486,-60.34527449050868,5.6e-09,4.1e-09,5.3e-09,1.5e-07,6.0e-09,3.0e+00,313473,11428,6.2e-09,2.0e-10,5.4e-07,1.7e-07
hamming6_2,theta,885829393,tol,0.0,50,1.0e-06,7200.0,100000,50,true,false,20,64,1,64.0,64,64,193,193,0,448,0.05667098445595855,0.0,0.0002148151397705078,-31.99999999995913,-31.999999999357268,8.4e-12,1.5e-09,7.9e-13,1.4e-11,8.9e-12,3.1e+00,21582,193,9.3e-12,1.3e-10,2.6e-11,1.5e-11
hamming6_4,theta,248854592,tol,0.4,100,1.0e-06,7200.0,100000,50,true,false,52,64,1,64.0,64,64,1313,1313,0,2688,0.04998095963442498,0.0,0.0008120536804199219,-5.333333448216081,-5.3333329896799775,2.5e-08,9.6e-09,3.4e-09,4.2e-10,1.8e-08,1.6e+00,130036,1313,3.9e-08,9.6e-09,1.1e-07,6.7e-10
hamming8_2,theta,808980131,tol,5.0,50,1.0e-06,7200.0,100000,50,true,false,46,256,1,256.0,256,256,1025,1025,0,2304,0.003429878048780488,0.0,0.0026328563690185547,-127.99999985439575,-128.00000009661525,8.9e-10,1.0e-07,7.5e-11,9.3e-09,3.5e-10,5.4e+00,84202,1025,9.4e-10,4.6e-09,9.6e-09,9.9e-09
hamming8_4,theta,547964795,tol,16.6,150,1.0e-06,7200.0,100000,50,true,false,154,256,1,256.0,256,256,11777,11777,0,23808,0.003084667147830517,0.0,0.04289817810058594,-15.999999983435568,-15.999999525690338,9.5e-09,4.6e-08,5.0e-08,2.4e-07,9.9e-09,1.1e+01,1424259,11777,1.4e-08,2.0e-09,6.5e-06,3.4e-07
hamming10_2,theta,744123520,tol,20.9,100,1.0e-06,7200.0,100000,50,true,false,102,1024,1,1024.0,1024,1024,5121,5121,0,11264,0.0002097673794180824,0.0,0.09702014923095703,-511.9999977054796,-512.0000041992129,6.1e-09,9.9e-07,1.8e-09,5.1e-09,2.0e-09,2.1e+01,538923,5121,6.3e-09,2.2e-08,9.2e-07,5.2e-09
johnson8_2_4,theta,844880713,tol,0.2,250,1.0e-06,7200.0,100000,50,true,false,19,28,1,28.0,28,28,169,169,0,364,0.27472527472527475,0.0,0.00016808509826660156,-3.999999914490531,-4.00000004345346,9.7e-09,1.6e-07,5.2e-07,3.1e-08,3.3e-09,4.6e+00,139048,169,1.4e-08,2.2e-08,7.6e-06,4.6e-08
johnson8_4_4,theta,575588055,tol,0.2,50,1.0e-06,7200.0,100000,50,true,false,34,70,1,70.0,70,70,561,561,0,1190,0.04329004329004329,0.0,0.000698089599609375,-14.00000003419416,-13.999999484607933,1.5e-08,2.4e-07,6.3e-08,2.0e-07,1.4e-08,4.5e+00,63010,561,1.9e-08,2.0e-08,2.2e-06,2.5e-07
johnson16_2_4,theta,305938573,tol,4.8,450,1.0e-06,7200.0,100000,50,true,false,58,120,1,120.0,120,120,1681,1681,0,3480,0.014376363275827881,0.0,0.0016520023345947266,-7.9999998428235815,-8.00000003758649,7.2e-09,1.1e-07,8.4e-07,6.0e-08,1.2e-09,8.4e+00,1209314,1681,1.1e-08,7.4e-09,5.1e-05,9.5e-08
johnson32_2_4,theta,307346117,time,7200.4,27001,1.0e-06,7200.0,100000,50,true,false,173,496,1,496.0,496,496,14881,14881,0,30256,0.0008264489682665273,0.0,0.16093206405639648,-18.43377152125371,-15.10534977752233,6.0e-02,5.9e-03,Inf,Inf,2.3e-02,1.2e+00,304076181,14881,9.6e-02,5.9e-03,2.4e+00,2.8e-02
keller4,theta,2836000,tol,27.0,600,1.0e-06,7200.0,100000,50,true,false,102,171,1,171.0,171,171,5101,5101,0,10371,0.006953013777486302,0.0,0.021505117416381836,-14.01224129752125,-14.01224125796084,9.6e-10,4.1e-09,3.5e-07,9.5e-07,1.2e-09,6.4e+00,4009837,5101,1.4e-09,2.2e-10,3.0e-05,1.3e-06
MANN_a9,theta,864038,tol,0.2,200,1.0e-06,7200.0,100000,50,true,false,13,45,1,45.0,45,45,73,73,0,189,0.1278538812785388,0.0,0.00010085105895996094,-17.475031592420756,-17.475028877211074,6.5e-08,2.0e-08,3.0e-07,5.7e-07,6.5e-08,2.1e+01,104694,73,7.6e-08,2.2e-09,6.8e-06,6.6e-07
MANN_a27,theta,428379973,tol,41.2,1700,1.0e-06,7200.0,100000,50,true,false,38,378,1,378.0,378,378,703,703,0,1782,0.0017740619244378643,0.0,0.008583784103393555,-132.762887780322,-132.76291528810845,9.7e-08,1.1e-08,1.3e-07,8.6e-07,9.6e-08,1.3e+01,6066485,703,1.0e-07,4.1e-10,2.4e-05,9.2e-07
p_hat300_1,theta,655809194,tol,541.8,1850,1.0e-06,7200.0,100000,50,true,false,261,300,1,300.0,300,300,33918,33918,0,68134,0.0022319843282164174,0.1,0.6863560676574707,-10.067964632068723,-10.067964591607137,1.1e-09,7.6e-08,2.9e-09,1.9e-08,1.2e-10,2.9e+00,26420152,33918,1.9e-09,3.1e-09,4.4e-07,3.4e-08
p_hat300_2,theta,454656574,time,7200.2,47970,1.0e-06,7200.0,100000,50,true,false,215,300,1,300.0,300,300,22923,22923,0,46144,0.0022366667151381193,0.1,0.09460210800170898,-26.966034640323645,-26.96603467170338,4.4e-10,4.8e-08,Inf,Inf,1.2e-09,8.3e+00,383346813,22923,5.7e-10,2.0e-09,1.2e-03,1.7e-08
p_hat300_3,theta,982868641,tol,165.7,1400,1.0e-06,7200.0,100000,50,true,false,152,300,1,300.0,300,300,11461,11461,0,23220,0.0022511124683709974,0.0,0.09661102294921875,-41.169929836628306,-41.16993005535387,2.2e-09,1.7e-07,8.2e-07,5.7e-08,2.8e-10,2.9e+01,14471277,11461,2.6e-09,6.8e-09,1.2e-04,6.8e-08
p_hat500_3,theta,633978584,tol,458.0,850,1.0e-06,7200.0,100000,50,true,false,249,500,1,500.0,500,500,30951,30951,0,62400,0.0008064359794513909,0.3,0.37093091011047363,-58.5679055182875,-58.56790591675635,2.9e-09,2.2e-08,2.2e-07,1.3e-08,2.2e-10,6.1e+00,13755041,30951,3.4e-09,7.1e-10,5.5e-05,1.5e-08
san200_0_7_1,theta,249294285,tol,1.2,50,1.0e-06,7200.0,100000,50,true,false,110,200,1,200.0,200,200,5971,5971,0,12140,0.005082900686652152,0.0,0.03006911277770996,-29.999999942167822,-29.999999992579596,6.8e-10,1.3e-09,1.2e-12,1.4e-10,4.3e-11,3.3e+00,125121,5971,8.3e-10,8.4e-11,1.2e-10,1.7e-10
san200_0_7_2,theta,772154870,iter,2277.2,100000,1.0e-06,7200.0,100000,50,true,false,110,200,1,200.0,200,200,5971,5971,0,12140,0.005082900686652152,0.0,0.012730121612548828,-17.993417517887927,-18.00280916813754,1.9e-04,1.1e-03,Inf,Inf,4.9e-05,2.1e+00,240257510,5971,2.5e-04,5.3e-05,3.0e-01,9.8e-04
san200_0_9_1,theta,13572006,tol,0.7,50,1.0e-06,7200.0,100000,50,true,false,64,200,1,200.0,200,200,1991,1991,0,4180,0.005248618784530387,0.0,0.004308938980102539,-69.99999987422271,-69.99999996421064,5.8e-10,1.5e-09,2.5e-12,1.6e-10,7.1e-11,3.3e+00,68945,1991,6.4e-10,1.8e-10,2.6e-10,1.8e-10
san200_0_9_2,theta,610464760,tol,0.6,50,1.0e-06,7200.0,100000,50,true,false,64,200,1,200.0,200,200,1991,1991,0,4180,0.005248618784530387,0.0,0.004246950149536133,-59.999999985210465,-59.99999999685618,8.7e-11,3.3e-10,2.6e-13,1.9e-11,4.7e-12,3.3e+00,83185,1991,9.6e-11,1.7e-11,2.7e-11,2.1e-11
san200_0_9_3,theta,876189547,tol,215.1,15150,1.0e-06,7200.0,100000,50,true,false,64,200,1,200.0,200,200,1991,1991,0,4180,0.005248618784530387,0.0,0.004405021667480469,-43.99994109932025,-43.99994392234132,2.8e-08,1.1e-08,1.3e-08,9.8e-07,1.3e-07,4.2e+00,39847748,1991,3.2e-08,6.1e-10,1.3e-06,1.1e-06
san400_0_5_1,theta,416452836,tol,58.1,150,1.0e-06,7200.0,100000,50,true,false,283,400,1,400.0,400,400,39901,39901,0,80200,0.0012562341795944963,0.2,0.6224470138549805,-13.000002000866811,-13.000000140486955,4.0e-08,1.6e-08,0.0e+00,1.9e-08,1.9e-08,5.6e+00,1966669,39901,6.9e-08,5.7e-10,2.5e-13,3.3e-08
san400_0_7_1,theta,84999349,tol,15.1,100,1.0e-06,7200.0,100000,50,true,false,219,400,1,400.0,400,400,23941,23941,0,48280,0.0012603901257257424,0.1,0.2704501152038574,-40.00000000000904,-40.000000000000604,8.4e-14,4.1e-13,0.0e+00,6.5e-15,6.4e-15,1.1e+00,570325,23941,1.0e-13,1.6e-14,8.2e-13,8.8e-15
san400_0_7_2,theta,877017282,tol,26.9,150,1.0e-06,7200.0,100000,50,true,false,219,400,1,400.0,400,400,23941,23941,0,48280,0.0012603901257257424,0.0,0.3212618827819824,-29.999999922535636,-29.999999890389894,4.0e-10,2.1e-10,9.1e-12,1.2e-09,1.8e-10,6.5e+00,1099500,23941,5.3e-10,7.5e-11,1.8e-09,1.6e-09
san400_0_7_3,theta,235377152,tol,195.1,600,1.0e-06,7200.0,100000,50,true,false,219,400,1,400.0,400,400,23941,23941,0,48280,0.0012603901257257424,0.0,0.3086221218109131,-21.999999634413694,-21.999999938267937,4.7e-09,6.0e-08,6.7e-07,2.7e-08,9.6e-10,2.6e+00,8560046,23941,6.8e-09,2.1e-09,1.3e-04,3.9e-08
san400_0_9_1,theta,827345035,tol,3.7,50,1.0e-06,7200.0,100000,50,true,false,127,400,1,400.0,400,400,7981,7981,0,16360,0.0012811677734619721,0.0,0.04863595962524414,-99.99999999748479,-99.99999999899424,6.9e-12,6.0e-11,2.5e-14,3.0e-12,1.6e-12,4.7e+00,191288,7981,7.5e-12,5.8e-12,6.2e-12,3.3e-12
sanr200_0_7,theta,506670270,tol,24.0,450,1.0e-06,7200.0,100000,50,true,false,110,200,1,200.0,200,200,6033,6033,0,12264,0.005082048731974142,0.0,0.012928009033203125,-23.83615743243075,-23.836157616164616,3.0e-09,4.2e-09,6.8e-07,3.1e-08,7.7e-10,6.4e+00,3218912,6033,3.8e-09,2.1e-10,6.9e-05,3.9e-08
sanr200_0_9,theta,336841823,tol,4.0,200,1.0e-06,7200.0,100000,50,true,false,64,200,1,200.0,200,200,2038,2038,0,4274,0.0052428851815505394,0.0,0.003473043441772461,-49.273517124823044,-49.273517772006585,5.7e-09,1.5e-08,4.3e-07,1.1e-07,5.8e-09,1.1e+01,794351,2038,6.5e-09,7.7e-10,4.4e-05,1.3e-07
sanr400_0_5,theta,62849739,tol,224.1,800,1.0e-06,7200.0,100000,50,true,false,283,400,1,400.0,400,400,39817,39817,0,80032,0.0012562473315418038,0.1,0.31842589378356934,-20.317656559792127,-20.317656670365047,1.8e-09,2.6e-09,8.8e-07,1.8e-08,5.7e-10,3.3e+00,7270960,39817,2.7e-09,9.2e-11,1.8e-04,2.6e-08
sanr400_0_7,theta,6514372,tol,71.7,200,1.0e-06,7200.0,100000,50,true,false,219,400,1,400.0,400,400,23932,23932,0,48262,0.0012603940330937658,0.1,0.1360480785369873,-34.278345847007934,-34.278346132260104,3.2e-09,3.8e-09,6.6e-07,5.7e-08,7.7e-10,7.3e+00,2887499,23932,4.1e-09,1.3e-10,1.3e-04,7.2e-08


==> anc/experiments/PerfomanceProfiles/theta/MOSEK.csv <==
solver,instance,type,time,gapOriginal,pinfOriginal,dinfOriginal,complOriginal
MOSEK,brock200_1,theta,5.7,3.6e-10,9.8e-09,1.6e-10,9.3e-09
MOSEK,brock200_2,theta,31.4,8.6e-11,1.2e-09,1.0e-11,1.1e-09
MOSEK,brock200_3,theta,17.7,4.7e-10,9.0e-09,8.7e-11,8.3e-09
MOSEK,brock200_4,theta,10.5,5.9e-10,1.3e-08,1.1e-10,1.2e-08
MOSEK,brock400_1,theta,205.7,4.5e-12,1.8e-10,5.0e-13,1.7e-10
MOSEK,brock400_2,theta,191.6,2.7e-10,1.1e-08,5.1e-11,1.0e-08
MOSEK,brock400_3,theta,209.3,7.9e-11,3.1e-09,5.6e-12,3.0e-09
MOSEK,brock400_4,theta,207.5,5.9e-12,2.3e-10,4.0e-13,2.3e-10
MOSEK,c_fat200_1,theta,103.9,6.9e-10,8.4e-09,5.7e-14,7.4e-09
MOSEK,c_fat200_2,theta,75.0,3.5e-11,5.3e-10,2.8e-12,4.8e-10
MOSEK,c_fat200_5,theta,22.7,1.4e-14,1.9e-13,2.7e-13,1.9e-13
MOSEK,hamming6_2,theta,0.0,6.2e-15,1.9e-15,1.3e-13,7.3e-15
MOSEK,hamming6_4,theta,0.2,1.0e-13,5.9e-13,4.1e-15,4.4e-13
MOSEK,hamming8_2,theta,0.3,1.2e-11,4.1e-10,1.9e-13,4.0e-10
MOSEK,hamming8_4,theta,23.2,5.6e-11,6.0e-10,2.6e-14,5.2e-10
MOSEK,hamming10_2,theta,12.1,2.8e-13,1.9e-11,1.9e-12,1.9e-11
MOSEK,johnson8_2_4,theta,0.0,1.7e-13,6.5e-13,2.6e-14,4.2e-13
MOSEK,johnson8_4_4,theta,0.0,3.7e-13,3.0e-12,3.7e-14,2.5e-12
MOSEK,johnson16_2_4,theta,0.3,1.7e-11,1.5e-10,1.3e-12,1.2e-10
MOSEK,johnson32_2_4,theta,46.1,4.4e-12,6.9e-11,2.1e-13,6.7e-11
MOSEK,keller4,theta,5.7,2.9e-10,4.2e-09,2.1e-14,3.8e-09
MOSEK,MANN_a9,theta,0.0,1.9e-10,2.5e-09,7.6e-12,2.2e-09
MOSEK,MANN_a27,theta,1.3,5.2e-11,2.6e-09,1.7e-12,2.5e-09
MOSEK,p_hat300_1,theta,964.1,4.7e-11,4.9e-10,5.0e-12,4.2e-10
MOSEK,p_hat300_2,theta,340.6,2.8e-10,7.1e-09,1.1e-11,6.6e-09
MOSEK,p_hat300_3,theta,50.7,1.2e-11,4.9e-10,1.7e-12,4.7e-10
MOSEK,p_hat500_3,theta,775.9,3.2e-11,1.8e-09,5.7e-12,1.8e-09
MOSEK,san200_0_7_1,theta,7.4,7.9e-13,1.2e-11,1.6e-13,1.1e-11
MOSEK,san200_0_7_2,theta,12.4,9.7e-13,1.7e-11,2.4e-13,1.5e-11
MOSEK,san200_0_9_1,theta,0.8,3.0e-10,9.7e-09,8.3e-13,9.4e-09
MOSEK,san200_0_9_2,theta,1.0,2.5e-12,8.1e-11,6.0e-13,7.8e-11
MOSEK,san200_0_9_3,theta,1.4,1.9e-10,6.8e-09,3.5e-12,6.6e-09
MOSEK,san400_0_5_1,theta,1228.7,4.0e-13,4.5e-12,1.6e-13,3.9e-12
MOSEK,san400_0_7_1,theta,316.6,8.2e-13,3.1e-11,4.2e-13,3.0e-11
MOSEK,san400_0_7_2,theta,323.2,2.7e-12,7.5e-11,4.3e-13,7.1e-11
MOSEK,san400_0_7_3,theta,294.7,2.6e-13,4.8e-12,7.8e-14,4.5e-12
MOSEK,san400_0_9_1,theta,16.1,1.7e-12,1.1e-10,1.5e-12,1.1e-10
MOSEK,sanr200_0_7,theta,9.8,9.6e-11,2.3e-09,1.8e-11,2.2e-09
MOSEK,sanr200_0_9,theta,1.1,3.8e-11,1.7e-09,8.5e-12,1.6e-09
MOSEK,sanr400_0_5,theta,1428.2,3.6e-10,7.5e-09,5.3e-11,7.0e-09
MOSEK,sanr400_0_7,theta,411.5,1.5e-13,7.7e-12,5.8e-13,7.4e-12


==> anc/experiments/PerfomanceProfiles/theta/SCS.csv <==
solver,instance,type,time,gapOriginal,pinfOriginal,dinfOriginal,complOriginal
SCS,brock200_1,theta,16.7,7.9e-08,2.2e-05,5.9e-07,3.1e-05
SCS,brock200_2,theta,15.1,5.3e-08,6.3e-06,6.5e-07,1.3e-05
SCS,brock200_3,theta,15.4,7.3e-08,1.3e-05,9.9e-07,2.2e-05
SCS,brock200_4,theta,19.7,4.2e-08,9.3e-06,7.9e-07,1.5e-05
SCS,brock400_1,theta,201.8,3.5e-08,9.8e-06,1.0e-06,1.4e-05
SCS,brock400_2,theta,183.7,2.7e-08,2.1e-05,8.9e-07,3.1e-05
SCS,brock400_3,theta,180.9,4.7e-07,1.6e-05,1.5e-06,2.3e-05
SCS,brock400_4,theta,213.3,2.1e-08,3.8e-05,7.9e-07,5.3e-05
SCS,c_fat200_1,theta,49.6,2.7e-07,1.2e-06,4.4e-07,6.5e-06
SCS,c_fat200_2,theta,1.6,8.4e-09,7.5e-09,5.2e-14,1.2e-10
SCS,c_fat200_5,theta,1.7,9.9e-09,1.2e-08,5.9e-09,4.8e-09
SCS,hamming6_2,theta,0.1,1.5e-08,5.0e-09,1.8e-11,1.8e-08
SCS,hamming6_4,theta,0.1,4.9e-08,7.2e-08,1.0e-07,5.5e-08
SCS,hamming8_2,theta,2.8,4.6e-08,1.5e-05,2.7e-11,9.6e-06
SCS,hamming8_4,theta,2.5,3.4e-07,4.6e-07,6.9e-10,1.5e-07
SCS,hamming10_2,theta,329.2,3.5e-07,1.5e-07,1.5e-10,4.4e-07
SCS,johnson8_2_4,theta,0.1,1.1e-08,3.5e-09,2.3e-09,8.8e-10
SCS,johnson8_4_4,theta,0.1,2.7e-08,1.1e-07,2.5e-14,3.6e-07
SCS,johnson16_2_4,theta,0.3,7.8e-08,2.1e-13,8.0e-10,7.8e-08
SCS,johnson32_2_4,theta,7201.3,9.7e-07,6.7e-08,3.6e-14,8.9e-12
SCS,keller4,theta,3.4,1.2e-06,1.9e-05,1.8e-07,3.3e-05
SCS,MANN_a9,theta,0.0,5.6e-09,9.8e-09,2.0e-14,2.5e-08
SCS,MANN_a27,theta,15.1,3.2e-08,3.2e-04,9.7e-13,1.2e-04
SCS,p_hat300_1,theta,355.4,8.4e-07,1.4e-05,5.1e-09,5.3e-05
SCS,p_hat300_2,theta,467.6,8.1e-07,7.4e-05,2.2e-08,1.3e-04
SCS,p_hat300_3,theta,466.2,1.1e-08,2.2e-05,1.1e-08,3.4e-05
SCS,p_hat500_3,theta,2166.0,5.4e-07,1.1e-04,1.7e-08,1.6e-04
SCS,san200_0_7_1,theta,3.7,4.7e-08,1.6e-06,2.0e-13,2.1e-06
SCS,san200_0_7_2,theta,342.4,4.6e-08,5.3e-06,7.1e-07,3.5e-05
SCS,san200_0_9_1,theta,4.2,1.2e-06,1.6e-05,3.1e-08,1.1e-05
SCS,san200_0_9_2,theta,4.6,1.2e-07,8.4e-06,2.5e-08,9.7e-06
SCS,san200_0_9_3,theta,366.6,3.6e-09,1.3e-07,6.6e-07,1.0e-06
SCS,san400_0_5_1,theta,23.0,4.5e-06,4.8e-06,1.8e-08,1.5e-05
SCS,san400_0_7_1,theta,20.4,2.5e-07,2.3e-07,4.7e-13,1.3e-07
SCS,san400_0_7_2,theta,19.8,6.2e-07,9.0e-07,5.9e-13,5.4e-07
SCS,san400_0_7_3,theta,73.3,3.2e-07,6.1e-08,1.1e-06,8.0e-07
SCS,san400_0_9_1,theta,28.1,2.4e-07,9.0e-05,1.7e-12,6.7e-05
SCS,sanr200_0_7,theta,9.3,7.7e-08,3.1e-06,4.3e-07,4.9e-06
SCS,sanr200_0_9,theta,34.0,1.4e-08,2.6e-06,5.5e-07,3.4e-06
SCS,sanr400_0_5,theta,198.7,5.2e-07,1.6e-04,3.8e-08,3.7e-04
SCS,sanr400_0_7,theta,218.5,1.8e-07,1.3e-05,9.4e-07,2.0e-05


==> anc/experiments/PerfomanceProfiles/theta/SDPLR.csv <==
solver,instance,type,time,gapOriginal,pinfOriginal,dinfOriginal,complOriginal
SDPLR,brock200_1,theta,24.8,2.8e-05,9.7e-07,1.2e-05,4.1e-06
SDPLR,brock200_2,theta,28.6,3.8e-05,1.0e-06,2.9e-05,7.4e-07
SDPLR,brock200_3,theta,26.8,3.4e-05,9.0e-07,1.9e-05,8.5e-07
SDPLR,brock200_4,theta,25.3,2.4e-05,6.2e-07,1.9e-13,8.6e-06
SDPLR,brock400_1,theta,358.5,4.2e-05,5.2e-07,1.3e-03,4.3e-07
SDPLR,brock400_2,theta,316.0,4.4e-05,5.7e-07,1.7e-05,5.7e-07
SDPLR,brock400_3,theta,286.9,4.1e-05,4.3e-07,2.4e-03,4.4e-07
SDPLR,brock400_4,theta,396.7,4.2e-05,4.0e-07,1.2e-05,4.7e-07
SDPLR,c_fat200_1,theta,42.0,2.8e-05,5.5e-07,3.9e-05,8.2e-06
SDPLR,c_fat200_2,theta,4.5,2.2e-05,5.1e-07,6.0e-05,7.8e-07
SDPLR,c_fat200_5,theta,0.7,3.9e-06,9.5e-07,1.6e-05,1.4e-07
SDPLR,hamming6_2,theta,0.0,3.8e-06,1.2e-06,3.7e-06,2.8e-06
SDPLR,hamming6_4,theta,0.0,1.3e-04,3.2e-06,3.3e-04,2.0e-08
SDPLR,hamming8_2,theta,0.1,5.3e-05,5.8e-07,3.4e-13,6.1e-05
SDPLR,hamming8_4,theta,1.4,3.0e-05,4.3e-07,5.7e-06,2.8e-05
SDPLR,hamming10_2,theta,7.5,5.0e-04,2.0e-06,5.1e-04,1.5e-07
SDPLR,johnson8_2_4,theta,0.0,1.2e-05,2.3e-06,2.1e-04,2.8e-05
SDPLR,johnson8_4_4,theta,0.0,2.2e-05,8.6e-07,2.4e-05,1.3e-05
SDPLR,johnson16_2_4,theta,0.0,7.0e-05,1.4e-06,6.1e-04,3.6e-05
SDPLR,johnson32_2_4,theta,2.4,1.9e-04,9.2e-07,3.3e-03,1.6e-04
SDPLR,keller4,theta,9.5,1.3e-04,7.3e-07,2.9e-14,1.5e-04
SDPLR,MANN_a9,theta,0.0,3.3e-04,1.7e-06,1.2e-03,4.9e-10
SDPLR,MANN_a27,theta,7.0,3.1e-04,5.7e-07,9.2e-05,7.9e-06
SDPLR,p_hat300_1,theta,609.8,7.6e-05,6.6e-07,3.0e-05,4.6e-07
SDPLR,p_hat300_2,theta,1132.3,7.0e-05,4.8e-07,7.1e-06,4.7e-07
SDPLR,p_hat300_3,theta,432.2,3.2e-05,1.1e-06,1.4e-05,3.3e-07
SDPLR,p_hat500_3,theta,3995.9,4.6e-05,8.7e-07,1.1e-05,7.6e-08
SDPLR,san200_0_7_1,theta,2.1,2.6e-05,1.9e-06,7.5e-13,3.0e-05
SDPLR,san200_0_7_2,theta,112.0,3.7e-04,6.5e-07,5.3e-06,2.5e-07
SDPLR,san200_0_9_1,theta,0.9,1.9e-05,4.6e-06,3.1e-07,7.3e-09
SDPLR,san200_0_9_2,theta,1.9,2.1e-06,3.8e-06,3.4e-12,1.2e-05
SDPLR,san200_0_9_3,theta,72.3,2.6e-04,1.1e-06,4.3e-12,2.7e-07
SDPLR,san400_0_5_1,theta,70.1,2.1e-05,5.8e-07,3.2e-04,3.8e-05
SDPLR,san400_0_7_1,theta,22.7,2.5e-05,1.1e-06,9.9e-13,8.6e-06
SDPLR,san400_0_7_2,theta,86.9,3.4e-05,9.9e-07,1.7e-06,6.7e-07
SDPLR,san400_0_7_3,theta,523.7,1.1e-04,2.2e-06,4.3e-04,4.0e-06
SDPLR,san400_0_9_1,theta,15.1,4.0e-05,1.1e-06,1.0e-06,3.4e-06
SDPLR,sanr200_0_7,theta,27.1,3.1e-05,9.4e-07,1.1e-03,1.0e-06
SDPLR,sanr200_0_9,theta,12.7,2.6e-05,2.2e-06,7.0e-06,1.7e-07
SDPLR,sanr400_0_5,theta,426.7,6.4e-05,2.7e-07,1.7e-05,1.0e-06
SDPLR,sanr400_0_7,theta,551.7,3.5e-05,4.1e-07,8.8e-05,7.2e-06


==> anc/experiments/PerfomanceProfiles/thetaPrime/AugMix.csv <==
instance,type,seed,statusCode,time,iter,tol,timeLimit,maxIters,itersZ,scaling,warmStart,k,n,numBlocks,avgBlockSize,minBlockSize,maxBlockSize,m,equations,inequalities,nnzA,densityAPercent,timeScaling,timeData,primalObj,dualObj,gap,pinf,dinf,compl,complNotPsdAbs,mu,evals,nnzY,gapOriginal,pinfOriginal,dinfOriginal,complOriginal
brock200_1,thetaPrime,452490270,tol,26.5,750,1.0e-12,7200.0,100000,50,true,false,200,200,1,200.0,200,200,19901,5067,14834,40000,0.00502487312195367,0.0,0.07382583618164062,-27.196716094132412,-27.19671609409841,5.0e-13,8.7e-13,2.8e-13,9.8e-13,7.0e-16,6.3e-01,1868602,5907,6.1e-13,4.4e-14,2.8e-11,1.2e-12
brock200_2,thetaPrime,917291261,tol,18.6,300,1.0e-12,7200.0,100000,50,true,false,200,200,1,200.0,200,200,19901,10025,9876,40000,0.00502487312195367,0.0,0.047833919525146484,-14.131007419881275,-14.131007419874576,1.6e-13,5.3e-13,1.6e-13,6.1e-13,1.3e-14,8.0e-01,1505609,10746,2.3e-13,3.2e-14,1.6e-11,8.9e-13
brock200_3,thetaPrime,296298601,tol,16.9,300,1.0e-12,7200.0,100000,50,true,false,200,200,1,200.0,200,200,19901,7853,12048,40000,0.00502487312195367,0.0,0.04720616340637207,-18.67179791085259,-18.671797910845015,1.5e-13,7.1e-13,9.0e-14,4.9e-13,9.0e-15,7.4e-01,1338627,8640,2.0e-13,3.5e-14,9.0e-12,6.5e-13
brock200_4,thetaPrime,725759525,tol,15.4,250,1.0e-12,7200.0,100000,50,true,false,200,200,1,200.0,200,200,19901,6812,13089,40000,0.00502487312195367,0.0,0.05020904541015625,-21.12107382369795,-21.1210738236967,2.2e-14,4.4e-14,7.0e-14,7.7e-14,1.8e-15,1.6e+00,1235653,7569,2.9e-14,2.2e-15,7.0e-12,1.0e-13
c_fat200_1,thetaPrime,414303423,tol,69.7,1650,1.0e-12,7200.0,100000,50,true,false,200,200,1,200.0,200,200,19901,18367,1534,40000,0.00502487312195367,0.0,0.04942798614501953,-12.000000000005649,-11.99999999999996,1.5e-13,9.5e-13,8.1e-15,2.1e-13,1.0e-15,5.8e-01,5401752,18623,2.3e-13,4.7e-14,8.7e-13,3.3e-13
c_fat200_2,thetaPrime,374659006,tol,5.9,200,1.0e-12,7200.0,100000,50,true,false,200,200,1,200.0,200,200,19901,16666,3235,40000,0.00502487312195367,0.0,0.05363607406616211,-23.999999999996422,-23.999999999999993,5.7e-14,1.5e-13,0.0e+00,8.5e-17,1.4e-16,6.0e-01,343592,18107,7.3e-14,7.3e-15,3.2e-13,8.7e-16
c_fat200_5,thetaPrime,681033121,tol,7.8,200,1.0e-12,7200.0,100000,50,true,false,200,200,1,200.0,200,200,19901,11428,8473,40000,0.00502487312195367,0.0,0.06545495986938477,-60.34527529850957,-60.345275298509485,6.5e-16,1.0e-16,2.4e-17,5.7e-16,1.9e-16,7.1e-01,526375,11428,8.8e-16,1.0e-15,3.4e-13,1.4e-15
hamming6_2,thetaPrime,351276835,tol,0.2,100,1.0e-12,7200.0,100000,50,true,false,64,64,1,64.0,64,64,2017,193,1824,4096,0.0495785820525533,0.0,0.0021791458129882812,-31.999999999999226,-32.00000000000015,1.3e-14,1.3e-13,1.1e-15,3.4e-14,2.1e-15,6.1e-01,44115,1025,1.4e-14,1.2e-14,5.3e-13,3.7e-14
hamming6_4,thetaPrime,565228904,iter,657.0,100000,1.0e-12,7200.0,100000,50,true,false,64,64,1,64.0,64,64,2017,1313,704,4096,0.0495785820525533,0.0,0.0015189647674560547,-3.999999999256203,-4.000000002011574,1.7e-10,1.4e-08,Inf,Inf,1.3e-10,7.5e+00,196421548,1537,3.1e-10,1.3e-09,4.2e-05,2.7e-08
hamming8_2,thetaPrime,396003040,tol,12.4,250,1.0e-12,7200.0,100000,50,true,false,256,256,1,256.0,256,256,32641,1025,31616,65536,0.0030636316289329372,0.1,0.20135092735290527,-128.00000000001216,-128.00000000000006,4.5e-14,4.1e-13,9.7e-16,1.2e-13,2.0e-16,3.8e+00,498466,14223,4.7e-14,1.8e-14,5.7e-12,1.2e-13
hamming8_4,thetaPrime,455487179,time,7200.0,44739,1.0e-12,7200.0,100000,50,true,false,256,256,1,256.0,256,256,32641,11777,20864,65536,0.0030636316289329372,0.0,0.11245298385620117,-16.000027330689406,-15.99999910701726,5.9e-07,4.1e-07,Inf,Inf,1.8e-08,1.5e+01,415521427,24208,8.6e-07,1.8e-08,2.2e-02,9.0e-08
johnson8_2_4,thetaPrime,467996275,tol,0.2,200,1.0e-12,7200.0,100000,50,true,false,28,28,1,28.0,28,28,379,169,210,784,0.2638522427440633,0.0,0.00017690658569335938,-4.000000000000696,-4.000000000003235,1.9e-13,7.8e-13,3.9e-13,4.1e-13,2.4e-13,4.3e+00,100454,176,2.8e-13,1.0e-13,5.7e-12,6.0e-13
johnson8_4_4,thetaPrime,493771539,tol,0.9,250,1.0e-12,7200.0,100000,50,true,false,70,70,1,70.0,70,70,2416,561,1855,4900,0.041390728476821195,0.0,0.0019240379333496094,-14.000000000000483,-13.99999999999991,1.6e-14,5.0e-14,3.4e-15,1.2e-14,2.5e-15,1.1e+00,196430,1119,1.9e-14,6.3e-15,1.5e-13,1.5e-14
johnson16_2_4,thetaPrime,529580799,iter,1831.6,100000,1.0e-12,7200.0,100000,50,true,false,120,120,1,120.0,120,120,7141,1681,5460,14400,0.014003640946646127,0.0,0.00819087028503418,-8.092174592646348,-7.986660630736709,3.9e-03,2.5e-03,Inf,Inf,1.2e-03,1.3e+00,287006886,2246,6.2e-03,1.6e-04,3.7e-01,5.4e-03
keller4,thetaPrime,951297849,tol,983.4,36100,1.0e-12,7200.0,100000,50,true,false,171,171,1,171.0,171,171,14536,5101,9435,29241,0.006879471656576775,0.0,0.0530550479888916,-13.465895608401873,-13.465895608400288,4.0e-14,7.6e-14,1.0e-12,1.1e-13,1.1e-15,7.4e-01,78106792,7735,5.7e-14,4.1e-15,8.6e-11,1.5e-13
MANN_a9,thetaPrime,285557868,tol,0.9,550,1.0e-12,7200.0,100000,50,true,false,45,45,1,45.0,45,45,991,73,918,2025,0.10090817356205853,0.0,0.0005099773406982422,-17.475031613080226,-17.475031613082862,6.3e-14,1.7e-13,1.9e-13,4.2e-13,5.8e-14,3.3e+00,250486,73,7.4e-14,1.8e-14,4.4e-12,4.8e-13
p_hat300_1,thetaPrime,68306418,time,7200.0,62029,1.0e-12,7200.0,100000,50,true,false,300,300,1,300.0,300,300,44851,33918,10933,90000,0.00222960469108827,0.1,0.18824505805969238,-10.02020665807274,-10.020206657931855,3.8e-12,1.8e-11,Inf,Inf,6.5e-13,6.5e-01,299582135,35254,6.7e-12,2.1e-12,9.4e-10,5.5e-11
p_hat300_2,thetaPrime,752743828,time,7200.1,29402,1.0e-12,7200.0,100000,50,true,false,300,300,1,300.0,300,300,44851,22923,21928,90000,0.00222960469108827,0.1,0.19840693473815918,-26.713734228912173,-26.71373395155652,3.9e-09,6.9e-07,Inf,Inf,2.8e-08,7.3e+00,342145383,30487,5.1e-09,2.8e-08,6.0e-03,3.5e-07
p_hat300_3,thetaPrime,186442687,tol,555.3,6100,1.0e-12,7200.0,100000,50,true,false,300,300,1,300.0,300,300,44851,11461,33390,90000,0.00222960469108827,0.0,0.2992699146270752,-40.700271656225624,-40.70027165623156,6.0e-14,9.5e-13,1.5e-13,2.3e-13,8.7e-16,1.1e+00,22266207,14830,7.2e-14,3.9e-14,2.3e-11,2.7e-13
san200_0_7_1,thetaPrime,765013372,tol,5.3,150,1.0e-12,7200.0,100000,50,true,false,200,200,1,200.0,200,200,19901,5971,13930,40000,0.00502487312195367,0.0,0.03995800018310547,-29.999999999999993,-30.0,8.5e-17,1.1e-16,0.0e+00,6.6e-18,6.6e-19,5.6e-01,355353,18109,5.8e-17,3.1e-17,3.7e-13,3.8e-16
san200_0_7_2,thetaPrime,904007051,tol,46.5,1400,1.0e-12,7200.0,100000,50,true,false,200,200,1,200.0,200,200,19901,5971,13930,40000,0.00502487312195367,0.0,0.04275012016296387,-18.00000000000372,-17.999999999998206,1.1e-13,5.0e-13,1.4e-13,7.8e-18,3.6e-14,7.6e-01,3510527,17263,1.5e-13,1.5e-13,1.4e-11,4.4e-16
san200_0_9_1,thetaPrime,590039376,tol,4.3,150,1.0e-12,7200.0,100000,50,true,false,200,200,1,200.0,200,200,19901,1991,17910,40000,0.00502487312195367,0.0,0.04682803153991699,-70.00000000000004,-70.0,2.4e-16,7.9e-16,1.6e-18,7.6e-18,4.9e-17,6.0e-01,243671,15623,0.0e+00,1.0e-15,1.6e-12,1.1e-15
san200_0_9_2,thetaPrime,617034027,tol,3.5,100,1.0e-12,7200.0,100000,50,true,false,200,200,1,200.0,200,200,19901,1991,17910,40000,0.00502487312195367,0.0,0.041285037994384766,-60.00000000000512,-59.99999999999849,4.9e-14,4.0e-14,1.3e-16,5.6e-17,1.1e-14,8.0e-01,212442,14458,5.5e-14,4.0e-14,7.1e-13,7.3e-16
san200_0_9_3,thetaPrime,232076948,tol,42.6,1550,1.0e-12,7200.0,100000,50,true,false,200,200,1,200.0,200,200,19901,1991,17910,40000,0.00502487312195367,0.0,0.0436551570892334,-43.99999999999631,-43.99999999999992,3.5e-14,1.2e-13,9.9e-18,3.0e-16,5.5e-16,5.8e-01,2901086,9419,3.9e-14,7.5e-15,1.7e-12,1.5e-15
sanr200_0_7,thetaPrime,119179408,tol,408.7,17350,1.0e-12,7200.0,100000,50,true,false,200,200,1,200.0,200,200,19901,6033,13868,40000,0.00502487312195367,0.0,0.042222023010253906,-23.63328637868803,-23.633286378667613,3.3e-13,8.9e-13,2.0e-13,9.8e-13,1.9e-14,6.3e-01,27146448,6852,4.2e-13,7.3e-14,2.0e-11,1.2e-12
sanr200_0_9,thetaPrime,146230334,tol,39.1,1650,1.0e-12,7200.0,100000,50,true,false,200,200,1,200.0,200,200,19901,2038,17863,40000,0.00502487312195367,0.0,0.0449068546295166,-48.90455389762063,-48.90455389751111,9.8e-13,8.7e-13,6.5e-14,3.0e-13,2.1e-15,5.8e-01,2519494,2664,1.1e-12,4.3e-14,6.3e-12,3.4e-13


==> anc/experiments/PerfomanceProfiles/thetaPrime/AugMix1e-6.csv <==
instance,type,seed,statusCode,time,iter,tol,timeLimit,maxIters,itersZ,scaling,warmStart,k,n,numBlocks,avgBlockSize,minBlockSize,maxBlockSize,m,equations,inequalities,nnzA,densityAPercent,timeScaling,timeData,primalObj,dualObj,gap,pinf,dinf,compl,complNotPsdAbs,mu,evals,nnzY,gapOriginal,pinfOriginal,dinfOriginal,complOriginal
brock200_1,thetaPrime,452490270,tol,8.4,100,1.0e-06,7200.0,100000,50,true,false,200,200,1,200.0,200,200,19901,5067,14834,40000,0.00502487312195367,0.1,0.146806001663208,-27.196715701527335,-27.19671541267621,4.2e-09,2.9e-08,4.6e-07,5.0e-07,1.1e-08,1.4e+01,635844,5907,5.2e-09,1.5e-09,4.6e-05,6.2e-07
brock200_2,thetaPrime,917291261,tol,14.3,150,1.0e-06,7200.0,100000,50,true,false,200,200,1,200.0,200,200,19901,10025,9876,40000,0.00502487312195367,0.0,0.09895801544189453,-14.131007392561964,-14.131007424408883,7.5e-10,1.1e-09,1.8e-08,5.0e-09,1.1e-10,2.5e+00,1159234,10746,1.1e-09,5.6e-11,1.8e-06,7.3e-09
brock200_3,thetaPrime,296298601,tol,9.9,100,1.0e-06,7200.0,100000,50,true,false,200,200,1,200.0,200,200,19901,7853,12048,40000,0.00502487312195367,0.0,0.06415200233459473,-18.671797097735972,-18.671800220268775,6.1e-08,1.8e-08,6.9e-07,3.7e-07,4.5e-08,9.1e+00,787032,8640,8.1e-08,8.8e-10,6.9e-05,5.0e-07
brock200_4,thetaPrime,725759525,tol,9.4,100,1.0e-06,7200.0,100000,50,true,false,200,200,1,200.0,200,200,19901,6812,13089,40000,0.00502487312195367,0.0,0.06329584121704102,-21.121073314536453,-21.12107307510091,4.2e-09,1.3e-08,5.9e-07,2.5e-07,1.3e-08,9.1e+00,741870,7569,5.5e-09,6.7e-10,6.0e-05,3.3e-07
c_fat200_1,thetaPrime,414303423,tol,14.7,150,1.0e-06,7200.0,100000,50,true,false,200,200,1,200.0,200,200,19901,18367,1534,40000,0.00502487312195367,0.0,0.06323409080505371,-11.999998979095587,-12.000005881874928,1.8e-07,2.0e-08,0.0e+00,1.5e-07,1.5e-07,1.1e+01,1203227,18468,2.8e-07,5.9e-09,5.6e-14,2.4e-07
c_fat200_2,thetaPrime,374659006,tol,2.7,50,1.0e-06,7200.0,100000,50,true,false,200,200,1,200.0,200,200,19901,16666,3235,40000,0.00502487312195367,0.0,0.06530213356018066,-23.999987945275258,-23.999973574568653,2.3e-07,1.1e-07,5.8e-09,2.8e-07,1.7e-07,5.0e+00,160945,17462,2.9e-07,9.8e-08,5.8e-07,3.6e-07
c_fat200_5,thetaPrime,681033121,tol,4.8,100,1.0e-06,7200.0,100000,50,true,false,200,200,1,200.0,200,200,19901,11428,8473,40000,0.00502487312195367,0.1,0.06192493438720703,-60.34527490914273,-60.34527387323732,7.7e-09,7.1e-09,6.6e-09,2.1e-07,1.1e-08,2.7e+00,309682,11428,8.5e-09,3.7e-09,6.6e-07,2.3e-07
hamming6_2,thetaPrime,351276835,tol,0.1,50,1.0e-06,7200.0,100000,50,true,false,64,64,1,64.0,64,64,2017,193,1824,4096,0.0495785820525533,0.0,0.001911163330078125,-32.000000021994474,-32.00000000242085,2.7e-10,7.0e-10,8.8e-11,2.6e-09,4.3e-11,1.9e+00,27480,1017,3.0e-10,6.8e-11,2.9e-09,2.9e-09
hamming6_4,thetaPrime,565228904,tol,211.8,25600,1.0e-06,7200.0,100000,50,true,false,64,64,1,64.0,64,64,2017,1313,704,4096,0.0495785820525533,0.0,0.0019261837005615234,-4.000000075292916,-3.9999999916841085,5.2e-09,2.0e-07,9.5e-07,1.9e-08,5.1e-10,9.6e+00,62095219,1537,9.3e-09,1.8e-08,3.1e-05,3.4e-08
hamming8_2,thetaPrime,396003040,tol,3.7,50,1.0e-06,7200.0,100000,50,true,false,256,256,1,256.0,256,256,32641,1025,31616,65536,0.0030636316289329372,0.1,0.2728440761566162,-128.00002013110856,-127.99999833318805,8.0e-08,8.4e-07,1.5e-09,1.7e-07,1.5e-10,6.0e+00,123236,11252,8.5e-08,3.7e-08,1.9e-07,1.8e-07
hamming8_4,thetaPrime,455487179,time,7200.1,42175,1.0e-06,7200.0,100000,50,true,false,256,256,1,256.0,256,256,32641,11777,20864,65536,0.0030636316289329372,0.1,0.19149494171142578,-15.999938500584125,-15.999999148381676,1.3e-06,7.2e-07,Inf,Inf,1.9e-08,1.3e+01,393079687,24272,1.8e-06,3.2e-08,2.4e-02,9.5e-08
johnson8_2_4,thetaPrime,467996275,tol,0.1,100,1.0e-06,7200.0,100000,50,true,false,28,28,1,28.0,28,28,379,169,210,784,0.2638522427440633,0.0,0.0007159709930419922,-3.9999999959755494,-4.000000361299863,2.7e-08,4.4e-08,4.4e-08,3.5e-08,2.7e-08,5.6e+00,62641,177,4.1e-08,5.9e-09,6.3e-07,5.2e-08
johnson8_4_4,thetaPrime,493771539,tol,0.4,50,1.0e-06,7200.0,100000,50,true,false,70,70,1,70.0,70,70,2416,561,1855,4900,0.041390728476821195,0.0,0.005053043365478516,-13.999995425610244,-13.999999445319942,1.1e-07,1.2e-07,1.4e-08,4.6e-08,6.6e-09,2.9e+00,76687,1119,1.4e-07,9.8e-09,5.1e-07,5.8e-08
johnson16_2_4,thetaPrime,529580799,iter,1861.8,100000,1.0e-06,7200.0,100000,50,true,false,120,120,1,120.0,120,120,7141,1681,5460,14400,0.014003640946646127,0.0,0.018744945526123047,-8.092174592646348,-7.986660630736709,3.9e-03,2.5e-03,Inf,Inf,1.2e-03,1.3e+00,287006886,2246,6.2e-03,1.6e-04,3.7e-01,5.4e-03
keller4,thetaPrime,951297849,tol,29.8,350,1.0e-06,7200.0,100000,50,true,false,171,171,1,171.0,171,171,14536,5101,9435,29241,0.006879471656576775,0.0,0.09989500045776367,-13.465895592594277,-13.465895584225438,2.1e-10,5.9e-09,8.9e-07,9.8e-08,1.7e-10,5.7e+00,2747140,7729,3.0e-10,3.2e-10,7.6e-05,1.4e-07
MANN_a9,thetaPrime,285557868,tol,0.4,200,1.0e-06,7200.0,100000,50,true,false,45,45,1,45.0,45,45,991,73,918,2025,0.10090817356205853,0.0,0.0005080699920654297,-17.475031620645627,-17.475030237297425,3.3e-08,1.6e-08,1.5e-07,3.1e-07,3.3e-08,2.1e+01,105275,73,3.8e-08,1.6e-09,3.4e-06,3.6e-07
p_hat300_1,thetaPrime,68306418,tol,479.6,1500,1.0e-06,7200.0,100000,50,true,false,300,300,1,300.0,300,300,44851,33918,10933,90000,0.00222960469108827,0.2,0.6032140254974365,-10.020206718956992,-10.020206649095163,1.9e-09,8.8e-08,6.3e-07,2.6e-08,2.7e-10,4.7e+00,21637916,35278,3.3e-09,3.6e-09,9.5e-05,4.5e-08
p_hat300_2,thetaPrime,752743828,time,7200.1,28034,1.0e-06,7200.0,100000,50,true,false,300,300,1,300.0,300,300,44851,22923,21928,90000,0.00222960469108827,0.3,0.23738789558410645,-26.713737442976367,-26.713735090154138,3.3e-08,7.1e-07,Inf,Inf,1.2e-08,7.3e+00,326555646,30507,4.3e-08,2.9e-08,6.1e-03,3.8e-07
p_hat300_3,thetaPrime,186442687,tol,114.9,550,1.0e-06,7200.0,100000,50,true,false,300,300,1,300.0,300,300,44851,11461,33390,90000,0.00222960469108827,0.3,0.3253030776977539,-40.700273517739916,-40.700272573005556,9.6e-09,1.8e-07,1.3e-07,9.1e-08,9.6e-09,3.3e+01,5000416,14769,1.1e-08,7.3e-09,2.0e-05,1.1e-07
san200_0_7_1,thetaPrime,765013372,tol,3.5,50,1.0e-06,7200.0,100000,50,true,false,200,200,1,200.0,200,200,19901,5971,13930,40000,0.00502487312195367,0.1,0.07860994338989258,-29.999999920047657,-29.999999960749836,5.5e-10,9.1e-10,6.5e-12,2.2e-10,3.1e-10,3.3e+00,231261,16762,6.7e-10,5.5e-11,6.5e-10,2.6e-10
san200_0_7_2,thetaPrime,904007051,tol,15.5,250,1.0e-06,7200.0,100000,50,true,false,200,200,1,200.0,200,200,19901,5971,13930,40000,0.00502487312195367,0.0,0.051516056060791016,-17.999975295469362,-17.999983130226937,1.6e-07,3.2e-07,2.8e-08,1.2e-07,2.1e-07,1.3e+01,1218299,9721,2.1e-07,1.6e-08,2.8e-06,1.7e-07
san200_0_9_1,thetaPrime,590039376,tol,2.3,50,1.0e-06,7200.0,100000,50,true,false,200,200,1,200.0,200,200,19901,1991,17910,40000,0.00502487312195367,0.1,0.05353879928588867,-69.99999956128998,-69.99999992437726,2.4e-09,2.5e-09,5.4e-12,3.1e-10,1.8e-10,3.3e+00,125516,12367,2.6e-09,3.0e-10,5.4e-10,3.4e-10
san200_0_9_2,thetaPrime,617034027,tol,2.4,50,1.0e-06,7200.0,100000,50,true,false,200,200,1,200.0,200,200,19901,1991,17910,40000,0.00502487312195367,0.0,0.04837203025817871,-59.999999995021085,-60.00000000029412,3.9e-11,3.4e-10,0.0e+00,5.4e-12,5.4e-12,3.3e+00,149561,12361,4.4e-11,2.5e-11,1.1e-12,6.0e-12
san200_0_9_3,thetaPrime,232076948,tol,16.4,450,1.0e-06,7200.0,100000,50,true,false,200,200,1,200.0,200,200,19901,1991,17910,40000,0.00502487312195367,0.0,0.09469008445739746,-43.99990784499036,-43.99993949451106,3.1e-07,1.4e-07,7.2e-09,9.3e-07,3.1e-07,7.6e+00,1107415,3052,3.6e-07,8.0e-09,7.2e-07,1.1e-06
sanr200_0_7,thetaPrime,119179408,tol,8.8,100,1.0e-06,7200.0,100000,50,true,false,200,200,1,200.0,200,200,19901,6033,13868,40000,0.00502487312195367,0.1,0.06365203857421875,-23.633286450446445,-23.633289321283314,4.7e-08,1.7e-08,2.0e-07,4.4e-07,5.6e-08,1.2e+01,701283,6852,5.9e-08,8.7e-10,2.0e-05,5.6e-07
sanr200_0_9,thetaPrime,146230334,tol,5.4,100,1.0e-06,7200.0,100000,50,true,false,200,200,1,200.0,200,200,19901,2038,17863,40000,0.00502487312195367,0.0,0.05818796157836914,-48.9045514143103,-48.904547781974046,3.2e-08,8.8e-08,2.4e-07,5.4e-07,1.4e-08,1.4e+01,381407,2664,3.7e-08,4.4e-09,2.4e-05,6.1e-07


==> anc/experiments/PerfomanceProfiles/thetaPrime/MOSEK.csv <==
solver,instance,type,time,gapOriginal,pinfOriginal,dinfOriginal,complOriginal
MOSEK,brock200_1,thetaPrime,340.0,3.8e-10,1.0e-08,1.4e-10,1.5e-10
MOSEK,brock200_2,thetaPrime,320.5,2.8e-10,4.1e-09,4.4e-11,7.5e-11
MOSEK,brock200_3,thetaPrime,356.7,6.6e-10,1.3e-08,1.2e-10,2.0e-10
MOSEK,brock200_4,thetaPrime,333.0,2.2e-10,4.7e-09,5.2e-11,6.9e-11
MOSEK,c_fat200_1,thetaPrime,187.8,1.6e-11,2.0e-10,1.2e-12,2.3e-11
MOSEK,c_fat200_2,thetaPrime,196.5,6.1e-14,1.1e-12,1.9e-12,1.2e-13
MOSEK,c_fat200_5,thetaPrime,279.6,5.2e-14,3.5e-12,2.5e-13,8.9e-14
MOSEK,hamming6_2,thetaPrime,0.6,5.8e-11,1.8e-09,2.8e-11,3.0e-10
MOSEK,hamming6_4,thetaPrime,0.6,4.0e-15,2.3e-14,5.3e-15,1.8e-14
MOSEK,hamming8_2,thetaPrime,831.7,6.1e-11,7.8e-09,2.9e-11,8.3e-11
MOSEK,hamming8_4,thetaPrime,830.8,2.5e-11,4.0e-10,1.2e-12,7.9e-11
MOSEK,johnson8_2_4,thetaPrime,0.0,3.0e-16,3.7e-15,5.6e-15,8.2e-16
MOSEK,johnson8_4_4,thetaPrime,0.8,4.4e-14,7.7e-13,2.2e-14,1.2e-13
MOSEK,johnson16_2_4,thetaPrime,9.4,1.2e-12,3.0e-12,1.1e-13,1.8e-13
MOSEK,keller4,thetaPrime,168.6,1.5e-11,2.1e-10,2.0e-12,6.6e-12
MOSEK,MANN_a9,thetaPrime,0.2,9.5e-15,1.8e-13,2.7e-14,3.3e-14
MOSEK,p_hat300_1,thetaPrime,4111.5,1.1e-09,1.2e-08,1.1e-10,3.3e-10
MOSEK,p_hat300_2,thetaPrime,5645.8,1.4e-10,3.8e-09,4.0e-11,1.1e-10
MOSEK,p_hat300_3,thetaPrime,4611.8,1.6e-11,6.7e-10,6.4e-12,7.8e-12
MOSEK,san200_0_7_1,thetaPrime,253.7,5.9e-12,1.1e-10,2.2e-13,1.9e-11
MOSEK,san200_0_7_2,thetaPrime,521.5,5.2e-13,9.4e-12,1.2e-13,4.1e-13
MOSEK,san200_0_9_1,thetaPrime,298.3,2.7e-14,7.0e-13,1.1e-12,8.2e-14
MOSEK,san200_0_9_2,thetaPrime,334.3,8.3e-12,1.6e-10,1.5e-12,1.0e-11
MOSEK,san200_0_9_3,thetaPrime,425.0,6.6e-11,2.1e-09,9.1e-13,4.0e-10
MOSEK,sanr200_0_7,thetaPrime,349.7,4.1e-11,9.9e-10,1.5e-11,2.1e-11
MOSEK,sanr200_0_9,thetaPrime,405.1,3.4e-11,1.7e-09,2.6e-11,1.8e-11


==> anc/experiments/PerfomanceProfiles/thetaPrime/SCS.csv <==
solver,instance,type,time,gapOriginal,pinfOriginal,dinfOriginal,complOriginal
SCS,brock200_1,thetaPrime,128.2,1.5e-07,4.6e-05,8.0e-08,8.0e-05
SCS,brock200_2,thetaPrime,59.1,1.9e-07,1.8e-05,6.6e-08,4.1e-05
SCS,brock200_3,thetaPrime,73.6,2.2e-07,3.4e-05,7.8e-08,7.0e-05
SCS,brock200_4,thetaPrime,69.9,3.0e-07,5.1e-05,7.8e-08,1.0e-04
SCS,c_fat200_1,thetaPrime,30.4,5.9e-07,8.6e-06,1.9e-07,5.3e-05
SCS,c_fat200_2,thetaPrime,2.4,2.7e-10,7.3e-10,4.4e-12,2.7e-10
SCS,c_fat200_5,thetaPrime,2.1,2.5e-09,1.1e-06,1.0e-09,2.0e-06
SCS,hamming6_2,thetaPrime,0.1,3.1e-09,2.1e-11,2.2e-07,2.2e-07
SCS,hamming6_4,thetaPrime,0.1,9.7e-08,3.3e-08,9.0e-08,1.4e-07
SCS,hamming8_2,thetaPrime,5.0,8.6e-09,7.7e-07,9.9e-14,5.2e-07
SCS,hamming8_4,thetaPrime,2.8,1.4e-09,1.7e-07,4.1e-14,4.3e-07
SCS,johnson8_2_4,thetaPrime,0.1,5.3e-07,3.4e-08,6.9e-07,8.6e-18
SCS,johnson8_4_4,thetaPrime,0.2,2.4e-09,1.4e-08,3.1e-14,2.0e-08
SCS,johnson16_2_4,thetaPrime,0.3,1.2e-07,6.8e-12,1.9e-14,1.2e-07
SCS,keller4,thetaPrime,52.4,1.2e-06,2.1e-05,6.2e-07,7.2e-05
SCS,MANN_a9,thetaPrime,0.0,1.8e-08,4.6e-07,6.2e-08,3.9e-07
SCS,p_hat300_1,thetaPrime,176.6,1.6e-06,5.1e-05,4.9e-08,1.8e-04
SCS,p_hat300_2,thetaPrime,1988.8,5.7e-07,5.6e-05,2.6e-08,1.5e-04
SCS,p_hat300_3,thetaPrime,1724.8,5.0e-08,2.5e-05,5.4e-09,5.1e-05
SCS,san200_0_7_1,thetaPrime,2.8,8.4e-09,2.9e-06,1.8e-08,3.1e-06
SCS,san200_0_7_2,thetaPrime,21.0,3.6e-08,6.5e-06,1.3e-07,1.9e-05
SCS,san200_0_9_1,thetaPrime,18.0,1.2e-08,1.8e-06,7.3e-08,2.6e-06
SCS,san200_0_9_2,thetaPrime,15.3,1.9e-07,6.4e-07,2.2e-07,6.2e-07
SCS,san200_0_9_3,thetaPrime,105.8,8.9e-09,3.4e-06,3.8e-07,8.1e-06
SCS,sanr200_0_7,thetaPrime,64.6,2.7e-07,4.2e-05,5.2e-07,7.6e-05
SCS,sanr200_0_9,thetaPrime,111.3,4.4e-08,1.5e-05,1.1e-07,2.3e-05


==> anc/experiments/PerfomanceProfiles/thetaPrime/SDPLR.csv <==
solver,instance,type,time,gapOriginal,pinfOriginal,dinfOriginal,complOriginal
SDPLR,brock200_1,thetaPrime,1001.5,3.0e-05,7.9e-07,3.6e-06,4.3e-07
SDPLR,brock200_2,thetaPrime,440.0,4.3e-05,1.1e-06,5.6e-06,1.7e-07
SDPLR,brock200_3,thetaPrime,592.3,3.9e-05,7.6e-07,6.8e-06,3.8e-07
SDPLR,brock200_4,thetaPrime,839.2,4.1e-05,6.6e-07,1.9e-05,2.2e-11
SDPLR,c_fat200_1,thetaPrime,103.3,3.0e-05,5.8e-07,2.6e-05,9.3e-06
SDPLR,c_fat200_2,thetaPrime,34.5,4.2e-07,1.4e-07,5.7e-05,6.2e-06
SDPLR,c_fat200_5,thetaPrime,83.5,4.0e-06,2.1e-07,6.0e-06,1.6e-06
SDPLR,hamming6_2,thetaPrime,1.8,3.7e-05,8.8e-07,1.2e-05,8.6e-06
SDPLR,hamming6_4,thetaPrime,0.8,1.7e-05,2.1e-06,2.3e-03,1.4e-05
SDPLR,hamming8_2,thetaPrime,448.7,6.4e-05,4.4e-07,6.3e-07,2.8e-07
SDPLR,hamming8_4,thetaPrime,308.9,6.5e-05,2.0e-07,7.1e-05,1.5e-06
SDPLR,johnson8_2_4,thetaPrime,0.0,1.3e-05,1.1e-06,2.4e-04,2.1e-05
SDPLR,johnson8_4_4,thetaPrime,1.6,1.8e-06,6.1e-07,8.3e-06,4.7e-06
SDPLR,johnson16_2_4,thetaPrime,39.1,1.1e-04,1.6e-06,1.0e-04,9.9e-06
SDPLR,keller4,thetaPrime,1226.7,1.5e-05,7.7e-07,1.9e-05,9.4e-07
SDPLR,MANN_a9,thetaPrime,0.4,5.0e-05,1.4e-06,3.2e-05,3.1e-06
SDPLR,p_hat300_1,thetaPrime,2821.3,8.4e-05,5.1e-07,2.8e-05,3.1e-07
SDPLR,p_hat300_2,thetaPrime,7200.0,2.1e-03,8.5e-06,8.1e-13,8.9e-06
SDPLR,p_hat300_3,thetaPrime,7200.0,1.0e-02,6.6e-05,1.5e-05,2.8e-06
SDPLR,san200_0_7_1,thetaPrime,169.8,2.7e-06,3.0e-07,2.1e-06,1.1e-06
SDPLR,san200_0_7_2,thetaPrime,627.6,8.3e-05,2.0e-06,1.4e-04,1.6e-08
SDPLR,san200_0_9_1,thetaPrime,296.8,5.3e-06,1.2e-06,2.8e-05,4.5e-10
SDPLR,san200_0_9_2,thetaPrime,437.2,1.1e-05,3.0e-06,2.2e-05,4.4e-07
SDPLR,san200_0_9_3,thetaPrime,1703.4,6.5e-06,2.7e-07,2.0e-04,2.3e-06
SDPLR,sanr200_0_7,thetaPrime,794.6,3.1e-05,6.6e-07,6.6e-06,1.3e-07
SDPLR,sanr200_0_9,thetaPrime,1409.8,2.7e-05,1.5e-06,1.5e-06,2.4e-08


==> anc/experiments/Project.toml <==
[deps]
ArgParse = "c7e460c6-2fb9-53a9-8c5b-16f535851c63"
AugmentedMixing = "89a84445-82bb-4092-9f59-c9538ad316c1"
BenchmarkProfiles = "ecbce9bc-3e5e-569d-9e29-55181f61f8d0"
CSV = "336ed68f-0bac-5ca0-87d4-7b16caf5d00b"
DoubleFloats = "497a8b3b-efae-58df-a0af-a86822472b78"
Dualization = "191a621a-6537-11e9-281d-650236a99e60"
Hypatia = "b99e6be6-89ff-11e8-14f8-45c827f4f8f2"
JLD2 = "033835bb-8acc-5ee8-8aae-3f567f8a3819"
JuMP = "4076af6c-e467-56ae-b986-b466b2749572"
MosekTools = "1ec41992-ff65-5c91-ac43-2df89e9693a4"
MutableArithmetics = "d8a4904e-b15c-11e9-3269-09a3773c0cb0"
Optim = "429524aa-4258-5aef-a3af-852621145aeb"
SCS = "c946c3f1-0d1f-5ce8-9dea-7daa1f7e2d13"
SDPLR = "56161740-ea4e-4253-9d15-43c62ff94d95"
Scanf = "6ef1bc8b-493b-44e1-8d40-549aa65c4b41"
Tables = "bd369af6-aec1-5ad0-b16a-f7cc5008161c"

[sources]
AugmentedMixing = {path = ".."}


==> anc/experiments/benchmark.jl <==
cd(@__DIR__)
using Pkg
Pkg.activate(".")
Pkg.instantiate()

using AugmentedMixing,
    Printf,
    Scanf,
    JuMP,
    LinearAlgebra,
    SparseArrays,
    Random,
    JLD2,
    CSV,
    Tables,
    DoubleFloats

include("./sdp_met.jl")
include("./theta_new.jl")
include("./qo_srflp.jl")
include("./edge_expansion.jl")
include("./solveJuMP.jl")

function filename_without_extension(filepath::AbstractString)
    return basename(splitext(filepath)[1])
end

function format_error(val::AbstractFloat)
    if iszero(val)
        return "0.0e+00"
    end
    return @sprintf "%.1e" abs(val)
end

function format_time(val::AbstractFloat)
    if iszero(val)
        return "0.0"
    end
    return @sprintf "%.1f" abs(val)
end

function append_to_csv(filename::String, data::NamedTuple)

    # format some important fields
    haskey(data, :time) && (data = merge(data, (time=format_time(data.time),)))
    haskey(data, :timeScaling) &&
        (data = merge(data, (timeScaling=format_time(data.timeScaling),)))
    haskey(data, :timeDate) && (data = merge(data, (timeData=format_time(data.timeData),)))
    haskey(data, :tol) && (data = merge(data, (tol=format_error(data.tol),)))
    haskey(data, :gap) && (data = merge(data, (gap=format_error(data.gap),)))
    haskey(data, :pinf) && (data = merge(data, (pinf=format_error(data.pinf),)))
    haskey(data, :dinf) && (data = merge(data, (dinf=format_error(data.dinf),)))
    haskey(data, :compl) && (data = merge(data, (compl=format_error(data.compl),)))
    haskey(data, :complNotPsdAbs) &&
        (data = merge(data, (complNotPsdAbs=format_error(data.complNotPsdAbs),)))
    haskey(data, :gapOriginal) &&
        (data = merge(data, (gapOriginal=format_error(data.gapOriginal),)))
    haskey(data, :pinfOriginal) &&
        (data = merge(data, (pinfOriginal=format_error(data.pinfOriginal),)))
    haskey(data, :dinfOriginal) &&
        (data = merge(data, (dinfOriginal=format_error(data.dinfOriginal),)))
    haskey(data, :complOriginal) &&
        (data = merge(data, (complOriginal=format_error(data.complOriginal),)))
    haskey(data, :mu) && (data = merge(data, (mu=format_error(data.mu),)))

    # Convert NamedTuple to a single-row table
    row = Tables.rowtable([data])

    # Check if file exists and is non-empty
    if isfile(filename) && filesize(filename) > 0
        # Append without headers
        CSV.write(filename, row; append=true, writeheader=false)
    else
        # Write with headers (file is new or empty)
        CSV.write(filename, row)
    end
end

function run_SCS_solver(sdp, instance_name, instance_type, time_limit, output_dir)
    optimizers = [
        (
            optimizer_with_attributes(
                SCS.Optimizer,
                "time_limit_secs" => time_limit,
                "eps_abs" => 1e-6,
                "eps_rel" => 1e-6,
            ),
            "SCS",
        ),
    ]
    for (optimizer, solver_name) in optimizers
        output_file = output_dir * solver_name * ".log"
        open(output_file, "a") do io
            redirect_stdout(io) do
                @printf "instance: %s\n" instance_name
                @printf "type: %s\n" instance_type
                flush(io)
                XOpt, yOpt, ZOpt, t = solveJuMP(sdp, optimizer)
                errors = print_errors(sdp, XOpt, yOpt, ZOpt)
                append_to_csv(
                    output_dir * solver_name * ".csv",
                    merge(
                        (
                            solver=solver_name,
                            instance=instance_name,
                            type=instance_type,
                            time=t,
                        ),
                        errors,
                    ),
                )
            end
        end
        GC.gc(true)
    end
end

function run_other_solvers(sdp, instance_name, instance_type, time_limit, output_dir)
    optimizers = [
        (
            optimizer_with_attributes(
                SCS.Optimizer,
                "time_limit_secs" => time_limit,
                "eps_abs" => 1e-6,
                "eps_rel" => 1e-6,
            ),
            "SCS",
        ),
        (optimizer_with_attributes(SDPLR.Optimizer, "timelim" => time_limit), "SDPLR"),
        (
            optimizer_with_attributes(
                Mosek.Optimizer,
                "MSK_DPAR_OPTIMIZER_MAX_TIME" => time_limit,
                "MSK_IPAR_NUM_THREADS" => 4,
            ),
            "MOSEK",
        ),
    ]
    for (optimizer, solver_name) in optimizers
        output_file = output_dir * solver_name * ".log"
        open(output_file, "a") do io
            redirect_stdout(io) do
                @printf "instance: %s\n" instance_name
                @printf "type: %s\n" instance_type
                flush(io)
                XOpt, yOpt, ZOpt, t = solveJuMP(sdp, optimizer)
                errors = print_errors(sdp, XOpt, yOpt, ZOpt)
                append_to_csv(
                    output_dir * solver_name * ".csv",
                    merge(
                        (
                            solver=solver_name,
                            instance=instance_name,
                            type=instance_type,
                            time=t,
                        ),
                        errors,
                    ),
                )
            end
        end
        GC.gc(true)
    end
end

function run_other_solvers_high_precision(
    sdp, instance_name, instance_type, time_limit, output_dir
)
    optimizers = [(
        optimizer_with_attributes(
            Hypatia.Optimizer{Double64}, "time_limit" => time_limit, "tol_rel_opt" => 1e-20
        ),
        "Hypatia",
    )]
    for (optimizer, solver_name) in optimizers
        output_file = output_dir * solver_name * ".log"
        open(output_file, "a") do io
            redirect_stdout(io) do
                @printf "instance: %s\n" instance_name
                @printf "type: %s\n" instance_type
                flush(io)
                XOpt, yOpt, ZOpt, t = if (solver_name == "Hypatia")
                    solveJuMPGeneric_dual(sdp, optimizer)
                else
                    solveJuMPGeneric(sdp, optimizer)
                end
                errors = print_errors(sdp, XOpt, yOpt, ZOpt)
                append_to_csv(
                    output_dir * solver_name * ".csv",
                    merge(
                        (
                            solver=solver_name,
                            instance=instance_name,
                            type=instance_type,
                            time=t,
                        ),
                        errors,
                    ),
                )
            end
        end
        GC.gc(true)
    end
end

function run_max_cut_instance(
    filename::String, num_runs::Int64, output_dir::String; cuts::Bool, T=Float64
)
    @assert num_runs > 0
    @assert cuts

    sdp = max_cut(filename; T=T, cuts=cuts, diagC0=true)

    run_SCS_solver(
        sdp, filename_without_extension(basename(filename)), "maxCutMet", 7200.0, output_dir
    )

    output_file =
        output_dir * (cuts ? "maxCutMet/" : "maxCutBasic/") * basename(filename) * ".log"
    open(output_file, "w") do io
        redirect_stdout(io) do
            for run in 1:num_runs
                seed = hash(filename * string(run)) % 1_000_000_000
                Random.seed!(seed)
                _, _, _, _, _, output_tuple = augmented_mixing(
                    sdp; time_limit=7200.0, max_iters=100_000
                )
                append_to_csv(
                    output_dir * "summary.csv",
                    merge(
                        (
                            instance=basename(filename),
                            type=basename(dirname(filename)),
                            seed=seed,
                        ),
                        output_tuple,
                    ),
                )
                append_to_csv(
                    output_dir *
                    (cuts ? "maxCutMet/maxCutMet.csv" : "maxCutBasic/maxCutBasic.csv"),
                    merge(
                        (
                            instance=basename(filename),
                            type=basename(dirname(filename)),
                            seed=seed,
                        ),
                        output_tuple,
                    ),
                )
            end
        end
    end
end

function run_theta_instance(
    filename::String, num_runs::Int64, output_dir::String; prime::Bool, T=Float64
)
    @assert num_runs > 0

    sdp = theta(filename; prime=prime)

    run_other_solvers(
        sdp,
        filename_without_extension(basename(filename)),
        prime ? "thetaPrime" : "theta",
        7200.0,
        output_dir,
    )

    output_file =
        output_dir * (prime ? "thetaPrime/" : "theta/") * basename(filename) * ".log"
    open(output_file, "w") do io
        redirect_stdout(io) do
            for run in 1:num_runs
                seed = hash(filename * string(run)) % 1_000_000_000
                Random.seed!(seed)
                _, _, _, _, _, output_tuple = augmented_mixing(
                    sdp; time_limit=7200.0, max_iters=100_000
                )

                append_to_csv(
                    output_dir * "summary.csv",
                    merge(
                        (
                            instance=filename_without_extension(filename),
                            type=basename(dirname(filename)),
                            seed=seed,
                        ),
                        output_tuple,
                    ),
                )
                append_to_csv(
                    output_dir * (prime ? "thetaPrime/thetaPrime.csv" : "theta/theta.csv"),
                    merge(
                        (
                            instance=filename_without_extension(filename),
                            type=basename(dirname(filename)),
                            seed=seed,
                        ),
                        output_tuple,
                    ),
                )
            end
        end
    end
end

function run_srflp_instance(
    filename::String, num_runs::Int64, output_dir::String; cuts::Bool, T=Float64
)
    @assert num_runs > 0

    sdp = srflp(filename; T=Float64, cuts=cuts, diagC0=true)

    if cuts
        run_SCS_solver(
            sdp,
            filename_without_extension(basename(filename)),
            "srflpMet",
            7200.0,
            output_dir,
        )
    else
        run_other_solvers(
            sdp,
            filename_without_extension(basename(filename)),
            "srflpBasic",
            7200.0,
            output_dir,
        )
    end

    output_file =
        output_dir * (cuts ? "srflpMet/" : "srflpBasic/") * basename(filename) * ".log"
    open(output_file, "w") do io
        redirect_stdout(io) do
            for run in 1:num_runs
                seed = hash(filename * string(run)) % 1_000_000_000
                Random.seed!(seed)
                _, _, _, _, _, output_tuple = augmented_mixing(
                    sdp; time_limit=7200.0, max_iters=100_000
                )
                append_to_csv(
                    output_dir * "summary.csv",
                    merge(
                        (
                            instance=basename(filename),
                            type=basename(dirname(filename)),
                            seed=seed,
                        ),
                        output_tuple,
                    ),
                )
                append_to_csv(
                    output_dir *
                    (cuts ? "srflpMet/srflpMet.csv" : "srflpBasic/srflpBasic.csv"),
                    merge(
                        (
                            instance=basename(filename),
                            type=basename(dirname(filename)),
                            seed=seed,
                        ),
                        output_tuple,
                    ),
                )
            end
        end
    end
end

function run_edge_expansion_instance(
    filename::String, num_runs::Int64, output_dir::String; T=Float64, dnn=true
)
    @assert num_runs > 0

    sdp = edge_expansion(
        filename; dnn=dnn, bqp_a=false, bqp_b=false, bqp_c=false, bqp_d=false
    )

    run_other_solvers(
        sdp,
        filename_without_extension(basename(filename)),
        dnn ? "edgeExpansionDnn" : "edgeExpansionBasic",
        7200.0,
        output_dir,
    )

    output_file =
        output_dir *
        (dnn ? "edgeExpansionDnn/" : "edgeExpansionBasic/") *
        basename(filename) *
        ".log"
    open(output_file, "w") do io
        redirect_stdout(io) do
            for run in 1:num_runs
                seed = hash(filename * string(run)) % 1_000_000_000
                Random.seed!(seed)
                _, _, _, _, _, output_tuple = augmented_mixing(
                    sdp; time_limit=7200.0, max_iters=100_000
                )
                append_to_csv(
                    output_dir * "summary.csv",
                    merge(
                        (
                            instance=filename_without_extension(filename),
                            type=basename(dirname(filename)),
                            seed=seed,
                        ),
                        output_tuple,
                    ),
                )
                append_to_csv(
                    output_dir * (
                        if dnn
                            "edgeExpansionDnn/edgeExpansionDnn.csv"
                        else
                            "edgeExpansionBasic/edgeExpansionBasic.csv"
                        end
                    ),
                    merge(
                        (
                            instance=filename_without_extension(filename),
                            type=basename(dirname(filename)),
                            seed=seed,
                        ),
                        output_tuple,
                    ),
                )
            end
        end
    end
end

function run_rand_instance(filename::String, num_runs::Int64, output_dir::String; T=Float64)
    @assert num_runs > 0

    @load filename sdp

    run_other_solvers(
        sdp, filename_without_extension(basename(filename)), "rand", 7200.0, output_dir
    )

    output_file = output_dir * "rand/" * basename(filename) * ".log"
    open(output_file, "w") do io
        redirect_stdout(io) do
            for run in 1:num_runs
                seed = hash(filename * string(run)) % 1_000_000_000
                Random.seed!(seed)
                _, _, _, _, _, output_tuple = augmented_mixing(
                    sdp; time_limit=7200.0, max_iters=100_000
                )
                append_to_csv(
                    output_dir * "summary.csv",
                    merge(
                        (
                            instance=filename_without_extension(filename),
                            type=basename(dirname(filename)),
                            seed=seed,
                        ),
                        output_tuple,
                    ),
                )
                append_to_csv(
                    output_dir * "rand/rand.csv",
                    merge(
                        (
                            instance=filename_without_extension(filename),
                            type=basename(dirname(filename)),
                            seed=seed,
                        ),
                        output_tuple,
                    ),
                )
            end
        end
    end
end

function run_high_precision_instance(
    filename::String, num_runs::Int64, output_dir::String; T=Float64
)
    @assert num_runs > 0

    @load filename sdp

    run_other_solvers_high_precision(
        SdpData(sdp, Double64),
        filename_without_extension(filename),
        "high",
        7200.0,
        output_dir,
    )

    output_file = output_dir * "high/" * basename(filename) * ".log"
    open(output_file, "w") do io
        redirect_stdout(io) do
            for run in 1:num_runs
                seed = hash(filename * string(run)) % 1_000_000_000
                Random.seed!(seed)
                _, _, _, _, warm_start, output_tuple = augmented_mixing(
                    sdp; time_limit=7200.0, max_iters=100_000
                )
                # append_to_csv(
                #     output_dir * "summary.csv",
                #     merge(
                #         (
                #             instance=filename_without_extension(filename),
                #             type=basename(dirname(filename)),
                #             seed=seed,
                #         ),
                #         output_tuple,
                #     ),
                # )
                # append_to_csv(
                #     output_dir * "high/high.csv",
                #     merge(
                #         (
                #             instance=filename_without_extension(filename),
                #             type=basename(dirname(filename)),
                #             seed=seed,
                #         ),
                #         output_tuple,
                #     ),
                # )

                time_Float64 = output_tuple.time
                iter_Float64 = output_tuple.iter

                _, _, _, _, _, output_tuple = augmented_mixing(
                    SdpData(sdp, Double64);
                    tol=Double64(1e-20),
                    time_limit=7200.0 - time_Float64,
                    max_iters=100_000 - iter_Float64,
                    warm_start=WarmStart(warm_start, Double64),
                )

                output_tuple = (; output_tuple..., time=output_tuple.time + time_Float64)
                output_tuple = (; output_tuple..., iter=output_tuple.iter + iter_Float64)

                append_to_csv(
                    output_dir * "summary.csv",
                    merge(
                        (
                            instance=filename_without_extension(filename),
                            type=basename(dirname(filename)),
                            seed=seed,
                        ),
                        output_tuple,
                    ),
                )
                append_to_csv(
                    output_dir * "high/high.csv",
                    merge(
                        (
                            instance=filename_without_extension(filename),
                            type=basename(dirname(filename)),
                            seed=seed,
                        ),
                        output_tuple,
                    ),
                )
            end
        end
    end
end

function delete_non_warm_up_instance(file::String)
    if !occursin("AAA_delete_me", file)
        rm(file)
    end
end

function run_tests(;
    num_runs::Int,
    output_dir::String,
    max_cut_met::Bool,
    theta::Bool,
    theta_prime::Bool,
    srflp_basic::Bool,
    srflp_met::Bool,
    edge_expansion_basic::Bool,
    edge_expansion_dnn::Bool,
    rand_gen::Bool,
    high_precision::Bool,
)

    if max_cut_met
        @printf "\nMax-Cut with all triangle inequalities\n"
        input_dir = "./instances/benchmark/maxCutMet/"
        !isdir(output_dir * "maxCutMet") && mkpath(output_dir * "maxCutMet")

        instances = readdir(input_dir)
        for file in instances
            GC.gc(true)
            filepath = joinpath(input_dir, file)
            if isfile(filepath) # ensure it's a file, not a directory
                @printf "%s is running now...\n" basename(filepath)
                run_max_cut_instance(filepath, num_runs, output_dir; cuts=true)
            end
            delete_non_warm_up_instance(filepath)
        end
    end

    if theta
        @printf "\ntheta\n"
        input_dir = "./instances/benchmark/theta/"
        !isdir(output_dir * "theta") && mkpath(output_dir * "theta")

        instances = readdir(input_dir)
        for file in instances
            GC.gc(true)
            filepath = joinpath(input_dir, file)
            if isfile(filepath) # ensure it's a file, not a directory
                @printf "%s is running now...\n" basename(filepath)
                run_theta_instance(filepath, num_runs, output_dir; prime=false)
            end
            delete_non_warm_up_instance(filepath)
        end
    end

    if theta_prime
        @printf "\ntheta prime\n"
        input_dir = "./instances/benchmark/thetaPrime/"
        !isdir(output_dir * "thetaPrime") && mkpath(output_dir * "thetaPrime")

        instances = readdir(input_dir)
        for file in instances
            GC.gc(true)
            filepath = joinpath(input_dir, file)
            if isfile(filepath) # ensure it's a file, not a directory
                @printf "%s is running now...\n" basename(filepath)
                run_theta_instance(filepath, num_runs, output_dir; prime=true)
            end
            delete_non_warm_up_instance(filepath)
        end
    end

    if srflp_basic
        @printf "\nbasic SRFLP relaxation\n"
        input_dir = "./instances/benchmark/srflpBasic/"
        !isdir(output_dir * "srflpBasic") && mkpath(output_dir * "srflpBasic")

        instances = readdir(input_dir)
        for file in instances
            GC.gc(true)
            filepath = joinpath(input_dir, file)
            if isfile(filepath) # ensure it's a file, not a directory
                @printf "%s is running now...\n" basename(filepath)
                run_srflp_instance(filepath, num_runs, output_dir; cuts=false)
            end
            delete_non_warm_up_instance(filepath)
        end
    end

    if srflp_met
        @printf "\nSRFLP relaxation with all triangle inequalities\n"
        input_dir = "./instances/benchmark/srflpMet/"
        !isdir(output_dir * "srflpMet") && mkpath(output_dir * "srflpMet")

        instances = readdir(input_dir)
        for file in instances
            GC.gc(true)
            filepath = joinpath(input_dir, file)
            if isfile(filepath) # ensure it's a file, not a directory
                @printf "%s is running now...\n" basename(filepath)
                run_srflp_instance(filepath, num_runs, output_dir; cuts=true)
            end
            delete_non_warm_up_instance(filepath)
        end
    end

    if edge_expansion_basic
        @printf "\nbasic edge expansion\n"
        input_dir = "./instances/benchmark/edgeExpansionBasic/"
        !isdir(output_dir * "edgeExpansionBasic") &&
            mkpath(output_dir * "edgeExpansionBasic")

        instances = readdir(input_dir)
        for file in instances
            GC.gc(true)
            filepath = joinpath(input_dir, file)
            if isfile(filepath) # ensure it's a file, not a directory
                @printf "%s is running now...\n" basename(filepath)
                run_edge_expansion_instance(filepath, num_runs, output_dir; dnn=false)
            end
            delete_non_warm_up_instance(filepath)
        end
    end

    if edge_expansion_dnn
        @printf "\nedge expansion DNN\n"
        input_dir = "./instances/benchmark/edgeExpansionDnn/"
        !isdir(output_dir * "edgeExpansionDnn") && mkpath(output_dir * "edgeExpansionDnn")

        instances = readdir(input_dir)
        for file in instances
            GC.gc(true)
            filepath = joinpath(input_dir, file)
            if isfile(filepath) # ensure it's a file, not a directory
                @printf "%s is running now...\n" basename(filepath)
                run_edge_expansion_instance(filepath, num_runs, output_dir; dnn=true)
            end
            delete_non_warm_up_instance(filepath)
        end
    end

    if rand_gen
        @printf "\nrandomly generated SDPs\n"
        input_dir = "./instances/benchmark/rand/"
        !isdir(output_dir * "rand") && mkpath(output_dir * "rand")

        instances = readdir(input_dir)
        for file in instances
            GC.gc(true)
            filepath = joinpath(input_dir, file)
            if isfile(filepath) # ensure it's a file, not a directory
                @printf "%s is running now...\n" basename(filepath)
                run_rand_instance(filepath, num_runs, output_dir)
            end
            delete_non_warm_up_instance(filepath)
        end
    end

    if high_precision
        @printf "\nhigh precision SDPs\n"
        input_dir = "./instances/benchmark/high/"
        !isdir(output_dir * "high") && mkpath(output_dir * "high")

        instances = readdir(input_dir)
        for file in instances
            GC.gc(true)
            filepath = joinpath(input_dir, file)
            if isfile(filepath) # ensure it's a file, not a directory
                @printf "%s is running now...\n" basename(filepath)
                run_high_precision_instance(filepath, num_runs, output_dir)
            end
            delete_non_warm_up_instance(filepath)
        end
    end
end

LinearAlgebra.BLAS.set_num_threads(4)
@show LinearAlgebra.BLAS.get_num_threads()

# run_tests(;
#     num_runs=1,
#     output_dir="./instances/benchmark/output/",
#     max_cut_met=true,
#     theta=true,
#     theta_prime=true,
#     srflp_basic=true,
#     srflp_met=true,
#     edge_expansion_basic=true,
#     edge_expansion_dnn=true,
#     rand_gen=true,
#     high_precision=true,
# )

using ArgParse

cd("..")

function (@main)(args)
    # read arguments for run_tests from args

    s = ArgParseSettings()
    @add_arg_table s begin
        "--num_runs"
        help = "Number of runs per instance"
        arg_type = Int
        default = 1
        "--output_dir"
        help = "Output directory"
        arg_type = String
        default = "./instances/benchmark/output/"
        "--max_cut_met"
        help = "Run Max-Cut with all triangle inequalities"
        arg_type = Bool
        default = false
        "--theta"
        help = "Run theta instances"
        arg_type = Bool
        default = false
        "--theta_prime"
        help = "Run theta prime instances"
        arg_type = Bool
        default = false
        "--srflp_basic"
        help = "Run basic SRFLP relaxation"
        arg_type = Bool
        default = false
        "--srflp_met"
        help = "Run SRFLP with all triangle inequalities"
        arg_type = Bool
        default = false
        "--edge_expansion_basic"
        help = "Run basic edge expansion"
        arg_type = Bool
        default = false
        "--edge_expansion_dnn"
        help = "Run edge expansion DNN"
        arg_type = Bool
        default = false
        "--rand_gen"
        help = "Run randomly generated SDPs"
        arg_type = Bool
        default = false
        "--high_precision"
        help = "Run high precision SDPs"
        arg_type = Bool
        default = false
    end

    parsed_args = parse_args(args, s)

    return run_tests(;
        num_runs=parsed_args["num_runs"],
        output_dir=parsed_args["output_dir"],
        max_cut_met=parsed_args["max_cut_met"],
        theta=parsed_args["theta"],
        theta_prime=parsed_args["theta_prime"],
        srflp_basic=parsed_args["srflp_basic"],
        srflp_met=parsed_args["srflp_met"],
        edge_expansion_basic=parsed_args["edge_expansion_basic"],
        edge_expansion_dnn=parsed_args["edge_expansion_dnn"],
        rand_gen=parsed_args["rand_gen"],
        high_precision=parsed_args["high_precision"],
    )
end


==> anc/experiments/edge_expansion.jl <==
using AugmentedMixing, Printf, Scanf, JuMP, LinearAlgebra, SparseArrays, Random
using AugmentedMixing: vecInd

include("./solveJuMP.jl")

function read_sparse_graph(filename::String, T::Type{<:AbstractFloat})
    stream = open(filename, "r")

    numbers = split(strip(readline(stream)))
    @assert length(numbers) == 2

    n::Int64 = parse(Int64, numbers[1])
    m::Int64 = parse(Int64, numbers[2])

    I::Vector{Int64} = []
    J::Vector{Int64} = []
    V::Vector{T} = []

    sizehint!(I, 2 * m)
    sizehint!(J, 2 * m)
    sizehint!(V, 2 * m)

    for _ in 1:m
        numbers = split(strip(readline(stream)))
        i::Int64 = parse(Int64, numbers[1])
        j::Int64 = parse(Int64, numbers[2])
        @assert 1 <= i && i <= n
        @assert 1 <= j && j <= n
        val::T = one(T) #length(numbers) > 2 ? parse(T, numbers[3]) : one(T)
        push!(I, i)
        push!(J, j)
        push!(V, val)
        push!(I, j)
        push!(J, i)
        push!(V, val)
    end

    A::SparseMatrixCSC{T,Int64} = SparseArrays.sparse!(I, J, V, n, n)
    @assert issymmetric(A)

    close(stream)

    return A
end

# @inline function vecInd(n::Int64, i::Int64, j::Int64)
#     @assert n >= 1
#     @assert 1 <= i && i <= n
#     @assert 1 <= j && j <= n
#     return i + n * (j - 1)
# end

function edge_expansion(
    filename::String;
    T::Type{<:AbstractFloat}=Float64,
    dnn::Bool=true,
    bqp_a::Bool=true,
    bqp_b::Bool=true,
    bqp_c::Bool=true,
    bqp_d::Bool=true,
)
    graph::SparseMatrixCSC{T,Int64} = read_sparse_graph(filename, T)
    @assert issymmetric(graph)
    n::Int64 = size(graph, 1)
    L::Matrix{T} = [diagm(graph * ones(T, n))-graph zeros(T, n); zeros(T, n)' zero(T)]

    I::Vector{Int64} = []
    J::Vector{Int64} = []
    V::Vector{T} = []

    b::Vector{T} = []

    next::Int64 = 1

    # tr(Y) = 1
    for i in 1:n
        push!(I, next)
        push!(J, vecInd(n + 1, i, i))
        push!(V, one(T))
    end
    push!(b, one(T))
    next += 1

    # diag(Y) = y
    for i in 1:n
        push!(I, next)
        push!(J, vecInd(n + 1, i, i))
        push!(V, one(T))
        push!(I, next)
        push!(J, vecInd(n + 1, n + 1, i))
        push!(V, -T(0.5))
        push!(I, next)
        push!(J, vecInd(n + 1, i, n + 1))
        push!(V, -T(0.5))
        push!(b, zero(T))
        next += 1
    end

    index_ineq_start::Int64 = next

    # <E,Y> >= 1, implied by tr(Y) = 1
    # for i in 1:n, j in 1:n
    #     push!(I, next)
    #     push!(J, vecInd(n + 1, i, j))
    #     push!(V, one(T))
    # end
    # push!(b, one(T))
    # next += 1

    # - <E,Y> >= - floor(n / 2)
    for i in 1:n, j in 1:n
        push!(I, next)
        push!(J, vecInd(n + 1, i, j))
        push!(V, -one(T))
    end
    push!(b, -floor(0.5 * n))
    next += 1

    # Y_n+1_n+1 >= 1 / floor(n / 2)
    push!(I, next)
    push!(J, vecInd(n + 1, n + 1, n + 1))
    push!(V, one(T))
    push!(b, one(T) / floor(0.5 * n))
    next += 1

    # -Y_n+1_n+1 >= -1
    push!(I, next)
    push!(J, vecInd(n + 1, n + 1, n + 1))
    push!(V, -one(T))
    push!(b, -one(T))
    next += 1

    # DNN
    if dnn
        for i in 1:(n + 1), j in (i + 1):(n + 1)
            push!(I, next)
            push!(J, vecInd(n + 1, i, j))
            push!(V, T(0.5))
            push!(I, next)
            push!(J, vecInd(n + 1, j, i))
            push!(V, T(0.5))
            push!(b, zero(T))
            next += 1
        end
    end

    if bqp_a
        for i in 1:n, j in (i + 1):n
            # min(Y_ii, Y_jj) >= Y_ij
            push!(I, next)
            push!(J, vecInd(n + 1, i, i))
            push!(V, one(T))
            push!(I, next)
            push!(J, vecInd(n + 1, i, j))
            push!(V, -T(0.5))
            push!(I, next)
            push!(J, vecInd(n + 1, j, i))
            push!(V, -T(0.5))
            push!(b, zero(T))
            next += 1
            push!(I, next)
            push!(J, vecInd(n + 1, j, j))
            push!(V, one(T))
            push!(I, next)
            push!(J, vecInd(n + 1, i, j))
            push!(V, -T(0.5))
            push!(I, next)
            push!(J, vecInd(n + 1, j, i))
            push!(V, -T(0.5))
            push!(b, zero(T))
            next += 1
        end
    end

    if bqp_b
        for l in 1:n, i in 1:n, j in (i + 1):n
            # - Y_il - Y_jl + Y_ij + Y_ll >= 0
            if i == l || i == j || l == j
                continue
            end
            push!(I, next)
            push!(J, vecInd(n + 1, i, l))
            push!(V, T(-0.5))
            push!(I, next)
            push!(J, vecInd(n + 1, l, i))
            push!(V, T(-0.5))
            push!(I, next)
            push!(J, vecInd(n + 1, j, l))
            push!(V, T(-0.5))
            push!(I, next)
            push!(J, vecInd(n + 1, l, j))
            push!(V, T(-0.5))
            push!(I, next)
            push!(J, vecInd(n + 1, i, j))
            push!(V, T(0.5))
            push!(I, next)
            push!(J, vecInd(n + 1, j, i))
            push!(V, T(0.5))
            push!(I, next)
            push!(J, vecInd(n + 1, l, l))
            push!(V, one(T))
            push!(b, zero(T))
            next += 1
        end
    end

    if bqp_c
        for i in 1:n, j in (i + 1):n
            # - Y_ii - Y_jj + Y_ij + Y_n+1,Y_n+1 >= 0
            push!(I, next)
            push!(J, vecInd(n + 1, i, i))
            push!(V, -one(T))
            push!(I, next)
            push!(J, vecInd(n + 1, j, j))
            push!(V, -one(T))
            push!(I, next)
            push!(J, vecInd(n + 1, i, j))
            push!(V, T(0.5))
            push!(I, next)
            push!(J, vecInd(n + 1, j, i))
            push!(V, T(0.5))
            push!(I, next)
            push!(J, vecInd(n + 1, n + 1, n + 1))
            push!(V, one(T))
            push!(b, zero(T))
            next += 1
        end
    end

    if bqp_d
        for i in 1:n, j in (i + 1):n, l in (j + 1):n
            # - Y_ii - Y_jj - Y_ll + Y_ij + Y_il + Y_jl + Y_n+1,n+1 >= 0
            push!(I, next)
            push!(J, vecInd(n + 1, i, i))
            push!(V, -one(T))
            push!(I, next)
            push!(J, vecInd(n + 1, j, j))
            push!(V, -one(T))
            push!(I, next)
            push!(J, vecInd(n + 1, l, l))
            push!(V, -one(T))
            push!(I, next)
            push!(J, vecInd(n + 1, i, j))
            push!(V, T(0.5))
            push!(I, next)
            push!(J, vecInd(n + 1, j, i))
            push!(V, T(0.5))
            push!(I, next)
            push!(J, vecInd(n + 1, i, l))
            push!(V, T(0.5))
            push!(I, next)
            push!(J, vecInd(n + 1, l, i))
            push!(V, T(0.5))
            push!(I, next)
            push!(J, vecInd(n + 1, j, l))
            push!(V, T(0.5))
            push!(I, next)
            push!(J, vecInd(n + 1, l, j))
            push!(V, T(0.5))
            push!(I, next)
            push!(J, vecInd(n + 1, n + 1, n + 1))
            push!(V, one(T))
            push!(b, zero(T))
            next += 1
        end
    end

    @assert length(b) == next - 1

    return SdpData(
        SparseArrays.sparse!(I, J, V, length(b), (n + 1) * (n + 1)), b, L, index_ineq_start
    )
end


==> anc/experiments/qo_srflp.jl <==
using LinearAlgebra, SparseArrays, Printf, Random, AugmentedMixing

using AugmentedMixing: vecInd

include("./solveJuMP.jl")

# @inline function vecInd(n::Int64, i::Int64, j::Int64)
#     @assert n >= 1
#     @assert 0 <= i && i <= n
#     @assert 0 <= j && j <= n
#     return i + n * (j - 1)
# end

function pair_index(n::Int64, i::Int64, j::Int64)
    @assert n >= 1
    @assert 1 <= i && i < j && j <= n
    return ((i - 1) * (2n - i)) ÷ 2 + (j - i)
end

function make_A_and_b(n::Int64, T::Type{<:AbstractFloat}, cuts::Bool)
    num_pairs::Int64 = binomial(n, 2)
    m::Int64 = cuts ? num_pairs + 4 * binomial(num_pairs, 3) : num_pairs + binomial(n, 3)

    b::Vector{T} = [ones(T, num_pairs); -ones(T, m - num_pairs)]

    I::Vector{Int64} = []
    J::Vector{Int64} = []
    V::Vector{T} = []

    sizehint!(I, num_pairs + 6 * (cuts ? 4 * binomial(num_pairs, 3) : binomial(n, 3)))
    sizehint!(J, num_pairs + 6 * (cuts ? 4 * binomial(num_pairs, 3) : binomial(n, 3)))
    sizehint!(V, num_pairs + 6 * (cuts ? 4 * binomial(num_pairs, 3) : binomial(n, 3)))

    for i in 1:num_pairs
        push!(I, i)
        push!(J, vecInd(num_pairs, i, i))
        push!(V, one(T))
    end

    next::Int64 = num_pairs + 1

    # 3-cycle equations
    for i in 1:n, j in (i + 1):n, k in (j + 1):n
        # X_ij,jk - X_ij,ik - Xik_jk = -1
        push!(I, next)
        push!(J, vecInd(num_pairs, pair_index(n, i, j), pair_index(n, j, k)))
        push!(V, T(0.5))
        push!(I, next)
        push!(J, vecInd(num_pairs, pair_index(n, j, k), pair_index(n, i, j)))
        push!(V, T(0.5))

        push!(I, next)
        push!(J, vecInd(num_pairs, pair_index(n, i, j), pair_index(n, i, k)))
        push!(V, -T(0.5))
        push!(I, next)
        push!(J, vecInd(num_pairs, pair_index(n, i, k), pair_index(n, i, j)))
        push!(V, -T(0.5))

        push!(I, next)
        push!(J, vecInd(num_pairs, pair_index(n, i, k), pair_index(n, j, k)))
        push!(V, -T(0.5))
        push!(I, next)
        push!(J, vecInd(num_pairs, pair_index(n, j, k), pair_index(n, i, k)))
        push!(V, -T(0.5))

        next += 1
    end

    index_ineq_start::Int64 = next

    if cuts
        index1_pairs::Vector{Int64} = zeros(Int64, num_pairs)
        index2_pairs::Vector{Int64} = zeros(Int64, num_pairs)
        next_pair::Int64 = 1
        for i in 1:n, j in (i + 1):n
            index1_pairs[next_pair] = i
            index2_pairs[next_pair] = j
            next_pair += 1
        end

        # triangle cuts
        for i in 1:num_pairs, j in (i + 1):num_pairs, k in (j + 1):num_pairs
            push!(I, next)
            push!(J, vecInd(num_pairs, i, j))
            push!(V, T(0.5))
            push!(I, next)
            push!(J, vecInd(num_pairs, j, i))
            push!(V, T(0.5))
            push!(I, next)
            push!(J, vecInd(num_pairs, i, k))
            push!(V, T(0.5))
            push!(I, next)
            push!(J, vecInd(num_pairs, k, i))
            push!(V, T(0.5))
            push!(I, next)
            push!(J, vecInd(num_pairs, j, k))
            push!(V, T(0.5))
            push!(I, next)
            push!(J, vecInd(num_pairs, k, j))
            push!(V, T(0.5))
            next += 1

            # We should not include the following type of triangle cut
            # if it is implied by the corresponding 3-cycle equation
            # X_ij,jk - X_ij,ik - Xik_jk = -1

            if length(
                Set((
                    index1_pairs[i],
                    index2_pairs[i],
                    index1_pairs[j],
                    index2_pairs[j],
                    index1_pairs[k],
                    index2_pairs[k],
                )),
            ) != 3
                push!(I, next)
                push!(J, vecInd(num_pairs, i, j))
                push!(V, T(0.5))
                push!(I, next)
                push!(J, vecInd(num_pairs, j, i))
                push!(V, T(0.5))
                push!(I, next)
                push!(J, vecInd(num_pairs, i, k))
                push!(V, -T(0.5))
                push!(I, next)
                push!(J, vecInd(num_pairs, k, i))
                push!(V, -T(0.5))
                push!(I, next)
                push!(J, vecInd(num_pairs, j, k))
                push!(V, -T(0.5))
                push!(I, next)
                push!(J, vecInd(num_pairs, k, j))
                push!(V, -T(0.5))
                next += 1
            end

            push!(I, next)
            push!(J, vecInd(num_pairs, i, j))
            push!(V, -T(0.5))
            push!(I, next)
            push!(J, vecInd(num_pairs, j, i))
            push!(V, -T(0.5))
            push!(I, next)
            push!(J, vecInd(num_pairs, i, k))
            push!(V, T(0.5))
            push!(I, next)
            push!(J, vecInd(num_pairs, k, i))
            push!(V, T(0.5))
            push!(I, next)
            push!(J, vecInd(num_pairs, j, k))
            push!(V, -T(0.5))
            push!(I, next)
            push!(J, vecInd(num_pairs, k, j))
            push!(V, -T(0.5))
            next += 1

            push!(I, next)
            push!(J, vecInd(num_pairs, i, j))
            push!(V, -T(0.5))
            push!(I, next)
            push!(J, vecInd(num_pairs, j, i))
            push!(V, -T(0.5))
            push!(I, next)
            push!(J, vecInd(num_pairs, i, k))
            push!(V, -T(0.5))
            push!(I, next)
            push!(J, vecInd(num_pairs, k, i))
            push!(V, -T(0.5))
            push!(I, next)
            push!(J, vecInd(num_pairs, j, k))
            push!(V, T(0.5))
            push!(I, next)
            push!(J, vecInd(num_pairs, k, j))
            push!(V, T(0.5))
            next += 1
        end
    end

    A::SparseMatrixCSC{T,Int64} = SparseArrays.sparse!(I, J, V, m, num_pairs * num_pairs)
    return A, b, index_ineq_start
end

function read_instance(filename::String)
    open(filename, "r") do io
        # First line: A single integer n
        n = parse(Int, readline(io))

        # Function to split by spaces and/or commas
        split_numbers(line) = parse.(Int, split(line, r"[,\s]+"))

        # Second line: An array of n integers
        arr = split_numbers(readline(io))

        # Next n lines: An n×n matrix
        matrix = [split_numbers(readline(io)) for _ in 1:n]

        return n, arr, Matrix(Symmetric(hcat(matrix...)'))  # hcat(...)' converts the list of rows into a matrix
    end
end

function make_C(n, lengths::Vector{Int64}, connectivities::Matrix{Int64})
    @assert n >= 2
    @assert length(lengths) == n
    @assert issymmetric(connectivities)
    @assert size(connectivities) == (n, n)

    num_pairs::Int64 = n * (n - 1) / 2
    C::Matrix{Int64} = zeros(Int64, num_pairs, num_pairs)

    for i in 1:n, j in (i + 1):n, k in 1:n
        C[1, 1] += connectivities[i, j] * lengths[k]
        if k < i
            C[pair_index(n, k, i), pair_index(n, k, j)] -= connectivities[i, j] * lengths[k]
        end
        if i < k && k < j
            C[pair_index(n, i, k), pair_index(n, k, j)] += connectivities[i, j] * lengths[k]
        end
        if k > j
            C[pair_index(n, i, k), pair_index(n, j, k)] -= connectivities[i, j] * lengths[k]
        end
    end

    #C = Symmetric(C)
    return 0.25 * (C + C')
end

function srflp(
    filename::String; T::Type{<:AbstractFloat}=Float64, cuts::Bool=true, diagC0::Bool=true
)
    n::Int64, lengths::Vector{Int64}, connectivities::Matrix{Int64} = read_instance(
        filename
    )
    C::SparseMatrixCSC{T,Int64} = make_C(n, lengths, connectivities)
    if diagC0
        #@show sum(C[diagind(C)])
        C[diagind(C)] .= zero(T)
    end
    A::SparseMatrixCSC{T,Int64}, b::Vector{T}, index_ineq_start::Int64 = make_A_and_b(
        n, T, cuts
    )
    return SdpData(A, b, C, index_ineq_start)
end


==> anc/experiments/randomly_generated.jl <==
using AugmentedMixing, LinearAlgebra, SparseArrays, Printf, Random, JLD2, DoubleFloats

include("solveJuMP.jl")


function random_symmetric_matrix(n::Int64, d::Float64; T=Float64)
    @assert n >= 1
    @assert 0.0 < d && d <= 1.0
    dense_random_matrix::Matrix{T} = Symmetric(2rand(T, n, n) .- 1)
    if d == 1.0
        # dense case
        return dense_random_matrix
    else
        # sparse case
        @assert n * n * d >= 3
        num_entries_upper_triangle::Int64 = round(Int64, (n + 1) * n / 2)
        num_zero_entries::Int64 = round(Int64, (1.0 - d) * num_entries_upper_triangle) # symmetric matrices!
        zero_entries::Vector{Int64} = randperm(num_entries_upper_triangle)[1:num_zero_entries]
        # create conversion from 1D list to matrix indices
        index1::Vector{Int64} = []
        index2::Vector{Int64} = []
        for i = 1:n
            for j = i:n
                push!(index1, i)
                push!(index2, j)
            end
        end
        for zero_entry in zero_entries
            dense_random_matrix[index1[zero_entry],index2[zero_entry]] = zero(T)
        end
        return sparse(Symmetric(dense_random_matrix))
    end
end


# SDP is "dense" if d = 1.0; otherwise it is "sparse"
function randomly_generated_sdp(ns::Vector{Int64}, m::Int64, d::Float64; T=Float64)
    @assert minimum(ns) >= 1
    @assert m >= 1
    @assert 0.0 < d && d <= 1.0

    # determine type of matrices
    M = (d == 1.0) ? Matrix{T} : SparseMatrixCSC{T,Int64}

    As::Vector{Vector{M}} = [M[] for _ in ns]
    b::Vector{T} = []
    Cs::Vector{M} = []

    # first contraint corresponds to identity matrix
    for i in eachindex(ns)
        push!(As[i], I(ns[i]))
        # add cost matrices
        push!(Cs, random_symmetric_matrix(ns[i], d; T))
    end
    push!(b, sum(ns))

    for j in 2:m
        for i in eachindex(ns)
            push!(As[i], random_symmetric_matrix(ns[i], d; T))
        end
        push!(b, sum(tr(As[i][j]) for i in eachindex(ns)))
    end

    return SdpData(As, b, Cs, length(b) + 1)
end

##

# dense one-block SDPs
#sdp = randomly_generated_sdp([400], 1600, 1.0; T=Float64)
#sdp = randomly_generated_sdp([100], 800, 1.0; T=Float64)
#sdp = randomly_generated_sdp([200], 200, 1.0; T=Float64)
#sdp = randomly_generated_sdp([400], 50, 1.0; T=Float64)
#@save "rand_400_1600_1.0.jld2" {compress = true} sdp

# sparse one-block SDPs
#sdp = randomly_generated_sdp([400], 4000, 0.0001; T=Float64)
#sdp = randomly_generated_sdp([200], 800, 0.001; T=Float64)
#sdp = randomly_generated_sdp([200], 1600, 0.001; T=Float64)
#sdp = randomly_generated_sdp([200], 3200, 0.001; T=Float64)
#sdp = randomly_generated_sdp([200], 6400, 0.001; T=Float64)
#sdp = randomly_generated_sdp([400], 1000, 0.0001; T=Float64)
#sdp = randomly_generated_sdp([400], 2000, 0.0001; T=Float64)
#sdp = randomly_generated_sdp([400], 4000, 0.0001; T=Float64)
#sdp = randomly_generated_sdp([400], 8000, 0.0001; T=Float64)
#@save "rand_10_51200_0.0001.jld2" {compress = true} sdp

# sparse and dense multi-block SDPs
sdp = randomly_generated_sdp(fill(200, 5), 5000, 0.001; T=Float64)
sdp = randomly_generated_sdp(fill(50, 50), 5000, 0.01; T=Float64)
sdp = randomly_generated_sdp(fill(100, 20), 10000, 0.001; T=Float64)

sdp = randomly_generated_sdp(fill(10, 500), 2500, 1.0; T=Float64)
sdp = randomly_generated_sdp(fill(30, 300), 5000, 0.01; T=Float64)


sdp = randomly_generated_sdp(fill(50, 200), 10000, 0.01; T=Float64)
@save "rand_200x50_10000_0.01.jld2" {compress = true} sdp

sdp = randomly_generated_sdp([100; fill(10, 100)], 5000, 1.0; T=Float64)
@save "rand_100_100x10_5000_1.0.jld2" {compress = true} sdp

sdp = randomly_generated_sdp([200; fill(10, 20)], 2500, 1.0; T=Float64)
@save "rand_200_20x10_2500_1.0.jld2" {compress = true} sdp

sdp = randomly_generated_sdp([400; fill(40, 10)], 10000, 0.01; T=Float64)
@save "rand_400_10x40_10000_0.01.jld2" {compress = true} sdp

#sdp = randomly_generated_sdp([100, 100, 100, 100, 100, 100, 100, 100, 100, 100], 2000, 0.001; T=Float64)
#@save "rand_300x30_5000_0.01.jld2" {compress = true} sdp

#sdp = randomly_generated_sdp([300, 30, 30, 30, 30, 30, 30, 30, 30, 30, 30, 30, 30, 30, 30, 30], 1000, 0.01; T=Float64)
#sdp = randomly_generated_sdp([500, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20], 1000, 0.01; T=Float64)
#@save "rand_500_15x20_1000_0.01.jld2" {compress = true} sdp

@save "rand_100_400_0.01.jld2" {compress = true} sdp

##

@time XOpt, yOpt, ZOpt = solveJuMP(sdp)
@printf "\nInterior-point method errors:\n"
print_errors(sdp, XOpt, yOpt, ZOpt)

Xs, y, Zs, status_code, warm_start, output_tuple = augmented_mixing(
    sdp,
    Float64(1e-8);
    mu_start=sqrt(maximum(sdp.ns)),
    time_limit=14400.0,
    max_iter=50000,
    frequency_Z=50,
    plot_progress=false,
    use_scaling=true,
    use_rotation=false,
    use_shuffling=false,
    use_double_sweep=false,
    warm_start=nothing,
)

augmented_mixing(
    SdpData(sdp, Double64),
    Double64(1e-20);
    time_limit=14400.0,
    max_iter=50000,
    frequency_Z=50,
    plot_progress=false,
    use_scaling=true,
    use_rotation=false,
    use_shuffling=false,
    use_double_sweep=false,
    warm_start=WarmStart(warm_start, Double64),
)


==> anc/experiments/sdp_met.jl <==
using AugmentedMixing, Printf, Scanf, JuMP, LinearAlgebra, SparseArrays, Random, JLD2

using AugmentedMixing: vecInd

include("./solveJuMP.jl")

function read_sparse_graph(filename::String; T::Type{<:AbstractFloat}=Float64)
    stream = open(filename, "r")

    numbers = split(strip(readline(stream)))
    @assert length(numbers) == 2

    n::Int64 = parse(Int64, numbers[1])
    m::Int64 = parse(Int64, numbers[2])

    I::Vector{Int64} = []
    J::Vector{Int64} = []
    V::Vector{T} = []

    sizehint!(I, 2 * m)
    sizehint!(J, 2 * m)
    sizehint!(V, 2 * m)

    for _ in 1:m
        numbers = split(strip(readline(stream)))
        i::Int64 = parse(Int64, numbers[1])
        j::Int64 = parse(Int64, numbers[2])
        @assert 1 <= i && i <= n
        @assert 1 <= j && j <= n
        val::T = parse(T, numbers[3])
        push!(I, i)
        push!(J, j)
        push!(V, val)
        push!(I, j)
        push!(J, i)
        push!(V, val)
    end

    A::SparseMatrixCSC{T,Int64} = SparseArrays.sparse!(I, J, V, n, n)
    @assert issymmetric(A)

    close(stream)

    return A
end

function build_cost_matrix(A::SparseMatrixCSC{T,Int64}) where {T<:AbstractFloat}
    @assert issymmetric(A)
    n::Int64 = size(A, 1)
    return T(0.25) * (diagm(A * ones(T, n)) - A)
end

# @inline function vecInd(n::Int64, i::Int64, j::Int64)
#     @assert n >= 1
#     @assert 1 <= i && i <= n
#     @assert 1 <= j && j <= n
#     return i + n * (j - 1)
# end

# function sdp_met_full(filename::String, T::Type{<:AbstractFloat})
#     Adj::SparseMatrixCSC{T,Int64} = read_sparse_graph(filename)
#     C::Matrix{T} = build_cost_matrix(Adj)
#     #C[diagind(C)] .= zero(T)
#     n::Int64 = size(C, 1)
#     @assert issymmetric(Adj)
#     @assert issymmetric(C)

#     num_cuts::Int64 = 4 * n * (n - 1) * (n - 2) / 6
#     m::Int64 = n + num_cuts
#     b::Vector{T} = [ones(T, n); -ones(T, num_cuts)]
#     A::Vector{SparseMatrixCSC{T,Int64}} = []
#     sizehint!(A, m)

#     I::Vector{Int64} = []
#     J::Vector{Int64} = []
#     V::Vector{T} = []

#     for i in 1:n
#         empty!(I)
#         empty!(J)
#         empty!(V)
#         push!(I, i)
#         push!(J, i)
#         push!(V, one(T))
#         push!(A, sparse(I, J, V, n, n))
#     end

#     for i in 1:n
#         for j in (i + 1):n
#             for k in (j + 1):n
#                 empty!(I)
#                 empty!(J)
#                 empty!(V)
#                 push!(I, i)
#                 push!(J, j)
#                 push!(V, T(0.5))
#                 push!(I, j)
#                 push!(J, i)
#                 push!(V, T(0.5))
#                 push!(I, i)
#                 push!(J, k)
#                 push!(V, T(0.5))
#                 push!(I, k)
#                 push!(J, i)
#                 push!(V, T(0.5))
#                 push!(I, j)
#                 push!(J, k)
#                 push!(V, T(0.5))
#                 push!(I, k)
#                 push!(J, j)
#                 push!(V, T(0.5))
#                 push!(A, sparse(I, J, V, n, n))

#                 empty!(I)
#                 empty!(J)
#                 empty!(V)
#                 push!(I, i)
#                 push!(J, j)
#                 push!(V, T(0.5))
#                 push!(I, j)
#                 push!(J, i)
#                 push!(V, T(0.5))
#                 push!(I, i)
#                 push!(J, k)
#                 push!(V, -T(0.5))
#                 push!(I, k)
#                 push!(J, i)
#                 push!(V, -T(0.5))
#                 push!(I, j)
#                 push!(J, k)
#                 push!(V, -T(0.5))
#                 push!(I, k)
#                 push!(J, j)
#                 push!(V, -T(0.5))
#                 push!(A, sparse(I, J, V, n, n))

#                 empty!(I)
#                 empty!(J)
#                 empty!(V)
#                 push!(I, i)
#                 push!(J, j)
#                 push!(V, -T(0.5))
#                 push!(I, j)
#                 push!(J, i)
#                 push!(V, -T(0.5))
#                 push!(I, i)
#                 push!(J, k)
#                 push!(V, T(0.5))
#                 push!(I, k)
#                 push!(J, i)
#                 push!(V, T(0.5))
#                 push!(I, j)
#                 push!(J, k)
#                 push!(V, -T(0.5))
#                 push!(I, k)
#                 push!(J, j)
#                 push!(V, -T(0.5))
#                 push!(A, sparse(I, J, V, n, n))

#                 empty!(I)
#                 empty!(J)
#                 empty!(V)
#                 push!(I, i)
#                 push!(J, j)
#                 push!(V, -T(0.5))
#                 push!(I, j)
#                 push!(J, i)
#                 push!(V, -T(0.5))
#                 push!(I, i)
#                 push!(J, k)
#                 push!(V, -T(0.5))
#                 push!(I, k)
#                 push!(J, i)
#                 push!(V, -T(0.5))
#                 push!(I, j)
#                 push!(J, k)
#                 push!(V, T(0.5))
#                 push!(I, k)
#                 push!(J, j)
#                 push!(V, T(0.5))
#                 push!(A, sparse(I, J, V, n, n))
#             end
#         end
#     end

#     return SdpData(A, b, -C, n + 1)
# end

function max_cut(
    filename::String; T::Type{<:AbstractFloat}, cuts::Bool=true, diagC0::Bool=true
)
    Adj::SparseMatrixCSC{T,Int64} = read_sparse_graph(filename)
    C::Matrix{T} = build_cost_matrix(Adj)
    if diagC0
        C[diagind(C)] .= zero(T)
    end
    n::Int64 = size(C, 1)
    @assert issymmetric(Adj)
    @assert issymmetric(C)

    num_cuts::Int64 = 4 * n * (n - 1) * (n - 2) / 6
    m::Int64 = cuts ? n + num_cuts : n
    b::Vector{T} = cuts ? [ones(T, n); -ones(T, num_cuts)] : ones(T, n)

    I::Vector{Int64} = []
    J::Vector{Int64} = []
    V::Vector{T} = []

    sizehint!(I, cuts ? n + 6 * num_cuts : n)
    sizehint!(J, cuts ? n + 6 * num_cuts : n)
    sizehint!(V, cuts ? n + 6 * num_cuts : n)

    for i in 1:n
        push!(I, i)
        push!(J, vecInd(n, i, i))
        push!(V, one(T))
    end

    if cuts
        next::Int64 = n + 1
        for i in 1:n
            for j in (i + 1):n
                for k in (j + 1):n
                    push!(I, next)
                    push!(J, vecInd(n, i, j))
                    push!(V, T(0.5))
                    push!(I, next)
                    push!(J, vecInd(n, j, i))
                    push!(V, T(0.5))
                    push!(I, next)
                    push!(J, vecInd(n, i, k))
                    push!(V, T(0.5))
                    push!(I, next)
                    push!(J, vecInd(n, k, i))
                    push!(V, T(0.5))
                    push!(I, next)
                    push!(J, vecInd(n, j, k))
                    push!(V, T(0.5))
                    push!(I, next)
                    push!(J, vecInd(n, k, j))
                    push!(V, T(0.5))
                    next += 1

                    push!(I, next)
                    push!(J, vecInd(n, i, j))
                    push!(V, T(0.5))
                    push!(I, next)
                    push!(J, vecInd(n, j, i))
                    push!(V, T(0.5))
                    push!(I, next)
                    push!(J, vecInd(n, i, k))
                    push!(V, -T(0.5))
                    push!(I, next)
                    push!(J, vecInd(n, k, i))
                    push!(V, -T(0.5))
                    push!(I, next)
                    push!(J, vecInd(n, j, k))
                    push!(V, -T(0.5))
                    push!(I, next)
                    push!(J, vecInd(n, k, j))
                    push!(V, -T(0.5))
                    next += 1

                    push!(I, next)
                    push!(J, vecInd(n, i, j))
                    push!(V, -T(0.5))
                    push!(I, next)
                    push!(J, vecInd(n, j, i))
                    push!(V, -T(0.5))
                    push!(I, next)
                    push!(J, vecInd(n, i, k))
                    push!(V, T(0.5))
                    push!(I, next)
                    push!(J, vecInd(n, k, i))
                    push!(V, T(0.5))
                    push!(I, next)
                    push!(J, vecInd(n, j, k))
                    push!(V, -T(0.5))
                    push!(I, next)
                    push!(J, vecInd(n, k, j))
                    push!(V, -T(0.5))
                    next += 1

                    push!(I, next)
                    push!(J, vecInd(n, i, j))
                    push!(V, -T(0.5))
                    push!(I, next)
                    push!(J, vecInd(n, j, i))
                    push!(V, -T(0.5))
                    push!(I, next)
                    push!(J, vecInd(n, i, k))
                    push!(V, -T(0.5))
                    push!(I, next)
                    push!(J, vecInd(n, k, i))
                    push!(V, -T(0.5))
                    push!(I, next)
                    push!(J, vecInd(n, j, k))
                    push!(V, T(0.5))
                    push!(I, next)
                    push!(J, vecInd(n, k, j))
                    push!(V, T(0.5))
                    next += 1
                end
            end
        end
    end

    return SdpData(SparseArrays.sparse!(I, J, V, m, n * n), b, -C, n + 1)
end


==> anc/experiments/solveJuMP.jl <==
using JuMP, LinearAlgebra, AugmentedMixing, Hypatia, SDPLR, SCS, MosekTools

using MutableArithmetics

function solveJuMPGeneric_dual(
    sdp::SdpData{T,M,M2}, optimizer
) where {
    T<:AbstractFloat,
    M<:Union{Matrix{T},SparseMatrixCSC{T,Int64}},
    M2<:Union{Matrix{T},SparseMatrixCSC{T,Int64}},
}
    (;
        As::Vector{Vector{M}},
        As_vec::Vector{M},
        b::Vector{T},
        Cs::Vector{M2},
        m::Int64,
        ns::Vector{Int64},
        index_ineq_start::Int64,
    ) = sdp

    model = GenericModel{T}(optimizer)

    y = @variable(model, [1:m])
    @constraint(model, y[index_ineq_start:end] .>= 0)

    @objective(model, Max, dot(y, b))

    Xs = []
    Zs = []

    for (i, n) in pairs(ns)
        tmp = @rewrite Cs[i] - sum(y[k] * As[i][k] for k in 1:m)
        push!(Zs, tmp)
        c = @constraint(model, tmp in PSDCone())
        push!(Xs, c)
    end

    t = @timed JuMP.optimize!(model)

    @show t.time
    @show solve_time(model)

    @show termination_status(model)

    XOpt::Vector{Matrix{T}} = dual.(Xs)
    yOpt::Vector{T} = value.(y)
    #ZOpt::Vector{Matrix{T}} = dual.(psd_constraints)
    ZOpt::Vector{Matrix{T}} = [value.(Z) for Z in Zs]

    return XOpt, yOpt, ZOpt, solve_time(model)
end

function solveJuMPGeneric(
    sdp::SdpData{T,M,M2}, optimizer
) where {
    T<:AbstractFloat,
    M<:Union{Matrix{T},SparseMatrixCSC{T,Int64}},
    M2<:Union{Matrix{T},SparseMatrixCSC{T,Int64}},
}
    (;
        As::Vector{Vector{M}},
        As_vec::Vector{M},
        b::Vector{T},
        Cs::Vector{M2},
        m::Int64,
        ns::Vector{Int64},
        index_ineq_start::Int64,
    ) = sdp

    model = GenericModel{T}(optimizer)

    Xs = [@variable(model, [1:n, 1:n], Symmetric, base_name = "X$n") for n in ns]
    psd_constraints = [@constraint(model, X in PSDCone()) for X in Xs]

    @objective(model, Min, dot(Cs, Xs))

    equality_constraints = @constraint(
        model,
        sum(As_vec[k][1:(index_ineq_start - 1), :] * vec(Xs[k]) for k in eachindex(Xs)) .==
            b[1:(index_ineq_start - 1)]
    )
    inequality_constraints = @constraint(
        model,
        sum(As_vec[k][index_ineq_start:end, :] * vec(Xs[k]) for k in eachindex(Xs)) .>=
            b[index_ineq_start:m]
    )

    t = @timed JuMP.optimize!(model)

    @show t.time
    @show solve_time(model)

    @show termination_status(model)

    XOpt::Vector{Matrix{T}} = value.(Xs)
    yOpt::Vector{T} = [dual.(equality_constraints); dual.(inequality_constraints)]

    ZOpt = Vector{Matrix{T}}(undef, length(sdp.ns))
    for (i, n) in pairs(sdp.ns)
        Ai = sdp.As[i]
        Ci = sdp.Cs[i]
        Zi = copy(Ci)
        for j in eachindex(yOpt)
            @. Zi -= yOpt[j] * Ai[j]
        end
        ZOpt[i] = Zi
    end

    return XOpt, yOpt, ZOpt, solve_time(model)
end

function solveJuMP(
    sdp::SdpData{T,M,M2}, optimizer
) where {
    T<:AbstractFloat,
    M<:Union{Matrix{T},SparseMatrixCSC{T,Int64}},
    M2<:Union{Matrix{T},SparseMatrixCSC{T,Int64}},
}
    (;
        As::Vector{Vector{M}},
        As_vec::Vector{M},
        b::Vector{T},
        Cs::Vector{M2},
        m::Int64,
        ns::Vector{Int64},
        index_ineq_start::Int64,
    ) = sdp

    model = Model(optimizer)

    Xs = [@variable(model, [1:n, 1:n], Symmetric, base_name = "X$n") for n in ns]
    psd_constraints = [@constraint(model, X in PSDCone()) for X in Xs]

    @objective(model, Min, dot(Cs, Xs))

    equality_constraints = @constraint(
        model,
        sum(As_vec[k][1:(index_ineq_start - 1), :] * vec(Xs[k]) for k in eachindex(Xs)) .==
            b[1:(index_ineq_start - 1)]
    )
    inequality_constraints = @constraint(
        model,
        sum(As_vec[k][index_ineq_start:end, :] * vec(Xs[k]) for k in eachindex(Xs)) .>=
            b[index_ineq_start:m]
    )

    t = @timed JuMP.optimize!(model)

    @show t.time
    @show solve_time(model)

    @show termination_status(model)

    XOpt::Vector{Matrix{T}} = value.(Xs)
    yOpt::Vector{T} = [dual.(equality_constraints); dual.(inequality_constraints)]

    ZOpt = Vector{Matrix{T}}(undef, length(sdp.ns))
    for (i, n) in pairs(sdp.ns)
        Ai = sdp.As[i]
        Ci = sdp.Cs[i]
        Zi = copy(Ci)
        for j in eachindex(yOpt)
            @. Zi -= yOpt[j] * Ai[j]
        end
        ZOpt[i] = Zi
    end

    return XOpt, yOpt, ZOpt, solve_time(model)
end


==> anc/experiments/tablesCSV/edgeExpansionBasic.csv <==
instance,type,seed,statusCode,time,iter,tol,timeLimit,maxIters,itersZ,scaling,warmStart,k,n,numBlocks,avgBlockSize,minBlockSize,maxBlockSize,m,equations,inequalities,nnzA,densityAPercent,timeScaling,timeData,primalObj,dualObj,gap,pinf,dinf,compl,complNotPsdAbs,mu,evals,nnzY,gapOriginal,pinfOriginal,dinfOriginal,complOriginal
grevlex-8,edgeExpansionBasic,584644499,tol,1.6,2600,1.0e-12,7200.0,100000,50,true,false,10,38,1,38.0,38,38,41,38,3,1519,2.5657050199310856,0.0,8.416175842285156e-5,1.8522447099731312,1.8522447099409443,4.4e-13,2.6e-14,5.7e-15,4.6e-13,4.6e-13,8.0e+00,983341,40,6.8e-12,1.8e-14,2.7e-14,7.2e-12
grevlex-9,edgeExpansionBasic,224256750,tol,1.9,2250,1.0e-12,7200.0,100000,50,true,false,10,47,1,47.0,47,47,50,47,3,2302,2.0842009959257584,0.0,0.0001270771026611328,1.9777646304264718,1.9777646304573966,3.4e-13,2.5e-14,1.8e-14,6.1e-14,3.5e-13,7.1e+00,1066799,49,6.2e-12,1.5e-14,1.1e-13,1.1e-12
grevlex-10,edgeExpansionBasic,375645274,tol,8.7,8250,1.0e-12,7200.0,100000,50,true,false,11,57,1,57.0,57,57,60,57,3,3362,1.7246332204780959,0.0,0.0001621246337890625,2.156261836337601,2.1562618363258608,1.0e-13,1.8e-14,3.1e-14,3.3e-13,1.2e-13,8.2e+00,4720251,59,2.2e-12,9.7e-15,1.9e-13,6.9e-12
grevlex-11,edgeExpansionBasic,569158246,tol,11.4,8700,1.0e-12,7200.0,100000,50,true,false,12,68,1,68.0,68,68,71,68,3,4759,1.4495711291973292,0.0,0.00023508071899414062,2.3724659966626724,2.3724659967534314,6.7e-13,2.4e-14,1.1e-13,1.5e-13,6.6e-13,6.7e+00,6131075,70,1.6e-11,1.8e-14,6.9e-13,3.5e-12
grevlex-12,edgeExpansionBasic,366202531,tol,35.9,24100,1.0e-12,7200.0,100000,50,true,false,13,80,1,80.0,80,80,83,80,3,6559,1.2347515060240963,0.0,0.0002739429473876953,2.5522314860903217,2.5522314860277806,3.9e-13,2.3e-14,2.7e-14,6.4e-13,4.1e-13,8.4e+00,15980799,82,1.0e-11,1.1e-14,1.9e-13,1.7e-11
grevlex-13,edgeExpansionBasic,318165265,tol,21.7,9550,1.0e-12,7200.0,100000,50,true,false,14,93,1,93.0,93,93,96,93,3,8834,1.0639476625428759,0.0,0.0004210472106933594,2.704325690439811,2.7043256904351756,2.5e-14,2.0e-14,5.1e-14,5.1e-13,3.7e-14,6.6e+00,9509753,95,7.3e-13,8.7e-15,3.8e-13,1.5e-11
grevlex-14,edgeExpansionBasic,683481647,tol,97.1,47450,1.0e-12,7200.0,100000,50,true,false,15,107,1,107.0,107,107,110,107,3,11662,0.9260038590111086,0.0,0.00046706199645996094,2.889734749903278,2.889734750087006,8.5e-13,4.1e-14,3.3e-14,7.9e-13,8.7e-13,9.2e+00,31384729,109,2.7e-11,1.7e-14,3.0e-13,2.5e-11
grlex-8,edgeExpansionBasic,707290643,tol,0.2,350,1.0e-12,7200.0,100000,50,true,false,10,38,1,38.0,38,38,41,38,3,1519,2.5657050199310856,0.0,8.702278137207031e-5,0.47036416630440386,0.47036416635082057,6.1e-13,2.2e-13,4.4e-14,6.2e-18,6.5e-13,2.1e+00,143362,40,2.4e-11,2.4e-13,1.4e-13,2.9e-15
grlex-9,edgeExpansionBasic,376510247,tol,0.7,850,1.0e-12,7200.0,100000,50,true,false,10,47,1,47.0,47,47,50,47,3,2302,2.0842009959257584,0.0,0.000125885009765625,0.4335491530965476,0.4335491531090901,1.3e-13,1.3e-13,7.6e-15,5.2e-17,1.4e-13,2.5e+00,395430,49,6.7e-12,1.0e-13,2.5e-14,5.4e-15
grlex-10,edgeExpansionBasic,891081383,tol,1.2,1050,1.0e-12,7200.0,100000,50,true,false,11,57,1,57.0,57,57,60,57,3,3362,1.7246332204780959,0.0,0.0001628398895263672,0.41460679313133203,0.4146067931767048,3.7e-13,4.1e-13,2.1e-14,1.0e-17,3.3e-13,3.0e+00,597143,59,2.5e-11,2.2e-13,6.8e-14,6.6e-15
grlex-11,edgeExpansionBasic,577149841,tol,1.5,1150,1.0e-12,7200.0,100000,50,true,false,12,68,1,68.0,68,68,71,68,3,4759,1.4495711291973292,0.0,0.00022101402282714844,0.4054700562390484,0.4054700561881211,3.4e-13,2.9e-13,2.0e-15,3.7e-13,3.7e-13,3.5e+00,788067,70,2.8e-11,1.5e-13,1.5e-14,3.1e-11
grlex-12,edgeExpansionBasic,228141071,tol,2.0,1150,1.0e-12,7200.0,100000,50,true,false,13,80,1,80.0,80,80,83,80,3,6559,1.2347515060240963,0.0,0.00029778480529785156,0.39201522324840266,0.3920152233896529,7.8e-13,2.1e-14,5.0e-14,5.5e-16,7.8e-13,3.1e+00,929494,82,7.9e-11,9.7e-15,1.7e-13,6.0e-14
grlex-13,edgeExpansionBasic,265797155,tol,4.8,2150,1.0e-12,7200.0,100000,50,true,false,14,93,1,93.0,93,93,96,93,3,8834,1.0639476625428759,0.0,0.0003941059112548828,0.37678712258274183,0.376787122669002,4.0e-13,1.5e-13,5.7e-14,2.4e-13,4.1e-13,3.7e+00,2033733,95,4.9e-11,2.0e-13,1.9e-13,2.9e-11
grlex-14,edgeExpansionBasic,317678400,tol,4.5,1550,1.0e-12,7200.0,100000,50,true,false,15,107,1,107.0,107,107,110,107,3,11662,0.9260038590111086,0.0,0.0004570484161376953,0.36811044670487725,0.3681104466660297,1.5e-13,1.5e-13,1.1e-14,8.9e-13,1.4e-13,3.5e+00,1724819,109,2.2e-11,5.4e-13,4.8e-14,1.3e-10
grlex-15,edgeExpansionBasic,13464812,tol,6.1,1850,1.0e-12,7200.0,100000,50,true,false,16,122,1,122.0,122,122,125,122,3,15127,0.8130610051061543,0.0,0.0006101131439208984,0.36369831862195096,0.36369831870619446,2.8e-13,2.7e-13,1.8e-14,4.9e-13,2.7e-13,3.4e+00,2343755,124,4.9e-11,1.1e-12,6.3e-14,8.4e-11
grlex-16,edgeExpansionBasic,302061719,tol,11.6,2600,1.0e-12,7200.0,100000,50,true,false,17,138,1,138.0,138,138,141,138,3,19319,0.7194611657065907,0.0,0.0007519721984863281,0.3568967367156418,0.35689673662729515,2.6e-13,4.0e-13,5.4e-15,5.4e-13,2.8e-13,4.1e+00,3868212,140,5.2e-11,1.4e-13,2.1e-14,1.1e-10
grlex-17,edgeExpansionBasic,659944485,tol,18.3,3250,1.0e-12,7200.0,100000,50,true,false,18,155,1,155.0,155,155,158,155,3,24334,0.6410516471502522,0.0,0.0009450912475585938,0.3487105586048422,0.34871055865437467,1.3e-13,4.7e-14,2.0e-15,6.5e-14,1.2e-13,2.9e+00,5661783,157,2.9e-11,1.6e-14,1.3e-14,1.5e-11
adjnoun,edgeExpansionBasic,102870606,tol,6.0,2150,1.0e-12,7200.0,100000,50,true,false,16,113,1,113.0,113,113,116,113,3,12994,0.8772593106688883,0.0,0.0005350112915039062,0.36782876471675585,0.367828764621727,7.5e-13,6.9e-15,2.4e-14,7.9e-13,7.5e-13,1.5e+00,2392461,115,5.5e-11,8.7e-16,7.8e-14,5.8e-11
blumenau_drug,edgeExpansionBasic,636802559,tol,2.7,1750,1.0e-12,7200.0,100000,50,true,false,13,76,1,76.0,76,76,79,76,3,5927,1.298914758581998,0.0,0.00028705596923828125,0.1899395766679449,0.18993957666103822,1.0e-13,2.7e-15,2.0e-14,1.3e-13,1.0e-13,2.7e+00,1304860,78,5.0e-12,9.6e-16,6.7e-14,6.0e-12
celegans_metabolic,edgeExpansionBasic,40580129,tol,237.8,5500,1.0e-12,7200.0,100000,50,true,false,31,454,1,454.0,454,454,457,454,3,207023,0.21978127674106565,0.0,0.007581949234008789,0.1323256515677879,0.13232565138757788,3.9e-13,4.3e-15,6.8e-15,4.2e-13,3.9e-13,9.0e-01,29077153,456,1.4e-10,8.6e-16,1.9e-14,1.5e-10
celegansneural,edgeExpansionBasic,586253899,tol,389.3,23200,1.0e-12,7200.0,100000,50,true,false,25,298,1,298.0,298,298,301,298,3,89399,0.33445187662523357,0.0,0.003638029098510742,0.4321227100968949,0.4321227103950177,7.8e-13,1.9e-14,6.1e-14,5.7e-14,7.8e-13,2.5e+00,66992567,300,1.6e-10,4.6e-15,2.1e-13,1.2e-11
chesapeake,edgeExpansionBasic,833654923,tol,0.4,650,1.0e-12,7200.0,100000,50,true,false,10,40,1,40.0,40,40,43,40,3,1679,2.440406976744186,0.0,9.012222290039062e-5,0.8712397236403536,0.8712397236208479,2.5e-13,2.5e-14,0.0e+00,2.5e-13,2.5e-13,1.8e+00,268097,42,7.1e-12,1.6e-14,2.2e-15,7.3e-12
cintestinalis,edgeExpansionBasic,579052920,tol,134.2,19450,1.0e-12,7200.0,100000,50,true,false,21,206,1,206.0,206,206,209,206,3,42847,0.48310295357241595,0.0,0.003876924514770508,0.46186863751545115,0.4618686377444574,4.8e-13,4.4e-14,2.1e-14,2.6e-15,4.8e-13,1.7e+00,29958473,208,1.2e-10,1.8e-13,1.5e-13,6.7e-13
dolphins,edgeExpansionBasic,492059676,tol,3.2,2650,1.0e-12,7200.0,100000,50,true,false,12,63,1,63.0,63,63,66,63,3,4094,1.5628698168380708,0.0,0.00023102760314941406,0.08755910598407658,0.08755910601141181,4.9e-13,4.7e-15,1.6e-14,2.6e-14,4.9e-13,4.4e+00,1751915,65,2.3e-11,2.5e-15,8.0e-14,1.3e-12
foodweb_little_rock,edgeExpansionBasic,686181882,tol,32.6,5350,1.0e-12,7200.0,100000,50,true,false,20,184,1,184.0,184,184,187,184,3,34223,0.5405561648959292,0.0,0.0013039112091064453,0.49889721355951844,0.4988972132261619,6.3e-13,1.3e-15,1.8e-14,6.3e-13,6.3e-13,9.5e-01,9330610,186,1.7e-10,7.1e-17,9.6e-14,1.7e-10
football,edgeExpansionBasic,844759941,tol,2.9,950,1.0e-12,7200.0,100000,50,true,false,16,116,1,116.0,116,116,119,116,3,13687,0.8547622378321126,0.0,0.0005629062652587891,0.7388841746988184,0.7388841747100832,8.3e-14,1.1e-13,5.3e-14,6.0e-14,8.6e-14,1.1e+01,1119517,118,4.5e-12,4.6e-13,5.4e-13,3.3e-12
game_thrones,edgeExpansionBasic,742204460,tol,10.4,3750,1.0e-12,7200.0,100000,50,true,false,15,108,1,108.0,108,108,111,108,3,11879,0.9175070131860256,0.0,0.0004589557647705078,0.12225384242274805,0.12225384251465388,8.2e-13,1.7e-14,1.4e-14,5.4e-14,8.2e-13,1.7e+00,3986999,110,7.4e-11,7.0e-15,5.5e-14,4.9e-12
highschool,edgeExpansionBasic,105048298,tol,1.6,1050,1.0e-12,7200.0,100000,50,true,false,13,71,1,71.0,71,71,74,71,3,5182,1.3891495145214645,0.0,0.00026106834411621094,0.40182764094724027,0.4018276409139885,3.9e-13,1.4e-14,1.1e-14,4.7e-13,3.9e-13,5.7e+00,759295,73,1.8e-11,5.4e-14,5.4e-14,2.2e-11
jazz,edgeExpansionBasic,606046100,tol,9.6,1200,1.0e-12,7200.0,100000,50,true,false,21,199,1,199.0,199,199,202,199,3,39998,0.5000123759251004,0.0,0.0014190673828125,0.29927800375968966,0.29927800415518524,7.6e-13,3.5e-14,8.0e-15,5.7e-16,7.6e-13,2.5e+00,2362584,201,2.5e-10,1.4e-13,6.8e-14,2.1e-13
karate,edgeExpansionBasic,419007989,tol,0.2,450,1.0e-12,7200.0,100000,50,true,false,9,35,1,35.0,35,35,38,35,3,1294,2.7798066595059074,0.0,7.796287536621094e-5,0.24004040965970394,0.2400404096435704,3.8e-13,2.2e-15,2.2e-16,3.8e-13,3.8e-13,4.7e+00,159938,37,1.1e-11,9.7e-15,3.0e-15,1.1e-11
lesmis,edgeExpansionBasic,961839584,tol,4.6,2650,1.0e-12,7200.0,100000,50,true,false,13,78,1,78.0,78,78,81,78,3,6239,1.26602056801487,0.0,0.0005381107330322266,0.10545076255733905,0.10545076252056455,4.0e-13,9.7e-15,6.8e-15,4.4e-13,4.0e-13,2.1e+00,2202438,80,3.0e-11,4.5e-15,2.2e-14,3.3e-11
malaria_genes_HVR_1,edgeExpansionBasic,715556285,tol,113.7,5650,1.0e-12,7200.0,100000,50,true,false,25,308,1,308.0,308,308,311,308,3,95479,0.3236279630504377,0.0,0.0038390159606933594,0.10375119003251848,0.10375119012739752,2.2e-13,5.0e-14,5.6e-15,6.5e-13,2.2e-13,3.3e+00,20151609,310,7.9e-11,2.2e-13,7.3e-14,2.3e-10
moviegalaxies-52,edgeExpansionBasic,332653262,tol,1.8,1600,1.0e-12,7200.0,100000,50,true,false,12,60,1,60.0,60,60,63,60,3,3719,1.6397707231040564,0.0,0.00021719932556152344,0.18317120284974298,0.18317120287352398,3.8e-13,8.8e-15,1.2e-13,2.0e-13,3.8e-13,5.9e+00,1020838,62,1.7e-11,4.9e-15,3.2e-13,9.3e-12
moviegalaxies-567,edgeExpansionBasic,227033841,tol,2.1,2150,1.0e-12,7200.0,100000,50,true,false,11,53,1,53.0,53,53,56,53,3,2914,1.8524640187153536,0.0,0.0001518726348876953,0.16897153310324678,0.16897153307650856,4.1e-13,6.4e-15,3.4e-16,4.1e-13,4.1e-13,4.0e+00,1206508,55,2.0e-11,1.9e-14,4.3e-15,2.0e-11
polbooks,edgeExpansionBasic,294515227,tol,5.2,1800,1.0e-12,7200.0,100000,50,true,false,15,106,1,106.0,106,106,109,106,3,11447,0.9346595641140372,0.0,0.0004730224609375,0.1642911548994508,0.1642911549148306,1.3e-13,1.5e-13,1.8e-14,8.7e-13,1.2e-13,5.4e+00,2017161,108,1.2e-11,2.1e-13,1.2e-13,7.9e-11
revolution,edgeExpansionBasic,21858395,tol,31.6,6350,1.0e-12,7200.0,100000,50,true,false,18,142,1,142.0,142,142,145,142,3,20447,0.6993344232466191,0.0,0.0008320808410644531,0.038588654451966714,0.03858865443889787,1.3e-13,2.3e-15,3.6e-16,1.3e-13,1.3e-13,4.5e+00,10596676,144,1.2e-11,8.4e-16,3.9e-15,1.2e-11
sp_office,edgeExpansionBasic,238321863,tol,6.7,2950,1.0e-12,7200.0,100000,50,true,false,14,93,1,93.0,93,93,96,93,3,8834,1.0639476625428759,0.0,0.00039196014404296875,2.4994806768441937,2.4994806741357976,7.5e-13,3.4e-15,0.0e+00,7.5e-13,7.5e-13,5.0e+00,2975783,95,4.5e-10,1.5e-15,4.9e-15,4.5e-10
swingers,edgeExpansionBasic,781423324,tol,4.9,2100,1.0e-12,7200.0,100000,50,true,false,15,97,1,97.0,97,97,100,97,3,9602,1.0205122754809226,0.0,0.0004220008850097656,0.13674471836345928,0.13674471832837162,4.3e-13,4.7e-15,1.1e-14,4.5e-13,4.3e-13,1.8e+00,2025462,99,2.8e-11,2.0e-15,3.3e-14,2.9e-11
terrorists-911,edgeExpansionBasic,995370216,tol,1.3,1100,1.0e-12,7200.0,100000,50,true,false,12,63,1,63.0,63,63,66,63,3,4094,1.5628698168380708,0.0,0.00022220611572265625,0.09273504221797156,0.0927350421938498,4.0e-13,9.7e-13,3.0e-14,8.9e-13,4.6e-13,3.2e+00,647844,65,2.0e-11,5.1e-13,9.9e-14,4.5e-11
train_terrorists,edgeExpansionBasic,273949639,tol,2.3,1800,1.0e-12,7200.0,100000,50,true,false,12,65,1,65.0,65,65,68,65,3,4354,1.515489035851027,0.0,0.00020694732666015625,0.16813402689387105,0.16813402682781897,7.2e-13,1.0e-14,1.5e-16,7.2e-13,7.2e-13,2.5e+00,1245639,67,4.9e-11,5.3e-15,5.0e-15,4.9e-11


==> anc/experiments/tablesCSV/edgeExpansionDnn.csv <==
instance,type,seed,statusCode,time,iter,tol,timeLimit,maxIters,itersZ,scaling,warmStart,k,n,numBlocks,avgBlockSize,minBlockSize,maxBlockSize,m,equations,inequalities,nnzA,densityAPercent,timeScaling,timeData,primalObj,dualObj,gap,pinf,dinf,compl,complNotPsdAbs,mu,evals,nnzY,gapOriginal,pinfOriginal,dinfOriginal,complOriginal
grevlex-8,edgeExpansionDnn,681068216,tol,2.5,2200,1.0e-12,7200.0,100000,50,true,false,38,38,1,38.0,38,38,744,38,706,2925,0.27226119202930926,0.0,0.0004100799560546875,1.8969724665228647,1.896972466465673,7.8e-13,1.5e-14,6.2e-15,7.9e-13,7.8e-13,2.3e+00,779771,53,1.2e-11,7.5e-15,2.9e-14,1.2e-11
grevlex-9,edgeExpansionDnn,338050489,tol,5.0,2800,1.0e-12,7200.0,100000,50,true,false,47,47,1,47.0,47,47,1131,47,1084,4464,0.1786758534233597,0.0,0.0006630420684814453,2.022724317615344,2.0227243175431937,7.8e-13,1.6e-14,8.2e-15,7.9e-13,7.8e-13,1.6e+00,1257855,63,1.4e-11,1.7e-14,4.5e-14,1.4e-11
grevlex-10,edgeExpansionDnn,73344184,tol,7.9,3000,1.0e-12,7200.0,100000,50,true,false,57,57,1,57.0,57,57,1656,57,1599,6554,0.12181377250227866,0.0,0.0011532306671142578,2.2053070663928143,2.2053070662913172,9.0e-13,3.3e-14,7.7e-15,9.0e-13,8.8e-13,1.3e+00,1653538,76,1.9e-11,1.8e-14,4.6e-14,1.9e-11
grevlex-11,edgeExpansionDnn,76487558,tol,11.5,3450,1.0e-12,7200.0,100000,50,true,false,68,68,1,68.0,68,68,2349,68,2281,9315,0.08575945591218231,0.0,0.0017168521881103516,2.428343942143872,2.428343942241098,7.2e-13,3.8e-14,9.3e-14,8.8e-15,7.2e-13,1.3e+00,2316279,93,1.7e-11,6.1e-14,6.0e-13,2.0e-13
grevlex-12,edgeExpansionDnn,410322911,tol,17.7,3850,1.0e-12,7200.0,100000,50,true,false,80,80,1,80.0,80,80,3243,80,3163,12879,0.062051919518963924,0.0,0.0026998519897460938,2.611926503609558,2.6119265037410373,8.2e-13,2.8e-14,9.0e-14,7.2e-15,8.2e-13,1.4e+00,3081603,107,2.1e-11,1.5e-14,6.2e-13,1.8e-13
grevlex-13,edgeExpansionDnn,75828636,tol,32.0,4600,1.0e-12,7200.0,100000,50,true,false,93,93,1,93.0,93,93,4374,93,4281,17390,0.04596792564858523,0.0,0.0041158199310302734,2.7655598104434804,2.7655598106118666,9.0e-13,1.2e-14,8.1e-14,4.4e-15,8.9e-13,1.5e+00,4404285,122,2.6e-11,4.8e-14,6.0e-13,1.3e-13
grevlex-14,edgeExpansionDnn,310923696,tol,51.0,5650,1.0e-12,7200.0,100000,50,true,false,107,107,1,107.0,107,107,5781,107,5674,23004,0.034756243738448295,0.0,0.005890846252441406,2.9549775784163907,2.954977578586627,7.9e-13,1.9e-14,6.0e-14,4.1e-15,7.8e-13,1.6e+00,6256677,140,2.5e-11,4.6e-14,4.8e-13,1.3e-13
grlex-8,edgeExpansionDnn,581256958,tol,1.2,1000,1.0e-12,7200.0,100000,50,true,false,38,38,1,38.0,38,38,744,38,706,2925,0.27226119202930926,0.0,0.00038313865661621094,0.4703641663018175,0.47036416629069294,1.5e-13,3.8e-15,0.0e+00,1.5e-13,1.5e-13,2.3e+00,385191,40,5.7e-12,2.6e-15,2.6e-15,5.8e-12
grlex-9,edgeExpansionDnn,301226142,tol,1.8,1000,1.0e-12,7200.0,100000,50,true,false,47,47,1,47.0,47,47,1131,47,1084,4464,0.1786758534233597,0.0,0.0006608963012695312,0.4335491530949363,0.4335491530734974,2.2e-13,3.6e-15,0.0e+00,2.2e-13,2.2e-13,2.0e+00,485100,49,1.1e-11,2.3e-15,4.7e-15,1.2e-11
grlex-10,edgeExpansionDnn,126546846,tol,4.6,1700,1.0e-12,7200.0,100000,50,true,false,57,57,1,57.0,57,57,1656,57,1599,6554,0.12181377250227866,0.0,0.001123189926147461,0.4146067931363388,0.4146067930927457,3.6e-13,1.8e-14,0.0e+00,3.6e-13,3.6e-13,2.0e+00,1001972,59,2.4e-11,1.0e-14,3.5e-15,2.4e-11
grlex-11,edgeExpansionDnn,638220867,tol,5.2,1500,1.0e-12,7200.0,100000,50,true,false,68,68,1,68.0,68,68,2349,68,2281,9315,0.08575945591218231,0.0,0.0017249584197998047,0.4054700562426312,0.4054700561865046,3.8e-13,3.4e-14,0.0e+00,3.8e-13,3.8e-13,1.8e+00,1093529,70,3.1e-11,1.7e-14,8.5e-15,3.1e-11
grlex-12,edgeExpansionDnn,778703852,tol,7.7,1600,1.0e-12,7200.0,100000,50,true,false,80,80,1,80.0,80,80,3243,80,3163,12879,0.062051919518963924,0.0,0.0027179718017578125,0.39201522324805843,0.3920152230752625,9.6e-13,4.3e-14,1.7e-15,9.6e-13,9.6e-13,2.6e+00,1393631,82,9.7e-11,2.1e-14,5.8e-15,9.7e-11
grlex-13,edgeExpansionDnn,929010428,tol,16.6,2300,1.0e-12,7200.0,100000,50,true,false,93,93,1,93.0,93,93,4374,93,4281,17390,0.04596792564858523,0.0,0.004099845886230469,0.3767871225804945,0.37678712253206,2.2e-13,3.6e-15,0.0e+00,2.2e-13,2.2e-13,1.7e+00,2340211,95,2.8e-11,1.6e-15,1.3e-14,2.8e-11
grlex-14,edgeExpansionDnn,798487695,tol,23.4,2500,1.0e-12,7200.0,100000,50,true,false,107,107,1,107.0,107,107,5781,107,5674,23004,0.034756243738448295,0.0,0.005883932113647461,0.368110446702852,0.3681104465087175,7.6e-13,1.2e-14,3.8e-15,7.7e-13,7.6e-13,1.8e+00,2969556,109,1.1e-10,4.8e-15,1.3e-14,1.1e-10
grlex-15,edgeExpansionDnn,975125365,tol,31.9,2550,1.0e-12,7200.0,100000,50,true,false,122,122,1,122.0,122,122,7506,122,7384,29889,0.026753657541582966,0.0,0.010777950286865234,0.36369831862498864,0.36369831840173517,7.5e-13,8.2e-15,1.4e-14,7.7e-13,7.5e-13,2.3e+00,3469501,124,1.3e-10,3.1e-15,4.7e-14,1.3e-10
grlex-16,edgeExpansionDnn,977283631,tol,47.7,2950,1.0e-12,7200.0,100000,50,true,false,138,138,1,138.0,138,138,9594,138,9456,38225,0.02092134528699915,0.0,0.0180208683013916,0.35689673672212846,0.35689673661381244,3.2e-13,2.8e-14,2.3e-15,3.2e-13,3.2e-13,1.4e+00,4737050,140,6.3e-11,5.2e-14,8.2e-15,6.4e-11
grlex-17,edgeExpansionDnn,774141164,tol,77.1,3450,1.0e-12,7200.0,100000,50,true,false,155,155,1,155.0,155,155,12093,155,11938,48204,0.016591499128373214,0.0,0.02851390838623047,0.34871055860542866,0.3487105584541644,3.8e-13,1.3e-14,4.0e-15,3.9e-13,3.8e-13,1.4e+00,6342905,157,8.9e-11,3.4e-14,1.4e-14,9.0e-11
adjnoun,edgeExpansionDnn,504263236,tol,84.4,10200,1.0e-12,7200.0,100000,50,true,false,113,113,1,113.0,113,113,6444,113,6331,25650,0.03117273809518601,0.0,0.007311820983886719,0.3707890460874795,0.3707890460567417,2.4e-13,3.5e-13,6.5e-13,9.7e-13,2.5e-13,7.2e-01,10195954,122,1.8e-11,2.7e-14,2.1e-12,7.1e-11
blumenau_drug,edgeExpansionDnn,216394955,tol,6.2,1650,1.0e-12,7200.0,100000,50,true,false,76,76,1,76.0,76,76,2929,76,2853,11627,0.0687260076661979,0.0,0.0022020339965820312,0.18993957666799502,0.18993957662066066,7.1e-13,1.5e-14,1.6e-13,8.6e-13,7.1e-13,2.8e+00,1257075,78,3.4e-11,1.0e-15,5.3e-13,4.2e-11
celegans_metabolic,edgeExpansionDnn,521781560,tol,4552.3,17050,1.0e-12,7200.0,100000,50,true,false,454,454,1,454.0,454,454,103288,454,102834,412685,0.00193846118768382,0.5,1.1363399028778076,0.13280342646860588,0.13280342662657388,3.5e-13,7.4e-13,4.9e-14,1.6e-13,3.4e-13,1.8e+00,73784603,918,1.2e-10,8.6e-14,1.3e-13,5.8e-11
celegansneural,edgeExpansionDnn,284075511,time,7200.0,93657,1.0e-12,7200.0,100000,50,true,false,298,298,1,298.0,298,298,44554,298,44256,177905,0.0044964412711405635,0.0,0.15144801139831543,0.43298388047040776,0.4329862967003864,6.3e-09,1.1e-12,Inf,Inf,6.3e-09,2.1e+01,207663645,3457,1.3e-06,2.5e-12,2.5e-09,3.0e-09
chesapeake,edgeExpansionDnn,544222124,tol,0.8,600,1.0e-12,7200.0,100000,50,true,false,40,40,1,40.0,40,40,823,40,783,3239,0.24597509113001215,0.0,0.0004680156707763672,0.8712397236407498,0.8712397237173907,9.6e-13,3.2e-14,5.0e-14,7.8e-14,9.6e-13,2.5e+00,251626,42,2.8e-11,1.3e-13,1.5e-13,2.3e-12
cintestinalis,edgeExpansionDnn,599961352,tol,518.9,15750,1.0e-12,7200.0,100000,50,true,false,206,206,1,206.0,206,206,21324,206,21118,85077,0.009401757662888343,0.1,0.07901191711425781,0.461868637515318,0.4618686373918645,2.6e-13,8.4e-15,2.1e-15,2.6e-13,2.6e-13,1.6e+00,28955932,208,6.4e-11,2.5e-15,6.7e-14,6.5e-11
dolphins,edgeExpansionDnn,182145680,tol,79.7,25200,1.0e-12,7200.0,100000,50,true,false,63,63,1,63.0,63,63,2019,63,1956,8000,0.09983264305300202,0.0,0.0014541149139404297,0.08755910598397346,0.08755910602925758,8.0e-13,3.9e-14,1.4e-13,9.9e-13,8.0e-13,1.6e+00,15660079,66,3.9e-11,2.0e-14,6.6e-13,4.7e-11
foodweb_little_rock,edgeExpansionDnn,469145144,tol,395.3,19050,1.0e-12,7200.0,100000,50,true,false,184,184,1,184.0,184,184,17023,184,16839,67895,0.011780563036754343,0.0,0.041359901428222656,0.4988972135596007,0.4988972130357946,9.9e-13,7.6e-15,0.0e+00,9.9e-13,9.9e-13,3.9e+00,25296250,186,2.6e-10,2.1e-16,1.0e-14,2.6e-10
football,edgeExpansionDnn,677830017,tol,63.8,7800,1.0e-12,7200.0,100000,50,true,false,116,116,1,116.0,116,116,6789,116,6673,27027,0.029585305249153655,0.0,0.007961034774780273,0.757077493081755,0.7570774931697146,6.5e-13,7.9e-15,2.6e-14,2.7e-15,6.5e-13,7.6e+00,6685923,2458,3.5e-11,3.1e-15,2.6e-13,1.7e-13
game_thrones,edgeExpansionDnn,758074638,tol,82.3,10750,1.0e-12,7200.0,100000,50,true,false,108,108,1,108.0,108,108,5889,108,5781,23435,0.03411739727249497,0.0,0.006398916244506836,0.12309842023795554,0.12309842023669534,1.1e-14,9.1e-13,2.4e-13,5.8e-13,8.4e-15,5.1e-01,10182822,399,1.0e-12,4.4e-14,8.7e-13,5.2e-11
highschool,edgeExpansionDnn,624847530,tol,37.0,10600,1.0e-12,7200.0,100000,50,true,false,71,71,1,71.0,71,71,2559,71,2488,10152,0.07869816856989567,0.0,0.0018658638000488281,0.40523336003339966,0.40523336010339306,8.2e-13,2.3e-14,6.7e-14,5.0e-14,8.2e-13,1.0e+01,6111549,341,3.9e-11,9.2e-14,3.2e-13,2.4e-12
jazz,edgeExpansionDnn,756200486,tol,619.8,20900,1.0e-12,7200.0,100000,50,true,false,199,199,1,199.0,199,199,19903,199,19704,79400,0.010073857577955897,0.1,0.05311703681945801,0.2994629188872777,0.2994629191391877,4.8e-13,8.9e-13,2.1e-13,5.3e-13,4.8e-13,5.8e-01,37474505,202,1.6e-10,2.3e-14,1.1e-12,1.7e-10
karate,edgeExpansionDnn,857422156,tol,6.5,7600,1.0e-12,7200.0,100000,50,true,false,35,35,1,35.0,35,35,633,35,598,2484,0.3203404584582648,0.0,0.0003190040588378906,0.24020930447765876,0.24020930448365377,1.4e-13,9.6e-13,1.8e-13,2.3e-13,1.5e-13,5.2e-01,1958443,64,4.0e-12,3.0e-13,5.3e-13,6.7e-12
lesmis,edgeExpansionDnn,172000776,iter,464.3,100000,1.0e-12,7200.0,100000,50,true,false,78,78,1,78.0,78,78,3084,78,3006,12245,0.06526122397119105,0.0,0.0024459362030029297,0.10545077198040291,0.10545282897948875,2.2e-08,1.4e-10,Inf,Inf,2.2e-08,2.9e+00,79467506,87,1.7e-06,6.5e-11,5.1e-09,4.4e-07
malaria_genes_HVR_1,edgeExpansionDnn,135556971,tol,4552.0,49750,1.0e-12,7200.0,100000,50,true,false,308,308,1,308.0,308,308,47589,308,47281,190035,0.004209452209208237,0.0,0.41091299057006836,0.11026171115017612,0.11026171150661013,8.3e-13,9.4e-13,9.9e-13,6.6e-13,8.3e-13,5.4e-01,150368402,3576,2.9e-10,6.8e-13,7.7e-12,2.3e-10
moviegalaxies-52,edgeExpansionDnn,717200605,tol,14.1,5600,1.0e-12,7200.0,100000,50,true,false,60,60,1,60.0,60,60,1833,60,1773,7259,0.1100048493665515,0.0,0.0012290477752685547,0.1846950142484011,0.18469501425827098,1.6e-13,7.5e-15,1.6e-14,1.5e-14,1.6e-13,6.5e+00,3002534,793,7.2e-12,3.2e-14,4.2e-14,6.9e-13
moviegalaxies-567,edgeExpansionDnn,414755637,tol,74.7,26550,1.0e-12,7200.0,100000,50,true,false,53,53,1,53.0,53,53,1434,53,1381,5670,0.1407609432323777,0.0,0.0009319782257080078,0.1800125222262946,0.1800125222464909,3.1e-13,2.7e-13,1.9e-13,6.7e-13,3.1e-13,2.4e+02,20097338,77,1.5e-11,1.5e-14,5.1e-13,3.2e-11
polbooks,edgeExpansionDnn,917979893,tol,92.4,12100,1.0e-12,7200.0,100000,50,true,false,106,106,1,106.0,106,106,5674,106,5568,22577,0.03541319990518416,0.0,0.005876064300537109,0.182829096475146,0.18282909648639814,9.4e-14,7.9e-13,2.8e-13,4.8e-13,9.2e-14,5.5e-01,11937478,1616,8.2e-12,2.2e-13,1.4e-12,4.2e-11
revolution,edgeExpansionDnn,96094795,tol,136.7,7350,1.0e-12,7200.0,100000,50,true,false,142,142,1,142.0,142,142,10156,142,10014,40469,0.01976164494078841,0.0,0.019397974014282227,0.038588654451936884,0.0385886544694425,1.8e-13,1.8e-14,2.0e-15,3.3e-19,1.8e-13,3.0e+00,14159510,144,1.6e-11,6.5e-15,8.2e-15,1.2e-15
sp_office,edgeExpansionDnn,310650509,tol,21.4,3200,1.0e-12,7200.0,100000,50,true,false,93,93,1,93.0,93,93,4374,93,4281,17390,0.04596792564858523,0.0,0.004199028015136719,2.499480676844131,2.4994806762250663,1.7e-13,2.0e-15,0.0e+00,1.7e-13,1.7e-13,3.2e+00,3151132,95,1.0e-10,8.8e-16,5.6e-15,1.0e-10
swingers,edgeExpansionDnn,969151401,tol,34.6,5450,1.0e-12,7200.0,100000,50,true,false,97,97,1,97.0,97,97,4756,97,4659,18914,0.04226667361502118,0.0,0.004759073257446289,0.13739902000940407,0.137399020010279,1.1e-14,5.2e-13,5.8e-15,1.9e-14,1.7e-14,5.9e-01,4852963,102,6.8e-13,2.8e-14,1.8e-14,1.2e-12
terrorists-911,edgeExpansionDnn,374926724,tol,70.4,29350,1.0e-12,7200.0,100000,50,true,false,63,63,1,63.0,63,63,2019,63,1956,8000,0.09983264305300202,0.0,0.0014090538024902344,0.09279272676294743,0.0927927267575527,9.1e-14,6.9e-13,9.4e-14,3.4e-13,8.8e-14,5.2e-01,13366594,86,4.6e-12,5.6e-14,3.1e-13,1.7e-11
train_terrorists,edgeExpansionDnn,890715037,tol,73.6,27950,1.0e-12,7200.0,100000,50,true,false,65,65,1,65.0,65,65,2148,65,2083,8514,0.09381508049320683,0.0,0.0015521049499511719,0.16814655822906752,0.16814655822095542,8.8e-14,8.9e-13,7.3e-14,2.9e-13,8.8e-14,5.0e-01,14609628,104,6.1e-12,7.0e-14,2.7e-13,2.0e-11


==> anc/experiments/tablesCSV/high.csv <==
instance,type,seed,statusCode,time,iter,tol,timeLimit,maxIters,itersZ,scaling,warmStart,k,n,numBlocks,avgBlockSize,minBlockSize,maxBlockSize,m,equations,inequalities,nnzA,densityAPercent,timeScaling,timeData,primalObj,dualObj,gap,pinf,dinf,compl,complNotPsdAbs,mu,evals,nnzY,gapOriginal,pinfOriginal,dinfOriginal,complOriginal,timeHypatia,maxErrorHypatia
rand_10x10_100_1.0,high,235442785,tol,7.9,1300,1.0e-20,7198.4342629909515,99150,50,true,true,10,100,10,10.0,10,10,100,100,0,99100,99.1,0.0,0.0013930797576904297,-2.27875830087178170923579440544911751e+02,-2.27875830087178170923599575364688908e+02,2.1e-23,3.5e-23,4.5e-22,2.6e-22,2.2e-23,1.7e+00,292690,100,4.4e-23,1.3e-22,4.4e-21,5.5e-22,2.9,1.3e-16
rand_50_100_1.0,high,48535243,tol,24.4,2400,1.0e-20,7198.274051904678,98850,50,true,true,15,50,1,50.0,50,50,100,100,0,247550,99.02,0.0,0.00766301155090332,-2.84003183857616948092642698368484396e+02,-2.84003183857616948087423437012214134e+02,6.7e-21,9.8e-21,1.2e-21,5.1e-21,7.8e-22,9.5e-01,250000,100,9.2e-21,8.0e-20,1.7e-20,7.0e-21,17.3,3.4e-18
rand_50_200_0.01,high,292392538,tol,3.5,500,1.0e-20,7199.479796886444,99700,50,true,true,20,50,1,50.0,50,50,200,200,0,5135,1.027,0.0,0.0006909370422363281,-4.00170997867386554691453950566565711e+01,-4.00170997867386554691486205809305815e+01,3.2e-23,3.7e-22,8.7e-22,1.3e-22,1.6e-23,2.2e+00,103394,200,4.0e-23,2.8e-22,1.7e-21,1.6e-22,31.9,1.3e-17
rand_100_10x10_100_1.0,high,998984545,tol,76.2,1050,1.0e-20,7196.211987018585,99450,50,true,true,15,200,11,18.181818181818183,10,100,100,100,0,1089200,99.01818181818182,0.1,0.057897090911865234,-1.99103928478341061806712199929105576e+03,-1.99103928478341061806315343774463102e+03,8.1e-22,5.2e-22,2.6e-22,1.6e-21,7.9e-22,2.6e+00,608150,100,1.0e-21,4.4e-21,8.1e-21,1.9e-21,102.6,8.4e-18
rand_100_400_0.01,high,765923170,tol,26.7,1050,1.0e-20,7197.889054059982,99550,50,true,true,29,100,1,100.0,100,100,400,400,0,39621,0.990525,0.0,0.004875898361206055,-8.95653664803259048568907011915813556e+01,-8.95653664803259048567396538489393637e+01,6.6e-22,9.0e-21,4.2e-22,1.5e-21,1.3e-22,5.5e-01,240836,400,8.4e-22,1.1e-20,1.2e-21,1.9e-21,463.9,1.9e-18
rand_100_400_1.0,high,958176910,tol,94.0,800,1.0e-20,7189.964840173721,99550,50,true,true,29,100,1,100.0,100,100,400,400,0,3990100,99.7525,0.4,0.23005986213684082,-8.35847650239686479373145703003425464e+02,-8.35847650239686479374379672705315221e+02,5.5e-22,6.2e-21,8.7e-22,3.2e-21,1.0e-21,8.9e-01,140000,400,7.4e-22,7.2e-20,2.6e-20,4.4e-21,480.0,1.8e-18
rand_2x100_200_0.01,high,612244091,tol,17.2,600,1.0e-20,7196.872037887573,99600,50,true,true,20,200,2,100.0,100,100,200,200,0,39582,0.98955,0.0,0.005712032318115234,-2.28974470223766972082864148215254006e+02,-2.28974470223766972081656120218400384e+02,2.0e-21,3.3e-21,2.4e-21,2.7e-21,2.7e-21,1.6e+00,236559,200,2.6e-21,3.9e-21,1.0e-20,3.5e-21,375.0,2.9e-17
rand_20x20_200_0.01,high,378414885,tol,36.5,1700,1.0e-20,7195.206212043762,99200,50,true,true,20,400,20,20.0,20,20,200,200,0,15608,0.9755,0.0,0.0022940635681152344,-2.84571163954726907988681505427758262e+02,-2.84571163954726907989861943442503484e+02,1.5e-21,5.8e-22,7.9e-21,4.9e-21,1.4e-21,8.1e+00,1972039,200,2.1e-21,2.6e-22,2.5e-20,7.1e-21,81.3,2.6e-16
rand_200_20x20_200_1.0,high,258599152,tol,732.4,1450,1.0e-20,7164.886979103088,99250,50,true,true,20,600,21,28.571428571428573,20,200,200,200,0,9552600,99.50625,0.7,0.29662299156188965,-8.64551092305115663594097465000486908e+03,-8.64551092305115663592962347649822512e+03,5.5e-22,3.6e-22,2.1e-22,2.4e-21,4.9e-22,3.0e+00,1793174,200,6.6e-22,3.8e-21,1.3e-20,2.9e-21,1300.4,2.5e-18
rand_200_800_0.001,high,485994070,tol,460.1,4100,1.0e-20,7185.747787952423,98450,50,true,true,40,200,1,200.0,200,200,800,800,0,32001,0.100003125,0.0,0.008514881134033203,-1.82899462527429238403264078061329472e+02,-1.82899462527429238403317625372022007e+02,1.3e-22,4.6e-21,1.4e-22,6.0e-22,1.7e-23,5.8e-01,2279920,800,1.5e-22,2.7e-21,3.5e-22,6.9e-22,7284.6,4.3e-17
rand_300_600_0.001,high,977849511,tol,240.2,1250,1.0e-20,7188.631647109985,99450,50,true,true,35,300,1,300.0,300,300,600,600,0,54051,0.10009444444444444,0.0,0.013062000274658203,-3.04369559775001535897321692747869939e+02,-3.04369559775001535897453282370267441e+02,1.9e-22,7.5e-21,1.8e-23,1.1e-22,2.0e-23,5.3e-01,850996,600,2.2e-22,4.5e-21,5.5e-23,1.3e-22,7520.0,9.9e-11
rand_4x150_600_0.001,high,170430419,tol,4512.9,17400,1.0e-20,7054.516135931015,93300,50,true,true,35,600,4,150.0,150,150,600,600,0,52986,0.09812222222222222,0.0,0.011495828628540039,-5.64139857794180449630527496825689817e+02,-5.6413985779418044962981588796251128e+02,5.3e-22,9.4e-21,1.0e-20,5.3e-22,9.2e-23,1.6e+00,35429271,600,6.3e-22,4.2e-21,3.3e-20,6.3e-22,7297.1,2.4e-13


==> anc/experiments/tablesCSV/maxCutMet.csv <==
instance,type,seed,statusCode,time,iter,tol,timeLimit,maxIters,itersZ,scaling,warmStart,k,n,numBlocks,avgBlockSize,minBlockSize,maxBlockSize,m,equations,inequalities,nnzA,densityAPercent,timeScaling,timeData,primalObj,dualObj,gap,pinf,dinf,compl,complNotPsdAbs,mu,evals,nnzY,gapOriginal,pinfOriginal,dinfOriginal,complOriginal,timeSCS,maxErrorSCS
g05_60.0,maxCutMet,940269413,tol,112.2,1600,1.0e-12,7200.0,100000,50,true,false,60,60,1,60.0,60,60,136940,60,136880,821340,0.16660581276471448,0.1,0.34080004692077637,-94.73754346371078,-94.73754346354539,4.9e-14,8.3e-13,7.6e-13,3.8e-14,1.3e-14,2.1e+01,1080800,790,8.7e-13,1.5e-10,6.5e-12,6.8e-13,58.9,7.8e-07
g05_80.0,maxCutMet,699298087,tol,123.8,750,1.0e-12,7200.0,100000,50,true,false,80,80,1,80.0,80,80,328720,80,328640,1971920,0.09373098685811633,0.6,0.8967299461364746,-144.236873186514,-144.23687318640475,1.6e-14,3.5e-13,5.8e-13,2.8e-14,4.6e-15,2.7e+01,630760,997,3.8e-13,1.0e-10,6.6e-12,6.6e-13,135.4,1.8e-06
g05_100.0,maxCutMet,486432763,tol,366.0,1250,1.0e-12,7200.0,100000,50,true,false,100,100,1,100.0,100,100,646900,100,646800,3880900,0.05999227083011285,0.8,2.7275590896606445,-204.49152302726588,-204.49152302795028,5.7e-14,8.1e-13,9.6e-14,3.8e-14,3.2e-14,3.9e+00,1081976,1187,1.7e-12,3.3e-10,1.4e-12,1.1e-12,312.3,1.7e-06
g05_120.0,maxCutMet,983590172,tol,454.4,900,1.0e-12,7200.0,100000,50,true,false,120,120,1,120.0,120,120,1123480,120,1123360,6740280,0.04166295795207747,1.8,5.627233982086182,-272.3211250205871,-272.3211250196715,4.9e-14,7.3e-13,1.1e-13,7.5e-15,1.9e-14,4.8e+00,874467,1407,1.7e-12,3.9e-10,1.9e-12,2.6e-13,638.6,7.1e-07
g05_140.0,maxCutMet,530550972,tol,601.0,650,1.0e-12,7200.0,100000,50,true,false,140,140,1,140.0,140,140,1790460,140,1790320,10742060,0.03061025019907095,5.4,9.438868999481201,-343.8069796194461,-343.8069796195459,3.6e-15,3.0e-13,1.7e-13,2.1e-14,9.8e-16,2.7e+01,856436,1670,1.4e-13,2.0e-10,3.4e-12,8.6e-13,1145.4,9.8e-08
g05_160.0,maxCutMet,210881114,tol,2761.6,2200,1.0e-12,7200.0,100000,50,true,false,160,160,1,160.0,160,160,2679840,160,2679680,16078240,0.02343633388560511,6.8,14.269469976425171,-428.06054052025286,-428.06054052022506,7.2e-16,2.7e-15,5.3e-13,8.5e-16,2.7e-17,3.6e+01,3040182,2068,3.2e-14,2.2e-12,1.2e-11,3.8e-14,2571.8,6.2e-08
g05_180.0,maxCutMet,305402420,tol,1455.3,800,1.0e-12,7200.0,100000,50,true,false,180,180,1,180.0,180,180,3823620,180,3823440,22940820,0.018517792040003974,7.9,16.37859797477722,-520.0995584072468,-520.0995584074586,4.1e-15,4.1e-13,1.9e-13,1.5e-14,7.0e-16,3.2e+01,1292195,2344,2.0e-13,4.0e-10,4.9e-12,7.6e-13,3475.4,7.6e-07
g05_200.0,maxCutMet,704552125,time,7200.2,3786,1.0e-12,7200.0,100000,50,true,false,200,200,1,200.0,200,200,5253800,200,5253600,31521800,0.014999524153945716,10.9,24.76013684272766,-604.7402716580273,-604.7402725461668,1.3e-11,3.9e-11,Inf,Inf,1.8e-12,1.4e+01,4797977,2352,7.3e-10,3.7e-08,3.1e-09,1.7e-10,5272.6,9.4e-07
g05_250.0,maxCutMet,888356939,tol,4847.0,1000,1.0e-12,7200.0,100000,50,true,false,250,250,1,250.0,250,250,10292250,250,10292000,61752250,0.009599805679030338,23.3,52.663142919540405,-858.9095090692487,-858.9095090696006,3.0e-15,8.8e-13,2.5e-13,1.2e-14,7.0e-15,1.3e+01,1764072,2952,2.0e-13,1.4e-09,8.9e-12,8.1e-13,9235.1,1.7e-03
pw05_60.0,maxCutMet,965201257,tol,257.0,4050,1.0e-12,7200.0,100000,50,true,false,60,60,1,60.0,60,60,136940,60,136880,821340,0.16660581276471448,0.1,0.30840396881103516,-594.4999999998713,-594.5000000037514,1.9e-13,1.4e-13,0.0e+00,1.8e-13,1.8e-13,5.9e-01,2340761,101734,3.3e-12,2.1e-11,5.5e-15,3.2e-12,25.1,2.1e-08
pw05_80.0,maxCutMet,252327208,tol,428.0,4100,1.0e-12,7200.0,100000,50,true,false,80,80,1,80.0,80,80,328720,80,328640,1971920,0.09373098685811633,0.4,0.8189878463745117,-947.3489811860644,-947.3489811911984,1.2e-13,9.9e-13,8.3e-14,1.4e-14,4.2e-15,2.3e+00,2007840,991,2.7e-12,2.9e-10,2.1e-12,3.1e-13,118.4,2.7e-06
pw05_100.0,maxCutMet,553395641,tol,204.3,650,1.0e-12,7200.0,100000,50,true,false,100,100,1,100.0,100,100,646900,100,646800,3880900,0.05999227083011285,0.9,1.892416000366211,-1383.4254504118119,-1383.425450408855,3.9e-14,4.1e-13,4.1e-13,2.6e-14,1.7e-15,2.7e+01,652619,1179,1.1e-12,1.6e-10,1.3e-11,7.0e-13,295.1,1.1e-06
pw05_120.0,maxCutMet,494034228,tol,402.5,750,1.0e-12,7200.0,100000,50,true,false,120,120,1,120.0,120,120,1123480,120,1123360,6740280,0.04166295795207747,1.6,3.5167791843414307,-1828.743613963565,-1828.7436139629217,5.4e-15,2.7e-13,6.3e-13,1.2e-14,3.7e-16,3.1e+01,887978,1510,1.8e-13,1.5e-10,2.4e-11,4.0e-13,635.7,1.2e-06
pw05_140.0,maxCutMet,444031489,tol,637.7,750,1.0e-12,7200.0,100000,50,true,false,140,140,1,140.0,140,140,1790460,140,1790320,10742060,0.03061025019907095,3.0,6.6043479442596436,-2344.9834854687765,-2344.9834854606565,4.7e-14,7.4e-13,4.0e-13,4.8e-14,3.1e-15,3.0e+01,1000780,1804,1.7e-12,4.9e-10,1.8e-11,1.7e-12,1139.9,5.2e-07
pw05_160.0,maxCutMet,527747595,tol,788.6,600,1.0e-12,7200.0,100000,50,true,false,160,160,1,160.0,160,160,2679840,160,2679680,16078240,0.02343633388560511,5.8,9.699463844299316,-2865.957141402115,-2865.957141324884,3.2e-13,9.7e-13,8.1e-13,7.3e-14,6.4e-15,2.7e+01,917260,1913,1.3e-11,7.9e-10,4.1e-11,3.0e-12,1843.4,5.3e-07
pw05_180.0,maxCutMet,904693368,tol,2021.0,1450,1.0e-12,7200.0,100000,50,true,false,180,180,1,180.0,180,180,3823620,180,3823440,22940820,0.018517792040003974,7.0,16.952823877334595,-3529.533914360478,-3529.5339143555057,1.5e-14,8.0e-13,1.3e-13,5.9e-15,9.2e-15,6.4e+00,1686294,2181,7.0e-13,7.8e-10,7.7e-12,2.7e-13,2797.3,9.3e-07
pw05_200.0,maxCutMet,202878517,tol,1908.7,750,1.0e-12,7200.0,100000,50,true,false,200,200,1,200.0,200,200,5253800,200,5253600,31521800,0.014999524153945716,12.8,26.182953119277954,-4124.988456239088,-4124.988456216741,5.3e-14,3.0e-13,9.0e-13,1.8e-14,3.9e-16,3.1e+01,1368339,2593,2.7e-12,3.5e-10,5.7e-11,9.2e-13,4000.7,1.2e-06
pw05_250.0,maxCutMet,794531307,time,7201.4,1650,1.0e-12,7200.0,100000,50,true,false,250,250,1,250.0,250,250,10292250,250,10292000,61752250,0.009599805679030338,28.7,62.969878911972046,-5827.212296700072,-5827.212302156091,7.4e-12,1.4e-11,Inf,Inf,2.9e-13,9.6e+00,2555120,3046,4.7e-10,1.9e-08,1.4e-09,3.5e-11,9225.7,6.8e-06
pw09_60.0,maxCutMet,958159902,tol,228.2,3450,1.0e-12,7200.0,100000,50,true,false,60,60,1,60.0,60,60,136940,60,136880,821340,0.16660581276471448,0.1,0.3067319393157959,-613.9999999998955,-614.0000000217333,8.0e-13,2.0e-13,0.0e+00,8.0e-13,8.0e-13,5.7e-01,2059202,102614,1.8e-11,3.0e-11,1.8e-14,1.8e-11,15.4,5.0e-07
pw09_80.0,maxCutMet,480919819,time,7200.1,43139,1.0e-12,7200.0,100000,50,true,false,80,80,1,80.0,80,80,328720,80,328640,1971920,0.09373098685811633,0.4,0.8807730674743652,-936.2366968073504,-941.5316210114422,9.4e-05,1.9e-04,Inf,Inf,1.8e-05,3.0e+00,37828286,1598,2.8e-03,5.4e-02,3.2e-02,2.9e-03,140.1,1.9e-06
pw09_100.0,maxCutMet,689647233,time,7200.3,23553,1.0e-12,7200.0,100000,50,true,false,100,100,1,100.0,100,100,646900,100,646800,3880900,0.05999227083011285,1.2,1.8302559852600098,-1351.4522379960074,-1353.845062072924,2.4e-05,1.2e-04,Inf,Inf,9.4e-06,3.6e+00,23372497,1951,8.8e-04,5.0e-02,2.2e-02,2.4e-03,248.8,1.2e-06
pw09_120.0,maxCutMet,743510841,time,7200.3,14290,1.0e-12,7200.0,100000,50,true,false,120,120,1,120.0,120,120,1123480,120,1123360,6740280,0.04166295795207747,2.1,3.356719970703125,-1795.2533052589274,-1802.4314135592524,4.6e-05,9.8e-05,Inf,Inf,1.6e-05,4.1e+00,15717580,2160,2.0e-03,5.2e-02,1.3e-02,2.3e-03,590.0,6.0e-07
pw09_140.0,maxCutMet,819596173,time,7200.4,9444,1.0e-12,7200.0,100000,50,true,false,140,140,1,140.0,140,140,1790460,140,1790320,10742060,0.03061025019907095,3.7,6.47329306602478,-2204.998289114688,-2209.282009151372,1.9e-05,4.7e-05,Inf,Inf,4.0e-06,5.2e+00,11288612,2054,9.7e-04,3.2e-02,1.5e-02,1.1e-03,845.6,2.5e-06
pw09_160.0,maxCutMet,134184283,tol,3825.4,3650,1.0e-12,7200.0,100000,50,true,false,160,160,1,160.0,160,160,2679840,160,2679680,16078240,0.02343633388560511,6.0,10.398859024047852,-2761.40907104475,-2761.409071046006,3.9e-15,2.3e-13,6.7e-13,9.3e-14,6.3e-15,5.7e+00,4432974,1942,2.3e-13,1.9e-10,4.5e-11,5.4e-12,1541.4,2.2e-06
pw09_180.0,maxCutMet,275544110,tol,2441.4,1650,1.0e-12,7200.0,100000,50,true,false,180,180,1,180.0,180,180,3823620,180,3823440,22940820,0.018517792040003974,8.7,17.860620975494385,-3330.313908490378,-3330.313908478458,2.8e-14,5.2e-13,6.6e-13,1.3e-13,1.2e-14,4.9e+00,2161745,2113,1.8e-12,5.1e-10,5.0e-11,8.4e-12,2577.4,6.4e-07
pw09_200.0,maxCutMet,498298642,time,7201.5,3228,1.0e-12,7200.0,100000,50,true,false,200,200,1,200.0,200,200,5253800,200,5253600,31521800,0.014999524153945716,12.8,27.470561027526855,-3939.342183820449,-3943.550091754988,7.5e-06,5.3e-05,Inf,Inf,1.1e-05,4.6e+00,5239369,4569,5.3e-04,5.5e-02,2.1e-02,2.5e-03,4423.9,6.6e-07
pw09_250.0,maxCutMet,994907493,time,7201.5,1464,1.0e-12,7200.0,100000,50,true,false,250,250,1,250.0,250,250,10292250,250,10292000,61752250,0.009599805679030338,29.7,66.78122210502625,-5581.990360121399,-5581.990012127163,3.6e-10,3.1e-09,Inf,Inf,1.2e-10,7.6e+00,2700590,3034,3.1e-08,4.9e-06,9.5e-07,1.1e-07,9210.2,4.4e-06
w05_60.0,maxCutMet,153501654,tol,107.8,1550,1.0e-12,7200.0,100000,50,true,false,60,60,1,60.0,60,60,136940,60,136880,821340,0.16660581276471448,0.1,0.34146904945373535,-702.1802753837262,-702.1802753816472,1.0e-13,7.9e-13,3.2e-13,3.6e-14,4.3e-15,2.2e+01,1044732,809,1.5e-12,1.5e-10,6.0e-12,5.2e-13,61.4,6.7e-07
w05_80.0,maxCutMet,277453054,tol,148.0,900,1.0e-12,7200.0,100000,50,true,false,80,80,1,80.0,80,80,328720,80,328640,1971920,0.09373098685811633,0.4,0.967034101486206,-1109.4647381886002,-1109.46473818629,5.6e-14,5.8e-13,3.9e-13,3.1e-14,3.4e-15,2.9e+01,790480,1065,1.0e-12,1.7e-10,9.6e-12,5.8e-13,145.3,2.1e-06
w05_100.0,maxCutMet,382926493,tol,234.8,750,1.0e-12,7200.0,100000,50,true,false,100,100,1,100.0,100,100,646900,100,646800,3880900,0.05999227083011285,1.6,2.8497068881988525,-1629.145144061904,-1629.1451440619583,7.4e-16,5.4e-13,4.6e-13,2.4e-14,1.6e-15,3.1e+01,736163,1213,1.7e-14,2.2e-10,1.4e-11,5.4e-13,296.7,2.2e-06
w05_120.0,maxCutMet,772547491,tol,491.3,900,1.0e-12,7200.0,100000,50,true,false,120,120,1,120.0,120,120,1123480,120,1123360,6740280,0.04166295795207747,2.6,4.560924053192139,-2162.013373289861,-2162.013373289718,1.2e-15,1.0e-14,1.9e-14,1.2e-15,2.0e-16,3.0e+01,1048410,1524,3.3e-14,5.4e-12,7.1e-13,3.3e-14,613.3,1.3e-06
w05_140.0,maxCutMet,327118557,tol,751.0,900,1.0e-12,7200.0,100000,50,true,false,140,140,1,140.0,140,140,1790460,140,1790320,10742060,0.03061025019907095,4.5,8.876321077346802,-2832.056742783418,-2832.056742782865,3.3e-15,8.9e-15,2.7e-13,8.4e-16,8.2e-18,3.3e+01,1152687,1784,9.8e-14,6.0e-12,1.2e-11,2.5e-14,1186.5,2.2e-06
w05_160.0,maxCutMet,889816777,tol,986.3,750,1.0e-12,7200.0,100000,50,true,false,160,160,1,160.0,160,160,2679840,160,2679680,16078240,0.02343633388560511,7.5,12.936612129211426,-3466.1639313237356,-3466.1639313074547,7.0e-14,6.3e-13,6.1e-13,3.6e-14,9.4e-16,3.4e+01,1125239,2063,2.3e-12,5.2e-10,3.0e-11,1.2e-12,1946.6,6.6e-07
w05_180.0,maxCutMet,122208585,tol,6702.1,4150,1.0e-12,7200.0,100000,50,true,false,180,180,1,180.0,180,180,3823620,180,3823440,22940820,0.018517792040003974,11.7,20.825779914855957,-4162.977390624843,-4162.977390624685,5.0e-16,1.0e-15,9.9e-13,2.2e-16,7.4e-18,4.9e+01,5971165,2404,1.9e-14,8.3e-13,5.5e-11,8.4e-15,2911.4,5.5e-07
w05_200.0,maxCutMet,992550569,tol,1967.4,750,1.0e-12,7200.0,100000,50,true,false,200,200,1,200.0,200,200,5253800,200,5253600,31521800,0.014999524153945716,15.5,30.955934047698975,-4933.558050991182,-4933.558050929306,1.5e-13,6.3e-13,4.8e-13,4.7e-14,1.5e-15,3.5e+01,1383487,2529,6.3e-12,7.2e-10,3.0e-11,1.9e-12,3676.9,1.2e-06
w05_250.0,maxCutMet,322566175,time,7203.2,1592,1.0e-12,7200.0,100000,50,true,false,250,250,1,250.0,250,250,10292250,250,10292000,61752250,0.009599805679030338,31.9,73.95794010162354,-7062.424447358648,-7062.42448606822,5.4e-11,8.9e-11,Inf,Inf,5.1e-13,1.5e+01,2556493,3103,2.7e-09,1.4e-07,5.6e-09,3.1e-10,9089.0,4.1e-05
w09_60.0,maxCutMet,30176789,tol,63.6,900,1.0e-12,7200.0,100000,50,true,false,60,60,1,60.0,60,60,136940,60,136880,821340,0.16660581276471448,0.1,0.3123490810394287,-956.4800343784425,-956.4800343727038,2.1e-13,9.4e-13,8.1e-13,7.7e-14,7.4e-15,2.5e+01,619357,760,3.0e-12,1.7e-10,2.0e-11,1.1e-12,58.6,1.3e-06
w09_80.0,maxCutMet,207282611,tol,121.8,800,1.0e-12,7200.0,100000,50,true,false,80,80,1,80.0,80,80,328720,80,328640,1971920,0.09373098685811633,0.6,0.9128589630126953,-1503.410280985087,-1503.4102809837998,2.3e-14,2.6e-13,3.5e-13,1.5e-14,6.5e-16,3.1e+01,641965,946,4.3e-13,7.5e-11,1.2e-11,2.8e-13,187.8,8.5e-07
w09_100.0,maxCutMet,403676044,tol,224.1,750,1.0e-12,7200.0,100000,50,true,false,100,100,1,100.0,100,100,646900,100,646800,3880900,0.05999227083011285,1.0,2.1624419689178467,-2236.8855823826443,-2236.8855823790605,3.6e-14,8.8e-14,1.2e-13,1.2e-14,1.6e-15,3.0e+01,727975,1268,8.0e-13,3.5e-11,4.9e-12,2.7e-13,344.9,1.1e-06
w09_120.0,maxCutMet,821219842,tol,383.3,750,1.0e-12,7200.0,100000,50,true,false,120,120,1,120.0,120,120,1123480,120,1123360,6740280,0.04166295795207747,1.8,4.188122034072876,-2920.447975206845,-2920.447975209414,1.7e-14,6.9e-13,3.4e-13,2.6e-14,2.9e-15,3.3e+01,834022,1486,4.4e-13,3.6e-10,1.7e-11,7.0e-13,697.8,1.2e-06
w09_140.0,maxCutMet,661364480,tol,675.8,800,1.0e-12,7200.0,100000,50,true,false,140,140,1,140.0,140,140,1790460,140,1790320,10742060,0.03061025019907095,4.7,8.062062978744507,-3837.3260323620616,-3837.3260323588524,1.4e-14,6.2e-13,5.7e-13,3.2e-14,5.0e-17,3.5e+01,1054295,1880,4.2e-13,4.2e-10,3.3e-11,9.4e-13,1466.7,1.1e-06
w09_160.0,maxCutMet,981172035,tol,945.3,750,1.0e-12,7200.0,100000,50,true,false,160,160,1,160.0,160,160,2679840,160,2679680,16078240,0.02343633388560511,6.9,12.381854057312012,-4652.989255133014,-4652.98925507755,1.8e-13,4.1e-13,4.2e-13,3.8e-14,3.9e-15,3.4e+01,1110407,2088,6.0e-12,3.4e-10,2.8e-11,1.3e-12,2137.3,8.1e-07
w09_180.0,maxCutMet,67995657,tol,1670.6,1150,1.0e-12,7200.0,100000,50,true,false,180,180,1,180.0,180,180,3823620,180,3823440,22940820,0.018517792040003974,9.3,17.85946798324585,-5608.910623496189,-5608.910623433593,1.5e-13,7.5e-13,2.1e-13,1.5e-14,3.8e-15,1.2e+01,1453602,2315,5.6e-12,7.4e-10,1.6e-11,5.8e-13,3687.1,7.7e-07
w09_200.0,maxCutMet,6347352,tol,3768.5,1700,1.0e-12,7200.0,100000,50,true,false,200,200,1,200.0,200,200,5253800,200,5253600,31521800,0.014999524153945716,13.9,29.219916820526123,-6639.404513889022,-6639.404513842797,8.4e-14,4.3e-13,1.5e-13,1.2e-14,3.2e-15,9.6e+00,2672696,2592,3.5e-12,5.0e-10,1.2e-11,4.9e-13,6243.1,9.2e-07
w09_250.0,maxCutMet,479307064,tol,4537.2,800,1.0e-12,7200.0,100000,50,true,false,250,250,1,250.0,250,250,10292250,250,10292000,61752250,0.009599805679030338,29.7,65.94290900230408,-9542.865814855077,-9542.865814605902,2.6e-13,1.0e-12,3.3e-13,3.4e-14,1.3e-15,3.6e+01,1736186,3030,1.3e-11,1.3e-09,3.4e-11,1.7e-12,9697.3,1.6e-04


==> anc/experiments/tablesCSV/rand.csv <==
instance,type,seed,statusCode,time,iter,tol,timeLimit,maxIters,itersZ,scaling,warmStart,k,n,numBlocks,avgBlockSize,minBlockSize,maxBlockSize,m,equations,inequalities,nnzA,densityAPercent,timeScaling,timeData,primalObj,dualObj,gap,pinf,dinf,compl,complNotPsdAbs,mu,evals,nnzY,gapOriginal,pinfOriginal,dinfOriginal,complOriginal
rand_50_100_1.0,rand,372791249,tol,0.8,350,1.0e-12,7200.0,100000,50,true,false,15,50,1,50.0,50,50,100,100,0,247550,99.02,0.0,0.0013298988342285156,-287.7703862754443,-287.7703862754088,4.5e-14,6.4e-14,1.6e-13,2.4e-13,2.8e-14,2.4e+00,228267,100,6.1e-14,5.2e-13,2.3e-12,3.2e-13
rand_50_200_1.0,rand,61473150,tol,3.3,800,1.0e-12,7200.0,100000,50,true,false,20,50,1,50.0,50,50,200,200,0,497550,99.51,0.0,0.009387969970703125,-261.166090756184,-261.16609075608534,1.3e-13,1.1e-13,1.5e-13,3.2e-13,6.6e-14,2.2e+00,594466,200,1.9e-13,9.1e-13,2.4e-12,4.6e-13
rand_50_400_1.0,rand,583750979,tol,9.1,1100,1.0e-12,7200.0,100000,50,true,false,29,50,1,50.0,50,50,400,400,0,997550,99.755,0.0,0.006529092788696289,-193.50301676736987,-193.50301676724334,2.1e-13,2.0e-13,2.3e-13,4.3e-13,2.0e-13,1.9e+00,969124,400,3.3e-13,1.7e-12,3.4e-12,6.7e-13
rand_50_800_1.0,rand,662188238,tol,5.7,300,1.0e-12,7200.0,100000,50,true,false,40,50,1,50.0,50,50,800,800,0,1997550,99.8775,0.0,0.03650307655334473,-108.37697429035077,-108.37697429034921,3.5e-15,4.3e-15,1.2e-14,2.6e-14,3.7e-15,3.2e+00,310703,800,7.4e-15,3.6e-14,1.9e-13,5.5e-14
rand_100_200_1.0,rand,190913164,tol,5.5,500,1.0e-12,7200.0,100000,50,true,false,20,100,1,100.0,100,100,200,200,0,1990100,99.505,0.0,0.046556949615478516,-908.8239864291731,-908.8239864288636,1.3e-13,1.1e-13,1.6e-13,4.9e-13,8.6e-14,3.0e+00,618068,200,1.7e-13,1.3e-12,4.6e-12,6.5e-13
rand_100_400_1.0,rand,596971048,tol,10.8,450,1.0e-12,7200.0,100000,50,true,false,29,100,1,100.0,100,100,400,400,0,3990100,99.7525,0.0,0.23722505569458008,-860.05844649828,-860.0584464981631,5.1e-14,1.3e-13,1.5e-14,4.7e-14,6.4e-15,8.6e-01,638088,400,6.8e-14,1.5e-12,4.3e-13,6.2e-14
rand_100_800_0.001,rand,368254007,tol,6.4,1400,1.0e-12,7200.0,100000,50,true,false,40,100,1,100.0,100,100,800,800,0,8019,0.1002375,0.0,0.0015301704406738281,-44.745168023541446,-44.74516802351852,2.1e-13,7.6e-13,1.3e-13,2.9e-13,7.0e-15,2.3e+00,1477072,800,2.5e-13,2.2e-13,1.7e-13,3.4e-13
rand_100_800_1.0,rand,919640344,tol,45.2,950,1.0e-12,7200.0,100000,50,true,false,40,100,1,100.0,100,100,800,800,0,7990100,99.87625,0.0,0.2734990119934082,-705.4966497895135,-705.4966497888029,3.5e-13,1.7e-13,1.5e-13,5.3e-13,2.6e-13,2.3e+00,1480133,800,5.0e-13,2.0e-12,4.6e-12,7.5e-13
rand_100_1600_0.001,rand,320726000,tol,4.1,400,1.0e-12,7200.0,100000,50,true,false,57,100,1,100.0,100,100,1600,1600,0,15935,0.09959375,0.0,0.015582799911499023,-25.25669448229579,-25.25669448229945,4.9e-14,1.2e-13,1.6e-13,7.4e-14,1.4e-15,1.7e+00,756656,1600,6.8e-14,5.5e-14,2.6e-13,1.1e-13
rand_100_1600_1.0,rand,86330892,tol,75.7,750,1.0e-12,7200.0,100000,50,true,false,57,100,1,100.0,100,100,1600,1600,0,15990100,99.938125,0.2,0.33797597885131836,-547.6054296375016,-547.6054296377561,1.5e-13,9.2e-13,2.0e-13,8.7e-13,2.7e-14,6.0e-01,1140308,1600,2.3e-13,1.1e-11,5.8e-12,1.4e-12
rand_100_3200_0.001,rand,464616117,tol,6.8,450,1.0e-12,7200.0,100000,50,true,false,80,100,1,100.0,100,100,3200,3200,0,31770,0.09928125,0.0,0.018033981323242188,-5.7035694727104715,-5.70356947270698,1.3e-13,1.8e-13,4.7e-14,2.4e-13,2.3e-15,1.6e+00,920379,3200,2.8e-13,8.5e-14,5.9e-14,5.4e-13
rand_100_3200_1.0,rand,823100754,tol,156.7,850,1.0e-12,7200.0,100000,50,true,false,80,100,1,100.0,100,100,3200,3200,0,31990100,99.9690625,0.1,0.6419739723205566,-292.792174842191,-292.7921748420395,1.2e-13,3.0e-13,1.9e-13,7.9e-13,2.3e-14,6.8e-01,1348597,3200,2.6e-13,3.7e-12,5.6e-12,1.7e-12
rand_200_400_1.0,rand,312434,tol,43.5,600,1.0e-12,7200.0,100000,50,true,false,29,200,1,200.0,200,200,400,400,0,15960200,99.75125,0.2,0.37706494331359863,-2768.166215037435,-2768.1662150393886,2.7e-13,2.3e-13,8.2e-14,9.1e-13,2.9e-13,2.3e+00,1269771,400,3.5e-13,3.8e-12,4.7e-12,1.2e-12
rand_200_800_0.001,rand,944356629,tol,10.2,1100,1.0e-12,7200.0,100000,50,true,false,40,200,1,200.0,200,200,800,800,0,31962,0.09988125,0.0,0.006971120834350586,-177.22248318656386,-177.22248318655681,1.7e-14,9.5e-13,3.6e-14,1.5e-13,4.5e-15,6.7e-01,1283659,800,2.0e-14,5.1e-13,8.0e-14,1.7e-13
rand_200_800_1.0,rand,978601445,tol,168.4,1200,1.0e-12,7200.0,100000,50,true,false,40,200,1,200.0,200,200,800,800,0,31960200,99.875625,0.1,0.46750688552856445,-2540.997506923309,-2540.9975069223174,1.5e-13,1.2e-13,1.9e-13,6.2e-13,1.4e-13,2.8e+00,2899239,800,1.9e-13,2.0e-12,1.1e-11,8.2e-13
rand_200_1600_0.001,rand,337628751,tol,9.8,550,1.0e-12,7200.0,100000,50,true,false,57,200,1,200.0,200,200,1600,1600,0,63830,0.099734375,0.0,0.006855964660644531,-123.30178212594343,-123.30178212594855,1.7e-14,8.9e-13,4.3e-14,1.5e-13,1.2e-14,6.0e-01,952740,1600,2.0e-14,4.6e-13,9.6e-14,1.8e-13
rand_200_1600_1.0,rand,294144527,tol,199.5,800,1.0e-12,7200.0,100000,50,true,false,57,200,1,200.0,200,200,1600,1600,0,63960200,99.9378125,0.2,0.8947029113769531,-2363.625792797503,-2363.6257927985066,1.6e-13,3.3e-13,6.0e-14,3.6e-13,8.7e-14,9.6e-01,1636473,1600,2.1e-13,5.3e-12,3.5e-12,4.8e-13
rand_200_3200_0.001,rand,74981947,tol,55.1,1500,1.0e-12,7200.0,100000,50,true,false,80,200,1,200.0,200,200,3200,3200,0,127556,0.099653125,0.0,0.016987085342407227,-94.96980623664624,-94.96980623657933,2.7e-13,4.7e-13,2.2e-13,6.6e-13,2.3e-15,1.7e+00,4380750,3200,3.5e-13,2.7e-13,5.4e-13,8.5e-13
rand_200_3200_1.0,rand,473171981,tol,583.3,800,1.0e-12,7200.0,100000,50,true,false,80,200,1,200.0,200,200,3200,3200,0,127960200,99.96890625,0.5,1.7353968620300293,-1986.0936354160915,-1986.0936354146686,2.5e-13,1.0e-13,2.2e-13,7.0e-13,1.6e-13,2.3e+00,2616670,3200,3.6e-13,1.7e-12,1.3e-11,1.0e-12
rand_200_6400_0.001,rand,199619049,tol,67.1,1050,1.0e-12,7200.0,100000,50,true,false,114,200,1,200.0,200,200,6400,6400,0,254878,0.09956171875,0.0,0.04164290428161621,-61.227868694936355,-61.227868694926926,5.2e-14,4.2e-13,1.4e-13,6.7e-13,2.0e-14,6.7e-01,2985042,6400,7.5e-14,2.5e-13,3.4e-13,9.8e-13
rand_200_12800_0.001,rand,940160956,tol,73.0,400,1.0e-12,7200.0,100000,50,true,false,160,200,1,200.0,200,200,12800,12800,0,509683,0.0995474609375,0.0,0.06021523475646973,-23.295865753982483,-23.295865753980838,1.7e-14,8.2e-15,1.2e-14,8.5e-14,3.1e-15,3.1e+00,2022544,12800,3.4e-14,4.6e-15,2.5e-14,1.7e-13
rand_400_800_1.0,rand,85150322,tol,410.1,950,1.0e-12,7200.0,100000,50,true,false,40,400,1,400.0,400,400,800,800,0,127840400,99.8753125,0.4,1.1382498741149902,-8081.041732476969,-8081.041732479744,1.3e-13,9.9e-14,3.1e-14,5.5e-13,1.6e-13,3.0e+00,2986677,800,1.7e-13,2.3e-12,3.8e-12,7.0e-13
rand_400_1600_0.0001,rand,971366104,tol,81.4,2550,1.0e-12,7200.0,100000,50,true,false,57,400,1,400.0,400,400,1600,1600,0,25924,0.0101265625,0.0,0.008107900619506836,-264.67897066472875,-264.67897066472887,1.8e-16,7.4e-14,2.1e-13,7.6e-13,8.9e-16,2.0e+01,7206929,1600,6.4e-16,1.3e-14,3.4e-13,8.1e-13
rand_400_1600_1.0,rand,732760939,tol,848.2,1200,1.0e-12,7200.0,100000,50,true,false,57,400,1,400.0,400,400,1600,1600,0,255840400,99.93765625,0.5,2.44583797454834,-7812.495442911056,-7812.495442911343,1.4e-14,1.5e-13,5.5e-14,5.4e-13,5.6e-14,2.3e+00,4632325,1600,1.8e-14,3.5e-12,6.2e-12,6.9e-13
rand_400_3200_0.0001,rand,492529223,tol,134.4,3850,1.0e-12,7200.0,100000,50,true,false,80,400,1,400.0,400,400,3200,3200,0,51467,0.0100521484375,0.0,0.0363309383392334,-342.7240541326808,-342.7240541326816,1.1e-15,2.1e-15,8.6e-13,4.3e-16,1.0e-16,9.6e+00,8887958,3200,8.3e-17,6.5e-16,1.2e-12,6.3e-16
rand_400_6400_0.0001,rand,916383521,tol,98.8,1800,1.0e-12,7200.0,100000,50,true,false,114,400,1,400.0,400,400,6400,6400,0,102520,0.01001171875,0.0,0.04269695281982422,-223.38759737082862,-223.38759737081503,2.8e-14,9.2e-13,4.8e-14,1.6e-13,1.2e-16,7.5e-01,4132971,6400,3.1e-14,1.9e-13,6.8e-14,1.7e-13
rand_400_12800_0.0001,rand,975528625,tol,266.8,2950,1.0e-12,7200.0,100000,50,true,false,160,400,1,400.0,400,400,12800,12800,0,204649,0.009992626953125,0.0,0.20035910606384277,-205.3198924780041,-205.31989247792663,1.7e-13,5.6e-13,1.5e-13,3.1e-13,1.7e-15,1.2e+00,10378345,12800,1.9e-13,1.6e-13,2.4e-13,3.5e-13
rand_400_25600_0.0001,rand,773156656,time,7200.1,40659,1.0e-12,7200.0,100000,50,true,false,227,400,1,400.0,400,400,25600,25600,0,408909,0.0099831298828125,0.1,0.29340100288391113,-86.12471232966305,-86.12471232968754,1.0e-13,9.1e-12,Inf,Inf,8.2e-15,5.9e-01,154408768,25600,1.4e-13,2.0e-12,1.9e-12,5.3e-12
rand_400_51200_0.0001,rand,434330530,tol,772.8,2000,1.0e-12,7200.0,100000,50,true,false,320,400,1,400.0,400,400,51200,51200,0,817571,0.00998011474609375,0.2,0.27559494972229004,-21.218555226688274,-21.21855522666451,2.9e-13,2.8e-13,1.2e-13,7.7e-13,1.0e-15,8.5e-01,11788442,51200,5.5e-13,7.5e-14,1.7e-13,1.4e-12
rand_200_20x10_2500_1.0,rand,84223329,tol,554.3,800,1.0e-12,7200.0,100000,50,true,false,71,400,21,19.047619047619047,10,200,2500,2500,0,104958400,99.96038095238096,0.5,1.5552260875701904,-4232.143654740144,-4232.143654737248,2.6e-13,1.5e-13,9.9e-14,7.8e-13,1.8e-13,1.9e+00,3113245,2500,3.4e-13,1.8e-12,5.9e-12,1.0e-12
rand_5x200_5000_0.001,rand,350918615,tol,351.1,1950,1.0e-12,7200.0,100000,50,true,false,100,1000,5,200.0,200,200,5000,5000,0,995721,0.0995721,0.1,0.23369097709655762,-661.2218233706086,-661.2218233706327,1.4e-14,8.3e-13,6.2e-14,2.3e-13,1.4e-14,6.0e-01,17838579,5000,1.8e-14,4.2e-13,2.8e-13,3.1e-13
rand_50x50_5000_0.01,rand,545101698,tol,1518.4,2400,1.0e-12,7200.0,100000,50,true,false,50,2500,50,50.0,50,50,5000,5000,0,6374063,1.01985008,0.4,0.6506049633026123,-1941.0184182051848,-1941.0184182045705,7.0e-14,2.2e-13,7.9e-13,2.9e-13,2.9e-14,6.6e-01,60392060,5000,1.6e-13,1.8e-13,8.6e-12,6.7e-13
rand_100_100x10_5000_1.0,rand,909351052,tol,3173.9,2400,1.0e-12,7200.0,100000,50,true,false,100,1100,101,10.891089108910892,10,100,5000,5000,0,99981100,99.9811,0.7,2.389385938644409,-2199.0399220420904,-2199.0399220421446,6.3e-15,3.6e-14,9.0e-13,1.2e-13,7.1e-16,7.0e-01,32620936,5000,1.2e-14,1.9e-13,3.7e-11,2.3e-13
rand_20x100_10000_0.001,rand,901859648,tol,3875.9,10400,1.0e-12,7200.0,100000,50,true,false,100,2000,20,100.0,100,100,10000,10000,0,1982094,0.0991047,0.3,0.4751760959625244,-824.095036109392,-824.0950361089228,1.8e-13,9.9e-14,3.4e-13,9.6e-13,1.7e-13,1.9e+00,204305163,10000,2.8e-13,3.8e-14,1.6e-12,1.5e-12
rand_400_10x40_10000_0.01,rand,270384289,time,7200.1,8868,1.0e-12,7200.0,100000,50,true,false,142,800,11,72.72727272727273,40,400,10000,10000,0,17560296,0.9977440909090909,0.4,0.6128931045532227,-1218.1113307192809,-1218.1113307167127,8.2e-13,4.9e-13,Inf,Inf,4.5e-13,1.8e+00,45779273,10000,1.1e-12,8.5e-13,5.7e-12,4.8e-12


==> anc/experiments/tablesCSV/srflpBasic.csv <==
instance,type,seed,statusCode,time,iter,tol,timeLimit,maxIters,itersZ,scaling,warmStart,k,n,numBlocks,avgBlockSize,minBlockSize,maxBlockSize,m,equations,inequalities,nnzA,densityAPercent,timeScaling,timeData,primalObj,dualObj,gap,pinf,dinf,compl,complNotPsdAbs,mu,evals,nnzY,gapOriginal,pinfOriginal,dinfOriginal,complOriginal
N-15_t,srflpBasic,332857678,tol,38.3,8950,1.0e-12,7200.0,100000,50,true,false,34,105,1,105.0,105,105,560,560,0,2835,0.04591836734693878,0.0,0.0008800029754638672,-2332.433785312531,-2332.4337853130774,8.1e-14,9.9e-13,1.1e-13,3.5e-14,2.5e-14,1.2e+01,9661070,560,1.2e-13,1.3e-11,2.0e-12,5.1e-14
N-16a_t,srflpBasic,847097585,tol,26.0,4600,1.0e-12,7200.0,100000,50,true,false,37,120,1,120.0,120,120,680,680,0,3480,0.03553921568627451,0.0,0.001135110855102539,-3043.5588698624983,-3043.5588698624806,2.0e-15,9.3e-13,1.3e-13,2.7e-14,6.3e-15,1.1e+01,5814058,680,3.2e-15,1.3e-11,2.8e-12,3.9e-14
N-16b_t,srflpBasic,608328147,tol,41.1,7350,1.0e-12,7200.0,100000,50,true,false,37,120,1,120.0,120,120,680,680,0,3480,0.03553921568627451,0.0,0.0011670589447021484,-2808.218390066028,-2808.2183900656632,4.5e-14,9.3e-13,1.3e-13,2.2e-14,1.2e-14,1.4e+01,9177704,680,6.6e-14,1.3e-11,2.7e-12,3.2e-14
N-17_t,srflpBasic,199453294,tol,429.5,72350,1.0e-12,7200.0,100000,50,true,false,41,136,1,136.0,136,136,816,816,0,4216,0.02793396770472895,0.0,0.0014841556549072266,-3525.1716496749304,-3525.1716496749304,0.0e+00,3.1e-15,1.0e-12,5.4e-17,9.6e-17,1.7e+00,76336514,816,5.8e-16,4.7e-14,2.3e-11,2.4e-16
N-18_t,srflpBasic,647053474,tol,31.3,3500,1.0e-12,7200.0,100000,50,true,false,45,153,1,153.0,153,153,969,969,0,5049,0.022258645460248083,0.0,0.0019230842590332031,-4075.0109505344985,-4075.010950533741,6.4e-14,9.9e-13,6.0e-14,2.8e-14,1.4e-14,9.5e+00,5705232,969,9.3e-14,1.7e-11,1.5e-12,4.1e-14
N-20_t,srflpBasic,108253285,tol,57.1,4550,1.0e-12,7200.0,100000,50,true,false,52,190,1,190.0,190,190,1330,1330,0,7030,0.014641867827463396,0.0,0.0029277801513671875,-5861.867456417995,-5861.867456419225,7.2e-14,9.5e-13,7.3e-14,1.4e-14,1.9e-15,9.1e+00,9443325,1330,1.1e-13,1.8e-11,2.2e-12,2.0e-14
N-21_t,srflpBasic,733960829,tol,111.8,7500,1.0e-12,7200.0,100000,50,true,false,56,210,1,210.0,210,210,1540,1540,0,8190,0.012059369202226345,0.0,0.003634929656982422,-5818.105309920511,-5818.105309919756,4.4e-14,9.4e-13,1.5e-13,1.2e-14,7.5e-16,1.1e+01,16749334,1540,6.5e-14,2.0e-11,4.4e-12,1.7e-14
N-22_t,srflpBasic,651811358,tol,158.7,8900,1.0e-12,7200.0,100000,50,true,false,60,231,1,231.0,231,231,1771,1771,0,9471,0.010021975013505222,0.0,0.004158973693847656,-7037.089240341744,-7037.0892403418875,6.9e-15,9.5e-13,4.1e-14,3.1e-14,2.0e-14,1.3e+01,21641394,1771,8.3e-15,2.1e-11,1.3e-12,4.6e-14
N-24_t,srflpBasic,956426398,tol,338.3,14350,1.0e-12,7200.0,100000,50,true,false,68,276,1,276.0,276,276,2300,2300,0,12420,0.007088846880907372,0.0,0.006179094314575195,-9125.612727454052,-9125.612727454134,3.0e-15,9.9e-13,1.3e-14,1.8e-14,1.1e-14,6.3e+00,39019579,2300,4.3e-15,2.5e-11,4.7e-13,2.6e-14
N40_1,srflpBasic,278026475,tol,6400.4,22200,1.0e-12,7200.0,100000,50,true,false,147,780,1,780.0,780,780,10660,10660,0,60060,0.0009260595564535527,0.0,0.12987804412841797,-133938.406500141,-133938.40650012656,3.5e-14,9.9e-13,1.1e-14,1.6e-14,5.1e-15,6.0e+00,181380702,10660,5.7e-14,4.3e-11,7.0e-13,2.5e-14
N40_2,srflpBasic,893109454,tol,6651.3,22950,1.0e-12,7200.0,100000,50,true,false,147,780,1,780.0,780,780,10660,10660,0,60060,0.0009260595564535527,0.0,0.2680318355560303,-134819.64817323352,-134819.64817324484,2.8e-14,9.9e-13,1.2e-14,1.0e-14,3.7e-15,1.1e+01,192452850,10660,4.9e-14,4.3e-11,7.4e-13,1.5e-14
N40_3,srflpBasic,566265073,tol,3127.4,10550,1.0e-12,7200.0,100000,50,true,false,147,780,1,780.0,780,780,10660,10660,0,60060,0.0009260595564535527,0.0,0.256619930267334,-123856.82833991759,-123856.82833991696,1.7e-15,9.8e-13,1.4e-13,7.4e-15,3.2e-15,9.9e+00,90960992,10660,2.6e-15,5.2e-11,8.3e-12,1.1e-14
N40_4,srflpBasic,329567457,time,7200.1,24442,1.0e-12,7200.0,100000,50,true,false,147,780,1,780.0,780,780,10660,10660,0,60060,0.0009260595564535527,0.0,0.2601289749145508,-120048.18388792001,-120048.18388775115,4.6e-13,3.8e-11,Inf,Inf,1.1e-13,1.3e+01,212232977,10660,7.0e-13,1.7e-09,3.5e-11,5.8e-13
N40_5,srflpBasic,886122421,tol,3318.4,11200,1.0e-12,7200.0,100000,50,true,false,147,780,1,780.0,780,780,10660,10660,0,60060,0.0009260595564535527,0.0,0.1957409381866455,-140415.01643523836,-140415.01643523076,1.8e-14,9.7e-13,1.7e-13,1.4e-14,7.5e-15,9.4e+00,98102719,10660,3.1e-14,4.2e-11,1.1e-11,2.2e-14
O-9_t,srflpBasic,742573675,tol,1.0,1450,1.0e-12,7200.0,100000,50,true,false,16,36,1,36.0,36,36,120,120,0,540,0.3472222222222222,0.0,0.00011110305786132812,-676.2271960586024,-676.2271960582893,1.6e-13,9.2e-13,1.0e-13,2.4e-14,1.9e-14,8.8e+00,554021,120,2.3e-13,5.7e-12,1.2e-12,3.6e-14
O-10_t,srflpBasic,609398784,tol,1.2,1250,1.0e-12,7200.0,100000,50,true,false,19,45,1,45.0,45,45,165,165,0,765,0.22895622895622897,0.0,0.00015401840209960938,-952.2579921957737,-952.2579921956709,3.7e-14,6.5e-13,1.6e-13,9.5e-15,3.6e-15,6.5e+00,609408,165,5.4e-14,4.9e-12,2.3e-12,1.4e-14
O-15_t,srflpBasic,98521087,tol,9.3,2200,1.0e-12,7200.0,100000,50,true,false,34,105,1,105.0,105,105,560,560,0,2835,0.04591836734693878,0.0,0.0007150173187255859,-3611.154804792492,-3611.154804792764,2.6e-14,8.8e-13,1.2e-13,3.3e-14,1.9e-14,5.2e+00,2588182,560,3.9e-14,9.3e-12,3.4e-12,4.8e-14
O-20_t,srflpBasic,934582034,tol,152.9,15600,1.0e-12,7200.0,100000,50,true,false,52,190,1,190.0,190,190,1330,1330,0,7030,0.014641867827463396,0.0,0.0023429393768310547,-8797.526658671693,-8797.526658671624,2.7e-15,9.9e-13,1.3e-14,3.0e-14,1.8e-14,8.8e-01,23312720,1330,5.9e-15,1.9e-11,6.0e-13,4.4e-14
S-12_t,srflpBasic,143649825,tol,4.0,2150,1.0e-12,7200.0,100000,50,true,false,24,66,1,66.0,66,66,286,286,0,1386,0.11125238397965671,0.0,0.00034308433532714844,-2321.745503772384,-2321.7455037725804,2.8e-14,9.4e-13,5.3e-14,3.4e-14,1.4e-14,6.4e+00,1673944,286,4.2e-14,9.0e-12,1.1e-12,5.1e-14
S-13_t,srflpBasic,50638069,tol,6.3,2250,1.0e-12,7200.0,100000,50,true,false,27,78,1,78.0,78,78,364,364,0,1794,0.0810087348548887,0.0,0.0004420280456542969,-3117.650931314446,-3117.650931314322,1.3e-14,7.4e-13,3.0e-13,2.3e-14,9.4e-15,4.7e+00,2203952,364,1.8e-14,7.9e-12,6.8e-12,3.5e-14
S-14_t,srflpBasic,871874611,tol,10.9,3100,1.0e-12,7200.0,100000,50,true,false,31,91,1,91.0,91,91,455,455,0,2275,0.06037918125830214,0.0,0.0005340576171875,-3947.330731806439,-3947.330731806699,2.2e-14,1.0e-12,3.9e-14,2.9e-14,1.8e-14,6.3e+00,3311523,455,3.3e-14,1.2e-11,9.8e-13,4.3e-14
S-15_t,srflpBasic,505015922,tol,14.7,3300,1.0e-12,7200.0,100000,50,true,false,34,105,1,105.0,105,105,560,560,0,2835,0.04591836734693878,0.0,0.0007159709930419922,-4873.579395170685,-4873.579395170616,4.7e-15,8.9e-13,4.4e-14,2.0e-14,2.7e-15,5.7e+00,4071934,560,5.5e-15,1.2e-11,1.2e-12,3.0e-14
S-16_t,srflpBasic,162807843,tol,11.8,1950,1.0e-12,7200.0,100000,50,true,false,37,120,1,120.0,120,120,680,680,0,3480,0.03553921568627451,0.0,0.0009291172027587891,-6024.864761102412,-6024.864761102534,6.9e-15,9.1e-13,7.4e-14,2.6e-14,1.1e-14,5.4e+00,2908291,680,1.1e-14,1.3e-11,2.3e-12,3.9e-14
S-17_t,srflpBasic,843375701,tol,18.6,2550,1.0e-12,7200.0,100000,50,true,false,41,136,1,136.0,136,136,816,816,0,4216,0.02793396770472895,0.0,0.001177072525024414,-7257.7203099886565,-7257.720309988784,5.9e-15,7.9e-13,2.8e-14,1.4e-14,7.4e-15,6.3e+00,4170354,816,8.3e-15,1.2e-11,9.7e-13,2.0e-14
S-18_t,srflpBasic,991247657,tol,29.5,3200,1.0e-12,7200.0,100000,50,true,false,45,153,1,153.0,153,153,969,969,0,5049,0.022258645460248083,0.0,0.0015060901641845703,-8704.038818267449,-8704.038818266377,4.1e-14,9.3e-13,6.6e-13,7.9e-15,2.8e-14,4.0e+00,5884751,969,6.2e-14,1.6e-11,2.5e-11,1.2e-14
S-19_t,srflpBasic,156478564,tol,22.7,2150,1.0e-12,7200.0,100000,50,true,false,48,171,1,171.0,171,171,1140,1140,0,5985,0.017954242330973633,0.0,0.0018610954284667969,-10260.894097267485,-10260.89409726841,3.0e-14,8.4e-13,1.6e-14,2.0e-14,1.5e-14,3.2e+00,4632445,1140,4.4e-14,1.5e-11,6.4e-13,3.0e-14
S-20_t,srflpBasic,319730356,tol,65.0,5500,1.0e-12,7200.0,100000,50,true,false,52,190,1,190.0,190,190,1330,1330,0,7030,0.014641867827463396,0.0,0.0023589134216308594,-11969.202081609537,-11969.202081608857,1.9e-14,9.6e-13,5.0e-14,4.7e-14,3.9e-15,1.3e+00,11278065,1330,2.6e-14,1.9e-11,2.2e-12,7.1e-14
S-21_t,srflpBasic,236440055,tol,39.7,2450,1.0e-12,7200.0,100000,50,true,false,56,210,1,210.0,210,210,1540,1540,0,8190,0.012059369202226345,0.0,0.002925872802734375,-13767.893577137207,-13767.893577136903,7.4e-15,8.3e-13,2.1e-14,8.6e-15,1.3e-14,5.8e+00,6425751,1540,1.2e-14,1.7e-11,9.8e-13,1.3e-14
S-22_t,srflpBasic,82659411,tol,125.1,7000,1.0e-12,7200.0,100000,50,true,false,60,231,1,231.0,231,231,1771,1771,0,9471,0.010021975013505222,0.0,0.003688812255859375,-15884.72625271469,-15884.726252714168,1.1e-14,1.0e-12,2.0e-14,1.6e-14,3.1e-15,2.9e+00,17923655,1771,1.6e-14,2.2e-11,1.0e-12,2.3e-14
S-23_t,srflpBasic,63015030,tol,76.4,3400,1.0e-12,7200.0,100000,50,true,false,64,253,1,253.0,253,253,2024,2024,0,10879,0.008397256635785593,0.0,0.0044329166412353516,-18247.42046731529,-18247.420467314798,9.1e-15,8.4e-13,2.3e-14,1.0e-14,2.5e-15,5.7e+00,10506272,2024,1.5e-14,2.0e-11,1.2e-12,1.5e-14
S-24_t,srflpBasic,399145894,tol,93.3,3450,1.0e-12,7200.0,100000,50,true,false,68,276,1,276.0,276,276,2300,2300,0,12420,0.007088846880907372,0.0,0.0054361820220947266,-20794.552401250712,-20794.55240124947,2.0e-14,9.1e-13,7.1e-14,6.8e-15,3.6e-15,6.5e+00,11767759,2300,2.8e-14,2.3e-11,4.1e-12,1.0e-14
S-25_t,srflpBasic,334933276,tol,126.5,3400,1.0e-12,7200.0,100000,50,true,false,73,300,1,300.0,300,300,2600,2600,0,14100,0.006025641025641026,0.0,0.006510019302368164,-23478.21460909972,-23478.214609099145,8.3e-15,8.2e-13,2.9e-14,1.4e-14,9.3e-15,5.6e+00,12560465,2600,1.6e-14,2.2e-11,1.8e-12,2.1e-14
ste36-1,srflpBasic,744155305,time,7200.2,43342,1.0e-12,7200.0,100000,50,true,false,125,630,1,630.0,630,630,7770,7770,0,43470,0.0014095728381442667,0.0,0.06640791893005371,-37162.85998367685,-37162.85996375688,1.4e-10,2.3e-09,Inf,Inf,2.6e-11,4.3e+01,301093076,7770,2.7e-10,1.1e-07,9.8e-09,5.6e-11
ste36-2,srflpBasic,108410693,time,7200.1,42929,1.0e-12,7200.0,100000,50,true,false,125,630,1,630.0,630,630,7770,7770,0,43470,0.0014095728381442667,0.0,0.050924062728881836,-660675.8296075613,-660675.829318479,1.1e-10,3.9e-09,Inf,Inf,6.8e-11,2.7e+01,300028398,7770,2.2e-10,1.5e-07,4.1e-09,1.8e-10
ste36-3,srflpBasic,189712974,time,7200.1,42567,1.0e-12,7200.0,100000,50,true,false,125,630,1,630.0,630,630,7770,7770,0,43470,0.0014095728381442667,0.0,0.052643775939941406,-415761.12833763164,-415761.12837458943,2.3e-11,2.9e-09,Inf,Inf,3.2e-11,4.8e+01,302784608,7770,4.4e-11,1.1e-07,3.6e-10,4.5e-12
ste36-4,srflpBasic,823618862,time,7200.2,44472,1.0e-12,7200.0,100000,50,true,false,125,630,1,630.0,630,630,7770,7770,0,43470,0.0014095728381442667,0.0,0.05269289016723633,-372599.6854585339,-372599.6851910553,1.8e-10,2.1e-09,Inf,Inf,3.4e-11,1.8e+01,303649980,7770,3.6e-10,9.8e-08,1.3e-09,8.8e-12
ste36-5,srflpBasic,308963030,time,7200.1,44406,1.0e-12,7200.0,100000,50,true,false,125,630,1,630.0,630,630,7770,7770,0,43470,0.0014095728381442667,0.0,0.06960701942443848,-359342.2140655078,-359342.21396064066,7.5e-11,2.7e-09,Inf,Inf,1.4e-11,3.8e+01,302401353,7770,1.5e-10,1.2e-07,2.8e-08,9.1e-11
Y-9_t,srflpBasic,25564899,tol,0.1,100,1.0e-12,7200.0,100000,50,true,false,16,36,1,36.0,36,36,120,120,0,540,0.3472222222222222,0.0,0.00011801719665527344,-1336.500000000024,-1336.4999999999916,8.0e-15,2.3e-13,4.1e-17,7.8e-18,2.0e-15,5.8e-01,33440,120,1.2e-14,1.2e-12,4.0e-15,8.3e-17
Y-10_t,srflpBasic,748596922,tol,0.6,550,1.0e-12,7200.0,100000,50,true,false,19,45,1,45.0,45,45,165,165,0,765,0.22895622895622897,0.0,0.00015592575073242188,-1732.5380839029785,-1732.538083903193,4.1e-14,5.3e-13,2.1e-13,3.7e-14,2.7e-14,3.0e+00,321757,165,6.2e-14,4.0e-12,3.4e-12,5.6e-14
Y-11_t,srflpBasic,394107148,tol,9.9,8000,1.0e-12,7200.0,100000,50,true,false,21,55,1,55.0,55,55,220,220,0,1045,0.15702479338842976,0.0,0.000225067138671875,-2025.253596054061,-2025.2535960538357,3.7e-14,8.8e-13,6.6e-14,3.1e-14,6.8e-15,5.7e+00,4208928,220,5.6e-14,6.9e-12,1.3e-12,4.6e-14
Y-12_t,srflpBasic,509513661,tol,2.6,1350,1.0e-12,7200.0,100000,50,true,false,24,66,1,66.0,66,66,286,286,0,1386,0.11125238397965671,0.0,0.0003199577331542969,-2440.675416205119,-2440.6754162051075,1.5e-15,8.1e-13,3.3e-14,2.1e-14,5.7e-15,4.4e+00,1131177,286,1.6e-15,7.8e-12,7.2e-13,3.1e-14
Y-13_t,srflpBasic,272940807,tol,3.5,1300,1.0e-12,7200.0,100000,50,true,false,27,78,1,78.0,78,78,364,364,0,1794,0.0810087348548887,0.0,0.00043010711669921875,-2950.218681613301,-2950.2186816129038,4.5e-14,8.1e-13,7.5e-14,1.9e-14,1.2e-14,5.7e+00,1201382,364,6.8e-14,8.6e-12,1.8e-12,2.9e-14
Y-14_t,srflpBasic,973254063,tol,8.9,2600,1.0e-12,7200.0,100000,50,true,false,31,91,1,91.0,91,91,455,455,0,2275,0.06037918125830214,0.0,0.0005831718444824219,-3365.9089672500872,-3365.908967250199,1.1e-14,2.9e-13,8.6e-13,1.1e-14,1.6e-15,2.9e+00,2678868,455,1.7e-14,3.4e-12,2.2e-11,1.6e-14
Y-15_t,srflpBasic,95155869,tol,9.0,2050,1.0e-12,7200.0,100000,50,true,false,34,105,1,105.0,105,105,560,560,0,2835,0.04591836734693878,0.0,0.0007190704345703125,-3939.0560174983316,-3939.0560174983775,3.9e-15,9.0e-13,9.6e-14,1.9e-14,9.6e-15,6.2e+00,2490178,560,7.1e-15,1.2e-11,2.7e-12,2.8e-14
Y-20_t,srflpBasic,845781852,tol,103.3,8350,1.0e-12,7200.0,100000,50,true,false,52,190,1,190.0,190,190,1330,1330,0,7030,0.014641867827463396,0.0,0.0023589134216308594,-7468.7970479665555,-7468.797047965854,3.2e-14,9.7e-13,1.2e-13,1.8e-14,9.9e-15,1.2e+01,18262106,1330,4.8e-14,1.9e-11,4.4e-12,2.6e-14
Y-25_t,srflpBasic,622848081,tol,186.2,5200,1.0e-12,7200.0,100000,50,true,false,73,300,1,300.0,300,300,2600,2600,0,14100,0.006025641025641026,0.0,0.006701946258544922,-12193.636920678286,-12193.636920677904,1.1e-14,3.1e-13,1.0e-12,2.4e-15,4.4e-15,2.3e+00,16788761,2600,1.6e-14,8.3e-12,4.0e-11,3.6e-15
Y-30_t,srflpBasic,544680419,tol,778.6,10050,1.0e-12,7200.0,100000,50,true,false,95,435,1,435.0,435,435,4495,4495,0,24795,0.0029151164128725406,0.0,0.02110910415649414,-17114.39681214244,-17114.396812141553,1.8e-14,9.9e-13,2.6e-14,1.1e-14,8.0e-15,2.4e+00,46751853,4495,2.9e-14,3.5e-11,1.6e-12,1.5e-14
Y-35_t,srflpBasic,315344506,tol,701.5,4800,1.0e-12,7200.0,100000,50,true,false,120,595,1,595.0,595,595,7140,7140,0,39865,0.001577101428806817,0.0,0.057541847229003906,-24306.321164231376,-24306.321164229954,2.0e-14,9.4e-13,1.1e-13,8.8e-15,3.5e-15,4.7e+00,34047937,7140,2.9e-14,4.1e-11,7.4e-12,1.3e-14
Y-40_t,srflpBasic,775044439,tol,3029.1,11800,1.0e-12,7200.0,100000,50,true,false,147,780,1,780.0,780,780,10660,10660,0,60060,0.0009260595564535527,0.0,0.29473209381103516,-30169.022895703016,-30169.022895707123,4.6e-14,9.0e-13,1.4e-14,6.3e-14,2.3e-14,6.2e-01,80179231,10660,6.9e-14,4.8e-11,1.1e-12,9.3e-14


==> anc/experiments/tablesCSV/srflpMet.csv <==
instance,type,seed,statusCode,time,iter,tol,timeLimit,maxIters,itersZ,scaling,warmStart,k,n,numBlocks,avgBlockSize,minBlockSize,maxBlockSize,m,equations,inequalities,nnzA,densityAPercent,timeScaling,timeData,primalObj,dualObj,gap,pinf,dinf,compl,complNotPsdAbs,mu,evals,nnzY,gapOriginal,pinfOriginal,dinfOriginal,complOriginal,timeSCS,maxErrorSCS
N-15_t,srflpMet,317668309,tol,972.7,1800,1.0e-12,7200.0,100000,50,true,false,105,105,1,105.0,105,105,749945,560,749385,4499145,0.05441541903549117,0.8,2.3403258323669434,-2268.999999999584,-2269.0000000366,4.7e-13,8.2e-13,7.8e-15,4.7e-13,4.7e-13,6.2e-01,2965516,556918,8.2e-12,3.6e-10,1.4e-13,8.1e-12,471.6,3.0e-08
N-16a_t,srflpMet,90854801,tol,410.8,500,1.0e-12,7200.0,100000,50,true,false,120,120,1,120.0,120,120,1123480,680,1122800,6740280,0.04166295795207747,2.4,3.682466983795166,-3013.9999999990473,-3014.0000000064147,6.4e-14,2.9e-13,0.0e+00,5.6e-14,5.6e-14,5.5e-01,920351,828875,1.2e-12,1.6e-10,3.5e-15,1.1e-12,175.6,6.6e-10
N-16b_t,srflpMet,314577408,tol,333.1,350,1.0e-12,7200.0,100000,50,true,false,120,120,1,120.0,120,120,1123480,680,1122800,6740280,0.04166295795207747,2.2,3.6110260486602783,-2784.0000000002565,-2783.9999999977294,2.4e-14,1.6e-13,1.3e-15,1.6e-19,2.1e-14,5.9e-01,758474,835764,4.5e-13,8.7e-11,3.3e-14,3.1e-17,229.4,2.0e-08
N-17_t,srflpMet,900624326,tol,662.8,500,1.0e-12,7200.0,100000,50,true,false,136,136,1,136.0,136,136,1640296,816,1639480,9841096,0.03243720502095891,2.3,6.114405155181885,-3463.000000000351,-3463.0000000280356,1.9e-13,7.0e-14,0.0e+00,1.9e-13,1.9e-13,5.7e-01,1100869,1230420,4.0e-12,3.6e-11,3.5e-15,4.0e-12,660.3,8.7e-08
N-18_t,srflpMet,265520487,tol,1223.9,700,1.0e-12,7200.0,100000,50,true,false,153,153,1,153.0,153,153,2341257,969,2340288,14046777,0.02562977167946158,3.4,8.713390111923218,-3987.999999996074,-3988.000000155993,8.6e-13,7.1e-14,0.0e+00,8.4e-13,8.4e-13,6.1e-01,1580231,1755664,2.0e-11,4.4e-11,5.5e-15,2.0e-11,1355.6,3.9e-07
N-20_t,srflpMet,81113020,time,7201.1,1864,1.0e-12,7200.0,100000,50,true,false,190,190,1,190.0,190,190,4500910,1330,4499580,27004510,0.01661991393787151,8.7,19.253477096557617,-5718.000000868788,-5718.000040050183,1.3e-10,3.7e-11,Inf,Inf,1.3e-10,6.4e-01,6012922,3195671,3.4e-09,3.9e-08,8.2e-10,3.5e-09,7646.7,3.6e-04
N-21_t,srflpMet,121811359,time,7203.1,1329,1.0e-12,7200.0,100000,50,true,false,210,210,1,210.0,210,210,6086290,1540,6084750,36516690,0.01360505097757184,14.2,27.71642017364502,-5689.000000039179,-5689.000000834113,2.3e-12,1.2e-12,Inf,Inf,2.4e-12,6.3e-01,4778940,4389208,7.0e-11,1.4e-09,1.4e-10,7.5e-11,7845.9,3.6e-04
N-22_t,srflpMet,830128640,time,7201.4,770,1.0e-12,7200.0,100000,50,true,false,231,231,1,231.0,231,231,8111411,1771,8109640,48667311,0.011243900241757705,19.6,42.13645100593567,-6884.000000548688,-6884.000037894782,8.5e-11,2.2e-11,Inf,Inf,8.6e-11,6.8e-01,3611374,6041928,2.7e-09,3.1e-08,7.0e-13,2.8e-09,8296.4,7.3e-04
N-24_t,srflpMet,726278586,time,7200.6,329,1.0e-12,7200.0,100000,50,true,false,276,276,1,276.0,276,276,13864676,2300,13862376,83186676,0.007876365871771198,33.9,76.41849398612976,-8879.201381161112,-8809.091528514937,1.1e-04,8.8e-06,Inf,Inf,1.1e-04,1.1e+00,2342713,1182677,4.0e-03,1.3e-02,1.1e-03,2.0e-04,10667.4,1.3e-03
O-9_t,srflpMet,169458414,tol,5.5,350,1.0e-12,7200.0,100000,50,true,false,36,36,1,36.0,36,36,28596,120,28476,171396,0.4624772695481886,0.0,0.02368307113647461,-669.0000000000001,-668.9999999999973,2.7e-16,3.1e-16,2.9e-17,4.6e-19,2.6e-16,6.2e-01,144636,21487,2.2e-15,2.1e-14,2.5e-15,2.9e-17,0.6,1.4e-08
O-10_t,srflpMet,325389824,tol,11.6,350,1.0e-12,7200.0,100000,50,true,false,45,45,1,45.0,45,45,56805,165,56640,340605,0.29610069536132383,0.1,0.03731513023376465,-937.9999999999998,-938.0000000000001,2.5e-17,4.3e-18,0.0e+00,7.5e-18,8.3e-18,5.4e-01,199471,42651,1.8e-16,1.8e-14,1.3e-15,1.1e-16,1.4,6.6e-08
O-15_t,srflpMet,565449994,tol,211.1,450,1.0e-12,7200.0,100000,50,true,false,105,105,1,105.0,105,105,749945,560,749385,4499145,0.05441541903549117,1.1,2.5864322185516357,-3581.0000000017703,-3581.000000107253,8.6e-13,1.7e-13,0.0e+00,8.8e-13,8.8e-13,5.8e-01,631400,561583,1.5e-11,6.0e-11,6.0e-15,1.5e-11,112.2,2.7e-07
O-20_t,srflpMet,817412986,tol,1301.9,350,1.0e-12,7200.0,100000,50,true,false,190,190,1,190.0,190,190,4500910,1330,4499580,27004510,0.01661991393787151,10.0,23.5545711517334,-8675.99999999839,-8676.000000035392,7.8e-14,2.1e-14,0.0e+00,7.5e-14,7.5e-14,5.5e-01,1069877,3375208,2.1e-12,1.8e-11,1.4e-14,2.0e-12,3455.4,9.2e-08
S-12_t,srflpMet,967214167,tol,54.5,400,1.0e-12,7200.0,100000,50,true,false,66,66,1,66.0,66,66,183106,286,182820,1098306,0.13769967321462084,0.3,0.42228102684020996,-2312.9999999999773,-2312.99999999997,1.2e-16,1.2e-15,4.0e-17,1.7e-20,4.8e-16,5.7e-01,432724,137403,1.5e-15,2.1e-13,3.6e-15,1.6e-17,9.1,1.1e-07
S-13_t,srflpMet,891148347,tol,129.2,600,1.0e-12,7200.0,100000,50,true,false,78,78,1,78.0,78,78,304382,364,304018,1825902,0.09859826948222451,0.4,0.7939350605010986,-3105.4999999999804,-3105.4999999979514,2.2e-14,3.8e-15,1.7e-15,2.8e-19,2.2e-14,5.7e-01,722607,228395,3.3e-13,8.5e-13,4.1e-14,1.9e-17,20.6,6.1e-08
S-14_t,srflpMet,890599987,tol,314.5,900,1.0e-12,7200.0,100000,50,true,false,91,91,1,91.0,91,91,486031,455,485576,2915731,0.07244371266419243,0.9,1.3655359745025635,-3925.9999999991173,-3926.0000000090768,7.7e-14,3.5e-13,0.0e+00,7.0e-14,7.0e-14,5.6e-01,1291815,356760,1.3e-12,1.2e-10,4.4e-15,1.2e-12,100.8,1.5e-07
S-15_t,srflpMet,901605809,tol,219.1,350,1.0e-12,7200.0,100000,50,true,false,105,105,1,105.0,105,105,749945,560,749385,4499145,0.05441541903549117,1.4,2.22979998588562,-4858.000000004969,-4858.0000000825385,4.4e-13,2.2e-13,0.0e+00,4.7e-13,4.7e-13,5.5e-01,664153,562621,8.0e-12,7.8e-11,6.4e-15,8.5e-12,197.6,7.6e-07
S-16_t,srflpMet,326330585,tol,660.0,800,1.0e-12,7200.0,100000,50,true,false,120,120,1,120.0,120,120,1123480,680,1122800,6740280,0.04166295795207747,2.2,4.100729942321777,-5996.999999995249,-5997.000000144435,6.2e-13,6.8e-14,0.0e+00,6.0e-13,6.0e-13,5.9e-01,1491214,842422,1.2e-11,2.9e-11,7.1e-15,1.2e-11,913.5,1.9e-09
S-17_t,srflpMet,461948314,tol,882.0,700,1.0e-12,7200.0,100000,50,true,false,136,136,1,136.0,136,136,1640296,816,1639480,9841096,0.03243720502095891,3.4,6.8429789543151855,-7219.499999999534,-7219.50000002847,9.1e-14,2.0e-14,0.0e+00,8.9e-14,8.9e-14,5.7e-01,1493503,1230443,2.0e-12,1.0e-11,1.9e-14,2.0e-12,893.4,7.9e-08
S-18_t,srflpMet,553918524,tol,1258.9,650,1.0e-12,7200.0,100000,50,true,false,153,153,1,153.0,153,153,2341257,969,2340288,14046777,0.02562977167946158,4.2,10.15283203125,-8664.000000000367,-8664.000000038151,9.0e-14,4.0e-13,0.0e+00,9.1e-14,9.1e-14,5.6e-01,1726640,1744789,2.2e-12,2.5e-10,1.1e-14,2.2e-12,1262.6,3.6e-08
S-19_t,srflpMet,106170185,tol,3508.7,1550,1.0e-12,7200.0,100000,50,true,false,171,171,1,171.0,171,171,3275391,1140,3274251,19651491,0.020518241381836468,7.4,15.289210796356201,-10189.500000002367,-10189.50000006596,1.2e-13,1.2e-14,0.0e+00,1.2e-13,1.2e-13,5.9e-01,3616837,2451846,3.1e-12,8.9e-12,2.1e-14,3.2e-12,3996.2,4.3e-09
S-20_t,srflpMet,346013764,tol,5792.4,1650,1.0e-12,7200.0,100000,50,true,false,190,190,1,190.0,190,190,4500910,1330,4499580,27004510,0.01661991393787151,11.7,22.52543807029724,-11874.999999999549,-11875.000000447122,6.6e-13,8.8e-13,0.0e+00,6.6e-13,6.6e-13,5.8e-01,4847800,3354899,1.9e-11,7.6e-10,1.1e-14,1.9e-11,7207.8,2.3e-08
S-21_t,srflpMet,832875909,time,7204.1,936,1.0e-12,7200.0,100000,50,true,false,210,210,1,210.0,210,210,6086290,1540,6084750,36516690,0.01360505097757184,16.6,33.79444193840027,-13675.499975108862,-13675.500409849088,5.2e-10,1.5e-10,Inf,Inf,4.9e-10,7.8e-01,4799785,2050953,1.6e-08,1.8e-07,3.0e-10,1.5e-08,7856.4,3.1e-04
S-22_t,srflpMet,105726206,time,7204.8,758,1.0e-12,7200.0,100000,50,true,false,231,231,1,231.0,231,231,8111411,1771,8109640,48667311,0.011243900241757705,23.0,47.087352991104126,-15756.000012397963,-15756.001098932227,1.0e-09,8.0e-10,Inf,Inf,1.1e-09,7.5e-01,3748061,4679937,3.4e-08,9.3e-07,4.0e-14,3.5e-08,8320.3,1.3e+01
S-23_t,srflpMet,229029560,time,7206.1,495,1.0e-12,7200.0,100000,50,true,false,253,253,1,253.0,253,253,10668757,2024,10666733,64011277,0.009373496585614703,22.1,58.34909009933472,-18128.99993985597,-18128.99968182446,2.0e-10,3.3e-10,Inf,Inf,2.5e-10,8.1e+00,2894851,3321757,7.1e-09,4.4e-07,5.7e-10,1.2e-10,9205.5,8.7e-04
S-24_t,srflpMet,262629756,tol,7124.1,500,1.0e-12,7200.0,100000,50,true,false,276,276,1,276.0,276,276,13864676,2300,13862376,83186676,0.007876365871771198,33.5,75.55810403823853,-20678.000000002994,-20678.00000106791,6.8e-13,2.1e-14,0.0e+00,6.8e-13,6.8e-13,6.6e-01,2105295,10398727,2.6e-11,3.1e-11,1.0e-13,2.6e-11,10824.6,1.4e-03
S-25_t,srflpMet,680420659,time,7223.8,205,1.0e-12,7200.0,100000,50,true,false,300,300,1,300.0,300,300,17820700,2600,17818100,106922700,0.006666573142469151,45.1,106.89261794090271,-23285.891973227597,-23262.375326102494,1.3e-05,4.2e-06,Inf,Inf,1.3e-05,1.4e+00,1847130,914754,5.1e-04,7.2e-03,3.4e-03,7.8e-05,13454.8,2.5e-03
Y-9_t,srflpMet,385653447,tol,2.9,150,1.0e-12,7200.0,100000,50,true,false,36,36,1,36.0,36,36,28596,120,28476,171396,0.4624772695481886,0.0,0.012660026550292969,-1336.4999999999989,-1336.499999999999,1.2e-17,2.3e-16,4.5e-18,3.3e-19,4.0e-17,6.0e-01,84353,21495,1.7e-16,1.7e-14,2.7e-15,1.8e-17,0.2,4.4e-08
Y-10_t,srflpMet,332292333,tol,13.9,350,1.0e-12,7200.0,100000,50,true,false,45,45,1,45.0,45,45,56805,165,56640,340605,0.29610069536132383,0.0,0.03267097473144531,-1712.0000000000061,-1711.9999999999816,7.1e-16,1.4e-15,5.3e-17,9.6e-20,5.2e-16,5.8e-01,253154,42657,6.6e-15,1.4e-13,2.0e-15,1.5e-17,1.3,1.2e-08
Y-11_t,srflpMet,293024053,tol,16.0,200,1.0e-12,7200.0,100000,50,true,false,55,55,1,55.0,55,55,104995,220,104775,629695,0.19826052322837884,0.1,0.15878701210021973,-2022.4999999999861,-2022.499999999555,9.2e-15,8.8e-16,8.7e-16,3.5e-19,9.5e-15,7.2e-01,187196,78825,1.1e-13,1.2e-13,2.2e-14,2.4e-17,3.3,6.6e-08
Y-12_t,srflpMet,105754475,tol,170.4,1450,1.0e-12,7200.0,100000,50,true,false,66,66,1,66.0,66,66,183106,286,182820,1098306,0.13769967321462084,0.1,0.39978885650634766,-2424.9999999953925,-2425.000000059152,9.9e-13,8.4e-13,0.0e+00,9.2e-13,9.2e-13,5.5e-01,1391558,135233,1.3e-11,1.8e-10,1.7e-15,1.2e-11,43.5,3.8e-08
Y-13_t,srflpMet,522673167,tol,124.1,550,1.0e-12,7200.0,100000,50,true,false,78,78,1,78.0,78,78,304382,364,304018,1825902,0.09859826948222451,0.4,0.8398549556732178,-2920.499999998183,-2920.4999999958495,2.7e-14,3.9e-13,3.8e-15,2.8e-20,4.8e-14,5.7e-01,718903,225484,4.0e-13,1.1e-10,1.0e-13,1.7e-17,32.9,4.6e-08
Y-14_t,srflpMet,613771449,tol,431.7,1400,1.0e-12,7200.0,100000,50,true,false,91,91,1,91.0,91,91,486031,455,485576,2915731,0.07244371266419243,0.7,1.447192907333374,-3340.9999999999914,-3341.0000000020877,1.9e-14,3.0e-15,0.0e+00,1.9e-14,1.9e-14,5.4e-01,1721880,364568,3.1e-13,8.5e-13,5.0e-15,3.1e-13,237.2,1.2e-07
Y-15_t,srflpMet,200947313,tol,288.4,500,1.0e-12,7200.0,100000,50,true,false,105,105,1,105.0,105,105,749945,560,749385,4499145,0.05441541903549117,1.6,2.359494924545288,-3921.000000001825,-3920.9999999958095,4.2e-14,4.4e-13,1.9e-15,6.7e-20,2.9e-14,5.8e-01,883248,557290,7.7e-13,1.9e-10,6.0e-14,1.6e-17,75.1,1.1e-08
Y-20_t,srflpMet,874667527,tol,3677.9,950,1.0e-12,7200.0,100000,50,true,false,190,190,1,190.0,190,190,4500910,1330,4499580,27004510,0.01661991393787151,11.5,26.24228000640869,-7435.000000015401,-7435.000000369153,8.7e-13,9.5e-13,0.0e+00,9.1e-13,9.1e-13,5.8e-01,3092086,3322841,2.4e-11,1.0e-09,1.4e-14,2.5e-11,4614.6,8.8e-07
Y-25_t,srflpMet,565349202,time,7207.5,192,1.0e-12,7200.0,100000,50,true,false,300,300,1,300.0,300,300,17820700,2600,17818100,106922700,0.006666573142469151,45.2,106.37434315681458,-12030.71762238126,-11968.029587408455,6.6e-05,7.6e-06,Inf,Inf,6.6e-05,2.0e+00,1864150,280288,2.6e-03,1.3e-02,1.4e-03,1.6e-04,12692.3,2.0e-03


==> anc/experiments/tablesCSV/theta.csv <==
instance,type,seed,statusCode,time,iter,tol,timeLimit,maxIters,itersZ,scaling,warmStart,k,n,numBlocks,avgBlockSize,minBlockSize,maxBlockSize,m,equations,inequalities,nnzA,densityAPercent,timeScaling,timeData,primalObj,dualObj,gap,pinf,dinf,compl,complNotPsdAbs,mu,evals,nnzY,gapOriginal,pinfOriginal,dinfOriginal,complOriginal
brock200_1,theta,103797663,tol,28.7,900,1.0e-12,7200.0,100000,50,true,false,101,200,1,200.0,200,200,5067,5067,0,10332,0.005097690941385435,0.0,0.013742208480834961,-27.456641221425084,-27.45664122141382,1.6e-13,2.4e-13,4.6e-13,3.6e-13,1.6e-14,2.0e+00,3590134,5067,2.0e-13,1.5e-14,4.7e-11,4.4e-13
brock200_2,theta,877428585,tol,13.8,300,1.0e-12,7200.0,100000,50,true,false,142,200,1,200.0,200,200,10025,10025,0,20248,0.005049376558603491,0.0,0.028522014617919922,-14.227205727552716,-14.22720572755061,4.9e-14,4.7e-13,1.2e-13,3.8e-13,4.3e-15,7.1e-01,1387085,10025,7.1e-14,3.3e-14,1.2e-11,5.5e-13
brock200_3,theta,569821980,tol,27.8,1250,1.0e-12,7200.0,100000,50,true,false,126,200,1,200.0,200,200,7853,7853,0,15904,0.005063033235706099,0.0,0.019808053970336914,-18.820535919235876,-18.820535919225087,2.1e-13,6.0e-13,1.5e-13,8.2e-13,5.1e-15,6.3e-01,2575018,7853,2.8e-13,5.0e-14,1.5e-11,1.1e-12
brock200_4,theta,444422726,tol,21.0,500,1.0e-12,7200.0,100000,50,true,false,117,200,1,200.0,200,200,6812,6812,0,13822,0.005072665883734586,0.0,0.016002178192138672,-21.29347571404538,-21.2934757140457,5.6e-15,7.2e-14,1.3e-13,6.6e-14,2.7e-17,9.6e-01,2437040,6812,8.2e-15,3.6e-15,1.3e-11,8.6e-14
brock400_1,theta,894079699,tol,173.6,1200,1.0e-12,7200.0,100000,50,true,false,201,400,1,400.0,400,400,20078,20078,0,40554,0.001262389182189461,0.0,0.1127769947052002,-39.701898706154964,-39.70189870615602,1.1e-14,1.7e-14,5.4e-13,2.8e-14,5.5e-16,1.5e+00,8441490,20078,1.3e-14,1.6e-15,1.1e-10,3.4e-14
brock400_2,theta,716028077,tol,378.0,4200,1.0e-12,7200.0,100000,50,true,false,201,400,1,400.0,400,400,20015,20015,0,40428,0.0012624281788658506,0.0,0.1505110263824463,-39.560523575971104,-39.560523575905044,6.7e-13,6.9e-13,2.0e-13,9.5e-13,1.8e-14,6.3e-01,15982776,20015,8.2e-13,2.4e-14,4.1e-11,1.2e-12
brock400_3,theta,871352809,tol,124.2,900,1.0e-12,7200.0,100000,50,true,false,201,400,1,400.0,400,400,20120,20120,0,40638,0.0012623633200795229,0.1,0.17025995254516602,-39.48055249664963,-39.48055249662987,2.0e-13,5.0e-13,1.9e-13,7.7e-13,1.5e-14,6.5e-01,5329978,20120,2.5e-13,4.5e-14,3.7e-11,9.6e-13
brock400_4,theta,135823888,tol,135.5,750,1.0e-12,7200.0,100000,50,true,false,201,400,1,400.0,400,400,20036,20036,0,40470,0.0012624151527250947,0.1,0.1672530174255371,-39.59962551127508,-39.59962551124717,2.8e-13,4.6e-13,2.0e-13,7.5e-13,2.1e-14,1.8e+00,6151887,20036,3.5e-13,1.6e-14,4.0e-11,9.3e-13
c_fat200_1,theta,497340725,tol,43.6,950,1.0e-12,7200.0,100000,50,true,false,192,200,1,200.0,200,200,18367,18367,0,36932,0.005026950509065172,0.1,0.04589700698852539,-12.000000000010356,-11.999999999999956,2.7e-13,6.6e-13,2.5e-15,6.2e-14,1.2e-15,6.0e-01,3473372,18367,4.2e-13,3.3e-14,5.5e-13,9.5e-14
c_fat200_2,theta,690319336,tol,5.0,150,1.0e-12,7200.0,100000,50,true,false,183,200,1,200.0,200,200,16666,16666,0,33530,0.005029701188047522,0.0,0.038815975189208984,-23.99999999997673,-23.999999999999638,3.7e-13,7.4e-13,7.4e-17,6.1e-16,5.3e-15,9.6e-01,286043,16666,4.7e-13,3.7e-14,1.4e-12,3.7e-15
c_fat200_5,theta,676266835,tol,5.9,200,1.0e-12,7200.0,100000,50,true,false,152,200,1,200.0,200,200,11428,11428,0,23054,0.005043314665733286,0.0,0.026495933532714844,-60.345275298509584,-60.345275298509485,7.5e-16,5.6e-16,1.8e-17,4.9e-16,1.6e-16,6.9e-01,530705,11428,5.8e-16,1.7e-15,1.5e-12,1.3e-15
hamming6_2,theta,885829393,tol,0.1,100,1.0e-12,7200.0,100000,50,true,false,20,64,1,64.0,64,64,193,193,0,448,0.05667098445595855,0.0,0.00023818016052246094,-32.00000000000004,-31.99999999999999,7.4e-16,3.4e-15,4.7e-17,1.7e-17,1.8e-16,3.1e+00,41275,193,6.0e-16,7.8e-16,3.3e-13,3.1e-16
hamming6_4,theta,248854592,tol,0.5,150,1.0e-12,7200.0,100000,50,true,false,52,64,1,64.0,64,64,1313,1313,0,2688,0.04998095963442498,0.0,0.0008819103240966797,-5.33333333333322,-5.333333333333362,7.6e-15,1.2e-14,2.9e-15,1.4e-14,1.5e-15,5.8e-01,167566,1313,1.1e-14,2.9e-15,8.8e-14,2.2e-14
hamming8_2,theta,808980131,tol,1.9,150,1.0e-12,7200.0,100000,50,true,false,46,256,1,256.0,256,256,1025,1025,0,2304,0.003429878048780488,0.0,0.0029380321502685547,-127.9999999999995,-128.00000000000006,2.0e-15,2.6e-14,0.0e+00,2.3e-16,2.2e-16,5.5e+00,224454,1025,2.4e-15,1.8e-15,3.5e-12,5.3e-16
hamming8_4,theta,547964795,tol,39.7,550,1.0e-12,7200.0,100000,50,true,false,154,256,1,256.0,256,256,11777,11777,0,23808,0.003084667147830517,0.0,0.053542137145996094,-16.000000000001222,-16.00000000000043,1.7e-14,4.1e-13,2.6e-13,8.5e-13,9.0e-15,4.2e+00,3250053,11777,2.4e-14,1.8e-14,3.4e-11,1.2e-12
hamming10_2,theta,744123520,tol,84.2,400,1.0e-12,7200.0,100000,50,true,false,102,1024,1,1024.0,1024,1024,5121,5121,0,11264,0.0002097673794180824,0.0,0.08901095390319824,-511.9999999999852,-512.0000000000116,2.5e-14,1.9e-13,0.0e+00,1.1e-14,1.1e-14,2.1e+01,2102547,5121,2.6e-14,9.7e-15,8.7e-12,1.6e-14
johnson8_2_4,theta,844880713,tol,0.7,900,1.0e-12,7200.0,100000,50,true,false,19,28,1,28.0,28,28,169,169,0,364,0.27472527472527475,0.0,8.702278137207031e-5,-3.9999999999999387,-3.999999999999724,1.6e-14,3.2e-13,4.9e-13,1.0e-13,2.1e-14,8.7e+00,413135,169,2.4e-14,4.3e-14,7.1e-12,1.5e-13
johnson8_4_4,theta,575588055,tol,0.4,150,1.0e-12,7200.0,100000,50,true,false,34,70,1,70.0,70,70,561,561,0,1190,0.04329004329004329,0.0,0.00041794776916503906,-13.999999999999718,-14.000000000000192,1.3e-14,1.9e-13,2.2e-14,6.0e-14,5.2e-15,3.7e+00,157454,561,1.7e-14,1.6e-14,7.8e-13,7.6e-14
johnson16_2_4,theta,305938573,tol,12.3,1300,1.0e-12,7200.0,100000,50,true,false,58,120,1,120.0,120,120,1681,1681,0,3480,0.014376363275827881,0.0,0.0017299652099609375,-7.999999999999743,-8.000000000000929,4.4e-14,4.8e-13,5.9e-13,3.7e-13,3.4e-14,9.7e+00,2807145,1681,6.9e-14,3.1e-14,3.6e-11,5.9e-13
johnson32_2_4,theta,307346117,time,7200.1,31104,1.0e-12,7200.0,100000,50,true,false,173,496,1,496.0,496,496,14881,14881,0,30256,0.0008264489682665273,0.1,0.15181708335876465,-17.352100303387203,-15.581842253621407,3.2e-02,8.2e-03,Inf,Inf,1.5e-02,1.2e+00,349848977,14881,5.2e-02,8.2e-03,2.0e+00,2.8e-02
keller4,theta,2836000,tol,91.8,4250,1.0e-12,7200.0,100000,50,true,false,102,171,1,171.0,171,171,5101,5101,0,10371,0.006953013777486302,0.0,0.007573127746582031,-14.01224167801701,-14.012241678016863,3.5e-15,5.1e-13,2.8e-13,9.6e-13,1.2e-14,2.1e+00,13107585,5101,5.2e-15,2.8e-14,2.4e-11,1.4e-12
MANN_a9,theta,864038,tol,0.4,550,1.0e-12,7200.0,100000,50,true,false,13,45,1,45.0,45,45,73,73,0,189,0.1278538812785388,0.0,9.989738464355469e-5,-17.475031613081008,-17.475031613081523,1.2e-14,1.8e-13,2.2e-13,5.2e-13,2.6e-14,3.6e+00,253044,73,1.6e-14,1.9e-14,5.1e-12,6.1e-13
MANN_a27,theta,428379973,tol,122.9,5600,1.0e-12,7200.0,100000,50,true,false,38,378,1,378.0,378,378,703,703,0,1782,0.0017740619244378643,0.0,0.006869792938232422,-132.76289108572172,-132.7628910854475,9.6e-13,7.2e-14,2.4e-13,7.2e-13,9.4e-13,3.6e+00,17621680,703,1.0e-12,2.1e-14,6.0e-11,7.7e-13
p_hat300_1,theta,655809194,tol,3190.7,28550,1.0e-12,7200.0,100000,50,true,false,261,300,1,300.0,300,300,33918,33918,0,68134,0.0022319843282164174,0.1,0.16380906105041504,-10.067964586910115,-10.067964586912453,6.2e-14,7.1e-13,1.9e-13,9.7e-13,2.5e-14,6.9e-01,146196900,33918,1.1e-13,3.8e-14,2.9e-11,1.7e-12
p_hat300_2,theta,454656574,time,7200.2,52742,1.0e-12,7200.0,100000,50,true,false,215,300,1,300.0,300,300,22923,22923,0,46144,0.0022366667151381193,0.0,0.06670713424682617,-26.96603479042605,-26.966034812820787,3.1e-10,4.3e-08,Inf,Inf,8.0e-10,8.3e+00,421732631,22923,4.1e-10,1.8e-09,1.1e-03,2.0e-08
p_hat300_3,theta,982868641,tol,259.0,3300,1.0e-12,7200.0,100000,50,true,false,152,300,1,300.0,300,300,11461,11461,0,23220,0.0022511124683709974,0.0,0.05006217956542969,-41.169930018811066,-41.16993001881169,6.3e-15,9.3e-13,3.2e-13,2.0e-13,2.7e-15,1.0e+00,21745258,11461,7.5e-15,3.8e-14,4.8e-11,2.4e-13
p_hat500_3,theta,633978584,tol,741.9,2100,1.0e-12,7200.0,100000,50,true,false,249,500,1,500.0,500,500,30951,30951,0,62400,0.0008064359794513909,0.1,0.4075901508331299,-58.567905885527075,-58.56790588553061,2.5e-14,8.1e-13,5.4e-13,1.8e-13,2.7e-15,7.1e+00,22540743,30951,3.0e-14,2.6e-14,1.3e-10,2.2e-13
san200_0_7_1,theta,249294285,tol,2.0,100,1.0e-12,7200.0,100000,50,true,false,110,200,1,200.0,200,200,5971,5971,0,12140,0.005082900686652152,0.0,0.013659954071044922,-30.000000000003862,-29.999999999999716,5.6e-14,1.8e-13,4.8e-17,1.3e-17,3.9e-15,7.6e-01,179309,5971,6.8e-14,3.3e-14,3.9e-13,5.4e-16
san200_0_7_2,theta,772154870,iter,2223.3,100000,1.0e-12,7200.0,100000,50,true,false,110,200,1,200.0,200,200,5971,5971,0,12140,0.005082900686652152,0.0,0.012682914733886719,-17.993417517887927,-18.00280916813754,1.9e-04,1.1e-03,Inf,Inf,4.9e-05,2.1e+00,240257510,5971,2.5e-04,5.3e-05,3.0e-01,9.8e-04
san200_0_9_1,theta,13572006,tol,1.4,150,1.0e-12,7200.0,100000,50,true,false,64,200,1,200.0,200,200,1991,1991,0,4180,0.005248618784530387,0.0,0.003031015396118164,-70.0000000000002,-70.0,1.3e-15,2.4e-15,3.4e-19,8.3e-17,1.2e-16,6.0e-01,166865,1991,1.8e-15,1.7e-15,3.2e-12,8.4e-16
san200_0_9_2,theta,610464760,tol,1.0,100,1.0e-12,7200.0,100000,50,true,false,64,200,1,200.0,200,200,1991,1991,0,4180,0.005248618784530387,0.0,0.003068208694458008,-59.999999999992674,-59.99999999999992,5.4e-14,1.7e-13,6.5e-18,8.3e-17,6.8e-16,7.6e-01,133701,1991,6.0e-14,8.5e-15,1.1e-12,1.7e-15
san200_0_9_3,theta,876189547,iter,1105.8,100000,1.0e-12,7200.0,100000,50,true,false,64,200,1,200.0,200,200,1991,1991,0,4180,0.005248618784530387,0.0,0.003696918487548828,-43.99498952363475,-43.99938669726905,4.3e-05,1.7e-04,Inf,Inf,5.9e-06,4.6e+00,176415049,1991,4.9e-05,8.4e-06,1.9e-01,2.7e-05
san400_0_5_1,theta,416452836,tol,71.2,300,1.0e-12,7200.0,100000,50,true,false,283,400,1,400.0,400,400,39901,39901,0,80200,0.0012562341795944963,0.1,0.34542298316955566,-13.000000000000927,-13.00000000000012,1.8e-14,1.7e-13,0.0e+00,3.1e-15,3.1e-15,8.2e-01,2382160,39901,2.7e-14,1.8e-14,9.4e-14,6.3e-15
san400_0_7_1,theta,84999349,tol,14.0,100,1.0e-12,7200.0,100000,50,true,false,219,400,1,400.0,400,400,23941,23941,0,48280,0.0012603901257257424,0.0,0.20465707778930664,-40.00000000000904,-40.000000000000604,8.4e-14,4.1e-13,0.0e+00,6.5e-15,6.4e-15,1.1e+00,570325,23941,1.0e-13,1.6e-14,8.2e-13,8.8e-15
san400_0_7_2,theta,877017282,tol,32.4,250,1.0e-12,7200.0,100000,50,true,false,219,400,1,400.0,400,400,23941,23941,0,48280,0.0012603901257257424,0.0,0.24290990829467773,-30.00000000002274,-29.9999999999972,3.2e-13,3.8e-13,2.3e-16,2.4e-15,3.3e-14,8.5e-01,1366156,23941,4.2e-13,1.1e-13,3.7e-13,8.2e-15
san400_0_7_3,theta,235377152,time,7200.1,51315,1.0e-12,7200.0,100000,50,true,false,219,400,1,400.0,400,400,23941,23941,0,48280,0.0012603901257257424,0.0,0.2506868839263916,-22.000000008424124,-21.99999998882462,3.1e-10,1.7e-08,Inf,Inf,1.7e-10,1.6e+00,310003813,23941,4.4e-10,6.0e-10,8.1e-05,1.5e-08
san400_0_9_1,theta,827345035,tol,5.3,100,1.0e-12,7200.0,100000,50,true,false,127,400,1,400.0,400,400,7981,7981,0,16360,0.0012811677734619721,0.0,0.037034034729003906,-99.99999999999957,-100.0,1.9e-15,5.0e-15,6.3e-19,1.3e-16,9.7e-17,1.1e+00,294626,7981,1.8e-15,3.3e-16,1.5e-12,5.5e-16
sanr200_0_7,theta,506670270,tol,46.9,1500,1.0e-12,7200.0,100000,50,true,false,110,200,1,200.0,200,200,6033,6033,0,12264,0.005082048731974142,0.0,0.010937929153442383,-23.836157572458376,-23.836157572459012,1.0e-14,2.2e-14,7.2e-13,2.9e-14,4.4e-16,1.5e+00,5832692,6033,1.3e-14,2.3e-15,7.3e-11,3.7e-14
sanr200_0_9,theta,336841823,tol,12.8,1300,1.0e-12,7200.0,100000,50,true,false,64,200,1,200.0,200,200,2038,2038,0,4274,0.0052428851815505394,0.0,0.0030510425567626953,-49.27351787933943,-49.27351787937168,2.9e-13,8.0e-13,7.1e-14,2.4e-13,1.6e-14,6.0e-01,2110823,2038,3.2e-13,1.6e-13,7.1e-12,2.7e-13
sanr400_0_5,theta,62849739,tol,501.3,2550,1.0e-12,7200.0,100000,50,true,false,283,400,1,400.0,400,400,39817,39817,0,80032,0.0012562473315418038,0.1,0.3933908939361572,-20.317656713148757,-20.317656713149155,6.6e-15,1.7e-14,8.7e-13,5.6e-14,3.2e-16,8.5e-01,16267178,39817,1.0e-14,1.5e-15,1.7e-10,8.2e-14
sanr400_0_7,theta,6514372,tol,148.9,950,1.0e-12,7200.0,100000,50,true,false,219,400,1,400.0,400,400,23932,23932,0,48262,0.0012603940330937658,0.1,0.07798910140991211,-34.278346079067305,-34.278346079069614,2.6e-14,2.5e-14,5.7e-13,5.2e-14,1.9e-16,9.8e-01,6517809,23932,3.3e-14,8.8e-16,1.1e-10,6.6e-14


==> anc/experiments/tablesCSV/thetaPrime.csv <==
instance,type,seed,statusCode,time,iter,tol,timeLimit,maxIters,itersZ,scaling,warmStart,k,n,numBlocks,avgBlockSize,minBlockSize,maxBlockSize,m,equations,inequalities,nnzA,densityAPercent,timeScaling,timeData,primalObj,dualObj,gap,pinf,dinf,compl,complNotPsdAbs,mu,evals,nnzY,gapOriginal,pinfOriginal,dinfOriginal,complOriginal
brock200_1,thetaPrime,452490270,tol,26.5,750,1.0e-12,7200.0,100000,50,true,false,200,200,1,200.0,200,200,19901,5067,14834,40000,0.00502487312195367,0.0,0.07382583618164062,-27.196716094132412,-27.19671609409841,5.0e-13,8.7e-13,2.8e-13,9.8e-13,7.0e-16,6.3e-01,1868602,5907,6.1e-13,4.4e-14,2.8e-11,1.2e-12
brock200_2,thetaPrime,917291261,tol,18.6,300,1.0e-12,7200.0,100000,50,true,false,200,200,1,200.0,200,200,19901,10025,9876,40000,0.00502487312195367,0.0,0.047833919525146484,-14.131007419881275,-14.131007419874576,1.6e-13,5.3e-13,1.6e-13,6.1e-13,1.3e-14,8.0e-01,1505609,10746,2.3e-13,3.2e-14,1.6e-11,8.9e-13
brock200_3,thetaPrime,296298601,tol,16.9,300,1.0e-12,7200.0,100000,50,true,false,200,200,1,200.0,200,200,19901,7853,12048,40000,0.00502487312195367,0.0,0.04720616340637207,-18.67179791085259,-18.671797910845015,1.5e-13,7.1e-13,9.0e-14,4.9e-13,9.0e-15,7.4e-01,1338627,8640,2.0e-13,3.5e-14,9.0e-12,6.5e-13
brock200_4,thetaPrime,725759525,tol,15.4,250,1.0e-12,7200.0,100000,50,true,false,200,200,1,200.0,200,200,19901,6812,13089,40000,0.00502487312195367,0.0,0.05020904541015625,-21.12107382369795,-21.1210738236967,2.2e-14,4.4e-14,7.0e-14,7.7e-14,1.8e-15,1.6e+00,1235653,7569,2.9e-14,2.2e-15,7.0e-12,1.0e-13
c_fat200_1,thetaPrime,414303423,tol,69.7,1650,1.0e-12,7200.0,100000,50,true,false,200,200,1,200.0,200,200,19901,18367,1534,40000,0.00502487312195367,0.0,0.04942798614501953,-12.000000000005649,-11.99999999999996,1.5e-13,9.5e-13,8.1e-15,2.1e-13,1.0e-15,5.8e-01,5401752,18623,2.3e-13,4.7e-14,8.7e-13,3.3e-13
c_fat200_2,thetaPrime,374659006,tol,5.9,200,1.0e-12,7200.0,100000,50,true,false,200,200,1,200.0,200,200,19901,16666,3235,40000,0.00502487312195367,0.0,0.05363607406616211,-23.999999999996422,-23.999999999999993,5.7e-14,1.5e-13,0.0e+00,8.5e-17,1.4e-16,6.0e-01,343592,18107,7.3e-14,7.3e-15,3.2e-13,8.7e-16
c_fat200_5,thetaPrime,681033121,tol,7.8,200,1.0e-12,7200.0,100000,50,true,false,200,200,1,200.0,200,200,19901,11428,8473,40000,0.00502487312195367,0.0,0.06545495986938477,-60.34527529850957,-60.345275298509485,6.5e-16,1.0e-16,2.4e-17,5.7e-16,1.9e-16,7.1e-01,526375,11428,8.8e-16,1.0e-15,3.4e-13,1.4e-15
hamming6_2,thetaPrime,351276835,tol,0.2,100,1.0e-12,7200.0,100000,50,true,false,64,64,1,64.0,64,64,2017,193,1824,4096,0.0495785820525533,0.0,0.0021791458129882812,-31.999999999999226,-32.00000000000015,1.3e-14,1.3e-13,1.1e-15,3.4e-14,2.1e-15,6.1e-01,44115,1025,1.4e-14,1.2e-14,5.3e-13,3.7e-14
hamming6_4,thetaPrime,565228904,iter,657.0,100000,1.0e-12,7200.0,100000,50,true,false,64,64,1,64.0,64,64,2017,1313,704,4096,0.0495785820525533,0.0,0.0015189647674560547,-3.999999999256203,-4.000000002011574,1.7e-10,1.4e-08,Inf,Inf,1.3e-10,7.5e+00,196421548,1537,3.1e-10,1.3e-09,4.2e-05,2.7e-08
hamming8_2,thetaPrime,396003040,tol,12.4,250,1.0e-12,7200.0,100000,50,true,false,256,256,1,256.0,256,256,32641,1025,31616,65536,0.0030636316289329372,0.1,0.20135092735290527,-128.00000000001216,-128.00000000000006,4.5e-14,4.1e-13,9.7e-16,1.2e-13,2.0e-16,3.8e+00,498466,14223,4.7e-14,1.8e-14,5.7e-12,1.2e-13
hamming8_4,thetaPrime,455487179,time,7200.0,44739,1.0e-12,7200.0,100000,50,true,false,256,256,1,256.0,256,256,32641,11777,20864,65536,0.0030636316289329372,0.0,0.11245298385620117,-16.000027330689406,-15.99999910701726,5.9e-07,4.1e-07,Inf,Inf,1.8e-08,1.5e+01,415521427,24208,8.6e-07,1.8e-08,2.2e-02,9.0e-08
johnson8_2_4,thetaPrime,467996275,tol,0.2,200,1.0e-12,7200.0,100000,50,true,false,28,28,1,28.0,28,28,379,169,210,784,0.2638522427440633,0.0,0.00017690658569335938,-4.000000000000696,-4.000000000003235,1.9e-13,7.8e-13,3.9e-13,4.1e-13,2.4e-13,4.3e+00,100454,176,2.8e-13,1.0e-13,5.7e-12,6.0e-13
johnson8_4_4,thetaPrime,493771539,tol,0.9,250,1.0e-12,7200.0,100000,50,true,false,70,70,1,70.0,70,70,2416,561,1855,4900,0.041390728476821195,0.0,0.0019240379333496094,-14.000000000000483,-13.99999999999991,1.6e-14,5.0e-14,3.4e-15,1.2e-14,2.5e-15,1.1e+00,196430,1119,1.9e-14,6.3e-15,1.5e-13,1.5e-14
johnson16_2_4,thetaPrime,529580799,iter,1831.6,100000,1.0e-12,7200.0,100000,50,true,false,120,120,1,120.0,120,120,7141,1681,5460,14400,0.014003640946646127,0.0,0.00819087028503418,-8.092174592646348,-7.986660630736709,3.9e-03,2.5e-03,Inf,Inf,1.2e-03,1.3e+00,287006886,2246,6.2e-03,1.6e-04,3.7e-01,5.4e-03
keller4,thetaPrime,951297849,tol,983.4,36100,1.0e-12,7200.0,100000,50,true,false,171,171,1,171.0,171,171,14536,5101,9435,29241,0.006879471656576775,0.0,0.0530550479888916,-13.465895608401873,-13.465895608400288,4.0e-14,7.6e-14,1.0e-12,1.1e-13,1.1e-15,7.4e-01,78106792,7735,5.7e-14,4.1e-15,8.6e-11,1.5e-13
MANN_a9,thetaPrime,285557868,tol,0.9,550,1.0e-12,7200.0,100000,50,true,false,45,45,1,45.0,45,45,991,73,918,2025,0.10090817356205853,0.0,0.0005099773406982422,-17.475031613080226,-17.475031613082862,6.3e-14,1.7e-13,1.9e-13,4.2e-13,5.8e-14,3.3e+00,250486,73,7.4e-14,1.8e-14,4.4e-12,4.8e-13
p_hat300_1,thetaPrime,68306418,time,7200.0,62029,1.0e-12,7200.0,100000,50,true,false,300,300,1,300.0,300,300,44851,33918,10933,90000,0.00222960469108827,0.1,0.18824505805969238,-10.02020665807274,-10.020206657931855,3.8e-12,1.8e-11,Inf,Inf,6.5e-13,6.5e-01,299582135,35254,6.7e-12,2.1e-12,9.4e-10,5.5e-11
p_hat300_2,thetaPrime,752743828,time,7200.1,29402,1.0e-12,7200.0,100000,50,true,false,300,300,1,300.0,300,300,44851,22923,21928,90000,0.00222960469108827,0.1,0.19840693473815918,-26.713734228912173,-26.71373395155652,3.9e-09,6.9e-07,Inf,Inf,2.8e-08,7.3e+00,342145383,30487,5.1e-09,2.8e-08,6.0e-03,3.5e-07
p_hat300_3,thetaPrime,186442687,tol,555.3,6100,1.0e-12,7200.0,100000,50,true,false,300,300,1,300.0,300,300,44851,11461,33390,90000,0.00222960469108827,0.0,0.2992699146270752,-40.700271656225624,-40.70027165623156,6.0e-14,9.5e-13,1.5e-13,2.3e-13,8.7e-16,1.1e+00,22266207,14830,7.2e-14,3.9e-14,2.3e-11,2.7e-13
san200_0_7_1,thetaPrime,765013372,tol,5.3,150,1.0e-12,7200.0,100000,50,true,false,200,200,1,200.0,200,200,19901,5971,13930,40000,0.00502487312195367,0.0,0.03995800018310547,-29.999999999999993,-30.0,8.5e-17,1.1e-16,0.0e+00,6.6e-18,6.6e-19,5.6e-01,355353,18109,5.8e-17,3.1e-17,3.7e-13,3.8e-16
san200_0_7_2,thetaPrime,904007051,tol,46.5,1400,1.0e-12,7200.0,100000,50,true,false,200,200,1,200.0,200,200,19901,5971,13930,40000,0.00502487312195367,0.0,0.04275012016296387,-18.00000000000372,-17.999999999998206,1.1e-13,5.0e-13,1.4e-13,7.8e-18,3.6e-14,7.6e-01,3510527,17263,1.5e-13,1.5e-13,1.4e-11,4.4e-16
san200_0_9_1,thetaPrime,590039376,tol,4.3,150,1.0e-12,7200.0,100000,50,true,false,200,200,1,200.0,200,200,19901,1991,17910,40000,0.00502487312195367,0.0,0.04682803153991699,-70.00000000000004,-70.0,2.4e-16,7.9e-16,1.6e-18,7.6e-18,4.9e-17,6.0e-01,243671,15623,0.0e+00,1.0e-15,1.6e-12,1.1e-15
san200_0_9_2,thetaPrime,617034027,tol,3.5,100,1.0e-12,7200.0,100000,50,true,false,200,200,1,200.0,200,200,19901,1991,17910,40000,0.00502487312195367,0.0,0.041285037994384766,-60.00000000000512,-59.99999999999849,4.9e-14,4.0e-14,1.3e-16,5.6e-17,1.1e-14,8.0e-01,212442,14458,5.5e-14,4.0e-14,7.1e-13,7.3e-16
san200_0_9_3,thetaPrime,232076948,tol,42.6,1550,1.0e-12,7200.0,100000,50,true,false,200,200,1,200.0,200,200,19901,1991,17910,40000,0.00502487312195367,0.0,0.0436551570892334,-43.99999999999631,-43.99999999999992,3.5e-14,1.2e-13,9.9e-18,3.0e-16,5.5e-16,5.8e-01,2901086,9419,3.9e-14,7.5e-15,1.7e-12,1.5e-15
sanr200_0_7,thetaPrime,119179408,tol,408.7,17350,1.0e-12,7200.0,100000,50,true,false,200,200,1,200.0,200,200,19901,6033,13868,40000,0.00502487312195367,0.0,0.042222023010253906,-23.63328637868803,-23.633286378667613,3.3e-13,8.9e-13,2.0e-13,9.8e-13,1.9e-14,6.3e-01,27146448,6852,4.2e-13,7.3e-14,2.0e-11,1.2e-12
sanr200_0_9,thetaPrime,146230334,tol,39.1,1650,1.0e-12,7200.0,100000,50,true,false,200,200,1,200.0,200,200,19901,2038,17863,40000,0.00502487312195367,0.0,0.0449068546295166,-48.90455389762063,-48.90455389751111,9.8e-13,8.7e-13,6.5e-14,3.0e-13,2.1e-15,5.8e-01,2519494,2664,1.1e-12,4.3e-14,6.3e-12,3.4e-13


==> anc/experiments/theta_new.jl <==
using AugmentedMixing, Printf, Scanf, JuMP, LinearAlgebra, SparseArrays, Random

using AugmentedMixing: vecInd

include("./solveJuMP.jl")

function read_unweighted_sparse_graph(filename::String)
    stream = open(filename, "r")

    numbers = split(strip(readline(stream)))
    @assert length(numbers) == 2

    n::Int64 = parse(Int64, numbers[1])
    m::Int64 = parse(Int64, numbers[2])

    I::Vector{Int64} = []
    J::Vector{Int64} = []
    V::Vector{Bool} = []

    sizehint!(I, 2 * m)
    sizehint!(J, 2 * m)
    sizehint!(V, 2 * m)

    for _ in 1:m
        numbers = split(strip(readline(stream)))
        i::Int64 = parse(Int64, numbers[1])
        j::Int64 = parse(Int64, numbers[2])
        @assert 1 <= i && i <= n
        @assert 1 <= j && j <= n
        @assert i != j
        push!(I, i)
        push!(J, j)
        push!(V, true)
        push!(I, j)
        push!(J, i)
        push!(V, true)
    end

    @assert length(I) == 2 * m
    @assert length(J) == 2 * m
    @assert length(V) == 2 * m

    close(stream)

    return sparse(I, J, V, n, n)
end

function theta(filename::String; prime=false, T::Type{<:AbstractFloat}=Float64)
    graph::SparseMatrixCSC{Bool,Int64} = read_unweighted_sparse_graph(filename)
    @assert issymmetric(graph)
    n::Int64 = size(graph, 1)
    num_edges::Int64 = nnz(graph) / 2 # "graph" is a symmetric matrix
    index_ineq_start::Int64 = num_edges + 2

    C::Matrix{T} = -ones(T, n, n)
    b::Vector{T} = prime ? zeros(T, binomial(n, 2) + 1) : zeros(T, num_edges + 1)

    I::Vector{Int64} = []
    J::Vector{Int64} = []
    V::Vector{T} = []

    if prime
        sizehint!(I, n + 2 * binomial(n, 2))
        sizehint!(J, n + 2 * binomial(n, 2))
        sizehint!(V, n + 2 * binomial(n, 2))
    else
        sizehint!(I, n + 2 * num_edges)
        sizehint!(J, n + 2 * num_edges)
        sizehint!(V, n + 2 * num_edges)
    end

    next::Int64 = 1 # index/row of next constraint to insert

    # tr(X) = 1
    b[1] = one(T)
    for i in 1:n
        push!(I, next)
        push!(J, vecInd(n, i, i))
        push!(V, one(T))
    end
    next += 1

    for i in 1:n, j in (i + 1):n
        if graph[i, j]
            push!(I, next)
            push!(J, vecInd(n, i, j))
            push!(V, T(0.5))
            push!(I, next)
            push!(J, vecInd(n, j, i))
            push!(V, T(0.5))
            next += 1
        end
    end

    if prime
        for i in 1:n, j in (i + 1):n
            if !graph[i, j]
                push!(I, next)
                push!(J, vecInd(n, i, j))
                push!(V, T(0.5))
                push!(I, next)
                push!(J, vecInd(n, j, i))
                push!(V, T(0.5))
                next += 1
            end
        end
    end

    return SdpData(SparseArrays.sparse!(I, J, V, length(b), n * n), b, C, index_ineq_start)
end


==> anc/instances/benchmark/edgeExpansionBasic/AAA_delete_me.dat <==
4 4
1 2 1
1 3 1
2 4 1
3 4 1


==> anc/instances/benchmark/edgeExpansionBasic/adjnoun.dat <==
112 425
1 2 1
1 3 1
1 4 1
2 3 1
2 10 1
2 15 1
2 18 1
2 19 1
2 20 1
2 29 1
2 42 1
2 46 1
2 47 1
2 52 1
2 92 1
2 103 1
3 4 1
3 10 1
3 12 1
3 15 1
3 18 1
3 22 1
3 23 1
3 24 1
3 25 1
3 26 1
3 27 1
3 28 1
3 32 1
3 35 1
3 37 1
3 42 1
3 43 1
3 46 1
3 51 1
3 52 1
3 55 1
3 67 1
3 74 1
3 84 1
3 94 1
3 98 1
3 99 1
3 103 1
3 105 1
3 106 1
3 112 1
4 10 1
4 11 1
4 19 1
4 42 1
4 44 1
4 52 1
4 86 1
5 6 1
5 90 1
6 7 1
6 18 1
6 28 1
6 33 1
6 40 1
6 44 1
7 8 1
7 33 1
7 52 1
7 53 1
7 56 1
8 16 1
8 18 1
8 22 1
8 38 1
8 39 1
8 52 1
8 71 1
8 76 1
8 88 1
8 107 1
9 10 1
10 13 1
10 18 1
10 25 1
10 26 1
10 27 1
10 40 1
10 41 1
10 43 1
10 60 1
10 61 1
10 62 1
10 63 1
10 90 1
11 12 1
11 13 1
11 51 1
12 41 1
12 64 1
12 70 1
12 99 1
12 105 1
13 18 1
13 19 1
13 44 1
13 51 1
13 88 1
13 89 1
13 103 1
13 105 1
14 15 1
14 16 1
14 17 1
14 18 1
14 19 1
14 103 1
15 17 1
15 18 1
15 26 1
15 37 1
15 38 1
15 60 1
15 69 1
15 72 1
15 106 1
16 18 1
16 33 1
16 39 1
16 44 1
16 49 1
16 76 1
16 77 1
16 80 1
16 89 1
16 105 1
17 69 1
18 22 1
18 23 1
18 25 1
18 26 1
18 27 1
18 28 1
18 29 1
18 32 1
18 33 1
18 35 1
18 36 1
18 37 1
18 38 1
18 39 1
18 44 1
18 45 1
18 51 1
18 52 1
18 53 1
18 55 1
18 66 1
18 67 1
18 68 1
18 71 1
18 73 1
18 78 1
18 81 1
18 83 1
18 84 1
18 85 1
18 86 1
18 87 1
18 88 1
18 89 1
18 90 1
18 94 1
18 99 1
18 103 1
18 104 1
18 105 1
19 22 1
19 30 1
19 35 1
19 44 1
19 45 1
19 51 1
19 52 1
19 54 1
19 55 1
19 61 1
20 21 1
20 22 1
20 23 1
20 24 1
20 25 1
20 26 1
20 27 1
20 28 1
21 44 1
21 80 1
21 95 1
21 109 1
22 29 1
22 44 1
22 49 1
22 51 1
22 52 1
23 46 1
23 95 1
24 44 1
24 48 1
24 52 1
24 60 1
24 70 1
24 106 1
25 37 1
25 44 1
25 48 1
25 50 1
25 69 1
25 76 1
25 77 1
25 88 1
25 104 1
25 105 1
25 109 1
26 31 1
26 42 1
26 47 1
26 49 1
26 52 1
26 60 1
26 78 1
26 89 1
26 105 1
27 44 1
27 52 1
27 57 1
27 69 1
27 80 1
27 81 1
27 105 1
28 44 1
28 53 1
28 55 1
28 64 1
28 69 1
28 77 1
28 80 1
28 81 1
28 88 1
28 97 1
28 104 1
29 30 1
29 31 1
29 32 1
29 33 1
29 34 1
29 35 1
29 36 1
29 45 1
29 90 1
29 93 1
30 59 1
30 75 1
30 80 1
31 52 1
31 80 1
31 85 1
31 93 1
32 33 1
32 42 1
32 44 1
32 52 1
32 80 1
32 87 1
32 104 1
32 105 1
32 109 1
33 52 1
33 53 1
33 71 1
33 101 1
34 77 1
34 85 1
34 105 1
34 108 1
35 52 1
35 55 1
35 108 1
36 49 1
36 52 1
36 72 1
36 105 1
37 44 1
37 56 1
37 88 1
38 39 1
38 48 1
38 58 1
38 59 1
38 60 1
38 73 1
38 104 1
39 40 1
39 41 1
39 42 1
39 52 1
39 105 1
40 44 1
40 104 1
41 57 1
42 43 1
42 44 1
43 52 1
43 57 1
43 80 1
43 91 1
44 45 1
44 49 1
44 60 1
44 64 1
44 67 1
44 71 1
44 81 1
44 82 1
44 84 1
44 99 1
44 100 1
44 101 1
45 46 1
45 51 1
45 103 1
46 53 1
46 74 1
47 105 1
48 49 1
48 50 1
49 51 1
49 77 1
49 89 1
49 105 1
50 52 1
50 60 1
50 69 1
51 52 1
51 53 1
51 54 1
51 55 1
51 79 1
51 103 1
51 105 1
52 55 1
52 58 1
52 60 1
52 67 1
52 68 1
52 69 1
52 102 1
52 107 1
53 57 1
54 55 1
54 74 1
54 90 1
54 103 1
55 69 1
55 71 1
55 73 1
55 76 1
55 79 1
56 71 1
58 76 1
60 66 1
60 71 1
60 72 1
60 73 1
60 105 1
61 72 1
61 77 1
61 102 1
62 105 1
63 72 1
64 65 1
64 66 1
66 85 1
66 88 1
66 104 1
67 73 1
67 76 1
67 103 1
68 77 1
68 88 1
69 71 1
69 74 1
69 76 1
69 85 1
71 76 1
71 88 1
71 103 1
71 106 1
72 74 1
73 81 1
73 106 1
74 77 1
74 104 1
76 77 1
76 78 1
77 81 1
77 93 1
77 107 1
79 80 1
80 82 1
80 84 1
80 110 1
80 111 1
81 82 1
81 107 1
82 95 1
82 99 1
82 105 1
84 88 1
85 105 1
89 107 1
90 93 1
90 100 1
93 96 1
93 97 1
97 107 1
101 111 1
104 105 1
105 106 1
106 109 1


==> anc/instances/benchmark/edgeExpansionBasic/blumenau_drug.dat <==
75 181
1 2 1
1 30 1
1 75 1
2 3 1
2 4 1
2 6 1
2 14 1
2 17 1
2 18 1
2 20 1
2 22 1
2 24 1
2 26 1
2 29 1
2 32 1
2 38 1
2 45 1
2 47 1
2 55 1
2 58 1
2 59 1
2 63 1
2 69 1
2 71 1
2 72 1
2 73 1
3 4 1
3 10 1
3 16 1
3 17 1
3 22 1
3 26 1
3 34 1
3 43 1
3 44 1
3 59 1
3 61 1
3 65 1
3 73 1
4 6 1
4 25 1
5 10 1
5 11 1
5 75 1
6 7 1
6 8 1
6 10 1
6 11 1
6 28 1
6 29 1
6 53 1
6 75 1
7 10 1
7 14 1
7 22 1
7 57 1
8 9 1
8 15 1
8 27 1
8 51 1
8 62 1
8 67 1
9 13 1
9 27 1
9 28 1
9 60 1
9 64 1
9 70 1
9 74 1
10 17 1
10 19 1
10 21 1
10 22 1
10 29 1
10 33 1
10 57 1
10 59 1
10 60 1
10 63 1
10 64 1
10 68 1
10 70 1
10 72 1
11 15 1
11 21 1
11 22 1
11 39 1
11 41 1
11 42 1
11 56 1
12 13 1
13 15 1
13 19 1
13 51 1
13 62 1
13 67 1
13 68 1
14 17 1
14 23 1
14 69 1
15 20 1
15 28 1
15 30 1
15 74 1
16 36 1
17 21 1
17 31 1
17 57 1
17 60 1
17 64 1
17 70 1
18 29 1
18 30 1
18 47 1
18 55 1
18 75 1
19 28 1
19 37 1
19 57 1
19 58 1
20 23 1
20 48 1
20 49 1
21 27 1
21 28 1
21 46 1
22 28 1
22 60 1
22 64 1
22 70 1
22 74 1
23 52 1
23 56 1
23 58 1
23 61 1
23 65 1
23 68 1
23 74 1
24 27 1
24 50 1
25 27 1
25 53 1
25 59 1
25 65 1
26 29 1
26 30 1
26 47 1
26 55 1
26 75 1
27 28 1
27 62 1
28 35 1
28 40 1
28 51 1
28 62 1
28 67 1
28 68 1
28 75 1
29 54 1
29 59 1
29 66 1
29 75 1
30 51 1
30 67 1
30 71 1
31 69 1
45 75 1
47 75 1
51 74 1
54 59 1
55 75 1
59 66 1
59 75 1
60 62 1
62 64 1
62 70 1
63 75 1
67 74 1
71 75 1
72 75 1
73 75 1


==> anc/instances/benchmark/edgeExpansionBasic/celegans_metabolic.dat <==
453 2025
1 186 1
1 207 1
1 218 1
1 227 1
1 228 1
1 229 1
1 230 1
2 3 1
2 186 1
2 408 1
3 7 1
3 186 1
3 238 1
3 243 1
3 408 1
4 6 1
4 145 1
4 147 1
4 241 1
4 243 1
4 404 1
5 148 1
5 186 1
6 7 1
6 61 1
6 108 1
6 157 1
6 158 1
6 159 1
6 167 1
6 169 1
6 170 1
6 220 1
6 222 1
6 227 1
6 228 1
6 241 1
6 243 1
6 245 1
6 350 1
6 360 1
6 374 1
6 408 1
6 426 1
6 428 1
7 68 1
7 99 1
7 145 1
7 147 1
7 227 1
7 228 1
7 238 1
7 243 1
8 15 1
8 23 1
8 352 1
8 353 1
9 12 1
9 16 1
9 176 1
9 182 1
10 299 1
10 300 1
10 386 1
10 387 1
10 408 1
10 449 1
10 451 1
11 299 1
11 300 1
11 383 1
11 384 1
11 408 1
12 176 1
12 182 1
12 249 1
13 89 1
13 112 1
13 153 1
13 186 1
13 193 1
13 205 1
13 231 1
14 145 1
14 147 1
14 202 1
14 205 1
14 371 1
14 376 1
14 408 1
15 352 1
15 353 1
15 356 1
16 17 1
16 176 1
16 182 1
17 18 1
17 176 1
17 182 1
18 19 1
18 176 1
18 182 1
18 352 1
18 354 1
19 20 1
19 352 1
19 354 1
20 21 1
20 352 1
20 354 1
21 22 1
21 352 1
21 354 1
22 23 1
22 352 1
22 354 1
23 352 1
23 353 1
23 354 1
24 102 1
24 186 1
24 227 1
24 228 1
24 287 1
25 103 1
25 186 1
25 227 1
25 228 1
25 289 1
26 105 1
26 186 1
26 227 1
26 228 1
26 292 1
27 39 1
27 186 1
27 227 1
27 228 1
27 229 1
27 230 1
27 392 1
28 31 1
28 44 1
28 186 1
28 227 1
28 228 1
28 229 1
28 230 1
29 30 1
29 76 1
29 186 1
29 227 1
29 228 1
30 90 1
30 153 1
30 227 1
30 228 1
31 89 1
31 186 1
31 205 1
31 212 1
32 76 1
32 155 1
32 186 1
32 298 1
32 392 1
33 37 1
33 145 1
33 147 1
33 153 1
33 390 1
33 408 1
34 166 1
34 186 1
34 371 1
34 372 1
35 399 1
35 437 1
36 37 1
36 45 1
36 145 1
36 147 1
36 229 1
36 230 1
37 145 1
37 147 1
38 44 1
38 88 1
38 153 1
38 427 1
39 153 1
39 227 1
39 228 1
39 229 1
39 230 1
39 427 1
40 117 1
40 118 1
40 173 1
40 174 1
40 186 1
41 77 1
41 79 1
41 186 1
41 227 1
41 228 1
42 43 1
42 49 1
42 155 1
42 186 1
42 227 1
42 228 1
43 155 1
43 186 1
43 396 1
44 227 1
44 228 1
44 229 1
44 230 1
45 155 1
45 186 1
45 229 1
45 230 1
45 297 1
45 298 1
46 104 1
46 186 1
46 227 1
46 228 1
46 288 1
47 107 1
47 186 1
47 227 1
47 228 1
47 291 1
48 106 1
48 186 1
48 227 1
48 228 1
48 290 1
49 153 1
49 155 1
49 227 1
49 228 1
49 422 1
50 186 1
50 227 1
50 228 1
50 261 1
50 406 1
51 72 1
51 186 1
51 359 1
51 447 1
52 69 1
52 71 1
52 186 1
52 312 1
52 446 1
53 54 1
53 145 1
53 147 1
53 150 1
53 154 1
53 426 1
54 145 1
54 147 1
55 150 1
55 154 1
55 426 1
56 123 1
56 153 1
56 217 1
56 274 1
56 433 1
57 61 1
57 153 1
57 186 1
57 250 1
58 59 1
58 60 1
58 145 1
58 147 1
58 153 1
58 198 1
58 408 1
59 70 1
59 145 1
59 147 1
59 153 1
59 408 1
60 124 1
60 145 1
60 147 1
60 198 1
60 365 1
60 408 1
61 153 1
61 186 1
61 220 1
61 222 1
62 63 1
62 124 1
62 125 1
62 128 1
62 132 1
62 145 1
62 147 1
62 205 1
62 248 1
62 408 1
63 145 1
63 147 1
63 205 1
63 364 1
63 408 1
64 65 1
64 186 1
64 227 1
64 228 1
64 413 1
65 227 1
65 228 1
66 67 1
66 164 1
66 186 1
66 408 1
67 186 1
67 408 1
68 91 1
68 108 1
68 109 1
68 145 1
68 147 1
68 227 1
68 228 1
68 229 1
68 230 1
69 71 1
69 186 1
69 312 1
69 446 1
70 125 1
70 145 1
70 147 1
70 186 1
70 205 1
70 208 1
70 408 1
71 186 1
71 312 1
71 373 1
72 186 1
72 359 1
73 146 1
73 147 1
73 281 1
73 348 1
73 349 1
73 426 1
74 340 1
74 342 1
74 383 1
74 408 1
74 444 1
74 445 1
74 449 1
75 100 1
75 155 1
75 186 1
75 298 1
75 392 1
76 186 1
77 155 1
77 227 1
77 228 1
77 298 1
77 422 1
78 79 1
78 155 1
78 173 1
78 174 1
78 270 1
78 343 1
79 173 1
79 174 1
79 186 1
80 81 1
80 156 1
80 186 1
80 229 1
80 230 1
80 233 1
80 272 1
80 273 1
81 83 1
81 186 1
81 229 1
81 230 1
81 233 1
81 272 1
81 273 1
82 84 1
82 85 1
82 186 1
82 229 1
82 230 1
82 233 1
82 272 1
82 273 1
83 84 1
83 186 1
83 229 1
83 230 1
83 233 1
83 272 1
83 273 1
84 186 1
84 229 1
84 230 1
84 233 1
84 272 1
84 273 1
85 101 1
85 153 1
85 186 1
85 229 1
85 230 1
85 233 1
86 89 1
86 121 1
86 165 1
86 227 1
86 228 1
86 268 1
87 90 1
87 100 1
87 153 1
87 227 1
87 228 1
88 153 1
88 186 1
88 201 1
88 202 1
88 211 1
88 221 1
88 231 1
88 427 1
89 90 1
89 109 1
89 114 1
89 116 1
89 153 1
89 165 1
89 171 1
89 186 1
89 193 1
89 198 1
89 205 1
89 207 1
89 208 1
89 212 1
89 214 1
89 217 1
89 223 1
89 224 1
89 227 1
89 228 1
89 229 1
89 230 1
89 231 1
89 268 1
89 269 1
89 277 1
89 282 1
89 389 1
89 392 1
89 395 1
89 409 1
89 436 1
90 153 1
90 205 1
90 214 1
91 186 1
91 417 1
92 146 1
92 147 1
92 186 1
92 408 1
93 145 1
93 147 1
93 301 1
93 303 1
93 412 1
93 440 1
93 443 1
94 95 1
94 150 1
94 152 1
94 186 1
94 285 1
94 408 1
95 186 1
95 408 1
96 153 1
96 155 1
96 172 1
96 220 1
96 229 1
96 230 1
96 414 1
97 98 1
97 144 1
97 186 1
97 408 1
98 186 1
98 229 1
98 230 1
98 432 1
99 193 1
99 220 1
99 227 1
99 228 1
99 427 1
100 186 1
100 227 1
100 228 1
101 119 1
101 153 1
101 278 1
101 426 1
102 155 1
102 227 1
102 228 1
102 298 1
102 402 1
103 155 1
103 227 1
103 228 1
103 298 1
103 309 1
104 155 1
104 227 1
104 228 1
104 298 1
104 337 1
105 155 1
105 227 1
105 228 1
105 280 1
105 298 1
106 155 1
106 227 1
106 228 1
106 298 1
106 401 1
107 155 1
107 227 1
107 228 1
107 298 1
107 394 1
108 145 1
108 147 1
108 227 1
108 228 1
108 360 1
108 408 1
108 428 1
109 205 1
109 227 1
109 228 1
109 229 1
109 230 1
109 269 1
110 145 1
110 147 1
110 266 1
110 408 1
110 417 1
110 432 1
111 129 1
111 153 1
111 186 1
111 190 1
111 231 1
112 130 1
112 153 1
112 186 1
112 231 1
113 186 1
113 262 1
113 452 1
114 153 1
114 205 1
114 436 1
115 120 1
115 186 1
115 296 1
115 365 1
116 117 1
116 171 1
116 186 1
116 205 1
116 227 1
116 228 1
117 186 1
117 227 1
117 228 1
118 173 1
118 174 1
118 186 1
119 278 1
119 316 1
119 426 1
119 427 1
120 233 1
120 385 1
121 157 1
121 227 1
121 228 1
122 145 1
122 147 1
122 198 1
122 199 1
122 229 1
122 230 1
122 408 1
123 225 1
123 274 1
123 433 1
124 128 1
124 131 1
124 132 1
124 135 1
124 365 1
124 426 1
125 128 1
125 145 1
125 147 1
125 186 1
125 205 1
125 208 1
125 248 1
125 408 1
126 133 1
126 146 1
126 147 1
126 408 1
127 128 1
127 143 1
127 186 1
127 220 1
127 231 1
127 275 1
127 332 1
127 335 1
127 344 1
127 376 1
128 132 1
128 134 1
128 143 1
128 145 1
128 147 1
128 186 1
128 205 1
128 210 1
128 216 1
128 220 1
128 229 1
128 230 1
128 231 1
128 248 1
128 275 1
128 344 1
128 376 1
128 408 1
128 441 1
129 186 1
129 229 1
129 230 1
129 445 1
130 186 1
130 229 1
130 230 1
130 449 1
131 135 1
131 426 1
132 186 1
132 188 1
133 146 1
133 147 1
133 408 1
134 210 1
134 216 1
135 136 1
135 146 1
135 147 1
135 167 1
135 183 1
135 186 1
135 205 1
135 208 1
135 250 1
135 299 1
135 304 1
135 383 1
135 406 1
135 407 1
135 426 1
136 145 1
136 147 1
136 186 1
136 205 1
136 208 1
136 248 1
136 376 1
136 408 1
136 426 1
137 141 1
137 184 1
137 186 1
137 205 1
137 448 1
138 232 1
139 141 1
139 142 1
139 229 1
139 230 1
140 153 1
140 160 1
140 168 1
140 186 1
140 229 1
140 230 1
141 186 1
141 229 1
141 230 1
141 448 1
142 229 1
142 230 1
143 145 1
143 147 1
143 205 1
143 229 1
143 230 1
143 332 1
143 335 1
143 349 1
143 408 1
144 157 1
144 186 1
144 408 1
144 417 1
145 146 1
145 147 1
145 149 1
145 152 1
145 153 1
145 154 1
145 155 1
145 158 1
145 159 1
145 162 1
145 164 1
145 167 1
145 175 1
145 176 1
145 183 1
145 184 1
145 185 1
145 186 1
145 198 1
145 202 1
145 205 1
145 206 1
145 208 1
145 211 1
145 231 1
145 235 1
145 236 1
145 237 1
145 238 1
145 244 1
145 245 1
145 248 1
145 258 1
145 259 1
145 285 1
145 300 1
145 303 1
145 306 1
145 311 1
145 318 1
145 320 1
145 321 1
145 322 1
145 323 1
145 324 1
145 325 1
145 326 1
145 327 1
145 328 1
145 329 1
145 332 1
145 333 1
145 334 1
145 335 1
145 336 1
145 342 1
145 349 1
145 364 1
145 368 1
145 370 1
145 371 1
145 373 1
145 376 1
145 390 1
145 399 1
145 404 1
145 405 1
145 408 1
145 409 1
145 416 1
145 417 1
145 422 1
145 424 1
145 425 1
145 427 1
145 430 1
145 431 1
145 432 1
145 441 1
145 444 1
145 451 1
146 147 1
146 155 1
146 158 1
146 159 1
146 164 1
146 167 1
146 176 1
146 183 1
146 184 1
146 186 1
146 188 1
146 196 1
146 197 1
146 198 1
146 200 1
146 205 1
146 208 1
146 231 1
146 246 1
146 295 1
146 298 1
146 299 1
146 300 1
146 302 1
146 348 1
146 365 1
146 405 1
146 408 1
146 413 1
146 414 1
146 419 1
146 426 1
147 149 1
147 152 1
147 153 1
147 154 1
147 155 1
147 158 1
147 159 1
147 162 1
147 164 1
147 167 1
147 173 1
147 175 1
147 176 1
147 183 1
147 184 1
147 185 1
147 186 1
147 196 1
147 197 1
147 198 1
147 200 1
147 202 1
147 205 1
147 206 1
147 208 1
147 211 1
147 216 1
147 231 1
147 235 1
147 236 1
147 237 1
147 238 1
147 244 1
147 245 1
147 246 1
147 248 1
147 258 1
147 259 1
147 273 1
147 285 1
147 295 1
147 298 1
147 300 1
147 303 1
147 306 1
147 311 1
147 318 1
147 320 1
147 321 1
147 322 1
147 323 1
147 324 1
147 325 1
147 326 1
147 327 1
147 328 1
147 329 1
147 332 1
147 333 1
147 334 1
147 335 1
147 336 1
147 342 1
147 348 1
147 349 1
147 364 1
147 368 1
147 370 1
147 371 1
147 373 1
147 376 1
147 390 1
147 399 1
147 404 1
147 408 1
147 409 1
147 413 1
147 414 1
147 416 1
147 417 1
147 419 1
147 422 1
147 424 1
147 425 1
147 426 1
147 427 1
147 430 1
147 431 1
147 432 1
147 438 1
147 441 1
147 444 1
147 451 1
148 186 1
149 152 1
149 154 1
149 186 1
149 323 1
149 352 1
149 355 1
149 412 1
149 429 1
150 152 1
150 154 1
150 285 1
150 426 1
151 154 1
151 285 1
151 426 1
152 285 1
152 318 1
153 155 1
153 168 1
153 173 1
153 174 1
153 186 1
153 190 1
153 205 1
153 208 1
153 217 1
153 220 1
153 227 1
153 228 1
153 229 1
153 230 1
153 231 1
153 233 1
153 244 1
153 265 1
153 270 1
153 271 1
153 276 1
153 277 1
153 282 1
153 286 1
153 306 1
153 311 1
153 370 1
153 385 1
153 389 1
153 390 1
153 391 1
153 392 1
153 395 1
153 407 1
153 408 1
153 414 1
153 415 1
153 421 1
153 422 1
153 427 1
154 205 1
154 208 1
154 231 1
154 245 1
154 285 1
154 352 1
154 355 1
154 408 1
154 426 1
155 176 1
155 184 1
155 186 1
155 215 1
155 220 1
155 227 1
155 228 1
155 264 1
155 267 1
155 270 1
155 271 1
155 276 1
155 277 1
155 280 1
155 295 1
155 297 1
155 298 1
155 309 1
155 317 1
155 337 1
155 343 1
155 368 1
155 370 1
155 382 1
155 388 1
155 392 1
155 394 1
155 401 1
155 402 1
155 408 1
155 409 1
155 413 1
155 414 1
155 422 1
155 426 1
155 434 1
155 435 1
155 437 1
156 272 1
156 273 1
157 159 1
157 169 1
157 170 1
157 186 1
157 227 1
157 228 1
157 408 1
157 417 1
158 159 1
158 350 1
158 374 1
159 161 1
159 164 1
159 169 1
159 170 1
159 186 1
159 231 1
160 164 1
160 186 1
160 229 1
160 230 1
161 186 1
161 231 1
161 259 1
161 295 1
162 164 1
162 186 1
162 393 1
162 404 1
163 238 1
163 243 1
163 245 1
163 426 1
164 229 1
164 230 1
164 405 1
165 268 1
166 186 1
166 361 1
166 362 1
166 371 1
166 427 1
167 168 1
167 169 1
167 170 1
167 431 1
168 170 1
168 229 1
168 230 1
169 170 1
171 205 1
171 382 1
171 427 1
172 173 1
172 174 1
172 229 1
172 230 1
172 434 1
173 174 1
173 175 1
173 186 1
173 280 1
173 285 1
173 286 1
173 287 1
173 288 1
173 289 1
173 290 1
173 291 1
173 292 1
173 309 1
173 337 1
173 365 1
173 370 1
173 374 1
173 388 1
173 394 1
173 396 1
173 401 1
173 402 1
173 414 1
173 426 1
173 434 1
173 435 1
174 186 1
174 280 1
174 285 1
174 286 1
174 287 1
174 288 1
174 289 1
174 290 1
174 291 1
174 292 1
174 309 1
174 337 1
174 365 1
174 370 1
174 374 1
174 388 1
174 394 1
174 396 1
174 401 1
174 402 1
174 414 1
174 434 1
174 435 1
175 426 1
175 430 1
176 182 1
176 183 1
176 184 1
176 186 1
176 188 1
176 198 1
176 249 1
176 295 1
176 298 1
176 302 1
176 408 1
176 420 1
176 426 1
176 435 1
176 437 1
177 180 1
177 229 1
177 230 1
177 330 1
178 179 1
178 181 1
178 229 1
178 230 1
179 182 1
179 186 1
180 229 1
180 230 1
181 229 1
181 230 1
182 186 1
182 249 1
183 186 1
183 188 1
183 205 1
183 208 1
183 229 1
183 230 1
183 231 1
183 246 1
183 310 1
183 383 1
183 426 1
184 186 1
184 188 1
184 198 1
184 205 1
184 295 1
184 298 1
184 302 1
184 310 1
184 347 1
184 408 1
184 435 1
184 437 1
185 186 1
185 187 1
185 233 1
185 234 1
185 306 1
185 408 1
185 453 1
186 187 1
186 188 1
186 190 1
186 191 1
186 194 1
186 195 1
186 197 1
186 198 1
186 201 1
186 202 1
186 203 1
186 204 1
186 205 1
186 207 1
186 208 1
186 210 1
186 211 1
186 213 1
186 215 1
186 216 1
186 217 1
186 219 1
186 220 1
186 221 1
186 226 1
186 227 1
186 228 1
186 229 1
186 230 1
186 231 1
186 233 1
186 238 1
186 239 1
186 243 1
186 246 1
186 247 1
186 251 1
186 252 1
186 253 1
186 254 1
186 255 1
186 256 1
186 259 1
186 260 1
186 261 1
186 262 1
186 269 1
186 272 1
186 273 1
186 279 1
186 283 1
186 284 1
186 285 1
186 286 1
186 287 1
186 288 1
186 289 1
186 290 1
186 291 1
186 292 1
186 293 1
186 294 1
186 295 1
186 296 1
186 297 1
186 298 1
186 299 1
186 300 1
186 302 1
186 305 1
186 306 1
186 307 1
186 308 1
186 310 1
186 311 1
186 312 1
186 313 1
186 314 1
186 315 1
186 317 1
186 318 1
186 319 1
186 323 1
186 324 1
186 330 1
186 331 1
186 334 1
186 335 1
186 336 1
186 338 1
186 339 1
186 341 1
186 342 1
186 345 1
186 346 1
186 347 1
186 359 1
186 363 1
186 365 1
186 369 1
186 371 1
186 373 1
186 375 1
186 376 1
186 381 1
186 382 1
186 383 1
186 384 1
186 386 1
186 387 1
186 389 1
186 392 1
186 393 1
186 396 1
186 400 1
186 404 1
186 408 1
186 409 1
186 410 1
186 411 1
186 412 1
186 413 1
186 416 1
186 417 1
186 418 1
186 419 1
186 420 1
186 426 1
186 427 1
186 429 1
186 431 1
186 435 1
186 436 1
186 438 1
186 439 1
186 440 1
186 442 1
186 443 1
186 446 1
186 447 1
186 448 1
186 449 1
186 450 1
186 451 1
186 452 1
187 226 1
187 233 1
187 234 1
187 363 1
187 371 1
187 376 1
187 381 1
187 382 1
187 411 1
187 423 1
187 425 1
188 198 1
188 227 1
188 228 1
188 229 1
188 230 1
188 231 1
188 246 1
188 302 1
188 408 1
189 361 1
189 362 1
189 427 1
190 231 1
191 227 1
191 228 1
191 286 1
191 297 1
192 293 1
192 376 1
193 205 1
193 212 1
193 220 1
193 224 1
193 376 1
193 382 1
193 391 1
193 392 1
193 427 1
194 219 1
194 260 1
195 196 1
195 217 1
195 365 1
195 450 1
196 198 1
196 200 1
196 365 1
196 426 1
197 198 1
197 205 1
197 208 1
197 231 1
197 426 1
198 200 1
198 205 1
198 208 1
198 231 1
198 261 1
198 302 1
198 311 1
198 365 1
198 408 1
198 409 1
198 426 1
199 211 1
199 227 1
199 228 1
199 229 1
199 230 1
199 408 1
200 217 1
200 311 1
200 408 1
200 426 1
201 202 1
201 210 1
201 220 1
201 231 1
202 205 1
202 220 1
202 231 1
202 267 1
202 295 1
202 408 1
202 427 1
202 439 1
202 442 1
203 231 1
203 427 1
203 442 1
204 205 1
204 213 1
204 222 1
204 233 1
204 426 1
205 206 1
205 207 1
205 208 1
205 212 1
205 213 1
205 214 1
205 217 1
205 223 1
205 224 1
205 227 1
205 228 1
205 229 1
205 230 1
205 231 1
205 245 1
205 246 1
205 263 1
205 269 1
205 282 1
205 304 1
205 311 1
205 316 1
205 347 1
205 349 1
205 364 1
205 392 1
205 397 1
205 408 1
205 409 1
205 426 1
205 427 1
205 436 1
205 441 1
206 207 1
206 229 1
206 230 1
206 408 1
207 217 1
207 227 1
207 228 1
207 229 1
207 230 1
207 408 1
208 227 1
208 228 1
208 231 1
208 245 1
208 246 1
208 304 1
208 311 1
208 316 1
208 408 1
208 426 1
208 427 1
209 231 1
209 452 1
210 216 1
210 220 1
210 272 1
210 300 1
211 227 1
211 228 1
211 229 1
211 230 1
211 231 1
211 416 1
212 391 1
212 427 1
215 227 1
215 228 1
215 298 1
215 365 1
215 382 1
215 409 1
216 273 1
216 408 1
216 426 1
217 311 1
217 408 1
217 450 1
218 227 1
218 228 1
218 229 1
218 230 1
218 232 1
219 260 1
220 222 1
220 231 1
220 267 1
220 269 1
220 298 1
220 376 1
220 408 1
220 414 1
220 427 1
220 439 1
221 231 1
221 293 1
221 376 1
221 408 1
221 416 1
222 233 1
222 426 1
223 282 1
224 392 1
224 427 1
225 274 1
225 433 1
226 233 1
226 363 1
226 376 1
227 228 1
227 231 1
227 239 1
227 243 1
227 246 1
227 282 1
227 285 1
227 293 1
227 295 1
227 297 1
227 357 1
227 374 1
227 381 1
227 382 1
227 389 1
227 406 1
227 408 1
227 409 1
227 413 1
227 421 1
227 422 1
227 435 1
227 436 1
228 231 1
228 239 1
228 243 1
228 246 1
228 282 1
228 285 1
228 293 1
228 295 1
228 297 1
228 357 1
228 374 1
228 381 1
228 382 1
228 389 1
228 406 1
228 408 1
228 409 1
228 413 1
228 421 1
228 422 1
228 435 1
228 436 1
229 230 1
229 231 1
229 233 1
229 285 1
229 293 1
229 295 1
229 374 1
229 389 1
229 408 1
229 432 1
229 435 1
229 436 1
229 445 1
229 449 1
230 231 1
230 233 1
230 285 1
230 293 1
230 295 1
230 374 1
230 389 1
230 408 1
230 432 1
230 435 1
230 436 1
230 445 1
230 449 1
231 245 1
231 263 1
231 275 1
231 294 1
231 295 1
231 300 1
231 304 1
231 311 1
231 316 1
231 318 1
231 319 1
231 324 1
231 335 1
231 338 1
231 339 1
231 341 1
231 342 1
231 344 1
231 365 1
231 387 1
231 397 1
231 408 1
231 427 1
231 439 1
231 442 1
231 449 1
231 451 1
231 452 1
233 234 1
233 282 1
233 305 1
233 363 1
233 376 1
233 381 1
233 382 1
233 385 1
233 400 1
233 423 1
233 425 1
233 426 1
235 236 1
235 237 1
236 444 1
238 240 1
238 243 1
238 244 1
238 245 1
238 249 1
238 257 1
238 334 1
238 369 1
238 378 1
238 379 1
238 410 1
238 412 1
238 426 1
238 429 1
238 443 1
239 242 1
239 243 1
240 244 1
240 249 1
240 257 1
240 355 1
241 243 1
243 245 1
243 378 1
243 379 1
243 426 1
244 257 1
244 355 1
244 407 1
244 451 1
245 408 1
245 426 1
246 247 1
246 307 1
246 426 1
247 307 1
248 376 1
248 408 1
249 257 1
250 304 1
250 426 1
251 254 1
251 255 1
252 253 1
252 255 1
253 255 1
254 255 1
256 313 1
256 314 1
257 355 1
258 259 1
259 295 1
261 311 1
261 408 1
263 397 1
264 414 1
264 434 1
265 415 1
266 316 1
266 408 1
266 417 1
267 295 1
267 298 1
267 439 1
269 408 1
270 343 1
270 391 1
270 395 1
271 298 1
271 343 1
271 395 1
271 427 1
272 273 1
272 300 1
273 408 1
273 426 1
274 433 1
275 344 1
276 343 1
276 388 1
276 392 1
276 395 1
277 343 1
277 395 1
277 437 1
278 426 1
279 317 1
279 389 1
280 289 1
280 298 1
281 349 1
281 426 1
282 385 1
282 421 1
283 284 1
283 408 1
284 408 1
285 308 1
285 373 1
285 374 1
285 375 1
285 426 1
286 309 1
286 370 1
287 337 1
288 394 1
290 414 1
291 401 1
292 402 1
293 295 1
293 357 1
293 376 1
294 295 1
295 298 1
295 408 1
295 426 1
295 439 1
296 365 1
297 298 1
298 309 1
298 317 1
298 337 1
298 343 1
298 382 1
298 392 1
298 394 1
298 401 1
298 402 1
298 408 1
298 409 1
298 422 1
298 426 1
299 300 1
299 408 1
299 426 1
299 431 1
300 387 1
300 408 1
300 431 1
301 412 1
301 440 1
301 443 1
302 365 1
302 408 1
303 426 1
303 438 1
304 316 1
304 426 1
304 427 1
305 400 1
306 399 1
306 408 1
306 409 1
306 422 1
306 427 1
308 375 1
310 408 1
311 408 1
312 373 1
312 446 1
313 314 1
314 315 1
314 438 1
315 438 1
316 408 1
316 421 1
316 427 1
317 409 1
318 451 1
319 449 1
320 321 1
320 322 1
323 324 1
323 325 1
323 412 1
323 429 1
324 335 1
326 327 1
326 328 1
329 332 1
329 333 1
330 331 1
332 335 1
332 444 1
334 335 1
334 336 1
334 369 1
334 410 1
334 412 1
334 429 1
334 443 1
335 336 1
335 342 1
335 426 1
336 426 1
338 341 1
339 342 1
340 383 1
340 408 1
342 408 1
342 449 1
343 388 1
343 437 1
345 346 1
345 348 1
345 380 1
345 408 1
346 347 1
346 408 1
346 426 1
347 426 1
348 380 1
349 408 1
349 426 1
351 366 1
351 390 1
351 426 1
352 353 1
352 354 1
352 355 1
352 356 1
353 356 1
358 426 1
359 447 1
360 408 1
360 428 1
361 362 1
361 427 1
362 427 1
363 376 1
364 408 1
365 435 1
366 390 1
366 426 1
367 390 1
367 403 1
368 370 1
368 408 1
369 410 1
370 408 1
371 376 1
371 408 1
371 411 1
372 398 1
373 375 1
376 382 1
376 408 1
376 427 1
377 379 1
378 379 1
381 382 1
381 408 1
381 418 1
382 389 1
382 427 1
382 435 1
383 384 1
383 408 1
383 426 1
383 431 1
384 408 1
384 431 1
386 387 1
386 408 1
386 431 1
387 408 1
387 431 1
388 396 1
389 435 1
390 403 1
390 408 1
390 426 1
391 395 1
391 427 1
392 395 1
392 427 1
393 404 1
395 427 1
399 408 1
399 422 1
406 407 1
406 426 1
407 426 1
408 409 1
408 416 1
408 417 1
408 418 1
408 422 1
408 426 1
408 427 1
408 428 1
408 435 1
408 437 1
408 441 1
408 444 1
408 445 1
408 449 1
408 451 1
409 427 1
412 429 1
412 439 1
412 440 1
412 443 1
413 414 1
413 426 1
414 426 1
414 434 1
417 427 1
420 426 1
423 425 1
424 425 1
426 438 1
427 439 1
427 442 1
435 436 1
435 437 1
439 440 1
439 442 1
439 443 1
440 443 1
444 445 1
449 451 1


==> anc/instances/benchmark/edgeExpansionBasic/celegansneural.dat <==
297 2148
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
1 8 1
1 9 1
1 10 1
1 135 1
1 202 1
2 8 1
2 11 1
2 13 1
2 17 1
2 73 1
2 75 1
2 85 1
2 102 1
2 103 1
2 109 1
2 114 1
2 116 1
2 117 1
2 125 1
2 128 1
2 130 1
2 131 1
2 132 1
2 136 1
2 137 1
2 139 1
2 141 1
2 142 1
2 143 1
2 194 1
2 196 1
2 215 1
2 242 1
3 5 1
3 8 1
3 9 1
3 13 1
3 17 1
3 21 1
3 22 1
3 64 1
3 68 1
3 73 1
3 85 1
3 87 1
3 88 1
3 90 1
3 99 1
3 100 1
3 102 1
3 110 1
3 112 1
3 115 1
3 119 1
3 122 1
3 126 1
3 130 1
3 152 1
3 153 1
3 154 1
3 155 1
3 156 1
3 157 1
3 158 1
3 159 1
3 160 1
3 161 1
3 162 1
3 163 1
3 164 1
3 165 1
3 166 1
3 167 1
3 168 1
3 169 1
3 170 1
3 171 1
3 173 1
3 174 1
3 176 1
3 177 1
3 178 1
3 179 1
3 180 1
3 181 1
3 182 1
3 183 1
3 184 1
3 185 1
3 186 1
3 187 1
3 194 1
3 195 1
3 202 1
3 204 1
3 205 1
3 208 1
3 213 1
3 221 1
3 225 1
3 226 1
3 227 1
3 240 1
3 249 1
3 256 1
3 258 1
4 6 1
4 8 1
4 9 1
4 12 1
4 13 1
4 15 1
4 28 1
4 32 1
4 51 1
4 59 1
4 63 1
4 64 1
4 66 1
4 83 1
4 87 1
4 91 1
4 92 1
4 93 1
4 94 1
4 99 1
4 102 1
4 107 1
4 109 1
4 112 1
4 115 1
4 118 1
4 126 1
4 138 1
4 152 1
4 155 1
4 156 1
4 160 1
4 161 1
4 162 1
4 163 1
4 169 1
4 173 1
4 174 1
4 179 1
4 180 1
4 181 1
4 183 1
4 187 1
4 190 1
4 196 1
4 197 1
4 198 1
4 214 1
4 217 1
4 225 1
4 240 1
5 9 1
5 10 1
5 15 1
5 16 1
5 19 1
5 32 1
5 42 1
5 53 1
5 54 1
5 68 1
5 72 1
5 77 1
5 83 1
5 85 1
5 88 1
5 91 1
5 93 1
5 100 1
5 103 1
5 109 1
5 110 1
5 119 1
5 120 1
5 126 1
5 138 1
5 150 1
5 152 1
5 155 1
5 156 1
5 160 1
5 161 1
5 162 1
5 163 1
5 169 1
5 173 1
5 174 1
5 175 1
5 179 1
5 180 1
5 181 1
5 183 1
5 188 1
5 190 1
5 196 1
5 197 1
5 198 1
5 204 1
5 205 1
5 208 1
5 214 1
5 225 1
5 227 1
6 9 1
6 10 1
6 11 1
6 12 1
6 13 1
6 14 1
6 15 1
6 60 1
6 71 1
6 104 1
6 128 1
6 202 1
7 8 1
7 14 1
7 24 1
7 26 1
7 28 1
7 31 1
7 35 1
7 36 1
7 44 1
7 47 1
7 48 1
7 49 1
7 51 1
7 53 1
7 60 1
7 73 1
7 74 1
7 75 1
7 76 1
7 78 1
7 89 1
7 92 1
7 95 1
7 100 1
7 104 1
7 106 1
7 108 1
7 109 1
7 110 1
7 111 1
7 112 1
7 136 1
7 138 1
7 202 1
7 210 1
8 10 1
8 32 1
8 59 1
8 60 1
8 61 1
8 74 1
8 83 1
8 91 1
8 92 1
8 100 1
8 108 1
8 131 1
8 135 1
9 15 1
9 37 1
9 64 1
9 66 1
9 68 1
9 103 1
9 104 1
9 109 1
9 124 1
9 194 1
9 196 1
9 204 1
9 214 1
9 215 1
9 236 1
10 25 1
10 53 1
10 64 1
10 68 1
10 104 1
10 106 1
10 109 1
10 112 1
10 194 1
10 196 1
10 214 1
10 219 1
10 237 1
11 14 1
11 15 1
11 103 1
11 116 1
11 125 1
11 127 1
11 136 1
11 137 1
11 139 1
11 143 1
11 209 1
12 13 1
12 14 1
12 15 1
12 55 1
12 66 1
12 101 1
12 104 1
12 119 1
12 138 1
13 15 1
13 17 1
13 21 1
13 22 1
13 64 1
13 68 1
13 85 1
13 86 1
13 87 1
13 92 1
13 94 1
13 96 1
13 112 1
13 117 1
13 118 1
13 120 1
13 126 1
13 130 1
13 131 1
13 132 1
13 133 1
13 138 1
13 139 1
13 152 1
13 153 1
13 154 1
13 155 1
13 156 1
13 157 1
13 158 1
13 159 1
13 160 1
13 161 1
13 162 1
13 163 1
13 164 1
13 165 1
13 166 1
13 167 1
13 168 1
13 169 1
13 170 1
13 171 1
13 172 1
13 173 1
13 174 1
13 175 1
13 176 1
13 177 1
13 178 1
13 179 1
13 180 1
13 181 1
13 182 1
13 183 1
13 184 1
13 185 1
13 194 1
13 195 1
13 202 1
13 204 1
13 212 1
13 225 1
13 227 1
13 240 1
13 242 1
13 248 1
13 256 1
13 257 1
13 258 1
13 259 1
13 262 1
14 15 1
14 24 1
14 35 1
14 36 1
14 44 1
14 47 1
14 48 1
14 49 1
14 54 1
14 60 1
14 64 1
14 66 1
14 71 1
14 74 1
14 75 1
14 76 1
14 78 1
14 89 1
14 101 1
14 103 1
14 104 1
14 115 1
14 117 1
14 121 1
14 138 1
14 139 1
14 202 1
14 210 1
15 19 1
15 54 1
15 55 1
15 60 1
15 61 1
15 72 1
15 76 1
15 77 1
15 87 1
15 91 1
15 115 1
15 119 1
15 128 1
15 133 1
15 135 1
15 194 1
16 17 1
16 18 1
16 19 1
16 20 1
16 21 1
16 22 1
16 23 1
16 24 1
16 25 1
16 26 1
16 27 1
16 60 1
16 91 1
16 217 1
17 20 1
17 23 1
17 74 1
17 85 1
17 93 1
17 99 1
17 114 1
17 115 1
17 116 1
17 117 1
17 118 1
17 119 1
17 120 1
17 121 1
17 242 1
18 19 1
18 20 1
18 23 1
18 24 1
18 42 1
18 43 1
18 45 1
18 54 1
18 71 1
19 24 1
19 36 1
19 44 1
19 48 1
19 52 1
19 64 1
19 72 1
19 73 1
19 74 1
19 75 1
19 76 1
19 77 1
20 21 1
20 23 1
20 47 1
20 60 1
20 63 1
20 71 1
20 81 1
20 101 1
21 28 1
21 59 1
21 63 1
21 66 1
21 69 1
21 72 1
21 74 1
21 75 1
21 76 1
21 90 1
21 122 1
21 131 1
21 133 1
21 210 1
21 211 1
22 28 1
22 33 1
22 53 1
22 56 1
22 58 1
22 59 1
22 69 1
22 70 1
22 72 1
22 74 1
22 75 1
22 76 1
22 78 1
22 84 1
22 86 1
22 107 1
22 122 1
22 240 1
23 27 1
23 41 1
23 43 1
23 55 1
23 56 1
23 57 1
23 60 1
23 71 1
23 72 1
23 102 1
23 117 1
24 42 1
24 44 1
24 45 1
24 47 1
24 49 1
24 51 1
24 54 1
24 59 1
24 69 1
24 76 1
24 83 1
24 91 1
24 92 1
24 210 1
24 241 1
25 45 1
25 49 1
25 59 1
25 64 1
25 242 1
26 84 1
26 94 1
26 191 1
26 210 1
27 45 1
27 50 1
27 52 1
27 65 1
27 71 1
28 29 1
28 30 1
28 31 1
28 32 1
28 33 1
28 34 1
28 35 1
28 36 1
28 37 1
28 38 1
28 39 1
28 40 1
28 60 1
28 91 1
28 241 1
29 111 1
29 115 1
29 123 1
29 135 1
29 151 1
30 31 1
30 32 1
30 33 1
30 34 1
30 36 1
30 43 1
30 45 1
30 51 1
30 92 1
31 33 1
31 34 1
31 39 1
31 50 1
31 52 1
31 53 1
31 60 1
31 65 1
32 36 1
32 46 1
32 47 1
32 48 1
32 49 1
32 50 1
32 59 1
32 67 1
32 68 1
32 74 1
32 75 1
32 76 1
32 78 1
32 91 1
32 122 1
32 212 1
33 34 1
33 44 1
33 50 1
33 53 1
33 60 1
33 67 1
33 82 1
34 39 1
34 43 1
34 46 1
34 53 1
34 58 1
34 60 1
34 62 1
34 69 1
34 107 1
34 206 1
35 38 1
35 44 1
35 45 1
35 48 1
35 64 1
35 73 1
35 75 1
35 78 1
35 113 1
36 44 1
36 45 1
36 48 1
36 51 1
36 56 1
36 57 1
36 77 1
36 78 1
36 84 1
36 92 1
36 217 1
37 45 1
37 50 1
37 69 1
37 72 1
37 94 1
37 237 1
37 242 1
38 53 1
38 70 1
38 191 1
38 214 1
39 44 1
39 45 1
39 50 1
39 51 1
39 65 1
39 67 1
40 60 1
40 93 1
40 128 1
40 135 1
40 146 1
40 149 1
40 150 1
40 151 1
40 226 1
41 42 1
41 43 1
41 44 1
41 45 1
41 55 1
41 57 1
41 72 1
42 44 1
42 45 1
42 47 1
42 48 1
42 49 1
42 50 1
42 63 1
42 64 1
42 72 1
42 84 1
43 46 1
43 78 1
43 85 1
43 87 1
43 99 1
43 120 1
43 126 1
43 138 1
43 168 1
43 169 1
43 172 1
43 173 1
43 174 1
43 185 1
43 186 1
43 207 1
43 218 1
43 219 1
43 233 1
44 45 1
44 51 1
44 72 1
44 77 1
44 88 1
44 92 1
44 94 1
45 46 1
45 47 1
45 48 1
45 49 1
45 50 1
45 51 1
45 52 1
45 57 1
45 61 1
45 62 1
45 65 1
45 74 1
45 75 1
45 76 1
45 78 1
45 86 1
45 88 1
45 90 1
45 94 1
45 97 1
45 98 1
45 105 1
45 113 1
45 131 1
45 133 1
45 134 1
45 143 1
45 152 1
45 153 1
45 154 1
45 155 1
45 156 1
45 157 1
45 158 1
45 159 1
45 160 1
45 161 1
45 162 1
45 163 1
45 164 1
45 165 1
45 166 1
45 167 1
45 168 1
45 169 1
45 170 1
45 176 1
45 177 1
45 178 1
45 179 1
45 180 1
45 181 1
45 182 1
45 183 1
45 184 1
45 188 1
45 189 1
45 190 1
45 192 1
45 193 1
45 196 1
45 197 1
45 198 1
45 200 1
45 201 1
45 203 1
45 205 1
45 208 1
45 210 1
45 211 1
45 215 1
45 220 1
45 222 1
45 228 1
45 231 1
45 232 1
45 233 1
45 234 1
45 235 1
45 238 1
45 239 1
45 245 1
45 246 1
45 247 1
45 250 1
45 251 1
45 252 1
45 254 1
45 255 1
45 263 1
45 264 1
45 265 1
45 266 1
45 267 1
45 268 1
45 269 1
45 270 1
45 271 1
45 272 1
45 273 1
45 274 1
45 275 1
45 276 1
45 277 1
45 278 1
45 279 1
45 280 1
45 281 1
45 282 1
45 283 1
45 284 1
45 285 1
45 286 1
45 287 1
45 288 1
45 289 1
45 290 1
45 291 1
45 292 1
45 293 1
45 294 1
45 295 1
46 47 1
46 51 1
46 58 1
46 59 1
47 51 1
47 54 1
47 59 1
47 62 1
47 80 1
47 83 1
47 88 1
47 210 1
48 49 1
48 51 1
48 63 1
48 64 1
48 67 1
48 70 1
48 88 1
48 91 1
48 94 1
48 131 1
48 133 1
48 215 1
49 51 1
49 53 1
49 63 1
49 68 1
49 70 1
49 88 1
49 91 1
49 93 1
49 94 1
49 131 1
49 133 1
49 210 1
49 211 1
49 214 1
49 215 1
50 55 1
50 58 1
50 60 1
50 62 1
50 63 1
50 71 1
51 52 1
51 53 1
51 59 1
51 67 1
51 70 1
52 55 1
52 57 1
52 58 1
52 67 1
52 71 1
53 70 1
53 85 1
53 87 1
53 88 1
53 100 1
53 104 1
53 106 1
54 60 1
54 76 1
54 79 1
54 87 1
54 91 1
55 56 1
55 57 1
56 60 1
56 63 1
56 72 1
56 79 1
57 72 1
57 226 1
58 59 1
58 60 1
58 61 1
58 62 1
59 60 1
59 62 1
59 68 1
59 69 1
59 70 1
59 83 1
59 86 1
59 88 1
59 89 1
59 91 1
59 96 1
59 241 1
60 63 1
60 64 1
60 65 1
60 67 1
60 68 1
60 69 1
60 71 1
60 72 1
60 92 1
60 100 1
60 103 1
60 106 1
60 109 1
60 196 1
61 62 1
61 86 1
61 90 1
61 97 1
62 83 1
62 96 1
63 64 1
63 65 1
63 66 1
64 68 1
64 72 1
64 82 1
64 84 1
64 86 1
64 94 1
64 95 1
64 96 1
64 102 1
64 130 1
64 210 1
64 216 1
64 226 1
65 67 1
65 71 1
65 75 1
65 105 1
65 113 1
65 196 1
65 210 1
66 84 1
66 85 1
66 94 1
66 99 1
66 104 1
66 202 1
67 68 1
67 69 1
67 70 1
68 88 1
68 96 1
68 99 1
68 107 1
68 119 1
68 130 1
68 207 1
68 213 1
68 219 1
68 225 1
69 80 1
70 87 1
70 88 1
70 89 1
70 90 1
72 77 1
72 84 1
72 90 1
72 91 1
72 94 1
72 95 1
72 217 1
73 94 1
73 96 1
73 113 1
73 115 1
73 131 1
73 133 1
73 134 1
73 138 1
73 214 1
73 215 1
73 223 1
74 76 1
74 77 1
74 83 1
74 91 1
74 115 1
74 131 1
74 210 1
74 213 1
74 219 1
75 77 1
75 78 1
75 83 1
75 91 1
75 131 1
75 133 1
75 212 1
75 219 1
75 237 1
76 91 1
76 107 1
76 210 1
76 219 1
78 91 1
78 92 1
78 102 1
78 133 1
78 236 1
78 237 1
79 92 1
79 94 1
79 126 1
79 191 1
79 207 1
80 92 1
80 173 1
80 191 1
81 191 1
82 191 1
84 85 1
84 86 1
85 87 1
85 99 1
85 102 1
85 107 1
85 112 1
85 117 1
85 118 1
85 119 1
85 120 1
85 121 1
85 122 1
85 124 1
85 126 1
85 130 1
85 131 1
85 133 1
85 138 1
85 143 1
85 152 1
85 153 1
85 156 1
85 157 1
85 158 1
85 159 1
85 164 1
85 173 1
85 176 1
85 181 1
85 188 1
85 189 1
85 190 1
85 191 1
85 194 1
85 200 1
85 202 1
85 203 1
85 204 1
85 206 1
85 207 1
85 214 1
85 216 1
85 225 1
85 227 1
85 242 1
86 109 1
86 121 1
86 138 1
86 196 1
86 199 1
86 212 1
86 219 1
86 236 1
87 88 1
87 94 1
87 99 1
87 102 1
87 107 1
87 110 1
87 111 1
87 112 1
87 115 1
87 118 1
87 119 1
87 120 1
87 122 1
87 126 1
87 130 1
87 131 1
87 133 1
87 150 1
87 152 1
87 153 1
87 156 1
87 157 1
87 158 1
87 159 1
87 164 1
87 173 1
87 176 1
87 181 1
87 188 1
87 189 1
87 190 1
87 191 1
87 192 1
87 199 1
87 200 1
87 202 1
87 204 1
87 205 1
87 206 1
87 207 1
87 208 1
87 216 1
87 225 1
87 242 1
88 104 1
88 107 1
88 110 1
88 118 1
88 120 1
88 143 1
88 151 1
88 215 1
88 237 1
89 191 1
89 241 1
90 103 1
90 106 1
90 124 1
90 138 1
90 213 1
90 237 1
91 92 1
91 120 1
91 126 1
91 131 1
91 133 1
91 188 1
91 214 1
91 219 1
91 240 1
94 102 1
94 105 1
94 115 1
94 132 1
94 142 1
94 146 1
94 217 1
94 236 1
95 191 1
96 120 1
96 126 1
96 143 1
96 173 1
96 199 1
96 205 1
96 207 1
96 208 1
96 241 1
96 242 1
97 98 1
97 126 1
97 128 1
97 173 1
97 207 1
98 166 1
98 167 1
98 168 1
98 177 1
98 178 1
98 188 1
98 196 1
98 222 1
98 228 1
98 251 1
98 252 1
98 254 1
98 255 1
98 279 1
98 281 1
99 102 1
99 119 1
99 120 1
99 122 1
99 124 1
99 126 1
99 146 1
99 151 1
99 173 1
99 185 1
99 187 1
99 192 1
99 199 1
99 203 1
99 205 1
99 206 1
99 207 1
99 208 1
99 216 1
99 226 1
99 227 1
99 257 1
100 106 1
100 108 1
100 135 1
100 138 1
101 102 1
101 103 1
101 104 1
101 105 1
101 117 1
101 121 1
102 114 1
102 115 1
102 133 1
102 204 1
102 209 1
102 225 1
103 104 1
103 105 1
103 114 1
103 115 1
103 121 1
103 133 1
103 136 1
103 137 1
103 138 1
103 143 1
103 192 1
103 209 1
104 106 1
104 109 1
104 111 1
104 117 1
104 124 1
104 138 1
104 140 1
104 192 1
104 199 1
104 202 1
105 124 1
105 132 1
105 138 1
105 150 1
105 223 1
105 224 1
106 107 1
106 108 1
106 109 1
106 110 1
106 111 1
106 112 1
106 113 1
106 136 1
106 140 1
106 199 1
107 110 1
107 120 1
107 123 1
107 131 1
107 210 1
108 109 1
108 116 1
108 125 1
108 129 1
108 136 1
108 140 1
108 192 1
109 111 1
109 113 1
109 115 1
109 123 1
109 131 1
109 138 1
109 140 1
109 143 1
109 192 1
110 112 1
110 115 1
110 118 1
110 119 1
110 122 1
110 123 1
110 143 1
110 144 1
110 192 1
110 206 1
111 113 1
111 140 1
111 192 1
111 199 1
112 126 1
112 131 1
112 146 1
112 173 1
112 188 1
112 191 1
112 194 1
112 196 1
112 199 1
112 202 1
112 206 1
112 227 1
112 234 1
113 138 1
113 199 1
113 223 1
113 224 1
114 116 1
114 117 1
114 125 1
114 128 1
114 136 1
114 139 1
114 141 1
114 142 1
114 146 1
114 150 1
114 192 1
114 216 1
115 116 1
115 121 1
115 122 1
115 123 1
115 125 1
115 130 1
115 131 1
115 132 1
115 133 1
115 134 1
115 136 1
115 139 1
115 143 1
115 148 1
115 194 1
115 196 1
115 211 1
115 225 1
115 240 1
116 122 1
116 123 1
116 125 1
116 127 1
116 128 1
116 129 1
116 137 1
116 139 1
116 140 1
117 118 1
117 119 1
117 133 1
117 142 1
117 143 1
117 192 1
118 119 1
118 120 1
118 122 1
118 126 1
118 130 1
118 143 1
118 150 1
118 152 1
118 153 1
118 154 1
118 157 1
118 158 1
118 160 1
118 161 1
118 162 1
118 163 1
118 164 1
118 167 1
118 168 1
118 171 1
118 173 1
118 174 1
118 177 1
118 179 1
118 180 1
118 182 1
118 183 1
118 185 1
118 187 1
118 192 1
118 193 1
118 194 1
118 195 1
118 199 1
118 202 1
118 225 1
118 227 1
118 256 1
118 257 1
118 258 1
118 262 1
119 122 1
119 124 1
119 126 1
119 130 1
119 150 1
119 151 1
119 152 1
119 153 1
119 154 1
119 157 1
119 158 1
119 160 1
119 161 1
119 162 1
119 163 1
119 164 1
119 167 1
119 168 1
119 171 1
119 173 1
119 174 1
119 175 1
119 177 1
119 179 1
119 180 1
119 182 1
119 183 1
119 185 1
119 193 1
119 194 1
119 195 1
119 202 1
119 204 1
119 205 1
119 208 1
119 217 1
119 221 1
119 225 1
119 227 1
119 229 1
119 258 1
120 124 1
120 126 1
120 131 1
120 143 1
120 149 1
120 150 1
120 171 1
120 173 1
120 175 1
120 192 1
120 199 1
120 200 1
120 202 1
120 205 1
120 206 1
120 208 1
120 221 1
121 143 1
121 192 1
121 209 1
122 123 1
122 124 1
122 125 1
122 126 1
123 125 1
123 139 1
123 140 1
123 144 1
123 148 1
123 149 1
123 151 1
123 206 1
124 146 1
124 150 1
124 199 1
124 200 1
124 201 1
124 202 1
124 203 1
124 204 1
124 216 1
124 229 1
124 230 1
124 260 1
125 136 1
125 137 1
125 139 1
125 144 1
126 138 1
126 152 1
126 155 1
126 161 1
126 169 1
126 170 1
126 172 1
126 173 1
126 178 1
126 185 1
126 188 1
126 193 1
126 202 1
126 206 1
126 207 1
126 217 1
126 218 1
126 225 1
126 226 1
126 227 1
126 233 1
126 249 1
126 254 1
126 255 1
126 256 1
126 257 1
126 258 1
126 259 1
126 263 1
126 264 1
126 265 1
126 266 1
126 267 1
126 268 1
127 128 1
127 209 1
128 141 1
129 135 1
129 140 1
130 138 1
130 173 1
130 225 1
130 240 1
131 132 1
131 138 1
131 143 1
131 199 1
131 206 1
131 211 1
131 212 1
131 213 1
131 214 1
131 216 1
131 219 1
132 133 1
132 134 1
132 210 1
132 219 1
132 224 1
132 226 1
133 134 1
133 192 1
133 211 1
133 212 1
133 213 1
133 214 1
133 216 1
133 219 1
134 138 1
134 174 1
134 179 1
134 180 1
134 197 1
134 198 1
134 201 1
134 203 1
134 215 1
134 220 1
134 225 1
135 136 1
136 137 1
136 139 1
136 140 1
136 144 1
136 209 1
137 139 1
137 142 1
138 169 1
138 170 1
138 172 1
138 173 1
138 178 1
138 186 1
138 193 1
138 202 1
138 212 1
138 213 1
138 214 1
138 218 1
138 219 1
138 225 1
138 229 1
138 230 1
138 233 1
138 242 1
138 248 1
138 249 1
138 254 1
138 255 1
138 259 1
138 260 1
138 262 1
139 144 1
140 148 1
140 206 1
141 142 1
141 150 1
141 209 1
142 145 1
142 146 1
142 150 1
142 192 1
143 147 1
143 149 1
143 151 1
143 158 1
143 164 1
143 165 1
143 170 1
143 174 1
143 182 1
143 183 1
143 187 1
143 192 1
143 200 1
143 203 1
143 205 1
143 206 1
143 239 1
143 245 1
143 246 1
143 262 1
143 283 1
143 285 1
145 146 1
146 150 1
146 188 1
146 192 1
146 194 1
146 196 1
146 200 1
146 201 1
146 203 1
146 219 1
146 220 1
146 227 1
146 229 1
146 230 1
146 285 1
147 148 1
147 149 1
147 151 1
147 192 1
148 149 1
148 151 1
149 188 1
149 194 1
149 196 1
149 199 1
149 200 1
149 201 1
149 204 1
149 206 1
149 214 1
149 220 1
149 227 1
149 246 1
150 199 1
150 200 1
150 203 1
150 216 1
150 217 1
151 192 1
151 200 1
151 203 1
151 206 1
152 160 1
152 173 1
152 188 1
152 201 1
152 231 1
153 166 1
153 250 1
153 254 1
153 269 1
154 162 1
154 167 1
154 168 1
154 178 1
154 228 1
154 250 1
154 254 1
155 161 1
155 173 1
155 198 1
155 231 1
156 162 1
156 190 1
156 198 1
156 233 1
157 169 1
157 190 1
157 232 1
158 163 1
158 192 1
158 193 1
158 232 1
158 235 1
159 164 1
159 193 1
159 235 1
159 270 1
160 198 1
160 201 1
160 207 1
160 220 1
161 173 1
161 188 1
161 190 1
161 198 1
161 201 1
161 220 1
162 163 1
162 190 1
162 232 1
162 234 1
163 164 1
163 232 1
163 235 1
163 270 1
163 276 1
164 165 1
164 192 1
164 270 1
164 272 1
164 277 1
165 166 1
165 269 1
165 273 1
165 274 1
165 277 1
166 167 1
166 228 1
166 250 1
166 278 1
167 168 1
167 178 1
167 196 1
167 222 1
167 227 1
167 228 1
167 229 1
168 178 1
168 222 1
168 228 1
168 251 1
168 260 1
169 173 1
169 190 1
169 232 1
169 234 1
169 235 1
169 270 1
169 276 1
170 173 1
170 235 1
170 270 1
170 271 1
170 272 1
170 273 1
170 274 1
170 277 1
170 278 1
171 173 1
171 178 1
171 195 1
171 208 1
171 256 1
171 257 1
171 259 1
172 186 1
172 191 1
172 203 1
172 214 1
172 218 1
172 219 1
172 247 1
173 178 1
173 185 1
173 186 1
173 188 1
173 193 1
173 202 1
173 204 1
173 205 1
173 206 1
173 207 1
173 208 1
173 217 1
173 221 1
173 227 1
173 233 1
173 241 1
173 248 1
173 254 1
173 255 1
173 258 1
173 260 1
173 262 1
173 263 1
173 264 1
173 265 1
173 266 1
173 267 1
173 268 1
174 179 1
174 188 1
174 192 1
175 188 1
175 191 1
176 177 1
176 247 1
176 278 1
177 178 1
177 227 1
177 228 1
177 250 1
178 184 1
178 221 1
178 222 1
178 254 1
178 255 1
178 256 1
178 257 1
178 258 1
178 259 1
178 260 1
179 180 1
179 197 1
179 198 1
179 201 1
179 220 1
179 238 1
180 181 1
180 190 1
180 198 1
180 220 1
180 234 1
181 182 1
181 232 1
181 234 1
182 183 1
182 232 1
182 235 1
182 276 1
183 189 1
183 192 1
183 276 1
184 285 1
185 195 1
185 257 1
185 260 1
186 191 1
186 200 1
186 214 1
186 218 1
186 219 1
186 247 1
186 262 1
187 191 1
187 192 1
188 196 1
188 200 1
188 203 1
188 204 1
188 205 1
188 208 1
188 220 1
188 221 1
188 222 1
188 246 1
188 285 1
189 270 1
189 272 1
189 277 1
189 280 1
190 205 1
190 208 1
190 231 1
190 233 1
190 234 1
190 238 1
190 246 1
191 196 1
191 204 1
191 205 1
191 208 1
191 214 1
191 218 1
191 219 1
191 225 1
191 227 1
191 243 1
191 244 1
191 248 1
191 249 1
191 253 1
191 296 1
191 297 1
192 203 1
192 216 1
192 226 1
192 239 1
192 245 1
192 261 1
193 232 1
193 235 1
193 270 1
193 272 1
193 276 1
193 277 1
194 196 1
194 204 1
194 211 1
194 214 1
194 215 1
194 219 1
194 245 1
194 284 1
195 205 1
195 208 1
195 227 1
196 211 1
196 214 1
196 215 1
196 219 1
196 227 1
196 245 1
196 251 1
196 284 1
197 201 1
197 220 1
198 220 1
198 231 1
198 233 1
198 238 1
198 246 1
199 200 1
199 201 1
199 206 1
199 226 1
199 229 1
200 203 1
200 205 1
200 208 1
200 227 1
200 228 1
200 245 1
200 284 1
201 220 1
201 231 1
201 239 1
201 246 1
201 283 1
202 204 1
203 206 1
203 227 1
203 228 1
203 229 1
203 245 1
203 284 1
204 216 1
204 219 1
204 227 1
204 234 1
205 206 1
205 208 1
205 220 1
205 221 1
205 222 1
205 226 1
205 227 1
205 232 1
205 234 1
205 239 1
205 246 1
205 251 1
205 253 1
206 208 1
207 214 1
207 218 1
207 226 1
208 220 1
208 222 1
208 226 1
208 227 1
208 232 1
208 234 1
208 239 1
208 246 1
208 253 1
208 257 1
211 212 1
211 214 1
211 219 1
212 236 1
213 237 1
214 215 1
214 218 1
215 219 1
215 240 1
216 217 1
217 226 1
217 240 1
218 219 1
220 231 1
220 233 1
220 238 1
220 246 1
220 283 1
221 253 1
221 257 1
222 285 1
227 229 1
227 230 1
228 254 1
228 285 1
229 230 1
229 256 1
229 258 1
230 256 1
230 258 1
231 232 1
232 233 1
232 234 1
232 239 1
232 246 1
233 234 1
233 235 1
234 238 1
234 239 1
234 246 1
234 263 1
234 264 1
234 285 1
235 246 1
235 276 1
238 239 1
239 246 1
239 283 1
245 246 1
245 284 1
245 285 1
246 253 1
246 270 1
246 272 1
246 276 1
246 277 1
246 283 1
246 284 1
247 269 1
247 274 1
247 278 1
247 280 1
248 249 1
250 254 1
250 278 1
250 285 1
253 257 1
254 269 1
254 274 1
256 258 1
259 260 1
264 276 1
265 276 1
266 276 1
266 277 1
267 277 1
268 277 1
268 278 1
269 275 1
269 278 1
269 279 1
269 285 1
270 271 1
270 276 1
270 279 1
271 272 1
272 273 1
272 277 1
272 279 1
272 285 1
273 274 1
274 275 1
274 277 1
274 279 1
274 285 1
275 279 1
276 285 1
277 280 1
277 284 1
277 285 1
278 279 1
278 281 1
278 282 1
278 285 1


==> anc/instances/benchmark/edgeExpansionBasic/chesapeake.dat <==
39 170
1 7 1
1 8 1
1 11 1
1 12 1
1 13 1
1 22 1
1 23 1
1 34 1
1 35 1
1 37 1
1 39 1
2 7 1
2 8 1
2 9 1
2 11 1
2 12 1
2 13 1
2 22 1
2 23 1
2 35 1
2 36 1
2 39 1
3 14 1
3 15 1
3 16 1
3 17 1
3 18 1
3 36 1
3 39 1
4 17 1
4 36 1
4 37 1
4 39 1
5 6 1
5 34 1
5 35 1
5 39 1
6 7 1
6 35 1
6 39 1
7 8 1
7 9 1
7 11 1
7 12 1
7 13 1
7 35 1
7 39 1
8 9 1
8 10 1
8 20 1
8 21 1
8 22 1
8 23 1
8 24 1
8 35 1
8 38 1
8 39 1
9 10 1
9 35 1
9 36 1
9 39 1
10 35 1
10 36 1
10 39 1
11 19 1
11 35 1
11 36 1
11 39 1
12 19 1
12 26 1
12 35 1
12 36 1
12 38 1
12 39 1
13 35 1
13 36 1
13 38 1
13 39 1
14 25 1
14 26 1
14 27 1
14 28 1
14 29 1
14 36 1
14 39 1
15 19 1
15 25 1
15 26 1
15 27 1
15 28 1
15 29 1
15 36 1
15 39 1
16 19 1
16 27 1
16 36 1
16 39 1
17 36 1
17 39 1
18 19 1
18 25 1
18 26 1
18 27 1
18 29 1
18 32 1
18 36 1
18 39 1
19 33 1
19 36 1
19 38 1
19 39 1
20 36 1
20 38 1
20 39 1
21 33 1
21 36 1
21 38 1
21 39 1
22 27 1
22 28 1
22 30 1
22 31 1
22 32 1
22 33 1
22 35 1
22 36 1
22 38 1
22 39 1
23 30 1
23 32 1
23 33 1
23 35 1
23 36 1
23 38 1
23 39 1
24 36 1
24 38 1
24 39 1
25 36 1
25 38 1
25 39 1
26 36 1
26 38 1
26 39 1
27 30 1
27 36 1
27 38 1
27 39 1
28 36 1
28 38 1
28 39 1
29 36 1
29 38 1
29 39 1
30 36 1
30 38 1
30 39 1
31 32 1
31 36 1
31 38 1
31 39 1
32 36 1
32 38 1
32 39 1
33 36 1
33 38 1
33 39 1
34 37 1
35 36 1
35 37 1


==> anc/instances/benchmark/edgeExpansionBasic/cintestinalis.dat <==
205 2575
1 2 1
1 3 1
1 4 1
1 5 1
1 7 1
1 8 1
1 9 1
1 10 1
1 11 1
1 12 1
1 74 1
1 75 1
1 130 1
1 133 1
1 134 1
1 205 1
2 3 1
2 5 1
2 7 1
2 8 1
2 9 1
2 10 1
2 11 1
2 12 1
2 72 1
2 74 1
2 75 1
2 76 1
2 77 1
2 79 1
2 81 1
2 83 1
2 84 1
2 131 1
2 133 1
2 134 1
2 136 1
2 141 1
2 144 1
2 172 1
2 175 1
2 201 1
2 202 1
3 4 1
3 5 1
3 6 1
3 7 1
3 8 1
3 9 1
3 74 1
3 75 1
3 76 1
3 77 1
3 79 1
3 98 1
3 130 1
3 133 1
3 134 1
3 175 1
3 202 1
3 205 1
4 5 1
4 7 1
4 8 1
4 10 1
4 12 1
4 16 1
4 72 1
4 73 1
4 77 1
4 79 1
4 205 1
5 7 1
5 8 1
5 10 1
5 11 1
5 73 1
5 74 1
5 76 1
5 82 1
5 85 1
5 133 1
5 134 1
5 176 1
5 205 1
6 7 1
6 11 1
6 73 1
6 74 1
6 79 1
6 83 1
6 133 1
6 134 1
6 205 1
7 9 1
7 72 1
7 73 1
7 80 1
7 130 1
7 201 1
7 205 1
8 9 1
8 73 1
8 75 1
8 77 1
8 78 1
8 95 1
8 96 1
8 130 1
8 131 1
8 205 1
9 10 1
9 12 1
9 73 1
9 74 1
9 78 1
9 84 1
9 133 1
9 134 1
9 175 1
9 205 1
10 11 1
10 73 1
10 77 1
10 79 1
11 15 1
11 72 1
11 82 1
11 130 1
11 133 1
11 201 1
11 205 1
12 13 1
12 16 1
12 72 1
12 73 1
12 77 1
12 117 1
12 133 1
12 168 1
12 205 1
13 14 1
13 73 1
13 76 1
13 123 1
13 130 1
13 133 1
14 72 1
14 75 1
14 76 1
14 77 1
14 78 1
14 117 1
14 133 1
14 205 1
15 18 1
15 20 1
15 21 1
15 130 1
15 161 1
15 173 1
15 175 1
16 17 1
16 19 1
16 21 1
16 72 1
16 74 1
16 76 1
16 77 1
16 117 1
16 130 1
16 175 1
17 18 1
17 19 1
17 20 1
17 172 1
17 175 1
18 19 1
18 171 1
18 172 1
18 175 1
19 21 1
19 22 1
19 169 1
19 172 1
20 21 1
20 172 1
21 22 1
21 23 1
23 28 1
23 29 1
23 30 1
23 31 1
23 34 1
23 99 1
23 151 1
23 153 1
24 25 1
24 27 1
24 28 1
24 33 1
24 145 1
24 148 1
24 152 1
25 32 1
25 152 1
25 153 1
26 28 1
26 30 1
26 154 1
27 30 1
27 31 1
27 34 1
27 90 1
27 99 1
27 127 1
27 151 1
27 153 1
27 154 1
27 158 1
28 29 1
28 34 1
28 148 1
28 151 1
29 30 1
29 33 1
29 124 1
29 147 1
29 153 1
30 33 1
30 34 1
31 34 1
31 35 1
31 150 1
31 153 1
32 33 1
32 34 1
32 97 1
32 102 1
33 90 1
33 152 1
33 153 1
34 153 1
35 38 1
35 42 1
35 44 1
35 48 1
35 49 1
35 50 1
35 55 1
35 58 1
35 136 1
35 140 1
35 143 1
35 145 1
35 149 1
35 150 1
35 151 1
36 39 1
36 41 1
36 45 1
36 46 1
36 48 1
36 49 1
36 51 1
36 52 1
36 54 1
36 56 1
36 57 1
36 100 1
36 136 1
36 138 1
36 139 1
36 140 1
36 141 1
36 142 1
36 145 1
36 146 1
36 147 1
36 176 1
37 38 1
37 42 1
37 44 1
37 46 1
37 47 1
37 49 1
37 50 1
37 51 1
37 52 1
37 55 1
37 97 1
37 124 1
37 125 1
37 127 1
37 133 1
37 135 1
37 138 1
37 139 1
37 146 1
37 147 1
37 148 1
37 149 1
37 150 1
38 41 1
38 42 1
38 43 1
38 44 1
38 45 1
38 48 1
38 59 1
38 63 1
38 73 1
38 99 1
38 100 1
38 123 1
38 126 1
38 136 1
38 138 1
38 139 1
38 142 1
38 144 1
38 147 1
38 148 1
38 149 1
38 151 1
38 152 1
38 153 1
38 156 1
38 162 1
39 40 1
39 41 1
39 42 1
39 46 1
39 51 1
39 55 1
39 58 1
39 59 1
39 60 1
39 61 1
39 63 1
39 88 1
39 125 1
39 138 1
39 141 1
39 142 1
39 144 1
39 147 1
39 148 1
39 150 1
39 152 1
39 153 1
39 157 1
39 160 1
40 41 1
40 42 1
40 49 1
40 50 1
40 51 1
40 58 1
40 60 1
40 62 1
40 84 1
40 85 1
40 108 1
40 127 1
40 138 1
41 44 1
41 48 1
41 49 1
41 51 1
41 53 1
41 55 1
41 56 1
41 61 1
41 62 1
41 67 1
41 73 1
41 87 1
41 88 1
41 100 1
41 102 1
41 107 1
41 115 1
41 125 1
41 127 1
41 128 1
41 129 1
41 135 1
41 136 1
41 139 1
41 140 1
41 142 1
41 143 1
41 145 1
41 149 1
41 150 1
41 152 1
41 153 1
41 168 1
42 43 1
42 49 1
42 50 1
42 51 1
42 52 1
42 55 1
42 56 1
42 57 1
42 58 1
42 59 1
42 71 1
42 85 1
42 97 1
42 100 1
42 124 1
42 140 1
42 142 1
42 147 1
42 149 1
42 150 1
42 151 1
42 153 1
43 45 1
43 46 1
43 47 1
43 48 1
43 49 1
43 50 1
43 51 1
43 52 1
43 53 1
43 54 1
43 57 1
43 61 1
43 125 1
43 137 1
43 138 1
43 139 1
43 145 1
43 146 1
44 46 1
44 48 1
44 50 1
44 52 1
44 59 1
44 60 1
44 61 1
44 128 1
44 137 1
44 139 1
44 142 1
44 146 1
44 149 1
44 158 1
44 161 1
45 46 1
45 47 1
45 48 1
45 49 1
45 50 1
45 51 1
45 52 1
45 55 1
45 56 1
45 57 1
45 58 1
45 60 1
45 64 1
45 88 1
45 136 1
45 138 1
45 139 1
45 142 1
45 143 1
45 144 1
45 145 1
45 151 1
45 152 1
46 47 1
46 48 1
46 49 1
46 50 1
46 52 1
46 53 1
46 54 1
46 56 1
46 58 1
46 63 1
46 85 1
46 140 1
46 142 1
47 48 1
47 49 1
47 51 1
47 52 1
47 55 1
47 56 1
47 59 1
47 61 1
47 63 1
47 64 1
47 71 1
47 79 1
47 82 1
47 88 1
47 100 1
47 102 1
47 115 1
47 127 1
47 128 1
47 135 1
47 136 1
47 138 1
47 140 1
47 141 1
47 142 1
47 143 1
47 144 1
47 145 1
47 146 1
47 150 1
47 152 1
47 161 1
48 50 1
48 51 1
48 55 1
48 57 1
48 58 1
48 61 1
48 77 1
48 80 1
48 88 1
48 100 1
48 119 1
48 132 1
48 137 1
48 138 1
48 141 1
48 146 1
48 147 1
48 148 1
48 160 1
48 161 1
49 50 1
49 54 1
49 57 1
49 58 1
49 61 1
49 127 1
49 128 1
49 137 1
49 138 1
49 139 1
49 145 1
49 150 1
49 151 1
49 152 1
50 56 1
50 57 1
50 59 1
50 60 1
50 61 1
50 73 1
50 99 1
50 100 1
50 102 1
50 128 1
50 142 1
50 145 1
50 147 1
50 150 1
50 151 1
50 153 1
51 52 1
51 54 1
51 55 1
51 61 1
51 97 1
51 100 1
51 111 1
51 138 1
51 139 1
51 142 1
51 146 1
51 147 1
51 149 1
51 151 1
52 54 1
52 58 1
52 62 1
52 73 1
52 97 1
52 100 1
52 105 1
52 109 1
52 119 1
52 122 1
52 125 1
52 127 1
52 128 1
52 129 1
52 135 1
52 138 1
52 142 1
52 144 1
52 146 1
52 148 1
52 149 1
52 150 1
52 155 1
53 54 1
53 55 1
53 71 1
53 85 1
53 88 1
53 93 1
53 97 1
53 99 1
53 119 1
53 122 1
53 128 1
53 129 1
53 140 1
53 142 1
53 147 1
53 148 1
53 150 1
53 151 1
53 152 1
53 153 1
54 100 1
54 137 1
54 139 1
54 142 1
54 145 1
54 146 1
54 147 1
54 149 1
54 150 1
54 151 1
55 59 1
55 83 1
55 98 1
55 100 1
55 102 1
55 122 1
55 127 1
55 128 1
55 134 1
55 136 1
55 137 1
55 138 1
55 142 1
55 144 1
55 146 1
55 147 1
55 150 1
55 151 1
55 152 1
55 158 1
55 203 1
56 58 1
56 71 1
56 73 1
56 93 1
56 100 1
56 119 1
56 125 1
56 126 1
56 138 1
56 139 1
56 147 1
56 149 1
56 151 1
56 153 1
56 155 1
57 58 1
57 62 1
57 63 1
57 88 1
57 100 1
57 135 1
57 136 1
57 138 1
57 139 1
57 145 1
57 147 1
57 148 1
57 150 1
57 151 1
57 160 1
58 61 1
58 62 1
58 65 1
58 72 1
58 85 1
58 88 1
58 97 1
58 125 1
58 135 1
58 142 1
58 149 1
58 151 1
59 61 1
59 63 1
59 64 1
59 72 1
59 124 1
59 139 1
59 142 1
60 61 1
60 126 1
60 134 1
60 137 1
60 138 1
60 139 1
60 152 1
61 62 1
61 70 1
61 88 1
61 125 1
61 134 1
61 140 1
62 64 1
62 138 1
62 141 1
62 142 1
62 144 1
62 146 1
62 152 1
63 137 1
63 138 1
63 139 1
63 140 1
63 141 1
63 143 1
63 144 1
63 151 1
64 72 1
64 81 1
64 97 1
64 135 1
64 138 1
64 140 1
64 141 1
64 149 1
65 70 1
65 142 1
66 67 1
66 68 1
66 69 1
66 70 1
66 71 1
66 72 1
66 151 1
66 153 1
66 158 1
67 70 1
67 127 1
67 129 1
67 148 1
67 151 1
68 88 1
68 128 1
69 97 1
69 99 1
69 107 1
69 125 1
69 129 1
69 139 1
70 72 1
70 73 1
70 85 1
70 87 1
70 88 1
70 103 1
70 110 1
70 127 1
70 128 1
70 129 1
70 139 1
70 150 1
70 154 1
70 155 1
70 157 1
70 158 1
70 159 1
70 160 1
70 163 1
71 72 1
71 88 1
71 93 1
71 96 1
71 99 1
71 100 1
71 101 1
71 103 1
71 107 1
71 112 1
71 113 1
71 122 1
71 124 1
71 125 1
71 127 1
71 128 1
71 129 1
71 135 1
71 136 1
71 142 1
71 148 1
71 149 1
71 150 1
71 154 1
71 155 1
71 156 1
71 157 1
71 158 1
71 160 1
71 161 1
71 162 1
71 164 1
71 167 1
71 168 1
72 74 1
72 75 1
72 76 1
72 78 1
72 79 1
72 80 1
72 81 1
72 82 1
72 83 1
72 84 1
72 85 1
72 89 1
72 101 1
72 107 1
72 112 1
72 115 1
72 121 1
72 126 1
72 132 1
72 133 1
72 134 1
72 136 1
72 143 1
72 144 1
72 152 1
72 154 1
72 155 1
72 156 1
72 157 1
72 160 1
72 205 1
73 74 1
73 76 1
73 78 1
73 79 1
73 81 1
73 82 1
73 87 1
73 89 1
73 97 1
73 98 1
73 123 1
73 124 1
73 126 1
73 127 1
73 128 1
73 130 1
73 133 1
73 139 1
73 149 1
73 151 1
73 155 1
73 161 1
73 162 1
73 205 1
74 76 1
74 77 1
74 78 1
74 79 1
74 80 1
74 81 1
74 83 1
74 95 1
74 96 1
74 127 1
74 131 1
74 132 1
74 133 1
74 140 1
74 143 1
74 161 1
74 202 1
74 204 1
74 205 1
75 76 1
75 77 1
75 78 1
75 130 1
75 131 1
75 202 1
75 204 1
75 205 1
76 77 1
76 78 1
76 79 1
76 80 1
76 81 1
76 98 1
76 121 1
76 130 1
76 131 1
76 132 1
76 133 1
76 137 1
76 140 1
76 145 1
76 168 1
76 201 1
76 202 1
77 78 1
77 81 1
77 82 1
77 98 1
77 121 1
77 132 1
77 133 1
77 134 1
77 136 1
77 140 1
77 141 1
77 143 1
77 144 1
77 175 1
78 79 1
78 95 1
78 96 1
78 98 1
78 120 1
78 121 1
78 129 1
78 131 1
78 134 1
78 136 1
78 145 1
78 149 1
78 150 1
78 156 1
78 161 1
78 162 1
78 164 1
78 165 1
78 167 1
78 168 1
78 202 1
79 81 1
79 82 1
79 85 1
79 129 1
79 132 1
79 133 1
79 134 1
79 138 1
79 140 1
79 143 1
79 144 1
79 202 1
79 204 1
79 205 1
80 81 1
80 83 1
80 86 1
80 117 1
80 120 1
80 129 1
80 132 1
80 133 1
80 142 1
80 159 1
80 161 1
80 163 1
80 164 1
80 165 1
80 172 1
80 175 1
80 176 1
80 202 1
80 204 1
81 83 1
81 84 1
81 85 1
81 120 1
81 129 1
81 130 1
81 133 1
81 134 1
81 137 1
81 140 1
81 144 1
81 164 1
81 201 1
81 202 1
82 88 1
82 92 1
82 125 1
82 129 1
82 130 1
82 133 1
82 134 1
82 139 1
82 152 1
82 153 1
82 158 1
82 159 1
82 160 1
82 161 1
82 164 1
82 202 1
82 204 1
83 95 1
83 96 1
83 120 1
83 131 1
83 138 1
83 141 1
83 201 1
83 202 1
84 129 1
84 130 1
84 131 1
84 134 1
84 136 1
84 149 1
84 201 1
84 202 1
84 203 1
84 204 1
85 89 1
85 101 1
85 103 1
85 108 1
85 109 1
85 113 1
85 128 1
85 129 1
85 131 1
85 142 1
85 146 1
85 148 1
85 151 1
85 152 1
85 157 1
85 158 1
85 159 1
85 160 1
85 163 1
86 90 1
86 94 1
86 95 1
86 99 1
86 100 1
86 112 1
86 129 1
86 174 1
87 88 1
87 89 1
87 96 1
87 99 1
87 104 1
87 109 1
87 112 1
87 113 1
87 118 1
87 122 1
87 125 1
87 127 1
87 128 1
87 146 1
88 89 1
88 91 1
88 92 1
88 94 1
88 95 1
88 98 1
88 99 1
88 100 1
88 105 1
88 108 1
88 109 1
88 119 1
88 126 1
88 127 1
88 128 1
88 139 1
88 145 1
88 146 1
88 149 1
88 150 1
88 151 1
88 152 1
88 153 1
88 154 1
88 155 1
88 156 1
88 158 1
88 160 1
89 95 1
89 101 1
89 102 1
89 107 1
89 109 1
89 110 1
89 111 1
89 118 1
89 122 1
89 128 1
89 136 1
89 142 1
89 148 1
90 92 1
90 97 1
90 100 1
90 101 1
90 102 1
90 103 1
90 105 1
90 108 1
90 109 1
90 115 1
90 118 1
90 127 1
90 128 1
90 129 1
90 130 1
90 147 1
90 159 1
91 97 1
91 101 1
91 102 1
91 105 1
91 108 1
91 111 1
91 118 1
91 122 1
91 126 1
91 128 1
91 129 1
91 145 1
91 146 1
91 147 1
91 151 1
91 152 1
91 153 1
91 155 1
91 156 1
92 94 1
92 101 1
92 102 1
92 104 1
92 106 1
92 109 1
92 122 1
92 126 1
92 127 1
92 128 1
92 129 1
92 145 1
92 146 1
92 147 1
92 149 1
92 150 1
92 152 1
92 155 1
92 168 1
93 99 1
93 101 1
93 104 1
93 106 1
93 108 1
93 122 1
93 124 1
93 126 1
93 127 1
93 128 1
93 136 1
93 144 1
93 145 1
93 146 1
93 150 1
93 152 1
93 153 1
94 99 1
94 105 1
94 109 1
94 122 1
94 127 1
94 128 1
94 129 1
94 139 1
94 140 1
94 143 1
94 144 1
94 146 1
94 147 1
94 149 1
94 153 1
94 161 1
95 100 1
95 104 1
95 106 1
95 109 1
95 119 1
95 120 1
95 121 1
95 122 1
95 126 1
95 128 1
95 129 1
95 134 1
95 143 1
95 144 1
95 146 1
95 149 1
95 150 1
95 153 1
96 108 1
96 120 1
96 121 1
96 122 1
96 126 1
96 134 1
96 144 1
96 150 1
97 99 1
97 106 1
97 108 1
97 118 1
97 122 1
97 124 1
97 126 1
97 128 1
97 143 1
97 146 1
97 147 1
97 149 1
97 150 1
97 151 1
97 152 1
97 153 1
97 160 1
97 164 1
97 167 1
98 111 1
98 120 1
98 121 1
98 122 1
98 128 1
98 129 1
98 130 1
98 131 1
98 133 1
98 138 1
98 141 1
98 146 1
98 154 1
98 157 1
98 202 1
98 205 1
99 102 1
99 108 1
99 109 1
99 118 1
99 124 1
99 125 1
99 127 1
99 128 1
99 143 1
99 146 1
99 147 1
99 148 1
99 149 1
99 150 1
99 152 1
99 161 1
100 109 1
100 114 1
100 128 1
100 129 1
100 140 1
100 142 1
100 143 1
100 145 1
100 146 1
100 147 1
100 148 1
100 149 1
100 153 1
100 158 1
100 162 1
100 164 1
101 109 1
101 110 1
101 111 1
101 112 1
101 118 1
101 119 1
101 122 1
101 124 1
101 127 1
101 128 1
101 143 1
101 145 1
101 147 1
101 148 1
101 150 1
101 151 1
102 103 1
102 104 1
102 105 1
102 107 1
102 108 1
102 109 1
102 110 1
102 112 1
102 113 1
102 115 1
102 119 1
102 122 1
102 126 1
102 127 1
102 128 1
102 145 1
102 146 1
102 147 1
102 148 1
102 149 1
102 150 1
102 151 1
102 152 1
102 153 1
102 159 1
103 106 1
103 108 1
103 112 1
103 115 1
103 118 1
103 127 1
103 128 1
103 143 1
103 146 1
103 147 1
103 148 1
103 151 1
103 154 1
103 155 1
103 157 1
103 158 1
104 105 1
104 106 1
104 108 1
104 110 1
104 115 1
104 118 1
104 126 1
104 132 1
104 136 1
104 144 1
104 146 1
104 147 1
104 148 1
104 149 1
104 150 1
104 165 1
105 106 1
105 108 1
105 109 1
105 110 1
105 114 1
105 119 1
105 122 1
105 124 1
105 127 1
105 128 1
105 145 1
105 146 1
105 147 1
105 148 1
105 149 1
105 167 1
106 107 1
106 108 1
106 110 1
106 112 1
106 114 1
106 127 1
106 128 1
106 143 1
106 146 1
106 148 1
106 156 1
106 163 1
106 184 1
107 108 1
107 144 1
107 161 1
107 162 1
108 109 1
108 115 1
108 118 1
108 126 1
108 128 1
108 136 1
108 139 1
108 142 1
108 143 1
108 144 1
108 147 1
108 153 1
109 112 1
109 115 1
109 118 1
109 122 1
109 126 1
109 145 1
109 147 1
109 149 1
110 118 1
110 122 1
110 125 1
110 127 1
110 144 1
110 147 1
110 168 1
111 115 1
111 119 1
111 122 1
111 144 1
111 146 1
111 153 1
111 160 1
112 123 1
112 126 1
112 127 1
112 128 1
113 116 1
113 122 1
113 148 1
113 164 1
114 115 1
114 122 1
114 132 1
114 136 1
114 140 1
114 143 1
114 150 1
115 122 1
115 124 1
115 132 1
115 133 1
115 145 1
115 149 1
115 164 1
117 131 1
117 142 1
117 145 1
118 127 1
118 128 1
118 143 1
118 146 1
118 147 1
119 122 1
119 128 1
119 129 1
119 139 1
119 142 1
119 146 1
119 147 1
120 138 1
120 141 1
120 160 1
121 123 1
121 125 1
121 132 1
121 133 1
121 137 1
121 138 1
121 140 1
121 141 1
121 145 1
122 126 1
122 128 1
122 148 1
122 152 1
122 153 1
122 165 1
122 167 1
123 127 1
123 128 1
123 132 1
123 139 1
123 151 1
124 126 1
124 128 1
124 136 1
124 139 1
124 142 1
124 146 1
124 147 1
124 149 1
124 151 1
124 161 1
125 134 1
125 136 1
125 137 1
125 138 1
125 139 1
125 141 1
125 143 1
125 144 1
125 145 1
125 146 1
125 148 1
125 149 1
125 150 1
125 153 1
125 203 1
126 127 1
126 128 1
126 129 1
126 134 1
126 136 1
126 137 1
126 138 1
126 139 1
126 147 1
126 148 1
126 151 1
126 154 1
126 155 1
126 157 1
126 158 1
126 159 1
126 163 1
127 128 1
127 129 1
127 136 1
127 139 1
127 142 1
127 145 1
127 148 1
127 149 1
127 151 1
127 152 1
127 154 1
127 155 1
127 157 1
127 158 1
127 160 1
127 162 1
127 163 1
128 129 1
128 136 1
128 139 1
128 144 1
128 146 1
128 148 1
128 151 1
128 152 1
128 154 1
128 155 1
128 157 1
128 159 1
128 160 1
128 163 1
128 203 1
129 133 1
129 135 1
129 136 1
129 141 1
129 143 1
129 144 1
129 151 1
129 152 1
129 154 1
129 155 1
129 156 1
129 160 1
129 162 1
129 166 1
129 168 1
129 171 1
129 172 1
129 174 1
129 176 1
129 177 1
129 180 1
129 181 1
130 132 1
130 133 1
130 134 1
130 137 1
130 138 1
130 140 1
130 142 1
130 143 1
130 144 1
130 145 1
130 148 1
130 151 1
130 157 1
130 160 1
130 168 1
130 169 1
130 172 1
130 173 1
130 174 1
130 175 1
130 177 1
130 180 1
130 181 1
130 186 1
130 187 1
130 192 1
131 133 1
131 138 1
131 142 1
131 143 1
131 144 1
131 151 1
131 172 1
131 173 1
131 174 1
131 175 1
131 178 1
131 179 1
131 180 1
131 181 1
131 182 1
131 185 1
131 186 1
131 187 1
131 188 1
131 189 1
131 196 1
131 205 1
132 135 1
132 136 1
132 137 1
132 140 1
132 141 1
132 143 1
132 144 1
132 145 1
132 150 1
132 154 1
132 159 1
132 161 1
132 162 1
132 163 1
132 164 1
132 166 1
132 167 1
132 168 1
132 169 1
132 172 1
132 173 1
132 174 1
132 176 1
132 177 1
132 180 1
132 181 1
132 201 1
132 202 1
133 135 1
133 138 1
133 139 1
133 140 1
133 141 1
133 142 1
133 143 1
133 144 1
133 145 1
133 147 1
133 150 1
133 152 1
133 154 1
133 155 1
133 157 1
133 158 1
133 164 1
133 168 1
133 169 1
133 170 1
133 171 1
133 172 1
133 173 1
133 176 1
133 177 1
133 178 1
133 181 1
133 183 1
133 184 1
133 185 1
133 201 1
133 202 1
133 203 1
133 204 1
134 135 1
134 136 1
134 138 1
134 139 1
134 140 1
134 141 1
134 143 1
134 144 1
134 145 1
134 151 1
134 153 1
134 154 1
134 158 1
134 161 1
134 164 1
134 167 1
134 168 1
134 170 1
134 172 1
134 174 1
134 175 1
134 176 1
134 177 1
134 178 1
134 180 1
134 181 1
134 182 1
134 183 1
134 184 1
134 201 1
134 202 1
134 203 1
135 138 1
135 140 1
135 141 1
135 142 1
135 143 1
135 144 1
135 145 1
135 149 1
135 150 1
135 151 1
135 152 1
135 157 1
135 161 1
135 164 1
135 169 1
135 173 1
135 174 1
135 177 1
135 178 1
135 180 1
135 186 1
135 187 1
135 204 1
136 137 1
136 138 1
136 141 1
136 142 1
136 147 1
136 148 1
136 151 1
136 152 1
136 154 1
136 155 1
136 156 1
136 157 1
136 158 1
136 159 1
136 163 1
136 164 1
136 165 1
136 167 1
136 168 1
136 171 1
136 173 1
136 178 1
136 180 1
136 183 1
136 186 1
136 188 1
136 190 1
136 192 1
137 138 1
137 140 1
137 141 1
137 142 1
137 144 1
137 148 1
137 150 1
137 161 1
137 170 1
137 171 1
137 172 1
137 173 1
137 174 1
137 176 1
137 177 1
137 181 1
137 203 1
138 139 1
138 140 1
138 141 1
138 143 1
138 144 1
138 145 1
138 147 1
138 148 1
138 149 1
138 154 1
138 161 1
138 166 1
138 167 1
138 168 1
138 172 1
138 173 1
138 175 1
138 176 1
138 177 1
138 178 1
138 180 1
138 181 1
138 183 1
138 184 1
138 204 1
139 141 1
139 143 1
139 144 1
139 145 1
139 147 1
139 148 1
139 149 1
139 150 1
139 151 1
139 152 1
139 153 1
139 154 1
139 155 1
139 156 1
139 157 1
139 158 1
139 160 1
139 161 1
139 162 1
139 163 1
139 177 1
139 180 1
139 181 1
139 182 1
139 183 1
139 189 1
139 203 1
140 141 1
140 142 1
140 144 1
140 145 1
140 147 1
140 153 1
140 158 1
140 160 1
140 164 1
140 166 1
140 167 1
140 168 1
140 169 1
140 172 1
140 173 1
140 174 1
140 178 1
140 180 1
140 181 1
140 202 1
140 204 1
141 142 1
141 143 1
141 145 1
141 147 1
141 152 1
141 154 1
141 155 1
141 156 1
141 159 1
141 160 1
141 161 1
141 164 1
141 165 1
141 168 1
141 171 1
141 172 1
141 173 1
141 174 1
141 176 1
141 177 1
141 178 1
141 180 1
141 181 1
141 187 1
142 144 1
142 145 1
142 147 1
142 148 1
142 149 1
142 150 1
142 151 1
142 152 1
142 154 1
142 155 1
142 156 1
142 157 1
142 159 1
142 160 1
142 162 1
142 163 1
142 165 1
142 167 1
142 168 1
142 177 1
142 180 1
142 186 1
142 187 1
142 201 1
142 203 1
143 144 1
143 145 1
143 146 1
143 147 1
143 148 1
143 149 1
143 150 1
143 151 1
143 152 1
143 153 1
143 154 1
143 155 1
143 156 1
143 157 1
143 158 1
143 159 1
143 160 1
143 161 1
143 162 1
143 163 1
143 164 1
143 165 1
143 172 1
143 174 1
143 178 1
143 181 1
143 182 1
143 183 1
143 188 1
143 201 1
143 202 1
144 145 1
144 146 1
144 148 1
144 149 1
144 150 1
144 151 1
144 152 1
144 153 1
144 154 1
144 156 1
144 158 1
144 159 1
144 160 1
144 163 1
144 167 1
144 168 1
144 170 1
144 172 1
144 173 1
144 174 1
144 175 1
144 177 1
144 178 1
144 180 1
144 183 1
144 184 1
144 201 1
144 202 1
145 146 1
145 147 1
145 148 1
145 149 1
145 150 1
145 151 1
145 152 1
145 153 1
145 154 1
145 155 1
145 156 1
145 157 1
145 159 1
145 160 1
145 161 1
145 162 1
145 163 1
145 165 1
145 177 1
145 182 1
145 183 1
145 190 1
146 147 1
146 148 1
146 149 1
146 150 1
146 151 1
146 152 1
146 153 1
146 154 1
146 155 1
146 156 1
146 157 1
146 158 1
146 159 1
146 160 1
146 163 1
146 164 1
146 165 1
146 177 1
146 178 1
146 179 1
146 182 1
146 186 1
147 148 1
147 149 1
147 150 1
147 151 1
147 152 1
147 154 1
147 156 1
147 159 1
147 160 1
147 161 1
147 162 1
147 163 1
147 164 1
147 167 1
147 179 1
147 180 1
147 182 1
147 183 1
147 189 1
148 149 1
148 150 1
148 151 1
148 152 1
148 153 1
148 154 1
148 156 1
148 157 1
148 158 1
148 159 1
148 160 1
148 164 1
148 165 1
148 166 1
148 177 1
148 180 1
148 182 1
148 190 1
148 192 1
149 150 1
149 151 1
149 153 1
149 154 1
149 155 1
149 156 1
149 157 1
149 158 1
149 159 1
149 161 1
149 163 1
149 164 1
149 165 1
149 168 1
149 180 1
149 182 1
149 183 1
150 151 1
150 152 1
150 153 1
150 154 1
150 157 1
150 158 1
150 159 1
150 160 1
150 161 1
150 162 1
150 163 1
150 164 1
150 165 1
150 177 1
150 180 1
150 182 1
150 183 1
150 184 1
150 188 1
150 190 1
151 152 1
151 153 1
151 155 1
151 156 1
151 157 1
151 158 1
151 159 1
151 160 1
151 161 1
151 162 1
151 163 1
151 165 1
151 166 1
151 167 1
151 168 1
151 181 1
151 183 1
151 187 1
151 189 1
151 201 1
152 153 1
152 154 1
152 156 1
152 157 1
152 158 1
152 159 1
152 160 1
152 161 1
152 163 1
152 165 1
152 166 1
152 167 1
152 180 1
152 181 1
152 182 1
152 183 1
152 187 1
153 154 1
153 155 1
153 157 1
153 158 1
153 159 1
153 161 1
153 162 1
153 163 1
153 167 1
153 168 1
153 180 1
153 183 1
154 155 1
154 156 1
154 157 1
154 158 1
154 159 1
154 160 1
154 161 1
154 162 1
154 163 1
154 164 1
154 165 1
154 178 1
154 180 1
154 181 1
154 182 1
154 183 1
155 156 1
155 157 1
155 158 1
155 159 1
155 160 1
155 161 1
155 162 1
155 163 1
155 164 1
155 165 1
155 177 1
155 180 1
155 181 1
155 182 1
155 183 1
156 157 1
156 158 1
156 159 1
156 160 1
156 161 1
156 162 1
156 163 1
156 164 1
156 165 1
156 166 1
156 167 1
156 170 1
156 174 1
156 180 1
156 181 1
156 182 1
156 183 1
156 189 1
156 191 1
157 158 1
157 159 1
157 160 1
157 161 1
157 162 1
157 163 1
157 164 1
157 165 1
157 166 1
157 177 1
157 180 1
157 182 1
157 183 1
157 186 1
157 190 1
158 160 1
158 162 1
158 163 1
158 164 1
158 165 1
158 177 1
158 180 1
158 181 1
158 183 1
159 160 1
159 161 1
159 163 1
159 165 1
159 166 1
159 167 1
159 177 1
159 178 1
159 180 1
159 181 1
159 183 1
159 184 1
159 187 1
159 188 1
160 161 1
160 162 1
160 163 1
160 164 1
160 165 1
160 177 1
160 179 1
160 180 1
160 181 1
160 183 1
160 189 1
160 191 1
160 201 1
160 203 1
161 164 1
161 165 1
161 166 1
161 167 1
161 172 1
161 175 1
161 178 1
161 180 1
162 163 1
162 164 1
162 165 1
162 166 1
162 167 1
162 168 1
162 177 1
162 178 1
162 184 1
162 190 1
163 164 1
163 166 1
163 167 1
163 168 1
163 180 1
163 181 1
163 182 1
163 183 1
163 201 1
164 165 1
164 167 1
164 168 1
164 171 1
164 181 1
165 166 1
165 168 1
165 178 1
165 179 1
165 180 1
165 181 1
165 183 1
165 187 1
166 174 1
166 178 1
167 173 1
167 174 1
167 175 1
167 178 1
167 182 1
168 169 1
168 172 1
168 173 1
168 174 1
168 175 1
168 176 1
168 177 1
168 183 1
168 187 1
169 171 1
169 172 1
169 173 1
169 174 1
169 175 1
169 176 1
169 177 1
169 178 1
169 179 1
169 181 1
169 183 1
169 187 1
170 171 1
170 172 1
170 174 1
170 175 1
170 176 1
170 177 1
170 180 1
170 186 1
171 172 1
171 173 1
171 175 1
171 176 1
171 178 1
171 179 1
171 186 1
171 187 1
171 190 1
171 202 1
172 173 1
172 174 1
172 175 1
172 176 1
172 177 1
172 179 1
172 184 1
172 186 1
172 187 1
172 201 1
172 202 1
172 203 1
172 204 1
173 175 1
173 180 1
173 183 1
173 184 1
173 201 1
173 202 1
173 204 1
174 175 1
174 176 1
174 178 1
174 180 1
174 181 1
174 184 1
174 186 1
174 201 1
174 203 1
175 179 1
175 181 1
175 183 1
175 185 1
175 186 1
175 187 1
175 189 1
175 193 1
175 195 1
175 199 1
175 201 1
175 202 1
175 203 1
175 204 1
176 177 1
176 180 1
176 181 1
176 182 1
176 184 1
176 186 1
176 188 1
176 190 1
176 196 1
176 202 1
176 203 1
176 204 1
177 178 1
177 179 1
177 181 1
177 182 1
177 183 1
177 184 1
177 186 1
177 190 1
177 194 1
177 196 1
177 197 1
177 204 1
178 180 1
178 182 1
178 183 1
178 184 1
178 185 1
178 186 1
178 187 1
178 191 1
178 192 1
178 195 1
178 196 1
178 198 1
178 200 1
178 201 1
178 202 1
178 204 1
179 180 1
179 181 1
179 183 1
179 184 1
179 185 1
179 186 1
179 188 1
179 189 1
179 190 1
179 192 1
179 193 1
179 194 1
179 196 1
179 197 1
179 199 1
179 201 1
179 202 1
179 203 1
180 181 1
180 183 1
180 185 1
180 186 1
180 187 1
180 189 1
180 193 1
180 194 1
180 195 1
180 198 1
180 199 1
180 201 1
180 202 1
180 203 1
180 204 1
181 182 1
181 184 1
181 186 1
181 188 1
181 192 1
181 193 1
181 194 1
181 196 1
181 201 1
181 202 1
181 203 1
181 204 1
182 183 1
182 185 1
182 186 1
182 187 1
182 189 1
182 193 1
182 194 1
182 197 1
182 199 1
182 201 1
182 203 1
183 184 1
183 186 1
183 187 1
183 188 1
183 190 1
183 192 1
183 194 1
183 195 1
183 196 1
183 200 1
183 202 1
183 204 1
184 186 1
184 189 1
184 193 1
184 195 1
184 199 1
185 186 1
185 190 1
185 192 1
185 193 1
185 194 1
185 197 1
185 202 1
185 204 1
186 187 1
186 189 1
186 192 1
186 193 1
186 195 1
186 196 1
186 197 1
186 198 1
186 199 1
186 200 1
186 201 1
186 203 1
187 188 1
187 192 1
187 196 1
187 197 1
187 201 1
187 202 1
187 203 1
187 204 1
188 189 1
188 191 1
188 193 1
188 194 1
188 199 1
188 200 1
188 201 1
188 203 1
189 190 1
189 192 1
189 194 1
189 195 1
189 196 1
189 198 1
189 202 1
189 204 1
190 191 1
190 194 1
190 195 1
190 200 1
190 201 1
191 192 1
191 195 1
191 197 1
191 204 1
192 193 1
192 194 1
192 199 1
192 201 1
193 197 1
193 202 1
193 204 1
194 201 1
195 196 1
195 204 1
196 201 1
198 202 1
198 203 1
198 204 1
199 202 1
199 204 1
201 202 1
201 204 1
202 203 1
202 205 1
203 204 1


==> anc/instances/benchmark/edgeExpansionBasic/dolphins.dat <==
62 159
1 11 1
1 15 1
1 16 1
1 41 1
1 43 1
1 48 1
2 18 1
2 20 1
2 27 1
2 28 1
2 29 1
2 37 1
2 42 1
2 55 1
3 11 1
3 43 1
3 45 1
3 62 1
4 9 1
4 15 1
4 60 1
5 52 1
6 10 1
6 14 1
6 57 1
6 58 1
7 10 1
7 14 1
7 18 1
7 55 1
7 57 1
7 58 1
8 20 1
8 28 1
8 31 1
8 41 1
8 55 1
9 21 1
9 29 1
9 38 1
9 46 1
9 60 1
10 14 1
10 18 1
10 33 1
10 42 1
10 58 1
11 30 1
11 43 1
11 48 1
12 52 1
13 34 1
14 18 1
14 33 1
14 42 1
14 55 1
14 58 1
15 17 1
15 25 1
15 34 1
15 35 1
15 38 1
15 39 1
15 41 1
15 44 1
15 51 1
15 53 1
16 19 1
16 25 1
16 41 1
16 46 1
16 56 1
16 60 1
17 21 1
17 34 1
17 38 1
17 39 1
17 51 1
18 23 1
18 26 1
18 28 1
18 32 1
18 58 1
19 21 1
19 22 1
19 25 1
19 30 1
19 46 1
19 52 1
20 31 1
20 55 1
21 29 1
21 37 1
21 39 1
21 45 1
21 48 1
21 51 1
22 30 1
22 34 1
22 38 1
22 46 1
22 52 1
24 37 1
24 46 1
24 52 1
25 30 1
25 46 1
25 52 1
26 27 1
26 28 1
27 28 1
29 31 1
29 48 1
30 36 1
30 44 1
30 46 1
30 52 1
30 53 1
31 43 1
31 48 1
33 61 1
34 35 1
34 38 1
34 39 1
34 41 1
34 44 1
34 51 1
35 38 1
35 45 1
35 50 1
37 38 1
37 40 1
37 41 1
37 60 1
38 41 1
38 44 1
38 46 1
38 62 1
39 44 1
39 45 1
39 53 1
39 59 1
40 58 1
41 53 1
42 55 1
42 58 1
43 48 1
43 51 1
44 47 1
44 54 1
46 51 1
46 52 1
46 60 1
47 50 1
49 58 1
51 52 1
52 56 1
54 62 1
55 58 1


==> anc/instances/benchmark/edgeExpansionBasic/foodweb_little_rock.dat <==
183 2494
1 65
1 67
1 68
1 69
1 76
2 65
2 147
3 64
3 67
3 68
3 69
3 73
3 74
3 147
3 156
4 143
4 148
4 178
5 143
5 148
5 178
6 143
6 148
6 178
7 143
7 148
7 178
8 143
8 148
8 178
9 143
9 148
9 178
10 143
10 148
10 178
11 143
11 148
11 178
12 143
12 148
12 178
13 143
13 148
13 178
14 143
14 148
14 178
15 143
15 148
15 178
16 143
16 148
16 178
17 143
17 148
17 178
18 143
18 148
18 178
19 143
19 148
19 178
20 143
20 148
20 178
21 143
21 148
21 178
22 143
22 148
22 178
23 143
23 148
23 178
24 143
24 148
24 178
25 143
25 148
25 178
26 143
26 148
26 178
27 143
27 148
27 178
28 143
28 148
28 178
29 77
29 78
29 79
29 82
29 83
29 85
29 88
29 89
29 90
29 91
29 92
29 93
29 94
29 95
29 96
29 97
29 98
29 99
29 100
29 101
29 102
29 103
29 104
29 105
29 106
29 107
30 77
30 78
30 79
31 77
31 78
31 79
31 82
31 83
31 85
31 88
31 89
31 90
31 91
31 92
31 93
31 94
31 95
31 96
31 97
31 98
31 99
31 100
31 101
31 102
31 103
31 104
31 105
31 106
31 107
32 77
32 78
32 79
33 77
33 78
33 79
33 82
33 83
33 85
33 88
33 89
33 90
33 91
33 92
33 93
33 94
33 95
33 96
33 97
33 98
33 99
33 100
33 101
33 102
33 103
33 104
33 105
33 106
33 107
34 77
34 78
34 79
35 77
35 78
35 79
35 82
35 83
35 85
35 88
35 89
35 90
35 91
35 92
35 93
35 94
35 95
35 96
35 97
35 98
35 99
35 100
35 101
35 102
35 103
35 104
35 105
35 106
35 107
36 77
36 78
36 79
36 82
36 83
36 85
36 88
36 89
36 90
36 91
36 92
36 93
36 94
36 95
36 96
36 97
36 98
36 99
36 100
36 101
36 102
36 103
36 104
36 105
36 106
36 107
37 85
38 77
38 78
38 79
38 89
38 90
38 91
38 92
39 77
39 78
39 79
39 89
39 90
39 91
39 92
40 77
40 78
40 79
40 82
40 83
40 85
40 88
40 89
40 90
40 91
40 92
40 93
40 94
40 95
40 96
40 97
40 98
40 99
40 100
40 101
40 102
40 103
40 104
40 105
40 106
40 107
41 77
41 78
41 79
41 82
41 83
41 85
41 88
41 89
41 90
41 91
41 92
41 93
41 94
41 95
41 96
41 97
41 98
41 99
41 100
41 101
41 102
41 103
41 104
41 105
41 106
41 107
42 77
42 78
42 79
42 82
42 83
42 85
42 88
42 89
42 90
42 91
42 92
42 93
42 94
42 95
42 96
42 97
42 98
42 99
42 100
42 101
42 102
42 103
42 104
42 105
42 106
42 107
43 77
43 78
43 79
43 89
43 90
43 91
43 92
44 77
44 78
44 79
44 89
44 90
44 91
44 92
45 77
45 78
45 79
45 82
45 83
45 85
45 88
45 89
45 90
45 91
45 92
45 93
45 94
45 95
45 96
45 97
45 98
45 99
45 100
45 101
45 102
45 103
45 104
45 105
45 106
45 107
46 77
46 78
46 79
46 89
46 90
46 91
46 92
47 77
47 78
47 79
47 89
47 90
47 91
47 92
48 77
48 78
48 79
48 82
48 83
48 85
48 88
48 89
48 90
48 91
48 92
48 93
48 94
48 95
48 96
48 97
48 98
48 99
48 100
48 101
48 102
48 103
48 104
48 105
48 106
48 107
49 77
49 78
49 79
49 82
49 83
49 85
49 88
49 89
49 90
49 91
49 92
49 93
49 94
49 95
49 96
49 97
49 98
49 99
49 100
49 101
49 102
49 103
49 104
49 105
49 106
49 107
50 77
50 78
50 79
50 89
50 90
50 91
50 92
51 77
51 78
51 79
51 82
51 83
51 85
51 88
51 89
51 90
51 91
51 92
51 93
51 94
51 95
51 96
51 97
51 98
51 99
51 100
51 101
51 102
51 103
51 104
51 105
51 106
51 107
52 77
52 78
52 79
52 82
52 83
52 85
52 88
52 89
52 90
52 91
52 92
52 93
52 94
52 95
52 96
52 97
52 98
52 99
52 100
52 101
52 102
52 103
52 104
52 105
52 106
52 107
53 77
53 78
53 79
53 89
53 90
53 91
53 92
54 77
54 78
54 79
54 89
54 90
54 91
54 92
55 77
55 78
55 79
55 82
55 83
55 85
55 88
55 89
55 90
55 91
55 92
55 93
55 94
55 95
55 96
55 97
55 98
55 99
55 100
55 101
55 102
55 103
55 104
55 105
55 106
55 107
56 77
56 78
56 79
56 82
56 83
56 85
56 88
56 89
56 90
56 91
56 92
56 93
56 94
56 95
56 96
56 97
56 98
56 99
56 100
56 101
56 102
56 103
56 104
56 105
56 106
56 107
57 77
57 78
57 79
57 85
57 88
57 89
57 90
57 91
57 92
58 77
58 78
58 79
59 77
59 78
59 79
59 85
59 88
59 89
59 90
59 91
59 92
60 77
60 78
60 79
60 108
60 131
60 132
60 133
60 134
60 135
60 136
60 139
60 141
60 142
60 143
61 77
61 78
61 79
62 77
62 78
62 79
62 89
62 90
62 91
62 92
62 108
62 131
62 132
62 133
62 134
62 135
62 136
62 139
62 141
62 142
62 143
63 108
63 129
63 130
63 131
63 132
63 133
63 134
63 135
63 136
63 139
63 140
63 141
63 142
63 143
63 144
63 146
63 148
63 149
63 150
63 153
63 157
63 158
63 159
63 160
63 161
63 162
63 163
63 164
63 165
63 166
63 167
63 168
63 169
63 170
63 171
63 172
63 173
63 175
63 176
63 177
63 179
63 180
63 181
63 182
64 65
64 66
64 67
64 68
64 69
64 70
64 71
65 66
65 72
66 66
66 72
67 66
67 72
68 66
68 72
69 65
69 66
69 67
69 68
69 69
69 72
70 64
70 68
70 70
70 71
70 73
70 74
70 75
70 76
70 79
70 80
70 81
70 83
70 84
71 64
71 65
71 68
71 70
71 71
71 73
71 74
71 75
71 76
71 79
71 80
71 81
71 83
71 84
72 65
72 66
72 67
72 68
72 69
72 73
72 74
73 65
73 66
73 67
73 68
73 69
73 70
73 71
73 72
74 65
74 66
74 67
74 68
74 69
74 70
74 71
74 72
75 65
75 66
75 67
75 68
75 69
75 70
75 71
75 72
76 65
76 66
76 67
76 68
76 69
77 64
77 67
77 68
77 70
77 71
77 73
77 74
77 75
77 76
77 78
77 79
77 80
77 81
77 82
77 83
77 84
78 64
78 65
78 68
78 70
78 71
78 73
78 74
78 75
78 76
78 78
78 79
78 80
78 81
78 83
78 84
79 64
79 65
79 67
79 68
79 69
79 73
79 74
79 75
79 76
79 79
79 80
79 81
79 84
80 64
80 65
80 68
80 69
80 73
80 74
80 75
80 76
80 79
80 86
80 87
81 64
81 67
81 68
81 69
81 73
81 74
81 75
81 76
81 79
81 86
81 87
82 64
82 68
82 69
82 70
82 71
82 73
82 74
82 75
82 76
82 78
82 79
82 80
82 81
82 82
82 83
83 64
83 68
83 69
83 70
83 71
83 73
83 74
83 75
83 76
83 78
83 79
83 80
83 81
83 83
84 64
84 65
84 66
84 67
84 68
84 69
84 73
84 74
84 84
84 147
85 64
85 65
85 68
85 70
85 71
85 73
85 74
85 75
85 76
85 78
85 79
85 80
85 81
85 82
85 83
85 86
85 87
86 66
86 67
86 73
86 86
87 64
87 67
87 68
87 69
87 73
87 74
87 147
88 64
88 68
88 70
88 71
88 73
88 74
88 75
88 76
88 78
88 79
88 80
88 81
88 82
88 83
88 86
88 87
89 64
89 65
89 67
89 68
89 69
89 70
89 71
89 73
89 74
89 75
89 76
89 78
89 79
89 80
89 81
89 83
89 84
89 86
89 87
90 64
90 65
90 67
90 68
90 69
90 70
90 71
90 73
90 74
90 75
90 76
90 78
90 79
90 80
90 81
90 83
90 84
90 86
90 87
91 64
91 65
91 67
91 68
91 69
91 70
91 71
91 73
91 74
91 75
91 76
91 78
91 79
91 80
91 81
91 83
91 84
91 86
91 87
92 64
92 65
92 67
92 68
92 69
92 73
92 74
92 75
92 76
92 78
92 86
92 87
93 64
93 68
93 69
93 73
93 74
93 75
93 76
94 64
94 68
94 69
94 73
94 74
94 75
94 76
95 64
95 68
95 69
95 73
95 74
95 75
95 76
96 64
96 68
96 69
96 73
96 74
96 75
96 76
97 64
97 68
97 69
97 73
97 74
97 75
97 76
97 82
98 64
98 68
98 69
98 73
98 74
98 75
98 76
98 82
99 64
99 68
99 69
99 73
99 74
99 75
99 76
99 82
100 64
100 68
100 69
100 73
100 74
100 75
100 76
100 82
101 64
101 68
101 69
101 70
101 71
101 73
101 74
101 75
101 76
101 78
101 79
101 80
101 81
101 83
102 64
102 68
102 69
102 70
102 71
102 73
102 74
102 75
102 76
102 78
102 79
102 80
102 81
102 83
103 64
103 68
103 69
103 70
103 71
103 73
103 74
103 75
103 76
103 78
103 79
103 80
103 81
103 82
103 83
104 64
104 68
104 69
104 70
104 71
104 73
104 74
104 75
104 76
104 78
104 79
104 80
104 81
104 82
104 83
105 64
105 68
105 69
105 70
105 71
105 73
105 74
105 75
105 76
105 78
105 79
105 80
105 81
105 82
105 83
106 64
106 68
106 69
106 70
106 71
106 73
106 74
106 75
106 76
106 78
106 79
106 80
106 81
106 82
106 83
107 64
107 68
107 69
107 70
107 71
107 73
107 74
107 75
107 76
107 78
107 79
107 80
107 81
107 83
108 64
108 68
108 69
108 70
108 71
108 75
108 76
108 78
108 79
108 80
108 81
108 83
108 109
108 110
108 111
108 112
108 113
108 114
108 115
108 116
108 117
108 118
108 119
108 120
108 121
108 122
108 123
108 124
108 125
108 126
108 127
108 128
108 129
108 130
109 64
109 68
109 69
109 70
109 71
109 75
109 76
109 78
109 79
109 80
109 81
109 83
109 116
109 117
109 118
109 119
109 128
109 129
109 130
110 64
110 69
110 70
110 71
110 75
110 76
110 78
110 79
110 80
110 81
110 83
110 116
110 117
110 118
110 119
110 128
110 129
110 130
110 137
110 138
111 64
111 68
111 69
111 70
111 71
111 75
111 76
111 78
111 79
111 80
111 81
111 83
111 116
111 117
111 118
111 119
111 128
111 129
111 130
111 137
111 138
112 64
112 69
112 70
112 71
112 75
112 76
112 78
112 79
112 80
112 81
112 83
112 116
112 117
112 118
112 119
112 128
112 129
112 130
113 64
113 66
113 67
113 68
113 69
113 73
113 74
113 147
114 64
114 66
114 68
114 69
114 73
114 74
114 147
115 65
115 66
115 67
115 69
115 73
115 147
116 65
116 66
116 67
116 147
117 65
117 66
117 67
117 147
118 65
118 66
118 67
118 147
119 65
119 66
119 67
119 69
119 73
119 74
119 75
119 147
120 64
120 65
120 66
120 67
120 68
120 69
120 73
120 74
120 116
120 117
120 118
120 121
120 122
120 123
120 124
120 125
120 126
120 127
120 128
120 129
120 130
120 147
120 151
120 152
120 155
121 64
121 65
121 67
121 68
121 69
121 73
121 74
121 116
121 117
121 118
121 119
121 121
121 122
121 123
121 124
121 125
121 126
121 127
121 147
121 151
121 152
121 155
121 156
122 64
122 65
122 67
122 68
122 69
122 73
122 74
122 75
122 116
122 117
122 118
122 119
122 121
122 122
122 123
122 124
122 125
122 126
122 127
122 147
122 151
122 152
122 155
122 156
123 64
123 65
123 67
123 68
123 69
123 73
123 74
123 75
123 116
123 117
123 118
123 119
123 121
123 122
123 123
123 124
123 125
123 126
123 127
123 147
123 151
123 152
123 155
123 156
124 64
124 65
124 67
124 68
124 69
124 73
124 74
124 75
124 116
124 117
124 118
124 119
124 121
124 122
124 123
124 124
124 125
124 126
124 127
124 147
124 151
124 152
124 155
124 156
125 64
125 65
125 67
125 68
125 69
125 73
125 74
125 75
125 116
125 117
125 118
125 119
125 121
125 122
125 123
125 124
125 125
125 126
125 127
125 147
125 151
125 152
125 155
125 156
126 64
126 65
126 67
126 68
126 69
126 73
126 74
126 75
126 116
126 117
126 118
126 119
126 121
126 122
126 123
126 124
126 125
126 126
126 127
126 147
126 151
126 152
126 155
126 156
127 64
127 65
127 67
127 68
127 69
127 73
127 74
127 75
127 116
127 117
127 118
127 119
127 121
127 122
127 123
127 124
127 125
127 126
127 127
127 147
127 151
127 152
127 155
127 156
128 64
128 65
128 67
128 69
128 73
128 74
128 75
128 116
128 117
128 118
128 119
128 121
128 122
128 123
128 124
128 125
128 126
128 127
128 147
128 151
128 152
128 155
128 156
129 64
129 65
129 67
129 69
129 73
129 74
129 75
129 116
129 117
129 118
129 119
129 121
129 122
129 123
129 124
129 125
129 126
129 127
129 147
129 151
129 152
129 155
129 156
130 64
130 65
130 67
130 69
130 73
130 74
130 75
130 116
130 117
130 118
130 119
130 121
130 122
130 123
130 124
130 125
130 126
130 127
130 147
130 151
130 152
130 155
130 156
131 64
131 68
131 69
131 70
131 71
131 75
131 76
131 78
131 79
131 80
131 81
131 83
131 109
131 110
131 111
131 112
131 113
131 114
131 115
131 116
131 117
131 118
131 119
131 120
131 121
131 122
131 123
131 124
131 125
131 126
131 127
131 128
131 129
131 130
132 64
132 69
132 70
132 71
132 75
132 76
132 78
132 79
132 80
132 81
132 83
132 109
132 110
132 111
132 112
132 113
132 114
132 115
132 116
132 117
132 118
132 119
132 120
132 121
132 122
132 123
132 124
132 125
132 126
132 127
132 128
132 129
132 130
133 64
133 69
133 70
133 71
133 75
133 76
133 78
133 79
133 80
133 81
133 83
133 109
133 110
133 111
133 112
133 113
133 114
133 115
133 116
133 117
133 118
133 119
133 120
133 121
133 122
133 123
133 124
133 125
133 126
133 127
133 128
133 129
133 130
134 64
134 69
134 70
134 71
134 75
134 76
134 78
134 79
134 80
134 81
134 83
134 109
134 110
134 111
134 112
134 113
134 114
134 115
134 116
134 117
134 118
134 119
134 120
134 121
134 122
134 123
134 124
134 125
134 126
134 127
134 128
134 129
134 130
135 64
135 69
135 70
135 71
135 75
135 76
135 78
135 79
135 80
135 81
135 83
135 109
135 110
135 111
135 112
135 113
135 114
135 115
135 116
135 117
135 118
135 119
135 120
135 121
135 122
135 123
135 124
135 125
135 126
135 127
135 128
135 129
135 130
136 64
136 69
136 70
136 71
136 73
136 75
136 76
136 78
136 79
136 80
136 81
136 83
136 109
136 110
136 111
136 112
136 113
136 114
136 115
136 116
136 117
136 118
136 119
136 120
136 121
136 122
136 123
136 124
136 125
136 126
136 127
136 128
136 129
136 130
136 137
136 138
137 64
137 65
137 67
137 68
137 69
137 73
137 74
137 116
137 117
137 118
137 119
137 147
137 151
137 152
137 155
137 156
138 64
138 65
138 67
138 68
138 69
138 73
138 74
138 116
138 117
138 118
138 119
138 147
138 151
138 152
138 155
138 156
139 64
139 69
139 70
139 71
139 73
139 75
139 76
139 78
139 79
139 80
139 81
139 83
139 109
139 110
139 111
139 112
139 114
139 115
139 116
139 117
139 118
139 119
139 120
139 121
139 122
139 123
139 124
139 125
139 126
139 127
139 128
139 129
139 130
140 64
140 65
140 68
140 69
140 70
140 71
140 75
140 76
140 78
140 79
140 80
140 81
140 83
140 114
140 115
140 116
140 117
140 118
140 119
140 128
140 129
140 130
141 64
141 65
141 67
141 68
141 69
141 70
141 71
141 75
141 76
141 78
141 79
141 80
141 81
141 83
141 114
141 115
141 116
141 117
141 118
141 119
141 128
141 129
141 130
142 64
142 68
142 69
142 70
142 71
142 75
142 76
142 78
142 79
142 80
142 81
142 83
142 114
142 115
142 116
142 117
142 118
142 119
142 128
142 129
142 130
142 137
142 138
143 64
143 68
143 69
143 70
143 71
143 75
143 76
143 78
143 79
143 80
143 81
143 83
143 114
143 115
143 116
143 117
143 118
143 119
143 128
143 129
143 130
143 137
143 138
144 64
144 69
144 75
144 76
144 116
144 117
144 118
144 119
144 128
144 129
144 130
144 145
145 65
145 69
145 73
146 64
146 69
146 75
146 76
146 145
147 64
147 67
147 68
147 69
147 73
147 74
147 147
148 64
148 65
148 68
148 69
148 73
148 74
148 147
149 64
149 65
149 67
149 68
149 69
149 73
149 74
149 116
149 117
149 118
149 147
150 65
150 67
150 69
150 73
150 147
151 65
151 66
151 67
151 69
151 73
151 147
152 64
152 66
152 67
152 69
152 73
152 74
152 75
152 147
153 64
153 65
153 66
153 67
153 68
153 69
153 73
153 74
153 75
153 147
154 64
154 67
154 69
154 75
154 147
155 64
155 65
155 66
155 67
155 68
155 69
155 73
155 74
155 147
156 65
156 67
157 64
157 65
157 66
157 67
157 68
157 69
157 73
157 74
157 122
157 126
157 127
157 128
157 147
157 156
158 64
158 65
158 67
158 68
158 69
158 73
158 74
158 75
158 116
158 117
158 118
158 119
158 121
158 122
158 123
158 124
158 125
158 126
158 127
158 147
158 151
158 152
158 155
158 156
159 64
159 65
159 67
159 68
159 69
159 73
159 74
159 75
159 116
159 117
159 118
159 119
159 121
159 122
159 123
159 124
159 125
159 126
159 127
159 147
159 151
159 152
159 155
159 156
160 64
160 65
160 67
160 68
160 69
160 73
160 74
160 75
160 116
160 117
160 118
160 119
160 121
160 122
160 123
160 124
160 125
160 126
160 127
160 147
160 151
160 152
160 155
160 156
161 64
161 65
161 67
161 68
161 69
161 73
161 74
161 75
161 116
161 117
161 118
161 119
161 121
161 122
161 123
161 124
161 125
161 126
161 127
161 147
161 151
161 152
161 155
161 156
162 64
162 65
162 67
162 68
162 69
162 73
162 74
162 75
162 116
162 117
162 118
162 119
162 121
162 122
162 123
162 124
162 125
162 126
162 127
162 147
162 151
162 152
162 155
162 156
163 64
163 65
163 67
163 68
163 69
163 73
163 74
163 75
163 116
163 117
163 118
163 119
163 121
163 122
163 123
163 124
163 125
163 126
163 127
163 147
163 151
163 152
163 155
163 156
164 64
164 69
164 75
164 116
164 117
164 118
164 119
164 120
164 121
164 122
164 123
164 124
164 125
164 126
164 127
164 128
164 129
164 130
164 137
164 138
164 147
164 151
164 152
164 155
164 156
165 65
165 67
165 69
165 73
165 74
165 75
165 121
165 122
165 123
165 124
165 125
165 126
165 127
165 147
166 64
166 65
166 67
166 69
166 73
166 74
166 75
166 116
166 117
166 118
166 119
166 121
166 122
166 123
166 124
166 125
166 126
166 127
166 147
166 151
166 152
166 155
166 156
167 64
167 65
167 67
167 69
167 73
167 74
167 75
167 116
167 117
167 118
167 119
167 121
167 122
167 123
167 124
167 125
167 126
167 127
167 147
167 151
167 152
167 155
167 156
168 64
168 65
168 67
168 69
168 73
168 74
168 75
168 116
168 117
168 118
168 119
168 121
168 122
168 123
168 124
168 125
168 126
168 127
168 147
168 151
168 152
168 155
168 156
169 64
169 65
169 67
169 69
169 73
169 74
169 75
169 116
169 117
169 118
169 119
169 121
169 122
169 123
169 124
169 125
169 126
169 127
169 147
169 151
169 152
169 155
169 156
170 64
170 65
170 67
170 69
170 73
170 74
170 75
170 116
170 117
170 118
170 119
170 121
170 122
170 123
170 124
170 125
170 126
170 127
170 147
170 151
170 152
170 155
170 156
171 64
171 65
171 67
171 69
171 73
171 74
171 75
171 116
171 117
171 118
171 119
171 121
171 122
171 123
171 124
171 125
171 126
171 127
171 147
171 151
171 152
171 155
171 156
172 64
172 65
172 67
172 69
172 73
172 74
172 75
172 116
172 117
172 118
172 119
172 121
172 122
172 123
172 124
172 125
172 126
172 127
172 147
172 151
172 152
172 155
172 156
173 64
173 65
173 67
173 69
173 73
173 74
173 75
173 121
173 122
173 123
173 124
173 125
173 126
173 127
173 147
174 64
174 65
174 67
174 69
174 73
174 74
174 75
174 116
174 117
174 118
174 119
174 121
174 122
174 123
174 124
174 125
174 126
174 127
174 147
174 151
174 152
174 155
174 156
175 64
175 65
175 67
175 68
175 69
175 72
175 73
175 74
176 64
176 65
176 67
176 68
176 69
176 73
176 74
177 64
177 69
177 72
177 73
177 74
177 75
177 115
177 116
177 117
177 118
177 119
177 120
177 121
177 122
177 123
177 124
177 125
177 126
177 127
177 128
177 151
177 152
177 155
177 157
178 64
178 65
178 67
178 68
178 69
178 73
178 74
178 116
178 117
178 118
178 119
179 154
179 174
180 154
180 174
181 154
181 174
183 1
183 2
183 3
183 4
183 5
183 6
183 7
183 8
183 9
183 10
183 11
183 12
183 13
183 14
183 15
183 16
183 17
183 18
183 19
183 20
183 21
183 22
183 23
183 24
183 25
183 26
183 27
183 28
183 29
183 30
183 31
183 32
183 33
183 34
183 35
183 36
183 37
183 38
183 39
183 40
183 41
183 42
183 43
183 44
183 45
183 46
183 47
183 48
183 49
183 50
183 51
183 52
183 53
183 54
183 55
183 56
183 57
183 58
183 59
183 60
183 61
183 62
183 63


==> anc/instances/benchmark/edgeExpansionBasic/football.dat <==
115 613
1 2 1
1 5 1
1 10 1
1 17 1
1 24 1
1 34 1
1 36 1
1 42 1
1 66 1
1 91 1
1 94 1
1 105 1
2 26 1
2 28 1
2 34 1
2 38 1
2 46 1
2 58 1
2 90 1
2 102 1
2 104 1
2 106 1
2 110 1
3 4 1
3 7 1
3 14 1
3 15 1
3 16 1
3 48 1
3 61 1
3 65 1
3 73 1
3 75 1
3 101 1
3 107 1
4 6 1
4 12 1
4 27 1
4 41 1
4 53 1
4 59 1
4 73 1
4 75 1
4 82 1
4 85 1
4 103 1
5 6 1
5 10 1
5 17 1
5 24 1
5 29 1
5 42 1
5 70 1
5 94 1
5 105 1
5 109 1
6 11 1
6 12 1
6 53 1
6 75 1
6 82 1
6 85 1
6 91 1
6 98 1
6 99 1
6 108 1
7 8 1
7 33 1
7 40 1
7 48 1
7 56 1
7 59 1
7 61 1
7 65 1
7 86 1
7 101 1
7 107 1
8 9 1
8 22 1
8 23 1
8 41 1
8 69 1
8 74 1
8 78 1
8 79 1
8 83 1
8 109 1
8 112 1
9 10 1
9 22 1
9 23 1
9 42 1
9 52 1
9 69 1
9 78 1
9 79 1
9 91 1
9 112 1
10 17 1
10 23 1
10 24 1
10 42 1
10 65 1
10 94 1
10 105 1
10 109 1
11 12 1
11 61 1
11 73 1
11 75 1
11 82 1
11 85 1
11 99 1
11 103 1
11 108 1
12 25 1
12 29 1
12 51 1
12 70 1
12 91 1
12 98 1
12 105 1
13 14 1
13 15 1
13 18 1
13 19 1
13 27 1
13 35 1
13 37 1
13 39 1
13 44 1
13 86 1
14 16 1
14 33 1
14 40 1
14 46 1
14 61 1
14 65 1
14 101 1
14 107 1
14 111 1
15 16 1
15 27 1
15 39 1
15 44 1
15 55 1
15 72 1
15 86 1
15 100 1
16 33 1
16 40 1
16 48 1
16 61 1
16 69 1
16 93 1
16 101 1
16 107 1
16 115 1
17 18 1
17 24 1
17 39 1
17 42 1
17 68 1
17 82 1
17 94 1
17 105 1
18 21 1
18 28 1
18 59 1
18 63 1
18 66 1
18 88 1
18 96 1
18 97 1
18 114 1
19 20 1
19 32 1
19 35 1
19 37 1
19 39 1
19 43 1
19 55 1
19 62 1
19 72 1
19 100 1
20 30 1
20 31 1
20 34 1
20 36 1
20 37 1
20 45 1
20 56 1
20 80 1
20 95 1
20 102 1
21 22 1
21 37 1
21 63 1
21 66 1
21 71 1
21 76 1
21 77 1
21 88 1
21 97 1
21 114 1
22 23 1
22 33 1
22 47 1
22 52 1
22 69 1
22 78 1
22 109 1
22 112 1
23 24 1
23 48 1
23 52 1
23 69 1
23 78 1
23 79 1
23 109 1
24 42 1
24 79 1
24 91 1
24 94 1
24 105 1
24 112 1
25 26 1
25 29 1
25 51 1
25 67 1
25 70 1
25 85 1
25 88 1
25 91 1
25 111 1
26 34 1
26 38 1
26 46 1
26 54 1
26 90 1
26 104 1
26 106 1
26 107 1
26 110 1
27 28 1
27 35 1
27 39 1
27 43 1
27 44 1
27 62 1
27 86 1
28 57 1
28 63 1
28 64 1
28 66 1
28 71 1
28 77 1
28 96 1
28 97 1
29 39 1
29 51 1
29 70 1
29 79 1
29 91 1
29 114 1
30 31 1
30 36 1
30 43 1
30 56 1
30 80 1
30 81 1
30 83 1
30 92 1
30 95 1
30 102 1
31 36 1
31 45 1
31 51 1
31 56 1
31 80 1
31 83 1
31 95 1
31 102 1
31 110 1
32 33 1
32 35 1
32 44 1
32 55 1
32 56 1
32 62 1
32 72 1
32 80 1
32 86 1
32 100 1
33 40 1
33 48 1
33 50 1
33 65 1
33 101 1
33 107 1
34 38 1
34 46 1
34 90 1
34 104 1
34 106 1
34 110 1
35 36 1
35 43 1
35 55 1
35 62 1
35 72 1
35 95 1
35 100 1
36 45 1
36 56 1
36 80 1
36 93 1
36 95 1
36 102 1
37 38 1
37 44 1
37 59 1
37 60 1
38 46 1
38 81 1
38 90 1
38 96 1
38 104 1
38 106 1
38 110 1
39 40 1
39 44 1
39 55 1
39 72 1
39 86 1
40 48 1
40 55 1
40 61 1
40 83 1
40 101 1
40 107 1
41 42 1
41 52 1
41 53 1
41 73 1
41 75 1
41 82 1
41 99 1
41 103 1
41 108 1
42 68 1
42 94 1
42 105 1
43 44 1
43 58 1
43 64 1
44 62 1
44 71 1
44 80 1
44 86 1
45 46 1
45 49 1
45 58 1
45 67 1
45 76 1
45 87 1
45 92 1
45 113 1
46 63 1
46 90 1
46 104 1
46 106 1
46 110 1
47 48 1
47 50 1
47 54 1
47 68 1
47 74 1
47 84 1
47 89 1
47 111 1
47 112 1
47 115 1
48 61 1
48 62 1
48 65 1
48 101 1
49 50 1
49 54 1
49 58 1
49 67 1
49 76 1
49 87 1
49 92 1
49 93 1
49 97 1
49 99 1
50 54 1
50 68 1
50 74 1
50 84 1
50 85 1
50 89 1
50 111 1
50 115 1
51 52 1
51 69 1
51 70 1
51 79 1
51 91 1
52 69 1
52 78 1
52 79 1
52 102 1
52 109 1
52 112 1
53 54 1
53 73 1
53 75 1
53 85 1
53 99 1
53 103 1
53 113 1
54 68 1
54 74 1
54 84 1
54 87 1
54 89 1
54 111 1
54 115 1
55 56 1
55 62 1
55 72 1
55 100 1
56 80 1
56 90 1
56 95 1
56 102 1
57 58 1
57 63 1
57 66 1
57 71 1
57 77 1
57 88 1
57 96 1
57 97 1
57 107 1
58 76 1
58 87 1
58 92 1
58 93 1
58 113 1
59 60 1
59 64 1
59 89 1
59 98 1
59 102 1
59 115 1
60 61 1
60 64 1
60 67 1
60 77 1
60 98 1
60 114 1
61 65 1
61 72 1
61 107 1
62 63 1
62 72 1
62 93 1
62 100 1
63 71 1
63 77 1
63 88 1
63 96 1
63 106 1
64 65 1
64 66 1
64 98 1
64 110 1
64 113 1
65 101 1
65 107 1
65 112 1
66 67 1
66 71 1
66 88 1
66 97 1
66 114 1
67 76 1
67 77 1
67 87 1
67 92 1
67 93 1
67 113 1
68 69 1
68 74 1
68 84 1
68 89 1
68 105 1
68 111 1
68 115 1
69 79 1
69 109 1
69 112 1
70 71 1
70 84 1
70 89 1
70 91 1
70 92 1
70 96 1
71 77 1
71 96 1
71 104 1
71 114 1
72 73 1
72 100 1
73 75 1
73 82 1
73 103 1
73 105 1
73 108 1
74 75 1
74 78 1
74 84 1
74 89 1
74 111 1
74 115 1
75 83 1
75 85 1
75 103 1
76 77 1
76 87 1
76 93 1
76 108 1
76 113 1
77 96 1
77 97 1
77 114 1
78 79 1
78 83 1
78 99 1
78 109 1
78 112 1
79 109 1
79 112 1
80 81 1
80 95 1
80 102 1
80 110 1
81 83 1
81 86 1
81 87 1
81 92 1
81 94 1
81 95 1
81 106 1
81 111 1
82 83 1
82 84 1
82 85 1
82 99 1
82 108 1
83 94 1
83 95 1
83 101 1
84 85 1
84 89 1
84 111 1
84 115 1
85 99 1
85 108 1
86 100 1
87 88 1
87 92 1
87 93 1
87 98 1
88 96 1
88 97 1
88 105 1
88 114 1
89 90 1
89 108 1
89 111 1
89 115 1
90 100 1
90 104 1
90 106 1
90 110 1
92 93 1
92 94 1
92 113 1
93 107 1
93 113 1
94 105 1
95 102 1
96 114 1
97 113 1
97 114 1
98 99 1
98 113 1
99 103 1
99 108 1
100 101 1
101 103 1
103 104 1
103 108 1
104 106 1
104 110 1
105 115 1
106 110 1
109 112 1
111 115 1


==> anc/instances/benchmark/edgeExpansionBasic/game_thrones.dat <==
107 352
1 2 1
1 21 1
1 76 1
1 107 1
2 9 1
2 15 1
2 21 1
2 32 1
2 34 1
2 51 1
2 58 1
2 76 1
2 77 1
2 81 1
2 82 1
2 87 1
2 89 1
2 107 1
3 4 1
3 5 1
3 6 1
3 7 1
4 5 1
4 6 1
4 7 1
4 12 1
4 17 1
4 19 1
4 20 1
4 26 1
4 27 1
4 29 1
4 37 1
4 42 1
4 43 1
4 48 1
4 50 1
4 51 1
4 52 1
4 54 1
4 75 1
4 78 1
4 79 1
4 80 1
4 106 1
5 6 1
5 7 1
5 12 1
5 17 1
5 21 1
5 24 1
5 25 1
5 29 1
5 50 1
5 51 1
5 63 1
5 69 1
5 75 1
5 79 1
5 94 1
5 107 1
6 7 1
6 11 1
6 12 1
6 17 1
6 19 1
6 20 1
6 24 1
6 26 1
6 27 1
6 38 1
6 39 1
6 42 1
6 46 1
6 47 1
6 48 1
6 50 1
6 51 1
6 52 1
6 53 1
6 54 1
6 55 1
6 56 1
6 57 1
6 70 1
6 79 1
6 81 1
6 83 1
6 84 1
6 85 1
6 99 1
6 100 1
6 103 1
6 105 1
7 11 1
7 16 1
7 17 1
7 19 1
7 20 1
7 26 1
7 39 1
7 41 1
7 46 1
7 47 1
7 48 1
7 51 1
7 55 1
7 57 1
7 80 1
7 83 1
7 92 1
7 100 1
8 9 1
8 21 1
8 81 1
9 21 1
9 58 1
9 77 1
9 81 1
9 86 1
9 89 1
9 90 1
9 91 1
9 92 1
9 93 1
10 11 1
11 19 1
11 20 1
11 99 1
11 100 1
12 13 1
12 14 1
12 15 1
12 16 1
12 17 1
12 18 1
12 19 1
12 20 1
12 21 1
12 22 1
12 23 1
12 24 1
12 25 1
12 48 1
12 50 1
12 75 1
13 14 1
14 18 1
14 24 1
14 25 1
14 75 1
15 21 1
15 22 1
15 31 1
15 32 1
15 33 1
15 34 1
15 35 1
15 36 1
15 42 1
15 48 1
15 50 1
15 75 1
16 40 1
16 41 1
16 42 1
16 43 1
16 48 1
16 101 1
17 19 1
17 20 1
17 24 1
17 37 1
17 38 1
17 42 1
17 46 1
17 50 1
17 52 1
17 53 1
17 54 1
17 55 1
17 56 1
17 57 1
17 75 1
18 24 1
18 25 1
19 20 1
19 24 1
19 38 1
19 52 1
19 53 1
19 54 1
20 24 1
20 27 1
20 48 1
20 50 1
20 51 1
20 53 1
20 54 1
20 80 1
20 83 1
20 84 1
20 85 1
21 34 1
21 36 1
21 48 1
21 50 1
21 51 1
21 58 1
21 75 1
21 76 1
21 77 1
21 81 1
21 86 1
21 87 1
21 88 1
21 89 1
21 90 1
21 91 1
21 92 1
21 93 1
21 107 1
22 36 1
22 48 1
22 50 1
22 75 1
23 37 1
23 42 1
23 48 1
24 25 1
24 50 1
24 53 1
24 54 1
24 75 1
26 27 1
26 48 1
26 51 1
27 37 1
27 50 1
27 79 1
27 84 1
27 96 1
28 29 1
28 30 1
28 63 1
28 65 1
29 63 1
29 65 1
29 69 1
31 32 1
31 34 1
31 48 1
32 34 1
33 35 1
36 48 1
37 42 1
37 48 1
37 50 1
38 39 1
39 50 1
39 84 1
40 41 1
40 43 1
40 48 1
40 49 1
41 42 1
41 43 1
41 47 1
41 48 1
41 49 1
42 43 1
42 44 1
42 45 1
42 46 1
42 47 1
42 48 1
42 49 1
42 50 1
42 51 1
42 75 1
43 44 1
43 48 1
43 49 1
44 46 1
45 48 1
46 47 1
46 50 1
46 94 1
46 97 1
46 98 1
47 48 1
47 50 1
48 50 1
48 51 1
48 75 1
48 101 1
48 102 1
50 56 1
50 75 1
50 79 1
50 83 1
50 84 1
50 85 1
50 96 1
50 97 1
50 98 1
51 72 1
51 79 1
51 87 1
51 107 1
52 69 1
53 54 1
55 57 1
56 57 1
56 103 1
57 79 1
57 83 1
58 59 1
58 77 1
60 61 1
60 62 1
60 63 1
60 65 1
61 62 1
61 63 1
61 65 1
62 63 1
62 67 1
63 64 1
63 65 1
63 66 1
63 67 1
63 68 1
63 69 1
63 70 1
63 71 1
65 69 1
69 70 1
72 73 1
72 74 1
72 87 1
72 104 1
79 84 1
80 84 1
80 85 1
81 82 1
83 95 1
86 92 1
89 90 1
89 93 1
90 93 1
97 98 1


==> anc/instances/benchmark/edgeExpansionBasic/grevlex-10.dat <==
56 340
1 2 1
1 12 1
1 13 1
1 14 1
1 15 1
1 16 1
1 17 1
1 18 1
1 19 1
1 20 1
2 3 1
2 21 1
2 22 1
2 23 1
2 24 1
2 25 1
2 26 1
2 27 1
2 28 1
3 4 1
3 12 1
3 29 1
3 30 1
3 31 1
3 32 1
3 33 1
3 34 1
3 35 1
4 5 1
4 13 1
4 21 1
4 36 1
4 37 1
4 38 1
4 39 1
4 40 1
4 41 1
5 6 1
5 14 1
5 22 1
5 29 1
5 42 1
5 43 1
5 44 1
5 45 1
5 46 1
6 7 1
6 15 1
6 23 1
6 30 1
6 36 1
6 47 1
6 48 1
6 49 1
6 50 1
7 8 1
7 16 1
7 24 1
7 31 1
7 37 1
7 42 1
7 51 1
7 52 1
7 53 1
8 9 1
8 17 1
8 25 1
8 32 1
8 38 1
8 43 1
8 47 1
8 54 1
8 55 1
9 10 1
9 18 1
9 26 1
9 33 1
9 39 1
9 44 1
9 48 1
9 51 1
9 56 1
10 11 1
10 19 1
10 27 1
10 34 1
10 40 1
10 45 1
10 49 1
10 52 1
10 54 1
11 20 1
11 28 1
11 35 1
11 41 1
11 46 1
11 50 1
11 53 1
11 55 1
11 56 1
12 13 1
12 14 1
12 15 1
12 16 1
12 17 1
12 18 1
12 19 1
12 20 1
13 14 1
13 15 1
13 16 1
13 17 1
13 18 1
13 19 1
13 20 1
13 21 1
14 15 1
14 16 1
14 17 1
14 18 1
14 19 1
14 20 1
14 22 1
14 29 1
15 16 1
15 17 1
15 18 1
15 19 1
15 20 1
15 23 1
15 30 1
15 36 1
16 17 1
16 18 1
16 19 1
16 20 1
16 24 1
16 31 1
16 37 1
16 42 1
17 18 1
17 19 1
17 20 1
17 25 1
17 32 1
17 38 1
17 43 1
17 47 1
18 19 1
18 20 1
18 26 1
18 33 1
18 39 1
18 44 1
18 48 1
18 51 1
19 20 1
19 27 1
19 34 1
19 40 1
19 45 1
19 49 1
19 52 1
19 54 1
20 28 1
20 35 1
20 41 1
20 46 1
20 50 1
20 53 1
20 55 1
20 56 1
21 22 1
21 23 1
21 24 1
21 25 1
21 26 1
21 27 1
21 28 1
22 23 1
22 24 1
22 25 1
22 26 1
22 27 1
22 28 1
22 29 1
23 24 1
23 25 1
23 26 1
23 27 1
23 28 1
23 30 1
23 36 1
24 25 1
24 26 1
24 27 1
24 28 1
24 31 1
24 37 1
24 42 1
25 26 1
25 27 1
25 28 1
25 32 1
25 38 1
25 43 1
25 47 1
26 27 1
26 28 1
26 33 1
26 39 1
26 44 1
26 48 1
26 51 1
27 28 1
27 34 1
27 40 1
27 45 1
27 49 1
27 52 1
27 54 1
28 35 1
28 41 1
28 46 1
28 50 1
28 53 1
28 55 1
28 56 1
29 30 1
29 31 1
29 32 1
29 33 1
29 34 1
29 35 1
30 31 1
30 32 1
30 33 1
30 34 1
30 35 1
30 36 1
31 32 1
31 33 1
31 34 1
31 35 1
31 37 1
31 42 1
32 33 1
32 34 1
32 35 1
32 38 1
32 43 1
32 47 1
33 34 1
33 35 1
33 39 1
33 44 1
33 48 1
33 51 1
34 35 1
34 40 1
34 45 1
34 49 1
34 52 1
34 54 1
35 41 1
35 46 1
35 50 1
35 53 1
35 55 1
35 56 1
36 37 1
36 38 1
36 39 1
36 40 1
36 41 1
37 38 1
37 39 1
37 40 1
37 41 1
37 42 1
38 39 1
38 40 1
38 41 1
38 43 1
38 47 1
39 40 1
39 41 1
39 44 1
39 48 1
39 51 1
40 41 1
40 45 1
40 49 1
40 52 1
40 54 1
41 46 1
41 50 1
41 53 1
41 55 1
41 56 1
42 43 1
42 44 1
42 45 1
42 46 1
43 44 1
43 45 1
43 46 1
43 47 1
44 45 1
44 46 1
44 48 1
44 51 1
45 46 1
45 49 1
45 52 1
45 54 1
46 50 1
46 53 1
46 55 1
46 56 1
47 48 1
47 49 1
47 50 1
48 49 1
48 50 1
48 51 1
49 50 1
49 52 1
49 54 1
50 53 1
50 55 1
50 56 1
51 52 1
51 53 1
52 53 1
52 54 1
53 55 1
53 56 1
54 55 1
55 56 1


==> anc/instances/benchmark/edgeExpansionBasic/grevlex-11.dat <==
67 451
1 2 1
1 13 1
1 14 1
1 15 1
1 16 1
1 17 1
1 18 1
1 19 1
1 20 1
1 21 1
1 22 1
2 3 1
2 23 1
2 24 1
2 25 1
2 26 1
2 27 1
2 28 1
2 29 1
2 30 1
2 31 1
3 4 1
3 13 1
3 32 1
3 33 1
3 34 1
3 35 1
3 36 1
3 37 1
3 38 1
3 39 1
4 5 1
4 14 1
4 23 1
4 40 1
4 41 1
4 42 1
4 43 1
4 44 1
4 45 1
4 46 1
5 6 1
5 15 1
5 24 1
5 32 1
5 47 1
5 48 1
5 49 1
5 50 1
5 51 1
5 52 1
6 7 1
6 16 1
6 25 1
6 33 1
6 40 1
6 53 1
6 54 1
6 55 1
6 56 1
6 57 1
7 8 1
7 17 1
7 26 1
7 34 1
7 41 1
7 47 1
7 58 1
7 59 1
7 60 1
7 61 1
8 9 1
8 18 1
8 27 1
8 35 1
8 42 1
8 48 1
8 53 1
8 62 1
8 63 1
8 64 1
9 10 1
9 19 1
9 28 1
9 36 1
9 43 1
9 49 1
9 54 1
9 58 1
9 65 1
9 66 1
10 11 1
10 20 1
10 29 1
10 37 1
10 44 1
10 50 1
10 55 1
10 59 1
10 62 1
10 67 1
11 12 1
11 21 1
11 30 1
11 38 1
11 45 1
11 51 1
11 56 1
11 60 1
11 63 1
11 65 1
12 22 1
12 31 1
12 39 1
12 46 1
12 52 1
12 57 1
12 61 1
12 64 1
12 66 1
12 67 1
13 14 1
13 15 1
13 16 1
13 17 1
13 18 1
13 19 1
13 20 1
13 21 1
13 22 1
14 15 1
14 16 1
14 17 1
14 18 1
14 19 1
14 20 1
14 21 1
14 22 1
14 23 1
15 16 1
15 17 1
15 18 1
15 19 1
15 20 1
15 21 1
15 22 1
15 24 1
15 32 1
16 17 1
16 18 1
16 19 1
16 20 1
16 21 1
16 22 1
16 25 1
16 33 1
16 40 1
17 18 1
17 19 1
17 20 1
17 21 1
17 22 1
17 26 1
17 34 1
17 41 1
17 47 1
18 19 1
18 20 1
18 21 1
18 22 1
18 27 1
18 35 1
18 42 1
18 48 1
18 53 1
19 20 1
19 21 1
19 22 1
19 28 1
19 36 1
19 43 1
19 49 1
19 54 1
19 58 1
20 21 1
20 22 1
20 29 1
20 37 1
20 44 1
20 50 1
20 55 1
20 59 1
20 62 1
21 22 1
21 30 1
21 38 1
21 45 1
21 51 1
21 56 1
21 60 1
21 63 1
21 65 1
22 31 1
22 39 1
22 46 1
22 52 1
22 57 1
22 61 1
22 64 1
22 66 1
22 67 1
23 24 1
23 25 1
23 26 1
23 27 1
23 28 1
23 29 1
23 30 1
23 31 1
24 25 1
24 26 1
24 27 1
24 28 1
24 29 1
24 30 1
24 31 1
24 32 1
25 26 1
25 27 1
25 28 1
25 29 1
25 30 1
25 31 1
25 33 1
25 40 1
26 27 1
26 28 1
26 29 1
26 30 1
26 31 1
26 34 1
26 41 1
26 47 1
27 28 1
27 29 1
27 30 1
27 31 1
27 35 1
27 42 1
27 48 1
27 53 1
28 29 1
28 30 1
28 31 1
28 36 1
28 43 1
28 49 1
28 54 1
28 58 1
29 30 1
29 31 1
29 37 1
29 44 1
29 50 1
29 55 1
29 59 1
29 62 1
30 31 1
30 38 1
30 45 1
30 51 1
30 56 1
30 60 1
30 63 1
30 65 1
31 39 1
31 46 1
31 52 1
31 57 1
31 61 1
31 64 1
31 66 1
31 67 1
32 33 1
32 34 1
32 35 1
32 36 1
32 37 1
32 38 1
32 39 1
33 34 1
33 35 1
33 36 1
33 37 1
33 38 1
33 39 1
33 40 1
34 35 1
34 36 1
34 37 1
34 38 1
34 39 1
34 41 1
34 47 1
35 36 1
35 37 1
35 38 1
35 39 1
35 42 1
35 48 1
35 53 1
36 37 1
36 38 1
36 39 1
36 43 1
36 49 1
36 54 1
36 58 1
37 38 1
37 39 1
37 44 1
37 50 1
37 55 1
37 59 1
37 62 1
38 39 1
38 45 1
38 51 1
38 56 1
38 60 1
38 63 1
38 65 1
39 46 1
39 52 1
39 57 1
39 61 1
39 64 1
39 66 1
39 67 1
40 41 1
40 42 1
40 43 1
40 44 1
40 45 1
40 46 1
41 42 1
41 43 1
41 44 1
41 45 1
41 46 1
41 47 1
42 43 1
42 44 1
42 45 1
42 46 1
42 48 1
42 53 1
43 44 1
43 45 1
43 46 1
43 49 1
43 54 1
43 58 1
44 45 1
44 46 1
44 50 1
44 55 1
44 59 1
44 62 1
45 46 1
45 51 1
45 56 1
45 60 1
45 63 1
45 65 1
46 52 1
46 57 1
46 61 1
46 64 1
46 66 1
46 67 1
47 48 1
47 49 1
47 50 1
47 51 1
47 52 1
48 49 1
48 50 1
48 51 1
48 52 1
48 53 1
49 50 1
49 51 1
49 52 1
49 54 1
49 58 1
50 51 1
50 52 1
50 55 1
50 59 1
50 62 1
51 52 1
51 56 1
51 60 1
51 63 1
51 65 1
52 57 1
52 61 1
52 64 1
52 66 1
52 67 1
53 54 1
53 55 1
53 56 1
53 57 1
54 55 1
54 56 1
54 57 1
54 58 1
55 56 1
55 57 1
55 59 1
55 62 1
56 57 1
56 60 1
56 63 1
56 65 1
57 61 1
57 64 1
57 66 1
57 67 1
58 59 1
58 60 1
58 61 1
59 60 1
59 61 1
59 62 1
60 61 1
60 63 1
60 65 1
61 64 1
61 66 1
61 67 1
62 63 1
62 64 1
63 64 1
63 65 1
64 66 1
64 67 1
65 66 1
66 67 1


==> anc/instances/benchmark/edgeExpansionBasic/grevlex-12.dat <==
79 584
1 2 1
1 14 1
1 15 1
1 16 1
1 17 1
1 18 1
1 19 1
1 20 1
1 21 1
1 22 1
1 23 1
1 24 1
2 3 1
2 25 1
2 26 1
2 27 1
2 28 1
2 29 1
2 30 1
2 31 1
2 32 1
2 33 1
2 34 1
3 4 1
3 14 1
3 35 1
3 36 1
3 37 1
3 38 1
3 39 1
3 40 1
3 41 1
3 42 1
3 43 1
4 5 1
4 15 1
4 25 1
4 44 1
4 45 1
4 46 1
4 47 1
4 48 1
4 49 1
4 50 1
4 51 1
5 6 1
5 16 1
5 26 1
5 35 1
5 52 1
5 53 1
5 54 1
5 55 1
5 56 1
5 57 1
5 58 1
6 7 1
6 17 1
6 27 1
6 36 1
6 44 1
6 59 1
6 60 1
6 61 1
6 62 1
6 63 1
6 64 1
7 8 1
7 18 1
7 28 1
7 37 1
7 45 1
7 52 1
7 65 1
7 66 1
7 67 1
7 68 1
7 69 1
8 9 1
8 19 1
8 29 1
8 38 1
8 46 1
8 53 1
8 59 1
8 70 1
8 71 1
8 72 1
8 73 1
9 10 1
9 20 1
9 30 1
9 39 1
9 47 1
9 54 1
9 60 1
9 65 1
9 74 1
9 75 1
9 76 1
10 11 1
10 21 1
10 31 1
10 40 1
10 48 1
10 55 1
10 61 1
10 66 1
10 70 1
10 77 1
10 78 1
11 12 1
11 22 1
11 32 1
11 41 1
11 49 1
11 56 1
11 62 1
11 67 1
11 71 1
11 74 1
11 79 1
12 13 1
12 23 1
12 33 1
12 42 1
12 50 1
12 57 1
12 63 1
12 68 1
12 72 1
12 75 1
12 77 1
13 24 1
13 34 1
13 43 1
13 51 1
13 58 1
13 64 1
13 69 1
13 73 1
13 76 1
13 78 1
13 79 1
14 15 1
14 16 1
14 17 1
14 18 1
14 19 1
14 20 1
14 21 1
14 22 1
14 23 1
14 24 1
15 16 1
15 17 1
15 18 1
15 19 1
15 20 1
15 21 1
15 22 1
15 23 1
15 24 1
15 25 1
16 17 1
16 18 1
16 19 1
16 20 1
16 21 1
16 22 1
16 23 1
16 24 1
16 26 1
16 35 1
17 18 1
17 19 1
17 20 1
17 21 1
17 22 1
17 23 1
17 24 1
17 27 1
17 36 1
17 44 1
18 19 1
18 20 1
18 21 1
18 22 1
18 23 1
18 24 1
18 28 1
18 37 1
18 45 1
18 52 1
19 20 1
19 21 1
19 22 1
19 23 1
19 24 1
19 29 1
19 38 1
19 46 1
19 53 1
19 59 1
20 21 1
20 22 1
20 23 1
20 24 1
20 30 1
20 39 1
20 47 1
20 54 1
20 60 1
20 65 1
21 22 1
21 23 1
21 24 1
21 31 1
21 40 1
21 48 1
21 55 1
21 61 1
21 66 1
21 70 1
22 23 1
22 24 1
22 32 1
22 41 1
22 49 1
22 56 1
22 62 1
22 67 1
22 71 1
22 74 1
23 24 1
23 33 1
23 42 1
23 50 1
23 57 1
23 63 1
23 68 1
23 72 1
23 75 1
23 77 1
24 34 1
24 43 1
24 51 1
24 58 1
24 64 1
24 69 1
24 73 1
24 76 1
24 78 1
24 79 1
25 26 1
25 27 1
25 28 1
25 29 1
25 30 1
25 31 1
25 32 1
25 33 1
25 34 1
26 27 1
26 28 1
26 29 1
26 30 1
26 31 1
26 32 1
26 33 1
26 34 1
26 35 1
27 28 1
27 29 1
27 30 1
27 31 1
27 32 1
27 33 1
27 34 1
27 36 1
27 44 1
28 29 1
28 30 1
28 31 1
28 32 1
28 33 1
28 34 1
28 37 1
28 45 1
28 52 1
29 30 1
29 31 1
29 32 1
29 33 1
29 34 1
29 38 1
29 46 1
29 53 1
29 59 1
30 31 1
30 32 1
30 33 1
30 34 1
30 39 1
30 47 1
30 54 1
30 60 1
30 65 1
31 32 1
31 33 1
31 34 1
31 40 1
31 48 1
31 55 1
31 61 1
31 66 1
31 70 1
32 33 1
32 34 1
32 41 1
32 49 1
32 56 1
32 62 1
32 67 1
32 71 1
32 74 1
33 34 1
33 42 1
33 50 1
33 57 1
33 63 1
33 68 1
33 72 1
33 75 1
33 77 1
34 43 1
34 51 1
34 58 1
34 64 1
34 69 1
34 73 1
34 76 1
34 78 1
34 79 1
35 36 1
35 37 1
35 38 1
35 39 1
35 40 1
35 41 1
35 42 1
35 43 1
36 37 1
36 38 1
36 39 1
36 40 1
36 41 1
36 42 1
36 43 1
36 44 1
37 38 1
37 39 1
37 40 1
37 41 1
37 42 1
37 43 1
37 45 1
37 52 1
38 39 1
38 40 1
38 41 1
38 42 1
38 43 1
38 46 1
38 53 1
38 59 1
39 40 1
39 41 1
39 42 1
39 43 1
39 47 1
39 54 1
39 60 1
39 65 1
40 41 1
40 42 1
40 43 1
40 48 1
40 55 1
40 61 1
40 66 1
40 70 1
41 42 1
41 43 1
41 49 1
41 56 1
41 62 1
41 67 1
41 71 1
41 74 1
42 43 1
42 50 1
42 57 1
42 63 1
42 68 1
42 72 1
42 75 1
42 77 1
43 51 1
43 58 1
43 64 1
43 69 1
43 73 1
43 76 1
43 78 1
43 79 1
44 45 1
44 46 1
44 47 1
44 48 1
44 49 1
44 50 1
44 51 1
45 46 1
45 47 1
45 48 1
45 49 1
45 50 1
45 51 1
45 52 1
46 47 1
46 48 1
46 49 1
46 50 1
46 51 1
46 53 1
46 59 1
47 48 1
47 49 1
47 50 1
47 51 1
47 54 1
47 60 1
47 65 1
48 49 1
48 50 1
48 51 1
48 55 1
48 61 1
48 66 1
48 70 1
49 50 1
49 51 1
49 56 1
49 62 1
49 67 1
49 71 1
49 74 1
50 51 1
50 57 1
50 63 1
50 68 1
50 72 1
50 75 1
50 77 1
51 58 1
51 64 1
51 69 1
51 73 1
51 76 1
51 78 1
51 79 1
52 53 1
52 54 1
52 55 1
52 56 1
52 57 1
52 58 1
53 54 1
53 55 1
53 56 1
53 57 1
53 58 1
53 59 1
54 55 1
54 56 1
54 57 1
54 58 1
54 60 1
54 65 1
55 56 1
55 57 1
55 58 1
55 61 1
55 66 1
55 70 1
56 57 1
56 58 1
56 62 1
56 67 1
56 71 1
56 74 1
57 58 1
57 63 1
57 68 1
57 72 1
57 75 1
57 77 1
58 64 1
58 69 1
58 73 1
58 76 1
58 78 1
58 79 1
59 60 1
59 61 1
59 62 1
59 63 1
59 64 1
60 61 1
60 62 1
60 63 1
60 64 1
60 65 1
61 62 1
61 63 1
61 64 1
61 66 1
61 70 1
62 63 1
62 64 1
62 67 1
62 71 1
62 74 1
63 64 1
63 68 1
63 72 1
63 75 1
63 77 1
64 69 1
64 73 1
64 76 1
64 78 1
64 79 1
65 66 1
65 67 1
65 68 1
65 69 1
66 67 1
66 68 1
66 69 1
66 70 1
67 68 1
67 69 1
67 71 1
67 74 1
68 69 1
68 72 1
68 75 1
68 77 1
69 73 1
69 76 1
69 78 1
69 79 1
70 71 1
70 72 1
70 73 1
71 72 1
71 73 1
71 74 1
72 73 1
72 75 1
72 77 1
73 76 1
73 78 1
73 79 1
74 75 1
74 76 1
75 76 1
75 77 1
76 78 1
76 79 1
77 78 1
78 79 1


==> anc/instances/benchmark/edgeExpansionBasic/grevlex-13.dat <==
92 741
1 2 1
1 15 1
1 16 1
1 17 1
1 18 1
1 19 1
1 20 1
1 21 1
1 22 1
1 23 1
1 24 1
1 25 1
1 26 1
2 3 1
2 27 1
2 28 1
2 29 1
2 30 1
2 31 1
2 32 1
2 33 1
2 34 1
2 35 1
2 36 1
2 37 1
3 4 1
3 15 1
3 38 1
3 39 1
3 40 1
3 41 1
3 42 1
3 43 1
3 44 1
3 45 1
3 46 1
3 47 1
4 5 1
4 16 1
4 27 1
4 48 1
4 49 1
4 50 1
4 51 1
4 52 1
4 53 1
4 54 1
4 55 1
4 56 1
5 6 1
5 17 1
5 28 1
5 38 1
5 57 1
5 58 1
5 59 1
5 60 1
5 61 1
5 62 1
5 63 1
5 64 1
6 7 1
6 18 1
6 29 1
6 39 1
6 48 1
6 65 1
6 66 1
6 67 1
6 68 1
6 69 1
6 70 1
6 71 1
7 8 1
7 19 1
7 30 1
7 40 1
7 49 1
7 57 1
7 72 1
7 73 1
7 74 1
7 75 1
7 76 1
7 77 1
8 9 1
8 20 1
8 31 1
8 41 1
8 50 1
8 58 1
8 65 1
8 78 1
8 79 1
8 80 1
8 81 1
8 82 1
9 10 1
9 21 1
9 32 1
9 42 1
9 51 1
9 59 1
9 66 1
9 72 1
9 83 1
9 84 1
9 85 1
9 86 1
10 11 1
10 22 1
10 33 1
10 43 1
10 52 1
10 60 1
10 67 1
10 73 1
10 78 1
10 87 1
10 88 1
10 89 1
11 12 1
11 23 1
11 34 1
11 44 1
11 53 1
11 61 1
11 68 1
11 74 1
11 79 1
11 83 1
11 90 1
11 91 1
12 13 1
12 24 1
12 35 1
12 45 1
12 54 1
12 62 1
12 69 1
12 75 1
12 80 1
12 84 1
12 87 1
12 92 1
13 14 1
13 25 1
13 36 1
13 46 1
13 55 1
13 63 1
13 70 1
13 76 1
13 81 1
13 85 1
13 88 1
13 90 1
14 26 1
14 37 1
14 47 1
14 56 1
14 64 1
14 71 1
14 77 1
14 82 1
14 86 1
14 89 1
14 91 1
14 92 1
15 16 1
15 17 1
15 18 1
15 19 1
15 20 1
15 21 1
15 22 1
15 23 1
15 24 1
15 25 1
15 26 1
16 17 1
16 18 1
16 19 1
16 20 1
16 21 1
16 22 1
16 23 1
16 24 1
16 25 1
16 26 1
16 27 1
17 18 1
17 19 1
17 20 1
17 21 1
17 22 1
17 23 1
17 24 1
17 25 1
17 26 1
17 28 1
17 38 1
18 19 1
18 20 1
18 21 1
18 22 1
18 23 1
18 24 1
18 25 1
18 26 1
18 29 1
18 39 1
18 48 1
19 20 1
19 21 1
19 22 1
19 23 1
19 24 1
19 25 1
19 26 1
19 30 1
19 40 1
19 49 1
19 57 1
20 21 1
20 22 1
20 23 1
20 24 1
20 25 1
20 26 1
20 31 1
20 41 1
20 50 1
20 58 1
20 65 1
21 22 1
21 23 1
21 24 1
21 25 1
21 26 1
21 32 1
21 42 1
21 51 1
21 59 1
21 66 1
21 72 1
22 23 1
22 24 1
22 25 1
22 26 1
22 33 1
22 43 1
22 52 1
22 60 1
22 67 1
22 73 1
22 78 1
23 24 1
23 25 1
23 26 1
23 34 1
23 44 1
23 53 1
23 61 1
23 68 1
23 74 1
23 79 1
23 83 1
24 25 1
24 26 1
24 35 1
24 45 1
24 54 1
24 62 1
24 69 1
24 75 1
24 80 1
24 84 1
24 87 1
25 26 1
25 36 1
25 46 1
25 55 1
25 63 1
25 70 1
25 76 1
25 81 1
25 85 1
25 88 1
25 90 1
26 37 1
26 47 1
26 56 1
26 64 1
26 71 1
26 77 1
26 82 1
26 86 1
26 89 1
26 91 1
26 92 1
27 28 1
27 29 1
27 30 1
27 31 1
27 32 1
27 33 1
27 34 1
27 35 1
27 36 1
27 37 1
28 29 1
28 30 1
28 31 1
28 32 1
28 33 1
28 34 1
28 35 1
28 36 1
28 37 1
28 38 1
29 30 1
29 31 1
29 32 1
29 33 1
29 34 1
29 35 1
29 36 1
29 37 1
29 39 1
29 48 1
30 31 1
30 32 1
30 33 1
30 34 1
30 35 1
30 36 1
30 37 1
30 40 1
30 49 1
30 57 1
31 32 1
31 33 1
31 34 1
31 35 1
31 36 1
31 37 1
31 41 1
31 50 1
31 58 1
31 65 1
32 33 1
32 34 1
32 35 1
32 36 1
32 37 1
32 42 1
32 51 1
32 59 1
32 66 1
32 72 1
33 34 1
33 35 1
33 36 1
33 37 1
33 43 1
33 52 1
33 60 1
33 67 1
33 73 1
33 78 1
34 35 1
34 36 1
34 37 1
34 44 1
34 53 1
34 61 1
34 68 1
34 74 1
34 79 1
34 83 1
35 36 1
35 37 1
35 45 1
35 54 1
35 62 1
35 69 1
35 75 1
35 80 1
35 84 1
35 87 1
36 37 1
36 46 1
36 55 1
36 63 1
36 70 1
36 76 1
36 81 1
36 85 1
36 88 1
36 90 1
37 47 1
37 56 1
37 64 1
37 71 1
37 77 1
37 82 1
37 86 1
37 89 1
37 91 1
37 92 1
38 39 1
38 40 1
38 41 1
38 42 1
38 43 1
38 44 1
38 45 1
38 46 1
38 47 1
39 40 1
39 41 1
39 42 1
39 43 1
39 44 1
39 45 1
39 46 1
39 47 1
39 48 1
40 41 1
40 42 1
40 43 1
40 44 1
40 45 1
40 46 1
40 47 1
40 49 1
40 57 1
41 42 1
41 43 1
41 44 1
41 45 1
41 46 1
41 47 1
41 50 1
41 58 1
41 65 1
42 43 1
42 44 1
42 45 1
42 46 1
42 47 1
42 51 1
42 59 1
42 66 1
42 72 1
43 44 1
43 45 1
43 46 1
43 47 1
43 52 1
43 60 1
43 67 1
43 73 1
43 78 1
44 45 1
44 46 1
44 47 1
44 53 1
44 61 1
44 68 1
44 74 1
44 79 1
44 83 1
45 46 1
45 47 1
45 54 1
45 62 1
45 69 1
45 75 1
45 80 1
45 84 1
45 87 1
46 47 1
46 55 1
46 63 1
46 70 1
46 76 1
46 81 1
46 85 1
46 88 1
46 90 1
47 56 1
47 64 1
47 71 1
47 77 1
47 82 1
47 86 1
47 89 1
47 91 1
47 92 1
48 49 1
48 50 1
48 51 1
48 52 1
48 53 1
48 54 1
48 55 1
48 56 1
49 50 1
49 51 1
49 52 1
49 53 1
49 54 1
49 55 1
49 56 1
49 57 1
50 51 1
50 52 1
50 53 1
50 54 1
50 55 1
50 56 1
50 58 1
50 65 1
51 52 1
51 53 1
51 54 1
51 55 1
51 56 1
51 59 1
51 66 1
51 72 1
52 53 1
52 54 1
52 55 1
52 56 1
52 60 1
52 67 1
52 73 1
52 78 1
53 54 1
53 55 1
53 56 1
53 61 1
53 68 1
53 74 1
53 79 1
53 83 1
54 55 1
54 56 1
54 62 1
54 69 1
54 75 1
54 80 1
54 84 1
54 87 1
55 56 1
55 63 1
55 70 1
55 76 1
55 81 1
55 85 1
55 88 1
55 90 1
56 64 1
56 71 1
56 77 1
56 82 1
56 86 1
56 89 1
56 91 1
56 92 1
57 58 1
57 59 1
57 60 1
57 61 1
57 62 1
57 63 1
57 64 1
58 59 1
58 60 1
58 61 1
58 62 1
58 63 1
58 64 1
58 65 1
59 60 1
59 61 1
59 62 1
59 63 1
59 64 1
59 66 1
59 72 1
60 61 1
60 62 1
60 63 1
60 64 1
60 67 1
60 73 1
60 78 1
61 62 1
61 63 1
61 64 1
61 68 1
61 74 1
61 79 1
61 83 1
62 63 1
62 64 1
62 69 1
62 75 1
62 80 1
62 84 1
62 87 1
63 64 1
63 70 1
63 76 1
63 81 1
63 85 1
63 88 1
63 90 1
64 71 1
64 77 1
64 82 1
64 86 1
64 89 1
64 91 1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 1
65 70 1
65 71 1
66 67 1
66 68 1
66 69 1
66 70 1
66 71 1
66 72 1
67 68 1
67 69 1
67 70 1
67 71 1
67 73 1
67 78 1
68 69 1
68 70 1
68 71 1
68 74 1
68 79 1
68 83 1
69 70 1
69 71 1
69 75 1
69 80 1
69 84 1
69 87 1
70 71 1
70 76 1
70 81 1
70 85 1
70 88 1
70 90 1
71 77 1
71 82 1
71 86 1
71 89 1
71 91 1
71 92 1
72 73 1
72 74 1
72 75 1
72 76 1
72 77 1
73 74 1
73 75 1
73 76 1
73 77 1
73 78 1
74 75 1
74 76 1
74 77 1
74 79 1
74 83 1
75 76 1
75 77 1
75 80 1
75 84 1
75 87 1
76 77 1
76 81 1
76 85 1
76 88 1
76 90 1
77 82 1
77 86 1
77 89 1
77 91 1
77 92 1
78 79 1
78 80 1
78 81 1
78 82 1
79 80 1
79 81 1
79 82 1
79 83 1
80 81 1
80 82 1
80 84 1
80 87 1
81 82 1
81 85 1
81 88 1
81 90 1
82 86 1
82 89 1
82 91 1
82 92 1
83 84 1
83 85 1
83 86 1
84 85 1
84 86 1
84 87 1
85 86 1
85 88 1
85 90 1
86 89 1
86 91 1
86 92 1
87 88 1
87 89 1
88 89 1
88 90 1
89 91 1
89 92 1
90 91 1
91 92 1


==> anc/instances/benchmark/edgeExpansionBasic/grevlex-14.dat <==
106 924
1 2 1
1 16 1
1 17 1
1 18 1
1 19 1
1 20 1
1 21 1
1 22 1
1 23 1
1 24 1
1 25 1
1 26 1
1 27 1
1 28 1
2 3 1
2 29 1
2 30 1
2 31 1
2 32 1
2 33 1
2 34 1
2 35 1
2 36 1
2 37 1
2 38 1
2 39 1
2 40 1
3 4 1
3 16 1
3 41 1
3 42 1
3 43 1
3 44 1
3 45 1
3 46 1
3 47 1
3 48 1
3 49 1
3 50 1
3 51 1
4 5 1
4 17 1
4 29 1
4 52 1
4 53 1
4 54 1
4 55 1
4 56 1
4 57 1
4 58 1
4 59 1
4 60 1
4 61 1
5 6 1
5 18 1
5 30 1
5 41 1
5 62 1
5 63 1
5 64 1
5 65 1
5 66 1
5 67 1
5 68 1
5 69 1
5 70 1
6 7 1
6 19 1
6 31 1
6 42 1
6 52 1
6 71 1
6 72 1
6 73 1
6 74 1
6 75 1
6 76 1
6 77 1
6 78 1
7 8 1
7 20 1
7 32 1
7 43 1
7 53 1
7 62 1
7 79 1
7 80 1
7 81 1
7 82 1
7 83 1
7 84 1
7 85 1
8 9 1
8 21 1
8 33 1
8 44 1
8 54 1
8 63 1
8 71 1
8 86 1
8 87 1
8 88 1
8 89 1
8 90 1
8 91 1
9 10 1
9 22 1
9 34 1
9 45 1
9 55 1
9 64 1
9 72 1
9 79 1
9 92 1
9 93 1
9 94 1
9 95 1
9 96 1
10 11 1
10 23 1
10 35 1
10 46 1
10 56 1
10 65 1
10 73 1
10 80 1
10 86 1
10 97 1
10 98 1
10 99 1
10 100 1
11 12 1
11 24 1
11 36 1
11 47 1
11 57 1
11 66 1
11 74 1
11 81 1
11 87 1
11 92 1
11 101 1
11 102 1
11 103 1
12 13 1
12 25 1
12 37 1
12 48 1
12 58 1
12 67 1
12 75 1
12 82 1
12 88 1
12 93 1
12 97 1
12 104 1
12 105 1
13 14 1
13 26 1
13 38 1
13 49 1
13 59 1
13 68 1
13 76 1
13 83 1
13 89 1
13 94 1
13 98 1
13 101 1
13 106 1
14 15 1
14 27 1
14 39 1
14 50 1
14 60 1
14 69 1
14 77 1
14 84 1
14 90 1
14 95 1
14 99 1
14 102 1
14 104 1
15 28 1
15 40 1
15 51 1
15 61 1
15 70 1
15 78 1
15 85 1
15 91 1
15 96 1
15 100 1
15 103 1
15 105 1
15 106 1
16 17 1
16 18 1
16 19 1
16 20 1
16 21 1
16 22 1
16 23 1
16 24 1
16 25 1
16 26 1
16 27 1
16 28 1
17 18 1
17 19 1
17 20 1
17 21 1
17 22 1
17 23 1
17 24 1
17 25 1
17 26 1
17 27 1
17 28 1
17 29 1
18 19 1
18 20 1
18 21 1
18 22 1
18 23 1
18 24 1
18 25 1
18 26 1
18 27 1
18 28 1
18 30 1
18 41 1
19 20 1
19 21 1
19 22 1
19 23 1
19 24 1
19 25 1
19 26 1
19 27 1
19 28 1
19 31 1
19 42 1
19 52 1
20 21 1
20 22 1
20 23 1
20 24 1
20 25 1
20 26 1
20 27 1
20 28 1
20 32 1
20 43 1
20 53 1
20 62 1
21 22 1
21 23 1
21 24 1
21 25 1
21 26 1
21 27 1
21 28 1
21 33 1
21 44 1
21 54 1
21 63 1
21 71 1
22 23 1
22 24 1
22 25 1
22 26 1
22 27 1
22 28 1
22 34 1
22 45 1
22 55 1
22 64 1
22 72 1
22 79 1
23 24 1
23 25 1
23 26 1
23 27 1
23 28 1
23 35 1
23 46 1
23 56 1
23 65 1
23 73 1
23 80 1
23 86 1
24 25 1
24 26 1
24 27 1
24 28 1
24 36 1
24 47 1
24 57 1
24 66 1
24 74 1
24 81 1
24 87 1
24 92 1
25 26 1
25 27 1
25 28 1
25 37 1
25 48 1
25 58 1
25 67 1
25 75 1
25 82 1
25 88 1
25 93 1
25 97 1
26 27 1
26 28 1
26 38 1
26 49 1
26 59 1
26 68 1
26 76 1
26 83 1
26 89 1
26 94 1
26 98 1
26 101 1
27 28 1
27 39 1
27 50 1
27 60 1
27 69 1
27 77 1
27 84 1
27 90 1
27 95 1
27 99 1
27 102 1
27 104 1
28 40 1
28 51 1
28 61 1
28 70 1
28 78 1
28 85 1
28 91 1
28 96 1
28 100 1
28 103 1
28 105 1
28 106 1
29 30 1
29 31 1
29 32 1
29 33 1
29 34 1
29 35 1
29 36 1
29 37 1
29 38 1
29 39 1
29 40 1
30 31 1
30 32 1
30 33 1
30 34 1
30 35 1
30 36 1
30 37 1
30 38 1
30 39 1
30 40 1
30 41 1
31 32 1
31 33 1
31 34 1
31 35 1
31 36 1
31 37 1
31 38 1
31 39 1
31 40 1
31 42 1
31 52 1
32 33 1
32 34 1
32 35 1
32 36 1
32 37 1
32 38 1
32 39 1
32 40 1
32 43 1
32 53 1
32 62 1
33 34 1
33 35 1
33 36 1
33 37 1
33 38 1
33 39 1
33 40 1
33 44 1
33 54 1
33 63 1
33 71 1
34 35 1
34 36 1
34 37 1
34 38 1
34 39 1
34 40 1
34 45 1
34 55 1
34 64 1
34 72 1
34 79 1
35 36 1
35 37 1
35 38 1
35 39 1
35 40 1
35 46 1
35 56 1
35 65 1
35 73 1
35 80 1
35 86 1
36 37 1
36 38 1
36 39 1
36 40 1
36 47 1
36 57 1
36 66 1
36 74 1
36 81 1
36 87 1
36 92 1
37 38 1
37 39 1
37 40 1
37 48 1
37 58 1
37 67 1
37 75 1
37 82 1
37 88 1
37 93 1
37 97 1
38 39 1
38 40 1
38 49 1
38 59 1
38 68 1
38 76 1
38 83 1
38 89 1
38 94 1
38 98 1
38 101 1
39 40 1
39 50 1
39 60 1
39 69 1
39 77 1
39 84 1
39 90 1
39 95 1
39 99 1
39 102 1
39 104 1
40 51 1
40 61 1
40 70 1
40 78 1
40 85 1
40 91 1
40 96 1
40 100 1
40 103 1
40 105 1
40 106 1
41 42 1
41 43 1
41 44 1
41 45 1
41 46 1
41 47 1
41 48 1
41 49 1
41 50 1
41 51 1
42 43 1
42 44 1
42 45 1
42 46 1
42 47 1
42 48 1
42 49 1
42 50 1
42 51 1
42 52 1
43 44 1
43 45 1
43 46 1
43 47 1
43 48 1
43 49 1
43 50 1
43 51 1
43 53 1
43 62 1
44 45 1
44 46 1
44 47 1
44 48 1
44 49 1
44 50 1
44 51 1
44 54 1
44 63 1
44 71 1
45 46 1
45 47 1
45 48 1
45 49 1
45 50 1
45 51 1
45 55 1
45 64 1
45 72 1
45 79 1
46 47 1
46 48 1
46 49 1
46 50 1
46 51 1
46 56 1
46 65 1
46 73 1
46 80 1
46 86 1
47 48 1
47 49 1
47 50 1
47 51 1
47 57 1
47 66 1
47 74 1
47 81 1
47 87 1
47 92 1
48 49 1
48 50 1
48 51 1
48 58 1
48 67 1
48 75 1
48 82 1
48 88 1
48 93 1
48 97 1
49 50 1
49 51 1
49 59 1
49 68 1
49 76 1
49 83 1
49 89 1
49 94 1
49 98 1
49 101 1
50 51 1
50 60 1
50 69 1
50 77 1
50 84 1
50 90 1
50 95 1
50 99 1
50 102 1
50 104 1
51 61 1
51 70 1
51 78 1
51 85 1
51 91 1
51 96 1
51 100 1
51 103 1
51 105 1
51 106 1
52 53 1
52 54 1
52 55 1
52 56 1
52 57 1
52 58 1
52 59 1
52 60 1
52 61 1
53 54 1
53 55 1
53 56 1
53 57 1
53 58 1
53 59 1
53 60 1
53 61 1
53 62 1
54 55 1
54 56 1
54 57 1
54 58 1
54 59 1
54 60 1
54 61 1
54 63 1
54 71 1
55 56 1
55 57 1
55 58 1
55 59 1
55 60 1
55 61 1
55 64 1
55 72 1
55 79 1
56 57 1
56 58 1
56 59 1
56 60 1
56 61 1
56 65 1
56 73 1
56 80 1
56 86 1
57 58 1
57 59 1
57 60 1
57 61 1
57 66 1
57 74 1
57 81 1
57 87 1
57 92 1
58 59 1
58 60 1
58 61 1
58 67 1
58 75 1
58 82 1
58 88 1
58 93 1
58 97 1
59 60 1
59 61 1
59 68 1
59 76 1
59 83 1
59 89 1
59 94 1
59 98 1
59 101 1
60 61 1
60 69 1
60 77 1
60 84 1
60 90 1
60 95 1
60 99 1
60 102 1
60 104 1
61 70 1
61 78 1
61 85 1
61 91 1
61 96 1
61 100 1
61 103 1
61 105 1
61 106 1
62 63 1
62 64 1
62 65 1
62 66 1
62 67 1
62 68 1
62 69 1
62 70 1
63 64 1
63 65 1
63 66 1
63 67 1
63 68 1
63 69 1
63 70 1
63 71 1
64 65 1
64 66 1
64 67 1
64 68 1
64 69 1
64 70 1
64 72 1
64 79 1
65 66 1
65 67 1
65 68 1
65 69 1
65 70 1
65 73 1
65 80 1
65 86 1
66 67 1
66 68 1
66 69 1
66 70 1
66 74 1
66 81 1
66 87 1
66 92 1
67 68 1
67 69 1
67 70 1
67 75 1
67 82 1
67 88 1
67 93 1
67 97 1
68 69 1
68 70 1
68 76 1
68 83 1
68 89 1
68 94 1
68 98 1
68 101 1
69 70 1
69 77 1
69 84 1
69 90 1
69 95 1
69 99 1
69 102 1
69 104 1
70 78 1
70 85 1
70 91 1
70 96 1
70 100 1
70 103 1
70 105 1
70 106 1
71 72 1
71 73 1
71 74 1
71 75 1
71 76 1
71 77 1
71 78 1
72 73 1
72 74 1
72 75 1
72 76 1
72 77 1
72 78 1
72 79 1
73 74 1
73 75 1
73 76 1
73 77 1
73 78 1
73 80 1
73 86 1
74 75 1
74 76 1
74 77 1
74 78 1
74 81 1
74 87 1
74 92 1
75 76 1
75 77 1
75 78 1
75 82 1
75 88 1
75 93 1
75 97 1
76 77 1
76 78 1
76 83 1
76 89 1
76 94 1
76 98 1
76 101 1
77 78 1
77 84 1
77 90 1
77 95 1
77 99 1
77 102 1
77 104 1
78 85 1
78 91 1
78 96 1
78 100 1
78 103 1
78 105 1
78 106 1
79 80 1
79 81 1
79 82 1
79 83 1
79 84 1
79 85 1
80 81 1
80 82 1
80 83 1
80 84 1
80 85 1
80 86 1
81 82 1
81 83 1
81 84 1
81 85 1
81 87 1
81 92 1
82 83 1
82 84 1
82 85 1
82 88 1
82 93 1
82 97 1
83 84 1
83 85 1
83 89 1
83 94 1
83 98 1
83 101 1
84 85 1
84 90 1
84 95 1
84 99 1
84 102 1
84 104 1
85 91 1
85 96 1
85 100 1
85 103 1
85 105 1
85 106 1
86 87 1
86 88 1
86 89 1
86 90 1
86 91 1
87 88 1
87 89 1
87 90 1
87 91 1
87 92 1
88 89 1
88 90 1
88 91 1
88 93 1
88 97 1
89 90 1
89 91 1
89 94 1
89 98 1
89 101 1
90 91 1
90 95 1
90 99 1
90 102 1
90 104 1
91 96 1
91 100 1
91 103 1
91 105 1
91 106 1
92 93 1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 1
93 96 1
93 97 1
94 95 1
94 96 1
94 98 1
94 101 1
95 96 1
95 99 1
95 102 1
95 104 1
96 100 1
96 103 1
96 105 1
96 106 1
97 98 1
97 99 1
97 100 1
98 99 1
98 100 1
98 101 1
99 100 1
99 102 1
99 104 1
100 103 1
100 105 1
100 106 1
101 102 1
101 103 1
102 103 1
102 104 1
103 105 1
103 106 1
104 105 1
105 106 1


==> anc/instances/benchmark/edgeExpansionBasic/grevlex-8.dat <==
37 176
1 2 1
1 10 1
1 11 1
1 12 1
1 13 1
1 14 1
1 15 1
1 16 1
2 3 1
2 17 1
2 18 1
2 19 1
2 20 1
2 21 1
2 22 1
3 4 1
3 10 1
3 23 1
3 24 1
3 25 1
3 26 1
3 27 1
4 5 1
4 11 1
4 17 1
4 28 1
4 29 1
4 30 1
4 31 1
5 6 1
5 12 1
5 18 1
5 23 1
5 32 1
5 33 1
5 34 1
6 7 1
6 13 1
6 19 1
6 24 1
6 28 1
6 35 1
6 36 1
7 8 1
7 14 1
7 20 1
7 25 1
7 29 1
7 32 1
7 37 1
8 9 1
8 15 1
8 21 1
8 26 1
8 30 1
8 33 1
8 35 1
9 16 1
9 22 1
9 27 1
9 31 1
9 34 1
9 36 1
9 37 1
10 11 1
10 12 1
10 13 1
10 14 1
10 15 1
10 16 1
11 12 1
11 13 1
11 14 1
11 15 1
11 16 1
11 17 1
12 13 1
12 14 1
12 15 1
12 16 1
12 18 1
12 23 1
13 14 1
13 15 1
13 16 1
13 19 1
13 24 1
13 28 1
14 15 1
14 16 1
14 20 1
14 25 1
14 29 1
14 32 1
15 16 1
15 21 1
15 26 1
15 30 1
15 33 1
15 35 1
16 22 1
16 27 1
16 31 1
16 34 1
16 36 1
16 37 1
17 18 1
17 19 1
17 20 1
17 21 1
17 22 1
18 19 1
18 20 1
18 21 1
18 22 1
18 23 1
19 20 1
19 21 1
19 22 1
19 24 1
19 28 1
20 21 1
20 22 1
20 25 1
20 29 1
20 32 1
21 22 1
21 26 1
21 30 1
21 33 1
21 35 1
22 27 1
22 31 1
22 34 1
22 36 1
22 37 1
23 24 1
23 25 1
23 26 1
23 27 1
24 25 1
24 26 1
24 27 1
24 28 1
25 26 1
25 27 1
25 29 1
25 32 1
26 27 1
26 30 1
26 33 1
26 35 1
27 31 1
27 34 1
27 36 1
27 37 1
28 29 1
28 30 1
28 31 1
29 30 1
29 31 1
29 32 1
30 31 1
30 33 1
30 35 1
31 34 1
31 36 1
31 37 1
32 33 1
32 34 1
33 34 1
33 35 1
34 36 1
34 37 1
35 36 1
36 37 1


==> anc/instances/benchmark/edgeExpansionBasic/grevlex-9.dat <==
46 249
1 2 1
1 11 1
1 12 1
1 13 1
1 14 1
1 15 1
1 16 1
1 17 1
1 18 1
2 3 1
2 19 1
2 20 1
2 21 1
2 22 1
2 23 1
2 24 1
2 25 1
3 4 1
3 11 1
3 26 1
3 27 1
3 28 1
3 29 1
3 30 1
3 31 1
4 5 1
4 12 1
4 19 1
4 32 1
4 33 1
4 34 1
4 35 1
4 36 1
5 6 1
5 13 1
5 20 1
5 26 1
5 37 1
5 38 1
5 39 1
5 40 1
6 7 1
6 14 1
6 21 1
6 27 1
6 32 1
6 41 1
6 42 1
6 43 1
7 8 1
7 15 1
7 22 1
7 28 1
7 33 1
7 37 1
7 44 1
7 45 1
8 9 1
8 16 1
8 23 1
8 29 1
8 34 1
8 38 1
8 41 1
8 46 1
9 10 1
9 17 1
9 24 1
9 30 1
9 35 1
9 39 1
9 42 1
9 44 1
10 18 1
10 25 1
10 31 1
10 36 1
10 40 1
10 43 1
10 45 1
10 46 1
11 12 1
11 13 1
11 14 1
11 15 1
11 16 1
11 17 1
11 18 1
12 13 1
12 14 1
12 15 1
12 16 1
12 17 1
12 18 1
12 19 1
13 14 1
13 15 1
13 16 1
13 17 1
13 18 1
13 20 1
13 26 1
14 15 1
14 16 1
14 17 1
14 18 1
14 21 1
14 27 1
14 32 1
15 16 1
15 17 1
15 18 1
15 22 1
15 28 1
15 33 1
15 37 1
16 17 1
16 18 1
16 23 1
16 29 1
16 34 1
16 38 1
16 41 1
17 18 1
17 24 1
17 30 1
17 35 1
17 39 1
17 42 1
17 44 1
18 25 1
18 31 1
18 36 1
18 40 1
18 43 1
18 45 1
18 46 1
19 20 1
19 21 1
19 22 1
19 23 1
19 24 1
19 25 1
20 21 1
20 22 1
20 23 1
20 24 1
20 25 1
20 26 1
21 22 1
21 23 1
21 24 1
21 25 1
21 27 1
21 32 1
22 23 1
22 24 1
22 25 1
22 28 1
22 33 1
22 37 1
23 24 1
23 25 1
23 29 1
23 34 1
23 38 1
23 41 1
24 25 1
24 30 1
24 35 1
24 39 1
24 42 1
24 44 1
25 31 1
25 36 1
25 40 1
25 43 1
25 45 1
25 46 1
26 27 1
26 28 1
26 29 1
26 30 1
26 31 1
27 28 1
27 29 1
27 30 1
27 31 1
27 32 1
28 29 1
28 30 1
28 31 1
28 33 1
28 37 1
29 30 1
29 31 1
29 34 1
29 38 1
29 41 1
30 31 1
30 35 1
30 39 1
30 42 1
30 44 1
31 36 1
31 40 1
31 43 1
31 45 1
31 46 1
32 33 1
32 34 1
32 35 1
32 36 1
33 34 1
33 35 1
33 36 1
33 37 1
34 35 1
34 36 1
34 38 1
34 41 1
35 36 1
35 39 1
35 42 1
35 44 1
36 40 1
36 43 1
36 45 1
36 46 1
37 38 1
37 39 1
37 40 1
38 39 1
38 40 1
38 41 1
39 40 1
39 42 1
39 44 1
40 43 1
40 45 1
40 46 1
41 42 1
41 43 1
42 43 1
42 44 1
43 45 1
43 46 1
44 45 1
45 46 1


==> anc/instances/benchmark/edgeExpansionBasic/grlex-10.dat <==
56 340
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
1 8 1
1 9 1
1 10 1
1 11 1
2 3 1
2 4 1
2 5 1
2 6 1
2 7 1
2 8 1
2 9 1
2 10 1
2 13 1
3 4 1
3 5 1
3 6 1
3 7 1
3 8 1
3 9 1
3 10 1
3 11 1
3 16 1
4 5 1
4 6 1
4 7 1
4 8 1
4 9 1
4 10 1
4 11 1
4 12 1
4 13 1
4 20 1
5 6 1
5 7 1
5 8 1
5 9 1
5 10 1
5 11 1
5 12 1
5 13 1
5 14 1
5 15 1
5 16 1
5 25 1
6 7 1
6 8 1
6 9 1
6 10 1
6 11 1
6 12 1
6 13 1
6 14 1
6 15 1
6 16 1
6 17 1
6 18 1
6 19 1
6 20 1
6 31 1
7 8 1
7 9 1
7 10 1
7 11 1
7 12 1
7 13 1
7 14 1
7 15 1
7 16 1
7 17 1
7 18 1
7 19 1
7 20 1
7 21 1
7 22 1
7 23 1
7 24 1
7 25 1
7 38 1
8 9 1
8 10 1
8 11 1
8 12 1
8 13 1
8 14 1
8 15 1
8 16 1
8 17 1
8 18 1
8 19 1
8 20 1
8 21 1
8 22 1
8 23 1
8 24 1
8 25 1
8 26 1
8 27 1
8 28 1
8 29 1
8 30 1
8 31 1
8 46 1
9 10 1
9 11 1
9 12 1
9 13 1
9 14 1
9 15 1
9 16 1
9 17 1
9 18 1
9 19 1
9 20 1
9 21 1
9 22 1
9 23 1
9 24 1
9 25 1
9 26 1
9 27 1
9 28 1
9 29 1
9 30 1
9 31 1
9 32 1
9 33 1
9 34 1
9 35 1
9 36 1
9 37 1
9 38 1
9 55 1
10 11 1
10 12 1
10 13 1
10 14 1
10 15 1
10 16 1
10 17 1
10 18 1
10 19 1
10 20 1
10 21 1
10 22 1
10 23 1
10 24 1
10 25 1
10 26 1
10 27 1
10 28 1
10 29 1
10 30 1
10 31 1
10 32 1
10 33 1
10 34 1
10 35 1
10 36 1
10 37 1
10 38 1
10 39 1
10 40 1
10 41 1
10 42 1
10 43 1
10 44 1
10 45 1
10 46 1
10 56 1
11 12 1
12 13 1
12 14 1
13 15 1
14 15 1
14 16 1
14 17 1
15 16 1
15 18 1
16 19 1
17 18 1
17 19 1
17 20 1
17 21 1
18 19 1
18 20 1
18 22 1
19 20 1
19 23 1
20 24 1
21 22 1
21 23 1
21 24 1
21 25 1
21 26 1
22 23 1
22 24 1
22 25 1
22 27 1
23 24 1
23 25 1
23 28 1
24 25 1
24 29 1
25 30 1
26 27 1
26 28 1
26 29 1
26 30 1
26 31 1
26 32 1
27 28 1
27 29 1
27 30 1
27 31 1
27 33 1
28 29 1
28 30 1
28 31 1
28 34 1
29 30 1
29 31 1
29 35 1
30 31 1
30 36 1
31 37 1
32 33 1
32 34 1
32 35 1
32 36 1
32 37 1
32 38 1
32 39 1
33 34 1
33 35 1
33 36 1
33 37 1
33 38 1
33 40 1
34 35 1
34 36 1
34 37 1
34 38 1
34 41 1
35 36 1
35 37 1
35 38 1
35 42 1
36 37 1
36 38 1
36 43 1
37 38 1
37 44 1
38 45 1
39 40 1
39 41 1
39 42 1
39 43 1
39 44 1
39 45 1
39 46 1
39 47 1
40 41 1
40 42 1
40 43 1
40 44 1
40 45 1
40 46 1
40 48 1
41 42 1
41 43 1
41 44 1
41 45 1
41 46 1
41 49 1
42 43 1
42 44 1
42 45 1
42 46 1
42 50 1
43 44 1
43 45 1
43 46 1
43 51 1
44 45 1
44 46 1
44 52 1
45 46 1
45 53 1
46 54 1
47 48 1
47 49 1
47 50 1
47 51 1
47 52 1
47 53 1
47 54 1
47 55 1
47 56 1
48 49 1
48 50 1
48 51 1
48 52 1
48 53 1
48 54 1
48 55 1
48 56 1
49 50 1
49 51 1
49 52 1
49 53 1
49 54 1
49 55 1
49 56 1
50 51 1
50 52 1
50 53 1
50 54 1
50 55 1
50 56 1
51 52 1
51 53 1
51 54 1
51 55 1
51 56 1
52 53 1
52 54 1
52 55 1
52 56 1
53 54 1
53 55 1
53 56 1
54 55 1
54 56 1
55 56 1


==> anc/instances/benchmark/edgeExpansionBasic/grlex-11.dat <==
67 451
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
1 8 1
1 9 1
1 10 1
1 11 1
1 12 1
2 3 1
2 4 1
2 5 1
2 6 1
2 7 1
2 8 1
2 9 1
2 10 1
2 11 1
2 14 1
3 4 1
3 5 1
3 6 1
3 7 1
3 8 1
3 9 1
3 10 1
3 11 1
3 12 1
3 17 1
4 5 1
4 6 1
4 7 1
4 8 1
4 9 1
4 10 1
4 11 1
4 12 1
4 13 1
4 14 1
4 21 1
5 6 1
5 7 1
5 8 1
5 9 1
5 10 1
5 11 1
5 12 1
5 13 1
5 14 1
5 15 1
5 16 1
5 17 1
5 26 1
6 7 1
6 8 1
6 9 1
6 10 1
6 11 1
6 12 1
6 13 1
6 14 1
6 15 1
6 16 1
6 17 1
6 18 1
6 19 1
6 20 1
6 21 1
6 32 1
7 8 1
7 9 1
7 10 1
7 11 1
7 12 1
7 13 1
7 14 1
7 15 1
7 16 1
7 17 1
7 18 1
7 19 1
7 20 1
7 21 1
7 22 1
7 23 1
7 24 1
7 25 1
7 26 1
7 39 1
8 9 1
8 10 1
8 11 1
8 12 1
8 13 1
8 14 1
8 15 1
8 16 1
8 17 1
8 18 1
8 19 1
8 20 1
8 21 1
8 22 1
8 23 1
8 24 1
8 25 1
8 26 1
8 27 1
8 28 1
8 29 1
8 30 1
8 31 1
8 32 1
8 47 1
9 10 1
9 11 1
9 12 1
9 13 1
9 14 1
9 15 1
9 16 1
9 17 1
9 18 1
9 19 1
9 20 1
9 21 1
9 22 1
9 23 1
9 24 1
9 25 1
9 26 1
9 27 1
9 28 1
9 29 1
9 30 1
9 31 1
9 32 1
9 33 1
9 34 1
9 35 1
9 36 1
9 37 1
9 38 1
9 39 1
9 56 1
10 11 1
10 12 1
10 13 1
10 14 1
10 15 1
10 16 1
10 17 1
10 18 1
10 19 1
10 20 1
10 21 1
10 22 1
10 23 1
10 24 1
10 25 1
10 26 1
10 27 1
10 28 1
10 29 1
10 30 1
10 31 1
10 32 1
10 33 1
10 34 1
10 35 1
10 36 1
10 37 1
10 38 1
10 39 1
10 40 1
10 41 1
10 42 1
10 43 1
10 44 1
10 45 1
10 46 1
10 47 1
10 66 1
11 12 1
11 13 1
11 14 1
11 15 1
11 16 1
11 17 1
11 18 1
11 19 1
11 20 1
11 21 1
11 22 1
11 23 1
11 24 1
11 25 1
11 26 1
11 27 1
11 28 1
11 29 1
11 30 1
11 31 1
11 32 1
11 33 1
11 34 1
11 35 1
11 36 1
11 37 1
11 38 1
11 39 1
11 40 1
11 41 1
11 42 1
11 43 1
11 44 1
11 45 1
11 46 1
11 47 1
11 48 1
11 49 1
11 50 1
11 51 1
11 52 1
11 53 1
11 54 1
11 55 1
11 56 1
11 67 1
12 13 1
13 14 1
13 15 1
14 16 1
15 16 1
15 17 1
15 18 1
16 17 1
16 19 1
17 20 1
18 19 1
18 20 1
18 21 1
18 22 1
19 20 1
19 21 1
19 23 1
20 21 1
20 24 1
21 25 1
22 23 1
22 24 1
22 25 1
22 26 1
22 27 1
23 24 1
23 25 1
23 26 1
23 28 1
24 25 1
24 26 1
24 29 1
25 26 1
25 30 1
26 31 1
27 28 1
27 29 1
27 30 1
27 31 1
27 32 1
27 33 1
28 29 1
28 30 1
28 31 1
28 32 1
28 34 1
29 30 1
29 31 1
29 32 1
29 35 1
30 31 1
30 32 1
30 36 1
31 32 1
31 37 1
32 38 1
33 34 1
33 35 1
33 36 1
33 37 1
33 38 1
33 39 1
33 40 1
34 35 1
34 36 1
34 37 1
34 38 1
34 39 1
34 41 1
35 36 1
35 37 1
35 38 1
35 39 1
35 42 1
36 37 1
36 38 1
36 39 1
36 43 1
37 38 1
37 39 1
37 44 1
38 39 1
38 45 1
39 46 1
40 41 1
40 42 1
40 43 1
40 44 1
40 45 1
40 46 1
40 47 1
40 48 1
41 42 1
41 43 1
41 44 1
41 45 1
41 46 1
41 47 1
41 49 1
42 43 1
42 44 1
42 45 1
42 46 1
42 47 1
42 50 1
43 44 1
43 45 1
43 46 1
43 47 1
43 51 1
44 45 1
44 46 1
44 47 1
44 52 1
45 46 1
45 47 1
45 53 1
46 47 1
46 54 1
47 55 1
48 49 1
48 50 1
48 51 1
48 52 1
48 53 1
48 54 1
48 55 1
48 56 1
48 57 1
49 50 1
49 51 1
49 52 1
49 53 1
49 54 1
49 55 1
49 56 1
49 58 1
50 51 1
50 52 1
50 53 1
50 54 1
50 55 1
50 56 1
50 59 1
51 52 1
51 53 1
51 54 1
51 55 1
51 56 1
51 60 1
52 53 1
52 54 1
52 55 1
52 56 1
52 61 1
53 54 1
53 55 1
53 56 1
53 62 1
54 55 1
54 56 1
54 63 1
55 56 1
55 64 1
56 65 1
57 58 1
57 59 1
57 60 1
57 61 1
57 62 1
57 63 1
57 64 1
57 65 1
57 66 1
57 67 1
58 59 1
58 60 1
58 61 1
58 62 1
58 63 1
58 64 1
58 65 1
58 66 1
58 67 1
59 60 1
59 61 1
59 62 1
59 63 1
59 64 1
59 65 1
59 66 1
59 67 1
60 61 1
60 62 1
60 63 1
60 64 1
60 65 1
60 66 1
60 67 1
61 62 1
61 63 1
61 64 1
61 65 1
61 66 1
61 67 1
62 63 1
62 64 1
62 65 1
62 66 1
62 67 1
63 64 1
63 65 1
63 66 1
63 67 1
64 65 1
64 66 1
64 67 1
65 66 1
65 67 1
66 67 1


==> anc/instances/benchmark/edgeExpansionBasic/grlex-12.dat <==
79 584
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
1 8 1
1 9 1
1 10 1
1 11 1
1 12 1
1 13 1
2 3 1
2 4 1
2 5 1
2 6 1
2 7 1
2 8 1
2 9 1
2 10 1
2 11 1
2 12 1
2 15 1
3 4 1
3 5 1
3 6 1
3 7 1
3 8 1
3 9 1
3 10 1
3 11 1
3 12 1
3 13 1
3 18 1
4 5 1
4 6 1
4 7 1
4 8 1
4 9 1
4 10 1
4 11 1
4 12 1
4 13 1
4 14 1
4 15 1
4 22 1
5 6 1
5 7 1
5 8 1
5 9 1
5 10 1
5 11 1
5 12 1
5 13 1
5 14 1
5 15 1
5 16 1
5 17 1
5 18 1
5 27 1
6 7 1
6 8 1
6 9 1
6 10 1
6 11 1
6 12 1
6 13 1
6 14 1
6 15 1
6 16 1
6 17 1
6 18 1
6 19 1
6 20 1
6 21 1
6 22 1
6 33 1
7 8 1
7 9 1
7 10 1
7 11 1
7 12 1
7 13 1
7 14 1
7 15 1
7 16 1
7 17 1
7 18 1
7 19 1
7 20 1
7 21 1
7 22 1
7 23 1
7 24 1
7 25 1
7 26 1
7 27 1
7 40 1
8 9 1
8 10 1
8 11 1
8 12 1
8 13 1
8 14 1
8 15 1
8 16 1
8 17 1
8 18 1
8 19 1
8 20 1
8 21 1
8 22 1
8 23 1
8 24 1
8 25 1
8 26 1
8 27 1
8 28 1
8 29 1
8 30 1
8 31 1
8 32 1
8 33 1
8 48 1
9 10 1
9 11 1
9 12 1
9 13 1
9 14 1
9 15 1
9 16 1
9 17 1
9 18 1
9 19 1
9 20 1
9 21 1
9 22 1
9 23 1
9 24 1
9 25 1
9 26 1
9 27 1
9 28 1
9 29 1
9 30 1
9 31 1
9 32 1
9 33 1
9 34 1
9 35 1
9 36 1
9 37 1
9 38 1
9 39 1
9 40 1
9 57 1
10 11 1
10 12 1
10 13 1
10 14 1
10 15 1
10 16 1
10 17 1
10 18 1
10 19 1
10 20 1
10 21 1
10 22 1
10 23 1
10 24 1
10 25 1
10 26 1
10 27 1
10 28 1
10 29 1
10 30 1
10 31 1
10 32 1
10 33 1
10 34 1
10 35 1
10 36 1
10 37 1
10 38 1
10 39 1
10 40 1
10 41 1
10 42 1
10 43 1
10 44 1
10 45 1
10 46 1
10 47 1
10 48 1
10 67 1
11 12 1
11 13 1
11 14 1
11 15 1
11 16 1
11 17 1
11 18 1
11 19 1
11 20 1
11 21 1
11 22 1
11 23 1
11 24 1
11 25 1
11 26 1
11 27 1
11 28 1
11 29 1
11 30 1
11 31 1
11 32 1
11 33 1
11 34 1
11 35 1
11 36 1
11 37 1
11 38 1
11 39 1
11 40 1
11 41 1
11 42 1
11 43 1
11 44 1
11 45 1
11 46 1
11 47 1
11 48 1
11 49 1
11 50 1
11 51 1
11 52 1
11 53 1
11 54 1
11 55 1
11 56 1
11 57 1
11 78 1
12 13 1
12 14 1
12 15 1
12 16 1
12 17 1
12 18 1
12 19 1
12 20 1
12 21 1
12 22 1
12 23 1
12 24 1
12 25 1
12 26 1
12 27 1
12 28 1
12 29 1
12 30 1
12 31 1
12 32 1
12 33 1
12 34 1
12 35 1
12 36 1
12 37 1
12 38 1
12 39 1
12 40 1
12 41 1
12 42 1
12 43 1
12 44 1
12 45 1
12 46 1
12 47 1
12 48 1
12 49 1
12 50 1
12 51 1
12 52 1
12 53 1
12 54 1
12 55 1
12 56 1
12 57 1
12 58 1
12 59 1
12 60 1
12 61 1
12 62 1
12 63 1
12 64 1
12 65 1
12 66 1
12 67 1
12 79 1
13 14 1
14 15 1
14 16 1
15 17 1
16 17 1
16 18 1
16 19 1
17 18 1
17 20 1
18 21 1
19 20 1
19 21 1
19 22 1
19 23 1
20 21 1
20 22 1
20 24 1
21 22 1
21 25 1
22 26 1
23 24 1
23 25 1
23 26 1
23 27 1
23 28 1
24 25 1
24 26 1
24 27 1
24 29 1
25 26 1
25 27 1
25 30 1
26 27 1
26 31 1
27 32 1
28 29 1
28 30 1
28 31 1
28 32 1
28 33 1
28 34 1
29 30 1
29 31 1
29 32 1
29 33 1
29 35 1
30 31 1
30 32 1
30 33 1
30 36 1
31 32 1
31 33 1
31 37 1
32 33 1
32 38 1
33 39 1
34 35 1
34 36 1
34 37 1
34 38 1
34 39 1
34 40 1
34 41 1
35 36 1
35 37 1
35 38 1
35 39 1
35 40 1
35 42 1
36 37 1
36 38 1
36 39 1
36 40 1
36 43 1
37 38 1
37 39 1
37 40 1
37 44 1
38 39 1
38 40 1
38 45 1
39 40 1
39 46 1
40 47 1
41 42 1
41 43 1
41 44 1
41 45 1
41 46 1
41 47 1
41 48 1
41 49 1
42 43 1
42 44 1
42 45 1
42 46 1
42 47 1
42 48 1
42 50 1
43 44 1
43 45 1
43 46 1
43 47 1
43 48 1
43 51 1
44 45 1
44 46 1
44 47 1
44 48 1
44 52 1
45 46 1
45 47 1
45 48 1
45 53 1
46 47 1
46 48 1
46 54 1
47 48 1
47 55 1
48 56 1
49 50 1
49 51 1
49 52 1
49 53 1
49 54 1
49 55 1
49 56 1
49 57 1
49 58 1
50 51 1
50 52 1
50 53 1
50 54 1
50 55 1
50 56 1
50 57 1
50 59 1
51 52 1
51 53 1
51 54 1
51 55 1
51 56 1
51 57 1
51 60 1
52 53 1
52 54 1
52 55 1
52 56 1
52 57 1
52 61 1
53 54 1
53 55 1
53 56 1
53 57 1
53 62 1
54 55 1
54 56 1
54 57 1
54 63 1
55 56 1
55 57 1
55 64 1
56 57 1
56 65 1
57 66 1
58 59 1
58 60 1
58 61 1
58 62 1
58 63 1
58 64 1
58 65 1
58 66 1
58 67 1
58 68 1
59 60 1
59 61 1
59 62 1
59 63 1
59 64 1
59 65 1
59 66 1
59 67 1
59 69 1
60 61 1
60 62 1
60 63 1
60 64 1
60 65 1
60 66 1
60 67 1
60 70 1
61 62 1
61 63 1
61 64 1
61 65 1
61 66 1
61 67 1
61 71 1
62 63 1
62 64 1
62 65 1
62 66 1
62 67 1
62 72 1
63 64 1
63 65 1
63 66 1
63 67 1
63 73 1
64 65 1
64 66 1
64 67 1
64 74 1
65 66 1
65 67 1
65 75 1
66 67 1
66 76 1
67 77 1
68 69 1
68 70 1
68 71 1
68 72 1
68 73 1
68 74 1
68 75 1
68 76 1
68 77 1
68 78 1
68 79 1
69 70 1
69 71 1
69 72 1
69 73 1
69 74 1
69 75 1
69 76 1
69 77 1
69 78 1
69 79 1
70 71 1
70 72 1
70 73 1
70 74 1
70 75 1
70 76 1
70 77 1
70 78 1
70 79 1
71 72 1
71 73 1
71 74 1
71 75 1
71 76 1
71 77 1
71 78 1
71 79 1
72 73 1
72 74 1
72 75 1
72 76 1
72 77 1
72 78 1
72 79 1
73 74 1
73 75 1
73 76 1
73 77 1
73 78 1
73 79 1
74 75 1
74 76 1
74 77 1
74 78 1
74 79 1
75 76 1
75 77 1
75 78 1
75 79 1
76 77 1
76 78 1
76 79 1
77 78 1
77 79 1
78 79 1


==> anc/instances/benchmark/edgeExpansionBasic/grlex-13.dat <==
92 741
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
1 8 1
1 9 1
1 10 1
1 11 1
1 12 1
1 13 1
1 14 1
2 3 1
2 4 1
2 5 1
2 6 1
2 7 1
2 8 1
2 9 1
2 10 1
2 11 1
2 12 1
2 13 1
2 16 1
3 4 1
3 5 1
3 6 1
3 7 1
3 8 1
3 9 1
3 10 1
3 11 1
3 12 1
3 13 1
3 14 1
3 19 1
4 5 1
4 6 1
4 7 1
4 8 1
4 9 1
4 10 1
4 11 1
4 12 1
4 13 1
4 14 1
4 15 1
4 16 1
4 23 1
5 6 1
5 7 1
5 8 1
5 9 1
5 10 1
5 11 1
5 12 1
5 13 1
5 14 1
5 15 1
5 16 1
5 17 1
5 18 1
5 19 1
5 28 1
6 7 1
6 8 1
6 9 1
6 10 1
6 11 1
6 12 1
6 13 1
6 14 1
6 15 1
6 16 1
6 17 1
6 18 1
6 19 1
6 20 1
6 21 1
6 22 1
6 23 1
6 34 1
7 8 1
7 9 1
7 10 1
7 11 1
7 12 1
7 13 1
7 14 1
7 15 1
7 16 1
7 17 1
7 18 1
7 19 1
7 20 1
7 21 1
7 22 1
7 23 1
7 24 1
7 25 1
7 26 1
7 27 1
7 28 1
7 41 1
8 9 1
8 10 1
8 11 1
8 12 1
8 13 1
8 14 1
8 15 1
8 16 1
8 17 1
8 18 1
8 19 1
8 20 1
8 21 1
8 22 1
8 23 1
8 24 1
8 25 1
8 26 1
8 27 1
8 28 1
8 29 1
8 30 1
8 31 1
8 32 1
8 33 1
8 34 1
8 49 1
9 10 1
9 11 1
9 12 1
9 13 1
9 14 1
9 15 1
9 16 1
9 17 1
9 18 1
9 19 1
9 20 1
9 21 1
9 22 1
9 23 1
9 24 1
9 25 1
9 26 1
9 27 1
9 28 1
9 29 1
9 30 1
9 31 1
9 32 1
9 33 1
9 34 1
9 35 1
9 36 1
9 37 1
9 38 1
9 39 1
9 40 1
9 41 1
9 58 1
10 11 1
10 12 1
10 13 1
10 14 1
10 15 1
10 16 1
10 17 1
10 18 1
10 19 1
10 20 1
10 21 1
10 22 1
10 23 1
10 24 1
10 25 1
10 26 1
10 27 1
10 28 1
10 29 1
10 30 1
10 31 1
10 32 1
10 33 1
10 34 1
10 35 1
10 36 1
10 37 1
10 38 1
10 39 1
10 40 1
10 41 1
10 42 1
10 43 1
10 44 1
10 45 1
10 46 1
10 47 1
10 48 1
10 49 1
10 68 1
11 12 1
11 13 1
11 14 1
11 15 1
11 16 1
11 17 1
11 18 1
11 19 1
11 20 1
11 21 1
11 22 1
11 23 1
11 24 1
11 25 1
11 26 1
11 27 1
11 28 1
11 29 1
11 30 1
11 31 1
11 32 1
11 33 1
11 34 1
11 35 1
11 36 1
11 37 1
11 38 1
11 39 1
11 40 1
11 41 1
11 42 1
11 43 1
11 44 1
11 45 1
11 46 1
11 47 1
11 48 1
11 49 1
11 50 1
11 51 1
11 52 1
11 53 1
11 54 1
11 55 1
11 56 1
11 57 1
11 58 1
11 79 1
12 13 1
12 14 1
12 15 1
12 16 1
12 17 1
12 18 1
12 19 1
12 20 1
12 21 1
12 22 1
12 23 1
12 24 1
12 25 1
12 26 1
12 27 1
12 28 1
12 29 1
12 30 1
12 31 1
12 32 1
12 33 1
12 34 1
12 35 1
12 36 1
12 37 1
12 38 1
12 39 1
12 40 1
12 41 1
12 42 1
12 43 1
12 44 1
12 45 1
12 46 1
12 47 1
12 48 1
12 49 1
12 50 1
12 51 1
12 52 1
12 53 1
12 54 1
12 55 1
12 56 1
12 57 1
12 58 1
12 59 1
12 60 1
12 61 1
12 62 1
12 63 1
12 64 1
12 65 1
12 66 1
12 67 1
12 68 1
12 91 1
13 14 1
13 15 1
13 16 1
13 17 1
13 18 1
13 19 1
13 20 1
13 21 1
13 22 1
13 23 1
13 24 1
13 25 1
13 26 1
13 27 1
13 28 1
13 29 1
13 30 1
13 31 1
13 32 1
13 33 1
13 34 1
13 35 1
13 36 1
13 37 1
13 38 1
13 39 1
13 40 1
13 41 1
13 42 1
13 43 1
13 44 1
13 45 1
13 46 1
13 47 1
13 48 1
13 49 1
13 50 1
13 51 1
13 52 1
13 53 1
13 54 1
13 55 1
13 56 1
13 57 1
13 58 1
13 59 1
13 60 1
13 61 1
13 62 1
13 63 1
13 64 1
13 65 1
13 66 1
13 67 1
13 68 1
13 69 1
13 70 1
13 71 1
13 72 1
13 73 1
13 74 1
13 75 1
13 76 1
13 77 1
13 78 1
13 79 1
13 92 1
14 15 1
15 16 1
15 17 1
16 18 1
17 18 1
17 19 1
17 20 1
18 19 1
18 21 1
19 22 1
20 21 1
20 22 1
20 23 1
20 24 1
21 22 1
21 23 1
21 25 1
22 23 1
22 26 1
23 27 1
24 25 1
24 26 1
24 27 1
24 28 1
24 29 1
25 26 1
25 27 1
25 28 1
25 30 1
26 27 1
26 28 1
26 31 1
27 28 1
27 32 1
28 33 1
29 30 1
29 31 1
29 32 1
29 33 1
29 34 1
29 35 1
30 31 1
30 32 1
30 33 1
30 34 1
30 36 1
31 32 1
31 33 1
31 34 1
31 37 1
32 33 1
32 34 1
32 38 1
33 34 1
33 39 1
34 40 1
35 36 1
35 37 1
35 38 1
35 39 1
35 40 1
35 41 1
35 42 1
36 37 1
36 38 1
36 39 1
36 40 1
36 41 1
36 43 1
37 38 1
37 39 1
37 40 1
37 41 1
37 44 1
38 39 1
38 40 1
38 41 1
38 45 1
39 40 1
39 41 1
39 46 1
40 41 1
40 47 1
41 48 1
42 43 1
42 44 1
42 45 1
42 46 1
42 47 1
42 48 1
42 49 1
42 50 1
43 44 1
43 45 1
43 46 1
43 47 1
43 48 1
43 49 1
43 51 1
44 45 1
44 46 1
44 47 1
44 48 1
44 49 1
44 52 1
45 46 1
45 47 1
45 48 1
45 49 1
45 53 1
46 47 1
46 48 1
46 49 1
46 54 1
47 48 1
47 49 1
47 55 1
48 49 1
48 56 1
49 57 1
50 51 1
50 52 1
50 53 1
50 54 1
50 55 1
50 56 1
50 57 1
50 58 1
50 59 1
51 52 1
51 53 1
51 54 1
51 55 1
51 56 1
51 57 1
51 58 1
51 60 1
52 53 1
52 54 1
52 55 1
52 56 1
52 57 1
52 58 1
52 61 1
53 54 1
53 55 1
53 56 1
53 57 1
53 58 1
53 62 1
54 55 1
54 56 1
54 57 1
54 58 1
54 63 1
55 56 1
55 57 1
55 58 1
55 64 1
56 57 1
56 58 1
56 65 1
57 58 1
57 66 1
58 67 1
59 60 1
59 61 1
59 62 1
59 63 1
59 64 1
59 65 1
59 66 1
59 67 1
59 68 1
59 69 1
60 61 1
60 62 1
60 63 1
60 64 1
60 65 1
60 66 1
60 67 1
60 68 1
60 70 1
61 62 1
61 63 1
61 64 1
61 65 1
61 66 1
61 67 1
61 68 1
61 71 1
62 63 1
62 64 1
62 65 1
62 66 1
62 67 1
62 68 1
62 72 1
63 64 1
63 65 1
63 66 1
63 67 1
63 68 1
63 73 1
64 65 1
64 66 1
64 67 1
64 68 1
64 74 1
65 66 1
65 67 1
65 68 1
65 75 1
66 67 1
66 68 1
66 76 1
67 68 1
67 77 1
68 78 1
69 70 1
69 71 1
69 72 1
69 73 1
69 74 1
69 75 1
69 76 1
69 77 1
69 78 1
69 79 1
69 80 1
70 71 1
70 72 1
70 73 1
70 74 1
70 75 1
70 76 1
70 77 1
70 78 1
70 79 1
70 81 1
71 72 1
71 73 1
71 74 1
71 75 1
71 76 1
71 77 1
71 78 1
71 79 1
71 82 1
72 73 1
72 74 1
72 75 1
72 76 1
72 77 1
72 78 1
72 79 1
72 83 1
73 74 1
73 75 1
73 76 1
73 77 1
73 78 1
73 79 1
73 84 1
74 75 1
74 76 1
74 77 1
74 78 1
74 79 1
74 85 1
75 76 1
75 77 1
75 78 1
75 79 1
75 86 1
76 77 1
76 78 1
76 79 1
76 87 1
77 78 1
77 79 1
77 88 1
78 79 1
78 89 1
79 90 1
80 81 1
80 82 1
80 83 1
80 84 1
80 85 1
80 86 1
80 87 1
80 88 1
80 89 1
80 90 1
80 91 1
80 92 1
81 82 1
81 83 1
81 84 1
81 85 1
81 86 1
81 87 1
81 88 1
81 89 1
81 90 1
81 91 1
81 92 1
82 83 1
82 84 1
82 85 1
82 86 1
82 87 1
82 88 1
82 89 1
82 90 1
82 91 1
82 92 1
83 84 1
83 85 1
83 86 1
83 87 1
83 88 1
83 89 1
83 90 1
83 91 1
83 92 1
84 85 1
84 86 1
84 87 1
84 88 1
84 89 1
84 90 1
84 91 1
84 92 1
85 86 1
85 87 1
85 88 1
85 89 1
85 90 1
85 91 1
85 92 1
86 87 1
86 88 1
86 89 1
86 90 1
86 91 1
86 92 1
87 88 1
87 89 1
87 90 1
87 91 1
87 92 1
88 89 1
88 90 1
88 91 1
88 92 1
89 90 1
89 91 1
89 92 1
90 91 1
90 92 1
91 92 1


==> anc/instances/benchmark/edgeExpansionBasic/grlex-14.dat <==
106 924
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
1 8 1
1 9 1
1 10 1
1 11 1
1 12 1
1 13 1
1 14 1
1 15 1
2 3 1
2 4 1
2 5 1
2 6 1
2 7 1
2 8 1
2 9 1
2 10 1
2 11 1
2 12 1
2 13 1
2 14 1
2 17 1
3 4 1
3 5 1
3 6 1
3 7 1
3 8 1
3 9 1
3 10 1
3 11 1
3 12 1
3 13 1
3 14 1
3 15 1
3 20 1
4 5 1
4 6 1
4 7 1
4 8 1
4 9 1
4 10 1
4 11 1
4 12 1
4 13 1
4 14 1
4 15 1
4 16 1
4 17 1
4 24 1
5 6 1
5 7 1
5 8 1
5 9 1
5 10 1
5 11 1
5 12 1
5 13 1
5 14 1
5 15 1
5 16 1
5 17 1
5 18 1
5 19 1
5 20 1
5 29 1
6 7 1
6 8 1
6 9 1
6 10 1
6 11 1
6 12 1
6 13 1
6 14 1
6 15 1
6 16 1
6 17 1
6 18 1
6 19 1
6 20 1
6 21 1
6 22 1
6 23 1
6 24 1
6 35 1
7 8 1
7 9 1
7 10 1
7 11 1
7 12 1
7 13 1
7 14 1
7 15 1
7 16 1
7 17 1
7 18 1
7 19 1
7 20 1
7 21 1
7 22 1
7 23 1
7 24 1
7 25 1
7 26 1
7 27 1
7 28 1
7 29 1
7 42 1
8 9 1
8 10 1
8 11 1
8 12 1
8 13 1
8 14 1
8 15 1
8 16 1
8 17 1
8 18 1
8 19 1
8 20 1
8 21 1
8 22 1
8 23 1
8 24 1
8 25 1
8 26 1
8 27 1
8 28 1
8 29 1
8 30 1
8 31 1
8 32 1
8 33 1
8 34 1
8 35 1
8 50 1
9 10 1
9 11 1
9 12 1
9 13 1
9 14 1
9 15 1
9 16 1
9 17 1
9 18 1
9 19 1
9 20 1
9 21 1
9 22 1
9 23 1
9 24 1
9 25 1
9 26 1
9 27 1
9 28 1
9 29 1
9 30 1
9 31 1
9 32 1
9 33 1
9 34 1
9 35 1
9 36 1
9 37 1
9 38 1
9 39 1
9 40 1
9 41 1
9 42 1
9 59 1
10 11 1
10 12 1
10 13 1
10 14 1
10 15 1
10 16 1
10 17 1
10 18 1
10 19 1
10 20 1
10 21 1
10 22 1
10 23 1
10 24 1
10 25 1
10 26 1
10 27 1
10 28 1
10 29 1
10 30 1
10 31 1
10 32 1
10 33 1
10 34 1
10 35 1
10 36 1
10 37 1
10 38 1
10 39 1
10 40 1
10 41 1
10 42 1
10 43 1
10 44 1
10 45 1
10 46 1
10 47 1
10 48 1
10 49 1
10 50 1
10 69 1
11 12 1
11 13 1
11 14 1
11 15 1
11 16 1
11 17 1
11 18 1
11 19 1
11 20 1
11 21 1
11 22 1
11 23 1
11 24 1
11 25 1
11 26 1
11 27 1
11 28 1
11 29 1
11 30 1
11 31 1
11 32 1
11 33 1
11 34 1
11 35 1
11 36 1
11 37 1
11 38 1
11 39 1
11 40 1
11 41 1
11 42 1
11 43 1
11 44 1
11 45 1
11 46 1
11 47 1
11 48 1
11 49 1
11 50 1
11 51 1
11 52 1
11 53 1
11 54 1
11 55 1
11 56 1
11 57 1
11 58 1
11 59 1
11 80 1
12 13 1
12 14 1
12 15 1
12 16 1
12 17 1
12 18 1
12 19 1
12 20 1
12 21 1
12 22 1
12 23 1
12 24 1
12 25 1
12 26 1
12 27 1
12 28 1
12 29 1
12 30 1
12 31 1
12 32 1
12 33 1
12 34 1
12 35 1
12 36 1
12 37 1
12 38 1
12 39 1
12 40 1
12 41 1
12 42 1
12 43 1
12 44 1
12 45 1
12 46 1
12 47 1
12 48 1
12 49 1
12 50 1
12 51 1
12 52 1
12 53 1
12 54 1
12 55 1
12 56 1
12 57 1
12 58 1
12 59 1
12 60 1
12 61 1
12 62 1
12 63 1
12 64 1
12 65 1
12 66 1
12 67 1
12 68 1
12 69 1
12 92 1
13 14 1
13 15 1
13 16 1
13 17 1
13 18 1
13 19 1
13 20 1
13 21 1
13 22 1
13 23 1
13 24 1
13 25 1
13 26 1
13 27 1
13 28 1
13 29 1
13 30 1
13 31 1
13 32 1
13 33 1
13 34 1
13 35 1
13 36 1
13 37 1
13 38 1
13 39 1
13 40 1
13 41 1
13 42 1
13 43 1
13 44 1
13 45 1
13 46 1
13 47 1
13 48 1
13 49 1
13 50 1
13 51 1
13 52 1
13 53 1
13 54 1
13 55 1
13 56 1
13 57 1
13 58 1
13 59 1
13 60 1
13 61 1
13 62 1
13 63 1
13 64 1
13 65 1
13 66 1
13 67 1
13 68 1
13 69 1
13 70 1
13 71 1
13 72 1
13 73 1
13 74 1
13 75 1
13 76 1
13 77 1
13 78 1
13 79 1
13 80 1
13 105 1
14 15 1
14 16 1
14 17 1
14 18 1
14 19 1
14 20 1
14 21 1
14 22 1
14 23 1
14 24 1
14 25 1
14 26 1
14 27 1
14 28 1
14 29 1
14 30 1
14 31 1
14 32 1
14 33 1
14 34 1
14 35 1
14 36 1
14 37 1
14 38 1
14 39 1
14 40 1
14 41 1
14 42 1
14 43 1
14 44 1
14 45 1
14 46 1
14 47 1
14 48 1
14 49 1
14 50 1
14 51 1
14 52 1
14 53 1
14 54 1
14 55 1
14 56 1
14 57 1
14 58 1
14 59 1
14 60 1
14 61 1
14 62 1
14 63 1
14 64 1
14 65 1
14 66 1
14 67 1
14 68 1
14 69 1
14 70 1
14 71 1
14 72 1
14 73 1
14 74 1
14 75 1
14 76 1
14 77 1
14 78 1
14 79 1
14 80 1
14 81 1
14 82 1
14 83 1
14 84 1
14 85 1
14 86 1
14 87 1
14 88 1
14 89 1
14 90 1
14 91 1
14 92 1
14 106 1
15 16 1
16 17 1
16 18 1
17 19 1
18 19 1
18 20 1
18 21 1
19 20 1
19 22 1
20 23 1
21 22 1
21 23 1
21 24 1
21 25 1
22 23 1
22 24 1
22 26 1
23 24 1
23 27 1
24 28 1
25 26 1
25 27 1
25 28 1
25 29 1
25 30 1
26 27 1
26 28 1
26 29 1
26 31 1
27 28 1
27 29 1
27 32 1
28 29 1
28 33 1
29 34 1
30 31 1
30 32 1
30 33 1
30 34 1
30 35 1
30 36 1
31 32 1
31 33 1
31 34 1
31 35 1
31 37 1
32 33 1
32 34 1
32 35 1
32 38 1
33 34 1
33 35 1
33 39 1
34 35 1
34 40 1
35 41 1
36 37 1
36 38 1
36 39 1
36 40 1
36 41 1
36 42 1
36 43 1
37 38 1
37 39 1
37 40 1
37 41 1
37 42 1
37 44 1
38 39 1
38 40 1
38 41 1
38 42 1
38 45 1
39 40 1
39 41 1
39 42 1
39 46 1
40 41 1
40 42 1
40 47 1
41 42 1
41 48 1
42 49 1
43 44 1
43 45 1
43 46 1
43 47 1
43 48 1
43 49 1
43 50 1
43 51 1
44 45 1
44 46 1
44 47 1
44 48 1
44 49 1
44 50 1
44 52 1
45 46 1
45 47 1
45 48 1
45 49 1
45 50 1
45 53 1
46 47 1
46 48 1
46 49 1
46 50 1
46 54 1
47 48 1
47 49 1
47 50 1
47 55 1
48 49 1
48 50 1
48 56 1
49 50 1
49 57 1
50 58 1
51 52 1
51 53 1
51 54 1
51 55 1
51 56 1
51 57 1
51 58 1
51 59 1
51 60 1
52 53 1
52 54 1
52 55 1
52 56 1
52 57 1
52 58 1
52 59 1
52 61 1
53 54 1
53 55 1
53 56 1
53 57 1
53 58 1
53 59 1
53 62 1
54 55 1
54 56 1
54 57 1
54 58 1
54 59 1
54 63 1
55 56 1
55 57 1
55 58 1
55 59 1
55 64 1
56 57 1
56 58 1
56 59 1
56 65 1
57 58 1
57 59 1
57 66 1
58 59 1
58 67 1
59 68 1
60 61 1
60 62 1
60 63 1
60 64 1
60 65 1
60 66 1
60 67 1
60 68 1
60 69 1
60 70 1
61 62 1
61 63 1
61 64 1
61 65 1
61 66 1
61 67 1
61 68 1
61 69 1
61 71 1
62 63 1
62 64 1
62 65 1
62 66 1
62 67 1
62 68 1
62 69 1
62 72 1
63 64 1
63 65 1
63 66 1
63 67 1
63 68 1
63 69 1
63 73 1
64 65 1
64 66 1
64 67 1
64 68 1
64 69 1
64 74 1
65 66 1
65 67 1
65 68 1
65 69 1
65 75 1
66 67 1
66 68 1
66 69 1
66 76 1
67 68 1
67 69 1
67 77 1
68 69 1
68 78 1
69 79 1
70 71 1
70 72 1
70 73 1
70 74 1
70 75 1
70 76 1
70 77 1
70 78 1
70 79 1
70 80 1
70 81 1
71 72 1
71 73 1
71 74 1
71 75 1
71 76 1
71 77 1
71 78 1
71 79 1
71 80 1
71 82 1
72 73 1
72 74 1
72 75 1
72 76 1
72 77 1
72 78 1
72 79 1
72 80 1
72 83 1
73 74 1
73 75 1
73 76 1
73 77 1
73 78 1
73 79 1
73 80 1
73 84 1
74 75 1
74 76 1
74 77 1
74 78 1
74 79 1
74 80 1
74 85 1
75 76 1
75 77 1
75 78 1
75 79 1
75 80 1
75 86 1
76 77 1
76 78 1
76 79 1
76 80 1
76 87 1
77 78 1
77 79 1
77 80 1
77 88 1
78 79 1
78 80 1
78 89 1
79 80 1
79 90 1
80 91 1
81 82 1
81 83 1
81 84 1
81 85 1
81 86 1
81 87 1
81 88 1
81 89 1
81 90 1
81 91 1
81 92 1
81 93 1
82 83 1
82 84 1
82 85 1
82 86 1
82 87 1
82 88 1
82 89 1
82 90 1
82 91 1
82 92 1
82 94 1
83 84 1
83 85 1
83 86 1
83 87 1
83 88 1
83 89 1
83 90 1
83 91 1
83 92 1
83 95 1
84 85 1
84 86 1
84 87 1
84 88 1
84 89 1
84 90 1
84 91 1
84 92 1
84 96 1
85 86 1
85 87 1
85 88 1
85 89 1
85 90 1
85 91 1
85 92 1
85 97 1
86 87 1
86 88 1
86 89 1
86 90 1
86 91 1
86 92 1
86 98 1
87 88 1
87 89 1
87 90 1
87 91 1
87 92 1
87 99 1
88 89 1
88 90 1
88 91 1
88 92 1
88 100 1
89 90 1
89 91 1
89 92 1
89 101 1
90 91 1
90 92 1
90 102 1
91 92 1
91 103 1
92 104 1
93 94 1
93 95 1
93 96 1
93 97 1
93 98 1
93 99 1
93 100 1
93 101 1
93 102 1
93 103 1
93 104 1
93 105 1
93 106 1
94 95 1
94 96 1
94 97 1
94 98 1
94 99 1
94 100 1
94 101 1
94 102 1
94 103 1
94 104 1
94 105 1
94 106 1
95 96 1
95 97 1
95 98 1
95 99 1
95 100 1
95 101 1
95 102 1
95 103 1
95 104 1
95 105 1
95 106 1
96 97 1
96 98 1
96 99 1
96 100 1
96 101 1
96 102 1
96 103 1
96 104 1
96 105 1
96 106 1
97 98 1
97 99 1
97 100 1
97 101 1
97 102 1
97 103 1
97 104 1
97 105 1
97 106 1
98 99 1
98 100 1
98 101 1
98 102 1
98 103 1
98 104 1
98 105 1
98 106 1
99 100 1
99 101 1
99 102 1
99 103 1
99 104 1
99 105 1
99 106 1
100 101 1
100 102 1
100 103 1
100 104 1
100 105 1
100 106 1
101 102 1
101 103 1
101 104 1
101 105 1
101 106 1
102 103 1
102 104 1
102 105 1
102 106 1
103 104 1
103 105 1
103 106 1
104 105 1
104 106 1
105 106 1


==> anc/instances/benchmark/edgeExpansionBasic/grlex-15.dat <==
121 1135
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
1 8 1
1 9 1
1 10 1
1 11 1
1 12 1
1 13 1
1 14 1
1 15 1
1 16 1
2 3 1
2 4 1
2 5 1
2 6 1
2 7 1
2 8 1
2 9 1
2 10 1
2 11 1
2 12 1
2 13 1
2 14 1
2 15 1
2 18 1
3 4 1
3 5 1
3 6 1
3 7 1
3 8 1
3 9 1
3 10 1
3 11 1
3 12 1
3 13 1
3 14 1
3 15 1
3 16 1
3 21 1
4 5 1
4 6 1
4 7 1
4 8 1
4 9 1
4 10 1
4 11 1
4 12 1
4 13 1
4 14 1
4 15 1
4 16 1
4 17 1
4 18 1
4 25 1
5 6 1
5 7 1
5 8 1
5 9 1
5 10 1
5 11 1
5 12 1
5 13 1
5 14 1
5 15 1
5 16 1
5 17 1
5 18 1
5 19 1
5 20 1
5 21 1
5 30 1
6 7 1
6 8 1
6 9 1
6 10 1
6 11 1
6 12 1
6 13 1
6 14 1
6 15 1
6 16 1
6 17 1
6 18 1
6 19 1
6 20 1
6 21 1
6 22 1
6 23 1
6 24 1
6 25 1
6 36 1
7 8 1
7 9 1
7 10 1
7 11 1
7 12 1
7 13 1
7 14 1
7 15 1
7 16 1
7 17 1
7 18 1
7 19 1
7 20 1
7 21 1
7 22 1
7 23 1
7 24 1
7 25 1
7 26 1
7 27 1
7 28 1
7 29 1
7 30 1
7 43 1
8 9 1
8 10 1
8 11 1
8 12 1
8 13 1
8 14 1
8 15 1
8 16 1
8 17 1
8 18 1
8 19 1
8 20 1
8 21 1
8 22 1
8 23 1
8 24 1
8 25 1
8 26 1
8 27 1
8 28 1
8 29 1
8 30 1
8 31 1
8 32 1
8 33 1
8 34 1
8 35 1
8 36 1
8 51 1
9 10 1
9 11 1
9 12 1
9 13 1
9 14 1
9 15 1
9 16 1
9 17 1
9 18 1
9 19 1
9 20 1
9 21 1
9 22 1
9 23 1
9 24 1
9 25 1
9 26 1
9 27 1
9 28 1
9 29 1
9 30 1
9 31 1
9 32 1
9 33 1
9 34 1
9 35 1
9 36 1
9 37 1
9 38 1
9 39 1
9 40 1
9 41 1
9 42 1
9 43 1
9 60 1
10 11 1
10 12 1
10 13 1
10 14 1
10 15 1
10 16 1
10 17 1
10 18 1
10 19 1
10 20 1
10 21 1
10 22 1
10 23 1
10 24 1
10 25 1
10 26 1
10 27 1
10 28 1
10 29 1
10 30 1
10 31 1
10 32 1
10 33 1
10 34 1
10 35 1
10 36 1
10 37 1
10 38 1
10 39 1
10 40 1
10 41 1
10 42 1
10 43 1
10 44 1
10 45 1
10 46 1
10 47 1
10 48 1
10 49 1
10 50 1
10 51 1
10 70 1
11 12 1
11 13 1
11 14 1
11 15 1
11 16 1
11 17 1
11 18 1
11 19 1
11 20 1
11 21 1
11 22 1
11 23 1
11 24 1
11 25 1
11 26 1
11 27 1
11 28 1
11 29 1
11 30 1
11 31 1
11 32 1
11 33 1
11 34 1
11 35 1
11 36 1
11 37 1
11 38 1
11 39 1
11 40 1
11 41 1
11 42 1
11 43 1
11 44 1
11 45 1
11 46 1
11 47 1
11 48 1
11 49 1
11 50 1
11 51 1
11 52 1
11 53 1
11 54 1
11 55 1
11 56 1
11 57 1
11 58 1
11 59 1
11 60 1
11 81 1
12 13 1
12 14 1
12 15 1
12 16 1
12 17 1
12 18 1
12 19 1
12 20 1
12 21 1
12 22 1
12 23 1
12 24 1
12 25 1
12 26 1
12 27 1
12 28 1
12 29 1
12 30 1
12 31 1
12 32 1
12 33 1
12 34 1
12 35 1
12 36 1
12 37 1
12 38 1
12 39 1
12 40 1
12 41 1
12 42 1
12 43 1
12 44 1
12 45 1
12 46 1
12 47 1
12 48 1
12 49 1
12 50 1
12 51 1
12 52 1
12 53 1
12 54 1
12 55 1
12 56 1
12 57 1
12 58 1
12 59 1
12 60 1
12 61 1
12 62 1
12 63 1
12 64 1
12 65 1
12 66 1
12 67 1
12 68 1
12 69 1
12 70 1
12 93 1
13 14 1
13 15 1
13 16 1
13 17 1
13 18 1
13 19 1
13 20 1
13 21 1
13 22 1
13 23 1
13 24 1
13 25 1
13 26 1
13 27 1
13 28 1
13 29 1
13 30 1
13 31 1
13 32 1
13 33 1
13 34 1
13 35 1
13 36 1
13 37 1
13 38 1
13 39 1
13 40 1
13 41 1
13 42 1
13 43 1
13 44 1
13 45 1
13 46 1
13 47 1
13 48 1
13 49 1
13 50 1
13 51 1
13 52 1
13 53 1
13 54 1
13 55 1
13 56 1
13 57 1
13 58 1
13 59 1
13 60 1
13 61 1
13 62 1
13 63 1
13 64 1
13 65 1
13 66 1
13 67 1
13 68 1
13 69 1
13 70 1
13 71 1
13 72 1
13 73 1
13 74 1
13 75 1
13 76 1
13 77 1
13 78 1
13 79 1
13 80 1
13 81 1
13 106 1
14 15 1
14 16 1
14 17 1
14 18 1
14 19 1
14 20 1
14 21 1
14 22 1
14 23 1
14 24 1
14 25 1
14 26 1
14 27 1
14 28 1
14 29 1
14 30 1
14 31 1
14 32 1
14 33 1
14 34 1
14 35 1
14 36 1
14 37 1
14 38 1
14 39 1
14 40 1
14 41 1
14 42 1
14 43 1
14 44 1
14 45 1
14 46 1
14 47 1
14 48 1
14 49 1
14 50 1
14 51 1
14 52 1
14 53 1
14 54 1
14 55 1
14 56 1
14 57 1
14 58 1
14 59 1
14 60 1
14 61 1
14 62 1
14 63 1
14 64 1
14 65 1
14 66 1
14 67 1
14 68 1
14 69 1
14 70 1
14 71 1
14 72 1
14 73 1
14 74 1
14 75 1
14 76 1
14 77 1
14 78 1
14 79 1
14 80 1
14 81 1
14 82 1
14 83 1
14 84 1
14 85 1
14 86 1
14 87 1
14 88 1
14 89 1
14 90 1
14 91 1
14 92 1
14 93 1
14 120 1
15 16 1
15 17 1
15 18 1
15 19 1
15 20 1
15 21 1
15 22 1
15 23 1
15 24 1
15 25 1
15 26 1
15 27 1
15 28 1
15 29 1
15 30 1
15 31 1
15 32 1
15 33 1
15 34 1
15 35 1
15 36 1
15 37 1
15 38 1
15 39 1
15 40 1
15 41 1
15 42 1
15 43 1
15 44 1
15 45 1
15 46 1
15 47 1
15 48 1
15 49 1
15 50 1
15 51 1
15 52 1
15 53 1
15 54 1
15 55 1
15 56 1
15 57 1
15 58 1
15 59 1
15 60 1
15 61 1
15 62 1
15 63 1
15 64 1
15 65 1
15 66 1
15 67 1
15 68 1
15 69 1
15 70 1
15 71 1
15 72 1
15 73 1
15 74 1
15 75 1
15 76 1
15 77 1
15 78 1
15 79 1
15 80 1
15 81 1
15 82 1
15 83 1
15 84 1
15 85 1
15 86 1
15 87 1
15 88 1
15 89 1
15 90 1
15 91 1
15 92 1
15 93 1
15 94 1
15 95 1
15 96 1
15 97 1
15 98 1
15 99 1
15 100 1
15 101 1
15 102 1
15 103 1
15 104 1
15 105 1
15 106 1
15 121 1
16 17 1
17 18 1
17 19 1
18 20 1
19 20 1
19 21 1
19 22 1
20 21 1
20 23 1
21 24 1
22 23 1
22 24 1
22 25 1
22 26 1
23 24 1
23 25 1
23 27 1
24 25 1
24 28 1
25 29 1
26 27 1
26 28 1
26 29 1
26 30 1
26 31 1
27 28 1
27 29 1
27 30 1
27 32 1
28 29 1
28 30 1
28 33 1
29 30 1
29 34 1
30 35 1
31 32 1
31 33 1
31 34 1
31 35 1
31 36 1
31 37 1
32 33 1
32 34 1
32 35 1
32 36 1
32 38 1
33 34 1
33 35 1
33 36 1
33 39 1
34 35 1
34 36 1
34 40 1
35 36 1
35 41 1
36 42 1
37 38 1
37 39 1
37 40 1
37 41 1
37 42 1
37 43 1
37 44 1
38 39 1
38 40 1
38 41 1
38 42 1
38 43 1
38 45 1
39 40 1
39 41 1
39 42 1
39 43 1
39 46 1
40 41 1
40 42 1
40 43 1
40 47 1
41 42 1
41 43 1
41 48 1
42 43 1
42 49 1
43 50 1
44 45 1
44 46 1
44 47 1
44 48 1
44 49 1
44 50 1
44 51 1
44 52 1
45 46 1
45 47 1
45 48 1
45 49 1
45 50 1
45 51 1
45 53 1
46 47 1
46 48 1
46 49 1
46 50 1
46 51 1
46 54 1
47 48 1
47 49 1
47 50 1
47 51 1
47 55 1
48 49 1
48 50 1
48 51 1
48 56 1
49 50 1
49 51 1
49 57 1
50 51 1
50 58 1
51 59 1
52 53 1
52 54 1
52 55 1
52 56 1
52 57 1
52 58 1
52 59 1
52 60 1
52 61 1
53 54 1
53 55 1
53 56 1
53 57 1
53 58 1
53 59 1
53 60 1
53 62 1
54 55 1
54 56 1
54 57 1
54 58 1
54 59 1
54 60 1
54 63 1
55 56 1
55 57 1
55 58 1
55 59 1
55 60 1
55 64 1
56 57 1
56 58 1
56 59 1
56 60 1
56 65 1
57 58 1
57 59 1
57 60 1
57 66 1
58 59 1
58 60 1
58 67 1
59 60 1
59 68 1
60 69 1
61 62 1
61 63 1
61 64 1
61 65 1
61 66 1
61 67 1
61 68 1
61 69 1
61 70 1
61 71 1
62 63 1
62 64 1
62 65 1
62 66 1
62 67 1
62 68 1
62 69 1
62 70 1
62 72 1
63 64 1
63 65 1
63 66 1
63 67 1
63 68 1
63 69 1
63 70 1
63 73 1
64 65 1
64 66 1
64 67 1
64 68 1
64 69 1
64 70 1
64 74 1
65 66 1
65 67 1
65 68 1
65 69 1
65 70 1
65 75 1
66 67 1
66 68 1
66 69 1
66 70 1
66 76 1
67 68 1
67 69 1
67 70 1
67 77 1
68 69 1
68 70 1
68 78 1
69 70 1
69 79 1
70 80 1
71 72 1
71 73 1
71 74 1
71 75 1
71 76 1
71 77 1
71 78 1
71 79 1
71 80 1
71 81 1
71 82 1
72 73 1
72 74 1
72 75 1
72 76 1
72 77 1
72 78 1
72 79 1
72 80 1
72 81 1
72 83 1
73 74 1
73 75 1
73 76 1
73 77 1
73 78 1
73 79 1
73 80 1
73 81 1
73 84 1
74 75 1
74 76 1
74 77 1
74 78 1
74 79 1
74 80 1
74 81 1
74 85 1
75 76 1
75 77 1
75 78 1
75 79 1
75 80 1
75 81 1
75 86 1
76 77 1
76 78 1
76 79 1
76 80 1
76 81 1
76 87 1
77 78 1
77 79 1
77 80 1
77 81 1
77 88 1
78 79 1
78 80 1
78 81 1
78 89 1
79 80 1
79 81 1
79 90 1
80 81 1
80 91 1
81 92 1
82 83 1
82 84 1
82 85 1
82 86 1
82 87 1
82 88 1
82 89 1
82 90 1
82 91 1
82 92 1
82 93 1
82 94 1
83 84 1
83 85 1
83 86 1
83 87 1
83 88 1
83 89 1
83 90 1
83 91 1
83 92 1
83 93 1
83 95 1
84 85 1
84 86 1
84 87 1
84 88 1
84 89 1
84 90 1
84 91 1
84 92 1
84 93 1
84 96 1
85 86 1
85 87 1
85 88 1
85 89 1
85 90 1
85 91 1
85 92 1
85 93 1
85 97 1
86 87 1
86 88 1
86 89 1
86 90 1
86 91 1
86 92 1
86 93 1
86 98 1
87 88 1
87 89 1
87 90 1
87 91 1
87 92 1
87 93 1
87 99 1
88 89 1
88 90 1
88 91 1
88 92 1
88 93 1
88 100 1
89 90 1
89 91 1
89 92 1
89 93 1
89 101 1
90 91 1
90 92 1
90 93 1
90 102 1
91 92 1
91 93 1
91 103 1
92 93 1
92 104 1
93 105 1
94 95 1
94 96 1
94 97 1
94 98 1
94 99 1
94 100 1
94 101 1
94 102 1
94 103 1
94 104 1
94 105 1
94 106 1
94 107 1
95 96 1
95 97 1
95 98 1
95 99 1
95 100 1
95 101 1
95 102 1
95 103 1
95 104 1
95 105 1
95 106 1
95 108 1
96 97 1
96 98 1
96 99 1
96 100 1
96 101 1
96 102 1
96 103 1
96 104 1
96 105 1
96 106 1
96 109 1
97 98 1
97 99 1
97 100 1
97 101 1
97 102 1
97 103 1
97 104 1
97 105 1
97 106 1
97 110 1
98 99 1
98 100 1
98 101 1
98 102 1
98 103 1
98 104 1
98 105 1
98 106 1
98 111 1
99 100 1
99 101 1
99 102 1
99 103 1
99 104 1
99 105 1
99 106 1
99 112 1
100 101 1
100 102 1
100 103 1
100 104 1
100 105 1
100 106 1
100 113 1
101 102 1
101 103 1
101 104 1
101 105 1
101 106 1
101 114 1
102 103 1
102 104 1
102 105 1
102 106 1
102 115 1
103 104 1
103 105 1
103 106 1
103 116 1
104 105 1
104 106 1
104 117 1
105 106 1
105 118 1
106 119 1
107 108 1
107 109 1
107 110 1
107 111 1
107 112 1
107 113 1
107 114 1
107 115 1
107 116 1
107 117 1
107 118 1
107 119 1
107 120 1
107 121 1
108 109 1
108 110 1
108 111 1
108 112 1
108 113 1
108 114 1
108 115 1
108 116 1
108 117 1
108 118 1
108 119 1
108 120 1
108 121 1
109 110 1
109 111 1
109 112 1
109 113 1
109 114 1
109 115 1
109 116 1
109 117 1
109 118 1
109 119 1
109 120 1
109 121 1
110 111 1
110 112 1
110 113 1
110 114 1
110 115 1
110 116 1
110 117 1
110 118 1
110 119 1
110 120 1
110 121 1
111 112 1
111 113 1
111 114 1
111 115 1
111 116 1
111 117 1
111 118 1
111 119 1
111 120 1
111 121 1
112 113 1
112 114 1
112 115 1
112 116 1
112 117 1
112 118 1
112 119 1
112 120 1
112 121 1
113 114 1
113 115 1
113 116 1
113 117 1
113 118 1
113 119 1
113 120 1
113 121 1
114 115 1
114 116 1
114 117 1
114 118 1
114 119 1
114 120 1
114 121 1
115 116 1
115 117 1
115 118 1
115 119 1
115 120 1
115 121 1
116 117 1
116 118 1
116 119 1
116 120 1
116 121 1
117 118 1
117 119 1
117 120 1
117 121 1
118 119 1
118 120 1
118 121 1
119 120 1
119 121 1
120 121 1


==> anc/instances/benchmark/edgeExpansionBasic/grlex-16.dat <==
137 1376
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
1 8 1
1 9 1
1 10 1
1 11 1
1 12 1
1 13 1
1 14 1
1 15 1
1 16 1
1 17 1
2 3 1
2 4 1
2 5 1
2 6 1
2 7 1
2 8 1
2 9 1
2 10 1
2 11 1
2 12 1
2 13 1
2 14 1
2 15 1
2 16 1
2 19 1
3 4 1
3 5 1
3 6 1
3 7 1
3 8 1
3 9 1
3 10 1
3 11 1
3 12 1
3 13 1
3 14 1
3 15 1
3 16 1
3 17 1
3 22 1
4 5 1
4 6 1
4 7 1
4 8 1
4 9 1
4 10 1
4 11 1
4 12 1
4 13 1
4 14 1
4 15 1
4 16 1
4 17 1
4 18 1
4 19 1
4 26 1
5 6 1
5 7 1
5 8 1
5 9 1
5 10 1
5 11 1
5 12 1
5 13 1
5 14 1
5 15 1
5 16 1
5 17 1
5 18 1
5 19 1
5 20 1
5 21 1
5 22 1
5 31 1
6 7 1
6 8 1
6 9 1
6 10 1
6 11 1
6 12 1
6 13 1
6 14 1
6 15 1
6 16 1
6 17 1
6 18 1
6 19 1
6 20 1
6 21 1
6 22 1
6 23 1
6 24 1
6 25 1
6 26 1
6 37 1
7 8 1
7 9 1
7 10 1
7 11 1
7 12 1
7 13 1
7 14 1
7 15 1
7 16 1
7 17 1
7 18 1
7 19 1
7 20 1
7 21 1
7 22 1
7 23 1
7 24 1
7 25 1
7 26 1
7 27 1
7 28 1
7 29 1
7 30 1
7 31 1
7 44 1
8 9 1
8 10 1
8 11 1
8 12 1
8 13 1
8 14 1
8 15 1
8 16 1
8 17 1
8 18 1
8 19 1
8 20 1
8 21 1
8 22 1
8 23 1
8 24 1
8 25 1
8 26 1
8 27 1
8 28 1
8 29 1
8 30 1
8 31 1
8 32 1
8 33 1
8 34 1
8 35 1
8 36 1
8 37 1
8 52 1
9 10 1
9 11 1
9 12 1
9 13 1
9 14 1
9 15 1
9 16 1
9 17 1
9 18 1
9 19 1
9 20 1
9 21 1
9 22 1
9 23 1
9 24 1
9 25 1
9 26 1
9 27 1
9 28 1
9 29 1
9 30 1
9 31 1
9 32 1
9 33 1
9 34 1
9 35 1
9 36 1
9 37 1
9 38 1
9 39 1
9 40 1
9 41 1
9 42 1
9 43 1
9 44 1
9 61 1
10 11 1
10 12 1
10 13 1
10 14 1
10 15 1
10 16 1
10 17 1
10 18 1
10 19 1
10 20 1
10 21 1
10 22 1
10 23 1
10 24 1
10 25 1
10 26 1
10 27 1
10 28 1
10 29 1
10 30 1
10 31 1
10 32 1
10 33 1
10 34 1
10 35 1
10 36 1
10 37 1
10 38 1
10 39 1
10 40 1
10 41 1
10 42 1
10 43 1
10 44 1
10 45 1
10 46 1
10 47 1
10 48 1
10 49 1
10 50 1
10 51 1
10 52 1
10 71 1
11 12 1
11 13 1
11 14 1
11 15 1
11 16 1
11 17 1
11 18 1
11 19 1
11 20 1
11 21 1
11 22 1
11 23 1
11 24 1
11 25 1
11 26 1
11 27 1
11 28 1
11 29 1
11 30 1
11 31 1
11 32 1
11 33 1
11 34 1
11 35 1
11 36 1
11 37 1
11 38 1
11 39 1
11 40 1
11 41 1
11 42 1
11 43 1
11 44 1
11 45 1
11 46 1
11 47 1
11 48 1
11 49 1
11 50 1
11 51 1
11 52 1
11 53 1
11 54 1
11 55 1
11 56 1
11 57 1
11 58 1
11 59 1
11 60 1
11 61 1
11 82 1
12 13 1
12 14 1
12 15 1
12 16 1
12 17 1
12 18 1
12 19 1
12 20 1
12 21 1
12 22 1
12 23 1
12 24 1
12 25 1
12 26 1
12 27 1
12 28 1
12 29 1
12 30 1
12 31 1
12 32 1
12 33 1
12 34 1
12 35 1
12 36 1
12 37 1
12 38 1
12 39 1
12 40 1
12 41 1
12 42 1
12 43 1
12 44 1
12 45 1
12 46 1
12 47 1
12 48 1
12 49 1
12 50 1
12 51 1
12 52 1
12 53 1
12 54 1
12 55 1
12 56 1
12 57 1
12 58 1
12 59 1
12 60 1
12 61 1
12 62 1
12 63 1
12 64 1
12 65 1
12 66 1
12 67 1
12 68 1
12 69 1
12 70 1
12 71 1
12 94 1
13 14 1
13 15 1
13 16 1
13 17 1
13 18 1
13 19 1
13 20 1
13 21 1
13 22 1
13 23 1
13 24 1
13 25 1
13 26 1
13 27 1
13 28 1
13 29 1
13 30 1
13 31 1
13 32 1
13 33 1
13 34 1
13 35 1
13 36 1
13 37 1
13 38 1
13 39 1
13 40 1
13 41 1
13 42 1
13 43 1
13 44 1
13 45 1
13 46 1
13 47 1
13 48 1
13 49 1
13 50 1
13 51 1
13 52 1
13 53 1
13 54 1
13 55 1
13 56 1
13 57 1
13 58 1
13 59 1
13 60 1
13 61 1
13 62 1
13 63 1
13 64 1
13 65 1
13 66 1
13 67 1
13 68 1
13 69 1
13 70 1
13 71 1
13 72 1
13 73 1
13 74 1
13 75 1
13 76 1
13 77 1
13 78 1
13 79 1
13 80 1
13 81 1
13 82 1
13 107 1
14 15 1
14 16 1
14 17 1
14 18 1
14 19 1
14 20 1
14 21 1
14 22 1
14 23 1
14 24 1
14 25 1
14 26 1
14 27 1
14 28 1
14 29 1
14 30 1
14 31 1
14 32 1
14 33 1
14 34 1
14 35 1
14 36 1
14 37 1
14 38 1
14 39 1
14 40 1
14 41 1
14 42 1
14 43 1
14 44 1
14 45 1
14 46 1
14 47 1
14 48 1
14 49 1
14 50 1
14 51 1
14 52 1
14 53 1
14 54 1
14 55 1
14 56 1
14 57 1
14 58 1
14 59 1
14 60 1
14 61 1
14 62 1
14 63 1
14 64 1
14 65 1
14 66 1
14 67 1
14 68 1
14 69 1
14 70 1
14 71 1
14 72 1
14 73 1
14 74 1
14 75 1
14 76 1
14 77 1
14 78 1
14 79 1
14 80 1
14 81 1
14 82 1
14 83 1
14 84 1
14 85 1
14 86 1
14 87 1
14 88 1
14 89 1
14 90 1
14 91 1
14 92 1
14 93 1
14 94 1
14 121 1
15 16 1
15 17 1
15 18 1
15 19 1
15 20 1
15 21 1
15 22 1
15 23 1
15 24 1
15 25 1
15 26 1
15 27 1
15 28 1
15 29 1
15 30 1
15 31 1
15 32 1
15 33 1
15 34 1
15 35 1
15 36 1
15 37 1
15 38 1
15 39 1
15 40 1
15 41 1
15 42 1
15 43 1
15 44 1
15 45 1
15 46 1
15 47 1
15 48 1
15 49 1
15 50 1
15 51 1
15 52 1
15 53 1
15 54 1
15 55 1
15 56 1
15 57 1
15 58 1
15 59 1
15 60 1
15 61 1
15 62 1
15 63 1
15 64 1
15 65 1
15 66 1
15 67 1
15 68 1
15 69 1
15 70 1
15 71 1
15 72 1
15 73 1
15 74 1
15 75 1
15 76 1
15 77 1
15 78 1
15 79 1
15 80 1
15 81 1
15 82 1
15 83 1
15 84 1
15 85 1
15 86 1
15 87 1
15 88 1
15 89 1
15 90 1
15 91 1
15 92 1
15 93 1
15 94 1
15 95 1
15 96 1
15 97 1
15 98 1
15 99 1
15 100 1
15 101 1
15 102 1
15 103 1
15 104 1
15 105 1
15 106 1
15 107 1
15 136 1
16 17 1
16 18 1
16 19 1
16 20 1
16 21 1
16 22 1
16 23 1
16 24 1
16 25 1
16 26 1
16 27 1
16 28 1
16 29 1
16 30 1
16 31 1
16 32 1
16 33 1
16 34 1
16 35 1
16 36 1
16 37 1
16 38 1
16 39 1
16 40 1
16 41 1
16 42 1
16 43 1
16 44 1
16 45 1
16 46 1
16 47 1
16 48 1
16 49 1
16 50 1
16 51 1
16 52 1
16 53 1
16 54 1
16 55 1
16 56 1
16 57 1
16 58 1
16 59 1
16 60 1
16 61 1
16 62 1
16 63 1
16 64 1
16 65 1
16 66 1
16 67 1
16 68 1
16 69 1
16 70 1
16 71 1
16 72 1
16 73 1
16 74 1
16 75 1
16 76 1
16 77 1
16 78 1
16 79 1
16 80 1
16 81 1
16 82 1
16 83 1
16 84 1
16 85 1
16 86 1
16 87 1
16 88 1
16 89 1
16 90 1
16 91 1
16 92 1
16 93 1
16 94 1
16 95 1
16 96 1
16 97 1
16 98 1
16 99 1
16 100 1
16 101 1
16 102 1
16 103 1
16 104 1
16 105 1
16 106 1
16 107 1
16 108 1
16 109 1
16 110 1
16 111 1
16 112 1
16 113 1
16 114 1
16 115 1
16 116 1
16 117 1
16 118 1
16 119 1
16 120 1
16 121 1
16 137 1
17 18 1
18 19 1
18 20 1
19 21 1
20 21 1
20 22 1
20 23 1
21 22 1
21 24 1
22 25 1
23 24 1
23 25 1
23 26 1
23 27 1
24 25 1
24 26 1
24 28 1
25 26 1
25 29 1
26 30 1
27 28 1
27 29 1
27 30 1
27 31 1
27 32 1
28 29 1
28 30 1
28 31 1
28 33 1
29 30 1
29 31 1
29 34 1
30 31 1
30 35 1
31 36 1
32 33 1
32 34 1
32 35 1
32 36 1
32 37 1
32 38 1
33 34 1
33 35 1
33 36 1
33 37 1
33 39 1
34 35 1
34 36 1
34 37 1
34 40 1
35 36 1
35 37 1
35 41 1
36 37 1
36 42 1
37 43 1
38 39 1
38 40 1
38 41 1
38 42 1
38 43 1
38 44 1
38 45 1
39 40 1
39 41 1
39 42 1
39 43 1
39 44 1
39 46 1
40 41 1
40 42 1
40 43 1
40 44 1
40 47 1
41 42 1
41 43 1
41 44 1
41 48 1
42 43 1
42 44 1
42 49 1
43 44 1
43 50 1
44 51 1
45 46 1
45 47 1
45 48 1
45 49 1
45 50 1
45 51 1
45 52 1
45 53 1
46 47 1
46 48 1
46 49 1
46 50 1
46 51 1
46 52 1
46 54 1
47 48 1
47 49 1
47 50 1
47 51 1
47 52 1
47 55 1
48 49 1
48 50 1
48 51 1
48 52 1
48 56 1
49 50 1
49 51 1
49 52 1
49 57 1
50 51 1
50 52 1
50 58 1
51 52 1
51 59 1
52 60 1
53 54 1
53 55 1
53 56 1
53 57 1
53 58 1
53 59 1
53 60 1
53 61 1
53 62 1
54 55 1
54 56 1
54 57 1
54 58 1
54 59 1
54 60 1
54 61 1
54 63 1
55 56 1
55 57 1
55 58 1
55 59 1
55 60 1
55 61 1
55 64 1
56 57 1
56 58 1
56 59 1
56 60 1
56 61 1
56 65 1
57 58 1
57 59 1
57 60 1
57 61 1
57 66 1
58 59 1
58 60 1
58 61 1
58 67 1
59 60 1
59 61 1
59 68 1
60 61 1
60 69 1
61 70 1
62 63 1
62 64 1
62 65 1
62 66 1
62 67 1
62 68 1
62 69 1
62 70 1
62 71 1
62 72 1
63 64 1
63 65 1
63 66 1
63 67 1
63 68 1
63 69 1
63 70 1
63 71 1
63 73 1
64 65 1
64 66 1
64 67 1
64 68 1
64 69 1
64 70 1
64 71 1
64 74 1
65 66 1
65 67 1
65 68 1
65 69 1
65 70 1
65 71 1
65 75 1
66 67 1
66 68 1
66 69 1
66 70 1
66 71 1
66 76 1
67 68 1
67 69 1
67 70 1
67 71 1
67 77 1
68 69 1
68 70 1
68 71 1
68 78 1
69 70 1
69 71 1
69 79 1
70 71 1
70 80 1
71 81 1
72 73 1
72 74 1
72 75 1
72 76 1
72 77 1
72 78 1
72 79 1
72 80 1
72 81 1
72 82 1
72 83 1
73 74 1
73 75 1
73 76 1
73 77 1
73 78 1
73 79 1
73 80 1
73 81 1
73 82 1
73 84 1
74 75 1
74 76 1
74 77 1
74 78 1
74 79 1
74 80 1
74 81 1
74 82 1
74 85 1
75 76 1
75 77 1
75 78 1
75 79 1
75 80 1
75 81 1
75 82 1
75 86 1
76 77 1
76 78 1
76 79 1
76 80 1
76 81 1
76 82 1
76 87 1
77 78 1
77 79 1
77 80 1
77 81 1
77 82 1
77 88 1
78 79 1
78 80 1
78 81 1
78 82 1
78 89 1
79 80 1
79 81 1
79 82 1
79 90 1
80 81 1
80 82 1
80 91 1
81 82 1
81 92 1
82 93 1
83 84 1
83 85 1
83 86 1
83 87 1
83 88 1
83 89 1
83 90 1
83 91 1
83 92 1
83 93 1
83 94 1
83 95 1
84 85 1
84 86 1
84 87 1
84 88 1
84 89 1
84 90 1
84 91 1
84 92 1
84 93 1
84 94 1
84 96 1
85 86 1
85 87 1
85 88 1
85 89 1
85 90 1
85 91 1
85 92 1
85 93 1
85 94 1
85 97 1
86 87 1
86 88 1
86 89 1
86 90 1
86 91 1
86 92 1
86 93 1
86 94 1
86 98 1
87 88 1
87 89 1
87 90 1
87 91 1
87 92 1
87 93 1
87 94 1
87 99 1
88 89 1
88 90 1
88 91 1
88 92 1
88 93 1
88 94 1
88 100 1
89 90 1
89 91 1
89 92 1
89 93 1
89 94 1
89 101 1
90 91 1
90 92 1
90 93 1
90 94 1
90 102 1
91 92 1
91 93 1
91 94 1
91 103 1
92 93 1
92 94 1
92 104 1
93 94 1
93 105 1
94 106 1
95 96 1
95 97 1
95 98 1
95 99 1
95 100 1
95 101 1
95 102 1
95 103 1
95 104 1
95 105 1
95 106 1
95 107 1
95 108 1
96 97 1
96 98 1
96 99 1
96 100 1
96 101 1
96 102 1
96 103 1
96 104 1
96 105 1
96 106 1
96 107 1
96 109 1
97 98 1
97 99 1
97 100 1
97 101 1
97 102 1
97 103 1
97 104 1
97 105 1
97 106 1
97 107 1
97 110 1
98 99 1
98 100 1
98 101 1
98 102 1
98 103 1
98 104 1
98 105 1
98 106 1
98 107 1
98 111 1
99 100 1
99 101 1
99 102 1
99 103 1
99 104 1
99 105 1
99 106 1
99 107 1
99 112 1
100 101 1
100 102 1
100 103 1
100 104 1
100 105 1
100 106 1
100 107 1
100 113 1
101 102 1
101 103 1
101 104 1
101 105 1
101 106 1
101 107 1
101 114 1
102 103 1
102 104 1
102 105 1
102 106 1
102 107 1
102 115 1
103 104 1
103 105 1
103 106 1
103 107 1
103 116 1
104 105 1
104 106 1
104 107 1
104 117 1
105 106 1
105 107 1
105 118 1
106 107 1
106 119 1
107 120 1
108 109 1
108 110 1
108 111 1
108 112 1
108 113 1
108 114 1
108 115 1
108 116 1
108 117 1
108 118 1
108 119 1
108 120 1
108 121 1
108 122 1
109 110 1
109 111 1
109 112 1
109 113 1
109 114 1
109 115 1
109 116 1
109 117 1
109 118 1
109 119 1
109 120 1
109 121 1
109 123 1
110 111 1
110 112 1
110 113 1
110 114 1
110 115 1
110 116 1
110 117 1
110 118 1
110 119 1
110 120 1
110 121 1
110 124 1
111 112 1
111 113 1
111 114 1
111 115 1
111 116 1
111 117 1
111 118 1
111 119 1
111 120 1
111 121 1
111 125 1
112 113 1
112 114 1
112 115 1
112 116 1
112 117 1
112 118 1
112 119 1
112 120 1
112 121 1
112 126 1
113 114 1
113 115 1
113 116 1
113 117 1
113 118 1
113 119 1
113 120 1
113 121 1
113 127 1
114 115 1
114 116 1
114 117 1
114 118 1
114 119 1
114 120 1
114 121 1
114 128 1
115 116 1
115 117 1
115 118 1
115 119 1
115 120 1
115 121 1
115 129 1
116 117 1
116 118 1
116 119 1
116 120 1
116 121 1
116 130 1
117 118 1
117 119 1
117 120 1
117 121 1
117 131 1
118 119 1
118 120 1
118 121 1
118 132 1
119 120 1
119 121 1
119 133 1
120 121 1
120 134 1
121 135 1
122 123 1
122 124 1
122 125 1
122 126 1
122 127 1
122 128 1
122 129 1
122 130 1
122 131 1
122 132 1
122 133 1
122 134 1
122 135 1
122 136 1
122 137 1
123 124 1
123 125 1
123 126 1
123 127 1
123 128 1
123 129 1
123 130 1
123 131 1
123 132 1
123 133 1
123 134 1
123 135 1
123 136 1
123 137 1
124 125 1
124 126 1
124 127 1
124 128 1
124 129 1
124 130 1
124 131 1
124 132 1
124 133 1
124 134 1
124 135 1
124 136 1
124 137 1
125 126 1
125 127 1
125 128 1
125 129 1
125 130 1
125 131 1
125 132 1
125 133 1
125 134 1
125 135 1
125 136 1
125 137 1
126 127 1
126 128 1
126 129 1
126 130 1
126 131 1
126 132 1
126 133 1
126 134 1
126 135 1
126 136 1
126 137 1
127 128 1
127 129 1
127 130 1
127 131 1
127 132 1
127 133 1
127 134 1
127 135 1
127 136 1
127 137 1
128 129 1
128 130 1
128 131 1
128 132 1
128 133 1
128 134 1
128 135 1
128 136 1
128 137 1
129 130 1
129 131 1
129 132 1
129 133 1
129 134 1
129 135 1
129 136 1
129 137 1
130 131 1
130 132 1
130 133 1
130 134 1
130 135 1
130 136 1
130 137 1
131 132 1
131 133 1
131 134 1
131 135 1
131 136 1
131 137 1
132 133 1
132 134 1
132 135 1
132 136 1
132 137 1
133 134 1
133 135 1
133 136 1
133 137 1
134 135 1
134 136 1
134 137 1
135 136 1
135 137 1
136 137 1


==> anc/instances/benchmark/edgeExpansionBasic/grlex-17.dat <==
154 1649
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
1 8 1
1 9 1
1 10 1
1 11 1
1 12 1
1 13 1
1 14 1
1 15 1
1 16 1
1 17 1
1 18 1
2 3 1
2 4 1
2 5 1
2 6 1
2 7 1
2 8 1
2 9 1
2 10 1
2 11 1
2 12 1
2 13 1
2 14 1
2 15 1
2 16 1
2 17 1
2 20 1
3 4 1
3 5 1
3 6 1
3 7 1
3 8 1
3 9 1
3 10 1
3 11 1
3 12 1
3 13 1
3 14 1
3 15 1
3 16 1
3 17 1
3 18 1
3 23 1
4 5 1
4 6 1
4 7 1
4 8 1
4 9 1
4 10 1
4 11 1
4 12 1
4 13 1
4 14 1
4 15 1
4 16 1
4 17 1
4 18 1
4 19 1
4 20 1
4 27 1
5 6 1
5 7 1
5 8 1
5 9 1
5 10 1
5 11 1
5 12 1
5 13 1
5 14 1
5 15 1
5 16 1
5 17 1
5 18 1
5 19 1
5 20 1
5 21 1
5 22 1
5 23 1
5 32 1
6 7 1
6 8 1
6 9 1
6 10 1
6 11 1
6 12 1
6 13 1
6 14 1
6 15 1
6 16 1
6 17 1
6 18 1
6 19 1
6 20 1
6 21 1
6 22 1
6 23 1
6 24 1
6 25 1
6 26 1
6 27 1
6 38 1
7 8 1
7 9 1
7 10 1
7 11 1
7 12 1
7 13 1
7 14 1
7 15 1
7 16 1
7 17 1
7 18 1
7 19 1
7 20 1
7 21 1
7 22 1
7 23 1
7 24 1
7 25 1
7 26 1
7 27 1
7 28 1
7 29 1
7 30 1
7 31 1
7 32 1
7 45 1
8 9 1
8 10 1
8 11 1
8 12 1
8 13 1
8 14 1
8 15 1
8 16 1
8 17 1
8 18 1
8 19 1
8 20 1
8 21 1
8 22 1
8 23 1
8 24 1
8 25 1
8 26 1
8 27 1
8 28 1
8 29 1
8 30 1
8 31 1
8 32 1
8 33 1
8 34 1
8 35 1
8 36 1
8 37 1
8 38 1
8 53 1
9 10 1
9 11 1
9 12 1
9 13 1
9 14 1
9 15 1
9 16 1
9 17 1
9 18 1
9 19 1
9 20 1
9 21 1
9 22 1
9 23 1
9 24 1
9 25 1
9 26 1
9 27 1
9 28 1
9 29 1
9 30 1
9 31 1
9 32 1
9 33 1
9 34 1
9 35 1
9 36 1
9 37 1
9 38 1
9 39 1
9 40 1
9 41 1
9 42 1
9 43 1
9 44 1
9 45 1
9 62 1
10 11 1
10 12 1
10 13 1
10 14 1
10 15 1
10 16 1
10 17 1
10 18 1
10 19 1
10 20 1
10 21 1
10 22 1
10 23 1
10 24 1
10 25 1
10 26 1
10 27 1
10 28 1
10 29 1
10 30 1
10 31 1
10 32 1
10 33 1
10 34 1
10 35 1
10 36 1
10 37 1
10 38 1
10 39 1
10 40 1
10 41 1
10 42 1
10 43 1
10 44 1
10 45 1
10 46 1
10 47 1
10 48 1
10 49 1
10 50 1
10 51 1
10 52 1
10 53 1
10 72 1
11 12 1
11 13 1
11 14 1
11 15 1
11 16 1
11 17 1
11 18 1
11 19 1
11 20 1
11 21 1
11 22 1
11 23 1
11 24 1
11 25 1
11 26 1
11 27 1
11 28 1
11 29 1
11 30 1
11 31 1
11 32 1
11 33 1
11 34 1
11 35 1
11 36 1
11 37 1
11 38 1
11 39 1
11 40 1
11 41 1
11 42 1
11 43 1
11 44 1
11 45 1
11 46 1
11 47 1
11 48 1
11 49 1
11 50 1
11 51 1
11 52 1
11 53 1
11 54 1
11 55 1
11 56 1
11 57 1
11 58 1
11 59 1
11 60 1
11 61 1
11 62 1
11 83 1
12 13 1
12 14 1
12 15 1
12 16 1
12 17 1
12 18 1
12 19 1
12 20 1
12 21 1
12 22 1
12 23 1
12 24 1
12 25 1
12 26 1
12 27 1
12 28 1
12 29 1
12 30 1
12 31 1
12 32 1
12 33 1
12 34 1
12 35 1
12 36 1
12 37 1
12 38 1
12 39 1
12 40 1
12 41 1
12 42 1
12 43 1
12 44 1
12 45 1
12 46 1
12 47 1
12 48 1
12 49 1
12 50 1
12 51 1
12 52 1
12 53 1
12 54 1
12 55 1
12 56 1
12 57 1
12 58 1
12 59 1
12 60 1
12 61 1
12 62 1
12 63 1
12 64 1
12 65 1
12 66 1
12 67 1
12 68 1
12 69 1
12 70 1
12 71 1
12 72 1
12 95 1
13 14 1
13 15 1
13 16 1
13 17 1
13 18 1
13 19 1
13 20 1
13 21 1
13 22 1
13 23 1
13 24 1
13 25 1
13 26 1
13 27 1
13 28 1
13 29 1
13 30 1
13 31 1
13 32 1
13 33 1
13 34 1
13 35 1
13 36 1
13 37 1
13 38 1
13 39 1
13 40 1
13 41 1
13 42 1
13 43 1
13 44 1
13 45 1
13 46 1
13 47 1
13 48 1
13 49 1
13 50 1
13 51 1
13 52 1
13 53 1
13 54 1
13 55 1
13 56 1
13 57 1
13 58 1
13 59 1
13 60 1
13 61 1
13 62 1
13 63 1
13 64 1
13 65 1
13 66 1
13 67 1
13 68 1
13 69 1
13 70 1
13 71 1
13 72 1
13 73 1
13 74 1
13 75 1
13 76 1
13 77 1
13 78 1
13 79 1
13 80 1
13 81 1
13 82 1
13 83 1
13 108 1
14 15 1
14 16 1
14 17 1
14 18 1
14 19 1
14 20 1
14 21 1
14 22 1
14 23 1
14 24 1
14 25 1
14 26 1
14 27 1
14 28 1
14 29 1
14 30 1
14 31 1
14 32 1
14 33 1
14 34 1
14 35 1
14 36 1
14 37 1
14 38 1
14 39 1
14 40 1
14 41 1
14 42 1
14 43 1
14 44 1
14 45 1
14 46 1
14 47 1
14 48 1
14 49 1
14 50 1
14 51 1
14 52 1
14 53 1
14 54 1
14 55 1
14 56 1
14 57 1
14 58 1
14 59 1
14 60 1
14 61 1
14 62 1
14 63 1
14 64 1
14 65 1
14 66 1
14 67 1
14 68 1
14 69 1
14 70 1
14 71 1
14 72 1
14 73 1
14 74 1
14 75 1
14 76 1
14 77 1
14 78 1
14 79 1
14 80 1
14 81 1
14 82 1
14 83 1
14 84 1
14 85 1
14 86 1
14 87 1
14 88 1
14 89 1
14 90 1
14 91 1
14 92 1
14 93 1
14 94 1
14 95 1
14 122 1
15 16 1
15 17 1
15 18 1
15 19 1
15 20 1
15 21 1
15 22 1
15 23 1
15 24 1
15 25 1
15 26 1
15 27 1
15 28 1
15 29 1
15 30 1
15 31 1
15 32 1
15 33 1
15 34 1
15 35 1
15 36 1
15 37 1
15 38 1
15 39 1
15 40 1
15 41 1
15 42 1
15 43 1
15 44 1
15 45 1
15 46 1
15 47 1
15 48 1
15 49 1
15 50 1
15 51 1
15 52 1
15 53 1
15 54 1
15 55 1
15 56 1
15 57 1
15 58 1
15 59 1
15 60 1
15 61 1
15 62 1
15 63 1
15 64 1
15 65 1
15 66 1
15 67 1
15 68 1
15 69 1
15 70 1
15 71 1
15 72 1
15 73 1
15 74 1
15 75 1
15 76 1
15 77 1
15 78 1
15 79 1
15 80 1
15 81 1
15 82 1
15 83 1
15 84 1
15 85 1
15 86 1
15 87 1
15 88 1
15 89 1
15 90 1
15 91 1
15 92 1
15 93 1
15 94 1
15 95 1
15 96 1
15 97 1
15 98 1
15 99 1
15 100 1
15 101 1
15 102 1
15 103 1
15 104 1
15 105 1
15 106 1
15 107 1
15 108 1
15 137 1
16 17 1
16 18 1
16 19 1
16 20 1
16 21 1
16 22 1
16 23 1
16 24 1
16 25 1
16 26 1
16 27 1
16 28 1
16 29 1
16 30 1
16 31 1
16 32 1
16 33 1
16 34 1
16 35 1
16 36 1
16 37 1
16 38 1
16 39 1
16 40 1
16 41 1
16 42 1
16 43 1
16 44 1
16 45 1
16 46 1
16 47 1
16 48 1
16 49 1
16 50 1
16 51 1
16 52 1
16 53 1
16 54 1
16 55 1
16 56 1
16 57 1
16 58 1
16 59 1
16 60 1
16 61 1
16 62 1
16 63 1
16 64 1
16 65 1
16 66 1
16 67 1
16 68 1
16 69 1
16 70 1
16 71 1
16 72 1
16 73 1
16 74 1
16 75 1
16 76 1
16 77 1
16 78 1
16 79 1
16 80 1
16 81 1
16 82 1
16 83 1
16 84 1
16 85 1
16 86 1
16 87 1
16 88 1
16 89 1
16 90 1
16 91 1
16 92 1
16 93 1
16 94 1
16 95 1
16 96 1
16 97 1
16 98 1
16 99 1
16 100 1
16 101 1
16 102 1
16 103 1
16 104 1
16 105 1
16 106 1
16 107 1
16 108 1
16 109 1
16 110 1
16 111 1
16 112 1
16 113 1
16 114 1
16 115 1
16 116 1
16 117 1
16 118 1
16 119 1
16 120 1
16 121 1
16 122 1
16 153 1
17 18 1
17 19 1
17 20 1
17 21 1
17 22 1
17 23 1
17 24 1
17 25 1
17 26 1
17 27 1
17 28 1
17 29 1
17 30 1
17 31 1
17 32 1
17 33 1
17 34 1
17 35 1
17 36 1
17 37 1
17 38 1
17 39 1
17 40 1
17 41 1
17 42 1
17 43 1
17 44 1
17 45 1
17 46 1
17 47 1
17 48 1
17 49 1
17 50 1
17 51 1
17 52 1
17 53 1
17 54 1
17 55 1
17 56 1
17 57 1
17 58 1
17 59 1
17 60 1
17 61 1
17 62 1
17 63 1
17 64 1
17 65 1
17 66 1
17 67 1
17 68 1
17 69 1
17 70 1
17 71 1
17 72 1
17 73 1
17 74 1
17 75 1
17 76 1
17 77 1
17 78 1
17 79 1
17 80 1
17 81 1
17 82 1
17 83 1
17 84 1
17 85 1
17 86 1
17 87 1
17 88 1
17 89 1
17 90 1
17 91 1
17 92 1
17 93 1
17 94 1
17 95 1
17 96 1
17 97 1
17 98 1
17 99 1
17 100 1
17 101 1
17 102 1
17 103 1
17 104 1
17 105 1
17 106 1
17 107 1
17 108 1
17 109 1
17 110 1
17 111 1
17 112 1
17 113 1
17 114 1
17 115 1
17 116 1
17 117 1
17 118 1
17 119 1
17 120 1
17 121 1
17 122 1
17 123 1
17 124 1
17 125 1
17 126 1
17 127 1
17 128 1
17 129 1
17 130 1
17 131 1
17 132 1
17 133 1
17 134 1
17 135 1
17 136 1
17 137 1
17 154 1
18 19 1
19 20 1
19 21 1
20 22 1
21 22 1
21 23 1
21 24 1
22 23 1
22 25 1
23 26 1
24 25 1
24 26 1
24 27 1
24 28 1
25 26 1
25 27 1
25 29 1
26 27 1
26 30 1
27 31 1
28 29 1
28 30 1
28 31 1
28 32 1
28 33 1
29 30 1
29 31 1
29 32 1
29 34 1
30 31 1
30 32 1
30 35 1
31 32 1
31 36 1
32 37 1
33 34 1
33 35 1
33 36 1
33 37 1
33 38 1
33 39 1
34 35 1
34 36 1
34 37 1
34 38 1
34 40 1
35 36 1
35 37 1
35 38 1
35 41 1
36 37 1
36 38 1
36 42 1
37 38 1
37 43 1
38 44 1
39 40 1
39 41 1
39 42 1
39 43 1
39 44 1
39 45 1
39 46 1
40 41 1
40 42 1
40 43 1
40 44 1
40 45 1
40 47 1
41 42 1
41 43 1
41 44 1
41 45 1
41 48 1
42 43 1
42 44 1
42 45 1
42 49 1
43 44 1
43 45 1
43 50 1
44 45 1
44 51 1
45 52 1
46 47 1
46 48 1
46 49 1
46 50 1
46 51 1
46 52 1
46 53 1
46 54 1
47 48 1
47 49 1
47 50 1
47 51 1
47 52 1
47 53 1
47 55 1
48 49 1
48 50 1
48 51 1
48 52 1
48 53 1
48 56 1
49 50 1
49 51 1
49 52 1
49 53 1
49 57 1
50 51 1
50 52 1
50 53 1
50 58 1
51 52 1
51 53 1
51 59 1
52 53 1
52 60 1
53 61 1
54 55 1
54 56 1
54 57 1
54 58 1
54 59 1
54 60 1
54 61 1
54 62 1
54 63 1
55 56 1
55 57 1
55 58 1
55 59 1
55 60 1
55 61 1
55 62 1
55 64 1
56 57 1
56 58 1
56 59 1
56 60 1
56 61 1
56 62 1
56 65 1
57 58 1
57 59 1
57 60 1
57 61 1
57 62 1
57 66 1
58 59 1
58 60 1
58 61 1
58 62 1
58 67 1
59 60 1
59 61 1
59 62 1
59 68 1
60 61 1
60 62 1
60 69 1
61 62 1
61 70 1
62 71 1
63 64 1
63 65 1
63 66 1
63 67 1
63 68 1
63 69 1
63 70 1
63 71 1
63 72 1
63 73 1
64 65 1
64 66 1
64 67 1
64 68 1
64 69 1
64 70 1
64 71 1
64 72 1
64 74 1
65 66 1
65 67 1
65 68 1
65 69 1
65 70 1
65 71 1
65 72 1
65 75 1
66 67 1
66 68 1
66 69 1
66 70 1
66 71 1
66 72 1
66 76 1
67 68 1
67 69 1
67 70 1
67 71 1
67 72 1
67 77 1
68 69 1
68 70 1
68 71 1
68 72 1
68 78 1
69 70 1
69 71 1
69 72 1
69 79 1
70 71 1
70 72 1
70 80 1
71 72 1
71 81 1
72 82 1
73 74 1
73 75 1
73 76 1
73 77 1
73 78 1
73 79 1
73 80 1
73 81 1
73 82 1
73 83 1
73 84 1
74 75 1
74 76 1
74 77 1
74 78 1
74 79 1
74 80 1
74 81 1
74 82 1
74 83 1
74 85 1
75 76 1
75 77 1
75 78 1
75 79 1
75 80 1
75 81 1
75 82 1
75 83 1
75 86 1
76 77 1
76 78 1
76 79 1
76 80 1
76 81 1
76 82 1
76 83 1
76 87 1
77 78 1
77 79 1
77 80 1
77 81 1
77 82 1
77 83 1
77 88 1
78 79 1
78 80 1
78 81 1
78 82 1
78 83 1
78 89 1
79 80 1
79 81 1
79 82 1
79 83 1
79 90 1
80 81 1
80 82 1
80 83 1
80 91 1
81 82 1
81 83 1
81 92 1
82 83 1
82 93 1
83 94 1
84 85 1
84 86 1
84 87 1
84 88 1
84 89 1
84 90 1
84 91 1
84 92 1
84 93 1
84 94 1
84 95 1
84 96 1
85 86 1
85 87 1
85 88 1
85 89 1
85 90 1
85 91 1
85 92 1
85 93 1
85 94 1
85 95 1
85 97 1
86 87 1
86 88 1
86 89 1
86 90 1
86 91 1
86 92 1
86 93 1
86 94 1
86 95 1
86 98 1
87 88 1
87 89 1
87 90 1
87 91 1
87 92 1
87 93 1
87 94 1
87 95 1
87 99 1
88 89 1
88 90 1
88 91 1
88 92 1
88 93 1
88 94 1
88 95 1
88 100 1
89 90 1
89 91 1
89 92 1
89 93 1
89 94 1
89 95 1
89 101 1
90 91 1
90 92 1
90 93 1
90 94 1
90 95 1
90 102 1
91 92 1
91 93 1
91 94 1
91 95 1
91 103 1
92 93 1
92 94 1
92 95 1
92 104 1
93 94 1
93 95 1
93 105 1
94 95 1
94 106 1
95 107 1
96 97 1
96 98 1
96 99 1
96 100 1
96 101 1
96 102 1
96 103 1
96 104 1
96 105 1
96 106 1
96 107 1
96 108 1
96 109 1
97 98 1
97 99 1
97 100 1
97 101 1
97 102 1
97 103 1
97 104 1
97 105 1
97 106 1
97 107 1
97 108 1
97 110 1
98 99 1
98 100 1
98 101 1
98 102 1
98 103 1
98 104 1
98 105 1
98 106 1
98 107 1
98 108 1
98 111 1
99 100 1
99 101 1
99 102 1
99 103 1
99 104 1
99 105 1
99 106 1
99 107 1
99 108 1
99 112 1
100 101 1
100 102 1
100 103 1
100 104 1
100 105 1
100 106 1
100 107 1
100 108 1
100 113 1
101 102 1
101 103 1
101 104 1
101 105 1
101 106 1
101 107 1
101 108 1
101 114 1
102 103 1
102 104 1
102 105 1
102 106 1
102 107 1
102 108 1
102 115 1
103 104 1
103 105 1
103 106 1
103 107 1
103 108 1
103 116 1
104 105 1
104 106 1
104 107 1
104 108 1
104 117 1
105 106 1
105 107 1
105 108 1
105 118 1
106 107 1
106 108 1
106 119 1
107 108 1
107 120 1
108 121 1
109 110 1
109 111 1
109 112 1
109 113 1
109 114 1
109 115 1
109 116 1
109 117 1
109 118 1
109 119 1
109 120 1
109 121 1
109 122 1
109 123 1
110 111 1
110 112 1
110 113 1
110 114 1
110 115 1
110 116 1
110 117 1
110 118 1
110 119 1
110 120 1
110 121 1
110 122 1
110 124 1
111 112 1
111 113 1
111 114 1
111 115 1
111 116 1
111 117 1
111 118 1
111 119 1
111 120 1
111 121 1
111 122 1
111 125 1
112 113 1
112 114 1
112 115 1
112 116 1
112 117 1
112 118 1
112 119 1
112 120 1
112 121 1
112 122 1
112 126 1
113 114 1
113 115 1
113 116 1
113 117 1
113 118 1
113 119 1
113 120 1
113 121 1
113 122 1
113 127 1
114 115 1
114 116 1
114 117 1
114 118 1
114 119 1
114 120 1
114 121 1
114 122 1
114 128 1
115 116 1
115 117 1
115 118 1
115 119 1
115 120 1
115 121 1
115 122 1
115 129 1
116 117 1
116 118 1
116 119 1
116 120 1
116 121 1
116 122 1
116 130 1
117 118 1
117 119 1
117 120 1
117 121 1
117 122 1
117 131 1
118 119 1
118 120 1
118 121 1
118 122 1
118 132 1
119 120 1
119 121 1
119 122 1
119 133 1
120 121 1
120 122 1
120 134 1
121 122 1
121 135 1
122 136 1
123 124 1
123 125 1
123 126 1
123 127 1
123 128 1
123 129 1
123 130 1
123 131 1
123 132 1
123 133 1
123 134 1
123 135 1
123 136 1
123 137 1
123 138 1
124 125 1
124 126 1
124 127 1
124 128 1
124 129 1
124 130 1
124 131 1
124 132 1
124 133 1
124 134 1
124 135 1
124 136 1
124 137 1
124 139 1
125 126 1
125 127 1
125 128 1
125 129 1
125 130 1
125 131 1
125 132 1
125 133 1
125 134 1
125 135 1
125 136 1
125 137 1
125 140 1
126 127 1
126 128 1
126 129 1
126 130 1
126 131 1
126 132 1
126 133 1
126 134 1
126 135 1
126 136 1
126 137 1
126 141 1
127 128 1
127 129 1
127 130 1
127 131 1
127 132 1
127 133 1
127 134 1
127 135 1
127 136 1
127 137 1
127 142 1
128 129 1
128 130 1
128 131 1
128 132 1
128 133 1
128 134 1
128 135 1
128 136 1
128 137 1
128 143 1
129 130 1
129 131 1
129 132 1
129 133 1
129 134 1
129 135 1
129 136 1
129 137 1
129 144 1
130 131 1
130 132 1
130 133 1
130 134 1
130 135 1
130 136 1
130 137 1
130 145 1
131 132 1
131 133 1
131 134 1
131 135 1
131 136 1
131 137 1
131 146 1
132 133 1
132 134 1
132 135 1
132 136 1
132 137 1
132 147 1
133 134 1
133 135 1
133 136 1
133 137 1
133 148 1
134 135 1
134 136 1
134 137 1
134 149 1
135 136 1
135 137 1
135 150 1
136 137 1
136 151 1
137 152 1
138 139 1
138 140 1
138 141 1
138 142 1
138 143 1
138 144 1
138 145 1
138 146 1
138 147 1
138 148 1
138 149 1
138 150 1
138 151 1
138 152 1
138 153 1
138 154 1
139 140 1
139 141 1
139 142 1
139 143 1
139 144 1
139 145 1
139 146 1
139 147 1
139 148 1
139 149 1
139 150 1
139 151 1
139 152 1
139 153 1
139 154 1
140 141 1
140 142 1
140 143 1
140 144 1
140 145 1
140 146 1
140 147 1
140 148 1
140 149 1
140 150 1
140 151 1
140 152 1
140 153 1
140 154 1
141 142 1
141 143 1
141 144 1
141 145 1
141 146 1
141 147 1
141 148 1
141 149 1
141 150 1
141 151 1
141 152 1
141 153 1
141 154 1
142 143 1
142 144 1
142 145 1
142 146 1
142 147 1
142 148 1
142 149 1
142 150 1
142 151 1
142 152 1
142 153 1
142 154 1
143 144 1
143 145 1
143 146 1
143 147 1
143 148 1
143 149 1
143 150 1
143 151 1
143 152 1
143 153 1
143 154 1
144 145 1
144 146 1
144 147 1
144 148 1
144 149 1
144 150 1
144 151 1
144 152 1
144 153 1
144 154 1
145 146 1
145 147 1
145 148 1
145 149 1
145 150 1
145 151 1
145 152 1
145 153 1
145 154 1
146 147 1
146 148 1
146 149 1
146 150 1
146 151 1
146 152 1
146 153 1
146 154 1
147 148 1
147 149 1
147 150 1
147 151 1
147 152 1
147 153 1
147 154 1
148 149 1
148 150 1
148 151 1
148 152 1
148 153 1
148 154 1
149 150 1
149 151 1
149 152 1
149 153 1
149 154 1
150 151 1
150 152 1
150 153 1
150 154 1
151 152 1
151 153 1
151 154 1
152 153 1
152 154 1
153 154 1


==> anc/instances/benchmark/edgeExpansionBasic/grlex-8.dat <==
37 176
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
1 8 1
1 9 1
2 3 1
2 4 1
2 5 1
2 6 1
2 7 1
2 8 1
2 11 1
3 4 1
3 5 1
3 6 1
3 7 1
3 8 1
3 9 1
3 14 1
4 5 1
4 6 1
4 7 1
4 8 1
4 9 1
4 10 1
4 11 1
4 18 1
5 6 1
5 7 1
5 8 1
5 9 1
5 10 1
5 11 1
5 12 1
5 13 1
5 14 1
5 23 1
6 7 1
6 8 1
6 9 1
6 10 1
6 11 1
6 12 1
6 13 1
6 14 1
6 15 1
6 16 1
6 17 1
6 18 1
6 29 1
7 8 1
7 9 1
7 10 1
7 11 1
7 12 1
7 13 1
7 14 1
7 15 1
7 16 1
7 17 1
7 18 1
7 19 1
7 20 1
7 21 1
7 22 1
7 23 1
7 36 1
8 9 1
8 10 1
8 11 1
8 12 1
8 13 1
8 14 1
8 15 1
8 16 1
8 17 1
8 18 1
8 19 1
8 20 1
8 21 1
8 22 1
8 23 1
8 24 1
8 25 1
8 26 1
8 27 1
8 28 1
8 29 1
8 37 1
9 10 1
10 11 1
10 12 1
11 13 1
12 13 1
12 14 1
12 15 1
13 14 1
13 16 1
14 17 1
15 16 1
15 17 1
15 18 1
15 19 1
16 17 1
16 18 1
16 20 1
17 18 1
17 21 1
18 22 1
19 20 1
19 21 1
19 22 1
19 23 1
19 24 1
20 21 1
20 22 1
20 23 1
20 25 1
21 22 1
21 23 1
21 26 1
22 23 1
22 27 1
23 28 1
24 25 1
24 26 1
24 27 1
24 28 1
24 29 1
24 30 1
25 26 1
25 27 1
25 28 1
25 29 1
25 31 1
26 27 1
26 28 1
26 29 1
26 32 1
27 28 1
27 29 1
27 33 1
28 29 1
28 34 1
29 35 1
30 31 1
30 32 1
30 33 1
30 34 1
30 35 1
30 36 1
30 37 1
31 32 1
31 33 1
31 34 1
31 35 1
31 36 1
31 37 1
32 33 1
32 34 1
32 35 1
32 36 1
32 37 1
33 34 1
33 35 1
33 36 1
33 37 1
34 35 1
34 36 1
34 37 1
35 36 1
35 37 1
36 37 1


==> anc/instances/benchmark/edgeExpansionBasic/grlex-9.dat <==
46 249
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
1 8 1
1 9 1
1 10 1
2 3 1
2 4 1
2 5 1
2 6 1
2 7 1
2 8 1
2 9 1
2 12 1
3 4 1
3 5 1
3 6 1
3 7 1
3 8 1
3 9 1
3 10 1
3 15 1
4 5 1
4 6 1
4 7 1
4 8 1
4 9 1
4 10 1
4 11 1
4 12 1
4 19 1
5 6 1
5 7 1
5 8 1
5 9 1
5 10 1
5 11 1
5 12 1
5 13 1
5 14 1
5 15 1
5 24 1
6 7 1
6 8 1
6 9 1
6 10 1
6 11 1
6 12 1
6 13 1
6 14 1
6 15 1
6 16 1
6 17 1
6 18 1
6 19 1
6 30 1
7 8 1
7 9 1
7 10 1
7 11 1
7 12 1
7 13 1
7 14 1
7 15 1
7 16 1
7 17 1
7 18 1
7 19 1
7 20 1
7 21 1
7 22 1
7 23 1
7 24 1
7 37 1
8 9 1
8 10 1
8 11 1
8 12 1
8 13 1
8 14 1
8 15 1
8 16 1
8 17 1
8 18 1
8 19 1
8 20 1
8 21 1
8 22 1
8 23 1
8 24 1
8 25 1
8 26 1
8 27 1
8 28 1
8 29 1
8 30 1
8 45 1
9 10 1
9 11 1
9 12 1
9 13 1
9 14 1
9 15 1
9 16 1
9 17 1
9 18 1
9 19 1
9 20 1
9 21 1
9 22 1
9 23 1
9 24 1
9 25 1
9 26 1
9 27 1
9 28 1
9 29 1
9 30 1
9 31 1
9 32 1
9 33 1
9 34 1
9 35 1
9 36 1
9 37 1
9 46 1
10 11 1
11 12 1
11 13 1
12 14 1
13 14 1
13 15 1
13 16 1
14 15 1
14 17 1
15 18 1
16 17 1
16 18 1
16 19 1
16 20 1
17 18 1
17 19 1
17 21 1
18 19 1
18 22 1
19 23 1
20 21 1
20 22 1
20 23 1
20 24 1
20 25 1
21 22 1
21 23 1
21 24 1
21 26 1
22 23 1
22 24 1
22 27 1
23 24 1
23 28 1
24 29 1
25 26 1
25 27 1
25 28 1
25 29 1
25 30 1
25 31 1
26 27 1
26 28 1
26 29 1
26 30 1
26 32 1
27 28 1
27 29 1
27 30 1
27 33 1
28 29 1
28 30 1
28 34 1
29 30 1
29 35 1
30 36 1
31 32 1
31 33 1
31 34 1
31 35 1
31 36 1
31 37 1
31 38 1
32 33 1
32 34 1
32 35 1
32 36 1
32 37 1
32 39 1
33 34 1
33 35 1
33 36 1
33 37 1
33 40 1
34 35 1
34 36 1
34 37 1
34 41 1
35 36 1
35 37 1
35 42 1
36 37 1
36 43 1
37 44 1
38 39 1
38 40 1
38 41 1
38 42 1
38 43 1
38 44 1
38 45 1
38 46 1
39 40 1
39 41 1
39 42 1
39 43 1
39 44 1
39 45 1
39 46 1
40 41 1
40 42 1
40 43 1
40 44 1
40 45 1
40 46 1
41 42 1
41 43 1
41 44 1
41 45 1
41 46 1
42 43 1
42 44 1
42 45 1
42 46 1
43 44 1
43 45 1
43 46 1
44 45 1
44 46 1
45 46 1


==> anc/instances/benchmark/edgeExpansionBasic/highschool.dat <==
70 274
1 3 1
1 4 1
1 18 1
1 22 1
1 70 1
2 3 1
2 9 1
2 20 1
2 25 1
2 70 1
3 4 1
3 5 1
3 6 1
3 7 1
3 8 1
3 18 1
3 20 1
3 23 1
3 25 1
3 26 1
3 38 1
3 70 1
4 7 1
4 8 1
4 17 1
4 18 1
4 19 1
4 20 1
4 24 1
4 25 1
4 26 1
4 38 1
4 70 1
5 6 1
5 26 1
5 27 1
5 42 1
5 44 1
5 45 1
5 55 1
5 57 1
5 58 1
5 61 1
5 62 1
5 70 1
6 26 1
6 32 1
6 33 1
6 38 1
6 55 1
6 57 1
6 58 1
6 61 1
6 62 1
6 63 1
6 70 1
7 8 1
8 9 1
8 14 1
8 20 1
8 25 1
8 26 1
8 27 1
10 11 1
10 12 1
10 13 1
10 14 1
10 15 1
10 16 1
11 12 1
11 13 1
11 14 1
11 29 1
11 30 1
11 31 1
11 32 1
11 33 1
12 13 1
12 14 1
12 15 1
12 34 1
12 35 1
12 36 1
13 14 1
13 28 1
13 37 1
14 16 1
14 20 1
14 25 1
14 28 1
14 37 1
15 16 1
15 29 1
15 30 1
15 34 1
15 36 1
15 37 1
15 39 1
15 49 1
15 52 1
16 18 1
16 37 1
17 18 1
17 19 1
17 20 1
17 21 1
17 22 1
18 19 1
18 20 1
18 21 1
18 22 1
18 23 1
19 22 1
19 23 1
19 70 1
20 25 1
20 38 1
21 29 1
21 30 1
21 38 1
21 49 1
21 52 1
21 53 1
22 24 1
24 38 1
24 46 1
24 53 1
26 27 1
26 38 1
26 46 1
26 55 1
26 57 1
26 61 1
26 62 1
26 63 1
27 33 1
27 35 1
27 36 1
27 41 1
27 42 1
27 43 1
27 44 1
27 45 1
27 53 1
27 61 1
27 62 1
27 63 1
27 64 1
27 65 1
27 66 1
27 67 1
28 56 1
29 30 1
29 34 1
29 49 1
29 52 1
30 34 1
30 36 1
30 47 1
30 52 1
31 32 1
31 33 1
31 36 1
31 39 1
31 55 1
31 56 1
31 59 1
31 60 1
32 33 1
32 36 1
32 39 1
32 55 1
32 60 1
32 62 1
33 39 1
33 42 1
33 55 1
33 60 1
33 62 1
34 36 1
34 47 1
34 52 1
35 36 1
35 39 1
35 41 1
35 43 1
35 45 1
35 49 1
35 64 1
36 39 1
36 43 1
36 45 1
36 56 1
36 58 1
36 64 1
36 69 1
37 40 1
37 51 1
37 54 1
38 49 1
38 53 1
39 40 1
39 41 1
39 42 1
39 43 1
39 44 1
39 45 1
39 56 1
40 47 1
40 48 1
40 51 1
40 54 1
40 56 1
41 43 1
41 45 1
41 66 1
41 68 1
41 69 1
42 44 1
42 45 1
42 66 1
42 67 1
43 45 1
43 66 1
43 68 1
43 69 1
44 45 1
44 65 1
44 66 1
44 67 1
45 62 1
45 63 1
45 64 1
45 65 1
45 66 1
45 67 1
47 48 1
47 49 1
47 50 1
47 51 1
47 52 1
47 53 1
48 51 1
48 54 1
48 55 1
49 52 1
49 53 1
50 53 1
50 57 1
51 55 1
53 57 1
53 58 1
54 56 1
55 58 1
55 60 1
55 61 1
55 62 1
57 58 1
57 62 1
58 62 1
58 64 1
59 60 1
60 62 1
61 62 1
61 63 1
62 63 1
63 67 1
64 65 1
64 66 1
65 66 1
65 67 1
66 67 1
67 69 1
68 69 1


==> anc/instances/benchmark/edgeExpansionBasic/jazz.dat <==
198 2742
1 8 1
1 24 1
1 35 1
1 42 1
1 46 1
1 60 1
1 74 1
1 78 1
1 81 1
1 95 1
1 98 1
1 99 1
1 100 1
1 101 1
1 103 1
1 104 1
1 108 1
1 131 1
1 132 1
1 154 1
1 159 1
1 168 1
1 171 1
2 14 1
2 54 1
2 150 1
3 115 1
3 153 1
3 167 1
3 172 1
4 5 1
4 13 1
4 26 1
4 77 1
4 85 1
4 102 1
4 138 1
4 147 1
4 153 1
4 156 1
4 167 1
4 169 1
4 172 1
4 173 1
4 176 1
4 189 1
5 13 1
5 19 1
5 21 1
5 26 1
5 27 1
5 28 1
5 29 1
5 51 1
5 53 1
5 54 1
5 57 1
5 73 1
5 75 1
5 76 1
5 77 1
5 79 1
5 85 1
5 86 1
5 90 1
5 96 1
5 97 1
5 102 1
5 124 1
5 126 1
5 128 1
5 136 1
5 138 1
5 140 1
5 144 1
5 147 1
5 149 1
5 153 1
5 155 1
5 156 1
5 163 1
5 167 1
5 169 1
5 172 1
5 173 1
5 176 1
5 189 1
5 191 1
5 194 1
5 196 1
5 197 1
6 152 1
6 157 1
7 10 1
7 11 1
7 14 1
7 19 1
7 36 1
7 49 1
7 53 1
7 55 1
7 56 1
7 57 1
7 60 1
7 61 1
7 67 1
7 69 1
7 70 1
7 71 1
7 72 1
7 74 1
7 81 1
7 83 1
7 87 1
7 93 1
7 94 1
7 95 1
7 103 1
7 108 1
7 111 1
7 112 1
7 113 1
7 114 1
7 122 1
7 125 1
7 127 1
7 129 1
7 130 1
7 132 1
7 136 1
7 141 1
7 146 1
7 150 1
7 151 1
7 158 1
7 161 1
7 164 1
7 168 1
7 170 1
7 171 1
7 177 1
7 178 1
7 185 1
7 190 1
7 192 1
7 193 1
7 194 1
7 195 1
7 196 1
7 197 1
8 35 1
8 46 1
8 60 1
8 89 1
8 95 1
8 98 1
8 99 1
8 100 1
8 101 1
8 110 1
8 118 1
8 121 1
8 131 1
8 132 1
8 136 1
8 142 1
8 154 1
8 168 1
8 171 1
8 174 1
9 11 1
9 23 1
9 32 1
9 38 1
9 71 1
9 80 1
9 111 1
9 116 1
9 117 1
9 118 1
9 121 1
9 122 1
9 135 1
9 137 1
9 139 1
9 153 1
9 162 1
9 168 1
9 179 1
9 189 1
10 11 1
10 14 1
10 49 1
10 53 1
10 57 1
10 60 1
10 61 1
10 69 1
10 70 1
10 71 1
10 74 1
10 87 1
10 103 1
10 112 1
10 113 1
10 114 1
10 127 1
10 130 1
10 141 1
10 151 1
10 158 1
10 161 1
10 164 1
10 192 1
10 195 1
10 196 1
11 23 1
11 32 1
11 38 1
11 49 1
11 53 1
11 57 1
11 71 1
11 80 1
11 112 1
11 113 1
11 114 1
11 135 1
11 139 1
11 158 1
11 161 1
11 162 1
11 164 1
11 179 1
11 189 1
11 196 1
12 18 1
12 19 1
12 31 1
12 49 1
12 53 1
12 54 1
12 55 1
12 56 1
12 57 1
12 60 1
12 61 1
12 71 1
12 73 1
12 83 1
12 114 1
12 129 1
12 170 1
12 194 1
12 195 1
12 196 1
12 197 1
13 25 1
13 26 1
13 28 1
13 73 1
13 85 1
13 86 1
13 92 1
13 102 1
13 128 1
13 140 1
13 147 1
13 148 1
13 149 1
13 153 1
13 155 1
13 156 1
13 167 1
13 169 1
13 172 1
13 173 1
13 176 1
13 189 1
13 191 1
14 54 1
14 60 1
14 61 1
14 69 1
14 70 1
14 87 1
14 96 1
14 112 1
14 114 1
14 127 1
14 130 1
14 141 1
14 150 1
14 151 1
14 158 1
14 161 1
14 164 1
14 185 1
14 186 1
14 192 1
14 194 1
14 195 1
15 16 1
15 24 1
15 48 1
15 81 1
15 91 1
15 104 1
15 105 1
15 107 1
16 24 1
16 48 1
16 78 1
16 81 1
16 91 1
16 104 1
16 105 1
16 107 1
17 62 1
17 136 1
18 19 1
18 29 1
18 31 1
18 50 1
18 53 1
18 54 1
18 55 1
18 56 1
18 57 1
18 60 1
18 61 1
18 73 1
18 77 1
18 86 1
18 88 1
18 90 1
18 96 1
18 114 1
18 128 1
18 129 1
18 131 1
18 132 1
18 136 1
18 140 1
18 147 1
18 149 1
18 158 1
18 167 1
18 172 1
18 183 1
18 184 1
18 191 1
18 194 1
18 195 1
18 196 1
18 197 1
19 20 1
19 31 1
19 49 1
19 53 1
19 54 1
19 55 1
19 56 1
19 57 1
19 60 1
19 61 1
19 70 1
19 129 1
19 130 1
19 136 1
19 185 1
19 192 1
19 194 1
19 195 1
19 196 1
19 197 1
20 24 1
20 60 1
20 70 1
20 78 1
20 80 1
20 87 1
20 136 1
20 137 1
20 158 1
20 168 1
22 43 1
22 81 1
22 83 1
22 98 1
22 99 1
22 100 1
22 101 1
22 105 1
22 108 1
22 131 1
22 132 1
22 136 1
22 164 1
22 170 1
22 174 1
22 178 1
22 182 1
22 194 1
22 197 1
23 32 1
23 38 1
23 60 1
23 80 1
23 111 1
23 135 1
23 139 1
23 162 1
23 168 1
23 179 1
23 189 1
24 35 1
24 42 1
24 43 1
24 46 1
24 48 1
24 60 1
24 74 1
24 78 1
24 80 1
24 81 1
24 91 1
24 99 1
24 100 1
24 103 1
24 104 1
24 105 1
24 107 1
24 108 1
24 132 1
24 136 1
24 154 1
24 168 1
24 171 1
24 174 1
24 182 1
25 92 1
25 117 1
25 148 1
25 149 1
25 153 1
26 28 1
26 29 1
26 73 1
26 77 1
26 85 1
26 86 1
26 90 1
26 96 1
26 102 1
26 124 1
26 128 1
26 138 1
26 140 1
26 147 1
26 149 1
26 153 1
26 155 1
26 156 1
26 167 1
26 169 1
26 172 1
26 173 1
26 176 1
26 178 1
26 184 1
26 189 1
26 191 1
26 198 1
27 29 1
27 51 1
27 76 1
27 96 1
27 126 1
27 128 1
27 144 1
27 147 1
27 149 1
27 153 1
27 167 1
27 172 1
28 29 1
28 73 1
28 77 1
28 85 1
28 86 1
28 90 1
28 96 1
28 102 1
28 124 1
28 128 1
28 138 1
28 140 1
28 147 1
28 149 1
28 153 1
28 155 1
28 156 1
28 167 1
28 172 1
28 173 1
28 176 1
28 184 1
28 189 1
28 191 1
28 198 1
29 51 1
29 73 1
29 76 1
29 77 1
29 86 1
29 88 1
29 90 1
29 96 1
29 97 1
29 124 1
29 126 1
29 128 1
29 136 1
29 138 1
29 140 1
29 144 1
29 147 1
29 149 1
29 153 1
29 167 1
29 169 1
29 172 1
29 176 1
29 184 1
29 191 1
29 198 1
30 34 1
31 32 1
31 53 1
31 54 1
31 55 1
31 56 1
31 57 1
31 60 1
31 61 1
31 106 1
31 111 1
31 123 1
31 129 1
31 170 1
31 194 1
31 195 1
31 196 1
31 197 1
32 33 1
32 35 1
32 38 1
32 40 1
32 44 1
32 58 1
32 60 1
32 61 1
32 62 1
32 63 1
32 64 1
32 65 1
32 66 1
32 80 1
32 91 1
32 98 1
32 99 1
32 100 1
32 101 1
32 105 1
32 106 1
32 107 1
32 108 1
32 109 1
32 110 1
32 111 1
32 122 1
32 123 1
32 131 1
32 132 1
32 135 1
32 139 1
32 154 1
32 162 1
32 168 1
32 179 1
32 189 1
33 35 1
33 38 1
33 40 1
33 44 1
33 58 1
33 60 1
33 62 1
33 63 1
33 64 1
33 65 1
33 66 1
33 91 1
33 98 1
33 99 1
33 100 1
33 101 1
33 105 1
33 106 1
33 107 1
33 108 1
33 109 1
33 110 1
33 116 1
33 119 1
33 122 1
33 123 1
33 131 1
33 132 1
33 134 1
33 135 1
33 154 1
33 168 1
33 179 1
34 70 1
34 83 1
34 192 1
35 40 1
35 44 1
35 46 1
35 58 1
35 60 1
35 62 1
35 63 1
35 64 1
35 65 1
35 66 1
35 68 1
35 74 1
35 78 1
35 95 1
35 98 1
35 99 1
35 100 1
35 101 1
35 103 1
35 104 1
35 105 1
35 106 1
35 107 1
35 108 1
35 109 1
35 110 1
35 122 1
35 123 1
35 131 1
35 132 1
35 135 1
35 154 1
35 166 1
35 168 1
35 170 1
35 171 1
35 179 1
35 187 1
36 49 1
36 53 1
36 54 1
36 55 1
36 56 1
36 60 1
36 67 1
36 70 1
36 72 1
36 81 1
36 83 1
36 87 1
36 129 1
36 150 1
36 158 1
36 161 1
36 164 1
36 170 1
36 174 1
36 178 1
36 192 1
36 194 1
36 195 1
36 196 1
36 197 1
37 90 1
37 133 1
37 153 1
37 155 1
37 180 1
38 40 1
38 44 1
38 63 1
38 80 1
38 91 1
38 105 1
38 116 1
38 119 1
38 134 1
38 135 1
38 139 1
38 162 1
38 179 1
38 189 1
39 51 1
39 80 1
39 116 1
39 149 1
39 153 1
39 181 1
40 44 1
40 58 1
40 60 1
40 62 1
40 63 1
40 64 1
40 65 1
40 66 1
40 91 1
40 98 1
40 99 1
40 100 1
40 101 1
40 105 1
40 106 1
40 107 1
40 108 1
40 109 1
40 110 1
40 116 1
40 119 1
40 122 1
40 123 1
40 131 1
40 132 1
40 134 1
40 135 1
40 154 1
40 168 1
40 179 1
41 45 1
41 77 1
41 86 1
41 88 1
41 96 1
41 97 1
41 136 1
42 46 1
42 50 1
42 81 1
42 104 1
42 106 1
42 123 1
42 136 1
42 159 1
42 182 1
42 183 1
43 59 1
43 78 1
43 81 1
43 82 1
43 83 1
43 98 1
43 99 1
43 100 1
43 101 1
43 105 1
43 108 1
43 118 1
43 121 1
43 122 1
43 131 1
43 132 1
43 136 1
43 143 1
43 158 1
43 162 1
43 164 1
43 170 1
43 174 1
43 178 1
43 182 1
43 194 1
43 197 1
44 50 1
44 58 1
44 60 1
44 62 1
44 63 1
44 64 1
44 65 1
44 66 1
44 68 1
44 91 1
44 98 1
44 99 1
44 100 1
44 101 1
44 105 1
44 106 1
44 107 1
44 108 1
44 109 1
44 110 1
44 122 1
44 123 1
44 131 1
44 132 1
44 135 1
44 139 1
44 154 1
44 166 1
44 168 1
44 171 1
44 179 1
44 187 1
45 77 1
45 86 1
45 88 1
45 96 1
45 97 1
45 136 1
46 50 1
46 60 1
46 81 1
46 95 1
46 98 1
46 99 1
46 100 1
46 101 1
46 104 1
46 106 1
46 123 1
46 131 1
46 132 1
46 154 1
46 159 1
46 168 1
46 171 1
46 183 1
47 155 1
47 167 1
47 180 1
48 81 1
48 91 1
48 104 1
48 105 1
48 107 1
49 52 1
49 53 1
49 54 1
49 57 1
49 60 1
49 67 1
49 69 1
49 70 1
49 71 1
49 79 1
49 83 1
49 90 1
49 112 1
49 113 1
49 114 1
49 118 1
49 121 1
49 125 1
49 127 1
49 130 1
49 136 1
49 142 1
49 143 1
49 149 1
49 150 1
49 158 1
49 161 1
49 162 1
49 164 1
49 174 1
49 178 1
49 185 1
49 192 1
49 194 1
49 195 1
49 196 1
50 53 1
50 56 1
50 60 1
50 64 1
50 65 1
50 66 1
50 68 1
50 81 1
50 88 1
50 106 1
50 110 1
50 111 1
50 114 1
50 123 1
50 131 1
50 132 1
50 139 1
50 158 1
50 166 1
50 168 1
50 179 1
50 183 1
50 196 1
51 75 1
51 76 1
51 79 1
51 96 1
51 126 1
51 128 1
51 136 1
51 144 1
51 147 1
51 149 1
51 153 1
51 167 1
51 172 1
51 174 1
51 181 1
52 53 1
52 60 1
52 83 1
52 88 1
52 196 1
53 54 1
53 55 1
53 56 1
53 57 1
53 60 1
53 61 1
53 67 1
53 71 1
53 81 1
53 83 1
53 88 1
53 111 1
53 112 1
53 113 1
53 114 1
53 129 1
53 131 1
53 132 1
53 149 1
53 150 1
53 158 1
53 161 1
53 164 1
53 170 1
53 178 1
53 183 1
53 194 1
53 195 1
53 196 1
53 197 1
54 55 1
54 56 1
54 57 1
54 60 1
54 61 1
54 67 1
54 69 1
54 70 1
54 83 1
54 87 1
54 93 1
54 94 1
54 96 1
54 111 1
54 125 1
54 129 1
54 130 1
54 146 1
54 149 1
54 150 1
54 158 1
54 161 1
54 164 1
54 168 1
54 170 1
54 174 1
54 177 1
54 178 1
54 186 1
54 190 1
54 192 1
54 193 1
54 194 1
54 195 1
54 196 1
54 197 1
55 56 1
55 57 1
55 60 1
55 61 1
55 67 1
55 81 1
55 83 1
55 129 1
55 150 1
55 158 1
55 164 1
55 170 1
55 178 1
55 194 1
55 195 1
55 196 1
55 197 1
56 57 1
56 60 1
56 61 1
56 67 1
56 81 1
56 83 1
56 88 1
56 111 1
56 114 1
56 129 1
56 131 1
56 132 1
56 150 1
56 158 1
56 164 1
56 170 1
56 178 1
56 183 1
56 194 1
56 195 1
56 196 1
56 197 1
57 60 1
57 61 1
57 70 1
57 71 1
57 83 1
57 89 1
57 111 1
57 112 1
57 113 1
57 114 1
57 121 1
57 129 1
57 130 1
57 136 1
57 142 1
57 158 1
57 161 1
57 164 1
57 185 1
57 192 1
57 194 1
57 195 1
57 196 1
57 197 1
58 60 1
58 62 1
58 63 1
58 64 1
58 65 1
58 66 1
58 98 1
58 99 1
58 100 1
58 101 1
58 105 1
58 106 1
58 107 1
58 108 1
58 109 1
58 110 1
58 122 1
58 123 1
58 131 1
58 132 1
58 135 1
58 154 1
58 162 1
58 168 1
58 179 1
58 187 1
58 188 1
59 82 1
59 99 1
59 100 1
59 118 1
59 121 1
59 122 1
59 136 1
59 143 1
59 158 1
59 162 1
59 174 1
60 61 1
60 62 1
60 63 1
60 64 1
60 65 1
60 66 1
60 68 1
60 69 1
60 70 1
60 72 1
60 78 1
60 80 1
60 81 1
60 83 1
60 88 1
60 89 1
60 91 1
60 93 1
60 94 1
60 95 1
60 98 1
60 99 1
60 100 1
60 101 1
60 105 1
60 106 1
60 107 1
60 108 1
60 109 1
60 110 1
60 111 1
60 112 1
60 114 1
60 118 1
60 121 1
60 122 1
60 123 1
60 125 1
60 127 1
60 129 1
60 130 1
60 131 1
60 132 1
60 135 1
60 136 1
60 141 1
60 142 1
60 146 1
60 150 1
60 151 1
60 154 1
60 158 1
60 161 1
60 164 1
60 166 1
60 168 1
60 171 1
60 174 1
60 179 1
60 183 1
60 187 1
60 190 1
60 192 1
60 193 1
60 194 1
60 195 1
60 196 1
60 197 1
61 69 1
61 70 1
61 106 1
61 111 1
61 112 1
61 114 1
61 123 1
61 127 1
61 129 1
61 130 1
61 141 1
61 151 1
61 158 1
61 177 1
61 192 1
61 194 1
61 195 1
61 196 1
61 197 1
62 63 1
62 64 1
62 65 1
62 66 1
62 98 1
62 99 1
62 100 1
62 101 1
62 105 1
62 106 1
62 107 1
62 108 1
62 109 1
62 110 1
62 122 1
62 123 1
62 131 1
62 132 1
62 135 1
62 154 1
62 168 1
62 179 1
63 64 1
63 65 1
63 66 1
63 91 1
63 98 1
63 99 1
63 100 1
63 101 1
63 105 1
63 106 1
63 107 1
63 108 1
63 109 1
63 110 1
63 122 1
63 123 1
63 131 1
63 132 1
63 135 1
63 154 1
63 168 1
63 179 1
64 65 1
64 66 1
64 98 1
64 99 1
64 100 1
64 101 1
64 105 1
64 106 1
64 107 1
64 108 1
64 109 1
64 110 1
64 122 1
64 123 1
64 131 1
64 132 1
64 135 1
64 139 1
64 154 1
64 168 1
64 170 1
64 179 1
65 66 1
65 98 1
65 99 1
65 100 1
65 101 1
65 105 1
65 106 1
65 107 1
65 108 1
65 109 1
65 110 1
65 122 1
65 123 1
65 131 1
65 132 1
65 135 1
65 136 1
65 139 1
65 154 1
65 168 1
65 170 1
65 179 1
66 98 1
66 99 1
66 100 1
66 101 1
66 105 1
66 106 1
66 107 1
66 108 1
66 109 1
66 110 1
66 122 1
66 123 1
66 131 1
66 132 1
66 135 1
66 136 1
66 139 1
66 154 1
66 168 1
66 170 1
66 179 1
66 182 1
67 70 1
67 81 1
67 83 1
67 84 1
67 87 1
67 103 1
67 127 1
67 134 1
67 135 1
67 136 1
67 149 1
67 150 1
67 158 1
67 159 1
67 164 1
67 170 1
67 174 1
67 178 1
67 192 1
67 194 1
67 195 1
67 196 1
68 99 1
68 101 1
68 132 1
68 135 1
68 154 1
68 166 1
68 168 1
68 171 1
68 183 1
68 187 1
69 70 1
69 73 1
69 86 1
69 87 1
69 88 1
69 90 1
69 93 1
69 94 1
69 95 1
69 96 1
69 99 1
69 108 1
69 109 1
69 110 1
69 111 1
69 112 1
69 114 1
69 118 1
69 121 1
69 122 1
69 125 1
69 127 1
69 130 1
69 132 1
69 136 1
69 141 1
69 142 1
69 143 1
69 146 1
69 150 1
69 151 1
69 158 1
69 161 1
69 164 1
69 168 1
69 171 1
69 174 1
69 175 1
69 177 1
69 183 1
69 186 1
69 190 1
69 192 1
69 193 1
69 194 1
69 195 1
70 73 1
70 83 1
70 86 1
70 87 1
70 88 1
70 93 1
70 94 1
70 95 1
70 96 1
70 99 1
70 108 1
70 110 1
70 111 1
70 112 1
70 114 1
70 118 1
70 121 1
70 122 1
70 125 1
70 127 1
70 130 1
70 132 1
70 136 1
70 141 1
70 142 1
70 143 1
70 146 1
70 150 1
70 151 1
70 158 1
70 161 1
70 164 1
70 167 1
70 168 1
70 170 1
70 171 1
70 174 1
70 175 1
70 177 1
70 178 1
70 183 1
70 185 1
70 186 1
70 190 1
70 192 1
70 193 1
70 194 1
70 195 1
71 72 1
71 74 1
71 83 1
71 103 1
71 111 1
71 112 1
71 113 1
71 114 1
71 116 1
71 117 1
71 118 1
71 121 1
71 122 1
71 137 1
71 150 1
71 153 1
71 158 1
71 161 1
71 164 1
71 168 1
71 195 1
71 196 1
72 74 1
72 103 1
72 150 1
72 161 1
72 164 1
73 77 1
73 85 1
73 86 1
73 88 1
73 90 1
73 96 1
73 99 1
73 110 1
73 128 1
73 136 1
73 140 1
73 143 1
73 147 1
73 149 1
73 155 1
73 156 1
73 167 1
73 172 1
73 174 1
73 184 1
73 189 1
73 191 1
74 78 1
74 87 1
74 103 1
74 104 1
74 108 1
74 112 1
74 114 1
74 150 1
74 154 1
74 161 1
74 164 1
74 168 1
74 171 1
75 76 1
75 79 1
75 86 1
75 96 1
75 126 1
75 128 1
75 136 1
75 144 1
75 147 1
75 149 1
75 163 1
75 167 1
75 172 1
75 174 1
75 198 1
76 79 1
76 96 1
76 126 1
76 128 1
76 136 1
76 144 1
76 147 1
76 149 1
76 153 1
76 172 1
76 174 1
77 85 1
77 86 1
77 88 1
77 90 1
77 96 1
77 97 1
77 102 1
77 124 1
77 128 1
77 136 1
77 138 1
77 140 1
77 147 1
77 149 1
77 167 1
77 169 1
77 172 1
77 173 1
77 184 1
77 191 1
78 80 1
78 91 1
78 95 1
78 99 1
78 100 1
78 103 1
78 104 1
78 108 1
78 136 1
78 137 1
78 154 1
78 158 1
78 168 1
78 171 1
78 174 1
78 179 1
78 182 1
78 188 1
79 86 1
79 96 1
79 118 1
79 126 1
79 128 1
79 136 1
79 142 1
79 143 1
79 144 1
79 147 1
79 149 1
79 163 1
79 167 1
79 172 1
79 174 1
80 91 1
80 95 1
80 135 1
80 139 1
80 162 1
80 168 1
80 179 1
80 181 1
80 189 1
81 83 1
81 98 1
81 99 1
81 100 1
81 101 1
81 104 1
81 105 1
81 106 1
81 108 1
81 123 1
81 131 1
81 132 1
81 136 1
81 150 1
81 158 1
81 164 1
81 170 1
81 174 1
81 178 1
81 182 1
81 183 1
81 194 1
81 195 1
81 196 1
81 197 1
82 99 1
82 118 1
82 121 1
82 122 1
82 136 1
82 143 1
83 84 1
83 87 1
83 89 1
83 90 1
83 98 1
83 99 1
83 100 1
83 101 1
83 103 1
83 105 1
83 108 1
83 109 1
83 111 1
83 114 1
83 118 1
83 121 1
83 127 1
83 131 1
83 132 1
83 134 1
83 135 1
83 136 1
83 137 1
83 141 1
83 142 1
83 149 1
83 150 1
83 158 1
83 159 1
83 164 1
83 168 1
83 170 1
83 174 1
83 178 1
83 182 1
83 185 1
83 192 1
83 194 1
83 195 1
83 196 1
83 197 1
84 118 1
84 129 1
84 134 1
84 135 1
84 136 1
84 158 1
84 159 1
84 170 1
84 175 1
84 183 1
84 194 1
84 195 1
85 86 1
85 102 1
85 128 1
85 140 1
85 147 1
85 149 1
85 155 1
85 156 1
85 167 1
85 169 1
85 189 1
85 191 1
86 88 1
86 90 1
86 96 1
86 97 1
86 102 1
86 124 1
86 128 1
86 136 1
86 138 1
86 140 1
86 147 1
86 149 1
86 153 1
86 155 1
86 156 1
86 163 1
86 167 1
86 169 1
86 172 1
86 173 1
86 176 1
86 184 1
86 189 1
86 191 1
86 198 1
87 96 1
87 103 1
87 112 1
87 114 1
87 130 1
87 150 1
87 158 1
87 161 1
87 164 1
87 186 1
87 192 1
87 194 1
87 195 1
88 90 1
88 96 1
88 97 1
88 99 1
88 110 1
88 114 1
88 128 1
88 131 1
88 132 1
88 136 1
88 140 1
88 143 1
88 147 1
88 149 1
88 158 1
88 167 1
88 172 1
88 174 1
88 183 1
88 184 1
88 191 1
88 196 1
89 95 1
89 118 1
89 121 1
89 127 1
89 132 1
89 136 1
89 141 1
89 142 1
89 149 1
89 158 1
89 171 1
89 174 1
89 196 1
90 96 1
90 97 1
90 124 1
90 125 1
90 128 1
90 133 1
90 136 1
90 138 1
90 140 1
90 147 1
90 149 1
90 153 1
90 167 1
90 169 1
90 172 1
90 173 1
90 176 1
90 184 1
90 191 1
90 198 1
91 95 1
91 104 1
91 105 1
91 107 1
91 116 1
91 119 1
91 134 1
91 135 1
91 139 1
91 168 1
91 179 1
92 148 1
92 153 1
92 163 1
93 94 1
93 95 1
93 108 1
93 111 1
93 114 1
93 118 1
93 121 1
93 122 1
93 125 1
93 127 1
93 130 1
93 132 1
93 136 1
93 146 1
93 168 1
93 171 1
93 175 1
93 177 1
93 183 1
93 190 1
93 192 1
93 193 1
94 95 1
94 108 1
94 111 1
94 114 1
94 118 1
94 121 1
94 122 1
94 125 1
94 130 1
94 132 1
94 136 1
94 146 1
94 168 1
94 171 1
94 175 1
94 177 1
94 183 1
94 190 1
94 192 1
94 193 1
95 98 1
95 99 1
95 100 1
95 101 1
95 108 1
95 110 1
95 111 1
95 122 1
95 125 1
95 127 1
95 131 1
95 132 1
95 135 1
95 136 1
95 141 1
95 142 1
95 146 1
95 154 1
95 158 1
95 168 1
95 171 1
95 174 1
95 179 1
95 190 1
95 192 1
95 193 1
96 97 1
96 124 1
96 125 1
96 126 1
96 128 1
96 130 1
96 136 1
96 138 1
96 140 1
96 142 1
96 144 1
96 147 1
96 149 1
96 150 1
96 153 1
96 158 1
96 161 1
96 163 1
96 164 1
96 167 1
96 169 1
96 172 1
96 173 1
96 176 1
96 184 1
96 186 1
96 191 1
96 192 1
96 194 1
96 198 1
97 124 1
97 128 1
97 136 1
97 138 1
97 147 1
97 149 1
97 167 1
97 169 1
97 172 1
98 99 1
98 100 1
98 101 1
98 105 1
98 106 1
98 107 1
98 108 1
98 109 1
98 110 1
98 122 1
98 123 1
98 131 1
98 132 1
98 135 1
98 136 1
98 154 1
98 164 1
98 168 1
98 170 1
98 171 1
98 174 1
98 178 1
98 179 1
98 182 1
98 194 1
98 197 1
99 100 1
99 101 1
99 105 1
99 106 1
99 107 1
99 108 1
99 109 1
99 110 1
99 118 1
99 121 1
99 122 1
99 123 1
99 131 1
99 132 1
99 135 1
99 136 1
99 143 1
99 154 1
99 164 1
99 166 1
99 168 1
99 170 1
99 171 1
99 174 1
99 178 1
99 179 1
99 182 1
99 187 1
99 194 1
99 197 1
100 101 1
100 105 1
100 106 1
100 107 1
100 108 1
100 109 1
100 110 1
100 122 1
100 123 1
100 131 1
100 132 1
100 135 1
100 136 1
100 154 1
100 164 1
100 168 1
100 170 1
100 171 1
100 174 1
100 178 1
100 179 1
100 182 1
100 194 1
100 197 1
101 105 1
101 106 1
101 107 1
101 108 1
101 109 1
101 110 1
101 122 1
101 123 1
101 131 1
101 132 1
101 135 1
101 136 1
101 154 1
101 164 1
101 166 1
101 168 1
101 170 1
101 171 1
101 174 1
101 178 1
101 179 1
101 182 1
101 187 1
101 194 1
101 197 1
102 128 1
102 138 1
102 140 1
102 147 1
102 156 1
102 167 1
102 169 1
102 172 1
102 173 1
102 176 1
102 189 1
103 104 1
103 108 1
103 112 1
103 114 1
103 150 1
103 154 1
103 161 1
103 164 1
103 168 1
103 171 1
103 178 1
104 105 1
104 107 1
104 108 1
104 154 1
104 159 1
104 168 1
104 171 1
105 106 1
105 107 1
105 108 1
105 109 1
105 110 1
105 122 1
105 123 1
105 131 1
105 132 1
105 135 1
105 136 1
105 154 1
105 164 1
105 168 1
105 170 1
105 174 1
105 178 1
105 179 1
105 182 1
105 194 1
105 197 1
106 107 1
106 108 1
106 109 1
106 110 1
106 111 1
106 122 1
106 123 1
106 131 1
106 132 1
106 135 1
106 154 1
106 168 1
106 179 1
106 183 1
106 187 1
106 188 1
107 108 1
107 109 1
107 110 1
107 122 1
107 123 1
107 131 1
107 132 1
107 135 1
107 154 1
107 162 1
107 168 1
107 179 1
107 187 1
107 188 1
108 109 1
108 110 1
108 111 1
108 122 1
108 123 1
108 125 1
108 131 1
108 132 1
108 135 1
108 136 1
108 146 1
108 154 1
108 164 1
108 168 1
108 170 1
108 171 1
108 174 1
108 178 1
108 179 1
108 182 1
108 190 1
108 192 1
108 193 1
108 194 1
108 197 1
109 110 1
109 122 1
109 123 1
109 131 1
109 132 1
109 135 1
109 154 1
109 168 1
109 170 1
109 177 1
109 179 1
110 122 1
110 123 1
110 131 1
110 132 1
110 135 1
110 136 1
110 139 1
110 143 1
110 154 1
110 168 1
110 170 1
110 171 1
110 174 1
110 179 1
110 182 1
111 116 1
111 117 1
111 118 1
111 121 1
111 122 1
111 123 1
111 125 1
111 132 1
111 137 1
111 146 1
111 153 1
111 168 1
111 170 1
111 171 1
111 190 1
111 192 1
111 193 1
111 194 1
111 195 1
111 196 1
112 113 1
112 114 1
112 127 1
112 130 1
112 141 1
112 150 1
112 151 1
112 158 1
112 161 1
112 164 1
112 192 1
112 195 1
112 196 1
113 114 1
113 158 1
113 161 1
113 164 1
113 196 1
114 125 1
114 127 1
114 130 1
114 131 1
114 132 1
114 136 1
114 141 1
114 142 1
114 146 1
114 151 1
114 158 1
114 161 1
114 164 1
114 183 1
114 190 1
114 192 1
114 193 1
114 195 1
114 196 1
115 148 1
115 152 1
115 153 1
115 157 1
115 167 1
115 172 1
116 117 1
116 118 1
116 119 1
116 121 1
116 122 1
116 134 1
116 135 1
116 137 1
116 153 1
116 168 1
116 179 1
116 181 1
117 118 1
117 121 1
117 122 1
117 137 1
117 153 1
117 168 1
117 179 1
117 183 1
118 121 1
118 122 1
118 125 1
118 129 1
118 132 1
118 136 1
118 137 1
118 142 1
118 143 1
118 146 1
118 153 1
118 168 1
118 170 1
118 174 1
118 175 1
118 177 1
118 183 1
118 190 1
118 192 1
118 193 1
118 194 1
119 120 1
119 134 1
119 135 1
119 179 1
121 122 1
121 125 1
121 132 1
121 136 1
121 137 1
121 142 1
121 143 1
121 146 1
121 153 1
121 158 1
121 168 1
121 174 1
121 175 1
121 177 1
121 183 1
121 190 1
121 192 1
121 193 1
121 196 1
122 123 1
122 125 1
122 131 1
122 132 1
122 135 1
122 136 1
122 137 1
122 143 1
122 146 1
122 153 1
122 154 1
122 168 1
122 171 1
122 179 1
122 190 1
122 192 1
122 193 1
123 131 1
123 132 1
123 135 1
123 154 1
123 162 1
123 168 1
123 179 1
123 183 1
123 187 1
123 188 1
124 128 1
124 138 1
124 140 1
124 153 1
124 176 1
124 184 1
124 198 1
125 130 1
125 132 1
125 136 1
125 142 1
125 146 1
125 151 1
125 168 1
125 171 1
125 175 1
125 177 1
125 183 1
125 190 1
125 192 1
125 193 1
126 128 1
126 136 1
126 144 1
126 147 1
126 149 1
126 153 1
126 167 1
126 172 1
126 174 1
127 130 1
127 136 1
127 141 1
127 142 1
127 150 1
127 151 1
127 158 1
127 164 1
127 171 1
127 174 1
127 178 1
127 185 1
127 192 1
127 195 1
128 136 1
128 138 1
128 140 1
128 144 1
128 147 1
128 149 1
128 153 1
128 155 1
128 156 1
128 167 1
128 169 1
128 172 1
128 173 1
128 176 1
128 184 1
128 189 1
128 191 1
128 192 1
129 136 1
129 170 1
129 175 1
129 183 1
129 194 1
129 195 1
129 196 1
129 197 1
130 136 1
130 141 1
130 146 1
130 150 1
130 151 1
130 158 1
130 161 1
130 164 1
130 177 1
130 185 1
130 186 1
130 190 1
130 192 1
130 193 1
130 194 1
130 195 1
131 132 1
131 135 1
131 136 1
131 139 1
131 154 1
131 158 1
131 164 1
131 168 1
131 170 1
131 171 1
131 174 1
131 178 1
131 179 1
131 182 1
131 183 1
131 194 1
131 196 1
131 197 1
132 135 1
132 136 1
132 141 1
132 142 1
132 146 1
132 154 1
132 158 1
132 164 1
132 166 1
132 168 1
132 170 1
132 171 1
132 174 1
132 178 1
132 179 1
132 182 1
132 183 1
132 187 1
132 190 1
132 192 1
132 193 1
132 194 1
132 196 1
132 197 1
133 155 1
133 156 1
133 167 1
133 180 1
134 135 1
134 159 1
134 179 1
134 195 1
135 139 1
135 154 1
135 159 1
135 162 1
135 166 1
135 168 1
135 171 1
135 179 1
135 187 1
135 189 1
135 195 1
136 137 1
136 138 1
136 140 1
136 141 1
136 142 1
136 143 1
136 144 1
136 146 1
136 147 1
136 149 1
136 150 1
136 151 1
136 158 1
136 161 1
136 162 1
136 163 1
136 164 1
136 167 1
136 168 1
136 170 1
136 171 1
136 172 1
136 174 1
136 175 1
136 177 1
136 178 1
136 182 1
136 183 1
136 184 1
136 185 1
136 188 1
136 190 1
136 191 1
136 192 1
136 193 1
136 194 1
136 196 1
136 197 1
137 153 1
137 158 1
137 168 1
137 188 1
138 145 1
138 147 1
138 149 1
138 155 1
138 167 1
138 169 1
138 172 1
138 173 1
138 178 1
139 162 1
139 179 1
139 189 1
140 147 1
140 149 1
140 153 1
140 155 1
140 156 1
140 167 1
140 169 1
140 172 1
140 173 1
140 176 1
140 184 1
140 189 1
140 191 1
140 198 1
141 142 1
141 151 1
141 158 1
141 171 1
141 174 1
141 192 1
141 195 1
142 143 1
142 149 1
142 150 1
142 158 1
142 161 1
142 164 1
142 168 1
142 171 1
142 174 1
142 185 1
142 193 1
142 196 1
143 174 1
144 147 1
144 149 1
144 153 1
144 172 1
144 174 1
144 198 1
145 167 1
146 151 1
146 168 1
146 171 1
146 175 1
146 177 1
146 183 1
146 190 1
146 192 1
146 193 1
147 149 1
147 153 1
147 156 1
147 167 1
147 169 1
147 172 1
147 173 1
147 174 1
147 176 1
147 184 1
147 189 1
147 191 1
148 153 1
149 150 1
149 153 1
149 155 1
149 156 1
149 160 1
149 163 1
149 167 1
149 169 1
149 172 1
149 173 1
149 174 1
149 176 1
149 178 1
149 181 1
149 184 1
149 189 1
149 191 1
149 194 1
149 195 1
150 151 1
150 158 1
150 161 1
150 164 1
150 170 1
150 178 1
150 185 1
150 186 1
150 192 1
150 194 1
150 195 1
150 196 1
151 158 1
151 177 1
151 185 1
151 190 1
151 192 1
151 193 1
151 195 1
152 157 1
153 163 1
153 167 1
153 168 1
153 172 1
153 181 1
153 198 1
154 166 1
154 168 1
154 170 1
154 171 1
154 179 1
154 187 1
155 156 1
155 167 1
155 178 1
155 180 1
155 189 1
155 191 1
156 167 1
156 169 1
156 172 1
156 173 1
156 176 1
156 189 1
156 191 1
157 180 1
158 161 1
158 164 1
158 168 1
158 170 1
158 171 1
158 174 1
158 178 1
158 183 1
158 186 1
158 188 1
158 192 1
158 194 1
158 195 1
158 196 1
159 195 1
161 164 1
161 186 1
161 192 1
161 194 1
161 196 1
162 179 1
162 187 1
162 188 1
162 189 1
163 167 1
163 172 1
163 173 1
164 170 1
164 174 1
164 178 1
164 182 1
164 186 1
164 192 1
164 194 1
164 195 1
164 196 1
164 197 1
165 185 1
166 168 1
166 171 1
166 183 1
166 187 1
167 169 1
167 172 1
167 173 1
167 176 1
167 184 1
167 189 1
167 191 1
167 198 1
168 170 1
168 171 1
168 179 1
168 187 1
168 190 1
168 192 1
168 193 1
168 194 1
168 195 1
169 172 1
169 173 1
169 176 1
169 189 1
170 174 1
170 175 1
170 178 1
170 182 1
170 183 1
170 192 1
170 194 1
170 195 1
170 196 1
170 197 1
171 174 1
171 187 1
171 190 1
171 192 1
171 193 1
172 173 1
172 176 1
172 184 1
172 189 1
172 191 1
173 176 1
173 184 1
173 189 1
173 191 1
174 178 1
174 182 1
174 192 1
174 194 1
174 197 1
175 177 1
175 183 1
175 190 1
175 192 1
175 193 1
175 194 1
176 184 1
176 189 1
176 192 1
176 198 1
177 183 1
177 190 1
177 192 1
177 193 1
178 182 1
178 192 1
178 194 1
178 195 1
178 196 1
178 197 1
179 183 1
179 189 1
182 183 1
182 194 1
182 197 1
183 190 1
183 192 1
183 193 1
183 194 1
183 196 1
184 191 1
184 198 1
185 192 1
186 192 1
186 194 1
187 188 1
189 191 1
190 192 1
190 193 1
192 193 1
192 194 1
192 195 1
194 195 1
194 196 1
194 197 1
195 196 1
195 197 1
196 197 1


==> anc/instances/benchmark/edgeExpansionBasic/karate.dat <==
34 78
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
1 8 1
1 9 1
1 11 1
1 12 1
1 13 1
1 14 1
1 18 1
1 20 1
1 22 1
1 32 1
2 3 1
2 4 1
2 8 1
2 14 1
2 18 1
2 20 1
2 22 1
2 31 1
3 4 1
3 8 1
3 9 1
3 10 1
3 14 1
3 28 1
3 29 1
3 33 1
4 8 1
4 13 1
4 14 1
5 7 1
5 11 1
6 7 1
6 11 1
6 17 1
7 17 1
9 31 1
9 33 1
9 34 1
10 34 1
14 34 1
15 33 1
15 34 1
16 33 1
16 34 1
19 33 1
19 34 1
20 34 1
21 33 1
21 34 1
23 33 1
23 34 1
24 26 1
24 28 1
24 30 1
24 33 1
24 34 1
25 26 1
25 28 1
25 32 1
26 32 1
27 30 1
27 34 1
28 34 1
29 32 1
29 34 1
30 33 1
30 34 1
31 33 1
31 34 1
32 33 1
32 34 1
33 34 1


==> anc/instances/benchmark/edgeExpansionBasic/lesmis.dat <==
77 254
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
1 8 1
1 9 1
1 10 1
1 12 1
3 4 1
3 12 1
4 12 1
11 12 1
12 13 1
12 14 1
12 15 1
12 16 1
12 24 1
12 25 1
12 26 1
12 27 1
12 28 1
12 29 1
12 30 1
12 32 1
12 33 1
12 34 1
12 35 1
12 36 1
12 37 1
12 38 1
12 39 1
12 44 1
12 45 1
12 49 1
12 50 1
12 52 1
12 56 1
12 59 1
12 65 1
12 69 1
12 70 1
12 71 1
12 72 1
12 73 1
13 24 1
17 18 1
17 19 1
17 20 1
17 21 1
17 22 1
17 23 1
17 24 1
17 27 1
17 56 1
18 19 1
18 20 1
18 21 1
18 22 1
18 23 1
18 24 1
19 20 1
19 21 1
19 22 1
19 23 1
19 24 1
20 21 1
20 22 1
20 23 1
20 24 1
21 22 1
21 23 1
21 24 1
22 23 1
22 24 1
23 24 1
24 25 1
24 26 1
24 28 1
24 30 1
24 31 1
24 32 1
25 26 1
25 27 1
25 28 1
25 42 1
25 43 1
25 51 1
25 69 1
25 70 1
25 71 1
26 27 1
26 28 1
26 40 1
26 41 1
26 42 1
26 43 1
26 49 1
26 56 1
26 69 1
26 70 1
26 71 1
26 72 1
26 76 1
27 28 1
27 44 1
27 50 1
27 52 1
27 55 1
27 56 1
27 73 1
28 29 1
28 30 1
28 32 1
28 34 1
28 44 1
28 49 1
28 59 1
28 69 1
28 70 1
28 71 1
28 72 1
28 73 1
29 45 1
29 46 1
30 35 1
30 36 1
30 37 1
30 38 1
30 39 1
31 32 1
35 36 1
35 37 1
35 38 1
35 39 1
36 37 1
36 38 1
36 39 1
37 38 1
37 39 1
38 39 1
40 53 1
40 56 1
42 43 1
42 56 1
42 58 1
42 63 1
42 69 1
42 70 1
42 71 1
42 72 1
42 76 1
47 48 1
48 49 1
49 56 1
49 58 1
49 59 1
49 60 1
49 61 1
49 62 1
49 63 1
49 64 1
49 65 1
49 66 1
49 67 1
49 69 1
49 70 1
49 72 1
49 74 1
49 75 1
49 76 1
49 77 1
50 51 1
50 52 1
50 55 1
50 56 1
50 57 1
52 53 1
52 54 1
52 55 1
52 56 1
55 56 1
56 57 1
56 58 1
56 59 1
56 60 1
56 62 1
56 63 1
56 64 1
56 65 1
56 66 1
58 59 1
58 60 1
58 62 1
58 63 1
58 64 1
58 65 1
58 66 1
58 68 1
59 60 1
59 61 1
59 62 1
59 63 1
59 64 1
59 65 1
59 66 1
59 67 1
59 71 1
59 77 1
60 61 1
60 62 1
60 63 1
60 64 1
60 65 1
60 66 1
60 67 1
61 62 1
61 63 1
61 64 1
61 65 1
61 66 1
61 67 1
62 63 1
62 64 1
62 65 1
62 66 1
62 67 1
63 64 1
63 65 1
63 66 1
63 67 1
63 77 1
64 65 1
64 66 1
64 67 1
64 77 1
65 66 1
65 67 1
65 77 1
66 67 1
66 77 1
67 77 1
69 70 1
69 71 1
69 72 1
69 76 1
70 71 1
70 72 1
70 76 1
71 72 1
71 76 1
72 76 1
74 75 1


==> anc/instances/benchmark/edgeExpansionBasic/malaria_genes_HVR_1.dat <==
307 2812
1 2 1
1 5 1
1 22 1
1 23 1
1 26 1
1 62 1
1 63 1
1 64 1
1 66 1
1 67 1
2 3 1
2 4 1
2 5 1
2 10 1
2 11 1
2 22 1
2 23 1
2 24 1
2 25 1
2 26 1
2 28 1
2 31 1
2 50 1
2 56 1
2 58 1
2 59 1
2 62 1
2 63 1
2 65 1
2 66 1
2 67 1
3 4 1
3 16 1
3 24 1
3 25 1
3 26 1
3 27 1
3 28 1
3 31 1
3 36 1
3 56 1
3 58 1
3 60 1
3 61 1
3 67 1
3 249 1
3 250 1
3 251 1
4 5 1
4 24 1
4 25 1
4 26 1
4 28 1
4 56 1
4 58 1
4 61 1
4 64 1
4 67 1
5 24 1
5 25 1
5 26 1
5 59 1
5 61 1
5 62 1
5 63 1
5 64 1
5 65 1
5 67 1
6 7 1
6 16 1
6 21 1
6 24 1
6 32 1
6 59 1
6 60 1
6 61 1
6 63 1
6 77 1
6 111 1
6 204 1
7 16 1
7 21 1
7 24 1
7 32 1
7 59 1
7 60 1
7 61 1
7 63 1
7 77 1
7 111 1
7 204 1
8 12 1
8 29 1
8 30 1
8 31 1
8 33 1
8 34 1
8 35 1
8 51 1
8 52 1
8 53 1
8 54 1
8 55 1
8 77 1
8 111 1
9 24 1
9 58 1
9 64 1
9 172 1
10 11 1
10 16 1
10 22 1
10 23 1
10 24 1
10 26 1
10 27 1
10 28 1
10 50 1
10 60 1
10 61 1
10 66 1
10 67 1
11 22 1
11 23 1
11 50 1
12 13 1
12 14 1
13 14 1
13 21 1
14 21 1
14 179 1
14 180 1
14 182 1
14 277 1
14 299 1
14 300 1
14 301 1
14 302 1
14 303 1
14 304 1
14 306 1
15 17 1
15 18 1
15 37 1
15 39 1
15 40 1
15 41 1
15 57 1
15 307 1
16 24 1
16 27 1
16 31 1
16 32 1
16 59 1
16 60 1
16 61 1
16 63 1
16 66 1
16 77 1
16 111 1
17 18 1
17 37 1
17 39 1
17 40 1
17 41 1
18 37 1
18 39 1
18 40 1
18 41 1
18 42 1
18 57 1
18 307 1
19 20 1
19 36 1
19 38 1
19 45 1
19 46 1
19 93 1
19 94 1
19 99 1
19 100 1
19 110 1
20 38 1
20 43 1
20 45 1
20 46 1
20 47 1
20 48 1
20 49 1
21 32 1
21 59 1
21 249 1
21 267 1
21 268 1
22 23 1
22 32 1
22 50 1
22 62 1
23 32 1
23 50 1
23 62 1
24 25 1
24 26 1
24 28 1
24 31 1
24 32 1
24 56 1
24 58 1
24 59 1
24 60 1
24 63 1
24 64 1
24 65 1
24 66 1
24 67 1
24 77 1
24 111 1
25 26 1
25 28 1
25 56 1
25 58 1
25 61 1
25 64 1
25 67 1
26 28 1
26 31 1
26 56 1
26 58 1
26 62 1
26 63 1
26 65 1
26 66 1
26 67 1
27 28 1
27 56 1
27 60 1
27 61 1
27 66 1
27 249 1
27 250 1
27 251 1
28 31 1
28 56 1
28 58 1
28 66 1
28 67 1
29 30 1
29 31 1
29 33 1
29 34 1
29 35 1
29 51 1
29 52 1
29 53 1
29 54 1
29 55 1
30 31 1
30 33 1
30 34 1
30 35 1
30 51 1
30 52 1
30 53 1
30 54 1
30 55 1
31 33 1
31 34 1
31 35 1
31 51 1
31 52 1
31 53 1
31 54 1
31 55 1
31 56 1
31 60 1
31 61 1
31 67 1
32 59 1
32 60 1
32 63 1
32 77 1
32 111 1
33 34 1
33 35 1
33 51 1
33 52 1
33 53 1
33 54 1
33 55 1
34 35 1
34 51 1
34 52 1
34 53 1
34 54 1
34 55 1
35 51 1
35 52 1
35 53 1
35 54 1
35 55 1
36 39 1
36 40 1
36 41 1
36 42 1
36 44 1
36 93 1
36 94 1
36 99 1
36 100 1
36 110 1
36 249 1
36 251 1
36 307 1
37 39 1
37 40 1
37 41 1
38 43 1
38 45 1
38 46 1
38 47 1
38 48 1
38 49 1
39 40 1
39 41 1
39 42 1
39 44 1
39 57 1
39 307 1
40 41 1
40 42 1
40 44 1
40 47 1
40 307 1
41 42 1
41 44 1
41 47 1
41 307 1
42 44 1
42 57 1
42 307 1
43 45 1
43 46 1
43 47 1
43 48 1
43 49 1
43 96 1
43 285 1
44 307 1
45 46 1
45 47 1
45 48 1
45 49 1
46 47 1
46 48 1
46 49 1
47 48 1
47 49 1
48 49 1
48 274 1
48 275 1
48 284 1
51 52 1
51 53 1
51 54 1
51 55 1
52 53 1
52 54 1
52 55 1
53 54 1
53 55 1
54 55 1
56 58 1
56 67 1
56 93 1
56 94 1
56 99 1
56 100 1
56 110 1
56 249 1
56 250 1
56 251 1
57 307 1
58 64 1
58 67 1
59 60 1
59 63 1
59 65 1
59 77 1
59 111 1
60 61 1
60 63 1
60 66 1
60 77 1
60 111 1
61 64 1
61 66 1
62 63 1
62 64 1
62 66 1
62 67 1
63 64 1
63 65 1
63 67 1
63 77 1
63 111 1
64 66 1
65 67 1
65 98 1
66 67 1
68 78 1
68 81 1
68 89 1
68 94 1
68 98 1
68 102 1
68 107 1
68 108 1
68 109 1
68 117 1
68 118 1
68 119 1
68 120 1
68 122 1
68 123 1
68 172 1
68 173 1
68 176 1
68 184 1
68 210 1
68 211 1
68 212 1
68 213 1
68 218 1
68 248 1
68 256 1
68 261 1
68 262 1
68 264 1
68 272 1
68 274 1
68 275 1
68 278 1
68 280 1
68 281 1
68 282 1
68 283 1
68 284 1
68 285 1
68 293 1
68 303 1
68 304 1
68 305 1
69 88 1
69 114 1
69 125 1
69 129 1
69 130 1
69 131 1
69 150 1
69 151 1
69 166 1
69 167 1
69 190 1
69 203 1
69 230 1
70 71 1
70 246 1
70 259 1
70 260 1
71 93 1
71 249 1
71 259 1
71 260 1
72 73 1
72 75 1
72 88 1
72 124 1
72 135 1
72 136 1
72 137 1
72 138 1
72 145 1
72 150 1
72 152 1
72 153 1
72 155 1
72 163 1
72 189 1
72 239 1
73 75 1
73 116 1
73 124 1
73 125 1
73 135 1
73 136 1
73 146 1
73 150 1
73 155 1
73 163 1
73 189 1
73 194 1
74 75 1
74 115 1
74 116 1
74 124 1
74 132 1
74 133 1
74 137 1
74 139 1
74 142 1
74 143 1
74 144 1
74 149 1
74 153 1
74 155 1
74 157 1
74 158 1
74 159 1
74 163 1
74 165 1
74 233 1
75 115 1
75 124 1
75 132 1
75 133 1
75 135 1
75 137 1
75 139 1
75 140 1
75 142 1
75 143 1
75 144 1
75 153 1
75 155 1
75 158 1
75 159 1
75 163 1
75 165 1
75 189 1
76 77 1
76 99 1
76 102 1
76 103 1
76 104 1
76 106 1
76 109 1
76 111 1
76 113 1
76 120 1
76 211 1
76 265 1
76 266 1
76 293 1
76 305 1
77 97 1
77 99 1
77 100 1
77 102 1
77 103 1
77 104 1
77 106 1
77 111 1
77 177 1
77 254 1
77 267 1
77 268 1
77 269 1
78 89 1
78 92 1
78 98 1
78 102 1
78 107 1
78 108 1
78 109 1
78 113 1
78 119 1
78 120 1
78 122 1
78 123 1
78 172 1
78 173 1
78 176 1
78 182 1
78 184 1
78 210 1
78 211 1
78 248 1
78 256 1
78 261 1
78 262 1
78 264 1
78 272 1
78 274 1
78 275 1
78 277 1
78 278 1
78 280 1
78 281 1
78 282 1
78 283 1
78 284 1
78 285 1
78 293 1
78 294 1
78 297 1
78 305 1
79 113 1
79 122 1
79 123 1
79 171 1
79 175 1
79 211 1
79 264 1
80 83 1
80 294 1
81 117 1
81 118 1
81 266 1
82 83 1
82 84 1
82 85 1
82 86 1
82 87 1
82 119 1
82 172 1
82 173 1
82 174 1
82 176 1
82 248 1
82 256 1
82 257 1
82 258 1
82 262 1
82 265 1
82 272 1
82 278 1
83 84 1
83 85 1
83 86 1
83 87 1
83 117 1
83 118 1
83 119 1
83 172 1
83 173 1
83 174 1
83 175 1
83 177 1
83 248 1
83 256 1
83 257 1
83 262 1
83 265 1
83 266 1
83 272 1
83 278 1
84 85 1
84 86 1
84 87 1
84 101 1
84 119 1
84 172 1
84 173 1
84 174 1
84 175 1
84 248 1
84 256 1
84 257 1
84 258 1
84 262 1
84 265 1
84 272 1
84 278 1
85 86 1
85 87 1
85 100 1
85 101 1
85 119 1
85 172 1
85 173 1
85 174 1
85 175 1
85 248 1
85 254 1
85 256 1
85 257 1
85 258 1
85 262 1
85 263 1
85 265 1
85 272 1
85 273 1
85 278 1
86 87 1
86 100 1
86 101 1
86 119 1
86 172 1
86 173 1
86 174 1
86 175 1
86 248 1
86 254 1
86 256 1
86 257 1
86 258 1
86 262 1
86 263 1
86 265 1
86 272 1
86 273 1
86 278 1
87 100 1
87 101 1
87 119 1
87 172 1
87 173 1
87 174 1
87 175 1
87 248 1
87 254 1
87 256 1
87 257 1
87 258 1
87 262 1
87 263 1
87 265 1
87 272 1
87 273 1
87 278 1
88 95 1
88 129 1
88 130 1
88 135 1
88 136 1
88 150 1
88 151 1
88 166 1
88 190 1
88 191 1
88 198 1
88 199 1
88 229 1
88 243 1
88 288 1
88 289 1
89 97 1
89 98 1
89 102 1
89 107 1
89 108 1
89 109 1
89 119 1
89 120 1
89 122 1
89 123 1
89 172 1
89 173 1
89 176 1
89 184 1
89 210 1
89 211 1
89 248 1
89 256 1
89 261 1
89 262 1
89 264 1
89 269 1
89 272 1
89 274 1
89 275 1
89 276 1
89 278 1
89 279 1
89 280 1
89 281 1
89 282 1
89 283 1
89 284 1
89 285 1
89 293 1
89 305 1
90 95 1
90 127 1
90 128 1
90 129 1
90 146 1
90 148 1
90 150 1
90 156 1
90 162 1
90 165 1
90 178 1
90 183 1
90 200 1
90 215 1
90 226 1
90 241 1
90 290 1
90 291 1
91 95 1
91 215 1
91 227 1
91 228 1
92 184 1
92 261 1
92 273 1
92 293 1
93 94 1
93 99 1
93 100 1
93 105 1
93 110 1
93 249 1
93 250 1
93 295 1
93 296 1
94 99 1
94 100 1
94 105 1
94 110 1
94 111 1
94 176 1
94 250 1
94 262 1
94 267 1
94 268 1
94 295 1
94 296 1
94 304 1
95 121 1
95 128 1
95 162 1
95 167 1
95 178 1
95 200 1
95 202 1
95 207 1
95 215 1
95 216 1
95 217 1
95 219 1
95 221 1
95 222 1
95 223 1
95 286 1
96 98 1
96 247 1
96 256 1
96 257 1
96 262 1
96 263 1
96 264 1
96 269 1
96 272 1
96 273 1
96 274 1
96 275 1
96 276 1
96 285 1
96 288 1
96 289 1
96 290 1
96 291 1
97 99 1
97 100 1
97 102 1
97 103 1
97 104 1
97 113 1
97 184 1
97 212 1
97 213 1
97 214 1
97 218 1
97 261 1
97 267 1
97 268 1
97 269 1
97 270 1
97 271 1
97 276 1
97 279 1
97 280 1
97 281 1
97 282 1
97 283 1
97 284 1
97 285 1
98 102 1
98 107 1
98 108 1
98 109 1
98 119 1
98 120 1
98 122 1
98 123 1
98 172 1
98 173 1
98 176 1
98 184 1
98 210 1
98 211 1
98 248 1
98 256 1
98 261 1
98 262 1
98 264 1
98 272 1
98 274 1
98 275 1
98 278 1
98 280 1
98 281 1
98 282 1
98 283 1
98 284 1
98 285 1
98 293 1
98 305 1
99 100 1
99 102 1
99 103 1
99 104 1
99 106 1
99 110 1
99 250 1
99 254 1
99 267 1
99 268 1
99 269 1
100 102 1
100 103 1
100 104 1
100 110 1
100 250 1
100 254 1
100 263 1
100 267 1
100 268 1
100 269 1
100 273 1
101 105 1
101 112 1
101 175 1
102 103 1
102 104 1
102 106 1
102 107 1
102 108 1
102 109 1
102 110 1
102 119 1
102 120 1
102 122 1
102 123 1
102 172 1
102 173 1
102 176 1
102 184 1
102 210 1
102 211 1
102 248 1
102 256 1
102 261 1
102 262 1
102 264 1
102 267 1
102 268 1
102 269 1
102 272 1
102 274 1
102 275 1
102 276 1
102 278 1
102 279 1
102 280 1
102 281 1
102 282 1
102 283 1
102 284 1
102 285 1
102 293 1
102 305 1
103 104 1
103 106 1
103 109 1
103 110 1
103 254 1
103 267 1
103 268 1
103 269 1
104 106 1
104 109 1
104 110 1
104 254 1
104 267 1
104 268 1
104 269 1
106 109 1
106 111 1
106 113 1
106 120 1
106 211 1
106 265 1
106 266 1
106 293 1
106 305 1
107 108 1
107 109 1
107 119 1
107 120 1
107 122 1
107 123 1
107 172 1
107 173 1
107 176 1
107 184 1
107 210 1
107 211 1
107 248 1
107 256 1
107 261 1
107 262 1
107 264 1
107 272 1
107 274 1
107 275 1
107 278 1
107 280 1
107 281 1
107 282 1
107 283 1
107 284 1
107 285 1
107 293 1
107 297 1
107 300 1
107 304 1
107 305 1
108 109 1
108 119 1
108 120 1
108 122 1
108 123 1
108 172 1
108 173 1
108 176 1
108 184 1
108 210 1
108 211 1
108 248 1
108 256 1
108 261 1
108 262 1
108 264 1
108 272 1
108 274 1
108 275 1
108 278 1
108 280 1
108 281 1
108 282 1
108 283 1
108 284 1
108 285 1
108 293 1
108 297 1
108 300 1
108 304 1
108 305 1
109 111 1
109 113 1
109 119 1
109 120 1
109 122 1
109 123 1
109 172 1
109 173 1
109 176 1
109 184 1
109 210 1
109 211 1
109 248 1
109 256 1
109 261 1
109 262 1
109 264 1
109 272 1
109 274 1
109 275 1
109 278 1
109 280 1
109 281 1
109 282 1
109 283 1
109 284 1
109 285 1
109 293 1
109 305 1
110 117 1
110 118 1
110 176 1
110 250 1
111 113 1
111 120 1
111 177 1
111 211 1
111 267 1
111 268 1
111 293 1
111 305 1
113 120 1
113 122 1
113 123 1
113 211 1
113 255 1
113 266 1
113 293 1
113 305 1
114 131 1
114 140 1
114 141 1
114 143 1
114 144 1
114 154 1
114 155 1
114 178 1
115 121 1
115 129 1
115 132 1
115 133 1
115 137 1
115 139 1
115 142 1
115 150 1
115 152 1
115 153 1
115 155 1
115 156 1
115 163 1
115 165 1
116 132 1
116 133 1
116 137 1
116 139 1
116 142 1
116 146 1
116 149 1
116 153 1
116 155 1
116 156 1
116 157 1
116 163 1
116 165 1
116 183 1
116 194 1
116 233 1
117 118 1
117 119 1
117 176 1
117 212 1
117 213 1
117 214 1
117 218 1
117 265 1
117 266 1
118 119 1
118 176 1
118 212 1
118 213 1
118 214 1
118 218 1
118 265 1
118 266 1
119 120 1
119 122 1
119 123 1
119 172 1
119 173 1
119 174 1
119 176 1
119 184 1
119 210 1
119 211 1
119 212 1
119 213 1
119 214 1
119 218 1
119 248 1
119 256 1
119 257 1
119 261 1
119 262 1
119 264 1
119 265 1
119 266 1
119 272 1
119 274 1
119 275 1
119 278 1
119 280 1
119 281 1
119 282 1
119 283 1
119 284 1
119 285 1
119 293 1
119 300 1
119 305 1
120 122 1
120 123 1
120 172 1
120 173 1
120 176 1
120 184 1
120 210 1
120 211 1
120 248 1
120 256 1
120 261 1
120 262 1
120 264 1
120 265 1
120 266 1
120 272 1
120 274 1
120 275 1
120 278 1
120 280 1
120 281 1
120 282 1
120 283 1
120 284 1
120 285 1
120 293 1
120 300 1
120 305 1
121 128 1
121 137 1
121 142 1
121 146 1
121 152 1
121 153 1
121 155 1
121 156 1
121 162 1
121 163 1
121 165 1
122 123 1
122 172 1
122 173 1
122 176 1
122 184 1
122 210 1
122 211 1
122 248 1
122 256 1
122 261 1
122 262 1
122 264 1
122 272 1
122 274 1
122 275 1
122 278 1
122 280 1
122 281 1
122 282 1
122 283 1
122 284 1
122 285 1
122 293 1
122 297 1
122 299 1
122 305 1
123 172 1
123 173 1
123 176 1
123 184 1
123 210 1
123 211 1
123 248 1
123 256 1
123 261 1
123 262 1
123 264 1
123 272 1
123 274 1
123 275 1
123 278 1
123 280 1
123 281 1
123 282 1
123 283 1
123 284 1
123 285 1
123 293 1
123 297 1
123 299 1
123 305 1
124 125 1
124 127 1
124 129 1
124 130 1
124 133 1
124 135 1
124 136 1
124 139 1
124 145 1
124 147 1
124 149 1
124 158 1
124 159 1
124 161 1
124 164 1
124 183 1
124 188 1
124 189 1
124 190 1
125 127 1
125 147 1
125 149 1
125 158 1
125 159 1
125 161 1
125 164 1
125 167 1
125 183 1
125 188 1
125 192 1
125 203 1
125 230 1
126 245 1
127 136 1
127 146 1
127 147 1
127 148 1
127 149 1
127 158 1
127 159 1
127 161 1
127 164 1
127 183 1
127 188 1
127 194 1
127 226 1
128 149 1
128 157 1
128 162 1
128 164 1
128 168 1
128 178 1
128 190 1
128 200 1
128 201 1
128 206 1
128 216 1
128 217 1
128 231 1
128 235 1
128 241 1
128 288 1
128 289 1
128 292 1
129 130 1
129 145 1
129 150 1
129 151 1
129 152 1
129 156 1
129 165 1
129 166 1
129 185 1
129 186 1
129 187 1
129 190 1
129 192 1
130 131 1
130 137 1
130 140 1
130 141 1
130 142 1
130 143 1
130 144 1
130 145 1
130 150 1
130 151 1
130 152 1
130 154 1
130 155 1
130 163 1
130 166 1
130 178 1
130 185 1
130 186 1
130 187 1
130 190 1
130 192 1
131 132 1
131 134 1
131 137 1
131 138 1
131 140 1
131 141 1
131 142 1
131 143 1
131 144 1
131 145 1
131 151 1
131 154 1
131 155 1
131 163 1
131 164 1
131 178 1
131 220 1
131 234 1
132 133 1
132 137 1
132 139 1
132 142 1
132 149 1
132 151 1
132 153 1
132 155 1
132 157 1
132 160 1
132 163 1
132 164 1
132 165 1
132 233 1
133 137 1
133 139 1
133 142 1
133 145 1
133 149 1
133 153 1
133 155 1
133 156 1
133 157 1
133 158 1
133 159 1
133 163 1
133 165 1
133 198 1
133 233 1
134 138 1
134 193 1
134 194 1
134 195 1
134 200 1
134 202 1
134 203 1
134 204 1
134 206 1
134 220 1
134 229 1
134 234 1
134 236 1
134 238 1
134 240 1
134 244 1
135 136 1
135 138 1
135 143 1
135 144 1
135 145 1
135 151 1
135 152 1
135 153 1
135 155 1
135 161 1
135 163 1
135 164 1
135 178 1
135 188 1
135 189 1
135 233 1
135 239 1
136 137 1
136 138 1
136 145 1
136 147 1
136 148 1
136 149 1
136 152 1
136 153 1
136 155 1
136 189 1
137 138 1
137 139 1
137 140 1
137 141 1
137 142 1
137 143 1
137 144 1
137 145 1
137 149 1
137 151 1
137 152 1
137 153 1
137 155 1
137 156 1
137 157 1
137 163 1
137 165 1
137 178 1
137 233 1
138 139 1
138 141 1
138 152 1
138 153 1
138 154 1
138 156 1
138 220 1
138 234 1
138 239 1
139 142 1
139 149 1
139 153 1
139 155 1
139 156 1
139 157 1
139 158 1
139 159 1
139 163 1
139 165 1
139 233 1
140 141 1
140 142 1
140 143 1
140 144 1
140 145 1
140 150 1
140 151 1
140 154 1
140 155 1
140 163 1
140 165 1
140 178 1
140 233 1
141 142 1
141 143 1
141 144 1
141 145 1
141 151 1
141 155 1
141 163 1
141 178 1
142 143 1
142 144 1
142 145 1
142 149 1
142 151 1
142 152 1
142 153 1
142 154 1
142 155 1
142 156 1
142 157 1
142 163 1
142 165 1
142 178 1
142 196 1
142 197 1
142 207 1
142 233 1
143 144 1
143 145 1
143 150 1
143 151 1
143 155 1
143 163 1
143 164 1
143 165 1
143 178 1
143 188 1
143 189 1
143 233 1
144 145 1
144 150 1
144 151 1
144 155 1
144 163 1
144 164 1
144 165 1
144 178 1
144 188 1
144 189 1
144 233 1
145 151 1
145 153 1
145 155 1
145 158 1
145 159 1
145 163 1
145 178 1
145 189 1
146 148 1
146 149 1
146 152 1
146 157 1
146 183 1
146 194 1
146 226 1
147 148 1
147 149 1
147 158 1
147 159 1
147 161 1
147 164 1
147 183 1
147 188 1
147 193 1
147 194 1
147 200 1
147 206 1
147 207 1
147 288 1
148 149 1
148 183 1
148 215 1
148 226 1
148 290 1
148 291 1
149 153 1
149 155 1
149 157 1
149 158 1
149 159 1
149 161 1
149 162 1
149 163 1
149 164 1
149 165 1
149 167 1
149 168 1
149 183 1
149 188 1
149 190 1
149 216 1
149 217 1
149 233 1
150 151 1
150 156 1
150 163 1
150 165 1
150 166 1
150 190 1
150 198 1
150 233 1
151 155 1
151 163 1
151 164 1
151 166 1
151 178 1
151 185 1
151 186 1
151 187 1
151 188 1
151 190 1
151 192 1
152 153 1
152 155 1
152 156 1
152 163 1
152 165 1
152 209 1
153 155 1
153 156 1
153 157 1
153 163 1
153 165 1
153 233 1
154 156 1
155 156 1
155 157 1
155 161 1
155 163 1
155 165 1
155 178 1
155 188 1
155 189 1
155 233 1
155 239 1
156 163 1
156 165 1
157 162 1
157 163 1
157 165 1
157 167 1
157 168 1
157 183 1
157 190 1
157 216 1
157 217 1
157 233 1
158 159 1
158 161 1
158 164 1
158 183 1
158 188 1
158 190 1
158 204 1
158 227 1
158 228 1
158 234 1
159 161 1
159 164 1
159 183 1
159 188 1
159 190 1
159 204 1
159 227 1
159 228 1
159 234 1
161 164 1
161 178 1
161 183 1
161 188 1
161 245 1
162 164 1
162 168 1
162 178 1
162 190 1
162 200 1
162 201 1
162 206 1
162 216 1
162 217 1
162 231 1
162 235 1
162 241 1
162 288 1
162 289 1
162 292 1
163 164 1
163 165 1
163 178 1
163 188 1
163 189 1
163 233 1
164 178 1
164 183 1
164 188 1
164 200 1
164 201 1
164 206 1
164 208 1
164 231 1
164 232 1
164 235 1
164 288 1
164 289 1
164 292 1
165 189 1
165 233 1
166 167 1
166 185 1
166 186 1
166 187 1
166 190 1
166 192 1
166 204 1
166 226 1
166 242 1
167 185 1
167 186 1
167 187 1
167 203 1
167 230 1
167 242 1
168 185 1
168 186 1
168 187 1
168 190 1
168 203 1
168 209 1
168 216 1
168 217 1
169 170 1
169 171 1
169 175 1
170 171 1
170 175 1
171 175 1
171 212 1
171 213 1
171 218 1
172 173 1
172 174 1
172 176 1
172 184 1
172 210 1
172 211 1
172 248 1
172 256 1
172 257 1
172 258 1
172 261 1
172 262 1
172 264 1
172 265 1
172 272 1
172 274 1
172 275 1
172 278 1
172 280 1
172 281 1
172 282 1
172 283 1
172 284 1
172 285 1
172 293 1
172 305 1
173 174 1
173 176 1
173 184 1
173 210 1
173 211 1
173 248 1
173 256 1
173 257 1
173 258 1
173 261 1
173 262 1
173 264 1
173 265 1
173 272 1
173 274 1
173 275 1
173 278 1
173 280 1
173 281 1
173 282 1
173 283 1
173 284 1
173 285 1
173 293 1
173 305 1
174 180 1
174 248 1
174 256 1
174 257 1
174 262 1
174 265 1
174 270 1
174 271 1
174 272 1
174 278 1
174 295 1
174 296 1
174 297 1
174 298 1
174 302 1
175 264 1
176 184 1
176 210 1
176 211 1
176 212 1
176 213 1
176 218 1
176 248 1
176 256 1
176 258 1
176 261 1
176 262 1
176 264 1
176 272 1
176 274 1
176 275 1
176 278 1
176 280 1
176 281 1
176 282 1
176 283 1
176 284 1
176 285 1
176 293 1
176 303 1
176 304 1
176 305 1
177 212 1
177 213 1
177 214 1
177 218 1
178 188 1
178 200 1
178 201 1
178 206 1
178 231 1
178 235 1
178 288 1
178 289 1
178 292 1
178 293 1
179 180 1
179 181 1
179 182 1
179 211 1
179 277 1
179 294 1
179 295 1
179 296 1
179 299 1
179 300 1
179 301 1
179 302 1
179 303 1
179 304 1
179 306 1
180 181 1
180 182 1
180 265 1
180 270 1
180 271 1
180 277 1
180 295 1
180 296 1
180 297 1
180 298 1
180 299 1
180 300 1
180 301 1
180 302 1
180 303 1
180 304 1
180 306 1
181 182 1
181 277 1
181 299 1
181 300 1
181 301 1
181 302 1
181 303 1
181 304 1
181 306 1
182 184 1
182 277 1
182 293 1
182 294 1
182 299 1
182 300 1
182 301 1
182 302 1
182 303 1
182 304 1
182 306 1
183 188 1
183 215 1
183 226 1
183 245 1
183 290 1
183 291 1
184 210 1
184 211 1
184 248 1
184 256 1
184 261 1
184 262 1
184 263 1
184 264 1
184 270 1
184 271 1
184 272 1
184 274 1
184 275 1
184 277 1
184 278 1
184 280 1
184 281 1
184 282 1
184 283 1
184 284 1
184 285 1
184 293 1
184 294 1
184 305 1
185 186 1
185 187 1
185 192 1
185 198 1
185 203 1
185 204 1
185 226 1
185 242 1
186 187 1
186 192 1
186 198 1
186 203 1
186 204 1
186 226 1
186 242 1
187 192 1
187 198 1
187 203 1
187 204 1
187 226 1
187 242 1
189 239 1
190 198 1
190 206 1
190 216 1
190 217 1
190 303 1
190 306 1
191 199 1
191 207 1
191 226 1
191 229 1
191 233 1
191 242 1
191 286 1
191 288 1
191 289 1
192 226 1
192 242 1
192 244 1
192 290 1
192 291 1
193 200 1
193 205 1
193 215 1
193 216 1
193 217 1
193 223 1
193 224 1
193 225 1
193 238 1
193 244 1
193 288 1
194 195 1
194 196 1
194 197 1
194 203 1
194 204 1
194 206 1
194 207 1
194 229 1
194 234 1
194 236 1
194 240 1
195 202 1
195 203 1
195 204 1
195 206 1
195 215 1
195 219 1
195 224 1
195 225 1
195 229 1
195 234 1
195 236 1
195 237 1
195 240 1
196 197 1
196 202 1
196 227 1
196 228 1
196 233 1
196 236 1
196 240 1
196 243 1
196 244 1
197 202 1
197 227 1
197 228 1
197 233 1
197 236 1
197 240 1
197 243 1
197 244 1
199 205 1
199 206 1
199 227 1
199 228 1
199 229 1
199 231 1
199 232 1
199 235 1
199 237 1
199 239 1
199 240 1
199 243 1
199 288 1
199 289 1
200 201 1
200 206 1
200 220 1
200 231 1
200 235 1
200 238 1
200 244 1
200 288 1
200 289 1
200 292 1
201 206 1
201 209 1
201 231 1
201 232 1
201 235 1
201 288 1
201 289 1
201 292 1
202 207 1
202 215 1
202 216 1
202 217 1
202 219 1
202 221 1
202 222 1
202 223 1
202 224 1
202 225 1
202 227 1
202 228 1
202 237 1
202 240 1
202 243 1
202 244 1
202 286 1
203 204 1
203 206 1
203 215 1
203 229 1
203 230 1
203 234 1
203 236 1
203 238 1
203 240 1
204 206 1
204 219 1
204 227 1
204 228 1
204 229 1
204 234 1
204 236 1
204 240 1
204 242 1
205 208 1
205 215 1
205 216 1
205 217 1
205 221 1
205 222 1
205 223 1
205 224 1
205 225 1
205 230 1
205 235 1
205 238 1
205 239 1
205 240 1
205 241 1
205 244 1
206 207 1
206 216 1
206 217 1
206 226 1
206 227 1
206 228 1
206 229 1
206 231 1
206 232 1
206 234 1
206 235 1
206 236 1
206 237 1
206 239 1
206 240 1
206 288 1
206 289 1
206 292 1
207 215 1
207 216 1
207 217 1
207 219 1
207 221 1
207 222 1
207 223 1
207 226 1
207 233 1
207 242 1
207 244 1
207 286 1
208 209 1
208 220 1
208 238 1
208 239 1
208 240 1
208 241 1
209 221 1
209 222 1
209 224 1
209 225 1
209 233 1
209 239 1
209 240 1
210 211 1
210 212 1
210 213 1
210 214 1
210 218 1
210 248 1
210 256 1
210 261 1
210 262 1
210 264 1
210 272 1
210 274 1
210 275 1
210 278 1
210 280 1
210 281 1
210 282 1
210 283 1
210 284 1
210 285 1
210 293 1
210 300 1
210 305 1
211 248 1
211 255 1
211 256 1
211 261 1
211 262 1
211 264 1
211 266 1
211 272 1
211 274 1
211 275 1
211 278 1
211 280 1
211 281 1
211 282 1
211 283 1
211 284 1
211 285 1
211 293 1
211 305 1
212 213 1
212 214 1
212 218 1
212 261 1
212 262 1
212 264 1
212 265 1
212 266 1
212 269 1
212 280 1
212 303 1
212 304 1
213 214 1
213 218 1
213 261 1
213 262 1
213 264 1
213 265 1
213 266 1
213 269 1
213 280 1
213 303 1
213 304 1
214 218 1
214 261 1
214 265 1
214 266 1
214 269 1
215 216 1
215 217 1
215 219 1
215 221 1
215 222 1
215 223 1
215 224 1
215 225 1
215 226 1
215 227 1
215 228 1
215 230 1
215 238 1
215 286 1
215 290 1
215 291 1
216 217 1
216 219 1
216 221 1
216 222 1
216 223 1
216 224 1
216 225 1
216 230 1
216 231 1
216 232 1
216 238 1
216 241 1
216 286 1
217 219 1
217 221 1
217 222 1
217 223 1
217 224 1
217 225 1
217 230 1
217 231 1
217 232 1
217 238 1
217 241 1
217 286 1
218 261 1
218 262 1
218 264 1
218 265 1
218 266 1
218 269 1
218 280 1
218 303 1
218 304 1
219 221 1
219 222 1
219 223 1
219 234 1
219 237 1
219 238 1
219 243 1
219 286 1
220 234 1
220 241 1
221 222 1
221 223 1
221 224 1
221 225 1
221 237 1
221 286 1
222 223 1
222 224 1
222 225 1
222 237 1
222 286 1
223 224 1
223 225 1
223 236 1
223 238 1
223 286 1
224 225 1
224 230 1
224 237 1
224 238 1
224 239 1
224 244 1
224 287 1
225 230 1
225 237 1
225 238 1
225 239 1
225 244 1
225 287 1
226 233 1
226 242 1
226 290 1
226 291 1
227 228 1
227 231 1
227 232 1
227 234 1
227 237 1
227 239 1
227 240 1
227 243 1
227 244 1
228 231 1
228 232 1
228 234 1
228 237 1
228 239 1
228 240 1
228 243 1
228 244 1
229 230 1
229 234 1
229 236 1
229 240 1
229 243 1
229 288 1
229 289 1
230 238 1
231 232 1
231 235 1
231 237 1
231 239 1
231 240 1
231 288 1
231 289 1
231 292 1
232 237 1
232 239 1
232 240 1
233 242 1
233 243 1
234 236 1
234 240 1
235 240 1
235 241 1
235 288 1
235 289 1
235 292 1
236 240 1
236 243 1
237 239 1
237 240 1
238 239 1
238 240 1
238 241 1
238 244 1
238 287 1
239 240 1
239 241 1
239 244 1
239 287 1
240 241 1
240 243 1
240 244 1
241 286 1
243 244 1
243 288 1
243 289 1
244 287 1
246 255 1
246 259 1
246 260 1
247 256 1
247 257 1
247 267 1
247 268 1
247 269 1
247 272 1
247 288 1
247 289 1
247 290 1
247 291 1
248 256 1
248 257 1
248 261 1
248 262 1
248 264 1
248 265 1
248 272 1
248 274 1
248 275 1
248 278 1
248 280 1
248 281 1
248 282 1
248 283 1
248 284 1
248 285 1
248 293 1
248 305 1
248 306 1
249 250 1
249 251 1
250 251 1
251 252 1
251 253 1
252 253 1
254 263 1
254 267 1
254 268 1
254 273 1
254 279 1
254 280 1
254 281 1
254 282 1
254 283 1
254 284 1
254 285 1
255 259 1
255 260 1
256 257 1
256 261 1
256 262 1
256 263 1
256 264 1
256 265 1
256 269 1
256 270 1
256 271 1
256 272 1
256 273 1
256 274 1
256 275 1
256 278 1
256 280 1
256 281 1
256 282 1
256 283 1
256 284 1
256 285 1
256 288 1
256 289 1
256 290 1
256 291 1
256 293 1
256 305 1
256 306 1
257 262 1
257 263 1
257 265 1
257 269 1
257 270 1
257 271 1
257 272 1
257 273 1
257 274 1
257 275 1
257 278 1
257 288 1
257 289 1
257 290 1
257 291 1
258 265 1
258 266 1
258 278 1
259 260 1
261 262 1
261 264 1
261 270 1
261 271 1
261 272 1
261 273 1
261 274 1
261 275 1
261 278 1
261 280 1
261 281 1
261 282 1
261 283 1
261 284 1
261 285 1
261 293 1
261 305 1
262 263 1
262 264 1
262 265 1
262 269 1
262 272 1
262 273 1
262 274 1
262 275 1
262 278 1
262 280 1
262 281 1
262 282 1
262 283 1
262 284 1
262 285 1
262 293 1
262 303 1
262 304 1
262 305 1
263 269 1
263 270 1
263 271 1
263 272 1
263 273 1
263 274 1
263 275 1
264 272 1
264 274 1
264 275 1
264 278 1
264 280 1
264 281 1
264 282 1
264 283 1
264 284 1
264 285 1
264 293 1
264 303 1
264 304 1
264 305 1
265 266 1
265 270 1
265 271 1
265 272 1
265 278 1
265 295 1
265 296 1
265 297 1
265 298 1
265 302 1
266 293 1
266 305 1
267 268 1
267 269 1
268 269 1
269 272 1
269 273 1
269 274 1
269 275 1
269 276 1
269 279 1
269 280 1
269 281 1
269 282 1
269 283 1
269 284 1
269 285 1
269 288 1
269 289 1
269 290 1
269 291 1
270 271 1
270 272 1
270 274 1
270 275 1
270 295 1
270 296 1
270 297 1
270 298 1
270 302 1
271 272 1
271 274 1
271 275 1
271 295 1
271 296 1
271 297 1
271 298 1
271 302 1
272 273 1
272 274 1
272 275 1
272 278 1
272 280 1
272 281 1
272 282 1
272 283 1
272 284 1
272 285 1
272 288 1
272 289 1
272 290 1
272 291 1
272 293 1
272 305 1
272 306 1
273 274 1
273 275 1
274 275 1
274 278 1
274 280 1
274 281 1
274 282 1
274 283 1
274 284 1
274 285 1
274 293 1
274 300 1
274 305 1
275 278 1
275 280 1
275 281 1
275 282 1
275 283 1
275 284 1
275 285 1
275 293 1
275 300 1
275 305 1
276 279 1
276 280 1
276 281 1
276 282 1
276 283 1
276 284 1
276 285 1
277 293 1
277 294 1
277 299 1
277 300 1
277 301 1
277 302 1
277 303 1
277 304 1
277 306 1
278 280 1
278 281 1
278 282 1
278 283 1
278 284 1
278 285 1
278 293 1
278 305 1
279 280 1
279 281 1
279 282 1
279 283 1
279 284 1
279 285 1
280 281 1
280 282 1
280 283 1
280 284 1
280 285 1
280 293 1
280 303 1
280 304 1
280 305 1
281 282 1
281 283 1
281 284 1
281 285 1
281 293 1
281 300 1
281 305 1
282 283 1
282 284 1
282 285 1
282 293 1
282 300 1
282 305 1
283 284 1
283 285 1
283 293 1
283 305 1
283 306 1
284 285 1
284 293 1
284 300 1
284 305 1
285 293 1
285 305 1
285 306 1
286 287 1
286 288 1
286 289 1
286 290 1
286 291 1
286 292 1
287 288 1
287 289 1
287 290 1
287 291 1
287 292 1
288 289 1
288 290 1
288 291 1
288 292 1
289 290 1
289 291 1
289 292 1
290 291 1
290 292 1
291 292 1
293 294 1
293 305 1
294 297 1
294 298 1
294 299 1
294 300 1
294 303 1
294 304 1
294 305 1
294 306 1
295 296 1
295 297 1
295 298 1
295 299 1
295 300 1
295 301 1
295 302 1
295 303 1
295 304 1
295 306 1
296 297 1
296 298 1
296 299 1
296 300 1
296 301 1
296 302 1
296 303 1
296 304 1
296 306 1
297 298 1
297 302 1
297 305 1
298 299 1
298 301 1
298 302 1
298 303 1
298 306 1
299 300 1
299 301 1
299 302 1
299 303 1
299 304 1
299 306 1
300 301 1
300 302 1
300 303 1
300 304 1
300 306 1
301 302 1
301 303 1
301 304 1
301 306 1
302 303 1
302 304 1
302 306 1
303 304 1
303 306 1
304 306 1
305 306 1


==> anc/instances/benchmark/edgeExpansionBasic/moviegalaxies-52.dat <==
59 119
1 16 1
1 18 1
1 30 1
1 50 1
1 55 1
1 56 1
2 36 1
3 26 1
3 36 1
3 42 1
4 10 1
4 14 1
4 18 1
4 22 1
4 35 1
4 43 1
4 48 1
4 50 1
4 55 1
5 6 1
5 7 1
5 18 1
6 18 1
8 36 1
9 18 1
10 14 1
10 18 1
10 22 1
10 35 1
10 43 1
10 44 1
10 48 1
10 50 1
10 55 1
11 18 1
12 36 1
12 38 1
13 31 1
14 18 1
14 22 1
14 29 1
14 35 1
14 36 1
14 43 1
14 50 1
15 36 1
16 18 1
17 36 1
18 20 1
18 21 1
18 22 1
18 23 1
18 30 1
18 31 1
18 34 1
18 35 1
18 36 1
18 40 1
18 41 1
18 43 1
18 44 1
18 47 1
18 48 1
18 50 1
18 51 1
18 55 1
18 56 1
18 57 1
19 22 1
19 50 1
22 24 1
22 36 1
22 43 1
22 46 1
22 50 1
22 59 1
23 36 1
23 55 1
24 36 1
24 46 1
24 59 1
25 36 1
26 36 1
27 36 1
28 36 1
29 35 1
29 36 1
31 51 1
32 36 1
33 36 1
34 41 1
35 36 1
35 37 1
35 48 1
35 53 1
35 55 1
36 38 1
36 39 1
36 42 1
36 45 1
36 46 1
36 49 1
36 52 1
36 53 1
36 54 1
36 55 1
36 56 1
36 58 1
36 59 1
37 52 1
37 53 1
43 50 1
45 56 1
46 52 1
46 59 1
47 50 1
48 55 1
50 56 1
52 58 1


==> anc/instances/benchmark/edgeExpansionBasic/moviegalaxies-567.dat <==
52 146
1 48 1
2 9 1
2 47 1
3 24 1
3 48 1
4 46 1
5 14 1
5 19 1
5 31 1
5 34 1
5 36 1
5 40 1
5 46 1
6 24 1
6 25 1
6 28 1
6 52 1
7 23 1
7 28 1
7 48 1
8 28 1
8 46 1
9 10 1
9 26 1
9 34 1
9 40 1
9 46 1
9 47 1
10 40 1
11 25 1
11 28 1
12 28 1
12 35 1
12 46 1
12 48 1
13 16 1
13 28 1
13 30 1
14 19 1
14 31 1
14 34 1
14 36 1
14 40 1
14 46 1
15 26 1
15 27 1
15 39 1
15 45 1
15 46 1
15 50 1
16 28 1
16 30 1
17 48 1
18 32 1
18 34 1
18 40 1
18 46 1
19 31 1
19 34 1
19 36 1
19 40 1
19 46 1
20 22 1
20 29 1
20 34 1
20 46 1
21 28 1
21 48 1
22 26 1
22 29 1
22 34 1
22 46 1
22 51 1
23 28 1
23 48 1
24 28 1
24 46 1
24 48 1
24 52 1
25 28 1
25 52 1
26 29 1
26 31 1
26 34 1
26 39 1
26 45 1
26 46 1
26 50 1
26 51 1
27 31 1
27 38 1
27 39 1
27 45 1
27 46 1
27 50 1
28 30 1
28 35 1
28 41 1
28 46 1
28 48 1
28 49 1
28 52 1
29 34 1
29 46 1
29 51 1
30 48 1
31 34 1
31 36 1
31 38 1
31 39 1
31 40 1
31 45 1
31 46 1
32 34 1
32 40 1
32 46 1
33 34 1
33 44 1
34 36 1
34 40 1
34 44 1
34 46 1
34 51 1
35 46 1
35 48 1
36 40 1
36 46 1
37 43 1
37 46 1
38 39 1
38 45 1
38 46 1
39 45 1
39 46 1
39 50 1
40 46 1
41 46 1
41 48 1
42 44 1
43 46 1
45 46 1
45 50 1
46 48 1
46 49 1
46 50 1
46 51 1


==> anc/instances/benchmark/edgeExpansionBasic/polbooks.dat <==
105 441
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
2 4 1
2 6 1
2 7 1
3 5 1
3 6 1
3 8 1
4 6 1
4 9 1
4 10 1
4 11 1
4 12 1
4 13 1
4 14 1
4 15 1
4 16 1
4 17 1
4 18 1
4 19 1
4 20 1
4 21 1
4 22 1
4 23 1
4 24 1
4 25 1
4 26 1
4 27 1
4 28 1
5 6 1
5 7 1
5 29 1
5 30 1
5 31 1
5 32 1
6 7 1
6 8 1
7 8 1
7 11 1
7 13 1
7 19 1
7 23 1
7 26 1
7 30 1
8 15 1
8 31 1
8 59 1
8 72 1
8 86 1
9 10 1
9 11 1
9 12 1
9 13 1
9 14 1
9 15 1
9 21 1
9 22 1
9 23 1
9 24 1
9 25 1
9 27 1
9 28 1
9 33 1
9 34 1
9 36 1
9 38 1
9 41 1
9 42 1
9 43 1
9 44 1
9 45 1
9 46 1
9 47 1
10 12 1
10 13 1
10 15 1
10 21 1
10 25 1
10 28 1
10 42 1
10 46 1
10 48 1
10 49 1
10 50 1
10 51 1
10 52 1
10 53 1
11 12 1
11 13 1
11 16 1
11 17 1
11 20 1
11 22 1
11 34 1
11 36 1
11 38 1
11 39 1
11 40 1
11 56 1
12 13 1
12 14 1
12 15 1
12 18 1
12 21 1
12 22 1
12 23 1
12 27 1
12 28 1
12 30 1
12 46 1
12 48 1
12 51 1
12 57 1
13 14 1
13 15 1
13 16 1
13 18 1
13 19 1
13 24 1
13 25 1
13 33 1
13 34 1
13 37 1
13 39 1
13 40 1
13 41 1
13 42 1
13 45 1
13 47 1
13 48 1
13 55 1
13 56 1
14 18 1
14 30 1
14 33 1
14 41 1
14 43 1
14 44 1
14 45 1
14 48 1
14 58 1
15 26 1
15 27 1
15 59 1
16 17 1
16 56 1
18 48 1
20 56 1
20 57 1
20 78 1
21 25 1
21 41 1
21 49 1
21 50 1
21 54 1
21 58 1
22 24 1
23 26 1
23 41 1
23 53 1
24 28 1
24 33 1
24 34 1
24 48 1
24 55 1
25 27 1
25 41 1
25 48 1
25 54 1
26 41 1
27 41 1
27 46 1
27 48 1
27 54 1
28 41 1
28 42 1
28 48 1
28 55 1
29 67 1
29 73 1
31 32 1
31 59 1
31 67 1
31 68 1
31 71 1
31 74 1
31 75 1
31 76 1
31 77 1
31 78 1
31 80 1
31 81 1
31 83 1
31 84 1
31 85 1
31 87 1
31 94 1
31 100 1
32 50 1
32 74 1
32 75 1
32 76 1
32 77 1
32 78 1
32 79 1
32 83 1
32 92 1
33 34 1
34 38 1
34 39 1
34 40 1
34 48 1
35 36 1
35 37 1
35 38 1
35 39 1
35 40 1
36 37 1
36 38 1
36 39 1
36 40 1
36 41 1
36 44 1
36 45 1
37 42 1
37 48 1
38 39 1
38 48 1
39 40 1
40 41 1
40 43 1
41 42 1
41 43 1
41 45 1
41 46 1
41 48 1
41 54 1
41 55 1
42 48 1
42 55 1
43 44 1
43 48 1
44 57 1
46 48 1
47 48 1
47 103 1
48 55 1
49 50 1
49 58 1
50 58 1
50 59 1
50 73 1
50 77 1
51 59 1
52 53 1
52 59 1
52 65 1
52 66 1
52 70 1
53 59 1
53 65 1
54 77 1
57 58 1
59 65 1
59 66 1
59 69 1
59 70 1
59 78 1
59 86 1
60 61 1
60 62 1
60 63 1
60 64 1
60 100 1
61 63 1
61 64 1
61 85 1
61 87 1
61 100 1
62 87 1
62 96 1
62 102 1
63 64 1
63 85 1
63 100 1
63 101 1
64 100 1
65 66 1
65 67 1
65 68 1
65 69 1
65 70 1
65 71 1
66 68 1
66 69 1
66 70 1
66 86 1
67 68 1
67 71 1
67 73 1
67 74 1
67 75 1
67 77 1
67 81 1
67 85 1
67 86 1
67 87 1
67 89 1
67 90 1
67 91 1
67 94 1
67 97 1
67 98 1
67 100 1
67 101 1
68 104 1
68 105 1
69 72 1
70 105 1
71 72 1
71 73 1
71 76 1
71 91 1
72 73 1
72 74 1
72 75 1
72 76 1
72 77 1
72 78 1
72 79 1
72 80 1
72 81 1
72 82 1
72 83 1
72 84 1
73 74 1
73 75 1
73 76 1
73 77 1
73 79 1
73 80 1
73 81 1
73 83 1
73 85 1
73 86 1
73 87 1
73 88 1
73 89 1
73 90 1
73 91 1
73 92 1
73 93 1
74 75 1
74 76 1
74 83 1
74 84 1
74 85 1
74 87 1
74 90 1
74 93 1
74 94 1
74 95 1
74 96 1
74 97 1
74 98 1
74 99 1
74 100 1
74 101 1
75 76 1
75 79 1
75 80 1
75 83 1
75 85 1
75 88 1
75 89 1
75 92 1
75 99 1
75 100 1
76 77 1
76 78 1
76 79 1
76 80 1
76 83 1
76 84 1
76 85 1
76 92 1
76 93 1
77 78 1
77 83 1
77 84 1
77 85 1
77 87 1
80 85 1
80 92 1
80 101 1
82 85 1
82 87 1
82 98 1
83 85 1
84 85 1
84 88 1
84 101 1
85 87 1
85 88 1
85 89 1
85 90 1
85 95 1
85 97 1
85 98 1
85 100 1
85 101 1
85 102 1
87 90 1
87 94 1
87 98 1
87 101 1
87 102 1
88 99 1
89 90 1
91 92 1
91 100 1
92 99 1
92 101 1
94 95 1
94 100 1
94 103 1
95 96 1
95 97 1
95 102 1
95 103 1
96 103 1
97 98 1
97 101 1
99 101 1
100 101 1
101 102 1
104 105 1


==> anc/instances/benchmark/edgeExpansionBasic/revolution.dat <==
141 160
1 136 1
1 137 1
1 138 1
2 136 1
3 136 1
3 138 1
4 139 1
5 140 1
6 136 1
7 136 1
7 138 1
8 139 1
9 136 1
9 140 1
10 139 1
11 139 1
12 136 1
13 138 1
14 138 1
15 139 1
16 136 1
17 139 1
18 139 1
19 139 1
20 136 1
21 139 1
22 139 1
23 136 1
24 136 1
25 136 1
26 136 1
26 140 1
27 136 1
28 139 1
29 136 1
30 136 1
30 137 1
30 138 1
31 140 1
32 139 1
33 136 1
34 136 1
35 137 1
36 137 1
37 139 1
37 140 1
38 138 1
39 137 1
40 136 1
40 138 1
41 139 1
42 137 1
43 139 1
44 136 1
44 140 1
45 136 1
46 139 1
47 140 1
48 139 1
49 137 1
50 139 1
51 139 1
52 136 1
53 139 1
54 136 1
54 138 1
55 138 1
56 139 1
57 137 1
58 136 1
59 138 1
60 139 1
61 136 1
62 139 1
63 136 1
64 136 1
65 139 1
66 139 1
67 139 1
68 139 1
69 136 1
70 136 1
71 139 1
72 136 1
73 137 1
74 139 1
75 136 1
76 138 1
77 139 1
78 139 1
79 136 1
80 139 1
81 136 1
82 139 1
83 136 1
83 138 1
84 139 1
85 136 1
86 139 1
87 139 1
88 137 1
88 138 1
89 139 1
90 136 1
91 136 1
92 136 1
93 136 1
94 139 1
95 136 1
96 139 1
97 137 1
98 138 1
99 139 1
100 138 1
101 136 1
102 136 1
103 139 1
104 137 1
104 138 1
105 136 1
105 137 1
105 139 1
106 136 1
107 139 1
108 136 1
109 136 1
110 139 1
111 140 1
112 139 1
113 136 1
114 136 1
115 136 1
116 136 1
117 138 1
118 136 1
119 136 1
120 139 1
121 136 1
122 140 1
123 137 1
124 136 1
124 139 1
125 136 1
125 137 1
125 138 1
125 139 1
126 139 1
127 139 1
128 139 1
128 140 1
129 138 1
130 136 1
131 139 1
132 139 1
133 137 1
134 136 1
135 136 1
135 138 1
136 141 1
137 141 1


==> anc/instances/benchmark/edgeExpansionBasic/sp_office.dat <==
92 9827
1 2
1 2
92 3
92 3
2 3
3 5
3 5
3 5
3 5
3 5
3 5
3 5
3 5
3 5
3 5
3 5
3 5
3 5
3 5
3 5
3 5
3 5
3 5
3 5
3 5
3 5
3 5
3 5
3 5
3 5
3 5
1 6
1 6
1 6
1 6
1 6
1 6
1 6
1 6
2 6
2 6
2 6
2 6
2 6
2 6
1 7
1 7
1 7
1 7
1 7
1 7
1 7
1 7
6 7
6 7
6 7
3 8
3 8
3 8
3 8
3 8
3 8
1 10
1 10
1 10
1 10
1 10
1 10
1 10
1 10
1 10
2 10
2 10
2 10
2 10
2 10
2 10
2 10
2 10
2 10
2 10
2 10
2 10
2 10
2 10
2 10
2 10
2 10
2 10
2 10
2 10
2 10
2 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
3 11
5 11
5 11
5 11
5 11
5 11
5 11
5 11
1 12
1 12
1 12
1 12
2 12
6 12
6 12
7 12
7 12
7 12
7 12
7 12
7 12
7 12
7 12
7 12
7 12
7 12
7 12
7 12
7 12
7 12
7 12
7 12
7 12
7 12
7 12
7 12
7 12
5 13
5 13
9 13
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
5 14
5 14
5 14
5 14
5 14
5 14
5 14
5 14
5 14
5 14
5 14
8 14
8 14
8 14
9 14
11 14
11 14
12 14
1 15
1 15
2 15
2 15
2 15
2 15
2 15
2 15
2 15
2 15
2 15
2 15
2 15
2 15
2 15
2 15
2 15
2 15
2 15
2 15
2 15
2 15
2 15
2 15
12 15
1 16
1 16
1 16
1 16
1 16
1 16
1 16
1 16
1 16
1 16
1 16
1 16
1 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
8 16
8 16
10 16
10 16
10 16
10 16
10 16
10 16
10 16
11 16
12 16
12 16
12 16
12 16
12 16
15 16
8 17
9 17
9 17
3 18
3 18
3 18
3 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
14 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
3 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
14 19
12 20
14 20
14 20
14 20
14 20
14 20
14 20
5 21
5 21
5 21
5 21
7 21
7 21
7 21
7 21
7 21
7 21
3 22
3 22
3 22
3 22
3 22
3 22
3 22
5 22
5 22
5 22
5 22
5 22
5 22
5 22
5 22
5 22
5 22
5 22
5 22
5 22
5 22
5 22
5 22
5 22
5 22
5 22
5 22
5 22
5 22
14 22
14 22
14 22
14 22
14 22
14 22
14 22
14 22
14 22
14 22
14 22
14 22
14 22
14 22
14 22
14 22
14 22
14 22
14 22
14 22
14 22
14 22
14 22
14 22
14 22
18 22
18 22
3 23
9 23
9 23
9 23
9 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
3 24
3 24
5 24
5 24
5 24
5 24
5 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
19 24
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
6 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
9 26
11 26
11 26
11 26
11 26
11 26
11 26
11 26
11 26
11 26
11 26
11 26
11 26
11 26
11 26
11 26
11 26
11 26
11 26
11 26
11 26
11 26
11 26
11 26
21 26
21 26
22 26
22 26
22 26
22 26
22 26
22 26
22 26
22 26
22 26
22 26
22 26
22 26
22 26
22 26
22 26
22 26
1 27
1 27
1 27
1 27
1 27
6 27
6 27
6 27
7 27
7 27
7 27
7 27
7 27
7 27
7 27
7 27
7 27
7 27
7 27
7 27
7 27
7 27
7 27
7 27
7 27
7 27
7 27
7 27
7 27
12 27
15 27
19 27
21 27
2 28
2 28
2 28
2 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
19 28
21 28
24 28
24 28
24 28
24 28
24 28
24 28
24 28
24 28
24 28
24 28
24 28
24 28
24 28
24 28
24 28
24 28
24 28
24 28
24 28
24 28
24 28
24 28
25 28
25 28
25 28
25 28
25 28
25 28
25 28
25 28
25 28
25 28
25 28
25 28
25 28
25 28
25 28
25 28
25 28
25 28
9 29
9 29
9 29
9 29
9 29
9 29
9 29
9 29
9 29
9 29
9 29
9 29
9 29
9 29
9 29
9 29
9 29
9 29
9 29
9 29
9 29
9 29
12 29
23 29
23 29
23 29
23 29
23 29
23 29
23 29
23 29
23 29
23 29
23 29
23 29
23 29
23 29
23 29
23 29
24 29
24 29
28 29
28 29
28 29
28 29
28 29
28 29
28 29
28 29
28 29
8 30
9 30
9 30
9 30
9 30
9 30
9 30
9 30
9 30
9 30
9 30
9 30
9 30
9 30
9 30
9 30
9 30
9 30
11 30
21 30
21 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
28 30
28 30
28 30
28 30
28 30
28 30
28 30
28 30
28 30
28 30
28 30
28 30
28 30
28 30
28 30
28 30
28 30
28 30
28 30
28 30
28 30
29 30
29 30
29 30
29 30
29 30
29 30
29 30
29 30
29 30
29 30
29 30
29 30
29 30
29 30
29 30
29 30
29 30
9 31
20 31
23 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
26 31
26 31
26 31
26 31
26 31
26 31
8 32
12 32
14 32
14 32
18 32
22 32
22 32
22 32
22 32
22 32
22 32
22 32
22 32
22 32
22 32
22 32
22 32
22 32
22 32
22 32
22 32
22 32
22 32
22 32
22 32
22 32
22 32
22 32
22 32
22 32
24 32
24 32
24 32
24 32
24 32
26 32
26 32
26 32
26 32
26 32
26 32
26 32
31 32
31 32
31 32
31 32
1 33
1 33
1 33
1 33
1 33
1 33
2 33
2 33
6 33
6 33
6 33
6 33
6 33
7 33
7 33
10 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
16 33
16 33
16 33
16 33
16 33
27 33
27 33
5 34
5 34
5 34
5 34
5 34
5 34
8 34
11 34
14 34
14 34
17 34
17 34
17 34
17 34
17 34
17 34
17 34
17 34
17 34
17 34
17 34
17 34
17 34
17 34
17 34
17 34
17 34
17 34
17 34
17 34
18 34
18 34
22 34
30 34
5 35
20 35
20 35
20 35
20 35
20 35
20 35
20 35
20 35
20 35
20 35
20 35
24 35
24 35
24 35
25 35
27 35
27 35
27 35
27 35
27 35
27 35
27 35
27 35
27 35
27 35
27 35
27 35
27 35
27 35
27 35
27 35
4 36
25 36
35 36
35 36
35 36
3 37
3 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
8 37
8 37
8 37
8 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
18 37
18 37
18 37
18 37
18 37
18 37
18 37
18 37
18 37
18 37
18 37
18 37
18 37
18 37
18 37
18 37
18 37
18 37
18 37
18 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
24 37
26 37
26 37
26 37
26 37
26 37
26 37
26 37
26 37
26 37
26 37
26 37
26 37
26 37
26 37
26 37
34 37
34 37
35 37
10 38
11 38
22 38
22 38
22 38
22 38
22 38
22 38
22 38
22 38
22 38
22 38
22 38
22 38
22 38
28 38
32 38
32 38
32 38
32 38
32 38
32 38
32 38
32 38
32 38
32 38
32 38
32 38
35 38
2 39
2 39
5 39
5 39
5 39
5 39
5 39
5 39
5 39
5 39
5 39
5 39
5 39
8 39
8 39
8 39
8 39
8 39
8 39
8 39
9 39
14 39
14 39
14 39
14 39
22 39
25 39
29 39
38 39
38 39
38 39
38 39
38 39
1 40
1 40
1 40
2 40
2 40
6 40
6 40
6 40
6 40
6 40
6 40
6 40
6 40
6 40
6 40
6 40
6 40
6 40
6 40
6 40
6 40
6 40
6 40
6 40
6 40
6 40
6 40
6 40
6 40
6 40
6 40
7 40
7 40
7 40
10 40
10 40
10 40
10 40
10 40
15 40
20 40
20 40
21 40
27 40
28 40
33 40
33 40
33 40
33 40
33 40
4 41
4 41
4 41
4 41
4 41
40 41
12 42
19 42
19 42
19 42
19 42
19 42
19 42
19 42
19 42
21 42
3 43
9 43
9 43
12 43
28 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
3 44
3 44
3 44
3 44
5 44
9 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
14 44
14 44
14 44
14 44
14 44
14 44
14 44
14 44
14 44
14 44
14 44
14 44
14 44
14 44
14 44
19 44
24 44
24 44
24 44
24 44
24 44
30 44
33 44
33 44
34 44
38 44
38 44
42 44
92 45
92 45
92 45
92 45
92 45
92 45
92 45
92 45
3 45
5 45
9 45
12 45
14 45
14 45
14 45
14 45
14 45
16 45
18 45
22 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
28 45
34 45
35 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
39 45
39 45
39 45
39 45
39 45
39 45
39 45
39 45
39 45
39 45
43 45
44 45
44 45
44 45
44 45
44 45
44 45
44 45
44 45
44 45
44 45
44 45
44 45
44 45
7 46
7 46
7 46
7 46
7 46
9 46
12 46
12 46
16 46
16 46
17 46
21 46
21 46
21 46
21 46
21 46
21 46
21 46
27 46
27 46
27 46
27 46
5 47
5 47
5 47
14 47
14 47
18 47
18 47
18 47
18 47
18 47
25 47
25 47
37 47
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
2 48
4 48
5 48
11 48
11 48
11 48
11 48
11 48
11 48
11 48
11 48
11 48
12 48
14 48
14 48
14 48
14 48
14 48
14 48
14 48
14 48
15 48
22 48
22 48
22 48
22 48
22 48
22 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
27 48
27 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
35 48
35 48
35 48
35 48
35 48
35 48
35 48
35 48
35 48
35 48
45 48
45 48
4 49
12 49
23 49
23 49
23 49
24 49
25 49
25 49
25 49
35 49
35 49
35 49
35 49
35 49
46 49
48 49
48 49
4 50
4 50
4 50
4 50
4 50
4 50
4 50
4 50
4 50
4 50
4 50
4 50
4 50
7 50
7 50
8 50
13 50
13 50
13 50
13 50
13 50
13 50
13 50
14 50
14 50
14 50
19 50
19 50
19 50
19 50
22 50
27 50
35 50
35 50
35 50
35 50
35 50
35 50
35 50
35 50
35 50
35 50
35 50
35 50
35 50
35 50
35 50
36 50
36 50
36 50
36 50
36 50
36 50
36 50
36 50
36 50
36 50
36 50
36 50
36 50
36 50
36 50
36 50
36 50
36 50
36 50
37 50
42 50
42 50
42 50
42 50
42 50
46 50
49 50
49 50
49 50
92 51
3 51
5 51
5 51
5 51
8 51
8 51
8 51
8 51
8 51
9 51
11 51
14 51
14 51
14 51
14 51
14 51
17 51
17 51
17 51
17 51
19 51
22 51
27 51
31 51
31 51
31 51
35 51
38 51
38 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
42 51
42 51
42 51
42 51
42 51
42 51
42 51
42 51
42 51
42 51
42 51
42 51
42 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
45 51
45 51
45 51
45 51
45 51
4 52
4 52
4 52
4 52
4 52
20 52
26 52
27 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
42 52
44 52
44 52
44 52
44 52
44 52
44 52
44 52
44 52
44 52
44 52
44 52
49 52
49 52
49 52
49 52
49 52
49 52
49 52
49 52
49 52
49 52
49 52
49 52
49 52
49 52
49 52
49 52
49 52
50 52
50 52
50 52
50 52
50 52
50 52
50 52
3 53
9 53
9 53
9 53
9 53
16 53
23 53
23 53
23 53
23 53
23 53
23 53
23 53
23 53
23 53
23 53
23 53
23 53
23 53
23 53
23 53
24 53
25 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
30 53
30 53
30 53
30 53
30 53
30 53
30 53
30 53
30 53
30 53
30 53
30 53
30 53
30 53
44 53
5 54
8 54
8 54
51 54
4 55
24 55
25 55
35 55
35 55
36 55
36 55
36 55
36 55
36 55
36 55
36 55
36 55
36 55
36 55
36 55
36 55
36 55
36 55
36 55
42 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
50 55
52 55
52 55
52 55
52 55
52 55
52 55
52 55
7 56
11 56
12 56
17 56
21 56
21 56
21 56
21 56
21 56
21 56
21 56
21 56
21 56
21 56
21 56
21 56
21 56
21 56
27 56
40 56
44 56
44 56
46 56
7 57
7 57
11 57
12 57
12 57
12 57
12 57
12 57
12 57
12 57
12 57
12 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
28 57
28 57
30 57
39 57
39 57
40 57
46 57
46 57
46 57
46 57
50 57
56 57
3 58
3 58
6 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
8 58
8 58
8 58
8 58
11 58
11 58
12 58
12 58
12 58
12 58
12 58
12 58
12 58
12 58
12 58
12 58
12 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
19 58
19 58
20 58
20 58
20 58
20 58
20 58
20 58
22 58
22 58
24 58
24 58
24 58
24 58
24 58
24 58
24 58
24 58
24 58
24 58
24 58
24 58
24 58
25 58
25 58
25 58
27 58
27 58
31 58
31 58
32 58
32 58
32 58
32 58
32 58
32 58
32 58
32 58
32 58
32 58
32 58
32 58
32 58
32 58
32 58
34 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
38 58
38 58
38 58
38 58
38 58
38 58
38 58
38 58
38 58
38 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
42 58
43 58
43 58
44 58
44 58
44 58
44 58
44 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
47 58
47 58
47 58
49 58
49 58
49 58
49 58
49 58
49 58
51 58
51 58
51 58
51 58
51 58
51 58
51 58
51 58
51 58
51 58
51 58
51 58
51 58
51 58
51 58
51 58
51 58
51 58
51 58
51 58
51 58
51 58
51 58
56 58
56 58
56 58
56 58
56 58
1 59
1 59
1 59
1 59
1 59
1 59
1 59
1 59
1 59
1 59
1 59
1 59
1 59
7 59
7 59
7 59
7 59
12 59
12 59
16 59
16 59
16 59
16 59
16 59
16 59
19 59
19 59
19 59
19 59
19 59
21 59
21 59
21 59
21 59
21 59
21 59
21 59
24 59
33 59
42 59
50 59
56 59
56 59
56 59
56 59
58 59
58 59
2 60
6 60
8 60
8 60
8 60
8 60
9 60
12 60
15 60
15 60
15 60
15 60
21 60
27 60
27 60
27 60
27 60
27 60
27 60
27 60
27 60
27 60
27 60
27 60
27 60
27 60
27 60
27 60
27 60
27 60
27 60
27 60
27 60
27 60
44 60
46 60
46 60
46 60
46 60
46 60
46 60
46 60
46 60
46 60
46 60
46 60
46 60
46 60
46 60
46 60
46 60
46 60
46 60
46 60
50 60
50 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
57 60
57 60
57 60
57 60
57 60
57 60
57 60
57 60
57 60
57 60
57 60
57 60
57 60
57 60
57 60
57 60
57 60
57 60
57 60
57 60
57 60
9 61
16 61
21 61
21 61
21 61
21 61
21 61
21 61
21 61
21 61
21 61
21 61
21 61
21 61
21 61
21 61
21 61
21 61
21 61
21 61
21 61
21 61
21 61
21 61
21 61
21 61
23 61
23 61
23 61
23 61
23 61
23 61
23 61
28 61
29 61
29 61
45 61
53 61
53 61
53 61
53 61
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
19 62
19 62
28 62
28 62
28 62
28 62
28 62
28 62
28 62
28 62
29 62
30 62
30 62
30 62
30 62
53 62
53 62
53 62
53 62
57 62
57 62
57 62
58 62
61 62
61 62
61 62
61 62
61 62
61 62
61 62
61 62
61 62
61 62
61 62
61 62
61 62
61 62
61 62
61 62
61 62
61 62
61 62
61 62
61 62
61 62
61 62
61 62
61 62
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
21 63
24 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
30 63
30 63
30 63
30 63
30 63
30 63
30 63
30 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
61 63
12 64
12 64
12 64
12 64
12 64
14 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
27 64
45 64
48 64
49 64
92 65
92 65
92 65
92 65
1 65
3 65
3 65
5 65
5 65
5 65
14 65
14 65
18 65
26 65
27 65
27 65
37 65
37 65
39 65
39 65
39 65
39 65
39 65
39 65
39 65
39 65
39 65
39 65
39 65
39 65
39 65
39 65
39 65
39 65
39 65
39 65
39 65
39 65
39 65
39 65
39 65
39 65
39 65
42 65
44 65
44 65
44 65
44 65
44 65
44 65
44 65
44 65
44 65
44 65
44 65
44 65
44 65
44 65
44 65
44 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
51 65
51 65
51 65
51 65
51 65
51 65
51 65
51 65
51 65
51 65
51 65
51 65
51 65
51 65
51 65
51 65
56 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
9 66
9 66
9 66
9 66
9 66
9 66
9 66
9 66
9 66
9 66
9 66
9 66
21 66
21 66
28 66
28 66
28 66
28 66
28 66
28 66
28 66
28 66
28 66
28 66
29 66
29 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
53 66
53 66
53 66
53 66
53 66
53 66
53 66
53 66
53 66
61 66
61 66
62 66
63 66
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
49 67
49 67
59 67
3 68
3 68
3 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
18 68
18 68
18 68
18 68
18 68
18 68
27 68
34 68
34 68
34 68
34 68
34 68
34 68
34 68
34 68
34 68
51 68
51 68
9 69
9 69
9 69
9 69
9 69
9 69
9 69
9 69
9 69
9 69
9 69
9 69
9 69
9 69
9 69
9 69
9 69
9 69
9 69
9 69
9 69
9 69
9 69
9 69
9 69
9 69
9 69
11 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
24 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
29 69
29 69
29 69
29 69
29 69
29 69
29 69
29 69
29 69
30 69
31 69
38 69
53 69
53 69
53 69
53 69
53 69
53 69
53 69
53 69
53 69
53 69
53 69
53 69
53 69
53 69
53 69
53 69
53 69
53 69
53 69
53 69
53 69
61 69
61 69
61 69
61 69
61 69
61 69
61 69
61 69
61 69
61 69
61 69
61 69
61 69
61 69
62 69
62 69
62 69
66 69
66 69
66 69
66 69
66 69
66 69
66 69
9 70
9 70
9 70
16 70
28 70
28 70
28 70
28 70
28 70
28 70
28 70
28 70
28 70
28 70
28 70
28 70
28 70
28 70
28 70
28 70
28 70
28 70
28 70
28 70
28 70
28 70
28 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
44 70
44 70
44 70
45 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
66 70
69 70
69 70
69 70
69 70
69 70
69 70
69 70
69 70
69 70
69 70
69 70
69 70
69 70
69 70
69 70
69 70
69 70
69 70
69 70
69 70
2 71
14 71
14 71
14 71
14 71
14 71
14 71
14 71
22 71
22 71
22 71
26 71
26 71
29 71
31 71
31 71
31 71
31 71
31 71
31 71
31 71
31 71
31 71
32 71
51 71
51 71
51 71
54 71
61 71
3 72
3 72
3 72
3 72
3 72
3 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
9 72
11 72
12 72
12 72
14 72
14 72
14 72
14 72
14 72
14 72
14 72
14 72
14 72
14 72
14 72
14 72
14 72
15 72
18 72
22 72
22 72
22 72
22 72
22 72
22 72
22 72
26 72
26 72
26 72
26 72
27 72
34 72
34 72
37 72
37 72
37 72
37 72
37 72
37 72
37 72
37 72
37 72
37 72
37 72
37 72
37 72
37 72
37 72
37 72
37 72
39 72
39 72
39 72
39 72
39 72
42 72
44 72
45 72
45 72
45 72
45 72
45 72
45 72
45 72
45 72
45 72
45 72
45 72
45 72
45 72
45 72
45 72
45 72
45 72
51 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
65 72
65 72
65 72
65 72
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
19 73
19 73
19 73
19 73
19 73
19 73
23 73
27 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
29 73
29 73
29 73
29 73
29 73
29 73
29 73
29 73
30 73
30 73
49 73
49 73
53 73
53 73
53 73
53 73
53 73
53 73
53 73
53 73
53 73
53 73
53 73
53 73
53 73
53 73
53 73
53 73
53 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
69 73
69 73
69 73
69 73
69 73
69 73
69 73
69 73
69 73
70 73
70 73
70 73
70 73
70 73
70 73
70 73
70 73
70 73
70 73
70 73
70 73
70 73
70 73
70 73
70 73
70 73
70 73
70 73
70 73
70 73
70 73
4 74
5 74
5 74
24 74
24 74
35 74
49 74
49 74
49 74
49 74
49 74
49 74
49 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
5 75
19 75
19 75
25 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
36 75
36 75
40 75
42 75
42 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
55 75
62 75
62 75
72 75
1 76
1 76
1 76
1 76
1 76
7 76
7 76
7 76
7 76
7 76
7 76
7 76
7 76
7 76
7 76
12 76
16 76
16 76
16 76
19 76
19 76
19 76
19 76
19 76
21 76
21 76
21 76
21 76
21 76
21 76
21 76
21 76
27 76
27 76
27 76
27 76
27 76
27 76
28 76
28 76
28 76
28 76
28 76
28 76
28 76
42 76
42 76
46 76
56 76
57 76
57 76
57 76
57 76
57 76
57 76
57 76
59 76
59 76
59 76
59 76
59 76
59 76
59 76
59 76
59 76
59 76
59 76
59 76
59 76
59 76
59 76
59 76
59 76
59 76
59 76
59 76
59 76
59 76
59 76
59 76
59 76
59 76
67 76
67 76
67 76
67 76
67 76
67 76
67 76
9 77
11 77
12 77
12 77
12 77
12 77
12 77
12 77
12 77
12 77
12 77
12 77
12 77
12 77
12 77
12 77
12 77
12 77
12 77
12 77
12 77
12 77
12 77
12 77
12 77
12 77
14 77
14 77
22 77
22 77
22 77
22 77
22 77
22 77
22 77
22 77
22 77
22 77
22 77
22 77
22 77
22 77
24 77
27 77
27 77
27 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
44 77
53 77
58 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
1 78
1 78
1 78
1 78
7 78
7 78
7 78
7 78
7 78
7 78
7 78
7 78
7 78
7 78
7 78
7 78
7 78
7 78
7 78
7 78
7 78
7 78
7 78
7 78
7 78
7 78
7 78
12 78
12 78
14 78
14 78
14 78
16 78
16 78
19 78
20 78
20 78
21 78
21 78
21 78
21 78
21 78
21 78
21 78
21 78
21 78
40 78
58 78
58 78
59 78
59 78
59 78
59 78
59 78
59 78
59 78
59 78
59 78
59 78
59 78
59 78
59 78
59 78
59 78
59 78
59 78
59 78
59 78
67 78
67 78
72 78
76 78
76 78
76 78
76 78
76 78
76 78
76 78
76 78
76 78
76 78
76 78
76 78
76 78
76 78
76 78
4 79
4 79
4 79
8 79
19 79
19 79
19 79
21 79
25 79
25 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
36 79
36 79
36 79
36 79
36 79
36 79
36 79
36 79
36 79
36 79
41 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
49 79
49 79
52 79
52 79
52 79
52 79
52 79
52 79
52 79
52 79
52 79
52 79
52 79
52 79
52 79
52 79
52 79
52 79
52 79
52 79
52 79
52 79
52 79
52 79
52 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
60 79
60 79
60 79
60 79
74 79
74 79
75 79
75 79
75 79
75 79
75 79
75 79
75 79
75 79
75 79
75 79
75 79
75 79
75 79
75 79
75 79
75 79
75 79
75 79
75 79
3 80
3 80
3 80
3 80
3 80
3 80
3 80
3 80
3 80
3 80
3 80
3 80
3 80
3 80
3 80
3 80
3 80
3 80
3 80
3 80
3 80
3 80
5 80
5 80
5 80
5 80
5 80
5 80
9 80
17 80
18 80
22 80
22 80
22 80
26 80
32 80
32 80
32 80
32 80
32 80
37 80
38 80
50 80
72 80
72 80
7 81
7 81
7 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
60 81
60 81
60 81
60 81
60 81
60 81
60 81
74 81
74 81
74 81
74 81
74 81
76 81
76 81
76 81
76 81
76 81
78 81
8 82
8 82
14 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
58 82
58 82
58 82
58 82
58 82
58 82
64 82
65 82
65 82
65 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
3 83
3 83
8 83
8 83
45 83
45 83
45 83
45 83
45 83
45 83
45 83
45 83
45 83
71 83
71 83
71 83
71 83
1 84
1 84
1 84
1 84
1 84
1 84
1 84
1 84
1 84
1 84
1 84
1 84
1 84
1 84
2 84
4 84
5 84
6 84
6 84
6 84
6 84
7 84
7 84
7 84
7 84
7 84
7 84
7 84
7 84
7 84
7 84
7 84
8 84
10 84
11 84
11 84
11 84
11 84
11 84
11 84
12 84
12 84
12 84
15 84
16 84
16 84
16 84
16 84
16 84
16 84
16 84
16 84
16 84
16 84
16 84
16 84
16 84
16 84
16 84
16 84
16 84
16 84
16 84
16 84
16 84
16 84
16 84
16 84
17 84
20 84
20 84
20 84
20 84
20 84
20 84
20 84
21 84
21 84
21 84
21 84
21 84
21 84
21 84
21 84
21 84
21 84
21 84
21 84
21 84
21 84
21 84
21 84
21 84
21 84
21 84
21 84
21 84
21 84
24 84
25 84
25 84
25 84
25 84
25 84
25 84
25 84
27 84
27 84
27 84
27 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
33 84
33 84
33 84
33 84
33 84
34 84
34 84
34 84
34 84
34 84
34 84
34 84
34 84
34 84
34 84
34 84
34 84
34 84
34 84
34 84
34 84
34 84
34 84
34 84
34 84
34 84
34 84
34 84
34 84
35 84
35 84
35 84
35 84
35 84
35 84
35 84
35 84
35 84
35 84
35 84
35 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
40 84
40 84
40 84
40 84
42 84
42 84
46 84
46 84
46 84
46 84
46 84
46 84
46 84
46 84
46 84
46 84
46 84
46 84
46 84
46 84
46 84
46 84
46 84
46 84
46 84
46 84
46 84
46 84
46 84
46 84
46 84
49 84
49 84
49 84
49 84
49 84
49 84
49 84
49 84
49 84
49 84
49 84
50 84
50 84
50 84
50 84
50 84
50 84
50 84
50 84
50 84
50 84
50 84
50 84
50 84
50 84
50 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
55 84
56 84
56 84
56 84
56 84
56 84
56 84
56 84
56 84
56 84
56 84
56 84
56 84
56 84
56 84
56 84
56 84
56 84
58 84
58 84
58 84
59 84
65 84
67 84
67 84
67 84
67 84
67 84
67 84
67 84
67 84
67 84
67 84
67 84
67 84
67 84
67 84
67 84
67 84
67 84
67 84
67 84
67 84
67 84
67 84
67 84
67 84
75 84
75 84
75 84
75 84
75 84
75 84
75 84
75 84
75 84
76 84
76 84
76 84
77 84
77 84
77 84
79 84
79 84
79 84
79 84
79 84
79 84
79 84
79 84
79 84
79 84
81 84
81 84
81 84
3 85
3 85
3 85
3 85
3 85
3 85
3 85
5 85
5 85
5 85
5 85
8 85
8 85
8 85
8 85
8 85
8 85
8 85
8 85
14 85
14 85
14 85
14 85
14 85
14 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
32 85
32 85
38 85
38 85
38 85
38 85
38 85
38 85
38 85
39 85
39 85
39 85
39 85
45 85
45 85
45 85
45 85
45 85
45 85
45 85
45 85
45 85
45 85
45 85
45 85
45 85
45 85
45 85
45 85
45 85
45 85
45 85
45 85
45 85
45 85
45 85
45 85
58 85
58 85
58 85
58 85
58 85
58 85
58 85
58 85
58 85
65 85
65 85
65 85
72 85
72 85
72 85
72 85
72 85
72 85
72 85
72 85
72 85
80 85
80 85
80 85
80 85
80 85
80 85
80 85
80 85
80 85
80 85
80 85
80 85
80 85
80 85
80 85
80 85
4 86
4 86
4 86
4 86
4 86
4 86
4 86
4 86
4 86
4 86
4 86
4 86
4 86
4 86
4 86
7 86
11 86
12 86
19 86
25 86
25 86
25 86
25 86
25 86
25 86
34 86
35 86
35 86
35 86
38 86
41 86
42 86
44 86
44 86
49 86
49 86
49 86
49 86
49 86
49 86
49 86
49 86
49 86
49 86
49 86
49 86
49 86
49 86
49 86
49 86
49 86
49 86
49 86
49 86
49 86
49 86
49 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
52 86
52 86
52 86
52 86
52 86
52 86
52 86
52 86
52 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
56 86
58 86
61 86
72 86
74 86
74 86
74 86
74 86
74 86
74 86
74 86
74 86
74 86
75 86
75 86
75 86
77 86
79 86
79 86
79 86
79 86
79 86
79 86
79 86
79 86
79 86
79 86
79 86
84 86
84 86
84 86
4 87
24 87
24 87
24 87
24 87
24 87
24 87
24 87
24 87
24 87
24 87
24 87
24 87
24 87
25 87
25 87
25 87
25 87
25 87
25 87
25 87
25 87
25 87
25 87
25 87
25 87
25 87
25 87
25 87
25 87
25 87
25 87
35 87
35 87
35 87
35 87
35 87
35 87
35 87
35 87
35 87
52 87
52 87
52 87
52 87
52 87
52 87
52 87
52 87
52 87
52 87
52 87
55 87
56 87
56 87
56 87
56 87
56 87
79 87
79 87
79 87
79 87
79 87
79 87
84 87
84 87
84 87
84 87
84 87
84 87
84 87
84 87
84 87
84 87
1 88
1 88
1 88
1 88
1 88
1 88
1 88
2 88
2 88
6 88
6 88
6 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
12 88
12 88
12 88
12 88
12 88
12 88
12 88
12 88
12 88
12 88
13 88
15 88
15 88
15 88
15 88
15 88
15 88
15 88
15 88
15 88
15 88
15 88
15 88
15 88
16 88
16 88
16 88
21 88
21 88
25 88
27 88
27 88
27 88
27 88
27 88
27 88
27 88
27 88
27 88
27 88
27 88
27 88
27 88
27 88
27 88
27 88
27 88
27 88
27 88
32 88
33 88
33 88
40 88
40 88
40 88
40 88
40 88
49 88
50 88
56 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
59 88
60 88
60 88
75 88
76 88
76 88
76 88
76 88
76 88
76 88
76 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
81 88
81 88
81 88
84 88
84 88
84 88
84 88
84 88
84 88
84 88
84 88
84 88
84 88
84 88
84 88
84 88
84 88
84 88
84 88
84 88
84 88
84 88
84 88
84 88
84 88
84 88
84 88
84 88
84 88
46 89
46 89
46 89
46 89
46 89
46 89
46 89
46 89
60 89
60 89
63 89
84 89
84 89
84 89
84 89
84 89
84 89
84 89
84 89
84 89
88 89
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
14 90
14 90
14 90
14 90
18 90
18 90
18 90
18 90
18 90
18 90
18 90
18 90
29 90
30 90
37 90
37 90
37 90
38 90
38 90
38 90
38 90
38 90
38 90
38 90
38 90
38 90
38 90
39 90
39 90
39 90
39 90
39 90
39 90
39 90
45 90
45 90
45 90
45 90
45 90
45 90
45 90
45 90
45 90
45 90
45 90
45 90
51 90
51 90
58 90
58 90
58 90
58 90
61 90
72 90
72 90
72 90
72 90
80 90
85 90
85 90
85 90
85 90
85 90
85 90
85 90
85 90
85 90
22 91
22 91
22 91
22 91
29 91
29 91
31 91
31 91
31 91
31 91
31 91
32 91
32 91
32 91
32 91
37 91
38 91
65 91
80 91
85 91
85 91
85 91
85 91
85 91
86 91


==> anc/instances/benchmark/edgeExpansionBasic/swingers.dat <==
96 232
1 40 1
1 41 1
1 42 1
1 45 1
1 46 1
1 47 1
1 48 1
1 49 1
1 51 1
1 52 1
1 56 1
1 58 1
1 59 1
1 60 1
1 61 1
1 69 1
1 70 1
1 72 1
1 84 1
1 95 1
2 42 1
2 45 1
2 46 1
2 47 1
2 50 1
2 53 1
2 56 1
2 63 1
2 70 1
2 74 1
2 76 1
3 41 1
3 42 1
3 43 1
3 45 1
3 46 1
3 47 1
3 48 1
3 50 1
3 51 1
3 53 1
3 56 1
3 57 1
3 63 1
3 70 1
3 74 1
3 84 1
3 89 1
4 41 1
4 42 1
4 43 1
4 45 1
4 46 1
4 47 1
4 48 1
4 50 1
4 51 1
4 53 1
4 54 1
4 63 1
4 65 1
4 78 1
4 80 1
4 82 1
4 89 1
5 42 1
5 44 1
5 45 1
5 48 1
5 51 1
5 57 1
5 58 1
5 81 1
5 84 1
5 87 1
5 94 1
6 39 1
6 40 1
6 41 1
6 42 1
6 43 1
6 44 1
6 45 1
6 46 1
6 48 1
6 49 1
6 52 1
6 54 1
6 55 1
6 57 1
6 58 1
6 59 1
6 60 1
6 61 1
6 62 1
6 66 1
6 72 1
6 75 1
6 77 1
6 79 1
6 81 1
6 93 1
6 94 1
6 95 1
7 43 1
7 45 1
7 47 1
7 48 1
7 50 1
7 62 1
7 73 1
7 74 1
8 41 1
8 45 1
8 87 1
8 89 1
9 45 1
9 52 1
9 56 1
9 67 1
9 77 1
10 91 1
11 86 1
11 89 1
12 91 1
13 83 1
14 45 1
14 78 1
14 85 1
15 44 1
15 72 1
15 83 1
15 86 1
16 81 1
17 39 1
17 42 1
17 49 1
17 54 1
17 64 1
17 76 1
17 79 1
17 82 1
17 84 1
17 90 1
18 68 1
18 90 1
19 71 1
19 81 1
20 39 1
20 41 1
20 42 1
20 44 1
20 51 1
20 56 1
20 61 1
20 69 1
20 94 1
21 39 1
21 44 1
21 49 1
21 94 1
22 39 1
22 44 1
22 45 1
22 48 1
22 52 1
22 61 1
22 66 1
22 67 1
22 94 1
23 56 1
23 77 1
24 44 1
24 64 1
24 66 1
24 67 1
24 68 1
24 78 1
24 81 1
25 49 1
25 75 1
26 77 1
26 81 1
27 86 1
28 53 1
29 90 1
29 92 1
30 72 1
31 61 1
31 72 1
32 51 1
32 56 1
33 75 1
34 40 1
34 42 1
35 42 1
36 82 1
37 52 1
38 70 1
39 96 1
40 96 1
42 96 1
43 96 1
44 96 1
45 96 1
46 96 1
47 96 1
48 96 1
49 96 1
50 96 1
52 96 1
53 96 1
54 96 1
55 96 1
62 96 1
65 96 1
66 96 1
68 96 1
73 96 1
75 96 1
77 96 1
78 96 1
79 96 1
80 96 1
83 96 1
85 96 1
87 96 1
88 96 1
89 96 1
90 96 1
91 96 1
92 96 1


==> anc/instances/benchmark/edgeExpansionBasic/terrorists-911.dat <==
62 152
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
1 8 1
1 9 1
1 10 1
1 11 1
1 62 1
4 5 1
5 7 1
5 9 1
6 9 1
7 10 1
8 9 1
9 12 1
9 13 1
10 14 1
11 13 1
11 15 1
11 24 1
11 26 1
11 27 1
11 28 1
11 29 1
11 30 1
11 31 1
11 32 1
11 33 1
11 34 1
11 35 1
11 37 1
11 38 1
11 39 1
11 40 1
11 41 1
11 42 1
11 43 1
11 44 1
12 13 1
12 15 1
12 16 1
12 17 1
13 24 1
14 15 1
15 17 1
15 22 1
15 23 1
15 24 1
16 17 1
16 18 1
17 18 1
17 19 1
17 20 1
17 21 1
17 22 1
18 22 1
22 23 1
24 25 1
24 26 1
24 27 1
24 28 1
24 29 1
24 30 1
24 31 1
25 26 1
26 29 1
26 31 1
27 29 1
27 31 1
28 29 1
28 30 1
28 31 1
29 30 1
29 31 1
29 37 1
30 31 1
30 41 1
30 42 1
30 43 1
30 47 1
31 34 1
31 35 1
31 36 1
31 37 1
31 38 1
31 39 1
31 40 1
31 41 1
31 43 1
31 47 1
31 48 1
34 35 1
34 36 1
35 36 1
35 38 1
35 39 1
35 40 1
35 45 1
36 38 1
36 39 1
36 40 1
37 46 1
38 39 1
38 40 1
39 40 1
39 49 1
39 50 1
40 43 1
40 47 1
40 51 1
41 43 1
41 52 1
42 48 1
42 53 1
43 44 1
43 47 1
43 51 1
43 52 1
43 55 1
43 56 1
43 57 1
43 58 1
44 47 1
44 48 1
44 53 1
44 54 1
44 55 1
44 56 1
44 59 1
44 60 1
44 61 1
45 48 1
47 51 1
47 55 1
47 56 1
48 51 1
48 53 1
48 54 1
49 50 1
49 53 1
50 51 1
50 53 1
52 57 1
52 58 1
53 54 1
55 56 1
56 59 1
56 60 1
59 60 1


==> anc/instances/benchmark/edgeExpansionBasic/train_terrorists.dat <==
64 243
1 2 1
1 64 1
2 3 1
2 4 1
2 6 1
2 7 1
2 8 1
2 9 1
2 10 1
2 11 1
2 12 1
2 13 1
2 14 1
2 15 1
2 16 1
2 17 1
2 18 1
2 19 1
2 20 1
2 21 1
2 22 1
2 23 1
2 24 1
2 25 1
2 27 1
2 28 1
2 29 1
2 64 1
3 4 1
3 16 1
3 17 1
3 19 1
3 20 1
3 21 1
3 22 1
3 24 1
3 64 1
4 16 1
4 17 1
4 19 1
4 20 1
4 21 1
4 22 1
4 24 1
4 64 1
5 16 1
5 23 1
5 25 1
5 30 1
5 31 1
5 32 1
5 64 1
6 7 1
6 9 1
6 10 1
6 11 1
6 12 1
6 13 1
6 14 1
6 15 1
6 20 1
6 23 1
6 24 1
6 25 1
6 26 1
6 27 1
6 28 1
6 29 1
6 33 1
6 34 1
6 35 1
6 36 1
6 64 1
7 8 1
7 18 1
7 33 1
7 64 1
8 18 1
8 64 1
9 10 1
9 11 1
9 12 1
9 13 1
9 14 1
9 15 1
9 20 1
9 23 1
9 24 1
9 25 1
9 26 1
9 27 1
9 28 1
9 29 1
9 37 1
9 64 1
10 11 1
10 12 1
10 13 1
10 14 1
10 15 1
10 28 1
10 64 1
11 12 1
11 13 1
11 14 1
11 15 1
11 28 1
11 64 1
12 13 1
12 14 1
12 15 1
12 28 1
12 64 1
13 14 1
13 15 1
13 28 1
13 36 1
13 64 1
14 15 1
14 28 1
14 38 1
14 64 1
15 23 1
15 24 1
15 25 1
15 27 1
15 28 1
15 29 1
15 32 1
15 64 1
16 17 1
16 19 1
16 20 1
16 21 1
16 22 1
16 24 1
16 39 1
16 40 1
16 41 1
16 42 1
16 64 1
17 19 1
17 20 1
17 21 1
17 22 1
17 24 1
17 30 1
17 39 1
17 40 1
17 43 1
17 44 1
17 53 1
17 64 1
18 35 1
18 54 1
18 55 1
18 56 1
18 64 1
19 20 1
19 21 1
19 22 1
19 24 1
19 29 1
19 64 1
20 21 1
20 22 1
20 24 1
20 64 1
21 22 1
21 24 1
21 48 1
21 57 1
21 58 1
21 59 1
21 64 1
22 24 1
22 57 1
22 58 1
22 64 1
23 24 1
23 25 1
23 27 1
23 29 1
23 48 1
23 64 1
24 25 1
24 27 1
24 29 1
24 64 1
25 27 1
25 29 1
25 64 1
26 29 1
26 64 1
27 64 1
28 64 1
29 31 1
29 62 1
29 63 1
29 64 1
30 39 1
30 40 1
30 43 1
30 44 1
35 38 1
35 54 1
35 55 1
35 56 1
39 40 1
39 43 1
40 43 1
43 48 1
44 45 1
45 46 1
45 47 1
45 48 1
45 49 1
45 50 1
45 51 1
45 52 1
46 49 1
46 50 1
46 51 1
46 52 1
48 49 1
48 50 1
48 51 1
48 52 1
48 58 1
48 60 1
48 61 1
49 50 1
49 51 1
49 52 1
50 51 1
50 52 1
51 52 1
54 55 1
54 56 1
55 56 1
57 58 1
58 60 1
62 63 1


==> anc/instances/benchmark/edgeExpansionDnn/AAA_delete_me.dat <==
4 4
1 2 1
1 3 1
2 4 1
3 4 1


==> anc/instances/benchmark/edgeExpansionDnn/adjnoun.dat <==
112 425
1 2 1
1 3 1
1 4 1
2 3 1
2 10 1
2 15 1
2 18 1
2 19 1
2 20 1
2 29 1
2 42 1
2 46 1
2 47 1
2 52 1
2 92 1
2 103 1
3 4 1
3 10 1
3 12 1
3 15 1
3 18 1
3 22 1
3 23 1
3 24 1
3 25 1
3 26 1
3 27 1
3 28 1
3 32 1
3 35 1
3 37 1
3 42 1
3 43 1
3 46 1
3 51 1
3 52 1
3 55 1
3 67 1
3 74 1
3 84 1
3 94 1
3 98 1
3 99 1
3 103 1
3 105 1
3 106 1
3 112 1
4 10 1
4 11 1
4 19 1
4 42 1
4 44 1
4 52 1
4 86 1
5 6 1
5 90 1
6 7 1
6 18 1
6 28 1
6 33 1
6 40 1
6 44 1
7 8 1
7 33 1
7 52 1
7 53 1
7 56 1
8 16 1
8 18 1
8 22 1
8 38 1
8 39 1
8 52 1
8 71 1
8 76 1
8 88 1
8 107 1
9 10 1
10 13 1
10 18 1
10 25 1
10 26 1
10 27 1
10 40 1
10 41 1
10 43 1
10 60 1
10 61 1
10 62 1
10 63 1
10 90 1
11 12 1
11 13 1
11 51 1
12 41 1
12 64 1
12 70 1
12 99 1
12 105 1
13 18 1
13 19 1
13 44 1
13 51 1
13 88 1
13 89 1
13 103 1
13 105 1
14 15 1
14 16 1
14 17 1
14 18 1
14 19 1
14 103 1
15 17 1
15 18 1
15 26 1
15 37 1
15 38 1
15 60 1
15 69 1
15 72 1
15 106 1
16 18 1
16 33 1
16 39 1
16 44 1
16 49 1
16 76 1
16 77 1
16 80 1
16 89 1
16 105 1
17 69 1
18 22 1
18 23 1
18 25 1
18 26 1
18 27 1
18 28 1
18 29 1
18 32 1
18 33 1
18 35 1
18 36 1
18 37 1
18 38 1
18 39 1
18 44 1
18 45 1
18 51 1
18 52 1
18 53 1
18 55 1
18 66 1
18 67 1
18 68 1
18 71 1
18 73 1
18 78 1
18 81 1
18 83 1
18 84 1
18 85 1
18 86 1
18 87 1
18 88 1
18 89 1
18 90 1
18 94 1
18 99 1
18 103 1
18 104 1
18 105 1
19 22 1
19 30 1
19 35 1
19 44 1
19 45 1
19 51 1
19 52 1
19 54 1
19 55 1
19 61 1
20 21 1
20 22 1
20 23 1
20 24 1
20 25 1
20 26 1
20 27 1
20 28 1
21 44 1
21 80 1
21 95 1
21 109 1
22 29 1
22 44 1
22 49 1
22 51 1
22 52 1
23 46 1
23 95 1
24 44 1
24 48 1
24 52 1
24 60 1
24 70 1
24 106 1
25 37 1
25 44 1
25 48 1
25 50 1
25 69 1
25 76 1
25 77 1
25 88 1
25 104 1
25 105 1
25 109 1
26 31 1
26 42 1
26 47 1
26 49 1
26 52 1
26 60 1
26 78 1
26 89 1
26 105 1
27 44 1
27 52 1
27 57 1
27 69 1
27 80 1
27 81 1
27 105 1
28 44 1
28 53 1
28 55 1
28 64 1
28 69 1
28 77 1
28 80 1
28 81 1
28 88 1
28 97 1
28 104 1
29 30 1
29 31 1
29 32 1
29 33 1
29 34 1
29 35 1
29 36 1
29 45 1
29 90 1
29 93 1
30 59 1
30 75 1
30 80 1
31 52 1
31 80 1
31 85 1
31 93 1
32 33 1
32 42 1
32 44 1
32 52 1
32 80 1
32 87 1
32 104 1
32 105 1
32 109 1
33 52 1
33 53 1
33 71 1
33 101 1
34 77 1
34 85 1
34 105 1
34 108 1
35 52 1
35 55 1
35 108 1
36 49 1
36 52 1
36 72 1
36 105 1
37 44 1
37 56 1
37 88 1
38 39 1
38 48 1
38 58 1
38 59 1
38 60 1
38 73 1
38 104 1
39 40 1
39 41 1
39 42 1
39 52 1
39 105 1
40 44 1
40 104 1
41 57 1
42 43 1
42 44 1
43 52 1
43 57 1
43 80 1
43 91 1
44 45 1
44 49 1
44 60 1
44 64 1
44 67 1
44 71 1
44 81 1
44 82 1
44 84 1
44 99 1
44 100 1
44 101 1
45 46 1
45 51 1
45 103 1
46 53 1
46 74 1
47 105 1
48 49 1
48 50 1
49 51 1
49 77 1
49 89 1
49 105 1
50 52 1
50 60 1
50 69 1
51 52 1
51 53 1
51 54 1
51 55 1
51 79 1
51 103 1
51 105 1
52 55 1
52 58 1
52 60 1
52 67 1
52 68 1
52 69 1
52 102 1
52 107 1
53 57 1
54 55 1
54 74 1
54 90 1
54 103 1
55 69 1
55 71 1
55 73 1
55 76 1
55 79 1
56 71 1
58 76 1
60 66 1
60 71 1
60 72 1
60 73 1
60 105 1
61 72 1
61 77 1
61 102 1
62 105 1
63 72 1
64 65 1
64 66 1
66 85 1
66 88 1
66 104 1
67 73 1
67 76 1
67 103 1
68 77 1
68 88 1
69 71 1
69 74 1
69 76 1
69 85 1
71 76 1
71 88 1
71 103 1
71 106 1
72 74 1
73 81 1
73 106 1
74 77 1
74 104 1
76 77 1
76 78 1
77 81 1
77 93 1
77 107 1
79 80 1
80 82 1
80 84 1
80 110 1
80 111 1
81 82 1
81 107 1
82 95 1
82 99 1
82 105 1
84 88 1
85 105 1
89 107 1
90 93 1
90 100 1
93 96 1
93 97 1
97 107 1
101 111 1
104 105 1
105 106 1
106 109 1


==> anc/instances/benchmark/edgeExpansionDnn/blumenau_drug.dat <==
75 181
1 2 1
1 30 1
1 75 1
2 3 1
2 4 1
2 6 1
2 14 1
2 17 1
2 18 1
2 20 1
2 22 1
2 24 1
2 26 1
2 29 1
2 32 1
2 38 1
2 45 1
2 47 1
2 55 1
2 58 1
2 59 1
2 63 1
2 69 1
2 71 1
2 72 1
2 73 1
3 4 1
3 10 1
3 16 1
3 17 1
3 22 1
3 26 1
3 34 1
3 43 1
3 44 1
3 59 1
3 61 1
3 65 1
3 73 1
4 6 1
4 25 1
5 10 1
5 11 1
5 75 1
6 7 1
6 8 1
6 10 1
6 11 1
6 28 1
6 29 1
6 53 1
6 75 1
7 10 1
7 14 1
7 22 1
7 57 1
8 9 1
8 15 1
8 27 1
8 51 1
8 62 1
8 67 1
9 13 1
9 27 1
9 28 1
9 60 1
9 64 1
9 70 1
9 74 1
10 17 1
10 19 1
10 21 1
10 22 1
10 29 1
10 33 1
10 57 1
10 59 1
10 60 1
10 63 1
10 64 1
10 68 1
10 70 1
10 72 1
11 15 1
11 21 1
11 22 1
11 39 1
11 41 1
11 42 1
11 56 1
12 13 1
13 15 1
13 19 1
13 51 1
13 62 1
13 67 1
13 68 1
14 17 1
14 23 1
14 69 1
15 20 1
15 28 1
15 30 1
15 74 1
16 36 1
17 21 1
17 31 1
17 57 1
17 60 1
17 64 1
17 70 1
18 29 1
18 30 1
18 47 1
18 55 1
18 75 1
19 28 1
19 37 1
19 57 1
19 58 1
20 23 1
20 48 1
20 49 1
21 27 1
21 28 1
21 46 1
22 28 1
22 60 1
22 64 1
22 70 1
22 74 1
23 52 1
23 56 1
23 58 1
23 61 1
23 65 1
23 68 1
23 74 1
24 27 1
24 50 1
25 27 1
25 53 1
25 59 1
25 65 1
26 29 1
26 30 1
26 47 1
26 55 1
26 75 1
27 28 1
27 62 1
28 35 1
28 40 1
28 51 1
28 62 1
28 67 1
28 68 1
28 75 1
29 54 1
29 59 1
29 66 1
29 75 1
30 51 1
30 67 1
30 71 1
31 69 1
45 75 1
47 75 1
51 74 1
54 59 1
55 75 1
59 66 1
59 75 1
60 62 1
62 64 1
62 70 1
63 75 1
67 74 1
71 75 1
72 75 1
73 75 1


==> anc/instances/benchmark/edgeExpansionDnn/celegans_metabolic.dat <==
453 2025
1 186 1
1 207 1
1 218 1
1 227 1
1 228 1
1 229 1
1 230 1
2 3 1
2 186 1
2 408 1
3 7 1
3 186 1
3 238 1
3 243 1
3 408 1
4 6 1
4 145 1
4 147 1
4 241 1
4 243 1
4 404 1
5 148 1
5 186 1
6 7 1
6 61 1
6 108 1
6 157 1
6 158 1
6 159 1
6 167 1
6 169 1
6 170 1
6 220 1
6 222 1
6 227 1
6 228 1
6 241 1
6 243 1
6 245 1
6 350 1
6 360 1
6 374 1
6 408 1
6 426 1
6 428 1
7 68 1
7 99 1
7 145 1
7 147 1
7 227 1
7 228 1
7 238 1
7 243 1
8 15 1
8 23 1
8 352 1
8 353 1
9 12 1
9 16 1
9 176 1
9 182 1
10 299 1
10 300 1
10 386 1
10 387 1
10 408 1
10 449 1
10 451 1
11 299 1
11 300 1
11 383 1
11 384 1
11 408 1
12 176 1
12 182 1
12 249 1
13 89 1
13 112 1
13 153 1
13 186 1
13 193 1
13 205 1
13 231 1
14 145 1
14 147 1
14 202 1
14 205 1
14 371 1
14 376 1
14 408 1
15 352 1
15 353 1
15 356 1
16 17 1
16 176 1
16 182 1
17 18 1
17 176 1
17 182 1
18 19 1
18 176 1
18 182 1
18 352 1
18 354 1
19 20 1
19 352 1
19 354 1
20 21 1
20 352 1
20 354 1
21 22 1
21 352 1
21 354 1
22 23 1
22 352 1
22 354 1
23 352 1
23 353 1
23 354 1
24 102 1
24 186 1
24 227 1
24 228 1
24 287 1
25 103 1
25 186 1
25 227 1
25 228 1
25 289 1
26 105 1
26 186 1
26 227 1
26 228 1
26 292 1
27 39 1
27 186 1
27 227 1
27 228 1
27 229 1
27 230 1
27 392 1
28 31 1
28 44 1
28 186 1
28 227 1
28 228 1
28 229 1
28 230 1
29 30 1
29 76 1
29 186 1
29 227 1
29 228 1
30 90 1
30 153 1
30 227 1
30 228 1
31 89 1
31 186 1
31 205 1
31 212 1
32 76 1
32 155 1
32 186 1
32 298 1
32 392 1
33 37 1
33 145 1
33 147 1
33 153 1
33 390 1
33 408 1
34 166 1
34 186 1
34 371 1
34 372 1
35 399 1
35 437 1
36 37 1
36 45 1
36 145 1
36 147 1
36 229 1
36 230 1
37 145 1
37 147 1
38 44 1
38 88 1
38 153 1
38 427 1
39 153 1
39 227 1
39 228 1
39 229 1
39 230 1
39 427 1
40 117 1
40 118 1
40 173 1
40 174 1
40 186 1
41 77 1
41 79 1
41 186 1
41 227 1
41 228 1
42 43 1
42 49 1
42 155 1
42 186 1
42 227 1
42 228 1
43 155 1
43 186 1
43 396 1
44 227 1
44 228 1
44 229 1
44 230 1
45 155 1
45 186 1
45 229 1
45 230 1
45 297 1
45 298 1
46 104 1
46 186 1
46 227 1
46 228 1
46 288 1
47 107 1
47 186 1
47 227 1
47 228 1
47 291 1
48 106 1
48 186 1
48 227 1
48 228 1
48 290 1
49 153 1
49 155 1
49 227 1
49 228 1
49 422 1
50 186 1
50 227 1
50 228 1
50 261 1
50 406 1
51 72 1
51 186 1
51 359 1
51 447 1
52 69 1
52 71 1
52 186 1
52 312 1
52 446 1
53 54 1
53 145 1
53 147 1
53 150 1
53 154 1
53 426 1
54 145 1
54 147 1
55 150 1
55 154 1
55 426 1
56 123 1
56 153 1
56 217 1
56 274 1
56 433 1
57 61 1
57 153 1
57 186 1
57 250 1
58 59 1
58 60 1
58 145 1
58 147 1
58 153 1
58 198 1
58 408 1
59 70 1
59 145 1
59 147 1
59 153 1
59 408 1
60 124 1
60 145 1
60 147 1
60 198 1
60 365 1
60 408 1
61 153 1
61 186 1
61 220 1
61 222 1
62 63 1
62 124 1
62 125 1
62 128 1
62 132 1
62 145 1
62 147 1
62 205 1
62 248 1
62 408 1
63 145 1
63 147 1
63 205 1
63 364 1
63 408 1
64 65 1
64 186 1
64 227 1
64 228 1
64 413 1
65 227 1
65 228 1
66 67 1
66 164 1
66 186 1
66 408 1
67 186 1
67 408 1
68 91 1
68 108 1
68 109 1
68 145 1
68 147 1
68 227 1
68 228 1
68 229 1
68 230 1
69 71 1
69 186 1
69 312 1
69 446 1
70 125 1
70 145 1
70 147 1
70 186 1
70 205 1
70 208 1
70 408 1
71 186 1
71 312 1
71 373 1
72 186 1
72 359 1
73 146 1
73 147 1
73 281 1
73 348 1
73 349 1
73 426 1
74 340 1
74 342 1
74 383 1
74 408 1
74 444 1
74 445 1
74 449 1
75 100 1
75 155 1
75 186 1
75 298 1
75 392 1
76 186 1
77 155 1
77 227 1
77 228 1
77 298 1
77 422 1
78 79 1
78 155 1
78 173 1
78 174 1
78 270 1
78 343 1
79 173 1
79 174 1
79 186 1
80 81 1
80 156 1
80 186 1
80 229 1
80 230 1
80 233 1
80 272 1
80 273 1
81 83 1
81 186 1
81 229 1
81 230 1
81 233 1
81 272 1
81 273 1
82 84 1
82 85 1
82 186 1
82 229 1
82 230 1
82 233 1
82 272 1
82 273 1
83 84 1
83 186 1
83 229 1
83 230 1
83 233 1
83 272 1
83 273 1
84 186 1
84 229 1
84 230 1
84 233 1
84 272 1
84 273 1
85 101 1
85 153 1
85 186 1
85 229 1
85 230 1
85 233 1
86 89 1
86 121 1
86 165 1
86 227 1
86 228 1
86 268 1
87 90 1
87 100 1
87 153 1
87 227 1
87 228 1
88 153 1
88 186 1
88 201 1
88 202 1
88 211 1
88 221 1
88 231 1
88 427 1
89 90 1
89 109 1
89 114 1
89 116 1
89 153 1
89 165 1
89 171 1
89 186 1
89 193 1
89 198 1
89 205 1
89 207 1
89 208 1
89 212 1
89 214 1
89 217 1
89 223 1
89 224 1
89 227 1
89 228 1
89 229 1
89 230 1
89 231 1
89 268 1
89 269 1
89 277 1
89 282 1
89 389 1
89 392 1
89 395 1
89 409 1
89 436 1
90 153 1
90 205 1
90 214 1
91 186 1
91 417 1
92 146 1
92 147 1
92 186 1
92 408 1
93 145 1
93 147 1
93 301 1
93 303 1
93 412 1
93 440 1
93 443 1
94 95 1
94 150 1
94 152 1
94 186 1
94 285 1
94 408 1
95 186 1
95 408 1
96 153 1
96 155 1
96 172 1
96 220 1
96 229 1
96 230 1
96 414 1
97 98 1
97 144 1
97 186 1
97 408 1
98 186 1
98 229 1
98 230 1
98 432 1
99 193 1
99 220 1
99 227 1
99 228 1
99 427 1
100 186 1
100 227 1
100 228 1
101 119 1
101 153 1
101 278 1
101 426 1
102 155 1
102 227 1
102 228 1
102 298 1
102 402 1
103 155 1
103 227 1
103 228 1
103 298 1
103 309 1
104 155 1
104 227 1
104 228 1
104 298 1
104 337 1
105 155 1
105 227 1
105 228 1
105 280 1
105 298 1
106 155 1
106 227 1
106 228 1
106 298 1
106 401 1
107 155 1
107 227 1
107 228 1
107 298 1
107 394 1
108 145 1
108 147 1
108 227 1
108 228 1
108 360 1
108 408 1
108 428 1
109 205 1
109 227 1
109 228 1
109 229 1
109 230 1
109 269 1
110 145 1
110 147 1
110 266 1
110 408 1
110 417 1
110 432 1
111 129 1
111 153 1
111 186 1
111 190 1
111 231 1
112 130 1
112 153 1
112 186 1
112 231 1
113 186 1
113 262 1
113 452 1
114 153 1
114 205 1
114 436 1
115 120 1
115 186 1
115 296 1
115 365 1
116 117 1
116 171 1
116 186 1
116 205 1
116 227 1
116 228 1
117 186 1
117 227 1
117 228 1
118 173 1
118 174 1
118 186 1
119 278 1
119 316 1
119 426 1
119 427 1
120 233 1
120 385 1
121 157 1
121 227 1
121 228 1
122 145 1
122 147 1
122 198 1
122 199 1
122 229 1
122 230 1
122 408 1
123 225 1
123 274 1
123 433 1
124 128 1
124 131 1
124 132 1
124 135 1
124 365 1
124 426 1
125 128 1
125 145 1
125 147 1
125 186 1
125 205 1
125 208 1
125 248 1
125 408 1
126 133 1
126 146 1
126 147 1
126 408 1
127 128 1
127 143 1
127 186 1
127 220 1
127 231 1
127 275 1
127 332 1
127 335 1
127 344 1
127 376 1
128 132 1
128 134 1
128 143 1
128 145 1
128 147 1
128 186 1
128 205 1
128 210 1
128 216 1
128 220 1
128 229 1
128 230 1
128 231 1
128 248 1
128 275 1
128 344 1
128 376 1
128 408 1
128 441 1
129 186 1
129 229 1
129 230 1
129 445 1
130 186 1
130 229 1
130 230 1
130 449 1
131 135 1
131 426 1
132 186 1
132 188 1
133 146 1
133 147 1
133 408 1
134 210 1
134 216 1
135 136 1
135 146 1
135 147 1
135 167 1
135 183 1
135 186 1
135 205 1
135 208 1
135 250 1
135 299 1
135 304 1
135 383 1
135 406 1
135 407 1
135 426 1
136 145 1
136 147 1
136 186 1
136 205 1
136 208 1
136 248 1
136 376 1
136 408 1
136 426 1
137 141 1
137 184 1
137 186 1
137 205 1
137 448 1
138 232 1
139 141 1
139 142 1
139 229 1
139 230 1
140 153 1
140 160 1
140 168 1
140 186 1
140 229 1
140 230 1
141 186 1
141 229 1
141 230 1
141 448 1
142 229 1
142 230 1
143 145 1
143 147 1
143 205 1
143 229 1
143 230 1
143 332 1
143 335 1
143 349 1
143 408 1
144 157 1
144 186 1
144 408 1
144 417 1
145 146 1
145 147 1
145 149 1
145 152 1
145 153 1
145 154 1
145 155 1
145 158 1
145 159 1
145 162 1
145 164 1
145 167 1
145 175 1
145 176 1
145 183 1
145 184 1
145 185 1
145 186 1
145 198 1
145 202 1
145 205 1
145 206 1
145 208 1
145 211 1
145 231 1
145 235 1
145 236 1
145 237 1
145 238 1
145 244 1
145 245 1
145 248 1
145 258 1
145 259 1
145 285 1
145 300 1
145 303 1
145 306 1
145 311 1
145 318 1
145 320 1
145 321 1
145 322 1
145 323 1
145 324 1
145 325 1
145 326 1
145 327 1
145 328 1
145 329 1
145 332 1
145 333 1
145 334 1
145 335 1
145 336 1
145 342 1
145 349 1
145 364 1
145 368 1
145 370 1
145 371 1
145 373 1
145 376 1
145 390 1
145 399 1
145 404 1
145 405 1
145 408 1
145 409 1
145 416 1
145 417 1
145 422 1
145 424 1
145 425 1
145 427 1
145 430 1
145 431 1
145 432 1
145 441 1
145 444 1
145 451 1
146 147 1
146 155 1
146 158 1
146 159 1
146 164 1
146 167 1
146 176 1
146 183 1
146 184 1
146 186 1
146 188 1
146 196 1
146 197 1
146 198 1
146 200 1
146 205 1
146 208 1
146 231 1
146 246 1
146 295 1
146 298 1
146 299 1
146 300 1
146 302 1
146 348 1
146 365 1
146 405 1
146 408 1
146 413 1
146 414 1
146 419 1
146 426 1
147 149 1
147 152 1
147 153 1
147 154 1
147 155 1
147 158 1
147 159 1
147 162 1
147 164 1
147 167 1
147 173 1
147 175 1
147 176 1
147 183 1
147 184 1
147 185 1
147 186 1
147 196 1
147 197 1
147 198 1
147 200 1
147 202 1
147 205 1
147 206 1
147 208 1
147 211 1
147 216 1
147 231 1
147 235 1
147 236 1
147 237 1
147 238 1
147 244 1
147 245 1
147 246 1
147 248 1
147 258 1
147 259 1
147 273 1
147 285 1
147 295 1
147 298 1
147 300 1
147 303 1
147 306 1
147 311 1
147 318 1
147 320 1
147 321 1
147 322 1
147 323 1
147 324 1
147 325 1
147 326 1
147 327 1
147 328 1
147 329 1
147 332 1
147 333 1
147 334 1
147 335 1
147 336 1
147 342 1
147 348 1
147 349 1
147 364 1
147 368 1
147 370 1
147 371 1
147 373 1
147 376 1
147 390 1
147 399 1
147 404 1
147 408 1
147 409 1
147 413 1
147 414 1
147 416 1
147 417 1
147 419 1
147 422 1
147 424 1
147 425 1
147 426 1
147 427 1
147 430 1
147 431 1
147 432 1
147 438 1
147 441 1
147 444 1
147 451 1
148 186 1
149 152 1
149 154 1
149 186 1
149 323 1
149 352 1
149 355 1
149 412 1
149 429 1
150 152 1
150 154 1
150 285 1
150 426 1
151 154 1
151 285 1
151 426 1
152 285 1
152 318 1
153 155 1
153 168 1
153 173 1
153 174 1
153 186 1
153 190 1
153 205 1
153 208 1
153 217 1
153 220 1
153 227 1
153 228 1
153 229 1
153 230 1
153 231 1
153 233 1
153 244 1
153 265 1
153 270 1
153 271 1
153 276 1
153 277 1
153 282 1
153 286 1
153 306 1
153 311 1
153 370 1
153 385 1
153 389 1
153 390 1
153 391 1
153 392 1
153 395 1
153 407 1
153 408 1
153 414 1
153 415 1
153 421 1
153 422 1
153 427 1
154 205 1
154 208 1
154 231 1
154 245 1
154 285 1
154 352 1
154 355 1
154 408 1
154 426 1
155 176 1
155 184 1
155 186 1
155 215 1
155 220 1
155 227 1
155 228 1
155 264 1
155 267 1
155 270 1
155 271 1
155 276 1
155 277 1
155 280 1
155 295 1
155 297 1
155 298 1
155 309 1
155 317 1
155 337 1
155 343 1
155 368 1
155 370 1
155 382 1
155 388 1
155 392 1
155 394 1
155 401 1
155 402 1
155 408 1
155 409 1
155 413 1
155 414 1
155 422 1
155 426 1
155 434 1
155 435 1
155 437 1
156 272 1
156 273 1
157 159 1
157 169 1
157 170 1
157 186 1
157 227 1
157 228 1
157 408 1
157 417 1
158 159 1
158 350 1
158 374 1
159 161 1
159 164 1
159 169 1
159 170 1
159 186 1
159 231 1
160 164 1
160 186 1
160 229 1
160 230 1
161 186 1
161 231 1
161 259 1
161 295 1
162 164 1
162 186 1
162 393 1
162 404 1
163 238 1
163 243 1
163 245 1
163 426 1
164 229 1
164 230 1
164 405 1
165 268 1
166 186 1
166 361 1
166 362 1
166 371 1
166 427 1
167 168 1
167 169 1
167 170 1
167 431 1
168 170 1
168 229 1
168 230 1
169 170 1
171 205 1
171 382 1
171 427 1
172 173 1
172 174 1
172 229 1
172 230 1
172 434 1
173 174 1
173 175 1
173 186 1
173 280 1
173 285 1
173 286 1
173 287 1
173 288 1
173 289 1
173 290 1
173 291 1
173 292 1
173 309 1
173 337 1
173 365 1
173 370 1
173 374 1
173 388 1
173 394 1
173 396 1
173 401 1
173 402 1
173 414 1
173 426 1
173 434 1
173 435 1
174 186 1
174 280 1
174 285 1
174 286 1
174 287 1
174 288 1
174 289 1
174 290 1
174 291 1
174 292 1
174 309 1
174 337 1
174 365 1
174 370 1
174 374 1
174 388 1
174 394 1
174 396 1
174 401 1
174 402 1
174 414 1
174 434 1
174 435 1
175 426 1
175 430 1
176 182 1
176 183 1
176 184 1
176 186 1
176 188 1
176 198 1
176 249 1
176 295 1
176 298 1
176 302 1
176 408 1
176 420 1
176 426 1
176 435 1
176 437 1
177 180 1
177 229 1
177 230 1
177 330 1
178 179 1
178 181 1
178 229 1
178 230 1
179 182 1
179 186 1
180 229 1
180 230 1
181 229 1
181 230 1
182 186 1
182 249 1
183 186 1
183 188 1
183 205 1
183 208 1
183 229 1
183 230 1
183 231 1
183 246 1
183 310 1
183 383 1
183 426 1
184 186 1
184 188 1
184 198 1
184 205 1
184 295 1
184 298 1
184 302 1
184 310 1
184 347 1
184 408 1
184 435 1
184 437 1
185 186 1
185 187 1
185 233 1
185 234 1
185 306 1
185 408 1
185 453 1
186 187 1
186 188 1
186 190 1
186 191 1
186 194 1
186 195 1
186 197 1
186 198 1
186 201 1
186 202 1
186 203 1
186 204 1
186 205 1
186 207 1
186 208 1
186 210 1
186 211 1
186 213 1
186 215 1
186 216 1
186 217 1
186 219 1
186 220 1
186 221 1
186 226 1
186 227 1
186 228 1
186 229 1
186 230 1
186 231 1
186 233 1
186 238 1
186 239 1
186 243 1
186 246 1
186 247 1
186 251 1
186 252 1
186 253 1
186 254 1
186 255 1
186 256 1
186 259 1
186 260 1
186 261 1
186 262 1
186 269 1
186 272 1
186 273 1
186 279 1
186 283 1
186 284 1
186 285 1
186 286 1
186 287 1
186 288 1
186 289 1
186 290 1
186 291 1
186 292 1
186 293 1
186 294 1
186 295 1
186 296 1
186 297 1
186 298 1
186 299 1
186 300 1
186 302 1
186 305 1
186 306 1
186 307 1
186 308 1
186 310 1
186 311 1
186 312 1
186 313 1
186 314 1
186 315 1
186 317 1
186 318 1
186 319 1
186 323 1
186 324 1
186 330 1
186 331 1
186 334 1
186 335 1
186 336 1
186 338 1
186 339 1
186 341 1
186 342 1
186 345 1
186 346 1
186 347 1
186 359 1
186 363 1
186 365 1
186 369 1
186 371 1
186 373 1
186 375 1
186 376 1
186 381 1
186 382 1
186 383 1
186 384 1
186 386 1
186 387 1
186 389 1
186 392 1
186 393 1
186 396 1
186 400 1
186 404 1
186 408 1
186 409 1
186 410 1
186 411 1
186 412 1
186 413 1
186 416 1
186 417 1
186 418 1
186 419 1
186 420 1
186 426 1
186 427 1
186 429 1
186 431 1
186 435 1
186 436 1
186 438 1
186 439 1
186 440 1
186 442 1
186 443 1
186 446 1
186 447 1
186 448 1
186 449 1
186 450 1
186 451 1
186 452 1
187 226 1
187 233 1
187 234 1
187 363 1
187 371 1
187 376 1
187 381 1
187 382 1
187 411 1
187 423 1
187 425 1
188 198 1
188 227 1
188 228 1
188 229 1
188 230 1
188 231 1
188 246 1
188 302 1
188 408 1
189 361 1
189 362 1
189 427 1
190 231 1
191 227 1
191 228 1
191 286 1
191 297 1
192 293 1
192 376 1
193 205 1
193 212 1
193 220 1
193 224 1
193 376 1
193 382 1
193 391 1
193 392 1
193 427 1
194 219 1
194 260 1
195 196 1
195 217 1
195 365 1
195 450 1
196 198 1
196 200 1
196 365 1
196 426 1
197 198 1
197 205 1
197 208 1
197 231 1
197 426 1
198 200 1
198 205 1
198 208 1
198 231 1
198 261 1
198 302 1
198 311 1
198 365 1
198 408 1
198 409 1
198 426 1
199 211 1
199 227 1
199 228 1
199 229 1
199 230 1
199 408 1
200 217 1
200 311 1
200 408 1
200 426 1
201 202 1
201 210 1
201 220 1
201 231 1
202 205 1
202 220 1
202 231 1
202 267 1
202 295 1
202 408 1
202 427 1
202 439 1
202 442 1
203 231 1
203 427 1
203 442 1
204 205 1
204 213 1
204 222 1
204 233 1
204 426 1
205 206 1
205 207 1
205 208 1
205 212 1
205 213 1
205 214 1
205 217 1
205 223 1
205 224 1
205 227 1
205 228 1
205 229 1
205 230 1
205 231 1
205 245 1
205 246 1
205 263 1
205 269 1
205 282 1
205 304 1
205 311 1
205 316 1
205 347 1
205 349 1
205 364 1
205 392 1
205 397 1
205 408 1
205 409 1
205 426 1
205 427 1
205 436 1
205 441 1
206 207 1
206 229 1
206 230 1
206 408 1
207 217 1
207 227 1
207 228 1
207 229 1
207 230 1
207 408 1
208 227 1
208 228 1
208 231 1
208 245 1
208 246 1
208 304 1
208 311 1
208 316 1
208 408 1
208 426 1
208 427 1
209 231 1
209 452 1
210 216 1
210 220 1
210 272 1
210 300 1
211 227 1
211 228 1
211 229 1
211 230 1
211 231 1
211 416 1
212 391 1
212 427 1
215 227 1
215 228 1
215 298 1
215 365 1
215 382 1
215 409 1
216 273 1
216 408 1
216 426 1
217 311 1
217 408 1
217 450 1
218 227 1
218 228 1
218 229 1
218 230 1
218 232 1
219 260 1
220 222 1
220 231 1
220 267 1
220 269 1
220 298 1
220 376 1
220 408 1
220 414 1
220 427 1
220 439 1
221 231 1
221 293 1
221 376 1
221 408 1
221 416 1
222 233 1
222 426 1
223 282 1
224 392 1
224 427 1
225 274 1
225 433 1
226 233 1
226 363 1
226 376 1
227 228 1
227 231 1
227 239 1
227 243 1
227 246 1
227 282 1
227 285 1
227 293 1
227 295 1
227 297 1
227 357 1
227 374 1
227 381 1
227 382 1
227 389 1
227 406 1
227 408 1
227 409 1
227 413 1
227 421 1
227 422 1
227 435 1
227 436 1
228 231 1
228 239 1
228 243 1
228 246 1
228 282 1
228 285 1
228 293 1
228 295 1
228 297 1
228 357 1
228 374 1
228 381 1
228 382 1
228 389 1
228 406 1
228 408 1
228 409 1
228 413 1
228 421 1
228 422 1
228 435 1
228 436 1
229 230 1
229 231 1
229 233 1
229 285 1
229 293 1
229 295 1
229 374 1
229 389 1
229 408 1
229 432 1
229 435 1
229 436 1
229 445 1
229 449 1
230 231 1
230 233 1
230 285 1
230 293 1
230 295 1
230 374 1
230 389 1
230 408 1
230 432 1
230 435 1
230 436 1
230 445 1
230 449 1
231 245 1
231 263 1
231 275 1
231 294 1
231 295 1
231 300 1
231 304 1
231 311 1
231 316 1
231 318 1
231 319 1
231 324 1
231 335 1
231 338 1
231 339 1
231 341 1
231 342 1
231 344 1
231 365 1
231 387 1
231 397 1
231 408 1
231 427 1
231 439 1
231 442 1
231 449 1
231 451 1
231 452 1
233 234 1
233 282 1
233 305 1
233 363 1
233 376 1
233 381 1
233 382 1
233 385 1
233 400 1
233 423 1
233 425 1
233 426 1
235 236 1
235 237 1
236 444 1
238 240 1
238 243 1
238 244 1
238 245 1
238 249 1
238 257 1
238 334 1
238 369 1
238 378 1
238 379 1
238 410 1
238 412 1
238 426 1
238 429 1
238 443 1
239 242 1
239 243 1
240 244 1
240 249 1
240 257 1
240 355 1
241 243 1
243 245 1
243 378 1
243 379 1
243 426 1
244 257 1
244 355 1
244 407 1
244 451 1
245 408 1
245 426 1
246 247 1
246 307 1
246 426 1
247 307 1
248 376 1
248 408 1
249 257 1
250 304 1
250 426 1
251 254 1
251 255 1
252 253 1
252 255 1
253 255 1
254 255 1
256 313 1
256 314 1
257 355 1
258 259 1
259 295 1
261 311 1
261 408 1
263 397 1
264 414 1
264 434 1
265 415 1
266 316 1
266 408 1
266 417 1
267 295 1
267 298 1
267 439 1
269 408 1
270 343 1
270 391 1
270 395 1
271 298 1
271 343 1
271 395 1
271 427 1
272 273 1
272 300 1
273 408 1
273 426 1
274 433 1
275 344 1
276 343 1
276 388 1
276 392 1
276 395 1
277 343 1
277 395 1
277 437 1
278 426 1
279 317 1
279 389 1
280 289 1
280 298 1
281 349 1
281 426 1
282 385 1
282 421 1
283 284 1
283 408 1
284 408 1
285 308 1
285 373 1
285 374 1
285 375 1
285 426 1
286 309 1
286 370 1
287 337 1
288 394 1
290 414 1
291 401 1
292 402 1
293 295 1
293 357 1
293 376 1
294 295 1
295 298 1
295 408 1
295 426 1
295 439 1
296 365 1
297 298 1
298 309 1
298 317 1
298 337 1
298 343 1
298 382 1
298 392 1
298 394 1
298 401 1
298 402 1
298 408 1
298 409 1
298 422 1
298 426 1
299 300 1
299 408 1
299 426 1
299 431 1
300 387 1
300 408 1
300 431 1
301 412 1
301 440 1
301 443 1
302 365 1
302 408 1
303 426 1
303 438 1
304 316 1
304 426 1
304 427 1
305 400 1
306 399 1
306 408 1
306 409 1
306 422 1
306 427 1
308 375 1
310 408 1
311 408 1
312 373 1
312 446 1
313 314 1
314 315 1
314 438 1
315 438 1
316 408 1
316 421 1
316 427 1
317 409 1
318 451 1
319 449 1
320 321 1
320 322 1
323 324 1
323 325 1
323 412 1
323 429 1
324 335 1
326 327 1
326 328 1
329 332 1
329 333 1
330 331 1
332 335 1
332 444 1
334 335 1
334 336 1
334 369 1
334 410 1
334 412 1
334 429 1
334 443 1
335 336 1
335 342 1
335 426 1
336 426 1
338 341 1
339 342 1
340 383 1
340 408 1
342 408 1
342 449 1
343 388 1
343 437 1
345 346 1
345 348 1
345 380 1
345 408 1
346 347 1
346 408 1
346 426 1
347 426 1
348 380 1
349 408 1
349 426 1
351 366 1
351 390 1
351 426 1
352 353 1
352 354 1
352 355 1
352 356 1
353 356 1
358 426 1
359 447 1
360 408 1
360 428 1
361 362 1
361 427 1
362 427 1
363 376 1
364 408 1
365 435 1
366 390 1
366 426 1
367 390 1
367 403 1
368 370 1
368 408 1
369 410 1
370 408 1
371 376 1
371 408 1
371 411 1
372 398 1
373 375 1
376 382 1
376 408 1
376 427 1
377 379 1
378 379 1
381 382 1
381 408 1
381 418 1
382 389 1
382 427 1
382 435 1
383 384 1
383 408 1
383 426 1
383 431 1
384 408 1
384 431 1
386 387 1
386 408 1
386 431 1
387 408 1
387 431 1
388 396 1
389 435 1
390 403 1
390 408 1
390 426 1
391 395 1
391 427 1
392 395 1
392 427 1
393 404 1
395 427 1
399 408 1
399 422 1
406 407 1
406 426 1
407 426 1
408 409 1
408 416 1
408 417 1
408 418 1
408 422 1
408 426 1
408 427 1
408 428 1
408 435 1
408 437 1
408 441 1
408 444 1
408 445 1
408 449 1
408 451 1
409 427 1
412 429 1
412 439 1
412 440 1
412 443 1
413 414 1
413 426 1
414 426 1
414 434 1
417 427 1
420 426 1
423 425 1
424 425 1
426 438 1
427 439 1
427 442 1
435 436 1
435 437 1
439 440 1
439 442 1
439 443 1
440 443 1
444 445 1
449 451 1


==> anc/instances/benchmark/edgeExpansionDnn/celegansneural.dat <==
297 2148
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
1 8 1
1 9 1
1 10 1
1 135 1
1 202 1
2 8 1
2 11 1
2 13 1
2 17 1
2 73 1
2 75 1
2 85 1
2 102 1
2 103 1
2 109 1
2 114 1
2 116 1
2 117 1
2 125 1
2 128 1
2 130 1
2 131 1
2 132 1
2 136 1
2 137 1
2 139 1
2 141 1
2 142 1
2 143 1
2 194 1
2 196 1
2 215 1
2 242 1
3 5 1
3 8 1
3 9 1
3 13 1
3 17 1
3 21 1
3 22 1
3 64 1
3 68 1
3 73 1
3 85 1
3 87 1
3 88 1
3 90 1
3 99 1
3 100 1
3 102 1
3 110 1
3 112 1
3 115 1
3 119 1
3 122 1
3 126 1
3 130 1
3 152 1
3 153 1
3 154 1
3 155 1
3 156 1
3 157 1
3 158 1
3 159 1
3 160 1
3 161 1
3 162 1
3 163 1
3 164 1
3 165 1
3 166 1
3 167 1
3 168 1
3 169 1
3 170 1
3 171 1
3 173 1
3 174 1
3 176 1
3 177 1
3 178 1
3 179 1
3 180 1
3 181 1
3 182 1
3 183 1
3 184 1
3 185 1
3 186 1
3 187 1
3 194 1
3 195 1
3 202 1
3 204 1
3 205 1
3 208 1
3 213 1
3 221 1
3 225 1
3 226 1
3 227 1
3 240 1
3 249 1
3 256 1
3 258 1
4 6 1
4 8 1
4 9 1
4 12 1
4 13 1
4 15 1
4 28 1
4 32 1
4 51 1
4 59 1
4 63 1
4 64 1
4 66 1
4 83 1
4 87 1
4 91 1
4 92 1
4 93 1
4 94 1
4 99 1
4 102 1
4 107 1
4 109 1
4 112 1
4 115 1
4 118 1
4 126 1
4 138 1
4 152 1
4 155 1
4 156 1
4 160 1
4 161 1
4 162 1
4 163 1
4 169 1
4 173 1
4 174 1
4 179 1
4 180 1
4 181 1
4 183 1
4 187 1
4 190 1
4 196 1
4 197 1
4 198 1
4 214 1
4 217 1
4 225 1
4 240 1
5 9 1
5 10 1
5 15 1
5 16 1
5 19 1
5 32 1
5 42 1
5 53 1
5 54 1
5 68 1
5 72 1
5 77 1
5 83 1
5 85 1
5 88 1
5 91 1
5 93 1
5 100 1
5 103 1
5 109 1
5 110 1
5 119 1
5 120 1
5 126 1
5 138 1
5 150 1
5 152 1
5 155 1
5 156 1
5 160 1
5 161 1
5 162 1
5 163 1
5 169 1
5 173 1
5 174 1
5 175 1
5 179 1
5 180 1
5 181 1
5 183 1
5 188 1
5 190 1
5 196 1
5 197 1
5 198 1
5 204 1
5 205 1
5 208 1
5 214 1
5 225 1
5 227 1
6 9 1
6 10 1
6 11 1
6 12 1
6 13 1
6 14 1
6 15 1
6 60 1
6 71 1
6 104 1
6 128 1
6 202 1
7 8 1
7 14 1
7 24 1
7 26 1
7 28 1
7 31 1
7 35 1
7 36 1
7 44 1
7 47 1
7 48 1
7 49 1
7 51 1
7 53 1
7 60 1
7 73 1
7 74 1
7 75 1
7 76 1
7 78 1
7 89 1
7 92 1
7 95 1
7 100 1
7 104 1
7 106 1
7 108 1
7 109 1
7 110 1
7 111 1
7 112 1
7 136 1
7 138 1
7 202 1
7 210 1
8 10 1
8 32 1
8 59 1
8 60 1
8 61 1
8 74 1
8 83 1
8 91 1
8 92 1
8 100 1
8 108 1
8 131 1
8 135 1
9 15 1
9 37 1
9 64 1
9 66 1
9 68 1
9 103 1
9 104 1
9 109 1
9 124 1
9 194 1
9 196 1
9 204 1
9 214 1
9 215 1
9 236 1
10 25 1
10 53 1
10 64 1
10 68 1
10 104 1
10 106 1
10 109 1
10 112 1
10 194 1
10 196 1
10 214 1
10 219 1
10 237 1
11 14 1
11 15 1
11 103 1
11 116 1
11 125 1
11 127 1
11 136 1
11 137 1
11 139 1
11 143 1
11 209 1
12 13 1
12 14 1
12 15 1
12 55 1
12 66 1
12 101 1
12 104 1
12 119 1
12 138 1
13 15 1
13 17 1
13 21 1
13 22 1
13 64 1
13 68 1
13 85 1
13 86 1
13 87 1
13 92 1
13 94 1
13 96 1
13 112 1
13 117 1
13 118 1
13 120 1
13 126 1
13 130 1
13 131 1
13 132 1
13 133 1
13 138 1
13 139 1
13 152 1
13 153 1
13 154 1
13 155 1
13 156 1
13 157 1
13 158 1
13 159 1
13 160 1
13 161 1
13 162 1
13 163 1
13 164 1
13 165 1
13 166 1
13 167 1
13 168 1
13 169 1
13 170 1
13 171 1
13 172 1
13 173 1
13 174 1
13 175 1
13 176 1
13 177 1
13 178 1
13 179 1
13 180 1
13 181 1
13 182 1
13 183 1
13 184 1
13 185 1
13 194 1
13 195 1
13 202 1
13 204 1
13 212 1
13 225 1
13 227 1
13 240 1
13 242 1
13 248 1
13 256 1
13 257 1
13 258 1
13 259 1
13 262 1
14 15 1
14 24 1
14 35 1
14 36 1
14 44 1
14 47 1
14 48 1
14 49 1
14 54 1
14 60 1
14 64 1
14 66 1
14 71 1
14 74 1
14 75 1
14 76 1
14 78 1
14 89 1
14 101 1
14 103 1
14 104 1
14 115 1
14 117 1
14 121 1
14 138 1
14 139 1
14 202 1
14 210 1
15 19 1
15 54 1
15 55 1
15 60 1
15 61 1
15 72 1
15 76 1
15 77 1
15 87 1
15 91 1
15 115 1
15 119 1
15 128 1
15 133 1
15 135 1
15 194 1
16 17 1
16 18 1
16 19 1
16 20 1
16 21 1
16 22 1
16 23 1
16 24 1
16 25 1
16 26 1
16 27 1
16 60 1
16 91 1
16 217 1
17 20 1
17 23 1
17 74 1
17 85 1
17 93 1
17 99 1
17 114 1
17 115 1
17 116 1
17 117 1
17 118 1
17 119 1
17 120 1
17 121 1
17 242 1
18 19 1
18 20 1
18 23 1
18 24 1
18 42 1
18 43 1
18 45 1
18 54 1
18 71 1
19 24 1
19 36 1
19 44 1
19 48 1
19 52 1
19 64 1
19 72 1
19 73 1
19 74 1
19 75 1
19 76 1
19 77 1
20 21 1
20 23 1
20 47 1
20 60 1
20 63 1
20 71 1
20 81 1
20 101 1
21 28 1
21 59 1
21 63 1
21 66 1
21 69 1
21 72 1
21 74 1
21 75 1
21 76 1
21 90 1
21 122 1
21 131 1
21 133 1
21 210 1
21 211 1
22 28 1
22 33 1
22 53 1
22 56 1
22 58 1
22 59 1
22 69 1
22 70 1
22 72 1
22 74 1
22 75 1
22 76 1
22 78 1
22 84 1
22 86 1
22 107 1
22 122 1
22 240 1
23 27 1
23 41 1
23 43 1
23 55 1
23 56 1
23 57 1
23 60 1
23 71 1
23 72 1
23 102 1
23 117 1
24 42 1
24 44 1
24 45 1
24 47 1
24 49 1
24 51 1
24 54 1
24 59 1
24 69 1
24 76 1
24 83 1
24 91 1
24 92 1
24 210 1
24 241 1
25 45 1
25 49 1
25 59 1
25 64 1
25 242 1
26 84 1
26 94 1
26 191 1
26 210 1
27 45 1
27 50 1
27 52 1
27 65 1
27 71 1
28 29 1
28 30 1
28 31 1
28 32 1
28 33 1
28 34 1
28 35 1
28 36 1
28 37 1
28 38 1
28 39 1
28 40 1
28 60 1
28 91 1
28 241 1
29 111 1
29 115 1
29 123 1
29 135 1
29 151 1
30 31 1
30 32 1
30 33 1
30 34 1
30 36 1
30 43 1
30 45 1
30 51 1
30 92 1
31 33 1
31 34 1
31 39 1
31 50 1
31 52 1
31 53 1
31 60 1
31 65 1
32 36 1
32 46 1
32 47 1
32 48 1
32 49 1
32 50 1
32 59 1
32 67 1
32 68 1
32 74 1
32 75 1
32 76 1
32 78 1
32 91 1
32 122 1
32 212 1
33 34 1
33 44 1
33 50 1
33 53 1
33 60 1
33 67 1
33 82 1
34 39 1
34 43 1
34 46 1
34 53 1
34 58 1
34 60 1
34 62 1
34 69 1
34 107 1
34 206 1
35 38 1
35 44 1
35 45 1
35 48 1
35 64 1
35 73 1
35 75 1
35 78 1
35 113 1
36 44 1
36 45 1
36 48 1
36 51 1
36 56 1
36 57 1
36 77 1
36 78 1
36 84 1
36 92 1
36 217 1
37 45 1
37 50 1
37 69 1
37 72 1
37 94 1
37 237 1
37 242 1
38 53 1
38 70 1
38 191 1
38 214 1
39 44 1
39 45 1
39 50 1
39 51 1
39 65 1
39 67 1
40 60 1
40 93 1
40 128 1
40 135 1
40 146 1
40 149 1
40 150 1
40 151 1
40 226 1
41 42 1
41 43 1
41 44 1
41 45 1
41 55 1
41 57 1
41 72 1
42 44 1
42 45 1
42 47 1
42 48 1
42 49 1
42 50 1
42 63 1
42 64 1
42 72 1
42 84 1
43 46 1
43 78 1
43 85 1
43 87 1
43 99 1
43 120 1
43 126 1
43 138 1
43 168 1
43 169 1
43 172 1
43 173 1
43 174 1
43 185 1
43 186 1
43 207 1
43 218 1
43 219 1
43 233 1
44 45 1
44 51 1
44 72 1
44 77 1
44 88 1
44 92 1
44 94 1
45 46 1
45 47 1
45 48 1
45 49 1
45 50 1
45 51 1
45 52 1
45 57 1
45 61 1
45 62 1
45 65 1
45 74 1
45 75 1
45 76 1
45 78 1
45 86 1
45 88 1
45 90 1
45 94 1
45 97 1
45 98 1
45 105 1
45 113 1
45 131 1
45 133 1
45 134 1
45 143 1
45 152 1
45 153 1
45 154 1
45 155 1
45 156 1
45 157 1
45 158 1
45 159 1
45 160 1
45 161 1
45 162 1
45 163 1
45 164 1
45 165 1
45 166 1
45 167 1
45 168 1
45 169 1
45 170 1
45 176 1
45 177 1
45 178 1
45 179 1
45 180 1
45 181 1
45 182 1
45 183 1
45 184 1
45 188 1
45 189 1
45 190 1
45 192 1
45 193 1
45 196 1
45 197 1
45 198 1
45 200 1
45 201 1
45 203 1
45 205 1
45 208 1
45 210 1
45 211 1
45 215 1
45 220 1
45 222 1
45 228 1
45 231 1
45 232 1
45 233 1
45 234 1
45 235 1
45 238 1
45 239 1
45 245 1
45 246 1
45 247 1
45 250 1
45 251 1
45 252 1
45 254 1
45 255 1
45 263 1
45 264 1
45 265 1
45 266 1
45 267 1
45 268 1
45 269 1
45 270 1
45 271 1
45 272 1
45 273 1
45 274 1
45 275 1
45 276 1
45 277 1
45 278 1
45 279 1
45 280 1
45 281 1
45 282 1
45 283 1
45 284 1
45 285 1
45 286 1
45 287 1
45 288 1
45 289 1
45 290 1
45 291 1
45 292 1
45 293 1
45 294 1
45 295 1
46 47 1
46 51 1
46 58 1
46 59 1
47 51 1
47 54 1
47 59 1
47 62 1
47 80 1
47 83 1
47 88 1
47 210 1
48 49 1
48 51 1
48 63 1
48 64 1
48 67 1
48 70 1
48 88 1
48 91 1
48 94 1
48 131 1
48 133 1
48 215 1
49 51 1
49 53 1
49 63 1
49 68 1
49 70 1
49 88 1
49 91 1
49 93 1
49 94 1
49 131 1
49 133 1
49 210 1
49 211 1
49 214 1
49 215 1
50 55 1
50 58 1
50 60 1
50 62 1
50 63 1
50 71 1
51 52 1
51 53 1
51 59 1
51 67 1
51 70 1
52 55 1
52 57 1
52 58 1
52 67 1
52 71 1
53 70 1
53 85 1
53 87 1
53 88 1
53 100 1
53 104 1
53 106 1
54 60 1
54 76 1
54 79 1
54 87 1
54 91 1
55 56 1
55 57 1
56 60 1
56 63 1
56 72 1
56 79 1
57 72 1
57 226 1
58 59 1
58 60 1
58 61 1
58 62 1
59 60 1
59 62 1
59 68 1
59 69 1
59 70 1
59 83 1
59 86 1
59 88 1
59 89 1
59 91 1
59 96 1
59 241 1
60 63 1
60 64 1
60 65 1
60 67 1
60 68 1
60 69 1
60 71 1
60 72 1
60 92 1
60 100 1
60 103 1
60 106 1
60 109 1
60 196 1
61 62 1
61 86 1
61 90 1
61 97 1
62 83 1
62 96 1
63 64 1
63 65 1
63 66 1
64 68 1
64 72 1
64 82 1
64 84 1
64 86 1
64 94 1
64 95 1
64 96 1
64 102 1
64 130 1
64 210 1
64 216 1
64 226 1
65 67 1
65 71 1
65 75 1
65 105 1
65 113 1
65 196 1
65 210 1
66 84 1
66 85 1
66 94 1
66 99 1
66 104 1
66 202 1
67 68 1
67 69 1
67 70 1
68 88 1
68 96 1
68 99 1
68 107 1
68 119 1
68 130 1
68 207 1
68 213 1
68 219 1
68 225 1
69 80 1
70 87 1
70 88 1
70 89 1
70 90 1
72 77 1
72 84 1
72 90 1
72 91 1
72 94 1
72 95 1
72 217 1
73 94 1
73 96 1
73 113 1
73 115 1
73 131 1
73 133 1
73 134 1
73 138 1
73 214 1
73 215 1
73 223 1
74 76 1
74 77 1
74 83 1
74 91 1
74 115 1
74 131 1
74 210 1
74 213 1
74 219 1
75 77 1
75 78 1
75 83 1
75 91 1
75 131 1
75 133 1
75 212 1
75 219 1
75 237 1
76 91 1
76 107 1
76 210 1
76 219 1
78 91 1
78 92 1
78 102 1
78 133 1
78 236 1
78 237 1
79 92 1
79 94 1
79 126 1
79 191 1
79 207 1
80 92 1
80 173 1
80 191 1
81 191 1
82 191 1
84 85 1
84 86 1
85 87 1
85 99 1
85 102 1
85 107 1
85 112 1
85 117 1
85 118 1
85 119 1
85 120 1
85 121 1
85 122 1
85 124 1
85 126 1
85 130 1
85 131 1
85 133 1
85 138 1
85 143 1
85 152 1
85 153 1
85 156 1
85 157 1
85 158 1
85 159 1
85 164 1
85 173 1
85 176 1
85 181 1
85 188 1
85 189 1
85 190 1
85 191 1
85 194 1
85 200 1
85 202 1
85 203 1
85 204 1
85 206 1
85 207 1
85 214 1
85 216 1
85 225 1
85 227 1
85 242 1
86 109 1
86 121 1
86 138 1
86 196 1
86 199 1
86 212 1
86 219 1
86 236 1
87 88 1
87 94 1
87 99 1
87 102 1
87 107 1
87 110 1
87 111 1
87 112 1
87 115 1
87 118 1
87 119 1
87 120 1
87 122 1
87 126 1
87 130 1
87 131 1
87 133 1
87 150 1
87 152 1
87 153 1
87 156 1
87 157 1
87 158 1
87 159 1
87 164 1
87 173 1
87 176 1
87 181 1
87 188 1
87 189 1
87 190 1
87 191 1
87 192 1
87 199 1
87 200 1
87 202 1
87 204 1
87 205 1
87 206 1
87 207 1
87 208 1
87 216 1
87 225 1
87 242 1
88 104 1
88 107 1
88 110 1
88 118 1
88 120 1
88 143 1
88 151 1
88 215 1
88 237 1
89 191 1
89 241 1
90 103 1
90 106 1
90 124 1
90 138 1
90 213 1
90 237 1
91 92 1
91 120 1
91 126 1
91 131 1
91 133 1
91 188 1
91 214 1
91 219 1
91 240 1
94 102 1
94 105 1
94 115 1
94 132 1
94 142 1
94 146 1
94 217 1
94 236 1
95 191 1
96 120 1
96 126 1
96 143 1
96 173 1
96 199 1
96 205 1
96 207 1
96 208 1
96 241 1
96 242 1
97 98 1
97 126 1
97 128 1
97 173 1
97 207 1
98 166 1
98 167 1
98 168 1
98 177 1
98 178 1
98 188 1
98 196 1
98 222 1
98 228 1
98 251 1
98 252 1
98 254 1
98 255 1
98 279 1
98 281 1
99 102 1
99 119 1
99 120 1
99 122 1
99 124 1
99 126 1
99 146 1
99 151 1
99 173 1
99 185 1
99 187 1
99 192 1
99 199 1
99 203 1
99 205 1
99 206 1
99 207 1
99 208 1
99 216 1
99 226 1
99 227 1
99 257 1
100 106 1
100 108 1
100 135 1
100 138 1
101 102 1
101 103 1
101 104 1
101 105 1
101 117 1
101 121 1
102 114 1
102 115 1
102 133 1
102 204 1
102 209 1
102 225 1
103 104 1
103 105 1
103 114 1
103 115 1
103 121 1
103 133 1
103 136 1
103 137 1
103 138 1
103 143 1
103 192 1
103 209 1
104 106 1
104 109 1
104 111 1
104 117 1
104 124 1
104 138 1
104 140 1
104 192 1
104 199 1
104 202 1
105 124 1
105 132 1
105 138 1
105 150 1
105 223 1
105 224 1
106 107 1
106 108 1
106 109 1
106 110 1
106 111 1
106 112 1
106 113 1
106 136 1
106 140 1
106 199 1
107 110 1
107 120 1
107 123 1
107 131 1
107 210 1
108 109 1
108 116 1
108 125 1
108 129 1
108 136 1
108 140 1
108 192 1
109 111 1
109 113 1
109 115 1
109 123 1
109 131 1
109 138 1
109 140 1
109 143 1
109 192 1
110 112 1
110 115 1
110 118 1
110 119 1
110 122 1
110 123 1
110 143 1
110 144 1
110 192 1
110 206 1
111 113 1
111 140 1
111 192 1
111 199 1
112 126 1
112 131 1
112 146 1
112 173 1
112 188 1
112 191 1
112 194 1
112 196 1
112 199 1
112 202 1
112 206 1
112 227 1
112 234 1
113 138 1
113 199 1
113 223 1
113 224 1
114 116 1
114 117 1
114 125 1
114 128 1
114 136 1
114 139 1
114 141 1
114 142 1
114 146 1
114 150 1
114 192 1
114 216 1
115 116 1
115 121 1
115 122 1
115 123 1
115 125 1
115 130 1
115 131 1
115 132 1
115 133 1
115 134 1
115 136 1
115 139 1
115 143 1
115 148 1
115 194 1
115 196 1
115 211 1
115 225 1
115 240 1
116 122 1
116 123 1
116 125 1
116 127 1
116 128 1
116 129 1
116 137 1
116 139 1
116 140 1
117 118 1
117 119 1
117 133 1
117 142 1
117 143 1
117 192 1
118 119 1
118 120 1
118 122 1
118 126 1
118 130 1
118 143 1
118 150 1
118 152 1
118 153 1
118 154 1
118 157 1
118 158 1
118 160 1
118 161 1
118 162 1
118 163 1
118 164 1
118 167 1
118 168 1
118 171 1
118 173 1
118 174 1
118 177 1
118 179 1
118 180 1
118 182 1
118 183 1
118 185 1
118 187 1
118 192 1
118 193 1
118 194 1
118 195 1
118 199 1
118 202 1
118 225 1
118 227 1
118 256 1
118 257 1
118 258 1
118 262 1
119 122 1
119 124 1
119 126 1
119 130 1
119 150 1
119 151 1
119 152 1
119 153 1
119 154 1
119 157 1
119 158 1
119 160 1
119 161 1
119 162 1
119 163 1
119 164 1
119 167 1
119 168 1
119 171 1
119 173 1
119 174 1
119 175 1
119 177 1
119 179 1
119 180 1
119 182 1
119 183 1
119 185 1
119 193 1
119 194 1
119 195 1
119 202 1
119 204 1
119 205 1
119 208 1
119 217 1
119 221 1
119 225 1
119 227 1
119 229 1
119 258 1
120 124 1
120 126 1
120 131 1
120 143 1
120 149 1
120 150 1
120 171 1
120 173 1
120 175 1
120 192 1
120 199 1
120 200 1
120 202 1
120 205 1
120 206 1
120 208 1
120 221 1
121 143 1
121 192 1
121 209 1
122 123 1
122 124 1
122 125 1
122 126 1
123 125 1
123 139 1
123 140 1
123 144 1
123 148 1
123 149 1
123 151 1
123 206 1
124 146 1
124 150 1
124 199 1
124 200 1
124 201 1
124 202 1
124 203 1
124 204 1
124 216 1
124 229 1
124 230 1
124 260 1
125 136 1
125 137 1
125 139 1
125 144 1
126 138 1
126 152 1
126 155 1
126 161 1
126 169 1
126 170 1
126 172 1
126 173 1
126 178 1
126 185 1
126 188 1
126 193 1
126 202 1
126 206 1
126 207 1
126 217 1
126 218 1
126 225 1
126 226 1
126 227 1
126 233 1
126 249 1
126 254 1
126 255 1
126 256 1
126 257 1
126 258 1
126 259 1
126 263 1
126 264 1
126 265 1
126 266 1
126 267 1
126 268 1
127 128 1
127 209 1
128 141 1
129 135 1
129 140 1
130 138 1
130 173 1
130 225 1
130 240 1
131 132 1
131 138 1
131 143 1
131 199 1
131 206 1
131 211 1
131 212 1
131 213 1
131 214 1
131 216 1
131 219 1
132 133 1
132 134 1
132 210 1
132 219 1
132 224 1
132 226 1
133 134 1
133 192 1
133 211 1
133 212 1
133 213 1
133 214 1
133 216 1
133 219 1
134 138 1
134 174 1
134 179 1
134 180 1
134 197 1
134 198 1
134 201 1
134 203 1
134 215 1
134 220 1
134 225 1
135 136 1
136 137 1
136 139 1
136 140 1
136 144 1
136 209 1
137 139 1
137 142 1
138 169 1
138 170 1
138 172 1
138 173 1
138 178 1
138 186 1
138 193 1
138 202 1
138 212 1
138 213 1
138 214 1
138 218 1
138 219 1
138 225 1
138 229 1
138 230 1
138 233 1
138 242 1
138 248 1
138 249 1
138 254 1
138 255 1
138 259 1
138 260 1
138 262 1
139 144 1
140 148 1
140 206 1
141 142 1
141 150 1
141 209 1
142 145 1
142 146 1
142 150 1
142 192 1
143 147 1
143 149 1
143 151 1
143 158 1
143 164 1
143 165 1
143 170 1
143 174 1
143 182 1
143 183 1
143 187 1
143 192 1
143 200 1
143 203 1
143 205 1
143 206 1
143 239 1
143 245 1
143 246 1
143 262 1
143 283 1
143 285 1
145 146 1
146 150 1
146 188 1
146 192 1
146 194 1
146 196 1
146 200 1
146 201 1
146 203 1
146 219 1
146 220 1
146 227 1
146 229 1
146 230 1
146 285 1
147 148 1
147 149 1
147 151 1
147 192 1
148 149 1
148 151 1
149 188 1
149 194 1
149 196 1
149 199 1
149 200 1
149 201 1
149 204 1
149 206 1
149 214 1
149 220 1
149 227 1
149 246 1
150 199 1
150 200 1
150 203 1
150 216 1
150 217 1
151 192 1
151 200 1
151 203 1
151 206 1
152 160 1
152 173 1
152 188 1
152 201 1
152 231 1
153 166 1
153 250 1
153 254 1
153 269 1
154 162 1
154 167 1
154 168 1
154 178 1
154 228 1
154 250 1
154 254 1
155 161 1
155 173 1
155 198 1
155 231 1
156 162 1
156 190 1
156 198 1
156 233 1
157 169 1
157 190 1
157 232 1
158 163 1
158 192 1
158 193 1
158 232 1
158 235 1
159 164 1
159 193 1
159 235 1
159 270 1
160 198 1
160 201 1
160 207 1
160 220 1
161 173 1
161 188 1
161 190 1
161 198 1
161 201 1
161 220 1
162 163 1
162 190 1
162 232 1
162 234 1
163 164 1
163 232 1
163 235 1
163 270 1
163 276 1
164 165 1
164 192 1
164 270 1
164 272 1
164 277 1
165 166 1
165 269 1
165 273 1
165 274 1
165 277 1
166 167 1
166 228 1
166 250 1
166 278 1
167 168 1
167 178 1
167 196 1
167 222 1
167 227 1
167 228 1
167 229 1
168 178 1
168 222 1
168 228 1
168 251 1
168 260 1
169 173 1
169 190 1
169 232 1
169 234 1
169 235 1
169 270 1
169 276 1
170 173 1
170 235 1
170 270 1
170 271 1
170 272 1
170 273 1
170 274 1
170 277 1
170 278 1
171 173 1
171 178 1
171 195 1
171 208 1
171 256 1
171 257 1
171 259 1
172 186 1
172 191 1
172 203 1
172 214 1
172 218 1
172 219 1
172 247 1
173 178 1
173 185 1
173 186 1
173 188 1
173 193 1
173 202 1
173 204 1
173 205 1
173 206 1
173 207 1
173 208 1
173 217 1
173 221 1
173 227 1
173 233 1
173 241 1
173 248 1
173 254 1
173 255 1
173 258 1
173 260 1
173 262 1
173 263 1
173 264 1
173 265 1
173 266 1
173 267 1
173 268 1
174 179 1
174 188 1
174 192 1
175 188 1
175 191 1
176 177 1
176 247 1
176 278 1
177 178 1
177 227 1
177 228 1
177 250 1
178 184 1
178 221 1
178 222 1
178 254 1
178 255 1
178 256 1
178 257 1
178 258 1
178 259 1
178 260 1
179 180 1
179 197 1
179 198 1
179 201 1
179 220 1
179 238 1
180 181 1
180 190 1
180 198 1
180 220 1
180 234 1
181 182 1
181 232 1
181 234 1
182 183 1
182 232 1
182 235 1
182 276 1
183 189 1
183 192 1
183 276 1
184 285 1
185 195 1
185 257 1
185 260 1
186 191 1
186 200 1
186 214 1
186 218 1
186 219 1
186 247 1
186 262 1
187 191 1
187 192 1
188 196 1
188 200 1
188 203 1
188 204 1
188 205 1
188 208 1
188 220 1
188 221 1
188 222 1
188 246 1
188 285 1
189 270 1
189 272 1
189 277 1
189 280 1
190 205 1
190 208 1
190 231 1
190 233 1
190 234 1
190 238 1
190 246 1
191 196 1
191 204 1
191 205 1
191 208 1
191 214 1
191 218 1
191 219 1
191 225 1
191 227 1
191 243 1
191 244 1
191 248 1
191 249 1
191 253 1
191 296 1
191 297 1
192 203 1
192 216 1
192 226 1
192 239 1
192 245 1
192 261 1
193 232 1
193 235 1
193 270 1
193 272 1
193 276 1
193 277 1
194 196 1
194 204 1
194 211 1
194 214 1
194 215 1
194 219 1
194 245 1
194 284 1
195 205 1
195 208 1
195 227 1
196 211 1
196 214 1
196 215 1
196 219 1
196 227 1
196 245 1
196 251 1
196 284 1
197 201 1
197 220 1
198 220 1
198 231 1
198 233 1
198 238 1
198 246 1
199 200 1
199 201 1
199 206 1
199 226 1
199 229 1
200 203 1
200 205 1
200 208 1
200 227 1
200 228 1
200 245 1
200 284 1
201 220 1
201 231 1
201 239 1
201 246 1
201 283 1
202 204 1
203 206 1
203 227 1
203 228 1
203 229 1
203 245 1
203 284 1
204 216 1
204 219 1
204 227 1
204 234 1
205 206 1
205 208 1
205 220 1
205 221 1
205 222 1
205 226 1
205 227 1
205 232 1
205 234 1
205 239 1
205 246 1
205 251 1
205 253 1
206 208 1
207 214 1
207 218 1
207 226 1
208 220 1
208 222 1
208 226 1
208 227 1
208 232 1
208 234 1
208 239 1
208 246 1
208 253 1
208 257 1
211 212 1
211 214 1
211 219 1
212 236 1
213 237 1
214 215 1
214 218 1
215 219 1
215 240 1
216 217 1
217 226 1
217 240 1
218 219 1
220 231 1
220 233 1
220 238 1
220 246 1
220 283 1
221 253 1
221 257 1
222 285 1
227 229 1
227 230 1
228 254 1
228 285 1
229 230 1
229 256 1
229 258 1
230 256 1
230 258 1
231 232 1
232 233 1
232 234 1
232 239 1
232 246 1
233 234 1
233 235 1
234 238 1
234 239 1
234 246 1
234 263 1
234 264 1
234 285 1
235 246 1
235 276 1
238 239 1
239 246 1
239 283 1
245 246 1
245 284 1
245 285 1
246 253 1
246 270 1
246 272 1
246 276 1
246 277 1
246 283 1
246 284 1
247 269 1
247 274 1
247 278 1
247 280 1
248 249 1
250 254 1
250 278 1
250 285 1
253 257 1
254 269 1
254 274 1
256 258 1
259 260 1
264 276 1
265 276 1
266 276 1
266 277 1
267 277 1
268 277 1
268 278 1
269 275 1
269 278 1
269 279 1
269 285 1
270 271 1
270 276 1
270 279 1
271 272 1
272 273 1
272 277 1
272 279 1
272 285 1
273 274 1
274 275 1
274 277 1
274 279 1
274 285 1
275 279 1
276 285 1
277 280 1
277 284 1
277 285 1
278 279 1
278 281 1
278 282 1
278 285 1


==> anc/instances/benchmark/edgeExpansionDnn/chesapeake.dat <==
39 170
1 7 1
1 8 1
1 11 1
1 12 1
1 13 1
1 22 1
1 23 1
1 34 1
1 35 1
1 37 1
1 39 1
2 7 1
2 8 1
2 9 1
2 11 1
2 12 1
2 13 1
2 22 1
2 23 1
2 35 1
2 36 1
2 39 1
3 14 1
3 15 1
3 16 1
3 17 1
3 18 1
3 36 1
3 39 1
4 17 1
4 36 1
4 37 1
4 39 1
5 6 1
5 34 1
5 35 1
5 39 1
6 7 1
6 35 1
6 39 1
7 8 1
7 9 1
7 11 1
7 12 1
7 13 1
7 35 1
7 39 1
8 9 1
8 10 1
8 20 1
8 21 1
8 22 1
8 23 1
8 24 1
8 35 1
8 38 1
8 39 1
9 10 1
9 35 1
9 36 1
9 39 1
10 35 1
10 36 1
10 39 1
11 19 1
11 35 1
11 36 1
11 39 1
12 19 1
12 26 1
12 35 1
12 36 1
12 38 1
12 39 1
13 35 1
13 36 1
13 38 1
13 39 1
14 25 1
14 26 1
14 27 1
14 28 1
14 29 1
14 36 1
14 39 1
15 19 1
15 25 1
15 26 1
15 27 1
15 28 1
15 29 1
15 36 1
15 39 1
16 19 1
16 27 1
16 36 1
16 39 1
17 36 1
17 39 1
18 19 1
18 25 1
18 26 1
18 27 1
18 29 1
18 32 1
18 36 1
18 39 1
19 33 1
19 36 1
19 38 1
19 39 1
20 36 1
20 38 1
20 39 1
21 33 1
21 36 1
21 38 1
21 39 1
22 27 1
22 28 1
22 30 1
22 31 1
22 32 1
22 33 1
22 35 1
22 36 1
22 38 1
22 39 1
23 30 1
23 32 1
23 33 1
23 35 1
23 36 1
23 38 1
23 39 1
24 36 1
24 38 1
24 39 1
25 36 1
25 38 1
25 39 1
26 36 1
26 38 1
26 39 1
27 30 1
27 36 1
27 38 1
27 39 1
28 36 1
28 38 1
28 39 1
29 36 1
29 38 1
29 39 1
30 36 1
30 38 1
30 39 1
31 32 1
31 36 1
31 38 1
31 39 1
32 36 1
32 38 1
32 39 1
33 36 1
33 38 1
33 39 1
34 37 1
35 36 1
35 37 1


==> anc/instances/benchmark/edgeExpansionDnn/cintestinalis.dat <==
205 2575
1 2 1
1 3 1
1 4 1
1 5 1
1 7 1
1 8 1
1 9 1
1 10 1
1 11 1
1 12 1
1 74 1
1 75 1
1 130 1
1 133 1
1 134 1
1 205 1
2 3 1
2 5 1
2 7 1
2 8 1
2 9 1
2 10 1
2 11 1
2 12 1
2 72 1
2 74 1
2 75 1
2 76 1
2 77 1
2 79 1
2 81 1
2 83 1
2 84 1
2 131 1
2 133 1
2 134 1
2 136 1
2 141 1
2 144 1
2 172 1
2 175 1
2 201 1
2 202 1
3 4 1
3 5 1
3 6 1
3 7 1
3 8 1
3 9 1
3 74 1
3 75 1
3 76 1
3 77 1
3 79 1
3 98 1
3 130 1
3 133 1
3 134 1
3 175 1
3 202 1
3 205 1
4 5 1
4 7 1
4 8 1
4 10 1
4 12 1
4 16 1
4 72 1
4 73 1
4 77 1
4 79 1
4 205 1
5 7 1
5 8 1
5 10 1
5 11 1
5 73 1
5 74 1
5 76 1
5 82 1
5 85 1
5 133 1
5 134 1
5 176 1
5 205 1
6 7 1
6 11 1
6 73 1
6 74 1
6 79 1
6 83 1
6 133 1
6 134 1
6 205 1
7 9 1
7 72 1
7 73 1
7 80 1
7 130 1
7 201 1
7 205 1
8 9 1
8 73 1
8 75 1
8 77 1
8 78 1
8 95 1
8 96 1
8 130 1
8 131 1
8 205 1
9 10 1
9 12 1
9 73 1
9 74 1
9 78 1
9 84 1
9 133 1
9 134 1
9 175 1
9 205 1
10 11 1
10 73 1
10 77 1
10 79 1
11 15 1
11 72 1
11 82 1
11 130 1
11 133 1
11 201 1
11 205 1
12 13 1
12 16 1
12 72 1
12 73 1
12 77 1
12 117 1
12 133 1
12 168 1
12 205 1
13 14 1
13 73 1
13 76 1
13 123 1
13 130 1
13 133 1
14 72 1
14 75 1
14 76 1
14 77 1
14 78 1
14 117 1
14 133 1
14 205 1
15 18 1
15 20 1
15 21 1
15 130 1
15 161 1
15 173 1
15 175 1
16 17 1
16 19 1
16 21 1
16 72 1
16 74 1
16 76 1
16 77 1
16 117 1
16 130 1
16 175 1
17 18 1
17 19 1
17 20 1
17 172 1
17 175 1
18 19 1
18 171 1
18 172 1
18 175 1
19 21 1
19 22 1
19 169 1
19 172 1
20 21 1
20 172 1
21 22 1
21 23 1
23 28 1
23 29 1
23 30 1
23 31 1
23 34 1
23 99 1
23 151 1
23 153 1
24 25 1
24 27 1
24 28 1
24 33 1
24 145 1
24 148 1
24 152 1
25 32 1
25 152 1
25 153 1
26 28 1
26 30 1
26 154 1
27 30 1
27 31 1
27 34 1
27 90 1
27 99 1
27 127 1
27 151 1
27 153 1
27 154 1
27 158 1
28 29 1
28 34 1
28 148 1
28 151 1
29 30 1
29 33 1
29 124 1
29 147 1
29 153 1
30 33 1
30 34 1
31 34 1
31 35 1
31 150 1
31 153 1
32 33 1
32 34 1
32 97 1
32 102 1
33 90 1
33 152 1
33 153 1
34 153 1
35 38 1
35 42 1
35 44 1
35 48 1
35 49 1
35 50 1
35 55 1
35 58 1
35 136 1
35 140 1
35 143 1
35 145 1
35 149 1
35 150 1
35 151 1
36 39 1
36 41 1
36 45 1
36 46 1
36 48 1
36 49 1
36 51 1
36 52 1
36 54 1
36 56 1
36 57 1
36 100 1
36 136 1
36 138 1
36 139 1
36 140 1
36 141 1
36 142 1
36 145 1
36 146 1
36 147 1
36 176 1
37 38 1
37 42 1
37 44 1
37 46 1
37 47 1
37 49 1
37 50 1
37 51 1
37 52 1
37 55 1
37 97 1
37 124 1
37 125 1
37 127 1
37 133 1
37 135 1
37 138 1
37 139 1
37 146 1
37 147 1
37 148 1
37 149 1
37 150 1
38 41 1
38 42 1
38 43 1
38 44 1
38 45 1
38 48 1
38 59 1
38 63 1
38 73 1
38 99 1
38 100 1
38 123 1
38 126 1
38 136 1
38 138 1
38 139 1
38 142 1
38 144 1
38 147 1
38 148 1
38 149 1
38 151 1
38 152 1
38 153 1
38 156 1
38 162 1
39 40 1
39 41 1
39 42 1
39 46 1
39 51 1
39 55 1
39 58 1
39 59 1
39 60 1
39 61 1
39 63 1
39 88 1
39 125 1
39 138 1
39 141 1
39 142 1
39 144 1
39 147 1
39 148 1
39 150 1
39 152 1
39 153 1
39 157 1
39 160 1
40 41 1
40 42 1
40 49 1
40 50 1
40 51 1
40 58 1
40 60 1
40 62 1
40 84 1
40 85 1
40 108 1
40 127 1
40 138 1
41 44 1
41 48 1
41 49 1
41 51 1
41 53 1
41 55 1
41 56 1
41 61 1
41 62 1
41 67 1
41 73 1
41 87 1
41 88 1
41 100 1
41 102 1
41 107 1
41 115 1
41 125 1
41 127 1
41 128 1
41 129 1
41 135 1
41 136 1
41 139 1
41 140 1
41 142 1
41 143 1
41 145 1
41 149 1
41 150 1
41 152 1
41 153 1
41 168 1
42 43 1
42 49 1
42 50 1
42 51 1
42 52 1
42 55 1
42 56 1
42 57 1
42 58 1
42 59 1
42 71 1
42 85 1
42 97 1
42 100 1
42 124 1
42 140 1
42 142 1
42 147 1
42 149 1
42 150 1
42 151 1
42 153 1
43 45 1
43 46 1
43 47 1
43 48 1
43 49 1
43 50 1
43 51 1
43 52 1
43 53 1
43 54 1
43 57 1
43 61 1
43 125 1
43 137 1
43 138 1
43 139 1
43 145 1
43 146 1
44 46 1
44 48 1
44 50 1
44 52 1
44 59 1
44 60 1
44 61 1
44 128 1
44 137 1
44 139 1
44 142 1
44 146 1
44 149 1
44 158 1
44 161 1
45 46 1
45 47 1
45 48 1
45 49 1
45 50 1
45 51 1
45 52 1
45 55 1
45 56 1
45 57 1
45 58 1
45 60 1
45 64 1
45 88 1
45 136 1
45 138 1
45 139 1
45 142 1
45 143 1
45 144 1
45 145 1
45 151 1
45 152 1
46 47 1
46 48 1
46 49 1
46 50 1
46 52 1
46 53 1
46 54 1
46 56 1
46 58 1
46 63 1
46 85 1
46 140 1
46 142 1
47 48 1
47 49 1
47 51 1
47 52 1
47 55 1
47 56 1
47 59 1
47 61 1
47 63 1
47 64 1
47 71 1
47 79 1
47 82 1
47 88 1
47 100 1
47 102 1
47 115 1
47 127 1
47 128 1
47 135 1
47 136 1
47 138 1
47 140 1
47 141 1
47 142 1
47 143 1
47 144 1
47 145 1
47 146 1
47 150 1
47 152 1
47 161 1
48 50 1
48 51 1
48 55 1
48 57 1
48 58 1
48 61 1
48 77 1
48 80 1
48 88 1
48 100 1
48 119 1
48 132 1
48 137 1
48 138 1
48 141 1
48 146 1
48 147 1
48 148 1
48 160 1
48 161 1
49 50 1
49 54 1
49 57 1
49 58 1
49 61 1
49 127 1
49 128 1
49 137 1
49 138 1
49 139 1
49 145 1
49 150 1
49 151 1
49 152 1
50 56 1
50 57 1
50 59 1
50 60 1
50 61 1
50 73 1
50 99 1
50 100 1
50 102 1
50 128 1
50 142 1
50 145 1
50 147 1
50 150 1
50 151 1
50 153 1
51 52 1
51 54 1
51 55 1
51 61 1
51 97 1
51 100 1
51 111 1
51 138 1
51 139 1
51 142 1
51 146 1
51 147 1
51 149 1
51 151 1
52 54 1
52 58 1
52 62 1
52 73 1
52 97 1
52 100 1
52 105 1
52 109 1
52 119 1
52 122 1
52 125 1
52 127 1
52 128 1
52 129 1
52 135 1
52 138 1
52 142 1
52 144 1
52 146 1
52 148 1
52 149 1
52 150 1
52 155 1
53 54 1
53 55 1
53 71 1
53 85 1
53 88 1
53 93 1
53 97 1
53 99 1
53 119 1
53 122 1
53 128 1
53 129 1
53 140 1
53 142 1
53 147 1
53 148 1
53 150 1
53 151 1
53 152 1
53 153 1
54 100 1
54 137 1
54 139 1
54 142 1
54 145 1
54 146 1
54 147 1
54 149 1
54 150 1
54 151 1
55 59 1
55 83 1
55 98 1
55 100 1
55 102 1
55 122 1
55 127 1
55 128 1
55 134 1
55 136 1
55 137 1
55 138 1
55 142 1
55 144 1
55 146 1
55 147 1
55 150 1
55 151 1
55 152 1
55 158 1
55 203 1
56 58 1
56 71 1
56 73 1
56 93 1
56 100 1
56 119 1
56 125 1
56 126 1
56 138 1
56 139 1
56 147 1
56 149 1
56 151 1
56 153 1
56 155 1
57 58 1
57 62 1
57 63 1
57 88 1
57 100 1
57 135 1
57 136 1
57 138 1
57 139 1
57 145 1
57 147 1
57 148 1
57 150 1
57 151 1
57 160 1
58 61 1
58 62 1
58 65 1
58 72 1
58 85 1
58 88 1
58 97 1
58 125 1
58 135 1
58 142 1
58 149 1
58 151 1
59 61 1
59 63 1
59 64 1
59 72 1
59 124 1
59 139 1
59 142 1
60 61 1
60 126 1
60 134 1
60 137 1
60 138 1
60 139 1
60 152 1
61 62 1
61 70 1
61 88 1
61 125 1
61 134 1
61 140 1
62 64 1
62 138 1
62 141 1
62 142 1
62 144 1
62 146 1
62 152 1
63 137 1
63 138 1
63 139 1
63 140 1
63 141 1
63 143 1
63 144 1
63 151 1
64 72 1
64 81 1
64 97 1
64 135 1
64 138 1
64 140 1
64 141 1
64 149 1
65 70 1
65 142 1
66 67 1
66 68 1
66 69 1
66 70 1
66 71 1
66 72 1
66 151 1
66 153 1
66 158 1
67 70 1
67 127 1
67 129 1
67 148 1
67 151 1
68 88 1
68 128 1
69 97 1
69 99 1
69 107 1
69 125 1
69 129 1
69 139 1
70 72 1
70 73 1
70 85 1
70 87 1
70 88 1
70 103 1
70 110 1
70 127 1
70 128 1
70 129 1
70 139 1
70 150 1
70 154 1
70 155 1
70 157 1
70 158 1
70 159 1
70 160 1
70 163 1
71 72 1
71 88 1
71 93 1
71 96 1
71 99 1
71 100 1
71 101 1
71 103 1
71 107 1
71 112 1
71 113 1
71 122 1
71 124 1
71 125 1
71 127 1
71 128 1
71 129 1
71 135 1
71 136 1
71 142 1
71 148 1
71 149 1
71 150 1
71 154 1
71 155 1
71 156 1
71 157 1
71 158 1
71 160 1
71 161 1
71 162 1
71 164 1
71 167 1
71 168 1
72 74 1
72 75 1
72 76 1
72 78 1
72 79 1
72 80 1
72 81 1
72 82 1
72 83 1
72 84 1
72 85 1
72 89 1
72 101 1
72 107 1
72 112 1
72 115 1
72 121 1
72 126 1
72 132 1
72 133 1
72 134 1
72 136 1
72 143 1
72 144 1
72 152 1
72 154 1
72 155 1
72 156 1
72 157 1
72 160 1
72 205 1
73 74 1
73 76 1
73 78 1
73 79 1
73 81 1
73 82 1
73 87 1
73 89 1
73 97 1
73 98 1
73 123 1
73 124 1
73 126 1
73 127 1
73 128 1
73 130 1
73 133 1
73 139 1
73 149 1
73 151 1
73 155 1
73 161 1
73 162 1
73 205 1
74 76 1
74 77 1
74 78 1
74 79 1
74 80 1
74 81 1
74 83 1
74 95 1
74 96 1
74 127 1
74 131 1
74 132 1
74 133 1
74 140 1
74 143 1
74 161 1
74 202 1
74 204 1
74 205 1
75 76 1
75 77 1
75 78 1
75 130 1
75 131 1
75 202 1
75 204 1
75 205 1
76 77 1
76 78 1
76 79 1
76 80 1
76 81 1
76 98 1
76 121 1
76 130 1
76 131 1
76 132 1
76 133 1
76 137 1
76 140 1
76 145 1
76 168 1
76 201 1
76 202 1
77 78 1
77 81 1
77 82 1
77 98 1
77 121 1
77 132 1
77 133 1
77 134 1
77 136 1
77 140 1
77 141 1
77 143 1
77 144 1
77 175 1
78 79 1
78 95 1
78 96 1
78 98 1
78 120 1
78 121 1
78 129 1
78 131 1
78 134 1
78 136 1
78 145 1
78 149 1
78 150 1
78 156 1
78 161 1
78 162 1
78 164 1
78 165 1
78 167 1
78 168 1
78 202 1
79 81 1
79 82 1
79 85 1
79 129 1
79 132 1
79 133 1
79 134 1
79 138 1
79 140 1
79 143 1
79 144 1
79 202 1
79 204 1
79 205 1
80 81 1
80 83 1
80 86 1
80 117 1
80 120 1
80 129 1
80 132 1
80 133 1
80 142 1
80 159 1
80 161 1
80 163 1
80 164 1
80 165 1
80 172 1
80 175 1
80 176 1
80 202 1
80 204 1
81 83 1
81 84 1
81 85 1
81 120 1
81 129 1
81 130 1
81 133 1
81 134 1
81 137 1
81 140 1
81 144 1
81 164 1
81 201 1
81 202 1
82 88 1
82 92 1
82 125 1
82 129 1
82 130 1
82 133 1
82 134 1
82 139 1
82 152 1
82 153 1
82 158 1
82 159 1
82 160 1
82 161 1
82 164 1
82 202 1
82 204 1
83 95 1
83 96 1
83 120 1
83 131 1
83 138 1
83 141 1
83 201 1
83 202 1
84 129 1
84 130 1
84 131 1
84 134 1
84 136 1
84 149 1
84 201 1
84 202 1
84 203 1
84 204 1
85 89 1
85 101 1
85 103 1
85 108 1
85 109 1
85 113 1
85 128 1
85 129 1
85 131 1
85 142 1
85 146 1
85 148 1
85 151 1
85 152 1
85 157 1
85 158 1
85 159 1
85 160 1
85 163 1
86 90 1
86 94 1
86 95 1
86 99 1
86 100 1
86 112 1
86 129 1
86 174 1
87 88 1
87 89 1
87 96 1
87 99 1
87 104 1
87 109 1
87 112 1
87 113 1
87 118 1
87 122 1
87 125 1
87 127 1
87 128 1
87 146 1
88 89 1
88 91 1
88 92 1
88 94 1
88 95 1
88 98 1
88 99 1
88 100 1
88 105 1
88 108 1
88 109 1
88 119 1
88 126 1
88 127 1
88 128 1
88 139 1
88 145 1
88 146 1
88 149 1
88 150 1
88 151 1
88 152 1
88 153 1
88 154 1
88 155 1
88 156 1
88 158 1
88 160 1
89 95 1
89 101 1
89 102 1
89 107 1
89 109 1
89 110 1
89 111 1
89 118 1
89 122 1
89 128 1
89 136 1
89 142 1
89 148 1
90 92 1
90 97 1
90 100 1
90 101 1
90 102 1
90 103 1
90 105 1
90 108 1
90 109 1
90 115 1
90 118 1
90 127 1
90 128 1
90 129 1
90 130 1
90 147 1
90 159 1
91 97 1
91 101 1
91 102 1
91 105 1
91 108 1
91 111 1
91 118 1
91 122 1
91 126 1
91 128 1
91 129 1
91 145 1
91 146 1
91 147 1
91 151 1
91 152 1
91 153 1
91 155 1
91 156 1
92 94 1
92 101 1
92 102 1
92 104 1
92 106 1
92 109 1
92 122 1
92 126 1
92 127 1
92 128 1
92 129 1
92 145 1
92 146 1
92 147 1
92 149 1
92 150 1
92 152 1
92 155 1
92 168 1
93 99 1
93 101 1
93 104 1
93 106 1
93 108 1
93 122 1
93 124 1
93 126 1
93 127 1
93 128 1
93 136 1
93 144 1
93 145 1
93 146 1
93 150 1
93 152 1
93 153 1
94 99 1
94 105 1
94 109 1
94 122 1
94 127 1
94 128 1
94 129 1
94 139 1
94 140 1
94 143 1
94 144 1
94 146 1
94 147 1
94 149 1
94 153 1
94 161 1
95 100 1
95 104 1
95 106 1
95 109 1
95 119 1
95 120 1
95 121 1
95 122 1
95 126 1
95 128 1
95 129 1
95 134 1
95 143 1
95 144 1
95 146 1
95 149 1
95 150 1
95 153 1
96 108 1
96 120 1
96 121 1
96 122 1
96 126 1
96 134 1
96 144 1
96 150 1
97 99 1
97 106 1
97 108 1
97 118 1
97 122 1
97 124 1
97 126 1
97 128 1
97 143 1
97 146 1
97 147 1
97 149 1
97 150 1
97 151 1
97 152 1
97 153 1
97 160 1
97 164 1
97 167 1
98 111 1
98 120 1
98 121 1
98 122 1
98 128 1
98 129 1
98 130 1
98 131 1
98 133 1
98 138 1
98 141 1
98 146 1
98 154 1
98 157 1
98 202 1
98 205 1
99 102 1
99 108 1
99 109 1
99 118 1
99 124 1
99 125 1
99 127 1
99 128 1
99 143 1
99 146 1
99 147 1
99 148 1
99 149 1
99 150 1
99 152 1
99 161 1
100 109 1
100 114 1
100 128 1
100 129 1
100 140 1
100 142 1
100 143 1
100 145 1
100 146 1
100 147 1
100 148 1
100 149 1
100 153 1
100 158 1
100 162 1
100 164 1
101 109 1
101 110 1
101 111 1
101 112 1
101 118 1
101 119 1
101 122 1
101 124 1
101 127 1
101 128 1
101 143 1
101 145 1
101 147 1
101 148 1
101 150 1
101 151 1
102 103 1
102 104 1
102 105 1
102 107 1
102 108 1
102 109 1
102 110 1
102 112 1
102 113 1
102 115 1
102 119 1
102 122 1
102 126 1
102 127 1
102 128 1
102 145 1
102 146 1
102 147 1
102 148 1
102 149 1
102 150 1
102 151 1
102 152 1
102 153 1
102 159 1
103 106 1
103 108 1
103 112 1
103 115 1
103 118 1
103 127 1
103 128 1
103 143 1
103 146 1
103 147 1
103 148 1
103 151 1
103 154 1
103 155 1
103 157 1
103 158 1
104 105 1
104 106 1
104 108 1
104 110 1
104 115 1
104 118 1
104 126 1
104 132 1
104 136 1
104 144 1
104 146 1
104 147 1
104 148 1
104 149 1
104 150 1
104 165 1
105 106 1
105 108 1
105 109 1
105 110 1
105 114 1
105 119 1
105 122 1
105 124 1
105 127 1
105 128 1
105 145 1
105 146 1
105 147 1
105 148 1
105 149 1
105 167 1
106 107 1
106 108 1
106 110 1
106 112 1
106 114 1
106 127 1
106 128 1
106 143 1
106 146 1
106 148 1
106 156 1
106 163 1
106 184 1
107 108 1
107 144 1
107 161 1
107 162 1
108 109 1
108 115 1
108 118 1
108 126 1
108 128 1
108 136 1
108 139 1
108 142 1
108 143 1
108 144 1
108 147 1
108 153 1
109 112 1
109 115 1
109 118 1
109 122 1
109 126 1
109 145 1
109 147 1
109 149 1
110 118 1
110 122 1
110 125 1
110 127 1
110 144 1
110 147 1
110 168 1
111 115 1
111 119 1
111 122 1
111 144 1
111 146 1
111 153 1
111 160 1
112 123 1
112 126 1
112 127 1
112 128 1
113 116 1
113 122 1
113 148 1
113 164 1
114 115 1
114 122 1
114 132 1
114 136 1
114 140 1
114 143 1
114 150 1
115 122 1
115 124 1
115 132 1
115 133 1
115 145 1
115 149 1
115 164 1
117 131 1
117 142 1
117 145 1
118 127 1
118 128 1
118 143 1
118 146 1
118 147 1
119 122 1
119 128 1
119 129 1
119 139 1
119 142 1
119 146 1
119 147 1
120 138 1
120 141 1
120 160 1
121 123 1
121 125 1
121 132 1
121 133 1
121 137 1
121 138 1
121 140 1
121 141 1
121 145 1
122 126 1
122 128 1
122 148 1
122 152 1
122 153 1
122 165 1
122 167 1
123 127 1
123 128 1
123 132 1
123 139 1
123 151 1
124 126 1
124 128 1
124 136 1
124 139 1
124 142 1
124 146 1
124 147 1
124 149 1
124 151 1
124 161 1
125 134 1
125 136 1
125 137 1
125 138 1
125 139 1
125 141 1
125 143 1
125 144 1
125 145 1
125 146 1
125 148 1
125 149 1
125 150 1
125 153 1
125 203 1
126 127 1
126 128 1
126 129 1
126 134 1
126 136 1
126 137 1
126 138 1
126 139 1
126 147 1
126 148 1
126 151 1
126 154 1
126 155 1
126 157 1
126 158 1
126 159 1
126 163 1
127 128 1
127 129 1
127 136 1
127 139 1
127 142 1
127 145 1
127 148 1
127 149 1
127 151 1
127 152 1
127 154 1
127 155 1
127 157 1
127 158 1
127 160 1
127 162 1
127 163 1
128 129 1
128 136 1
128 139 1
128 144 1
128 146 1
128 148 1
128 151 1
128 152 1
128 154 1
128 155 1
128 157 1
128 159 1
128 160 1
128 163 1
128 203 1
129 133 1
129 135 1
129 136 1
129 141 1
129 143 1
129 144 1
129 151 1
129 152 1
129 154 1
129 155 1
129 156 1
129 160 1
129 162 1
129 166 1
129 168 1
129 171 1
129 172 1
129 174 1
129 176 1
129 177 1
129 180 1
129 181 1
130 132 1
130 133 1
130 134 1
130 137 1
130 138 1
130 140 1
130 142 1
130 143 1
130 144 1
130 145 1
130 148 1
130 151 1
130 157 1
130 160 1
130 168 1
130 169 1
130 172 1
130 173 1
130 174 1
130 175 1
130 177 1
130 180 1
130 181 1
130 186 1
130 187 1
130 192 1
131 133 1
131 138 1
131 142 1
131 143 1
131 144 1
131 151 1
131 172 1
131 173 1
131 174 1
131 175 1
131 178 1
131 179 1
131 180 1
131 181 1
131 182 1
131 185 1
131 186 1
131 187 1
131 188 1
131 189 1
131 196 1
131 205 1
132 135 1
132 136 1
132 137 1
132 140 1
132 141 1
132 143 1
132 144 1
132 145 1
132 150 1
132 154 1
132 159 1
132 161 1
132 162 1
132 163 1
132 164 1
132 166 1
132 167 1
132 168 1
132 169 1
132 172 1
132 173 1
132 174 1
132 176 1
132 177 1
132 180 1
132 181 1
132 201 1
132 202 1
133 135 1
133 138 1
133 139 1
133 140 1
133 141 1
133 142 1
133 143 1
133 144 1
133 145 1
133 147 1
133 150 1
133 152 1
133 154 1
133 155 1
133 157 1
133 158 1
133 164 1
133 168 1
133 169 1
133 170 1
133 171 1
133 172 1
133 173 1
133 176 1
133 177 1
133 178 1
133 181 1
133 183 1
133 184 1
133 185 1
133 201 1
133 202 1
133 203 1
133 204 1
134 135 1
134 136 1
134 138 1
134 139 1
134 140 1
134 141 1
134 143 1
134 144 1
134 145 1
134 151 1
134 153 1
134 154 1
134 158 1
134 161 1
134 164 1
134 167 1
134 168 1
134 170 1
134 172 1
134 174 1
134 175 1
134 176 1
134 177 1
134 178 1
134 180 1
134 181 1
134 182 1
134 183 1
134 184 1
134 201 1
134 202 1
134 203 1
135 138 1
135 140 1
135 141 1
135 142 1
135 143 1
135 144 1
135 145 1
135 149 1
135 150 1
135 151 1
135 152 1
135 157 1
135 161 1
135 164 1
135 169 1
135 173 1
135 174 1
135 177 1
135 178 1
135 180 1
135 186 1
135 187 1
135 204 1
136 137 1
136 138 1
136 141 1
136 142 1
136 147 1
136 148 1
136 151 1
136 152 1
136 154 1
136 155 1
136 156 1
136 157 1
136 158 1
136 159 1
136 163 1
136 164 1
136 165 1
136 167 1
136 168 1
136 171 1
136 173 1
136 178 1
136 180 1
136 183 1
136 186 1
136 188 1
136 190 1
136 192 1
137 138 1
137 140 1
137 141 1
137 142 1
137 144 1
137 148 1
137 150 1
137 161 1
137 170 1
137 171 1
137 172 1
137 173 1
137 174 1
137 176 1
137 177 1
137 181 1
137 203 1
138 139 1
138 140 1
138 141 1
138 143 1
138 144 1
138 145 1
138 147 1
138 148 1
138 149 1
138 154 1
138 161 1
138 166 1
138 167 1
138 168 1
138 172 1
138 173 1
138 175 1
138 176 1
138 177 1
138 178 1
138 180 1
138 181 1
138 183 1
138 184 1
138 204 1
139 141 1
139 143 1
139 144 1
139 145 1
139 147 1
139 148 1
139 149 1
139 150 1
139 151 1
139 152 1
139 153 1
139 154 1
139 155 1
139 156 1
139 157 1
139 158 1
139 160 1
139 161 1
139 162 1
139 163 1
139 177 1
139 180 1
139 181 1
139 182 1
139 183 1
139 189 1
139 203 1
140 141 1
140 142 1
140 144 1
140 145 1
140 147 1
140 153 1
140 158 1
140 160 1
140 164 1
140 166 1
140 167 1
140 168 1
140 169 1
140 172 1
140 173 1
140 174 1
140 178 1
140 180 1
140 181 1
140 202 1
140 204 1
141 142 1
141 143 1
141 145 1
141 147 1
141 152 1
141 154 1
141 155 1
141 156 1
141 159 1
141 160 1
141 161 1
141 164 1
141 165 1
141 168 1
141 171 1
141 172 1
141 173 1
141 174 1
141 176 1
141 177 1
141 178 1
141 180 1
141 181 1
141 187 1
142 144 1
142 145 1
142 147 1
142 148 1
142 149 1
142 150 1
142 151 1
142 152 1
142 154 1
142 155 1
142 156 1
142 157 1
142 159 1
142 160 1
142 162 1
142 163 1
142 165 1
142 167 1
142 168 1
142 177 1
142 180 1
142 186 1
142 187 1
142 201 1
142 203 1
143 144 1
143 145 1
143 146 1
143 147 1
143 148 1
143 149 1
143 150 1
143 151 1
143 152 1
143 153 1
143 154 1
143 155 1
143 156 1
143 157 1
143 158 1
143 159 1
143 160 1
143 161 1
143 162 1
143 163 1
143 164 1
143 165 1
143 172 1
143 174 1
143 178 1
143 181 1
143 182 1
143 183 1
143 188 1
143 201 1
143 202 1
144 145 1
144 146 1
144 148 1
144 149 1
144 150 1
144 151 1
144 152 1
144 153 1
144 154 1
144 156 1
144 158 1
144 159 1
144 160 1
144 163 1
144 167 1
144 168 1
144 170 1
144 172 1
144 173 1
144 174 1
144 175 1
144 177 1
144 178 1
144 180 1
144 183 1
144 184 1
144 201 1
144 202 1
145 146 1
145 147 1
145 148 1
145 149 1
145 150 1
145 151 1
145 152 1
145 153 1
145 154 1
145 155 1
145 156 1
145 157 1
145 159 1
145 160 1
145 161 1
145 162 1
145 163 1
145 165 1
145 177 1
145 182 1
145 183 1
145 190 1
146 147 1
146 148 1
146 149 1
146 150 1
146 151 1
146 152 1
146 153 1
146 154 1
146 155 1
146 156 1
146 157 1
146 158 1
146 159 1
146 160 1
146 163 1
146 164 1
146 165 1
146 177 1
146 178 1
146 179 1
146 182 1
146 186 1
147 148 1
147 149 1
147 150 1
147 151 1
147 152 1
147 154 1
147 156 1
147 159 1
147 160 1
147 161 1
147 162 1
147 163 1
147 164 1
147 167 1
147 179 1
147 180 1
147 182 1
147 183 1
147 189 1
148 149 1
148 150 1
148 151 1
148 152 1
148 153 1
148 154 1
148 156 1
148 157 1
148 158 1
148 159 1
148 160 1
148 164 1
148 165 1
148 166 1
148 177 1
148 180 1
148 182 1
148 190 1
148 192 1
149 150 1
149 151 1
149 153 1
149 154 1
149 155 1
149 156 1
149 157 1
149 158 1
149 159 1
149 161 1
149 163 1
149 164 1
149 165 1
149 168 1
149 180 1
149 182 1
149 183 1
150 151 1
150 152 1
150 153 1
150 154 1
150 157 1
150 158 1
150 159 1
150 160 1
150 161 1
150 162 1
150 163 1
150 164 1
150 165 1
150 177 1
150 180 1
150 182 1
150 183 1
150 184 1
150 188 1
150 190 1
151 152 1
151 153 1
151 155 1
151 156 1
151 157 1
151 158 1
151 159 1
151 160 1
151 161 1
151 162 1
151 163 1
151 165 1
151 166 1
151 167 1
151 168 1
151 181 1
151 183 1
151 187 1
151 189 1
151 201 1
152 153 1
152 154 1
152 156 1
152 157 1
152 158 1
152 159 1
152 160 1
152 161 1
152 163 1
152 165 1
152 166 1
152 167 1
152 180 1
152 181 1
152 182 1
152 183 1
152 187 1
153 154 1
153 155 1
153 157 1
153 158 1
153 159 1
153 161 1
153 162 1
153 163 1
153 167 1
153 168 1
153 180 1
153 183 1
154 155 1
154 156 1
154 157 1
154 158 1
154 159 1
154 160 1
154 161 1
154 162 1
154 163 1
154 164 1
154 165 1
154 178 1
154 180 1
154 181 1
154 182 1
154 183 1
155 156 1
155 157 1
155 158 1
155 159 1
155 160 1
155 161 1
155 162 1
155 163 1
155 164 1
155 165 1
155 177 1
155 180 1
155 181 1
155 182 1
155 183 1
156 157 1
156 158 1
156 159 1
156 160 1
156 161 1
156 162 1
156 163 1
156 164 1
156 165 1
156 166 1
156 167 1
156 170 1
156 174 1
156 180 1
156 181 1
156 182 1
156 183 1
156 189 1
156 191 1
157 158 1
157 159 1
157 160 1
157 161 1
157 162 1
157 163 1
157 164 1
157 165 1
157 166 1
157 177 1
157 180 1
157 182 1
157 183 1
157 186 1
157 190 1
158 160 1
158 162 1
158 163 1
158 164 1
158 165 1
158 177 1
158 180 1
158 181 1
158 183 1
159 160 1
159 161 1
159 163 1
159 165 1
159 166 1
159 167 1
159 177 1
159 178 1
159 180 1
159 181 1
159 183 1
159 184 1
159 187 1
159 188 1
160 161 1
160 162 1
160 163 1
160 164 1
160 165 1
160 177 1
160 179 1
160 180 1
160 181 1
160 183 1
160 189 1
160 191 1
160 201 1
160 203 1
161 164 1
161 165 1
161 166 1
161 167 1
161 172 1
161 175 1
161 178 1
161 180 1
162 163 1
162 164 1
162 165 1
162 166 1
162 167 1
162 168 1
162 177 1
162 178 1
162 184 1
162 190 1
163 164 1
163 166 1
163 167 1
163 168 1
163 180 1
163 181 1
163 182 1
163 183 1
163 201 1
164 165 1
164 167 1
164 168 1
164 171 1
164 181 1
165 166 1
165 168 1
165 178 1
165 179 1
165 180 1
165 181 1
165 183 1
165 187 1
166 174 1
166 178 1
167 173 1
167 174 1
167 175 1
167 178 1
167 182 1
168 169 1
168 172 1
168 173 1
168 174 1
168 175 1
168 176 1
168 177 1
168 183 1
168 187 1
169 171 1
169 172 1
169 173 1
169 174 1
169 175 1
169 176 1
169 177 1
169 178 1
169 179 1
169 181 1
169 183 1
169 187 1
170 171 1
170 172 1
170 174 1
170 175 1
170 176 1
170 177 1
170 180 1
170 186 1
171 172 1
171 173 1
171 175 1
171 176 1
171 178 1
171 179 1
171 186 1
171 187 1
171 190 1
171 202 1
172 173 1
172 174 1
172 175 1
172 176 1
172 177 1
172 179 1
172 184 1
172 186 1
172 187 1
172 201 1
172 202 1
172 203 1
172 204 1
173 175 1
173 180 1
173 183 1
173 184 1
173 201 1
173 202 1
173 204 1
174 175 1
174 176 1
174 178 1
174 180 1
174 181 1
174 184 1
174 186 1
174 201 1
174 203 1
175 179 1
175 181 1
175 183 1
175 185 1
175 186 1
175 187 1
175 189 1
175 193 1
175 195 1
175 199 1
175 201 1
175 202 1
175 203 1
175 204 1
176 177 1
176 180 1
176 181 1
176 182 1
176 184 1
176 186 1
176 188 1
176 190 1
176 196 1
176 202 1
176 203 1
176 204 1
177 178 1
177 179 1
177 181 1
177 182 1
177 183 1
177 184 1
177 186 1
177 190 1
177 194 1
177 196 1
177 197 1
177 204 1
178 180 1
178 182 1
178 183 1
178 184 1
178 185 1
178 186 1
178 187 1
178 191 1
178 192 1
178 195 1
178 196 1
178 198 1
178 200 1
178 201 1
178 202 1
178 204 1
179 180 1
179 181 1
179 183 1
179 184 1
179 185 1
179 186 1
179 188 1
179 189 1
179 190 1
179 192 1
179 193 1
179 194 1
179 196 1
179 197 1
179 199 1
179 201 1
179 202 1
179 203 1
180 181 1
180 183 1
180 185 1
180 186 1
180 187 1
180 189 1
180 193 1
180 194 1
180 195 1
180 198 1
180 199 1
180 201 1
180 202 1
180 203 1
180 204 1
181 182 1
181 184 1
181 186 1
181 188 1
181 192 1
181 193 1
181 194 1
181 196 1
181 201 1
181 202 1
181 203 1
181 204 1
182 183 1
182 185 1
182 186 1
182 187 1
182 189 1
182 193 1
182 194 1
182 197 1
182 199 1
182 201 1
182 203 1
183 184 1
183 186 1
183 187 1
183 188 1
183 190 1
183 192 1
183 194 1
183 195 1
183 196 1
183 200 1
183 202 1
183 204 1
184 186 1
184 189 1
184 193 1
184 195 1
184 199 1
185 186 1
185 190 1
185 192 1
185 193 1
185 194 1
185 197 1
185 202 1
185 204 1
186 187 1
186 189 1
186 192 1
186 193 1
186 195 1
186 196 1
186 197 1
186 198 1
186 199 1
186 200 1
186 201 1
186 203 1
187 188 1
187 192 1
187 196 1
187 197 1
187 201 1
187 202 1
187 203 1
187 204 1
188 189 1
188 191 1
188 193 1
188 194 1
188 199 1
188 200 1
188 201 1
188 203 1
189 190 1
189 192 1
189 194 1
189 195 1
189 196 1
189 198 1
189 202 1
189 204 1
190 191 1
190 194 1
190 195 1
190 200 1
190 201 1
191 192 1
191 195 1
191 197 1
191 204 1
192 193 1
192 194 1
192 199 1
192 201 1
193 197 1
193 202 1
193 204 1
194 201 1
195 196 1
195 204 1
196 201 1
198 202 1
198 203 1
198 204 1
199 202 1
199 204 1
201 202 1
201 204 1
202 203 1
202 205 1
203 204 1


==> anc/instances/benchmark/edgeExpansionDnn/dolphins.dat <==
62 159
1 11 1
1 15 1
1 16 1
1 41 1
1 43 1
1 48 1
2 18 1
2 20 1
2 27 1
2 28 1
2 29 1
2 37 1
2 42 1
2 55 1
3 11 1
3 43 1
3 45 1
3 62 1
4 9 1
4 15 1
4 60 1
5 52 1
6 10 1
6 14 1
6 57 1
6 58 1
7 10 1
7 14 1
7 18 1
7 55 1
7 57 1
7 58 1
8 20 1
8 28 1
8 31 1
8 41 1
8 55 1
9 21 1
9 29 1
9 38 1
9 46 1
9 60 1
10 14 1
10 18 1
10 33 1
10 42 1
10 58 1
11 30 1
11 43 1
11 48 1
12 52 1
13 34 1
14 18 1
14 33 1
14 42 1
14 55 1
14 58 1
15 17 1
15 25 1
15 34 1
15 35 1
15 38 1
15 39 1
15 41 1
15 44 1
15 51 1
15 53 1
16 19 1
16 25 1
16 41 1
16 46 1
16 56 1
16 60 1
17 21 1
17 34 1
17 38 1
17 39 1
17 51 1
18 23 1
18 26 1
18 28 1
18 32 1
18 58 1
19 21 1
19 22 1
19 25 1
19 30 1
19 46 1
19 52 1
20 31 1
20 55 1
21 29 1
21 37 1
21 39 1
21 45 1
21 48 1
21 51 1
22 30 1
22 34 1
22 38 1
22 46 1
22 52 1
24 37 1
24 46 1
24 52 1
25 30 1
25 46 1
25 52 1
26 27 1
26 28 1
27 28 1
29 31 1
29 48 1
30 36 1
30 44 1
30 46 1
30 52 1
30 53 1
31 43 1
31 48 1
33 61 1
34 35 1
34 38 1
34 39 1
34 41 1
34 44 1
34 51 1
35 38 1
35 45 1
35 50 1
37 38 1
37 40 1
37 41 1
37 60 1
38 41 1
38 44 1
38 46 1
38 62 1
39 44 1
39 45 1
39 53 1
39 59 1
40 58 1
41 53 1
42 55 1
42 58 1
43 48 1
43 51 1
44 47 1
44 54 1
46 51 1
46 52 1
46 60 1
47 50 1
49 58 1
51 52 1
52 56 1
54 62 1
55 58 1


==> anc/instances/benchmark/edgeExpansionDnn/foodweb_little_rock.dat <==
183 2494
1 65
1 67
1 68
1 69
1 76
2 65
2 147
3 64
3 67
3 68
3 69
3 73
3 74
3 147
3 156
4 143
4 148
4 178
5 143
5 148
5 178
6 143
6 148
6 178
7 143
7 148
7 178
8 143
8 148
8 178
9 143
9 148
9 178
10 143
10 148
10 178
11 143
11 148
11 178
12 143
12 148
12 178
13 143
13 148
13 178
14 143
14 148
14 178
15 143
15 148
15 178
16 143
16 148
16 178
17 143
17 148
17 178
18 143
18 148
18 178
19 143
19 148
19 178
20 143
20 148
20 178
21 143
21 148
21 178
22 143
22 148
22 178
23 143
23 148
23 178
24 143
24 148
24 178
25 143
25 148
25 178
26 143
26 148
26 178
27 143
27 148
27 178
28 143
28 148
28 178
29 77
29 78
29 79
29 82
29 83
29 85
29 88
29 89
29 90
29 91
29 92
29 93
29 94
29 95
29 96
29 97
29 98
29 99
29 100
29 101
29 102
29 103
29 104
29 105
29 106
29 107
30 77
30 78
30 79
31 77
31 78
31 79
31 82
31 83
31 85
31 88
31 89
31 90
31 91
31 92
31 93
31 94
31 95
31 96
31 97
31 98
31 99
31 100
31 101
31 102
31 103
31 104
31 105
31 106
31 107
32 77
32 78
32 79
33 77
33 78
33 79
33 82
33 83
33 85
33 88
33 89
33 90
33 91
33 92
33 93
33 94
33 95
33 96
33 97
33 98
33 99
33 100
33 101
33 102
33 103
33 104
33 105
33 106
33 107
34 77
34 78
34 79
35 77
35 78
35 79
35 82
35 83
35 85
35 88
35 89
35 90
35 91
35 92
35 93
35 94
35 95
35 96
35 97
35 98
35 99
35 100
35 101
35 102
35 103
35 104
35 105
35 106
35 107
36 77
36 78
36 79
36 82
36 83
36 85
36 88
36 89
36 90
36 91
36 92
36 93
36 94
36 95
36 96
36 97
36 98
36 99
36 100
36 101
36 102
36 103
36 104
36 105
36 106
36 107
37 85
38 77
38 78
38 79
38 89
38 90
38 91
38 92
39 77
39 78
39 79
39 89
39 90
39 91
39 92
40 77
40 78
40 79
40 82
40 83
40 85
40 88
40 89
40 90
40 91
40 92
40 93
40 94
40 95
40 96
40 97
40 98
40 99
40 100
40 101
40 102
40 103
40 104
40 105
40 106
40 107
41 77
41 78
41 79
41 82
41 83
41 85
41 88
41 89
41 90
41 91
41 92
41 93
41 94
41 95
41 96
41 97
41 98
41 99
41 100
41 101
41 102
41 103
41 104
41 105
41 106
41 107
42 77
42 78
42 79
42 82
42 83
42 85
42 88
42 89
42 90
42 91
42 92
42 93
42 94
42 95
42 96
42 97
42 98
42 99
42 100
42 101
42 102
42 103
42 104
42 105
42 106
42 107
43 77
43 78
43 79
43 89
43 90
43 91
43 92
44 77
44 78
44 79
44 89
44 90
44 91
44 92
45 77
45 78
45 79
45 82
45 83
45 85
45 88
45 89
45 90
45 91
45 92
45 93
45 94
45 95
45 96
45 97
45 98
45 99
45 100
45 101
45 102
45 103
45 104
45 105
45 106
45 107
46 77
46 78
46 79
46 89
46 90
46 91
46 92
47 77
47 78
47 79
47 89
47 90
47 91
47 92
48 77
48 78
48 79
48 82
48 83
48 85
48 88
48 89
48 90
48 91
48 92
48 93
48 94
48 95
48 96
48 97
48 98
48 99
48 100
48 101
48 102
48 103
48 104
48 105
48 106
48 107
49 77
49 78
49 79
49 82
49 83
49 85
49 88
49 89
49 90
49 91
49 92
49 93
49 94
49 95
49 96
49 97
49 98
49 99
49 100
49 101
49 102
49 103
49 104
49 105
49 106
49 107
50 77
50 78
50 79
50 89
50 90
50 91
50 92
51 77
51 78
51 79
51 82
51 83
51 85
51 88
51 89
51 90
51 91
51 92
51 93
51 94
51 95
51 96
51 97
51 98
51 99
51 100
51 101
51 102
51 103
51 104
51 105
51 106
51 107
52 77
52 78
52 79
52 82
52 83
52 85
52 88
52 89
52 90
52 91
52 92
52 93
52 94
52 95
52 96
52 97
52 98
52 99
52 100
52 101
52 102
52 103
52 104
52 105
52 106
52 107
53 77
53 78
53 79
53 89
53 90
53 91
53 92
54 77
54 78
54 79
54 89
54 90
54 91
54 92
55 77
55 78
55 79
55 82
55 83
55 85
55 88
55 89
55 90
55 91
55 92
55 93
55 94
55 95
55 96
55 97
55 98
55 99
55 100
55 101
55 102
55 103
55 104
55 105
55 106
55 107
56 77
56 78
56 79
56 82
56 83
56 85
56 88
56 89
56 90
56 91
56 92
56 93
56 94
56 95
56 96
56 97
56 98
56 99
56 100
56 101
56 102
56 103
56 104
56 105
56 106
56 107
57 77
57 78
57 79
57 85
57 88
57 89
57 90
57 91
57 92
58 77
58 78
58 79
59 77
59 78
59 79
59 85
59 88
59 89
59 90
59 91
59 92
60 77
60 78
60 79
60 108
60 131
60 132
60 133
60 134
60 135
60 136
60 139
60 141
60 142
60 143
61 77
61 78
61 79
62 77
62 78
62 79
62 89
62 90
62 91
62 92
62 108
62 131
62 132
62 133
62 134
62 135
62 136
62 139
62 141
62 142
62 143
63 108
63 129
63 130
63 131
63 132
63 133
63 134
63 135
63 136
63 139
63 140
63 141
63 142
63 143
63 144
63 146
63 148
63 149
63 150
63 153
63 157
63 158
63 159
63 160
63 161
63 162
63 163
63 164
63 165
63 166
63 167
63 168
63 169
63 170
63 171
63 172
63 173
63 175
63 176
63 177
63 179
63 180
63 181
63 182
64 65
64 66
64 67
64 68
64 69
64 70
64 71
65 66
65 72
66 66
66 72
67 66
67 72
68 66
68 72
69 65
69 66
69 67
69 68
69 69
69 72
70 64
70 68
70 70
70 71
70 73
70 74
70 75
70 76
70 79
70 80
70 81
70 83
70 84
71 64
71 65
71 68
71 70
71 71
71 73
71 74
71 75
71 76
71 79
71 80
71 81
71 83
71 84
72 65
72 66
72 67
72 68
72 69
72 73
72 74
73 65
73 66
73 67
73 68
73 69
73 70
73 71
73 72
74 65
74 66
74 67
74 68
74 69
74 70
74 71
74 72
75 65
75 66
75 67
75 68
75 69
75 70
75 71
75 72
76 65
76 66
76 67
76 68
76 69
77 64
77 67
77 68
77 70
77 71
77 73
77 74
77 75
77 76
77 78
77 79
77 80
77 81
77 82
77 83
77 84
78 64
78 65
78 68
78 70
78 71
78 73
78 74
78 75
78 76
78 78
78 79
78 80
78 81
78 83
78 84
79 64
79 65
79 67
79 68
79 69
79 73
79 74
79 75
79 76
79 79
79 80
79 81
79 84
80 64
80 65
80 68
80 69
80 73
80 74
80 75
80 76
80 79
80 86
80 87
81 64
81 67
81 68
81 69
81 73
81 74
81 75
81 76
81 79
81 86
81 87
82 64
82 68
82 69
82 70
82 71
82 73
82 74
82 75
82 76
82 78
82 79
82 80
82 81
82 82
82 83
83 64
83 68
83 69
83 70
83 71
83 73
83 74
83 75
83 76
83 78
83 79
83 80
83 81
83 83
84 64
84 65
84 66
84 67
84 68
84 69
84 73
84 74
84 84
84 147
85 64
85 65
85 68
85 70
85 71
85 73
85 74
85 75
85 76
85 78
85 79
85 80
85 81
85 82
85 83
85 86
85 87
86 66
86 67
86 73
86 86
87 64
87 67
87 68
87 69
87 73
87 74
87 147
88 64
88 68
88 70
88 71
88 73
88 74
88 75
88 76
88 78
88 79
88 80
88 81
88 82
88 83
88 86
88 87
89 64
89 65
89 67
89 68
89 69
89 70
89 71
89 73
89 74
89 75
89 76
89 78
89 79
89 80
89 81
89 83
89 84
89 86
89 87
90 64
90 65
90 67
90 68
90 69
90 70
90 71
90 73
90 74
90 75
90 76
90 78
90 79
90 80
90 81
90 83
90 84
90 86
90 87
91 64
91 65
91 67
91 68
91 69
91 70
91 71
91 73
91 74
91 75
91 76
91 78
91 79
91 80
91 81
91 83
91 84
91 86
91 87
92 64
92 65
92 67
92 68
92 69
92 73
92 74
92 75
92 76
92 78
92 86
92 87
93 64
93 68
93 69
93 73
93 74
93 75
93 76
94 64
94 68
94 69
94 73
94 74
94 75
94 76
95 64
95 68
95 69
95 73
95 74
95 75
95 76
96 64
96 68
96 69
96 73
96 74
96 75
96 76
97 64
97 68
97 69
97 73
97 74
97 75
97 76
97 82
98 64
98 68
98 69
98 73
98 74
98 75
98 76
98 82
99 64
99 68
99 69
99 73
99 74
99 75
99 76
99 82
100 64
100 68
100 69
100 73
100 74
100 75
100 76
100 82
101 64
101 68
101 69
101 70
101 71
101 73
101 74
101 75
101 76
101 78
101 79
101 80
101 81
101 83
102 64
102 68
102 69
102 70
102 71
102 73
102 74
102 75
102 76
102 78
102 79
102 80
102 81
102 83
103 64
103 68
103 69
103 70
103 71
103 73
103 74
103 75
103 76
103 78
103 79
103 80
103 81
103 82
103 83
104 64
104 68
104 69
104 70
104 71
104 73
104 74
104 75
104 76
104 78
104 79
104 80
104 81
104 82
104 83
105 64
105 68
105 69
105 70
105 71
105 73
105 74
105 75
105 76
105 78
105 79
105 80
105 81
105 82
105 83
106 64
106 68
106 69
106 70
106 71
106 73
106 74
106 75
106 76
106 78
106 79
106 80
106 81
106 82
106 83
107 64
107 68
107 69
107 70
107 71
107 73
107 74
107 75
107 76
107 78
107 79
107 80
107 81
107 83
108 64
108 68
108 69
108 70
108 71
108 75
108 76
108 78
108 79
108 80
108 81
108 83
108 109
108 110
108 111
108 112
108 113
108 114
108 115
108 116
108 117
108 118
108 119
108 120
108 121
108 122
108 123
108 124
108 125
108 126
108 127
108 128
108 129
108 130
109 64
109 68
109 69
109 70
109 71
109 75
109 76
109 78
109 79
109 80
109 81
109 83
109 116
109 117
109 118
109 119
109 128
109 129
109 130
110 64
110 69
110 70
110 71
110 75
110 76
110 78
110 79
110 80
110 81
110 83
110 116
110 117
110 118
110 119
110 128
110 129
110 130
110 137
110 138
111 64
111 68
111 69
111 70
111 71
111 75
111 76
111 78
111 79
111 80
111 81
111 83
111 116
111 117
111 118
111 119
111 128
111 129
111 130
111 137
111 138
112 64
112 69
112 70
112 71
112 75
112 76
112 78
112 79
112 80
112 81
112 83
112 116
112 117
112 118
112 119
112 128
112 129
112 130
113 64
113 66
113 67
113 68
113 69
113 73
113 74
113 147
114 64
114 66
114 68
114 69
114 73
114 74
114 147
115 65
115 66
115 67
115 69
115 73
115 147
116 65
116 66
116 67
116 147
117 65
117 66
117 67
117 147
118 65
118 66
118 67
118 147
119 65
119 66
119 67
119 69
119 73
119 74
119 75
119 147
120 64
120 65
120 66
120 67
120 68
120 69
120 73
120 74
120 116
120 117
120 118
120 121
120 122
120 123
120 124
120 125
120 126
120 127
120 128
120 129
120 130
120 147
120 151
120 152
120 155
121 64
121 65
121 67
121 68
121 69
121 73
121 74
121 116
121 117
121 118
121 119
121 121
121 122
121 123
121 124
121 125
121 126
121 127
121 147
121 151
121 152
121 155
121 156
122 64
122 65
122 67
122 68
122 69
122 73
122 74
122 75
122 116
122 117
122 118
122 119
122 121
122 122
122 123
122 124
122 125
122 126
122 127
122 147
122 151
122 152
122 155
122 156
123 64
123 65
123 67
123 68
123 69
123 73
123 74
123 75
123 116
123 117
123 118
123 119
123 121
123 122
123 123
123 124
123 125
123 126
123 127
123 147
123 151
123 152
123 155
123 156
124 64
124 65
124 67
124 68
124 69
124 73
124 74
124 75
124 116
124 117
124 118
124 119
124 121
124 122
124 123
124 124
124 125
124 126
124 127
124 147
124 151
124 152
124 155
124 156
125 64
125 65
125 67
125 68
125 69
125 73
125 74
125 75
125 116
125 117
125 118
125 119
125 121
125 122
125 123
125 124
125 125
125 126
125 127
125 147
125 151
125 152
125 155
125 156
126 64
126 65
126 67
126 68
126 69
126 73
126 74
126 75
126 116
126 117
126 118
126 119
126 121
126 122
126 123
126 124
126 125
126 126
126 127
126 147
126 151
126 152
126 155
126 156
127 64
127 65
127 67
127 68
127 69
127 73
127 74
127 75
127 116
127 117
127 118
127 119
127 121
127 122
127 123
127 124
127 125
127 126
127 127
127 147
127 151
127 152
127 155
127 156
128 64
128 65
128 67
128 69
128 73
128 74
128 75
128 116
128 117
128 118
128 119
128 121
128 122
128 123
128 124
128 125
128 126
128 127
128 147
128 151
128 152
128 155
128 156
129 64
129 65
129 67
129 69
129 73
129 74
129 75
129 116
129 117
129 118
129 119
129 121
129 122
129 123
129 124
129 125
129 126
129 127
129 147
129 151
129 152
129 155
129 156
130 64
130 65
130 67
130 69
130 73
130 74
130 75
130 116
130 117
130 118
130 119
130 121
130 122
130 123
130 124
130 125
130 126
130 127
130 147
130 151
130 152
130 155
130 156
131 64
131 68
131 69
131 70
131 71
131 75
131 76
131 78
131 79
131 80
131 81
131 83
131 109
131 110
131 111
131 112
131 113
131 114
131 115
131 116
131 117
131 118
131 119
131 120
131 121
131 122
131 123
131 124
131 125
131 126
131 127
131 128
131 129
131 130
132 64
132 69
132 70
132 71
132 75
132 76
132 78
132 79
132 80
132 81
132 83
132 109
132 110
132 111
132 112
132 113
132 114
132 115
132 116
132 117
132 118
132 119
132 120
132 121
132 122
132 123
132 124
132 125
132 126
132 127
132 128
132 129
132 130
133 64
133 69
133 70
133 71
133 75
133 76
133 78
133 79
133 80
133 81
133 83
133 109
133 110
133 111
133 112
133 113
133 114
133 115
133 116
133 117
133 118
133 119
133 120
133 121
133 122
133 123
133 124
133 125
133 126
133 127
133 128
133 129
133 130
134 64
134 69
134 70
134 71
134 75
134 76
134 78
134 79
134 80
134 81
134 83
134 109
134 110
134 111
134 112
134 113
134 114
134 115
134 116
134 117
134 118
134 119
134 120
134 121
134 122
134 123
134 124
134 125
134 126
134 127
134 128
134 129
134 130
135 64
135 69
135 70
135 71
135 75
135 76
135 78
135 79
135 80
135 81
135 83
135 109
135 110
135 111
135 112
135 113
135 114
135 115
135 116
135 117
135 118
135 119
135 120
135 121
135 122
135 123
135 124
135 125
135 126
135 127
135 128
135 129
135 130
136 64
136 69
136 70
136 71
136 73
136 75
136 76
136 78
136 79
136 80
136 81
136 83
136 109
136 110
136 111
136 112
136 113
136 114
136 115
136 116
136 117
136 118
136 119
136 120
136 121
136 122
136 123
136 124
136 125
136 126
136 127
136 128
136 129
136 130
136 137
136 138
137 64
137 65
137 67
137 68
137 69
137 73
137 74
137 116
137 117
137 118
137 119
137 147
137 151
137 152
137 155
137 156
138 64
138 65
138 67
138 68
138 69
138 73
138 74
138 116
138 117
138 118
138 119
138 147
138 151
138 152
138 155
138 156
139 64
139 69
139 70
139 71
139 73
139 75
139 76
139 78
139 79
139 80
139 81
139 83
139 109
139 110
139 111
139 112
139 114
139 115
139 116
139 117
139 118
139 119
139 120
139 121
139 122
139 123
139 124
139 125
139 126
139 127
139 128
139 129
139 130
140 64
140 65
140 68
140 69
140 70
140 71
140 75
140 76
140 78
140 79
140 80
140 81
140 83
140 114
140 115
140 116
140 117
140 118
140 119
140 128
140 129
140 130
141 64
141 65
141 67
141 68
141 69
141 70
141 71
141 75
141 76
141 78
141 79
141 80
141 81
141 83
141 114
141 115
141 116
141 117
141 118
141 119
141 128
141 129
141 130
142 64
142 68
142 69
142 70
142 71
142 75
142 76
142 78
142 79
142 80
142 81
142 83
142 114
142 115
142 116
142 117
142 118
142 119
142 128
142 129
142 130
142 137
142 138
143 64
143 68
143 69
143 70
143 71
143 75
143 76
143 78
143 79
143 80
143 81
143 83
143 114
143 115
143 116
143 117
143 118
143 119
143 128
143 129
143 130
143 137
143 138
144 64
144 69
144 75
144 76
144 116
144 117
144 118
144 119
144 128
144 129
144 130
144 145
145 65
145 69
145 73
146 64
146 69
146 75
146 76
146 145
147 64
147 67
147 68
147 69
147 73
147 74
147 147
148 64
148 65
148 68
148 69
148 73
148 74
148 147
149 64
149 65
149 67
149 68
149 69
149 73
149 74
149 116
149 117
149 118
149 147
150 65
150 67
150 69
150 73
150 147
151 65
151 66
151 67
151 69
151 73
151 147
152 64
152 66
152 67
152 69
152 73
152 74
152 75
152 147
153 64
153 65
153 66
153 67
153 68
153 69
153 73
153 74
153 75
153 147
154 64
154 67
154 69
154 75
154 147
155 64
155 65
155 66
155 67
155 68
155 69
155 73
155 74
155 147
156 65
156 67
157 64
157 65
157 66
157 67
157 68
157 69
157 73
157 74
157 122
157 126
157 127
157 128
157 147
157 156
158 64
158 65
158 67
158 68
158 69
158 73
158 74
158 75
158 116
158 117
158 118
158 119
158 121
158 122
158 123
158 124
158 125
158 126
158 127
158 147
158 151
158 152
158 155
158 156
159 64
159 65
159 67
159 68
159 69
159 73
159 74
159 75
159 116
159 117
159 118
159 119
159 121
159 122
159 123
159 124
159 125
159 126
159 127
159 147
159 151
159 152
159 155
159 156
160 64
160 65
160 67
160 68
160 69
160 73
160 74
160 75
160 116
160 117
160 118
160 119
160 121
160 122
160 123
160 124
160 125
160 126
160 127
160 147
160 151
160 152
160 155
160 156
161 64
161 65
161 67
161 68
161 69
161 73
161 74
161 75
161 116
161 117
161 118
161 119
161 121
161 122
161 123
161 124
161 125
161 126
161 127
161 147
161 151
161 152
161 155
161 156
162 64
162 65
162 67
162 68
162 69
162 73
162 74
162 75
162 116
162 117
162 118
162 119
162 121
162 122
162 123
162 124
162 125
162 126
162 127
162 147
162 151
162 152
162 155
162 156
163 64
163 65
163 67
163 68
163 69
163 73
163 74
163 75
163 116
163 117
163 118
163 119
163 121
163 122
163 123
163 124
163 125
163 126
163 127
163 147
163 151
163 152
163 155
163 156
164 64
164 69
164 75
164 116
164 117
164 118
164 119
164 120
164 121
164 122
164 123
164 124
164 125
164 126
164 127
164 128
164 129
164 130
164 137
164 138
164 147
164 151
164 152
164 155
164 156
165 65
165 67
165 69
165 73
165 74
165 75
165 121
165 122
165 123
165 124
165 125
165 126
165 127
165 147
166 64
166 65
166 67
166 69
166 73
166 74
166 75
166 116
166 117
166 118
166 119
166 121
166 122
166 123
166 124
166 125
166 126
166 127
166 147
166 151
166 152
166 155
166 156
167 64
167 65
167 67
167 69
167 73
167 74
167 75
167 116
167 117
167 118
167 119
167 121
167 122
167 123
167 124
167 125
167 126
167 127
167 147
167 151
167 152
167 155
167 156
168 64
168 65
168 67
168 69
168 73
168 74
168 75
168 116
168 117
168 118
168 119
168 121
168 122
168 123
168 124
168 125
168 126
168 127
168 147
168 151
168 152
168 155
168 156
169 64
169 65
169 67
169 69
169 73
169 74
169 75
169 116
169 117
169 118
169 119
169 121
169 122
169 123
169 124
169 125
169 126
169 127
169 147
169 151
169 152
169 155
169 156
170 64
170 65
170 67
170 69
170 73
170 74
170 75
170 116
170 117
170 118
170 119
170 121
170 122
170 123
170 124
170 125
170 126
170 127
170 147
170 151
170 152
170 155
170 156
171 64
171 65
171 67
171 69
171 73
171 74
171 75
171 116
171 117
171 118
171 119
171 121
171 122
171 123
171 124
171 125
171 126
171 127
171 147
171 151
171 152
171 155
171 156
172 64
172 65
172 67
172 69
172 73
172 74
172 75
172 116
172 117
172 118
172 119
172 121
172 122
172 123
172 124
172 125
172 126
172 127
172 147
172 151
172 152
172 155
172 156
173 64
173 65
173 67
173 69
173 73
173 74
173 75
173 121
173 122
173 123
173 124
173 125
173 126
173 127
173 147
174 64
174 65
174 67
174 69
174 73
174 74
174 75
174 116
174 117
174 118
174 119
174 121
174 122
174 123
174 124
174 125
174 126
174 127
174 147
174 151
174 152
174 155
174 156
175 64
175 65
175 67
175 68
175 69
175 72
175 73
175 74
176 64
176 65
176 67
176 68
176 69
176 73
176 74
177 64
177 69
177 72
177 73
177 74
177 75
177 115
177 116
177 117
177 118
177 119
177 120
177 121
177 122
177 123
177 124
177 125
177 126
177 127
177 128
177 151
177 152
177 155
177 157
178 64
178 65
178 67
178 68
178 69
178 73
178 74
178 116
178 117
178 118
178 119
179 154
179 174
180 154
180 174
181 154
181 174
183 1
183 2
183 3
183 4
183 5
183 6
183 7
183 8
183 9
183 10
183 11
183 12
183 13
183 14
183 15
183 16
183 17
183 18
183 19
183 20
183 21
183 22
183 23
183 24
183 25
183 26
183 27
183 28
183 29
183 30
183 31
183 32
183 33
183 34
183 35
183 36
183 37
183 38
183 39
183 40
183 41
183 42
183 43
183 44
183 45
183 46
183 47
183 48
183 49
183 50
183 51
183 52
183 53
183 54
183 55
183 56
183 57
183 58
183 59
183 60
183 61
183 62
183 63


==> anc/instances/benchmark/edgeExpansionDnn/football.dat <==
115 613
1 2 1
1 5 1
1 10 1
1 17 1
1 24 1
1 34 1
1 36 1
1 42 1
1 66 1
1 91 1
1 94 1
1 105 1
2 26 1
2 28 1
2 34 1
2 38 1
2 46 1
2 58 1
2 90 1
2 102 1
2 104 1
2 106 1
2 110 1
3 4 1
3 7 1
3 14 1
3 15 1
3 16 1
3 48 1
3 61 1
3 65 1
3 73 1
3 75 1
3 101 1
3 107 1
4 6 1
4 12 1
4 27 1
4 41 1
4 53 1
4 59 1
4 73 1
4 75 1
4 82 1
4 85 1
4 103 1
5 6 1
5 10 1
5 17 1
5 24 1
5 29 1
5 42 1
5 70 1
5 94 1
5 105 1
5 109 1
6 11 1
6 12 1
6 53 1
6 75 1
6 82 1
6 85 1
6 91 1
6 98 1
6 99 1
6 108 1
7 8 1
7 33 1
7 40 1
7 48 1
7 56 1
7 59 1
7 61 1
7 65 1
7 86 1
7 101 1
7 107 1
8 9 1
8 22 1
8 23 1
8 41 1
8 69 1
8 74 1
8 78 1
8 79 1
8 83 1
8 109 1
8 112 1
9 10 1
9 22 1
9 23 1
9 42 1
9 52 1
9 69 1
9 78 1
9 79 1
9 91 1
9 112 1
10 17 1
10 23 1
10 24 1
10 42 1
10 65 1
10 94 1
10 105 1
10 109 1
11 12 1
11 61 1
11 73 1
11 75 1
11 82 1
11 85 1
11 99 1
11 103 1
11 108 1
12 25 1
12 29 1
12 51 1
12 70 1
12 91 1
12 98 1
12 105 1
13 14 1
13 15 1
13 18 1
13 19 1
13 27 1
13 35 1
13 37 1
13 39 1
13 44 1
13 86 1
14 16 1
14 33 1
14 40 1
14 46 1
14 61 1
14 65 1
14 101 1
14 107 1
14 111 1
15 16 1
15 27 1
15 39 1
15 44 1
15 55 1
15 72 1
15 86 1
15 100 1
16 33 1
16 40 1
16 48 1
16 61 1
16 69 1
16 93 1
16 101 1
16 107 1
16 115 1
17 18 1
17 24 1
17 39 1
17 42 1
17 68 1
17 82 1
17 94 1
17 105 1
18 21 1
18 28 1
18 59 1
18 63 1
18 66 1
18 88 1
18 96 1
18 97 1
18 114 1
19 20 1
19 32 1
19 35 1
19 37 1
19 39 1
19 43 1
19 55 1
19 62 1
19 72 1
19 100 1
20 30 1
20 31 1
20 34 1
20 36 1
20 37 1
20 45 1
20 56 1
20 80 1
20 95 1
20 102 1
21 22 1
21 37 1
21 63 1
21 66 1
21 71 1
21 76 1
21 77 1
21 88 1
21 97 1
21 114 1
22 23 1
22 33 1
22 47 1
22 52 1
22 69 1
22 78 1
22 109 1
22 112 1
23 24 1
23 48 1
23 52 1
23 69 1
23 78 1
23 79 1
23 109 1
24 42 1
24 79 1
24 91 1
24 94 1
24 105 1
24 112 1
25 26 1
25 29 1
25 51 1
25 67 1
25 70 1
25 85 1
25 88 1
25 91 1
25 111 1
26 34 1
26 38 1
26 46 1
26 54 1
26 90 1
26 104 1
26 106 1
26 107 1
26 110 1
27 28 1
27 35 1
27 39 1
27 43 1
27 44 1
27 62 1
27 86 1
28 57 1
28 63 1
28 64 1
28 66 1
28 71 1
28 77 1
28 96 1
28 97 1
29 39 1
29 51 1
29 70 1
29 79 1
29 91 1
29 114 1
30 31 1
30 36 1
30 43 1
30 56 1
30 80 1
30 81 1
30 83 1
30 92 1
30 95 1
30 102 1
31 36 1
31 45 1
31 51 1
31 56 1
31 80 1
31 83 1
31 95 1
31 102 1
31 110 1
32 33 1
32 35 1
32 44 1
32 55 1
32 56 1
32 62 1
32 72 1
32 80 1
32 86 1
32 100 1
33 40 1
33 48 1
33 50 1
33 65 1
33 101 1
33 107 1
34 38 1
34 46 1
34 90 1
34 104 1
34 106 1
34 110 1
35 36 1
35 43 1
35 55 1
35 62 1
35 72 1
35 95 1
35 100 1
36 45 1
36 56 1
36 80 1
36 93 1
36 95 1
36 102 1
37 38 1
37 44 1
37 59 1
37 60 1
38 46 1
38 81 1
38 90 1
38 96 1
38 104 1
38 106 1
38 110 1
39 40 1
39 44 1
39 55 1
39 72 1
39 86 1
40 48 1
40 55 1
40 61 1
40 83 1
40 101 1
40 107 1
41 42 1
41 52 1
41 53 1
41 73 1
41 75 1
41 82 1
41 99 1
41 103 1
41 108 1
42 68 1
42 94 1
42 105 1
43 44 1
43 58 1
43 64 1
44 62 1
44 71 1
44 80 1
44 86 1
45 46 1
45 49 1
45 58 1
45 67 1
45 76 1
45 87 1
45 92 1
45 113 1
46 63 1
46 90 1
46 104 1
46 106 1
46 110 1
47 48 1
47 50 1
47 54 1
47 68 1
47 74 1
47 84 1
47 89 1
47 111 1
47 112 1
47 115 1
48 61 1
48 62 1
48 65 1
48 101 1
49 50 1
49 54 1
49 58 1
49 67 1
49 76 1
49 87 1
49 92 1
49 93 1
49 97 1
49 99 1
50 54 1
50 68 1
50 74 1
50 84 1
50 85 1
50 89 1
50 111 1
50 115 1
51 52 1
51 69 1
51 70 1
51 79 1
51 91 1
52 69 1
52 78 1
52 79 1
52 102 1
52 109 1
52 112 1
53 54 1
53 73 1
53 75 1
53 85 1
53 99 1
53 103 1
53 113 1
54 68 1
54 74 1
54 84 1
54 87 1
54 89 1
54 111 1
54 115 1
55 56 1
55 62 1
55 72 1
55 100 1
56 80 1
56 90 1
56 95 1
56 102 1
57 58 1
57 63 1
57 66 1
57 71 1
57 77 1
57 88 1
57 96 1
57 97 1
57 107 1
58 76 1
58 87 1
58 92 1
58 93 1
58 113 1
59 60 1
59 64 1
59 89 1
59 98 1
59 102 1
59 115 1
60 61 1
60 64 1
60 67 1
60 77 1
60 98 1
60 114 1
61 65 1
61 72 1
61 107 1
62 63 1
62 72 1
62 93 1
62 100 1
63 71 1
63 77 1
63 88 1
63 96 1
63 106 1
64 65 1
64 66 1
64 98 1
64 110 1
64 113 1
65 101 1
65 107 1
65 112 1
66 67 1
66 71 1
66 88 1
66 97 1
66 114 1
67 76 1
67 77 1
67 87 1
67 92 1
67 93 1
67 113 1
68 69 1
68 74 1
68 84 1
68 89 1
68 105 1
68 111 1
68 115 1
69 79 1
69 109 1
69 112 1
70 71 1
70 84 1
70 89 1
70 91 1
70 92 1
70 96 1
71 77 1
71 96 1
71 104 1
71 114 1
72 73 1
72 100 1
73 75 1
73 82 1
73 103 1
73 105 1
73 108 1
74 75 1
74 78 1
74 84 1
74 89 1
74 111 1
74 115 1
75 83 1
75 85 1
75 103 1
76 77 1
76 87 1
76 93 1
76 108 1
76 113 1
77 96 1
77 97 1
77 114 1
78 79 1
78 83 1
78 99 1
78 109 1
78 112 1
79 109 1
79 112 1
80 81 1
80 95 1
80 102 1
80 110 1
81 83 1
81 86 1
81 87 1
81 92 1
81 94 1
81 95 1
81 106 1
81 111 1
82 83 1
82 84 1
82 85 1
82 99 1
82 108 1
83 94 1
83 95 1
83 101 1
84 85 1
84 89 1
84 111 1
84 115 1
85 99 1
85 108 1
86 100 1
87 88 1
87 92 1
87 93 1
87 98 1
88 96 1
88 97 1
88 105 1
88 114 1
89 90 1
89 108 1
89 111 1
89 115 1
90 100 1
90 104 1
90 106 1
90 110 1
92 93 1
92 94 1
92 113 1
93 107 1
93 113 1
94 105 1
95 102 1
96 114 1
97 113 1
97 114 1
98 99 1
98 113 1
99 103 1
99 108 1
100 101 1
101 103 1
103 104 1
103 108 1
104 106 1
104 110 1
105 115 1
106 110 1
109 112 1
111 115 1


==> anc/instances/benchmark/edgeExpansionDnn/game_thrones.dat <==
107 352
1 2 1
1 21 1
1 76 1
1 107 1
2 9 1
2 15 1
2 21 1
2 32 1
2 34 1
2 51 1
2 58 1
2 76 1
2 77 1
2 81 1
2 82 1
2 87 1
2 89 1
2 107 1
3 4 1
3 5 1
3 6 1
3 7 1
4 5 1
4 6 1
4 7 1
4 12 1
4 17 1
4 19 1
4 20 1
4 26 1
4 27 1
4 29 1
4 37 1
4 42 1
4 43 1
4 48 1
4 50 1
4 51 1
4 52 1
4 54 1
4 75 1
4 78 1
4 79 1
4 80 1
4 106 1
5 6 1
5 7 1
5 12 1
5 17 1
5 21 1
5 24 1
5 25 1
5 29 1
5 50 1
5 51 1
5 63 1
5 69 1
5 75 1
5 79 1
5 94 1
5 107 1
6 7 1
6 11 1
6 12 1
6 17 1
6 19 1
6 20 1
6 24 1
6 26 1
6 27 1
6 38 1
6 39 1
6 42 1
6 46 1
6 47 1
6 48 1
6 50 1
6 51 1
6 52 1
6 53 1
6 54 1
6 55 1
6 56 1
6 57 1
6 70 1
6 79 1
6 81 1
6 83 1
6 84 1
6 85 1
6 99 1
6 100 1
6 103 1
6 105 1
7 11 1
7 16 1
7 17 1
7 19 1
7 20 1
7 26 1
7 39 1
7 41 1
7 46 1
7 47 1
7 48 1
7 51 1
7 55 1
7 57 1
7 80 1
7 83 1
7 92 1
7 100 1
8 9 1
8 21 1
8 81 1
9 21 1
9 58 1
9 77 1
9 81 1
9 86 1
9 89 1
9 90 1
9 91 1
9 92 1
9 93 1
10 11 1
11 19 1
11 20 1
11 99 1
11 100 1
12 13 1
12 14 1
12 15 1
12 16 1
12 17 1
12 18 1
12 19 1
12 20 1
12 21 1
12 22 1
12 23 1
12 24 1
12 25 1
12 48 1
12 50 1
12 75 1
13 14 1
14 18 1
14 24 1
14 25 1
14 75 1
15 21 1
15 22 1
15 31 1
15 32 1
15 33 1
15 34 1
15 35 1
15 36 1
15 42 1
15 48 1
15 50 1
15 75 1
16 40 1
16 41 1
16 42 1
16 43 1
16 48 1
16 101 1
17 19 1
17 20 1
17 24 1
17 37 1
17 38 1
17 42 1
17 46 1
17 50 1
17 52 1
17 53 1
17 54 1
17 55 1
17 56 1
17 57 1
17 75 1
18 24 1
18 25 1
19 20 1
19 24 1
19 38 1
19 52 1
19 53 1
19 54 1
20 24 1
20 27 1
20 48 1
20 50 1
20 51 1
20 53 1
20 54 1
20 80 1
20 83 1
20 84 1
20 85 1
21 34 1
21 36 1
21 48 1
21 50 1
21 51 1
21 58 1
21 75 1
21 76 1
21 77 1
21 81 1
21 86 1
21 87 1
21 88 1
21 89 1
21 90 1
21 91 1
21 92 1
21 93 1
21 107 1
22 36 1
22 48 1
22 50 1
22 75 1
23 37 1
23 42 1
23 48 1
24 25 1
24 50 1
24 53 1
24 54 1
24 75 1
26 27 1
26 48 1
26 51 1
27 37 1
27 50 1
27 79 1
27 84 1
27 96 1
28 29 1
28 30 1
28 63 1
28 65 1
29 63 1
29 65 1
29 69 1
31 32 1
31 34 1
31 48 1
32 34 1
33 35 1
36 48 1
37 42 1
37 48 1
37 50 1
38 39 1
39 50 1
39 84 1
40 41 1
40 43 1
40 48 1
40 49 1
41 42 1
41 43 1
41 47 1
41 48 1
41 49 1
42 43 1
42 44 1
42 45 1
42 46 1
42 47 1
42 48 1
42 49 1
42 50 1
42 51 1
42 75 1
43 44 1
43 48 1
43 49 1
44 46 1
45 48 1
46 47 1
46 50 1
46 94 1
46 97 1
46 98 1
47 48 1
47 50 1
48 50 1
48 51 1
48 75 1
48 101 1
48 102 1
50 56 1
50 75 1
50 79 1
50 83 1
50 84 1
50 85 1
50 96 1
50 97 1
50 98 1
51 72 1
51 79 1
51 87 1
51 107 1
52 69 1
53 54 1
55 57 1
56 57 1
56 103 1
57 79 1
57 83 1
58 59 1
58 77 1
60 61 1
60 62 1
60 63 1
60 65 1
61 62 1
61 63 1
61 65 1
62 63 1
62 67 1
63 64 1
63 65 1
63 66 1
63 67 1
63 68 1
63 69 1
63 70 1
63 71 1
65 69 1
69 70 1
72 73 1
72 74 1
72 87 1
72 104 1
79 84 1
80 84 1
80 85 1
81 82 1
83 95 1
86 92 1
89 90 1
89 93 1
90 93 1
97 98 1


==> anc/instances/benchmark/edgeExpansionDnn/grevlex-10.dat <==
56 340
1 2 1
1 12 1
1 13 1
1 14 1
1 15 1
1 16 1
1 17 1
1 18 1
1 19 1
1 20 1
2 3 1
2 21 1
2 22 1
2 23 1
2 24 1
2 25 1
2 26 1
2 27 1
2 28 1
3 4 1
3 12 1
3 29 1
3 30 1
3 31 1
3 32 1
3 33 1
3 34 1
3 35 1
4 5 1
4 13 1
4 21 1
4 36 1
4 37 1
4 38 1
4 39 1
4 40 1
4 41 1
5 6 1
5 14 1
5 22 1
5 29 1
5 42 1
5 43 1
5 44 1
5 45 1
5 46 1
6 7 1
6 15 1
6 23 1
6 30 1
6 36 1
6 47 1
6 48 1
6 49 1
6 50 1
7 8 1
7 16 1
7 24 1
7 31 1
7 37 1
7 42 1
7 51 1
7 52 1
7 53 1
8 9 1
8 17 1
8 25 1
8 32 1
8 38 1
8 43 1
8 47 1
8 54 1
8 55 1
9 10 1
9 18 1
9 26 1
9 33 1
9 39 1
9 44 1
9 48 1
9 51 1
9 56 1
10 11 1
10 19 1
10 27 1
10 34 1
10 40 1
10 45 1
10 49 1
10 52 1
10 54 1
11 20 1
11 28 1
11 35 1
11 41 1
11 46 1
11 50 1
11 53 1
11 55 1
11 56 1
12 13 1
12 14 1
12 15 1
12 16 1
12 17 1
12 18 1
12 19 1
12 20 1
13 14 1
13 15 1
13 16 1
13 17 1
13 18 1
13 19 1
13 20 1
13 21 1
14 15 1
14 16 1
14 17 1
14 18 1
14 19 1
14 20 1
14 22 1
14 29 1
15 16 1
15 17 1
15 18 1
15 19 1
15 20 1
15 23 1
15 30 1
15 36 1
16 17 1
16 18 1
16 19 1
16 20 1
16 24 1
16 31 1
16 37 1
16 42 1
17 18 1
17 19 1
17 20 1
17 25 1
17 32 1
17 38 1
17 43 1
17 47 1
18 19 1
18 20 1
18 26 1
18 33 1
18 39 1
18 44 1
18 48 1
18 51 1
19 20 1
19 27 1
19 34 1
19 40 1
19 45 1
19 49 1
19 52 1
19 54 1
20 28 1
20 35 1
20 41 1
20 46 1
20 50 1
20 53 1
20 55 1
20 56 1
21 22 1
21 23 1
21 24 1
21 25 1
21 26 1
21 27 1
21 28 1
22 23 1
22 24 1
22 25 1
22 26 1
22 27 1
22 28 1
22 29 1
23 24 1
23 25 1
23 26 1
23 27 1
23 28 1
23 30 1
23 36 1
24 25 1
24 26 1
24 27 1
24 28 1
24 31 1
24 37 1
24 42 1
25 26 1
25 27 1
25 28 1
25 32 1
25 38 1
25 43 1
25 47 1
26 27 1
26 28 1
26 33 1
26 39 1
26 44 1
26 48 1
26 51 1
27 28 1
27 34 1
27 40 1
27 45 1
27 49 1
27 52 1
27 54 1
28 35 1
28 41 1
28 46 1
28 50 1
28 53 1
28 55 1
28 56 1
29 30 1
29 31 1
29 32 1
29 33 1
29 34 1
29 35 1
30 31 1
30 32 1
30 33 1
30 34 1
30 35 1
30 36 1
31 32 1
31 33 1
31 34 1
31 35 1
31 37 1
31 42 1
32 33 1
32 34 1
32 35 1
32 38 1
32 43 1
32 47 1
33 34 1
33 35 1
33 39 1
33 44 1
33 48 1
33 51 1
34 35 1
34 40 1
34 45 1
34 49 1
34 52 1
34 54 1
35 41 1
35 46 1
35 50 1
35 53 1
35 55 1
35 56 1
36 37 1
36 38 1
36 39 1
36 40 1
36 41 1
37 38 1
37 39 1
37 40 1
37 41 1
37 42 1
38 39 1
38 40 1
38 41 1
38 43 1
38 47 1
39 40 1
39 41 1
39 44 1
39 48 1
39 51 1
40 41 1
40 45 1
40 49 1
40 52 1
40 54 1
41 46 1
41 50 1
41 53 1
41 55 1
41 56 1
42 43 1
42 44 1
42 45 1
42 46 1
43 44 1
43 45 1
43 46 1
43 47 1
44 45 1
44 46 1
44 48 1
44 51 1
45 46 1
45 49 1
45 52 1
45 54 1
46 50 1
46 53 1
46 55 1
46 56 1
47 48 1
47 49 1
47 50 1
48 49 1
48 50 1
48 51 1
49 50 1
49 52 1
49 54 1
50 53 1
50 55 1
50 56 1
51 52 1
51 53 1
52 53 1
52 54 1
53 55 1
53 56 1
54 55 1
55 56 1


==> anc/instances/benchmark/edgeExpansionDnn/grevlex-11.dat <==
67 451
1 2 1
1 13 1
1 14 1
1 15 1
1 16 1
1 17 1
1 18 1
1 19 1
1 20 1
1 21 1
1 22 1
2 3 1
2 23 1
2 24 1
2 25 1
2 26 1
2 27 1
2 28 1
2 29 1
2 30 1
2 31 1
3 4 1
3 13 1
3 32 1
3 33 1
3 34 1
3 35 1
3 36 1
3 37 1
3 38 1
3 39 1
4 5 1
4 14 1
4 23 1
4 40 1
4 41 1
4 42 1
4 43 1
4 44 1
4 45 1
4 46 1
5 6 1
5 15 1
5 24 1
5 32 1
5 47 1
5 48 1
5 49 1
5 50 1
5 51 1
5 52 1
6 7 1
6 16 1
6 25 1
6 33 1
6 40 1
6 53 1
6 54 1
6 55 1
6 56 1
6 57 1
7 8 1
7 17 1
7 26 1
7 34 1
7 41 1
7 47 1
7 58 1
7 59 1
7 60 1
7 61 1
8 9 1
8 18 1
8 27 1
8 35 1
8 42 1
8 48 1
8 53 1
8 62 1
8 63 1
8 64 1
9 10 1
9 19 1
9 28 1
9 36 1
9 43 1
9 49 1
9 54 1
9 58 1
9 65 1
9 66 1
10 11 1
10 20 1
10 29 1
10 37 1
10 44 1
10 50 1
10 55 1
10 59 1
10 62 1
10 67 1
11 12 1
11 21 1
11 30 1
11 38 1
11 45 1
11 51 1
11 56 1
11 60 1
11 63 1
11 65 1
12 22 1
12 31 1
12 39 1
12 46 1
12 52 1
12 57 1
12 61 1
12 64 1
12 66 1
12 67 1
13 14 1
13 15 1
13 16 1
13 17 1
13 18 1
13 19 1
13 20 1
13 21 1
13 22 1
14 15 1
14 16 1
14 17 1
14 18 1
14 19 1
14 20 1
14 21 1
14 22 1
14 23 1
15 16 1
15 17 1
15 18 1
15 19 1
15 20 1
15 21 1
15 22 1
15 24 1
15 32 1
16 17 1
16 18 1
16 19 1
16 20 1
16 21 1
16 22 1
16 25 1
16 33 1
16 40 1
17 18 1
17 19 1
17 20 1
17 21 1
17 22 1
17 26 1
17 34 1
17 41 1
17 47 1
18 19 1
18 20 1
18 21 1
18 22 1
18 27 1
18 35 1
18 42 1
18 48 1
18 53 1
19 20 1
19 21 1
19 22 1
19 28 1
19 36 1
19 43 1
19 49 1
19 54 1
19 58 1
20 21 1
20 22 1
20 29 1
20 37 1
20 44 1
20 50 1
20 55 1
20 59 1
20 62 1
21 22 1
21 30 1
21 38 1
21 45 1
21 51 1
21 56 1
21 60 1
21 63 1
21 65 1
22 31 1
22 39 1
22 46 1
22 52 1
22 57 1
22 61 1
22 64 1
22 66 1
22 67 1
23 24 1
23 25 1
23 26 1
23 27 1
23 28 1
23 29 1
23 30 1
23 31 1
24 25 1
24 26 1
24 27 1
24 28 1
24 29 1
24 30 1
24 31 1
24 32 1
25 26 1
25 27 1
25 28 1
25 29 1
25 30 1
25 31 1
25 33 1
25 40 1
26 27 1
26 28 1
26 29 1
26 30 1
26 31 1
26 34 1
26 41 1
26 47 1
27 28 1
27 29 1
27 30 1
27 31 1
27 35 1
27 42 1
27 48 1
27 53 1
28 29 1
28 30 1
28 31 1
28 36 1
28 43 1
28 49 1
28 54 1
28 58 1
29 30 1
29 31 1
29 37 1
29 44 1
29 50 1
29 55 1
29 59 1
29 62 1
30 31 1
30 38 1
30 45 1
30 51 1
30 56 1
30 60 1
30 63 1
30 65 1
31 39 1
31 46 1
31 52 1
31 57 1
31 61 1
31 64 1
31 66 1
31 67 1
32 33 1
32 34 1
32 35 1
32 36 1
32 37 1
32 38 1
32 39 1
33 34 1
33 35 1
33 36 1
33 37 1
33 38 1
33 39 1
33 40 1
34 35 1
34 36 1
34 37 1
34 38 1
34 39 1
34 41 1
34 47 1
35 36 1
35 37 1
35 38 1
35 39 1
35 42 1
35 48 1
35 53 1
36 37 1
36 38 1
36 39 1
36 43 1
36 49 1
36 54 1
36 58 1
37 38 1
37 39 1
37 44 1
37 50 1
37 55 1
37 59 1
37 62 1
38 39 1
38 45 1
38 51 1
38 56 1
38 60 1
38 63 1
38 65 1
39 46 1
39 52 1
39 57 1
39 61 1
39 64 1
39 66 1
39 67 1
40 41 1
40 42 1
40 43 1
40 44 1
40 45 1
40 46 1
41 42 1
41 43 1
41 44 1
41 45 1
41 46 1
41 47 1
42 43 1
42 44 1
42 45 1
42 46 1
42 48 1
42 53 1
43 44 1
43 45 1
43 46 1
43 49 1
43 54 1
43 58 1
44 45 1
44 46 1
44 50 1
44 55 1
44 59 1
44 62 1
45 46 1
45 51 1
45 56 1
45 60 1
45 63 1
45 65 1
46 52 1
46 57 1
46 61 1
46 64 1
46 66 1
46 67 1
47 48 1
47 49 1
47 50 1
47 51 1
47 52 1
48 49 1
48 50 1
48 51 1
48 52 1
48 53 1
49 50 1
49 51 1
49 52 1
49 54 1
49 58 1
50 51 1
50 52 1
50 55 1
50 59 1
50 62 1
51 52 1
51 56 1
51 60 1
51 63 1
51 65 1
52 57 1
52 61 1
52 64 1
52 66 1
52 67 1
53 54 1
53 55 1
53 56 1
53 57 1
54 55 1
54 56 1
54 57 1
54 58 1
55 56 1
55 57 1
55 59 1
55 62 1
56 57 1
56 60 1
56 63 1
56 65 1
57 61 1
57 64 1
57 66 1
57 67 1
58 59 1
58 60 1
58 61 1
59 60 1
59 61 1
59 62 1
60 61 1
60 63 1
60 65 1
61 64 1
61 66 1
61 67 1
62 63 1
62 64 1
63 64 1
63 65 1
64 66 1
64 67 1
65 66 1
66 67 1


==> anc/instances/benchmark/edgeExpansionDnn/grevlex-12.dat <==
79 584
1 2 1
1 14 1
1 15 1
1 16 1
1 17 1
1 18 1
1 19 1
1 20 1
1 21 1
1 22 1
1 23 1
1 24 1
2 3 1
2 25 1
2 26 1
2 27 1
2 28 1
2 29 1
2 30 1
2 31 1
2 32 1
2 33 1
2 34 1
3 4 1
3 14 1
3 35 1
3 36 1
3 37 1
3 38 1
3 39 1
3 40 1
3 41 1
3 42 1
3 43 1
4 5 1
4 15 1
4 25 1
4 44 1
4 45 1
4 46 1
4 47 1
4 48 1
4 49 1
4 50 1
4 51 1
5 6 1
5 16 1
5 26 1
5 35 1
5 52 1
5 53 1
5 54 1
5 55 1
5 56 1
5 57 1
5 58 1
6 7 1
6 17 1
6 27 1
6 36 1
6 44 1
6 59 1
6 60 1
6 61 1
6 62 1
6 63 1
6 64 1
7 8 1
7 18 1
7 28 1
7 37 1
7 45 1
7 52 1
7 65 1
7 66 1
7 67 1
7 68 1
7 69 1
8 9 1
8 19 1
8 29 1
8 38 1
8 46 1
8 53 1
8 59 1
8 70 1
8 71 1
8 72 1
8 73 1
9 10 1
9 20 1
9 30 1
9 39 1
9 47 1
9 54 1
9 60 1
9 65 1
9 74 1
9 75 1
9 76 1
10 11 1
10 21 1
10 31 1
10 40 1
10 48 1
10 55 1
10 61 1
10 66 1
10 70 1
10 77 1
10 78 1
11 12 1
11 22 1
11 32 1
11 41 1
11 49 1
11 56 1
11 62 1
11 67 1
11 71 1
11 74 1
11 79 1
12 13 1
12 23 1
12 33 1
12 42 1
12 50 1
12 57 1
12 63 1
12 68 1
12 72 1
12 75 1
12 77 1
13 24 1
13 34 1
13 43 1
13 51 1
13 58 1
13 64 1
13 69 1
13 73 1
13 76 1
13 78 1
13 79 1
14 15 1
14 16 1
14 17 1
14 18 1
14 19 1
14 20 1
14 21 1
14 22 1
14 23 1
14 24 1
15 16 1
15 17 1
15 18 1
15 19 1
15 20 1
15 21 1
15 22 1
15 23 1
15 24 1
15 25 1
16 17 1
16 18 1
16 19 1
16 20 1
16 21 1
16 22 1
16 23 1
16 24 1
16 26 1
16 35 1
17 18 1
17 19 1
17 20 1
17 21 1
17 22 1
17 23 1
17 24 1
17 27 1
17 36 1
17 44 1
18 19 1
18 20 1
18 21 1
18 22 1
18 23 1
18 24 1
18 28 1
18 37 1
18 45 1
18 52 1
19 20 1
19 21 1
19 22 1
19 23 1
19 24 1
19 29 1
19 38 1
19 46 1
19 53 1
19 59 1
20 21 1
20 22 1
20 23 1
20 24 1
20 30 1
20 39 1
20 47 1
20 54 1
20 60 1
20 65 1
21 22 1
21 23 1
21 24 1
21 31 1
21 40 1
21 48 1
21 55 1
21 61 1
21 66 1
21 70 1
22 23 1
22 24 1
22 32 1
22 41 1
22 49 1
22 56 1
22 62 1
22 67 1
22 71 1
22 74 1
23 24 1
23 33 1
23 42 1
23 50 1
23 57 1
23 63 1
23 68 1
23 72 1
23 75 1
23 77 1
24 34 1
24 43 1
24 51 1
24 58 1
24 64 1
24 69 1
24 73 1
24 76 1
24 78 1
24 79 1
25 26 1
25 27 1
25 28 1
25 29 1
25 30 1
25 31 1
25 32 1
25 33 1
25 34 1
26 27 1
26 28 1
26 29 1
26 30 1
26 31 1
26 32 1
26 33 1
26 34 1
26 35 1
27 28 1
27 29 1
27 30 1
27 31 1
27 32 1
27 33 1
27 34 1
27 36 1
27 44 1
28 29 1
28 30 1
28 31 1
28 32 1
28 33 1
28 34 1
28 37 1
28 45 1
28 52 1
29 30 1
29 31 1
29 32 1
29 33 1
29 34 1
29 38 1
29 46 1
29 53 1
29 59 1
30 31 1
30 32 1
30 33 1
30 34 1
30 39 1
30 47 1
30 54 1
30 60 1
30 65 1
31 32 1
31 33 1
31 34 1
31 40 1
31 48 1
31 55 1
31 61 1
31 66 1
31 70 1
32 33 1
32 34 1
32 41 1
32 49 1
32 56 1
32 62 1
32 67 1
32 71 1
32 74 1
33 34 1
33 42 1
33 50 1
33 57 1
33 63 1
33 68 1
33 72 1
33 75 1
33 77 1
34 43 1
34 51 1
34 58 1
34 64 1
34 69 1
34 73 1
34 76 1
34 78 1
34 79 1
35 36 1
35 37 1
35 38 1
35 39 1
35 40 1
35 41 1
35 42 1
35 43 1
36 37 1
36 38 1
36 39 1
36 40 1
36 41 1
36 42 1
36 43 1
36 44 1
37 38 1
37 39 1
37 40 1
37 41 1
37 42 1
37 43 1
37 45 1
37 52 1
38 39 1
38 40 1
38 41 1
38 42 1
38 43 1
38 46 1
38 53 1
38 59 1
39 40 1
39 41 1
39 42 1
39 43 1
39 47 1
39 54 1
39 60 1
39 65 1
40 41 1
40 42 1
40 43 1
40 48 1
40 55 1
40 61 1
40 66 1
40 70 1
41 42 1
41 43 1
41 49 1
41 56 1
41 62 1
41 67 1
41 71 1
41 74 1
42 43 1
42 50 1
42 57 1
42 63 1
42 68 1
42 72 1
42 75 1
42 77 1
43 51 1
43 58 1
43 64 1
43 69 1
43 73 1
43 76 1
43 78 1
43 79 1
44 45 1
44 46 1
44 47 1
44 48 1
44 49 1
44 50 1
44 51 1
45 46 1
45 47 1
45 48 1
45 49 1
45 50 1
45 51 1
45 52 1
46 47 1
46 48 1
46 49 1
46 50 1
46 51 1
46 53 1
46 59 1
47 48 1
47 49 1
47 50 1
47 51 1
47 54 1
47 60 1
47 65 1
48 49 1
48 50 1
48 51 1
48 55 1
48 61 1
48 66 1
48 70 1
49 50 1
49 51 1
49 56 1
49 62 1
49 67 1
49 71 1
49 74 1
50 51 1
50 57 1
50 63 1
50 68 1
50 72 1
50 75 1
50 77 1
51 58 1
51 64 1
51 69 1
51 73 1
51 76 1
51 78 1
51 79 1
52 53 1
52 54 1
52 55 1
52 56 1
52 57 1
52 58 1
53 54 1
53 55 1
53 56 1
53 57 1
53 58 1
53 59 1
54 55 1
54 56 1
54 57 1
54 58 1
54 60 1
54 65 1
55 56 1
55 57 1
55 58 1
55 61 1
55 66 1
55 70 1
56 57 1
56 58 1
56 62 1
56 67 1
56 71 1
56 74 1
57 58 1
57 63 1
57 68 1
57 72 1
57 75 1
57 77 1
58 64 1
58 69 1
58 73 1
58 76 1
58 78 1
58 79 1
59 60 1
59 61 1
59 62 1
59 63 1
59 64 1
60 61 1
60 62 1
60 63 1
60 64 1
60 65 1
61 62 1
61 63 1
61 64 1
61 66 1
61 70 1
62 63 1
62 64 1
62 67 1
62 71 1
62 74 1
63 64 1
63 68 1
63 72 1
63 75 1
63 77 1
64 69 1
64 73 1
64 76 1
64 78 1
64 79 1
65 66 1
65 67 1
65 68 1
65 69 1
66 67 1
66 68 1
66 69 1
66 70 1
67 68 1
67 69 1
67 71 1
67 74 1
68 69 1
68 72 1
68 75 1
68 77 1
69 73 1
69 76 1
69 78 1
69 79 1
70 71 1
70 72 1
70 73 1
71 72 1
71 73 1
71 74 1
72 73 1
72 75 1
72 77 1
73 76 1
73 78 1
73 79 1
74 75 1
74 76 1
75 76 1
75 77 1
76 78 1
76 79 1
77 78 1
78 79 1


==> anc/instances/benchmark/edgeExpansionDnn/grevlex-13.dat <==
92 741
1 2 1
1 15 1
1 16 1
1 17 1
1 18 1
1 19 1
1 20 1
1 21 1
1 22 1
1 23 1
1 24 1
1 25 1
1 26 1
2 3 1
2 27 1
2 28 1
2 29 1
2 30 1
2 31 1
2 32 1
2 33 1
2 34 1
2 35 1
2 36 1
2 37 1
3 4 1
3 15 1
3 38 1
3 39 1
3 40 1
3 41 1
3 42 1
3 43 1
3 44 1
3 45 1
3 46 1
3 47 1
4 5 1
4 16 1
4 27 1
4 48 1
4 49 1
4 50 1
4 51 1
4 52 1
4 53 1
4 54 1
4 55 1
4 56 1
5 6 1
5 17 1
5 28 1
5 38 1
5 57 1
5 58 1
5 59 1
5 60 1
5 61 1
5 62 1
5 63 1
5 64 1
6 7 1
6 18 1
6 29 1
6 39 1
6 48 1
6 65 1
6 66 1
6 67 1
6 68 1
6 69 1
6 70 1
6 71 1
7 8 1
7 19 1
7 30 1
7 40 1
7 49 1
7 57 1
7 72 1
7 73 1
7 74 1
7 75 1
7 76 1
7 77 1
8 9 1
8 20 1
8 31 1
8 41 1
8 50 1
8 58 1
8 65 1
8 78 1
8 79 1
8 80 1
8 81 1
8 82 1
9 10 1
9 21 1
9 32 1
9 42 1
9 51 1
9 59 1
9 66 1
9 72 1
9 83 1
9 84 1
9 85 1
9 86 1
10 11 1
10 22 1
10 33 1
10 43 1
10 52 1
10 60 1
10 67 1
10 73 1
10 78 1
10 87 1
10 88 1
10 89 1
11 12 1
11 23 1
11 34 1
11 44 1
11 53 1
11 61 1
11 68 1
11 74 1
11 79 1
11 83 1
11 90 1
11 91 1
12 13 1
12 24 1
12 35 1
12 45 1
12 54 1
12 62 1
12 69 1
12 75 1
12 80 1
12 84 1
12 87 1
12 92 1
13 14 1
13 25 1
13 36 1
13 46 1
13 55 1
13 63 1
13 70 1
13 76 1
13 81 1
13 85 1
13 88 1
13 90 1
14 26 1
14 37 1
14 47 1
14 56 1
14 64 1
14 71 1
14 77 1
14 82 1
14 86 1
14 89 1
14 91 1
14 92 1
15 16 1
15 17 1
15 18 1
15 19 1
15 20 1
15 21 1
15 22 1
15 23 1
15 24 1
15 25 1
15 26 1
16 17 1
16 18 1
16 19 1
16 20 1
16 21 1
16 22 1
16 23 1
16 24 1
16 25 1
16 26 1
16 27 1
17 18 1
17 19 1
17 20 1
17 21 1
17 22 1
17 23 1
17 24 1
17 25 1
17 26 1
17 28 1
17 38 1
18 19 1
18 20 1
18 21 1
18 22 1
18 23 1
18 24 1
18 25 1
18 26 1
18 29 1
18 39 1
18 48 1
19 20 1
19 21 1
19 22 1
19 23 1
19 24 1
19 25 1
19 26 1
19 30 1
19 40 1
19 49 1
19 57 1
20 21 1
20 22 1
20 23 1
20 24 1
20 25 1
20 26 1
20 31 1
20 41 1
20 50 1
20 58 1
20 65 1
21 22 1
21 23 1
21 24 1
21 25 1
21 26 1
21 32 1
21 42 1
21 51 1
21 59 1
21 66 1
21 72 1
22 23 1
22 24 1
22 25 1
22 26 1
22 33 1
22 43 1
22 52 1
22 60 1
22 67 1
22 73 1
22 78 1
23 24 1
23 25 1
23 26 1
23 34 1
23 44 1
23 53 1
23 61 1
23 68 1
23 74 1
23 79 1
23 83 1
24 25 1
24 26 1
24 35 1
24 45 1
24 54 1
24 62 1
24 69 1
24 75 1
24 80 1
24 84 1
24 87 1
25 26 1
25 36 1
25 46 1
25 55 1
25 63 1
25 70 1
25 76 1
25 81 1
25 85 1
25 88 1
25 90 1
26 37 1
26 47 1
26 56 1
26 64 1
26 71 1
26 77 1
26 82 1
26 86 1
26 89 1
26 91 1
26 92 1
27 28 1
27 29 1
27 30 1
27 31 1
27 32 1
27 33 1
27 34 1
27 35 1
27 36 1
27 37 1
28 29 1
28 30 1
28 31 1
28 32 1
28 33 1
28 34 1
28 35 1
28 36 1
28 37 1
28 38 1
29 30 1
29 31 1
29 32 1
29 33 1
29 34 1
29 35 1
29 36 1
29 37 1
29 39 1
29 48 1
30 31 1
30 32 1
30 33 1
30 34 1
30 35 1
30 36 1
30 37 1
30 40 1
30 49 1
30 57 1
31 32 1
31 33 1
31 34 1
31 35 1
31 36 1
31 37 1
31 41 1
31 50 1
31 58 1
31 65 1
32 33 1
32 34 1
32 35 1
32 36 1
32 37 1
32 42 1
32 51 1
32 59 1
32 66 1
32 72 1
33 34 1
33 35 1
33 36 1
33 37 1
33 43 1
33 52 1
33 60 1
33 67 1
33 73 1
33 78 1
34 35 1
34 36 1
34 37 1
34 44 1
34 53 1
34 61 1
34 68 1
34 74 1
34 79 1
34 83 1
35 36 1
35 37 1
35 45 1
35 54 1
35 62 1
35 69 1
35 75 1
35 80 1
35 84 1
35 87 1
36 37 1
36 46 1
36 55 1
36 63 1
36 70 1
36 76 1
36 81 1
36 85 1
36 88 1
36 90 1
37 47 1
37 56 1
37 64 1
37 71 1
37 77 1
37 82 1
37 86 1
37 89 1
37 91 1
37 92 1
38 39 1
38 40 1
38 41 1
38 42 1
38 43 1
38 44 1
38 45 1
38 46 1
38 47 1
39 40 1
39 41 1
39 42 1
39 43 1
39 44 1
39 45 1
39 46 1
39 47 1
39 48 1
40 41 1
40 42 1
40 43 1
40 44 1
40 45 1
40 46 1
40 47 1
40 49 1
40 57 1
41 42 1
41 43 1
41 44 1
41 45 1
41 46 1
41 47 1
41 50 1
41 58 1
41 65 1
42 43 1
42 44 1
42 45 1
42 46 1
42 47 1
42 51 1
42 59 1
42 66 1
42 72 1
43 44 1
43 45 1
43 46 1
43 47 1
43 52 1
43 60 1
43 67 1
43 73 1
43 78 1
44 45 1
44 46 1
44 47 1
44 53 1
44 61 1
44 68 1
44 74 1
44 79 1
44 83 1
45 46 1
45 47 1
45 54 1
45 62 1
45 69 1
45 75 1
45 80 1
45 84 1
45 87 1
46 47 1
46 55 1
46 63 1
46 70 1
46 76 1
46 81 1
46 85 1
46 88 1
46 90 1
47 56 1
47 64 1
47 71 1
47 77 1
47 82 1
47 86 1
47 89 1
47 91 1
47 92 1
48 49 1
48 50 1
48 51 1
48 52 1
48 53 1
48 54 1
48 55 1
48 56 1
49 50 1
49 51 1
49 52 1
49 53 1
49 54 1
49 55 1
49 56 1
49 57 1
50 51 1
50 52 1
50 53 1
50 54 1
50 55 1
50 56 1
50 58 1
50 65 1
51 52 1
51 53 1
51 54 1
51 55 1
51 56 1
51 59 1
51 66 1
51 72 1
52 53 1
52 54 1
52 55 1
52 56 1
52 60 1
52 67 1
52 73 1
52 78 1
53 54 1
53 55 1
53 56 1
53 61 1
53 68 1
53 74 1
53 79 1
53 83 1
54 55 1
54 56 1
54 62 1
54 69 1
54 75 1
54 80 1
54 84 1
54 87 1
55 56 1
55 63 1
55 70 1
55 76 1
55 81 1
55 85 1
55 88 1
55 90 1
56 64 1
56 71 1
56 77 1
56 82 1
56 86 1
56 89 1
56 91 1
56 92 1
57 58 1
57 59 1
57 60 1
57 61 1
57 62 1
57 63 1
57 64 1
58 59 1
58 60 1
58 61 1
58 62 1
58 63 1
58 64 1
58 65 1
59 60 1
59 61 1
59 62 1
59 63 1
59 64 1
59 66 1
59 72 1
60 61 1
60 62 1
60 63 1
60 64 1
60 67 1
60 73 1
60 78 1
61 62 1
61 63 1
61 64 1
61 68 1
61 74 1
61 79 1
61 83 1
62 63 1
62 64 1
62 69 1
62 75 1
62 80 1
62 84 1
62 87 1
63 64 1
63 70 1
63 76 1
63 81 1
63 85 1
63 88 1
63 90 1
64 71 1
64 77 1
64 82 1
64 86 1
64 89 1
64 91 1
64 92 1
65 66 1
65 67 1
65 68 1
65 69 1
65 70 1
65 71 1
66 67 1
66 68 1
66 69 1
66 70 1
66 71 1
66 72 1
67 68 1
67 69 1
67 70 1
67 71 1
67 73 1
67 78 1
68 69 1
68 70 1
68 71 1
68 74 1
68 79 1
68 83 1
69 70 1
69 71 1
69 75 1
69 80 1
69 84 1
69 87 1
70 71 1
70 76 1
70 81 1
70 85 1
70 88 1
70 90 1
71 77 1
71 82 1
71 86 1
71 89 1
71 91 1
71 92 1
72 73 1
72 74 1
72 75 1
72 76 1
72 77 1
73 74 1
73 75 1
73 76 1
73 77 1
73 78 1
74 75 1
74 76 1
74 77 1
74 79 1
74 83 1
75 76 1
75 77 1
75 80 1
75 84 1
75 87 1
76 77 1
76 81 1
76 85 1
76 88 1
76 90 1
77 82 1
77 86 1
77 89 1
77 91 1
77 92 1
78 79 1
78 80 1
78 81 1
78 82 1
79 80 1
79 81 1
79 82 1
79 83 1
80 81 1
80 82 1
80 84 1
80 87 1
81 82 1
81 85 1
81 88 1
81 90 1
82 86 1
82 89 1
82 91 1
82 92 1
83 84 1
83 85 1
83 86 1
84 85 1
84 86 1
84 87 1
85 86 1
85 88 1
85 90 1
86 89 1
86 91 1
86 92 1
87 88 1
87 89 1
88 89 1
88 90 1
89 91 1
89 92 1
90 91 1
91 92 1


==> anc/instances/benchmark/edgeExpansionDnn/grevlex-14.dat <==
106 924
1 2 1
1 16 1
1 17 1
1 18 1
1 19 1
1 20 1
1 21 1
1 22 1
1 23 1
1 24 1
1 25 1
1 26 1
1 27 1
1 28 1
2 3 1
2 29 1
2 30 1
2 31 1
2 32 1
2 33 1
2 34 1
2 35 1
2 36 1
2 37 1
2 38 1
2 39 1
2 40 1
3 4 1
3 16 1
3 41 1
3 42 1
3 43 1
3 44 1
3 45 1
3 46 1
3 47 1
3 48 1
3 49 1
3 50 1
3 51 1
4 5 1
4 17 1
4 29 1
4 52 1
4 53 1
4 54 1
4 55 1
4 56 1
4 57 1
4 58 1
4 59 1
4 60 1
4 61 1
5 6 1
5 18 1
5 30 1
5 41 1
5 62 1
5 63 1
5 64 1
5 65 1
5 66 1
5 67 1
5 68 1
5 69 1
5 70 1
6 7 1
6 19 1
6 31 1
6 42 1
6 52 1
6 71 1
6 72 1
6 73 1
6 74 1
6 75 1
6 76 1
6 77 1
6 78 1
7 8 1
7 20 1
7 32 1
7 43 1
7 53 1
7 62 1
7 79 1
7 80 1
7 81 1
7 82 1
7 83 1
7 84 1
7 85 1
8 9 1
8 21 1
8 33 1
8 44 1
8 54 1
8 63 1
8 71 1
8 86 1
8 87 1
8 88 1
8 89 1
8 90 1
8 91 1
9 10 1
9 22 1
9 34 1
9 45 1
9 55 1
9 64 1
9 72 1
9 79 1
9 92 1
9 93 1
9 94 1
9 95 1
9 96 1
10 11 1
10 23 1
10 35 1
10 46 1
10 56 1
10 65 1
10 73 1
10 80 1
10 86 1
10 97 1
10 98 1
10 99 1
10 100 1
11 12 1
11 24 1
11 36 1
11 47 1
11 57 1
11 66 1
11 74 1
11 81 1
11 87 1
11 92 1
11 101 1
11 102 1
11 103 1
12 13 1
12 25 1
12 37 1
12 48 1
12 58 1
12 67 1
12 75 1
12 82 1
12 88 1
12 93 1
12 97 1
12 104 1
12 105 1
13 14 1
13 26 1
13 38 1
13 49 1
13 59 1
13 68 1
13 76 1
13 83 1
13 89 1
13 94 1
13 98 1
13 101 1
13 106 1
14 15 1
14 27 1
14 39 1
14 50 1
14 60 1
14 69 1
14 77 1
14 84 1
14 90 1
14 95 1
14 99 1
14 102 1
14 104 1
15 28 1
15 40 1
15 51 1
15 61 1
15 70 1
15 78 1
15 85 1
15 91 1
15 96 1
15 100 1
15 103 1
15 105 1
15 106 1
16 17 1
16 18 1
16 19 1
16 20 1
16 21 1
16 22 1
16 23 1
16 24 1
16 25 1
16 26 1
16 27 1
16 28 1
17 18 1
17 19 1
17 20 1
17 21 1
17 22 1
17 23 1
17 24 1
17 25 1
17 26 1
17 27 1
17 28 1
17 29 1
18 19 1
18 20 1
18 21 1
18 22 1
18 23 1
18 24 1
18 25 1
18 26 1
18 27 1
18 28 1
18 30 1
18 41 1
19 20 1
19 21 1
19 22 1
19 23 1
19 24 1
19 25 1
19 26 1
19 27 1
19 28 1
19 31 1
19 42 1
19 52 1
20 21 1
20 22 1
20 23 1
20 24 1
20 25 1
20 26 1
20 27 1
20 28 1
20 32 1
20 43 1
20 53 1
20 62 1
21 22 1
21 23 1
21 24 1
21 25 1
21 26 1
21 27 1
21 28 1
21 33 1
21 44 1
21 54 1
21 63 1
21 71 1
22 23 1
22 24 1
22 25 1
22 26 1
22 27 1
22 28 1
22 34 1
22 45 1
22 55 1
22 64 1
22 72 1
22 79 1
23 24 1
23 25 1
23 26 1
23 27 1
23 28 1
23 35 1
23 46 1
23 56 1
23 65 1
23 73 1
23 80 1
23 86 1
24 25 1
24 26 1
24 27 1
24 28 1
24 36 1
24 47 1
24 57 1
24 66 1
24 74 1
24 81 1
24 87 1
24 92 1
25 26 1
25 27 1
25 28 1
25 37 1
25 48 1
25 58 1
25 67 1
25 75 1
25 82 1
25 88 1
25 93 1
25 97 1
26 27 1
26 28 1
26 38 1
26 49 1
26 59 1
26 68 1
26 76 1
26 83 1
26 89 1
26 94 1
26 98 1
26 101 1
27 28 1
27 39 1
27 50 1
27 60 1
27 69 1
27 77 1
27 84 1
27 90 1
27 95 1
27 99 1
27 102 1
27 104 1
28 40 1
28 51 1
28 61 1
28 70 1
28 78 1
28 85 1
28 91 1
28 96 1
28 100 1
28 103 1
28 105 1
28 106 1
29 30 1
29 31 1
29 32 1
29 33 1
29 34 1
29 35 1
29 36 1
29 37 1
29 38 1
29 39 1
29 40 1
30 31 1
30 32 1
30 33 1
30 34 1
30 35 1
30 36 1
30 37 1
30 38 1
30 39 1
30 40 1
30 41 1
31 32 1
31 33 1
31 34 1
31 35 1
31 36 1
31 37 1
31 38 1
31 39 1
31 40 1
31 42 1
31 52 1
32 33 1
32 34 1
32 35 1
32 36 1
32 37 1
32 38 1
32 39 1
32 40 1
32 43 1
32 53 1
32 62 1
33 34 1
33 35 1
33 36 1
33 37 1
33 38 1
33 39 1
33 40 1
33 44 1
33 54 1
33 63 1
33 71 1
34 35 1
34 36 1
34 37 1
34 38 1
34 39 1
34 40 1
34 45 1
34 55 1
34 64 1
34 72 1
34 79 1
35 36 1
35 37 1
35 38 1
35 39 1
35 40 1
35 46 1
35 56 1
35 65 1
35 73 1
35 80 1
35 86 1
36 37 1
36 38 1
36 39 1
36 40 1
36 47 1
36 57 1
36 66 1
36 74 1
36 81 1
36 87 1
36 92 1
37 38 1
37 39 1
37 40 1
37 48 1
37 58 1
37 67 1
37 75 1
37 82 1
37 88 1
37 93 1
37 97 1
38 39 1
38 40 1
38 49 1
38 59 1
38 68 1
38 76 1
38 83 1
38 89 1
38 94 1
38 98 1
38 101 1
39 40 1
39 50 1
39 60 1
39 69 1
39 77 1
39 84 1
39 90 1
39 95 1
39 99 1
39 102 1
39 104 1
40 51 1
40 61 1
40 70 1
40 78 1
40 85 1
40 91 1
40 96 1
40 100 1
40 103 1
40 105 1
40 106 1
41 42 1
41 43 1
41 44 1
41 45 1
41 46 1
41 47 1
41 48 1
41 49 1
41 50 1
41 51 1
42 43 1
42 44 1
42 45 1
42 46 1
42 47 1
42 48 1
42 49 1
42 50 1
42 51 1
42 52 1
43 44 1
43 45 1
43 46 1
43 47 1
43 48 1
43 49 1
43 50 1
43 51 1
43 53 1
43 62 1
44 45 1
44 46 1
44 47 1
44 48 1
44 49 1
44 50 1
44 51 1
44 54 1
44 63 1
44 71 1
45 46 1
45 47 1
45 48 1
45 49 1
45 50 1
45 51 1
45 55 1
45 64 1
45 72 1
45 79 1
46 47 1
46 48 1
46 49 1
46 50 1
46 51 1
46 56 1
46 65 1
46 73 1
46 80 1
46 86 1
47 48 1
47 49 1
47 50 1
47 51 1
47 57 1
47 66 1
47 74 1
47 81 1
47 87 1
47 92 1
48 49 1
48 50 1
48 51 1
48 58 1
48 67 1
48 75 1
48 82 1
48 88 1
48 93 1
48 97 1
49 50 1
49 51 1
49 59 1
49 68 1
49 76 1
49 83 1
49 89 1
49 94 1
49 98 1
49 101 1
50 51 1
50 60 1
50 69 1
50 77 1
50 84 1
50 90 1
50 95 1
50 99 1
50 102 1
50 104 1
51 61 1
51 70 1
51 78 1
51 85 1
51 91 1
51 96 1
51 100 1
51 103 1
51 105 1
51 106 1
52 53 1
52 54 1
52 55 1
52 56 1
52 57 1
52 58 1
52 59 1
52 60 1
52 61 1
53 54 1
53 55 1
53 56 1
53 57 1
53 58 1
53 59 1
53 60 1
53 61 1
53 62 1
54 55 1
54 56 1
54 57 1
54 58 1
54 59 1
54 60 1
54 61 1
54 63 1
54 71 1
55 56 1
55 57 1
55 58 1
55 59 1
55 60 1
55 61 1
55 64 1
55 72 1
55 79 1
56 57 1
56 58 1
56 59 1
56 60 1
56 61 1
56 65 1
56 73 1
56 80 1
56 86 1
57 58 1
57 59 1
57 60 1
57 61 1
57 66 1
57 74 1
57 81 1
57 87 1
57 92 1
58 59 1
58 60 1
58 61 1
58 67 1
58 75 1
58 82 1
58 88 1
58 93 1
58 97 1
59 60 1
59 61 1
59 68 1
59 76 1
59 83 1
59 89 1
59 94 1
59 98 1
59 101 1
60 61 1
60 69 1
60 77 1
60 84 1
60 90 1
60 95 1
60 99 1
60 102 1
60 104 1
61 70 1
61 78 1
61 85 1
61 91 1
61 96 1
61 100 1
61 103 1
61 105 1
61 106 1
62 63 1
62 64 1
62 65 1
62 66 1
62 67 1
62 68 1
62 69 1
62 70 1
63 64 1
63 65 1
63 66 1
63 67 1
63 68 1
63 69 1
63 70 1
63 71 1
64 65 1
64 66 1
64 67 1
64 68 1
64 69 1
64 70 1
64 72 1
64 79 1
65 66 1
65 67 1
65 68 1
65 69 1
65 70 1
65 73 1
65 80 1
65 86 1
66 67 1
66 68 1
66 69 1
66 70 1
66 74 1
66 81 1
66 87 1
66 92 1
67 68 1
67 69 1
67 70 1
67 75 1
67 82 1
67 88 1
67 93 1
67 97 1
68 69 1
68 70 1
68 76 1
68 83 1
68 89 1
68 94 1
68 98 1
68 101 1
69 70 1
69 77 1
69 84 1
69 90 1
69 95 1
69 99 1
69 102 1
69 104 1
70 78 1
70 85 1
70 91 1
70 96 1
70 100 1
70 103 1
70 105 1
70 106 1
71 72 1
71 73 1
71 74 1
71 75 1
71 76 1
71 77 1
71 78 1
72 73 1
72 74 1
72 75 1
72 76 1
72 77 1
72 78 1
72 79 1
73 74 1
73 75 1
73 76 1
73 77 1
73 78 1
73 80 1
73 86 1
74 75 1
74 76 1
74 77 1
74 78 1
74 81 1
74 87 1
74 92 1
75 76 1
75 77 1
75 78 1
75 82 1
75 88 1
75 93 1
75 97 1
76 77 1
76 78 1
76 83 1
76 89 1
76 94 1
76 98 1
76 101 1
77 78 1
77 84 1
77 90 1
77 95 1
77 99 1
77 102 1
77 104 1
78 85 1
78 91 1
78 96 1
78 100 1
78 103 1
78 105 1
78 106 1
79 80 1
79 81 1
79 82 1
79 83 1
79 84 1
79 85 1
80 81 1
80 82 1
80 83 1
80 84 1
80 85 1
80 86 1
81 82 1
81 83 1
81 84 1
81 85 1
81 87 1
81 92 1
82 83 1
82 84 1
82 85 1
82 88 1
82 93 1
82 97 1
83 84 1
83 85 1
83 89 1
83 94 1
83 98 1
83 101 1
84 85 1
84 90 1
84 95 1
84 99 1
84 102 1
84 104 1
85 91 1
85 96 1
85 100 1
85 103 1
85 105 1
85 106 1
86 87 1
86 88 1
86 89 1
86 90 1
86 91 1
87 88 1
87 89 1
87 90 1
87 91 1
87 92 1
88 89 1
88 90 1
88 91 1
88 93 1
88 97 1
89 90 1
89 91 1
89 94 1
89 98 1
89 101 1
90 91 1
90 95 1
90 99 1
90 102 1
90 104 1
91 96 1
91 100 1
91 103 1
91 105 1
91 106 1
92 93 1
92 94 1
92 95 1
92 96 1
93 94 1
93 95 1
93 96 1
93 97 1
94 95 1
94 96 1
94 98 1
94 101 1
95 96 1
95 99 1
95 102 1
95 104 1
96 100 1
96 103 1
96 105 1
96 106 1
97 98 1
97 99 1
97 100 1
98 99 1
98 100 1
98 101 1
99 100 1
99 102 1
99 104 1
100 103 1
100 105 1
100 106 1
101 102 1
101 103 1
102 103 1
102 104 1
103 105 1
103 106 1
104 105 1
105 106 1


==> anc/instances/benchmark/edgeExpansionDnn/grevlex-8.dat <==
37 176
1 2 1
1 10 1
1 11 1
1 12 1
1 13 1
1 14 1
1 15 1
1 16 1
2 3 1
2 17 1
2 18 1
2 19 1
2 20 1
2 21 1
2 22 1
3 4 1
3 10 1
3 23 1
3 24 1
3 25 1
3 26 1
3 27 1
4 5 1
4 11 1
4 17 1
4 28 1
4 29 1
4 30 1
4 31 1
5 6 1
5 12 1
5 18 1
5 23 1
5 32 1
5 33 1
5 34 1
6 7 1
6 13 1
6 19 1
6 24 1
6 28 1
6 35 1
6 36 1
7 8 1
7 14 1
7 20 1
7 25 1
7 29 1
7 32 1
7 37 1
8 9 1
8 15 1
8 21 1
8 26 1
8 30 1
8 33 1
8 35 1
9 16 1
9 22 1
9 27 1
9 31 1
9 34 1
9 36 1
9 37 1
10 11 1
10 12 1
10 13 1
10 14 1
10 15 1
10 16 1
11 12 1
11 13 1
11 14 1
11 15 1
11 16 1
11 17 1
12 13 1
12 14 1
12 15 1
12 16 1
12 18 1
12 23 1
13 14 1
13 15 1
13 16 1
13 19 1
13 24 1
13 28 1
14 15 1
14 16 1
14 20 1
14 25 1
14 29 1
14 32 1
15 16 1
15 21 1
15 26 1
15 30 1
15 33 1
15 35 1
16 22 1
16 27 1
16 31 1
16 34 1
16 36 1
16 37 1
17 18 1
17 19 1
17 20 1
17 21 1
17 22 1
18 19 1
18 20 1
18 21 1
18 22 1
18 23 1
19 20 1
19 21 1
19 22 1
19 24 1
19 28 1
20 21 1
20 22 1
20 25 1
20 29 1
20 32 1
21 22 1
21 26 1
21 30 1
21 33 1
21 35 1
22 27 1
22 31 1
22 34 1
22 36 1
22 37 1
23 24 1
23 25 1
23 26 1
23 27 1
24 25 1
24 26 1
24 27 1
24 28 1
25 26 1
25 27 1
25 29 1
25 32 1
26 27 1
26 30 1
26 33 1
26 35 1
27 31 1
27 34 1
27 36 1
27 37 1
28 29 1
28 30 1
28 31 1
29 30 1
29 31 1
29 32 1
30 31 1
30 33 1
30 35 1
31 34 1
31 36 1
31 37 1
32 33 1
32 34 1
33 34 1
33 35 1
34 36 1
34 37 1
35 36 1
36 37 1


==> anc/instances/benchmark/edgeExpansionDnn/grevlex-9.dat <==
46 249
1 2 1
1 11 1
1 12 1
1 13 1
1 14 1
1 15 1
1 16 1
1 17 1
1 18 1
2 3 1
2 19 1
2 20 1
2 21 1
2 22 1
2 23 1
2 24 1
2 25 1
3 4 1
3 11 1
3 26 1
3 27 1
3 28 1
3 29 1
3 30 1
3 31 1
4 5 1
4 12 1
4 19 1
4 32 1
4 33 1
4 34 1
4 35 1
4 36 1
5 6 1
5 13 1
5 20 1
5 26 1
5 37 1
5 38 1
5 39 1
5 40 1
6 7 1
6 14 1
6 21 1
6 27 1
6 32 1
6 41 1
6 42 1
6 43 1
7 8 1
7 15 1
7 22 1
7 28 1
7 33 1
7 37 1
7 44 1
7 45 1
8 9 1
8 16 1
8 23 1
8 29 1
8 34 1
8 38 1
8 41 1
8 46 1
9 10 1
9 17 1
9 24 1
9 30 1
9 35 1
9 39 1
9 42 1
9 44 1
10 18 1
10 25 1
10 31 1
10 36 1
10 40 1
10 43 1
10 45 1
10 46 1
11 12 1
11 13 1
11 14 1
11 15 1
11 16 1
11 17 1
11 18 1
12 13 1
12 14 1
12 15 1
12 16 1
12 17 1
12 18 1
12 19 1
13 14 1
13 15 1
13 16 1
13 17 1
13 18 1
13 20 1
13 26 1
14 15 1
14 16 1
14 17 1
14 18 1
14 21 1
14 27 1
14 32 1
15 16 1
15 17 1
15 18 1
15 22 1
15 28 1
15 33 1
15 37 1
16 17 1
16 18 1
16 23 1
16 29 1
16 34 1
16 38 1
16 41 1
17 18 1
17 24 1
17 30 1
17 35 1
17 39 1
17 42 1
17 44 1
18 25 1
18 31 1
18 36 1
18 40 1
18 43 1
18 45 1
18 46 1
19 20 1
19 21 1
19 22 1
19 23 1
19 24 1
19 25 1
20 21 1
20 22 1
20 23 1
20 24 1
20 25 1
20 26 1
21 22 1
21 23 1
21 24 1
21 25 1
21 27 1
21 32 1
22 23 1
22 24 1
22 25 1
22 28 1
22 33 1
22 37 1
23 24 1
23 25 1
23 29 1
23 34 1
23 38 1
23 41 1
24 25 1
24 30 1
24 35 1
24 39 1
24 42 1
24 44 1
25 31 1
25 36 1
25 40 1
25 43 1
25 45 1
25 46 1
26 27 1
26 28 1
26 29 1
26 30 1
26 31 1
27 28 1
27 29 1
27 30 1
27 31 1
27 32 1
28 29 1
28 30 1
28 31 1
28 33 1
28 37 1
29 30 1
29 31 1
29 34 1
29 38 1
29 41 1
30 31 1
30 35 1
30 39 1
30 42 1
30 44 1
31 36 1
31 40 1
31 43 1
31 45 1
31 46 1
32 33 1
32 34 1
32 35 1
32 36 1
33 34 1
33 35 1
33 36 1
33 37 1
34 35 1
34 36 1
34 38 1
34 41 1
35 36 1
35 39 1
35 42 1
35 44 1
36 40 1
36 43 1
36 45 1
36 46 1
37 38 1
37 39 1
37 40 1
38 39 1
38 40 1
38 41 1
39 40 1
39 42 1
39 44 1
40 43 1
40 45 1
40 46 1
41 42 1
41 43 1
42 43 1
42 44 1
43 45 1
43 46 1
44 45 1
45 46 1


==> anc/instances/benchmark/edgeExpansionDnn/grlex-10.dat <==
56 340
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
1 8 1
1 9 1
1 10 1
1 11 1
2 3 1
2 4 1
2 5 1
2 6 1
2 7 1
2 8 1
2 9 1
2 10 1
2 13 1
3 4 1
3 5 1
3 6 1
3 7 1
3 8 1
3 9 1
3 10 1
3 11 1
3 16 1
4 5 1
4 6 1
4 7 1
4 8 1
4 9 1
4 10 1
4 11 1
4 12 1
4 13 1
4 20 1
5 6 1
5 7 1
5 8 1
5 9 1
5 10 1
5 11 1
5 12 1
5 13 1
5 14 1
5 15 1
5 16 1
5 25 1
6 7 1
6 8 1
6 9 1
6 10 1
6 11 1
6 12 1
6 13 1
6 14 1
6 15 1
6 16 1
6 17 1
6 18 1
6 19 1
6 20 1
6 31 1
7 8 1
7 9 1
7 10 1
7 11 1
7 12 1
7 13 1
7 14 1
7 15 1
7 16 1
7 17 1
7 18 1
7 19 1
7 20 1
7 21 1
7 22 1
7 23 1
7 24 1
7 25 1
7 38 1
8 9 1
8 10 1
8 11 1
8 12 1
8 13 1
8 14 1
8 15 1
8 16 1
8 17 1
8 18 1
8 19 1
8 20 1
8 21 1
8 22 1
8 23 1
8 24 1
8 25 1
8 26 1
8 27 1
8 28 1
8 29 1
8 30 1
8 31 1
8 46 1
9 10 1
9 11 1
9 12 1
9 13 1
9 14 1
9 15 1
9 16 1
9 17 1
9 18 1
9 19 1
9 20 1
9 21 1
9 22 1
9 23 1
9 24 1
9 25 1
9 26 1
9 27 1
9 28 1
9 29 1
9 30 1
9 31 1
9 32 1
9 33 1
9 34 1
9 35 1
9 36 1
9 37 1
9 38 1
9 55 1
10 11 1
10 12 1
10 13 1
10 14 1
10 15 1
10 16 1
10 17 1
10 18 1
10 19 1
10 20 1
10 21 1
10 22 1
10 23 1
10 24 1
10 25 1
10 26 1
10 27 1
10 28 1
10 29 1
10 30 1
10 31 1
10 32 1
10 33 1
10 34 1
10 35 1
10 36 1
10 37 1
10 38 1
10 39 1
10 40 1
10 41 1
10 42 1
10 43 1
10 44 1
10 45 1
10 46 1
10 56 1
11 12 1
12 13 1
12 14 1
13 15 1
14 15 1
14 16 1
14 17 1
15 16 1
15 18 1
16 19 1
17 18 1
17 19 1
17 20 1
17 21 1
18 19 1
18 20 1
18 22 1
19 20 1
19 23 1
20 24 1
21 22 1
21 23 1
21 24 1
21 25 1
21 26 1
22 23 1
22 24 1
22 25 1
22 27 1
23 24 1
23 25 1
23 28 1
24 25 1
24 29 1
25 30 1
26 27 1
26 28 1
26 29 1
26 30 1
26 31 1
26 32 1
27 28 1
27 29 1
27 30 1
27 31 1
27 33 1
28 29 1
28 30 1
28 31 1
28 34 1
29 30 1
29 31 1
29 35 1
30 31 1
30 36 1
31 37 1
32 33 1
32 34 1
32 35 1
32 36 1
32 37 1
32 38 1
32 39 1
33 34 1
33 35 1
33 36 1
33 37 1
33 38 1
33 40 1
34 35 1
34 36 1
34 37 1
34 38 1
34 41 1
35 36 1
35 37 1
35 38 1
35 42 1
36 37 1
36 38 1
36 43 1
37 38 1
37 44 1
38 45 1
39 40 1
39 41 1
39 42 1
39 43 1
39 44 1
39 45 1
39 46 1
39 47 1
40 41 1
40 42 1
40 43 1
40 44 1
40 45 1
40 46 1
40 48 1
41 42 1
41 43 1
41 44 1
41 45 1
41 46 1
41 49 1
42 43 1
42 44 1
42 45 1
42 46 1
42 50 1
43 44 1
43 45 1
43 46 1
43 51 1
44 45 1
44 46 1
44 52 1
45 46 1
45 53 1
46 54 1
47 48 1
47 49 1
47 50 1
47 51 1
47 52 1
47 53 1
47 54 1
47 55 1
47 56 1
48 49 1
48 50 1
48 51 1
48 52 1
48 53 1
48 54 1
48 55 1
48 56 1
49 50 1
49 51 1
49 52 1
49 53 1
49 54 1
49 55 1
49 56 1
50 51 1
50 52 1
50 53 1
50 54 1
50 55 1
50 56 1
51 52 1
51 53 1
51 54 1
51 55 1
51 56 1
52 53 1
52 54 1
52 55 1
52 56 1
53 54 1
53 55 1
53 56 1
54 55 1
54 56 1
55 56 1


==> anc/instances/benchmark/edgeExpansionDnn/grlex-11.dat <==
67 451
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
1 8 1
1 9 1
1 10 1
1 11 1
1 12 1
2 3 1
2 4 1
2 5 1
2 6 1
2 7 1
2 8 1
2 9 1
2 10 1
2 11 1
2 14 1
3 4 1
3 5 1
3 6 1
3 7 1
3 8 1
3 9 1
3 10 1
3 11 1
3 12 1
3 17 1
4 5 1
4 6 1
4 7 1
4 8 1
4 9 1
4 10 1
4 11 1
4 12 1
4 13 1
4 14 1
4 21 1
5 6 1
5 7 1
5 8 1
5 9 1
5 10 1
5 11 1
5 12 1
5 13 1
5 14 1
5 15 1
5 16 1
5 17 1
5 26 1
6 7 1
6 8 1
6 9 1
6 10 1
6 11 1
6 12 1
6 13 1
6 14 1
6 15 1
6 16 1
6 17 1
6 18 1
6 19 1
6 20 1
6 21 1
6 32 1
7 8 1
7 9 1
7 10 1
7 11 1
7 12 1
7 13 1
7 14 1
7 15 1
7 16 1
7 17 1
7 18 1
7 19 1
7 20 1
7 21 1
7 22 1
7 23 1
7 24 1
7 25 1
7 26 1
7 39 1
8 9 1
8 10 1
8 11 1
8 12 1
8 13 1
8 14 1
8 15 1
8 16 1
8 17 1
8 18 1
8 19 1
8 20 1
8 21 1
8 22 1
8 23 1
8 24 1
8 25 1
8 26 1
8 27 1
8 28 1
8 29 1
8 30 1
8 31 1
8 32 1
8 47 1
9 10 1
9 11 1
9 12 1
9 13 1
9 14 1
9 15 1
9 16 1
9 17 1
9 18 1
9 19 1
9 20 1
9 21 1
9 22 1
9 23 1
9 24 1
9 25 1
9 26 1
9 27 1
9 28 1
9 29 1
9 30 1
9 31 1
9 32 1
9 33 1
9 34 1
9 35 1
9 36 1
9 37 1
9 38 1
9 39 1
9 56 1
10 11 1
10 12 1
10 13 1
10 14 1
10 15 1
10 16 1
10 17 1
10 18 1
10 19 1
10 20 1
10 21 1
10 22 1
10 23 1
10 24 1
10 25 1
10 26 1
10 27 1
10 28 1
10 29 1
10 30 1
10 31 1
10 32 1
10 33 1
10 34 1
10 35 1
10 36 1
10 37 1
10 38 1
10 39 1
10 40 1
10 41 1
10 42 1
10 43 1
10 44 1
10 45 1
10 46 1
10 47 1
10 66 1
11 12 1
11 13 1
11 14 1
11 15 1
11 16 1
11 17 1
11 18 1
11 19 1
11 20 1
11 21 1
11 22 1
11 23 1
11 24 1
11 25 1
11 26 1
11 27 1
11 28 1
11 29 1
11 30 1
11 31 1
11 32 1
11 33 1
11 34 1
11 35 1
11 36 1
11 37 1
11 38 1
11 39 1
11 40 1
11 41 1
11 42 1
11 43 1
11 44 1
11 45 1
11 46 1
11 47 1
11 48 1
11 49 1
11 50 1
11 51 1
11 52 1
11 53 1
11 54 1
11 55 1
11 56 1
11 67 1
12 13 1
13 14 1
13 15 1
14 16 1
15 16 1
15 17 1
15 18 1
16 17 1
16 19 1
17 20 1
18 19 1
18 20 1
18 21 1
18 22 1
19 20 1
19 21 1
19 23 1
20 21 1
20 24 1
21 25 1
22 23 1
22 24 1
22 25 1
22 26 1
22 27 1
23 24 1
23 25 1
23 26 1
23 28 1
24 25 1
24 26 1
24 29 1
25 26 1
25 30 1
26 31 1
27 28 1
27 29 1
27 30 1
27 31 1
27 32 1
27 33 1
28 29 1
28 30 1
28 31 1
28 32 1
28 34 1
29 30 1
29 31 1
29 32 1
29 35 1
30 31 1
30 32 1
30 36 1
31 32 1
31 37 1
32 38 1
33 34 1
33 35 1
33 36 1
33 37 1
33 38 1
33 39 1
33 40 1
34 35 1
34 36 1
34 37 1
34 38 1
34 39 1
34 41 1
35 36 1
35 37 1
35 38 1
35 39 1
35 42 1
36 37 1
36 38 1
36 39 1
36 43 1
37 38 1
37 39 1
37 44 1
38 39 1
38 45 1
39 46 1
40 41 1
40 42 1
40 43 1
40 44 1
40 45 1
40 46 1
40 47 1
40 48 1
41 42 1
41 43 1
41 44 1
41 45 1
41 46 1
41 47 1
41 49 1
42 43 1
42 44 1
42 45 1
42 46 1
42 47 1
42 50 1
43 44 1
43 45 1
43 46 1
43 47 1
43 51 1
44 45 1
44 46 1
44 47 1
44 52 1
45 46 1
45 47 1
45 53 1
46 47 1
46 54 1
47 55 1
48 49 1
48 50 1
48 51 1
48 52 1
48 53 1
48 54 1
48 55 1
48 56 1
48 57 1
49 50 1
49 51 1
49 52 1
49 53 1
49 54 1
49 55 1
49 56 1
49 58 1
50 51 1
50 52 1
50 53 1
50 54 1
50 55 1
50 56 1
50 59 1
51 52 1
51 53 1
51 54 1
51 55 1
51 56 1
51 60 1
52 53 1
52 54 1
52 55 1
52 56 1
52 61 1
53 54 1
53 55 1
53 56 1
53 62 1
54 55 1
54 56 1
54 63 1
55 56 1
55 64 1
56 65 1
57 58 1
57 59 1
57 60 1
57 61 1
57 62 1
57 63 1
57 64 1
57 65 1
57 66 1
57 67 1
58 59 1
58 60 1
58 61 1
58 62 1
58 63 1
58 64 1
58 65 1
58 66 1
58 67 1
59 60 1
59 61 1
59 62 1
59 63 1
59 64 1
59 65 1
59 66 1
59 67 1
60 61 1
60 62 1
60 63 1
60 64 1
60 65 1
60 66 1
60 67 1
61 62 1
61 63 1
61 64 1
61 65 1
61 66 1
61 67 1
62 63 1
62 64 1
62 65 1
62 66 1
62 67 1
63 64 1
63 65 1
63 66 1
63 67 1
64 65 1
64 66 1
64 67 1
65 66 1
65 67 1
66 67 1


==> anc/instances/benchmark/edgeExpansionDnn/grlex-12.dat <==
79 584
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
1 8 1
1 9 1
1 10 1
1 11 1
1 12 1
1 13 1
2 3 1
2 4 1
2 5 1
2 6 1
2 7 1
2 8 1
2 9 1
2 10 1
2 11 1
2 12 1
2 15 1
3 4 1
3 5 1
3 6 1
3 7 1
3 8 1
3 9 1
3 10 1
3 11 1
3 12 1
3 13 1
3 18 1
4 5 1
4 6 1
4 7 1
4 8 1
4 9 1
4 10 1
4 11 1
4 12 1
4 13 1
4 14 1
4 15 1
4 22 1
5 6 1
5 7 1
5 8 1
5 9 1
5 10 1
5 11 1
5 12 1
5 13 1
5 14 1
5 15 1
5 16 1
5 17 1
5 18 1
5 27 1
6 7 1
6 8 1
6 9 1
6 10 1
6 11 1
6 12 1
6 13 1
6 14 1
6 15 1
6 16 1
6 17 1
6 18 1
6 19 1
6 20 1
6 21 1
6 22 1
6 33 1
7 8 1
7 9 1
7 10 1
7 11 1
7 12 1
7 13 1
7 14 1
7 15 1
7 16 1
7 17 1
7 18 1
7 19 1
7 20 1
7 21 1
7 22 1
7 23 1
7 24 1
7 25 1
7 26 1
7 27 1
7 40 1
8 9 1
8 10 1
8 11 1
8 12 1
8 13 1
8 14 1
8 15 1
8 16 1
8 17 1
8 18 1
8 19 1
8 20 1
8 21 1
8 22 1
8 23 1
8 24 1
8 25 1
8 26 1
8 27 1
8 28 1
8 29 1
8 30 1
8 31 1
8 32 1
8 33 1
8 48 1
9 10 1
9 11 1
9 12 1
9 13 1
9 14 1
9 15 1
9 16 1
9 17 1
9 18 1
9 19 1
9 20 1
9 21 1
9 22 1
9 23 1
9 24 1
9 25 1
9 26 1
9 27 1
9 28 1
9 29 1
9 30 1
9 31 1
9 32 1
9 33 1
9 34 1
9 35 1
9 36 1
9 37 1
9 38 1
9 39 1
9 40 1
9 57 1
10 11 1
10 12 1
10 13 1
10 14 1
10 15 1
10 16 1
10 17 1
10 18 1
10 19 1
10 20 1
10 21 1
10 22 1
10 23 1
10 24 1
10 25 1
10 26 1
10 27 1
10 28 1
10 29 1
10 30 1
10 31 1
10 32 1
10 33 1
10 34 1
10 35 1
10 36 1
10 37 1
10 38 1
10 39 1
10 40 1
10 41 1
10 42 1
10 43 1
10 44 1
10 45 1
10 46 1
10 47 1
10 48 1
10 67 1
11 12 1
11 13 1
11 14 1
11 15 1
11 16 1
11 17 1
11 18 1
11 19 1
11 20 1
11 21 1
11 22 1
11 23 1
11 24 1
11 25 1
11 26 1
11 27 1
11 28 1
11 29 1
11 30 1
11 31 1
11 32 1
11 33 1
11 34 1
11 35 1
11 36 1
11 37 1
11 38 1
11 39 1
11 40 1
11 41 1
11 42 1
11 43 1
11 44 1
11 45 1
11 46 1
11 47 1
11 48 1
11 49 1
11 50 1
11 51 1
11 52 1
11 53 1
11 54 1
11 55 1
11 56 1
11 57 1
11 78 1
12 13 1
12 14 1
12 15 1
12 16 1
12 17 1
12 18 1
12 19 1
12 20 1
12 21 1
12 22 1
12 23 1
12 24 1
12 25 1
12 26 1
12 27 1
12 28 1
12 29 1
12 30 1
12 31 1
12 32 1
12 33 1
12 34 1
12 35 1
12 36 1
12 37 1
12 38 1
12 39 1
12 40 1
12 41 1
12 42 1
12 43 1
12 44 1
12 45 1
12 46 1
12 47 1
12 48 1
12 49 1
12 50 1
12 51 1
12 52 1
12 53 1
12 54 1
12 55 1
12 56 1
12 57 1
12 58 1
12 59 1
12 60 1
12 61 1
12 62 1
12 63 1
12 64 1
12 65 1
12 66 1
12 67 1
12 79 1
13 14 1
14 15 1
14 16 1
15 17 1
16 17 1
16 18 1
16 19 1
17 18 1
17 20 1
18 21 1
19 20 1
19 21 1
19 22 1
19 23 1
20 21 1
20 22 1
20 24 1
21 22 1
21 25 1
22 26 1
23 24 1
23 25 1
23 26 1
23 27 1
23 28 1
24 25 1
24 26 1
24 27 1
24 29 1
25 26 1
25 27 1
25 30 1
26 27 1
26 31 1
27 32 1
28 29 1
28 30 1
28 31 1
28 32 1
28 33 1
28 34 1
29 30 1
29 31 1
29 32 1
29 33 1
29 35 1
30 31 1
30 32 1
30 33 1
30 36 1
31 32 1
31 33 1
31 37 1
32 33 1
32 38 1
33 39 1
34 35 1
34 36 1
34 37 1
34 38 1
34 39 1
34 40 1
34 41 1
35 36 1
35 37 1
35 38 1
35 39 1
35 40 1
35 42 1
36 37 1
36 38 1
36 39 1
36 40 1
36 43 1
37 38 1
37 39 1
37 40 1
37 44 1
38 39 1
38 40 1
38 45 1
39 40 1
39 46 1
40 47 1
41 42 1
41 43 1
41 44 1
41 45 1
41 46 1
41 47 1
41 48 1
41 49 1
42 43 1
42 44 1
42 45 1
42 46 1
42 47 1
42 48 1
42 50 1
43 44 1
43 45 1
43 46 1
43 47 1
43 48 1
43 51 1
44 45 1
44 46 1
44 47 1
44 48 1
44 52 1
45 46 1
45 47 1
45 48 1
45 53 1
46 47 1
46 48 1
46 54 1
47 48 1
47 55 1
48 56 1
49 50 1
49 51 1
49 52 1
49 53 1
49 54 1
49 55 1
49 56 1
49 57 1
49 58 1
50 51 1
50 52 1
50 53 1
50 54 1
50 55 1
50 56 1
50 57 1
50 59 1
51 52 1
51 53 1
51 54 1
51 55 1
51 56 1
51 57 1
51 60 1
52 53 1
52 54 1
52 55 1
52 56 1
52 57 1
52 61 1
53 54 1
53 55 1
53 56 1
53 57 1
53 62 1
54 55 1
54 56 1
54 57 1
54 63 1
55 56 1
55 57 1
55 64 1
56 57 1
56 65 1
57 66 1
58 59 1
58 60 1
58 61 1
58 62 1
58 63 1
58 64 1
58 65 1
58 66 1
58 67 1
58 68 1
59 60 1
59 61 1
59 62 1
59 63 1
59 64 1
59 65 1
59 66 1
59 67 1
59 69 1
60 61 1
60 62 1
60 63 1
60 64 1
60 65 1
60 66 1
60 67 1
60 70 1
61 62 1
61 63 1
61 64 1
61 65 1
61 66 1
61 67 1
61 71 1
62 63 1
62 64 1
62 65 1
62 66 1
62 67 1
62 72 1
63 64 1
63 65 1
63 66 1
63 67 1
63 73 1
64 65 1
64 66 1
64 67 1
64 74 1
65 66 1
65 67 1
65 75 1
66 67 1
66 76 1
67 77 1
68 69 1
68 70 1
68 71 1
68 72 1
68 73 1
68 74 1
68 75 1
68 76 1
68 77 1
68 78 1
68 79 1
69 70 1
69 71 1
69 72 1
69 73 1
69 74 1
69 75 1
69 76 1
69 77 1
69 78 1
69 79 1
70 71 1
70 72 1
70 73 1
70 74 1
70 75 1
70 76 1
70 77 1
70 78 1
70 79 1
71 72 1
71 73 1
71 74 1
71 75 1
71 76 1
71 77 1
71 78 1
71 79 1
72 73 1
72 74 1
72 75 1
72 76 1
72 77 1
72 78 1
72 79 1
73 74 1
73 75 1
73 76 1
73 77 1
73 78 1
73 79 1
74 75 1
74 76 1
74 77 1
74 78 1
74 79 1
75 76 1
75 77 1
75 78 1
75 79 1
76 77 1
76 78 1
76 79 1
77 78 1
77 79 1
78 79 1


==> anc/instances/benchmark/edgeExpansionDnn/grlex-13.dat <==
92 741
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
1 8 1
1 9 1
1 10 1
1 11 1
1 12 1
1 13 1
1 14 1
2 3 1
2 4 1
2 5 1
2 6 1
2 7 1
2 8 1
2 9 1
2 10 1
2 11 1
2 12 1
2 13 1
2 16 1
3 4 1
3 5 1
3 6 1
3 7 1
3 8 1
3 9 1
3 10 1
3 11 1
3 12 1
3 13 1
3 14 1
3 19 1
4 5 1
4 6 1
4 7 1
4 8 1
4 9 1
4 10 1
4 11 1
4 12 1
4 13 1
4 14 1
4 15 1
4 16 1
4 23 1
5 6 1
5 7 1
5 8 1
5 9 1
5 10 1
5 11 1
5 12 1
5 13 1
5 14 1
5 15 1
5 16 1
5 17 1
5 18 1
5 19 1
5 28 1
6 7 1
6 8 1
6 9 1
6 10 1
6 11 1
6 12 1
6 13 1
6 14 1
6 15 1
6 16 1
6 17 1
6 18 1
6 19 1
6 20 1
6 21 1
6 22 1
6 23 1
6 34 1
7 8 1
7 9 1
7 10 1
7 11 1
7 12 1
7 13 1
7 14 1
7 15 1
7 16 1
7 17 1
7 18 1
7 19 1
7 20 1
7 21 1
7 22 1
7 23 1
7 24 1
7 25 1
7 26 1
7 27 1
7 28 1
7 41 1
8 9 1
8 10 1
8 11 1
8 12 1
8 13 1
8 14 1
8 15 1
8 16 1
8 17 1
8 18 1
8 19 1
8 20 1
8 21 1
8 22 1
8 23 1
8 24 1
8 25 1
8 26 1
8 27 1
8 28 1
8 29 1
8 30 1
8 31 1
8 32 1
8 33 1
8 34 1
8 49 1
9 10 1
9 11 1
9 12 1
9 13 1
9 14 1
9 15 1
9 16 1
9 17 1
9 18 1
9 19 1
9 20 1
9 21 1
9 22 1
9 23 1
9 24 1
9 25 1
9 26 1
9 27 1
9 28 1
9 29 1
9 30 1
9 31 1
9 32 1
9 33 1
9 34 1
9 35 1
9 36 1
9 37 1
9 38 1
9 39 1
9 40 1
9 41 1
9 58 1
10 11 1
10 12 1
10 13 1
10 14 1
10 15 1
10 16 1
10 17 1
10 18 1
10 19 1
10 20 1
10 21 1
10 22 1
10 23 1
10 24 1
10 25 1
10 26 1
10 27 1
10 28 1
10 29 1
10 30 1
10 31 1
10 32 1
10 33 1
10 34 1
10 35 1
10 36 1
10 37 1
10 38 1
10 39 1
10 40 1
10 41 1
10 42 1
10 43 1
10 44 1
10 45 1
10 46 1
10 47 1
10 48 1
10 49 1
10 68 1
11 12 1
11 13 1
11 14 1
11 15 1
11 16 1
11 17 1
11 18 1
11 19 1
11 20 1
11 21 1
11 22 1
11 23 1
11 24 1
11 25 1
11 26 1
11 27 1
11 28 1
11 29 1
11 30 1
11 31 1
11 32 1
11 33 1
11 34 1
11 35 1
11 36 1
11 37 1
11 38 1
11 39 1
11 40 1
11 41 1
11 42 1
11 43 1
11 44 1
11 45 1
11 46 1
11 47 1
11 48 1
11 49 1
11 50 1
11 51 1
11 52 1
11 53 1
11 54 1
11 55 1
11 56 1
11 57 1
11 58 1
11 79 1
12 13 1
12 14 1
12 15 1
12 16 1
12 17 1
12 18 1
12 19 1
12 20 1
12 21 1
12 22 1
12 23 1
12 24 1
12 25 1
12 26 1
12 27 1
12 28 1
12 29 1
12 30 1
12 31 1
12 32 1
12 33 1
12 34 1
12 35 1
12 36 1
12 37 1
12 38 1
12 39 1
12 40 1
12 41 1
12 42 1
12 43 1
12 44 1
12 45 1
12 46 1
12 47 1
12 48 1
12 49 1
12 50 1
12 51 1
12 52 1
12 53 1
12 54 1
12 55 1
12 56 1
12 57 1
12 58 1
12 59 1
12 60 1
12 61 1
12 62 1
12 63 1
12 64 1
12 65 1
12 66 1
12 67 1
12 68 1
12 91 1
13 14 1
13 15 1
13 16 1
13 17 1
13 18 1
13 19 1
13 20 1
13 21 1
13 22 1
13 23 1
13 24 1
13 25 1
13 26 1
13 27 1
13 28 1
13 29 1
13 30 1
13 31 1
13 32 1
13 33 1
13 34 1
13 35 1
13 36 1
13 37 1
13 38 1
13 39 1
13 40 1
13 41 1
13 42 1
13 43 1
13 44 1
13 45 1
13 46 1
13 47 1
13 48 1
13 49 1
13 50 1
13 51 1
13 52 1
13 53 1
13 54 1
13 55 1
13 56 1
13 57 1
13 58 1
13 59 1
13 60 1
13 61 1
13 62 1
13 63 1
13 64 1
13 65 1
13 66 1
13 67 1
13 68 1
13 69 1
13 70 1
13 71 1
13 72 1
13 73 1
13 74 1
13 75 1
13 76 1
13 77 1
13 78 1
13 79 1
13 92 1
14 15 1
15 16 1
15 17 1
16 18 1
17 18 1
17 19 1
17 20 1
18 19 1
18 21 1
19 22 1
20 21 1
20 22 1
20 23 1
20 24 1
21 22 1
21 23 1
21 25 1
22 23 1
22 26 1
23 27 1
24 25 1
24 26 1
24 27 1
24 28 1
24 29 1
25 26 1
25 27 1
25 28 1
25 30 1
26 27 1
26 28 1
26 31 1
27 28 1
27 32 1
28 33 1
29 30 1
29 31 1
29 32 1
29 33 1
29 34 1
29 35 1
30 31 1
30 32 1
30 33 1
30 34 1
30 36 1
31 32 1
31 33 1
31 34 1
31 37 1
32 33 1
32 34 1
32 38 1
33 34 1
33 39 1
34 40 1
35 36 1
35 37 1
35 38 1
35 39 1
35 40 1
35 41 1
35 42 1
36 37 1
36 38 1
36 39 1
36 40 1
36 41 1
36 43 1
37 38 1
37 39 1
37 40 1
37 41 1
37 44 1
38 39 1
38 40 1
38 41 1
38 45 1
39 40 1
39 41 1
39 46 1
40 41 1
40 47 1
41 48 1
42 43 1
42 44 1
42 45 1
42 46 1
42 47 1
42 48 1
42 49 1
42 50 1
43 44 1
43 45 1
43 46 1
43 47 1
43 48 1
43 49 1
43 51 1
44 45 1
44 46 1
44 47 1
44 48 1
44 49 1
44 52 1
45 46 1
45 47 1
45 48 1
45 49 1
45 53 1
46 47 1
46 48 1
46 49 1
46 54 1
47 48 1
47 49 1
47 55 1
48 49 1
48 56 1
49 57 1
50 51 1
50 52 1
50 53 1
50 54 1
50 55 1
50 56 1
50 57 1
50 58 1
50 59 1
51 52 1
51 53 1
51 54 1
51 55 1
51 56 1
51 57 1
51 58 1
51 60 1
52 53 1
52 54 1
52 55 1
52 56 1
52 57 1
52 58 1
52 61 1
53 54 1
53 55 1
53 56 1
53 57 1
53 58 1
53 62 1
54 55 1
54 56 1
54 57 1
54 58 1
54 63 1
55 56 1
55 57 1
55 58 1
55 64 1
56 57 1
56 58 1
56 65 1
57 58 1
57 66 1
58 67 1
59 60 1
59 61 1
59 62 1
59 63 1
59 64 1
59 65 1
59 66 1
59 67 1
59 68 1
59 69 1
60 61 1
60 62 1
60 63 1
60 64 1
60 65 1
60 66 1
60 67 1
60 68 1
60 70 1
61 62 1
61 63 1
61 64 1
61 65 1
61 66 1
61 67 1
61 68 1
61 71 1
62 63 1
62 64 1
62 65 1
62 66 1
62 67 1
62 68 1
62 72 1
63 64 1
63 65 1
63 66 1
63 67 1
63 68 1
63 73 1
64 65 1
64 66 1
64 67 1
64 68 1
64 74 1
65 66 1
65 67 1
65 68 1
65 75 1
66 67 1
66 68 1
66 76 1
67 68 1
67 77 1
68 78 1
69 70 1
69 71 1
69 72 1
69 73 1
69 74 1
69 75 1
69 76 1
69 77 1
69 78 1
69 79 1
69 80 1
70 71 1
70 72 1
70 73 1
70 74 1
70 75 1
70 76 1
70 77 1
70 78 1
70 79 1
70 81 1
71 72 1
71 73 1
71 74 1
71 75 1
71 76 1
71 77 1
71 78 1
71 79 1
71 82 1
72 73 1
72 74 1
72 75 1
72 76 1
72 77 1
72 78 1
72 79 1
72 83 1
73 74 1
73 75 1
73 76 1
73 77 1
73 78 1
73 79 1
73 84 1
74 75 1
74 76 1
74 77 1
74 78 1
74 79 1
74 85 1
75 76 1
75 77 1
75 78 1
75 79 1
75 86 1
76 77 1
76 78 1
76 79 1
76 87 1
77 78 1
77 79 1
77 88 1
78 79 1
78 89 1
79 90 1
80 81 1
80 82 1
80 83 1
80 84 1
80 85 1
80 86 1
80 87 1
80 88 1
80 89 1
80 90 1
80 91 1
80 92 1
81 82 1
81 83 1
81 84 1
81 85 1
81 86 1
81 87 1
81 88 1
81 89 1
81 90 1
81 91 1
81 92 1
82 83 1
82 84 1
82 85 1
82 86 1
82 87 1
82 88 1
82 89 1
82 90 1
82 91 1
82 92 1
83 84 1
83 85 1
83 86 1
83 87 1
83 88 1
83 89 1
83 90 1
83 91 1
83 92 1
84 85 1
84 86 1
84 87 1
84 88 1
84 89 1
84 90 1
84 91 1
84 92 1
85 86 1
85 87 1
85 88 1
85 89 1
85 90 1
85 91 1
85 92 1
86 87 1
86 88 1
86 89 1
86 90 1
86 91 1
86 92 1
87 88 1
87 89 1
87 90 1
87 91 1
87 92 1
88 89 1
88 90 1
88 91 1
88 92 1
89 90 1
89 91 1
89 92 1
90 91 1
90 92 1
91 92 1


==> anc/instances/benchmark/edgeExpansionDnn/grlex-14.dat <==
106 924
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
1 8 1
1 9 1
1 10 1
1 11 1
1 12 1
1 13 1
1 14 1
1 15 1
2 3 1
2 4 1
2 5 1
2 6 1
2 7 1
2 8 1
2 9 1
2 10 1
2 11 1
2 12 1
2 13 1
2 14 1
2 17 1
3 4 1
3 5 1
3 6 1
3 7 1
3 8 1
3 9 1
3 10 1
3 11 1
3 12 1
3 13 1
3 14 1
3 15 1
3 20 1
4 5 1
4 6 1
4 7 1
4 8 1
4 9 1
4 10 1
4 11 1
4 12 1
4 13 1
4 14 1
4 15 1
4 16 1
4 17 1
4 24 1
5 6 1
5 7 1
5 8 1
5 9 1
5 10 1
5 11 1
5 12 1
5 13 1
5 14 1
5 15 1
5 16 1
5 17 1
5 18 1
5 19 1
5 20 1
5 29 1
6 7 1
6 8 1
6 9 1
6 10 1
6 11 1
6 12 1
6 13 1
6 14 1
6 15 1
6 16 1
6 17 1
6 18 1
6 19 1
6 20 1
6 21 1
6 22 1
6 23 1
6 24 1
6 35 1
7 8 1
7 9 1
7 10 1
7 11 1
7 12 1
7 13 1
7 14 1
7 15 1
7 16 1
7 17 1
7 18 1
7 19 1
7 20 1
7 21 1
7 22 1
7 23 1
7 24 1
7 25 1
7 26 1
7 27 1
7 28 1
7 29 1
7 42 1
8 9 1
8 10 1
8 11 1
8 12 1
8 13 1
8 14 1
8 15 1
8 16 1
8 17 1
8 18 1
8 19 1
8 20 1
8 21 1
8 22 1
8 23 1
8 24 1
8 25 1
8 26 1
8 27 1
8 28 1
8 29 1
8 30 1
8 31 1
8 32 1
8 33 1
8 34 1
8 35 1
8 50 1
9 10 1
9 11 1
9 12 1
9 13 1
9 14 1
9 15 1
9 16 1
9 17 1
9 18 1
9 19 1
9 20 1
9 21 1
9 22 1
9 23 1
9 24 1
9 25 1
9 26 1
9 27 1
9 28 1
9 29 1
9 30 1
9 31 1
9 32 1
9 33 1
9 34 1
9 35 1
9 36 1
9 37 1
9 38 1
9 39 1
9 40 1
9 41 1
9 42 1
9 59 1
10 11 1
10 12 1
10 13 1
10 14 1
10 15 1
10 16 1
10 17 1
10 18 1
10 19 1
10 20 1
10 21 1
10 22 1
10 23 1
10 24 1
10 25 1
10 26 1
10 27 1
10 28 1
10 29 1
10 30 1
10 31 1
10 32 1
10 33 1
10 34 1
10 35 1
10 36 1
10 37 1
10 38 1
10 39 1
10 40 1
10 41 1
10 42 1
10 43 1
10 44 1
10 45 1
10 46 1
10 47 1
10 48 1
10 49 1
10 50 1
10 69 1
11 12 1
11 13 1
11 14 1
11 15 1
11 16 1
11 17 1
11 18 1
11 19 1
11 20 1
11 21 1
11 22 1
11 23 1
11 24 1
11 25 1
11 26 1
11 27 1
11 28 1
11 29 1
11 30 1
11 31 1
11 32 1
11 33 1
11 34 1
11 35 1
11 36 1
11 37 1
11 38 1
11 39 1
11 40 1
11 41 1
11 42 1
11 43 1
11 44 1
11 45 1
11 46 1
11 47 1
11 48 1
11 49 1
11 50 1
11 51 1
11 52 1
11 53 1
11 54 1
11 55 1
11 56 1
11 57 1
11 58 1
11 59 1
11 80 1
12 13 1
12 14 1
12 15 1
12 16 1
12 17 1
12 18 1
12 19 1
12 20 1
12 21 1
12 22 1
12 23 1
12 24 1
12 25 1
12 26 1
12 27 1
12 28 1
12 29 1
12 30 1
12 31 1
12 32 1
12 33 1
12 34 1
12 35 1
12 36 1
12 37 1
12 38 1
12 39 1
12 40 1
12 41 1
12 42 1
12 43 1
12 44 1
12 45 1
12 46 1
12 47 1
12 48 1
12 49 1
12 50 1
12 51 1
12 52 1
12 53 1
12 54 1
12 55 1
12 56 1
12 57 1
12 58 1
12 59 1
12 60 1
12 61 1
12 62 1
12 63 1
12 64 1
12 65 1
12 66 1
12 67 1
12 68 1
12 69 1
12 92 1
13 14 1
13 15 1
13 16 1
13 17 1
13 18 1
13 19 1
13 20 1
13 21 1
13 22 1
13 23 1
13 24 1
13 25 1
13 26 1
13 27 1
13 28 1
13 29 1
13 30 1
13 31 1
13 32 1
13 33 1
13 34 1
13 35 1
13 36 1
13 37 1
13 38 1
13 39 1
13 40 1
13 41 1
13 42 1
13 43 1
13 44 1
13 45 1
13 46 1
13 47 1
13 48 1
13 49 1
13 50 1
13 51 1
13 52 1
13 53 1
13 54 1
13 55 1
13 56 1
13 57 1
13 58 1
13 59 1
13 60 1
13 61 1
13 62 1
13 63 1
13 64 1
13 65 1
13 66 1
13 67 1
13 68 1
13 69 1
13 70 1
13 71 1
13 72 1
13 73 1
13 74 1
13 75 1
13 76 1
13 77 1
13 78 1
13 79 1
13 80 1
13 105 1
14 15 1
14 16 1
14 17 1
14 18 1
14 19 1
14 20 1
14 21 1
14 22 1
14 23 1
14 24 1
14 25 1
14 26 1
14 27 1
14 28 1
14 29 1
14 30 1
14 31 1
14 32 1
14 33 1
14 34 1
14 35 1
14 36 1
14 37 1
14 38 1
14 39 1
14 40 1
14 41 1
14 42 1
14 43 1
14 44 1
14 45 1
14 46 1
14 47 1
14 48 1
14 49 1
14 50 1
14 51 1
14 52 1
14 53 1
14 54 1
14 55 1
14 56 1
14 57 1
14 58 1
14 59 1
14 60 1
14 61 1
14 62 1
14 63 1
14 64 1
14 65 1
14 66 1
14 67 1
14 68 1
14 69 1
14 70 1
14 71 1
14 72 1
14 73 1
14 74 1
14 75 1
14 76 1
14 77 1
14 78 1
14 79 1
14 80 1
14 81 1
14 82 1
14 83 1
14 84 1
14 85 1
14 86 1
14 87 1
14 88 1
14 89 1
14 90 1
14 91 1
14 92 1
14 106 1
15 16 1
16 17 1
16 18 1
17 19 1
18 19 1
18 20 1
18 21 1
19 20 1
19 22 1
20 23 1
21 22 1
21 23 1
21 24 1
21 25 1
22 23 1
22 24 1
22 26 1
23 24 1
23 27 1
24 28 1
25 26 1
25 27 1
25 28 1
25 29 1
25 30 1
26 27 1
26 28 1
26 29 1
26 31 1
27 28 1
27 29 1
27 32 1
28 29 1
28 33 1
29 34 1
30 31 1
30 32 1
30 33 1
30 34 1
30 35 1
30 36 1
31 32 1
31 33 1
31 34 1
31 35 1
31 37 1
32 33 1
32 34 1
32 35 1
32 38 1
33 34 1
33 35 1
33 39 1
34 35 1
34 40 1
35 41 1
36 37 1
36 38 1
36 39 1
36 40 1
36 41 1
36 42 1
36 43 1
37 38 1
37 39 1
37 40 1
37 41 1
37 42 1
37 44 1
38 39 1
38 40 1
38 41 1
38 42 1
38 45 1
39 40 1
39 41 1
39 42 1
39 46 1
40 41 1
40 42 1
40 47 1
41 42 1
41 48 1
42 49 1
43 44 1
43 45 1
43 46 1
43 47 1
43 48 1
43 49 1
43 50 1
43 51 1
44 45 1
44 46 1
44 47 1
44 48 1
44 49 1
44 50 1
44 52 1
45 46 1
45 47 1
45 48 1
45 49 1
45 50 1
45 53 1
46 47 1
46 48 1
46 49 1
46 50 1
46 54 1
47 48 1
47 49 1
47 50 1
47 55 1
48 49 1
48 50 1
48 56 1
49 50 1
49 57 1
50 58 1
51 52 1
51 53 1
51 54 1
51 55 1
51 56 1
51 57 1
51 58 1
51 59 1
51 60 1
52 53 1
52 54 1
52 55 1
52 56 1
52 57 1
52 58 1
52 59 1
52 61 1
53 54 1
53 55 1
53 56 1
53 57 1
53 58 1
53 59 1
53 62 1
54 55 1
54 56 1
54 57 1
54 58 1
54 59 1
54 63 1
55 56 1
55 57 1
55 58 1
55 59 1
55 64 1
56 57 1
56 58 1
56 59 1
56 65 1
57 58 1
57 59 1
57 66 1
58 59 1
58 67 1
59 68 1
60 61 1
60 62 1
60 63 1
60 64 1
60 65 1
60 66 1
60 67 1
60 68 1
60 69 1
60 70 1
61 62 1
61 63 1
61 64 1
61 65 1
61 66 1
61 67 1
61 68 1
61 69 1
61 71 1
62 63 1
62 64 1
62 65 1
62 66 1
62 67 1
62 68 1
62 69 1
62 72 1
63 64 1
63 65 1
63 66 1
63 67 1
63 68 1
63 69 1
63 73 1
64 65 1
64 66 1
64 67 1
64 68 1
64 69 1
64 74 1
65 66 1
65 67 1
65 68 1
65 69 1
65 75 1
66 67 1
66 68 1
66 69 1
66 76 1
67 68 1
67 69 1
67 77 1
68 69 1
68 78 1
69 79 1
70 71 1
70 72 1
70 73 1
70 74 1
70 75 1
70 76 1
70 77 1
70 78 1
70 79 1
70 80 1
70 81 1
71 72 1
71 73 1
71 74 1
71 75 1
71 76 1
71 77 1
71 78 1
71 79 1
71 80 1
71 82 1
72 73 1
72 74 1
72 75 1
72 76 1
72 77 1
72 78 1
72 79 1
72 80 1
72 83 1
73 74 1
73 75 1
73 76 1
73 77 1
73 78 1
73 79 1
73 80 1
73 84 1
74 75 1
74 76 1
74 77 1
74 78 1
74 79 1
74 80 1
74 85 1
75 76 1
75 77 1
75 78 1
75 79 1
75 80 1
75 86 1
76 77 1
76 78 1
76 79 1
76 80 1
76 87 1
77 78 1
77 79 1
77 80 1
77 88 1
78 79 1
78 80 1
78 89 1
79 80 1
79 90 1
80 91 1
81 82 1
81 83 1
81 84 1
81 85 1
81 86 1
81 87 1
81 88 1
81 89 1
81 90 1
81 91 1
81 92 1
81 93 1
82 83 1
82 84 1
82 85 1
82 86 1
82 87 1
82 88 1
82 89 1
82 90 1
82 91 1
82 92 1
82 94 1
83 84 1
83 85 1
83 86 1
83 87 1
83 88 1
83 89 1
83 90 1
83 91 1
83 92 1
83 95 1
84 85 1
84 86 1
84 87 1
84 88 1
84 89 1
84 90 1
84 91 1
84 92 1
84 96 1
85 86 1
85 87 1
85 88 1
85 89 1
85 90 1
85 91 1
85 92 1
85 97 1
86 87 1
86 88 1
86 89 1
86 90 1
86 91 1
86 92 1
86 98 1
87 88 1
87 89 1
87 90 1
87 91 1
87 92 1
87 99 1
88 89 1
88 90 1
88 91 1
88 92 1
88 100 1
89 90 1
89 91 1
89 92 1
89 101 1
90 91 1
90 92 1
90 102 1
91 92 1
91 103 1
92 104 1
93 94 1
93 95 1
93 96 1
93 97 1
93 98 1
93 99 1
93 100 1
93 101 1
93 102 1
93 103 1
93 104 1
93 105 1
93 106 1
94 95 1
94 96 1
94 97 1
94 98 1
94 99 1
94 100 1
94 101 1
94 102 1
94 103 1
94 104 1
94 105 1
94 106 1
95 96 1
95 97 1
95 98 1
95 99 1
95 100 1
95 101 1
95 102 1
95 103 1
95 104 1
95 105 1
95 106 1
96 97 1
96 98 1
96 99 1
96 100 1
96 101 1
96 102 1
96 103 1
96 104 1
96 105 1
96 106 1
97 98 1
97 99 1
97 100 1
97 101 1
97 102 1
97 103 1
97 104 1
97 105 1
97 106 1
98 99 1
98 100 1
98 101 1
98 102 1
98 103 1
98 104 1
98 105 1
98 106 1
99 100 1
99 101 1
99 102 1
99 103 1
99 104 1
99 105 1
99 106 1
100 101 1
100 102 1
100 103 1
100 104 1
100 105 1
100 106 1
101 102 1
101 103 1
101 104 1
101 105 1
101 106 1
102 103 1
102 104 1
102 105 1
102 106 1
103 104 1
103 105 1
103 106 1
104 105 1
104 106 1
105 106 1


==> anc/instances/benchmark/edgeExpansionDnn/grlex-15.dat <==
121 1135
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
1 8 1
1 9 1
1 10 1
1 11 1
1 12 1
1 13 1
1 14 1
1 15 1
1 16 1
2 3 1
2 4 1
2 5 1
2 6 1
2 7 1
2 8 1
2 9 1
2 10 1
2 11 1
2 12 1
2 13 1
2 14 1
2 15 1
2 18 1
3 4 1
3 5 1
3 6 1
3 7 1
3 8 1
3 9 1
3 10 1
3 11 1
3 12 1
3 13 1
3 14 1
3 15 1
3 16 1
3 21 1
4 5 1
4 6 1
4 7 1
4 8 1
4 9 1
4 10 1
4 11 1
4 12 1
4 13 1
4 14 1
4 15 1
4 16 1
4 17 1
4 18 1
4 25 1
5 6 1
5 7 1
5 8 1
5 9 1
5 10 1
5 11 1
5 12 1
5 13 1
5 14 1
5 15 1
5 16 1
5 17 1
5 18 1
5 19 1
5 20 1
5 21 1
5 30 1
6 7 1
6 8 1
6 9 1
6 10 1
6 11 1
6 12 1
6 13 1
6 14 1
6 15 1
6 16 1
6 17 1
6 18 1
6 19 1
6 20 1
6 21 1
6 22 1
6 23 1
6 24 1
6 25 1
6 36 1
7 8 1
7 9 1
7 10 1
7 11 1
7 12 1
7 13 1
7 14 1
7 15 1
7 16 1
7 17 1
7 18 1
7 19 1
7 20 1
7 21 1
7 22 1
7 23 1
7 24 1
7 25 1
7 26 1
7 27 1
7 28 1
7 29 1
7 30 1
7 43 1
8 9 1
8 10 1
8 11 1
8 12 1
8 13 1
8 14 1
8 15 1
8 16 1
8 17 1
8 18 1
8 19 1
8 20 1
8 21 1
8 22 1
8 23 1
8 24 1
8 25 1
8 26 1
8 27 1
8 28 1
8 29 1
8 30 1
8 31 1
8 32 1
8 33 1
8 34 1
8 35 1
8 36 1
8 51 1
9 10 1
9 11 1
9 12 1
9 13 1
9 14 1
9 15 1
9 16 1
9 17 1
9 18 1
9 19 1
9 20 1
9 21 1
9 22 1
9 23 1
9 24 1
9 25 1
9 26 1
9 27 1
9 28 1
9 29 1
9 30 1
9 31 1
9 32 1
9 33 1
9 34 1
9 35 1
9 36 1
9 37 1
9 38 1
9 39 1
9 40 1
9 41 1
9 42 1
9 43 1
9 60 1
10 11 1
10 12 1
10 13 1
10 14 1
10 15 1
10 16 1
10 17 1
10 18 1
10 19 1
10 20 1
10 21 1
10 22 1
10 23 1
10 24 1
10 25 1
10 26 1
10 27 1
10 28 1
10 29 1
10 30 1
10 31 1
10 32 1
10 33 1
10 34 1
10 35 1
10 36 1
10 37 1
10 38 1
10 39 1
10 40 1
10 41 1
10 42 1
10 43 1
10 44 1
10 45 1
10 46 1
10 47 1
10 48 1
10 49 1
10 50 1
10 51 1
10 70 1
11 12 1
11 13 1
11 14 1
11 15 1
11 16 1
11 17 1
11 18 1
11 19 1
11 20 1
11 21 1
11 22 1
11 23 1
11 24 1
11 25 1
11 26 1
11 27 1
11 28 1
11 29 1
11 30 1
11 31 1
11 32 1
11 33 1
11 34 1
11 35 1
11 36 1
11 37 1
11 38 1
11 39 1
11 40 1
11 41 1
11 42 1
11 43 1
11 44 1
11 45 1
11 46 1
11 47 1
11 48 1
11 49 1
11 50 1
11 51 1
11 52 1
11 53 1
11 54 1
11 55 1
11 56 1
11 57 1
11 58 1
11 59 1
11 60 1
11 81 1
12 13 1
12 14 1
12 15 1
12 16 1
12 17 1
12 18 1
12 19 1
12 20 1
12 21 1
12 22 1
12 23 1
12 24 1
12 25 1
12 26 1
12 27 1
12 28 1
12 29 1
12 30 1
12 31 1
12 32 1
12 33 1
12 34 1
12 35 1
12 36 1
12 37 1
12 38 1
12 39 1
12 40 1
12 41 1
12 42 1
12 43 1
12 44 1
12 45 1
12 46 1
12 47 1
12 48 1
12 49 1
12 50 1
12 51 1
12 52 1
12 53 1
12 54 1
12 55 1
12 56 1
12 57 1
12 58 1
12 59 1
12 60 1
12 61 1
12 62 1
12 63 1
12 64 1
12 65 1
12 66 1
12 67 1
12 68 1
12 69 1
12 70 1
12 93 1
13 14 1
13 15 1
13 16 1
13 17 1
13 18 1
13 19 1
13 20 1
13 21 1
13 22 1
13 23 1
13 24 1
13 25 1
13 26 1
13 27 1
13 28 1
13 29 1
13 30 1
13 31 1
13 32 1
13 33 1
13 34 1
13 35 1
13 36 1
13 37 1
13 38 1
13 39 1
13 40 1
13 41 1
13 42 1
13 43 1
13 44 1
13 45 1
13 46 1
13 47 1
13 48 1
13 49 1
13 50 1
13 51 1
13 52 1
13 53 1
13 54 1
13 55 1
13 56 1
13 57 1
13 58 1
13 59 1
13 60 1
13 61 1
13 62 1
13 63 1
13 64 1
13 65 1
13 66 1
13 67 1
13 68 1
13 69 1
13 70 1
13 71 1
13 72 1
13 73 1
13 74 1
13 75 1
13 76 1
13 77 1
13 78 1
13 79 1
13 80 1
13 81 1
13 106 1
14 15 1
14 16 1
14 17 1
14 18 1
14 19 1
14 20 1
14 21 1
14 22 1
14 23 1
14 24 1
14 25 1
14 26 1
14 27 1
14 28 1
14 29 1
14 30 1
14 31 1
14 32 1
14 33 1
14 34 1
14 35 1
14 36 1
14 37 1
14 38 1
14 39 1
14 40 1
14 41 1
14 42 1
14 43 1
14 44 1
14 45 1
14 46 1
14 47 1
14 48 1
14 49 1
14 50 1
14 51 1
14 52 1
14 53 1
14 54 1
14 55 1
14 56 1
14 57 1
14 58 1
14 59 1
14 60 1
14 61 1
14 62 1
14 63 1
14 64 1
14 65 1
14 66 1
14 67 1
14 68 1
14 69 1
14 70 1
14 71 1
14 72 1
14 73 1
14 74 1
14 75 1
14 76 1
14 77 1
14 78 1
14 79 1
14 80 1
14 81 1
14 82 1
14 83 1
14 84 1
14 85 1
14 86 1
14 87 1
14 88 1
14 89 1
14 90 1
14 91 1
14 92 1
14 93 1
14 120 1
15 16 1
15 17 1
15 18 1
15 19 1
15 20 1
15 21 1
15 22 1
15 23 1
15 24 1
15 25 1
15 26 1
15 27 1
15 28 1
15 29 1
15 30 1
15 31 1
15 32 1
15 33 1
15 34 1
15 35 1
15 36 1
15 37 1
15 38 1
15 39 1
15 40 1
15 41 1
15 42 1
15 43 1
15 44 1
15 45 1
15 46 1
15 47 1
15 48 1
15 49 1
15 50 1
15 51 1
15 52 1
15 53 1
15 54 1
15 55 1
15 56 1
15 57 1
15 58 1
15 59 1
15 60 1
15 61 1
15 62 1
15 63 1
15 64 1
15 65 1
15 66 1
15 67 1
15 68 1
15 69 1
15 70 1
15 71 1
15 72 1
15 73 1
15 74 1
15 75 1
15 76 1
15 77 1
15 78 1
15 79 1
15 80 1
15 81 1
15 82 1
15 83 1
15 84 1
15 85 1
15 86 1
15 87 1
15 88 1
15 89 1
15 90 1
15 91 1
15 92 1
15 93 1
15 94 1
15 95 1
15 96 1
15 97 1
15 98 1
15 99 1
15 100 1
15 101 1
15 102 1
15 103 1
15 104 1
15 105 1
15 106 1
15 121 1
16 17 1
17 18 1
17 19 1
18 20 1
19 20 1
19 21 1
19 22 1
20 21 1
20 23 1
21 24 1
22 23 1
22 24 1
22 25 1
22 26 1
23 24 1
23 25 1
23 27 1
24 25 1
24 28 1
25 29 1
26 27 1
26 28 1
26 29 1
26 30 1
26 31 1
27 28 1
27 29 1
27 30 1
27 32 1
28 29 1
28 30 1
28 33 1
29 30 1
29 34 1
30 35 1
31 32 1
31 33 1
31 34 1
31 35 1
31 36 1
31 37 1
32 33 1
32 34 1
32 35 1
32 36 1
32 38 1
33 34 1
33 35 1
33 36 1
33 39 1
34 35 1
34 36 1
34 40 1
35 36 1
35 41 1
36 42 1
37 38 1
37 39 1
37 40 1
37 41 1
37 42 1
37 43 1
37 44 1
38 39 1
38 40 1
38 41 1
38 42 1
38 43 1
38 45 1
39 40 1
39 41 1
39 42 1
39 43 1
39 46 1
40 41 1
40 42 1
40 43 1
40 47 1
41 42 1
41 43 1
41 48 1
42 43 1
42 49 1
43 50 1
44 45 1
44 46 1
44 47 1
44 48 1
44 49 1
44 50 1
44 51 1
44 52 1
45 46 1
45 47 1
45 48 1
45 49 1
45 50 1
45 51 1
45 53 1
46 47 1
46 48 1
46 49 1
46 50 1
46 51 1
46 54 1
47 48 1
47 49 1
47 50 1
47 51 1
47 55 1
48 49 1
48 50 1
48 51 1
48 56 1
49 50 1
49 51 1
49 57 1
50 51 1
50 58 1
51 59 1
52 53 1
52 54 1
52 55 1
52 56 1
52 57 1
52 58 1
52 59 1
52 60 1
52 61 1
53 54 1
53 55 1
53 56 1
53 57 1
53 58 1
53 59 1
53 60 1
53 62 1
54 55 1
54 56 1
54 57 1
54 58 1
54 59 1
54 60 1
54 63 1
55 56 1
55 57 1
55 58 1
55 59 1
55 60 1
55 64 1
56 57 1
56 58 1
56 59 1
56 60 1
56 65 1
57 58 1
57 59 1
57 60 1
57 66 1
58 59 1
58 60 1
58 67 1
59 60 1
59 68 1
60 69 1
61 62 1
61 63 1
61 64 1
61 65 1
61 66 1
61 67 1
61 68 1
61 69 1
61 70 1
61 71 1
62 63 1
62 64 1
62 65 1
62 66 1
62 67 1
62 68 1
62 69 1
62 70 1
62 72 1
63 64 1
63 65 1
63 66 1
63 67 1
63 68 1
63 69 1
63 70 1
63 73 1
64 65 1
64 66 1
64 67 1
64 68 1
64 69 1
64 70 1
64 74 1
65 66 1
65 67 1
65 68 1
65 69 1
65 70 1
65 75 1
66 67 1
66 68 1
66 69 1
66 70 1
66 76 1
67 68 1
67 69 1
67 70 1
67 77 1
68 69 1
68 70 1
68 78 1
69 70 1
69 79 1
70 80 1
71 72 1
71 73 1
71 74 1
71 75 1
71 76 1
71 77 1
71 78 1
71 79 1
71 80 1
71 81 1
71 82 1
72 73 1
72 74 1
72 75 1
72 76 1
72 77 1
72 78 1
72 79 1
72 80 1
72 81 1
72 83 1
73 74 1
73 75 1
73 76 1
73 77 1
73 78 1
73 79 1
73 80 1
73 81 1
73 84 1
74 75 1
74 76 1
74 77 1
74 78 1
74 79 1
74 80 1
74 81 1
74 85 1
75 76 1
75 77 1
75 78 1
75 79 1
75 80 1
75 81 1
75 86 1
76 77 1
76 78 1
76 79 1
76 80 1
76 81 1
76 87 1
77 78 1
77 79 1
77 80 1
77 81 1
77 88 1
78 79 1
78 80 1
78 81 1
78 89 1
79 80 1
79 81 1
79 90 1
80 81 1
80 91 1
81 92 1
82 83 1
82 84 1
82 85 1
82 86 1
82 87 1
82 88 1
82 89 1
82 90 1
82 91 1
82 92 1
82 93 1
82 94 1
83 84 1
83 85 1
83 86 1
83 87 1
83 88 1
83 89 1
83 90 1
83 91 1
83 92 1
83 93 1
83 95 1
84 85 1
84 86 1
84 87 1
84 88 1
84 89 1
84 90 1
84 91 1
84 92 1
84 93 1
84 96 1
85 86 1
85 87 1
85 88 1
85 89 1
85 90 1
85 91 1
85 92 1
85 93 1
85 97 1
86 87 1
86 88 1
86 89 1
86 90 1
86 91 1
86 92 1
86 93 1
86 98 1
87 88 1
87 89 1
87 90 1
87 91 1
87 92 1
87 93 1
87 99 1
88 89 1
88 90 1
88 91 1
88 92 1
88 93 1
88 100 1
89 90 1
89 91 1
89 92 1
89 93 1
89 101 1
90 91 1
90 92 1
90 93 1
90 102 1
91 92 1
91 93 1
91 103 1
92 93 1
92 104 1
93 105 1
94 95 1
94 96 1
94 97 1
94 98 1
94 99 1
94 100 1
94 101 1
94 102 1
94 103 1
94 104 1
94 105 1
94 106 1
94 107 1
95 96 1
95 97 1
95 98 1
95 99 1
95 100 1
95 101 1
95 102 1
95 103 1
95 104 1
95 105 1
95 106 1
95 108 1
96 97 1
96 98 1
96 99 1
96 100 1
96 101 1
96 102 1
96 103 1
96 104 1
96 105 1
96 106 1
96 109 1
97 98 1
97 99 1
97 100 1
97 101 1
97 102 1
97 103 1
97 104 1
97 105 1
97 106 1
97 110 1
98 99 1
98 100 1
98 101 1
98 102 1
98 103 1
98 104 1
98 105 1
98 106 1
98 111 1
99 100 1
99 101 1
99 102 1
99 103 1
99 104 1
99 105 1
99 106 1
99 112 1
100 101 1
100 102 1
100 103 1
100 104 1
100 105 1
100 106 1
100 113 1
101 102 1
101 103 1
101 104 1
101 105 1
101 106 1
101 114 1
102 103 1
102 104 1
102 105 1
102 106 1
102 115 1
103 104 1
103 105 1
103 106 1
103 116 1
104 105 1
104 106 1
104 117 1
105 106 1
105 118 1
106 119 1
107 108 1
107 109 1
107 110 1
107 111 1
107 112 1
107 113 1
107 114 1
107 115 1
107 116 1
107 117 1
107 118 1
107 119 1
107 120 1
107 121 1
108 109 1
108 110 1
108 111 1
108 112 1
108 113 1
108 114 1
108 115 1
108 116 1
108 117 1
108 118 1
108 119 1
108 120 1
108 121 1
109 110 1
109 111 1
109 112 1
109 113 1
109 114 1
109 115 1
109 116 1
109 117 1
109 118 1
109 119 1
109 120 1
109 121 1
110 111 1
110 112 1
110 113 1
110 114 1
110 115 1
110 116 1
110 117 1
110 118 1
110 119 1
110 120 1
110 121 1
111 112 1
111 113 1
111 114 1
111 115 1
111 116 1
111 117 1
111 118 1
111 119 1
111 120 1
111 121 1
112 113 1
112 114 1
112 115 1
112 116 1
112 117 1
112 118 1
112 119 1
112 120 1
112 121 1
113 114 1
113 115 1
113 116 1
113 117 1
113 118 1
113 119 1
113 120 1
113 121 1
114 115 1
114 116 1
114 117 1
114 118 1
114 119 1
114 120 1
114 121 1
115 116 1
115 117 1
115 118 1
115 119 1
115 120 1
115 121 1
116 117 1
116 118 1
116 119 1
116 120 1
116 121 1
117 118 1
117 119 1
117 120 1
117 121 1
118 119 1
118 120 1
118 121 1
119 120 1
119 121 1
120 121 1


==> anc/instances/benchmark/edgeExpansionDnn/grlex-16.dat <==
137 1376
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
1 8 1
1 9 1
1 10 1
1 11 1
1 12 1
1 13 1
1 14 1
1 15 1
1 16 1
1 17 1
2 3 1
2 4 1
2 5 1
2 6 1
2 7 1
2 8 1
2 9 1
2 10 1
2 11 1
2 12 1
2 13 1
2 14 1
2 15 1
2 16 1
2 19 1
3 4 1
3 5 1
3 6 1
3 7 1
3 8 1
3 9 1
3 10 1
3 11 1
3 12 1
3 13 1
3 14 1
3 15 1
3 16 1
3 17 1
3 22 1
4 5 1
4 6 1
4 7 1
4 8 1
4 9 1
4 10 1
4 11 1
4 12 1
4 13 1
4 14 1
4 15 1
4 16 1
4 17 1
4 18 1
4 19 1
4 26 1
5 6 1
5 7 1
5 8 1
5 9 1
5 10 1
5 11 1
5 12 1
5 13 1
5 14 1
5 15 1
5 16 1
5 17 1
5 18 1
5 19 1
5 20 1
5 21 1
5 22 1
5 31 1
6 7 1
6 8 1
6 9 1
6 10 1
6 11 1
6 12 1
6 13 1
6 14 1
6 15 1
6 16 1
6 17 1
6 18 1
6 19 1
6 20 1
6 21 1
6 22 1
6 23 1
6 24 1
6 25 1
6 26 1
6 37 1
7 8 1
7 9 1
7 10 1
7 11 1
7 12 1
7 13 1
7 14 1
7 15 1
7 16 1
7 17 1
7 18 1
7 19 1
7 20 1
7 21 1
7 22 1
7 23 1
7 24 1
7 25 1
7 26 1
7 27 1
7 28 1
7 29 1
7 30 1
7 31 1
7 44 1
8 9 1
8 10 1
8 11 1
8 12 1
8 13 1
8 14 1
8 15 1
8 16 1
8 17 1
8 18 1
8 19 1
8 20 1
8 21 1
8 22 1
8 23 1
8 24 1
8 25 1
8 26 1
8 27 1
8 28 1
8 29 1
8 30 1
8 31 1
8 32 1
8 33 1
8 34 1
8 35 1
8 36 1
8 37 1
8 52 1
9 10 1
9 11 1
9 12 1
9 13 1
9 14 1
9 15 1
9 16 1
9 17 1
9 18 1
9 19 1
9 20 1
9 21 1
9 22 1
9 23 1
9 24 1
9 25 1
9 26 1
9 27 1
9 28 1
9 29 1
9 30 1
9 31 1
9 32 1
9 33 1
9 34 1
9 35 1
9 36 1
9 37 1
9 38 1
9 39 1
9 40 1
9 41 1
9 42 1
9 43 1
9 44 1
9 61 1
10 11 1
10 12 1
10 13 1
10 14 1
10 15 1
10 16 1
10 17 1
10 18 1
10 19 1
10 20 1
10 21 1
10 22 1
10 23 1
10 24 1
10 25 1
10 26 1
10 27 1
10 28 1
10 29 1
10 30 1
10 31 1
10 32 1
10 33 1
10 34 1
10 35 1
10 36 1
10 37 1
10 38 1
10 39 1
10 40 1
10 41 1
10 42 1
10 43 1
10 44 1
10 45 1
10 46 1
10 47 1
10 48 1
10 49 1
10 50 1
10 51 1
10 52 1
10 71 1
11 12 1
11 13 1
11 14 1
11 15 1
11 16 1
11 17 1
11 18 1
11 19 1
11 20 1
11 21 1
11 22 1
11 23 1
11 24 1
11 25 1
11 26 1
11 27 1
11 28 1
11 29 1
11 30 1
11 31 1
11 32 1
11 33 1
11 34 1
11 35 1
11 36 1
11 37 1
11 38 1
11 39 1
11 40 1
11 41 1
11 42 1
11 43 1
11 44 1
11 45 1
11 46 1
11 47 1
11 48 1
11 49 1
11 50 1
11 51 1
11 52 1
11 53 1
11 54 1
11 55 1
11 56 1
11 57 1
11 58 1
11 59 1
11 60 1
11 61 1
11 82 1
12 13 1
12 14 1
12 15 1
12 16 1
12 17 1
12 18 1
12 19 1
12 20 1
12 21 1
12 22 1
12 23 1
12 24 1
12 25 1
12 26 1
12 27 1
12 28 1
12 29 1
12 30 1
12 31 1
12 32 1
12 33 1
12 34 1
12 35 1
12 36 1
12 37 1
12 38 1
12 39 1
12 40 1
12 41 1
12 42 1
12 43 1
12 44 1
12 45 1
12 46 1
12 47 1
12 48 1
12 49 1
12 50 1
12 51 1
12 52 1
12 53 1
12 54 1
12 55 1
12 56 1
12 57 1
12 58 1
12 59 1
12 60 1
12 61 1
12 62 1
12 63 1
12 64 1
12 65 1
12 66 1
12 67 1
12 68 1
12 69 1
12 70 1
12 71 1
12 94 1
13 14 1
13 15 1
13 16 1
13 17 1
13 18 1
13 19 1
13 20 1
13 21 1
13 22 1
13 23 1
13 24 1
13 25 1
13 26 1
13 27 1
13 28 1
13 29 1
13 30 1
13 31 1
13 32 1
13 33 1
13 34 1
13 35 1
13 36 1
13 37 1
13 38 1
13 39 1
13 40 1
13 41 1
13 42 1
13 43 1
13 44 1
13 45 1
13 46 1
13 47 1
13 48 1
13 49 1
13 50 1
13 51 1
13 52 1
13 53 1
13 54 1
13 55 1
13 56 1
13 57 1
13 58 1
13 59 1
13 60 1
13 61 1
13 62 1
13 63 1
13 64 1
13 65 1
13 66 1
13 67 1
13 68 1
13 69 1
13 70 1
13 71 1
13 72 1
13 73 1
13 74 1
13 75 1
13 76 1
13 77 1
13 78 1
13 79 1
13 80 1
13 81 1
13 82 1
13 107 1
14 15 1
14 16 1
14 17 1
14 18 1
14 19 1
14 20 1
14 21 1
14 22 1
14 23 1
14 24 1
14 25 1
14 26 1
14 27 1
14 28 1
14 29 1
14 30 1
14 31 1
14 32 1
14 33 1
14 34 1
14 35 1
14 36 1
14 37 1
14 38 1
14 39 1
14 40 1
14 41 1
14 42 1
14 43 1
14 44 1
14 45 1
14 46 1
14 47 1
14 48 1
14 49 1
14 50 1
14 51 1
14 52 1
14 53 1
14 54 1
14 55 1
14 56 1
14 57 1
14 58 1
14 59 1
14 60 1
14 61 1
14 62 1
14 63 1
14 64 1
14 65 1
14 66 1
14 67 1
14 68 1
14 69 1
14 70 1
14 71 1
14 72 1
14 73 1
14 74 1
14 75 1
14 76 1
14 77 1
14 78 1
14 79 1
14 80 1
14 81 1
14 82 1
14 83 1
14 84 1
14 85 1
14 86 1
14 87 1
14 88 1
14 89 1
14 90 1
14 91 1
14 92 1
14 93 1
14 94 1
14 121 1
15 16 1
15 17 1
15 18 1
15 19 1
15 20 1
15 21 1
15 22 1
15 23 1
15 24 1
15 25 1
15 26 1
15 27 1
15 28 1
15 29 1
15 30 1
15 31 1
15 32 1
15 33 1
15 34 1
15 35 1
15 36 1
15 37 1
15 38 1
15 39 1
15 40 1
15 41 1
15 42 1
15 43 1
15 44 1
15 45 1
15 46 1
15 47 1
15 48 1
15 49 1
15 50 1
15 51 1
15 52 1
15 53 1
15 54 1
15 55 1
15 56 1
15 57 1
15 58 1
15 59 1
15 60 1
15 61 1
15 62 1
15 63 1
15 64 1
15 65 1
15 66 1
15 67 1
15 68 1
15 69 1
15 70 1
15 71 1
15 72 1
15 73 1
15 74 1
15 75 1
15 76 1
15 77 1
15 78 1
15 79 1
15 80 1
15 81 1
15 82 1
15 83 1
15 84 1
15 85 1
15 86 1
15 87 1
15 88 1
15 89 1
15 90 1
15 91 1
15 92 1
15 93 1
15 94 1
15 95 1
15 96 1
15 97 1
15 98 1
15 99 1
15 100 1
15 101 1
15 102 1
15 103 1
15 104 1
15 105 1
15 106 1
15 107 1
15 136 1
16 17 1
16 18 1
16 19 1
16 20 1
16 21 1
16 22 1
16 23 1
16 24 1
16 25 1
16 26 1
16 27 1
16 28 1
16 29 1
16 30 1
16 31 1
16 32 1
16 33 1
16 34 1
16 35 1
16 36 1
16 37 1
16 38 1
16 39 1
16 40 1
16 41 1
16 42 1
16 43 1
16 44 1
16 45 1
16 46 1
16 47 1
16 48 1
16 49 1
16 50 1
16 51 1
16 52 1
16 53 1
16 54 1
16 55 1
16 56 1
16 57 1
16 58 1
16 59 1
16 60 1
16 61 1
16 62 1
16 63 1
16 64 1
16 65 1
16 66 1
16 67 1
16 68 1
16 69 1
16 70 1
16 71 1
16 72 1
16 73 1
16 74 1
16 75 1
16 76 1
16 77 1
16 78 1
16 79 1
16 80 1
16 81 1
16 82 1
16 83 1
16 84 1
16 85 1
16 86 1
16 87 1
16 88 1
16 89 1
16 90 1
16 91 1
16 92 1
16 93 1
16 94 1
16 95 1
16 96 1
16 97 1
16 98 1
16 99 1
16 100 1
16 101 1
16 102 1
16 103 1
16 104 1
16 105 1
16 106 1
16 107 1
16 108 1
16 109 1
16 110 1
16 111 1
16 112 1
16 113 1
16 114 1
16 115 1
16 116 1
16 117 1
16 118 1
16 119 1
16 120 1
16 121 1
16 137 1
17 18 1
18 19 1
18 20 1
19 21 1
20 21 1
20 22 1
20 23 1
21 22 1
21 24 1
22 25 1
23 24 1
23 25 1
23 26 1
23 27 1
24 25 1
24 26 1
24 28 1
25 26 1
25 29 1
26 30 1
27 28 1
27 29 1
27 30 1
27 31 1
27 32 1
28 29 1
28 30 1
28 31 1
28 33 1
29 30 1
29 31 1
29 34 1
30 31 1
30 35 1
31 36 1
32 33 1
32 34 1
32 35 1
32 36 1
32 37 1
32 38 1
33 34 1
33 35 1
33 36 1
33 37 1
33 39 1
34 35 1
34 36 1
34 37 1
34 40 1
35 36 1
35 37 1
35 41 1
36 37 1
36 42 1
37 43 1
38 39 1
38 40 1
38 41 1
38 42 1
38 43 1
38 44 1
38 45 1
39 40 1
39 41 1
39 42 1
39 43 1
39 44 1
39 46 1
40 41 1
40 42 1
40 43 1
40 44 1
40 47 1
41 42 1
41 43 1
41 44 1
41 48 1
42 43 1
42 44 1
42 49 1
43 44 1
43 50 1
44 51 1
45 46 1
45 47 1
45 48 1
45 49 1
45 50 1
45 51 1
45 52 1
45 53 1
46 47 1
46 48 1
46 49 1
46 50 1
46 51 1
46 52 1
46 54 1
47 48 1
47 49 1
47 50 1
47 51 1
47 52 1
47 55 1
48 49 1
48 50 1
48 51 1
48 52 1
48 56 1
49 50 1
49 51 1
49 52 1
49 57 1
50 51 1
50 52 1
50 58 1
51 52 1
51 59 1
52 60 1
53 54 1
53 55 1
53 56 1
53 57 1
53 58 1
53 59 1
53 60 1
53 61 1
53 62 1
54 55 1
54 56 1
54 57 1
54 58 1
54 59 1
54 60 1
54 61 1
54 63 1
55 56 1
55 57 1
55 58 1
55 59 1
55 60 1
55 61 1
55 64 1
56 57 1
56 58 1
56 59 1
56 60 1
56 61 1
56 65 1
57 58 1
57 59 1
57 60 1
57 61 1
57 66 1
58 59 1
58 60 1
58 61 1
58 67 1
59 60 1
59 61 1
59 68 1
60 61 1
60 69 1
61 70 1
62 63 1
62 64 1
62 65 1
62 66 1
62 67 1
62 68 1
62 69 1
62 70 1
62 71 1
62 72 1
63 64 1
63 65 1
63 66 1
63 67 1
63 68 1
63 69 1
63 70 1
63 71 1
63 73 1
64 65 1
64 66 1
64 67 1
64 68 1
64 69 1
64 70 1
64 71 1
64 74 1
65 66 1
65 67 1
65 68 1
65 69 1
65 70 1
65 71 1
65 75 1
66 67 1
66 68 1
66 69 1
66 70 1
66 71 1
66 76 1
67 68 1
67 69 1
67 70 1
67 71 1
67 77 1
68 69 1
68 70 1
68 71 1
68 78 1
69 70 1
69 71 1
69 79 1
70 71 1
70 80 1
71 81 1
72 73 1
72 74 1
72 75 1
72 76 1
72 77 1
72 78 1
72 79 1
72 80 1
72 81 1
72 82 1
72 83 1
73 74 1
73 75 1
73 76 1
73 77 1
73 78 1
73 79 1
73 80 1
73 81 1
73 82 1
73 84 1
74 75 1
74 76 1
74 77 1
74 78 1
74 79 1
74 80 1
74 81 1
74 82 1
74 85 1
75 76 1
75 77 1
75 78 1
75 79 1
75 80 1
75 81 1
75 82 1
75 86 1
76 77 1
76 78 1
76 79 1
76 80 1
76 81 1
76 82 1
76 87 1
77 78 1
77 79 1
77 80 1
77 81 1
77 82 1
77 88 1
78 79 1
78 80 1
78 81 1
78 82 1
78 89 1
79 80 1
79 81 1
79 82 1
79 90 1
80 81 1
80 82 1
80 91 1
81 82 1
81 92 1
82 93 1
83 84 1
83 85 1
83 86 1
83 87 1
83 88 1
83 89 1
83 90 1
83 91 1
83 92 1
83 93 1
83 94 1
83 95 1
84 85 1
84 86 1
84 87 1
84 88 1
84 89 1
84 90 1
84 91 1
84 92 1
84 93 1
84 94 1
84 96 1
85 86 1
85 87 1
85 88 1
85 89 1
85 90 1
85 91 1
85 92 1
85 93 1
85 94 1
85 97 1
86 87 1
86 88 1
86 89 1
86 90 1
86 91 1
86 92 1
86 93 1
86 94 1
86 98 1
87 88 1
87 89 1
87 90 1
87 91 1
87 92 1
87 93 1
87 94 1
87 99 1
88 89 1
88 90 1
88 91 1
88 92 1
88 93 1
88 94 1
88 100 1
89 90 1
89 91 1
89 92 1
89 93 1
89 94 1
89 101 1
90 91 1
90 92 1
90 93 1
90 94 1
90 102 1
91 92 1
91 93 1
91 94 1
91 103 1
92 93 1
92 94 1
92 104 1
93 94 1
93 105 1
94 106 1
95 96 1
95 97 1
95 98 1
95 99 1
95 100 1
95 101 1
95 102 1
95 103 1
95 104 1
95 105 1
95 106 1
95 107 1
95 108 1
96 97 1
96 98 1
96 99 1
96 100 1
96 101 1
96 102 1
96 103 1
96 104 1
96 105 1
96 106 1
96 107 1
96 109 1
97 98 1
97 99 1
97 100 1
97 101 1
97 102 1
97 103 1
97 104 1
97 105 1
97 106 1
97 107 1
97 110 1
98 99 1
98 100 1
98 101 1
98 102 1
98 103 1
98 104 1
98 105 1
98 106 1
98 107 1
98 111 1
99 100 1
99 101 1
99 102 1
99 103 1
99 104 1
99 105 1
99 106 1
99 107 1
99 112 1
100 101 1
100 102 1
100 103 1
100 104 1
100 105 1
100 106 1
100 107 1
100 113 1
101 102 1
101 103 1
101 104 1
101 105 1
101 106 1
101 107 1
101 114 1
102 103 1
102 104 1
102 105 1
102 106 1
102 107 1
102 115 1
103 104 1
103 105 1
103 106 1
103 107 1
103 116 1
104 105 1
104 106 1
104 107 1
104 117 1
105 106 1
105 107 1
105 118 1
106 107 1
106 119 1
107 120 1
108 109 1
108 110 1
108 111 1
108 112 1
108 113 1
108 114 1
108 115 1
108 116 1
108 117 1
108 118 1
108 119 1
108 120 1
108 121 1
108 122 1
109 110 1
109 111 1
109 112 1
109 113 1
109 114 1
109 115 1
109 116 1
109 117 1
109 118 1
109 119 1
109 120 1
109 121 1
109 123 1
110 111 1
110 112 1
110 113 1
110 114 1
110 115 1
110 116 1
110 117 1
110 118 1
110 119 1
110 120 1
110 121 1
110 124 1
111 112 1
111 113 1
111 114 1
111 115 1
111 116 1
111 117 1
111 118 1
111 119 1
111 120 1
111 121 1
111 125 1
112 113 1
112 114 1
112 115 1
112 116 1
112 117 1
112 118 1
112 119 1
112 120 1
112 121 1
112 126 1
113 114 1
113 115 1
113 116 1
113 117 1
113 118 1
113 119 1
113 120 1
113 121 1
113 127 1
114 115 1
114 116 1
114 117 1
114 118 1
114 119 1
114 120 1
114 121 1
114 128 1
115 116 1
115 117 1
115 118 1
115 119 1
115 120 1
115 121 1
115 129 1
116 117 1
116 118 1
116 119 1
116 120 1
116 121 1
116 130 1
117 118 1
117 119 1
117 120 1
117 121 1
117 131 1
118 119 1
118 120 1
118 121 1
118 132 1
119 120 1
119 121 1
119 133 1
120 121 1
120 134 1
121 135 1
122 123 1
122 124 1
122 125 1
122 126 1
122 127 1
122 128 1
122 129 1
122 130 1
122 131 1
122 132 1
122 133 1
122 134 1
122 135 1
122 136 1
122 137 1
123 124 1
123 125 1
123 126 1
123 127 1
123 128 1
123 129 1
123 130 1
123 131 1
123 132 1
123 133 1
123 134 1
123 135 1
123 136 1
123 137 1
124 125 1
124 126 1
124 127 1
124 128 1
124 129 1
124 130 1
124 131 1
124 132 1
124 133 1
124 134 1
124 135 1
124 136 1
124 137 1
125 126 1
125 127 1
125 128 1
125 129 1
125 130 1
125 131 1
125 132 1
125 133 1
125 134 1
125 135 1
125 136 1
125 137 1
126 127 1
126 128 1
126 129 1
126 130 1
126 131 1
126 132 1
126 133 1
126 134 1
126 135 1
126 136 1
126 137 1
127 128 1
127 129 1
127 130 1
127 131 1
127 132 1
127 133 1
127 134 1
127 135 1
127 136 1
127 137 1
128 129 1
128 130 1
128 131 1
128 132 1
128 133 1
128 134 1
128 135 1
128 136 1
128 137 1
129 130 1
129 131 1
129 132 1
129 133 1
129 134 1
129 135 1
129 136 1
129 137 1
130 131 1
130 132 1
130 133 1
130 134 1
130 135 1
130 136 1
130 137 1
131 132 1
131 133 1
131 134 1
131 135 1
131 136 1
131 137 1
132 133 1
132 134 1
132 135 1
132 136 1
132 137 1
133 134 1
133 135 1
133 136 1
133 137 1
134 135 1
134 136 1
134 137 1
135 136 1
135 137 1
136 137 1


==> anc/instances/benchmark/edgeExpansionDnn/grlex-17.dat <==
154 1649
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
1 8 1
1 9 1
1 10 1
1 11 1
1 12 1
1 13 1
1 14 1
1 15 1
1 16 1
1 17 1
1 18 1
2 3 1
2 4 1
2 5 1
2 6 1
2 7 1
2 8 1
2 9 1
2 10 1
2 11 1
2 12 1
2 13 1
2 14 1
2 15 1
2 16 1
2 17 1
2 20 1
3 4 1
3 5 1
3 6 1
3 7 1
3 8 1
3 9 1
3 10 1
3 11 1
3 12 1
3 13 1
3 14 1
3 15 1
3 16 1
3 17 1
3 18 1
3 23 1
4 5 1
4 6 1
4 7 1
4 8 1
4 9 1
4 10 1
4 11 1
4 12 1
4 13 1
4 14 1
4 15 1
4 16 1
4 17 1
4 18 1
4 19 1
4 20 1
4 27 1
5 6 1
5 7 1
5 8 1
5 9 1
5 10 1
5 11 1
5 12 1
5 13 1
5 14 1
5 15 1
5 16 1
5 17 1
5 18 1
5 19 1
5 20 1
5 21 1
5 22 1
5 23 1
5 32 1
6 7 1
6 8 1
6 9 1
6 10 1
6 11 1
6 12 1
6 13 1
6 14 1
6 15 1
6 16 1
6 17 1
6 18 1
6 19 1
6 20 1
6 21 1
6 22 1
6 23 1
6 24 1
6 25 1
6 26 1
6 27 1
6 38 1
7 8 1
7 9 1
7 10 1
7 11 1
7 12 1
7 13 1
7 14 1
7 15 1
7 16 1
7 17 1
7 18 1
7 19 1
7 20 1
7 21 1
7 22 1
7 23 1
7 24 1
7 25 1
7 26 1
7 27 1
7 28 1
7 29 1
7 30 1
7 31 1
7 32 1
7 45 1
8 9 1
8 10 1
8 11 1
8 12 1
8 13 1
8 14 1
8 15 1
8 16 1
8 17 1
8 18 1
8 19 1
8 20 1
8 21 1
8 22 1
8 23 1
8 24 1
8 25 1
8 26 1
8 27 1
8 28 1
8 29 1
8 30 1
8 31 1
8 32 1
8 33 1
8 34 1
8 35 1
8 36 1
8 37 1
8 38 1
8 53 1
9 10 1
9 11 1
9 12 1
9 13 1
9 14 1
9 15 1
9 16 1
9 17 1
9 18 1
9 19 1
9 20 1
9 21 1
9 22 1
9 23 1
9 24 1
9 25 1
9 26 1
9 27 1
9 28 1
9 29 1
9 30 1
9 31 1
9 32 1
9 33 1
9 34 1
9 35 1
9 36 1
9 37 1
9 38 1
9 39 1
9 40 1
9 41 1
9 42 1
9 43 1
9 44 1
9 45 1
9 62 1
10 11 1
10 12 1
10 13 1
10 14 1
10 15 1
10 16 1
10 17 1
10 18 1
10 19 1
10 20 1
10 21 1
10 22 1
10 23 1
10 24 1
10 25 1
10 26 1
10 27 1
10 28 1
10 29 1
10 30 1
10 31 1
10 32 1
10 33 1
10 34 1
10 35 1
10 36 1
10 37 1
10 38 1
10 39 1
10 40 1
10 41 1
10 42 1
10 43 1
10 44 1
10 45 1
10 46 1
10 47 1
10 48 1
10 49 1
10 50 1
10 51 1
10 52 1
10 53 1
10 72 1
11 12 1
11 13 1
11 14 1
11 15 1
11 16 1
11 17 1
11 18 1
11 19 1
11 20 1
11 21 1
11 22 1
11 23 1
11 24 1
11 25 1
11 26 1
11 27 1
11 28 1
11 29 1
11 30 1
11 31 1
11 32 1
11 33 1
11 34 1
11 35 1
11 36 1
11 37 1
11 38 1
11 39 1
11 40 1
11 41 1
11 42 1
11 43 1
11 44 1
11 45 1
11 46 1
11 47 1
11 48 1
11 49 1
11 50 1
11 51 1
11 52 1
11 53 1
11 54 1
11 55 1
11 56 1
11 57 1
11 58 1
11 59 1
11 60 1
11 61 1
11 62 1
11 83 1
12 13 1
12 14 1
12 15 1
12 16 1
12 17 1
12 18 1
12 19 1
12 20 1
12 21 1
12 22 1
12 23 1
12 24 1
12 25 1
12 26 1
12 27 1
12 28 1
12 29 1
12 30 1
12 31 1
12 32 1
12 33 1
12 34 1
12 35 1
12 36 1
12 37 1
12 38 1
12 39 1
12 40 1
12 41 1
12 42 1
12 43 1
12 44 1
12 45 1
12 46 1
12 47 1
12 48 1
12 49 1
12 50 1
12 51 1
12 52 1
12 53 1
12 54 1
12 55 1
12 56 1
12 57 1
12 58 1
12 59 1
12 60 1
12 61 1
12 62 1
12 63 1
12 64 1
12 65 1
12 66 1
12 67 1
12 68 1
12 69 1
12 70 1
12 71 1
12 72 1
12 95 1
13 14 1
13 15 1
13 16 1
13 17 1
13 18 1
13 19 1
13 20 1
13 21 1
13 22 1
13 23 1
13 24 1
13 25 1
13 26 1
13 27 1
13 28 1
13 29 1
13 30 1
13 31 1
13 32 1
13 33 1
13 34 1
13 35 1
13 36 1
13 37 1
13 38 1
13 39 1
13 40 1
13 41 1
13 42 1
13 43 1
13 44 1
13 45 1
13 46 1
13 47 1
13 48 1
13 49 1
13 50 1
13 51 1
13 52 1
13 53 1
13 54 1
13 55 1
13 56 1
13 57 1
13 58 1
13 59 1
13 60 1
13 61 1
13 62 1
13 63 1
13 64 1
13 65 1
13 66 1
13 67 1
13 68 1
13 69 1
13 70 1
13 71 1
13 72 1
13 73 1
13 74 1
13 75 1
13 76 1
13 77 1
13 78 1
13 79 1
13 80 1
13 81 1
13 82 1
13 83 1
13 108 1
14 15 1
14 16 1
14 17 1
14 18 1
14 19 1
14 20 1
14 21 1
14 22 1
14 23 1
14 24 1
14 25 1
14 26 1
14 27 1
14 28 1
14 29 1
14 30 1
14 31 1
14 32 1
14 33 1
14 34 1
14 35 1
14 36 1
14 37 1
14 38 1
14 39 1
14 40 1
14 41 1
14 42 1
14 43 1
14 44 1
14 45 1
14 46 1
14 47 1
14 48 1
14 49 1
14 50 1
14 51 1
14 52 1
14 53 1
14 54 1
14 55 1
14 56 1
14 57 1
14 58 1
14 59 1
14 60 1
14 61 1
14 62 1
14 63 1
14 64 1
14 65 1
14 66 1
14 67 1
14 68 1
14 69 1
14 70 1
14 71 1
14 72 1
14 73 1
14 74 1
14 75 1
14 76 1
14 77 1
14 78 1
14 79 1
14 80 1
14 81 1
14 82 1
14 83 1
14 84 1
14 85 1
14 86 1
14 87 1
14 88 1
14 89 1
14 90 1
14 91 1
14 92 1
14 93 1
14 94 1
14 95 1
14 122 1
15 16 1
15 17 1
15 18 1
15 19 1
15 20 1
15 21 1
15 22 1
15 23 1
15 24 1
15 25 1
15 26 1
15 27 1
15 28 1
15 29 1
15 30 1
15 31 1
15 32 1
15 33 1
15 34 1
15 35 1
15 36 1
15 37 1
15 38 1
15 39 1
15 40 1
15 41 1
15 42 1
15 43 1
15 44 1
15 45 1
15 46 1
15 47 1
15 48 1
15 49 1
15 50 1
15 51 1
15 52 1
15 53 1
15 54 1
15 55 1
15 56 1
15 57 1
15 58 1
15 59 1
15 60 1
15 61 1
15 62 1
15 63 1
15 64 1
15 65 1
15 66 1
15 67 1
15 68 1
15 69 1
15 70 1
15 71 1
15 72 1
15 73 1
15 74 1
15 75 1
15 76 1
15 77 1
15 78 1
15 79 1
15 80 1
15 81 1
15 82 1
15 83 1
15 84 1
15 85 1
15 86 1
15 87 1
15 88 1
15 89 1
15 90 1
15 91 1
15 92 1
15 93 1
15 94 1
15 95 1
15 96 1
15 97 1
15 98 1
15 99 1
15 100 1
15 101 1
15 102 1
15 103 1
15 104 1
15 105 1
15 106 1
15 107 1
15 108 1
15 137 1
16 17 1
16 18 1
16 19 1
16 20 1
16 21 1
16 22 1
16 23 1
16 24 1
16 25 1
16 26 1
16 27 1
16 28 1
16 29 1
16 30 1
16 31 1
16 32 1
16 33 1
16 34 1
16 35 1
16 36 1
16 37 1
16 38 1
16 39 1
16 40 1
16 41 1
16 42 1
16 43 1
16 44 1
16 45 1
16 46 1
16 47 1
16 48 1
16 49 1
16 50 1
16 51 1
16 52 1
16 53 1
16 54 1
16 55 1
16 56 1
16 57 1
16 58 1
16 59 1
16 60 1
16 61 1
16 62 1
16 63 1
16 64 1
16 65 1
16 66 1
16 67 1
16 68 1
16 69 1
16 70 1
16 71 1
16 72 1
16 73 1
16 74 1
16 75 1
16 76 1
16 77 1
16 78 1
16 79 1
16 80 1
16 81 1
16 82 1
16 83 1
16 84 1
16 85 1
16 86 1
16 87 1
16 88 1
16 89 1
16 90 1
16 91 1
16 92 1
16 93 1
16 94 1
16 95 1
16 96 1
16 97 1
16 98 1
16 99 1
16 100 1
16 101 1
16 102 1
16 103 1
16 104 1
16 105 1
16 106 1
16 107 1
16 108 1
16 109 1
16 110 1
16 111 1
16 112 1
16 113 1
16 114 1
16 115 1
16 116 1
16 117 1
16 118 1
16 119 1
16 120 1
16 121 1
16 122 1
16 153 1
17 18 1
17 19 1
17 20 1
17 21 1
17 22 1
17 23 1
17 24 1
17 25 1
17 26 1
17 27 1
17 28 1
17 29 1
17 30 1
17 31 1
17 32 1
17 33 1
17 34 1
17 35 1
17 36 1
17 37 1
17 38 1
17 39 1
17 40 1
17 41 1
17 42 1
17 43 1
17 44 1
17 45 1
17 46 1
17 47 1
17 48 1
17 49 1
17 50 1
17 51 1
17 52 1
17 53 1
17 54 1
17 55 1
17 56 1
17 57 1
17 58 1
17 59 1
17 60 1
17 61 1
17 62 1
17 63 1
17 64 1
17 65 1
17 66 1
17 67 1
17 68 1
17 69 1
17 70 1
17 71 1
17 72 1
17 73 1
17 74 1
17 75 1
17 76 1
17 77 1
17 78 1
17 79 1
17 80 1
17 81 1
17 82 1
17 83 1
17 84 1
17 85 1
17 86 1
17 87 1
17 88 1
17 89 1
17 90 1
17 91 1
17 92 1
17 93 1
17 94 1
17 95 1
17 96 1
17 97 1
17 98 1
17 99 1
17 100 1
17 101 1
17 102 1
17 103 1
17 104 1
17 105 1
17 106 1
17 107 1
17 108 1
17 109 1
17 110 1
17 111 1
17 112 1
17 113 1
17 114 1
17 115 1
17 116 1
17 117 1
17 118 1
17 119 1
17 120 1
17 121 1
17 122 1
17 123 1
17 124 1
17 125 1
17 126 1
17 127 1
17 128 1
17 129 1
17 130 1
17 131 1
17 132 1
17 133 1
17 134 1
17 135 1
17 136 1
17 137 1
17 154 1
18 19 1
19 20 1
19 21 1
20 22 1
21 22 1
21 23 1
21 24 1
22 23 1
22 25 1
23 26 1
24 25 1
24 26 1
24 27 1
24 28 1
25 26 1
25 27 1
25 29 1
26 27 1
26 30 1
27 31 1
28 29 1
28 30 1
28 31 1
28 32 1
28 33 1
29 30 1
29 31 1
29 32 1
29 34 1
30 31 1
30 32 1
30 35 1
31 32 1
31 36 1
32 37 1
33 34 1
33 35 1
33 36 1
33 37 1
33 38 1
33 39 1
34 35 1
34 36 1
34 37 1
34 38 1
34 40 1
35 36 1
35 37 1
35 38 1
35 41 1
36 37 1
36 38 1
36 42 1
37 38 1
37 43 1
38 44 1
39 40 1
39 41 1
39 42 1
39 43 1
39 44 1
39 45 1
39 46 1
40 41 1
40 42 1
40 43 1
40 44 1
40 45 1
40 47 1
41 42 1
41 43 1
41 44 1
41 45 1
41 48 1
42 43 1
42 44 1
42 45 1
42 49 1
43 44 1
43 45 1
43 50 1
44 45 1
44 51 1
45 52 1
46 47 1
46 48 1
46 49 1
46 50 1
46 51 1
46 52 1
46 53 1
46 54 1
47 48 1
47 49 1
47 50 1
47 51 1
47 52 1
47 53 1
47 55 1
48 49 1
48 50 1
48 51 1
48 52 1
48 53 1
48 56 1
49 50 1
49 51 1
49 52 1
49 53 1
49 57 1
50 51 1
50 52 1
50 53 1
50 58 1
51 52 1
51 53 1
51 59 1
52 53 1
52 60 1
53 61 1
54 55 1
54 56 1
54 57 1
54 58 1
54 59 1
54 60 1
54 61 1
54 62 1
54 63 1
55 56 1
55 57 1
55 58 1
55 59 1
55 60 1
55 61 1
55 62 1
55 64 1
56 57 1
56 58 1
56 59 1
56 60 1
56 61 1
56 62 1
56 65 1
57 58 1
57 59 1
57 60 1
57 61 1
57 62 1
57 66 1
58 59 1
58 60 1
58 61 1
58 62 1
58 67 1
59 60 1
59 61 1
59 62 1
59 68 1
60 61 1
60 62 1
60 69 1
61 62 1
61 70 1
62 71 1
63 64 1
63 65 1
63 66 1
63 67 1
63 68 1
63 69 1
63 70 1
63 71 1
63 72 1
63 73 1
64 65 1
64 66 1
64 67 1
64 68 1
64 69 1
64 70 1
64 71 1
64 72 1
64 74 1
65 66 1
65 67 1
65 68 1
65 69 1
65 70 1
65 71 1
65 72 1
65 75 1
66 67 1
66 68 1
66 69 1
66 70 1
66 71 1
66 72 1
66 76 1
67 68 1
67 69 1
67 70 1
67 71 1
67 72 1
67 77 1
68 69 1
68 70 1
68 71 1
68 72 1
68 78 1
69 70 1
69 71 1
69 72 1
69 79 1
70 71 1
70 72 1
70 80 1
71 72 1
71 81 1
72 82 1
73 74 1
73 75 1
73 76 1
73 77 1
73 78 1
73 79 1
73 80 1
73 81 1
73 82 1
73 83 1
73 84 1
74 75 1
74 76 1
74 77 1
74 78 1
74 79 1
74 80 1
74 81 1
74 82 1
74 83 1
74 85 1
75 76 1
75 77 1
75 78 1
75 79 1
75 80 1
75 81 1
75 82 1
75 83 1
75 86 1
76 77 1
76 78 1
76 79 1
76 80 1
76 81 1
76 82 1
76 83 1
76 87 1
77 78 1
77 79 1
77 80 1
77 81 1
77 82 1
77 83 1
77 88 1
78 79 1
78 80 1
78 81 1
78 82 1
78 83 1
78 89 1
79 80 1
79 81 1
79 82 1
79 83 1
79 90 1
80 81 1
80 82 1
80 83 1
80 91 1
81 82 1
81 83 1
81 92 1
82 83 1
82 93 1
83 94 1
84 85 1
84 86 1
84 87 1
84 88 1
84 89 1
84 90 1
84 91 1
84 92 1
84 93 1
84 94 1
84 95 1
84 96 1
85 86 1
85 87 1
85 88 1
85 89 1
85 90 1
85 91 1
85 92 1
85 93 1
85 94 1
85 95 1
85 97 1
86 87 1
86 88 1
86 89 1
86 90 1
86 91 1
86 92 1
86 93 1
86 94 1
86 95 1
86 98 1
87 88 1
87 89 1
87 90 1
87 91 1
87 92 1
87 93 1
87 94 1
87 95 1
87 99 1
88 89 1
88 90 1
88 91 1
88 92 1
88 93 1
88 94 1
88 95 1
88 100 1
89 90 1
89 91 1
89 92 1
89 93 1
89 94 1
89 95 1
89 101 1
90 91 1
90 92 1
90 93 1
90 94 1
90 95 1
90 102 1
91 92 1
91 93 1
91 94 1
91 95 1
91 103 1
92 93 1
92 94 1
92 95 1
92 104 1
93 94 1
93 95 1
93 105 1
94 95 1
94 106 1
95 107 1
96 97 1
96 98 1
96 99 1
96 100 1
96 101 1
96 102 1
96 103 1
96 104 1
96 105 1
96 106 1
96 107 1
96 108 1
96 109 1
97 98 1
97 99 1
97 100 1
97 101 1
97 102 1
97 103 1
97 104 1
97 105 1
97 106 1
97 107 1
97 108 1
97 110 1
98 99 1
98 100 1
98 101 1
98 102 1
98 103 1
98 104 1
98 105 1
98 106 1
98 107 1
98 108 1
98 111 1
99 100 1
99 101 1
99 102 1
99 103 1
99 104 1
99 105 1
99 106 1
99 107 1
99 108 1
99 112 1
100 101 1
100 102 1
100 103 1
100 104 1
100 105 1
100 106 1
100 107 1
100 108 1
100 113 1
101 102 1
101 103 1
101 104 1
101 105 1
101 106 1
101 107 1
101 108 1
101 114 1
102 103 1
102 104 1
102 105 1
102 106 1
102 107 1
102 108 1
102 115 1
103 104 1
103 105 1
103 106 1
103 107 1
103 108 1
103 116 1
104 105 1
104 106 1
104 107 1
104 108 1
104 117 1
105 106 1
105 107 1
105 108 1
105 118 1
106 107 1
106 108 1
106 119 1
107 108 1
107 120 1
108 121 1
109 110 1
109 111 1
109 112 1
109 113 1
109 114 1
109 115 1
109 116 1
109 117 1
109 118 1
109 119 1
109 120 1
109 121 1
109 122 1
109 123 1
110 111 1
110 112 1
110 113 1
110 114 1
110 115 1
110 116 1
110 117 1
110 118 1
110 119 1
110 120 1
110 121 1
110 122 1
110 124 1
111 112 1
111 113 1
111 114 1
111 115 1
111 116 1
111 117 1
111 118 1
111 119 1
111 120 1
111 121 1
111 122 1
111 125 1
112 113 1
112 114 1
112 115 1
112 116 1
112 117 1
112 118 1
112 119 1
112 120 1
112 121 1
112 122 1
112 126 1
113 114 1
113 115 1
113 116 1
113 117 1
113 118 1
113 119 1
113 120 1
113 121 1
113 122 1
113 127 1
114 115 1
114 116 1
114 117 1
114 118 1
114 119 1
114 120 1
114 121 1
114 122 1
114 128 1
115 116 1
115 117 1
115 118 1
115 119 1
115 120 1
115 121 1
115 122 1
115 129 1
116 117 1
116 118 1
116 119 1
116 120 1
116 121 1
116 122 1
116 130 1
117 118 1
117 119 1
117 120 1
117 121 1
117 122 1
117 131 1
118 119 1
118 120 1
118 121 1
118 122 1
118 132 1
119 120 1
119 121 1
119 122 1
119 133 1
120 121 1
120 122 1
120 134 1
121 122 1
121 135 1
122 136 1
123 124 1
123 125 1
123 126 1
123 127 1
123 128 1
123 129 1
123 130 1
123 131 1
123 132 1
123 133 1
123 134 1
123 135 1
123 136 1
123 137 1
123 138 1
124 125 1
124 126 1
124 127 1
124 128 1
124 129 1
124 130 1
124 131 1
124 132 1
124 133 1
124 134 1
124 135 1
124 136 1
124 137 1
124 139 1
125 126 1
125 127 1
125 128 1
125 129 1
125 130 1
125 131 1
125 132 1
125 133 1
125 134 1
125 135 1
125 136 1
125 137 1
125 140 1
126 127 1
126 128 1
126 129 1
126 130 1
126 131 1
126 132 1
126 133 1
126 134 1
126 135 1
126 136 1
126 137 1
126 141 1
127 128 1
127 129 1
127 130 1
127 131 1
127 132 1
127 133 1
127 134 1
127 135 1
127 136 1
127 137 1
127 142 1
128 129 1
128 130 1
128 131 1
128 132 1
128 133 1
128 134 1
128 135 1
128 136 1
128 137 1
128 143 1
129 130 1
129 131 1
129 132 1
129 133 1
129 134 1
129 135 1
129 136 1
129 137 1
129 144 1
130 131 1
130 132 1
130 133 1
130 134 1
130 135 1
130 136 1
130 137 1
130 145 1
131 132 1
131 133 1
131 134 1
131 135 1
131 136 1
131 137 1
131 146 1
132 133 1
132 134 1
132 135 1
132 136 1
132 137 1
132 147 1
133 134 1
133 135 1
133 136 1
133 137 1
133 148 1
134 135 1
134 136 1
134 137 1
134 149 1
135 136 1
135 137 1
135 150 1
136 137 1
136 151 1
137 152 1
138 139 1
138 140 1
138 141 1
138 142 1
138 143 1
138 144 1
138 145 1
138 146 1
138 147 1
138 148 1
138 149 1
138 150 1
138 151 1
138 152 1
138 153 1
138 154 1
139 140 1
139 141 1
139 142 1
139 143 1
139 144 1
139 145 1
139 146 1
139 147 1
139 148 1
139 149 1
139 150 1
139 151 1
139 152 1
139 153 1
139 154 1
140 141 1
140 142 1
140 143 1
140 144 1
140 145 1
140 146 1
140 147 1
140 148 1
140 149 1
140 150 1
140 151 1
140 152 1
140 153 1
140 154 1
141 142 1
141 143 1
141 144 1
141 145 1
141 146 1
141 147 1
141 148 1
141 149 1
141 150 1
141 151 1
141 152 1
141 153 1
141 154 1
142 143 1
142 144 1
142 145 1
142 146 1
142 147 1
142 148 1
142 149 1
142 150 1
142 151 1
142 152 1
142 153 1
142 154 1
143 144 1
143 145 1
143 146 1
143 147 1
143 148 1
143 149 1
143 150 1
143 151 1
143 152 1
143 153 1
143 154 1
144 145 1
144 146 1
144 147 1
144 148 1
144 149 1
144 150 1
144 151 1
144 152 1
144 153 1
144 154 1
145 146 1
145 147 1
145 148 1
145 149 1
145 150 1
145 151 1
145 152 1
145 153 1
145 154 1
146 147 1
146 148 1
146 149 1
146 150 1
146 151 1
146 152 1
146 153 1
146 154 1
147 148 1
147 149 1
147 150 1
147 151 1
147 152 1
147 153 1
147 154 1
148 149 1
148 150 1
148 151 1
148 152 1
148 153 1
148 154 1
149 150 1
149 151 1
149 152 1
149 153 1
149 154 1
150 151 1
150 152 1
150 153 1
150 154 1
151 152 1
151 153 1
151 154 1
152 153 1
152 154 1
153 154 1


==> anc/instances/benchmark/edgeExpansionDnn/grlex-8.dat <==
37 176
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
1 8 1
1 9 1
2 3 1
2 4 1
2 5 1
2 6 1
2 7 1
2 8 1
2 11 1
3 4 1
3 5 1
3 6 1
3 7 1
3 8 1
3 9 1
3 14 1
4 5 1
4 6 1
4 7 1
4 8 1
4 9 1
4 10 1
4 11 1
4 18 1
5 6 1
5 7 1
5 8 1
5 9 1
5 10 1
5 11 1
5 12 1
5 13 1
5 14 1
5 23 1
6 7 1
6 8 1
6 9 1
6 10 1
6 11 1
6 12 1
6 13 1
6 14 1
6 15 1
6 16 1
6 17 1
6 18 1
6 29 1
7 8 1
7 9 1
7 10 1
7 11 1
7 12 1
7 13 1
7 14 1
7 15 1
7 16 1
7 17 1
7 18 1
7 19 1
7 20 1
7 21 1
7 22 1
7 23 1
7 36 1
8 9 1
8 10 1
8 11 1
8 12 1
8 13 1
8 14 1
8 15 1
8 16 1
8 17 1
8 18 1
8 19 1
8 20 1
8 21 1
8 22 1
8 23 1
8 24 1
8 25 1
8 26 1
8 27 1
8 28 1
8 29 1
8 37 1
9 10 1
10 11 1
10 12 1
11 13 1
12 13 1
12 14 1
12 15 1
13 14 1
13 16 1
14 17 1
15 16 1
15 17 1
15 18 1
15 19 1
16 17 1
16 18 1
16 20 1
17 18 1
17 21 1
18 22 1
19 20 1
19 21 1
19 22 1
19 23 1
19 24 1
20 21 1
20 22 1
20 23 1
20 25 1
21 22 1
21 23 1
21 26 1
22 23 1
22 27 1
23 28 1
24 25 1
24 26 1
24 27 1
24 28 1
24 29 1
24 30 1
25 26 1
25 27 1
25 28 1
25 29 1
25 31 1
26 27 1
26 28 1
26 29 1
26 32 1
27 28 1
27 29 1
27 33 1
28 29 1
28 34 1
29 35 1
30 31 1
30 32 1
30 33 1
30 34 1
30 35 1
30 36 1
30 37 1
31 32 1
31 33 1
31 34 1
31 35 1
31 36 1
31 37 1
32 33 1
32 34 1
32 35 1
32 36 1
32 37 1
33 34 1
33 35 1
33 36 1
33 37 1
34 35 1
34 36 1
34 37 1
35 36 1
35 37 1
36 37 1


==> anc/instances/benchmark/edgeExpansionDnn/grlex-9.dat <==
46 249
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
1 8 1
1 9 1
1 10 1
2 3 1
2 4 1
2 5 1
2 6 1
2 7 1
2 8 1
2 9 1
2 12 1
3 4 1
3 5 1
3 6 1
3 7 1
3 8 1
3 9 1
3 10 1
3 15 1
4 5 1
4 6 1
4 7 1
4 8 1
4 9 1
4 10 1
4 11 1
4 12 1
4 19 1
5 6 1
5 7 1
5 8 1
5 9 1
5 10 1
5 11 1
5 12 1
5 13 1
5 14 1
5 15 1
5 24 1
6 7 1
6 8 1
6 9 1
6 10 1
6 11 1
6 12 1
6 13 1
6 14 1
6 15 1
6 16 1
6 17 1
6 18 1
6 19 1
6 30 1
7 8 1
7 9 1
7 10 1
7 11 1
7 12 1
7 13 1
7 14 1
7 15 1
7 16 1
7 17 1
7 18 1
7 19 1
7 20 1
7 21 1
7 22 1
7 23 1
7 24 1
7 37 1
8 9 1
8 10 1
8 11 1
8 12 1
8 13 1
8 14 1
8 15 1
8 16 1
8 17 1
8 18 1
8 19 1
8 20 1
8 21 1
8 22 1
8 23 1
8 24 1
8 25 1
8 26 1
8 27 1
8 28 1
8 29 1
8 30 1
8 45 1
9 10 1
9 11 1
9 12 1
9 13 1
9 14 1
9 15 1
9 16 1
9 17 1
9 18 1
9 19 1
9 20 1
9 21 1
9 22 1
9 23 1
9 24 1
9 25 1
9 26 1
9 27 1
9 28 1
9 29 1
9 30 1
9 31 1
9 32 1
9 33 1
9 34 1
9 35 1
9 36 1
9 37 1
9 46 1
10 11 1
11 12 1
11 13 1
12 14 1
13 14 1
13 15 1
13 16 1
14 15 1
14 17 1
15 18 1
16 17 1
16 18 1
16 19 1
16 20 1
17 18 1
17 19 1
17 21 1
18 19 1
18 22 1
19 23 1
20 21 1
20 22 1
20 23 1
20 24 1
20 25 1
21 22 1
21 23 1
21 24 1
21 26 1
22 23 1
22 24 1
22 27 1
23 24 1
23 28 1
24 29 1
25 26 1
25 27 1
25 28 1
25 29 1
25 30 1
25 31 1
26 27 1
26 28 1
26 29 1
26 30 1
26 32 1
27 28 1
27 29 1
27 30 1
27 33 1
28 29 1
28 30 1
28 34 1
29 30 1
29 35 1
30 36 1
31 32 1
31 33 1
31 34 1
31 35 1
31 36 1
31 37 1
31 38 1
32 33 1
32 34 1
32 35 1
32 36 1
32 37 1
32 39 1
33 34 1
33 35 1
33 36 1
33 37 1
33 40 1
34 35 1
34 36 1
34 37 1
34 41 1
35 36 1
35 37 1
35 42 1
36 37 1
36 43 1
37 44 1
38 39 1
38 40 1
38 41 1
38 42 1
38 43 1
38 44 1
38 45 1
38 46 1
39 40 1
39 41 1
39 42 1
39 43 1
39 44 1
39 45 1
39 46 1
40 41 1
40 42 1
40 43 1
40 44 1
40 45 1
40 46 1
41 42 1
41 43 1
41 44 1
41 45 1
41 46 1
42 43 1
42 44 1
42 45 1
42 46 1
43 44 1
43 45 1
43 46 1
44 45 1
44 46 1
45 46 1


==> anc/instances/benchmark/edgeExpansionDnn/highschool.dat <==
70 274
1 3 1
1 4 1
1 18 1
1 22 1
1 70 1
2 3 1
2 9 1
2 20 1
2 25 1
2 70 1
3 4 1
3 5 1
3 6 1
3 7 1
3 8 1
3 18 1
3 20 1
3 23 1
3 25 1
3 26 1
3 38 1
3 70 1
4 7 1
4 8 1
4 17 1
4 18 1
4 19 1
4 20 1
4 24 1
4 25 1
4 26 1
4 38 1
4 70 1
5 6 1
5 26 1
5 27 1
5 42 1
5 44 1
5 45 1
5 55 1
5 57 1
5 58 1
5 61 1
5 62 1
5 70 1
6 26 1
6 32 1
6 33 1
6 38 1
6 55 1
6 57 1
6 58 1
6 61 1
6 62 1
6 63 1
6 70 1
7 8 1
8 9 1
8 14 1
8 20 1
8 25 1
8 26 1
8 27 1
10 11 1
10 12 1
10 13 1
10 14 1
10 15 1
10 16 1
11 12 1
11 13 1
11 14 1
11 29 1
11 30 1
11 31 1
11 32 1
11 33 1
12 13 1
12 14 1
12 15 1
12 34 1
12 35 1
12 36 1
13 14 1
13 28 1
13 37 1
14 16 1
14 20 1
14 25 1
14 28 1
14 37 1
15 16 1
15 29 1
15 30 1
15 34 1
15 36 1
15 37 1
15 39 1
15 49 1
15 52 1
16 18 1
16 37 1
17 18 1
17 19 1
17 20 1
17 21 1
17 22 1
18 19 1
18 20 1
18 21 1
18 22 1
18 23 1
19 22 1
19 23 1
19 70 1
20 25 1
20 38 1
21 29 1
21 30 1
21 38 1
21 49 1
21 52 1
21 53 1
22 24 1
24 38 1
24 46 1
24 53 1
26 27 1
26 38 1
26 46 1
26 55 1
26 57 1
26 61 1
26 62 1
26 63 1
27 33 1
27 35 1
27 36 1
27 41 1
27 42 1
27 43 1
27 44 1
27 45 1
27 53 1
27 61 1
27 62 1
27 63 1
27 64 1
27 65 1
27 66 1
27 67 1
28 56 1
29 30 1
29 34 1
29 49 1
29 52 1
30 34 1
30 36 1
30 47 1
30 52 1
31 32 1
31 33 1
31 36 1
31 39 1
31 55 1
31 56 1
31 59 1
31 60 1
32 33 1
32 36 1
32 39 1
32 55 1
32 60 1
32 62 1
33 39 1
33 42 1
33 55 1
33 60 1
33 62 1
34 36 1
34 47 1
34 52 1
35 36 1
35 39 1
35 41 1
35 43 1
35 45 1
35 49 1
35 64 1
36 39 1
36 43 1
36 45 1
36 56 1
36 58 1
36 64 1
36 69 1
37 40 1
37 51 1
37 54 1
38 49 1
38 53 1
39 40 1
39 41 1
39 42 1
39 43 1
39 44 1
39 45 1
39 56 1
40 47 1
40 48 1
40 51 1
40 54 1
40 56 1
41 43 1
41 45 1
41 66 1
41 68 1
41 69 1
42 44 1
42 45 1
42 66 1
42 67 1
43 45 1
43 66 1
43 68 1
43 69 1
44 45 1
44 65 1
44 66 1
44 67 1
45 62 1
45 63 1
45 64 1
45 65 1
45 66 1
45 67 1
47 48 1
47 49 1
47 50 1
47 51 1
47 52 1
47 53 1
48 51 1
48 54 1
48 55 1
49 52 1
49 53 1
50 53 1
50 57 1
51 55 1
53 57 1
53 58 1
54 56 1
55 58 1
55 60 1
55 61 1
55 62 1
57 58 1
57 62 1
58 62 1
58 64 1
59 60 1
60 62 1
61 62 1
61 63 1
62 63 1
63 67 1
64 65 1
64 66 1
65 66 1
65 67 1
66 67 1
67 69 1
68 69 1


==> anc/instances/benchmark/edgeExpansionDnn/jazz.dat <==
198 2742
1 8 1
1 24 1
1 35 1
1 42 1
1 46 1
1 60 1
1 74 1
1 78 1
1 81 1
1 95 1
1 98 1
1 99 1
1 100 1
1 101 1
1 103 1
1 104 1
1 108 1
1 131 1
1 132 1
1 154 1
1 159 1
1 168 1
1 171 1
2 14 1
2 54 1
2 150 1
3 115 1
3 153 1
3 167 1
3 172 1
4 5 1
4 13 1
4 26 1
4 77 1
4 85 1
4 102 1
4 138 1
4 147 1
4 153 1
4 156 1
4 167 1
4 169 1
4 172 1
4 173 1
4 176 1
4 189 1
5 13 1
5 19 1
5 21 1
5 26 1
5 27 1
5 28 1
5 29 1
5 51 1
5 53 1
5 54 1
5 57 1
5 73 1
5 75 1
5 76 1
5 77 1
5 79 1
5 85 1
5 86 1
5 90 1
5 96 1
5 97 1
5 102 1
5 124 1
5 126 1
5 128 1
5 136 1
5 138 1
5 140 1
5 144 1
5 147 1
5 149 1
5 153 1
5 155 1
5 156 1
5 163 1
5 167 1
5 169 1
5 172 1
5 173 1
5 176 1
5 189 1
5 191 1
5 194 1
5 196 1
5 197 1
6 152 1
6 157 1
7 10 1
7 11 1
7 14 1
7 19 1
7 36 1
7 49 1
7 53 1
7 55 1
7 56 1
7 57 1
7 60 1
7 61 1
7 67 1
7 69 1
7 70 1
7 71 1
7 72 1
7 74 1
7 81 1
7 83 1
7 87 1
7 93 1
7 94 1
7 95 1
7 103 1
7 108 1
7 111 1
7 112 1
7 113 1
7 114 1
7 122 1
7 125 1
7 127 1
7 129 1
7 130 1
7 132 1
7 136 1
7 141 1
7 146 1
7 150 1
7 151 1
7 158 1
7 161 1
7 164 1
7 168 1
7 170 1
7 171 1
7 177 1
7 178 1
7 185 1
7 190 1
7 192 1
7 193 1
7 194 1
7 195 1
7 196 1
7 197 1
8 35 1
8 46 1
8 60 1
8 89 1
8 95 1
8 98 1
8 99 1
8 100 1
8 101 1
8 110 1
8 118 1
8 121 1
8 131 1
8 132 1
8 136 1
8 142 1
8 154 1
8 168 1
8 171 1
8 174 1
9 11 1
9 23 1
9 32 1
9 38 1
9 71 1
9 80 1
9 111 1
9 116 1
9 117 1
9 118 1
9 121 1
9 122 1
9 135 1
9 137 1
9 139 1
9 153 1
9 162 1
9 168 1
9 179 1
9 189 1
10 11 1
10 14 1
10 49 1
10 53 1
10 57 1
10 60 1
10 61 1
10 69 1
10 70 1
10 71 1
10 74 1
10 87 1
10 103 1
10 112 1
10 113 1
10 114 1
10 127 1
10 130 1
10 141 1
10 151 1
10 158 1
10 161 1
10 164 1
10 192 1
10 195 1
10 196 1
11 23 1
11 32 1
11 38 1
11 49 1
11 53 1
11 57 1
11 71 1
11 80 1
11 112 1
11 113 1
11 114 1
11 135 1
11 139 1
11 158 1
11 161 1
11 162 1
11 164 1
11 179 1
11 189 1
11 196 1
12 18 1
12 19 1
12 31 1
12 49 1
12 53 1
12 54 1
12 55 1
12 56 1
12 57 1
12 60 1
12 61 1
12 71 1
12 73 1
12 83 1
12 114 1
12 129 1
12 170 1
12 194 1
12 195 1
12 196 1
12 197 1
13 25 1
13 26 1
13 28 1
13 73 1
13 85 1
13 86 1
13 92 1
13 102 1
13 128 1
13 140 1
13 147 1
13 148 1
13 149 1
13 153 1
13 155 1
13 156 1
13 167 1
13 169 1
13 172 1
13 173 1
13 176 1
13 189 1
13 191 1
14 54 1
14 60 1
14 61 1
14 69 1
14 70 1
14 87 1
14 96 1
14 112 1
14 114 1
14 127 1
14 130 1
14 141 1
14 150 1
14 151 1
14 158 1
14 161 1
14 164 1
14 185 1
14 186 1
14 192 1
14 194 1
14 195 1
15 16 1
15 24 1
15 48 1
15 81 1
15 91 1
15 104 1
15 105 1
15 107 1
16 24 1
16 48 1
16 78 1
16 81 1
16 91 1
16 104 1
16 105 1
16 107 1
17 62 1
17 136 1
18 19 1
18 29 1
18 31 1
18 50 1
18 53 1
18 54 1
18 55 1
18 56 1
18 57 1
18 60 1
18 61 1
18 73 1
18 77 1
18 86 1
18 88 1
18 90 1
18 96 1
18 114 1
18 128 1
18 129 1
18 131 1
18 132 1
18 136 1
18 140 1
18 147 1
18 149 1
18 158 1
18 167 1
18 172 1
18 183 1
18 184 1
18 191 1
18 194 1
18 195 1
18 196 1
18 197 1
19 20 1
19 31 1
19 49 1
19 53 1
19 54 1
19 55 1
19 56 1
19 57 1
19 60 1
19 61 1
19 70 1
19 129 1
19 130 1
19 136 1
19 185 1
19 192 1
19 194 1
19 195 1
19 196 1
19 197 1
20 24 1
20 60 1
20 70 1
20 78 1
20 80 1
20 87 1
20 136 1
20 137 1
20 158 1
20 168 1
22 43 1
22 81 1
22 83 1
22 98 1
22 99 1
22 100 1
22 101 1
22 105 1
22 108 1
22 131 1
22 132 1
22 136 1
22 164 1
22 170 1
22 174 1
22 178 1
22 182 1
22 194 1
22 197 1
23 32 1
23 38 1
23 60 1
23 80 1
23 111 1
23 135 1
23 139 1
23 162 1
23 168 1
23 179 1
23 189 1
24 35 1
24 42 1
24 43 1
24 46 1
24 48 1
24 60 1
24 74 1
24 78 1
24 80 1
24 81 1
24 91 1
24 99 1
24 100 1
24 103 1
24 104 1
24 105 1
24 107 1
24 108 1
24 132 1
24 136 1
24 154 1
24 168 1
24 171 1
24 174 1
24 182 1
25 92 1
25 117 1
25 148 1
25 149 1
25 153 1
26 28 1
26 29 1
26 73 1
26 77 1
26 85 1
26 86 1
26 90 1
26 96 1
26 102 1
26 124 1
26 128 1
26 138 1
26 140 1
26 147 1
26 149 1
26 153 1
26 155 1
26 156 1
26 167 1
26 169 1
26 172 1
26 173 1
26 176 1
26 178 1
26 184 1
26 189 1
26 191 1
26 198 1
27 29 1
27 51 1
27 76 1
27 96 1
27 126 1
27 128 1
27 144 1
27 147 1
27 149 1
27 153 1
27 167 1
27 172 1
28 29 1
28 73 1
28 77 1
28 85 1
28 86 1
28 90 1
28 96 1
28 102 1
28 124 1
28 128 1
28 138 1
28 140 1
28 147 1
28 149 1
28 153 1
28 155 1
28 156 1
28 167 1
28 172 1
28 173 1
28 176 1
28 184 1
28 189 1
28 191 1
28 198 1
29 51 1
29 73 1
29 76 1
29 77 1
29 86 1
29 88 1
29 90 1
29 96 1
29 97 1
29 124 1
29 126 1
29 128 1
29 136 1
29 138 1
29 140 1
29 144 1
29 147 1
29 149 1
29 153 1
29 167 1
29 169 1
29 172 1
29 176 1
29 184 1
29 191 1
29 198 1
30 34 1
31 32 1
31 53 1
31 54 1
31 55 1
31 56 1
31 57 1
31 60 1
31 61 1
31 106 1
31 111 1
31 123 1
31 129 1
31 170 1
31 194 1
31 195 1
31 196 1
31 197 1
32 33 1
32 35 1
32 38 1
32 40 1
32 44 1
32 58 1
32 60 1
32 61 1
32 62 1
32 63 1
32 64 1
32 65 1
32 66 1
32 80 1
32 91 1
32 98 1
32 99 1
32 100 1
32 101 1
32 105 1
32 106 1
32 107 1
32 108 1
32 109 1
32 110 1
32 111 1
32 122 1
32 123 1
32 131 1
32 132 1
32 135 1
32 139 1
32 154 1
32 162 1
32 168 1
32 179 1
32 189 1
33 35 1
33 38 1
33 40 1
33 44 1
33 58 1
33 60 1
33 62 1
33 63 1
33 64 1
33 65 1
33 66 1
33 91 1
33 98 1
33 99 1
33 100 1
33 101 1
33 105 1
33 106 1
33 107 1
33 108 1
33 109 1
33 110 1
33 116 1
33 119 1
33 122 1
33 123 1
33 131 1
33 132 1
33 134 1
33 135 1
33 154 1
33 168 1
33 179 1
34 70 1
34 83 1
34 192 1
35 40 1
35 44 1
35 46 1
35 58 1
35 60 1
35 62 1
35 63 1
35 64 1
35 65 1
35 66 1
35 68 1
35 74 1
35 78 1
35 95 1
35 98 1
35 99 1
35 100 1
35 101 1
35 103 1
35 104 1
35 105 1
35 106 1
35 107 1
35 108 1
35 109 1
35 110 1
35 122 1
35 123 1
35 131 1
35 132 1
35 135 1
35 154 1
35 166 1
35 168 1
35 170 1
35 171 1
35 179 1
35 187 1
36 49 1
36 53 1
36 54 1
36 55 1
36 56 1
36 60 1
36 67 1
36 70 1
36 72 1
36 81 1
36 83 1
36 87 1
36 129 1
36 150 1
36 158 1
36 161 1
36 164 1
36 170 1
36 174 1
36 178 1
36 192 1
36 194 1
36 195 1
36 196 1
36 197 1
37 90 1
37 133 1
37 153 1
37 155 1
37 180 1
38 40 1
38 44 1
38 63 1
38 80 1
38 91 1
38 105 1
38 116 1
38 119 1
38 134 1
38 135 1
38 139 1
38 162 1
38 179 1
38 189 1
39 51 1
39 80 1
39 116 1
39 149 1
39 153 1
39 181 1
40 44 1
40 58 1
40 60 1
40 62 1
40 63 1
40 64 1
40 65 1
40 66 1
40 91 1
40 98 1
40 99 1
40 100 1
40 101 1
40 105 1
40 106 1
40 107 1
40 108 1
40 109 1
40 110 1
40 116 1
40 119 1
40 122 1
40 123 1
40 131 1
40 132 1
40 134 1
40 135 1
40 154 1
40 168 1
40 179 1
41 45 1
41 77 1
41 86 1
41 88 1
41 96 1
41 97 1
41 136 1
42 46 1
42 50 1
42 81 1
42 104 1
42 106 1
42 123 1
42 136 1
42 159 1
42 182 1
42 183 1
43 59 1
43 78 1
43 81 1
43 82 1
43 83 1
43 98 1
43 99 1
43 100 1
43 101 1
43 105 1
43 108 1
43 118 1
43 121 1
43 122 1
43 131 1
43 132 1
43 136 1
43 143 1
43 158 1
43 162 1
43 164 1
43 170 1
43 174 1
43 178 1
43 182 1
43 194 1
43 197 1
44 50 1
44 58 1
44 60 1
44 62 1
44 63 1
44 64 1
44 65 1
44 66 1
44 68 1
44 91 1
44 98 1
44 99 1
44 100 1
44 101 1
44 105 1
44 106 1
44 107 1
44 108 1
44 109 1
44 110 1
44 122 1
44 123 1
44 131 1
44 132 1
44 135 1
44 139 1
44 154 1
44 166 1
44 168 1
44 171 1
44 179 1
44 187 1
45 77 1
45 86 1
45 88 1
45 96 1
45 97 1
45 136 1
46 50 1
46 60 1
46 81 1
46 95 1
46 98 1
46 99 1
46 100 1
46 101 1
46 104 1
46 106 1
46 123 1
46 131 1
46 132 1
46 154 1
46 159 1
46 168 1
46 171 1
46 183 1
47 155 1
47 167 1
47 180 1
48 81 1
48 91 1
48 104 1
48 105 1
48 107 1
49 52 1
49 53 1
49 54 1
49 57 1
49 60 1
49 67 1
49 69 1
49 70 1
49 71 1
49 79 1
49 83 1
49 90 1
49 112 1
49 113 1
49 114 1
49 118 1
49 121 1
49 125 1
49 127 1
49 130 1
49 136 1
49 142 1
49 143 1
49 149 1
49 150 1
49 158 1
49 161 1
49 162 1
49 164 1
49 174 1
49 178 1
49 185 1
49 192 1
49 194 1
49 195 1
49 196 1
50 53 1
50 56 1
50 60 1
50 64 1
50 65 1
50 66 1
50 68 1
50 81 1
50 88 1
50 106 1
50 110 1
50 111 1
50 114 1
50 123 1
50 131 1
50 132 1
50 139 1
50 158 1
50 166 1
50 168 1
50 179 1
50 183 1
50 196 1
51 75 1
51 76 1
51 79 1
51 96 1
51 126 1
51 128 1
51 136 1
51 144 1
51 147 1
51 149 1
51 153 1
51 167 1
51 172 1
51 174 1
51 181 1
52 53 1
52 60 1
52 83 1
52 88 1
52 196 1
53 54 1
53 55 1
53 56 1
53 57 1
53 60 1
53 61 1
53 67 1
53 71 1
53 81 1
53 83 1
53 88 1
53 111 1
53 112 1
53 113 1
53 114 1
53 129 1
53 131 1
53 132 1
53 149 1
53 150 1
53 158 1
53 161 1
53 164 1
53 170 1
53 178 1
53 183 1
53 194 1
53 195 1
53 196 1
53 197 1
54 55 1
54 56 1
54 57 1
54 60 1
54 61 1
54 67 1
54 69 1
54 70 1
54 83 1
54 87 1
54 93 1
54 94 1
54 96 1
54 111 1
54 125 1
54 129 1
54 130 1
54 146 1
54 149 1
54 150 1
54 158 1
54 161 1
54 164 1
54 168 1
54 170 1
54 174 1
54 177 1
54 178 1
54 186 1
54 190 1
54 192 1
54 193 1
54 194 1
54 195 1
54 196 1
54 197 1
55 56 1
55 57 1
55 60 1
55 61 1
55 67 1
55 81 1
55 83 1
55 129 1
55 150 1
55 158 1
55 164 1
55 170 1
55 178 1
55 194 1
55 195 1
55 196 1
55 197 1
56 57 1
56 60 1
56 61 1
56 67 1
56 81 1
56 83 1
56 88 1
56 111 1
56 114 1
56 129 1
56 131 1
56 132 1
56 150 1
56 158 1
56 164 1
56 170 1
56 178 1
56 183 1
56 194 1
56 195 1
56 196 1
56 197 1
57 60 1
57 61 1
57 70 1
57 71 1
57 83 1
57 89 1
57 111 1
57 112 1
57 113 1
57 114 1
57 121 1
57 129 1
57 130 1
57 136 1
57 142 1
57 158 1
57 161 1
57 164 1
57 185 1
57 192 1
57 194 1
57 195 1
57 196 1
57 197 1
58 60 1
58 62 1
58 63 1
58 64 1
58 65 1
58 66 1
58 98 1
58 99 1
58 100 1
58 101 1
58 105 1
58 106 1
58 107 1
58 108 1
58 109 1
58 110 1
58 122 1
58 123 1
58 131 1
58 132 1
58 135 1
58 154 1
58 162 1
58 168 1
58 179 1
58 187 1
58 188 1
59 82 1
59 99 1
59 100 1
59 118 1
59 121 1
59 122 1
59 136 1
59 143 1
59 158 1
59 162 1
59 174 1
60 61 1
60 62 1
60 63 1
60 64 1
60 65 1
60 66 1
60 68 1
60 69 1
60 70 1
60 72 1
60 78 1
60 80 1
60 81 1
60 83 1
60 88 1
60 89 1
60 91 1
60 93 1
60 94 1
60 95 1
60 98 1
60 99 1
60 100 1
60 101 1
60 105 1
60 106 1
60 107 1
60 108 1
60 109 1
60 110 1
60 111 1
60 112 1
60 114 1
60 118 1
60 121 1
60 122 1
60 123 1
60 125 1
60 127 1
60 129 1
60 130 1
60 131 1
60 132 1
60 135 1
60 136 1
60 141 1
60 142 1
60 146 1
60 150 1
60 151 1
60 154 1
60 158 1
60 161 1
60 164 1
60 166 1
60 168 1
60 171 1
60 174 1
60 179 1
60 183 1
60 187 1
60 190 1
60 192 1
60 193 1
60 194 1
60 195 1
60 196 1
60 197 1
61 69 1
61 70 1
61 106 1
61 111 1
61 112 1
61 114 1
61 123 1
61 127 1
61 129 1
61 130 1
61 141 1
61 151 1
61 158 1
61 177 1
61 192 1
61 194 1
61 195 1
61 196 1
61 197 1
62 63 1
62 64 1
62 65 1
62 66 1
62 98 1
62 99 1
62 100 1
62 101 1
62 105 1
62 106 1
62 107 1
62 108 1
62 109 1
62 110 1
62 122 1
62 123 1
62 131 1
62 132 1
62 135 1
62 154 1
62 168 1
62 179 1
63 64 1
63 65 1
63 66 1
63 91 1
63 98 1
63 99 1
63 100 1
63 101 1
63 105 1
63 106 1
63 107 1
63 108 1
63 109 1
63 110 1
63 122 1
63 123 1
63 131 1
63 132 1
63 135 1
63 154 1
63 168 1
63 179 1
64 65 1
64 66 1
64 98 1
64 99 1
64 100 1
64 101 1
64 105 1
64 106 1
64 107 1
64 108 1
64 109 1
64 110 1
64 122 1
64 123 1
64 131 1
64 132 1
64 135 1
64 139 1
64 154 1
64 168 1
64 170 1
64 179 1
65 66 1
65 98 1
65 99 1
65 100 1
65 101 1
65 105 1
65 106 1
65 107 1
65 108 1
65 109 1
65 110 1
65 122 1
65 123 1
65 131 1
65 132 1
65 135 1
65 136 1
65 139 1
65 154 1
65 168 1
65 170 1
65 179 1
66 98 1
66 99 1
66 100 1
66 101 1
66 105 1
66 106 1
66 107 1
66 108 1
66 109 1
66 110 1
66 122 1
66 123 1
66 131 1
66 132 1
66 135 1
66 136 1
66 139 1
66 154 1
66 168 1
66 170 1
66 179 1
66 182 1
67 70 1
67 81 1
67 83 1
67 84 1
67 87 1
67 103 1
67 127 1
67 134 1
67 135 1
67 136 1
67 149 1
67 150 1
67 158 1
67 159 1
67 164 1
67 170 1
67 174 1
67 178 1
67 192 1
67 194 1
67 195 1
67 196 1
68 99 1
68 101 1
68 132 1
68 135 1
68 154 1
68 166 1
68 168 1
68 171 1
68 183 1
68 187 1
69 70 1
69 73 1
69 86 1
69 87 1
69 88 1
69 90 1
69 93 1
69 94 1
69 95 1
69 96 1
69 99 1
69 108 1
69 109 1
69 110 1
69 111 1
69 112 1
69 114 1
69 118 1
69 121 1
69 122 1
69 125 1
69 127 1
69 130 1
69 132 1
69 136 1
69 141 1
69 142 1
69 143 1
69 146 1
69 150 1
69 151 1
69 158 1
69 161 1
69 164 1
69 168 1
69 171 1
69 174 1
69 175 1
69 177 1
69 183 1
69 186 1
69 190 1
69 192 1
69 193 1
69 194 1
69 195 1
70 73 1
70 83 1
70 86 1
70 87 1
70 88 1
70 93 1
70 94 1
70 95 1
70 96 1
70 99 1
70 108 1
70 110 1
70 111 1
70 112 1
70 114 1
70 118 1
70 121 1
70 122 1
70 125 1
70 127 1
70 130 1
70 132 1
70 136 1
70 141 1
70 142 1
70 143 1
70 146 1
70 150 1
70 151 1
70 158 1
70 161 1
70 164 1
70 167 1
70 168 1
70 170 1
70 171 1
70 174 1
70 175 1
70 177 1
70 178 1
70 183 1
70 185 1
70 186 1
70 190 1
70 192 1
70 193 1
70 194 1
70 195 1
71 72 1
71 74 1
71 83 1
71 103 1
71 111 1
71 112 1
71 113 1
71 114 1
71 116 1
71 117 1
71 118 1
71 121 1
71 122 1
71 137 1
71 150 1
71 153 1
71 158 1
71 161 1
71 164 1
71 168 1
71 195 1
71 196 1
72 74 1
72 103 1
72 150 1
72 161 1
72 164 1
73 77 1
73 85 1
73 86 1
73 88 1
73 90 1
73 96 1
73 99 1
73 110 1
73 128 1
73 136 1
73 140 1
73 143 1
73 147 1
73 149 1
73 155 1
73 156 1
73 167 1
73 172 1
73 174 1
73 184 1
73 189 1
73 191 1
74 78 1
74 87 1
74 103 1
74 104 1
74 108 1
74 112 1
74 114 1
74 150 1
74 154 1
74 161 1
74 164 1
74 168 1
74 171 1
75 76 1
75 79 1
75 86 1
75 96 1
75 126 1
75 128 1
75 136 1
75 144 1
75 147 1
75 149 1
75 163 1
75 167 1
75 172 1
75 174 1
75 198 1
76 79 1
76 96 1
76 126 1
76 128 1
76 136 1
76 144 1
76 147 1
76 149 1
76 153 1
76 172 1
76 174 1
77 85 1
77 86 1
77 88 1
77 90 1
77 96 1
77 97 1
77 102 1
77 124 1
77 128 1
77 136 1
77 138 1
77 140 1
77 147 1
77 149 1
77 167 1
77 169 1
77 172 1
77 173 1
77 184 1
77 191 1
78 80 1
78 91 1
78 95 1
78 99 1
78 100 1
78 103 1
78 104 1
78 108 1
78 136 1
78 137 1
78 154 1
78 158 1
78 168 1
78 171 1
78 174 1
78 179 1
78 182 1
78 188 1
79 86 1
79 96 1
79 118 1
79 126 1
79 128 1
79 136 1
79 142 1
79 143 1
79 144 1
79 147 1
79 149 1
79 163 1
79 167 1
79 172 1
79 174 1
80 91 1
80 95 1
80 135 1
80 139 1
80 162 1
80 168 1
80 179 1
80 181 1
80 189 1
81 83 1
81 98 1
81 99 1
81 100 1
81 101 1
81 104 1
81 105 1
81 106 1
81 108 1
81 123 1
81 131 1
81 132 1
81 136 1
81 150 1
81 158 1
81 164 1
81 170 1
81 174 1
81 178 1
81 182 1
81 183 1
81 194 1
81 195 1
81 196 1
81 197 1
82 99 1
82 118 1
82 121 1
82 122 1
82 136 1
82 143 1
83 84 1
83 87 1
83 89 1
83 90 1
83 98 1
83 99 1
83 100 1
83 101 1
83 103 1
83 105 1
83 108 1
83 109 1
83 111 1
83 114 1
83 118 1
83 121 1
83 127 1
83 131 1
83 132 1
83 134 1
83 135 1
83 136 1
83 137 1
83 141 1
83 142 1
83 149 1
83 150 1
83 158 1
83 159 1
83 164 1
83 168 1
83 170 1
83 174 1
83 178 1
83 182 1
83 185 1
83 192 1
83 194 1
83 195 1
83 196 1
83 197 1
84 118 1
84 129 1
84 134 1
84 135 1
84 136 1
84 158 1
84 159 1
84 170 1
84 175 1
84 183 1
84 194 1
84 195 1
85 86 1
85 102 1
85 128 1
85 140 1
85 147 1
85 149 1
85 155 1
85 156 1
85 167 1
85 169 1
85 189 1
85 191 1
86 88 1
86 90 1
86 96 1
86 97 1
86 102 1
86 124 1
86 128 1
86 136 1
86 138 1
86 140 1
86 147 1
86 149 1
86 153 1
86 155 1
86 156 1
86 163 1
86 167 1
86 169 1
86 172 1
86 173 1
86 176 1
86 184 1
86 189 1
86 191 1
86 198 1
87 96 1
87 103 1
87 112 1
87 114 1
87 130 1
87 150 1
87 158 1
87 161 1
87 164 1
87 186 1
87 192 1
87 194 1
87 195 1
88 90 1
88 96 1
88 97 1
88 99 1
88 110 1
88 114 1
88 128 1
88 131 1
88 132 1
88 136 1
88 140 1
88 143 1
88 147 1
88 149 1
88 158 1
88 167 1
88 172 1
88 174 1
88 183 1
88 184 1
88 191 1
88 196 1
89 95 1
89 118 1
89 121 1
89 127 1
89 132 1
89 136 1
89 141 1
89 142 1
89 149 1
89 158 1
89 171 1
89 174 1
89 196 1
90 96 1
90 97 1
90 124 1
90 125 1
90 128 1
90 133 1
90 136 1
90 138 1
90 140 1
90 147 1
90 149 1
90 153 1
90 167 1
90 169 1
90 172 1
90 173 1
90 176 1
90 184 1
90 191 1
90 198 1
91 95 1
91 104 1
91 105 1
91 107 1
91 116 1
91 119 1
91 134 1
91 135 1
91 139 1
91 168 1
91 179 1
92 148 1
92 153 1
92 163 1
93 94 1
93 95 1
93 108 1
93 111 1
93 114 1
93 118 1
93 121 1
93 122 1
93 125 1
93 127 1
93 130 1
93 132 1
93 136 1
93 146 1
93 168 1
93 171 1
93 175 1
93 177 1
93 183 1
93 190 1
93 192 1
93 193 1
94 95 1
94 108 1
94 111 1
94 114 1
94 118 1
94 121 1
94 122 1
94 125 1
94 130 1
94 132 1
94 136 1
94 146 1
94 168 1
94 171 1
94 175 1
94 177 1
94 183 1
94 190 1
94 192 1
94 193 1
95 98 1
95 99 1
95 100 1
95 101 1
95 108 1
95 110 1
95 111 1
95 122 1
95 125 1
95 127 1
95 131 1
95 132 1
95 135 1
95 136 1
95 141 1
95 142 1
95 146 1
95 154 1
95 158 1
95 168 1
95 171 1
95 174 1
95 179 1
95 190 1
95 192 1
95 193 1
96 97 1
96 124 1
96 125 1
96 126 1
96 128 1
96 130 1
96 136 1
96 138 1
96 140 1
96 142 1
96 144 1
96 147 1
96 149 1
96 150 1
96 153 1
96 158 1
96 161 1
96 163 1
96 164 1
96 167 1
96 169 1
96 172 1
96 173 1
96 176 1
96 184 1
96 186 1
96 191 1
96 192 1
96 194 1
96 198 1
97 124 1
97 128 1
97 136 1
97 138 1
97 147 1
97 149 1
97 167 1
97 169 1
97 172 1
98 99 1
98 100 1
98 101 1
98 105 1
98 106 1
98 107 1
98 108 1
98 109 1
98 110 1
98 122 1
98 123 1
98 131 1
98 132 1
98 135 1
98 136 1
98 154 1
98 164 1
98 168 1
98 170 1
98 171 1
98 174 1
98 178 1
98 179 1
98 182 1
98 194 1
98 197 1
99 100 1
99 101 1
99 105 1
99 106 1
99 107 1
99 108 1
99 109 1
99 110 1
99 118 1
99 121 1
99 122 1
99 123 1
99 131 1
99 132 1
99 135 1
99 136 1
99 143 1
99 154 1
99 164 1
99 166 1
99 168 1
99 170 1
99 171 1
99 174 1
99 178 1
99 179 1
99 182 1
99 187 1
99 194 1
99 197 1
100 101 1
100 105 1
100 106 1
100 107 1
100 108 1
100 109 1
100 110 1
100 122 1
100 123 1
100 131 1
100 132 1
100 135 1
100 136 1
100 154 1
100 164 1
100 168 1
100 170 1
100 171 1
100 174 1
100 178 1
100 179 1
100 182 1
100 194 1
100 197 1
101 105 1
101 106 1
101 107 1
101 108 1
101 109 1
101 110 1
101 122 1
101 123 1
101 131 1
101 132 1
101 135 1
101 136 1
101 154 1
101 164 1
101 166 1
101 168 1
101 170 1
101 171 1
101 174 1
101 178 1
101 179 1
101 182 1
101 187 1
101 194 1
101 197 1
102 128 1
102 138 1
102 140 1
102 147 1
102 156 1
102 167 1
102 169 1
102 172 1
102 173 1
102 176 1
102 189 1
103 104 1
103 108 1
103 112 1
103 114 1
103 150 1
103 154 1
103 161 1
103 164 1
103 168 1
103 171 1
103 178 1
104 105 1
104 107 1
104 108 1
104 154 1
104 159 1
104 168 1
104 171 1
105 106 1
105 107 1
105 108 1
105 109 1
105 110 1
105 122 1
105 123 1
105 131 1
105 132 1
105 135 1
105 136 1
105 154 1
105 164 1
105 168 1
105 170 1
105 174 1
105 178 1
105 179 1
105 182 1
105 194 1
105 197 1
106 107 1
106 108 1
106 109 1
106 110 1
106 111 1
106 122 1
106 123 1
106 131 1
106 132 1
106 135 1
106 154 1
106 168 1
106 179 1
106 183 1
106 187 1
106 188 1
107 108 1
107 109 1
107 110 1
107 122 1
107 123 1
107 131 1
107 132 1
107 135 1
107 154 1
107 162 1
107 168 1
107 179 1
107 187 1
107 188 1
108 109 1
108 110 1
108 111 1
108 122 1
108 123 1
108 125 1
108 131 1
108 132 1
108 135 1
108 136 1
108 146 1
108 154 1
108 164 1
108 168 1
108 170 1
108 171 1
108 174 1
108 178 1
108 179 1
108 182 1
108 190 1
108 192 1
108 193 1
108 194 1
108 197 1
109 110 1
109 122 1
109 123 1
109 131 1
109 132 1
109 135 1
109 154 1
109 168 1
109 170 1
109 177 1
109 179 1
110 122 1
110 123 1
110 131 1
110 132 1
110 135 1
110 136 1
110 139 1
110 143 1
110 154 1
110 168 1
110 170 1
110 171 1
110 174 1
110 179 1
110 182 1
111 116 1
111 117 1
111 118 1
111 121 1
111 122 1
111 123 1
111 125 1
111 132 1
111 137 1
111 146 1
111 153 1
111 168 1
111 170 1
111 171 1
111 190 1
111 192 1
111 193 1
111 194 1
111 195 1
111 196 1
112 113 1
112 114 1
112 127 1
112 130 1
112 141 1
112 150 1
112 151 1
112 158 1
112 161 1
112 164 1
112 192 1
112 195 1
112 196 1
113 114 1
113 158 1
113 161 1
113 164 1
113 196 1
114 125 1
114 127 1
114 130 1
114 131 1
114 132 1
114 136 1
114 141 1
114 142 1
114 146 1
114 151 1
114 158 1
114 161 1
114 164 1
114 183 1
114 190 1
114 192 1
114 193 1
114 195 1
114 196 1
115 148 1
115 152 1
115 153 1
115 157 1
115 167 1
115 172 1
116 117 1
116 118 1
116 119 1
116 121 1
116 122 1
116 134 1
116 135 1
116 137 1
116 153 1
116 168 1
116 179 1
116 181 1
117 118 1
117 121 1
117 122 1
117 137 1
117 153 1
117 168 1
117 179 1
117 183 1
118 121 1
118 122 1
118 125 1
118 129 1
118 132 1
118 136 1
118 137 1
118 142 1
118 143 1
118 146 1
118 153 1
118 168 1
118 170 1
118 174 1
118 175 1
118 177 1
118 183 1
118 190 1
118 192 1
118 193 1
118 194 1
119 120 1
119 134 1
119 135 1
119 179 1
121 122 1
121 125 1
121 132 1
121 136 1
121 137 1
121 142 1
121 143 1
121 146 1
121 153 1
121 158 1
121 168 1
121 174 1
121 175 1
121 177 1
121 183 1
121 190 1
121 192 1
121 193 1
121 196 1
122 123 1
122 125 1
122 131 1
122 132 1
122 135 1
122 136 1
122 137 1
122 143 1
122 146 1
122 153 1
122 154 1
122 168 1
122 171 1
122 179 1
122 190 1
122 192 1
122 193 1
123 131 1
123 132 1
123 135 1
123 154 1
123 162 1
123 168 1
123 179 1
123 183 1
123 187 1
123 188 1
124 128 1
124 138 1
124 140 1
124 153 1
124 176 1
124 184 1
124 198 1
125 130 1
125 132 1
125 136 1
125 142 1
125 146 1
125 151 1
125 168 1
125 171 1
125 175 1
125 177 1
125 183 1
125 190 1
125 192 1
125 193 1
126 128 1
126 136 1
126 144 1
126 147 1
126 149 1
126 153 1
126 167 1
126 172 1
126 174 1
127 130 1
127 136 1
127 141 1
127 142 1
127 150 1
127 151 1
127 158 1
127 164 1
127 171 1
127 174 1
127 178 1
127 185 1
127 192 1
127 195 1
128 136 1
128 138 1
128 140 1
128 144 1
128 147 1
128 149 1
128 153 1
128 155 1
128 156 1
128 167 1
128 169 1
128 172 1
128 173 1
128 176 1
128 184 1
128 189 1
128 191 1
128 192 1
129 136 1
129 170 1
129 175 1
129 183 1
129 194 1
129 195 1
129 196 1
129 197 1
130 136 1
130 141 1
130 146 1
130 150 1
130 151 1
130 158 1
130 161 1
130 164 1
130 177 1
130 185 1
130 186 1
130 190 1
130 192 1
130 193 1
130 194 1
130 195 1
131 132 1
131 135 1
131 136 1
131 139 1
131 154 1
131 158 1
131 164 1
131 168 1
131 170 1
131 171 1
131 174 1
131 178 1
131 179 1
131 182 1
131 183 1
131 194 1
131 196 1
131 197 1
132 135 1
132 136 1
132 141 1
132 142 1
132 146 1
132 154 1
132 158 1
132 164 1
132 166 1
132 168 1
132 170 1
132 171 1
132 174 1
132 178 1
132 179 1
132 182 1
132 183 1
132 187 1
132 190 1
132 192 1
132 193 1
132 194 1
132 196 1
132 197 1
133 155 1
133 156 1
133 167 1
133 180 1
134 135 1
134 159 1
134 179 1
134 195 1
135 139 1
135 154 1
135 159 1
135 162 1
135 166 1
135 168 1
135 171 1
135 179 1
135 187 1
135 189 1
135 195 1
136 137 1
136 138 1
136 140 1
136 141 1
136 142 1
136 143 1
136 144 1
136 146 1
136 147 1
136 149 1
136 150 1
136 151 1
136 158 1
136 161 1
136 162 1
136 163 1
136 164 1
136 167 1
136 168 1
136 170 1
136 171 1
136 172 1
136 174 1
136 175 1
136 177 1
136 178 1
136 182 1
136 183 1
136 184 1
136 185 1
136 188 1
136 190 1
136 191 1
136 192 1
136 193 1
136 194 1
136 196 1
136 197 1
137 153 1
137 158 1
137 168 1
137 188 1
138 145 1
138 147 1
138 149 1
138 155 1
138 167 1
138 169 1
138 172 1
138 173 1
138 178 1
139 162 1
139 179 1
139 189 1
140 147 1
140 149 1
140 153 1
140 155 1
140 156 1
140 167 1
140 169 1
140 172 1
140 173 1
140 176 1
140 184 1
140 189 1
140 191 1
140 198 1
141 142 1
141 151 1
141 158 1
141 171 1
141 174 1
141 192 1
141 195 1
142 143 1
142 149 1
142 150 1
142 158 1
142 161 1
142 164 1
142 168 1
142 171 1
142 174 1
142 185 1
142 193 1
142 196 1
143 174 1
144 147 1
144 149 1
144 153 1
144 172 1
144 174 1
144 198 1
145 167 1
146 151 1
146 168 1
146 171 1
146 175 1
146 177 1
146 183 1
146 190 1
146 192 1
146 193 1
147 149 1
147 153 1
147 156 1
147 167 1
147 169 1
147 172 1
147 173 1
147 174 1
147 176 1
147 184 1
147 189 1
147 191 1
148 153 1
149 150 1
149 153 1
149 155 1
149 156 1
149 160 1
149 163 1
149 167 1
149 169 1
149 172 1
149 173 1
149 174 1
149 176 1
149 178 1
149 181 1
149 184 1
149 189 1
149 191 1
149 194 1
149 195 1
150 151 1
150 158 1
150 161 1
150 164 1
150 170 1
150 178 1
150 185 1
150 186 1
150 192 1
150 194 1
150 195 1
150 196 1
151 158 1
151 177 1
151 185 1
151 190 1
151 192 1
151 193 1
151 195 1
152 157 1
153 163 1
153 167 1
153 168 1
153 172 1
153 181 1
153 198 1
154 166 1
154 168 1
154 170 1
154 171 1
154 179 1
154 187 1
155 156 1
155 167 1
155 178 1
155 180 1
155 189 1
155 191 1
156 167 1
156 169 1
156 172 1
156 173 1
156 176 1
156 189 1
156 191 1
157 180 1
158 161 1
158 164 1
158 168 1
158 170 1
158 171 1
158 174 1
158 178 1
158 183 1
158 186 1
158 188 1
158 192 1
158 194 1
158 195 1
158 196 1
159 195 1
161 164 1
161 186 1
161 192 1
161 194 1
161 196 1
162 179 1
162 187 1
162 188 1
162 189 1
163 167 1
163 172 1
163 173 1
164 170 1
164 174 1
164 178 1
164 182 1
164 186 1
164 192 1
164 194 1
164 195 1
164 196 1
164 197 1
165 185 1
166 168 1
166 171 1
166 183 1
166 187 1
167 169 1
167 172 1
167 173 1
167 176 1
167 184 1
167 189 1
167 191 1
167 198 1
168 170 1
168 171 1
168 179 1
168 187 1
168 190 1
168 192 1
168 193 1
168 194 1
168 195 1
169 172 1
169 173 1
169 176 1
169 189 1
170 174 1
170 175 1
170 178 1
170 182 1
170 183 1
170 192 1
170 194 1
170 195 1
170 196 1
170 197 1
171 174 1
171 187 1
171 190 1
171 192 1
171 193 1
172 173 1
172 176 1
172 184 1
172 189 1
172 191 1
173 176 1
173 184 1
173 189 1
173 191 1
174 178 1
174 182 1
174 192 1
174 194 1
174 197 1
175 177 1
175 183 1
175 190 1
175 192 1
175 193 1
175 194 1
176 184 1
176 189 1
176 192 1
176 198 1
177 183 1
177 190 1
177 192 1
177 193 1
178 182 1
178 192 1
178 194 1
178 195 1
178 196 1
178 197 1
179 183 1
179 189 1
182 183 1
182 194 1
182 197 1
183 190 1
183 192 1
183 193 1
183 194 1
183 196 1
184 191 1
184 198 1
185 192 1
186 192 1
186 194 1
187 188 1
189 191 1
190 192 1
190 193 1
192 193 1
192 194 1
192 195 1
194 195 1
194 196 1
194 197 1
195 196 1
195 197 1
196 197 1


==> anc/instances/benchmark/edgeExpansionDnn/karate.dat <==
34 78
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
1 8 1
1 9 1
1 11 1
1 12 1
1 13 1
1 14 1
1 18 1
1 20 1
1 22 1
1 32 1
2 3 1
2 4 1
2 8 1
2 14 1
2 18 1
2 20 1
2 22 1
2 31 1
3 4 1
3 8 1
3 9 1
3 10 1
3 14 1
3 28 1
3 29 1
3 33 1
4 8 1
4 13 1
4 14 1
5 7 1
5 11 1
6 7 1
6 11 1
6 17 1
7 17 1
9 31 1
9 33 1
9 34 1
10 34 1
14 34 1
15 33 1
15 34 1
16 33 1
16 34 1
19 33 1
19 34 1
20 34 1
21 33 1
21 34 1
23 33 1
23 34 1
24 26 1
24 28 1
24 30 1
24 33 1
24 34 1
25 26 1
25 28 1
25 32 1
26 32 1
27 30 1
27 34 1
28 34 1
29 32 1
29 34 1
30 33 1
30 34 1
31 33 1
31 34 1
32 33 1
32 34 1
33 34 1


==> anc/instances/benchmark/edgeExpansionDnn/lesmis.dat <==
77 254
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
1 8 1
1 9 1
1 10 1
1 12 1
3 4 1
3 12 1
4 12 1
11 12 1
12 13 1
12 14 1
12 15 1
12 16 1
12 24 1
12 25 1
12 26 1
12 27 1
12 28 1
12 29 1
12 30 1
12 32 1
12 33 1
12 34 1
12 35 1
12 36 1
12 37 1
12 38 1
12 39 1
12 44 1
12 45 1
12 49 1
12 50 1
12 52 1
12 56 1
12 59 1
12 65 1
12 69 1
12 70 1
12 71 1
12 72 1
12 73 1
13 24 1
17 18 1
17 19 1
17 20 1
17 21 1
17 22 1
17 23 1
17 24 1
17 27 1
17 56 1
18 19 1
18 20 1
18 21 1
18 22 1
18 23 1
18 24 1
19 20 1
19 21 1
19 22 1
19 23 1
19 24 1
20 21 1
20 22 1
20 23 1
20 24 1
21 22 1
21 23 1
21 24 1
22 23 1
22 24 1
23 24 1
24 25 1
24 26 1
24 28 1
24 30 1
24 31 1
24 32 1
25 26 1
25 27 1
25 28 1
25 42 1
25 43 1
25 51 1
25 69 1
25 70 1
25 71 1
26 27 1
26 28 1
26 40 1
26 41 1
26 42 1
26 43 1
26 49 1
26 56 1
26 69 1
26 70 1
26 71 1
26 72 1
26 76 1
27 28 1
27 44 1
27 50 1
27 52 1
27 55 1
27 56 1
27 73 1
28 29 1
28 30 1
28 32 1
28 34 1
28 44 1
28 49 1
28 59 1
28 69 1
28 70 1
28 71 1
28 72 1
28 73 1
29 45 1
29 46 1
30 35 1
30 36 1
30 37 1
30 38 1
30 39 1
31 32 1
35 36 1
35 37 1
35 38 1
35 39 1
36 37 1
36 38 1
36 39 1
37 38 1
37 39 1
38 39 1
40 53 1
40 56 1
42 43 1
42 56 1
42 58 1
42 63 1
42 69 1
42 70 1
42 71 1
42 72 1
42 76 1
47 48 1
48 49 1
49 56 1
49 58 1
49 59 1
49 60 1
49 61 1
49 62 1
49 63 1
49 64 1
49 65 1
49 66 1
49 67 1
49 69 1
49 70 1
49 72 1
49 74 1
49 75 1
49 76 1
49 77 1
50 51 1
50 52 1
50 55 1
50 56 1
50 57 1
52 53 1
52 54 1
52 55 1
52 56 1
55 56 1
56 57 1
56 58 1
56 59 1
56 60 1
56 62 1
56 63 1
56 64 1
56 65 1
56 66 1
58 59 1
58 60 1
58 62 1
58 63 1
58 64 1
58 65 1
58 66 1
58 68 1
59 60 1
59 61 1
59 62 1
59 63 1
59 64 1
59 65 1
59 66 1
59 67 1
59 71 1
59 77 1
60 61 1
60 62 1
60 63 1
60 64 1
60 65 1
60 66 1
60 67 1
61 62 1
61 63 1
61 64 1
61 65 1
61 66 1
61 67 1
62 63 1
62 64 1
62 65 1
62 66 1
62 67 1
63 64 1
63 65 1
63 66 1
63 67 1
63 77 1
64 65 1
64 66 1
64 67 1
64 77 1
65 66 1
65 67 1
65 77 1
66 67 1
66 77 1
67 77 1
69 70 1
69 71 1
69 72 1
69 76 1
70 71 1
70 72 1
70 76 1
71 72 1
71 76 1
72 76 1
74 75 1


==> anc/instances/benchmark/edgeExpansionDnn/malaria_genes_HVR_1.dat <==
307 2812
1 2 1
1 5 1
1 22 1
1 23 1
1 26 1
1 62 1
1 63 1
1 64 1
1 66 1
1 67 1
2 3 1
2 4 1
2 5 1
2 10 1
2 11 1
2 22 1
2 23 1
2 24 1
2 25 1
2 26 1
2 28 1
2 31 1
2 50 1
2 56 1
2 58 1
2 59 1
2 62 1
2 63 1
2 65 1
2 66 1
2 67 1
3 4 1
3 16 1
3 24 1
3 25 1
3 26 1
3 27 1
3 28 1
3 31 1
3 36 1
3 56 1
3 58 1
3 60 1
3 61 1
3 67 1
3 249 1
3 250 1
3 251 1
4 5 1
4 24 1
4 25 1
4 26 1
4 28 1
4 56 1
4 58 1
4 61 1
4 64 1
4 67 1
5 24 1
5 25 1
5 26 1
5 59 1
5 61 1
5 62 1
5 63 1
5 64 1
5 65 1
5 67 1
6 7 1
6 16 1
6 21 1
6 24 1
6 32 1
6 59 1
6 60 1
6 61 1
6 63 1
6 77 1
6 111 1
6 204 1
7 16 1
7 21 1
7 24 1
7 32 1
7 59 1
7 60 1
7 61 1
7 63 1
7 77 1
7 111 1
7 204 1
8 12 1
8 29 1
8 30 1
8 31 1
8 33 1
8 34 1
8 35 1
8 51 1
8 52 1
8 53 1
8 54 1
8 55 1
8 77 1
8 111 1
9 24 1
9 58 1
9 64 1
9 172 1
10 11 1
10 16 1
10 22 1
10 23 1
10 24 1
10 26 1
10 27 1
10 28 1
10 50 1
10 60 1
10 61 1
10 66 1
10 67 1
11 22 1
11 23 1
11 50 1
12 13 1
12 14 1
13 14 1
13 21 1
14 21 1
14 179 1
14 180 1
14 182 1
14 277 1
14 299 1
14 300 1
14 301 1
14 302 1
14 303 1
14 304 1
14 306 1
15 17 1
15 18 1
15 37 1
15 39 1
15 40 1
15 41 1
15 57 1
15 307 1
16 24 1
16 27 1
16 31 1
16 32 1
16 59 1
16 60 1
16 61 1
16 63 1
16 66 1
16 77 1
16 111 1
17 18 1
17 37 1
17 39 1
17 40 1
17 41 1
18 37 1
18 39 1
18 40 1
18 41 1
18 42 1
18 57 1
18 307 1
19 20 1
19 36 1
19 38 1
19 45 1
19 46 1
19 93 1
19 94 1
19 99 1
19 100 1
19 110 1
20 38 1
20 43 1
20 45 1
20 46 1
20 47 1
20 48 1
20 49 1
21 32 1
21 59 1
21 249 1
21 267 1
21 268 1
22 23 1
22 32 1
22 50 1
22 62 1
23 32 1
23 50 1
23 62 1
24 25 1
24 26 1
24 28 1
24 31 1
24 32 1
24 56 1
24 58 1
24 59 1
24 60 1
24 63 1
24 64 1
24 65 1
24 66 1
24 67 1
24 77 1
24 111 1
25 26 1
25 28 1
25 56 1
25 58 1
25 61 1
25 64 1
25 67 1
26 28 1
26 31 1
26 56 1
26 58 1
26 62 1
26 63 1
26 65 1
26 66 1
26 67 1
27 28 1
27 56 1
27 60 1
27 61 1
27 66 1
27 249 1
27 250 1
27 251 1
28 31 1
28 56 1
28 58 1
28 66 1
28 67 1
29 30 1
29 31 1
29 33 1
29 34 1
29 35 1
29 51 1
29 52 1
29 53 1
29 54 1
29 55 1
30 31 1
30 33 1
30 34 1
30 35 1
30 51 1
30 52 1
30 53 1
30 54 1
30 55 1
31 33 1
31 34 1
31 35 1
31 51 1
31 52 1
31 53 1
31 54 1
31 55 1
31 56 1
31 60 1
31 61 1
31 67 1
32 59 1
32 60 1
32 63 1
32 77 1
32 111 1
33 34 1
33 35 1
33 51 1
33 52 1
33 53 1
33 54 1
33 55 1
34 35 1
34 51 1
34 52 1
34 53 1
34 54 1
34 55 1
35 51 1
35 52 1
35 53 1
35 54 1
35 55 1
36 39 1
36 40 1
36 41 1
36 42 1
36 44 1
36 93 1
36 94 1
36 99 1
36 100 1
36 110 1
36 249 1
36 251 1
36 307 1
37 39 1
37 40 1
37 41 1
38 43 1
38 45 1
38 46 1
38 47 1
38 48 1
38 49 1
39 40 1
39 41 1
39 42 1
39 44 1
39 57 1
39 307 1
40 41 1
40 42 1
40 44 1
40 47 1
40 307 1
41 42 1
41 44 1
41 47 1
41 307 1
42 44 1
42 57 1
42 307 1
43 45 1
43 46 1
43 47 1
43 48 1
43 49 1
43 96 1
43 285 1
44 307 1
45 46 1
45 47 1
45 48 1
45 49 1
46 47 1
46 48 1
46 49 1
47 48 1
47 49 1
48 49 1
48 274 1
48 275 1
48 284 1
51 52 1
51 53 1
51 54 1
51 55 1
52 53 1
52 54 1
52 55 1
53 54 1
53 55 1
54 55 1
56 58 1
56 67 1
56 93 1
56 94 1
56 99 1
56 100 1
56 110 1
56 249 1
56 250 1
56 251 1
57 307 1
58 64 1
58 67 1
59 60 1
59 63 1
59 65 1
59 77 1
59 111 1
60 61 1
60 63 1
60 66 1
60 77 1
60 111 1
61 64 1
61 66 1
62 63 1
62 64 1
62 66 1
62 67 1
63 64 1
63 65 1
63 67 1
63 77 1
63 111 1
64 66 1
65 67 1
65 98 1
66 67 1
68 78 1
68 81 1
68 89 1
68 94 1
68 98 1
68 102 1
68 107 1
68 108 1
68 109 1
68 117 1
68 118 1
68 119 1
68 120 1
68 122 1
68 123 1
68 172 1
68 173 1
68 176 1
68 184 1
68 210 1
68 211 1
68 212 1
68 213 1
68 218 1
68 248 1
68 256 1
68 261 1
68 262 1
68 264 1
68 272 1
68 274 1
68 275 1
68 278 1
68 280 1
68 281 1
68 282 1
68 283 1
68 284 1
68 285 1
68 293 1
68 303 1
68 304 1
68 305 1
69 88 1
69 114 1
69 125 1
69 129 1
69 130 1
69 131 1
69 150 1
69 151 1
69 166 1
69 167 1
69 190 1
69 203 1
69 230 1
70 71 1
70 246 1
70 259 1
70 260 1
71 93 1
71 249 1
71 259 1
71 260 1
72 73 1
72 75 1
72 88 1
72 124 1
72 135 1
72 136 1
72 137 1
72 138 1
72 145 1
72 150 1
72 152 1
72 153 1
72 155 1
72 163 1
72 189 1
72 239 1
73 75 1
73 116 1
73 124 1
73 125 1
73 135 1
73 136 1
73 146 1
73 150 1
73 155 1
73 163 1
73 189 1
73 194 1
74 75 1
74 115 1
74 116 1
74 124 1
74 132 1
74 133 1
74 137 1
74 139 1
74 142 1
74 143 1
74 144 1
74 149 1
74 153 1
74 155 1
74 157 1
74 158 1
74 159 1
74 163 1
74 165 1
74 233 1
75 115 1
75 124 1
75 132 1
75 133 1
75 135 1
75 137 1
75 139 1
75 140 1
75 142 1
75 143 1
75 144 1
75 153 1
75 155 1
75 158 1
75 159 1
75 163 1
75 165 1
75 189 1
76 77 1
76 99 1
76 102 1
76 103 1
76 104 1
76 106 1
76 109 1
76 111 1
76 113 1
76 120 1
76 211 1
76 265 1
76 266 1
76 293 1
76 305 1
77 97 1
77 99 1
77 100 1
77 102 1
77 103 1
77 104 1
77 106 1
77 111 1
77 177 1
77 254 1
77 267 1
77 268 1
77 269 1
78 89 1
78 92 1
78 98 1
78 102 1
78 107 1
78 108 1
78 109 1
78 113 1
78 119 1
78 120 1
78 122 1
78 123 1
78 172 1
78 173 1
78 176 1
78 182 1
78 184 1
78 210 1
78 211 1
78 248 1
78 256 1
78 261 1
78 262 1
78 264 1
78 272 1
78 274 1
78 275 1
78 277 1
78 278 1
78 280 1
78 281 1
78 282 1
78 283 1
78 284 1
78 285 1
78 293 1
78 294 1
78 297 1
78 305 1
79 113 1
79 122 1
79 123 1
79 171 1
79 175 1
79 211 1
79 264 1
80 83 1
80 294 1
81 117 1
81 118 1
81 266 1
82 83 1
82 84 1
82 85 1
82 86 1
82 87 1
82 119 1
82 172 1
82 173 1
82 174 1
82 176 1
82 248 1
82 256 1
82 257 1
82 258 1
82 262 1
82 265 1
82 272 1
82 278 1
83 84 1
83 85 1
83 86 1
83 87 1
83 117 1
83 118 1
83 119 1
83 172 1
83 173 1
83 174 1
83 175 1
83 177 1
83 248 1
83 256 1
83 257 1
83 262 1
83 265 1
83 266 1
83 272 1
83 278 1
84 85 1
84 86 1
84 87 1
84 101 1
84 119 1
84 172 1
84 173 1
84 174 1
84 175 1
84 248 1
84 256 1
84 257 1
84 258 1
84 262 1
84 265 1
84 272 1
84 278 1
85 86 1
85 87 1
85 100 1
85 101 1
85 119 1
85 172 1
85 173 1
85 174 1
85 175 1
85 248 1
85 254 1
85 256 1
85 257 1
85 258 1
85 262 1
85 263 1
85 265 1
85 272 1
85 273 1
85 278 1
86 87 1
86 100 1
86 101 1
86 119 1
86 172 1
86 173 1
86 174 1
86 175 1
86 248 1
86 254 1
86 256 1
86 257 1
86 258 1
86 262 1
86 263 1
86 265 1
86 272 1
86 273 1
86 278 1
87 100 1
87 101 1
87 119 1
87 172 1
87 173 1
87 174 1
87 175 1
87 248 1
87 254 1
87 256 1
87 257 1
87 258 1
87 262 1
87 263 1
87 265 1
87 272 1
87 273 1
87 278 1
88 95 1
88 129 1
88 130 1
88 135 1
88 136 1
88 150 1
88 151 1
88 166 1
88 190 1
88 191 1
88 198 1
88 199 1
88 229 1
88 243 1
88 288 1
88 289 1
89 97 1
89 98 1
89 102 1
89 107 1
89 108 1
89 109 1
89 119 1
89 120 1
89 122 1
89 123 1
89 172 1
89 173 1
89 176 1
89 184 1
89 210 1
89 211 1
89 248 1
89 256 1
89 261 1
89 262 1
89 264 1
89 269 1
89 272 1
89 274 1
89 275 1
89 276 1
89 278 1
89 279 1
89 280 1
89 281 1
89 282 1
89 283 1
89 284 1
89 285 1
89 293 1
89 305 1
90 95 1
90 127 1
90 128 1
90 129 1
90 146 1
90 148 1
90 150 1
90 156 1
90 162 1
90 165 1
90 178 1
90 183 1
90 200 1
90 215 1
90 226 1
90 241 1
90 290 1
90 291 1
91 95 1
91 215 1
91 227 1
91 228 1
92 184 1
92 261 1
92 273 1
92 293 1
93 94 1
93 99 1
93 100 1
93 105 1
93 110 1
93 249 1
93 250 1
93 295 1
93 296 1
94 99 1
94 100 1
94 105 1
94 110 1
94 111 1
94 176 1
94 250 1
94 262 1
94 267 1
94 268 1
94 295 1
94 296 1
94 304 1
95 121 1
95 128 1
95 162 1
95 167 1
95 178 1
95 200 1
95 202 1
95 207 1
95 215 1
95 216 1
95 217 1
95 219 1
95 221 1
95 222 1
95 223 1
95 286 1
96 98 1
96 247 1
96 256 1
96 257 1
96 262 1
96 263 1
96 264 1
96 269 1
96 272 1
96 273 1
96 274 1
96 275 1
96 276 1
96 285 1
96 288 1
96 289 1
96 290 1
96 291 1
97 99 1
97 100 1
97 102 1
97 103 1
97 104 1
97 113 1
97 184 1
97 212 1
97 213 1
97 214 1
97 218 1
97 261 1
97 267 1
97 268 1
97 269 1
97 270 1
97 271 1
97 276 1
97 279 1
97 280 1
97 281 1
97 282 1
97 283 1
97 284 1
97 285 1
98 102 1
98 107 1
98 108 1
98 109 1
98 119 1
98 120 1
98 122 1
98 123 1
98 172 1
98 173 1
98 176 1
98 184 1
98 210 1
98 211 1
98 248 1
98 256 1
98 261 1
98 262 1
98 264 1
98 272 1
98 274 1
98 275 1
98 278 1
98 280 1
98 281 1
98 282 1
98 283 1
98 284 1
98 285 1
98 293 1
98 305 1
99 100 1
99 102 1
99 103 1
99 104 1
99 106 1
99 110 1
99 250 1
99 254 1
99 267 1
99 268 1
99 269 1
100 102 1
100 103 1
100 104 1
100 110 1
100 250 1
100 254 1
100 263 1
100 267 1
100 268 1
100 269 1
100 273 1
101 105 1
101 112 1
101 175 1
102 103 1
102 104 1
102 106 1
102 107 1
102 108 1
102 109 1
102 110 1
102 119 1
102 120 1
102 122 1
102 123 1
102 172 1
102 173 1
102 176 1
102 184 1
102 210 1
102 211 1
102 248 1
102 256 1
102 261 1
102 262 1
102 264 1
102 267 1
102 268 1
102 269 1
102 272 1
102 274 1
102 275 1
102 276 1
102 278 1
102 279 1
102 280 1
102 281 1
102 282 1
102 283 1
102 284 1
102 285 1
102 293 1
102 305 1
103 104 1
103 106 1
103 109 1
103 110 1
103 254 1
103 267 1
103 268 1
103 269 1
104 106 1
104 109 1
104 110 1
104 254 1
104 267 1
104 268 1
104 269 1
106 109 1
106 111 1
106 113 1
106 120 1
106 211 1
106 265 1
106 266 1
106 293 1
106 305 1
107 108 1
107 109 1
107 119 1
107 120 1
107 122 1
107 123 1
107 172 1
107 173 1
107 176 1
107 184 1
107 210 1
107 211 1
107 248 1
107 256 1
107 261 1
107 262 1
107 264 1
107 272 1
107 274 1
107 275 1
107 278 1
107 280 1
107 281 1
107 282 1
107 283 1
107 284 1
107 285 1
107 293 1
107 297 1
107 300 1
107 304 1
107 305 1
108 109 1
108 119 1
108 120 1
108 122 1
108 123 1
108 172 1
108 173 1
108 176 1
108 184 1
108 210 1
108 211 1
108 248 1
108 256 1
108 261 1
108 262 1
108 264 1
108 272 1
108 274 1
108 275 1
108 278 1
108 280 1
108 281 1
108 282 1
108 283 1
108 284 1
108 285 1
108 293 1
108 297 1
108 300 1
108 304 1
108 305 1
109 111 1
109 113 1
109 119 1
109 120 1
109 122 1
109 123 1
109 172 1
109 173 1
109 176 1
109 184 1
109 210 1
109 211 1
109 248 1
109 256 1
109 261 1
109 262 1
109 264 1
109 272 1
109 274 1
109 275 1
109 278 1
109 280 1
109 281 1
109 282 1
109 283 1
109 284 1
109 285 1
109 293 1
109 305 1
110 117 1
110 118 1
110 176 1
110 250 1
111 113 1
111 120 1
111 177 1
111 211 1
111 267 1
111 268 1
111 293 1
111 305 1
113 120 1
113 122 1
113 123 1
113 211 1
113 255 1
113 266 1
113 293 1
113 305 1
114 131 1
114 140 1
114 141 1
114 143 1
114 144 1
114 154 1
114 155 1
114 178 1
115 121 1
115 129 1
115 132 1
115 133 1
115 137 1
115 139 1
115 142 1
115 150 1
115 152 1
115 153 1
115 155 1
115 156 1
115 163 1
115 165 1
116 132 1
116 133 1
116 137 1
116 139 1
116 142 1
116 146 1
116 149 1
116 153 1
116 155 1
116 156 1
116 157 1
116 163 1
116 165 1
116 183 1
116 194 1
116 233 1
117 118 1
117 119 1
117 176 1
117 212 1
117 213 1
117 214 1
117 218 1
117 265 1
117 266 1
118 119 1
118 176 1
118 212 1
118 213 1
118 214 1
118 218 1
118 265 1
118 266 1
119 120 1
119 122 1
119 123 1
119 172 1
119 173 1
119 174 1
119 176 1
119 184 1
119 210 1
119 211 1
119 212 1
119 213 1
119 214 1
119 218 1
119 248 1
119 256 1
119 257 1
119 261 1
119 262 1
119 264 1
119 265 1
119 266 1
119 272 1
119 274 1
119 275 1
119 278 1
119 280 1
119 281 1
119 282 1
119 283 1
119 284 1
119 285 1
119 293 1
119 300 1
119 305 1
120 122 1
120 123 1
120 172 1
120 173 1
120 176 1
120 184 1
120 210 1
120 211 1
120 248 1
120 256 1
120 261 1
120 262 1
120 264 1
120 265 1
120 266 1
120 272 1
120 274 1
120 275 1
120 278 1
120 280 1
120 281 1
120 282 1
120 283 1
120 284 1
120 285 1
120 293 1
120 300 1
120 305 1
121 128 1
121 137 1
121 142 1
121 146 1
121 152 1
121 153 1
121 155 1
121 156 1
121 162 1
121 163 1
121 165 1
122 123 1
122 172 1
122 173 1
122 176 1
122 184 1
122 210 1
122 211 1
122 248 1
122 256 1
122 261 1
122 262 1
122 264 1
122 272 1
122 274 1
122 275 1
122 278 1
122 280 1
122 281 1
122 282 1
122 283 1
122 284 1
122 285 1
122 293 1
122 297 1
122 299 1
122 305 1
123 172 1
123 173 1
123 176 1
123 184 1
123 210 1
123 211 1
123 248 1
123 256 1
123 261 1
123 262 1
123 264 1
123 272 1
123 274 1
123 275 1
123 278 1
123 280 1
123 281 1
123 282 1
123 283 1
123 284 1
123 285 1
123 293 1
123 297 1
123 299 1
123 305 1
124 125 1
124 127 1
124 129 1
124 130 1
124 133 1
124 135 1
124 136 1
124 139 1
124 145 1
124 147 1
124 149 1
124 158 1
124 159 1
124 161 1
124 164 1
124 183 1
124 188 1
124 189 1
124 190 1
125 127 1
125 147 1
125 149 1
125 158 1
125 159 1
125 161 1
125 164 1
125 167 1
125 183 1
125 188 1
125 192 1
125 203 1
125 230 1
126 245 1
127 136 1
127 146 1
127 147 1
127 148 1
127 149 1
127 158 1
127 159 1
127 161 1
127 164 1
127 183 1
127 188 1
127 194 1
127 226 1
128 149 1
128 157 1
128 162 1
128 164 1
128 168 1
128 178 1
128 190 1
128 200 1
128 201 1
128 206 1
128 216 1
128 217 1
128 231 1
128 235 1
128 241 1
128 288 1
128 289 1
128 292 1
129 130 1
129 145 1
129 150 1
129 151 1
129 152 1
129 156 1
129 165 1
129 166 1
129 185 1
129 186 1
129 187 1
129 190 1
129 192 1
130 131 1
130 137 1
130 140 1
130 141 1
130 142 1
130 143 1
130 144 1
130 145 1
130 150 1
130 151 1
130 152 1
130 154 1
130 155 1
130 163 1
130 166 1
130 178 1
130 185 1
130 186 1
130 187 1
130 190 1
130 192 1
131 132 1
131 134 1
131 137 1
131 138 1
131 140 1
131 141 1
131 142 1
131 143 1
131 144 1
131 145 1
131 151 1
131 154 1
131 155 1
131 163 1
131 164 1
131 178 1
131 220 1
131 234 1
132 133 1
132 137 1
132 139 1
132 142 1
132 149 1
132 151 1
132 153 1
132 155 1
132 157 1
132 160 1
132 163 1
132 164 1
132 165 1
132 233 1
133 137 1
133 139 1
133 142 1
133 145 1
133 149 1
133 153 1
133 155 1
133 156 1
133 157 1
133 158 1
133 159 1
133 163 1
133 165 1
133 198 1
133 233 1
134 138 1
134 193 1
134 194 1
134 195 1
134 200 1
134 202 1
134 203 1
134 204 1
134 206 1
134 220 1
134 229 1
134 234 1
134 236 1
134 238 1
134 240 1
134 244 1
135 136 1
135 138 1
135 143 1
135 144 1
135 145 1
135 151 1
135 152 1
135 153 1
135 155 1
135 161 1
135 163 1
135 164 1
135 178 1
135 188 1
135 189 1
135 233 1
135 239 1
136 137 1
136 138 1
136 145 1
136 147 1
136 148 1
136 149 1
136 152 1
136 153 1
136 155 1
136 189 1
137 138 1
137 139 1
137 140 1
137 141 1
137 142 1
137 143 1
137 144 1
137 145 1
137 149 1
137 151 1
137 152 1
137 153 1
137 155 1
137 156 1
137 157 1
137 163 1
137 165 1
137 178 1
137 233 1
138 139 1
138 141 1
138 152 1
138 153 1
138 154 1
138 156 1
138 220 1
138 234 1
138 239 1
139 142 1
139 149 1
139 153 1
139 155 1
139 156 1
139 157 1
139 158 1
139 159 1
139 163 1
139 165 1
139 233 1
140 141 1
140 142 1
140 143 1
140 144 1
140 145 1
140 150 1
140 151 1
140 154 1
140 155 1
140 163 1
140 165 1
140 178 1
140 233 1
141 142 1
141 143 1
141 144 1
141 145 1
141 151 1
141 155 1
141 163 1
141 178 1
142 143 1
142 144 1
142 145 1
142 149 1
142 151 1
142 152 1
142 153 1
142 154 1
142 155 1
142 156 1
142 157 1
142 163 1
142 165 1
142 178 1
142 196 1
142 197 1
142 207 1
142 233 1
143 144 1
143 145 1
143 150 1
143 151 1
143 155 1
143 163 1
143 164 1
143 165 1
143 178 1
143 188 1
143 189 1
143 233 1
144 145 1
144 150 1
144 151 1
144 155 1
144 163 1
144 164 1
144 165 1
144 178 1
144 188 1
144 189 1
144 233 1
145 151 1
145 153 1
145 155 1
145 158 1
145 159 1
145 163 1
145 178 1
145 189 1
146 148 1
146 149 1
146 152 1
146 157 1
146 183 1
146 194 1
146 226 1
147 148 1
147 149 1
147 158 1
147 159 1
147 161 1
147 164 1
147 183 1
147 188 1
147 193 1
147 194 1
147 200 1
147 206 1
147 207 1
147 288 1
148 149 1
148 183 1
148 215 1
148 226 1
148 290 1
148 291 1
149 153 1
149 155 1
149 157 1
149 158 1
149 159 1
149 161 1
149 162 1
149 163 1
149 164 1
149 165 1
149 167 1
149 168 1
149 183 1
149 188 1
149 190 1
149 216 1
149 217 1
149 233 1
150 151 1
150 156 1
150 163 1
150 165 1
150 166 1
150 190 1
150 198 1
150 233 1
151 155 1
151 163 1
151 164 1
151 166 1
151 178 1
151 185 1
151 186 1
151 187 1
151 188 1
151 190 1
151 192 1
152 153 1
152 155 1
152 156 1
152 163 1
152 165 1
152 209 1
153 155 1
153 156 1
153 157 1
153 163 1
153 165 1
153 233 1
154 156 1
155 156 1
155 157 1
155 161 1
155 163 1
155 165 1
155 178 1
155 188 1
155 189 1
155 233 1
155 239 1
156 163 1
156 165 1
157 162 1
157 163 1
157 165 1
157 167 1
157 168 1
157 183 1
157 190 1
157 216 1
157 217 1
157 233 1
158 159 1
158 161 1
158 164 1
158 183 1
158 188 1
158 190 1
158 204 1
158 227 1
158 228 1
158 234 1
159 161 1
159 164 1
159 183 1
159 188 1
159 190 1
159 204 1
159 227 1
159 228 1
159 234 1
161 164 1
161 178 1
161 183 1
161 188 1
161 245 1
162 164 1
162 168 1
162 178 1
162 190 1
162 200 1
162 201 1
162 206 1
162 216 1
162 217 1
162 231 1
162 235 1
162 241 1
162 288 1
162 289 1
162 292 1
163 164 1
163 165 1
163 178 1
163 188 1
163 189 1
163 233 1
164 178 1
164 183 1
164 188 1
164 200 1
164 201 1
164 206 1
164 208 1
164 231 1
164 232 1
164 235 1
164 288 1
164 289 1
164 292 1
165 189 1
165 233 1
166 167 1
166 185 1
166 186 1
166 187 1
166 190 1
166 192 1
166 204 1
166 226 1
166 242 1
167 185 1
167 186 1
167 187 1
167 203 1
167 230 1
167 242 1
168 185 1
168 186 1
168 187 1
168 190 1
168 203 1
168 209 1
168 216 1
168 217 1
169 170 1
169 171 1
169 175 1
170 171 1
170 175 1
171 175 1
171 212 1
171 213 1
171 218 1
172 173 1
172 174 1
172 176 1
172 184 1
172 210 1
172 211 1
172 248 1
172 256 1
172 257 1
172 258 1
172 261 1
172 262 1
172 264 1
172 265 1
172 272 1
172 274 1
172 275 1
172 278 1
172 280 1
172 281 1
172 282 1
172 283 1
172 284 1
172 285 1
172 293 1
172 305 1
173 174 1
173 176 1
173 184 1
173 210 1
173 211 1
173 248 1
173 256 1
173 257 1
173 258 1
173 261 1
173 262 1
173 264 1
173 265 1
173 272 1
173 274 1
173 275 1
173 278 1
173 280 1
173 281 1
173 282 1
173 283 1
173 284 1
173 285 1
173 293 1
173 305 1
174 180 1
174 248 1
174 256 1
174 257 1
174 262 1
174 265 1
174 270 1
174 271 1
174 272 1
174 278 1
174 295 1
174 296 1
174 297 1
174 298 1
174 302 1
175 264 1
176 184 1
176 210 1
176 211 1
176 212 1
176 213 1
176 218 1
176 248 1
176 256 1
176 258 1
176 261 1
176 262 1
176 264 1
176 272 1
176 274 1
176 275 1
176 278 1
176 280 1
176 281 1
176 282 1
176 283 1
176 284 1
176 285 1
176 293 1
176 303 1
176 304 1
176 305 1
177 212 1
177 213 1
177 214 1
177 218 1
178 188 1
178 200 1
178 201 1
178 206 1
178 231 1
178 235 1
178 288 1
178 289 1
178 292 1
178 293 1
179 180 1
179 181 1
179 182 1
179 211 1
179 277 1
179 294 1
179 295 1
179 296 1
179 299 1
179 300 1
179 301 1
179 302 1
179 303 1
179 304 1
179 306 1
180 181 1
180 182 1
180 265 1
180 270 1
180 271 1
180 277 1
180 295 1
180 296 1
180 297 1
180 298 1
180 299 1
180 300 1
180 301 1
180 302 1
180 303 1
180 304 1
180 306 1
181 182 1
181 277 1
181 299 1
181 300 1
181 301 1
181 302 1
181 303 1
181 304 1
181 306 1
182 184 1
182 277 1
182 293 1
182 294 1
182 299 1
182 300 1
182 301 1
182 302 1
182 303 1
182 304 1
182 306 1
183 188 1
183 215 1
183 226 1
183 245 1
183 290 1
183 291 1
184 210 1
184 211 1
184 248 1
184 256 1
184 261 1
184 262 1
184 263 1
184 264 1
184 270 1
184 271 1
184 272 1
184 274 1
184 275 1
184 277 1
184 278 1
184 280 1
184 281 1
184 282 1
184 283 1
184 284 1
184 285 1
184 293 1
184 294 1
184 305 1
185 186 1
185 187 1
185 192 1
185 198 1
185 203 1
185 204 1
185 226 1
185 242 1
186 187 1
186 192 1
186 198 1
186 203 1
186 204 1
186 226 1
186 242 1
187 192 1
187 198 1
187 203 1
187 204 1
187 226 1
187 242 1
189 239 1
190 198 1
190 206 1
190 216 1
190 217 1
190 303 1
190 306 1
191 199 1
191 207 1
191 226 1
191 229 1
191 233 1
191 242 1
191 286 1
191 288 1
191 289 1
192 226 1
192 242 1
192 244 1
192 290 1
192 291 1
193 200 1
193 205 1
193 215 1
193 216 1
193 217 1
193 223 1
193 224 1
193 225 1
193 238 1
193 244 1
193 288 1
194 195 1
194 196 1
194 197 1
194 203 1
194 204 1
194 206 1
194 207 1
194 229 1
194 234 1
194 236 1
194 240 1
195 202 1
195 203 1
195 204 1
195 206 1
195 215 1
195 219 1
195 224 1
195 225 1
195 229 1
195 234 1
195 236 1
195 237 1
195 240 1
196 197 1
196 202 1
196 227 1
196 228 1
196 233 1
196 236 1
196 240 1
196 243 1
196 244 1
197 202 1
197 227 1
197 228 1
197 233 1
197 236 1
197 240 1
197 243 1
197 244 1
199 205 1
199 206 1
199 227 1
199 228 1
199 229 1
199 231 1
199 232 1
199 235 1
199 237 1
199 239 1
199 240 1
199 243 1
199 288 1
199 289 1
200 201 1
200 206 1
200 220 1
200 231 1
200 235 1
200 238 1
200 244 1
200 288 1
200 289 1
200 292 1
201 206 1
201 209 1
201 231 1
201 232 1
201 235 1
201 288 1
201 289 1
201 292 1
202 207 1
202 215 1
202 216 1
202 217 1
202 219 1
202 221 1
202 222 1
202 223 1
202 224 1
202 225 1
202 227 1
202 228 1
202 237 1
202 240 1
202 243 1
202 244 1
202 286 1
203 204 1
203 206 1
203 215 1
203 229 1
203 230 1
203 234 1
203 236 1
203 238 1
203 240 1
204 206 1
204 219 1
204 227 1
204 228 1
204 229 1
204 234 1
204 236 1
204 240 1
204 242 1
205 208 1
205 215 1
205 216 1
205 217 1
205 221 1
205 222 1
205 223 1
205 224 1
205 225 1
205 230 1
205 235 1
205 238 1
205 239 1
205 240 1
205 241 1
205 244 1
206 207 1
206 216 1
206 217 1
206 226 1
206 227 1
206 228 1
206 229 1
206 231 1
206 232 1
206 234 1
206 235 1
206 236 1
206 237 1
206 239 1
206 240 1
206 288 1
206 289 1
206 292 1
207 215 1
207 216 1
207 217 1
207 219 1
207 221 1
207 222 1
207 223 1
207 226 1
207 233 1
207 242 1
207 244 1
207 286 1
208 209 1
208 220 1
208 238 1
208 239 1
208 240 1
208 241 1
209 221 1
209 222 1
209 224 1
209 225 1
209 233 1
209 239 1
209 240 1
210 211 1
210 212 1
210 213 1
210 214 1
210 218 1
210 248 1
210 256 1
210 261 1
210 262 1
210 264 1
210 272 1
210 274 1
210 275 1
210 278 1
210 280 1
210 281 1
210 282 1
210 283 1
210 284 1
210 285 1
210 293 1
210 300 1
210 305 1
211 248 1
211 255 1
211 256 1
211 261 1
211 262 1
211 264 1
211 266 1
211 272 1
211 274 1
211 275 1
211 278 1
211 280 1
211 281 1
211 282 1
211 283 1
211 284 1
211 285 1
211 293 1
211 305 1
212 213 1
212 214 1
212 218 1
212 261 1
212 262 1
212 264 1
212 265 1
212 266 1
212 269 1
212 280 1
212 303 1
212 304 1
213 214 1
213 218 1
213 261 1
213 262 1
213 264 1
213 265 1
213 266 1
213 269 1
213 280 1
213 303 1
213 304 1
214 218 1
214 261 1
214 265 1
214 266 1
214 269 1
215 216 1
215 217 1
215 219 1
215 221 1
215 222 1
215 223 1
215 224 1
215 225 1
215 226 1
215 227 1
215 228 1
215 230 1
215 238 1
215 286 1
215 290 1
215 291 1
216 217 1
216 219 1
216 221 1
216 222 1
216 223 1
216 224 1
216 225 1
216 230 1
216 231 1
216 232 1
216 238 1
216 241 1
216 286 1
217 219 1
217 221 1
217 222 1
217 223 1
217 224 1
217 225 1
217 230 1
217 231 1
217 232 1
217 238 1
217 241 1
217 286 1
218 261 1
218 262 1
218 264 1
218 265 1
218 266 1
218 269 1
218 280 1
218 303 1
218 304 1
219 221 1
219 222 1
219 223 1
219 234 1
219 237 1
219 238 1
219 243 1
219 286 1
220 234 1
220 241 1
221 222 1
221 223 1
221 224 1
221 225 1
221 237 1
221 286 1
222 223 1
222 224 1
222 225 1
222 237 1
222 286 1
223 224 1
223 225 1
223 236 1
223 238 1
223 286 1
224 225 1
224 230 1
224 237 1
224 238 1
224 239 1
224 244 1
224 287 1
225 230 1
225 237 1
225 238 1
225 239 1
225 244 1
225 287 1
226 233 1
226 242 1
226 290 1
226 291 1
227 228 1
227 231 1
227 232 1
227 234 1
227 237 1
227 239 1
227 240 1
227 243 1
227 244 1
228 231 1
228 232 1
228 234 1
228 237 1
228 239 1
228 240 1
228 243 1
228 244 1
229 230 1
229 234 1
229 236 1
229 240 1
229 243 1
229 288 1
229 289 1
230 238 1
231 232 1
231 235 1
231 237 1
231 239 1
231 240 1
231 288 1
231 289 1
231 292 1
232 237 1
232 239 1
232 240 1
233 242 1
233 243 1
234 236 1
234 240 1
235 240 1
235 241 1
235 288 1
235 289 1
235 292 1
236 240 1
236 243 1
237 239 1
237 240 1
238 239 1
238 240 1
238 241 1
238 244 1
238 287 1
239 240 1
239 241 1
239 244 1
239 287 1
240 241 1
240 243 1
240 244 1
241 286 1
243 244 1
243 288 1
243 289 1
244 287 1
246 255 1
246 259 1
246 260 1
247 256 1
247 257 1
247 267 1
247 268 1
247 269 1
247 272 1
247 288 1
247 289 1
247 290 1
247 291 1
248 256 1
248 257 1
248 261 1
248 262 1
248 264 1
248 265 1
248 272 1
248 274 1
248 275 1
248 278 1
248 280 1
248 281 1
248 282 1
248 283 1
248 284 1
248 285 1
248 293 1
248 305 1
248 306 1
249 250 1
249 251 1
250 251 1
251 252 1
251 253 1
252 253 1
254 263 1
254 267 1
254 268 1
254 273 1
254 279 1
254 280 1
254 281 1
254 282 1
254 283 1
254 284 1
254 285 1
255 259 1
255 260 1
256 257 1
256 261 1
256 262 1
256 263 1
256 264 1
256 265 1
256 269 1
256 270 1
256 271 1
256 272 1
256 273 1
256 274 1
256 275 1
256 278 1
256 280 1
256 281 1
256 282 1
256 283 1
256 284 1
256 285 1
256 288 1
256 289 1
256 290 1
256 291 1
256 293 1
256 305 1
256 306 1
257 262 1
257 263 1
257 265 1
257 269 1
257 270 1
257 271 1
257 272 1
257 273 1
257 274 1
257 275 1
257 278 1
257 288 1
257 289 1
257 290 1
257 291 1
258 265 1
258 266 1
258 278 1
259 260 1
261 262 1
261 264 1
261 270 1
261 271 1
261 272 1
261 273 1
261 274 1
261 275 1
261 278 1
261 280 1
261 281 1
261 282 1
261 283 1
261 284 1
261 285 1
261 293 1
261 305 1
262 263 1
262 264 1
262 265 1
262 269 1
262 272 1
262 273 1
262 274 1
262 275 1
262 278 1
262 280 1
262 281 1
262 282 1
262 283 1
262 284 1
262 285 1
262 293 1
262 303 1
262 304 1
262 305 1
263 269 1
263 270 1
263 271 1
263 272 1
263 273 1
263 274 1
263 275 1
264 272 1
264 274 1
264 275 1
264 278 1
264 280 1
264 281 1
264 282 1
264 283 1
264 284 1
264 285 1
264 293 1
264 303 1
264 304 1
264 305 1
265 266 1
265 270 1
265 271 1
265 272 1
265 278 1
265 295 1
265 296 1
265 297 1
265 298 1
265 302 1
266 293 1
266 305 1
267 268 1
267 269 1
268 269 1
269 272 1
269 273 1
269 274 1
269 275 1
269 276 1
269 279 1
269 280 1
269 281 1
269 282 1
269 283 1
269 284 1
269 285 1
269 288 1
269 289 1
269 290 1
269 291 1
270 271 1
270 272 1
270 274 1
270 275 1
270 295 1
270 296 1
270 297 1
270 298 1
270 302 1
271 272 1
271 274 1
271 275 1
271 295 1
271 296 1
271 297 1
271 298 1
271 302 1
272 273 1
272 274 1
272 275 1
272 278 1
272 280 1
272 281 1
272 282 1
272 283 1
272 284 1
272 285 1
272 288 1
272 289 1
272 290 1
272 291 1
272 293 1
272 305 1
272 306 1
273 274 1
273 275 1
274 275 1
274 278 1
274 280 1
274 281 1
274 282 1
274 283 1
274 284 1
274 285 1
274 293 1
274 300 1
274 305 1
275 278 1
275 280 1
275 281 1
275 282 1
275 283 1
275 284 1
275 285 1
275 293 1
275 300 1
275 305 1
276 279 1
276 280 1
276 281 1
276 282 1
276 283 1
276 284 1
276 285 1
277 293 1
277 294 1
277 299 1
277 300 1
277 301 1
277 302 1
277 303 1
277 304 1
277 306 1
278 280 1
278 281 1
278 282 1
278 283 1
278 284 1
278 285 1
278 293 1
278 305 1
279 280 1
279 281 1
279 282 1
279 283 1
279 284 1
279 285 1
280 281 1
280 282 1
280 283 1
280 284 1
280 285 1
280 293 1
280 303 1
280 304 1
280 305 1
281 282 1
281 283 1
281 284 1
281 285 1
281 293 1
281 300 1
281 305 1
282 283 1
282 284 1
282 285 1
282 293 1
282 300 1
282 305 1
283 284 1
283 285 1
283 293 1
283 305 1
283 306 1
284 285 1
284 293 1
284 300 1
284 305 1
285 293 1
285 305 1
285 306 1
286 287 1
286 288 1
286 289 1
286 290 1
286 291 1
286 292 1
287 288 1
287 289 1
287 290 1
287 291 1
287 292 1
288 289 1
288 290 1
288 291 1
288 292 1
289 290 1
289 291 1
289 292 1
290 291 1
290 292 1
291 292 1
293 294 1
293 305 1
294 297 1
294 298 1
294 299 1
294 300 1
294 303 1
294 304 1
294 305 1
294 306 1
295 296 1
295 297 1
295 298 1
295 299 1
295 300 1
295 301 1
295 302 1
295 303 1
295 304 1
295 306 1
296 297 1
296 298 1
296 299 1
296 300 1
296 301 1
296 302 1
296 303 1
296 304 1
296 306 1
297 298 1
297 302 1
297 305 1
298 299 1
298 301 1
298 302 1
298 303 1
298 306 1
299 300 1
299 301 1
299 302 1
299 303 1
299 304 1
299 306 1
300 301 1
300 302 1
300 303 1
300 304 1
300 306 1
301 302 1
301 303 1
301 304 1
301 306 1
302 303 1
302 304 1
302 306 1
303 304 1
303 306 1
304 306 1
305 306 1


==> anc/instances/benchmark/edgeExpansionDnn/moviegalaxies-52.dat <==
59 119
1 16 1
1 18 1
1 30 1
1 50 1
1 55 1
1 56 1
2 36 1
3 26 1
3 36 1
3 42 1
4 10 1
4 14 1
4 18 1
4 22 1
4 35 1
4 43 1
4 48 1
4 50 1
4 55 1
5 6 1
5 7 1
5 18 1
6 18 1
8 36 1
9 18 1
10 14 1
10 18 1
10 22 1
10 35 1
10 43 1
10 44 1
10 48 1
10 50 1
10 55 1
11 18 1
12 36 1
12 38 1
13 31 1
14 18 1
14 22 1
14 29 1
14 35 1
14 36 1
14 43 1
14 50 1
15 36 1
16 18 1
17 36 1
18 20 1
18 21 1
18 22 1
18 23 1
18 30 1
18 31 1
18 34 1
18 35 1
18 36 1
18 40 1
18 41 1
18 43 1
18 44 1
18 47 1
18 48 1
18 50 1
18 51 1
18 55 1
18 56 1
18 57 1
19 22 1
19 50 1
22 24 1
22 36 1
22 43 1
22 46 1
22 50 1
22 59 1
23 36 1
23 55 1
24 36 1
24 46 1
24 59 1
25 36 1
26 36 1
27 36 1
28 36 1
29 35 1
29 36 1
31 51 1
32 36 1
33 36 1
34 41 1
35 36 1
35 37 1
35 48 1
35 53 1
35 55 1
36 38 1
36 39 1
36 42 1
36 45 1
36 46 1
36 49 1
36 52 1
36 53 1
36 54 1
36 55 1
36 56 1
36 58 1
36 59 1
37 52 1
37 53 1
43 50 1
45 56 1
46 52 1
46 59 1
47 50 1
48 55 1
50 56 1
52 58 1


==> anc/instances/benchmark/edgeExpansionDnn/moviegalaxies-567.dat <==
52 146
1 48 1
2 9 1
2 47 1
3 24 1
3 48 1
4 46 1
5 14 1
5 19 1
5 31 1
5 34 1
5 36 1
5 40 1
5 46 1
6 24 1
6 25 1
6 28 1
6 52 1
7 23 1
7 28 1
7 48 1
8 28 1
8 46 1
9 10 1
9 26 1
9 34 1
9 40 1
9 46 1
9 47 1
10 40 1
11 25 1
11 28 1
12 28 1
12 35 1
12 46 1
12 48 1
13 16 1
13 28 1
13 30 1
14 19 1
14 31 1
14 34 1
14 36 1
14 40 1
14 46 1
15 26 1
15 27 1
15 39 1
15 45 1
15 46 1
15 50 1
16 28 1
16 30 1
17 48 1
18 32 1
18 34 1
18 40 1
18 46 1
19 31 1
19 34 1
19 36 1
19 40 1
19 46 1
20 22 1
20 29 1
20 34 1
20 46 1
21 28 1
21 48 1
22 26 1
22 29 1
22 34 1
22 46 1
22 51 1
23 28 1
23 48 1
24 28 1
24 46 1
24 48 1
24 52 1
25 28 1
25 52 1
26 29 1
26 31 1
26 34 1
26 39 1
26 45 1
26 46 1
26 50 1
26 51 1
27 31 1
27 38 1
27 39 1
27 45 1
27 46 1
27 50 1
28 30 1
28 35 1
28 41 1
28 46 1
28 48 1
28 49 1
28 52 1
29 34 1
29 46 1
29 51 1
30 48 1
31 34 1
31 36 1
31 38 1
31 39 1
31 40 1
31 45 1
31 46 1
32 34 1
32 40 1
32 46 1
33 34 1
33 44 1
34 36 1
34 40 1
34 44 1
34 46 1
34 51 1
35 46 1
35 48 1
36 40 1
36 46 1
37 43 1
37 46 1
38 39 1
38 45 1
38 46 1
39 45 1
39 46 1
39 50 1
40 46 1
41 46 1
41 48 1
42 44 1
43 46 1
45 46 1
45 50 1
46 48 1
46 49 1
46 50 1
46 51 1


==> anc/instances/benchmark/edgeExpansionDnn/polbooks.dat <==
105 441
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
2 4 1
2 6 1
2 7 1
3 5 1
3 6 1
3 8 1
4 6 1
4 9 1
4 10 1
4 11 1
4 12 1
4 13 1
4 14 1
4 15 1
4 16 1
4 17 1
4 18 1
4 19 1
4 20 1
4 21 1
4 22 1
4 23 1
4 24 1
4 25 1
4 26 1
4 27 1
4 28 1
5 6 1
5 7 1
5 29 1
5 30 1
5 31 1
5 32 1
6 7 1
6 8 1
7 8 1
7 11 1
7 13 1
7 19 1
7 23 1
7 26 1
7 30 1
8 15 1
8 31 1
8 59 1
8 72 1
8 86 1
9 10 1
9 11 1
9 12 1
9 13 1
9 14 1
9 15 1
9 21 1
9 22 1
9 23 1
9 24 1
9 25 1
9 27 1
9 28 1
9 33 1
9 34 1
9 36 1
9 38 1
9 41 1
9 42 1
9 43 1
9 44 1
9 45 1
9 46 1
9 47 1
10 12 1
10 13 1
10 15 1
10 21 1
10 25 1
10 28 1
10 42 1
10 46 1
10 48 1
10 49 1
10 50 1
10 51 1
10 52 1
10 53 1
11 12 1
11 13 1
11 16 1
11 17 1
11 20 1
11 22 1
11 34 1
11 36 1
11 38 1
11 39 1
11 40 1
11 56 1
12 13 1
12 14 1
12 15 1
12 18 1
12 21 1
12 22 1
12 23 1
12 27 1
12 28 1
12 30 1
12 46 1
12 48 1
12 51 1
12 57 1
13 14 1
13 15 1
13 16 1
13 18 1
13 19 1
13 24 1
13 25 1
13 33 1
13 34 1
13 37 1
13 39 1
13 40 1
13 41 1
13 42 1
13 45 1
13 47 1
13 48 1
13 55 1
13 56 1
14 18 1
14 30 1
14 33 1
14 41 1
14 43 1
14 44 1
14 45 1
14 48 1
14 58 1
15 26 1
15 27 1
15 59 1
16 17 1
16 56 1
18 48 1
20 56 1
20 57 1
20 78 1
21 25 1
21 41 1
21 49 1
21 50 1
21 54 1
21 58 1
22 24 1
23 26 1
23 41 1
23 53 1
24 28 1
24 33 1
24 34 1
24 48 1
24 55 1
25 27 1
25 41 1
25 48 1
25 54 1
26 41 1
27 41 1
27 46 1
27 48 1
27 54 1
28 41 1
28 42 1
28 48 1
28 55 1
29 67 1
29 73 1
31 32 1
31 59 1
31 67 1
31 68 1
31 71 1
31 74 1
31 75 1
31 76 1
31 77 1
31 78 1
31 80 1
31 81 1
31 83 1
31 84 1
31 85 1
31 87 1
31 94 1
31 100 1
32 50 1
32 74 1
32 75 1
32 76 1
32 77 1
32 78 1
32 79 1
32 83 1
32 92 1
33 34 1
34 38 1
34 39 1
34 40 1
34 48 1
35 36 1
35 37 1
35 38 1
35 39 1
35 40 1
36 37 1
36 38 1
36 39 1
36 40 1
36 41 1
36 44 1
36 45 1
37 42 1
37 48 1
38 39 1
38 48 1
39 40 1
40 41 1
40 43 1
41 42 1
41 43 1
41 45 1
41 46 1
41 48 1
41 54 1
41 55 1
42 48 1
42 55 1
43 44 1
43 48 1
44 57 1
46 48 1
47 48 1
47 103 1
48 55 1
49 50 1
49 58 1
50 58 1
50 59 1
50 73 1
50 77 1
51 59 1
52 53 1
52 59 1
52 65 1
52 66 1
52 70 1
53 59 1
53 65 1
54 77 1
57 58 1
59 65 1
59 66 1
59 69 1
59 70 1
59 78 1
59 86 1
60 61 1
60 62 1
60 63 1
60 64 1
60 100 1
61 63 1
61 64 1
61 85 1
61 87 1
61 100 1
62 87 1
62 96 1
62 102 1
63 64 1
63 85 1
63 100 1
63 101 1
64 100 1
65 66 1
65 67 1
65 68 1
65 69 1
65 70 1
65 71 1
66 68 1
66 69 1
66 70 1
66 86 1
67 68 1
67 71 1
67 73 1
67 74 1
67 75 1
67 77 1
67 81 1
67 85 1
67 86 1
67 87 1
67 89 1
67 90 1
67 91 1
67 94 1
67 97 1
67 98 1
67 100 1
67 101 1
68 104 1
68 105 1
69 72 1
70 105 1
71 72 1
71 73 1
71 76 1
71 91 1
72 73 1
72 74 1
72 75 1
72 76 1
72 77 1
72 78 1
72 79 1
72 80 1
72 81 1
72 82 1
72 83 1
72 84 1
73 74 1
73 75 1
73 76 1
73 77 1
73 79 1
73 80 1
73 81 1
73 83 1
73 85 1
73 86 1
73 87 1
73 88 1
73 89 1
73 90 1
73 91 1
73 92 1
73 93 1
74 75 1
74 76 1
74 83 1
74 84 1
74 85 1
74 87 1
74 90 1
74 93 1
74 94 1
74 95 1
74 96 1
74 97 1
74 98 1
74 99 1
74 100 1
74 101 1
75 76 1
75 79 1
75 80 1
75 83 1
75 85 1
75 88 1
75 89 1
75 92 1
75 99 1
75 100 1
76 77 1
76 78 1
76 79 1
76 80 1
76 83 1
76 84 1
76 85 1
76 92 1
76 93 1
77 78 1
77 83 1
77 84 1
77 85 1
77 87 1
80 85 1
80 92 1
80 101 1
82 85 1
82 87 1
82 98 1
83 85 1
84 85 1
84 88 1
84 101 1
85 87 1
85 88 1
85 89 1
85 90 1
85 95 1
85 97 1
85 98 1
85 100 1
85 101 1
85 102 1
87 90 1
87 94 1
87 98 1
87 101 1
87 102 1
88 99 1
89 90 1
91 92 1
91 100 1
92 99 1
92 101 1
94 95 1
94 100 1
94 103 1
95 96 1
95 97 1
95 102 1
95 103 1
96 103 1
97 98 1
97 101 1
99 101 1
100 101 1
101 102 1
104 105 1


==> anc/instances/benchmark/edgeExpansionDnn/revolution.dat <==
141 160
1 136 1
1 137 1
1 138 1
2 136 1
3 136 1
3 138 1
4 139 1
5 140 1
6 136 1
7 136 1
7 138 1
8 139 1
9 136 1
9 140 1
10 139 1
11 139 1
12 136 1
13 138 1
14 138 1
15 139 1
16 136 1
17 139 1
18 139 1
19 139 1
20 136 1
21 139 1
22 139 1
23 136 1
24 136 1
25 136 1
26 136 1
26 140 1
27 136 1
28 139 1
29 136 1
30 136 1
30 137 1
30 138 1
31 140 1
32 139 1
33 136 1
34 136 1
35 137 1
36 137 1
37 139 1
37 140 1
38 138 1
39 137 1
40 136 1
40 138 1
41 139 1
42 137 1
43 139 1
44 136 1
44 140 1
45 136 1
46 139 1
47 140 1
48 139 1
49 137 1
50 139 1
51 139 1
52 136 1
53 139 1
54 136 1
54 138 1
55 138 1
56 139 1
57 137 1
58 136 1
59 138 1
60 139 1
61 136 1
62 139 1
63 136 1
64 136 1
65 139 1
66 139 1
67 139 1
68 139 1
69 136 1
70 136 1
71 139 1
72 136 1
73 137 1
74 139 1
75 136 1
76 138 1
77 139 1
78 139 1
79 136 1
80 139 1
81 136 1
82 139 1
83 136 1
83 138 1
84 139 1
85 136 1
86 139 1
87 139 1
88 137 1
88 138 1
89 139 1
90 136 1
91 136 1
92 136 1
93 136 1
94 139 1
95 136 1
96 139 1
97 137 1
98 138 1
99 139 1
100 138 1
101 136 1
102 136 1
103 139 1
104 137 1
104 138 1
105 136 1
105 137 1
105 139 1
106 136 1
107 139 1
108 136 1
109 136 1
110 139 1
111 140 1
112 139 1
113 136 1
114 136 1
115 136 1
116 136 1
117 138 1
118 136 1
119 136 1
120 139 1
121 136 1
122 140 1
123 137 1
124 136 1
124 139 1
125 136 1
125 137 1
125 138 1
125 139 1
126 139 1
127 139 1
128 139 1
128 140 1
129 138 1
130 136 1
131 139 1
132 139 1
133 137 1
134 136 1
135 136 1
135 138 1
136 141 1
137 141 1


==> anc/instances/benchmark/edgeExpansionDnn/sp_office.dat <==
92 9827
1 2
1 2
92 3
92 3
2 3
3 5
3 5
3 5
3 5
3 5
3 5
3 5
3 5
3 5
3 5
3 5
3 5
3 5
3 5
3 5
3 5
3 5
3 5
3 5
3 5
3 5
3 5
3 5
3 5
3 5
3 5
1 6
1 6
1 6
1 6
1 6
1 6
1 6
1 6
2 6
2 6
2 6
2 6
2 6
2 6
1 7
1 7
1 7
1 7
1 7
1 7
1 7
1 7
6 7
6 7
6 7
3 8
3 8
3 8
3 8
3 8
3 8
1 10
1 10
1 10
1 10
1 10
1 10
1 10
1 10
1 10
2 10
2 10
2 10
2 10
2 10
2 10
2 10
2 10
2 10
2 10
2 10
2 10
2 10
2 10
2 10
2 10
2 10
2 10
2 10
2 10
2 10
2 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
6 10
3 11
5 11
5 11
5 11
5 11
5 11
5 11
5 11
1 12
1 12
1 12
1 12
2 12
6 12
6 12
7 12
7 12
7 12
7 12
7 12
7 12
7 12
7 12
7 12
7 12
7 12
7 12
7 12
7 12
7 12
7 12
7 12
7 12
7 12
7 12
7 12
7 12
5 13
5 13
9 13
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
92 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
3 14
5 14
5 14
5 14
5 14
5 14
5 14
5 14
5 14
5 14
5 14
5 14
8 14
8 14
8 14
9 14
11 14
11 14
12 14
1 15
1 15
2 15
2 15
2 15
2 15
2 15
2 15
2 15
2 15
2 15
2 15
2 15
2 15
2 15
2 15
2 15
2 15
2 15
2 15
2 15
2 15
2 15
2 15
12 15
1 16
1 16
1 16
1 16
1 16
1 16
1 16
1 16
1 16
1 16
1 16
1 16
1 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
7 16
8 16
8 16
10 16
10 16
10 16
10 16
10 16
10 16
10 16
11 16
12 16
12 16
12 16
12 16
12 16
15 16
8 17
9 17
9 17
3 18
3 18
3 18
3 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
5 18
14 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
17 18
3 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
9 19
14 19
12 20
14 20
14 20
14 20
14 20
14 20
14 20
5 21
5 21
5 21
5 21
7 21
7 21
7 21
7 21
7 21
7 21
3 22
3 22
3 22
3 22
3 22
3 22
3 22
5 22
5 22
5 22
5 22
5 22
5 22
5 22
5 22
5 22
5 22
5 22
5 22
5 22
5 22
5 22
5 22
5 22
5 22
5 22
5 22
5 22
5 22
14 22
14 22
14 22
14 22
14 22
14 22
14 22
14 22
14 22
14 22
14 22
14 22
14 22
14 22
14 22
14 22
14 22
14 22
14 22
14 22
14 22
14 22
14 22
14 22
14 22
18 22
18 22
3 23
9 23
9 23
9 23
9 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
11 23
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
92 24
3 24
3 24
5 24
5 24
5 24
5 24
5 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
11 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
14 24
19 24
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
7 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
16 25
6 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
8 26
9 26
11 26
11 26
11 26
11 26
11 26
11 26
11 26
11 26
11 26
11 26
11 26
11 26
11 26
11 26
11 26
11 26
11 26
11 26
11 26
11 26
11 26
11 26
11 26
21 26
21 26
22 26
22 26
22 26
22 26
22 26
22 26
22 26
22 26
22 26
22 26
22 26
22 26
22 26
22 26
22 26
22 26
1 27
1 27
1 27
1 27
1 27
6 27
6 27
6 27
7 27
7 27
7 27
7 27
7 27
7 27
7 27
7 27
7 27
7 27
7 27
7 27
7 27
7 27
7 27
7 27
7 27
7 27
7 27
7 27
7 27
12 27
15 27
19 27
21 27
2 28
2 28
2 28
2 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
9 28
19 28
21 28
24 28
24 28
24 28
24 28
24 28
24 28
24 28
24 28
24 28
24 28
24 28
24 28
24 28
24 28
24 28
24 28
24 28
24 28
24 28
24 28
24 28
24 28
25 28
25 28
25 28
25 28
25 28
25 28
25 28
25 28
25 28
25 28
25 28
25 28
25 28
25 28
25 28
25 28
25 28
25 28
9 29
9 29
9 29
9 29
9 29
9 29
9 29
9 29
9 29
9 29
9 29
9 29
9 29
9 29
9 29
9 29
9 29
9 29
9 29
9 29
9 29
9 29
12 29
23 29
23 29
23 29
23 29
23 29
23 29
23 29
23 29
23 29
23 29
23 29
23 29
23 29
23 29
23 29
23 29
24 29
24 29
28 29
28 29
28 29
28 29
28 29
28 29
28 29
28 29
28 29
8 30
9 30
9 30
9 30
9 30
9 30
9 30
9 30
9 30
9 30
9 30
9 30
9 30
9 30
9 30
9 30
9 30
9 30
11 30
21 30
21 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
23 30
28 30
28 30
28 30
28 30
28 30
28 30
28 30
28 30
28 30
28 30
28 30
28 30
28 30
28 30
28 30
28 30
28 30
28 30
28 30
28 30
28 30
29 30
29 30
29 30
29 30
29 30
29 30
29 30
29 30
29 30
29 30
29 30
29 30
29 30
29 30
29 30
29 30
29 30
9 31
20 31
23 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
24 31
26 31
26 31
26 31
26 31
26 31
26 31
8 32
12 32
14 32
14 32
18 32
22 32
22 32
22 32
22 32
22 32
22 32
22 32
22 32
22 32
22 32
22 32
22 32
22 32
22 32
22 32
22 32
22 32
22 32
22 32
22 32
22 32
22 32
22 32
22 32
22 32
24 32
24 32
24 32
24 32
24 32
26 32
26 32
26 32
26 32
26 32
26 32
26 32
31 32
31 32
31 32
31 32
1 33
1 33
1 33
1 33
1 33
1 33
2 33
2 33
6 33
6 33
6 33
6 33
6 33
7 33
7 33
10 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
15 33
16 33
16 33
16 33
16 33
16 33
27 33
27 33
5 34
5 34
5 34
5 34
5 34
5 34
8 34
11 34
14 34
14 34
17 34
17 34
17 34
17 34
17 34
17 34
17 34
17 34
17 34
17 34
17 34
17 34
17 34
17 34
17 34
17 34
17 34
17 34
17 34
17 34
18 34
18 34
22 34
30 34
5 35
20 35
20 35
20 35
20 35
20 35
20 35
20 35
20 35
20 35
20 35
20 35
24 35
24 35
24 35
25 35
27 35
27 35
27 35
27 35
27 35
27 35
27 35
27 35
27 35
27 35
27 35
27 35
27 35
27 35
27 35
27 35
4 36
25 36
35 36
35 36
35 36
3 37
3 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
5 37
8 37
8 37
8 37
8 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
14 37
18 37
18 37
18 37
18 37
18 37
18 37
18 37
18 37
18 37
18 37
18 37
18 37
18 37
18 37
18 37
18 37
18 37
18 37
18 37
18 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
22 37
24 37
26 37
26 37
26 37
26 37
26 37
26 37
26 37
26 37
26 37
26 37
26 37
26 37
26 37
26 37
26 37
34 37
34 37
35 37
10 38
11 38
22 38
22 38
22 38
22 38
22 38
22 38
22 38
22 38
22 38
22 38
22 38
22 38
22 38
28 38
32 38
32 38
32 38
32 38
32 38
32 38
32 38
32 38
32 38
32 38
32 38
32 38
35 38
2 39
2 39
5 39
5 39
5 39
5 39
5 39
5 39
5 39
5 39
5 39
5 39
5 39
8 39
8 39
8 39
8 39
8 39
8 39
8 39
9 39
14 39
14 39
14 39
14 39
22 39
25 39
29 39
38 39
38 39
38 39
38 39
38 39
1 40
1 40
1 40
2 40
2 40
6 40
6 40
6 40
6 40
6 40
6 40
6 40
6 40
6 40
6 40
6 40
6 40
6 40
6 40
6 40
6 40
6 40
6 40
6 40
6 40
6 40
6 40
6 40
6 40
6 40
6 40
7 40
7 40
7 40
10 40
10 40
10 40
10 40
10 40
15 40
20 40
20 40
21 40
27 40
28 40
33 40
33 40
33 40
33 40
33 40
4 41
4 41
4 41
4 41
4 41
40 41
12 42
19 42
19 42
19 42
19 42
19 42
19 42
19 42
19 42
21 42
3 43
9 43
9 43
12 43
28 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
42 43
3 44
3 44
3 44
3 44
5 44
9 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
11 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
12 44
14 44
14 44
14 44
14 44
14 44
14 44
14 44
14 44
14 44
14 44
14 44
14 44
14 44
14 44
14 44
19 44
24 44
24 44
24 44
24 44
24 44
30 44
33 44
33 44
34 44
38 44
38 44
42 44
92 45
92 45
92 45
92 45
92 45
92 45
92 45
92 45
3 45
5 45
9 45
12 45
14 45
14 45
14 45
14 45
14 45
16 45
18 45
22 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
24 45
28 45
34 45
35 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
38 45
39 45
39 45
39 45
39 45
39 45
39 45
39 45
39 45
39 45
39 45
43 45
44 45
44 45
44 45
44 45
44 45
44 45
44 45
44 45
44 45
44 45
44 45
44 45
44 45
7 46
7 46
7 46
7 46
7 46
9 46
12 46
12 46
16 46
16 46
17 46
21 46
21 46
21 46
21 46
21 46
21 46
21 46
27 46
27 46
27 46
27 46
5 47
5 47
5 47
14 47
14 47
18 47
18 47
18 47
18 47
18 47
25 47
25 47
37 47
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
92 48
2 48
4 48
5 48
11 48
11 48
11 48
11 48
11 48
11 48
11 48
11 48
11 48
12 48
14 48
14 48
14 48
14 48
14 48
14 48
14 48
14 48
15 48
22 48
22 48
22 48
22 48
22 48
22 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
24 48
27 48
27 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
31 48
35 48
35 48
35 48
35 48
35 48
35 48
35 48
35 48
35 48
35 48
45 48
45 48
4 49
12 49
23 49
23 49
23 49
24 49
25 49
25 49
25 49
35 49
35 49
35 49
35 49
35 49
46 49
48 49
48 49
4 50
4 50
4 50
4 50
4 50
4 50
4 50
4 50
4 50
4 50
4 50
4 50
4 50
7 50
7 50
8 50
13 50
13 50
13 50
13 50
13 50
13 50
13 50
14 50
14 50
14 50
19 50
19 50
19 50
19 50
22 50
27 50
35 50
35 50
35 50
35 50
35 50
35 50
35 50
35 50
35 50
35 50
35 50
35 50
35 50
35 50
35 50
36 50
36 50
36 50
36 50
36 50
36 50
36 50
36 50
36 50
36 50
36 50
36 50
36 50
36 50
36 50
36 50
36 50
36 50
36 50
37 50
42 50
42 50
42 50
42 50
42 50
46 50
49 50
49 50
49 50
92 51
3 51
5 51
5 51
5 51
8 51
8 51
8 51
8 51
8 51
9 51
11 51
14 51
14 51
14 51
14 51
14 51
17 51
17 51
17 51
17 51
19 51
22 51
27 51
31 51
31 51
31 51
35 51
38 51
38 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
39 51
42 51
42 51
42 51
42 51
42 51
42 51
42 51
42 51
42 51
42 51
42 51
42 51
42 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
44 51
45 51
45 51
45 51
45 51
45 51
4 52
4 52
4 52
4 52
4 52
20 52
26 52
27 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
35 52
42 52
44 52
44 52
44 52
44 52
44 52
44 52
44 52
44 52
44 52
44 52
44 52
49 52
49 52
49 52
49 52
49 52
49 52
49 52
49 52
49 52
49 52
49 52
49 52
49 52
49 52
49 52
49 52
49 52
50 52
50 52
50 52
50 52
50 52
50 52
50 52
3 53
9 53
9 53
9 53
9 53
16 53
23 53
23 53
23 53
23 53
23 53
23 53
23 53
23 53
23 53
23 53
23 53
23 53
23 53
23 53
23 53
24 53
25 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
28 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
29 53
30 53
30 53
30 53
30 53
30 53
30 53
30 53
30 53
30 53
30 53
30 53
30 53
30 53
30 53
44 53
5 54
8 54
8 54
51 54
4 55
24 55
25 55
35 55
35 55
36 55
36 55
36 55
36 55
36 55
36 55
36 55
36 55
36 55
36 55
36 55
36 55
36 55
36 55
36 55
42 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
49 55
50 55
52 55
52 55
52 55
52 55
52 55
52 55
52 55
7 56
11 56
12 56
17 56
21 56
21 56
21 56
21 56
21 56
21 56
21 56
21 56
21 56
21 56
21 56
21 56
21 56
21 56
27 56
40 56
44 56
44 56
46 56
7 57
7 57
11 57
12 57
12 57
12 57
12 57
12 57
12 57
12 57
12 57
12 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
27 57
28 57
28 57
30 57
39 57
39 57
40 57
46 57
46 57
46 57
46 57
50 57
56 57
3 58
3 58
6 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
7 58
8 58
8 58
8 58
8 58
11 58
11 58
12 58
12 58
12 58
12 58
12 58
12 58
12 58
12 58
12 58
12 58
12 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
14 58
19 58
19 58
20 58
20 58
20 58
20 58
20 58
20 58
22 58
22 58
24 58
24 58
24 58
24 58
24 58
24 58
24 58
24 58
24 58
24 58
24 58
24 58
24 58
25 58
25 58
25 58
27 58
27 58
31 58
31 58
32 58
32 58
32 58
32 58
32 58
32 58
32 58
32 58
32 58
32 58
32 58
32 58
32 58
32 58
32 58
34 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
37 58
38 58
38 58
38 58
38 58
38 58
38 58
38 58
38 58
38 58
38 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
39 58
42 58
43 58
43 58
44 58
44 58
44 58
44 58
44 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
45 58
47 58
47 58
47 58
49 58
49 58
49 58
49 58
49 58
49 58
51 58
51 58
51 58
51 58
51 58
51 58
51 58
51 58
51 58
51 58
51 58
51 58
51 58
51 58
51 58
51 58
51 58
51 58
51 58
51 58
51 58
51 58
51 58
56 58
56 58
56 58
56 58
56 58
1 59
1 59
1 59
1 59
1 59
1 59
1 59
1 59
1 59
1 59
1 59
1 59
1 59
7 59
7 59
7 59
7 59
12 59
12 59
16 59
16 59
16 59
16 59
16 59
16 59
19 59
19 59
19 59
19 59
19 59
21 59
21 59
21 59
21 59
21 59
21 59
21 59
24 59
33 59
42 59
50 59
56 59
56 59
56 59
56 59
58 59
58 59
2 60
6 60
8 60
8 60
8 60
8 60
9 60
12 60
15 60
15 60
15 60
15 60
21 60
27 60
27 60
27 60
27 60
27 60
27 60
27 60
27 60
27 60
27 60
27 60
27 60
27 60
27 60
27 60
27 60
27 60
27 60
27 60
27 60
27 60
44 60
46 60
46 60
46 60
46 60
46 60
46 60
46 60
46 60
46 60
46 60
46 60
46 60
46 60
46 60
46 60
46 60
46 60
46 60
46 60
50 60
50 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
56 60
57 60
57 60
57 60
57 60
57 60
57 60
57 60
57 60
57 60
57 60
57 60
57 60
57 60
57 60
57 60
57 60
57 60
57 60
57 60
57 60
57 60
9 61
16 61
21 61
21 61
21 61
21 61
21 61
21 61
21 61
21 61
21 61
21 61
21 61
21 61
21 61
21 61
21 61
21 61
21 61
21 61
21 61
21 61
21 61
21 61
21 61
21 61
23 61
23 61
23 61
23 61
23 61
23 61
23 61
28 61
29 61
29 61
45 61
53 61
53 61
53 61
53 61
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
9 62
19 62
19 62
28 62
28 62
28 62
28 62
28 62
28 62
28 62
28 62
29 62
30 62
30 62
30 62
30 62
53 62
53 62
53 62
53 62
57 62
57 62
57 62
58 62
61 62
61 62
61 62
61 62
61 62
61 62
61 62
61 62
61 62
61 62
61 62
61 62
61 62
61 62
61 62
61 62
61 62
61 62
61 62
61 62
61 62
61 62
61 62
61 62
61 62
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
9 63
21 63
24 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
29 63
30 63
30 63
30 63
30 63
30 63
30 63
30 63
30 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
53 63
61 63
12 64
12 64
12 64
12 64
12 64
14 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
22 64
27 64
45 64
48 64
49 64
92 65
92 65
92 65
92 65
1 65
3 65
3 65
5 65
5 65
5 65
14 65
14 65
18 65
26 65
27 65
27 65
37 65
37 65
39 65
39 65
39 65
39 65
39 65
39 65
39 65
39 65
39 65
39 65
39 65
39 65
39 65
39 65
39 65
39 65
39 65
39 65
39 65
39 65
39 65
39 65
39 65
39 65
39 65
42 65
44 65
44 65
44 65
44 65
44 65
44 65
44 65
44 65
44 65
44 65
44 65
44 65
44 65
44 65
44 65
44 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
45 65
51 65
51 65
51 65
51 65
51 65
51 65
51 65
51 65
51 65
51 65
51 65
51 65
51 65
51 65
51 65
51 65
56 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
58 65
9 66
9 66
9 66
9 66
9 66
9 66
9 66
9 66
9 66
9 66
9 66
9 66
21 66
21 66
28 66
28 66
28 66
28 66
28 66
28 66
28 66
28 66
28 66
28 66
29 66
29 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
30 66
53 66
53 66
53 66
53 66
53 66
53 66
53 66
53 66
53 66
61 66
61 66
62 66
63 66
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
15 67
49 67
49 67
59 67
3 68
3 68
3 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
17 68
18 68
18 68
18 68
18 68
18 68
18 68
27 68
34 68
34 68
34 68
34 68
34 68
34 68
34 68
34 68
34 68
51 68
51 68
9 69
9 69
9 69
9 69
9 69
9 69
9 69
9 69
9 69
9 69
9 69
9 69
9 69
9 69
9 69
9 69
9 69
9 69
9 69
9 69
9 69
9 69
9 69
9 69
9 69
9 69
9 69
11 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
21 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
23 69
24 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
28 69
29 69
29 69
29 69
29 69
29 69
29 69
29 69
29 69
29 69
30 69
31 69
38 69
53 69
53 69
53 69
53 69
53 69
53 69
53 69
53 69
53 69
53 69
53 69
53 69
53 69
53 69
53 69
53 69
53 69
53 69
53 69
53 69
53 69
61 69
61 69
61 69
61 69
61 69
61 69
61 69
61 69
61 69
61 69
61 69
61 69
61 69
61 69
62 69
62 69
62 69
66 69
66 69
66 69
66 69
66 69
66 69
66 69
9 70
9 70
9 70
16 70
28 70
28 70
28 70
28 70
28 70
28 70
28 70
28 70
28 70
28 70
28 70
28 70
28 70
28 70
28 70
28 70
28 70
28 70
28 70
28 70
28 70
28 70
28 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
29 70
44 70
44 70
44 70
45 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
53 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
63 70
66 70
69 70
69 70
69 70
69 70
69 70
69 70
69 70
69 70
69 70
69 70
69 70
69 70
69 70
69 70
69 70
69 70
69 70
69 70
69 70
69 70
2 71
14 71
14 71
14 71
14 71
14 71
14 71
14 71
22 71
22 71
22 71
26 71
26 71
29 71
31 71
31 71
31 71
31 71
31 71
31 71
31 71
31 71
31 71
32 71
51 71
51 71
51 71
54 71
61 71
3 72
3 72
3 72
3 72
3 72
3 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
5 72
9 72
11 72
12 72
12 72
14 72
14 72
14 72
14 72
14 72
14 72
14 72
14 72
14 72
14 72
14 72
14 72
14 72
15 72
18 72
22 72
22 72
22 72
22 72
22 72
22 72
22 72
26 72
26 72
26 72
26 72
27 72
34 72
34 72
37 72
37 72
37 72
37 72
37 72
37 72
37 72
37 72
37 72
37 72
37 72
37 72
37 72
37 72
37 72
37 72
37 72
39 72
39 72
39 72
39 72
39 72
42 72
44 72
45 72
45 72
45 72
45 72
45 72
45 72
45 72
45 72
45 72
45 72
45 72
45 72
45 72
45 72
45 72
45 72
45 72
51 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
58 72
65 72
65 72
65 72
65 72
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
9 73
19 73
19 73
19 73
19 73
19 73
19 73
23 73
27 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
28 73
29 73
29 73
29 73
29 73
29 73
29 73
29 73
29 73
30 73
30 73
49 73
49 73
53 73
53 73
53 73
53 73
53 73
53 73
53 73
53 73
53 73
53 73
53 73
53 73
53 73
53 73
53 73
53 73
53 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
62 73
69 73
69 73
69 73
69 73
69 73
69 73
69 73
69 73
69 73
70 73
70 73
70 73
70 73
70 73
70 73
70 73
70 73
70 73
70 73
70 73
70 73
70 73
70 73
70 73
70 73
70 73
70 73
70 73
70 73
70 73
70 73
4 74
5 74
5 74
24 74
24 74
35 74
49 74
49 74
49 74
49 74
49 74
49 74
49 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
50 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
55 74
5 75
19 75
19 75
25 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
27 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
35 75
36 75
36 75
40 75
42 75
42 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
50 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
52 75
55 75
62 75
62 75
72 75
1 76
1 76
1 76
1 76
1 76
7 76
7 76
7 76
7 76
7 76
7 76
7 76
7 76
7 76
7 76
12 76
16 76
16 76
16 76
19 76
19 76
19 76
19 76
19 76
21 76
21 76
21 76
21 76
21 76
21 76
21 76
21 76
27 76
27 76
27 76
27 76
27 76
27 76
28 76
28 76
28 76
28 76
28 76
28 76
28 76
42 76
42 76
46 76
56 76
57 76
57 76
57 76
57 76
57 76
57 76
57 76
59 76
59 76
59 76
59 76
59 76
59 76
59 76
59 76
59 76
59 76
59 76
59 76
59 76
59 76
59 76
59 76
59 76
59 76
59 76
59 76
59 76
59 76
59 76
59 76
59 76
59 76
67 76
67 76
67 76
67 76
67 76
67 76
67 76
9 77
11 77
12 77
12 77
12 77
12 77
12 77
12 77
12 77
12 77
12 77
12 77
12 77
12 77
12 77
12 77
12 77
12 77
12 77
12 77
12 77
12 77
12 77
12 77
12 77
12 77
14 77
14 77
22 77
22 77
22 77
22 77
22 77
22 77
22 77
22 77
22 77
22 77
22 77
22 77
22 77
22 77
24 77
27 77
27 77
27 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
37 77
44 77
53 77
58 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
64 77
1 78
1 78
1 78
1 78
7 78
7 78
7 78
7 78
7 78
7 78
7 78
7 78
7 78
7 78
7 78
7 78
7 78
7 78
7 78
7 78
7 78
7 78
7 78
7 78
7 78
7 78
7 78
12 78
12 78
14 78
14 78
14 78
16 78
16 78
19 78
20 78
20 78
21 78
21 78
21 78
21 78
21 78
21 78
21 78
21 78
21 78
40 78
58 78
58 78
59 78
59 78
59 78
59 78
59 78
59 78
59 78
59 78
59 78
59 78
59 78
59 78
59 78
59 78
59 78
59 78
59 78
59 78
59 78
67 78
67 78
72 78
76 78
76 78
76 78
76 78
76 78
76 78
76 78
76 78
76 78
76 78
76 78
76 78
76 78
76 78
76 78
4 79
4 79
4 79
8 79
19 79
19 79
19 79
21 79
25 79
25 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
35 79
36 79
36 79
36 79
36 79
36 79
36 79
36 79
36 79
36 79
36 79
41 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
42 79
49 79
49 79
52 79
52 79
52 79
52 79
52 79
52 79
52 79
52 79
52 79
52 79
52 79
52 79
52 79
52 79
52 79
52 79
52 79
52 79
52 79
52 79
52 79
52 79
52 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
55 79
60 79
60 79
60 79
60 79
74 79
74 79
75 79
75 79
75 79
75 79
75 79
75 79
75 79
75 79
75 79
75 79
75 79
75 79
75 79
75 79
75 79
75 79
75 79
75 79
75 79
3 80
3 80
3 80
3 80
3 80
3 80
3 80
3 80
3 80
3 80
3 80
3 80
3 80
3 80
3 80
3 80
3 80
3 80
3 80
3 80
3 80
3 80
5 80
5 80
5 80
5 80
5 80
5 80
9 80
17 80
18 80
22 80
22 80
22 80
26 80
32 80
32 80
32 80
32 80
32 80
37 80
38 80
50 80
72 80
72 80
7 81
7 81
7 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
27 81
60 81
60 81
60 81
60 81
60 81
60 81
60 81
74 81
74 81
74 81
74 81
74 81
76 81
76 81
76 81
76 81
76 81
78 81
8 82
8 82
14 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
37 82
58 82
58 82
58 82
58 82
58 82
58 82
64 82
65 82
65 82
65 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
77 82
3 83
3 83
8 83
8 83
45 83
45 83
45 83
45 83
45 83
45 83
45 83
45 83
45 83
71 83
71 83
71 83
71 83
1 84
1 84
1 84
1 84
1 84
1 84
1 84
1 84
1 84
1 84
1 84
1 84
1 84
1 84
2 84
4 84
5 84
6 84
6 84
6 84
6 84
7 84
7 84
7 84
7 84
7 84
7 84
7 84
7 84
7 84
7 84
7 84
8 84
10 84
11 84
11 84
11 84
11 84
11 84
11 84
12 84
12 84
12 84
15 84
16 84
16 84
16 84
16 84
16 84
16 84
16 84
16 84
16 84
16 84
16 84
16 84
16 84
16 84
16 84
16 84
16 84
16 84
16 84
16 84
16 84
16 84
16 84
16 84
17 84
20 84
20 84
20 84
20 84
20 84
20 84
20 84
21 84
21 84
21 84
21 84
21 84
21 84
21 84
21 84
21 84
21 84
21 84
21 84
21 84
21 84
21 84
21 84
21 84
21 84
21 84
21 84
21 84
21 84
24 84
25 84
25 84
25 84
25 84
25 84
25 84
25 84
27 84
27 84
27 84
27 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
28 84
33 84
33 84
33 84
33 84
33 84
34 84
34 84
34 84
34 84
34 84
34 84
34 84
34 84
34 84
34 84
34 84
34 84
34 84
34 84
34 84
34 84
34 84
34 84
34 84
34 84
34 84
34 84
34 84
34 84
35 84
35 84
35 84
35 84
35 84
35 84
35 84
35 84
35 84
35 84
35 84
35 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
37 84
40 84
40 84
40 84
40 84
42 84
42 84
46 84
46 84
46 84
46 84
46 84
46 84
46 84
46 84
46 84
46 84
46 84
46 84
46 84
46 84
46 84
46 84
46 84
46 84
46 84
46 84
46 84
46 84
46 84
46 84
46 84
49 84
49 84
49 84
49 84
49 84
49 84
49 84
49 84
49 84
49 84
49 84
50 84
50 84
50 84
50 84
50 84
50 84
50 84
50 84
50 84
50 84
50 84
50 84
50 84
50 84
50 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
52 84
55 84
56 84
56 84
56 84
56 84
56 84
56 84
56 84
56 84
56 84
56 84
56 84
56 84
56 84
56 84
56 84
56 84
56 84
58 84
58 84
58 84
59 84
65 84
67 84
67 84
67 84
67 84
67 84
67 84
67 84
67 84
67 84
67 84
67 84
67 84
67 84
67 84
67 84
67 84
67 84
67 84
67 84
67 84
67 84
67 84
67 84
67 84
75 84
75 84
75 84
75 84
75 84
75 84
75 84
75 84
75 84
76 84
76 84
76 84
77 84
77 84
77 84
79 84
79 84
79 84
79 84
79 84
79 84
79 84
79 84
79 84
79 84
81 84
81 84
81 84
3 85
3 85
3 85
3 85
3 85
3 85
3 85
5 85
5 85
5 85
5 85
8 85
8 85
8 85
8 85
8 85
8 85
8 85
8 85
14 85
14 85
14 85
14 85
14 85
14 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
22 85
32 85
32 85
38 85
38 85
38 85
38 85
38 85
38 85
38 85
39 85
39 85
39 85
39 85
45 85
45 85
45 85
45 85
45 85
45 85
45 85
45 85
45 85
45 85
45 85
45 85
45 85
45 85
45 85
45 85
45 85
45 85
45 85
45 85
45 85
45 85
45 85
45 85
58 85
58 85
58 85
58 85
58 85
58 85
58 85
58 85
58 85
65 85
65 85
65 85
72 85
72 85
72 85
72 85
72 85
72 85
72 85
72 85
72 85
80 85
80 85
80 85
80 85
80 85
80 85
80 85
80 85
80 85
80 85
80 85
80 85
80 85
80 85
80 85
80 85
4 86
4 86
4 86
4 86
4 86
4 86
4 86
4 86
4 86
4 86
4 86
4 86
4 86
4 86
4 86
7 86
11 86
12 86
19 86
25 86
25 86
25 86
25 86
25 86
25 86
34 86
35 86
35 86
35 86
38 86
41 86
42 86
44 86
44 86
49 86
49 86
49 86
49 86
49 86
49 86
49 86
49 86
49 86
49 86
49 86
49 86
49 86
49 86
49 86
49 86
49 86
49 86
49 86
49 86
49 86
49 86
49 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
50 86
52 86
52 86
52 86
52 86
52 86
52 86
52 86
52 86
52 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
55 86
56 86
58 86
61 86
72 86
74 86
74 86
74 86
74 86
74 86
74 86
74 86
74 86
74 86
75 86
75 86
75 86
77 86
79 86
79 86
79 86
79 86
79 86
79 86
79 86
79 86
79 86
79 86
79 86
84 86
84 86
84 86
4 87
24 87
24 87
24 87
24 87
24 87
24 87
24 87
24 87
24 87
24 87
24 87
24 87
24 87
25 87
25 87
25 87
25 87
25 87
25 87
25 87
25 87
25 87
25 87
25 87
25 87
25 87
25 87
25 87
25 87
25 87
25 87
35 87
35 87
35 87
35 87
35 87
35 87
35 87
35 87
35 87
52 87
52 87
52 87
52 87
52 87
52 87
52 87
52 87
52 87
52 87
52 87
55 87
56 87
56 87
56 87
56 87
56 87
79 87
79 87
79 87
79 87
79 87
79 87
84 87
84 87
84 87
84 87
84 87
84 87
84 87
84 87
84 87
84 87
1 88
1 88
1 88
1 88
1 88
1 88
1 88
2 88
2 88
6 88
6 88
6 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
7 88
12 88
12 88
12 88
12 88
12 88
12 88
12 88
12 88
12 88
12 88
13 88
15 88
15 88
15 88
15 88
15 88
15 88
15 88
15 88
15 88
15 88
15 88
15 88
15 88
16 88
16 88
16 88
21 88
21 88
25 88
27 88
27 88
27 88
27 88
27 88
27 88
27 88
27 88
27 88
27 88
27 88
27 88
27 88
27 88
27 88
27 88
27 88
27 88
27 88
32 88
33 88
33 88
40 88
40 88
40 88
40 88
40 88
49 88
50 88
56 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
57 88
59 88
60 88
60 88
75 88
76 88
76 88
76 88
76 88
76 88
76 88
76 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
79 88
81 88
81 88
81 88
84 88
84 88
84 88
84 88
84 88
84 88
84 88
84 88
84 88
84 88
84 88
84 88
84 88
84 88
84 88
84 88
84 88
84 88
84 88
84 88
84 88
84 88
84 88
84 88
84 88
84 88
46 89
46 89
46 89
46 89
46 89
46 89
46 89
46 89
60 89
60 89
63 89
84 89
84 89
84 89
84 89
84 89
84 89
84 89
84 89
84 89
88 89
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
8 90
14 90
14 90
14 90
14 90
18 90
18 90
18 90
18 90
18 90
18 90
18 90
18 90
29 90
30 90
37 90
37 90
37 90
38 90
38 90
38 90
38 90
38 90
38 90
38 90
38 90
38 90
38 90
39 90
39 90
39 90
39 90
39 90
39 90
39 90
45 90
45 90
45 90
45 90
45 90
45 90
45 90
45 90
45 90
45 90
45 90
45 90
51 90
51 90
58 90
58 90
58 90
58 90
61 90
72 90
72 90
72 90
72 90
80 90
85 90
85 90
85 90
85 90
85 90
85 90
85 90
85 90
85 90
22 91
22 91
22 91
22 91
29 91
29 91
31 91
31 91
31 91
31 91
31 91
32 91
32 91
32 91
32 91
37 91
38 91
65 91
80 91
85 91
85 91
85 91
85 91
85 91
86 91


==> anc/instances/benchmark/edgeExpansionDnn/swingers.dat <==
96 232
1 40 1
1 41 1
1 42 1
1 45 1
1 46 1
1 47 1
1 48 1
1 49 1
1 51 1
1 52 1
1 56 1
1 58 1
1 59 1
1 60 1
1 61 1
1 69 1
1 70 1
1 72 1
1 84 1
1 95 1
2 42 1
2 45 1
2 46 1
2 47 1
2 50 1
2 53 1
2 56 1
2 63 1
2 70 1
2 74 1
2 76 1
3 41 1
3 42 1
3 43 1
3 45 1
3 46 1
3 47 1
3 48 1
3 50 1
3 51 1
3 53 1
3 56 1
3 57 1
3 63 1
3 70 1
3 74 1
3 84 1
3 89 1
4 41 1
4 42 1
4 43 1
4 45 1
4 46 1
4 47 1
4 48 1
4 50 1
4 51 1
4 53 1
4 54 1
4 63 1
4 65 1
4 78 1
4 80 1
4 82 1
4 89 1
5 42 1
5 44 1
5 45 1
5 48 1
5 51 1
5 57 1
5 58 1
5 81 1
5 84 1
5 87 1
5 94 1
6 39 1
6 40 1
6 41 1
6 42 1
6 43 1
6 44 1
6 45 1
6 46 1
6 48 1
6 49 1
6 52 1
6 54 1
6 55 1
6 57 1
6 58 1
6 59 1
6 60 1
6 61 1
6 62 1
6 66 1
6 72 1
6 75 1
6 77 1
6 79 1
6 81 1
6 93 1
6 94 1
6 95 1
7 43 1
7 45 1
7 47 1
7 48 1
7 50 1
7 62 1
7 73 1
7 74 1
8 41 1
8 45 1
8 87 1
8 89 1
9 45 1
9 52 1
9 56 1
9 67 1
9 77 1
10 91 1
11 86 1
11 89 1
12 91 1
13 83 1
14 45 1
14 78 1
14 85 1
15 44 1
15 72 1
15 83 1
15 86 1
16 81 1
17 39 1
17 42 1
17 49 1
17 54 1
17 64 1
17 76 1
17 79 1
17 82 1
17 84 1
17 90 1
18 68 1
18 90 1
19 71 1
19 81 1
20 39 1
20 41 1
20 42 1
20 44 1
20 51 1
20 56 1
20 61 1
20 69 1
20 94 1
21 39 1
21 44 1
21 49 1
21 94 1
22 39 1
22 44 1
22 45 1
22 48 1
22 52 1
22 61 1
22 66 1
22 67 1
22 94 1
23 56 1
23 77 1
24 44 1
24 64 1
24 66 1
24 67 1
24 68 1
24 78 1
24 81 1
25 49 1
25 75 1
26 77 1
26 81 1
27 86 1
28 53 1
29 90 1
29 92 1
30 72 1
31 61 1
31 72 1
32 51 1
32 56 1
33 75 1
34 40 1
34 42 1
35 42 1
36 82 1
37 52 1
38 70 1
39 96 1
40 96 1
42 96 1
43 96 1
44 96 1
45 96 1
46 96 1
47 96 1
48 96 1
49 96 1
50 96 1
52 96 1
53 96 1
54 96 1
55 96 1
62 96 1
65 96 1
66 96 1
68 96 1
73 96 1
75 96 1
77 96 1
78 96 1
79 96 1
80 96 1
83 96 1
85 96 1
87 96 1
88 96 1
89 96 1
90 96 1
91 96 1
92 96 1


==> anc/instances/benchmark/edgeExpansionDnn/terrorists-911.dat <==
62 152
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
1 8 1
1 9 1
1 10 1
1 11 1
1 62 1
4 5 1
5 7 1
5 9 1
6 9 1
7 10 1
8 9 1
9 12 1
9 13 1
10 14 1
11 13 1
11 15 1
11 24 1
11 26 1
11 27 1
11 28 1
11 29 1
11 30 1
11 31 1
11 32 1
11 33 1
11 34 1
11 35 1
11 37 1
11 38 1
11 39 1
11 40 1
11 41 1
11 42 1
11 43 1
11 44 1
12 13 1
12 15 1
12 16 1
12 17 1
13 24 1
14 15 1
15 17 1
15 22 1
15 23 1
15 24 1
16 17 1
16 18 1
17 18 1
17 19 1
17 20 1
17 21 1
17 22 1
18 22 1
22 23 1
24 25 1
24 26 1
24 27 1
24 28 1
24 29 1
24 30 1
24 31 1
25 26 1
26 29 1
26 31 1
27 29 1
27 31 1
28 29 1
28 30 1
28 31 1
29 30 1
29 31 1
29 37 1
30 31 1
30 41 1
30 42 1
30 43 1
30 47 1
31 34 1
31 35 1
31 36 1
31 37 1
31 38 1
31 39 1
31 40 1
31 41 1
31 43 1
31 47 1
31 48 1
34 35 1
34 36 1
35 36 1
35 38 1
35 39 1
35 40 1
35 45 1
36 38 1
36 39 1
36 40 1
37 46 1
38 39 1
38 40 1
39 40 1
39 49 1
39 50 1
40 43 1
40 47 1
40 51 1
41 43 1
41 52 1
42 48 1
42 53 1
43 44 1
43 47 1
43 51 1
43 52 1
43 55 1
43 56 1
43 57 1
43 58 1
44 47 1
44 48 1
44 53 1
44 54 1
44 55 1
44 56 1
44 59 1
44 60 1
44 61 1
45 48 1
47 51 1
47 55 1
47 56 1
48 51 1
48 53 1
48 54 1
49 50 1
49 53 1
50 51 1
50 53 1
52 57 1
52 58 1
53 54 1
55 56 1
56 59 1
56 60 1
59 60 1


==> anc/instances/benchmark/edgeExpansionDnn/train_terrorists.dat <==
64 243
1 2 1
1 64 1
2 3 1
2 4 1
2 6 1
2 7 1
2 8 1
2 9 1
2 10 1
2 11 1
2 12 1
2 13 1
2 14 1
2 15 1
2 16 1
2 17 1
2 18 1
2 19 1
2 20 1
2 21 1
2 22 1
2 23 1
2 24 1
2 25 1
2 27 1
2 28 1
2 29 1
2 64 1
3 4 1
3 16 1
3 17 1
3 19 1
3 20 1
3 21 1
3 22 1
3 24 1
3 64 1
4 16 1
4 17 1
4 19 1
4 20 1
4 21 1
4 22 1
4 24 1
4 64 1
5 16 1
5 23 1
5 25 1
5 30 1
5 31 1
5 32 1
5 64 1
6 7 1
6 9 1
6 10 1
6 11 1
6 12 1
6 13 1
6 14 1
6 15 1
6 20 1
6 23 1
6 24 1
6 25 1
6 26 1
6 27 1
6 28 1
6 29 1
6 33 1
6 34 1
6 35 1
6 36 1
6 64 1
7 8 1
7 18 1
7 33 1
7 64 1
8 18 1
8 64 1
9 10 1
9 11 1
9 12 1
9 13 1
9 14 1
9 15 1
9 20 1
9 23 1
9 24 1
9 25 1
9 26 1
9 27 1
9 28 1
9 29 1
9 37 1
9 64 1
10 11 1
10 12 1
10 13 1
10 14 1
10 15 1
10 28 1
10 64 1
11 12 1
11 13 1
11 14 1
11 15 1
11 28 1
11 64 1
12 13 1
12 14 1
12 15 1
12 28 1
12 64 1
13 14 1
13 15 1
13 28 1
13 36 1
13 64 1
14 15 1
14 28 1
14 38 1
14 64 1
15 23 1
15 24 1
15 25 1
15 27 1
15 28 1
15 29 1
15 32 1
15 64 1
16 17 1
16 19 1
16 20 1
16 21 1
16 22 1
16 24 1
16 39 1
16 40 1
16 41 1
16 42 1
16 64 1
17 19 1
17 20 1
17 21 1
17 22 1
17 24 1
17 30 1
17 39 1
17 40 1
17 43 1
17 44 1
17 53 1
17 64 1
18 35 1
18 54 1
18 55 1
18 56 1
18 64 1
19 20 1
19 21 1
19 22 1
19 24 1
19 29 1
19 64 1
20 21 1
20 22 1
20 24 1
20 64 1
21 22 1
21 24 1
21 48 1
21 57 1
21 58 1
21 59 1
21 64 1
22 24 1
22 57 1
22 58 1
22 64 1
23 24 1
23 25 1
23 27 1
23 29 1
23 48 1
23 64 1
24 25 1
24 27 1
24 29 1
24 64 1
25 27 1
25 29 1
25 64 1
26 29 1
26 64 1
27 64 1
28 64 1
29 31 1
29 62 1
29 63 1
29 64 1
30 39 1
30 40 1
30 43 1
30 44 1
35 38 1
35 54 1
35 55 1
35 56 1
39 40 1
39 43 1
40 43 1
43 48 1
44 45 1
45 46 1
45 47 1
45 48 1
45 49 1
45 50 1
45 51 1
45 52 1
46 49 1
46 50 1
46 51 1
46 52 1
48 49 1
48 50 1
48 51 1
48 52 1
48 58 1
48 60 1
48 61 1
49 50 1
49 51 1
49 52 1
50 51 1
50 52 1
51 52 1
54 55 1
54 56 1
55 56 1
57 58 1
58 60 1
62 63 1


==> anc/instances/benchmark/maxCutMet/AAA_delete_me <==
5 5 
1 3 1
1 5 1
1 2 1
2 3 1
3 4 1


==> anc/instances/benchmark/maxCutMet/g05_100.0 <==
100 2475 
1 74 1
1 59 1
1 24 1
1 52 1
1 20 1
1 47 1
1 39 1
1 12 1
1 99 1
1 61 1
1 46 1
1 70 1
1 92 1
1 16 1
1 67 1
1 79 1
1 37 1
1 76 1
1 48 1
1 80 1
1 94 1
1 42 1
1 43 1
1 8 1
1 38 1
1 36 1
1 77 1
1 51 1
1 91 1
1 31 1
1 93 1
1 33 1
1 89 1
1 17 1
1 87 1
1 19 1
1 55 1
1 40 1
1 26 1
1 34 1
1 64 1
1 10 1
1 28 1
1 9 1
1 5 1
1 65 1
1 49 1
1 44 1
1 14 1
1 90 1
2 14 1
2 88 1
2 82 1
2 40 1
2 87 1
2 25 1
2 92 1
2 98 1
2 73 1
2 96 1
2 64 1
2 90 1
2 63 1
2 65 1
2 19 1
2 7 1
2 68 1
2 58 1
2 17 1
2 89 1
2 35 1
2 11 1
2 41 1
2 49 1
2 75 1
2 34 1
2 55 1
2 16 1
2 3 1
2 12 1
2 20 1
2 31 1
2 9 1
2 50 1
2 30 1
2 60 1
2 97 1
2 6 1
2 4 1
2 13 1
2 28 1
2 62 1
2 21 1
2 52 1
2 84 1
2 44 1
2 47 1
2 74 1
2 95 1
2 71 1
2 94 1
2 69 1
2 53 1
3 26 1
3 24 1
3 51 1
3 59 1
3 86 1
3 98 1
3 35 1
3 76 1
3 23 1
3 93 1
3 99 1
3 31 1
3 47 1
3 48 1
3 95 1
3 97 1
3 43 1
3 84 1
3 5 1
3 21 1
3 19 1
3 33 1
3 32 1
3 22 1
3 55 1
3 66 1
3 16 1
3 39 1
3 25 1
3 83 1
3 15 1
3 34 1
3 36 1
3 63 1
3 8 1
3 91 1
3 52 1
3 40 1
3 88 1
3 90 1
3 41 1
3 68 1
3 53 1
3 96 1
3 69 1
3 18 1
3 72 1
4 93 1
4 49 1
4 96 1
4 58 1
4 73 1
4 9 1
4 41 1
4 54 1
4 88 1
4 98 1
4 80 1
4 47 1
4 94 1
4 67 1
4 61 1
4 16 1
4 36 1
4 60 1
4 75 1
4 71 1
4 62 1
4 43 1
4 65 1
4 95 1
4 56 1
4 90 1
4 30 1
4 72 1
4 46 1
4 42 1
4 27 1
4 23 1
4 48 1
4 34 1
4 86 1
4 17 1
4 32 1
4 10 1
4 21 1
4 97 1
4 89 1
4 81 1
4 85 1
4 74 1
4 44 1
4 57 1
4 13 1
4 28 1
4 15 1
4 99 1
4 64 1
4 82 1
4 52 1
4 12 1
5 29 1
5 50 1
5 52 1
5 19 1
5 11 1
5 74 1
5 49 1
5 8 1
5 69 1
5 33 1
5 76 1
5 31 1
5 23 1
5 22 1
5 7 1
5 46 1
5 43 1
5 26 1
5 62 1
5 53 1
5 35 1
5 65 1
5 100 1
5 87 1
5 75 1
5 56 1
5 95 1
5 59 1
5 82 1
5 18 1
5 84 1
5 36 1
5 32 1
5 98 1
5 85 1
5 86 1
5 73 1
5 42 1
5 78 1
5 60 1
5 92 1
6 91 1
6 47 1
6 74 1
6 10 1
6 73 1
6 84 1
6 63 1
6 64 1
6 34 1
6 37 1
6 53 1
6 75 1
6 46 1
6 32 1
6 59 1
6 52 1
6 21 1
6 7 1
6 71 1
6 18 1
6 22 1
6 90 1
6 85 1
6 26 1
6 88 1
6 36 1
6 99 1
6 12 1
6 87 1
6 29 1
6 14 1
6 69 1
6 19 1
6 100 1
6 94 1
6 16 1
6 68 1
6 49 1
6 60 1
6 33 1
6 8 1
6 79 1
7 41 1
7 79 1
7 69 1
7 70 1
7 99 1
7 26 1
7 35 1
7 81 1
7 91 1
7 39 1
7 97 1
7 54 1
7 65 1
7 94 1
7 62 1
7 75 1
7 82 1
7 37 1
7 55 1
7 93 1
7 15 1
7 42 1
7 57 1
7 22 1
7 28 1
7 45 1
7 18 1
7 19 1
7 96 1
7 32 1
7 87 1
7 95 1
7 27 1
7 83 1
7 48 1
7 74 1
7 92 1
7 72 1
8 26 1
8 35 1
8 16 1
8 72 1
8 95 1
8 29 1
8 24 1
8 78 1
8 83 1
8 92 1
8 90 1
8 65 1
8 58 1
8 79 1
8 69 1
8 57 1
8 12 1
8 42 1
8 73 1
8 81 1
8 30 1
8 87 1
8 33 1
8 46 1
8 49 1
8 10 1
8 64 1
8 28 1
8 66 1
8 47 1
8 77 1
8 15 1
8 53 1
8 39 1
8 94 1
8 70 1
8 36 1
8 22 1
8 96 1
8 23 1
8 86 1
8 37 1
8 52 1
8 51 1
8 38 1
9 50 1
9 59 1
9 95 1
9 88 1
9 90 1
9 61 1
9 94 1
9 80 1
9 13 1
9 60 1
9 99 1
9 34 1
9 86 1
9 74 1
9 57 1
9 14 1
9 27 1
9 12 1
9 23 1
9 64 1
9 16 1
9 30 1
9 72 1
9 15 1
9 45 1
9 24 1
9 81 1
9 11 1
9 36 1
9 65 1
9 63 1
9 73 1
9 52 1
10 75 1
10 15 1
10 65 1
10 59 1
10 28 1
10 34 1
10 31 1
10 38 1
10 96 1
10 64 1
10 71 1
10 62 1
10 24 1
10 13 1
10 74 1
10 46 1
10 79 1
10 45 1
10 67 1
10 21 1
10 84 1
10 47 1
10 60 1
10 40 1
10 49 1
10 81 1
10 61 1
10 51 1
10 33 1
10 98 1
10 52 1
10 88 1
10 94 1
10 19 1
10 11 1
10 57 1
10 63 1
10 18 1
10 76 1
10 91 1
10 54 1
10 73 1
10 17 1
10 20 1
10 32 1
10 89 1
10 27 1
10 85 1
11 77 1
11 91 1
11 17 1
11 39 1
11 69 1
11 52 1
11 38 1
11 57 1
11 80 1
11 20 1
11 50 1
11 24 1
11 68 1
11 78 1
11 43 1
11 99 1
11 62 1
11 51 1
11 29 1
11 44 1
11 22 1
11 93 1
11 48 1
11 27 1
11 71 1
11 76 1
11 61 1
11 47 1
11 89 1
11 18 1
11 36 1
11 37 1
11 87 1
11 66 1
11 13 1
11 86 1
11 21 1
11 46 1
11 15 1
11 72 1
11 53 1
11 85 1
11 94 1
11 88 1
11 14 1
11 74 1
11 16 1
11 84 1
11 19 1
11 60 1
11 45 1
11 35 1
11 40 1
11 32 1
11 41 1
12 50 1
12 96 1
12 31 1
12 56 1
12 14 1
12 53 1
12 75 1
12 37 1
12 69 1
12 84 1
12 17 1
12 34 1
12 98 1
12 89 1
12 87 1
12 42 1
12 100 1
12 76 1
12 23 1
12 68 1
12 48 1
12 55 1
12 92 1
12 61 1
12 65 1
12 41 1
12 78 1
12 33 1
12 43 1
12 20 1
12 86 1
12 38 1
12 52 1
12 67 1
12 47 1
12 74 1
12 51 1
12 35 1
12 19 1
12 71 1
12 73 1
12 57 1
12 77 1
12 70 1
12 62 1
13 50 1
13 87 1
13 69 1
13 84 1
13 78 1
13 23 1
13 56 1
13 75 1
13 85 1
13 82 1
13 31 1
13 26 1
13 36 1
13 30 1
13 70 1
13 27 1
13 29 1
13 83 1
13 74 1
13 80 1
13 37 1
13 55 1
13 77 1
13 64 1
13 91 1
13 61 1
13 96 1
13 39 1
13 62 1
13 22 1
13 97 1
13 16 1
13 45 1
13 76 1
13 43 1
13 32 1
13 15 1
13 65 1
13 68 1
13 66 1
13 98 1
14 83 1
14 60 1
14 24 1
14 88 1
14 100 1
14 68 1
14 50 1
14 33 1
14 23 1
14 46 1
14 61 1
14 92 1
14 80 1
14 81 1
14 94 1
14 39 1
14 65 1
14 20 1
14 22 1
14 56 1
14 90 1
14 96 1
14 54 1
14 42 1
14 82 1
14 28 1
14 89 1
14 43 1
14 59 1
14 74 1
14 38 1
14 78 1
14 95 1
14 67 1
14 53 1
14 40 1
14 51 1
14 48 1
14 93 1
14 75 1
14 58 1
14 69 1
14 27 1
14 47 1
14 35 1
14 62 1
14 86 1
14 55 1
14 98 1
14 57 1
15 30 1
15 45 1
15 78 1
15 26 1
15 64 1
15 63 1
15 57 1
15 83 1
15 93 1
15 24 1
15 27 1
15 94 1
15 87 1
15 66 1
15 95 1
15 18 1
15 60 1
15 47 1
15 39 1
15 70 1
15 89 1
15 32 1
15 71 1
15 25 1
15 90 1
15 85 1
15 73 1
15 69 1
15 46 1
15 77 1
15 22 1
15 35 1
15 84 1
15 31 1
15 72 1
15 50 1
15 37 1
15 91 1
15 42 1
15 68 1
15 20 1
15 48 1
16 20 1
16 59 1
16 67 1
16 83 1
16 27 1
16 70 1
16 39 1
16 77 1
16 35 1
16 30 1
16 69 1
16 33 1
16 37 1
16 17 1
16 54 1
16 34 1
16 36 1
16 76 1
16 55 1
16 57 1
16 45 1
16 72 1
16 82 1
16 46 1
16 71 1
16 22 1
16 66 1
16 68 1
16 49 1
16 62 1
16 98 1
16 94 1
16 92 1
16 25 1
16 40 1
16 93 1
16 29 1
16 91 1
16 21 1
16 100 1
16 47 1
16 89 1
16 19 1
16 31 1
16 81 1
16 87 1
16 64 1
16 86 1
16 56 1
17 89 1
17 66 1
17 27 1
17 21 1
17 72 1
17 68 1
17 90 1
17 87 1
17 64 1
17 26 1
17 47 1
17 20 1
17 43 1
17 50 1
17 63 1
17 84 1
17 65 1
17 37 1
17 91 1
17 73 1
17 99 1
17 31 1
17 85 1
17 53 1
17 42 1
17 56 1
17 82 1
17 98 1
17 38 1
17 58 1
17 77 1
17 22 1
17 57 1
17 80 1
17 86 1
17 74 1
17 96 1
17 41 1
17 97 1
18 43 1
18 52 1
18 79 1
18 37 1
18 57 1
18 88 1
18 48 1
18 86 1
18 53 1
18 42 1
18 70 1
18 22 1
18 50 1
18 29 1
18 78 1
18 45 1
18 61 1
18 89 1
18 69 1
18 96 1
18 74 1
18 36 1
18 38 1
18 76 1
18 58 1
18 59 1
18 80 1
18 82 1
18 98 1
18 33 1
18 51 1
18 44 1
18 100 1
18 97 1
18 62 1
18 21 1
18 40 1
18 49 1
18 73 1
18 94 1
19 45 1
19 34 1
19 35 1
19 61 1
19 77 1
19 99 1
19 89 1
19 100 1
19 83 1
19 84 1
19 81 1
19 48 1
19 27 1
19 26 1
19 30 1
19 33 1
19 43 1
19 91 1
19 69 1
19 44 1
19 87 1
19 63 1
19 47 1
19 31 1
19 57 1
19 90 1
19 74 1
19 32 1
19 52 1
19 22 1
19 24 1
19 62 1
19 23 1
19 39 1
19 71 1
19 49 1
19 94 1
19 55 1
19 51 1
19 37 1
20 99 1
20 34 1
20 96 1
20 33 1
20 78 1
20 54 1
20 68 1
20 77 1
20 93 1
20 55 1
20 38 1
20 37 1
20 63 1
20 35 1
20 85 1
20 56 1
20 21 1
20 92 1
20 32 1
20 41 1
20 48 1
20 39 1
20 94 1
20 87 1
20 40 1
20 47 1
20 64 1
20 80 1
20 89 1
20 59 1
20 97 1
20 72 1
20 46 1
20 84 1
20 36 1
20 60 1
20 44 1
20 83 1
20 30 1
20 52 1
20 66 1
20 42 1
21 68 1
21 93 1
21 26 1
21 47 1
21 41 1
21 32 1
21 66 1
21 62 1
21 96 1
21 73 1
21 22 1
21 31 1
21 84 1
21 95 1
21 78 1
21 86 1
21 69 1
21 46 1
21 83 1
21 79 1
21 87 1
21 99 1
21 45 1
21 72 1
21 70 1
21 74 1
21 38 1
21 39 1
21 80 1
21 51 1
21 57 1
21 100 1
21 90 1
21 49 1
21 77 1
21 67 1
21 98 1
21 59 1
22 66 1
22 88 1
22 68 1
22 49 1
22 94 1
22 58 1
22 53 1
22 93 1
22 92 1
22 50 1
22 29 1
22 91 1
22 25 1
22 32 1
22 89 1
22 74 1
22 87 1
22 40 1
22 78 1
22 34 1
22 75 1
22 45 1
22 72 1
22 97 1
22 23 1
22 65 1
22 67 1
22 31 1
22 51 1
22 80 1
22 47 1
22 37 1
22 62 1
22 43 1
22 90 1
22 95 1
22 42 1
22 85 1
22 35 1
22 82 1
22 70 1
22 33 1
23 38 1
23 74 1
23 28 1
23 48 1
23 94 1
23 25 1
23 50 1
23 95 1
23 37 1
23 42 1
23 46 1
23 91 1
23 45 1
23 93 1
23 82 1
23 31 1
23 70 1
23 87 1
23 98 1
23 39 1
23 62 1
23 92 1
23 24 1
23 32 1
23 85 1
23 77 1
23 40 1
23 36 1
23 57 1
23 64 1
23 34 1
23 66 1
23 41 1
23 67 1
23 69 1
23 76 1
23 52 1
23 60 1
23 79 1
23 83 1
23 26 1
23 80 1
23 29 1
24 46 1
24 55 1
24 61 1
24 63 1
24 88 1
24 73 1
24 71 1
24 60 1
24 68 1
24 95 1
24 67 1
24 69 1
24 74 1
24 42 1
24 50 1
24 91 1
24 89 1
24 70 1
24 90 1
24 87 1
24 41 1
24 82 1
24 35 1
24 81 1
24 49 1
24 38 1
24 80 1
24 76 1
24 78 1
24 84 1
24 62 1
24 85 1
24 40 1
24 75 1
24 86 1
24 33 1
24 31 1
24 99 1
24 64 1
24 56 1
25 74 1
25 63 1
25 84 1
25 80 1
25 49 1
25 69 1
25 31 1
25 33 1
25 68 1
25 38 1
25 100 1
25 50 1
25 90 1
25 76 1
25 66 1
25 83 1
25 60 1
25 81 1
25 62 1
25 95 1
25 57 1
25 94 1
25 56 1
25 30 1
25 87 1
25 29 1
25 54 1
25 43 1
25 37 1
25 41 1
25 92 1
25 72 1
25 32 1
26 45 1
26 42 1
26 62 1
26 88 1
26 32 1
26 44 1
26 54 1
26 63 1
26 75 1
26 31 1
26 37 1
26 46 1
26 36 1
26 57 1
26 65 1
26 96 1
26 66 1
26 58 1
26 68 1
26 83 1
26 52 1
26 71 1
26 92 1
26 51 1
26 77 1
26 28 1
26 59 1
26 53 1
26 30 1
26 27 1
26 40 1
26 73 1
26 94 1
26 74 1
26 43 1
26 97 1
27 90 1
27 60 1
27 65 1
27 95 1
27 46 1
27 33 1
27 48 1
27 40 1
27 28 1
27 52 1
27 62 1
27 81 1
27 43 1
27 44 1
27 61 1
27 77 1
27 39 1
27 37 1
27 88 1
27 86 1
27 49 1
27 87 1
27 29 1
27 51 1
27 70 1
27 75 1
27 100 1
27 82 1
27 76 1
27 34 1
27 31 1
27 85 1
27 97 1
27 42 1
27 45 1
27 72 1
28 40 1
28 50 1
28 70 1
28 43 1
28 54 1
28 77 1
28 93 1
28 66 1
28 39 1
28 76 1
28 60 1
28 29 1
28 72 1
28 64 1
28 31 1
28 68 1
28 58 1
28 89 1
28 47 1
28 91 1
28 34 1
28 32 1
28 53 1
28 74 1
28 69 1
28 86 1
28 78 1
29 95 1
29 50 1
29 70 1
29 30 1
29 87 1
29 46 1
29 41 1
29 74 1
29 58 1
29 63 1
29 38 1
29 94 1
29 88 1
29 75 1
29 93 1
29 34 1
29 67 1
29 39 1
29 84 1
29 47 1
29 54 1
29 61 1
29 37 1
29 92 1
29 36 1
29 91 1
29 31 1
29 68 1
29 64 1
29 71 1
29 57 1
29 45 1
29 73 1
29 60 1
29 32 1
29 53 1
29 42 1
29 96 1
30 64 1
30 85 1
30 80 1
30 47 1
30 73 1
30 60 1
30 86 1
30 69 1
30 78 1
30 76 1
30 71 1
30 52 1
30 56 1
30 41 1
30 38 1
30 31 1
30 93 1
30 66 1
30 95 1
30 32 1
30 99 1
30 46 1
30 48 1
30 70 1
30 36 1
30 77 1
30 82 1
30 57 1
30 88 1
30 44 1
30 97 1
30 39 1
30 72 1
30 55 1
30 34 1
30 74 1
30 45 1
30 75 1
30 51 1
30 58 1
30 100 1
31 72 1
31 66 1
31 81 1
31 39 1
31 94 1
31 76 1
31 36 1
31 50 1
31 54 1
31 69 1
31 90 1
31 84 1
31 47 1
31 100 1
31 91 1
31 73 1
31 63 1
31 61 1
31 48 1
31 99 1
31 85 1
31 74 1
31 75 1
31 92 1
31 67 1
31 96 1
31 80 1
31 79 1
31 42 1
31 71 1
31 44 1
31 88 1
31 49 1
31 51 1
32 100 1
32 96 1
32 49 1
32 83 1
32 57 1
32 55 1
32 78 1
32 67 1
32 34 1
32 52 1
32 53 1
32 62 1
32 38 1
32 46 1
32 39 1
32 60 1
32 69 1
32 50 1
32 82 1
32 64 1
32 42 1
32 73 1
32 89 1
32 54 1
32 91 1
32 48 1
32 51 1
32 41 1
32 92 1
32 66 1
32 77 1
33 51 1
33 78 1
33 74 1
33 43 1
33 71 1
33 53 1
33 38 1
33 100 1
33 81 1
33 48 1
33 62 1
33 82 1
33 99 1
33 46 1
33 61 1
33 90 1
33 55 1
33 65 1
33 92 1
33 63 1
33 95 1
33 76 1
33 39 1
33 54 1
33 58 1
33 86 1
33 36 1
33 42 1
33 64 1
33 91 1
33 98 1
33 73 1
33 94 1
33 96 1
33 56 1
33 70 1
34 75 1
34 48 1
34 41 1
34 98 1
34 50 1
34 73 1
34 86 1
34 59 1
34 88 1
34 100 1
34 58 1
34 63 1
34 51 1
34 39 1
34 67 1
34 64 1
34 36 1
34 81 1
34 80 1
34 52 1
34 97 1
34 43 1
34 56 1
34 37 1
34 40 1
34 89 1
34 93 1
34 78 1
34 74 1
34 87 1
34 72 1
34 46 1
34 92 1
34 57 1
34 82 1
34 45 1
34 54 1
34 84 1
34 95 1
34 47 1
35 86 1
35 52 1
35 62 1
35 91 1
35 39 1
35 77 1
35 59 1
35 36 1
35 43 1
35 38 1
35 100 1
35 64 1
35 89 1
35 94 1
35 47 1
35 61 1
35 97 1
35 80 1
35 69 1
35 68 1
35 41 1
35 66 1
35 84 1
35 72 1
35 46 1
35 57 1
35 42 1
35 67 1
35 79 1
35 92 1
35 54 1
35 88 1
35 75 1
35 76 1
35 81 1
36 64 1
36 73 1
36 58 1
36 69 1
36 54 1
36 91 1
36 70 1
36 45 1
36 53 1
36 41 1
36 50 1
36 85 1
36 80 1
36 90 1
36 55 1
36 83 1
36 38 1
36 81 1
36 42 1
36 56 1
36 82 1
36 79 1
36 47 1
36 88 1
36 44 1
36 100 1
36 61 1
36 62 1
36 92 1
36 78 1
36 97 1
37 68 1
37 63 1
37 60 1
37 49 1
37 100 1
37 83 1
37 86 1
37 38 1
37 74 1
37 93 1
37 55 1
37 66 1
37 71 1
37 89 1
37 80 1
37 72 1
37 39 1
37 79 1
37 46 1
37 91 1
37 54 1
37 82 1
37 61 1
37 48 1
37 56 1
37 67 1
37 73 1
37 88 1
37 85 1
37 87 1
37 42 1
37 75 1
37 41 1
37 44 1
37 92 1
37 76 1
37 58 1
37 81 1
38 62 1
38 81 1
38 88 1
38 69 1
38 77 1
38 86 1
38 78 1
38 61 1
38 43 1
38 54 1
38 89 1
38 58 1
38 46 1
38 83 1
38 57 1
38 71 1
38 70 1
38 80 1
38 66 1
38 95 1
38 50 1
38 60 1
38 94 1
38 67 1
38 91 1
38 63 1
38 79 1
38 97 1
39 44 1
39 43 1
39 86 1
39 67 1
39 88 1
39 100 1
39 99 1
39 82 1
39 74 1
39 52 1
39 53 1
39 57 1
39 40 1
39 48 1
39 89 1
39 78 1
39 80 1
39 92 1
39 93 1
39 61 1
39 76 1
39 85 1
39 50 1
39 64 1
39 55 1
40 85 1
40 78 1
40 62 1
40 49 1
40 67 1
40 60 1
40 57 1
40 71 1
40 87 1
40 63 1
40 66 1
40 84 1
40 69 1
40 79 1
40 92 1
40 55 1
40 59 1
40 93 1
40 89 1
40 95 1
40 72 1
40 50 1
40 96 1
40 43 1
40 58 1
40 99 1
41 49 1
41 94 1
41 57 1
41 99 1
41 74 1
41 96 1
41 70 1
41 62 1
41 97 1
41 77 1
41 91 1
41 76 1
41 48 1
41 64 1
41 93 1
41 68 1
41 56 1
41 90 1
41 71 1
41 52 1
41 43 1
41 73 1
41 69 1
41 82 1
41 58 1
41 72 1
41 55 1
41 47 1
41 83 1
41 80 1
41 65 1
42 90 1
42 74 1
42 76 1
42 98 1
42 56 1
42 67 1
42 43 1
42 96 1
42 46 1
42 94 1
42 61 1
42 60 1
42 77 1
42 58 1
42 64 1
42 59 1
42 93 1
42 70 1
42 75 1
42 65 1
42 62 1
42 99 1
42 48 1
42 54 1
42 91 1
42 95 1
42 92 1
42 51 1
42 55 1
42 47 1
42 63 1
43 66 1
43 98 1
43 76 1
43 72 1
43 71 1
43 94 1
43 61 1
43 51 1
43 100 1
43 73 1
43 52 1
43 65 1
43 69 1
43 59 1
43 79 1
43 48 1
43 60 1
43 93 1
43 45 1
43 49 1
43 58 1
43 87 1
43 67 1
43 50 1
43 70 1
43 54 1
43 96 1
43 92 1
43 81 1
43 90 1
43 64 1
43 82 1
44 50 1
44 68 1
44 100 1
44 57 1
44 67 1
44 53 1
44 99 1
44 84 1
44 61 1
44 60 1
44 62 1
44 65 1
44 98 1
44 83 1
44 87 1
44 69 1
44 97 1
44 73 1
44 59 1
44 76 1
44 71 1
44 89 1
44 85 1
44 58 1
44 66 1
44 48 1
44 93 1
44 45 1
44 74 1
44 75 1
45 54 1
45 94 1
45 81 1
45 72 1
45 78 1
45 64 1
45 96 1
45 79 1
45 88 1
45 68 1
45 66 1
45 82 1
45 95 1
45 89 1
45 91 1
45 52 1
45 73 1
45 75 1
45 59 1
45 76 1
45 97 1
45 55 1
45 56 1
45 49 1
45 69 1
45 60 1
45 86 1
46 100 1
46 52 1
46 67 1
46 89 1
46 49 1
46 66 1
46 55 1
46 53 1
46 91 1
46 70 1
46 97 1
46 75 1
46 99 1
46 95 1
46 54 1
46 77 1
46 86 1
46 68 1
46 79 1
46 47 1
46 73 1
46 78 1
46 59 1
46 82 1
46 80 1
46 93 1
46 85 1
46 58 1
46 60 1
47 82 1
47 93 1
47 78 1
47 88 1
47 60 1
47 71 1
47 74 1
47 62 1
47 59 1
47 83 1
47 72 1
47 49 1
47 52 1
47 84 1
47 81 1
47 90 1
47 57 1
47 61 1
47 73 1
47 75 1
47 65 1
47 91 1
47 70 1
47 99 1
47 86 1
47 56 1
47 89 1
47 66 1
47 98 1
47 92 1
48 63 1
48 64 1
48 82 1
48 55 1
48 87 1
48 77 1
48 62 1
48 49 1
48 98 1
48 70 1
48 95 1
48 89 1
48 75 1
48 83 1
48 99 1
48 80 1
48 81 1
48 57 1
48 96 1
48 73 1
48 74 1
48 54 1
48 50 1
48 69 1
48 58 1
48 94 1
48 51 1
48 66 1
48 76 1
48 53 1
49 56 1
49 61 1
49 57 1
49 100 1
49 58 1
49 69 1
49 84 1
49 55 1
49 50 1
49 90 1
49 83 1
49 68 1
49 54 1
49 98 1
49 94 1
49 87 1
49 86 1
49 60 1
49 67 1
49 89 1
49 93 1
49 66 1
49 96 1
49 79 1
49 77 1
49 59 1
49 75 1
50 88 1
50 74 1
50 53 1
50 60 1
50 78 1
50 67 1
50 62 1
50 96 1
50 68 1
50 87 1
50 95 1
50 64 1
50 98 1
50 93 1
50 97 1
50 59 1
50 61 1
50 66 1
50 77 1
50 58 1
50 92 1
50 85 1
50 91 1
50 75 1
50 82 1
51 93 1
51 68 1
51 80 1
51 73 1
51 77 1
51 71 1
51 57 1
51 54 1
51 67 1
51 72 1
51 61 1
51 75 1
51 76 1
51 78 1
51 82 1
51 63 1
51 69 1
51 65 1
51 56 1
51 99 1
51 83 1
51 74 1
51 97 1
52 91 1
52 80 1
52 90 1
52 83 1
52 65 1
52 56 1
52 97 1
52 53 1
52 59 1
52 79 1
52 89 1
52 76 1
52 63 1
52 96 1
52 62 1
52 94 1
52 92 1
52 78 1
52 72 1
52 87 1
52 54 1
52 84 1
52 85 1
53 79 1
53 62 1
53 55 1
53 94 1
53 70 1
53 71 1
53 90 1
53 89 1
53 69 1
53 99 1
53 86 1
53 84 1
53 74 1
53 73 1
53 61 1
53 58 1
53 97 1
53 72 1
53 75 1
53 82 1
53 85 1
53 66 1
53 54 1
53 78 1
53 63 1
53 60 1
53 92 1
54 83 1
54 58 1
54 69 1
54 93 1
54 90 1
54 70 1
54 91 1
54 74 1
54 84 1
54 68 1
54 59 1
54 98 1
54 88 1
54 64 1
54 87 1
54 82 1
54 57 1
54 62 1
54 89 1
55 74 1
55 82 1
55 68 1
55 65 1
55 67 1
55 92 1
55 77 1
55 88 1
55 87 1
55 78 1
55 97 1
55 100 1
55 80 1
55 91 1
55 90 1
55 66 1
55 98 1
55 72 1
55 70 1
55 59 1
56 69 1
56 59 1
56 74 1
56 70 1
56 96 1
56 62 1
56 88 1
56 83 1
56 94 1
56 66 1
56 90 1
56 80 1
56 57 1
56 92 1
56 87 1
56 68 1
56 95 1
56 58 1
56 78 1
56 61 1
56 97 1
56 82 1
57 70 1
57 85 1
57 82 1
57 83 1
57 72 1
57 71 1
57 98 1
57 90 1
57 60 1
57 93 1
57 64 1
57 95 1
57 81 1
57 84 1
57 69 1
57 99 1
58 79 1
58 94 1
58 77 1
58 68 1
58 95 1
58 86 1
58 100 1
58 89 1
58 67 1
58 80 1
58 71 1
58 90 1
58 64 1
58 63 1
58 97 1
58 70 1
58 81 1
58 74 1
58 82 1
58 91 1
58 60 1
58 92 1
58 85 1
59 66 1
59 95 1
59 73 1
59 98 1
59 81 1
59 93 1
59 91 1
59 72 1
59 94 1
59 67 1
59 65 1
59 63 1
59 85 1
59 96 1
59 88 1
59 97 1
59 83 1
59 69 1
59 71 1
59 92 1
59 64 1
60 77 1
60 65 1
60 85 1
60 99 1
60 66 1
60 81 1
60 82 1
60 78 1
60 63 1
60 73 1
60 80 1
60 69 1
60 70 1
60 74 1
60 87 1
60 71 1
61 84 1
61 80 1
61 95 1
61 94 1
61 87 1
61 62 1
61 78 1
61 82 1
61 89 1
61 67 1
61 75 1
61 86 1
61 79 1
61 72 1
61 64 1
61 93 1
61 63 1
61 83 1
61 96 1
61 66 1
61 97 1
61 100 1
62 93 1
62 77 1
62 63 1
62 69 1
62 87 1
62 96 1
62 68 1
62 82 1
62 65 1
62 79 1
62 92 1
62 78 1
62 95 1
62 97 1
62 71 1
62 86 1
63 80 1
63 68 1
63 75 1
63 65 1
63 100 1
63 69 1
63 86 1
63 74 1
63 77 1
63 98 1
63 73 1
63 71 1
63 79 1
63 76 1
64 67 1
64 84 1
64 82 1
64 100 1
64 98 1
64 68 1
64 81 1
64 75 1
64 91 1
64 66 1
64 74 1
64 95 1
64 99 1
64 96 1
65 81 1
65 73 1
65 66 1
65 68 1
65 70 1
65 79 1
65 75 1
65 86 1
65 92 1
65 84 1
65 96 1
65 91 1
65 85 1
65 71 1
65 94 1
65 90 1
65 98 1
65 67 1
65 69 1
66 68 1
66 98 1
66 71 1
66 90 1
66 88 1
66 81 1
66 93 1
66 89 1
66 84 1
66 82 1
66 96 1
66 69 1
66 91 1
66 73 1
67 69 1
67 73 1
67 71 1
67 79 1
67 74 1
67 96 1
67 78 1
67 86 1
67 98 1
67 87 1
67 83 1
67 84 1
67 88 1
67 100 1
67 85 1
67 92 1
67 95 1
68 94 1
68 98 1
68 74 1
68 81 1
68 76 1
68 82 1
68 100 1
68 91 1
68 73 1
68 95 1
68 97 1
68 93 1
68 72 1
68 75 1
68 79 1
68 77 1
68 87 1
69 83 1
69 91 1
69 94 1
69 89 1
69 73 1
69 86 1
69 96 1
69 98 1
69 87 1
69 76 1
69 71 1
69 90 1
69 77 1
69 70 1
69 72 1
69 88 1
69 80 1
69 95 1
69 78 1
70 80 1
70 96 1
70 100 1
70 97 1
70 95 1
70 94 1
70 71 1
70 88 1
70 76 1
70 73 1
70 90 1
70 75 1
70 93 1
71 75 1
71 89 1
71 95 1
71 99 1
71 80 1
71 85 1
71 100 1
71 90 1
71 78 1
71 93 1
71 88 1
71 84 1
71 97 1
71 73 1
71 79 1
71 86 1
72 87 1
72 92 1
72 79 1
72 80 1
72 100 1
72 81 1
72 93 1
72 97 1
72 73 1
72 77 1
72 76 1
72 85 1
72 86 1
72 78 1
73 91 1
73 76 1
73 87 1
73 81 1
73 80 1
73 97 1
73 100 1
73 75 1
73 94 1
73 77 1
73 74 1
73 89 1
73 95 1
74 88 1
74 77 1
74 75 1
74 97 1
74 85 1
74 99 1
74 79 1
74 84 1
74 83 1
74 76 1
74 96 1
74 92 1
74 90 1
74 80 1
74 94 1
74 89 1
74 100 1
75 91 1
75 79 1
75 99 1
75 88 1
75 98 1
75 77 1
75 90 1
75 84 1
75 82 1
75 80 1
75 83 1
75 92 1
75 86 1
75 94 1
75 78 1
76 98 1
76 82 1
76 100 1
76 78 1
76 96 1
76 97 1
76 90 1
76 88 1
76 81 1
77 95 1
77 92 1
77 99 1
77 81 1
77 78 1
77 84 1
77 96 1
77 97 1
77 93 1
77 88 1
78 85 1
78 83 1
78 93 1
78 99 1
78 97 1
78 90 1
78 92 1
78 98 1
78 79 1
79 92 1
79 81 1
79 84 1
79 97 1
79 85 1
79 90 1
79 89 1
79 95 1
79 88 1
79 98 1
79 91 1
79 83 1
80 85 1
80 98 1
80 83 1
80 86 1
80 96 1
80 88 1
80 87 1
80 100 1
80 90 1
81 93 1
81 85 1
81 82 1
81 89 1
81 98 1
81 99 1
81 88 1
81 83 1
81 87 1
81 92 1
81 97 1
82 86 1
82 97 1
82 87 1
82 98 1
82 84 1
82 91 1
82 88 1
82 92 1
82 94 1
83 97 1
83 98 1
83 91 1
83 90 1
83 89 1
83 88 1
83 96 1
83 94 1
83 99 1
84 89 1
84 85 1
84 86 1
84 93 1
84 88 1
84 100 1
84 91 1
85 88 1
85 99 1
85 89 1
85 98 1
85 93 1
86 90 1
86 89 1
86 94 1
86 92 1
86 88 1
86 96 1
86 97 1
86 87 1
87 88 1
87 95 1
87 93 1
87 94 1
87 96 1
87 100 1
87 92 1
87 91 1
87 99 1
87 90 1
87 97 1
88 94 1
88 96 1
88 89 1
88 95 1
88 99 1
88 97 1
88 91 1
89 94 1
89 93 1
89 92 1
89 99 1
89 96 1
90 100 1
90 94 1
90 98 1
90 97 1
91 99 1
91 95 1
91 100 1
92 96 1
93 95 1
93 99 1
94 98 1
94 100 1
94 99 1
95 98 1
95 100 1
95 96 1
95 97 1
97 98 1
97 99 1
98 99 1


==> anc/instances/benchmark/maxCutMet/g05_120.0 <==
120 3570 
1 77 1
1 57 1
1 29 1
1 53 1
1 111 1
1 42 1
1 81 1
1 79 1
1 78 1
1 13 1
1 105 1
1 24 1
1 70 1
1 14 1
1 25 1
1 115 1
1 19 1
1 12 1
1 98 1
1 56 1
1 88 1
1 40 1
1 103 1
1 52 1
1 97 1
1 68 1
1 15 1
1 82 1
1 87 1
1 2 1
1 114 1
1 66 1
1 84 1
1 5 1
1 110 1
1 22 1
1 71 1
1 109 1
1 28 1
1 113 1
1 47 1
1 49 1
1 72 1
1 61 1
1 85 1
1 74 1
1 120 1
1 96 1
1 117 1
1 75 1
1 27 1
1 16 1
2 96 1
2 81 1
2 62 1
2 15 1
2 114 1
2 14 1
2 100 1
2 106 1
2 70 1
2 83 1
2 77 1
2 39 1
2 82 1
2 37 1
2 112 1
2 88 1
2 101 1
2 11 1
2 99 1
2 69 1
2 79 1
2 23 1
2 27 1
2 86 1
2 7 1
2 34 1
2 30 1
2 116 1
2 6 1
2 63 1
2 91 1
2 78 1
2 55 1
2 85 1
2 13 1
2 22 1
2 68 1
2 32 1
2 118 1
2 59 1
2 24 1
2 97 1
2 16 1
2 109 1
2 89 1
2 90 1
2 117 1
2 115 1
2 71 1
2 98 1
2 51 1
2 31 1
2 8 1
2 80 1
2 19 1
2 36 1
2 72 1
2 113 1
2 45 1
3 44 1
3 105 1
3 118 1
3 58 1
3 25 1
3 24 1
3 86 1
3 19 1
3 107 1
3 104 1
3 49 1
3 81 1
3 20 1
3 7 1
3 117 1
3 47 1
3 27 1
3 6 1
3 41 1
3 8 1
3 9 1
3 62 1
3 97 1
3 76 1
3 114 1
3 80 1
3 82 1
3 102 1
3 26 1
3 39 1
3 61 1
3 54 1
3 4 1
3 84 1
3 36 1
3 34 1
3 91 1
3 10 1
3 108 1
3 31 1
3 89 1
3 32 1
3 92 1
3 110 1
3 116 1
3 69 1
3 71 1
3 120 1
3 5 1
3 79 1
3 67 1
3 113 1
3 38 1
3 18 1
3 75 1
4 75 1
4 59 1
4 12 1
4 32 1
4 22 1
4 40 1
4 27 1
4 117 1
4 17 1
4 24 1
4 39 1
4 51 1
4 70 1
4 109 1
4 34 1
4 87 1
4 45 1
4 36 1
4 8 1
4 48 1
4 80 1
4 65 1
4 25 1
4 99 1
4 35 1
4 88 1
4 16 1
4 86 1
4 94 1
4 33 1
4 116 1
4 63 1
4 53 1
4 89 1
4 119 1
4 38 1
4 6 1
4 44 1
4 72 1
4 91 1
4 118 1
4 23 1
4 78 1
4 96 1
4 115 1
4 7 1
4 55 1
4 14 1
4 83 1
4 30 1
4 97 1
4 54 1
4 68 1
4 73 1
4 110 1
4 50 1
4 81 1
4 11 1
4 90 1
4 108 1
4 67 1
4 104 1
4 21 1
4 107 1
4 52 1
5 16 1
5 100 1
5 10 1
5 95 1
5 70 1
5 33 1
5 119 1
5 21 1
5 106 1
5 42 1
5 83 1
5 40 1
5 104 1
5 81 1
5 74 1
5 80 1
5 22 1
5 67 1
5 15 1
5 59 1
5 7 1
5 36 1
5 63 1
5 115 1
5 113 1
5 11 1
5 93 1
5 116 1
5 98 1
5 30 1
5 84 1
5 41 1
5 112 1
5 54 1
5 108 1
5 107 1
5 72 1
5 24 1
5 117 1
5 60 1
5 43 1
5 53 1
5 49 1
5 20 1
5 34 1
5 13 1
5 79 1
5 32 1
5 90 1
5 52 1
5 97 1
5 91 1
5 58 1
5 102 1
6 66 1
6 50 1
6 97 1
6 120 1
6 86 1
6 21 1
6 80 1
6 32 1
6 91 1
6 51 1
6 72 1
6 84 1
6 87 1
6 48 1
6 19 1
6 78 1
6 34 1
6 115 1
6 16 1
6 93 1
6 60 1
6 20 1
6 76 1
6 102 1
6 108 1
6 29 1
6 42 1
6 24 1
6 114 1
6 79 1
6 101 1
6 56 1
6 55 1
6 105 1
6 27 1
6 8 1
6 65 1
6 118 1
6 92 1
6 49 1
6 41 1
6 83 1
6 33 1
6 119 1
6 104 1
6 39 1
6 45 1
6 18 1
6 14 1
6 17 1
6 63 1
6 7 1
6 88 1
6 58 1
6 15 1
6 44 1
6 25 1
6 35 1
6 111 1
6 30 1
6 31 1
6 77 1
6 26 1
6 61 1
7 41 1
7 24 1
7 89 1
7 48 1
7 31 1
7 22 1
7 11 1
7 80 1
7 32 1
7 97 1
7 116 1
7 25 1
7 68 1
7 91 1
7 20 1
7 59 1
7 34 1
7 9 1
7 88 1
7 44 1
7 64 1
7 37 1
7 62 1
7 27 1
7 117 1
7 70 1
7 72 1
7 105 1
7 26 1
7 51 1
7 50 1
7 119 1
7 21 1
7 54 1
7 110 1
7 61 1
7 12 1
7 102 1
7 69 1
7 101 1
7 58 1
7 36 1
7 99 1
7 84 1
7 77 1
7 8 1
7 28 1
7 10 1
7 60 1
7 108 1
7 120 1
7 40 1
7 45 1
7 16 1
8 58 1
8 55 1
8 18 1
8 92 1
8 63 1
8 89 1
8 65 1
8 107 1
8 84 1
8 12 1
8 42 1
8 88 1
8 86 1
8 70 1
8 83 1
8 22 1
8 64 1
8 48 1
8 32 1
8 57 1
8 39 1
8 26 1
8 47 1
8 10 1
8 16 1
8 46 1
8 112 1
8 59 1
8 111 1
8 49 1
8 118 1
8 69 1
8 101 1
8 40 1
8 68 1
8 76 1
8 93 1
8 29 1
8 106 1
8 85 1
8 110 1
8 79 1
8 62 1
8 36 1
8 82 1
8 24 1
8 23 1
8 66 1
8 20 1
8 108 1
8 17 1
8 91 1
9 63 1
9 88 1
9 91 1
9 86 1
9 107 1
9 111 1
9 35 1
9 33 1
9 71 1
9 87 1
9 78 1
9 15 1
9 53 1
9 49 1
9 41 1
9 101 1
9 51 1
9 109 1
9 74 1
9 100 1
9 117 1
9 113 1
9 59 1
9 21 1
9 28 1
9 11 1
9 30 1
9 67 1
9 13 1
9 90 1
9 66 1
9 61 1
9 31 1
9 69 1
9 55 1
9 73 1
9 89 1
9 112 1
9 39 1
9 64 1
9 16 1
9 47 1
9 45 1
9 54 1
9 97 1
9 83 1
9 14 1
9 36 1
9 18 1
9 70 1
9 96 1
9 104 1
9 76 1
9 102 1
9 110 1
9 98 1
9 48 1
9 38 1
9 34 1
9 12 1
9 68 1
10 71 1
10 31 1
10 46 1
10 48 1
10 70 1
10 79 1
10 106 1
10 19 1
10 44 1
10 55 1
10 37 1
10 40 1
10 94 1
10 22 1
10 59 1
10 65 1
10 24 1
10 67 1
10 109 1
10 26 1
10 21 1
10 45 1
10 89 1
10 120 1
10 108 1
10 111 1
10 16 1
10 13 1
10 92 1
10 66 1
10 107 1
10 36 1
10 83 1
10 87 1
10 69 1
10 81 1
10 57 1
10 90 1
10 34 1
10 77 1
10 103 1
10 117 1
10 38 1
10 116 1
10 73 1
10 32 1
10 76 1
10 18 1
10 74 1
10 15 1
10 91 1
10 35 1
10 119 1
10 49 1
10 11 1
10 58 1
10 115 1
11 69 1
11 59 1
11 68 1
11 37 1
11 110 1
11 62 1
11 84 1
11 103 1
11 70 1
11 78 1
11 79 1
11 116 1
11 90 1
11 61 1
11 29 1
11 63 1
11 72 1
11 26 1
11 60 1
11 101 1
11 50 1
11 56 1
11 39 1
11 105 1
11 36 1
11 95 1
11 93 1
11 25 1
11 19 1
11 12 1
11 54 1
11 33 1
11 40 1
11 21 1
11 24 1
11 65 1
11 107 1
11 42 1
11 112 1
11 34 1
11 118 1
11 74 1
11 89 1
11 38 1
11 55 1
11 46 1
11 45 1
11 16 1
11 83 1
11 51 1
11 48 1
11 99 1
12 80 1
12 21 1
12 73 1
12 117 1
12 98 1
12 97 1
12 100 1
12 120 1
12 84 1
12 60 1
12 107 1
12 23 1
12 69 1
12 48 1
12 14 1
12 16 1
12 74 1
12 113 1
12 25 1
12 28 1
12 49 1
12 26 1
12 108 1
12 43 1
12 94 1
12 111 1
12 87 1
12 68 1
12 17 1
12 59 1
12 13 1
12 102 1
12 89 1
12 46 1
12 36 1
12 104 1
12 88 1
12 96 1
12 66 1
12 44 1
12 31 1
12 85 1
12 64 1
12 29 1
12 70 1
12 81 1
12 106 1
12 53 1
12 118 1
12 109 1
12 20 1
12 41 1
12 19 1
12 72 1
13 14 1
13 60 1
13 52 1
13 41 1
13 16 1
13 47 1
13 75 1
13 80 1
13 55 1
13 50 1
13 24 1
13 103 1
13 82 1
13 61 1
13 98 1
13 101 1
13 116 1
13 71 1
13 92 1
13 65 1
13 38 1
13 27 1
13 57 1
13 54 1
13 48 1
13 107 1
13 23 1
13 105 1
13 37 1
13 117 1
13 63 1
13 104 1
13 95 1
13 120 1
13 45 1
13 97 1
13 85 1
13 67 1
13 19 1
13 106 1
13 90 1
13 29 1
13 81 1
13 26 1
13 84 1
13 22 1
13 94 1
13 87 1
13 15 1
13 76 1
13 59 1
13 31 1
13 39 1
13 62 1
13 110 1
13 102 1
13 58 1
13 18 1
13 109 1
13 73 1
13 112 1
13 34 1
13 40 1
14 31 1
14 79 1
14 63 1
14 110 1
14 53 1
14 25 1
14 87 1
14 68 1
14 27 1
14 72 1
14 96 1
14 80 1
14 64 1
14 41 1
14 32 1
14 57 1
14 106 1
14 65 1
14 46 1
14 115 1
14 26 1
14 86 1
14 22 1
14 114 1
14 104 1
14 28 1
14 60 1
14 69 1
14 51 1
14 40 1
14 116 1
14 18 1
14 71 1
14 23 1
14 34 1
14 109 1
14 94 1
14 43 1
14 55 1
14 49 1
14 81 1
14 119 1
14 103 1
14 45 1
14 17 1
14 91 1
14 117 1
14 15 1
14 113 1
14 35 1
14 38 1
14 58 1
15 57 1
15 109 1
15 106 1
15 19 1
15 42 1
15 117 1
15 83 1
15 25 1
15 60 1
15 115 1
15 86 1
15 59 1
15 113 1
15 112 1
15 22 1
15 53 1
15 80 1
15 81 1
15 107 1
15 71 1
15 77 1
15 28 1
15 79 1
15 99 1
15 30 1
15 20 1
15 82 1
15 67 1
15 63 1
15 32 1
15 101 1
15 118 1
15 49 1
15 94 1
15 24 1
15 90 1
15 65 1
15 36 1
15 116 1
15 37 1
15 33 1
15 119 1
15 44 1
15 93 1
15 23 1
15 18 1
15 72 1
15 69 1
15 17 1
15 38 1
15 102 1
15 46 1
15 87 1
15 108 1
15 45 1
16 47 1
16 19 1
16 55 1
16 76 1
16 30 1
16 73 1
16 71 1
16 39 1
16 17 1
16 62 1
16 120 1
16 119 1
16 57 1
16 35 1
16 88 1
16 104 1
16 78 1
16 117 1
16 67 1
16 118 1
16 109 1
16 40 1
16 50 1
16 54 1
16 56 1
16 90 1
16 24 1
16 75 1
16 70 1
16 46 1
16 74 1
16 112 1
16 94 1
16 72 1
16 41 1
16 106 1
16 80 1
16 100 1
16 108 1
16 85 1
16 61 1
16 91 1
16 43 1
16 105 1
16 58 1
16 68 1
16 65 1
16 49 1
16 114 1
17 39 1
17 35 1
17 96 1
17 99 1
17 37 1
17 62 1
17 82 1
17 103 1
17 56 1
17 119 1
17 57 1
17 118 1
17 41 1
17 84 1
17 50 1
17 61 1
17 46 1
17 48 1
17 58 1
17 51 1
17 86 1
17 31 1
17 117 1
17 42 1
17 47 1
17 114 1
17 91 1
17 64 1
17 104 1
17 65 1
17 45 1
17 54 1
17 33 1
17 28 1
17 74 1
17 60 1
18 46 1
18 95 1
18 101 1
18 56 1
18 107 1
18 71 1
18 23 1
18 109 1
18 20 1
18 108 1
18 111 1
18 80 1
18 91 1
18 52 1
18 54 1
18 36 1
18 64 1
18 31 1
18 98 1
18 112 1
18 106 1
18 100 1
18 57 1
18 43 1
18 70 1
18 26 1
18 67 1
18 76 1
18 85 1
18 113 1
18 65 1
18 58 1
18 24 1
18 45 1
18 28 1
18 69 1
18 27 1
18 117 1
18 59 1
18 88 1
18 87 1
18 60 1
18 116 1
18 81 1
18 37 1
18 63 1
19 98 1
19 54 1
19 114 1
19 81 1
19 119 1
19 51 1
19 33 1
19 76 1
19 20 1
19 28 1
19 107 1
19 57 1
19 59 1
19 50 1
19 118 1
19 29 1
19 67 1
19 48 1
19 88 1
19 25 1
19 74 1
19 63 1
19 85 1
19 56 1
19 112 1
19 34 1
19 61 1
19 113 1
19 58 1
19 87 1
19 92 1
19 91 1
19 82 1
19 86 1
19 102 1
19 96 1
19 26 1
19 69 1
19 117 1
19 73 1
19 39 1
19 31 1
19 80 1
19 66 1
19 68 1
19 84 1
19 45 1
19 100 1
19 70 1
19 65 1
19 72 1
19 111 1
19 75 1
19 99 1
19 77 1
19 43 1
20 68 1
20 47 1
20 38 1
20 98 1
20 23 1
20 103 1
20 56 1
20 106 1
20 88 1
20 57 1
20 36 1
20 64 1
20 29 1
20 31 1
20 42 1
20 67 1
20 78 1
20 53 1
20 100 1
20 92 1
20 58 1
20 102 1
20 48 1
20 44 1
20 45 1
20 52 1
20 60 1
20 70 1
20 94 1
20 22 1
20 108 1
20 71 1
20 75 1
20 34 1
20 79 1
20 110 1
20 120 1
20 118 1
20 30 1
20 33 1
20 61 1
20 35 1
20 105 1
20 115 1
20 81 1
20 26 1
20 109 1
20 83 1
20 62 1
20 40 1
20 93 1
20 59 1
20 77 1
20 86 1
21 59 1
21 31 1
21 36 1
21 100 1
21 69 1
21 44 1
21 37 1
21 84 1
21 42 1
21 57 1
21 88 1
21 34 1
21 71 1
21 105 1
21 92 1
21 114 1
21 116 1
21 79 1
21 90 1
21 38 1
21 75 1
21 63 1
21 98 1
21 28 1
21 87 1
21 99 1
21 83 1
21 108 1
21 117 1
21 109 1
21 55 1
21 89 1
21 47 1
21 95 1
21 24 1
21 115 1
21 64 1
21 76 1
21 67 1
21 82 1
21 68 1
21 62 1
21 29 1
21 35 1
21 81 1
21 40 1
21 60 1
21 107 1
21 54 1
21 45 1
21 49 1
21 65 1
21 78 1
21 30 1
22 72 1
22 48 1
22 120 1
22 37 1
22 44 1
22 107 1
22 88 1
22 47 1
22 89 1
22 39 1
22 41 1
22 62 1
22 42 1
22 105 1
22 97 1
22 98 1
22 43 1
22 102 1
22 81 1
22 53 1
22 86 1
22 118 1
22 49 1
22 87 1
22 57 1
22 63 1
22 110 1
22 111 1
22 94 1
22 90 1
22 38 1
22 84 1
22 75 1
22 93 1
22 78 1
22 28 1
22 29 1
22 52 1
22 83 1
22 59 1
22 30 1
22 108 1
22 79 1
22 54 1
22 24 1
22 104 1
22 92 1
22 96 1
22 58 1
22 112 1
22 55 1
22 26 1
22 34 1
22 101 1
22 100 1
22 91 1
23 117 1
23 60 1
23 96 1
23 116 1
23 115 1
23 36 1
23 100 1
23 108 1
23 98 1
23 79 1
23 42 1
23 28 1
23 54 1
23 63 1
23 84 1
23 31 1
23 90 1
23 95 1
23 88 1
23 103 1
23 68 1
23 52 1
23 87 1
23 33 1
23 109 1
23 99 1
23 51 1
23 65 1
23 64 1
23 112 1
23 50 1
23 114 1
23 47 1
23 71 1
23 24 1
23 94 1
23 39 1
23 107 1
23 48 1
23 35 1
23 67 1
23 72 1
23 101 1
23 38 1
23 55 1
23 111 1
23 62 1
23 25 1
23 74 1
23 70 1
23 26 1
24 94 1
24 61 1
24 47 1
24 57 1
24 62 1
24 110 1
24 96 1
24 67 1
24 108 1
24 32 1
24 78 1
24 84 1
24 27 1
24 49 1
24 82 1
24 111 1
24 107 1
24 74 1
24 50 1
24 92 1
24 104 1
24 86 1
24 51 1
24 99 1
24 77 1
24 72 1
24 38 1
24 48 1
24 31 1
24 105 1
24 66 1
24 93 1
24 114 1
24 56 1
24 90 1
24 54 1
24 118 1
24 73 1
24 117 1
24 98 1
24 52 1
24 109 1
24 100 1
24 85 1
24 71 1
24 46 1
24 53 1
24 37 1
24 25 1
24 89 1
24 113 1
25 76 1
25 47 1
25 69 1
25 65 1
25 117 1
25 71 1
25 89 1
25 115 1
25 85 1
25 80 1
25 50 1
25 40 1
25 31 1
25 39 1
25 120 1
25 105 1
25 88 1
25 110 1
25 73 1
25 54 1
25 53 1
25 38 1
25 86 1
25 87 1
25 62 1
25 37 1
25 116 1
25 91 1
25 79 1
25 55 1
25 33 1
25 108 1
25 95 1
25 68 1
25 34 1
25 70 1
25 64 1
25 102 1
25 51 1
25 111 1
25 99 1
25 48 1
25 77 1
25 93 1
25 57 1
26 120 1
26 45 1
26 66 1
26 70 1
26 82 1
26 62 1
26 68 1
26 88 1
26 111 1
26 34 1
26 28 1
26 31 1
26 96 1
26 114 1
26 67 1
26 81 1
26 99 1
26 35 1
26 42 1
26 85 1
26 33 1
26 74 1
26 77 1
26 29 1
26 69 1
26 112 1
26 101 1
26 46 1
26 73 1
26 36 1
26 86 1
26 30 1
26 83 1
26 72 1
26 98 1
26 89 1
26 49 1
26 48 1
26 38 1
26 43 1
26 58 1
26 54 1
26 55 1
26 108 1
26 118 1
26 104 1
26 95 1
27 44 1
27 67 1
27 87 1
27 53 1
27 33 1
27 48 1
27 95 1
27 72 1
27 55 1
27 77 1
27 30 1
27 116 1
27 98 1
27 75 1
27 104 1
27 83 1
27 42 1
27 111 1
27 85 1
27 65 1
27 89 1
27 47 1
27 120 1
27 45 1
27 112 1
27 80 1
27 106 1
27 56 1
27 68 1
27 28 1
27 109 1
27 73 1
27 103 1
27 46 1
27 108 1
27 110 1
27 58 1
27 70 1
27 79 1
27 64 1
27 37 1
27 107 1
27 71 1
28 67 1
28 53 1
28 55 1
28 59 1
28 66 1
28 98 1
28 86 1
28 69 1
28 48 1
28 56 1
28 65 1
28 117 1
28 88 1
28 44 1
28 106 1
28 115 1
28 73 1
28 57 1
28 112 1
28 82 1
28 94 1
28 89 1
28 91 1
28 97 1
28 38 1
28 71 1
28 45 1
28 79 1
28 62 1
28 43 1
28 75 1
28 70 1
28 61 1
28 68 1
28 41 1
28 109 1
28 93 1
28 51 1
28 107 1
28 118 1
28 60 1
28 46 1
28 92 1
28 78 1
29 85 1
29 68 1
29 35 1
29 73 1
29 32 1
29 42 1
29 101 1
29 62 1
29 48 1
29 67 1
29 53 1
29 74 1
29 114 1
29 111 1
29 40 1
29 49 1
29 118 1
29 41 1
29 77 1
29 99 1
29 117 1
29 96 1
29 103 1
29 71 1
29 31 1
29 39 1
29 50 1
29 107 1
29 76 1
29 115 1
29 65 1
29 36 1
29 72 1
29 44 1
29 60 1
29 100 1
29 34 1
29 81 1
29 66 1
30 72 1
30 38 1
30 106 1
30 34 1
30 79 1
30 115 1
30 102 1
30 65 1
30 109 1
30 101 1
30 67 1
30 69 1
30 62 1
30 112 1
30 41 1
30 110 1
30 85 1
30 54 1
30 53 1
30 40 1
30 74 1
30 66 1
30 57 1
30 95 1
30 81 1
30 113 1
30 33 1
30 35 1
30 60 1
30 51 1
30 52 1
30 39 1
30 73 1
30 44 1
30 80 1
30 119 1
30 59 1
30 105 1
30 77 1
30 118 1
30 87 1
30 90 1
30 64 1
30 31 1
31 103 1
31 105 1
31 49 1
31 58 1
31 75 1
31 88 1
31 33 1
31 55 1
31 72 1
31 109 1
31 60 1
31 62 1
31 65 1
31 78 1
31 86 1
31 74 1
31 116 1
31 66 1
31 102 1
31 69 1
31 118 1
31 73 1
31 47 1
31 52 1
31 92 1
31 34 1
31 94 1
31 100 1
31 48 1
31 108 1
31 107 1
31 46 1
31 82 1
31 83 1
31 90 1
31 85 1
31 67 1
31 117 1
31 98 1
31 42 1
31 93 1
31 61 1
31 112 1
31 70 1
31 44 1
31 43 1
32 72 1
32 105 1
32 73 1
32 57 1
32 86 1
32 95 1
32 79 1
32 110 1
32 55 1
32 107 1
32 106 1
32 36 1
32 42 1
32 96 1
32 102 1
32 70 1
32 82 1
32 61 1
32 111 1
32 60 1
32 101 1
32 83 1
32 91 1
32 98 1
32 80 1
32 88 1
32 103 1
32 52 1
32 109 1
32 49 1
32 39 1
32 45 1
32 90 1
32 37 1
32 87 1
32 100 1
32 64 1
32 74 1
32 59 1
32 40 1
32 56 1
33 116 1
33 54 1
33 120 1
33 56 1
33 35 1
33 38 1
33 72 1
33 69 1
33 79 1
33 86 1
33 106 1
33 71 1
33 58 1
33 45 1
33 108 1
33 85 1
33 62 1
33 99 1
33 73 1
33 93 1
33 65 1
33 50 1
33 68 1
33 49 1
33 119 1
33 89 1
33 98 1
33 96 1
33 111 1
33 117 1
33 74 1
33 105 1
33 63 1
33 102 1
33 51 1
33 80 1
33 39 1
33 115 1
33 94 1
33 97 1
33 113 1
33 95 1
33 40 1
33 90 1
33 88 1
33 67 1
33 82 1
33 107 1
33 75 1
33 34 1
33 41 1
33 87 1
33 43 1
34 45 1
34 43 1
34 119 1
34 86 1
34 94 1
34 117 1
34 70 1
34 93 1
34 56 1
34 40 1
34 116 1
34 99 1
34 88 1
34 120 1
34 107 1
34 63 1
34 101 1
34 83 1
34 76 1
34 60 1
34 82 1
34 51 1
34 53 1
34 110 1
34 98 1
34 80 1
34 52 1
34 57 1
34 36 1
34 49 1
34 84 1
34 103 1
34 42 1
34 91 1
34 115 1
34 65 1
34 50 1
35 61 1
35 69 1
35 75 1
35 111 1
35 101 1
35 99 1
35 96 1
35 118 1
35 97 1
35 44 1
35 87 1
35 48 1
35 80 1
35 40 1
35 56 1
35 39 1
35 50 1
35 68 1
35 36 1
35 62 1
35 74 1
35 55 1
35 51 1
35 102 1
35 106 1
35 115 1
35 45 1
35 72 1
35 46 1
35 71 1
35 82 1
35 60 1
35 37 1
35 116 1
35 93 1
35 70 1
35 119 1
35 85 1
35 89 1
35 79 1
36 83 1
36 92 1
36 85 1
36 46 1
36 107 1
36 57 1
36 50 1
36 56 1
36 94 1
36 71 1
36 81 1
36 102 1
36 105 1
36 95 1
36 78 1
36 114 1
36 72 1
36 62 1
36 86 1
36 82 1
36 45 1
36 110 1
36 65 1
36 112 1
36 109 1
36 41 1
36 52 1
36 100 1
36 74 1
36 53 1
36 37 1
36 87 1
36 116 1
36 96 1
36 61 1
36 51 1
36 59 1
36 120 1
36 118 1
36 99 1
36 42 1
36 63 1
36 54 1
37 74 1
37 78 1
37 92 1
37 42 1
37 89 1
37 88 1
37 40 1
37 71 1
37 75 1
37 81 1
37 120 1
37 77 1
37 45 1
37 96 1
37 64 1
37 68 1
37 50 1
37 53 1
37 57 1
37 82 1
37 87 1
37 62 1
37 60 1
37 116 1
37 51 1
37 55 1
37 56 1
37 106 1
37 52 1
37 59 1
37 108 1
37 111 1
37 79 1
37 99 1
37 67 1
37 107 1
37 90 1
37 48 1
37 114 1
37 102 1
37 65 1
37 73 1
37 105 1
37 54 1
37 63 1
37 91 1
38 54 1
38 96 1
38 72 1
38 59 1
38 95 1
38 41 1
38 76 1
38 51 1
38 93 1
38 42 1
38 58 1
38 90 1
38 85 1
38 77 1
38 52 1
38 57 1
38 78 1
38 83 1
38 39 1
38 55 1
38 43 1
38 69 1
38 108 1
38 107 1
38 50 1
38 74 1
38 110 1
38 66 1
38 112 1
38 46 1
38 116 1
38 84 1
38 64 1
38 104 1
38 63 1
38 97 1
38 48 1
38 65 1
38 80 1
38 106 1
39 61 1
39 109 1
39 68 1
39 93 1
39 53 1
39 54 1
39 67 1
39 62 1
39 87 1
39 105 1
39 101 1
39 63 1
39 47 1
39 56 1
39 73 1
39 76 1
39 74 1
39 96 1
39 41 1
39 82 1
39 88 1
39 40 1
39 78 1
39 83 1
39 91 1
39 107 1
39 46 1
39 48 1
39 57 1
39 117 1
39 85 1
39 72 1
39 75 1
39 108 1
39 112 1
39 71 1
39 42 1
39 110 1
39 104 1
39 94 1
39 95 1
40 84 1
40 91 1
40 58 1
40 101 1
40 108 1
40 56 1
40 49 1
40 42 1
40 73 1
40 74 1
40 111 1
40 96 1
40 83 1
40 117 1
40 109 1
40 114 1
40 52 1
40 48 1
40 99 1
40 115 1
40 57 1
40 80 1
40 77 1
40 103 1
40 118 1
40 45 1
40 97 1
40 55 1
40 62 1
40 87 1
40 72 1
40 71 1
40 75 1
40 53 1
40 70 1
40 116 1
40 51 1
40 68 1
41 88 1
41 54 1
41 51 1
41 99 1
41 103 1
41 101 1
41 67 1
41 64 1
41 94 1
41 90 1
41 107 1
41 86 1
41 55 1
41 108 1
41 120 1
41 84 1
41 111 1
41 114 1
41 87 1
41 49 1
41 58 1
41 97 1
41 62 1
41 112 1
41 98 1
41 56 1
41 79 1
41 75 1
41 89 1
41 43 1
41 109 1
41 85 1
41 117 1
41 100 1
41 116 1
41 113 1
41 104 1
41 72 1
41 74 1
41 44 1
41 53 1
41 50 1
41 48 1
41 78 1
41 95 1
41 60 1
42 60 1
42 88 1
42 100 1
42 113 1
42 82 1
42 119 1
42 109 1
42 71 1
42 85 1
42 54 1
42 75 1
42 68 1
42 87 1
42 97 1
42 98 1
42 62 1
42 94 1
42 92 1
42 110 1
42 48 1
42 69 1
42 77 1
42 96 1
42 114 1
42 105 1
42 81 1
42 117 1
42 86 1
42 118 1
42 61 1
42 101 1
42 52 1
42 73 1
42 80 1
42 63 1
42 55 1
42 90 1
42 93 1
42 57 1
42 107 1
42 53 1
42 99 1
43 110 1
43 91 1
43 51 1
43 77 1
43 118 1
43 88 1
43 117 1
43 102 1
43 73 1
43 93 1
43 48 1
43 116 1
43 94 1
43 106 1
43 64 1
43 69 1
43 81 1
43 86 1
43 49 1
43 74 1
43 61 1
43 66 1
43 119 1
43 113 1
43 84 1
43 100 1
43 79 1
43 75 1
43 60 1
43 63 1
43 68 1
43 70 1
43 85 1
43 109 1
43 47 1
43 95 1
43 58 1
43 78 1
43 120 1
43 96 1
43 59 1
43 67 1
43 114 1
43 83 1
43 71 1
43 76 1
43 112 1
44 64 1
44 46 1
44 98 1
44 100 1
44 109 1
44 57 1
44 118 1
44 51 1
44 73 1
44 84 1
44 87 1
44 99 1
44 52 1
44 77 1
44 115 1
44 65 1
44 58 1
44 103 1
44 63 1
44 56 1
44 116 1
44 107 1
44 104 1
44 62 1
44 108 1
44 80 1
44 54 1
44 49 1
44 86 1
44 78 1
44 89 1
44 72 1
44 50 1
44 47 1
44 74 1
44 95 1
45 112 1
45 114 1
45 68 1
45 104 1
45 49 1
45 109 1
45 62 1
45 66 1
45 84 1
45 50 1
45 53 1
45 100 1
45 63 1
45 97 1
45 67 1
45 51 1
45 64 1
45 95 1
45 56 1
45 96 1
45 58 1
45 102 1
45 46 1
45 59 1
45 52 1
45 72 1
45 106 1
45 73 1
45 75 1
45 89 1
45 79 1
45 81 1
46 94 1
46 72 1
46 119 1
46 88 1
46 57 1
46 80 1
46 53 1
46 98 1
46 85 1
46 105 1
46 60 1
46 50 1
46 74 1
46 116 1
46 59 1
46 102 1
46 54 1
46 93 1
46 67 1
46 58 1
46 86 1
46 111 1
46 117 1
46 56 1
46 66 1
46 104 1
46 48 1
46 120 1
46 110 1
46 78 1
46 100 1
46 91 1
46 96 1
46 97 1
46 49 1
47 52 1
47 62 1
47 76 1
47 92 1
47 72 1
47 69 1
47 54 1
47 93 1
47 113 1
47 90 1
47 109 1
47 55 1
47 48 1
47 56 1
47 108 1
47 82 1
47 94 1
47 100 1
47 59 1
47 107 1
47 78 1
47 81 1
47 77 1
47 65 1
47 91 1
47 98 1
47 110 1
47 53 1
47 120 1
47 95 1
47 89 1
47 96 1
47 63 1
47 111 1
47 105 1
48 107 1
48 80 1
48 93 1
48 68 1
48 62 1
48 72 1
48 66 1
48 117 1
48 88 1
48 82 1
48 58 1
48 91 1
48 73 1
48 99 1
48 118 1
48 79 1
48 64 1
48 92 1
48 108 1
48 76 1
48 70 1
48 90 1
48 52 1
48 59 1
48 86 1
48 60 1
48 116 1
48 104 1
48 97 1
48 115 1
48 81 1
48 78 1
48 119 1
48 109 1
48 54 1
48 71 1
48 50 1
48 102 1
48 98 1
48 65 1
48 114 1
49 86 1
49 100 1
49 81 1
49 72 1
49 101 1
49 89 1
49 106 1
49 64 1
49 88 1
49 115 1
49 79 1
49 60 1
49 91 1
49 104 1
49 97 1
49 120 1
49 98 1
49 85 1
49 51 1
49 102 1
49 68 1
49 119 1
49 112 1
49 52 1
49 114 1
49 87 1
49 116 1
49 105 1
49 110 1
49 94 1
49 80 1
49 59 1
49 118 1
50 101 1
50 55 1
50 108 1
50 115 1
50 72 1
50 85 1
50 102 1
50 103 1
50 52 1
50 119 1
50 105 1
50 114 1
50 64 1
50 109 1
50 111 1
50 118 1
50 100 1
50 112 1
50 87 1
50 53 1
50 96 1
50 89 1
50 65 1
50 66 1
50 77 1
50 104 1
50 107 1
50 56 1
50 90 1
50 94 1
50 73 1
51 98 1
51 77 1
51 73 1
51 96 1
51 57 1
51 111 1
51 71 1
51 91 1
51 94 1
51 110 1
51 109 1
51 89 1
51 60 1
51 58 1
51 119 1
51 114 1
51 118 1
51 101 1
51 53 1
51 88 1
51 95 1
51 79 1
51 105 1
51 76 1
51 62 1
51 102 1
51 100 1
51 112 1
51 116 1
51 56 1
51 90 1
51 78 1
51 59 1
51 87 1
51 86 1
51 104 1
52 103 1
52 64 1
52 55 1
52 83 1
52 115 1
52 53 1
52 82 1
52 75 1
52 86 1
52 98 1
52 71 1
52 97 1
52 79 1
52 74 1
52 57 1
52 94 1
52 106 1
52 112 1
52 58 1
52 108 1
52 110 1
52 69 1
52 109 1
52 78 1
52 120 1
52 72 1
52 96 1
52 116 1
52 93 1
52 63 1
52 107 1
52 111 1
53 117 1
53 90 1
53 54 1
53 56 1
53 55 1
53 91 1
53 68 1
53 83 1
53 69 1
53 96 1
53 87 1
53 63 1
53 103 1
53 60 1
53 120 1
53 65 1
53 82 1
53 66 1
53 80 1
53 99 1
53 89 1
53 106 1
53 64 1
53 74 1
53 108 1
53 95 1
53 115 1
53 105 1
53 67 1
53 72 1
53 81 1
53 75 1
53 100 1
53 59 1
53 61 1
54 118 1
54 105 1
54 56 1
54 66 1
54 116 1
54 104 1
54 119 1
54 91 1
54 88 1
54 83 1
54 120 1
54 72 1
54 99 1
54 103 1
54 114 1
54 107 1
54 69 1
54 95 1
54 81 1
54 106 1
54 73 1
54 76 1
54 96 1
54 60 1
54 90 1
54 89 1
54 61 1
54 93 1
54 85 1
54 59 1
54 82 1
54 111 1
54 109 1
54 75 1
54 101 1
54 102 1
54 63 1
55 96 1
55 65 1
55 110 1
55 114 1
55 80 1
55 56 1
55 115 1
55 81 1
55 113 1
55 95 1
55 103 1
55 112 1
55 74 1
55 105 1
55 84 1
55 107 1
55 94 1
55 70 1
55 98 1
55 93 1
55 75 1
55 59 1
55 62 1
55 108 1
55 72 1
55 61 1
55 67 1
55 60 1
55 109 1
55 100 1
55 118 1
55 116 1
55 76 1
56 83 1
56 112 1
56 103 1
56 67 1
56 58 1
56 57 1
56 82 1
56 117 1
56 107 1
56 94 1
56 98 1
56 87 1
56 76 1
56 71 1
56 72 1
56 64 1
56 101 1
56 120 1
56 59 1
56 77 1
56 78 1
56 61 1
56 119 1
56 81 1
56 91 1
56 88 1
56 90 1
56 74 1
56 60 1
56 106 1
56 62 1
56 73 1
56 114 1
56 100 1
57 83 1
57 113 1
57 114 1
57 118 1
57 85 1
57 88 1
57 106 1
57 62 1
57 91 1
57 92 1
57 79 1
57 115 1
57 78 1
57 80 1
57 67 1
57 112 1
57 81 1
57 103 1
57 82 1
57 96 1
57 76 1
57 100 1
57 117 1
57 109 1
57 73 1
57 72 1
57 71 1
57 99 1
57 74 1
57 65 1
57 119 1
57 108 1
57 102 1
57 98 1
57 105 1
58 101 1
58 115 1
58 109 1
58 95 1
58 91 1
58 90 1
58 64 1
58 104 1
58 94 1
58 85 1
58 99 1
58 102 1
58 114 1
58 89 1
58 75 1
58 86 1
58 70 1
58 103 1
58 97 1
58 80 1
58 93 1
58 59 1
58 108 1
58 63 1
58 87 1
58 105 1
58 72 1
58 120 1
58 81 1
58 96 1
58 66 1
58 65 1
58 69 1
58 112 1
58 77 1
58 68 1
58 113 1
58 106 1
59 68 1
59 99 1
59 115 1
59 62 1
59 77 1
59 75 1
59 74 1
59 94 1
59 90 1
59 78 1
59 110 1
59 111 1
59 69 1
59 91 1
59 103 1
59 87 1
59 106 1
59 89 1
59 81 1
59 96 1
60 62 1
60 69 1
60 74 1
60 81 1
60 100 1
60 72 1
60 96 1
60 113 1
60 117 1
60 64 1
60 77 1
60 110 1
60 85 1
60 65 1
60 93 1
60 86 1
60 89 1
60 114 1
60 66 1
60 90 1
60 71 1
60 112 1
60 79 1
60 63 1
60 108 1
60 95 1
60 84 1
60 82 1
60 83 1
60 105 1
60 68 1
60 97 1
60 98 1
60 61 1
60 76 1
60 104 1
61 70 1
61 97 1
61 73 1
61 102 1
61 82 1
61 78 1
61 71 1
61 103 1
61 116 1
61 114 1
61 89 1
61 93 1
61 66 1
61 87 1
61 90 1
61 67 1
61 113 1
61 68 1
61 106 1
61 75 1
61 65 1
61 80 1
61 109 1
61 100 1
61 98 1
61 120 1
61 92 1
61 115 1
62 117 1
62 109 1
62 107 1
62 95 1
62 116 1
62 79 1
62 98 1
62 63 1
62 100 1
62 103 1
62 87 1
62 106 1
62 108 1
62 110 1
62 85 1
62 99 1
62 120 1
62 104 1
62 70 1
62 91 1
62 65 1
62 97 1
62 77 1
62 78 1
62 75 1
62 90 1
63 81 1
63 120 1
63 84 1
63 117 1
63 99 1
63 116 1
63 94 1
63 95 1
63 71 1
63 97 1
63 77 1
63 115 1
63 100 1
63 83 1
63 90 1
63 91 1
63 110 1
63 66 1
63 73 1
63 64 1
63 70 1
63 101 1
63 98 1
64 93 1
64 74 1
64 106 1
64 115 1
64 116 1
64 82 1
64 72 1
64 105 1
64 88 1
64 96 1
64 99 1
64 111 1
64 97 1
64 65 1
64 68 1
64 89 1
64 81 1
64 90 1
64 76 1
64 104 1
64 94 1
64 114 1
64 87 1
64 71 1
65 117 1
65 83 1
65 80 1
65 74 1
65 95 1
65 105 1
65 93 1
65 86 1
65 115 1
65 118 1
65 110 1
65 72 1
65 69 1
65 108 1
65 78 1
65 77 1
65 104 1
65 67 1
65 96 1
65 75 1
65 113 1
65 81 1
65 98 1
65 85 1
65 71 1
65 109 1
65 92 1
65 94 1
65 79 1
66 111 1
66 114 1
66 103 1
66 108 1
66 75 1
66 69 1
66 112 1
66 120 1
66 92 1
66 79 1
66 116 1
66 98 1
66 110 1
66 83 1
66 74 1
66 77 1
66 117 1
66 119 1
66 70 1
66 84 1
66 100 1
66 85 1
66 93 1
66 96 1
66 118 1
66 86 1
66 68 1
66 72 1
66 107 1
66 67 1
66 89 1
66 94 1
67 74 1
67 98 1
67 107 1
67 91 1
67 76 1
67 72 1
67 108 1
67 116 1
67 105 1
67 87 1
67 111 1
67 85 1
67 77 1
67 82 1
67 94 1
67 112 1
67 97 1
67 120 1
67 115 1
67 119 1
67 114 1
67 84 1
67 79 1
67 96 1
67 83 1
68 85 1
68 119 1
68 71 1
68 114 1
68 107 1
68 94 1
68 113 1
68 93 1
68 104 1
68 96 1
68 79 1
68 102 1
68 108 1
68 76 1
68 91 1
68 92 1
68 116 1
68 75 1
68 120 1
68 101 1
68 117 1
68 84 1
68 77 1
68 83 1
69 112 1
69 73 1
69 92 1
69 108 1
69 74 1
69 81 1
69 97 1
69 85 1
69 76 1
69 100 1
69 115 1
69 75 1
69 111 1
69 116 1
69 79 1
69 77 1
69 80 1
69 104 1
69 99 1
69 71 1
69 110 1
69 90 1
69 101 1
69 70 1
70 81 1
70 72 1
70 93 1
70 105 1
70 112 1
70 80 1
70 117 1
70 71 1
70 85 1
70 108 1
70 110 1
70 102 1
70 75 1
70 114 1
70 98 1
70 76 1
70 113 1
70 77 1
70 74 1
70 86 1
70 84 1
70 109 1
70 106 1
70 118 1
70 87 1
71 92 1
71 72 1
71 105 1
71 114 1
71 95 1
71 101 1
71 96 1
71 111 1
71 74 1
71 98 1
71 79 1
71 94 1
71 84 1
71 75 1
71 87 1
71 73 1
71 107 1
71 119 1
71 112 1
71 117 1
71 90 1
72 115 1
72 105 1
72 113 1
72 112 1
72 96 1
72 76 1
72 103 1
72 77 1
72 75 1
72 90 1
72 111 1
72 80 1
72 119 1
72 98 1
72 95 1
72 87 1
72 88 1
72 120 1
72 108 1
72 73 1
72 74 1
73 119 1
73 116 1
73 81 1
73 79 1
73 98 1
73 94 1
73 76 1
73 113 1
73 78 1
73 105 1
73 74 1
73 117 1
73 110 1
73 86 1
73 102 1
73 101 1
73 87 1
73 93 1
73 80 1
73 120 1
73 95 1
73 104 1
73 111 1
73 85 1
73 75 1
73 106 1
74 77 1
74 87 1
74 86 1
74 75 1
74 76 1
74 78 1
74 92 1
74 116 1
74 99 1
74 106 1
74 118 1
74 113 1
74 97 1
74 82 1
74 98 1
74 111 1
74 117 1
74 110 1
75 100 1
75 108 1
75 78 1
75 110 1
75 76 1
75 92 1
75 104 1
75 101 1
75 97 1
75 113 1
75 95 1
75 98 1
75 99 1
75 94 1
75 86 1
75 120 1
75 117 1
75 79 1
75 90 1
75 93 1
76 85 1
76 113 1
76 105 1
76 114 1
76 78 1
76 117 1
76 91 1
76 101 1
76 96 1
76 80 1
76 83 1
76 90 1
76 100 1
76 103 1
76 84 1
76 86 1
76 81 1
76 112 1
76 99 1
76 115 1
76 102 1
76 87 1
76 118 1
77 95 1
77 86 1
77 100 1
77 85 1
77 119 1
77 110 1
77 99 1
77 82 1
77 112 1
77 98 1
77 84 1
77 111 1
77 103 1
77 107 1
77 78 1
77 91 1
77 79 1
77 80 1
77 94 1
78 92 1
78 114 1
78 109 1
78 115 1
78 87 1
78 85 1
78 99 1
78 93 1
78 96 1
78 88 1
78 105 1
78 118 1
78 119 1
78 97 1
78 101 1
78 107 1
78 91 1
78 116 1
78 89 1
78 103 1
78 86 1
78 112 1
78 84 1
78 100 1
78 110 1
79 81 1
79 117 1
79 89 1
79 118 1
79 116 1
79 100 1
79 115 1
79 90 1
79 93 1
79 101 1
79 88 1
79 94 1
79 83 1
79 110 1
79 91 1
79 98 1
80 85 1
80 115 1
80 92 1
80 100 1
80 88 1
80 113 1
80 89 1
80 116 1
80 95 1
80 87 1
80 98 1
80 105 1
80 96 1
80 111 1
80 108 1
80 110 1
80 99 1
80 107 1
80 83 1
80 109 1
80 112 1
80 82 1
80 86 1
80 120 1
80 119 1
81 111 1
81 110 1
81 117 1
81 105 1
81 94 1
81 85 1
81 107 1
81 90 1
81 97 1
81 87 1
81 93 1
81 95 1
81 99 1
81 106 1
81 114 1
81 119 1
81 102 1
81 82 1
81 113 1
82 104 1
82 84 1
82 107 1
82 83 1
82 97 1
82 117 1
82 115 1
82 102 1
82 116 1
82 112 1
82 113 1
82 119 1
82 106 1
82 96 1
82 93 1
82 118 1
82 111 1
82 105 1
82 90 1
82 89 1
82 101 1
82 120 1
83 108 1
83 96 1
83 105 1
83 117 1
83 110 1
83 95 1
83 102 1
83 97 1
83 115 1
83 90 1
83 111 1
83 99 1
83 119 1
83 85 1
83 113 1
83 86 1
83 93 1
83 92 1
83 98 1
84 98 1
84 90 1
84 95 1
84 108 1
84 107 1
84 113 1
84 93 1
84 104 1
84 86 1
84 112 1
84 99 1
84 105 1
84 97 1
84 100 1
84 101 1
84 120 1
84 110 1
84 116 1
85 94 1
85 108 1
85 97 1
85 100 1
85 106 1
85 119 1
85 87 1
85 90 1
85 105 1
85 89 1
85 112 1
85 96 1
85 114 1
85 103 1
85 107 1
85 110 1
85 109 1
86 96 1
86 100 1
86 98 1
86 90 1
86 99 1
86 103 1
86 109 1
86 112 1
86 116 1
86 88 1
86 95 1
86 102 1
86 106 1
87 116 1
87 91 1
87 97 1
87 118 1
87 102 1
87 98 1
87 119 1
87 114 1
87 111 1
87 92 1
87 109 1
87 115 1
87 93 1
87 120 1
87 90 1
87 95 1
87 96 1
88 100 1
88 102 1
88 94 1
88 110 1
88 90 1
88 113 1
88 114 1
88 120 1
88 96 1
88 91 1
88 107 1
88 93 1
88 92 1
88 97 1
89 97 1
89 108 1
89 115 1
89 91 1
89 100 1
89 107 1
89 111 1
89 95 1
89 109 1
89 99 1
89 96 1
89 90 1
89 112 1
89 103 1
89 92 1
89 101 1
89 102 1
89 113 1
89 98 1
89 104 1
89 116 1
90 101 1
90 98 1
90 119 1
90 95 1
90 117 1
90 112 1
90 108 1
90 107 1
90 114 1
90 91 1
90 110 1
90 105 1
90 102 1
90 106 1
90 109 1
90 96 1
90 120 1
91 92 1
91 108 1
91 105 1
91 100 1
91 94 1
91 99 1
91 117 1
91 106 1
91 96 1
91 103 1
91 110 1
92 112 1
92 118 1
92 109 1
92 113 1
92 98 1
92 101 1
92 96 1
92 103 1
92 114 1
92 111 1
92 102 1
92 119 1
92 104 1
92 93 1
92 97 1
92 107 1
93 116 1
93 111 1
93 106 1
93 105 1
93 99 1
93 117 1
93 109 1
93 110 1
93 102 1
93 114 1
93 101 1
94 114 1
94 101 1
94 98 1
94 120 1
94 109 1
94 107 1
94 96 1
94 103 1
94 110 1
94 106 1
94 115 1
94 97 1
94 117 1
94 105 1
94 108 1
95 108 1
95 119 1
95 102 1
95 111 1
95 110 1
95 109 1
95 115 1
95 116 1
95 112 1
95 104 1
95 114 1
95 103 1
95 96 1
95 107 1
96 116 1
96 108 1
96 107 1
96 109 1
96 98 1
96 105 1
96 103 1
96 117 1
96 100 1
96 106 1
96 113 1
96 118 1
97 112 1
97 103 1
97 114 1
97 109 1
97 98 1
97 120 1
97 105 1
97 110 1
97 104 1
97 115 1
97 108 1
98 102 1
98 105 1
98 116 1
98 118 1
98 111 1
98 108 1
98 117 1
98 100 1
98 104 1
98 99 1
98 120 1
98 115 1
98 113 1
99 111 1
99 112 1
99 115 1
99 106 1
99 102 1
99 105 1
100 104 1
100 108 1
100 116 1
100 103 1
100 109 1
100 115 1
100 102 1
100 112 1
100 107 1
101 120 1
101 112 1
101 107 1
101 114 1
101 106 1
101 109 1
101 117 1
101 103 1
101 118 1
101 119 1
101 113 1
101 105 1
101 116 1
102 104 1
102 105 1
102 118 1
102 112 1
102 109 1
102 103 1
102 113 1
102 114 1
102 106 1
102 110 1
102 119 1
103 116 1
103 111 1
103 118 1
103 108 1
103 107 1
103 114 1
103 104 1
103 105 1
104 105 1
104 108 1
104 107 1
104 112 1
104 120 1
104 116 1
104 117 1
105 107 1
105 113 1
105 108 1
105 116 1
105 109 1
105 117 1
105 119 1
106 113 1
106 116 1
106 109 1
106 115 1
106 108 1
107 109 1
107 112 1
107 114 1
107 115 1
107 120 1
107 108 1
107 113 1
108 111 1
108 117 1
108 120 1
109 115 1
109 112 1
109 114 1
109 113 1
109 119 1
109 110 1
109 116 1
109 118 1
109 120 1
110 119 1
110 116 1
110 115 1
110 113 1
111 117 1
111 114 1
111 120 1
111 116 1
111 112 1
111 119 1
112 117 1
112 113 1
112 119 1
112 116 1
112 120 1
112 114 1
112 118 1
113 116 1
113 115 1
114 119 1
115 118 1
115 116 1
115 120 1
116 118 1
116 119 1
117 120 1
117 118 1
118 119 1


==> anc/instances/benchmark/maxCutMet/g05_140.0 <==
140 4865 
1 99 1
1 28 1
1 29 1
1 112 1
1 69 1
1 17 1
1 77 1
1 84 1
1 63 1
1 20 1
1 75 1
1 10 1
1 60 1
1 137 1
1 89 1
1 59 1
1 7 1
1 53 1
1 25 1
1 103 1
1 46 1
1 121 1
1 81 1
1 26 1
1 86 1
1 124 1
1 57 1
1 67 1
1 104 1
1 44 1
1 4 1
1 34 1
1 106 1
1 91 1
1 13 1
1 31 1
1 22 1
1 133 1
1 101 1
1 102 1
1 32 1
1 74 1
1 30 1
1 79 1
1 123 1
1 82 1
1 131 1
1 51 1
1 42 1
1 40 1
1 6 1
1 87 1
1 116 1
1 138 1
1 64 1
1 68 1
1 88 1
1 33 1
1 120 1
1 11 1
1 72 1
1 38 1
1 92 1
1 23 1
1 129 1
1 117 1
1 45 1
1 19 1
1 24 1
1 66 1
1 108 1
2 63 1
2 33 1
2 73 1
2 134 1
2 121 1
2 46 1
2 58 1
2 17 1
2 51 1
2 19 1
2 53 1
2 108 1
2 65 1
2 48 1
2 16 1
2 14 1
2 92 1
2 120 1
2 79 1
2 49 1
2 55 1
2 29 1
2 132 1
2 139 1
2 95 1
2 130 1
2 37 1
2 68 1
2 74 1
2 107 1
2 129 1
2 52 1
2 66 1
2 50 1
2 39 1
2 98 1
2 117 1
2 89 1
2 135 1
2 82 1
2 24 1
2 126 1
2 45 1
2 42 1
2 122 1
2 30 1
2 124 1
2 47 1
2 70 1
2 32 1
2 60 1
2 57 1
2 83 1
2 28 1
2 105 1
2 69 1
2 38 1
2 67 1
2 99 1
2 81 1
2 12 1
2 5 1
2 140 1
2 103 1
2 4 1
2 26 1
2 84 1
2 87 1
2 93 1
2 128 1
2 9 1
2 102 1
3 73 1
3 79 1
3 70 1
3 132 1
3 23 1
3 123 1
3 30 1
3 118 1
3 115 1
3 62 1
3 9 1
3 92 1
3 94 1
3 120 1
3 137 1
3 26 1
3 102 1
3 126 1
3 67 1
3 130 1
3 42 1
3 15 1
3 109 1
3 29 1
3 75 1
3 48 1
3 39 1
3 22 1
3 65 1
3 100 1
3 108 1
3 19 1
3 114 1
3 135 1
3 52 1
3 8 1
3 91 1
3 80 1
3 106 1
3 134 1
3 95 1
3 21 1
3 18 1
3 71 1
3 10 1
3 59 1
3 4 1
3 41 1
3 76 1
3 138 1
3 56 1
3 14 1
3 49 1
3 77 1
3 53 1
3 104 1
3 74 1
3 24 1
3 57 1
3 121 1
3 25 1
3 98 1
3 46 1
3 85 1
3 54 1
3 7 1
3 84 1
3 35 1
3 116 1
3 11 1
3 45 1
3 36 1
3 64 1
3 17 1
3 72 1
3 128 1
3 58 1
3 34 1
3 16 1
3 111 1
3 55 1
3 136 1
3 83 1
4 131 1
4 27 1
4 18 1
4 96 1
4 73 1
4 87 1
4 57 1
4 34 1
4 25 1
4 21 1
4 138 1
4 11 1
4 7 1
4 41 1
4 114 1
4 133 1
4 29 1
4 120 1
4 107 1
4 55 1
4 60 1
4 129 1
4 63 1
4 108 1
4 76 1
4 79 1
4 22 1
4 17 1
4 101 1
4 32 1
4 65 1
4 12 1
4 130 1
4 6 1
4 139 1
4 59 1
4 30 1
4 26 1
4 97 1
4 132 1
4 111 1
4 50 1
4 10 1
4 91 1
4 61 1
4 5 1
4 77 1
4 125 1
4 135 1
4 113 1
4 140 1
4 88 1
4 112 1
4 49 1
4 56 1
4 72 1
4 115 1
4 121 1
4 54 1
4 75 1
4 19 1
4 35 1
4 38 1
4 51 1
5 33 1
5 56 1
5 100 1
5 92 1
5 42 1
5 137 1
5 13 1
5 32 1
5 107 1
5 127 1
5 81 1
5 139 1
5 10 1
5 44 1
5 104 1
5 24 1
5 20 1
5 132 1
5 82 1
5 30 1
5 91 1
5 101 1
5 59 1
5 69 1
5 105 1
5 51 1
5 49 1
5 19 1
5 31 1
5 122 1
5 96 1
5 25 1
5 83 1
5 7 1
5 78 1
5 53 1
5 46 1
5 120 1
5 8 1
5 85 1
5 138 1
5 39 1
5 128 1
5 15 1
5 75 1
5 23 1
5 130 1
5 6 1
5 111 1
5 14 1
5 74 1
5 63 1
5 77 1
5 47 1
5 62 1
5 93 1
5 90 1
5 136 1
5 87 1
5 72 1
5 66 1
5 113 1
5 86 1
5 27 1
5 88 1
5 70 1
5 94 1
5 22 1
5 18 1
5 50 1
6 41 1
6 13 1
6 60 1
6 108 1
6 111 1
6 101 1
6 91 1
6 113 1
6 71 1
6 95 1
6 24 1
6 93 1
6 82 1
6 127 1
6 68 1
6 10 1
6 107 1
6 78 1
6 116 1
6 118 1
6 25 1
6 74 1
6 94 1
6 64 1
6 105 1
6 15 1
6 121 1
6 128 1
6 117 1
6 92 1
6 37 1
6 123 1
6 56 1
6 44 1
6 79 1
6 106 1
6 12 1
6 124 1
6 59 1
6 61 1
6 49 1
6 126 1
6 86 1
6 140 1
6 98 1
6 81 1
6 87 1
6 42 1
6 54 1
6 32 1
6 33 1
6 100 1
6 57 1
6 27 1
6 99 1
6 73 1
6 90 1
6 76 1
6 77 1
6 139 1
6 45 1
7 125 1
7 30 1
7 118 1
7 86 1
7 22 1
7 87 1
7 105 1
7 102 1
7 98 1
7 82 1
7 127 1
7 47 1
7 53 1
7 14 1
7 99 1
7 25 1
7 90 1
7 100 1
7 52 1
7 33 1
7 108 1
7 79 1
7 124 1
7 109 1
7 31 1
7 42 1
7 32 1
7 129 1
7 69 1
7 92 1
7 139 1
7 119 1
7 60 1
7 16 1
7 38 1
7 115 1
7 43 1
7 107 1
7 51 1
7 104 1
7 75 1
7 121 1
7 12 1
7 80 1
7 17 1
7 49 1
7 77 1
7 58 1
7 35 1
7 72 1
7 59 1
7 71 1
7 18 1
7 66 1
7 88 1
7 39 1
7 56 1
7 89 1
7 84 1
7 44 1
7 140 1
7 114 1
7 61 1
7 116 1
7 130 1
7 67 1
8 22 1
8 126 1
8 73 1
8 86 1
8 83 1
8 78 1
8 84 1
8 82 1
8 58 1
8 138 1
8 39 1
8 125 1
8 127 1
8 103 1
8 57 1
8 23 1
8 29 1
8 92 1
8 38 1
8 44 1
8 25 1
8 26 1
8 65 1
8 109 1
8 54 1
8 47 1
8 33 1
8 56 1
8 118 1
8 130 1
8 31 1
8 24 1
8 135 1
8 27 1
8 30 1
8 129 1
8 40 1
8 19 1
8 66 1
8 13 1
8 67 1
8 137 1
8 14 1
8 70 1
8 132 1
8 46 1
8 17 1
8 74 1
8 55 1
8 110 1
8 11 1
8 102 1
8 69 1
8 72 1
8 49 1
8 50 1
8 131 1
8 15 1
8 37 1
8 43 1
8 96 1
8 77 1
8 62 1
8 41 1
8 61 1
8 53 1
8 99 1
8 91 1
8 107 1
8 116 1
8 28 1
8 35 1
9 30 1
9 23 1
9 62 1
9 12 1
9 138 1
9 135 1
9 86 1
9 133 1
9 115 1
9 131 1
9 27 1
9 37 1
9 111 1
9 48 1
9 113 1
9 26 1
9 13 1
9 104 1
9 124 1
9 122 1
9 134 1
9 66 1
9 10 1
9 83 1
9 22 1
9 74 1
9 20 1
9 21 1
9 70 1
9 136 1
9 60 1
9 129 1
9 94 1
9 17 1
9 89 1
9 45 1
9 98 1
9 41 1
9 56 1
9 24 1
9 114 1
9 116 1
9 80 1
9 75 1
9 85 1
9 31 1
9 119 1
9 50 1
9 53 1
9 63 1
9 99 1
9 97 1
9 49 1
9 35 1
9 73 1
9 106 1
9 15 1
9 14 1
9 132 1
9 32 1
10 112 1
10 66 1
10 84 1
10 30 1
10 14 1
10 105 1
10 130 1
10 72 1
10 52 1
10 53 1
10 68 1
10 38 1
10 111 1
10 122 1
10 87 1
10 17 1
10 45 1
10 13 1
10 138 1
10 85 1
10 136 1
10 44 1
10 27 1
10 11 1
10 71 1
10 15 1
10 100 1
10 42 1
10 103 1
10 55 1
10 57 1
10 102 1
10 131 1
10 75 1
10 125 1
10 76 1
10 43 1
10 106 1
10 26 1
10 140 1
10 58 1
10 109 1
10 20 1
10 97 1
10 89 1
10 67 1
10 94 1
10 104 1
10 134 1
10 80 1
10 18 1
10 128 1
10 121 1
10 28 1
10 107 1
10 79 1
10 81 1
10 95 1
10 73 1
10 126 1
10 78 1
10 47 1
10 91 1
10 19 1
10 101 1
10 46 1
10 32 1
10 139 1
10 133 1
10 49 1
11 32 1
11 69 1
11 46 1
11 29 1
11 117 1
11 87 1
11 13 1
11 22 1
11 68 1
11 100 1
11 133 1
11 126 1
11 47 1
11 60 1
11 81 1
11 80 1
11 84 1
11 131 1
11 94 1
11 82 1
11 55 1
11 54 1
11 31 1
11 109 1
11 23 1
11 88 1
11 18 1
11 73 1
11 36 1
11 128 1
11 34 1
11 120 1
11 28 1
11 12 1
11 67 1
11 110 1
11 45 1
11 123 1
11 20 1
11 106 1
11 75 1
11 72 1
11 57 1
11 119 1
11 122 1
11 14 1
11 137 1
11 78 1
11 17 1
11 52 1
11 58 1
11 91 1
11 134 1
11 51 1
11 104 1
11 115 1
11 76 1
11 70 1
11 35 1
11 39 1
11 64 1
12 25 1
12 46 1
12 31 1
12 139 1
12 53 1
12 48 1
12 22 1
12 114 1
12 83 1
12 107 1
12 57 1
12 29 1
12 54 1
12 75 1
12 101 1
12 14 1
12 62 1
12 90 1
12 23 1
12 123 1
12 76 1
12 30 1
12 63 1
12 77 1
12 32 1
12 61 1
12 26 1
12 38 1
12 34 1
12 140 1
12 18 1
12 21 1
12 109 1
12 118 1
12 98 1
12 91 1
12 67 1
12 20 1
12 84 1
12 35 1
12 55 1
12 37 1
12 65 1
12 68 1
12 138 1
12 79 1
12 44 1
12 125 1
12 134 1
12 121 1
12 106 1
12 99 1
12 43 1
12 102 1
12 49 1
12 74 1
12 120 1
12 36 1
12 85 1
12 111 1
12 100 1
12 81 1
12 96 1
12 24 1
12 50 1
12 60 1
12 39 1
12 124 1
13 23 1
13 74 1
13 42 1
13 56 1
13 29 1
13 124 1
13 49 1
13 39 1
13 136 1
13 51 1
13 88 1
13 65 1
13 50 1
13 132 1
13 121 1
13 36 1
13 64 1
13 100 1
13 111 1
13 44 1
13 67 1
13 78 1
13 94 1
13 130 1
13 116 1
13 25 1
13 110 1
13 66 1
13 27 1
13 134 1
13 41 1
13 17 1
13 60 1
13 15 1
13 19 1
13 82 1
13 16 1
13 52 1
13 98 1
13 70 1
13 69 1
13 58 1
13 26 1
13 28 1
13 54 1
13 125 1
13 126 1
13 99 1
13 59 1
13 85 1
13 122 1
13 21 1
13 63 1
13 48 1
13 109 1
13 84 1
13 95 1
13 118 1
13 90 1
13 86 1
13 20 1
13 71 1
13 43 1
13 115 1
13 62 1
13 133 1
13 33 1
13 138 1
13 57 1
13 80 1
13 30 1
14 95 1
14 127 1
14 100 1
14 31 1
14 35 1
14 33 1
14 81 1
14 137 1
14 68 1
14 16 1
14 136 1
14 54 1
14 92 1
14 91 1
14 20 1
14 74 1
14 32 1
14 26 1
14 88 1
14 126 1
14 21 1
14 101 1
14 29 1
14 41 1
14 86 1
14 40 1
14 102 1
14 17 1
14 130 1
14 119 1
14 118 1
14 114 1
14 123 1
14 82 1
14 24 1
14 73 1
14 47 1
14 36 1
14 140 1
14 122 1
14 70 1
14 77 1
14 55 1
14 37 1
14 117 1
14 138 1
14 66 1
14 49 1
14 131 1
14 96 1
14 135 1
14 121 1
14 79 1
14 72 1
14 116 1
14 19 1
14 120 1
14 23 1
14 69 1
14 46 1
14 111 1
14 27 1
14 65 1
14 51 1
14 97 1
14 90 1
15 128 1
15 52 1
15 31 1
15 135 1
15 132 1
15 40 1
15 136 1
15 120 1
15 55 1
15 53 1
15 80 1
15 96 1
15 131 1
15 86 1
15 51 1
15 79 1
15 77 1
15 84 1
15 115 1
15 130 1
15 89 1
15 18 1
15 44 1
15 24 1
15 73 1
15 33 1
15 109 1
15 34 1
15 16 1
15 95 1
15 138 1
15 65 1
15 117 1
15 129 1
15 72 1
15 67 1
15 82 1
15 42 1
15 85 1
15 68 1
15 102 1
15 66 1
15 64 1
15 38 1
15 46 1
15 22 1
15 37 1
15 25 1
15 63 1
15 126 1
15 127 1
15 59 1
15 116 1
15 134 1
15 100 1
15 39 1
15 119 1
15 99 1
15 101 1
15 26 1
15 47 1
16 115 1
16 52 1
16 117 1
16 26 1
16 27 1
16 21 1
16 28 1
16 32 1
16 53 1
16 94 1
16 54 1
16 127 1
16 45 1
16 104 1
16 105 1
16 58 1
16 89 1
16 110 1
16 120 1
16 95 1
16 40 1
16 34 1
16 126 1
16 42 1
16 38 1
16 46 1
16 124 1
16 112 1
16 62 1
16 71 1
16 80 1
16 29 1
16 20 1
16 30 1
16 91 1
16 36 1
16 93 1
16 83 1
16 111 1
16 136 1
16 78 1
16 44 1
16 31 1
16 25 1
16 57 1
16 70 1
16 99 1
16 81 1
16 68 1
16 118 1
16 61 1
16 66 1
16 23 1
16 41 1
16 113 1
16 50 1
16 35 1
16 133 1
16 48 1
16 55 1
17 20 1
17 77 1
17 30 1
17 90 1
17 36 1
17 105 1
17 27 1
17 63 1
17 66 1
17 133 1
17 122 1
17 64 1
17 92 1
17 39 1
17 130 1
17 59 1
17 48 1
17 110 1
17 102 1
17 23 1
17 56 1
17 126 1
17 50 1
17 107 1
17 45 1
17 74 1
17 88 1
17 111 1
17 115 1
17 18 1
17 96 1
17 95 1
17 137 1
17 53 1
17 49 1
17 128 1
17 24 1
17 84 1
17 112 1
17 138 1
17 116 1
17 60 1
17 35 1
17 121 1
17 43 1
17 21 1
17 85 1
17 108 1
17 101 1
17 89 1
17 97 1
17 31 1
17 79 1
17 73 1
17 120 1
17 114 1
17 70 1
17 76 1
17 29 1
17 58 1
17 123 1
18 118 1
18 48 1
18 77 1
18 84 1
18 24 1
18 129 1
18 82 1
18 76 1
18 38 1
18 72 1
18 110 1
18 127 1
18 121 1
18 61 1
18 120 1
18 40 1
18 130 1
18 34 1
18 115 1
18 139 1
18 79 1
18 97 1
18 74 1
18 134 1
18 65 1
18 49 1
18 83 1
18 140 1
18 29 1
18 75 1
18 103 1
18 32 1
18 63 1
18 108 1
18 128 1
18 19 1
18 21 1
18 116 1
18 132 1
18 113 1
18 131 1
18 70 1
18 80 1
18 57 1
18 85 1
18 94 1
18 26 1
18 114 1
18 133 1
18 45 1
18 102 1
18 112 1
18 56 1
18 106 1
18 117 1
18 99 1
18 105 1
18 81 1
18 122 1
19 39 1
19 69 1
19 97 1
19 120 1
19 48 1
19 65 1
19 139 1
19 107 1
19 44 1
19 63 1
19 31 1
19 131 1
19 105 1
19 57 1
19 47 1
19 51 1
19 74 1
19 98 1
19 91 1
19 94 1
19 122 1
19 140 1
19 75 1
19 119 1
19 133 1
19 55 1
19 81 1
19 28 1
19 29 1
19 88 1
19 38 1
19 37 1
19 34 1
19 80 1
19 20 1
19 86 1
19 25 1
19 73 1
19 60 1
19 137 1
19 78 1
19 43 1
19 59 1
19 126 1
19 124 1
19 62 1
19 115 1
19 125 1
19 93 1
19 109 1
19 41 1
19 54 1
19 33 1
19 136 1
20 73 1
20 56 1
20 45 1
20 49 1
20 116 1
20 131 1
20 137 1
20 118 1
20 136 1
20 107 1
20 85 1
20 23 1
20 112 1
20 68 1
20 104 1
20 91 1
20 26 1
20 79 1
20 52 1
20 92 1
20 103 1
20 99 1
20 22 1
20 134 1
20 42 1
20 71 1
20 124 1
20 37 1
20 38 1
20 70 1
20 110 1
20 27 1
20 82 1
20 122 1
20 109 1
20 67 1
20 28 1
20 129 1
20 25 1
20 81 1
20 48 1
20 87 1
20 125 1
20 117 1
20 40 1
20 58 1
20 86 1
20 29 1
20 33 1
20 113 1
20 132 1
20 123 1
20 76 1
20 46 1
20 108 1
20 72 1
20 95 1
20 59 1
20 84 1
20 63 1
20 64 1
21 55 1
21 23 1
21 82 1
21 37 1
21 126 1
21 44 1
21 137 1
21 72 1
21 49 1
21 90 1
21 132 1
21 128 1
21 111 1
21 54 1
21 114 1
21 102 1
21 31 1
21 57 1
21 133 1
21 43 1
21 70 1
21 113 1
21 76 1
21 79 1
21 118 1
21 94 1
21 64 1
21 116 1
21 95 1
21 129 1
21 59 1
21 121 1
21 131 1
21 33 1
21 89 1
21 115 1
21 62 1
21 61 1
21 105 1
21 34 1
21 91 1
21 97 1
21 41 1
21 123 1
21 67 1
21 53 1
21 83 1
21 103 1
21 45 1
21 130 1
21 106 1
21 85 1
21 29 1
21 100 1
21 27 1
21 81 1
21 39 1
21 73 1
21 78 1
21 30 1
21 99 1
21 127 1
22 58 1
22 63 1
22 98 1
22 114 1
22 25 1
22 90 1
22 55 1
22 100 1
22 101 1
22 84 1
22 106 1
22 29 1
22 112 1
22 28 1
22 125 1
22 109 1
22 138 1
22 72 1
22 132 1
22 77 1
22 133 1
22 94 1
22 127 1
22 108 1
22 50 1
22 62 1
22 89 1
22 38 1
22 91 1
22 41 1
22 131 1
22 31 1
22 35 1
22 30 1
22 33 1
22 59 1
22 104 1
22 96 1
22 45 1
22 24 1
22 83 1
22 86 1
22 71 1
22 80 1
22 81 1
22 135 1
22 107 1
22 51 1
22 103 1
22 27 1
22 88 1
22 61 1
22 122 1
22 49 1
22 69 1
22 44 1
22 120 1
22 105 1
23 112 1
23 85 1
23 137 1
23 100 1
23 54 1
23 72 1
23 71 1
23 79 1
23 42 1
23 74 1
23 62 1
23 103 1
23 63 1
23 40 1
23 109 1
23 128 1
23 39 1
23 73 1
23 61 1
23 50 1
23 86 1
23 26 1
23 24 1
23 119 1
23 44 1
23 139 1
23 45 1
23 46 1
23 55 1
23 118 1
23 70 1
23 114 1
23 51 1
23 75 1
23 66 1
23 37 1
23 105 1
23 127 1
23 82 1
23 106 1
23 135 1
23 124 1
23 69 1
23 99 1
23 34 1
23 87 1
23 140 1
23 60 1
23 32 1
23 68 1
23 96 1
23 30 1
23 57 1
23 64 1
23 89 1
23 58 1
23 81 1
23 110 1
23 108 1
23 107 1
23 83 1
23 76 1
23 43 1
24 70 1
24 107 1
24 52 1
24 92 1
24 32 1
24 43 1
24 57 1
24 53 1
24 38 1
24 83 1
24 56 1
24 85 1
24 91 1
24 26 1
24 108 1
24 139 1
24 35 1
24 98 1
24 110 1
24 66 1
24 82 1
24 114 1
24 106 1
24 87 1
24 69 1
24 42 1
24 127 1
24 131 1
24 113 1
24 84 1
24 34 1
24 135 1
24 81 1
24 44 1
24 49 1
24 97 1
24 104 1
24 46 1
24 28 1
24 88 1
24 120 1
24 71 1
24 67 1
24 72 1
24 133 1
24 58 1
24 55 1
24 79 1
24 105 1
24 100 1
24 60 1
24 125 1
24 78 1
24 74 1
25 34 1
25 119 1
25 45 1
25 101 1
25 30 1
25 133 1
25 55 1
25 36 1
25 50 1
25 108 1
25 126 1
25 70 1
25 69 1
25 52 1
25 83 1
25 53 1
25 75 1
25 92 1
25 28 1
25 97 1
25 135 1
25 111 1
25 105 1
25 127 1
25 84 1
25 40 1
25 128 1
25 134 1
25 109 1
25 113 1
25 60 1
25 118 1
25 68 1
25 71 1
25 67 1
25 95 1
25 102 1
25 121 1
25 78 1
25 47 1
25 88 1
25 131 1
25 79 1
25 112 1
25 96 1
25 32 1
25 80 1
25 132 1
25 48 1
25 104 1
25 100 1
25 38 1
25 49 1
25 82 1
25 57 1
25 51 1
25 37 1
25 66 1
25 85 1
25 65 1
26 77 1
26 104 1
26 133 1
26 40 1
26 125 1
26 43 1
26 64 1
26 31 1
26 96 1
26 138 1
26 99 1
26 56 1
26 82 1
26 130 1
26 30 1
26 121 1
26 98 1
26 67 1
26 65 1
26 137 1
26 127 1
26 120 1
26 116 1
26 114 1
26 84 1
26 27 1
26 97 1
26 33 1
26 68 1
26 52 1
26 57 1
26 83 1
26 89 1
26 39 1
26 109 1
26 106 1
26 94 1
26 79 1
26 46 1
26 72 1
26 41 1
26 124 1
26 86 1
26 74 1
26 95 1
26 81 1
26 122 1
26 103 1
26 135 1
26 49 1
26 70 1
26 111 1
26 136 1
26 126 1
26 92 1
26 36 1
26 132 1
26 102 1
26 42 1
26 88 1
26 71 1
26 48 1
26 108 1
26 38 1
26 76 1
26 62 1
26 119 1
26 32 1
26 50 1
26 61 1
27 41 1
27 122 1
27 77 1
27 97 1
27 104 1
27 39 1
27 96 1
27 136 1
27 79 1
27 112 1
27 80 1
27 110 1
27 60 1
27 87 1
27 117 1
27 140 1
27 37 1
27 28 1
27 86 1
27 83 1
27 92 1
27 128 1
27 44 1
27 138 1
27 45 1
27 62 1
27 52 1
27 81 1
27 107 1
27 126 1
27 75 1
27 63 1
27 121 1
27 66 1
27 139 1
27 105 1
27 130 1
27 133 1
27 33 1
27 49 1
27 30 1
27 132 1
27 100 1
27 82 1
27 118 1
27 103 1
27 98 1
27 91 1
27 115 1
27 119 1
27 88 1
27 101 1
27 51 1
27 124 1
27 76 1
28 108 1
28 120 1
28 129 1
28 53 1
28 113 1
28 140 1
28 91 1
28 82 1
28 37 1
28 94 1
28 39 1
28 84 1
28 40 1
28 101 1
28 70 1
28 81 1
28 69 1
28 124 1
28 65 1
28 95 1
28 110 1
28 61 1
28 60 1
28 132 1
28 41 1
28 46 1
28 111 1
28 121 1
28 62 1
28 73 1
28 139 1
28 109 1
28 32 1
28 38 1
28 77 1
28 115 1
28 85 1
28 96 1
28 80 1
28 118 1
28 72 1
28 36 1
28 43 1
28 125 1
28 63 1
28 30 1
28 89 1
28 52 1
28 33 1
29 123 1
29 102 1
29 109 1
29 92 1
29 37 1
29 54 1
29 93 1
29 83 1
29 129 1
29 125 1
29 74 1
29 82 1
29 73 1
29 80 1
29 114 1
29 49 1
29 72 1
29 112 1
29 139 1
29 89 1
29 38 1
29 31 1
29 106 1
29 104 1
29 64 1
29 47 1
29 33 1
29 140 1
29 113 1
29 35 1
29 137 1
29 61 1
29 44 1
29 136 1
29 40 1
29 77 1
29 34 1
29 67 1
29 138 1
29 101 1
29 126 1
29 110 1
29 98 1
29 69 1
29 121 1
29 116 1
29 36 1
29 62 1
29 131 1
29 70 1
29 56 1
29 122 1
29 79 1
30 53 1
30 43 1
30 105 1
30 122 1
30 112 1
30 85 1
30 65 1
30 67 1
30 41 1
30 80 1
30 33 1
30 32 1
30 116 1
30 129 1
30 48 1
30 108 1
30 123 1
30 46 1
30 130 1
30 81 1
30 87 1
30 69 1
30 86 1
30 71 1
30 120 1
30 107 1
30 35 1
30 78 1
30 104 1
30 96 1
30 95 1
30 88 1
30 62 1
30 84 1
30 109 1
30 91 1
30 137 1
30 40 1
30 139 1
30 38 1
30 72 1
30 115 1
30 75 1
30 57 1
30 56 1
30 114 1
30 92 1
30 54 1
30 134 1
30 113 1
30 73 1
30 63 1
30 79 1
30 66 1
30 136 1
30 89 1
30 126 1
30 61 1
30 98 1
31 132 1
31 32 1
31 92 1
31 93 1
31 64 1
31 125 1
31 44 1
31 57 1
31 138 1
31 59 1
31 122 1
31 109 1
31 87 1
31 68 1
31 75 1
31 45 1
31 71 1
31 81 1
31 126 1
31 49 1
31 128 1
31 63 1
31 105 1
31 61 1
31 124 1
31 66 1
31 85 1
31 76 1
31 65 1
31 107 1
31 108 1
31 40 1
31 36 1
31 79 1
31 135 1
31 117 1
31 80 1
31 103 1
31 34 1
31 82 1
31 43 1
31 41 1
31 91 1
31 111 1
31 35 1
31 101 1
31 120 1
31 52 1
31 106 1
31 97 1
31 133 1
31 69 1
32 54 1
32 72 1
32 50 1
32 83 1
32 122 1
32 71 1
32 62 1
32 86 1
32 87 1
32 49 1
32 91 1
32 58 1
32 36 1
32 46 1
32 81 1
32 98 1
32 140 1
32 85 1
32 79 1
32 114 1
32 56 1
32 111 1
32 65 1
32 64 1
32 101 1
32 113 1
32 78 1
32 42 1
32 53 1
32 38 1
32 139 1
32 51 1
32 75 1
32 107 1
32 119 1
32 133 1
32 130 1
32 127 1
32 88 1
32 109 1
32 69 1
32 44 1
32 37 1
32 117 1
33 70 1
33 114 1
33 123 1
33 49 1
33 65 1
33 124 1
33 90 1
33 82 1
33 51 1
33 101 1
33 111 1
33 112 1
33 98 1
33 40 1
33 86 1
33 59 1
33 57 1
33 136 1
33 125 1
33 127 1
33 75 1
33 78 1
33 99 1
33 67 1
33 41 1
33 69 1
33 96 1
33 105 1
33 77 1
33 56 1
33 104 1
33 62 1
33 35 1
33 43 1
33 116 1
33 76 1
33 45 1
33 83 1
33 132 1
33 47 1
33 131 1
33 39 1
33 121 1
33 119 1
33 139 1
33 68 1
33 120 1
33 44 1
33 117 1
33 134 1
33 100 1
33 54 1
33 128 1
33 81 1
33 113 1
33 135 1
33 48 1
33 140 1
33 106 1
33 73 1
33 46 1
33 103 1
33 58 1
33 88 1
34 80 1
34 101 1
34 81 1
34 110 1
34 89 1
34 45 1
34 82 1
34 97 1
34 66 1
34 86 1
34 122 1
34 55 1
34 50 1
34 108 1
34 68 1
34 87 1
34 62 1
34 131 1
34 119 1
34 118 1
34 106 1
34 95 1
34 41 1
34 65 1
34 114 1
34 63 1
34 71 1
34 38 1
34 107 1
34 64 1
34 94 1
34 59 1
34 44 1
34 43 1
34 78 1
34 72 1
34 138 1
34 52 1
34 84 1
34 135 1
34 70 1
34 73 1
34 75 1
34 42 1
34 58 1
34 67 1
34 98 1
34 117 1
34 36 1
34 76 1
34 47 1
34 39 1
34 112 1
34 96 1
34 139 1
34 57 1
34 46 1
34 60 1
34 56 1
34 51 1
35 104 1
35 77 1
35 75 1
35 96 1
35 62 1
35 123 1
35 139 1
35 51 1
35 76 1
35 108 1
35 117 1
35 38 1
35 52 1
35 81 1
35 45 1
35 128 1
35 126 1
35 125 1
35 84 1
35 102 1
35 42 1
35 57 1
35 140 1
35 129 1
35 111 1
35 58 1
35 59 1
35 68 1
35 70 1
35 135 1
35 79 1
35 78 1
35 50 1
35 130 1
35 116 1
35 94 1
35 97 1
35 131 1
35 124 1
35 60 1
35 85 1
35 133 1
35 88 1
35 39 1
35 63 1
36 70 1
36 118 1
36 92 1
36 44 1
36 134 1
36 53 1
36 49 1
36 43 1
36 61 1
36 112 1
36 39 1
36 50 1
36 110 1
36 100 1
36 96 1
36 120 1
36 129 1
36 97 1
36 117 1
36 135 1
36 105 1
36 90 1
36 139 1
36 128 1
36 136 1
36 81 1
36 138 1
36 40 1
36 42 1
36 121 1
36 140 1
36 104 1
36 130 1
36 72 1
36 68 1
36 74 1
36 98 1
36 94 1
36 67 1
36 99 1
36 122 1
36 131 1
36 109 1
36 47 1
36 91 1
36 80 1
36 65 1
36 56 1
36 46 1
36 59 1
36 116 1
36 86 1
36 101 1
36 62 1
36 106 1
36 37 1
36 84 1
36 113 1
37 48 1
37 95 1
37 62 1
37 45 1
37 107 1
37 39 1
37 111 1
37 91 1
37 94 1
37 72 1
37 120 1
37 65 1
37 86 1
37 130 1
37 50 1
37 44 1
37 88 1
37 87 1
37 89 1
37 80 1
37 38 1
37 71 1
37 77 1
37 73 1
37 43 1
37 92 1
37 46 1
37 102 1
37 103 1
37 133 1
37 63 1
37 112 1
37 109 1
37 74 1
37 110 1
37 138 1
37 54 1
37 98 1
37 139 1
37 59 1
37 137 1
37 97 1
37 40 1
37 93 1
37 121 1
37 78 1
37 67 1
37 83 1
37 57 1
37 82 1
37 51 1
37 135 1
37 129 1
38 75 1
38 85 1
38 44 1
38 122 1
38 110 1
38 80 1
38 51 1
38 107 1
38 103 1
38 100 1
38 39 1
38 93 1
38 127 1
38 63 1
38 112 1
38 95 1
38 106 1
38 49 1
38 47 1
38 76 1
38 125 1
38 140 1
38 73 1
38 114 1
38 65 1
38 129 1
38 109 1
38 139 1
38 136 1
38 92 1
38 60 1
38 135 1
38 79 1
38 66 1
38 84 1
38 133 1
38 132 1
38 52 1
38 57 1
38 83 1
38 78 1
38 77 1
38 117 1
38 124 1
38 62 1
38 116 1
39 123 1
39 96 1
39 51 1
39 82 1
39 57 1
39 67 1
39 62 1
39 88 1
39 101 1
39 132 1
39 65 1
39 105 1
39 76 1
39 124 1
39 79 1
39 117 1
39 55 1
39 72 1
39 71 1
39 108 1
39 77 1
39 121 1
39 125 1
39 97 1
39 68 1
39 111 1
39 122 1
39 78 1
39 93 1
39 118 1
39 107 1
39 85 1
39 53 1
39 49 1
39 61 1
39 58 1
39 83 1
39 80 1
39 119 1
39 44 1
39 60 1
39 138 1
39 41 1
39 64 1
39 59 1
39 100 1
39 91 1
39 69 1
39 103 1
39 46 1
39 128 1
39 70 1
40 131 1
40 114 1
40 57 1
40 99 1
40 56 1
40 43 1
40 116 1
40 74 1
40 71 1
40 52 1
40 117 1
40 85 1
40 41 1
40 105 1
40 89 1
40 122 1
40 93 1
40 111 1
40 82 1
40 120 1
40 83 1
40 138 1
40 133 1
40 72 1
40 96 1
40 66 1
40 47 1
40 73 1
40 46 1
40 110 1
40 45 1
40 70 1
40 42 1
40 80 1
40 78 1
40 48 1
40 79 1
40 132 1
40 112 1
40 107 1
40 91 1
40 102 1
40 98 1
40 136 1
40 59 1
40 77 1
40 68 1
40 81 1
41 90 1
41 104 1
41 56 1
41 107 1
41 101 1
41 64 1
41 110 1
41 74 1
41 43 1
41 83 1
41 46 1
41 117 1
41 113 1
41 59 1
41 114 1
41 80 1
41 44 1
41 137 1
41 140 1
41 65 1
41 111 1
41 76 1
41 67 1
41 94 1
41 58 1
41 100 1
41 84 1
41 121 1
41 106 1
41 133 1
41 115 1
41 45 1
41 129 1
41 102 1
41 92 1
41 66 1
41 99 1
41 72 1
41 69 1
41 53 1
41 119 1
41 123 1
41 122 1
41 138 1
41 139 1
41 96 1
41 124 1
41 135 1
41 112 1
41 61 1
41 77 1
41 88 1
41 52 1
41 50 1
41 78 1
41 86 1
42 120 1
42 76 1
42 73 1
42 105 1
42 95 1
42 59 1
42 81 1
42 80 1
42 117 1
42 118 1
42 99 1
42 126 1
42 62 1
42 49 1
42 52 1
42 132 1
42 69 1
42 121 1
42 47 1
42 74 1
42 131 1
42 110 1
42 55 1
42 77 1
42 125 1
42 82 1
42 45 1
42 60 1
42 64 1
42 138 1
42 116 1
42 128 1
42 103 1
42 115 1
42 104 1
42 98 1
42 100 1
42 123 1
42 93 1
42 61 1
42 67 1
42 92 1
42 129 1
43 99 1
43 85 1
43 108 1
43 98 1
43 46 1
43 93 1
43 91 1
43 109 1
43 64 1
43 53 1
43 51 1
43 96 1
43 136 1
43 126 1
43 74 1
43 84 1
43 65 1
43 100 1
43 138 1
43 119 1
43 66 1
43 69 1
43 106 1
43 80 1
43 72 1
43 62 1
43 86 1
43 87 1
43 104 1
43 67 1
43 137 1
43 101 1
43 55 1
43 61 1
43 83 1
43 71 1
43 105 1
43 78 1
43 52 1
43 76 1
43 44 1
43 130 1
43 103 1
43 134 1
43 128 1
43 70 1
43 139 1
43 118 1
43 60 1
44 76 1
44 79 1
44 139 1
44 65 1
44 140 1
44 130 1
44 120 1
44 88 1
44 67 1
44 80 1
44 126 1
44 100 1
44 72 1
44 112 1
44 52 1
44 49 1
44 137 1
44 132 1
44 56 1
44 55 1
44 95 1
44 50 1
44 117 1
44 105 1
44 45 1
44 96 1
44 63 1
44 102 1
44 97 1
44 110 1
44 75 1
44 48 1
44 94 1
44 134 1
44 118 1
44 51 1
44 90 1
44 123 1
44 106 1
44 91 1
44 57 1
44 77 1
44 108 1
44 136 1
44 125 1
44 86 1
44 60 1
45 65 1
45 112 1
45 68 1
45 101 1
45 136 1
45 111 1
45 116 1
45 51 1
45 109 1
45 92 1
45 131 1
45 81 1
45 103 1
45 96 1
45 71 1
45 105 1
45 128 1
45 98 1
45 102 1
45 120 1
45 70 1
45 76 1
45 47 1
45 86 1
45 59 1
45 82 1
45 50 1
45 134 1
45 89 1
45 113 1
45 84 1
45 57 1
45 104 1
45 140 1
45 94 1
45 73 1
45 60 1
45 53 1
45 77 1
45 137 1
45 125 1
45 124 1
45 55 1
46 118 1
46 110 1
46 124 1
46 57 1
46 133 1
46 114 1
46 79 1
46 102 1
46 47 1
46 75 1
46 92 1
46 112 1
46 139 1
46 105 1
46 100 1
46 93 1
46 59 1
46 119 1
46 80 1
46 51 1
46 61 1
46 58 1
46 115 1
46 116 1
46 109 1
46 98 1
46 128 1
46 108 1
46 64 1
46 107 1
46 71 1
46 55 1
46 69 1
46 113 1
46 101 1
46 56 1
46 99 1
46 62 1
46 122 1
46 97 1
46 132 1
46 94 1
46 120 1
46 86 1
47 111 1
47 137 1
47 126 1
47 118 1
47 51 1
47 61 1
47 95 1
47 84 1
47 109 1
47 98 1
47 138 1
47 99 1
47 125 1
47 58 1
47 75 1
47 89 1
47 113 1
47 63 1
47 115 1
47 90 1
47 108 1
47 82 1
47 74 1
47 68 1
47 78 1
47 64 1
47 104 1
47 124 1
47 87 1
47 128 1
47 119 1
47 65 1
47 114 1
47 94 1
47 88 1
47 77 1
47 79 1
47 122 1
47 53 1
47 136 1
47 66 1
47 92 1
47 100 1
47 52 1
47 48 1
47 121 1
48 124 1
48 117 1
48 105 1
48 119 1
48 96 1
48 94 1
48 61 1
48 118 1
48 97 1
48 123 1
48 49 1
48 91 1
48 136 1
48 65 1
48 82 1
48 107 1
48 104 1
48 86 1
48 72 1
48 127 1
48 60 1
48 80 1
48 58 1
48 56 1
48 140 1
48 120 1
48 79 1
48 66 1
48 67 1
48 131 1
48 130 1
48 74 1
48 85 1
48 73 1
48 51 1
48 55 1
48 139 1
48 108 1
48 50 1
48 63 1
48 71 1
48 95 1
48 122 1
48 133 1
49 116 1
49 59 1
49 123 1
49 118 1
49 64 1
49 121 1
49 139 1
49 128 1
49 91 1
49 127 1
49 110 1
49 83 1
49 104 1
49 85 1
49 109 1
49 117 1
49 79 1
49 53 1
49 72 1
49 114 1
49 89 1
49 131 1
49 65 1
49 57 1
49 87 1
49 60 1
49 107 1
49 103 1
49 66 1
49 58 1
49 112 1
49 134 1
49 88 1
49 80 1
49 52 1
49 74 1
49 97 1
49 75 1
49 70 1
50 52 1
50 106 1
50 79 1
50 55 1
50 100 1
50 124 1
50 125 1
50 104 1
50 69 1
50 80 1
50 95 1
50 99 1
50 53 1
50 109 1
50 71 1
50 140 1
50 78 1
50 120 1
50 113 1
50 132 1
50 97 1
50 60 1
50 58 1
50 76 1
50 84 1
50 67 1
50 51 1
50 75 1
50 92 1
50 96 1
50 63 1
50 72 1
50 129 1
50 86 1
50 93 1
50 122 1
50 114 1
50 65 1
50 64 1
50 94 1
50 66 1
50 130 1
50 85 1
50 133 1
50 101 1
50 111 1
50 134 1
50 117 1
50 98 1
50 61 1
51 136 1
51 116 1
51 118 1
51 73 1
51 123 1
51 55 1
51 64 1
51 95 1
51 54 1
51 72 1
51 133 1
51 115 1
51 112 1
51 79 1
51 71 1
51 127 1
51 92 1
51 68 1
51 86 1
51 124 1
51 82 1
51 138 1
51 56 1
51 90 1
51 53 1
51 70 1
51 91 1
51 89 1
51 120 1
51 83 1
51 97 1
51 78 1
51 66 1
51 76 1
51 84 1
51 65 1
51 137 1
51 102 1
51 117 1
51 139 1
51 104 1
52 120 1
52 106 1
52 65 1
52 129 1
52 134 1
52 54 1
52 93 1
52 103 1
52 140 1
52 130 1
52 72 1
52 123 1
52 128 1
52 94 1
52 118 1
52 121 1
52 124 1
52 78 1
52 74 1
52 70 1
52 112 1
52 108 1
52 88 1
52 77 1
52 110 1
52 73 1
52 114 1
52 96 1
52 60 1
52 119 1
52 97 1
52 89 1
52 138 1
52 113 1
52 100 1
52 135 1
52 95 1
52 53 1
52 92 1
52 57 1
52 91 1
52 55 1
53 135 1
53 98 1
53 76 1
53 60 1
53 95 1
53 57 1
53 93 1
53 56 1
53 139 1
53 82 1
53 87 1
53 54 1
53 58 1
53 106 1
53 136 1
53 140 1
53 78 1
53 103 1
53 59 1
53 70 1
53 101 1
53 61 1
53 138 1
53 120 1
53 84 1
53 92 1
53 63 1
53 89 1
53 96 1
53 121 1
53 100 1
53 85 1
53 99 1
53 90 1
53 65 1
53 126 1
53 125 1
53 88 1
53 116 1
53 102 1
53 118 1
54 90 1
54 61 1
54 139 1
54 76 1
54 98 1
54 116 1
54 99 1
54 125 1
54 66 1
54 78 1
54 137 1
54 62 1
54 83 1
54 82 1
54 107 1
54 135 1
54 84 1
54 75 1
54 117 1
54 140 1
54 136 1
54 69 1
54 91 1
54 64 1
54 132 1
54 85 1
54 77 1
54 86 1
54 56 1
54 58 1
54 88 1
54 94 1
54 60 1
54 87 1
54 123 1
54 111 1
54 129 1
54 103 1
54 65 1
54 72 1
54 122 1
54 108 1
54 95 1
54 70 1
54 96 1
55 64 1
55 111 1
55 119 1
55 78 1
55 127 1
55 69 1
55 86 1
55 118 1
55 104 1
55 136 1
55 133 1
55 74 1
55 63 1
55 125 1
55 90 1
55 81 1
55 76 1
55 103 1
55 60 1
55 61 1
55 94 1
55 128 1
55 79 1
55 100 1
55 72 1
55 95 1
55 80 1
55 84 1
55 67 1
55 85 1
55 124 1
55 130 1
55 102 1
55 120 1
55 139 1
55 65 1
55 77 1
55 88 1
55 101 1
55 70 1
55 83 1
55 121 1
55 116 1
55 112 1
55 107 1
55 140 1
55 108 1
55 58 1
56 105 1
56 138 1
56 113 1
56 65 1
56 132 1
56 108 1
56 79 1
56 104 1
56 96 1
56 129 1
56 130 1
56 98 1
56 73 1
56 133 1
56 72 1
56 137 1
56 92 1
56 101 1
56 110 1
56 126 1
56 97 1
56 99 1
56 77 1
56 109 1
56 57 1
56 88 1
56 107 1
56 114 1
56 100 1
56 82 1
56 83 1
56 89 1
56 127 1
56 135 1
56 106 1
56 125 1
56 68 1
56 87 1
56 134 1
56 136 1
56 64 1
56 80 1
56 131 1
56 120 1
56 61 1
57 117 1
57 62 1
57 103 1
57 116 1
57 115 1
57 110 1
57 104 1
57 63 1
57 97 1
57 105 1
57 59 1
57 75 1
57 87 1
57 76 1
57 106 1
57 91 1
57 120 1
57 83 1
57 98 1
57 132 1
57 64 1
57 82 1
57 140 1
57 130 1
57 123 1
57 118 1
57 65 1
57 80 1
57 96 1
57 99 1
57 109 1
57 90 1
57 108 1
57 73 1
57 61 1
57 126 1
57 74 1
57 68 1
57 136 1
57 70 1
57 100 1
57 128 1
57 71 1
57 67 1
57 114 1
58 109 1
58 78 1
58 68 1
58 77 1
58 82 1
58 70 1
58 65 1
58 94 1
58 138 1
58 135 1
58 83 1
58 97 1
58 85 1
58 122 1
58 96 1
58 102 1
58 124 1
58 81 1
58 72 1
58 106 1
58 60 1
58 113 1
58 59 1
58 76 1
58 128 1
58 63 1
58 92 1
58 101 1
58 107 1
58 115 1
58 110 1
58 136 1
58 112 1
58 91 1
58 133 1
58 61 1
58 71 1
58 73 1
58 120 1
58 64 1
58 130 1
58 75 1
58 62 1
58 86 1
58 90 1
59 61 1
59 89 1
59 74 1
59 107 1
59 75 1
59 84 1
59 111 1
59 102 1
59 64 1
59 116 1
59 85 1
59 69 1
59 124 1
59 104 1
59 86 1
59 125 1
59 113 1
59 87 1
59 78 1
59 139 1
59 63 1
59 81 1
59 100 1
59 128 1
59 88 1
59 120 1
59 136 1
59 135 1
59 95 1
59 122 1
59 65 1
59 131 1
59 109 1
59 127 1
59 140 1
59 112 1
59 110 1
59 105 1
59 114 1
59 101 1
59 93 1
59 126 1
59 106 1
59 70 1
59 82 1
59 60 1
60 116 1
60 108 1
60 74 1
60 103 1
60 85 1
60 61 1
60 88 1
60 134 1
60 125 1
60 120 1
60 77 1
60 82 1
60 68 1
60 69 1
60 97 1
60 62 1
60 118 1
60 78 1
60 115 1
60 106 1
60 83 1
60 131 1
60 81 1
60 135 1
60 140 1
60 130 1
60 89 1
60 124 1
60 87 1
60 128 1
60 137 1
60 100 1
60 119 1
60 92 1
60 114 1
60 71 1
60 91 1
60 66 1
61 73 1
61 132 1
61 138 1
61 118 1
61 133 1
61 92 1
61 87 1
61 66 1
61 84 1
61 137 1
61 97 1
61 135 1
61 114 1
61 81 1
61 139 1
61 113 1
61 115 1
61 90 1
61 119 1
61 65 1
61 128 1
61 127 1
61 124 1
61 68 1
61 120 1
61 96 1
61 91 1
61 63 1
61 130 1
61 82 1
61 100 1
61 83 1
61 67 1
61 107 1
61 86 1
61 69 1
61 72 1
61 106 1
61 117 1
61 99 1
62 70 1
62 91 1
62 108 1
62 66 1
62 115 1
62 112 1
62 76 1
62 92 1
62 107 1
62 100 1
62 95 1
62 93 1
62 140 1
62 74 1
62 131 1
62 110 1
62 89 1
62 83 1
62 63 1
62 73 1
62 94 1
62 96 1
62 133 1
62 101 1
62 114 1
62 99 1
62 128 1
62 125 1
62 130 1
62 105 1
62 86 1
62 109 1
63 90 1
63 122 1
63 118 1
63 117 1
63 107 1
63 110 1
63 87 1
63 81 1
63 97 1
63 101 1
63 83 1
63 130 1
63 69 1
63 112 1
63 139 1
63 96 1
63 72 1
63 100 1
63 129 1
63 65 1
63 137 1
63 106 1
63 123 1
63 64 1
63 85 1
63 109 1
63 105 1
63 70 1
63 99 1
63 103 1
64 116 1
64 129 1
64 113 1
64 96 1
64 121 1
64 77 1
64 140 1
64 84 1
64 86 1
64 89 1
64 69 1
64 94 1
64 99 1
64 75 1
64 79 1
64 134 1
64 91 1
64 106 1
64 138 1
64 80 1
64 135 1
64 111 1
64 92 1
64 68 1
64 105 1
64 120 1
64 126 1
64 136 1
64 72 1
64 139 1
64 108 1
64 133 1
64 90 1
64 98 1
64 66 1
64 123 1
64 81 1
64 93 1
64 127 1
64 128 1
64 76 1
64 124 1
65 75 1
65 80 1
65 139 1
65 88 1
65 123 1
65 107 1
65 94 1
65 85 1
65 77 1
65 131 1
65 117 1
65 99 1
65 76 1
65 121 1
65 104 1
65 115 1
65 83 1
65 82 1
65 68 1
65 127 1
65 133 1
65 79 1
65 126 1
65 78 1
65 112 1
65 92 1
65 106 1
65 70 1
66 119 1
66 135 1
66 100 1
66 86 1
66 123 1
66 93 1
66 116 1
66 69 1
66 88 1
66 96 1
66 108 1
66 99 1
66 139 1
66 137 1
66 104 1
66 121 1
66 74 1
66 97 1
66 122 1
66 106 1
66 98 1
66 89 1
66 120 1
66 129 1
66 82 1
66 76 1
66 79 1
66 73 1
66 83 1
66 91 1
66 136 1
66 138 1
66 85 1
66 130 1
66 115 1
66 95 1
66 87 1
66 105 1
66 78 1
66 67 1
66 71 1
66 70 1
67 91 1
67 77 1
67 116 1
67 76 1
67 104 1
67 134 1
67 68 1
67 95 1
67 93 1
67 120 1
67 115 1
67 108 1
67 97 1
67 119 1
67 79 1
67 118 1
67 78 1
67 133 1
67 126 1
67 81 1
67 83 1
67 140 1
67 98 1
67 129 1
67 131 1
67 105 1
67 101 1
67 84 1
67 111 1
67 113 1
67 136 1
67 128 1
67 125 1
67 71 1
67 106 1
67 130 1
67 82 1
67 72 1
67 121 1
67 86 1
67 137 1
67 112 1
67 117 1
67 124 1
67 87 1
67 103 1
67 127 1
67 138 1
67 114 1
68 82 1
68 133 1
68 125 1
68 127 1
68 79 1
68 139 1
68 75 1
68 78 1
68 72 1
68 126 1
68 100 1
68 76 1
68 95 1
68 96 1
68 107 1
68 114 1
68 111 1
68 106 1
68 120 1
68 99 1
68 93 1
68 124 1
68 137 1
68 71 1
68 85 1
68 108 1
68 118 1
68 94 1
68 98 1
68 128 1
68 131 1
68 91 1
68 123 1
69 100 1
69 108 1
69 128 1
69 73 1
69 130 1
69 116 1
69 133 1
69 139 1
69 121 1
69 78 1
69 76 1
69 70 1
69 92 1
69 98 1
69 132 1
69 81 1
69 114 1
69 113 1
69 85 1
69 102 1
69 109 1
69 96 1
69 115 1
69 111 1
69 140 1
69 129 1
69 75 1
69 131 1
69 110 1
69 82 1
69 137 1
69 125 1
70 122 1
70 101 1
70 136 1
70 125 1
70 91 1
70 124 1
70 77 1
70 130 1
70 74 1
70 84 1
70 71 1
70 133 1
70 118 1
70 129 1
70 100 1
70 79 1
70 106 1
70 140 1
70 127 1
70 108 1
70 115 1
70 134 1
70 120 1
70 119 1
70 98 1
70 113 1
70 78 1
71 82 1
71 118 1
71 95 1
71 140 1
71 116 1
71 125 1
71 124 1
71 137 1
71 119 1
71 73 1
71 123 1
71 83 1
71 87 1
71 113 1
71 131 1
71 74 1
71 92 1
71 90 1
71 86 1
71 72 1
71 132 1
71 96 1
71 99 1
71 133 1
71 120 1
71 129 1
71 102 1
71 93 1
71 101 1
71 89 1
71 80 1
71 138 1
71 100 1
71 115 1
71 81 1
71 78 1
72 90 1
72 77 1
72 139 1
72 81 1
72 85 1
72 94 1
72 112 1
72 133 1
72 107 1
72 137 1
72 109 1
72 91 1
72 119 1
72 121 1
72 127 1
72 138 1
72 140 1
72 130 1
72 78 1
72 92 1
72 114 1
72 123 1
72 135 1
72 98 1
72 118 1
72 101 1
72 126 1
72 86 1
72 82 1
72 103 1
72 75 1
72 102 1
72 136 1
72 134 1
72 93 1
72 131 1
73 113 1
73 96 1
73 94 1
73 123 1
73 138 1
73 103 1
73 130 1
73 120 1
73 135 1
73 115 1
73 97 1
73 127 1
73 76 1
73 114 1
73 79 1
73 122 1
73 131 1
73 81 1
73 105 1
73 102 1
73 139 1
73 74 1
74 132 1
74 91 1
74 139 1
74 87 1
74 90 1
74 135 1
74 124 1
74 86 1
74 92 1
74 76 1
74 97 1
74 133 1
74 113 1
74 99 1
74 96 1
74 100 1
74 109 1
74 126 1
74 134 1
74 118 1
74 79 1
74 80 1
74 94 1
74 103 1
74 130 1
74 112 1
75 101 1
75 93 1
75 124 1
75 78 1
75 135 1
75 131 1
75 125 1
75 111 1
75 118 1
75 137 1
75 106 1
75 94 1
75 102 1
75 120 1
75 127 1
75 77 1
75 105 1
75 122 1
75 126 1
75 103 1
75 91 1
75 121 1
75 110 1
75 85 1
75 128 1
75 79 1
75 92 1
75 87 1
75 81 1
75 100 1
75 84 1
75 138 1
75 109 1
76 91 1
76 119 1
76 104 1
76 107 1
76 94 1
76 115 1
76 132 1
76 108 1
76 86 1
76 77 1
76 111 1
76 140 1
76 110 1
76 99 1
76 117 1
76 109 1
76 81 1
76 89 1
76 106 1
76 84 1
76 118 1
76 135 1
76 93 1
76 121 1
76 123 1
76 137 1
76 92 1
76 136 1
76 125 1
76 138 1
76 133 1
77 86 1
77 131 1
77 88 1
77 82 1
77 95 1
77 89 1
77 135 1
77 139 1
77 133 1
77 113 1
77 97 1
77 81 1
77 98 1
77 112 1
77 100 1
77 83 1
77 115 1
77 84 1
77 103 1
77 128 1
77 140 1
77 111 1
77 129 1
77 120 1
77 87 1
77 90 1
77 107 1
77 136 1
77 121 1
77 119 1
77 94 1
77 109 1
77 122 1
78 115 1
78 108 1
78 110 1
78 104 1
78 91 1
78 90 1
78 102 1
78 99 1
78 84 1
78 92 1
78 97 1
78 103 1
78 124 1
78 89 1
78 80 1
78 131 1
78 105 1
78 82 1
78 88 1
78 111 1
78 135 1
78 123 1
78 130 1
78 113 1
78 114 1
78 129 1
78 125 1
78 117 1
78 112 1
78 140 1
78 134 1
78 136 1
78 81 1
78 132 1
78 107 1
78 79 1
79 129 1
79 87 1
79 109 1
79 104 1
79 96 1
79 119 1
79 88 1
79 80 1
79 86 1
79 136 1
79 123 1
79 99 1
79 133 1
79 82 1
79 131 1
79 114 1
79 132 1
79 105 1
79 107 1
79 101 1
79 102 1
79 130 1
79 139 1
79 85 1
79 111 1
79 115 1
79 116 1
79 98 1
79 94 1
79 126 1
79 90 1
79 125 1
80 86 1
80 135 1
80 82 1
80 105 1
80 113 1
80 138 1
80 106 1
80 121 1
80 124 1
80 133 1
80 136 1
80 102 1
80 126 1
80 131 1
80 117 1
80 91 1
80 112 1
80 134 1
80 98 1
80 85 1
80 92 1
80 100 1
80 84 1
80 94 1
80 104 1
80 96 1
80 115 1
80 90 1
80 140 1
81 116 1
81 134 1
81 140 1
81 139 1
81 112 1
81 135 1
81 105 1
81 117 1
81 96 1
81 95 1
81 110 1
81 132 1
81 90 1
81 128 1
81 94 1
81 130 1
81 106 1
81 121 1
81 131 1
81 92 1
81 88 1
81 89 1
81 120 1
81 100 1
81 108 1
81 97 1
81 125 1
81 122 1
81 103 1
81 137 1
81 82 1
81 119 1
81 124 1
81 83 1
81 91 1
82 99 1
82 92 1
82 106 1
82 83 1
82 108 1
82 90 1
82 118 1
82 110 1
82 124 1
82 138 1
82 123 1
82 89 1
82 134 1
82 140 1
82 133 1
82 129 1
82 114 1
82 102 1
82 121 1
82 94 1
82 86 1
82 109 1
82 100 1
82 122 1
82 96 1
82 93 1
82 116 1
82 130 1
82 117 1
82 98 1
82 88 1
82 107 1
82 101 1
83 90 1
83 101 1
83 92 1
83 135 1
83 103 1
83 138 1
83 133 1
83 86 1
83 124 1
83 94 1
83 116 1
83 136 1
83 96 1
83 85 1
83 129 1
83 121 1
83 134 1
83 122 1
83 119 1
83 104 1
83 112 1
83 88 1
83 97 1
83 131 1
83 100 1
83 91 1
84 95 1
84 131 1
84 116 1
84 114 1
84 123 1
84 108 1
84 91 1
84 121 1
84 105 1
84 90 1
84 97 1
84 86 1
84 102 1
84 87 1
84 88 1
84 132 1
84 138 1
84 110 1
84 93 1
84 134 1
84 115 1
84 98 1
84 136 1
84 85 1
84 129 1
84 139 1
84 122 1
84 92 1
84 126 1
84 118 1
84 128 1
85 123 1
85 99 1
85 98 1
85 133 1
85 108 1
85 96 1
85 104 1
85 116 1
85 125 1
85 105 1
85 107 1
85 93 1
85 112 1
85 120 1
85 118 1
85 129 1
85 135 1
85 95 1
85 128 1
85 88 1
85 103 1
85 90 1
85 100 1
85 137 1
85 92 1
86 105 1
86 131 1
86 120 1
86 129 1
86 94 1
86 102 1
86 125 1
86 130 1
86 126 1
86 112 1
86 127 1
86 124 1
86 137 1
86 87 1
86 132 1
86 89 1
86 99 1
86 91 1
86 119 1
86 104 1
86 103 1
86 136 1
87 132 1
87 135 1
87 89 1
87 130 1
87 119 1
87 122 1
87 100 1
87 139 1
87 138 1
87 128 1
87 108 1
87 115 1
87 111 1
87 102 1
87 134 1
87 101 1
87 133 1
87 96 1
87 116 1
87 137 1
87 120 1
87 91 1
87 90 1
87 106 1
87 136 1
88 135 1
88 103 1
88 124 1
88 110 1
88 104 1
88 106 1
88 90 1
88 102 1
88 96 1
88 117 1
88 101 1
88 93 1
88 118 1
88 89 1
88 123 1
88 100 1
88 105 1
88 114 1
88 132 1
88 97 1
88 98 1
88 92 1
88 134 1
88 140 1
88 127 1
88 119 1
88 133 1
88 139 1
88 107 1
88 109 1
89 93 1
89 92 1
89 134 1
89 127 1
89 139 1
89 108 1
89 111 1
89 99 1
89 113 1
89 107 1
89 119 1
89 126 1
89 97 1
89 116 1
89 131 1
89 140 1
89 121 1
89 136 1
89 102 1
89 117 1
89 96 1
89 115 1
90 121 1
90 136 1
90 99 1
90 94 1
90 138 1
90 101 1
90 104 1
90 119 1
90 122 1
90 92 1
90 127 1
90 102 1
90 100 1
90 128 1
90 123 1
90 110 1
90 91 1
90 114 1
90 112 1
90 120 1
91 108 1
91 139 1
91 131 1
91 138 1
91 103 1
91 136 1
91 123 1
91 118 1
91 135 1
91 128 1
91 134 1
91 110 1
91 106 1
91 113 1
91 94 1
91 111 1
91 140 1
91 109 1
91 127 1
91 124 1
91 121 1
91 115 1
91 114 1
91 97 1
91 101 1
91 117 1
91 132 1
91 120 1
91 107 1
91 93 1
91 126 1
91 99 1
91 129 1
91 116 1
91 102 1
91 104 1
92 117 1
92 103 1
92 96 1
92 93 1
92 99 1
92 101 1
92 113 1
92 97 1
92 119 1
92 137 1
92 126 1
92 128 1
92 138 1
92 106 1
92 111 1
92 136 1
92 133 1
92 120 1
92 123 1
93 99 1
93 113 1
93 123 1
93 114 1
93 135 1
93 105 1
93 128 1
93 136 1
93 111 1
93 96 1
93 104 1
93 130 1
93 103 1
93 94 1
93 117 1
93 109 1
93 102 1
93 127 1
93 126 1
93 119 1
93 97 1
93 95 1
93 124 1
93 101 1
93 134 1
93 118 1
93 115 1
94 102 1
94 126 1
94 123 1
94 139 1
94 109 1
94 135 1
94 140 1
94 97 1
94 131 1
94 121 1
94 106 1
94 114 1
94 138 1
94 113 1
94 137 1
94 101 1
94 112 1
95 120 1
95 139 1
95 122 1
95 123 1
95 127 1
95 111 1
95 98 1
95 129 1
95 99 1
95 116 1
95 105 1
95 118 1
95 114 1
95 136 1
95 103 1
95 110 1
95 101 1
95 121 1
95 140 1
95 102 1
95 106 1
95 133 1
95 124 1
95 119 1
95 108 1
96 127 1
96 114 1
96 119 1
96 110 1
96 106 1
96 117 1
96 123 1
96 103 1
96 105 1
96 113 1
96 112 1
96 107 1
96 124 1
96 100 1
96 132 1
96 137 1
96 135 1
96 104 1
96 98 1
96 130 1
96 140 1
96 118 1
96 97 1
96 120 1
96 121 1
96 109 1
96 111 1
97 138 1
97 106 1
97 110 1
97 108 1
97 123 1
97 126 1
97 132 1
97 109 1
97 103 1
97 118 1
97 104 1
97 99 1
97 136 1
97 115 1
97 121 1
97 131 1
97 135 1
97 100 1
97 139 1
97 112 1
97 125 1
97 113 1
97 122 1
97 111 1
97 102 1
98 121 1
98 105 1
98 134 1
98 99 1
98 131 1
98 130 1
98 115 1
98 111 1
98 106 1
98 113 1
98 104 1
98 126 1
98 129 1
98 102 1
98 108 1
98 136 1
98 112 1
98 135 1
98 127 1
98 122 1
98 107 1
98 118 1
99 108 1
99 119 1
99 124 1
99 125 1
99 115 1
99 140 1
99 132 1
99 128 1
99 129 1
99 110 1
99 100 1
99 138 1
99 113 1
99 134 1
99 107 1
99 103 1
99 121 1
100 114 1
100 125 1
100 139 1
100 112 1
100 122 1
100 131 1
100 130 1
100 109 1
100 106 1
100 118 1
100 111 1
100 104 1
100 121 1
101 104 1
101 116 1
101 137 1
101 129 1
101 121 1
101 139 1
101 115 1
101 102 1
101 130 1
101 138 1
101 107 1
101 124 1
101 135 1
101 109 1
101 105 1
101 123 1
101 113 1
101 111 1
101 117 1
102 113 1
102 117 1
102 104 1
102 137 1
102 110 1
102 119 1
102 129 1
102 139 1
102 111 1
102 122 1
102 123 1
102 126 1
102 120 1
102 118 1
102 103 1
102 133 1
102 134 1
102 105 1
102 106 1
102 127 1
103 116 1
103 136 1
103 112 1
103 124 1
103 110 1
103 128 1
103 115 1
103 123 1
103 118 1
103 111 1
103 131 1
103 107 1
103 129 1
103 138 1
103 109 1
104 114 1
104 132 1
104 139 1
104 121 1
104 109 1
104 131 1
104 113 1
104 126 1
104 105 1
104 125 1
104 117 1
104 128 1
104 124 1
104 137 1
104 134 1
104 110 1
104 111 1
104 106 1
105 111 1
105 120 1
105 117 1
105 130 1
105 135 1
105 119 1
105 134 1
105 112 1
105 133 1
105 123 1
105 129 1
105 136 1
105 131 1
105 107 1
105 125 1
105 127 1
106 119 1
106 139 1
106 114 1
106 140 1
106 130 1
106 129 1
106 116 1
106 137 1
106 123 1
106 107 1
106 126 1
106 134 1
107 118 1
107 135 1
107 127 1
107 129 1
107 125 1
107 132 1
107 138 1
107 114 1
107 126 1
107 110 1
107 139 1
107 120 1
107 111 1
107 119 1
107 137 1
108 117 1
108 121 1
108 126 1
108 124 1
108 129 1
108 138 1
108 140 1
108 113 1
108 135 1
108 114 1
108 127 1
108 110 1
108 130 1
108 134 1
108 139 1
108 111 1
109 128 1
109 112 1
109 130 1
109 115 1
109 120 1
109 132 1
109 117 1
109 136 1
109 124 1
109 119 1
109 126 1
109 137 1
109 133 1
109 122 1
109 114 1
109 121 1
109 113 1
109 139 1
109 123 1
110 140 1
110 115 1
110 132 1
110 137 1
110 134 1
110 125 1
110 127 1
110 121 1
110 123 1
110 119 1
110 130 1
110 129 1
110 138 1
110 139 1
110 135 1
111 130 1
111 122 1
111 136 1
111 140 1
111 123 1
111 113 1
111 132 1
111 118 1
111 127 1
111 116 1
111 133 1
112 114 1
112 128 1
112 137 1
112 122 1
112 132 1
112 117 1
112 131 1
112 135 1
112 125 1
112 134 1
112 119 1
112 124 1
112 127 1
112 129 1
112 116 1
113 128 1
113 127 1
113 136 1
113 129 1
113 125 1
113 131 1
113 123 1
113 117 1
113 139 1
113 137 1
113 118 1
113 116 1
113 130 1
114 130 1
114 121 1
114 125 1
114 119 1
114 137 1
114 115 1
114 122 1
114 116 1
114 135 1
114 134 1
114 132 1
114 129 1
114 138 1
114 126 1
115 134 1
115 140 1
115 120 1
115 117 1
115 136 1
115 128 1
115 138 1
115 130 1
115 139 1
115 116 1
115 123 1
115 121 1
116 138 1
116 123 1
116 131 1
116 121 1
116 127 1
116 132 1
116 129 1
116 117 1
117 127 1
117 131 1
117 130 1
117 128 1
117 123 1
117 126 1
117 140 1
117 118 1
117 121 1
117 124 1
117 119 1
117 137 1
117 122 1
118 121 1
118 135 1
118 136 1
118 133 1
118 128 1
118 134 1
118 139 1
118 125 1
118 120 1
118 127 1
118 122 1
118 119 1
119 134 1
119 123 1
119 137 1
119 125 1
119 131 1
119 130 1
119 138 1
119 122 1
119 129 1
119 124 1
120 137 1
120 139 1
120 130 1
120 136 1
120 129 1
120 131 1
120 125 1
120 121 1
120 126 1
120 122 1
120 128 1
121 138 1
121 137 1
121 132 1
121 133 1
121 140 1
121 131 1
121 129 1
121 139 1
121 122 1
121 130 1
122 134 1
122 138 1
122 125 1
122 137 1
122 132 1
122 124 1
122 128 1
122 123 1
122 140 1
122 127 1
123 140 1
123 128 1
123 136 1
123 132 1
123 124 1
123 139 1
123 130 1
123 134 1
123 131 1
123 127 1
123 137 1
124 137 1
124 128 1
124 139 1
124 135 1
124 131 1
124 127 1
124 125 1
124 133 1
124 130 1
124 132 1
124 134 1
125 129 1
125 128 1
125 132 1
125 126 1
125 136 1
125 130 1
125 138 1
125 140 1
125 139 1
125 134 1
126 138 1
126 137 1
126 135 1
126 133 1
127 138 1
127 137 1
127 131 1
127 140 1
127 133 1
128 133 1
128 132 1
128 137 1
128 136 1
128 140 1
129 132 1
129 131 1
129 133 1
129 139 1
129 138 1
129 140 1
129 136 1
130 135 1
130 137 1
130 132 1
130 136 1
130 139 1
130 134 1
130 138 1
131 132 1
131 139 1
131 140 1
131 135 1
132 138 1
132 139 1
132 133 1
132 137 1
132 136 1
132 134 1
133 138 1
133 139 1
133 135 1
134 140 1
134 135 1
135 136 1
135 137 1
136 139 1
137 139 1
137 138 1
138 139 1
139 140 1


==> anc/instances/benchmark/maxCutMet/g05_160.0 <==
160 6360 
1 40 1
1 159 1
1 106 1
1 45 1
1 25 1
1 26 1
1 91 1
1 50 1
1 114 1
1 121 1
1 104 1
1 68 1
1 17 1
1 92 1
1 73 1
1 116 1
1 88 1
1 77 1
1 160 1
1 150 1
1 90 1
1 67 1
1 70 1
1 44 1
1 109 1
1 126 1
1 60 1
1 59 1
1 9 1
1 56 1
1 87 1
1 76 1
1 16 1
1 78 1
1 138 1
1 71 1
1 47 1
1 108 1
1 147 1
1 154 1
1 75 1
1 152 1
1 137 1
1 142 1
1 28 1
1 37 1
1 94 1
1 54 1
1 105 1
1 46 1
1 38 1
1 7 1
1 157 1
1 80 1
1 20 1
1 23 1
1 5 1
1 117 1
1 129 1
1 84 1
1 62 1
1 128 1
1 100 1
1 103 1
1 155 1
1 130 1
1 135 1
1 107 1
2 101 1
2 149 1
2 26 1
2 31 1
2 93 1
2 84 1
2 157 1
2 145 1
2 80 1
2 136 1
2 86 1
2 8 1
2 39 1
2 25 1
2 69 1
2 44 1
2 94 1
2 106 1
2 103 1
2 130 1
2 102 1
2 72 1
2 120 1
2 43 1
2 75 1
2 132 1
2 150 1
2 139 1
2 115 1
2 49 1
2 65 1
2 107 1
2 19 1
2 135 1
2 112 1
2 73 1
2 114 1
2 38 1
2 108 1
2 74 1
2 30 1
2 123 1
2 110 1
2 22 1
2 85 1
2 128 1
2 20 1
2 7 1
2 45 1
2 56 1
2 90 1
2 18 1
2 66 1
2 37 1
2 54 1
2 46 1
2 53 1
2 151 1
2 104 1
2 137 1
2 117 1
2 131 1
2 119 1
2 24 1
2 142 1
2 41 1
2 122 1
2 125 1
2 140 1
2 92 1
2 71 1
2 6 1
2 87 1
2 62 1
2 10 1
2 109 1
2 79 1
2 154 1
3 81 1
3 61 1
3 152 1
3 25 1
3 50 1
3 100 1
3 47 1
3 144 1
3 51 1
3 116 1
3 82 1
3 74 1
3 31 1
3 38 1
3 92 1
3 114 1
3 32 1
3 18 1
3 7 1
3 14 1
3 71 1
3 128 1
3 23 1
3 78 1
3 29 1
3 62 1
3 8 1
3 28 1
3 134 1
3 119 1
3 147 1
3 6 1
3 77 1
3 68 1
3 46 1
3 19 1
3 11 1
3 140 1
3 22 1
3 127 1
3 139 1
3 142 1
3 33 1
3 16 1
3 30 1
3 121 1
3 43 1
3 136 1
3 125 1
3 148 1
3 56 1
3 45 1
3 57 1
3 115 1
3 155 1
3 91 1
3 117 1
3 13 1
3 58 1
3 60 1
3 54 1
3 103 1
3 153 1
3 123 1
3 94 1
3 99 1
3 55 1
3 145 1
3 87 1
3 98 1
3 156 1
3 96 1
3 80 1
3 65 1
3 138 1
3 107 1
3 86 1
3 59 1
3 84 1
3 10 1
3 4 1
3 129 1
3 5 1
3 141 1
3 67 1
3 15 1
3 49 1
3 113 1
4 23 1
4 149 1
4 35 1
4 104 1
4 154 1
4 105 1
4 86 1
4 78 1
4 123 1
4 75 1
4 27 1
4 138 1
4 65 1
4 9 1
4 73 1
4 84 1
4 157 1
4 19 1
4 58 1
4 83 1
4 109 1
4 37 1
4 56 1
4 66 1
4 10 1
4 24 1
4 148 1
4 153 1
4 98 1
4 133 1
4 111 1
4 72 1
4 92 1
4 159 1
4 155 1
4 132 1
4 119 1
4 130 1
4 74 1
4 25 1
4 57 1
4 160 1
4 101 1
4 140 1
4 45 1
4 121 1
4 99 1
4 68 1
4 144 1
4 110 1
4 14 1
4 80 1
4 42 1
4 118 1
4 94 1
4 97 1
4 21 1
4 89 1
4 52 1
4 120 1
4 147 1
4 60 1
4 107 1
4 77 1
4 90 1
4 126 1
4 116 1
4 43 1
4 103 1
4 40 1
4 26 1
4 152 1
4 70 1
4 85 1
4 145 1
4 81 1
4 146 1
4 79 1
4 131 1
4 11 1
4 141 1
5 57 1
5 87 1
5 144 1
5 97 1
5 152 1
5 75 1
5 13 1
5 17 1
5 21 1
5 129 1
5 37 1
5 62 1
5 78 1
5 25 1
5 143 1
5 29 1
5 150 1
5 157 1
5 11 1
5 128 1
5 110 1
5 93 1
5 106 1
5 142 1
5 145 1
5 31 1
5 70 1
5 109 1
5 30 1
5 160 1
5 140 1
5 82 1
5 12 1
5 88 1
5 155 1
5 74 1
5 79 1
5 103 1
5 18 1
5 47 1
5 10 1
5 35 1
5 133 1
5 80 1
5 49 1
5 131 1
5 72 1
5 148 1
5 33 1
5 15 1
5 68 1
5 117 1
5 23 1
5 44 1
5 137 1
5 118 1
5 121 1
5 14 1
5 46 1
5 83 1
5 81 1
5 16 1
5 113 1
5 40 1
5 38 1
5 27 1
5 91 1
5 130 1
5 52 1
5 120 1
5 55 1
5 156 1
6 92 1
6 14 1
6 72 1
6 137 1
6 100 1
6 77 1
6 22 1
6 159 1
6 28 1
6 75 1
6 70 1
6 58 1
6 138 1
6 60 1
6 27 1
6 143 1
6 15 1
6 11 1
6 85 1
6 40 1
6 90 1
6 144 1
6 84 1
6 65 1
6 64 1
6 55 1
6 7 1
6 118 1
6 50 1
6 107 1
6 88 1
6 12 1
6 51 1
6 113 1
6 37 1
6 44 1
6 16 1
6 36 1
6 33 1
6 78 1
6 8 1
6 134 1
6 10 1
6 147 1
6 23 1
6 18 1
6 120 1
6 73 1
6 94 1
6 145 1
6 149 1
6 57 1
6 116 1
6 93 1
6 83 1
6 127 1
6 142 1
6 46 1
6 31 1
6 56 1
6 34 1
6 112 1
6 121 1
6 101 1
6 117 1
6 146 1
6 133 1
6 98 1
6 68 1
6 135 1
6 122 1
6 140 1
6 97 1
6 19 1
6 9 1
7 62 1
7 60 1
7 118 1
7 17 1
7 84 1
7 37 1
7 83 1
7 10 1
7 121 1
7 38 1
7 137 1
7 141 1
7 22 1
7 155 1
7 148 1
7 133 1
7 153 1
7 144 1
7 81 1
7 28 1
7 26 1
7 126 1
7 150 1
7 116 1
7 99 1
7 160 1
7 16 1
7 122 1
7 142 1
7 159 1
7 55 1
7 90 1
7 82 1
7 73 1
7 66 1
7 27 1
7 112 1
7 67 1
7 140 1
7 54 1
7 158 1
7 104 1
7 134 1
7 154 1
7 43 1
7 86 1
7 136 1
7 63 1
7 152 1
7 88 1
7 114 1
7 101 1
7 78 1
7 68 1
7 46 1
7 49 1
7 9 1
7 15 1
7 59 1
7 33 1
7 89 1
7 77 1
7 21 1
7 115 1
7 30 1
7 47 1
7 106 1
7 13 1
7 93 1
7 44 1
7 107 1
7 31 1
7 76 1
8 14 1
8 33 1
8 62 1
8 90 1
8 153 1
8 123 1
8 58 1
8 13 1
8 103 1
8 59 1
8 40 1
8 151 1
8 56 1
8 137 1
8 66 1
8 43 1
8 133 1
8 72 1
8 92 1
8 31 1
8 23 1
8 57 1
8 115 1
8 144 1
8 155 1
8 106 1
8 97 1
8 55 1
8 18 1
8 160 1
8 129 1
8 35 1
8 114 1
8 32 1
8 139 1
8 86 1
8 20 1
8 87 1
8 10 1
8 79 1
8 84 1
8 51 1
8 34 1
8 109 1
8 82 1
8 157 1
8 26 1
8 15 1
8 9 1
8 127 1
8 130 1
8 126 1
8 19 1
8 17 1
8 154 1
8 146 1
8 120 1
8 64 1
8 95 1
8 116 1
8 158 1
8 122 1
8 88 1
8 134 1
8 16 1
8 25 1
8 39 1
8 11 1
8 12 1
8 47 1
8 100 1
8 93 1
9 58 1
9 133 1
9 125 1
9 99 1
9 80 1
9 12 1
9 129 1
9 107 1
9 135 1
9 128 1
9 65 1
9 14 1
9 134 1
9 95 1
9 114 1
9 98 1
9 42 1
9 108 1
9 76 1
9 43 1
9 120 1
9 146 1
9 130 1
9 11 1
9 115 1
9 33 1
9 37 1
9 61 1
9 113 1
9 77 1
9 151 1
9 138 1
9 119 1
9 131 1
9 55 1
9 70 1
9 26 1
9 51 1
9 91 1
9 142 1
9 47 1
9 79 1
9 90 1
9 111 1
9 57 1
9 17 1
9 140 1
9 82 1
9 155 1
9 75 1
9 127 1
9 78 1
9 153 1
9 84 1
9 71 1
9 60 1
9 69 1
9 40 1
9 89 1
9 124 1
9 35 1
9 157 1
9 34 1
9 109 1
9 32 1
9 36 1
10 155 1
10 160 1
10 122 1
10 130 1
10 158 1
10 113 1
10 64 1
10 92 1
10 118 1
10 45 1
10 42 1
10 35 1
10 119 1
10 128 1
10 109 1
10 139 1
10 25 1
10 79 1
10 53 1
10 68 1
10 149 1
10 116 1
10 65 1
10 78 1
10 104 1
10 125 1
10 32 1
10 62 1
10 126 1
10 76 1
10 55 1
10 47 1
10 83 1
10 129 1
10 24 1
10 37 1
10 80 1
10 94 1
10 146 1
10 95 1
10 157 1
10 30 1
10 14 1
10 131 1
10 41 1
10 82 1
10 106 1
10 38 1
10 115 1
10 123 1
10 143 1
10 133 1
10 156 1
10 69 1
10 33 1
10 93 1
10 75 1
10 89 1
10 22 1
10 16 1
10 40 1
10 110 1
10 72 1
10 66 1
10 107 1
10 84 1
10 12 1
10 90 1
10 49 1
10 21 1
10 87 1
10 23 1
10 86 1
10 36 1
10 142 1
11 78 1
11 15 1
11 84 1
11 89 1
11 97 1
11 119 1
11 48 1
11 85 1
11 131 1
11 110 1
11 34 1
11 63 1
11 108 1
11 105 1
11 31 1
11 62 1
11 29 1
11 50 1
11 118 1
11 112 1
11 57 1
11 13 1
11 44 1
11 46 1
11 128 1
11 100 1
11 83 1
11 82 1
11 73 1
11 130 1
11 41 1
11 137 1
11 91 1
11 158 1
11 139 1
11 132 1
11 67 1
11 35 1
11 30 1
11 40 1
11 104 1
11 138 1
11 115 1
11 116 1
11 69 1
11 43 1
11 56 1
11 124 1
11 18 1
11 148 1
11 28 1
11 88 1
11 96 1
11 81 1
11 106 1
11 21 1
11 80 1
11 157 1
11 143 1
11 120 1
11 114 1
11 86 1
11 66 1
11 60 1
11 93 1
11 123 1
11 33 1
11 72 1
11 39 1
12 59 1
12 85 1
12 40 1
12 86 1
12 91 1
12 123 1
12 66 1
12 37 1
12 65 1
12 102 1
12 132 1
12 101 1
12 80 1
12 125 1
12 104 1
12 18 1
12 99 1
12 153 1
12 60 1
12 138 1
12 155 1
12 159 1
12 32 1
12 122 1
12 47 1
12 93 1
12 149 1
12 90 1
12 154 1
12 84 1
12 25 1
12 142 1
12 148 1
12 145 1
12 55 1
12 111 1
12 107 1
12 20 1
12 96 1
12 48 1
12 29 1
12 81 1
12 42 1
12 131 1
12 26 1
12 94 1
12 64 1
12 35 1
12 74 1
12 39 1
12 78 1
12 126 1
12 134 1
12 62 1
12 21 1
12 160 1
12 106 1
12 41 1
12 31 1
12 28 1
12 79 1
12 53 1
12 14 1
12 27 1
12 22 1
12 147 1
12 52 1
12 146 1
12 124 1
12 58 1
12 128 1
12 97 1
12 140 1
12 16 1
13 87 1
13 84 1
13 120 1
13 61 1
13 81 1
13 52 1
13 148 1
13 29 1
13 60 1
13 155 1
13 146 1
13 56 1
13 90 1
13 74 1
13 48 1
13 138 1
13 62 1
13 68 1
13 143 1
13 113 1
13 26 1
13 92 1
13 41 1
13 72 1
13 130 1
13 43 1
13 149 1
13 83 1
13 110 1
13 156 1
13 127 1
13 103 1
13 96 1
13 95 1
13 76 1
13 85 1
13 44 1
13 150 1
13 129 1
13 35 1
13 139 1
13 25 1
13 55 1
13 31 1
13 101 1
13 20 1
13 141 1
13 115 1
13 91 1
13 51 1
13 18 1
13 19 1
13 111 1
13 132 1
13 17 1
13 36 1
13 108 1
13 67 1
13 63 1
13 53 1
13 140 1
13 39 1
14 43 1
14 145 1
14 24 1
14 160 1
14 138 1
14 40 1
14 151 1
14 91 1
14 149 1
14 142 1
14 114 1
14 137 1
14 118 1
14 131 1
14 159 1
14 130 1
14 72 1
14 19 1
14 147 1
14 42 1
14 64 1
14 31 1
14 104 1
14 143 1
14 55 1
14 79 1
14 37 1
14 156 1
14 107 1
14 68 1
14 148 1
14 152 1
14 99 1
14 36 1
14 71 1
14 57 1
14 47 1
14 132 1
14 70 1
14 123 1
14 108 1
14 80 1
14 50 1
14 53 1
14 34 1
14 98 1
14 111 1
14 21 1
14 154 1
14 73 1
14 59 1
14 139 1
14 116 1
14 38 1
14 76 1
14 129 1
14 117 1
14 85 1
14 146 1
14 88 1
14 30 1
14 69 1
14 28 1
14 110 1
14 17 1
14 93 1
14 121 1
14 46 1
15 121 1
15 94 1
15 38 1
15 34 1
15 21 1
15 105 1
15 104 1
15 98 1
15 139 1
15 16 1
15 82 1
15 90 1
15 75 1
15 25 1
15 142 1
15 144 1
15 68 1
15 154 1
15 126 1
15 108 1
15 65 1
15 67 1
15 43 1
15 122 1
15 89 1
15 51 1
15 88 1
15 55 1
15 143 1
15 52 1
15 150 1
15 141 1
15 134 1
15 151 1
15 20 1
15 112 1
15 41 1
15 69 1
15 35 1
15 92 1
15 63 1
15 26 1
15 39 1
15 158 1
15 57 1
15 103 1
15 113 1
15 74 1
15 160 1
15 115 1
15 49 1
15 149 1
15 70 1
15 44 1
15 27 1
15 138 1
15 50 1
15 123 1
15 40 1
15 95 1
15 119 1
15 56 1
15 86 1
15 136 1
15 155 1
15 48 1
15 118 1
15 33 1
15 36 1
15 157 1
16 159 1
16 68 1
16 146 1
16 116 1
16 72 1
16 55 1
16 109 1
16 28 1
16 143 1
16 44 1
16 62 1
16 113 1
16 149 1
16 108 1
16 120 1
16 144 1
16 21 1
16 103 1
16 31 1
16 64 1
16 43 1
16 49 1
16 22 1
16 135 1
16 128 1
16 88 1
16 129 1
16 41 1
16 38 1
16 118 1
16 133 1
16 106 1
16 35 1
16 127 1
16 112 1
16 86 1
16 77 1
16 74 1
16 158 1
16 59 1
16 115 1
16 156 1
16 46 1
16 25 1
16 81 1
16 98 1
16 130 1
16 54 1
16 51 1
16 93 1
16 119 1
16 42 1
16 29 1
16 140 1
16 139 1
16 70 1
16 137 1
16 48 1
16 58 1
16 79 1
16 92 1
16 124 1
16 27 1
16 56 1
16 45 1
16 94 1
16 141 1
16 114 1
16 122 1
16 39 1
16 145 1
16 89 1
16 87 1
16 131 1
16 99 1
16 19 1
16 105 1
16 107 1
16 132 1
17 58 1
17 108 1
17 95 1
17 142 1
17 63 1
17 106 1
17 86 1
17 134 1
17 21 1
17 46 1
17 103 1
17 146 1
17 26 1
17 49 1
17 70 1
17 137 1
17 48 1
17 127 1
17 159 1
17 67 1
17 62 1
17 19 1
17 50 1
17 135 1
17 36 1
17 150 1
17 118 1
17 111 1
17 156 1
17 126 1
17 141 1
17 31 1
17 79 1
17 132 1
17 18 1
17 30 1
17 77 1
17 92 1
17 109 1
17 47 1
17 78 1
17 25 1
17 22 1
17 125 1
17 105 1
17 116 1
17 69 1
17 154 1
17 20 1
17 151 1
17 158 1
17 44 1
17 99 1
17 124 1
17 160 1
17 153 1
17 65 1
17 32 1
17 29 1
17 101 1
17 120 1
17 145 1
17 147 1
17 55 1
17 112 1
17 27 1
18 47 1
18 156 1
18 39 1
18 129 1
18 34 1
18 158 1
18 62 1
18 97 1
18 83 1
18 153 1
18 44 1
18 24 1
18 150 1
18 151 1
18 64 1
18 143 1
18 119 1
18 72 1
18 60 1
18 27 1
18 111 1
18 142 1
18 85 1
18 137 1
18 114 1
18 115 1
18 92 1
18 86 1
18 145 1
18 123 1
18 134 1
18 132 1
18 40 1
18 105 1
18 160 1
18 33 1
18 57 1
18 32 1
18 133 1
18 126 1
18 128 1
18 95 1
18 94 1
18 84 1
18 55 1
18 48 1
18 81 1
18 67 1
18 63 1
18 71 1
18 89 1
18 138 1
18 152 1
18 108 1
18 37 1
18 121 1
18 43 1
18 107 1
18 140 1
18 46 1
18 125 1
18 25 1
18 101 1
18 148 1
18 122 1
18 76 1
18 50 1
18 61 1
18 102 1
18 141 1
18 124 1
18 26 1
18 28 1
18 99 1
18 49 1
18 20 1
18 139 1
19 49 1
19 38 1
19 37 1
19 130 1
19 78 1
19 107 1
19 67 1
19 85 1
19 132 1
19 150 1
19 123 1
19 51 1
19 126 1
19 99 1
19 136 1
19 158 1
19 23 1
19 110 1
19 159 1
19 73 1
19 50 1
19 27 1
19 144 1
19 131 1
19 64 1
19 21 1
19 127 1
19 61 1
19 28 1
19 88 1
19 33 1
19 72 1
19 135 1
19 106 1
19 105 1
19 86 1
19 26 1
19 36 1
19 113 1
19 45 1
19 117 1
19 138 1
19 30 1
19 94 1
19 66 1
19 104 1
19 124 1
19 109 1
19 31 1
19 116 1
19 71 1
19 149 1
19 128 1
19 160 1
19 41 1
19 44 1
19 79 1
19 29 1
19 60 1
19 133 1
19 153 1
19 34 1
19 63 1
19 62 1
19 118 1
19 91 1
19 43 1
19 77 1
19 69 1
19 119 1
19 103 1
19 139 1
20 82 1
20 38 1
20 28 1
20 110 1
20 121 1
20 58 1
20 25 1
20 32 1
20 106 1
20 66 1
20 91 1
20 83 1
20 85 1
20 149 1
20 24 1
20 37 1
20 77 1
20 54 1
20 159 1
20 137 1
20 88 1
20 86 1
20 134 1
20 41 1
20 53 1
20 34 1
20 160 1
20 147 1
20 112 1
20 130 1
20 127 1
20 132 1
20 71 1
20 21 1
20 62 1
20 158 1
20 113 1
20 39 1
20 131 1
20 133 1
20 57 1
20 46 1
20 135 1
20 31 1
20 56 1
20 73 1
20 156 1
20 93 1
20 59 1
20 72 1
20 122 1
20 150 1
20 153 1
20 30 1
20 155 1
20 116 1
20 75 1
20 76 1
20 63 1
20 27 1
20 105 1
20 138 1
20 126 1
20 119 1
20 69 1
20 97 1
20 52 1
20 90 1
20 98 1
20 117 1
20 143 1
20 61 1
20 104 1
21 41 1
21 131 1
21 49 1
21 26 1
21 141 1
21 28 1
21 109 1
21 52 1
21 158 1
21 43 1
21 116 1
21 46 1
21 125 1
21 88 1
21 118 1
21 134 1
21 51 1
21 146 1
21 120 1
21 96 1
21 129 1
21 66 1
21 98 1
21 69 1
21 79 1
21 152 1
21 99 1
21 137 1
21 84 1
21 117 1
21 153 1
21 80 1
21 154 1
21 97 1
21 159 1
21 136 1
21 65 1
21 108 1
21 127 1
21 53 1
21 138 1
21 87 1
21 76 1
21 42 1
21 101 1
21 68 1
21 27 1
21 105 1
21 35 1
21 64 1
21 60 1
21 75 1
21 81 1
21 142 1
21 112 1
21 93 1
21 39 1
21 55 1
21 44 1
21 160 1
21 32 1
21 77 1
21 23 1
21 72 1
22 113 1
22 39 1
22 140 1
22 75 1
22 83 1
22 146 1
22 135 1
22 85 1
22 160 1
22 102 1
22 36 1
22 54 1
22 53 1
22 89 1
22 98 1
22 155 1
22 117 1
22 59 1
22 139 1
22 130 1
22 112 1
22 47 1
22 137 1
22 150 1
22 107 1
22 142 1
22 129 1
22 42 1
22 81 1
22 119 1
22 71 1
22 143 1
22 145 1
22 79 1
22 138 1
22 111 1
22 121 1
22 108 1
22 64 1
22 51 1
22 86 1
22 41 1
22 93 1
22 68 1
22 134 1
22 90 1
22 123 1
22 69 1
22 35 1
22 149 1
22 133 1
22 55 1
22 66 1
22 141 1
22 91 1
22 118 1
22 124 1
22 45 1
22 136 1
22 106 1
22 109 1
22 105 1
22 33 1
22 148 1
22 24 1
22 61 1
22 60 1
22 40 1
23 58 1
23 94 1
23 107 1
23 85 1
23 63 1
23 131 1
23 73 1
23 147 1
23 84 1
23 35 1
23 105 1
23 100 1
23 113 1
23 101 1
23 136 1
23 118 1
23 37 1
23 70 1
23 40 1
23 137 1
23 139 1
23 91 1
23 122 1
23 102 1
23 33 1
23 48 1
23 89 1
23 158 1
23 135 1
23 27 1
23 71 1
23 143 1
23 57 1
23 148 1
23 152 1
23 140 1
23 36 1
23 44 1
23 26 1
23 46 1
23 76 1
23 96 1
23 54 1
23 30 1
23 77 1
23 142 1
23 81 1
23 87 1
23 124 1
23 49 1
23 138 1
23 98 1
23 151 1
23 129 1
23 110 1
23 106 1
23 61 1
23 47 1
23 62 1
23 52 1
23 79 1
23 90 1
23 45 1
23 32 1
23 28 1
23 109 1
23 154 1
23 31 1
23 24 1
23 149 1
23 38 1
23 25 1
23 99 1
23 150 1
24 102 1
24 51 1
24 31 1
24 30 1
24 92 1
24 69 1
24 46 1
24 101 1
24 142 1
24 105 1
24 75 1
24 113 1
24 97 1
24 94 1
24 116 1
24 87 1
24 140 1
24 64 1
24 38 1
24 70 1
24 50 1
24 90 1
24 139 1
24 62 1
24 124 1
24 72 1
24 95 1
24 126 1
24 74 1
24 123 1
24 147 1
24 99 1
24 91 1
24 89 1
24 58 1
24 152 1
24 63 1
24 32 1
24 86 1
24 59 1
24 82 1
24 52 1
24 134 1
24 154 1
24 25 1
24 43 1
24 128 1
24 49 1
24 42 1
24 44 1
24 109 1
24 67 1
24 57 1
24 107 1
24 71 1
24 84 1
24 153 1
24 117 1
24 68 1
24 115 1
24 111 1
24 103 1
24 47 1
24 108 1
24 77 1
24 146 1
24 98 1
24 79 1
24 159 1
24 26 1
24 137 1
24 81 1
24 144 1
24 114 1
24 141 1
24 28 1
24 96 1
24 125 1
24 53 1
24 122 1
24 131 1
24 145 1
24 156 1
25 68 1
25 58 1
25 87 1
25 29 1
25 106 1
25 42 1
25 128 1
25 145 1
25 38 1
25 160 1
25 41 1
25 37 1
25 147 1
25 39 1
25 54 1
25 44 1
25 109 1
25 83 1
25 43 1
25 130 1
25 95 1
25 75 1
25 50 1
25 34 1
25 122 1
25 78 1
25 115 1
25 121 1
25 85 1
25 28 1
25 139 1
25 57 1
25 108 1
25 31 1
25 98 1
25 104 1
25 46 1
25 133 1
25 140 1
25 153 1
25 154 1
25 159 1
25 97 1
25 32 1
25 77 1
25 92 1
25 120 1
25 82 1
25 105 1
25 93 1
25 155 1
25 94 1
25 119 1
25 135 1
25 70 1
25 89 1
25 112 1
25 103 1
25 157 1
25 65 1
25 117 1
25 63 1
25 100 1
25 136 1
25 125 1
25 102 1
25 71 1
25 150 1
25 33 1
25 47 1
25 116 1
25 126 1
25 66 1
25 86 1
25 152 1
25 151 1
25 72 1
26 152 1
26 27 1
26 121 1
26 129 1
26 149 1
26 64 1
26 77 1
26 34 1
26 159 1
26 69 1
26 61 1
26 52 1
26 40 1
26 140 1
26 90 1
26 134 1
26 71 1
26 133 1
26 31 1
26 112 1
26 84 1
26 120 1
26 37 1
26 80 1
26 35 1
26 104 1
26 114 1
26 100 1
26 28 1
26 139 1
26 105 1
26 86 1
26 101 1
26 150 1
26 46 1
26 81 1
26 106 1
26 74 1
26 136 1
26 30 1
26 141 1
26 155 1
26 38 1
26 68 1
26 160 1
26 137 1
26 88 1
26 32 1
26 138 1
26 108 1
26 153 1
26 107 1
26 144 1
26 57 1
26 127 1
26 33 1
26 91 1
26 126 1
26 103 1
26 96 1
26 65 1
26 55 1
27 153 1
27 144 1
27 148 1
27 121 1
27 119 1
27 131 1
27 69 1
27 77 1
27 95 1
27 84 1
27 149 1
27 107 1
27 34 1
27 37 1
27 98 1
27 122 1
27 130 1
27 104 1
27 109 1
27 160 1
27 146 1
27 59 1
27 78 1
27 134 1
27 101 1
27 30 1
27 51 1
27 29 1
27 65 1
27 141 1
27 106 1
27 44 1
27 147 1
27 89 1
27 120 1
27 64 1
27 158 1
27 114 1
27 88 1
27 82 1
27 111 1
27 136 1
27 124 1
27 32 1
27 86 1
27 159 1
27 55 1
27 157 1
27 133 1
27 56 1
27 63 1
27 116 1
27 140 1
27 45 1
27 90 1
27 39 1
27 54 1
27 43 1
27 46 1
27 118 1
27 71 1
27 76 1
27 47 1
27 70 1
27 35 1
27 79 1
27 28 1
27 154 1
27 97 1
27 57 1
27 53 1
27 87 1
27 67 1
27 91 1
27 110 1
28 158 1
28 147 1
28 139 1
28 146 1
28 42 1
28 121 1
28 62 1
28 90 1
28 54 1
28 97 1
28 93 1
28 37 1
28 50 1
28 33 1
28 29 1
28 124 1
28 48 1
28 80 1
28 81 1
28 60 1
28 67 1
28 46 1
28 153 1
28 140 1
28 149 1
28 85 1
28 148 1
28 49 1
28 45 1
28 128 1
28 110 1
28 59 1
28 123 1
28 88 1
28 94 1
28 77 1
28 79 1
28 65 1
28 74 1
28 75 1
28 70 1
28 142 1
28 53 1
28 108 1
28 116 1
28 43 1
28 69 1
28 76 1
28 112 1
28 30 1
28 91 1
28 152 1
28 34 1
28 55 1
28 87 1
28 150 1
28 32 1
28 114 1
28 143 1
28 44 1
28 56 1
28 115 1
28 144 1
28 102 1
28 127 1
28 106 1
29 119 1
29 73 1
29 150 1
29 63 1
29 132 1
29 106 1
29 47 1
29 141 1
29 129 1
29 45 1
29 140 1
29 139 1
29 116 1
29 71 1
29 98 1
29 93 1
29 125 1
29 83 1
29 44 1
29 89 1
29 157 1
29 108 1
29 100 1
29 33 1
29 156 1
29 144 1
29 75 1
29 32 1
29 105 1
29 92 1
29 126 1
29 95 1
29 64 1
29 34 1
29 142 1
29 153 1
29 135 1
29 68 1
29 65 1
29 42 1
29 109 1
29 104 1
29 124 1
29 35 1
29 152 1
29 133 1
29 94 1
29 59 1
29 99 1
29 46 1
29 62 1
29 52 1
29 39 1
29 112 1
29 36 1
29 158 1
29 66 1
29 117 1
29 55 1
29 40 1
29 102 1
29 78 1
29 121 1
29 60 1
29 159 1
30 57 1
30 80 1
30 144 1
30 65 1
30 139 1
30 81 1
30 49 1
30 121 1
30 72 1
30 59 1
30 61 1
30 53 1
30 154 1
30 101 1
30 44 1
30 160 1
30 135 1
30 130 1
30 74 1
30 73 1
30 119 1
30 106 1
30 55 1
30 34 1
30 98 1
30 43 1
30 157 1
30 107 1
30 153 1
30 70 1
30 131 1
30 42 1
30 38 1
30 145 1
30 48 1
30 46 1
30 71 1
30 45 1
30 122 1
30 50 1
30 151 1
30 115 1
30 147 1
30 156 1
30 58 1
30 40 1
30 149 1
30 89 1
30 62 1
30 90 1
30 102 1
30 124 1
30 129 1
30 92 1
30 159 1
30 140 1
30 85 1
30 63 1
30 142 1
30 127 1
30 108 1
30 94 1
31 153 1
31 154 1
31 150 1
31 45 1
31 67 1
31 101 1
31 37 1
31 115 1
31 143 1
31 157 1
31 156 1
31 32 1
31 136 1
31 94 1
31 78 1
31 46 1
31 118 1
31 68 1
31 145 1
31 103 1
31 92 1
31 35 1
31 147 1
31 58 1
31 129 1
31 107 1
31 60 1
31 56 1
31 131 1
31 70 1
31 137 1
31 152 1
31 134 1
31 119 1
31 132 1
31 133 1
31 33 1
31 85 1
31 55 1
31 86 1
31 61 1
31 117 1
31 142 1
31 126 1
31 149 1
31 40 1
31 52 1
31 66 1
31 124 1
31 125 1
31 146 1
31 82 1
31 148 1
31 47 1
31 100 1
31 158 1
31 43 1
31 63 1
31 155 1
31 41 1
32 133 1
32 59 1
32 118 1
32 125 1
32 159 1
32 111 1
32 96 1
32 132 1
32 134 1
32 144 1
32 89 1
32 41 1
32 158 1
32 85 1
32 136 1
32 52 1
32 103 1
32 72 1
32 62 1
32 74 1
32 58 1
32 105 1
32 66 1
32 90 1
32 44 1
32 71 1
32 121 1
32 129 1
32 36 1
32 70 1
32 154 1
32 75 1
32 39 1
32 126 1
32 63 1
32 138 1
32 50 1
32 64 1
32 100 1
32 49 1
32 73 1
32 37 1
32 122 1
32 155 1
32 135 1
32 79 1
32 119 1
32 61 1
32 139 1
32 117 1
32 115 1
32 95 1
32 140 1
32 65 1
32 101 1
32 69 1
32 60 1
32 78 1
32 156 1
33 142 1
33 127 1
33 76 1
33 90 1
33 77 1
33 134 1
33 67 1
33 37 1
33 103 1
33 72 1
33 56 1
33 107 1
33 94 1
33 63 1
33 157 1
33 112 1
33 132 1
33 130 1
33 123 1
33 154 1
33 120 1
33 117 1
33 45 1
33 71 1
33 148 1
33 152 1
33 69 1
33 98 1
33 75 1
33 74 1
33 147 1
33 153 1
33 135 1
33 38 1
33 116 1
33 151 1
33 129 1
33 60 1
33 141 1
33 106 1
33 57 1
33 97 1
33 155 1
33 95 1
33 87 1
33 86 1
33 62 1
33 42 1
33 44 1
33 139 1
33 85 1
33 149 1
33 108 1
33 133 1
33 52 1
33 99 1
33 136 1
33 61 1
33 104 1
33 140 1
33 59 1
33 88 1
33 64 1
33 73 1
34 42 1
34 60 1
34 79 1
34 62 1
34 46 1
34 142 1
34 156 1
34 75 1
34 100 1
34 159 1
34 155 1
34 64 1
34 101 1
34 127 1
34 134 1
34 97 1
34 151 1
34 71 1
34 38 1
34 40 1
34 132 1
34 69 1
34 50 1
34 67 1
34 108 1
34 66 1
34 52 1
34 154 1
34 99 1
34 56 1
34 91 1
34 146 1
34 121 1
34 92 1
34 107 1
34 77 1
34 158 1
34 116 1
34 137 1
34 105 1
34 152 1
34 110 1
34 144 1
34 95 1
34 126 1
34 119 1
34 76 1
34 113 1
34 141 1
34 88 1
34 96 1
34 149 1
34 51 1
34 114 1
34 72 1
34 93 1
35 48 1
35 137 1
35 148 1
35 156 1
35 49 1
35 99 1
35 65 1
35 93 1
35 126 1
35 159 1
35 62 1
35 46 1
35 105 1
35 157 1
35 143 1
35 114 1
35 138 1
35 72 1
35 131 1
35 86 1
35 53 1
35 41 1
35 95 1
35 136 1
35 96 1
35 158 1
35 70 1
35 74 1
35 91 1
35 84 1
35 140 1
35 123 1
35 37 1
35 119 1
35 52 1
35 60 1
35 94 1
35 103 1
35 141 1
35 115 1
35 67 1
35 127 1
35 111 1
35 69 1
35 43 1
35 40 1
35 36 1
35 146 1
35 71 1
35 97 1
35 139 1
35 133 1
35 124 1
35 75 1
35 47 1
35 150 1
35 116 1
36 132 1
36 130 1
36 134 1
36 112 1
36 42 1
36 78 1
36 56 1
36 92 1
36 105 1
36 72 1
36 115 1
36 91 1
36 117 1
36 108 1
36 81 1
36 75 1
36 123 1
36 138 1
36 131 1
36 89 1
36 61 1
36 148 1
36 48 1
36 121 1
36 98 1
36 87 1
36 137 1
36 97 1
36 45 1
36 64 1
36 146 1
36 53 1
36 139 1
36 152 1
36 38 1
36 84 1
36 82 1
36 122 1
36 125 1
36 69 1
36 70 1
36 114 1
36 106 1
36 60 1
36 145 1
36 160 1
36 37 1
36 41 1
36 144 1
36 143 1
36 51 1
36 133 1
36 65 1
36 119 1
36 116 1
36 113 1
36 141 1
37 121 1
37 68 1
37 78 1
37 87 1
37 112 1
37 46 1
37 97 1
37 144 1
37 79 1
37 108 1
37 155 1
37 138 1
37 93 1
37 81 1
37 146 1
37 137 1
37 102 1
37 149 1
37 61 1
37 156 1
37 65 1
37 51 1
37 135 1
37 69 1
37 90 1
37 151 1
37 99 1
37 66 1
37 131 1
37 142 1
37 40 1
37 64 1
37 38 1
37 60 1
37 105 1
37 54 1
37 133 1
37 153 1
37 116 1
37 74 1
37 70 1
37 122 1
37 148 1
37 159 1
37 111 1
37 130 1
37 119 1
37 117 1
37 71 1
37 120 1
37 83 1
37 124 1
37 104 1
37 94 1
37 76 1
37 50 1
37 92 1
37 115 1
37 41 1
37 57 1
37 100 1
37 118 1
37 157 1
38 72 1
38 138 1
38 50 1
38 132 1
38 67 1
38 53 1
38 87 1
38 100 1
38 40 1
38 148 1
38 105 1
38 131 1
38 128 1
38 59 1
38 142 1
38 147 1
38 104 1
38 48 1
38 86 1
38 133 1
38 63 1
38 42 1
38 116 1
38 54 1
38 62 1
38 71 1
38 137 1
38 129 1
38 49 1
38 119 1
38 106 1
38 136 1
38 108 1
38 77 1
38 93 1
38 153 1
38 39 1
38 88 1
38 95 1
38 97 1
38 81 1
38 60 1
38 99 1
38 135 1
38 91 1
38 64 1
38 112 1
38 123 1
38 96 1
38 149 1
38 109 1
38 152 1
38 102 1
38 56 1
38 75 1
38 111 1
38 157 1
38 89 1
38 45 1
38 103 1
38 122 1
38 84 1
38 94 1
38 70 1
39 103 1
39 111 1
39 104 1
39 98 1
39 53 1
39 96 1
39 125 1
39 105 1
39 94 1
39 65 1
39 60 1
39 108 1
39 77 1
39 69 1
39 63 1
39 116 1
39 138 1
39 139 1
39 58 1
39 143 1
39 145 1
39 87 1
39 50 1
39 42 1
39 126 1
39 153 1
39 51 1
39 155 1
39 118 1
39 43 1
39 110 1
39 120 1
39 157 1
39 49 1
39 149 1
39 61 1
39 92 1
39 74 1
39 152 1
39 48 1
39 129 1
39 160 1
39 158 1
39 88 1
39 136 1
39 64 1
39 142 1
40 61 1
40 53 1
40 42 1
40 102 1
40 148 1
40 157 1
40 60 1
40 115 1
40 63 1
40 138 1
40 110 1
40 147 1
40 88 1
40 90 1
40 152 1
40 128 1
40 124 1
40 87 1
40 159 1
40 65 1
40 54 1
40 68 1
40 131 1
40 104 1
40 122 1
40 155 1
40 139 1
40 111 1
40 113 1
40 126 1
40 114 1
40 64 1
40 82 1
40 117 1
40 92 1
40 62 1
40 143 1
40 150 1
40 107 1
40 116 1
40 158 1
40 156 1
40 105 1
40 81 1
40 154 1
40 140 1
40 134 1
40 95 1
40 85 1
40 47 1
40 121 1
40 45 1
40 75 1
40 133 1
41 132 1
41 141 1
41 42 1
41 91 1
41 134 1
41 62 1
41 65 1
41 96 1
41 51 1
41 67 1
41 61 1
41 47 1
41 43 1
41 117 1
41 151 1
41 70 1
41 102 1
41 112 1
41 126 1
41 94 1
41 104 1
41 87 1
41 100 1
41 103 1
41 57 1
41 90 1
41 122 1
41 86 1
41 79 1
41 93 1
41 54 1
41 127 1
41 144 1
41 77 1
41 55 1
41 99 1
41 83 1
41 82 1
41 78 1
41 75 1
41 150 1
41 69 1
41 109 1
41 152 1
41 60 1
41 95 1
41 81 1
41 123 1
41 111 1
41 49 1
42 160 1
42 130 1
42 113 1
42 100 1
42 155 1
42 132 1
42 82 1
42 131 1
42 126 1
42 107 1
42 123 1
42 43 1
42 103 1
42 140 1
42 47 1
42 114 1
42 62 1
42 71 1
42 59 1
42 138 1
42 92 1
42 75 1
42 85 1
42 96 1
42 141 1
42 105 1
42 90 1
42 48 1
42 154 1
42 83 1
42 125 1
42 53 1
42 65 1
42 139 1
42 67 1
42 80 1
42 142 1
42 157 1
42 146 1
42 156 1
42 55 1
42 64 1
42 151 1
42 72 1
42 58 1
42 97 1
42 135 1
42 99 1
42 147 1
42 74 1
42 106 1
42 120 1
42 44 1
42 158 1
43 143 1
43 53 1
43 111 1
43 120 1
43 73 1
43 69 1
43 118 1
43 86 1
43 131 1
43 94 1
43 62 1
43 140 1
43 160 1
43 70 1
43 158 1
43 78 1
43 115 1
43 97 1
43 101 1
43 72 1
43 135 1
43 82 1
43 66 1
43 149 1
43 155 1
43 87 1
43 59 1
43 112 1
43 52 1
43 65 1
43 147 1
43 57 1
43 55 1
43 47 1
43 84 1
43 144 1
43 60 1
43 105 1
43 80 1
43 122 1
43 71 1
43 142 1
43 151 1
43 133 1
43 76 1
43 91 1
43 85 1
43 61 1
43 75 1
43 116 1
43 138 1
43 141 1
43 107 1
44 68 1
44 62 1
44 132 1
44 90 1
44 95 1
44 55 1
44 89 1
44 72 1
44 124 1
44 118 1
44 92 1
44 107 1
44 52 1
44 103 1
44 141 1
44 71 1
44 137 1
44 61 1
44 66 1
44 59 1
44 160 1
44 45 1
44 142 1
44 129 1
44 130 1
44 159 1
44 110 1
44 153 1
44 50 1
44 65 1
44 80 1
44 131 1
44 144 1
44 49 1
44 86 1
44 138 1
44 120 1
44 47 1
44 99 1
44 88 1
44 73 1
44 126 1
44 127 1
44 64 1
44 104 1
44 94 1
44 155 1
44 151 1
44 156 1
44 148 1
44 78 1
44 91 1
44 102 1
44 75 1
45 109 1
45 143 1
45 58 1
45 76 1
45 95 1
45 54 1
45 68 1
45 56 1
45 59 1
45 49 1
45 144 1
45 90 1
45 146 1
45 47 1
45 152 1
45 148 1
45 98 1
45 97 1
45 141 1
45 94 1
45 157 1
45 64 1
45 66 1
45 63 1
45 127 1
45 120 1
45 70 1
45 155 1
45 112 1
45 78 1
45 89 1
45 108 1
45 96 1
45 158 1
45 50 1
45 80 1
45 142 1
45 87 1
45 105 1
45 82 1
45 129 1
45 69 1
45 103 1
45 136 1
45 72 1
45 133 1
45 114 1
45 101 1
45 48 1
45 126 1
45 113 1
45 122 1
45 132 1
45 52 1
45 86 1
45 100 1
45 106 1
45 77 1
45 149 1
45 116 1
45 153 1
45 156 1
45 115 1
45 46 1
45 110 1
46 92 1
46 137 1
46 124 1
46 145 1
46 140 1
46 159 1
46 47 1
46 75 1
46 107 1
46 122 1
46 67 1
46 117 1
46 123 1
46 89 1
46 144 1
46 143 1
46 134 1
46 90 1
46 59 1
46 66 1
46 132 1
46 116 1
46 86 1
46 120 1
46 54 1
46 98 1
46 62 1
46 56 1
46 78 1
46 158 1
46 131 1
46 58 1
46 72 1
46 55 1
46 136 1
46 111 1
46 112 1
46 128 1
46 115 1
46 121 1
46 106 1
46 48 1
46 133 1
46 60 1
46 73 1
46 100 1
46 105 1
46 81 1
46 83 1
46 51 1
46 76 1
46 155 1
46 104 1
46 96 1
46 160 1
46 71 1
46 65 1
46 61 1
46 129 1
47 106 1
47 69 1
47 73 1
47 53 1
47 56 1
47 79 1
47 153 1
47 115 1
47 66 1
47 103 1
47 113 1
47 107 1
47 51 1
47 108 1
47 158 1
47 57 1
47 55 1
47 112 1
47 145 1
47 156 1
47 134 1
47 96 1
47 87 1
47 144 1
47 129 1
47 139 1
47 137 1
47 124 1
47 149 1
47 88 1
47 111 1
47 142 1
47 157 1
47 114 1
47 76 1
47 89 1
47 123 1
47 135 1
47 133 1
47 58 1
47 152 1
47 105 1
47 99 1
47 54 1
47 97 1
47 118 1
47 67 1
47 159 1
47 72 1
47 91 1
47 62 1
47 63 1
47 125 1
47 71 1
47 109 1
48 75 1
48 108 1
48 113 1
48 152 1
48 62 1
48 86 1
48 56 1
48 102 1
48 98 1
48 116 1
48 66 1
48 153 1
48 148 1
48 106 1
48 117 1
48 87 1
48 125 1
48 135 1
48 73 1
48 68 1
48 65 1
48 158 1
48 76 1
48 131 1
48 93 1
48 123 1
48 91 1
48 71 1
48 81 1
48 52 1
48 107 1
48 55 1
48 129 1
48 149 1
48 74 1
48 77 1
48 134 1
48 154 1
48 51 1
48 82 1
48 61 1
48 109 1
48 104 1
48 120 1
48 118 1
48 83 1
48 159 1
48 103 1
48 157 1
48 57 1
48 143 1
48 145 1
48 133 1
48 128 1
48 147 1
48 122 1
48 100 1
49 117 1
49 153 1
49 121 1
49 93 1
49 158 1
49 52 1
49 85 1
49 103 1
49 112 1
49 137 1
49 86 1
49 64 1
49 56 1
49 88 1
49 127 1
49 91 1
49 53 1
49 62 1
49 115 1
49 138 1
49 70 1
49 61 1
49 55 1
49 113 1
49 84 1
49 105 1
49 131 1
49 102 1
49 98 1
49 57 1
49 104 1
49 154 1
49 95 1
49 97 1
49 74 1
49 69 1
49 51 1
49 110 1
49 66 1
49 54 1
49 140 1
49 107 1
49 129 1
49 132 1
49 58 1
49 148 1
49 135 1
49 80 1
49 89 1
49 145 1
49 130 1
49 101 1
49 99 1
49 122 1
50 112 1
50 61 1
50 120 1
50 129 1
50 157 1
50 130 1
50 102 1
50 152 1
50 118 1
50 128 1
50 153 1
50 96 1
50 101 1
50 86 1
50 65 1
50 119 1
50 91 1
50 115 1
50 121 1
50 89 1
50 72 1
50 131 1
50 63 1
50 151 1
50 68 1
50 105 1
50 127 1
50 113 1
50 76 1
50 73 1
50 52 1
50 156 1
50 80 1
50 69 1
50 108 1
50 122 1
50 116 1
50 159 1
50 98 1
50 117 1
50 160 1
50 79 1
50 145 1
50 103 1
50 70 1
50 84 1
50 143 1
50 58 1
51 105 1
51 155 1
51 124 1
51 57 1
51 83 1
51 92 1
51 140 1
51 59 1
51 63 1
51 74 1
51 108 1
51 138 1
51 73 1
51 58 1
51 81 1
51 118 1
51 95 1
51 78 1
51 91 1
51 99 1
51 154 1
51 72 1
51 85 1
51 55 1
51 93 1
51 133 1
51 62 1
51 101 1
51 126 1
51 100 1
51 86 1
51 151 1
51 129 1
51 130 1
51 132 1
51 103 1
51 66 1
51 142 1
51 160 1
51 71 1
51 80 1
51 97 1
51 110 1
51 54 1
51 121 1
51 147 1
51 157 1
51 119 1
51 131 1
51 76 1
51 143 1
51 113 1
51 90 1
51 52 1
51 69 1
51 112 1
51 146 1
51 153 1
51 141 1
52 106 1
52 109 1
52 103 1
52 102 1
52 153 1
52 135 1
52 132 1
52 121 1
52 160 1
52 72 1
52 108 1
52 158 1
52 120 1
52 101 1
52 125 1
52 145 1
52 99 1
52 141 1
52 92 1
52 71 1
52 96 1
52 58 1
52 142 1
52 60 1
52 116 1
52 113 1
52 56 1
52 139 1
52 138 1
52 133 1
52 128 1
52 78 1
52 65 1
52 104 1
52 84 1
52 57 1
52 68 1
52 111 1
52 134 1
52 70 1
52 154 1
52 124 1
52 87 1
52 122 1
52 117 1
52 130 1
52 110 1
52 159 1
52 118 1
52 148 1
53 157 1
53 88 1
53 140 1
53 151 1
53 98 1
53 95 1
53 64 1
53 78 1
53 80 1
53 69 1
53 111 1
53 128 1
53 148 1
53 101 1
53 97 1
53 59 1
53 71 1
53 117 1
53 68 1
53 93 1
53 77 1
53 127 1
53 110 1
53 153 1
53 72 1
53 121 1
53 115 1
53 107 1
53 150 1
53 99 1
53 114 1
53 86 1
53 92 1
53 56 1
53 135 1
53 90 1
53 105 1
53 102 1
53 83 1
53 61 1
53 82 1
53 55 1
53 58 1
53 89 1
53 75 1
53 74 1
53 108 1
53 120 1
53 130 1
53 123 1
53 60 1
53 54 1
53 91 1
53 113 1
53 57 1
53 109 1
53 65 1
54 134 1
54 159 1
54 126 1
54 101 1
54 92 1
54 88 1
54 149 1
54 107 1
54 72 1
54 86 1
54 89 1
54 142 1
54 62 1
54 87 1
54 108 1
54 155 1
54 85 1
54 140 1
54 147 1
54 146 1
54 148 1
54 130 1
54 97 1
54 73 1
54 75 1
54 102 1
54 158 1
54 125 1
54 128 1
54 109 1
54 100 1
54 61 1
54 105 1
54 59 1
54 152 1
54 135 1
54 124 1
54 77 1
54 154 1
54 96 1
54 79 1
54 60 1
54 57 1
54 111 1
54 119 1
54 122 1
54 157 1
54 132 1
54 98 1
54 113 1
54 117 1
54 55 1
54 114 1
54 156 1
54 63 1
54 116 1
54 66 1
55 126 1
55 104 1
55 153 1
55 121 1
55 76 1
55 98 1
55 134 1
55 113 1
55 59 1
55 102 1
55 148 1
55 160 1
55 146 1
55 58 1
55 99 1
55 137 1
55 71 1
55 117 1
55 138 1
55 110 1
55 70 1
55 151 1
55 142 1
55 105 1
55 95 1
55 152 1
55 122 1
55 136 1
55 128 1
55 94 1
55 150 1
55 154 1
55 114 1
55 68 1
55 61 1
55 64 1
55 86 1
55 84 1
55 81 1
55 62 1
55 144 1
55 107 1
55 124 1
55 77 1
55 56 1
55 147 1
55 112 1
55 119 1
55 141 1
55 111 1
55 156 1
55 143 1
55 80 1
55 85 1
55 75 1
56 85 1
56 86 1
56 122 1
56 103 1
56 159 1
56 107 1
56 139 1
56 62 1
56 76 1
56 77 1
56 135 1
56 127 1
56 138 1
56 95 1
56 105 1
56 115 1
56 146 1
56 104 1
56 101 1
56 64 1
56 79 1
56 129 1
56 149 1
56 69 1
56 81 1
56 80 1
56 148 1
56 152 1
56 70 1
56 102 1
56 96 1
56 72 1
56 114 1
56 92 1
56 84 1
56 153 1
56 90 1
56 157 1
56 113 1
56 147 1
56 110 1
56 75 1
56 128 1
56 117 1
56 88 1
56 125 1
56 71 1
56 66 1
56 145 1
56 150 1
56 83 1
56 78 1
57 69 1
57 128 1
57 104 1
57 108 1
57 96 1
57 97 1
57 72 1
57 82 1
57 61 1
57 120 1
57 156 1
57 134 1
57 90 1
57 106 1
57 91 1
57 131 1
57 113 1
57 62 1
57 132 1
57 76 1
57 147 1
57 84 1
57 102 1
57 154 1
57 75 1
57 74 1
57 149 1
57 109 1
57 127 1
57 139 1
57 99 1
57 95 1
57 150 1
57 142 1
57 58 1
57 92 1
57 125 1
57 157 1
57 129 1
57 151 1
57 98 1
57 152 1
57 94 1
57 114 1
57 59 1
57 88 1
57 121 1
57 141 1
57 65 1
57 123 1
57 145 1
57 159 1
57 105 1
57 80 1
57 79 1
58 147 1
58 159 1
58 141 1
58 128 1
58 155 1
58 123 1
58 134 1
58 70 1
58 127 1
58 143 1
58 139 1
58 126 1
58 114 1
58 156 1
58 99 1
58 118 1
58 151 1
58 146 1
58 72 1
58 87 1
58 66 1
58 112 1
58 157 1
58 81 1
58 105 1
58 111 1
58 158 1
58 80 1
58 79 1
58 75 1
58 90 1
58 135 1
58 140 1
58 60 1
58 132 1
58 74 1
58 122 1
58 102 1
58 64 1
58 63 1
58 113 1
58 95 1
58 86 1
58 160 1
58 71 1
58 73 1
58 152 1
58 124 1
58 144 1
58 69 1
58 91 1
59 77 1
59 134 1
59 153 1
59 67 1
59 68 1
59 88 1
59 79 1
59 115 1
59 130 1
59 157 1
59 81 1
59 119 1
59 120 1
59 104 1
59 98 1
59 66 1
59 125 1
59 150 1
59 132 1
59 74 1
59 141 1
59 92 1
59 122 1
59 95 1
59 113 1
59 121 1
59 94 1
59 129 1
59 145 1
59 118 1
59 107 1
59 72 1
59 69 1
59 87 1
59 75 1
59 147 1
59 126 1
59 123 1
59 103 1
59 90 1
59 127 1
59 111 1
59 140 1
59 124 1
59 82 1
59 84 1
59 110 1
59 114 1
59 149 1
60 68 1
60 80 1
60 128 1
60 95 1
60 82 1
60 134 1
60 129 1
60 83 1
60 111 1
60 67 1
60 100 1
60 73 1
60 156 1
60 152 1
60 140 1
60 72 1
60 148 1
60 130 1
60 137 1
60 160 1
60 132 1
60 108 1
60 116 1
60 135 1
60 127 1
60 154 1
60 77 1
60 93 1
60 104 1
60 81 1
60 69 1
60 62 1
60 122 1
60 105 1
60 157 1
60 64 1
60 133 1
60 159 1
60 92 1
60 131 1
60 101 1
60 61 1
60 87 1
60 89 1
60 143 1
60 146 1
60 151 1
60 124 1
60 79 1
60 84 1
60 139 1
61 76 1
61 158 1
61 84 1
61 150 1
61 134 1
61 81 1
61 63 1
61 129 1
61 71 1
61 152 1
61 112 1
61 98 1
61 141 1
61 88 1
61 117 1
61 113 1
61 99 1
61 102 1
61 82 1
61 66 1
61 90 1
61 74 1
61 147 1
61 70 1
61 86 1
61 92 1
61 131 1
61 136 1
61 87 1
61 96 1
61 125 1
61 103 1
61 78 1
61 100 1
61 142 1
61 101 1
61 140 1
61 151 1
61 157 1
61 130 1
61 139 1
61 83 1
61 108 1
61 114 1
61 94 1
61 77 1
61 115 1
61 91 1
61 72 1
61 68 1
61 153 1
61 67 1
62 91 1
62 87 1
62 79 1
62 138 1
62 64 1
62 102 1
62 101 1
62 73 1
62 113 1
62 141 1
62 126 1
62 68 1
62 70 1
62 104 1
62 89 1
62 119 1
62 94 1
62 72 1
62 111 1
62 139 1
62 77 1
62 76 1
62 136 1
62 120 1
62 130 1
62 83 1
62 85 1
62 122 1
62 106 1
62 146 1
62 128 1
62 135 1
62 81 1
62 142 1
62 110 1
62 84 1
62 109 1
62 150 1
62 155 1
62 88 1
62 95 1
62 140 1
62 82 1
62 121 1
62 69 1
62 118 1
62 66 1
62 71 1
62 132 1
62 115 1
62 129 1
62 158 1
62 75 1
62 108 1
62 157 1
62 131 1
63 144 1
63 104 1
63 71 1
63 154 1
63 116 1
63 136 1
63 93 1
63 112 1
63 77 1
63 75 1
63 149 1
63 132 1
63 148 1
63 131 1
63 91 1
63 100 1
63 88 1
63 135 1
63 114 1
63 152 1
63 125 1
63 160 1
63 158 1
63 113 1
63 142 1
63 118 1
63 97 1
63 95 1
63 137 1
63 76 1
63 139 1
63 117 1
63 80 1
63 123 1
63 141 1
63 115 1
63 109 1
63 66 1
63 145 1
63 94 1
63 151 1
63 72 1
63 107 1
63 74 1
64 155 1
64 151 1
64 134 1
64 107 1
64 69 1
64 90 1
64 75 1
64 117 1
64 159 1
64 81 1
64 71 1
64 154 1
64 98 1
64 118 1
64 86 1
64 156 1
64 70 1
64 126 1
64 91 1
64 148 1
64 132 1
64 129 1
64 85 1
64 125 1
64 112 1
64 133 1
64 94 1
64 158 1
64 82 1
64 99 1
64 113 1
64 83 1
64 109 1
64 108 1
64 67 1
64 77 1
64 130 1
64 78 1
64 149 1
64 72 1
65 83 1
65 126 1
65 122 1
65 158 1
65 80 1
65 94 1
65 96 1
65 145 1
65 150 1
65 82 1
65 111 1
65 142 1
65 149 1
65 123 1
65 101 1
65 113 1
65 69 1
65 97 1
65 114 1
65 115 1
65 104 1
65 91 1
65 159 1
65 127 1
65 119 1
65 93 1
65 144 1
65 148 1
65 125 1
65 73 1
65 110 1
65 70 1
65 134 1
65 136 1
65 120 1
65 137 1
65 140 1
65 154 1
65 79 1
65 131 1
65 129 1
65 116 1
66 80 1
66 118 1
66 156 1
66 82 1
66 133 1
66 148 1
66 110 1
66 153 1
66 72 1
66 92 1
66 106 1
66 135 1
66 138 1
66 124 1
66 98 1
66 157 1
66 152 1
66 76 1
66 131 1
66 155 1
66 126 1
66 142 1
66 136 1
66 113 1
66 160 1
66 107 1
66 71 1
66 159 1
66 116 1
66 120 1
66 91 1
66 67 1
66 150 1
66 88 1
66 134 1
66 74 1
66 96 1
66 109 1
66 140 1
66 147 1
66 132 1
66 97 1
66 94 1
66 119 1
66 93 1
66 158 1
66 139 1
66 143 1
66 85 1
66 125 1
66 83 1
67 88 1
67 85 1
67 133 1
67 69 1
67 117 1
67 153 1
67 132 1
67 142 1
67 99 1
67 110 1
67 112 1
67 123 1
67 100 1
67 148 1
67 72 1
67 71 1
67 143 1
67 156 1
67 92 1
67 131 1
67 136 1
67 118 1
67 79 1
67 141 1
67 76 1
67 77 1
67 80 1
67 86 1
67 98 1
67 107 1
67 96 1
67 119 1
67 124 1
67 120 1
67 159 1
67 91 1
67 126 1
67 145 1
67 116 1
67 109 1
67 130 1
67 137 1
67 83 1
67 113 1
67 158 1
67 147 1
67 89 1
67 140 1
67 106 1
67 128 1
68 96 1
68 142 1
68 109 1
68 93 1
68 114 1
68 106 1
68 104 1
68 117 1
68 73 1
68 102 1
68 105 1
68 154 1
68 149 1
68 100 1
68 122 1
68 136 1
68 140 1
68 116 1
68 150 1
68 77 1
68 145 1
68 138 1
68 156 1
68 133 1
68 126 1
68 144 1
68 153 1
68 119 1
68 158 1
68 157 1
68 141 1
68 131 1
68 86 1
68 74 1
68 125 1
68 107 1
68 135 1
68 128 1
68 143 1
68 90 1
68 76 1
68 152 1
68 120 1
68 69 1
68 139 1
68 75 1
68 123 1
68 94 1
69 145 1
69 140 1
69 143 1
69 112 1
69 157 1
69 142 1
69 75 1
69 74 1
69 100 1
69 122 1
69 125 1
69 110 1
69 141 1
69 107 1
69 81 1
69 131 1
69 115 1
69 93 1
69 94 1
69 121 1
69 152 1
69 99 1
69 106 1
69 98 1
69 144 1
69 148 1
69 130 1
69 124 1
69 159 1
69 119 1
69 123 1
69 88 1
69 118 1
69 117 1
69 80 1
69 113 1
69 111 1
69 82 1
69 160 1
69 114 1
69 90 1
69 102 1
69 129 1
69 127 1
69 72 1
69 136 1
69 101 1
69 76 1
69 70 1
69 78 1
69 139 1
69 96 1
70 157 1
70 107 1
70 76 1
70 101 1
70 117 1
70 159 1
70 94 1
70 155 1
70 160 1
70 96 1
70 153 1
70 144 1
70 74 1
70 145 1
70 73 1
70 100 1
70 128 1
70 156 1
70 84 1
70 91 1
70 119 1
70 92 1
70 151 1
70 140 1
70 88 1
70 138 1
70 77 1
70 158 1
70 143 1
70 122 1
70 90 1
70 126 1
70 124 1
70 99 1
70 112 1
70 134 1
70 148 1
70 95 1
70 104 1
70 133 1
70 115 1
70 98 1
70 89 1
70 118 1
70 80 1
70 78 1
70 102 1
70 135 1
70 79 1
70 72 1
71 138 1
71 110 1
71 115 1
71 75 1
71 79 1
71 97 1
71 114 1
71 74 1
71 87 1
71 72 1
71 117 1
71 116 1
71 77 1
71 90 1
71 158 1
71 151 1
71 133 1
71 130 1
71 155 1
71 84 1
71 135 1
71 139 1
71 107 1
71 96 1
71 152 1
71 76 1
71 82 1
71 136 1
71 103 1
71 131 1
71 101 1
71 112 1
71 94 1
71 113 1
71 123 1
71 119 1
71 127 1
71 149 1
71 120 1
71 148 1
71 144 1
71 92 1
71 81 1
71 157 1
71 121 1
72 155 1
72 110 1
72 93 1
72 92 1
72 133 1
72 145 1
72 102 1
72 151 1
72 128 1
72 97 1
72 106 1
72 95 1
72 116 1
72 141 1
72 105 1
72 123 1
72 144 1
72 146 1
72 127 1
72 104 1
72 150 1
72 131 1
72 83 1
72 137 1
72 96 1
72 140 1
72 103 1
72 125 1
72 108 1
72 89 1
72 82 1
72 119 1
72 148 1
72 122 1
72 156 1
72 80 1
72 135 1
72 149 1
72 160 1
72 117 1
72 120 1
72 112 1
72 124 1
72 78 1
72 157 1
73 145 1
73 104 1
73 155 1
73 114 1
73 135 1
73 108 1
73 107 1
73 156 1
73 95 1
73 158 1
73 117 1
73 110 1
73 154 1
73 113 1
73 93 1
73 125 1
73 159 1
73 119 1
73 87 1
73 80 1
73 137 1
73 89 1
73 79 1
73 138 1
73 136 1
73 92 1
73 150 1
73 75 1
73 100 1
73 81 1
73 111 1
73 144 1
73 82 1
73 140 1
73 86 1
73 91 1
73 94 1
73 151 1
73 115 1
73 105 1
73 148 1
73 101 1
73 153 1
73 160 1
74 122 1
74 154 1
74 104 1
74 133 1
74 80 1
74 106 1
74 141 1
74 157 1
74 125 1
74 77 1
74 94 1
74 134 1
74 142 1
74 102 1
74 132 1
74 139 1
74 137 1
74 121 1
74 118 1
74 128 1
74 116 1
74 82 1
74 100 1
74 159 1
74 124 1
74 103 1
74 117 1
74 85 1
74 75 1
74 91 1
74 89 1
74 111 1
74 156 1
74 120 1
74 130 1
74 108 1
74 95 1
74 112 1
74 131 1
74 149 1
74 151 1
74 147 1
74 87 1
74 145 1
75 127 1
75 147 1
75 138 1
75 109 1
75 101 1
75 145 1
75 119 1
75 110 1
75 84 1
75 120 1
75 80 1
75 81 1
75 106 1
75 99 1
75 148 1
75 113 1
75 128 1
75 126 1
75 137 1
75 86 1
75 102 1
75 91 1
75 108 1
75 146 1
75 93 1
75 79 1
75 129 1
75 132 1
75 131 1
75 159 1
75 98 1
75 157 1
75 151 1
75 82 1
75 103 1
75 123 1
75 125 1
75 135 1
75 136 1
75 134 1
75 152 1
75 133 1
75 100 1
76 135 1
76 115 1
76 154 1
76 141 1
76 88 1
76 137 1
76 152 1
76 156 1
76 78 1
76 86 1
76 111 1
76 123 1
76 129 1
76 110 1
76 82 1
76 140 1
76 127 1
76 101 1
76 149 1
76 117 1
76 119 1
76 150 1
76 91 1
76 121 1
76 146 1
76 125 1
76 103 1
76 134 1
76 153 1
76 126 1
76 85 1
76 131 1
76 158 1
76 118 1
76 132 1
76 143 1
76 107 1
76 113 1
76 145 1
76 160 1
76 100 1
76 98 1
76 155 1
76 116 1
76 144 1
76 90 1
76 120 1
76 138 1
76 104 1
76 142 1
76 80 1
76 97 1
77 133 1
77 95 1
77 87 1
77 116 1
77 85 1
77 99 1
77 109 1
77 138 1
77 117 1
77 140 1
77 78 1
77 119 1
77 141 1
77 150 1
77 132 1
77 82 1
77 98 1
77 92 1
77 79 1
77 122 1
77 94 1
77 126 1
77 156 1
77 153 1
77 110 1
77 90 1
77 123 1
77 159 1
77 93 1
77 134 1
77 152 1
77 157 1
77 89 1
77 131 1
77 108 1
77 127 1
77 101 1
77 139 1
77 86 1
77 121 1
77 135 1
77 91 1
77 84 1
77 143 1
77 124 1
77 144 1
77 114 1
78 138 1
78 84 1
78 93 1
78 94 1
78 146 1
78 131 1
78 111 1
78 159 1
78 101 1
78 82 1
78 155 1
78 133 1
78 106 1
78 97 1
78 102 1
78 99 1
78 114 1
78 122 1
78 123 1
78 85 1
78 132 1
78 98 1
78 88 1
78 92 1
78 79 1
78 137 1
78 86 1
78 105 1
78 153 1
78 148 1
78 120 1
78 108 1
78 107 1
78 150 1
78 154 1
78 96 1
78 109 1
78 112 1
78 83 1
78 135 1
78 149 1
78 139 1
78 151 1
78 160 1
78 90 1
78 116 1
78 158 1
78 115 1
78 81 1
78 113 1
78 89 1
78 134 1
79 109 1
79 141 1
79 111 1
79 119 1
79 115 1
79 138 1
79 132 1
79 130 1
79 103 1
79 155 1
79 85 1
79 107 1
79 94 1
79 110 1
79 150 1
79 80 1
79 89 1
79 143 1
79 159 1
79 156 1
79 86 1
79 124 1
79 82 1
79 117 1
79 149 1
79 144 1
79 113 1
79 87 1
79 148 1
79 81 1
79 151 1
79 136 1
80 125 1
80 144 1
80 100 1
80 105 1
80 111 1
80 84 1
80 110 1
80 98 1
80 127 1
80 150 1
80 136 1
80 92 1
80 156 1
80 147 1
80 121 1
80 117 1
80 137 1
80 95 1
80 104 1
80 114 1
80 93 1
80 108 1
80 120 1
80 152 1
80 116 1
80 131 1
80 133 1
80 134 1
80 126 1
80 124 1
80 82 1
80 142 1
80 97 1
80 151 1
80 96 1
80 159 1
80 140 1
80 123 1
80 146 1
80 160 1
80 118 1
80 112 1
81 130 1
81 96 1
81 94 1
81 121 1
81 108 1
81 110 1
81 103 1
81 128 1
81 126 1
81 140 1
81 82 1
81 116 1
81 142 1
81 91 1
81 101 1
81 95 1
81 158 1
81 156 1
81 146 1
81 136 1
81 83 1
81 93 1
81 89 1
81 148 1
81 129 1
81 100 1
81 87 1
81 113 1
81 105 1
81 160 1
81 159 1
81 133 1
81 154 1
81 149 1
81 147 1
81 111 1
81 85 1
81 157 1
81 152 1
81 155 1
82 88 1
82 99 1
82 110 1
82 149 1
82 114 1
82 156 1
82 86 1
82 122 1
82 155 1
82 97 1
82 151 1
82 102 1
82 144 1
82 146 1
82 142 1
82 85 1
82 120 1
82 150 1
82 126 1
82 138 1
82 153 1
82 125 1
82 89 1
82 111 1
82 141 1
82 152 1
82 128 1
82 95 1
82 100 1
82 113 1
82 135 1
82 133 1
82 94 1
82 137 1
82 92 1
82 109 1
82 105 1
83 89 1
83 87 1
83 113 1
83 114 1
83 96 1
83 130 1
83 134 1
83 138 1
83 158 1
83 115 1
83 119 1
83 145 1
83 121 1
83 154 1
83 118 1
83 106 1
83 126 1
83 95 1
83 100 1
83 103 1
83 97 1
83 98 1
83 105 1
83 107 1
83 91 1
83 84 1
83 99 1
83 142 1
83 147 1
83 122 1
83 152 1
83 101 1
83 137 1
83 128 1
83 90 1
83 109 1
83 111 1
83 139 1
83 148 1
83 112 1
83 94 1
84 106 1
84 126 1
84 98 1
84 145 1
84 155 1
84 149 1
84 130 1
84 113 1
84 86 1
84 91 1
84 143 1
84 131 1
84 102 1
84 127 1
84 88 1
84 124 1
84 134 1
84 99 1
84 114 1
84 153 1
84 158 1
84 139 1
84 92 1
84 159 1
84 133 1
84 112 1
84 123 1
84 101 1
84 160 1
84 93 1
84 157 1
84 105 1
84 154 1
84 129 1
84 122 1
84 97 1
84 148 1
84 138 1
85 132 1
85 124 1
85 154 1
85 133 1
85 148 1
85 147 1
85 131 1
85 127 1
85 102 1
85 106 1
85 114 1
85 155 1
85 96 1
85 146 1
85 90 1
85 108 1
85 109 1
85 138 1
85 94 1
85 139 1
85 123 1
85 92 1
85 116 1
85 140 1
85 129 1
85 103 1
85 121 1
85 99 1
85 115 1
85 88 1
85 104 1
85 112 1
85 143 1
85 125 1
85 160 1
85 100 1
85 117 1
85 101 1
85 89 1
85 136 1
85 122 1
86 89 1
86 160 1
86 122 1
86 142 1
86 90 1
86 143 1
86 136 1
86 140 1
86 146 1
86 149 1
86 155 1
86 127 1
86 103 1
86 138 1
86 128 1
86 158 1
86 139 1
86 102 1
86 104 1
86 98 1
86 144 1
86 129 1
86 126 1
86 159 1
86 157 1
86 145 1
86 94 1
86 105 1
86 123 1
86 93 1
86 99 1
86 112 1
86 96 1
86 152 1
86 91 1
86 124 1
86 147 1
86 88 1
86 151 1
87 99 1
87 136 1
87 126 1
87 107 1
87 142 1
87 125 1
87 104 1
87 151 1
87 158 1
87 102 1
87 139 1
87 155 1
87 148 1
87 141 1
87 159 1
87 146 1
87 94 1
87 147 1
87 118 1
87 95 1
87 88 1
87 98 1
87 117 1
87 134 1
87 122 1
87 138 1
87 100 1
87 97 1
87 90 1
87 114 1
87 129 1
87 116 1
87 156 1
87 152 1
87 135 1
87 111 1
87 154 1
87 145 1
87 120 1
88 104 1
88 145 1
88 152 1
88 142 1
88 109 1
88 112 1
88 120 1
88 106 1
88 149 1
88 91 1
88 143 1
88 136 1
88 105 1
88 103 1
88 148 1
88 101 1
88 128 1
88 102 1
88 155 1
88 108 1
88 110 1
88 99 1
88 150 1
88 134 1
88 135 1
88 95 1
88 146 1
88 125 1
88 160 1
88 129 1
88 116 1
88 159 1
88 96 1
88 139 1
88 151 1
88 127 1
88 140 1
88 122 1
88 94 1
89 108 1
89 116 1
89 121 1
89 141 1
89 144 1
89 152 1
89 110 1
89 142 1
89 96 1
89 101 1
89 104 1
89 92 1
89 146 1
89 133 1
89 156 1
89 149 1
89 132 1
89 95 1
89 94 1
89 145 1
89 139 1
89 160 1
89 120 1
89 122 1
89 98 1
89 114 1
89 93 1
89 124 1
89 150 1
89 100 1
89 115 1
89 148 1
89 117 1
89 109 1
89 91 1
89 128 1
89 134 1
89 90 1
89 157 1
89 107 1
89 126 1
89 99 1
90 132 1
90 102 1
90 131 1
90 143 1
90 141 1
90 101 1
90 134 1
90 140 1
90 136 1
90 95 1
90 110 1
90 99 1
90 159 1
90 160 1
90 115 1
90 145 1
90 139 1
90 117 1
90 120 1
90 148 1
90 129 1
90 130 1
90 108 1
90 104 1
90 142 1
90 116 1
90 106 1
90 91 1
90 126 1
90 100 1
90 121 1
90 124 1
90 147 1
90 118 1
90 127 1
91 157 1
91 126 1
91 153 1
91 123 1
91 128 1
91 97 1
91 94 1
91 154 1
91 135 1
91 139 1
91 102 1
91 160 1
91 152 1
91 109 1
91 105 1
91 129 1
91 140 1
91 146 1
91 131 1
91 116 1
91 99 1
91 119 1
91 130 1
91 133 1
91 143 1
91 134 1
91 95 1
91 132 1
91 137 1
91 106 1
91 155 1
91 147 1
91 142 1
91 120 1
91 136 1
91 108 1
91 158 1
91 96 1
92 116 1
92 109 1
92 93 1
92 104 1
92 125 1
92 135 1
92 117 1
92 110 1
92 99 1
92 107 1
92 122 1
92 95 1
92 108 1
92 148 1
92 160 1
92 101 1
92 137 1
92 142 1
92 105 1
92 133 1
92 132 1
92 121 1
92 147 1
92 141 1
92 127 1
92 128 1
92 120 1
92 144 1
92 159 1
92 111 1
93 104 1
93 150 1
93 98 1
93 143 1
93 106 1
93 109 1
93 136 1
93 117 1
93 103 1
93 135 1
93 155 1
93 113 1
93 147 1
93 116 1
93 108 1
93 132 1
93 140 1
93 124 1
93 110 1
93 141 1
93 100 1
93 123 1
93 115 1
93 107 1
93 101 1
93 159 1
93 128 1
93 144 1
93 105 1
93 95 1
93 112 1
93 122 1
93 120 1
93 160 1
93 139 1
94 111 1
94 143 1
94 160 1
94 127 1
94 121 1
94 120 1
94 100 1
94 114 1
94 101 1
94 122 1
94 126 1
94 128 1
94 107 1
94 138 1
94 103 1
94 137 1
94 99 1
94 132 1
94 123 1
94 141 1
94 102 1
94 110 1
94 105 1
94 112 1
94 136 1
94 125 1
94 139 1
94 140 1
94 145 1
94 97 1
94 151 1
94 135 1
95 145 1
95 110 1
95 160 1
95 100 1
95 96 1
95 133 1
95 127 1
95 128 1
95 137 1
95 148 1
95 98 1
95 159 1
95 156 1
95 154 1
95 136 1
95 105 1
95 139 1
95 117 1
95 147 1
95 104 1
95 152 1
95 135 1
95 113 1
95 114 1
95 144 1
95 112 1
95 97 1
95 118 1
95 140 1
95 131 1
95 149 1
95 158 1
95 108 1
95 103 1
95 119 1
95 123 1
96 112 1
96 102 1
96 100 1
96 143 1
96 124 1
96 155 1
96 119 1
96 139 1
96 138 1
96 158 1
96 134 1
96 132 1
96 149 1
96 105 1
96 150 1
96 135 1
96 108 1
96 142 1
96 156 1
96 107 1
96 120 1
96 110 1
96 160 1
96 133 1
96 125 1
96 128 1
96 144 1
96 129 1
96 130 1
96 127 1
96 116 1
96 152 1
97 103 1
97 129 1
97 126 1
97 108 1
97 123 1
97 104 1
97 114 1
97 105 1
97 158 1
97 121 1
97 109 1
97 148 1
97 152 1
97 99 1
97 160 1
97 111 1
97 133 1
97 119 1
97 98 1
97 124 1
97 122 1
97 101 1
97 136 1
97 110 1
97 116 1
97 142 1
97 153 1
97 141 1
97 145 1
97 112 1
97 132 1
98 150 1
98 124 1
98 135 1
98 104 1
98 101 1
98 116 1
98 112 1
98 144 1
98 139 1
98 103 1
98 149 1
98 111 1
98 145 1
98 141 1
98 121 1
98 156 1
98 122 1
98 137 1
98 148 1
98 147 1
98 131 1
98 143 1
98 128 1
98 102 1
98 160 1
98 110 1
98 105 1
98 114 1
98 159 1
98 157 1
98 130 1
98 142 1
98 127 1
98 155 1
98 100 1
98 108 1
99 111 1
99 102 1
99 118 1
99 155 1
99 153 1
99 115 1
99 124 1
99 159 1
99 132 1
99 137 1
99 157 1
99 152 1
99 140 1
99 154 1
99 131 1
99 127 1
99 148 1
99 128 1
99 133 1
99 141 1
99 139 1
99 126 1
99 119 1
99 122 1
99 151 1
99 145 1
99 160 1
99 147 1
99 142 1
99 135 1
99 107 1
99 146 1
100 102 1
100 134 1
100 148 1
100 131 1
100 136 1
100 123 1
100 109 1
100 130 1
100 126 1
100 106 1
100 151 1
100 113 1
100 117 1
100 143 1
100 152 1
100 135 1
100 146 1
100 127 1
100 116 1
100 138 1
100 149 1
101 111 1
101 113 1
101 148 1
101 112 1
101 141 1
101 144 1
101 156 1
101 105 1
101 154 1
101 104 1
101 139 1
101 129 1
101 145 1
101 102 1
101 122 1
101 134 1
101 130 1
101 157 1
101 160 1
101 117 1
101 146 1
101 140 1
101 142 1
101 136 1
101 158 1
101 150 1
101 118 1
101 128 1
101 109 1
101 149 1
101 137 1
101 159 1
101 115 1
101 143 1
101 152 1
102 130 1
102 148 1
102 114 1
102 105 1
102 132 1
102 136 1
102 135 1
102 106 1
102 160 1
102 119 1
102 117 1
102 156 1
102 151 1
102 111 1
102 103 1
102 109 1
102 116 1
102 144 1
102 113 1
102 141 1
102 147 1
102 155 1
102 146 1
102 158 1
102 143 1
102 107 1
102 122 1
102 139 1
102 127 1
102 128 1
102 115 1
103 142 1
103 157 1
103 130 1
103 159 1
103 116 1
103 107 1
103 120 1
103 118 1
103 143 1
103 154 1
103 109 1
103 104 1
103 153 1
103 113 1
103 122 1
103 155 1
103 106 1
103 156 1
103 147 1
103 144 1
103 148 1
103 145 1
103 141 1
103 158 1
103 121 1
104 122 1
104 105 1
104 137 1
104 129 1
104 141 1
104 157 1
104 109 1
104 128 1
104 159 1
104 131 1
104 154 1
104 151 1
104 107 1
104 152 1
104 120 1
104 118 1
104 123 1
104 116 1
104 134 1
104 126 1
104 125 1
104 140 1
104 106 1
104 144 1
104 147 1
104 119 1
104 133 1
104 130 1
104 135 1
104 150 1
104 110 1
104 153 1
105 127 1
105 131 1
105 129 1
105 130 1
105 154 1
105 138 1
105 139 1
105 149 1
105 144 1
105 133 1
105 126 1
105 128 1
105 155 1
105 147 1
105 119 1
105 157 1
105 111 1
105 152 1
105 140 1
105 151 1
105 143 1
105 159 1
106 110 1
106 152 1
106 133 1
106 136 1
106 113 1
106 138 1
106 108 1
106 123 1
106 121 1
106 118 1
106 155 1
106 150 1
106 146 1
106 158 1
106 131 1
106 144 1
106 141 1
106 120 1
106 130 1
106 137 1
106 132 1
106 127 1
106 153 1
106 159 1
106 125 1
106 116 1
106 129 1
106 143 1
107 117 1
107 116 1
107 143 1
107 130 1
107 142 1
107 140 1
107 138 1
107 126 1
107 113 1
107 155 1
107 108 1
107 136 1
107 132 1
107 114 1
107 158 1
107 112 1
107 150 1
107 153 1
107 144 1
107 110 1
107 115 1
107 146 1
107 141 1
107 151 1
107 119 1
107 148 1
107 125 1
107 157 1
107 131 1
107 152 1
107 109 1
108 146 1
108 159 1
108 140 1
108 113 1
108 148 1
108 121 1
108 138 1
108 129 1
108 120 1
108 150 1
108 133 1
108 135 1
108 149 1
108 157 1
108 153 1
108 143 1
108 154 1
108 142 1
108 110 1
108 126 1
108 152 1
108 122 1
108 132 1
108 116 1
108 134 1
108 118 1
108 125 1
108 139 1
108 117 1
109 126 1
109 114 1
109 111 1
109 150 1
109 112 1
109 139 1
109 115 1
109 143 1
109 121 1
109 158 1
109 138 1
109 124 1
109 148 1
109 140 1
109 133 1
109 152 1
109 141 1
109 147 1
109 128 1
109 134 1
109 118 1
109 129 1
109 136 1
109 123 1
109 156 1
109 120 1
109 160 1
110 133 1
110 139 1
110 154 1
110 144 1
110 141 1
110 148 1
110 126 1
110 153 1
110 124 1
110 121 1
110 145 1
110 157 1
110 136 1
110 122 1
110 132 1
110 128 1
110 113 1
110 152 1
110 127 1
110 134 1
110 135 1
110 130 1
110 150 1
110 116 1
110 159 1
110 111 1
111 114 1
111 140 1
111 120 1
111 145 1
111 160 1
111 122 1
111 126 1
111 113 1
111 135 1
111 127 1
111 115 1
111 138 1
111 155 1
111 121 1
111 134 1
111 112 1
111 130 1
111 132 1
111 139 1
111 154 1
111 128 1
111 149 1
111 144 1
111 151 1
111 150 1
112 126 1
112 156 1
112 143 1
112 159 1
112 124 1
112 139 1
112 160 1
112 146 1
112 129 1
112 134 1
112 145 1
112 147 1
112 125 1
112 136 1
112 148 1
112 119 1
112 121 1
112 131 1
112 115 1
112 154 1
112 133 1
112 149 1
112 150 1
112 135 1
112 158 1
112 118 1
113 153 1
113 118 1
113 149 1
113 122 1
113 114 1
113 116 1
113 129 1
113 115 1
113 120 1
113 121 1
113 142 1
113 131 1
113 126 1
113 150 1
113 152 1
113 125 1
113 147 1
113 119 1
113 143 1
113 158 1
113 148 1
113 144 1
113 157 1
113 151 1
114 117 1
114 138 1
114 148 1
114 144 1
114 139 1
114 145 1
114 143 1
114 124 1
114 147 1
114 131 1
114 130 1
114 136 1
114 156 1
114 125 1
114 142 1
115 118 1
115 143 1
115 117 1
115 124 1
115 159 1
115 134 1
115 116 1
115 140 1
115 151 1
115 158 1
115 129 1
115 131 1
115 152 1
115 141 1
115 148 1
115 128 1
115 157 1
115 135 1
115 138 1
115 126 1
116 149 1
116 134 1
116 124 1
116 130 1
116 158 1
116 155 1
116 120 1
116 121 1
116 146 1
116 136 1
116 117 1
116 129 1
116 118 1
116 131 1
116 126 1
116 148 1
116 156 1
116 144 1
116 128 1
116 151 1
116 133 1
116 147 1
116 154 1
117 123 1
117 128 1
117 129 1
117 159 1
117 158 1
117 155 1
117 141 1
117 118 1
117 160 1
117 147 1
117 154 1
117 148 1
117 135 1
117 146 1
117 126 1
117 120 1
117 122 1
118 135 1
118 141 1
118 143 1
118 142 1
118 146 1
118 155 1
118 151 1
118 145 1
118 152 1
118 123 1
118 138 1
118 153 1
118 137 1
118 140 1
118 148 1
118 133 1
118 134 1
118 150 1
118 132 1
118 126 1
118 122 1
119 134 1
119 148 1
119 125 1
119 147 1
119 120 1
119 127 1
119 158 1
119 123 1
119 132 1
119 150 1
119 126 1
119 137 1
119 157 1
119 139 1
119 153 1
119 155 1
119 136 1
119 151 1
119 121 1
119 140 1
120 126 1
120 125 1
120 127 1
120 142 1
120 121 1
120 152 1
120 155 1
120 153 1
120 158 1
120 149 1
120 122 1
120 132 1
120 144 1
120 136 1
120 130 1
120 140 1
120 141 1
120 154 1
120 134 1
120 157 1
120 148 1
120 151 1
120 145 1
120 156 1
120 139 1
121 126 1
121 135 1
121 143 1
121 155 1
121 129 1
121 127 1
121 140 1
121 134 1
121 146 1
121 139 1
121 153 1
121 131 1
121 136 1
121 154 1
121 132 1
121 150 1
121 137 1
121 145 1
122 155 1
122 128 1
122 130 1
122 146 1
122 127 1
122 123 1
122 144 1
122 131 1
122 136 1
122 160 1
122 138 1
122 153 1
122 145 1
122 124 1
122 158 1
122 135 1
122 126 1
122 152 1
122 140 1
122 159 1
122 142 1
122 134 1
122 133 1
122 157 1
122 156 1
123 138 1
123 140 1
123 130 1
123 148 1
123 126 1
123 134 1
123 131 1
123 129 1
123 157 1
123 124 1
123 127 1
123 158 1
123 150 1
123 139 1
123 141 1
123 136 1
123 132 1
123 133 1
123 145 1
123 135 1
124 132 1
124 131 1
124 149 1
124 136 1
124 137 1
124 159 1
124 142 1
124 152 1
124 151 1
124 158 1
124 135 1
124 138 1
124 143 1
124 129 1
124 150 1
124 157 1
124 153 1
125 139 1
125 152 1
125 160 1
125 130 1
125 129 1
125 132 1
125 150 1
125 128 1
125 154 1
125 159 1
125 157 1
125 151 1
125 127 1
125 140 1
125 156 1
125 131 1
125 135 1
125 143 1
125 149 1
126 156 1
126 127 1
126 151 1
126 143 1
126 135 1
126 149 1
126 158 1
126 139 1
126 155 1
126 128 1
126 129 1
126 131 1
126 159 1
126 152 1
126 144 1
126 157 1
126 141 1
126 160 1
126 140 1
126 146 1
126 153 1
126 150 1
126 154 1
127 131 1
127 140 1
127 150 1
127 143 1
127 142 1
127 132 1
127 130 1
127 134 1
127 137 1
127 128 1
127 133 1
127 145 1
127 146 1
127 135 1
127 154 1
127 160 1
127 136 1
127 158 1
127 155 1
127 148 1
128 149 1
128 130 1
128 136 1
128 133 1
128 154 1
128 144 1
128 138 1
128 157 1
128 147 1
128 151 1
128 160 1
128 156 1
128 153 1
128 131 1
128 134 1
129 137 1
129 142 1
129 133 1
129 135 1
129 147 1
129 140 1
129 150 1
129 151 1
129 148 1
129 154 1
129 158 1
129 156 1
129 146 1
129 139 1
129 153 1
129 134 1
130 160 1
130 131 1
130 151 1
130 136 1
130 155 1
130 134 1
130 147 1
130 139 1
130 153 1
130 158 1
130 140 1
130 144 1
130 142 1
131 133 1
131 143 1
131 140 1
131 139 1
131 157 1
131 153 1
131 158 1
131 146 1
131 135 1
131 149 1
131 160 1
131 156 1
131 159 1
131 147 1
131 144 1
131 148 1
131 134 1
131 132 1
132 148 1
132 142 1
132 146 1
132 134 1
132 149 1
132 141 1
132 133 1
132 137 1
132 145 1
132 158 1
132 135 1
132 147 1
132 138 1
132 156 1
133 135 1
133 144 1
133 145 1
133 134 1
133 142 1
133 143 1
133 153 1
133 146 1
133 151 1
133 152 1
133 154 1
133 159 1
133 160 1
133 158 1
134 157 1
134 156 1
134 147 1
134 154 1
134 159 1
134 143 1
134 150 1
134 160 1
134 135 1
134 148 1
134 138 1
134 149 1
134 137 1
135 145 1
135 147 1
135 142 1
135 158 1
135 148 1
135 144 1
135 146 1
135 156 1
135 159 1
136 145 1
136 141 1
136 152 1
136 157 1
136 143 1
136 155 1
136 140 1
136 160 1
136 144 1
136 148 1
136 159 1
136 142 1
137 139 1
137 153 1
137 147 1
137 143 1
137 156 1
137 160 1
137 154 1
137 149 1
137 141 1
137 138 1
137 152 1
137 146 1
138 149 1
138 158 1
138 142 1
138 159 1
138 140 1
138 152 1
138 143 1
138 141 1
138 155 1
138 147 1
138 157 1
138 151 1
138 144 1
139 155 1
139 148 1
139 158 1
139 146 1
139 160 1
139 156 1
140 153 1
140 145 1
140 151 1
140 159 1
140 146 1
140 144 1
140 152 1
141 159 1
141 155 1
141 149 1
141 152 1
141 153 1
141 146 1
141 143 1
141 142 1
141 150 1
141 147 1
141 158 1
141 156 1
142 143 1
142 150 1
142 149 1
142 147 1
142 157 1
142 144 1
142 156 1
142 153 1
143 148 1
143 147 1
143 160 1
143 152 1
143 151 1
143 156 1
143 144 1
144 147 1
144 160 1
144 154 1
144 151 1
144 157 1
145 156 1
145 147 1
145 150 1
146 153 1
146 149 1
146 148 1
146 147 1
146 156 1
146 158 1
146 152 1
146 157 1
147 158 1
147 149 1
147 151 1
147 152 1
147 153 1
147 160 1
147 154 1
147 159 1
148 159 1
148 155 1
148 160 1
148 152 1
148 150 1
148 156 1
149 156 1
149 150 1
149 158 1
149 157 1
149 151 1
149 153 1
149 154 1
150 155 1
150 151 1
151 157 1
151 153 1
151 160 1
151 154 1
151 155 1
151 158 1
151 152 1
152 159 1
152 156 1
152 155 1
152 154 1
153 155 1
153 154 1
153 159 1
154 157 1
154 155 1
154 156 1
155 159 1
155 157 1
156 157 1
157 158 1
158 160 1
158 159 1


==> anc/instances/benchmark/maxCutMet/g05_180.0 <==
180 8055 
1 92 1
1 118 1
1 6 1
1 36 1
1 23 1
1 140 1
1 24 1
1 76 1
1 158 1
1 54 1
1 122 1
1 135 1
1 38 1
1 125 1
1 102 1
1 65 1
1 175 1
1 81 1
1 30 1
1 32 1
1 160 1
1 136 1
1 2 1
1 78 1
1 39 1
1 98 1
1 152 1
1 99 1
1 130 1
1 179 1
1 151 1
1 55 1
1 37 1
1 113 1
1 164 1
1 72 1
1 178 1
1 90 1
1 114 1
1 108 1
1 15 1
1 16 1
1 58 1
1 156 1
1 97 1
1 100 1
1 62 1
1 50 1
1 8 1
1 86 1
1 107 1
1 74 1
1 48 1
1 109 1
1 170 1
1 84 1
1 149 1
1 21 1
1 106 1
1 112 1
1 143 1
1 142 1
1 80 1
1 49 1
1 7 1
1 139 1
1 56 1
1 177 1
1 117 1
1 131 1
1 103 1
1 88 1
1 171 1
1 154 1
1 129 1
1 75 1
1 123 1
1 41 1
1 163 1
1 145 1
1 93 1
1 60 1
1 83 1
1 70 1
1 53 1
1 33 1
1 51 1
1 119 1
1 144 1
1 69 1
1 13 1
1 25 1
1 26 1
2 136 1
2 39 1
2 175 1
2 57 1
2 62 1
2 112 1
2 53 1
2 139 1
2 32 1
2 71 1
2 125 1
2 142 1
2 146 1
2 63 1
2 89 1
2 17 1
2 9 1
2 130 1
2 18 1
2 151 1
2 35 1
2 48 1
2 79 1
2 49 1
2 160 1
2 43 1
2 4 1
2 165 1
2 27 1
2 121 1
2 38 1
2 100 1
2 56 1
2 132 1
2 51 1
2 15 1
2 163 1
2 44 1
2 78 1
2 46 1
2 164 1
2 134 1
2 145 1
2 95 1
2 6 1
2 120 1
2 69 1
2 22 1
2 156 1
2 82 1
2 28 1
2 20 1
2 141 1
2 7 1
2 73 1
2 147 1
2 98 1
2 153 1
2 11 1
2 19 1
2 114 1
2 66 1
2 52 1
2 116 1
2 5 1
2 148 1
2 94 1
2 144 1
2 77 1
2 84 1
2 123 1
2 90 1
2 167 1
2 169 1
2 10 1
2 178 1
2 117 1
2 31 1
2 137 1
2 107 1
2 171 1
2 93 1
2 152 1
2 128 1
2 60 1
2 176 1
2 180 1
2 14 1
2 115 1
2 127 1
2 157 1
2 110 1
2 96 1
2 21 1
2 162 1
2 76 1
2 85 1
2 70 1
2 24 1
2 92 1
2 34 1
2 45 1
2 119 1
3 71 1
3 41 1
3 141 1
3 10 1
3 56 1
3 99 1
3 158 1
3 45 1
3 6 1
3 94 1
3 125 1
3 137 1
3 33 1
3 54 1
3 119 1
3 95 1
3 133 1
3 37 1
3 31 1
3 113 1
3 115 1
3 76 1
3 70 1
3 13 1
3 64 1
3 5 1
3 145 1
3 147 1
3 89 1
3 44 1
3 126 1
3 173 1
3 73 1
3 20 1
3 116 1
3 9 1
3 174 1
3 35 1
3 171 1
3 82 1
3 29 1
3 178 1
3 15 1
3 83 1
3 104 1
3 120 1
3 40 1
3 66 1
3 74 1
3 4 1
3 161 1
3 139 1
3 155 1
3 22 1
3 167 1
3 28 1
3 123 1
3 153 1
3 51 1
3 80 1
3 106 1
3 124 1
3 46 1
3 18 1
3 93 1
3 166 1
3 154 1
3 160 1
3 78 1
3 172 1
3 109 1
3 102 1
3 34 1
3 17 1
3 90 1
3 43 1
3 84 1
3 42 1
3 65 1
3 100 1
3 122 1
3 121 1
3 136 1
4 95 1
4 19 1
4 104 1
4 11 1
4 146 1
4 52 1
4 142 1
4 144 1
4 24 1
4 119 1
4 123 1
4 132 1
4 125 1
4 97 1
4 140 1
4 166 1
4 154 1
4 49 1
4 157 1
4 164 1
4 168 1
4 6 1
4 84 1
4 29 1
4 107 1
4 77 1
4 162 1
4 92 1
4 152 1
4 65 1
4 98 1
4 114 1
4 99 1
4 161 1
4 62 1
4 57 1
4 136 1
4 30 1
4 153 1
4 176 1
4 102 1
4 7 1
4 91 1
4 118 1
4 96 1
4 59 1
4 64 1
4 172 1
4 165 1
4 76 1
4 158 1
4 15 1
4 21 1
4 141 1
4 180 1
4 175 1
4 48 1
4 28 1
4 108 1
4 35 1
4 45 1
4 150 1
4 101 1
4 55 1
4 156 1
4 87 1
4 177 1
4 88 1
4 145 1
4 110 1
4 81 1
4 80 1
4 86 1
4 130 1
4 44 1
4 69 1
4 151 1
4 171 1
4 46 1
4 160 1
4 134 1
4 128 1
4 129 1
4 13 1
4 23 1
4 131 1
4 137 1
4 93 1
4 26 1
4 111 1
5 152 1
5 180 1
5 9 1
5 49 1
5 22 1
5 138 1
5 159 1
5 52 1
5 158 1
5 73 1
5 168 1
5 10 1
5 178 1
5 78 1
5 124 1
5 19 1
5 141 1
5 69 1
5 116 1
5 173 1
5 128 1
5 179 1
5 161 1
5 95 1
5 53 1
5 46 1
5 43 1
5 30 1
5 94 1
5 77 1
5 26 1
5 89 1
5 163 1
5 97 1
5 119 1
5 167 1
5 79 1
5 44 1
5 85 1
5 127 1
5 122 1
5 92 1
5 111 1
5 32 1
5 154 1
5 123 1
5 42 1
5 142 1
5 165 1
5 56 1
5 157 1
5 150 1
5 134 1
5 74 1
5 104 1
5 55 1
5 107 1
5 137 1
5 8 1
5 114 1
5 71 1
5 12 1
5 81 1
5 115 1
5 145 1
5 102 1
5 16 1
5 68 1
5 60 1
5 169 1
5 51 1
5 11 1
5 99 1
5 129 1
5 131 1
5 27 1
5 76 1
5 176 1
5 96 1
5 25 1
5 170 1
5 54 1
5 151 1
5 21 1
5 103 1
5 177 1
5 172 1
5 108 1
5 86 1
6 173 1
6 101 1
6 119 1
6 61 1
6 128 1
6 26 1
6 116 1
6 174 1
6 45 1
6 77 1
6 73 1
6 84 1
6 96 1
6 98 1
6 161 1
6 57 1
6 7 1
6 93 1
6 138 1
6 155 1
6 24 1
6 124 1
6 134 1
6 115 1
6 21 1
6 122 1
6 146 1
6 171 1
6 108 1
6 167 1
6 87 1
6 82 1
6 139 1
6 158 1
6 178 1
6 69 1
6 133 1
6 160 1
6 70 1
6 152 1
6 118 1
6 121 1
6 105 1
6 13 1
6 165 1
6 9 1
6 78 1
6 125 1
6 37 1
6 127 1
6 104 1
6 64 1
6 52 1
6 175 1
6 157 1
6 142 1
6 22 1
6 54 1
6 60 1
6 86 1
6 49 1
6 17 1
6 76 1
6 159 1
6 10 1
6 156 1
6 129 1
6 163 1
6 168 1
6 136 1
6 53 1
6 42 1
6 126 1
6 34 1
6 89 1
6 19 1
6 68 1
6 66 1
6 38 1
6 25 1
6 103 1
6 63 1
6 99 1
6 36 1
6 75 1
6 111 1
6 94 1
6 162 1
6 51 1
6 102 1
6 28 1
6 154 1
6 44 1
6 112 1
6 39 1
7 151 1
7 179 1
7 92 1
7 173 1
7 52 1
7 28 1
7 30 1
7 56 1
7 19 1
7 154 1
7 128 1
7 74 1
7 99 1
7 127 1
7 143 1
7 39 1
7 57 1
7 95 1
7 33 1
7 71 1
7 91 1
7 96 1
7 50 1
7 162 1
7 166 1
7 168 1
7 149 1
7 93 1
7 43 1
7 29 1
7 114 1
7 103 1
7 10 1
7 121 1
7 41 1
7 120 1
7 139 1
7 14 1
7 83 1
7 133 1
7 102 1
7 167 1
7 116 1
7 111 1
7 35 1
7 123 1
7 79 1
7 172 1
7 70 1
7 21 1
7 107 1
7 26 1
7 13 1
7 145 1
7 100 1
7 67 1
7 76 1
7 129 1
7 124 1
7 49 1
7 55 1
7 44 1
7 65 1
7 66 1
7 135 1
7 12 1
7 161 1
7 175 1
7 45 1
7 40 1
7 117 1
7 81 1
7 136 1
7 174 1
7 51 1
7 140 1
7 37 1
7 78 1
7 53 1
7 46 1
7 38 1
7 142 1
7 63 1
7 126 1
8 100 1
8 85 1
8 142 1
8 113 1
8 71 1
8 143 1
8 94 1
8 174 1
8 65 1
8 43 1
8 60 1
8 176 1
8 57 1
8 120 1
8 62 1
8 52 1
8 67 1
8 119 1
8 29 1
8 54 1
8 161 1
8 92 1
8 81 1
8 133 1
8 56 1
8 79 1
8 115 1
8 101 1
8 9 1
8 80 1
8 19 1
8 14 1
8 12 1
8 64 1
8 21 1
8 88 1
8 118 1
8 40 1
8 165 1
8 178 1
8 111 1
8 138 1
8 93 1
8 135 1
8 126 1
8 121 1
8 72 1
8 41 1
8 48 1
8 32 1
8 130 1
8 36 1
8 34 1
8 49 1
8 123 1
8 152 1
8 27 1
8 51 1
8 144 1
8 68 1
8 158 1
8 160 1
8 146 1
8 33 1
8 167 1
8 76 1
8 15 1
8 159 1
8 137 1
8 109 1
8 169 1
8 10 1
8 90 1
8 139 1
8 112 1
8 122 1
8 78 1
8 45 1
8 164 1
8 66 1
8 149 1
8 86 1
8 129 1
9 29 1
9 39 1
9 167 1
9 158 1
9 149 1
9 66 1
9 172 1
9 160 1
9 67 1
9 150 1
9 16 1
9 174 1
9 78 1
9 30 1
9 108 1
9 65 1
9 101 1
9 102 1
9 130 1
9 21 1
9 119 1
9 42 1
9 161 1
9 52 1
9 82 1
9 112 1
9 152 1
9 34 1
9 95 1
9 36 1
9 85 1
9 117 1
9 155 1
9 98 1
9 125 1
9 126 1
9 14 1
9 81 1
9 110 1
9 159 1
9 179 1
9 15 1
9 45 1
9 83 1
9 25 1
9 109 1
9 176 1
9 53 1
9 142 1
9 44 1
9 50 1
9 165 1
9 23 1
9 178 1
9 140 1
9 72 1
9 48 1
9 104 1
9 37 1
9 56 1
9 166 1
9 97 1
9 77 1
9 139 1
9 76 1
9 26 1
9 20 1
9 49 1
9 75 1
9 88 1
9 17 1
9 146 1
9 57 1
9 118 1
9 107 1
9 106 1
9 135 1
9 33 1
9 131 1
9 123 1
9 111 1
9 157 1
9 24 1
9 136 1
9 73 1
9 58 1
10 90 1
10 85 1
10 63 1
10 46 1
10 159 1
10 151 1
10 23 1
10 93 1
10 48 1
10 95 1
10 115 1
10 154 1
10 89 1
10 100 1
10 101 1
10 31 1
10 51 1
10 164 1
10 94 1
10 33 1
10 20 1
10 15 1
10 41 1
10 55 1
10 13 1
10 96 1
10 179 1
10 81 1
10 76 1
10 140 1
10 30 1
10 18 1
10 158 1
10 84 1
10 136 1
10 117 1
10 127 1
10 70 1
10 74 1
10 176 1
10 87 1
10 66 1
10 173 1
10 162 1
10 149 1
10 12 1
10 168 1
10 167 1
10 147 1
10 11 1
10 160 1
10 144 1
10 67 1
10 110 1
10 156 1
10 175 1
10 170 1
10 165 1
10 120 1
10 139 1
10 34 1
10 121 1
10 80 1
10 116 1
10 25 1
10 145 1
10 128 1
10 97 1
10 68 1
10 155 1
10 157 1
10 42 1
10 36 1
10 88 1
10 24 1
10 79 1
10 86 1
10 65 1
10 125 1
10 171 1
10 50 1
10 60 1
10 49 1
10 106 1
10 17 1
11 180 1
11 105 1
11 78 1
11 141 1
11 112 1
11 37 1
11 132 1
11 63 1
11 123 1
11 86 1
11 120 1
11 107 1
11 165 1
11 14 1
11 121 1
11 156 1
11 59 1
11 95 1
11 33 1
11 119 1
11 77 1
11 20 1
11 111 1
11 144 1
11 26 1
11 115 1
11 161 1
11 48 1
11 66 1
11 114 1
11 149 1
11 64 1
11 131 1
11 43 1
11 73 1
11 126 1
11 118 1
11 153 1
11 130 1
11 28 1
11 117 1
11 93 1
11 79 1
11 116 1
11 54 1
11 62 1
11 98 1
11 151 1
11 168 1
11 89 1
11 83 1
11 162 1
11 72 1
11 39 1
11 74 1
11 25 1
11 146 1
11 96 1
11 104 1
11 70 1
11 46 1
11 169 1
11 16 1
11 69 1
11 113 1
11 44 1
11 80 1
11 21 1
11 60 1
11 18 1
11 171 1
11 134 1
11 52 1
11 55 1
11 109 1
11 82 1
11 139 1
11 175 1
11 84 1
11 106 1
11 160 1
11 71 1
11 140 1
11 34 1
11 159 1
11 68 1
11 133 1
11 23 1
11 45 1
11 94 1
11 42 1
11 179 1
11 166 1
11 136 1
11 29 1
11 90 1
12 31 1
12 83 1
12 42 1
12 19 1
12 160 1
12 73 1
12 142 1
12 169 1
12 52 1
12 93 1
12 119 1
12 143 1
12 148 1
12 32 1
12 54 1
12 164 1
12 75 1
12 79 1
12 36 1
12 114 1
12 115 1
12 125 1
12 128 1
12 46 1
12 40 1
12 17 1
12 35 1
12 85 1
12 137 1
12 29 1
12 140 1
12 51 1
12 80 1
12 97 1
12 163 1
12 44 1
12 62 1
12 158 1
12 20 1
12 152 1
12 135 1
12 101 1
12 47 1
12 123 1
12 156 1
12 124 1
12 131 1
12 33 1
12 153 1
12 39 1
12 16 1
12 55 1
12 170 1
12 22 1
12 134 1
12 179 1
12 65 1
12 45 1
12 112 1
12 176 1
12 41 1
12 68 1
12 117 1
12 98 1
12 58 1
12 141 1
12 113 1
12 154 1
12 92 1
12 21 1
12 77 1
12 146 1
12 96 1
12 110 1
12 150 1
12 161 1
12 48 1
12 67 1
12 168 1
12 15 1
12 173 1
12 61 1
12 147 1
12 155 1
12 109 1
12 121 1
12 138 1
12 94 1
12 89 1
12 174 1
12 102 1
12 25 1
12 30 1
12 56 1
13 103 1
13 138 1
13 53 1
13 108 1
13 133 1
13 56 1
13 142 1
13 79 1
13 37 1
13 81 1
13 143 1
13 95 1
13 163 1
13 19 1
13 38 1
13 35 1
13 43 1
13 178 1
13 51 1
13 116 1
13 156 1
13 85 1
13 69 1
13 92 1
13 97 1
13 52 1
13 123 1
13 151 1
13 107 1
13 162 1
13 112 1
13 64 1
13 61 1
13 25 1
13 164 1
13 87 1
13 66 1
13 165 1
13 82 1
13 71 1
13 145 1
13 104 1
13 27 1
13 129 1
13 120 1
13 70 1
13 171 1
13 128 1
13 76 1
13 122 1
13 110 1
13 119 1
13 170 1
13 166 1
13 88 1
13 99 1
13 109 1
13 114 1
13 77 1
13 17 1
13 84 1
13 40 1
13 65 1
13 80 1
13 41 1
13 24 1
13 179 1
13 73 1
13 50 1
13 172 1
13 155 1
13 149 1
13 23 1
13 20 1
13 60 1
13 22 1
13 118 1
13 146 1
13 47 1
13 29 1
13 78 1
13 36 1
13 105 1
13 154 1
13 173 1
13 55 1
13 48 1
13 46 1
13 132 1
13 167 1
13 113 1
13 159 1
14 56 1
14 117 1
14 21 1
14 119 1
14 128 1
14 54 1
14 151 1
14 63 1
14 49 1
14 147 1
14 158 1
14 130 1
14 31 1
14 124 1
14 17 1
14 77 1
14 164 1
14 142 1
14 58 1
14 78 1
14 112 1
14 35 1
14 99 1
14 103 1
14 138 1
14 87 1
14 154 1
14 146 1
14 178 1
14 106 1
14 161 1
14 70 1
14 32 1
14 134 1
14 76 1
14 152 1
14 145 1
14 171 1
14 36 1
14 94 1
14 30 1
14 50 1
14 89 1
14 141 1
14 111 1
14 150 1
14 85 1
14 29 1
14 159 1
14 121 1
14 169 1
14 153 1
14 139 1
14 118 1
14 162 1
14 75 1
14 148 1
14 74 1
14 86 1
14 45 1
14 73 1
14 18 1
14 37 1
14 72 1
14 140 1
14 120 1
14 65 1
14 67 1
14 104 1
14 105 1
14 71 1
14 137 1
14 68 1
14 23 1
14 165 1
14 160 1
14 42 1
14 133 1
14 80 1
14 19 1
15 162 1
15 49 1
15 27 1
15 161 1
15 92 1
15 133 1
15 25 1
15 48 1
15 151 1
15 129 1
15 146 1
15 141 1
15 24 1
15 29 1
15 100 1
15 167 1
15 175 1
15 132 1
15 160 1
15 84 1
15 98 1
15 139 1
15 57 1
15 76 1
15 168 1
15 159 1
15 111 1
15 93 1
15 174 1
15 113 1
15 28 1
15 128 1
15 142 1
15 106 1
15 59 1
15 135 1
15 124 1
15 180 1
15 50 1
15 54 1
15 179 1
15 70 1
15 144 1
15 78 1
15 74 1
15 105 1
15 176 1
15 32 1
15 66 1
15 52 1
15 126 1
15 145 1
15 16 1
15 173 1
15 138 1
15 40 1
15 172 1
15 130 1
15 89 1
15 166 1
15 44 1
15 97 1
15 110 1
15 122 1
15 64 1
15 107 1
15 73 1
15 33 1
15 46 1
15 134 1
16 84 1
16 91 1
16 148 1
16 55 1
16 58 1
16 99 1
16 110 1
16 153 1
16 45 1
16 113 1
16 116 1
16 166 1
16 126 1
16 52 1
16 108 1
16 79 1
16 103 1
16 167 1
16 60 1
16 121 1
16 88 1
16 46 1
16 92 1
16 17 1
16 54 1
16 124 1
16 30 1
16 150 1
16 119 1
16 106 1
16 83 1
16 158 1
16 175 1
16 34 1
16 135 1
16 87 1
16 138 1
16 59 1
16 73 1
16 123 1
16 22 1
16 66 1
16 27 1
16 165 1
16 105 1
16 53 1
16 72 1
16 168 1
16 131 1
16 146 1
16 67 1
16 57 1
16 26 1
16 43 1
16 86 1
16 31 1
16 132 1
16 90 1
16 154 1
16 68 1
16 47 1
16 136 1
16 81 1
16 130 1
16 137 1
16 109 1
16 69 1
16 174 1
16 147 1
16 19 1
16 29 1
16 18 1
16 24 1
16 85 1
16 145 1
16 172 1
16 80 1
16 111 1
17 139 1
17 164 1
17 72 1
17 129 1
17 167 1
17 25 1
17 166 1
17 21 1
17 173 1
17 121 1
17 128 1
17 71 1
17 70 1
17 152 1
17 143 1
17 177 1
17 106 1
17 64 1
17 141 1
17 46 1
17 165 1
17 59 1
17 113 1
17 69 1
17 156 1
17 24 1
17 172 1
17 131 1
17 56 1
17 94 1
17 62 1
17 107 1
17 86 1
17 48 1
17 57 1
17 31 1
17 43 1
17 65 1
17 77 1
17 122 1
17 116 1
17 95 1
17 153 1
17 33 1
17 146 1
17 115 1
17 144 1
17 91 1
17 99 1
17 41 1
17 52 1
17 18 1
17 180 1
17 84 1
17 36 1
17 151 1
17 171 1
17 112 1
17 138 1
17 176 1
17 135 1
17 102 1
17 119 1
17 178 1
17 175 1
17 100 1
17 40 1
17 45 1
17 27 1
17 155 1
17 28 1
17 61 1
17 87 1
17 101 1
17 29 1
17 76 1
18 103 1
18 52 1
18 148 1
18 109 1
18 66 1
18 80 1
18 163 1
18 49 1
18 173 1
18 114 1
18 172 1
18 162 1
18 120 1
18 36 1
18 61 1
18 153 1
18 98 1
18 178 1
18 152 1
18 38 1
18 136 1
18 176 1
18 34 1
18 89 1
18 24 1
18 132 1
18 42 1
18 154 1
18 113 1
18 130 1
18 104 1
18 50 1
18 78 1
18 29 1
18 110 1
18 126 1
18 20 1
18 159 1
18 128 1
18 150 1
18 115 1
18 99 1
18 82 1
18 40 1
18 95 1
18 116 1
18 26 1
18 160 1
18 43 1
18 142 1
18 180 1
18 151 1
18 105 1
18 167 1
18 62 1
18 97 1
18 137 1
18 133 1
18 81 1
18 165 1
18 144 1
18 22 1
18 56 1
18 35 1
18 143 1
18 30 1
18 59 1
18 39 1
18 123 1
18 124 1
18 27 1
18 31 1
18 155 1
18 117 1
18 69 1
18 33 1
18 100 1
18 170 1
18 37 1
18 145 1
18 171 1
18 138 1
18 149 1
18 157 1
19 110 1
19 73 1
19 57 1
19 45 1
19 162 1
19 99 1
19 128 1
19 20 1
19 62 1
19 170 1
19 67 1
19 172 1
19 40 1
19 146 1
19 104 1
19 129 1
19 125 1
19 65 1
19 55 1
19 30 1
19 93 1
19 56 1
19 106 1
19 144 1
19 41 1
19 98 1
19 176 1
19 131 1
19 141 1
19 96 1
19 69 1
19 101 1
19 64 1
19 51 1
19 109 1
19 137 1
19 150 1
19 111 1
19 138 1
19 160 1
19 88 1
19 120 1
19 54 1
19 42 1
19 91 1
19 94 1
19 127 1
19 178 1
19 177 1
19 124 1
19 156 1
19 82 1
19 34 1
19 134 1
19 166 1
19 116 1
19 117 1
19 97 1
19 68 1
19 89 1
19 175 1
19 60 1
19 36 1
19 29 1
19 154 1
19 140 1
19 83 1
19 66 1
19 112 1
19 37 1
19 81 1
19 38 1
19 136 1
19 53 1
19 148 1
19 63 1
20 65 1
20 152 1
20 177 1
20 54 1
20 124 1
20 113 1
20 157 1
20 144 1
20 74 1
20 55 1
20 103 1
20 53 1
20 136 1
20 131 1
20 142 1
20 135 1
20 102 1
20 26 1
20 30 1
20 121 1
20 100 1
20 119 1
20 29 1
20 126 1
20 91 1
20 22 1
20 97 1
20 45 1
20 172 1
20 145 1
20 60 1
20 95 1
20 66 1
20 68 1
20 175 1
20 47 1
20 137 1
20 89 1
20 64 1
20 56 1
20 28 1
20 41 1
20 148 1
20 93 1
20 76 1
20 107 1
20 99 1
20 32 1
20 79 1
20 98 1
20 125 1
20 141 1
20 127 1
20 180 1
20 63 1
20 164 1
20 71 1
20 153 1
20 173 1
20 48 1
20 154 1
20 42 1
20 122 1
20 156 1
20 75 1
20 40 1
20 96 1
20 52 1
20 44 1
20 94 1
20 86 1
20 134 1
20 33 1
20 132 1
20 139 1
20 72 1
20 165 1
20 101 1
20 59 1
21 83 1
21 45 1
21 152 1
21 108 1
21 62 1
21 66 1
21 142 1
21 60 1
21 72 1
21 74 1
21 54 1
21 140 1
21 116 1
21 94 1
21 51 1
21 119 1
21 43 1
21 30 1
21 146 1
21 133 1
21 121 1
21 180 1
21 49 1
21 157 1
21 155 1
21 172 1
21 67 1
21 64 1
21 63 1
21 80 1
21 174 1
21 40 1
21 47 1
21 29 1
21 109 1
21 164 1
21 78 1
21 98 1
21 65 1
21 79 1
21 69 1
21 22 1
21 170 1
21 136 1
21 26 1
21 58 1
21 176 1
21 97 1
21 159 1
21 106 1
21 169 1
21 138 1
21 118 1
21 175 1
21 168 1
21 123 1
21 141 1
21 36 1
21 92 1
21 90 1
21 86 1
21 167 1
21 165 1
21 96 1
21 28 1
21 50 1
21 158 1
21 143 1
21 46 1
21 61 1
21 37 1
21 105 1
21 125 1
21 24 1
21 148 1
22 49 1
22 153 1
22 27 1
22 91 1
22 43 1
22 60 1
22 114 1
22 68 1
22 55 1
22 115 1
22 92 1
22 32 1
22 131 1
22 116 1
22 124 1
22 85 1
22 136 1
22 104 1
22 180 1
22 117 1
22 179 1
22 73 1
22 129 1
22 70 1
22 151 1
22 166 1
22 141 1
22 77 1
22 110 1
22 178 1
22 24 1
22 163 1
22 54 1
22 65 1
22 164 1
22 42 1
22 61 1
22 25 1
22 80 1
22 82 1
22 159 1
22 57 1
22 162 1
22 135 1
22 76 1
22 147 1
22 93 1
22 31 1
22 23 1
22 46 1
22 90 1
22 111 1
22 89 1
22 154 1
22 106 1
22 126 1
22 173 1
22 152 1
22 128 1
22 81 1
22 71 1
22 160 1
22 96 1
22 133 1
22 156 1
22 34 1
22 69 1
22 140 1
22 132 1
22 44 1
22 122 1
22 170 1
22 33 1
22 95 1
22 165 1
23 65 1
23 42 1
23 43 1
23 93 1
23 179 1
23 142 1
23 56 1
23 77 1
23 64 1
23 55 1
23 116 1
23 39 1
23 82 1
23 146 1
23 180 1
23 118 1
23 91 1
23 69 1
23 174 1
23 52 1
23 66 1
23 157 1
23 27 1
23 133 1
23 139 1
23 178 1
23 106 1
23 24 1
23 41 1
23 115 1
23 45 1
23 95 1
23 72 1
23 123 1
23 128 1
23 132 1
23 163 1
23 177 1
23 129 1
23 25 1
23 113 1
23 175 1
23 149 1
23 144 1
23 50 1
23 104 1
23 134 1
23 107 1
23 97 1
23 75 1
23 99 1
23 46 1
23 96 1
23 135 1
23 122 1
23 145 1
23 86 1
23 117 1
23 153 1
23 168 1
23 170 1
23 100 1
23 147 1
23 76 1
23 59 1
23 103 1
23 30 1
23 138 1
23 173 1
23 78 1
23 162 1
23 87 1
23 137 1
23 172 1
23 98 1
23 67 1
23 141 1
24 167 1
24 35 1
24 159 1
24 177 1
24 94 1
24 62 1
24 60 1
24 45 1
24 67 1
24 158 1
24 43 1
24 70 1
24 127 1
24 151 1
24 136 1
24 32 1
24 74 1
24 83 1
24 125 1
24 26 1
24 86 1
24 66 1
24 137 1
24 39 1
24 139 1
24 163 1
24 145 1
24 173 1
24 148 1
24 115 1
24 29 1
24 41 1
24 133 1
24 169 1
24 114 1
24 76 1
24 168 1
24 129 1
24 33 1
24 135 1
24 48 1
24 174 1
24 36 1
24 142 1
24 164 1
24 165 1
24 72 1
24 111 1
24 155 1
24 63 1
24 104 1
24 157 1
24 166 1
24 88 1
24 92 1
24 78 1
24 144 1
24 119 1
24 176 1
24 170 1
24 153 1
24 172 1
24 51 1
24 80 1
24 116 1
24 40 1
24 38 1
24 105 1
24 113 1
24 146 1
24 93 1
24 100 1
24 150 1
24 87 1
24 75 1
24 89 1
24 34 1
24 179 1
24 61 1
24 44 1
24 140 1
25 138 1
25 80 1
25 91 1
25 125 1
25 130 1
25 134 1
25 75 1
25 153 1
25 108 1
25 63 1
25 111 1
25 79 1
25 126 1
25 49 1
25 149 1
25 173 1
25 48 1
25 27 1
25 172 1
25 65 1
25 47 1
25 72 1
25 55 1
25 95 1
25 169 1
25 71 1
25 44 1
25 179 1
25 54 1
25 117 1
25 85 1
25 122 1
25 142 1
25 145 1
25 77 1
25 78 1
25 81 1
25 160 1
25 119 1
25 50 1
25 175 1
25 97 1
25 163 1
25 154 1
25 136 1
25 139 1
25 116 1
25 151 1
25 28 1
25 39 1
25 84 1
25 127 1
25 121 1
25 31 1
25 156 1
25 64 1
25 46 1
25 33 1
25 171 1
25 143 1
25 53 1
25 99 1
25 159 1
25 105 1
25 96 1
25 92 1
25 112 1
25 38 1
25 166 1
25 110 1
25 129 1
25 132 1
25 35 1
25 115 1
25 147 1
25 36 1
25 164 1
26 145 1
26 139 1
26 166 1
26 80 1
26 150 1
26 100 1
26 50 1
26 143 1
26 75 1
26 130 1
26 54 1
26 110 1
26 140 1
26 88 1
26 141 1
26 156 1
26 31 1
26 68 1
26 95 1
26 133 1
26 180 1
26 96 1
26 45 1
26 59 1
26 135 1
26 114 1
26 134 1
26 65 1
26 163 1
26 107 1
26 60 1
26 125 1
26 28 1
26 121 1
26 126 1
26 98 1
26 108 1
26 104 1
26 90 1
26 73 1
26 168 1
26 92 1
26 165 1
26 162 1
26 62 1
26 157 1
26 122 1
26 138 1
26 47 1
26 66 1
26 153 1
26 109 1
26 55 1
26 56 1
26 35 1
26 69 1
26 173 1
26 159 1
26 29 1
26 105 1
26 174 1
26 127 1
26 61 1
26 106 1
26 41 1
26 94 1
26 36 1
26 76 1
26 170 1
26 33 1
26 148 1
26 119 1
26 27 1
26 51 1
26 97 1
26 85 1
26 48 1
26 49 1
26 128 1
26 91 1
27 140 1
27 35 1
27 83 1
27 119 1
27 94 1
27 105 1
27 139 1
27 46 1
27 81 1
27 96 1
27 36 1
27 42 1
27 43 1
27 63 1
27 162 1
27 67 1
27 47 1
27 68 1
27 38 1
27 148 1
27 141 1
27 145 1
27 73 1
27 166 1
27 133 1
27 48 1
27 161 1
27 127 1
27 116 1
27 138 1
27 84 1
27 131 1
27 74 1
27 55 1
27 61 1
27 32 1
27 53 1
27 49 1
27 151 1
27 101 1
27 115 1
27 174 1
27 153 1
27 56 1
27 128 1
27 108 1
27 134 1
27 143 1
27 126 1
27 180 1
27 58 1
27 39 1
27 97 1
27 175 1
27 129 1
27 66 1
27 111 1
27 100 1
27 112 1
27 168 1
27 51 1
27 172 1
27 60 1
27 78 1
27 93 1
27 91 1
27 30 1
27 109 1
27 88 1
27 110 1
27 154 1
27 159 1
27 147 1
28 71 1
28 170 1
28 124 1
28 110 1
28 40 1
28 47 1
28 127 1
28 89 1
28 150 1
28 112 1
28 121 1
28 42 1
28 79 1
28 155 1
28 156 1
28 107 1
28 153 1
28 38 1
28 31 1
28 115 1
28 125 1
28 104 1
28 143 1
28 57 1
28 81 1
28 43 1
28 96 1
28 161 1
28 119 1
28 48 1
28 144 1
28 87 1
28 123 1
28 140 1
28 137 1
28 61 1
28 69 1
28 62 1
28 97 1
28 162 1
28 37 1
28 68 1
28 179 1
28 145 1
28 122 1
28 130 1
28 29 1
28 168 1
28 95 1
28 116 1
28 109 1
28 120 1
28 72 1
28 160 1
28 66 1
28 157 1
28 136 1
28 70 1
28 74 1
28 163 1
28 50 1
28 149 1
28 99 1
28 176 1
28 141 1
28 60 1
28 75 1
28 51 1
28 178 1
29 77 1
29 30 1
29 87 1
29 175 1
29 88 1
29 96 1
29 108 1
29 111 1
29 113 1
29 67 1
29 90 1
29 75 1
29 55 1
29 93 1
29 91 1
29 124 1
29 128 1
29 143 1
29 44 1
29 63 1
29 70 1
29 144 1
29 151 1
29 60 1
29 171 1
29 32 1
29 176 1
29 132 1
29 61 1
29 78 1
29 84 1
29 100 1
29 118 1
29 119 1
29 53 1
29 68 1
29 169 1
29 126 1
29 138 1
29 156 1
29 101 1
29 164 1
29 46 1
29 66 1
29 36 1
29 167 1
29 94 1
29 117 1
29 51 1
29 163 1
29 155 1
29 105 1
29 139 1
29 85 1
29 89 1
29 135 1
29 165 1
29 82 1
29 131 1
29 73 1
29 170 1
29 58 1
29 97 1
29 115 1
29 109 1
29 54 1
29 37 1
29 147 1
29 162 1
29 71 1
29 57 1
29 116 1
29 134 1
30 81 1
30 74 1
30 143 1
30 65 1
30 180 1
30 38 1
30 77 1
30 105 1
30 75 1
30 114 1
30 82 1
30 47 1
30 177 1
30 83 1
30 50 1
30 117 1
30 175 1
30 138 1
30 153 1
30 178 1
30 36 1
30 63 1
30 64 1
30 142 1
30 42 1
30 60 1
30 159 1
30 103 1
30 124 1
30 40 1
30 86 1
30 158 1
30 58 1
30 32 1
30 111 1
30 160 1
30 48 1
30 54 1
30 37 1
30 150 1
30 132 1
30 72 1
30 35 1
30 98 1
30 146 1
30 33 1
30 121 1
30 95 1
30 128 1
30 99 1
30 126 1
30 68 1
30 101 1
30 55 1
30 62 1
30 70 1
30 56 1
30 166 1
30 161 1
30 115 1
30 39 1
30 133 1
30 129 1
30 85 1
30 145 1
30 174 1
30 107 1
30 179 1
31 178 1
31 144 1
31 48 1
31 51 1
31 74 1
31 49 1
31 125 1
31 118 1
31 60 1
31 165 1
31 33 1
31 166 1
31 54 1
31 93 1
31 100 1
31 128 1
31 34 1
31 150 1
31 123 1
31 35 1
31 68 1
31 151 1
31 76 1
31 171 1
31 84 1
31 32 1
31 114 1
31 158 1
31 127 1
31 110 1
31 73 1
31 104 1
31 129 1
31 83 1
31 99 1
31 157 1
31 160 1
31 164 1
31 58 1
31 145 1
31 85 1
31 78 1
31 124 1
31 177 1
31 147 1
31 63 1
31 44 1
31 149 1
31 116 1
31 102 1
31 75 1
31 172 1
31 133 1
31 40 1
31 77 1
31 115 1
31 101 1
31 159 1
31 50 1
31 45 1
31 179 1
32 152 1
32 135 1
32 51 1
32 156 1
32 110 1
32 89 1
32 104 1
32 72 1
32 161 1
32 48 1
32 62 1
32 96 1
32 79 1
32 160 1
32 169 1
32 38 1
32 164 1
32 69 1
32 92 1
32 177 1
32 163 1
32 114 1
32 97 1
32 109 1
32 86 1
32 44 1
32 165 1
32 47 1
32 102 1
32 77 1
32 33 1
32 174 1
32 151 1
32 138 1
32 171 1
32 145 1
32 159 1
32 123 1
32 56 1
32 178 1
32 146 1
32 137 1
32 74 1
32 55 1
32 131 1
32 84 1
32 75 1
32 157 1
32 113 1
32 172 1
32 61 1
32 42 1
32 106 1
32 93 1
32 36 1
32 80 1
32 153 1
32 121 1
32 63 1
32 125 1
32 52 1
32 132 1
32 105 1
32 76 1
32 116 1
32 54 1
32 57 1
33 34 1
33 50 1
33 102 1
33 137 1
33 109 1
33 118 1
33 172 1
33 105 1
33 164 1
33 97 1
33 166 1
33 79 1
33 157 1
33 165 1
33 150 1
33 106 1
33 77 1
33 104 1
33 112 1
33 90 1
33 89 1
33 60 1
33 78 1
33 71 1
33 130 1
33 49 1
33 63 1
33 124 1
33 39 1
33 113 1
33 136 1
33 83 1
33 96 1
33 103 1
33 140 1
33 123 1
33 55 1
33 92 1
33 141 1
33 173 1
33 131 1
33 52 1
33 128 1
33 99 1
33 139 1
33 80 1
33 53 1
33 98 1
33 153 1
33 100 1
33 154 1
33 48 1
33 58 1
33 44 1
33 111 1
33 46 1
33 134 1
33 54 1
33 175 1
33 117 1
33 133 1
33 148 1
33 93 1
33 107 1
33 152 1
33 70 1
33 156 1
33 168 1
33 56 1
33 43 1
33 86 1
33 94 1
33 110 1
33 87 1
33 138 1
33 40 1
34 146 1
34 118 1
34 49 1
34 57 1
34 151 1
34 176 1
34 167 1
34 47 1
34 141 1
34 50 1
34 134 1
34 98 1
34 127 1
34 142 1
34 44 1
34 99 1
34 73 1
34 71 1
34 87 1
34 163 1
34 133 1
34 100 1
34 149 1
34 79 1
34 120 1
34 54 1
34 82 1
34 43 1
34 126 1
34 58 1
34 145 1
34 55 1
34 117 1
34 94 1
34 95 1
34 110 1
34 106 1
34 85 1
34 66 1
34 103 1
34 45 1
34 61 1
34 140 1
34 164 1
34 39 1
34 125 1
34 51 1
34 108 1
34 180 1
34 158 1
34 56 1
34 177 1
34 139 1
34 138 1
34 53 1
34 46 1
34 116 1
34 131 1
34 97 1
34 114 1
34 174 1
34 178 1
34 161 1
34 90 1
34 124 1
34 173 1
35 167 1
35 85 1
35 106 1
35 143 1
35 94 1
35 37 1
35 44 1
35 138 1
35 101 1
35 84 1
35 82 1
35 127 1
35 140 1
35 80 1
35 117 1
35 64 1
35 116 1
35 110 1
35 103 1
35 69 1
35 125 1
35 57 1
35 105 1
35 165 1
35 134 1
35 142 1
35 74 1
35 53 1
35 159 1
35 92 1
35 121 1
35 158 1
35 148 1
35 107 1
35 178 1
35 154 1
35 115 1
35 176 1
35 61 1
35 75 1
35 100 1
35 131 1
35 96 1
35 76 1
35 81 1
35 87 1
35 67 1
35 41 1
35 102 1
35 66 1
35 59 1
35 60 1
35 174 1
35 122 1
35 172 1
35 98 1
35 68 1
35 160 1
35 83 1
35 151 1
35 162 1
35 147 1
35 144 1
35 47 1
35 163 1
35 141 1
35 157 1
35 146 1
35 177 1
35 46 1
35 153 1
35 132 1
35 50 1
35 149 1
35 43 1
35 145 1
36 111 1
36 74 1
36 41 1
36 43 1
36 126 1
36 73 1
36 90 1
36 167 1
36 113 1
36 160 1
36 115 1
36 65 1
36 127 1
36 119 1
36 96 1
36 177 1
36 105 1
36 158 1
36 132 1
36 117 1
36 180 1
36 140 1
36 78 1
36 100 1
36 66 1
36 153 1
36 87 1
36 39 1
36 175 1
36 176 1
36 88 1
36 83 1
36 138 1
36 104 1
36 51 1
36 118 1
36 142 1
36 109 1
36 59 1
36 172 1
36 107 1
36 121 1
36 98 1
36 93 1
36 144 1
36 162 1
36 134 1
36 101 1
36 48 1
36 40 1
36 102 1
36 37 1
36 58 1
36 47 1
36 80 1
36 154 1
36 161 1
36 53 1
36 106 1
36 62 1
36 178 1
36 54 1
36 120 1
36 147 1
36 108 1
36 131 1
36 151 1
36 57 1
36 76 1
36 64 1
36 116 1
36 137 1
36 130 1
36 81 1
36 89 1
36 70 1
36 168 1
36 149 1
37 105 1
37 88 1
37 59 1
37 122 1
37 79 1
37 63 1
37 153 1
37 58 1
37 52 1
37 73 1
37 114 1
37 60 1
37 177 1
37 109 1
37 66 1
37 98 1
37 86 1
37 102 1
37 173 1
37 135 1
37 46 1
37 136 1
37 103 1
37 147 1
37 139 1
37 87 1
37 121 1
37 71 1
37 166 1
37 159 1
37 148 1
37 53 1
37 156 1
37 132 1
37 96 1
37 67 1
37 90 1
37 174 1
37 175 1
37 94 1
37 131 1
37 145 1
37 143 1
37 45 1
37 127 1
37 171 1
37 54 1
37 178 1
37 91 1
37 133 1
37 160 1
37 123 1
37 140 1
37 92 1
37 84 1
37 76 1
37 126 1
37 51 1
37 93 1
37 162 1
37 43 1
37 141 1
37 124 1
37 44 1
37 129 1
37 176 1
37 119 1
37 99 1
37 101 1
37 65 1
37 40 1
37 74 1
37 106 1
37 78 1
37 55 1
37 89 1
37 77 1
37 169 1
37 108 1
37 151 1
37 130 1
38 124 1
38 58 1
38 115 1
38 159 1
38 146 1
38 165 1
38 75 1
38 73 1
38 125 1
38 46 1
38 134 1
38 43 1
38 86 1
38 47 1
38 138 1
38 140 1
38 97 1
38 96 1
38 87 1
38 63 1
38 166 1
38 158 1
38 49 1
38 157 1
38 44 1
38 62 1
38 162 1
38 48 1
38 151 1
38 122 1
38 52 1
38 155 1
38 129 1
38 54 1
38 160 1
38 76 1
38 74 1
38 139 1
38 153 1
38 57 1
38 119 1
38 72 1
38 50 1
38 148 1
38 81 1
38 141 1
38 39 1
38 65 1
38 66 1
38 83 1
38 90 1
38 68 1
38 93 1
38 145 1
38 51 1
38 168 1
38 85 1
38 131 1
38 88 1
38 144 1
38 164 1
38 60 1
38 56 1
38 123 1
38 178 1
38 67 1
38 135 1
38 69 1
39 86 1
39 63 1
39 57 1
39 112 1
39 51 1
39 68 1
39 115 1
39 142 1
39 125 1
39 70 1
39 59 1
39 180 1
39 148 1
39 134 1
39 101 1
39 108 1
39 127 1
39 166 1
39 95 1
39 141 1
39 173 1
39 130 1
39 50 1
39 172 1
39 48 1
39 104 1
39 169 1
39 163 1
39 105 1
39 73 1
39 157 1
39 109 1
39 121 1
39 149 1
39 132 1
39 122 1
39 72 1
39 119 1
39 85 1
39 103 1
39 64 1
39 83 1
39 69 1
39 111 1
39 144 1
39 53 1
39 71 1
39 143 1
39 87 1
39 40 1
39 81 1
39 60 1
39 102 1
39 61 1
39 84 1
39 58 1
39 171 1
39 79 1
39 75 1
39 62 1
39 158 1
39 78 1
39 167 1
39 136 1
39 118 1
39 44 1
39 117 1
39 145 1
39 123 1
40 56 1
40 68 1
40 170 1
40 76 1
40 153 1
40 124 1
40 103 1
40 90 1
40 54 1
40 95 1
40 52 1
40 96 1
40 166 1
40 178 1
40 162 1
40 72 1
40 51 1
40 154 1
40 50 1
40 71 1
40 47 1
40 113 1
40 173 1
40 105 1
40 62 1
40 122 1
40 49 1
40 61 1
40 117 1
40 175 1
40 100 1
40 120 1
40 110 1
40 42 1
40 107 1
40 108 1
40 102 1
40 133 1
40 60 1
40 177 1
40 59 1
40 174 1
40 123 1
40 176 1
40 97 1
40 159 1
40 55 1
40 149 1
40 119 1
40 137 1
40 70 1
40 44 1
40 142 1
40 75 1
40 165 1
40 43 1
40 156 1
40 157 1
40 86 1
40 73 1
40 164 1
40 180 1
40 131 1
40 126 1
40 116 1
40 83 1
40 125 1
40 91 1
40 151 1
40 169 1
40 45 1
40 150 1
41 123 1
41 167 1
41 101 1
41 70 1
41 136 1
41 80 1
41 108 1
41 83 1
41 169 1
41 58 1
41 109 1
41 102 1
41 120 1
41 114 1
41 172 1
41 63 1
41 133 1
41 93 1
41 74 1
41 118 1
41 59 1
41 85 1
41 134 1
41 177 1
41 100 1
41 175 1
41 141 1
41 174 1
41 82 1
41 151 1
41 61 1
41 91 1
41 148 1
41 122 1
41 112 1
41 52 1
41 54 1
41 81 1
41 42 1
41 107 1
41 66 1
41 51 1
41 105 1
41 78 1
41 90 1
41 171 1
41 45 1
41 110 1
41 53 1
41 163 1
41 92 1
41 94 1
41 153 1
41 87 1
41 142 1
41 115 1
41 176 1
41 124 1
41 55 1
41 121 1
41 117 1
41 144 1
41 166 1
41 126 1
41 96 1
41 180 1
41 62 1
41 170 1
41 111 1
41 50 1
41 147 1
41 150 1
41 138 1
41 64 1
41 79 1
41 67 1
42 118 1
42 146 1
42 86 1
42 88 1
42 105 1
42 144 1
42 168 1
42 129 1
42 178 1
42 165 1
42 137 1
42 147 1
42 141 1
42 116 1
42 113 1
42 107 1
42 157 1
42 163 1
42 57 1
42 128 1
42 81 1
42 75 1
42 99 1
42 150 1
42 119 1
42 92 1
42 166 1
42 98 1
42 121 1
42 180 1
42 46 1
42 114 1
42 77 1
42 136 1
42 103 1
42 87 1
42 82 1
42 155 1
42 65 1
42 67 1
42 106 1
42 122 1
42 62 1
42 123 1
42 63 1
42 54 1
42 159 1
42 135 1
42 167 1
42 145 1
42 83 1
42 59 1
42 175 1
42 100 1
42 158 1
42 73 1
42 94 1
43 142 1
43 136 1
43 137 1
43 159 1
43 87 1
43 160 1
43 162 1
43 148 1
43 99 1
43 103 1
43 56 1
43 120 1
43 118 1
43 156 1
43 178 1
43 123 1
43 153 1
43 67 1
43 102 1
43 168 1
43 125 1
43 50 1
43 112 1
43 65 1
43 47 1
43 110 1
43 45 1
43 92 1
43 74 1
43 132 1
43 69 1
43 60 1
43 164 1
43 135 1
43 177 1
43 101 1
43 175 1
43 165 1
43 54 1
43 94 1
43 173 1
43 53 1
43 113 1
43 83 1
43 66 1
43 106 1
43 86 1
43 179 1
43 157 1
43 151 1
43 109 1
43 143 1
43 145 1
43 90 1
43 107 1
43 49 1
43 131 1
43 138 1
43 124 1
43 163 1
43 84 1
43 111 1
43 71 1
43 95 1
43 172 1
43 88 1
43 89 1
43 57 1
43 152 1
43 82 1
43 78 1
43 52 1
44 178 1
44 134 1
44 52 1
44 85 1
44 108 1
44 127 1
44 93 1
44 126 1
44 59 1
44 77 1
44 95 1
44 165 1
44 63 1
44 45 1
44 121 1
44 92 1
44 56 1
44 49 1
44 133 1
44 57 1
44 128 1
44 143 1
44 172 1
44 142 1
44 83 1
44 148 1
44 125 1
44 114 1
44 102 1
44 137 1
44 152 1
44 47 1
44 146 1
44 159 1
44 78 1
44 153 1
44 73 1
44 68 1
44 86 1
44 65 1
44 111 1
44 151 1
44 113 1
44 97 1
44 161 1
44 55 1
44 168 1
44 88 1
44 154 1
44 117 1
44 179 1
44 48 1
44 69 1
44 135 1
44 147 1
44 129 1
44 166 1
44 103 1
44 170 1
44 180 1
44 105 1
44 123 1
44 118 1
45 163 1
45 179 1
45 47 1
45 154 1
45 157 1
45 73 1
45 126 1
45 79 1
45 53 1
45 110 1
45 66 1
45 118 1
45 114 1
45 164 1
45 116 1
45 97 1
45 82 1
45 48 1
45 98 1
45 175 1
45 58 1
45 174 1
45 75 1
45 107 1
45 101 1
45 140 1
45 159 1
45 169 1
45 64 1
45 109 1
45 158 1
45 127 1
45 160 1
45 51 1
45 65 1
45 119 1
45 68 1
45 104 1
45 108 1
45 105 1
45 155 1
45 74 1
45 148 1
45 149 1
45 61 1
45 136 1
45 147 1
45 129 1
45 141 1
45 63 1
45 92 1
45 59 1
45 134 1
45 180 1
45 145 1
46 129 1
46 140 1
46 164 1
46 154 1
46 51 1
46 116 1
46 118 1
46 79 1
46 84 1
46 139 1
46 90 1
46 52 1
46 87 1
46 167 1
46 142 1
46 158 1
46 122 1
46 64 1
46 111 1
46 88 1
46 74 1
46 172 1
46 66 1
46 89 1
46 103 1
46 147 1
46 93 1
46 65 1
46 163 1
46 174 1
46 49 1
46 112 1
46 107 1
46 144 1
46 170 1
46 179 1
46 146 1
46 169 1
46 149 1
46 55 1
46 161 1
46 91 1
46 136 1
46 61 1
46 156 1
46 148 1
46 119 1
46 81 1
46 57 1
46 125 1
46 96 1
46 152 1
46 123 1
46 48 1
46 71 1
46 143 1
46 113 1
46 108 1
46 58 1
46 70 1
46 168 1
46 77 1
46 121 1
46 160 1
46 101 1
46 175 1
46 114 1
47 76 1
47 50 1
47 131 1
47 53 1
47 52 1
47 48 1
47 75 1
47 72 1
47 56 1
47 168 1
47 70 1
47 139 1
47 88 1
47 125 1
47 160 1
47 130 1
47 101 1
47 161 1
47 65 1
47 100 1
47 55 1
47 69 1
47 138 1
47 142 1
47 64 1
47 167 1
47 122 1
47 112 1
47 134 1
47 137 1
47 150 1
47 57 1
47 128 1
47 66 1
47 60 1
47 59 1
47 174 1
47 92 1
47 124 1
47 89 1
47 62 1
47 102 1
47 103 1
47 94 1
47 171 1
47 127 1
47 173 1
47 132 1
47 175 1
47 164 1
47 109 1
47 135 1
47 83 1
47 123 1
47 114 1
47 154 1
47 170 1
47 151 1
47 84 1
47 96 1
47 110 1
47 77 1
47 177 1
47 71 1
47 155 1
47 152 1
47 97 1
47 178 1
47 95 1
47 166 1
47 80 1
47 85 1
47 165 1
48 61 1
48 144 1
48 68 1
48 92 1
48 88 1
48 97 1
48 67 1
48 140 1
48 105 1
48 164 1
48 60 1
48 151 1
48 63 1
48 177 1
48 175 1
48 174 1
48 78 1
48 98 1
48 57 1
48 58 1
48 83 1
48 161 1
48 173 1
48 170 1
48 153 1
48 148 1
48 130 1
48 53 1
48 104 1
48 90 1
48 100 1
48 127 1
48 137 1
48 114 1
48 79 1
48 159 1
48 120 1
48 94 1
48 128 1
48 146 1
48 108 1
48 165 1
48 59 1
48 50 1
48 110 1
48 64 1
48 52 1
48 132 1
48 106 1
48 172 1
48 160 1
48 111 1
48 134 1
48 167 1
48 129 1
48 147 1
48 149 1
49 122 1
49 94 1
49 130 1
49 98 1
49 165 1
49 74 1
49 103 1
49 110 1
49 81 1
49 68 1
49 65 1
49 167 1
49 116 1
49 91 1
49 139 1
49 66 1
49 77 1
49 88 1
49 140 1
49 100 1
49 62 1
49 150 1
49 147 1
49 99 1
49 128 1
49 158 1
49 176 1
49 53 1
49 171 1
49 141 1
49 175 1
49 164 1
49 163 1
49 127 1
49 124 1
49 87 1
49 63 1
49 78 1
49 85 1
49 152 1
49 70 1
49 153 1
49 104 1
49 58 1
49 166 1
49 108 1
49 106 1
49 117 1
49 67 1
49 180 1
49 161 1
49 57 1
49 174 1
49 132 1
49 61 1
49 172 1
49 50 1
49 119 1
49 102 1
49 149 1
49 60 1
49 105 1
49 160 1
49 69 1
49 109 1
49 178 1
49 52 1
49 156 1
50 87 1
50 154 1
50 101 1
50 143 1
50 86 1
50 146 1
50 105 1
50 67 1
50 51 1
50 55 1
50 126 1
50 160 1
50 95 1
50 136 1
50 137 1
50 127 1
50 76 1
50 78 1
50 167 1
50 147 1
50 79 1
50 152 1
50 169 1
50 171 1
50 153 1
50 149 1
50 158 1
50 124 1
50 106 1
50 175 1
50 116 1
50 168 1
50 120 1
50 109 1
50 121 1
50 84 1
50 132 1
50 73 1
50 56 1
50 80 1
50 144 1
50 166 1
50 64 1
50 178 1
50 107 1
50 179 1
50 155 1
50 162 1
50 110 1
50 159 1
50 135 1
50 157 1
50 70 1
50 54 1
50 123 1
50 114 1
50 72 1
50 172 1
50 115 1
50 94 1
50 58 1
50 125 1
50 133 1
50 142 1
50 60 1
50 130 1
50 112 1
50 129 1
50 69 1
50 151 1
50 77 1
50 91 1
50 97 1
50 71 1
50 85 1
51 57 1
51 60 1
51 87 1
51 103 1
51 172 1
51 146 1
51 55 1
51 78 1
51 56 1
51 161 1
51 114 1
51 122 1
51 63 1
51 126 1
51 156 1
51 159 1
51 125 1
51 133 1
51 123 1
51 179 1
51 162 1
51 99 1
51 62 1
51 116 1
51 100 1
51 96 1
51 93 1
51 158 1
51 69 1
51 61 1
51 107 1
51 86 1
51 66 1
51 91 1
51 67 1
51 124 1
51 153 1
51 75 1
51 148 1
51 113 1
51 163 1
51 121 1
51 178 1
51 160 1
51 147 1
51 97 1
51 149 1
51 131 1
51 83 1
51 92 1
51 77 1
51 54 1
51 180 1
51 157 1
51 170 1
51 173 1
51 94 1
52 130 1
52 172 1
52 163 1
52 101 1
52 149 1
52 92 1
52 128 1
52 124 1
52 154 1
52 146 1
52 107 1
52 126 1
52 99 1
52 57 1
52 140 1
52 147 1
52 178 1
52 173 1
52 53 1
52 105 1
52 83 1
52 79 1
52 133 1
52 166 1
52 167 1
52 65 1
52 120 1
52 55 1
52 59 1
52 63 1
52 89 1
52 139 1
52 61 1
52 72 1
52 96 1
52 112 1
52 132 1
52 86 1
52 142 1
52 161 1
52 136 1
52 150 1
52 109 1
52 76 1
52 121 1
52 134 1
52 171 1
52 156 1
52 145 1
52 81 1
52 82 1
52 176 1
52 69 1
52 137 1
52 91 1
52 87 1
52 62 1
52 71 1
52 164 1
52 151 1
52 97 1
52 100 1
52 125 1
52 60 1
53 73 1
53 104 1
53 129 1
53 145 1
53 149 1
53 78 1
53 96 1
53 169 1
53 64 1
53 142 1
53 54 1
53 140 1
53 94 1
53 150 1
53 151 1
53 101 1
53 153 1
53 161 1
53 121 1
53 107 1
53 120 1
53 93 1
53 88 1
53 133 1
53 123 1
53 81 1
53 168 1
53 117 1
53 84 1
53 156 1
53 83 1
53 103 1
53 126 1
53 180 1
53 82 1
53 92 1
53 72 1
53 138 1
53 111 1
53 59 1
53 62 1
53 58 1
53 172 1
53 130 1
53 74 1
53 114 1
53 57 1
53 124 1
53 55 1
53 178 1
53 106 1
53 137 1
53 71 1
53 116 1
53 152 1
53 171 1
53 102 1
53 63 1
53 144 1
53 85 1
53 89 1
53 91 1
53 90 1
53 132 1
53 125 1
53 68 1
53 69 1
53 147 1
53 141 1
53 122 1
53 160 1
53 66 1
53 60 1
54 156 1
54 164 1
54 174 1
54 110 1
54 113 1
54 67 1
54 139 1
54 146 1
54 140 1
54 143 1
54 99 1
54 79 1
54 165 1
54 101 1
54 170 1
54 69 1
54 87 1
54 62 1
54 77 1
54 175 1
54 151 1
54 168 1
54 75 1
54 73 1
54 122 1
54 179 1
54 130 1
54 91 1
54 81 1
54 83 1
54 72 1
54 136 1
54 142 1
54 131 1
54 70 1
54 98 1
54 159 1
54 121 1
54 64 1
54 114 1
54 128 1
54 74 1
54 105 1
54 125 1
54 66 1
54 166 1
54 138 1
54 167 1
54 171 1
54 84 1
54 59 1
54 124 1
54 61 1
54 96 1
54 150 1
54 107 1
54 115 1
54 117 1
54 108 1
54 145 1
54 163 1
54 82 1
54 119 1
54 86 1
54 161 1
55 163 1
55 63 1
55 112 1
55 150 1
55 164 1
55 79 1
55 175 1
55 171 1
55 107 1
55 64 1
55 165 1
55 62 1
55 57 1
55 101 1
55 151 1
55 147 1
55 69 1
55 89 1
55 114 1
55 142 1
55 122 1
55 60 1
55 110 1
55 100 1
55 139 1
55 72 1
55 178 1
55 133 1
55 85 1
55 117 1
55 71 1
55 124 1
55 70 1
55 87 1
55 141 1
55 155 1
55 98 1
55 138 1
55 154 1
55 68 1
55 83 1
55 65 1
55 153 1
55 127 1
55 104 1
55 92 1
55 137 1
55 59 1
55 99 1
55 134 1
55 121 1
55 58 1
55 66 1
55 136 1
55 169 1
55 177 1
55 162 1
55 173 1
55 118 1
55 67 1
55 84 1
55 74 1
55 108 1
55 120 1
55 88 1
55 102 1
56 107 1
56 69 1
56 106 1
56 134 1
56 151 1
56 98 1
56 130 1
56 146 1
56 85 1
56 166 1
56 135 1
56 145 1
56 170 1
56 158 1
56 140 1
56 162 1
56 82 1
56 101 1
56 75 1
56 71 1
56 177 1
56 91 1
56 70 1
56 115 1
56 175 1
56 109 1
56 136 1
56 133 1
56 59 1
56 60 1
56 66 1
56 62 1
56 87 1
56 102 1
56 178 1
56 171 1
56 156 1
56 159 1
56 125 1
56 86 1
56 114 1
56 112 1
56 68 1
56 148 1
56 127 1
56 138 1
56 103 1
56 167 1
56 161 1
56 64 1
56 131 1
56 118 1
56 164 1
56 104 1
56 76 1
56 176 1
57 165 1
57 114 1
57 70 1
57 105 1
57 104 1
57 109 1
57 111 1
57 108 1
57 67 1
57 58 1
57 116 1
57 96 1
57 92 1
57 123 1
57 158 1
57 68 1
57 122 1
57 115 1
57 157 1
57 134 1
57 119 1
57 79 1
57 161 1
57 127 1
57 169 1
57 91 1
57 179 1
57 73 1
57 145 1
57 63 1
57 153 1
57 173 1
57 176 1
57 160 1
57 154 1
57 61 1
57 121 1
57 93 1
57 82 1
57 85 1
57 78 1
57 174 1
57 97 1
57 87 1
57 138 1
57 118 1
57 98 1
57 130 1
57 80 1
57 62 1
57 172 1
57 113 1
57 66 1
57 166 1
57 146 1
57 151 1
57 110 1
57 132 1
57 99 1
57 180 1
57 75 1
57 106 1
57 107 1
57 128 1
58 156 1
58 115 1
58 83 1
58 159 1
58 171 1
58 166 1
58 80 1
58 119 1
58 104 1
58 177 1
58 169 1
58 88 1
58 124 1
58 154 1
58 102 1
58 146 1
58 179 1
58 97 1
58 66 1
58 168 1
58 144 1
58 152 1
58 99 1
58 136 1
58 71 1
58 89 1
58 135 1
58 173 1
58 116 1
58 76 1
58 106 1
58 59 1
58 157 1
58 151 1
58 180 1
58 164 1
58 160 1
58 174 1
58 95 1
58 114 1
58 163 1
58 87 1
58 170 1
58 107 1
58 82 1
58 172 1
58 113 1
58 148 1
58 69 1
58 130 1
58 100 1
58 94 1
58 101 1
58 138 1
58 140 1
58 117 1
58 139 1
58 75 1
58 72 1
59 164 1
59 173 1
59 171 1
59 142 1
59 151 1
59 179 1
59 158 1
59 129 1
59 143 1
59 152 1
59 123 1
59 107 1
59 117 1
59 72 1
59 79 1
59 70 1
59 89 1
59 100 1
59 60 1
59 103 1
59 135 1
59 128 1
59 157 1
59 120 1
59 85 1
59 84 1
59 88 1
59 87 1
59 110 1
59 68 1
59 125 1
59 136 1
59 86 1
59 145 1
59 113 1
59 91 1
59 109 1
59 62 1
59 162 1
59 131 1
59 146 1
59 118 1
59 132 1
59 139 1
59 114 1
59 99 1
59 116 1
59 80 1
59 76 1
59 148 1
59 81 1
59 177 1
59 74 1
59 163 1
59 150 1
59 126 1
59 130 1
60 138 1
60 153 1
60 151 1
60 155 1
60 157 1
60 126 1
60 134 1
60 91 1
60 100 1
60 94 1
60 158 1
60 169 1
60 93 1
60 79 1
60 180 1
60 168 1
60 125 1
60 154 1
60 104 1
60 111 1
60 162 1
60 90 1
60 137 1
60 80 1
60 68 1
60 130 1
60 97 1
60 102 1
60 116 1
60 108 1
60 135 1
60 121 1
60 76 1
60 101 1
60 146 1
60 177 1
60 166 1
60 109 1
60 156 1
60 75 1
60 142 1
60 113 1
60 150 1
60 133 1
60 95 1
60 144 1
60 65 1
60 69 1
60 170 1
60 105 1
60 88 1
60 140 1
61 90 1
61 106 1
61 113 1
61 88 1
61 80 1
61 65 1
61 75 1
61 86 1
61 92 1
61 135 1
61 156 1
61 116 1
61 167 1
61 108 1
61 136 1
61 87 1
61 170 1
61 114 1
61 99 1
61 100 1
61 115 1
61 102 1
61 93 1
61 89 1
61 128 1
61 126 1
61 140 1
61 166 1
61 154 1
61 133 1
61 111 1
61 109 1
61 96 1
61 120 1
61 125 1
61 76 1
61 95 1
61 67 1
61 134 1
61 147 1
61 150 1
61 153 1
61 62 1
61 157 1
61 72 1
61 117 1
61 164 1
61 138 1
61 159 1
61 82 1
61 177 1
61 151 1
61 148 1
61 144 1
61 179 1
61 176 1
61 163 1
61 104 1
61 131 1
61 149 1
61 64 1
61 123 1
61 129 1
61 124 1
61 71 1
61 160 1
61 98 1
61 132 1
62 70 1
62 172 1
62 101 1
62 117 1
62 180 1
62 103 1
62 178 1
62 153 1
62 100 1
62 160 1
62 92 1
62 90 1
62 114 1
62 126 1
62 78 1
62 115 1
62 80 1
62 144 1
62 173 1
62 164 1
62 161 1
62 141 1
62 129 1
62 111 1
62 165 1
62 156 1
62 113 1
62 69 1
62 148 1
62 146 1
62 154 1
62 149 1
62 151 1
62 109 1
62 68 1
62 86 1
62 138 1
62 143 1
62 84 1
62 108 1
62 131 1
62 110 1
62 91 1
62 170 1
62 123 1
62 77 1
62 177 1
62 158 1
62 64 1
62 99 1
62 130 1
62 162 1
62 137 1
62 96 1
62 65 1
62 94 1
62 132 1
62 98 1
62 136 1
62 118 1
62 97 1
62 67 1
62 147 1
62 163 1
62 104 1
62 176 1
62 82 1
63 169 1
63 149 1
63 102 1
63 105 1
63 81 1
63 93 1
63 65 1
63 100 1
63 152 1
63 86 1
63 118 1
63 128 1
63 72 1
63 126 1
63 160 1
63 168 1
63 130 1
63 174 1
63 116 1
63 131 1
63 173 1
63 139 1
63 147 1
63 119 1
63 71 1
63 73 1
63 175 1
63 154 1
63 176 1
63 134 1
63 170 1
63 157 1
63 179 1
63 96 1
63 84 1
63 150 1
63 138 1
63 178 1
63 162 1
63 67 1
63 132 1
63 137 1
63 91 1
63 124 1
63 76 1
63 87 1
63 165 1
63 148 1
63 95 1
63 161 1
63 114 1
63 78 1
63 153 1
63 88 1
63 74 1
63 107 1
63 115 1
63 177 1
63 90 1
63 156 1
63 111 1
63 101 1
63 129 1
64 171 1
64 157 1
64 153 1
64 130 1
64 168 1
64 92 1
64 116 1
64 169 1
64 83 1
64 110 1
64 102 1
64 155 1
64 67 1
64 70 1
64 138 1
64 111 1
64 76 1
64 78 1
64 161 1
64 106 1
64 148 1
64 158 1
64 151 1
64 162 1
64 123 1
64 176 1
64 114 1
64 100 1
64 81 1
64 166 1
64 87 1
64 85 1
64 134 1
64 90 1
64 177 1
64 129 1
64 145 1
64 172 1
64 137 1
64 133 1
64 95 1
64 174 1
64 127 1
64 147 1
64 179 1
64 71 1
64 154 1
64 82 1
64 140 1
64 144 1
64 80 1
64 125 1
64 66 1
64 167 1
64 170 1
64 121 1
64 72 1
64 68 1
64 142 1
64 135 1
64 152 1
64 99 1
64 146 1
64 122 1
64 101 1
65 174 1
65 119 1
65 178 1
65 168 1
65 94 1
65 114 1
65 156 1
65 80 1
65 97 1
65 128 1
65 96 1
65 104 1
65 68 1
65 84 1
65 129 1
65 162 1
65 72 1
65 87 1
65 89 1
65 88 1
65 157 1
65 85 1
65 180 1
65 151 1
65 175 1
65 142 1
65 143 1
65 124 1
65 169 1
65 102 1
65 116 1
65 86 1
65 131 1
65 130 1
65 92 1
65 179 1
65 105 1
65 122 1
65 166 1
65 153 1
65 141 1
65 136 1
65 113 1
65 150 1
65 71 1
65 148 1
65 118 1
65 137 1
65 107 1
65 67 1
65 133 1
65 147 1
65 100 1
65 176 1
65 140 1
65 110 1
65 125 1
66 162 1
66 169 1
66 111 1
66 109 1
66 177 1
66 97 1
66 145 1
66 104 1
66 114 1
66 71 1
66 136 1
66 152 1
66 139 1
66 81 1
66 153 1
66 99 1
66 73 1
66 98 1
66 167 1
66 118 1
66 156 1
66 103 1
66 105 1
66 89 1
66 91 1
66 168 1
66 161 1
66 88 1
66 120 1
66 146 1
66 82 1
66 106 1
66 135 1
66 165 1
66 83 1
66 92 1
66 70 1
66 180 1
66 69 1
66 117 1
66 166 1
66 80 1
66 164 1
66 113 1
66 163 1
66 126 1
66 85 1
66 76 1
66 123 1
66 74 1
66 129 1
66 158 1
66 94 1
66 155 1
66 87 1
66 115 1
66 172 1
66 160 1
66 107 1
66 125 1
66 144 1
66 77 1
66 100 1
66 101 1
66 108 1
67 94 1
67 138 1
67 149 1
67 107 1
67 123 1
67 73 1
67 99 1
67 80 1
67 81 1
67 112 1
67 92 1
67 132 1
67 82 1
67 76 1
67 78 1
67 102 1
67 97 1
67 159 1
67 164 1
67 144 1
67 108 1
67 124 1
67 114 1
67 167 1
67 111 1
67 109 1
67 106 1
67 146 1
67 162 1
67 86 1
67 180 1
67 136 1
67 91 1
67 158 1
67 161 1
67 139 1
67 120 1
67 126 1
67 143 1
67 119 1
67 129 1
67 98 1
67 70 1
67 165 1
67 105 1
67 156 1
67 147 1
67 121 1
67 142 1
67 151 1
67 135 1
67 163 1
67 110 1
68 102 1
68 162 1
68 137 1
68 96 1
68 178 1
68 120 1
68 69 1
68 82 1
68 90 1
68 72 1
68 71 1
68 116 1
68 150 1
68 113 1
68 154 1
68 121 1
68 143 1
68 100 1
68 148 1
68 104 1
68 131 1
68 118 1
68 81 1
68 161 1
68 180 1
68 176 1
68 135 1
68 128 1
68 170 1
68 156 1
68 138 1
68 169 1
68 129 1
68 126 1
68 159 1
68 111 1
68 98 1
68 142 1
68 151 1
68 134 1
68 77 1
68 167 1
68 107 1
68 99 1
68 160 1
68 101 1
68 89 1
68 141 1
68 166 1
68 165 1
68 136 1
68 91 1
69 110 1
69 154 1
69 141 1
69 146 1
69 161 1
69 111 1
69 157 1
69 143 1
69 108 1
69 114 1
69 115 1
69 93 1
69 164 1
69 174 1
69 127 1
69 73 1
69 147 1
69 105 1
69 156 1
69 169 1
69 180 1
69 175 1
69 122 1
69 112 1
69 173 1
69 120 1
69 76 1
69 119 1
69 116 1
69 177 1
69 74 1
69 80 1
69 167 1
69 100 1
69 101 1
69 117 1
69 124 1
69 85 1
69 135 1
69 151 1
69 153 1
69 97 1
69 84 1
69 92 1
69 77 1
69 166 1
69 125 1
69 163 1
69 176 1
69 126 1
69 160 1
69 113 1
69 165 1
69 87 1
69 75 1
70 111 1
70 130 1
70 166 1
70 127 1
70 99 1
70 180 1
70 91 1
70 165 1
70 167 1
70 150 1
70 88 1
70 139 1
70 116 1
70 107 1
70 125 1
70 81 1
70 163 1
70 102 1
70 141 1
70 171 1
70 126 1
70 84 1
70 168 1
70 159 1
70 71 1
70 101 1
70 133 1
70 172 1
70 151 1
70 176 1
70 85 1
70 76 1
70 121 1
70 77 1
70 128 1
70 135 1
70 158 1
70 106 1
70 120 1
70 124 1
70 162 1
70 178 1
70 140 1
70 82 1
70 108 1
70 156 1
70 147 1
70 96 1
70 152 1
70 142 1
70 123 1
70 114 1
70 138 1
70 72 1
70 105 1
70 86 1
70 137 1
70 87 1
70 80 1
71 79 1
71 133 1
71 171 1
71 178 1
71 88 1
71 107 1
71 141 1
71 164 1
71 127 1
71 150 1
71 109 1
71 97 1
71 91 1
71 75 1
71 119 1
71 137 1
71 105 1
71 170 1
71 76 1
71 143 1
71 125 1
71 93 1
71 120 1
71 155 1
71 156 1
71 92 1
71 74 1
71 151 1
71 95 1
71 162 1
71 90 1
71 114 1
71 117 1
71 168 1
71 135 1
71 124 1
71 172 1
71 176 1
71 96 1
71 130 1
71 163 1
71 123 1
71 73 1
71 101 1
71 84 1
71 153 1
71 89 1
71 83 1
72 143 1
72 130 1
72 79 1
72 154 1
72 170 1
72 153 1
72 81 1
72 112 1
72 115 1
72 161 1
72 156 1
72 147 1
72 96 1
72 125 1
72 159 1
72 95 1
72 74 1
72 101 1
72 92 1
72 106 1
72 111 1
72 120 1
72 175 1
72 119 1
72 142 1
72 77 1
72 141 1
72 129 1
72 150 1
72 168 1
72 160 1
72 146 1
72 82 1
72 164 1
72 134 1
72 100 1
72 128 1
72 110 1
72 163 1
72 140 1
72 136 1
72 94 1
72 174 1
72 105 1
72 89 1
72 76 1
72 162 1
72 75 1
72 149 1
72 91 1
72 172 1
72 121 1
72 113 1
72 104 1
72 87 1
73 135 1
73 140 1
73 132 1
73 156 1
73 178 1
73 160 1
73 166 1
73 87 1
73 180 1
73 130 1
73 99 1
73 154 1
73 134 1
73 173 1
73 157 1
73 125 1
73 170 1
73 89 1
73 103 1
73 138 1
73 118 1
73 146 1
73 137 1
73 165 1
73 108 1
73 172 1
73 124 1
73 143 1
73 104 1
73 95 1
73 159 1
73 152 1
73 97 1
73 148 1
73 94 1
73 120 1
73 92 1
73 111 1
73 101 1
73 90 1
73 83 1
73 133 1
73 139 1
73 77 1
73 176 1
73 105 1
73 113 1
73 141 1
73 81 1
74 135 1
74 130 1
74 78 1
74 151 1
74 99 1
74 159 1
74 116 1
74 82 1
74 160 1
74 136 1
74 163 1
74 77 1
74 167 1
74 166 1
74 105 1
74 80 1
74 117 1
74 114 1
74 96 1
74 107 1
74 172 1
74 101 1
74 86 1
74 97 1
74 143 1
74 140 1
74 137 1
74 178 1
74 174 1
74 157 1
74 79 1
74 95 1
74 121 1
74 180 1
74 124 1
74 122 1
74 109 1
74 179 1
74 155 1
74 176 1
74 110 1
74 177 1
74 92 1
74 144 1
74 83 1
74 173 1
74 103 1
74 91 1
74 128 1
74 171 1
74 132 1
74 129 1
74 127 1
74 76 1
74 134 1
74 119 1
75 133 1
75 90 1
75 97 1
75 143 1
75 125 1
75 154 1
75 100 1
75 126 1
75 144 1
75 118 1
75 163 1
75 130 1
75 173 1
75 162 1
75 107 1
75 95 1
75 102 1
75 121 1
75 170 1
75 88 1
75 158 1
75 104 1
75 175 1
75 146 1
75 83 1
75 168 1
75 149 1
75 128 1
75 150 1
75 86 1
75 120 1
75 123 1
75 122 1
75 82 1
75 165 1
75 79 1
75 137 1
75 171 1
75 174 1
75 84 1
75 160 1
75 139 1
75 164 1
75 109 1
75 80 1
75 93 1
75 115 1
75 87 1
75 98 1
75 136 1
75 113 1
76 173 1
76 83 1
76 160 1
76 158 1
76 110 1
76 119 1
76 116 1
76 84 1
76 162 1
76 144 1
76 113 1
76 156 1
76 89 1
76 122 1
76 93 1
76 145 1
76 167 1
76 104 1
76 143 1
76 125 1
76 103 1
76 109 1
76 120 1
76 155 1
76 177 1
76 159 1
76 146 1
76 154 1
76 107 1
76 138 1
76 130 1
76 123 1
76 99 1
76 96 1
76 170 1
76 141 1
76 137 1
76 78 1
76 88 1
76 176 1
76 150 1
76 136 1
76 142 1
76 169 1
76 163 1
76 87 1
76 92 1
76 133 1
76 114 1
76 180 1
76 126 1
76 172 1
76 165 1
76 139 1
77 178 1
77 149 1
77 176 1
77 92 1
77 125 1
77 179 1
77 97 1
77 90 1
77 118 1
77 165 1
77 139 1
77 96 1
77 122 1
77 171 1
77 152 1
77 95 1
77 170 1
77 157 1
77 133 1
77 85 1
77 120 1
77 156 1
77 89 1
77 129 1
77 101 1
77 140 1
77 167 1
77 131 1
77 166 1
77 174 1
77 91 1
77 142 1
77 173 1
77 107 1
77 135 1
77 150 1
77 83 1
77 153 1
77 115 1
77 146 1
77 127 1
77 141 1
77 180 1
77 102 1
77 86 1
77 94 1
77 109 1
77 144 1
77 93 1
77 177 1
77 162 1
77 121 1
77 137 1
77 164 1
77 104 1
77 123 1
77 138 1
77 168 1
77 87 1
78 116 1
78 153 1
78 175 1
78 90 1
78 105 1
78 155 1
78 111 1
78 100 1
78 108 1
78 138 1
78 168 1
78 80 1
78 128 1
78 104 1
78 114 1
78 123 1
78 140 1
78 106 1
78 113 1
78 177 1
78 129 1
78 139 1
78 147 1
78 176 1
78 136 1
78 135 1
78 159 1
78 132 1
78 144 1
78 79 1
78 103 1
78 158 1
78 179 1
78 125 1
78 134 1
78 92 1
78 122 1
78 171 1
78 156 1
78 164 1
78 121 1
78 131 1
78 96 1
78 94 1
78 149 1
78 124 1
78 146 1
78 117 1
78 110 1
78 162 1
78 178 1
78 120 1
78 148 1
78 101 1
78 97 1
78 142 1
78 107 1
79 175 1
79 119 1
79 129 1
79 167 1
79 159 1
79 164 1
79 125 1
79 128 1
79 127 1
79 149 1
79 154 1
79 166 1
79 109 1
79 157 1
79 104 1
79 148 1
79 115 1
79 151 1
79 108 1
79 168 1
79 177 1
79 133 1
79 80 1
79 137 1
79 100 1
79 82 1
79 180 1
79 98 1
79 105 1
79 116 1
79 147 1
79 138 1
79 143 1
79 131 1
79 152 1
79 96 1
79 150 1
79 173 1
79 121 1
79 144 1
79 130 1
79 153 1
79 89 1
79 107 1
79 103 1
79 178 1
79 169 1
79 174 1
79 110 1
79 122 1
79 123 1
79 145 1
79 146 1
79 112 1
79 139 1
79 161 1
79 118 1
80 83 1
80 114 1
80 157 1
80 175 1
80 150 1
80 110 1
80 87 1
80 105 1
80 119 1
80 115 1
80 126 1
80 121 1
80 151 1
80 107 1
80 116 1
80 144 1
80 149 1
80 131 1
80 164 1
80 155 1
80 133 1
80 141 1
80 102 1
80 168 1
80 143 1
80 128 1
80 163 1
80 156 1
80 147 1
80 146 1
80 100 1
80 138 1
80 127 1
80 92 1
80 111 1
80 104 1
80 159 1
80 112 1
80 152 1
80 129 1
80 162 1
80 158 1
80 132 1
80 85 1
80 91 1
80 172 1
80 99 1
80 93 1
80 174 1
80 81 1
80 122 1
81 83 1
81 173 1
81 172 1
81 166 1
81 92 1
81 84 1
81 122 1
81 97 1
81 126 1
81 128 1
81 124 1
81 127 1
81 129 1
81 96 1
81 121 1
81 170 1
81 94 1
81 176 1
81 131 1
81 175 1
81 100 1
81 111 1
81 115 1
81 137 1
81 85 1
81 102 1
81 88 1
81 87 1
81 178 1
81 132 1
81 151 1
81 90 1
81 177 1
81 157 1
81 169 1
81 150 1
81 120 1
81 158 1
81 134 1
81 109 1
81 161 1
81 117 1
81 140 1
82 150 1
82 86 1
82 106 1
82 90 1
82 170 1
82 178 1
82 157 1
82 163 1
82 139 1
82 138 1
82 133 1
82 159 1
82 167 1
82 158 1
82 134 1
82 122 1
82 132 1
82 87 1
82 119 1
82 91 1
82 97 1
82 96 1
82 95 1
82 89 1
82 124 1
82 141 1
82 145 1
82 84 1
82 135 1
82 165 1
82 98 1
82 115 1
82 109 1
82 99 1
82 110 1
82 100 1
82 174 1
82 125 1
82 149 1
82 105 1
82 104 1
82 101 1
82 160 1
82 83 1
82 127 1
83 174 1
83 175 1
83 91 1
83 101 1
83 163 1
83 137 1
83 106 1
83 156 1
83 116 1
83 134 1
83 88 1
83 93 1
83 162 1
83 123 1
83 100 1
83 87 1
83 167 1
83 120 1
83 139 1
83 154 1
83 128 1
83 173 1
83 122 1
83 168 1
83 176 1
83 111 1
83 105 1
83 170 1
83 125 1
83 112 1
83 179 1
83 96 1
83 177 1
83 150 1
83 119 1
83 117 1
83 161 1
83 95 1
83 151 1
83 135 1
83 172 1
83 94 1
83 143 1
83 146 1
83 129 1
83 102 1
83 165 1
84 115 1
84 172 1
84 141 1
84 85 1
84 127 1
84 171 1
84 159 1
84 109 1
84 151 1
84 128 1
84 125 1
84 87 1
84 170 1
84 104 1
84 89 1
84 129 1
84 161 1
84 146 1
84 149 1
84 97 1
84 158 1
84 90 1
84 157 1
84 165 1
84 86 1
84 101 1
84 106 1
84 162 1
84 92 1
84 180 1
84 98 1
84 134 1
84 110 1
84 138 1
84 169 1
84 108 1
84 137 1
84 152 1
84 119 1
84 112 1
84 178 1
84 130 1
84 163 1
84 103 1
85 153 1
85 94 1
85 89 1
85 107 1
85 114 1
85 92 1
85 133 1
85 123 1
85 88 1
85 180 1
85 171 1
85 110 1
85 173 1
85 163 1
85 111 1
85 98 1
85 158 1
85 157 1
85 100 1
85 91 1
85 106 1
85 149 1
85 143 1
85 129 1
85 131 1
85 126 1
85 137 1
85 178 1
85 151 1
85 172 1
85 102 1
85 124 1
85 152 1
85 116 1
85 109 1
85 117 1
85 99 1
85 115 1
85 167 1
85 113 1
85 122 1
85 147 1
85 160 1
85 101 1
85 130 1
85 95 1
85 87 1
85 132 1
85 112 1
85 176 1
85 174 1
85 175 1
85 128 1
86 113 1
86 122 1
86 162 1
86 126 1
86 87 1
86 158 1
86 132 1
86 173 1
86 130 1
86 167 1
86 116 1
86 98 1
86 141 1
86 176 1
86 109 1
86 129 1
86 174 1
86 178 1
86 159 1
86 177 1
86 103 1
86 128 1
86 165 1
86 108 1
86 92 1
86 95 1
86 100 1
86 94 1
86 88 1
86 107 1
86 166 1
86 93 1
86 137 1
86 133 1
86 180 1
86 102 1
86 157 1
86 104 1
86 151 1
86 140 1
86 96 1
86 145 1
86 152 1
86 115 1
86 121 1
86 134 1
86 123 1
87 164 1
87 158 1
87 176 1
87 121 1
87 174 1
87 122 1
87 120 1
87 156 1
87 108 1
87 169 1
87 96 1
87 149 1
87 180 1
87 175 1
87 92 1
87 166 1
87 172 1
87 173 1
87 163 1
87 132 1
87 117 1
87 126 1
87 109 1
87 170 1
87 97 1
87 119 1
87 152 1
87 160 1
87 168 1
87 165 1
87 178 1
87 100 1
87 145 1
87 125 1
87 177 1
87 102 1
87 116 1
87 144 1
87 171 1
87 112 1
87 127 1
88 92 1
88 90 1
88 147 1
88 128 1
88 161 1
88 95 1
88 130 1
88 139 1
88 169 1
88 134 1
88 149 1
88 89 1
88 113 1
88 142 1
88 155 1
88 146 1
88 91 1
88 143 1
88 133 1
88 170 1
88 122 1
88 175 1
88 120 1
88 152 1
88 171 1
88 138 1
88 114 1
88 172 1
88 129 1
88 109 1
88 164 1
88 174 1
88 160 1
88 141 1
88 127 1
88 102 1
88 156 1
88 176 1
88 132 1
88 93 1
88 112 1
88 119 1
88 148 1
88 125 1
88 159 1
88 144 1
88 96 1
88 178 1
88 166 1
88 124 1
89 100 1
89 122 1
89 95 1
89 162 1
89 139 1
89 167 1
89 146 1
89 115 1
89 174 1
89 137 1
89 109 1
89 120 1
89 127 1
89 153 1
89 133 1
89 117 1
89 180 1
89 131 1
89 130 1
89 179 1
89 138 1
89 119 1
89 149 1
89 93 1
89 176 1
89 102 1
89 169 1
89 98 1
89 91 1
89 112 1
89 99 1
89 114 1
89 145 1
89 105 1
89 171 1
90 160 1
90 115 1
90 173 1
90 131 1
90 108 1
90 120 1
90 146 1
90 91 1
90 176 1
90 116 1
90 163 1
90 142 1
90 96 1
90 93 1
90 97 1
90 103 1
90 111 1
90 132 1
90 167 1
90 171 1
90 126 1
90 152 1
90 130 1
90 161 1
90 174 1
90 165 1
90 155 1
90 169 1
90 122 1
90 148 1
90 125 1
90 95 1
90 159 1
90 156 1
90 124 1
90 107 1
90 119 1
90 114 1
90 137 1
90 147 1
90 180 1
90 129 1
90 139 1
90 133 1
90 166 1
90 128 1
90 140 1
90 170 1
90 118 1
90 145 1
91 115 1
91 99 1
91 176 1
91 121 1
91 156 1
91 138 1
91 122 1
91 127 1
91 128 1
91 118 1
91 136 1
91 140 1
91 109 1
91 154 1
91 171 1
91 95 1
91 157 1
91 113 1
91 180 1
91 126 1
91 116 1
91 114 1
91 96 1
91 125 1
91 107 1
91 137 1
91 179 1
91 162 1
91 155 1
91 153 1
91 92 1
91 149 1
91 148 1
92 103 1
92 117 1
92 179 1
92 95 1
92 177 1
92 136 1
92 158 1
92 157 1
92 133 1
92 159 1
92 127 1
92 175 1
92 108 1
92 144 1
92 107 1
92 128 1
92 180 1
92 101 1
92 166 1
92 125 1
92 140 1
92 131 1
92 126 1
92 100 1
92 171 1
92 165 1
92 132 1
92 164 1
92 137 1
92 160 1
92 167 1
92 96 1
92 116 1
92 176 1
92 102 1
92 129 1
92 151 1
92 172 1
92 98 1
92 141 1
92 120 1
92 152 1
92 154 1
92 115 1
92 150 1
92 110 1
93 137 1
93 131 1
93 95 1
93 160 1
93 120 1
93 165 1
93 124 1
93 162 1
93 156 1
93 117 1
93 98 1
93 114 1
93 172 1
93 134 1
93 94 1
93 107 1
93 161 1
93 104 1
93 123 1
93 169 1
93 139 1
93 180 1
93 141 1
93 148 1
93 157 1
93 164 1
93 130 1
93 136 1
93 116 1
93 133 1
93 106 1
93 150 1
93 171 1
93 128 1
93 175 1
93 99 1
93 129 1
93 168 1
93 166 1
93 163 1
93 122 1
93 102 1
93 167 1
93 110 1
94 149 1
94 98 1
94 159 1
94 139 1
94 117 1
94 105 1
94 103 1
94 128 1
94 162 1
94 122 1
94 146 1
94 142 1
94 166 1
94 161 1
94 115 1
94 124 1
94 111 1
94 152 1
94 172 1
94 154 1
94 119 1
94 121 1
94 160 1
94 123 1
94 148 1
94 110 1
94 102 1
94 171 1
94 151 1
94 165 1
94 133 1
94 180 1
94 163 1
94 99 1
94 96 1
94 174 1
95 141 1
95 110 1
95 175 1
95 100 1
95 137 1
95 130 1
95 153 1
95 129 1
95 152 1
95 155 1
95 132 1
95 126 1
95 154 1
95 128 1
95 159 1
95 122 1
95 176 1
95 127 1
95 167 1
95 134 1
95 114 1
95 156 1
95 147 1
95 177 1
95 104 1
95 113 1
95 145 1
95 162 1
95 138 1
95 179 1
95 131 1
95 146 1
95 107 1
95 164 1
95 144 1
95 111 1
95 157 1
95 139 1
95 102 1
95 151 1
95 106 1
95 115 1
95 165 1
95 149 1
95 174 1
95 170 1
95 161 1
96 127 1
96 176 1
96 101 1
96 167 1
96 158 1
96 132 1
96 148 1
96 160 1
96 150 1
96 128 1
96 173 1
96 177 1
96 109 1
96 112 1
96 147 1
96 141 1
96 121 1
96 162 1
96 99 1
96 100 1
96 142 1
96 104 1
96 106 1
96 123 1
96 102 1
96 143 1
96 145 1
96 117 1
96 151 1
96 118 1
96 134 1
96 166 1
96 105 1
96 144 1
96 133 1
96 103 1
96 114 1
96 168 1
96 108 1
96 110 1
96 113 1
96 152 1
97 115 1
97 132 1
97 163 1
97 133 1
97 147 1
97 171 1
97 135 1
97 122 1
97 150 1
97 130 1
97 149 1
97 148 1
97 128 1
97 169 1
97 131 1
97 166 1
97 144 1
97 157 1
97 140 1
97 145 1
97 178 1
97 113 1
97 98 1
97 151 1
97 153 1
97 167 1
97 139 1
97 100 1
97 124 1
97 108 1
97 179 1
97 155 1
97 111 1
97 126 1
97 127 1
97 110 1
97 177 1
97 101 1
97 136 1
97 102 1
97 146 1
97 168 1
97 125 1
97 173 1
97 120 1
97 138 1
97 104 1
98 103 1
98 157 1
98 151 1
98 169 1
98 122 1
98 120 1
98 153 1
98 136 1
98 146 1
98 179 1
98 145 1
98 124 1
98 166 1
98 105 1
98 170 1
98 180 1
98 159 1
98 140 1
98 123 1
98 178 1
98 117 1
98 109 1
98 118 1
98 139 1
98 165 1
98 121 1
98 111 1
98 138 1
98 125 1
98 167 1
98 107 1
98 175 1
98 126 1
98 154 1
98 152 1
98 114 1
98 116 1
98 176 1
98 100 1
98 127 1
98 115 1
98 106 1
98 150 1
98 148 1
99 113 1
99 179 1
99 139 1
99 120 1
99 180 1
99 129 1
99 127 1
99 102 1
99 121 1
99 138 1
99 160 1
99 105 1
99 116 1
99 169 1
99 107 1
99 118 1
99 150 1
99 117 1
99 167 1
99 136 1
99 175 1
99 159 1
99 133 1
99 112 1
99 106 1
99 119 1
99 125 1
99 153 1
99 130 1
99 172 1
99 128 1
99 137 1
99 134 1
99 161 1
99 122 1
99 173 1
99 111 1
99 146 1
99 174 1
99 103 1
99 140 1
99 148 1
100 168 1
100 120 1
100 169 1
100 167 1
100 155 1
100 170 1
100 173 1
100 159 1
100 134 1
100 138 1
100 177 1
100 143 1
100 101 1
100 104 1
100 179 1
100 152 1
100 114 1
100 174 1
100 129 1
100 125 1
100 135 1
100 105 1
100 126 1
100 121 1
100 147 1
100 163 1
100 166 1
100 113 1
100 116 1
100 127 1
100 178 1
100 165 1
100 158 1
100 133 1
100 119 1
100 149 1
100 154 1
100 136 1
100 128 1
100 131 1
100 103 1
100 175 1
100 176 1
101 133 1
101 141 1
101 134 1
101 122 1
101 102 1
101 129 1
101 138 1
101 152 1
101 167 1
101 117 1
101 123 1
101 106 1
101 112 1
101 177 1
101 151 1
101 171 1
101 140 1
101 147 1
101 116 1
101 164 1
101 124 1
101 104 1
101 150 1
101 149 1
101 153 1
101 127 1
101 162 1
101 165 1
101 173 1
101 172 1
101 125 1
101 126 1
101 114 1
101 103 1
101 158 1
101 143 1
101 179 1
101 148 1
101 154 1
101 128 1
101 107 1
101 155 1
101 135 1
102 159 1
102 169 1
102 109 1
102 115 1
102 162 1
102 180 1
102 179 1
102 151 1
102 173 1
102 105 1
102 177 1
102 118 1
102 157 1
102 111 1
102 170 1
102 143 1
102 176 1
102 158 1
102 132 1
102 142 1
102 152 1
102 149 1
102 104 1
102 113 1
102 166 1
102 164 1
102 120 1
102 128 1
102 153 1
102 161 1
102 119 1
102 155 1
102 144 1
102 116 1
102 171 1
102 131 1
103 134 1
103 173 1
103 167 1
103 156 1
103 151 1
103 178 1
103 141 1
103 119 1
103 175 1
103 120 1
103 104 1
103 139 1
103 174 1
103 148 1
103 113 1
103 124 1
103 129 1
103 111 1
103 122 1
103 140 1
103 147 1
103 109 1
103 107 1
103 168 1
103 112 1
103 165 1
103 143 1
103 132 1
103 121 1
103 172 1
103 169 1
103 126 1
103 131 1
103 114 1
103 116 1
103 152 1
104 107 1
104 114 1
104 123 1
104 112 1
104 124 1
104 177 1
104 143 1
104 135 1
104 106 1
104 144 1
104 113 1
104 156 1
104 119 1
104 150 1
104 137 1
104 148 1
104 154 1
104 126 1
104 174 1
104 173 1
104 133 1
104 157 1
104 105 1
104 138 1
104 162 1
104 121 1
104 158 1
104 160 1
104 131 1
104 147 1
104 170 1
104 130 1
104 153 1
104 169 1
104 125 1
104 118 1
104 166 1
104 109 1
105 113 1
105 141 1
105 120 1
105 156 1
105 125 1
105 174 1
105 154 1
105 116 1
105 142 1
105 160 1
105 173 1
105 153 1
105 108 1
105 161 1
105 147 1
105 164 1
105 180 1
105 114 1
105 170 1
105 158 1
105 148 1
105 159 1
105 130 1
105 143 1
105 168 1
105 115 1
105 144 1
105 139 1
105 165 1
105 175 1
105 150 1
105 145 1
105 151 1
106 159 1
106 137 1
106 107 1
106 180 1
106 115 1
106 113 1
106 175 1
106 144 1
106 178 1
106 140 1
106 127 1
106 146 1
106 166 1
106 173 1
106 121 1
106 136 1
106 109 1
106 126 1
106 156 1
106 135 1
106 120 1
106 164 1
106 142 1
106 133 1
106 153 1
106 132 1
106 131 1
106 179 1
106 129 1
106 128 1
106 162 1
106 176 1
106 114 1
106 110 1
106 172 1
106 170 1
106 141 1
106 169 1
106 163 1
107 162 1
107 134 1
107 177 1
107 153 1
107 129 1
107 123 1
107 152 1
107 143 1
107 146 1
107 138 1
107 155 1
107 133 1
107 108 1
107 164 1
107 180 1
107 175 1
107 128 1
107 139 1
107 132 1
107 172 1
107 168 1
107 125 1
107 159 1
107 141 1
107 163 1
107 117 1
107 179 1
107 176 1
107 158 1
107 122 1
107 124 1
107 131 1
107 149 1
107 112 1
107 135 1
108 141 1
108 145 1
108 157 1
108 164 1
108 143 1
108 166 1
108 149 1
108 113 1
108 135 1
108 172 1
108 159 1
108 176 1
108 139 1
108 115 1
108 178 1
108 155 1
108 152 1
108 110 1
108 134 1
108 109 1
108 142 1
108 131 1
108 138 1
108 116 1
108 119 1
108 153 1
108 114 1
108 167 1
108 124 1
108 163 1
108 171 1
108 180 1
108 161 1
108 125 1
108 165 1
108 173 1
108 126 1
109 130 1
109 114 1
109 171 1
109 120 1
109 119 1
109 140 1
109 168 1
109 149 1
109 166 1
109 144 1
109 141 1
109 154 1
109 151 1
109 116 1
109 178 1
109 121 1
109 127 1
109 165 1
109 111 1
109 129 1
109 113 1
109 175 1
109 122 1
109 153 1
109 139 1
109 137 1
109 177 1
109 112 1
109 125 1
110 147 1
110 154 1
110 159 1
110 178 1
110 142 1
110 128 1
110 129 1
110 121 1
110 136 1
110 134 1
110 158 1
110 122 1
110 118 1
110 130 1
110 117 1
110 148 1
110 166 1
110 177 1
110 175 1
110 144 1
110 164 1
110 140 1
110 133 1
110 149 1
110 171 1
110 141 1
110 162 1
110 135 1
110 155 1
110 180 1
110 120 1
110 167 1
110 157 1
110 152 1
111 160 1
111 122 1
111 128 1
111 152 1
111 137 1
111 171 1
111 135 1
111 139 1
111 112 1
111 158 1
111 159 1
111 151 1
111 148 1
111 157 1
111 164 1
111 114 1
111 119 1
111 130 1
111 136 1
111 150 1
111 134 1
111 149 1
111 131 1
111 162 1
111 120 1
111 121 1
111 176 1
111 178 1
111 163 1
111 126 1
111 113 1
111 168 1
111 138 1
111 174 1
111 155 1
111 167 1
111 116 1
111 156 1
112 116 1
112 163 1
112 134 1
112 151 1
112 125 1
112 115 1
112 120 1
112 113 1
112 138 1
112 164 1
112 121 1
112 126 1
112 118 1
112 177 1
112 132 1
112 162 1
112 143 1
112 172 1
112 179 1
112 171 1
112 168 1
112 128 1
112 133 1
112 169 1
112 152 1
112 122 1
112 150 1
112 153 1
112 137 1
112 161 1
112 165 1
112 173 1
112 124 1
112 154 1
112 148 1
113 177 1
113 124 1
113 135 1
113 162 1
113 130 1
113 160 1
113 172 1
113 127 1
113 175 1
113 126 1
113 116 1
113 164 1
113 180 1
113 123 1
113 151 1
113 117 1
113 161 1
113 179 1
113 169 1
113 120 1
113 176 1
113 178 1
113 121 1
113 133 1
113 140 1
113 146 1
113 149 1
113 114 1
114 116 1
114 123 1
114 138 1
114 176 1
114 180 1
114 146 1
114 126 1
114 117 1
114 120 1
114 161 1
114 124 1
114 145 1
114 169 1
114 129 1
114 149 1
114 130 1
114 136 1
114 174 1
114 119 1
114 148 1
114 178 1
114 143 1
114 177 1
114 122 1
114 156 1
114 153 1
114 179 1
114 160 1
114 166 1
114 144 1
114 125 1
115 160 1
115 162 1
115 158 1
115 164 1
115 143 1
115 180 1
115 141 1
115 155 1
115 174 1
115 179 1
115 154 1
115 134 1
115 161 1
115 124 1
115 176 1
115 168 1
115 131 1
115 117 1
115 130 1
115 121 1
115 122 1
115 132 1
115 147 1
115 178 1
115 142 1
115 126 1
116 122 1
116 158 1
116 126 1
116 148 1
116 173 1
116 120 1
116 154 1
116 161 1
116 177 1
116 164 1
116 155 1
116 153 1
116 117 1
116 125 1
116 133 1
116 166 1
116 140 1
116 129 1
116 159 1
116 180 1
116 121 1
116 138 1
117 162 1
117 153 1
117 122 1
117 119 1
117 157 1
117 140 1
117 159 1
117 150 1
117 118 1
117 164 1
117 156 1
117 141 1
117 126 1
117 124 1
117 145 1
117 152 1
117 134 1
117 139 1
117 173 1
117 178 1
117 155 1
117 151 1
117 170 1
117 133 1
117 166 1
117 123 1
117 148 1
117 176 1
117 137 1
117 149 1
117 165 1
117 147 1
117 142 1
117 168 1
117 138 1
117 130 1
117 179 1
117 131 1
117 136 1
118 170 1
118 174 1
118 178 1
118 139 1
118 151 1
118 127 1
118 138 1
118 144 1
118 148 1
118 155 1
118 164 1
118 176 1
118 150 1
118 132 1
118 163 1
118 120 1
118 134 1
118 152 1
118 158 1
118 162 1
118 124 1
118 159 1
118 166 1
119 160 1
119 139 1
119 172 1
119 137 1
119 175 1
119 127 1
119 155 1
119 129 1
119 164 1
119 179 1
119 140 1
119 126 1
119 180 1
119 177 1
119 145 1
119 161 1
119 132 1
119 154 1
119 146 1
119 144 1
119 121 1
119 157 1
119 173 1
119 142 1
119 123 1
119 141 1
119 170 1
119 162 1
119 166 1
119 168 1
119 151 1
119 120 1
119 130 1
119 149 1
120 140 1
120 130 1
120 160 1
120 180 1
120 151 1
120 137 1
120 168 1
120 172 1
120 126 1
120 175 1
120 123 1
120 124 1
120 161 1
120 177 1
120 121 1
120 133 1
120 145 1
120 135 1
120 153 1
120 131 1
120 156 1
120 165 1
120 143 1
120 159 1
120 122 1
121 133 1
121 126 1
121 138 1
121 175 1
121 158 1
121 173 1
121 145 1
121 127 1
121 161 1
121 141 1
121 148 1
121 162 1
121 137 1
121 169 1
121 139 1
121 144 1
121 140 1
121 165 1
121 142 1
121 143 1
121 177 1
121 179 1
121 134 1
121 132 1
121 152 1
121 123 1
122 164 1
122 137 1
122 162 1
122 152 1
122 145 1
122 179 1
122 146 1
122 159 1
122 165 1
122 132 1
122 168 1
122 153 1
122 139 1
122 175 1
122 172 1
122 177 1
122 124 1
122 171 1
122 151 1
122 150 1
122 174 1
122 142 1
122 138 1
122 149 1
122 128 1
122 160 1
122 176 1
123 158 1
123 160 1
123 139 1
123 149 1
123 170 1
123 175 1
123 146 1
123 141 1
123 151 1
123 157 1
123 169 1
123 150 1
123 176 1
123 135 1
123 168 1
123 148 1
123 161 1
123 156 1
123 145 1
123 143 1
123 163 1
123 125 1
123 140 1
123 136 1
123 178 1
123 177 1
123 127 1
124 138 1
124 146 1
124 172 1
124 133 1
124 179 1
124 166 1
124 141 1
124 132 1
124 168 1
124 167 1
124 162 1
124 129 1
124 156 1
124 174 1
124 142 1
124 169 1
124 175 1
124 165 1
124 134 1
124 154 1
124 163 1
124 137 1
124 135 1
124 155 1
124 158 1
124 144 1
124 173 1
124 131 1
124 149 1
124 171 1
124 140 1
124 136 1
124 143 1
125 137 1
125 150 1
125 164 1
125 146 1
125 141 1
125 135 1
125 133 1
125 170 1
125 130 1
125 166 1
125 169 1
125 154 1
125 168 1
125 140 1
125 136 1
125 142 1
125 128 1
125 152 1
125 172 1
125 167 1
125 179 1
125 173 1
125 163 1
125 129 1
125 153 1
125 144 1
125 134 1
125 180 1
126 164 1
126 133 1
126 142 1
126 137 1
126 165 1
126 152 1
126 159 1
126 157 1
126 138 1
126 174 1
126 129 1
126 176 1
126 131 1
126 148 1
126 146 1
126 145 1
126 162 1
126 172 1
126 147 1
126 140 1
126 160 1
126 128 1
126 132 1
126 136 1
126 170 1
126 134 1
126 178 1
126 139 1
126 161 1
126 149 1
126 179 1
126 177 1
126 173 1
126 150 1
127 171 1
127 163 1
127 129 1
127 168 1
127 160 1
127 132 1
127 154 1
127 134 1
127 180 1
127 157 1
127 162 1
127 169 1
127 133 1
127 150 1
127 148 1
127 138 1
127 152 1
127 164 1
127 176 1
127 161 1
127 136 1
127 135 1
127 155 1
127 141 1
127 165 1
127 140 1
127 128 1
127 175 1
127 178 1
127 156 1
128 141 1
128 161 1
128 174 1
128 173 1
128 169 1
128 135 1
128 146 1
128 164 1
128 152 1
128 172 1
128 155 1
128 175 1
128 171 1
128 163 1
128 158 1
128 178 1
128 142 1
128 139 1
128 151 1
128 153 1
128 159 1
128 177 1
128 147 1
128 160 1
128 134 1
128 162 1
128 167 1
128 168 1
128 166 1
128 130 1
128 138 1
128 150 1
128 154 1
128 180 1
128 149 1
128 179 1
129 147 1
129 155 1
129 148 1
129 146 1
129 171 1
129 174 1
129 136 1
129 180 1
129 179 1
129 169 1
129 142 1
129 144 1
129 154 1
129 170 1
129 135 1
129 175 1
129 143 1
129 160 1
130 159 1
130 140 1
130 172 1
130 153 1
130 141 1
130 138 1
130 177 1
130 146 1
130 171 1
130 135 1
130 158 1
130 161 1
130 149 1
130 169 1
130 148 1
130 154 1
130 150 1
130 147 1
130 145 1
130 163 1
130 174 1
130 142 1
130 175 1
130 176 1
130 133 1
130 152 1
130 160 1
131 150 1
131 163 1
131 172 1
131 171 1
131 173 1
131 141 1
131 180 1
131 133 1
131 146 1
131 176 1
131 174 1
131 158 1
131 144 1
131 143 1
131 157 1
131 147 1
131 170 1
131 132 1
131 156 1
131 149 1
131 155 1
131 140 1
131 177 1
131 159 1
132 175 1
132 148 1
132 155 1
132 180 1
132 142 1
132 166 1
132 161 1
132 179 1
132 133 1
132 169 1
132 171 1
132 159 1
132 152 1
132 163 1
132 143 1
132 145 1
132 174 1
132 135 1
132 138 1
132 177 1
132 140 1
132 149 1
132 168 1
132 167 1
132 178 1
132 170 1
132 146 1
133 142 1
133 167 1
133 144 1
133 157 1
133 143 1
133 178 1
133 180 1
133 176 1
133 166 1
133 170 1
133 154 1
133 141 1
133 165 1
133 173 1
133 151 1
133 140 1
133 156 1
133 162 1
133 147 1
133 172 1
133 177 1
133 169 1
133 148 1
133 139 1
133 179 1
133 150 1
134 174 1
134 180 1
134 162 1
134 141 1
134 149 1
134 138 1
134 176 1
134 170 1
134 168 1
134 147 1
134 150 1
134 175 1
134 155 1
134 151 1
134 160 1
134 166 1
134 163 1
134 172 1
134 154 1
134 135 1
134 177 1
134 152 1
134 167 1
134 146 1
135 165 1
135 179 1
135 171 1
135 155 1
135 139 1
135 164 1
135 143 1
135 176 1
135 152 1
135 159 1
135 180 1
135 162 1
135 160 1
135 147 1
135 161 1
135 136 1
135 145 1
135 141 1
135 178 1
135 166 1
135 138 1
135 142 1
135 146 1
136 153 1
136 171 1
136 169 1
136 150 1
136 172 1
136 162 1
136 145 1
136 177 1
136 166 1
136 163 1
136 176 1
136 160 1
136 178 1
136 180 1
136 143 1
136 139 1
136 174 1
136 147 1
136 175 1
136 146 1
136 159 1
136 165 1
136 137 1
136 173 1
137 172 1
137 174 1
137 177 1
137 152 1
137 163 1
137 144 1
137 171 1
137 139 1
137 155 1
137 143 1
137 162 1
137 157 1
137 179 1
137 166 1
137 156 1
137 164 1
137 173 1
137 161 1
137 148 1
137 176 1
137 180 1
137 150 1
138 163 1
138 172 1
138 162 1
138 164 1
138 171 1
138 167 1
138 152 1
138 148 1
138 156 1
138 141 1
138 173 1
138 157 1
138 150 1
138 139 1
138 169 1
138 159 1
138 178 1
138 155 1
138 153 1
138 174 1
138 170 1
138 144 1
138 161 1
138 175 1
138 166 1
138 177 1
138 160 1
139 169 1
139 151 1
139 140 1
139 178 1
139 148 1
139 160 1
139 149 1
139 145 1
139 157 1
139 180 1
139 177 1
139 154 1
139 142 1
139 179 1
140 160 1
140 174 1
140 141 1
140 162 1
140 142 1
140 155 1
140 178 1
140 152 1
140 165 1
140 153 1
140 151 1
140 167 1
140 156 1
140 158 1
140 154 1
140 175 1
140 148 1
140 159 1
140 157 1
141 158 1
141 164 1
141 153 1
141 172 1
141 178 1
141 161 1
141 151 1
141 174 1
141 165 1
141 159 1
141 143 1
141 147 1
141 166 1
141 148 1
141 167 1
141 152 1
141 173 1
141 160 1
141 163 1
141 149 1
141 142 1
141 176 1
141 171 1
142 180 1
142 170 1
142 150 1
142 172 1
142 153 1
142 154 1
142 169 1
142 168 1
142 146 1
142 144 1
142 147 1
142 173 1
142 152 1
142 161 1
142 157 1
143 173 1
143 156 1
143 167 1
143 169 1
143 151 1
143 152 1
143 168 1
143 178 1
143 148 1
143 149 1
143 144 1
143 174 1
143 176 1
143 146 1
143 165 1
143 155 1
143 163 1
143 154 1
143 179 1
143 150 1
143 161 1
143 177 1
143 159 1
143 157 1
143 162 1
144 166 1
144 167 1
144 173 1
144 175 1
144 169 1
144 162 1
144 151 1
144 163 1
144 174 1
144 170 1
144 148 1
144 146 1
144 179 1
144 168 1
144 171 1
144 178 1
144 153 1
144 159 1
144 164 1
144 152 1
144 180 1
145 168 1
145 149 1
145 148 1
145 153 1
145 154 1
145 171 1
145 159 1
145 176 1
145 160 1
145 164 1
145 174 1
145 156 1
145 146 1
145 155 1
145 180 1
145 175 1
145 177 1
145 167 1
146 154 1
146 160 1
146 180 1
146 161 1
146 167 1
146 153 1
146 158 1
146 168 1
146 162 1
146 152 1
146 173 1
146 150 1
146 170 1
146 166 1
146 179 1
146 163 1
146 174 1
146 156 1
147 152 1
147 157 1
147 158 1
147 150 1
147 159 1
147 173 1
147 164 1
147 171 1
147 175 1
147 172 1
147 176 1
147 161 1
147 149 1
147 168 1
147 178 1
147 153 1
148 166 1
148 160 1
148 152 1
148 157 1
148 163 1
148 162 1
148 168 1
148 149 1
148 180 1
148 158 1
148 164 1
148 179 1
148 155 1
148 174 1
148 151 1
148 156 1
148 161 1
149 165 1
149 156 1
149 166 1
149 178 1
149 154 1
149 162 1
149 164 1
149 179 1
149 153 1
149 155 1
149 159 1
149 160 1
149 161 1
149 163 1
149 175 1
149 176 1
150 156 1
150 153 1
150 161 1
150 167 1
150 170 1
150 172 1
150 166 1
150 179 1
150 163 1
150 168 1
150 155 1
150 171 1
150 176 1
150 154 1
151 174 1
151 175 1
151 168 1
151 178 1
151 172 1
151 180 1
151 177 1
151 157 1
151 159 1
151 169 1
151 161 1
151 170 1
151 162 1
151 165 1
151 164 1
151 160 1
151 166 1
151 171 1
151 167 1
152 162 1
152 174 1
152 180 1
152 176 1
152 153 1
152 173 1
152 170 1
152 167 1
152 166 1
152 179 1
152 157 1
152 159 1
152 160 1
152 154 1
152 163 1
152 168 1
152 156 1
152 165 1
153 161 1
153 180 1
153 173 1
153 174 1
153 178 1
153 172 1
153 177 1
153 170 1
153 163 1
153 166 1
153 154 1
153 171 1
153 175 1
153 159 1
154 161 1
154 156 1
154 166 1
154 176 1
154 165 1
154 163 1
154 178 1
154 155 1
154 158 1
154 160 1
154 157 1
154 159 1
155 163 1
155 179 1
155 162 1
155 160 1
155 164 1
155 166 1
155 175 1
155 159 1
155 173 1
155 168 1
155 176 1
155 161 1
155 167 1
155 178 1
155 169 1
155 171 1
156 177 1
156 172 1
156 179 1
156 165 1
156 160 1
156 180 1
156 167 1
156 162 1
156 164 1
156 159 1
156 178 1
157 170 1
157 180 1
157 174 1
157 176 1
157 163 1
157 177 1
157 161 1
157 171 1
157 164 1
158 171 1
158 162 1
158 166 1
158 173 1
158 176 1
158 168 1
158 179 1
159 167 1
159 162 1
159 178 1
159 174 1
159 169 1
159 166 1
159 172 1
159 177 1
159 180 1
159 176 1
159 175 1
159 170 1
160 161 1
160 174 1
160 165 1
160 172 1
160 178 1
160 168 1
160 167 1
160 176 1
160 163 1
160 179 1
160 170 1
160 180 1
161 174 1
161 162 1
161 172 1
161 171 1
161 180 1
161 166 1
161 175 1
162 174 1
162 170 1
162 180 1
162 171 1
162 175 1
162 169 1
162 167 1
162 176 1
162 164 1
163 180 1
163 169 1
163 172 1
163 173 1
163 165 1
163 174 1
163 175 1
163 171 1
164 169 1
164 178 1
164 172 1
164 167 1
164 165 1
164 176 1
164 166 1
164 180 1
164 175 1
164 179 1
165 171 1
165 179 1
166 170 1
166 169 1
166 178 1
166 174 1
166 180 1
166 173 1
166 179 1
167 176 1
167 171 1
167 170 1
167 175 1
167 169 1
167 174 1
168 174 1
168 173 1
168 177 1
168 169 1
169 176 1
169 179 1
169 171 1
169 180 1
170 179 1
170 180 1
170 172 1
170 177 1
170 175 1
170 178 1
170 174 1
171 178 1
171 173 1
171 177 1
171 176 1
171 174 1
172 180 1
172 176 1
172 175 1
172 177 1
173 175 1
173 180 1
173 177 1
173 179 1
173 176 1
174 176 1
174 179 1
174 180 1
175 178 1
175 180 1
175 179 1
175 177 1
176 177 1
176 179 1
177 178 1
177 180 1
178 179 1
178 180 1


==> anc/instances/benchmark/maxCutMet/g05_200.0 <==
200 9950 
1 77 1
1 25 1
1 63 1
1 56 1
1 128 1
1 7 1
1 33 1
1 197 1
1 65 1
1 167 1
1 153 1
1 184 1
1 139 1
1 195 1
1 119 1
1 10 1
1 98 1
1 39 1
1 50 1
1 75 1
1 86 1
1 174 1
1 3 1
1 150 1
1 12 1
1 85 1
1 118 1
1 152 1
1 67 1
1 102 1
1 192 1
1 134 1
1 113 1
1 79 1
1 127 1
1 14 1
1 160 1
1 123 1
1 54 1
1 36 1
1 164 1
1 151 1
1 121 1
1 183 1
1 122 1
1 62 1
1 73 1
1 29 1
1 15 1
1 49 1
1 27 1
1 22 1
1 100 1
1 132 1
1 185 1
1 53 1
1 130 1
1 147 1
1 186 1
1 141 1
1 196 1
1 135 1
1 107 1
1 61 1
1 88 1
1 175 1
1 157 1
1 189 1
1 109 1
1 116 1
1 115 1
1 111 1
1 20 1
1 28 1
1 23 1
1 155 1
1 156 1
1 126 1
1 148 1
1 101 1
1 190 1
1 91 1
1 124 1
1 32 1
1 40 1
1 106 1
1 44 1
1 163 1
1 13 1
1 182 1
1 78 1
1 108 1
1 38 1
1 9 1
1 104 1
1 99 1
1 70 1
1 112 1
1 181 1
2 63 1
2 193 1
2 125 1
2 38 1
2 108 1
2 140 1
2 18 1
2 28 1
2 64 1
2 96 1
2 118 1
2 157 1
2 43 1
2 154 1
2 138 1
2 84 1
2 187 1
2 136 1
2 12 1
2 190 1
2 150 1
2 72 1
2 199 1
2 111 1
2 103 1
2 161 1
2 117 1
2 174 1
2 81 1
2 149 1
2 91 1
2 33 1
2 176 1
2 105 1
2 98 1
2 179 1
2 177 1
2 65 1
2 50 1
2 100 1
2 166 1
2 75 1
2 21 1
2 142 1
2 74 1
2 57 1
2 116 1
2 121 1
2 112 1
2 128 1
2 195 1
2 40 1
2 113 1
2 169 1
2 173 1
2 8 1
2 45 1
2 141 1
2 143 1
2 153 1
2 56 1
2 133 1
2 145 1
2 115 1
2 7 1
2 99 1
2 110 1
2 196 1
2 124 1
2 139 1
2 20 1
2 131 1
2 175 1
2 42 1
2 55 1
2 170 1
2 191 1
2 69 1
2 94 1
2 30 1
2 79 1
2 67 1
2 66 1
2 197 1
2 168 1
2 47 1
2 26 1
2 70 1
2 44 1
2 129 1
2 137 1
2 158 1
2 88 1
2 80 1
2 27 1
2 156 1
3 29 1
3 174 1
3 118 1
3 20 1
3 96 1
3 180 1
3 19 1
3 172 1
3 78 1
3 116 1
3 154 1
3 199 1
3 117 1
3 33 1
3 80 1
3 129 1
3 8 1
3 150 1
3 121 1
3 138 1
3 60 1
3 25 1
3 102 1
3 47 1
3 159 1
3 27 1
3 177 1
3 12 1
3 145 1
3 184 1
3 125 1
3 54 1
3 21 1
3 128 1
3 185 1
3 123 1
3 49 1
3 63 1
3 160 1
3 90 1
3 133 1
3 95 1
3 16 1
3 61 1
3 178 1
3 50 1
3 104 1
3 196 1
3 35 1
3 103 1
3 173 1
3 105 1
3 144 1
3 79 1
3 32 1
3 151 1
3 163 1
3 71 1
3 62 1
3 164 1
3 59 1
3 193 1
3 36 1
3 22 1
3 182 1
3 93 1
3 200 1
3 107 1
3 152 1
3 127 1
3 101 1
3 5 1
3 122 1
3 58 1
3 169 1
3 183 1
3 14 1
3 48 1
3 98 1
3 137 1
3 52 1
3 86 1
3 24 1
3 92 1
3 43 1
3 6 1
3 146 1
3 139 1
3 10 1
3 156 1
3 11 1
3 41 1
3 82 1
3 26 1
3 39 1
3 124 1
3 76 1
3 18 1
3 56 1
3 143 1
3 110 1
3 131 1
3 120 1
3 140 1
4 147 1
4 11 1
4 199 1
4 52 1
4 140 1
4 110 1
4 100 1
4 20 1
4 175 1
4 83 1
4 136 1
4 13 1
4 38 1
4 192 1
4 23 1
4 139 1
4 176 1
4 177 1
4 66 1
4 144 1
4 19 1
4 116 1
4 34 1
4 124 1
4 43 1
4 121 1
4 146 1
4 129 1
4 76 1
4 112 1
4 75 1
4 165 1
4 88 1
4 49 1
4 113 1
4 60 1
4 62 1
4 14 1
4 163 1
4 87 1
4 170 1
4 118 1
4 186 1
4 18 1
4 141 1
4 73 1
4 148 1
4 72 1
4 182 1
4 134 1
4 17 1
4 39 1
4 55 1
4 109 1
4 194 1
4 40 1
4 173 1
4 174 1
4 115 1
4 69 1
4 137 1
4 15 1
4 59 1
4 47 1
4 181 1
4 85 1
4 86 1
4 132 1
4 114 1
4 61 1
4 65 1
4 155 1
4 90 1
4 200 1
4 68 1
4 102 1
4 93 1
4 84 1
4 51 1
4 193 1
4 183 1
4 94 1
4 78 1
4 63 1
4 33 1
4 127 1
4 179 1
4 82 1
4 130 1
4 157 1
4 162 1
4 6 1
4 150 1
4 185 1
4 10 1
4 169 1
4 142 1
4 119 1
4 117 1
4 25 1
4 198 1
4 48 1
4 152 1
4 80 1
4 95 1
4 143 1
5 191 1
5 89 1
5 91 1
5 160 1
5 80 1
5 147 1
5 102 1
5 86 1
5 53 1
5 82 1
5 186 1
5 76 1
5 62 1
5 37 1
5 193 1
5 38 1
5 107 1
5 78 1
5 46 1
5 24 1
5 161 1
5 140 1
5 99 1
5 47 1
5 183 1
5 57 1
5 110 1
5 185 1
5 196 1
5 42 1
5 192 1
5 112 1
5 97 1
5 12 1
5 36 1
5 85 1
5 127 1
5 158 1
5 119 1
5 149 1
5 182 1
5 69 1
5 126 1
5 101 1
5 17 1
5 95 1
5 146 1
5 124 1
5 96 1
5 98 1
5 66 1
5 142 1
5 59 1
5 155 1
5 67 1
5 129 1
5 157 1
5 41 1
5 55 1
5 190 1
5 172 1
5 33 1
5 114 1
5 34 1
5 9 1
5 29 1
5 90 1
5 180 1
5 104 1
5 93 1
5 79 1
5 63 1
5 165 1
5 56 1
5 49 1
5 32 1
5 148 1
5 77 1
5 167 1
5 81 1
5 197 1
5 150 1
5 61 1
5 169 1
5 52 1
5 84 1
5 71 1
5 21 1
5 35 1
5 100 1
5 30 1
5 162 1
5 68 1
5 11 1
5 18 1
5 27 1
5 171 1
5 115 1
5 43 1
5 166 1
5 123 1
5 178 1
6 18 1
6 182 1
6 9 1
6 65 1
6 126 1
6 19 1
6 187 1
6 28 1
6 42 1
6 194 1
6 170 1
6 76 1
6 158 1
6 156 1
6 50 1
6 82 1
6 71 1
6 163 1
6 101 1
6 86 1
6 110 1
6 168 1
6 124 1
6 35 1
6 38 1
6 155 1
6 10 1
6 192 1
6 13 1
6 79 1
6 197 1
6 68 1
6 165 1
6 121 1
6 166 1
6 173 1
6 183 1
6 29 1
6 33 1
6 134 1
6 103 1
6 73 1
6 23 1
6 151 1
6 84 1
6 150 1
6 162 1
6 88 1
6 172 1
6 64 1
6 147 1
6 193 1
6 137 1
6 62 1
6 118 1
6 180 1
6 161 1
6 105 1
6 20 1
6 191 1
6 164 1
6 169 1
6 145 1
6 32 1
6 54 1
6 27 1
6 52 1
6 199 1
6 97 1
6 200 1
6 34 1
6 154 1
6 67 1
6 74 1
6 80 1
6 186 1
6 43 1
6 90 1
6 106 1
6 122 1
6 152 1
6 127 1
6 174 1
6 61 1
6 146 1
6 91 1
6 92 1
6 66 1
6 176 1
6 128 1
6 96 1
6 198 1
6 177 1
6 72 1
6 144 1
6 31 1
6 178 1
6 57 1
6 107 1
7 152 1
7 163 1
7 124 1
7 21 1
7 110 1
7 55 1
7 142 1
7 197 1
7 72 1
7 121 1
7 26 1
7 133 1
7 24 1
7 176 1
7 82 1
7 43 1
7 179 1
7 126 1
7 139 1
7 79 1
7 198 1
7 185 1
7 56 1
7 120 1
7 193 1
7 62 1
7 86 1
7 182 1
7 168 1
7 153 1
7 150 1
7 12 1
7 10 1
7 27 1
7 38 1
7 151 1
7 166 1
7 107 1
7 69 1
7 94 1
7 115 1
7 118 1
7 31 1
7 57 1
7 60 1
7 134 1
7 183 1
7 22 1
7 18 1
7 34 1
7 173 1
7 101 1
7 54 1
7 154 1
7 11 1
7 40 1
7 65 1
7 113 1
7 178 1
7 8 1
7 99 1
7 157 1
7 170 1
7 17 1
7 138 1
7 129 1
7 88 1
7 187 1
7 66 1
7 199 1
7 9 1
7 117 1
7 188 1
7 114 1
7 140 1
7 102 1
7 90 1
7 162 1
7 85 1
7 75 1
7 194 1
7 186 1
7 61 1
7 52 1
7 108 1
7 195 1
7 177 1
7 109 1
7 169 1
7 73 1
7 76 1
7 83 1
7 58 1
7 174 1
7 180 1
8 64 1
8 135 1
8 107 1
8 141 1
8 149 1
8 118 1
8 114 1
8 178 1
8 21 1
8 47 1
8 87 1
8 59 1
8 200 1
8 108 1
8 29 1
8 78 1
8 112 1
8 85 1
8 86 1
8 165 1
8 161 1
8 150 1
8 166 1
8 95 1
8 89 1
8 55 1
8 116 1
8 190 1
8 54 1
8 11 1
8 182 1
8 163 1
8 189 1
8 132 1
8 91 1
8 100 1
8 70 1
8 169 1
8 14 1
8 111 1
8 123 1
8 77 1
8 105 1
8 80 1
8 142 1
8 180 1
8 74 1
8 147 1
8 159 1
8 128 1
8 65 1
8 48 1
8 145 1
8 156 1
8 88 1
8 36 1
8 18 1
8 184 1
8 53 1
8 104 1
8 185 1
8 40 1
8 193 1
8 101 1
8 106 1
8 81 1
8 191 1
8 24 1
8 158 1
8 43 1
8 140 1
8 73 1
8 20 1
8 9 1
8 183 1
8 155 1
8 37 1
8 69 1
8 120 1
8 176 1
8 170 1
8 181 1
8 148 1
8 197 1
8 61 1
8 16 1
8 52 1
8 97 1
8 195 1
8 79 1
8 136 1
8 90 1
8 71 1
8 174 1
8 102 1
8 124 1
8 146 1
8 162 1
8 110 1
8 138 1
8 115 1
8 98 1
8 117 1
9 175 1
9 177 1
9 66 1
9 53 1
9 193 1
9 107 1
9 192 1
9 124 1
9 55 1
9 138 1
9 48 1
9 149 1
9 85 1
9 18 1
9 172 1
9 17 1
9 183 1
9 12 1
9 29 1
9 11 1
9 35 1
9 154 1
9 168 1
9 165 1
9 23 1
9 119 1
9 40 1
9 117 1
9 78 1
9 127 1
9 15 1
9 69 1
9 104 1
9 145 1
9 180 1
9 186 1
9 116 1
9 164 1
9 92 1
9 111 1
9 56 1
9 137 1
9 110 1
9 125 1
9 163 1
9 198 1
9 142 1
9 60 1
9 95 1
9 200 1
9 160 1
9 81 1
9 162 1
9 166 1
9 141 1
9 42 1
9 191 1
9 34 1
9 97 1
9 61 1
9 25 1
9 170 1
9 167 1
9 155 1
9 199 1
9 70 1
9 187 1
9 120 1
9 50 1
9 47 1
9 37 1
9 14 1
9 126 1
9 89 1
9 62 1
9 82 1
9 174 1
9 45 1
9 156 1
9 171 1
9 184 1
9 99 1
9 185 1
9 133 1
9 54 1
9 146 1
9 129 1
9 108 1
9 38 1
9 123 1
9 98 1
9 102 1
10 174 1
10 145 1
10 27 1
10 81 1
10 101 1
10 65 1
10 95 1
10 68 1
10 158 1
10 149 1
10 188 1
10 173 1
10 49 1
10 39 1
10 94 1
10 194 1
10 90 1
10 181 1
10 69 1
10 38 1
10 129 1
10 79 1
10 98 1
10 195 1
10 59 1
10 12 1
10 135 1
10 192 1
10 142 1
10 84 1
10 172 1
10 186 1
10 99 1
10 131 1
10 93 1
10 85 1
10 70 1
10 46 1
10 163 1
10 151 1
10 156 1
10 41 1
10 161 1
10 166 1
10 157 1
10 110 1
10 150 1
10 198 1
10 168 1
10 105 1
10 73 1
10 43 1
10 50 1
10 44 1
10 24 1
10 193 1
10 154 1
10 60 1
10 61 1
10 126 1
10 189 1
10 117 1
10 77 1
10 118 1
10 23 1
10 88 1
10 92 1
10 199 1
10 114 1
10 91 1
10 20 1
10 147 1
10 115 1
10 146 1
10 47 1
10 153 1
10 75 1
10 139 1
10 144 1
10 127 1
10 55 1
10 103 1
10 134 1
10 97 1
10 107 1
10 177 1
10 200 1
10 63 1
11 83 1
11 90 1
11 167 1
11 181 1
11 18 1
11 107 1
11 29 1
11 123 1
11 26 1
11 21 1
11 71 1
11 33 1
11 39 1
11 134 1
11 199 1
11 81 1
11 177 1
11 45 1
11 139 1
11 19 1
11 92 1
11 174 1
11 191 1
11 194 1
11 162 1
11 179 1
11 164 1
11 44 1
11 116 1
11 159 1
11 91 1
11 149 1
11 180 1
11 115 1
11 54 1
11 142 1
11 161 1
11 69 1
11 61 1
11 35 1
11 122 1
11 121 1
11 73 1
11 141 1
11 25 1
11 38 1
11 193 1
11 70 1
11 97 1
11 15 1
11 41 1
11 46 1
11 147 1
11 129 1
11 52 1
11 151 1
11 127 1
11 20 1
11 152 1
11 12 1
11 47 1
11 96 1
11 183 1
11 13 1
11 128 1
11 16 1
11 130 1
11 50 1
11 66 1
11 196 1
11 30 1
11 58 1
11 158 1
11 24 1
11 57 1
11 99 1
11 150 1
11 85 1
11 160 1
11 120 1
11 74 1
11 133 1
11 126 1
11 34 1
11 87 1
11 94 1
11 157 1
11 14 1
12 81 1
12 113 1
12 26 1
12 101 1
12 95 1
12 52 1
12 171 1
12 175 1
12 44 1
12 193 1
12 126 1
12 46 1
12 195 1
12 150 1
12 85 1
12 197 1
12 78 1
12 49 1
12 116 1
12 64 1
12 185 1
12 70 1
12 119 1
12 188 1
12 28 1
12 124 1
12 186 1
12 72 1
12 45 1
12 179 1
12 14 1
12 84 1
12 57 1
12 58 1
12 31 1
12 54 1
12 30 1
12 82 1
12 157 1
12 144 1
12 61 1
12 98 1
12 68 1
12 117 1
12 25 1
12 90 1
12 55 1
12 131 1
12 122 1
12 187 1
12 22 1
12 132 1
12 34 1
12 20 1
12 130 1
12 42 1
12 50 1
12 151 1
12 176 1
12 143 1
12 66 1
12 88 1
12 69 1
12 196 1
12 60 1
12 180 1
12 83 1
12 37 1
12 198 1
12 190 1
12 174 1
12 47 1
12 94 1
12 92 1
12 18 1
12 118 1
12 99 1
12 154 1
12 86 1
12 59 1
12 177 1
12 32 1
12 56 1
12 141 1
12 110 1
12 107 1
12 89 1
12 173 1
12 133 1
12 184 1
12 120 1
12 108 1
12 140 1
12 139 1
12 40 1
12 170 1
12 142 1
12 200 1
13 153 1
13 120 1
13 197 1
13 58 1
13 90 1
13 43 1
13 26 1
13 51 1
13 180 1
13 101 1
13 123 1
13 99 1
13 36 1
13 66 1
13 177 1
13 73 1
13 110 1
13 162 1
13 122 1
13 129 1
13 32 1
13 192 1
13 35 1
13 16 1
13 128 1
13 72 1
13 48 1
13 191 1
13 54 1
13 52 1
13 24 1
13 158 1
13 143 1
13 161 1
13 119 1
13 45 1
13 200 1
13 107 1
13 100 1
13 116 1
13 19 1
13 175 1
13 22 1
13 113 1
13 117 1
13 23 1
13 60 1
13 67 1
13 34 1
13 126 1
13 183 1
13 198 1
13 79 1
13 157 1
13 27 1
13 69 1
13 18 1
13 139 1
13 146 1
13 184 1
13 14 1
13 137 1
13 85 1
13 182 1
13 47 1
13 124 1
13 109 1
13 150 1
13 76 1
13 64 1
13 132 1
13 190 1
13 41 1
13 87 1
13 194 1
13 39 1
13 33 1
13 112 1
13 138 1
13 80 1
13 193 1
13 145 1
13 111 1
13 185 1
13 96 1
13 134 1
13 15 1
13 40 1
13 57 1
13 37 1
13 179 1
13 154 1
13 61 1
13 196 1
13 25 1
13 30 1
13 160 1
13 83 1
13 199 1
13 163 1
13 42 1
14 38 1
14 152 1
14 195 1
14 76 1
14 90 1
14 57 1
14 190 1
14 184 1
14 141 1
14 143 1
14 36 1
14 158 1
14 173 1
14 64 1
14 91 1
14 110 1
14 123 1
14 139 1
14 157 1
14 96 1
14 109 1
14 172 1
14 30 1
14 107 1
14 167 1
14 124 1
14 68 1
14 132 1
14 39 1
14 159 1
14 182 1
14 169 1
14 97 1
14 88 1
14 58 1
14 35 1
14 82 1
14 108 1
14 33 1
14 170 1
14 28 1
14 71 1
14 176 1
14 186 1
14 117 1
14 175 1
14 20 1
14 59 1
14 164 1
14 168 1
14 121 1
14 62 1
14 83 1
14 146 1
14 120 1
14 60 1
14 85 1
14 151 1
14 19 1
14 61 1
14 171 1
14 178 1
14 144 1
14 162 1
14 51 1
14 115 1
14 41 1
14 154 1
14 125 1
14 98 1
14 116 1
14 99 1
14 95 1
14 23 1
14 100 1
14 142 1
14 17 1
14 194 1
14 134 1
14 75 1
14 72 1
14 104 1
14 70 1
14 94 1
14 128 1
14 161 1
14 193 1
14 196 1
14 92 1
14 48 1
14 31 1
14 149 1
14 50 1
14 150 1
14 198 1
14 181 1
14 126 1
15 183 1
15 171 1
15 144 1
15 26 1
15 163 1
15 61 1
15 18 1
15 106 1
15 119 1
15 30 1
15 107 1
15 137 1
15 64 1
15 45 1
15 51 1
15 189 1
15 69 1
15 53 1
15 172 1
15 84 1
15 33 1
15 75 1
15 71 1
15 143 1
15 177 1
15 128 1
15 129 1
15 166 1
15 99 1
15 124 1
15 123 1
15 52 1
15 56 1
15 196 1
15 59 1
15 138 1
15 133 1
15 192 1
15 48 1
15 194 1
15 169 1
15 198 1
15 193 1
15 35 1
15 92 1
15 173 1
15 100 1
15 32 1
15 103 1
15 167 1
15 115 1
15 164 1
15 20 1
15 110 1
15 65 1
15 122 1
15 36 1
15 28 1
15 156 1
15 113 1
15 95 1
15 121 1
15 47 1
15 50 1
15 111 1
15 176 1
15 76 1
15 86 1
15 72 1
15 109 1
15 181 1
15 104 1
15 178 1
15 134 1
15 105 1
15 147 1
15 139 1
15 126 1
15 186 1
15 55 1
15 22 1
15 116 1
15 21 1
15 102 1
15 180 1
15 112 1
15 168 1
15 63 1
15 57 1
15 16 1
15 66 1
15 70 1
15 46 1
15 141 1
15 89 1
15 91 1
15 87 1
16 69 1
16 177 1
16 174 1
16 114 1
16 155 1
16 151 1
16 126 1
16 71 1
16 41 1
16 43 1
16 115 1
16 144 1
16 170 1
16 38 1
16 125 1
16 186 1
16 147 1
16 142 1
16 35 1
16 146 1
16 109 1
16 67 1
16 178 1
16 45 1
16 184 1
16 44 1
16 153 1
16 169 1
16 28 1
16 29 1
16 105 1
16 129 1
16 197 1
16 17 1
16 91 1
16 88 1
16 139 1
16 73 1
16 171 1
16 100 1
16 26 1
16 168 1
16 51 1
16 57 1
16 118 1
16 195 1
16 160 1
16 37 1
16 131 1
16 31 1
16 196 1
16 50 1
16 79 1
16 99 1
16 83 1
16 63 1
16 81 1
16 104 1
16 122 1
16 135 1
16 95 1
16 58 1
16 55 1
16 145 1
16 18 1
16 33 1
16 56 1
16 112 1
16 111 1
16 65 1
16 52 1
16 180 1
16 22 1
16 193 1
16 78 1
16 154 1
16 20 1
16 25 1
16 124 1
16 182 1
16 80 1
16 191 1
16 167 1
16 198 1
16 61 1
16 190 1
16 87 1
16 66 1
16 40 1
17 144 1
17 38 1
17 95 1
17 54 1
17 49 1
17 129 1
17 86 1
17 190 1
17 187 1
17 59 1
17 56 1
17 139 1
17 62 1
17 112 1
17 94 1
17 102 1
17 174 1
17 89 1
17 145 1
17 93 1
17 135 1
17 88 1
17 199 1
17 55 1
17 44 1
17 149 1
17 99 1
17 142 1
17 196 1
17 156 1
17 173 1
17 75 1
17 66 1
17 166 1
17 111 1
17 80 1
17 28 1
17 168 1
17 81 1
17 29 1
17 154 1
17 100 1
17 148 1
17 123 1
17 85 1
17 58 1
17 52 1
17 180 1
17 72 1
17 158 1
17 117 1
17 37 1
17 84 1
17 128 1
17 182 1
17 141 1
17 48 1
17 150 1
17 134 1
17 176 1
17 120 1
17 46 1
17 98 1
17 71 1
17 126 1
17 131 1
17 30 1
17 163 1
17 147 1
17 184 1
17 45 1
17 65 1
17 104 1
17 167 1
17 82 1
17 165 1
17 160 1
17 51 1
17 186 1
17 197 1
17 110 1
17 91 1
17 198 1
17 19 1
17 20 1
17 24 1
17 115 1
17 90 1
17 143 1
17 164 1
17 127 1
17 18 1
17 137 1
17 113 1
17 67 1
17 175 1
18 67 1
18 190 1
18 131 1
18 102 1
18 194 1
18 82 1
18 188 1
18 192 1
18 187 1
18 171 1
18 105 1
18 62 1
18 176 1
18 42 1
18 158 1
18 27 1
18 107 1
18 156 1
18 23 1
18 127 1
18 45 1
18 199 1
18 50 1
18 41 1
18 119 1
18 134 1
18 146 1
18 86 1
18 136 1
18 44 1
18 70 1
18 75 1
18 38 1
18 47 1
18 39 1
18 164 1
18 28 1
18 161 1
18 154 1
18 25 1
18 184 1
18 55 1
18 138 1
18 57 1
18 148 1
18 66 1
18 167 1
18 179 1
18 177 1
18 189 1
18 49 1
18 198 1
18 135 1
18 121 1
18 129 1
18 59 1
18 19 1
18 141 1
18 191 1
18 145 1
18 111 1
18 142 1
18 133 1
18 120 1
18 170 1
18 40 1
18 182 1
18 144 1
18 162 1
18 112 1
18 72 1
18 122 1
18 91 1
18 130 1
18 196 1
18 163 1
18 137 1
18 96 1
18 125 1
18 37 1
18 149 1
18 81 1
18 200 1
18 185 1
18 108 1
18 160 1
18 165 1
18 126 1
18 78 1
18 95 1
18 140 1
18 168 1
18 100 1
18 68 1
18 33 1
18 76 1
18 74 1
19 149 1
19 134 1
19 159 1
19 166 1
19 198 1
19 128 1
19 127 1
19 78 1
19 25 1
19 121 1
19 114 1
19 42 1
19 141 1
19 86 1
19 95 1
19 186 1
19 83 1
19 23 1
19 66 1
19 167 1
19 142 1
19 68 1
19 154 1
19 33 1
19 24 1
19 191 1
19 135 1
19 188 1
19 79 1
19 74 1
19 136 1
19 161 1
19 116 1
19 129 1
19 44 1
19 49 1
19 76 1
19 27 1
19 199 1
19 153 1
19 184 1
19 26 1
19 143 1
19 170 1
19 69 1
19 45 1
19 93 1
19 38 1
19 181 1
19 94 1
19 60 1
19 61 1
19 140 1
19 106 1
19 158 1
19 139 1
19 190 1
19 174 1
19 21 1
19 123 1
19 172 1
19 197 1
19 108 1
19 152 1
19 52 1
19 59 1
19 22 1
19 147 1
19 155 1
19 46 1
19 70 1
19 63 1
19 43 1
19 32 1
19 144 1
19 67 1
19 150 1
19 105 1
19 90 1
19 82 1
19 80 1
19 56 1
19 117 1
19 58 1
19 126 1
19 101 1
19 132 1
19 110 1
19 192 1
19 55 1
19 84 1
19 107 1
19 163 1
19 62 1
19 54 1
19 185 1
19 39 1
20 43 1
20 45 1
20 135 1
20 89 1
20 72 1
20 53 1
20 80 1
20 85 1
20 132 1
20 155 1
20 129 1
20 37 1
20 183 1
20 147 1
20 106 1
20 189 1
20 65 1
20 83 1
20 181 1
20 148 1
20 114 1
20 79 1
20 97 1
20 139 1
20 58 1
20 176 1
20 28 1
20 166 1
20 188 1
20 180 1
20 194 1
20 160 1
20 140 1
20 75 1
20 78 1
20 122 1
20 191 1
20 81 1
20 117 1
20 70 1
20 99 1
20 195 1
20 199 1
20 48 1
20 84 1
20 145 1
20 154 1
20 77 1
20 40 1
20 167 1
20 91 1
20 105 1
20 119 1
20 127 1
20 33 1
20 128 1
20 192 1
20 64 1
20 35 1
20 76 1
20 150 1
20 55 1
20 47 1
20 94 1
20 200 1
20 118 1
20 39 1
20 95 1
20 134 1
20 165 1
20 159 1
20 73 1
20 174 1
20 125 1
20 82 1
20 190 1
20 115 1
20 111 1
20 109 1
20 32 1
20 171 1
20 69 1
20 120 1
20 144 1
20 52 1
20 173 1
20 184 1
20 92 1
20 149 1
20 61 1
20 177 1
20 93 1
20 157 1
20 143 1
20 31 1
20 116 1
20 22 1
20 146 1
20 168 1
20 27 1
21 116 1
21 151 1
21 102 1
21 186 1
21 30 1
21 189 1
21 38 1
21 25 1
21 187 1
21 136 1
21 46 1
21 51 1
21 103 1
21 122 1
21 156 1
21 175 1
21 54 1
21 57 1
21 61 1
21 79 1
21 125 1
21 169 1
21 120 1
21 181 1
21 55 1
21 35 1
21 149 1
21 26 1
21 100 1
21 153 1
21 177 1
21 196 1
21 167 1
21 52 1
21 176 1
21 29 1
21 134 1
21 183 1
21 67 1
21 179 1
21 191 1
21 91 1
21 69 1
21 31 1
21 172 1
21 50 1
21 109 1
21 174 1
21 62 1
21 23 1
21 34 1
21 158 1
21 74 1
21 63 1
21 48 1
21 40 1
21 93 1
21 72 1
21 114 1
21 148 1
21 110 1
21 88 1
21 95 1
21 193 1
21 112 1
21 161 1
21 138 1
21 166 1
21 66 1
21 41 1
21 199 1
21 32 1
21 180 1
21 127 1
21 162 1
21 86 1
21 142 1
21 97 1
21 157 1
21 182 1
21 192 1
21 53 1
21 33 1
21 73 1
21 64 1
21 113 1
21 108 1
21 105 1
21 143 1
21 76 1
21 84 1
21 107 1
21 173 1
21 155 1
21 45 1
21 28 1
21 98 1
21 115 1
21 85 1
21 24 1
21 130 1
21 144 1
21 39 1
21 75 1
22 86 1
22 99 1
22 147 1
22 35 1
22 195 1
22 68 1
22 199 1
22 150 1
22 59 1
22 152 1
22 154 1
22 36 1
22 88 1
22 105 1
22 131 1
22 176 1
22 100 1
22 156 1
22 185 1
22 113 1
22 62 1
22 129 1
22 74 1
22 197 1
22 177 1
22 126 1
22 44 1
22 71 1
22 165 1
22 128 1
22 123 1
22 89 1
22 171 1
22 110 1
22 117 1
22 163 1
22 81 1
22 45 1
22 118 1
22 55 1
22 192 1
22 50 1
22 40 1
22 158 1
22 92 1
22 143 1
22 87 1
22 32 1
22 127 1
22 46 1
22 83 1
22 97 1
22 43 1
22 53 1
22 90 1
22 161 1
22 115 1
22 47 1
22 190 1
22 77 1
22 33 1
22 52 1
22 38 1
22 125 1
22 63 1
22 102 1
22 26 1
22 107 1
22 187 1
22 121 1
22 160 1
22 144 1
22 42 1
22 153 1
22 184 1
22 80 1
22 132 1
22 64 1
22 70 1
22 172 1
22 34 1
22 29 1
22 138 1
22 175 1
22 69 1
23 186 1
23 85 1
23 150 1
23 164 1
23 175 1
23 33 1
23 158 1
23 63 1
23 25 1
23 104 1
23 105 1
23 92 1
23 83 1
23 156 1
23 91 1
23 31 1
23 118 1
23 102 1
23 117 1
23 134 1
23 126 1
23 90 1
23 107 1
23 151 1
23 133 1
23 195 1
23 47 1
23 73 1
23 44 1
23 28 1
23 153 1
23 65 1
23 79 1
23 193 1
23 188 1
23 80 1
23 59 1
23 67 1
23 129 1
23 84 1
23 30 1
23 60 1
23 177 1
23 173 1
23 95 1
23 185 1
23 36 1
23 174 1
23 61 1
23 178 1
23 38 1
23 145 1
23 162 1
23 196 1
23 200 1
23 135 1
23 179 1
23 108 1
23 190 1
23 43 1
23 143 1
23 112 1
23 74 1
23 96 1
23 37 1
23 124 1
23 194 1
23 132 1
23 98 1
23 159 1
23 78 1
23 58 1
23 122 1
23 119 1
23 32 1
23 27 1
23 184 1
23 189 1
23 57 1
23 68 1
23 53 1
23 166 1
23 168 1
23 56 1
23 29 1
23 181 1
23 50 1
23 140 1
23 87 1
23 148 1
23 35 1
24 184 1
24 136 1
24 106 1
24 187 1
24 103 1
24 105 1
24 51 1
24 29 1
24 112 1
24 88 1
24 93 1
24 146 1
24 68 1
24 124 1
24 193 1
24 170 1
24 152 1
24 119 1
24 67 1
24 73 1
24 96 1
24 34 1
24 107 1
24 168 1
24 50 1
24 40 1
24 46 1
24 89 1
24 45 1
24 175 1
24 199 1
24 71 1
24 120 1
24 116 1
24 76 1
24 141 1
24 172 1
24 42 1
24 49 1
24 109 1
24 33 1
24 69 1
24 110 1
24 156 1
24 28 1
24 63 1
24 41 1
24 166 1
24 90 1
24 117 1
24 160 1
24 111 1
24 70 1
24 142 1
24 128 1
24 72 1
24 82 1
24 77 1
24 169 1
24 153 1
24 104 1
24 195 1
24 87 1
24 115 1
24 32 1
24 75 1
24 80 1
24 38 1
24 26 1
24 102 1
24 98 1
24 143 1
24 186 1
24 171 1
24 100 1
24 179 1
24 144 1
24 197 1
24 138 1
24 137 1
24 31 1
24 148 1
24 147 1
24 74 1
24 149 1
24 163 1
24 189 1
24 127 1
24 151 1
24 52 1
24 129 1
24 145 1
25 79 1
25 111 1
25 112 1
25 176 1
25 175 1
25 147 1
25 37 1
25 68 1
25 47 1
25 94 1
25 128 1
25 134 1
25 195 1
25 93 1
25 185 1
25 150 1
25 141 1
25 136 1
25 28 1
25 29 1
25 97 1
25 109 1
25 87 1
25 73 1
25 193 1
25 66 1
25 160 1
25 170 1
25 154 1
25 96 1
25 161 1
25 99 1
25 158 1
25 171 1
25 143 1
25 196 1
25 194 1
25 74 1
25 133 1
25 200 1
25 71 1
25 39 1
25 110 1
25 34 1
25 35 1
25 113 1
25 64 1
25 145 1
25 69 1
25 60 1
25 148 1
25 45 1
25 168 1
25 132 1
25 50 1
25 36 1
25 58 1
25 123 1
25 191 1
25 81 1
25 98 1
25 142 1
25 188 1
25 40 1
25 48 1
25 31 1
25 82 1
25 131 1
25 84 1
25 137 1
25 180 1
25 184 1
25 151 1
25 166 1
25 157 1
25 56 1
25 89 1
25 49 1
25 85 1
25 119 1
25 152 1
25 103 1
25 126 1
25 70 1
25 30 1
25 163 1
25 117 1
25 178 1
26 100 1
26 126 1
26 124 1
26 44 1
26 40 1
26 45 1
26 59 1
26 89 1
26 156 1
26 56 1
26 112 1
26 38 1
26 153 1
26 94 1
26 105 1
26 30 1
26 52 1
26 121 1
26 101 1
26 134 1
26 176 1
26 34 1
26 197 1
26 98 1
26 186 1
26 63 1
26 144 1
26 159 1
26 54 1
26 162 1
26 166 1
26 85 1
26 179 1
26 175 1
26 189 1
26 138 1
26 106 1
26 37 1
26 200 1
26 77 1
26 53 1
26 173 1
26 129 1
26 111 1
26 120 1
26 149 1
26 87 1
26 42 1
26 49 1
26 143 1
26 127 1
26 155 1
26 196 1
26 122 1
26 86 1
26 33 1
26 125 1
26 43 1
26 116 1
26 96 1
26 66 1
26 172 1
26 117 1
26 51 1
26 60 1
26 169 1
26 183 1
26 150 1
26 152 1
26 39 1
26 97 1
26 107 1
26 27 1
26 62 1
26 91 1
26 71 1
26 195 1
26 102 1
26 187 1
26 119 1
26 165 1
26 61 1
26 185 1
26 88 1
26 76 1
26 32 1
26 67 1
26 140 1
26 168 1
26 142 1
26 170 1
26 118 1
26 158 1
26 70 1
26 82 1
27 83 1
27 29 1
27 185 1
27 120 1
27 155 1
27 88 1
27 132 1
27 164 1
27 188 1
27 104 1
27 159 1
27 54 1
27 127 1
27 64 1
27 186 1
27 112 1
27 84 1
27 49 1
27 181 1
27 133 1
27 134 1
27 141 1
27 163 1
27 180 1
27 190 1
27 41 1
27 116 1
27 138 1
27 137 1
27 73 1
27 113 1
27 170 1
27 37 1
27 172 1
27 33 1
27 55 1
27 36 1
27 115 1
27 121 1
27 176 1
27 178 1
27 28 1
27 177 1
27 57 1
27 97 1
27 72 1
27 59 1
27 122 1
27 93 1
27 174 1
27 35 1
27 85 1
27 179 1
27 96 1
27 148 1
27 150 1
27 70 1
27 184 1
27 153 1
27 167 1
27 46 1
27 69 1
27 40 1
27 151 1
27 196 1
27 149 1
27 193 1
27 126 1
27 114 1
27 183 1
27 110 1
27 101 1
27 81 1
27 45 1
27 109 1
27 198 1
27 56 1
27 128 1
27 166 1
27 105 1
27 118 1
27 142 1
27 199 1
27 191 1
27 74 1
27 125 1
27 139 1
28 194 1
28 116 1
28 145 1
28 52 1
28 70 1
28 169 1
28 93 1
28 130 1
28 94 1
28 98 1
28 60 1
28 34 1
28 89 1
28 121 1
28 105 1
28 126 1
28 67 1
28 136 1
28 128 1
28 69 1
28 170 1
28 195 1
28 172 1
28 100 1
28 157 1
28 152 1
28 38 1
28 135 1
28 95 1
28 75 1
28 63 1
28 109 1
28 65 1
28 79 1
28 160 1
28 54 1
28 81 1
28 78 1
28 182 1
28 50 1
28 77 1
28 47 1
28 193 1
28 96 1
28 124 1
28 58 1
28 142 1
28 148 1
28 181 1
28 149 1
28 68 1
28 74 1
28 41 1
28 162 1
28 161 1
28 189 1
28 167 1
28 118 1
28 39 1
28 180 1
28 183 1
28 66 1
28 191 1
28 102 1
28 61 1
28 90 1
28 84 1
28 71 1
28 62 1
28 57 1
28 159 1
28 171 1
28 73 1
28 113 1
28 49 1
28 85 1
28 197 1
28 92 1
28 53 1
28 153 1
28 168 1
28 144 1
28 196 1
28 146 1
28 46 1
28 179 1
28 44 1
28 123 1
28 55 1
28 147 1
28 45 1
28 120 1
28 97 1
28 119 1
29 93 1
29 126 1
29 114 1
29 198 1
29 177 1
29 199 1
29 141 1
29 142 1
29 181 1
29 106 1
29 130 1
29 168 1
29 143 1
29 124 1
29 85 1
29 195 1
29 62 1
29 193 1
29 109 1
29 115 1
29 163 1
29 50 1
29 37 1
29 194 1
29 120 1
29 92 1
29 63 1
29 38 1
29 83 1
29 125 1
29 87 1
29 154 1
29 94 1
29 53 1
29 35 1
29 30 1
29 135 1
29 91 1
29 173 1
29 185 1
29 31 1
29 118 1
29 86 1
29 172 1
29 41 1
29 192 1
29 140 1
29 69 1
29 47 1
29 176 1
29 89 1
29 46 1
29 75 1
29 64 1
29 116 1
29 57 1
29 161 1
29 108 1
29 36 1
29 112 1
29 65 1
29 180 1
29 72 1
29 147 1
29 136 1
29 34 1
29 40 1
29 49 1
29 103 1
29 80 1
29 164 1
29 174 1
29 58 1
29 59 1
29 79 1
29 128 1
29 137 1
29 55 1
29 187 1
29 150 1
29 122 1
29 149 1
29 188 1
29 133 1
29 43 1
29 44 1
29 156 1
29 200 1
29 97 1
29 165 1
29 175 1
29 166 1
29 73 1
30 141 1
30 70 1
30 40 1
30 39 1
30 196 1
30 186 1
30 42 1
30 34 1
30 142 1
30 100 1
30 161 1
30 35 1
30 182 1
30 82 1
30 152 1
30 115 1
30 77 1
30 43 1
30 36 1
30 61 1
30 91 1
30 46 1
30 37 1
30 128 1
30 41 1
30 96 1
30 189 1
30 104 1
30 60 1
30 73 1
30 147 1
30 166 1
30 188 1
30 138 1
30 191 1
30 80 1
30 76 1
30 198 1
30 105 1
30 149 1
30 167 1
30 178 1
30 135 1
30 154 1
30 71 1
30 62 1
30 113 1
30 120 1
30 87 1
30 185 1
30 157 1
30 129 1
30 92 1
30 106 1
30 151 1
30 194 1
30 50 1
30 177 1
30 49 1
30 200 1
30 159 1
30 172 1
30 66 1
30 176 1
30 33 1
30 64 1
30 68 1
30 126 1
30 169 1
30 121 1
30 74 1
30 160 1
30 107 1
30 45 1
30 134 1
30 90 1
30 53 1
30 79 1
30 54 1
30 48 1
30 171 1
30 109 1
30 44 1
30 111 1
30 139 1
30 95 1
30 101 1
31 179 1
31 142 1
31 194 1
31 123 1
31 101 1
31 50 1
31 132 1
31 45 1
31 105 1
31 174 1
31 121 1
31 147 1
31 175 1
31 186 1
31 197 1
31 99 1
31 114 1
31 168 1
31 58 1
31 100 1
31 188 1
31 120 1
31 61 1
31 153 1
31 117 1
31 161 1
31 135 1
31 86 1
31 111 1
31 59 1
31 72 1
31 81 1
31 130 1
31 66 1
31 199 1
31 90 1
31 82 1
31 182 1
31 63 1
31 119 1
31 176 1
31 191 1
31 41 1
31 51 1
31 74 1
31 173 1
31 195 1
31 187 1
31 163 1
31 53 1
31 143 1
31 129 1
31 146 1
31 136 1
31 181 1
31 160 1
31 44 1
31 196 1
31 116 1
31 184 1
31 91 1
31 97 1
31 154 1
31 178 1
31 185 1
31 150 1
31 37 1
31 113 1
31 165 1
31 32 1
31 39 1
31 73 1
31 46 1
31 98 1
31 93 1
31 115 1
31 166 1
31 102 1
31 65 1
31 110 1
31 64 1
31 34 1
31 77 1
31 109 1
32 181 1
32 108 1
32 151 1
32 185 1
32 142 1
32 189 1
32 130 1
32 153 1
32 182 1
32 39 1
32 101 1
32 170 1
32 134 1
32 54 1
32 113 1
32 194 1
32 86 1
32 90 1
32 148 1
32 137 1
32 65 1
32 131 1
32 57 1
32 171 1
32 112 1
32 62 1
32 81 1
32 87 1
32 68 1
32 75 1
32 73 1
32 186 1
32 60 1
32 118 1
32 197 1
32 140 1
32 43 1
32 122 1
32 89 1
32 196 1
32 36 1
32 129 1
32 143 1
32 71 1
32 174 1
32 74 1
32 66 1
32 77 1
32 79 1
32 128 1
32 82 1
32 147 1
32 110 1
32 141 1
32 193 1
32 93 1
32 41 1
32 35 1
32 192 1
32 48 1
32 200 1
32 165 1
32 138 1
32 163 1
32 149 1
32 111 1
32 156 1
32 72 1
32 45 1
32 95 1
32 133 1
32 51 1
32 184 1
32 44 1
32 83 1
32 52 1
32 97 1
32 190 1
32 158 1
32 56 1
32 49 1
32 144 1
32 191 1
32 88 1
32 178 1
32 173 1
33 186 1
33 135 1
33 184 1
33 157 1
33 160 1
33 117 1
33 168 1
33 61 1
33 128 1
33 175 1
33 162 1
33 50 1
33 40 1
33 119 1
33 146 1
33 141 1
33 71 1
33 65 1
33 42 1
33 88 1
33 107 1
33 81 1
33 153 1
33 120 1
33 154 1
33 95 1
33 167 1
33 79 1
33 73 1
33 147 1
33 139 1
33 197 1
33 97 1
33 170 1
33 83 1
33 181 1
33 74 1
33 165 1
33 111 1
33 70 1
33 194 1
33 166 1
33 142 1
33 89 1
33 193 1
33 108 1
33 127 1
33 176 1
33 172 1
33 59 1
33 130 1
33 155 1
33 174 1
33 44 1
33 52 1
33 46 1
33 80 1
33 69 1
33 36 1
33 161 1
33 114 1
33 56 1
33 109 1
33 148 1
33 200 1
33 55 1
33 84 1
33 43 1
33 77 1
33 93 1
33 104 1
33 185 1
33 163 1
33 118 1
33 178 1
33 173 1
33 53 1
33 133 1
33 60 1
33 66 1
33 113 1
33 94 1
33 171 1
33 192 1
33 98 1
34 111 1
34 119 1
34 164 1
34 53 1
34 200 1
34 82 1
34 182 1
34 138 1
34 102 1
34 107 1
34 145 1
34 101 1
34 153 1
34 147 1
34 124 1
34 131 1
34 168 1
34 160 1
34 193 1
34 112 1
34 125 1
34 118 1
34 154 1
34 35 1
34 99 1
34 132 1
34 148 1
34 62 1
34 57 1
34 121 1
34 93 1
34 71 1
34 109 1
34 54 1
34 94 1
34 36 1
34 188 1
34 114 1
34 77 1
34 130 1
34 136 1
34 142 1
34 150 1
34 84 1
34 144 1
34 96 1
34 52 1
34 39 1
34 171 1
34 63 1
34 137 1
34 149 1
34 128 1
34 58 1
34 108 1
34 143 1
34 169 1
34 122 1
34 59 1
34 61 1
34 196 1
34 176 1
34 74 1
34 49 1
34 178 1
34 170 1
34 155 1
34 134 1
34 51 1
34 45 1
34 76 1
34 66 1
34 113 1
34 158 1
34 98 1
34 195 1
34 180 1
34 83 1
34 126 1
34 139 1
34 105 1
34 68 1
34 106 1
34 88 1
34 95 1
34 185 1
35 137 1
35 148 1
35 90 1
35 45 1
35 71 1
35 98 1
35 178 1
35 42 1
35 185 1
35 73 1
35 136 1
35 97 1
35 51 1
35 145 1
35 36 1
35 162 1
35 105 1
35 114 1
35 62 1
35 125 1
35 196 1
35 115 1
35 48 1
35 89 1
35 132 1
35 118 1
35 92 1
35 81 1
35 88 1
35 43 1
35 111 1
35 147 1
35 146 1
35 131 1
35 189 1
35 69 1
35 190 1
35 174 1
35 91 1
35 167 1
35 38 1
35 87 1
35 49 1
35 150 1
35 53 1
35 113 1
35 134 1
35 181 1
35 155 1
35 127 1
35 142 1
35 128 1
35 193 1
35 112 1
35 76 1
35 70 1
35 107 1
35 195 1
35 135 1
35 175 1
35 117 1
35 82 1
35 197 1
35 66 1
35 192 1
35 130 1
35 50 1
35 160 1
35 110 1
35 109 1
35 172 1
35 55 1
35 122 1
35 169 1
35 44 1
35 187 1
35 176 1
35 61 1
35 179 1
35 166 1
35 159 1
35 126 1
35 39 1
35 77 1
35 154 1
35 149 1
35 161 1
35 99 1
35 93 1
35 199 1
35 108 1
35 54 1
35 67 1
36 182 1
36 73 1
36 52 1
36 189 1
36 165 1
36 158 1
36 107 1
36 147 1
36 150 1
36 80 1
36 144 1
36 193 1
36 197 1
36 111 1
36 121 1
36 125 1
36 94 1
36 104 1
36 83 1
36 164 1
36 85 1
36 126 1
36 163 1
36 146 1
36 178 1
36 192 1
36 177 1
36 95 1
36 198 1
36 162 1
36 145 1
36 63 1
36 57 1
36 82 1
36 50 1
36 66 1
36 106 1
36 185 1
36 54 1
36 139 1
36 65 1
36 194 1
36 97 1
36 176 1
36 70 1
36 74 1
36 170 1
36 64 1
36 186 1
36 92 1
36 127 1
36 118 1
36 181 1
36 152 1
36 109 1
36 183 1
36 168 1
36 58 1
36 102 1
36 56 1
36 154 1
36 96 1
36 91 1
36 151 1
36 79 1
36 84 1
36 159 1
36 166 1
36 155 1
36 99 1
36 51 1
36 190 1
36 132 1
36 90 1
36 53 1
36 110 1
36 77 1
36 81 1
36 148 1
36 88 1
36 191 1
36 196 1
36 103 1
36 62 1
37 182 1
37 117 1
37 157 1
37 137 1
37 54 1
37 184 1
37 58 1
37 141 1
37 49 1
37 63 1
37 138 1
37 104 1
37 99 1
37 123 1
37 61 1
37 119 1
37 55 1
37 45 1
37 116 1
37 200 1
37 48 1
37 169 1
37 75 1
37 153 1
37 47 1
37 103 1
37 128 1
37 134 1
37 86 1
37 94 1
37 148 1
37 129 1
37 126 1
37 96 1
37 131 1
37 89 1
37 189 1
37 192 1
37 186 1
37 170 1
37 62 1
37 67 1
37 173 1
37 135 1
37 71 1
37 87 1
37 127 1
37 111 1
37 178 1
37 163 1
37 151 1
37 146 1
37 39 1
37 145 1
37 38 1
37 140 1
37 177 1
37 88 1
37 78 1
37 183 1
37 179 1
37 149 1
37 72 1
37 59 1
37 69 1
37 91 1
37 199 1
37 110 1
37 56 1
37 139 1
37 112 1
37 92 1
37 53 1
37 122 1
37 84 1
37 166 1
37 175 1
37 97 1
37 194 1
37 90 1
37 82 1
37 188 1
37 132 1
37 167 1
37 130 1
37 180 1
37 77 1
38 157 1
38 137 1
38 155 1
38 124 1
38 132 1
38 84 1
38 156 1
38 106 1
38 64 1
38 88 1
38 148 1
38 197 1
38 113 1
38 40 1
38 127 1
38 73 1
38 111 1
38 152 1
38 186 1
38 147 1
38 180 1
38 81 1
38 76 1
38 163 1
38 66 1
38 122 1
38 142 1
38 168 1
38 65 1
38 54 1
38 117 1
38 121 1
38 61 1
38 93 1
38 49 1
38 72 1
38 107 1
38 187 1
38 103 1
38 188 1
38 189 1
38 57 1
38 179 1
38 160 1
38 141 1
38 70 1
38 125 1
38 39 1
38 78 1
38 50 1
38 195 1
38 71 1
38 109 1
38 161 1
38 41 1
38 68 1
38 126 1
38 105 1
38 193 1
38 67 1
38 97 1
38 86 1
38 135 1
38 62 1
38 123 1
38 183 1
38 115 1
38 45 1
38 173 1
38 98 1
38 191 1
38 165 1
38 181 1
38 87 1
38 46 1
39 173 1
39 198 1
39 72 1
39 112 1
39 103 1
39 197 1
39 142 1
39 181 1
39 102 1
39 41 1
39 132 1
39 79 1
39 87 1
39 149 1
39 40 1
39 200 1
39 53 1
39 67 1
39 182 1
39 194 1
39 134 1
39 159 1
39 74 1
39 82 1
39 114 1
39 104 1
39 93 1
39 176 1
39 196 1
39 89 1
39 95 1
39 84 1
39 58 1
39 118 1
39 92 1
39 179 1
39 73 1
39 77 1
39 146 1
39 171 1
39 169 1
39 54 1
39 186 1
39 55 1
39 123 1
39 88 1
39 160 1
39 135 1
39 150 1
39 145 1
39 126 1
39 154 1
39 81 1
39 170 1
39 131 1
39 111 1
39 56 1
39 163 1
39 60 1
39 137 1
39 187 1
39 140 1
39 184 1
39 172 1
39 133 1
39 52 1
39 121 1
39 49 1
39 98 1
39 153 1
39 161 1
39 175 1
39 128 1
39 113 1
39 115 1
39 143 1
39 119 1
39 50 1
39 63 1
39 156 1
39 68 1
39 47 1
39 109 1
39 124 1
39 90 1
39 155 1
39 165 1
39 86 1
39 94 1
39 99 1
39 110 1
39 183 1
39 76 1
39 193 1
39 83 1
39 188 1
40 196 1
40 161 1
40 159 1
40 171 1
40 69 1
40 112 1
40 44 1
40 125 1
40 57 1
40 179 1
40 139 1
40 61 1
40 110 1
40 91 1
40 184 1
40 108 1
40 181 1
40 134 1
40 109 1
40 72 1
40 63 1
40 105 1
40 129 1
40 81 1
40 45 1
40 88 1
40 132 1
40 197 1
40 145 1
40 79 1
40 174 1
40 46 1
40 141 1
40 183 1
40 160 1
40 103 1
40 54 1
40 190 1
40 163 1
40 188 1
40 152 1
40 104 1
40 107 1
40 165 1
40 122 1
40 86 1
40 187 1
40 97 1
40 51 1
40 147 1
40 68 1
40 55 1
40 135 1
40 178 1
40 164 1
40 67 1
40 157 1
40 71 1
40 64 1
40 150 1
40 41 1
40 70 1
40 154 1
40 176 1
40 66 1
40 166 1
40 162 1
40 75 1
40 172 1
40 126 1
40 76 1
40 143 1
40 167 1
40 89 1
40 130 1
40 92 1
40 117 1
40 60 1
40 146 1
40 170 1
40 185 1
41 63 1
41 67 1
41 176 1
41 77 1
41 106 1
41 80 1
41 136 1
41 50 1
41 118 1
41 153 1
41 167 1
41 66 1
41 150 1
41 104 1
41 121 1
41 52 1
41 127 1
41 161 1
41 111 1
41 51 1
41 116 1
41 89 1
41 130 1
41 152 1
41 49 1
41 123 1
41 146 1
41 154 1
41 125 1
41 115 1
41 119 1
41 88 1
41 158 1
41 109 1
41 120 1
41 145 1
41 98 1
41 46 1
41 126 1
41 82 1
41 103 1
41 151 1
41 58 1
41 187 1
41 57 1
41 86 1
41 178 1
41 93 1
41 180 1
41 60 1
41 142 1
41 55 1
41 157 1
41 47 1
41 96 1
41 179 1
41 107 1
41 168 1
41 149 1
41 75 1
41 141 1
41 159 1
41 186 1
41 177 1
41 76 1
41 181 1
41 110 1
41 69 1
41 48 1
41 100 1
41 90 1
41 73 1
41 175 1
41 56 1
41 94 1
41 62 1
41 87 1
41 99 1
41 185 1
41 192 1
41 189 1
41 190 1
41 133 1
41 182 1
41 95 1
41 53 1
42 46 1
42 149 1
42 110 1
42 102 1
42 160 1
42 61 1
42 96 1
42 82 1
42 151 1
42 51 1
42 107 1
42 104 1
42 187 1
42 185 1
42 142 1
42 146 1
42 196 1
42 105 1
42 195 1
42 150 1
42 65 1
42 62 1
42 128 1
42 124 1
42 90 1
42 100 1
42 130 1
42 50 1
42 159 1
42 173 1
42 70 1
42 134 1
42 121 1
42 86 1
42 94 1
42 139 1
42 74 1
42 189 1
42 99 1
42 180 1
42 175 1
42 118 1
42 57 1
42 76 1
42 43 1
42 119 1
42 73 1
42 131 1
42 77 1
42 166 1
42 168 1
42 101 1
42 167 1
42 192 1
42 184 1
42 44 1
42 140 1
42 138 1
42 48 1
42 63 1
42 147 1
42 174 1
42 164 1
43 78 1
43 51 1
43 193 1
43 161 1
43 168 1
43 70 1
43 122 1
43 152 1
43 189 1
43 136 1
43 149 1
43 103 1
43 163 1
43 125 1
43 87 1
43 158 1
43 68 1
43 171 1
43 121 1
43 80 1
43 155 1
43 48 1
43 126 1
43 181 1
43 89 1
43 46 1
43 79 1
43 131 1
43 94 1
43 124 1
43 145 1
43 63 1
43 130 1
43 190 1
43 54 1
43 90 1
43 154 1
43 72 1
43 127 1
43 104 1
43 200 1
43 169 1
43 182 1
43 100 1
43 135 1
43 44 1
43 45 1
43 97 1
43 173 1
43 199 1
43 170 1
43 164 1
43 73 1
43 101 1
43 175 1
43 167 1
43 91 1
43 108 1
43 61 1
43 196 1
43 116 1
43 140 1
43 99 1
43 86 1
43 177 1
43 188 1
43 109 1
43 185 1
43 75 1
43 160 1
43 128 1
43 141 1
43 150 1
43 98 1
43 66 1
44 146 1
44 112 1
44 81 1
44 77 1
44 54 1
44 97 1
44 134 1
44 48 1
44 157 1
44 47 1
44 65 1
44 140 1
44 61 1
44 127 1
44 142 1
44 46 1
44 166 1
44 85 1
44 82 1
44 114 1
44 169 1
44 170 1
44 58 1
44 94 1
44 145 1
44 150 1
44 121 1
44 116 1
44 45 1
44 175 1
44 172 1
44 177 1
44 109 1
44 83 1
44 149 1
44 151 1
44 120 1
44 155 1
44 138 1
44 95 1
44 141 1
44 53 1
44 123 1
44 118 1
44 135 1
44 78 1
44 76 1
44 110 1
44 60 1
44 105 1
44 107 1
44 154 1
44 51 1
44 124 1
44 192 1
44 136 1
44 57 1
44 137 1
44 193 1
44 72 1
44 103 1
44 163 1
44 191 1
44 167 1
44 180 1
44 108 1
44 143 1
44 129 1
44 125 1
44 89 1
44 164 1
44 104 1
44 147 1
44 79 1
44 71 1
44 59 1
44 64 1
44 197 1
44 56 1
44 68 1
45 145 1
45 52 1
45 93 1
45 115 1
45 155 1
45 84 1
45 138 1
45 91 1
45 121 1
45 47 1
45 50 1
45 75 1
45 166 1
45 163 1
45 139 1
45 86 1
45 189 1
45 149 1
45 122 1
45 120 1
45 146 1
45 184 1
45 142 1
45 141 1
45 101 1
45 69 1
45 170 1
45 81 1
45 126 1
45 165 1
45 186 1
45 183 1
45 179 1
45 71 1
45 135 1
45 63 1
45 95 1
45 70 1
45 105 1
45 104 1
45 194 1
45 132 1
45 57 1
45 172 1
45 103 1
45 112 1
45 49 1
45 193 1
45 54 1
45 90 1
45 118 1
45 108 1
45 64 1
45 123 1
45 160 1
45 102 1
45 152 1
45 136 1
45 106 1
45 98 1
45 65 1
45 79 1
45 55 1
45 171 1
45 78 1
45 73 1
46 143 1
46 66 1
46 195 1
46 177 1
46 111 1
46 121 1
46 100 1
46 145 1
46 164 1
46 135 1
46 50 1
46 92 1
46 155 1
46 113 1
46 151 1
46 110 1
46 75 1
46 65 1
46 133 1
46 185 1
46 72 1
46 77 1
46 168 1
46 149 1
46 106 1
46 64 1
46 107 1
46 76 1
46 136 1
46 123 1
46 58 1
46 146 1
46 59 1
46 129 1
46 98 1
46 79 1
46 116 1
46 147 1
46 83 1
46 61 1
46 105 1
46 167 1
46 139 1
46 55 1
46 51 1
46 184 1
46 120 1
46 87 1
46 108 1
46 170 1
46 112 1
46 70 1
46 181 1
46 175 1
46 159 1
46 115 1
46 156 1
46 174 1
46 62 1
46 154 1
46 198 1
46 176 1
46 122 1
46 194 1
46 117 1
46 52 1
46 165 1
46 182 1
46 56 1
46 109 1
46 148 1
46 53 1
47 188 1
47 52 1
47 160 1
47 100 1
47 101 1
47 151 1
47 138 1
47 102 1
47 155 1
47 86 1
47 120 1
47 172 1
47 99 1
47 59 1
47 192 1
47 158 1
47 161 1
47 82 1
47 62 1
47 198 1
47 65 1
47 140 1
47 73 1
47 103 1
47 63 1
47 89 1
47 189 1
47 144 1
47 125 1
47 131 1
47 169 1
47 157 1
47 93 1
47 91 1
47 96 1
47 78 1
47 74 1
47 71 1
47 147 1
47 90 1
47 110 1
47 98 1
47 54 1
47 127 1
47 105 1
47 70 1
47 67 1
47 92 1
47 51 1
47 143 1
47 111 1
47 175 1
47 154 1
47 104 1
47 115 1
47 56 1
47 64 1
47 126 1
47 182 1
47 76 1
47 107 1
47 58 1
47 194 1
47 114 1
47 118 1
47 135 1
47 130 1
47 123 1
47 150 1
47 113 1
47 121 1
47 87 1
47 185 1
47 167 1
47 83 1
47 97 1
48 91 1
48 171 1
48 79 1
48 59 1
48 82 1
48 158 1
48 173 1
48 193 1
48 195 1
48 57 1
48 197 1
48 183 1
48 90 1
48 65 1
48 166 1
48 62 1
48 200 1
48 124 1
48 162 1
48 76 1
48 194 1
48 161 1
48 81 1
48 104 1
48 181 1
48 105 1
48 192 1
48 73 1
48 156 1
48 196 1
48 122 1
48 92 1
48 87 1
48 83 1
48 84 1
48 143 1
48 74 1
48 135 1
48 199 1
48 179 1
48 148 1
48 123 1
48 56 1
48 100 1
48 93 1
48 170 1
48 132 1
48 69 1
48 175 1
48 66 1
48 106 1
48 182 1
48 155 1
48 140 1
48 89 1
48 180 1
48 117 1
48 51 1
48 169 1
48 164 1
48 77 1
48 97 1
48 118 1
48 72 1
48 88 1
48 131 1
48 114 1
48 80 1
48 61 1
48 163 1
48 109 1
48 157 1
48 99 1
48 146 1
48 178 1
48 128 1
48 165 1
48 133 1
48 177 1
48 116 1
48 63 1
49 178 1
49 121 1
49 139 1
49 120 1
49 111 1
49 172 1
49 188 1
49 160 1
49 168 1
49 60 1
49 131 1
49 176 1
49 159 1
49 69 1
49 191 1
49 129 1
49 200 1
49 125 1
49 76 1
49 146 1
49 180 1
49 119 1
49 51 1
49 92 1
49 86 1
49 134 1
49 185 1
49 150 1
49 50 1
49 140 1
49 194 1
49 151 1
49 142 1
49 113 1
49 190 1
49 141 1
49 112 1
49 80 1
49 170 1
49 61 1
49 95 1
49 58 1
49 163 1
49 199 1
49 81 1
49 117 1
49 68 1
49 52 1
49 107 1
49 136 1
49 183 1
49 177 1
49 66 1
49 70 1
49 169 1
49 71 1
49 128 1
49 78 1
49 189 1
49 132 1
49 173 1
49 124 1
49 62 1
49 138 1
49 155 1
49 154 1
49 118 1
49 74 1
49 196 1
49 100 1
49 108 1
49 84 1
49 97 1
49 148 1
49 145 1
49 59 1
49 115 1
49 127 1
49 174 1
49 195 1
49 153 1
49 91 1
49 101 1
49 82 1
49 89 1
49 186 1
50 78 1
50 105 1
50 73 1
50 180 1
50 71 1
50 94 1
50 124 1
50 125 1
50 115 1
50 75 1
50 79 1
50 151 1
50 184 1
50 168 1
50 196 1
50 167 1
50 84 1
50 97 1
50 192 1
50 85 1
50 157 1
50 137 1
50 88 1
50 111 1
50 162 1
50 186 1
50 149 1
50 172 1
50 140 1
50 70 1
50 98 1
50 142 1
50 122 1
50 156 1
50 148 1
50 108 1
50 109 1
50 90 1
50 154 1
50 190 1
50 163 1
50 52 1
50 110 1
50 177 1
50 77 1
50 132 1
50 194 1
50 166 1
50 199 1
50 160 1
50 129 1
50 133 1
50 136 1
50 81 1
50 123 1
50 128 1
50 179 1
50 57 1
50 121 1
50 126 1
50 134 1
50 155 1
50 69 1
50 106 1
50 58 1
50 170 1
50 120 1
50 175 1
50 145 1
50 191 1
50 127 1
50 66 1
50 181 1
50 65 1
50 76 1
51 92 1
51 181 1
51 195 1
51 111 1
51 115 1
51 138 1
51 184 1
51 93 1
51 152 1
51 55 1
51 167 1
51 96 1
51 95 1
51 113 1
51 91 1
51 86 1
51 192 1
51 75 1
51 183 1
51 63 1
51 107 1
51 103 1
51 72 1
51 179 1
51 191 1
51 61 1
51 88 1
51 145 1
51 78 1
51 169 1
51 110 1
51 121 1
51 194 1
51 187 1
51 68 1
51 174 1
51 136 1
51 168 1
51 125 1
51 56 1
51 124 1
51 112 1
51 171 1
51 117 1
51 109 1
51 64 1
51 149 1
51 130 1
51 118 1
51 165 1
51 133 1
51 77 1
51 180 1
51 70 1
51 164 1
51 69 1
51 79 1
51 97 1
51 143 1
51 62 1
51 186 1
51 81 1
51 173 1
51 144 1
51 185 1
51 156 1
51 100 1
51 141 1
51 200 1
51 83 1
51 162 1
51 122 1
51 105 1
51 157 1
51 135 1
51 128 1
51 146 1
51 94 1
51 129 1
51 66 1
51 163 1
51 102 1
52 66 1
52 67 1
52 121 1
52 116 1
52 159 1
52 104 1
52 174 1
52 195 1
52 133 1
52 69 1
52 125 1
52 110 1
52 147 1
52 59 1
52 94 1
52 146 1
52 70 1
52 156 1
52 182 1
52 61 1
52 101 1
52 138 1
52 114 1
52 181 1
52 95 1
52 179 1
52 161 1
52 190 1
52 196 1
52 93 1
52 97 1
52 180 1
52 130 1
52 87 1
52 106 1
52 115 1
52 73 1
52 72 1
52 157 1
52 81 1
52 163 1
52 148 1
52 108 1
52 123 1
52 143 1
52 135 1
52 124 1
52 164 1
52 89 1
52 134 1
52 136 1
52 98 1
52 160 1
52 167 1
52 172 1
52 126 1
52 186 1
52 119 1
52 100 1
52 113 1
52 175 1
52 78 1
52 76 1
52 91 1
52 131 1
52 85 1
52 187 1
52 60 1
52 140 1
52 96 1
52 83 1
52 71 1
52 171 1
52 141 1
52 55 1
52 169 1
52 65 1
52 112 1
52 127 1
52 117 1
53 76 1
53 82 1
53 72 1
53 59 1
53 101 1
53 124 1
53 146 1
53 110 1
53 84 1
53 100 1
53 195 1
53 62 1
53 137 1
53 194 1
53 91 1
53 188 1
53 111 1
53 123 1
53 77 1
53 89 1
53 141 1
53 178 1
53 192 1
53 199 1
53 184 1
53 108 1
53 172 1
53 86 1
53 182 1
53 120 1
53 131 1
53 70 1
53 198 1
53 132 1
53 71 1
53 114 1
53 68 1
53 95 1
53 129 1
53 200 1
53 66 1
53 147 1
53 96 1
53 88 1
53 80 1
53 179 1
53 145 1
53 165 1
53 143 1
53 186 1
53 117 1
53 183 1
53 156 1
53 65 1
53 113 1
53 58 1
53 193 1
53 150 1
53 119 1
53 134 1
53 133 1
53 160 1
53 190 1
53 56 1
53 158 1
53 177 1
53 136 1
53 171 1
53 167 1
53 175 1
53 122 1
54 121 1
54 158 1
54 104 1
54 96 1
54 67 1
54 192 1
54 58 1
54 118 1
54 197 1
54 83 1
54 159 1
54 173 1
54 89 1
54 100 1
54 185 1
54 82 1
54 113 1
54 103 1
54 57 1
54 74 1
54 95 1
54 98 1
54 152 1
54 76 1
54 135 1
54 169 1
54 170 1
54 168 1
54 137 1
54 178 1
54 62 1
54 171 1
54 91 1
54 111 1
54 102 1
54 127 1
54 194 1
54 77 1
54 131 1
54 145 1
54 61 1
54 72 1
54 149 1
54 198 1
54 163 1
54 181 1
54 191 1
54 176 1
54 199 1
54 86 1
54 56 1
54 126 1
54 115 1
54 93 1
54 128 1
54 99 1
54 122 1
54 174 1
54 143 1
54 150 1
54 130 1
54 132 1
54 73 1
54 166 1
54 55 1
54 129 1
54 144 1
54 165 1
54 148 1
54 184 1
54 117 1
54 189 1
55 178 1
55 188 1
55 72 1
55 150 1
55 138 1
55 94 1
55 116 1
55 76 1
55 156 1
55 183 1
55 91 1
55 86 1
55 100 1
55 113 1
55 64 1
55 126 1
55 172 1
55 65 1
55 160 1
55 137 1
55 85 1
55 167 1
55 84 1
55 182 1
55 63 1
55 133 1
55 200 1
55 58 1
55 98 1
55 68 1
55 161 1
55 78 1
55 105 1
55 80 1
55 166 1
55 106 1
55 193 1
55 171 1
55 99 1
55 185 1
55 143 1
55 121 1
55 144 1
55 129 1
55 187 1
55 176 1
55 120 1
55 131 1
55 125 1
55 95 1
55 92 1
55 196 1
55 117 1
55 198 1
55 118 1
55 165 1
55 159 1
55 197 1
55 175 1
55 195 1
55 130 1
55 191 1
55 194 1
55 181 1
55 128 1
55 140 1
55 114 1
55 122 1
56 183 1
56 120 1
56 133 1
56 70 1
56 124 1
56 115 1
56 198 1
56 127 1
56 180 1
56 159 1
56 187 1
56 156 1
56 88 1
56 121 1
56 148 1
56 189 1
56 150 1
56 61 1
56 80 1
56 117 1
56 66 1
56 71 1
56 177 1
56 76 1
56 63 1
56 79 1
56 94 1
56 98 1
56 77 1
56 89 1
56 65 1
56 157 1
56 58 1
56 91 1
56 116 1
56 119 1
56 110 1
56 162 1
56 142 1
56 109 1
56 68 1
56 144 1
56 141 1
56 62 1
56 190 1
56 155 1
56 186 1
56 118 1
56 87 1
56 145 1
56 97 1
56 200 1
56 100 1
56 191 1
56 182 1
56 170 1
56 164 1
56 107 1
56 103 1
56 130 1
56 185 1
56 99 1
56 78 1
56 135 1
56 84 1
56 95 1
56 111 1
56 96 1
56 153 1
56 90 1
56 92 1
56 174 1
56 82 1
56 132 1
56 152 1
56 74 1
56 179 1
57 127 1
57 194 1
57 126 1
57 66 1
57 163 1
57 121 1
57 58 1
57 83 1
57 161 1
57 132 1
57 59 1
57 198 1
57 81 1
57 63 1
57 177 1
57 151 1
57 101 1
57 178 1
57 82 1
57 175 1
57 85 1
57 146 1
57 136 1
57 191 1
57 131 1
57 182 1
57 142 1
57 173 1
57 69 1
57 153 1
57 102 1
57 92 1
57 195 1
57 180 1
57 139 1
57 104 1
57 179 1
57 185 1
57 88 1
57 113 1
57 128 1
57 65 1
57 134 1
57 61 1
57 72 1
57 156 1
57 165 1
57 144 1
57 176 1
57 167 1
57 87 1
57 181 1
57 149 1
57 89 1
57 196 1
57 122 1
57 197 1
57 70 1
57 150 1
57 78 1
57 147 1
57 105 1
57 143 1
57 190 1
57 95 1
57 60 1
57 159 1
57 68 1
57 75 1
57 103 1
57 160 1
58 105 1
58 112 1
58 96 1
58 110 1
58 118 1
58 62 1
58 194 1
58 171 1
58 148 1
58 87 1
58 89 1
58 170 1
58 161 1
58 159 1
58 133 1
58 145 1
58 189 1
58 154 1
58 166 1
58 98 1
58 142 1
58 144 1
58 138 1
58 79 1
58 193 1
58 180 1
58 155 1
58 59 1
58 85 1
58 86 1
58 116 1
58 80 1
58 82 1
58 198 1
58 119 1
58 147 1
58 184 1
58 92 1
58 199 1
58 66 1
58 61 1
58 182 1
58 99 1
58 146 1
58 104 1
58 100 1
58 190 1
58 150 1
58 114 1
58 160 1
58 113 1
58 139 1
58 120 1
58 130 1
58 67 1
58 131 1
58 192 1
58 88 1
58 183 1
58 134 1
58 149 1
58 187 1
58 191 1
58 188 1
58 70 1
58 167 1
59 168 1
59 125 1
59 105 1
59 154 1
59 94 1
59 90 1
59 130 1
59 199 1
59 96 1
59 108 1
59 72 1
59 67 1
59 83 1
59 118 1
59 78 1
59 146 1
59 104 1
59 185 1
59 115 1
59 198 1
59 122 1
59 80 1
59 183 1
59 110 1
59 155 1
59 137 1
59 169 1
59 109 1
59 171 1
59 194 1
59 175 1
59 74 1
59 153 1
59 181 1
59 189 1
59 62 1
59 124 1
59 87 1
59 132 1
59 73 1
59 103 1
59 63 1
59 177 1
59 152 1
59 70 1
59 161 1
59 166 1
59 112 1
59 123 1
59 131 1
59 200 1
59 173 1
59 162 1
59 145 1
59 60 1
59 151 1
59 89 1
59 178 1
59 135 1
59 99 1
60 107 1
60 87 1
60 101 1
60 63 1
60 132 1
60 166 1
60 195 1
60 67 1
60 114 1
60 118 1
60 191 1
60 182 1
60 173 1
60 170 1
60 155 1
60 186 1
60 200 1
60 81 1
60 157 1
60 137 1
60 193 1
60 64 1
60 98 1
60 180 1
60 99 1
60 161 1
60 143 1
60 74 1
60 146 1
60 89 1
60 77 1
60 70 1
60 103 1
60 142 1
60 172 1
60 185 1
60 198 1
60 158 1
60 126 1
60 140 1
60 113 1
60 65 1
60 105 1
60 150 1
60 90 1
60 179 1
60 178 1
60 151 1
60 148 1
60 91 1
60 122 1
60 162 1
60 66 1
60 123 1
60 152 1
60 133 1
60 129 1
60 153 1
60 72 1
60 108 1
60 78 1
60 154 1
60 177 1
60 86 1
60 111 1
60 184 1
60 144 1
60 97 1
60 115 1
61 93 1
61 175 1
61 199 1
61 116 1
61 182 1
61 69 1
61 86 1
61 196 1
61 139 1
61 118 1
61 167 1
61 170 1
61 105 1
61 112 1
61 149 1
61 160 1
61 113 1
61 168 1
61 172 1
61 85 1
61 127 1
61 162 1
61 103 1
61 106 1
61 185 1
61 87 1
61 84 1
61 194 1
61 128 1
61 159 1
61 148 1
61 183 1
61 135 1
61 117 1
61 184 1
61 131 1
61 80 1
61 142 1
61 180 1
61 153 1
61 166 1
61 136 1
61 83 1
61 109 1
61 192 1
61 107 1
61 178 1
61 174 1
61 63 1
61 152 1
61 89 1
61 165 1
61 91 1
61 92 1
61 157 1
61 161 1
61 120 1
61 77 1
61 176 1
61 79 1
61 73 1
61 197 1
61 100 1
61 138 1
61 124 1
61 137 1
61 88 1
61 99 1
61 114 1
62 155 1
62 173 1
62 95 1
62 132 1
62 73 1
62 159 1
62 149 1
62 136 1
62 139 1
62 152 1
62 137 1
62 96 1
62 160 1
62 90 1
62 169 1
62 91 1
62 97 1
62 68 1
62 194 1
62 80 1
62 77 1
62 114 1
62 146 1
62 158 1
62 106 1
62 78 1
62 130 1
62 113 1
62 105 1
62 170 1
62 112 1
62 145 1
62 110 1
62 128 1
62 195 1
62 198 1
62 71 1
62 142 1
62 66 1
62 154 1
62 140 1
62 165 1
62 178 1
62 75 1
62 193 1
62 88 1
62 187 1
62 164 1
62 117 1
62 98 1
62 63 1
62 127 1
62 79 1
62 184 1
62 126 1
62 86 1
62 200 1
62 119 1
62 177 1
62 81 1
62 153 1
62 172 1
62 121 1
62 135 1
63 119 1
63 145 1
63 96 1
63 120 1
63 186 1
63 169 1
63 189 1
63 126 1
63 158 1
63 176 1
63 93 1
63 155 1
63 198 1
63 129 1
63 171 1
63 73 1
63 111 1
63 76 1
63 89 1
63 143 1
63 184 1
63 118 1
63 161 1
63 190 1
63 168 1
63 140 1
63 144 1
63 78 1
63 200 1
63 88 1
63 133 1
63 162 1
63 164 1
63 177 1
63 108 1
63 83 1
63 92 1
63 147 1
63 98 1
63 94 1
63 139 1
63 84 1
63 195 1
63 149 1
63 156 1
63 183 1
63 86 1
63 90 1
63 82 1
63 69 1
63 74 1
63 124 1
63 64 1
63 170 1
63 123 1
63 134 1
63 153 1
63 167 1
63 115 1
63 91 1
63 135 1
63 159 1
63 151 1
63 105 1
64 166 1
64 198 1
64 196 1
64 195 1
64 174 1
64 109 1
64 93 1
64 98 1
64 110 1
64 133 1
64 181 1
64 112 1
64 177 1
64 172 1
64 180 1
64 178 1
64 89 1
64 122 1
64 100 1
64 183 1
64 81 1
64 108 1
64 173 1
64 104 1
64 99 1
64 103 1
64 87 1
64 94 1
64 140 1
64 200 1
64 123 1
64 186 1
64 67 1
64 115 1
64 192 1
64 125 1
64 194 1
64 143 1
64 68 1
64 121 1
64 111 1
64 69 1
64 184 1
64 150 1
64 151 1
64 193 1
64 161 1
64 88 1
64 107 1
64 136 1
64 106 1
64 128 1
64 80 1
64 117 1
64 154 1
64 114 1
64 157 1
64 83 1
64 179 1
64 78 1
64 130 1
64 162 1
64 71 1
64 113 1
64 129 1
64 165 1
64 90 1
64 149 1
64 95 1
64 175 1
65 189 1
65 194 1
65 122 1
65 180 1
65 101 1
65 89 1
65 144 1
65 170 1
65 105 1
65 79 1
65 160 1
65 124 1
65 132 1
65 164 1
65 111 1
65 150 1
65 107 1
65 153 1
65 87 1
65 186 1
65 191 1
65 78 1
65 183 1
65 70 1
65 74 1
65 143 1
65 142 1
65 115 1
65 88 1
65 182 1
65 102 1
65 118 1
65 112 1
65 171 1
65 162 1
65 200 1
65 92 1
65 188 1
65 128 1
65 141 1
65 86 1
65 133 1
65 108 1
65 113 1
65 190 1
65 134 1
65 123 1
65 196 1
65 116 1
65 184 1
65 96 1
65 163 1
65 181 1
65 117 1
65 175 1
65 146 1
65 103 1
65 156 1
65 139 1
65 85 1
65 66 1
65 151 1
65 104 1
65 148 1
65 126 1
65 67 1
65 135 1
65 68 1
65 195 1
65 80 1
66 124 1
66 102 1
66 83 1
66 99 1
66 105 1
66 115 1
66 76 1
66 142 1
66 156 1
66 103 1
66 150 1
66 182 1
66 130 1
66 67 1
66 143 1
66 166 1
66 116 1
66 127 1
66 118 1
66 72 1
66 154 1
66 164 1
66 71 1
66 161 1
66 113 1
66 96 1
66 129 1
66 197 1
66 84 1
66 69 1
66 178 1
66 149 1
66 141 1
66 185 1
66 177 1
66 152 1
66 125 1
66 170 1
66 108 1
66 155 1
66 94 1
66 172 1
66 92 1
66 169 1
66 159 1
66 75 1
66 119 1
66 187 1
66 186 1
66 90 1
66 91 1
66 73 1
66 117 1
66 189 1
66 198 1
66 140 1
66 188 1
66 134 1
66 120 1
66 183 1
66 138 1
66 168 1
66 158 1
66 81 1
67 191 1
67 76 1
67 124 1
67 199 1
67 75 1
67 127 1
67 181 1
67 154 1
67 108 1
67 183 1
67 166 1
67 157 1
67 116 1
67 104 1
67 129 1
67 103 1
67 96 1
67 136 1
67 173 1
67 87 1
67 93 1
67 86 1
67 92 1
67 110 1
67 102 1
67 196 1
67 98 1
67 119 1
67 69 1
67 145 1
67 105 1
67 160 1
67 85 1
67 182 1
67 135 1
67 140 1
67 107 1
67 172 1
67 178 1
67 162 1
67 186 1
67 137 1
67 175 1
67 117 1
67 180 1
67 149 1
67 164 1
67 170 1
67 97 1
67 77 1
67 195 1
67 155 1
67 161 1
67 153 1
67 72 1
67 125 1
67 113 1
68 120 1
68 149 1
68 170 1
68 84 1
68 72 1
68 108 1
68 168 1
68 162 1
68 124 1
68 110 1
68 78 1
68 136 1
68 142 1
68 115 1
68 164 1
68 73 1
68 146 1
68 196 1
68 102 1
68 155 1
68 160 1
68 175 1
68 121 1
68 82 1
68 80 1
68 189 1
68 97 1
68 169 1
68 180 1
68 193 1
68 135 1
68 150 1
68 69 1
68 166 1
68 152 1
68 145 1
68 158 1
68 130 1
68 139 1
68 118 1
68 132 1
68 143 1
68 154 1
68 182 1
68 112 1
68 187 1
68 103 1
68 111 1
68 194 1
68 126 1
68 184 1
68 88 1
68 137 1
68 174 1
68 75 1
68 76 1
68 89 1
69 198 1
69 195 1
69 80 1
69 133 1
69 175 1
69 100 1
69 167 1
69 114 1
69 86 1
69 102 1
69 134 1
69 87 1
69 184 1
69 177 1
69 120 1
69 70 1
69 185 1
69 98 1
69 143 1
69 161 1
69 79 1
69 89 1
69 122 1
69 90 1
69 189 1
69 150 1
69 197 1
69 97 1
69 76 1
69 91 1
69 119 1
69 94 1
69 191 1
69 135 1
69 109 1
69 75 1
69 188 1
69 178 1
69 72 1
69 171 1
69 144 1
69 81 1
69 96 1
69 168 1
69 131 1
69 132 1
69 93 1
69 118 1
69 141 1
69 156 1
69 130 1
69 78 1
69 106 1
69 163 1
69 123 1
69 162 1
69 165 1
69 151 1
69 181 1
69 148 1
69 110 1
69 158 1
69 176 1
69 140 1
69 164 1
69 155 1
70 135 1
70 146 1
70 194 1
70 196 1
70 148 1
70 84 1
70 82 1
70 187 1
70 106 1
70 99 1
70 197 1
70 133 1
70 80 1
70 118 1
70 170 1
70 141 1
70 188 1
70 159 1
70 129 1
70 93 1
70 140 1
70 115 1
70 180 1
70 72 1
70 200 1
70 101 1
70 191 1
70 158 1
70 145 1
70 112 1
70 165 1
70 95 1
70 168 1
70 108 1
70 142 1
70 122 1
70 113 1
70 132 1
70 173 1
70 171 1
70 125 1
70 75 1
70 149 1
70 137 1
70 121 1
70 156 1
70 103 1
70 177 1
70 155 1
70 79 1
70 111 1
70 74 1
70 198 1
70 116 1
70 138 1
70 184 1
70 124 1
70 162 1
70 161 1
70 88 1
70 154 1
70 147 1
70 104 1
70 169 1
70 186 1
70 150 1
70 78 1
70 130 1
70 83 1
70 109 1
70 119 1
71 114 1
71 127 1
71 191 1
71 126 1
71 156 1
71 167 1
71 150 1
71 175 1
71 143 1
71 176 1
71 160 1
71 86 1
71 140 1
71 112 1
71 193 1
71 174 1
71 121 1
71 131 1
71 93 1
71 138 1
71 186 1
71 96 1
71 195 1
71 107 1
71 106 1
71 166 1
71 102 1
71 108 1
71 146 1
71 77 1
71 169 1
71 184 1
71 75 1
71 162 1
71 196 1
71 73 1
71 118 1
71 89 1
71 125 1
71 179 1
71 182 1
71 128 1
71 163 1
71 190 1
71 120 1
71 142 1
71 172 1
71 180 1
71 95 1
71 111 1
71 130 1
71 133 1
71 145 1
71 122 1
71 76 1
71 87 1
71 183 1
71 83 1
72 158 1
72 113 1
72 75 1
72 131 1
72 172 1
72 89 1
72 143 1
72 183 1
72 130 1
72 167 1
72 163 1
72 126 1
72 187 1
72 112 1
72 93 1
72 77 1
72 109 1
72 84 1
72 159 1
72 184 1
72 111 1
72 176 1
72 180 1
72 108 1
72 98 1
72 162 1
72 74 1
72 101 1
72 114 1
72 186 1
72 127 1
72 148 1
72 118 1
72 147 1
72 106 1
72 76 1
72 195 1
72 81 1
72 140 1
72 129 1
72 199 1
72 136 1
72 145 1
72 73 1
72 95 1
72 116 1
72 150 1
72 165 1
72 190 1
72 99 1
72 88 1
72 151 1
72 173 1
72 121 1
72 139 1
72 194 1
72 100 1
72 97 1
72 80 1
72 164 1
72 142 1
72 178 1
73 132 1
73 91 1
73 126 1
73 154 1
73 200 1
73 176 1
73 115 1
73 156 1
73 119 1
73 75 1
73 197 1
73 74 1
73 146 1
73 183 1
73 116 1
73 86 1
73 167 1
73 136 1
73 141 1
73 134 1
73 92 1
73 123 1
73 104 1
73 77 1
73 181 1
73 157 1
73 191 1
73 76 1
73 199 1
73 102 1
73 85 1
73 151 1
73 95 1
73 96 1
73 166 1
73 143 1
73 198 1
73 142 1
73 124 1
73 172 1
73 175 1
73 107 1
73 120 1
73 121 1
73 194 1
73 80 1
73 82 1
73 109 1
73 152 1
73 177 1
73 106 1
73 160 1
73 81 1
73 168 1
73 79 1
73 118 1
73 108 1
73 89 1
73 159 1
73 138 1
73 149 1
73 78 1
73 112 1
73 165 1
73 100 1
74 102 1
74 86 1
74 75 1
74 84 1
74 90 1
74 111 1
74 101 1
74 183 1
74 114 1
74 171 1
74 151 1
74 138 1
74 121 1
74 129 1
74 142 1
74 180 1
74 76 1
74 94 1
74 105 1
74 197 1
74 189 1
74 195 1
74 156 1
74 172 1
74 159 1
74 167 1
74 125 1
74 175 1
74 130 1
74 174 1
74 188 1
74 109 1
74 169 1
74 150 1
74 155 1
74 190 1
74 177 1
74 132 1
74 196 1
74 185 1
74 97 1
74 93 1
74 193 1
74 153 1
74 147 1
74 95 1
74 163 1
74 187 1
74 115 1
74 182 1
74 104 1
74 119 1
74 162 1
74 99 1
74 192 1
74 100 1
74 98 1
74 131 1
74 118 1
74 128 1
74 120 1
75 125 1
75 171 1
75 187 1
75 186 1
75 142 1
75 156 1
75 96 1
75 135 1
75 165 1
75 119 1
75 150 1
75 147 1
75 141 1
75 151 1
75 130 1
75 101 1
75 92 1
75 80 1
75 78 1
75 199 1
75 182 1
75 110 1
75 95 1
75 181 1
75 140 1
75 200 1
75 180 1
75 134 1
75 154 1
75 128 1
75 81 1
75 161 1
75 137 1
75 91 1
75 129 1
75 194 1
75 139 1
75 179 1
75 184 1
75 111 1
75 86 1
75 159 1
75 100 1
75 94 1
75 155 1
75 153 1
75 123 1
75 124 1
75 113 1
75 191 1
75 105 1
75 104 1
75 196 1
75 115 1
75 166 1
75 172 1
75 136 1
75 170 1
75 148 1
75 83 1
75 146 1
75 97 1
75 145 1
76 134 1
76 136 1
76 181 1
76 179 1
76 156 1
76 164 1
76 187 1
76 109 1
76 141 1
76 162 1
76 169 1
76 114 1
76 82 1
76 99 1
76 89 1
76 137 1
76 152 1
76 126 1
76 79 1
76 94 1
76 198 1
76 189 1
76 142 1
76 177 1
76 158 1
76 107 1
76 160 1
76 159 1
76 178 1
76 199 1
76 200 1
76 168 1
76 150 1
76 176 1
76 146 1
76 102 1
76 118 1
76 90 1
76 91 1
76 105 1
76 104 1
76 172 1
76 171 1
76 85 1
76 124 1
76 101 1
76 121 1
76 108 1
76 130 1
76 131 1
76 161 1
76 115 1
76 80 1
76 143 1
76 81 1
76 92 1
76 98 1
76 151 1
76 120 1
76 184 1
76 96 1
76 116 1
77 176 1
77 130 1
77 131 1
77 138 1
77 90 1
77 129 1
77 96 1
77 146 1
77 144 1
77 179 1
77 158 1
77 166 1
77 101 1
77 85 1
77 181 1
77 115 1
77 134 1
77 84 1
77 97 1
77 152 1
77 105 1
77 154 1
77 190 1
77 193 1
77 83 1
77 143 1
77 173 1
77 78 1
77 112 1
77 136 1
77 89 1
77 104 1
77 161 1
77 126 1
77 139 1
77 119 1
77 93 1
77 79 1
77 174 1
77 180 1
77 156 1
77 121 1
77 128 1
77 153 1
77 175 1
77 140 1
77 98 1
77 103 1
77 114 1
77 137 1
77 155 1
77 171 1
77 102 1
77 195 1
77 196 1
77 88 1
77 149 1
77 94 1
77 163 1
77 199 1
77 106 1
77 108 1
77 200 1
77 120 1
77 159 1
77 122 1
77 184 1
77 124 1
77 117 1
77 151 1
77 185 1
77 82 1
77 133 1
78 126 1
78 142 1
78 184 1
78 82 1
78 134 1
78 153 1
78 170 1
78 80 1
78 171 1
78 148 1
78 116 1
78 163 1
78 84 1
78 169 1
78 173 1
78 96 1
78 179 1
78 81 1
78 140 1
78 161 1
78 104 1
78 143 1
78 110 1
78 83 1
78 167 1
78 151 1
78 150 1
78 102 1
78 159 1
78 85 1
78 97 1
78 157 1
78 112 1
78 130 1
78 90 1
78 136 1
78 122 1
78 177 1
78 118 1
78 91 1
78 178 1
78 190 1
78 101 1
78 105 1
78 192 1
78 115 1
78 141 1
78 154 1
78 185 1
78 94 1
78 138 1
78 120 1
78 111 1
78 131 1
78 156 1
78 164 1
78 107 1
78 172 1
78 117 1
78 108 1
78 119 1
78 124 1
78 199 1
78 149 1
78 123 1
79 187 1
79 191 1
79 150 1
79 121 1
79 198 1
79 105 1
79 164 1
79 140 1
79 185 1
79 170 1
79 156 1
79 139 1
79 82 1
79 136 1
79 182 1
79 104 1
79 196 1
79 108 1
79 137 1
79 117 1
79 158 1
79 109 1
79 147 1
79 175 1
79 143 1
79 177 1
79 173 1
79 134 1
79 93 1
79 132 1
79 114 1
79 126 1
79 193 1
79 129 1
79 80 1
79 195 1
79 199 1
79 200 1
79 133 1
79 176 1
79 95 1
79 116 1
79 180 1
79 161 1
79 98 1
79 148 1
79 85 1
79 127 1
79 103 1
79 184 1
79 91 1
79 197 1
79 142 1
79 153 1
79 169 1
79 113 1
79 162 1
79 188 1
79 122 1
79 135 1
79 160 1
79 155 1
79 102 1
79 174 1
79 92 1
79 88 1
79 189 1
80 114 1
80 160 1
80 100 1
80 86 1
80 117 1
80 135 1
80 168 1
80 108 1
80 92 1
80 194 1
80 175 1
80 174 1
80 140 1
80 119 1
80 139 1
80 166 1
80 178 1
80 118 1
80 120 1
80 184 1
80 158 1
80 83 1
80 122 1
80 165 1
80 188 1
80 115 1
80 90 1
80 172 1
80 141 1
80 97 1
80 155 1
80 137 1
80 170 1
80 112 1
80 157 1
80 189 1
80 177 1
80 182 1
80 147 1
80 94 1
80 153 1
80 95 1
80 93 1
80 105 1
80 146 1
80 109 1
80 171 1
80 167 1
80 127 1
80 181 1
80 190 1
80 123 1
80 185 1
80 124 1
80 99 1
80 143 1
80 133 1
80 198 1
80 156 1
80 102 1
80 200 1
80 101 1
80 195 1
80 126 1
80 128 1
81 97 1
81 157 1
81 102 1
81 130 1
81 101 1
81 150 1
81 177 1
81 186 1
81 151 1
81 134 1
81 139 1
81 161 1
81 182 1
81 193 1
81 100 1
81 116 1
81 87 1
81 106 1
81 196 1
81 162 1
81 108 1
81 165 1
81 146 1
81 98 1
81 111 1
81 137 1
81 83 1
81 144 1
81 169 1
81 141 1
81 153 1
81 175 1
81 90 1
81 192 1
81 92 1
81 96 1
81 199 1
81 99 1
81 119 1
81 135 1
81 94 1
81 125 1
81 123 1
81 176 1
81 104 1
81 91 1
81 148 1
81 152 1
81 110 1
81 170 1
81 136 1
81 189 1
81 138 1
81 88 1
81 82 1
81 145 1
81 131 1
81 105 1
81 195 1
81 84 1
81 121 1
81 197 1
81 114 1
81 183 1
82 97 1
82 147 1
82 148 1
82 158 1
82 159 1
82 165 1
82 142 1
82 140 1
82 155 1
82 181 1
82 177 1
82 102 1
82 182 1
82 173 1
82 156 1
82 153 1
82 134 1
82 118 1
82 128 1
82 104 1
82 107 1
82 167 1
82 124 1
82 137 1
82 121 1
82 131 1
82 115 1
82 87 1
82 139 1
82 133 1
82 160 1
82 175 1
82 171 1
82 113 1
82 109 1
82 198 1
82 105 1
82 84 1
82 193 1
82 179 1
82 149 1
82 85 1
82 86 1
82 195 1
82 135 1
82 189 1
82 138 1
82 186 1
82 145 1
82 111 1
82 174 1
82 83 1
82 187 1
82 101 1
82 197 1
83 148 1
83 141 1
83 172 1
83 183 1
83 123 1
83 181 1
83 194 1
83 175 1
83 187 1
83 193 1
83 147 1
83 173 1
83 180 1
83 125 1
83 98 1
83 102 1
83 192 1
83 101 1
83 195 1
83 164 1
83 167 1
83 118 1
83 108 1
83 182 1
83 100 1
83 145 1
83 121 1
83 92 1
83 144 1
83 112 1
83 128 1
83 95 1
83 150 1
83 134 1
83 119 1
83 85 1
83 120 1
83 132 1
83 157 1
83 86 1
83 146 1
83 142 1
83 91 1
83 161 1
83 196 1
83 153 1
83 138 1
83 114 1
83 163 1
83 105 1
83 140 1
83 191 1
83 200 1
83 152 1
83 185 1
83 151 1
83 184 1
83 197 1
83 159 1
83 177 1
84 85 1
84 127 1
84 87 1
84 136 1
84 115 1
84 116 1
84 155 1
84 121 1
84 165 1
84 94 1
84 132 1
84 134 1
84 162 1
84 86 1
84 200 1
84 189 1
84 143 1
84 101 1
84 114 1
84 166 1
84 126 1
84 169 1
84 130 1
84 133 1
84 188 1
84 110 1
84 105 1
84 122 1
84 195 1
84 113 1
84 131 1
84 196 1
84 137 1
84 174 1
84 103 1
84 167 1
84 112 1
84 120 1
84 185 1
84 138 1
84 184 1
84 141 1
84 187 1
84 191 1
84 178 1
84 92 1
85 115 1
85 191 1
85 186 1
85 161 1
85 178 1
85 181 1
85 108 1
85 126 1
85 134 1
85 155 1
85 112 1
85 114 1
85 158 1
85 122 1
85 200 1
85 185 1
85 177 1
85 133 1
85 160 1
85 193 1
85 88 1
85 109 1
85 104 1
85 141 1
85 145 1
85 98 1
85 103 1
85 166 1
85 100 1
85 105 1
85 152 1
85 184 1
85 137 1
85 165 1
85 144 1
85 128 1
85 92 1
85 176 1
85 129 1
85 195 1
85 163 1
85 89 1
85 182 1
85 123 1
85 172 1
85 199 1
85 151 1
85 135 1
85 119 1
85 117 1
85 138 1
85 142 1
85 173 1
85 97 1
85 190 1
85 197 1
85 110 1
85 86 1
85 120 1
85 192 1
86 153 1
86 90 1
86 123 1
86 188 1
86 125 1
86 96 1
86 141 1
86 132 1
86 114 1
86 176 1
86 122 1
86 94 1
86 95 1
86 184 1
86 195 1
86 142 1
86 148 1
86 191 1
86 110 1
86 115 1
86 177 1
86 187 1
86 152 1
86 161 1
86 167 1
86 155 1
86 190 1
86 100 1
86 112 1
86 149 1
86 119 1
86 197 1
86 124 1
86 199 1
86 140 1
86 145 1
86 117 1
86 138 1
86 198 1
86 168 1
86 147 1
86 143 1
86 189 1
86 164 1
86 186 1
86 200 1
86 165 1
87 106 1
87 197 1
87 168 1
87 161 1
87 179 1
87 154 1
87 140 1
87 177 1
87 160 1
87 171 1
87 183 1
87 134 1
87 156 1
87 135 1
87 162 1
87 178 1
87 98 1
87 158 1
87 99 1
87 88 1
87 176 1
87 190 1
87 149 1
87 105 1
87 143 1
87 117 1
87 95 1
87 127 1
87 122 1
87 131 1
87 198 1
87 182 1
87 181 1
87 194 1
87 103 1
87 163 1
87 147 1
87 200 1
87 144 1
87 166 1
87 137 1
87 128 1
87 155 1
87 146 1
87 188 1
87 186 1
87 157 1
87 107 1
87 90 1
87 129 1
87 132 1
87 120 1
87 192 1
88 140 1
88 132 1
88 153 1
88 188 1
88 179 1
88 91 1
88 172 1
88 96 1
88 124 1
88 176 1
88 120 1
88 126 1
88 105 1
88 117 1
88 199 1
88 106 1
88 139 1
88 175 1
88 133 1
88 119 1
88 95 1
88 89 1
88 193 1
88 123 1
88 104 1
88 101 1
88 170 1
88 182 1
88 150 1
88 164 1
88 114 1
88 162 1
88 98 1
88 173 1
88 152 1
88 99 1
88 97 1
88 138 1
88 145 1
88 143 1
88 147 1
88 93 1
88 154 1
88 191 1
88 168 1
88 130 1
88 167 1
88 116 1
88 163 1
88 127 1
88 174 1
88 129 1
88 185 1
88 112 1
89 190 1
89 119 1
89 179 1
89 127 1
89 99 1
89 191 1
89 198 1
89 193 1
89 131 1
89 138 1
89 154 1
89 155 1
89 164 1
89 133 1
89 172 1
89 146 1
89 194 1
89 157 1
89 169 1
89 101 1
89 158 1
89 142 1
89 151 1
89 96 1
89 168 1
89 182 1
89 107 1
89 150 1
89 178 1
89 122 1
89 167 1
89 91 1
89 149 1
89 94 1
89 181 1
89 186 1
89 199 1
89 189 1
89 114 1
89 116 1
89 144 1
89 90 1
89 126 1
89 187 1
89 136 1
89 121 1
89 175 1
89 143 1
89 123 1
89 173 1
89 180 1
89 132 1
89 163 1
89 195 1
89 93 1
89 153 1
90 171 1
90 157 1
90 159 1
90 166 1
90 146 1
90 103 1
90 94 1
90 135 1
90 152 1
90 110 1
90 194 1
90 199 1
90 99 1
90 161 1
90 186 1
90 108 1
90 121 1
90 176 1
90 170 1
90 138 1
90 92 1
90 101 1
90 178 1
90 188 1
90 116 1
90 143 1
90 95 1
90 175 1
90 120 1
90 200 1
90 196 1
90 164 1
90 197 1
90 156 1
90 144 1
90 192 1
90 128 1
90 142 1
90 123 1
90 126 1
90 177 1
90 109 1
90 165 1
90 112 1
90 100 1
90 163 1
90 169 1
90 189 1
90 117 1
90 104 1
90 119 1
90 191 1
90 182 1
90 139 1
90 198 1
90 91 1
90 140 1
91 100 1
91 145 1
91 110 1
91 179 1
91 149 1
91 181 1
91 193 1
91 152 1
91 144 1
91 138 1
91 172 1
91 167 1
91 94 1
91 115 1
91 134 1
91 187 1
91 132 1
91 131 1
91 164 1
91 141 1
91 95 1
91 97 1
91 155 1
91 111 1
91 169 1
91 119 1
91 123 1
91 113 1
91 160 1
91 98 1
91 173 1
91 130 1
91 178 1
91 137 1
91 135 1
91 198 1
91 106 1
91 114 1
91 117 1
91 166 1
91 200 1
91 136 1
91 104 1
91 120 1
91 176 1
91 171 1
91 158 1
91 180 1
91 153 1
91 184 1
91 185 1
92 178 1
92 94 1
92 196 1
92 186 1
92 102 1
92 170 1
92 190 1
92 109 1
92 148 1
92 127 1
92 161 1
92 115 1
92 106 1
92 163 1
92 139 1
92 107 1
92 147 1
92 191 1
92 130 1
92 156 1
92 197 1
92 118 1
92 138 1
92 184 1
92 194 1
92 171 1
92 149 1
92 145 1
92 140 1
92 189 1
92 137 1
92 200 1
92 141 1
92 179 1
92 193 1
92 195 1
92 125 1
92 174 1
92 95 1
92 168 1
92 169 1
92 177 1
92 176 1
92 103 1
92 97 1
92 187 1
92 131 1
92 166 1
92 113 1
92 172 1
92 199 1
92 198 1
92 112 1
92 150 1
93 115 1
93 96 1
93 127 1
93 180 1
93 184 1
93 181 1
93 118 1
93 148 1
93 119 1
93 152 1
93 192 1
93 168 1
93 171 1
93 102 1
93 197 1
93 140 1
93 95 1
93 97 1
93 100 1
93 135 1
93 147 1
93 111 1
93 162 1
93 170 1
93 110 1
93 172 1
93 175 1
93 99 1
93 108 1
93 164 1
93 105 1
93 200 1
93 112 1
93 120 1
93 116 1
93 124 1
93 187 1
93 160 1
93 133 1
93 138 1
93 154 1
93 126 1
93 136 1
93 163 1
93 117 1
93 137 1
93 131 1
93 121 1
93 130 1
93 185 1
93 150 1
93 125 1
93 167 1
93 178 1
93 159 1
93 191 1
94 140 1
94 100 1
94 119 1
94 105 1
94 197 1
94 178 1
94 198 1
94 162 1
94 192 1
94 138 1
94 195 1
94 187 1
94 139 1
94 175 1
94 191 1
94 110 1
94 159 1
94 135 1
94 123 1
94 169 1
94 196 1
94 106 1
94 101 1
94 125 1
94 185 1
94 164 1
94 156 1
94 152 1
94 122 1
94 171 1
94 124 1
94 184 1
94 104 1
94 109 1
94 172 1
94 158 1
94 134 1
94 121 1
94 133 1
94 143 1
94 114 1
94 146 1
94 167 1
94 97 1
94 179 1
94 99 1
94 166 1
94 129 1
94 189 1
94 182 1
94 180 1
94 155 1
94 200 1
95 134 1
95 156 1
95 123 1
95 174 1
95 108 1
95 175 1
95 120 1
95 132 1
95 129 1
95 118 1
95 192 1
95 155 1
95 144 1
95 110 1
95 189 1
95 188 1
95 185 1
95 149 1
95 186 1
95 128 1
95 106 1
95 190 1
95 150 1
95 146 1
95 151 1
95 178 1
95 179 1
95 168 1
95 191 1
95 162 1
95 143 1
95 138 1
95 184 1
95 195 1
95 112 1
95 176 1
95 115 1
95 145 1
95 137 1
95 96 1
95 199 1
95 126 1
95 198 1
95 164 1
96 131 1
96 135 1
96 166 1
96 187 1
96 117 1
96 133 1
96 105 1
96 163 1
96 111 1
96 199 1
96 102 1
96 109 1
96 195 1
96 155 1
96 106 1
96 126 1
96 161 1
96 158 1
96 180 1
96 103 1
96 168 1
96 134 1
96 172 1
96 130 1
96 165 1
96 157 1
96 116 1
96 146 1
96 171 1
96 178 1
96 142 1
96 154 1
96 182 1
96 162 1
96 107 1
96 184 1
96 164 1
96 114 1
96 190 1
96 152 1
96 192 1
96 121 1
96 193 1
96 98 1
96 143 1
96 110 1
97 123 1
97 196 1
97 134 1
97 165 1
97 188 1
97 147 1
97 199 1
97 128 1
97 184 1
97 148 1
97 200 1
97 173 1
97 141 1
97 122 1
97 162 1
97 180 1
97 119 1
97 112 1
97 195 1
97 124 1
97 156 1
97 110 1
97 136 1
97 190 1
97 159 1
97 168 1
97 114 1
97 160 1
97 111 1
97 151 1
97 198 1
97 145 1
97 143 1
97 153 1
97 191 1
97 121 1
97 149 1
97 130 1
97 142 1
97 158 1
97 185 1
97 177 1
97 127 1
97 126 1
97 194 1
97 115 1
97 109 1
97 150 1
97 138 1
97 175 1
97 174 1
97 118 1
97 125 1
97 144 1
97 192 1
98 143 1
98 153 1
98 184 1
98 133 1
98 196 1
98 118 1
98 130 1
98 192 1
98 162 1
98 182 1
98 105 1
98 156 1
98 148 1
98 175 1
98 155 1
98 102 1
98 174 1
98 178 1
98 190 1
98 180 1
98 128 1
98 108 1
98 107 1
98 145 1
98 144 1
98 165 1
98 191 1
98 188 1
98 134 1
98 119 1
98 198 1
98 127 1
98 176 1
98 194 1
98 149 1
98 113 1
98 120 1
98 137 1
98 141 1
98 157 1
98 177 1
98 146 1
98 131 1
98 110 1
98 122 1
98 112 1
99 134 1
99 136 1
99 164 1
99 176 1
99 180 1
99 109 1
99 142 1
99 195 1
99 154 1
99 151 1
99 129 1
99 162 1
99 135 1
99 114 1
99 193 1
99 124 1
99 110 1
99 115 1
99 152 1
99 138 1
99 125 1
99 182 1
99 133 1
99 131 1
99 107 1
99 117 1
99 121 1
99 172 1
99 183 1
99 105 1
99 175 1
99 123 1
99 147 1
99 108 1
99 132 1
99 194 1
99 196 1
99 102 1
99 184 1
99 185 1
99 112 1
99 161 1
99 158 1
99 186 1
99 143 1
99 101 1
99 140 1
99 141 1
99 156 1
99 197 1
99 146 1
99 165 1
99 171 1
99 198 1
100 130 1
100 164 1
100 131 1
100 197 1
100 181 1
100 184 1
100 186 1
100 190 1
100 187 1
100 102 1
100 166 1
100 129 1
100 144 1
100 121 1
100 137 1
100 133 1
100 169 1
100 200 1
100 105 1
100 168 1
100 176 1
100 160 1
100 117 1
100 128 1
100 147 1
100 114 1
100 199 1
100 123 1
100 125 1
100 162 1
100 161 1
100 178 1
100 191 1
100 183 1
100 189 1
100 150 1
100 152 1
100 134 1
100 127 1
100 135 1
100 148 1
100 179 1
100 171 1
100 170 1
100 192 1
100 120 1
100 172 1
100 110 1
100 115 1
100 182 1
100 154 1
101 152 1
101 125 1
101 146 1
101 136 1
101 182 1
101 128 1
101 193 1
101 168 1
101 200 1
101 197 1
101 175 1
101 133 1
101 121 1
101 156 1
101 180 1
101 137 1
101 144 1
101 151 1
101 196 1
101 149 1
101 164 1
101 123 1
101 174 1
101 161 1
101 131 1
101 154 1
101 150 1
101 183 1
101 147 1
101 158 1
101 127 1
101 113 1
101 167 1
101 106 1
101 141 1
101 177 1
101 199 1
101 126 1
101 120 1
101 187 1
101 148 1
101 129 1
101 102 1
101 117 1
102 133 1
102 124 1
102 178 1
102 153 1
102 154 1
102 151 1
102 130 1
102 109 1
102 147 1
102 131 1
102 180 1
102 144 1
102 117 1
102 112 1
102 152 1
102 190 1
102 193 1
102 198 1
102 132 1
102 167 1
102 185 1
102 197 1
102 155 1
102 134 1
102 103 1
102 168 1
102 200 1
102 175 1
102 148 1
102 110 1
102 119 1
102 181 1
102 173 1
102 160 1
102 143 1
102 186 1
102 182 1
102 136 1
102 139 1
102 138 1
103 147 1
103 143 1
103 185 1
103 167 1
103 106 1
103 155 1
103 112 1
103 118 1
103 137 1
103 127 1
103 120 1
103 188 1
103 121 1
103 180 1
103 113 1
103 184 1
103 125 1
103 187 1
103 117 1
103 163 1
103 161 1
103 176 1
103 162 1
103 138 1
103 148 1
103 182 1
103 156 1
103 164 1
103 186 1
103 109 1
103 177 1
103 199 1
103 198 1
103 151 1
103 194 1
103 132 1
103 175 1
103 144 1
103 116 1
104 188 1
104 105 1
104 122 1
104 118 1
104 153 1
104 194 1
104 193 1
104 198 1
104 152 1
104 162 1
104 146 1
104 178 1
104 132 1
104 127 1
104 138 1
104 135 1
104 200 1
104 121 1
104 155 1
104 186 1
104 184 1
104 129 1
104 192 1
104 177 1
104 183 1
104 116 1
104 197 1
104 117 1
104 131 1
104 114 1
104 168 1
104 151 1
104 133 1
104 158 1
104 160 1
104 141 1
104 140 1
104 113 1
104 156 1
104 195 1
105 120 1
105 168 1
105 108 1
105 138 1
105 192 1
105 158 1
105 121 1
105 142 1
105 149 1
105 139 1
105 133 1
105 176 1
105 199 1
105 181 1
105 131 1
105 123 1
105 147 1
105 124 1
105 187 1
105 163 1
105 160 1
105 143 1
105 148 1
105 170 1
105 197 1
105 132 1
105 153 1
105 128 1
105 136 1
105 154 1
105 184 1
105 188 1
105 179 1
105 159 1
105 150 1
105 126 1
105 183 1
105 141 1
105 144 1
105 186 1
105 180 1
105 140 1
105 111 1
105 113 1
105 161 1
105 162 1
105 137 1
106 108 1
106 188 1
106 114 1
106 153 1
106 134 1
106 142 1
106 136 1
106 143 1
106 192 1
106 150 1
106 138 1
106 197 1
106 182 1
106 198 1
106 123 1
106 147 1
106 120 1
106 166 1
106 158 1
106 144 1
106 131 1
106 118 1
106 145 1
106 183 1
106 126 1
106 170 1
106 180 1
106 112 1
106 156 1
106 116 1
106 154 1
106 181 1
106 152 1
106 122 1
106 127 1
106 189 1
106 110 1
106 157 1
106 169 1
107 174 1
107 167 1
107 189 1
107 108 1
107 180 1
107 165 1
107 145 1
107 190 1
107 141 1
107 115 1
107 148 1
107 157 1
107 181 1
107 136 1
107 109 1
107 162 1
107 125 1
107 135 1
107 147 1
107 186 1
107 143 1
107 192 1
107 173 1
107 182 1
107 171 1
107 130 1
107 126 1
107 184 1
107 191 1
107 124 1
107 134 1
107 119 1
107 127 1
107 200 1
107 146 1
107 138 1
107 160 1
107 187 1
107 172 1
107 155 1
107 195 1
108 197 1
108 118 1
108 172 1
108 185 1
108 109 1
108 164 1
108 117 1
108 174 1
108 179 1
108 161 1
108 173 1
108 183 1
108 145 1
108 167 1
108 115 1
108 175 1
108 154 1
108 140 1
108 177 1
108 198 1
108 159 1
108 147 1
108 146 1
108 144 1
108 162 1
108 131 1
108 135 1
108 158 1
108 143 1
108 136 1
108 127 1
108 184 1
108 191 1
108 176 1
108 190 1
108 194 1
108 182 1
108 196 1
108 192 1
108 134 1
108 156 1
108 195 1
108 120 1
108 178 1
109 137 1
109 159 1
109 152 1
109 171 1
109 145 1
109 111 1
109 179 1
109 193 1
109 116 1
109 175 1
109 114 1
109 155 1
109 121 1
109 138 1
109 148 1
109 126 1
109 135 1
109 125 1
109 163 1
109 190 1
109 139 1
109 200 1
109 191 1
109 112 1
109 186 1
109 164 1
109 151 1
109 123 1
109 180 1
109 173 1
109 120 1
109 149 1
109 130 1
109 192 1
109 166 1
109 129 1
109 168 1
109 172 1
110 115 1
110 120 1
110 191 1
110 163 1
110 178 1
110 166 1
110 154 1
110 155 1
110 186 1
110 146 1
110 143 1
110 116 1
110 128 1
110 197 1
110 150 1
110 164 1
110 113 1
110 194 1
110 124 1
110 172 1
110 117 1
110 161 1
110 170 1
110 144 1
110 119 1
110 152 1
110 184 1
110 111 1
110 147 1
110 182 1
110 158 1
110 141 1
110 179 1
110 118 1
110 130 1
110 138 1
110 175 1
110 174 1
111 194 1
111 148 1
111 189 1
111 146 1
111 132 1
111 182 1
111 195 1
111 183 1
111 125 1
111 128 1
111 137 1
111 152 1
111 171 1
111 175 1
111 133 1
111 150 1
111 164 1
111 120 1
111 149 1
111 163 1
111 193 1
111 158 1
111 172 1
111 139 1
111 115 1
111 159 1
111 140 1
111 166 1
111 165 1
111 169 1
111 119 1
111 179 1
111 199 1
111 186 1
111 153 1
111 162 1
111 129 1
111 178 1
111 155 1
111 184 1
111 177 1
111 141 1
111 197 1
111 130 1
111 157 1
111 174 1
111 161 1
111 170 1
111 198 1
111 134 1
111 123 1
111 126 1
111 176 1
111 142 1
112 113 1
112 181 1
112 117 1
112 160 1
112 149 1
112 115 1
112 188 1
112 148 1
112 152 1
112 180 1
112 123 1
112 198 1
112 116 1
112 125 1
112 136 1
112 142 1
112 150 1
112 193 1
112 170 1
112 199 1
112 161 1
112 167 1
112 196 1
112 135 1
112 182 1
112 165 1
112 146 1
112 190 1
112 179 1
112 184 1
112 118 1
112 192 1
112 124 1
112 171 1
112 122 1
112 159 1
112 144 1
112 138 1
112 174 1
112 154 1
112 134 1
112 185 1
112 130 1
112 166 1
112 191 1
112 139 1
112 128 1
113 155 1
113 158 1
113 115 1
113 160 1
113 157 1
113 168 1
113 117 1
113 162 1
113 127 1
113 138 1
113 173 1
113 118 1
113 124 1
113 153 1
113 165 1
113 144 1
113 178 1
113 167 1
113 197 1
113 198 1
113 131 1
113 132 1
113 184 1
113 122 1
113 154 1
113 130 1
113 174 1
113 199 1
113 149 1
113 163 1
113 141 1
113 180 1
113 170 1
113 145 1
113 143 1
113 137 1
113 182 1
113 146 1
113 126 1
113 119 1
113 192 1
113 120 1
113 186 1
113 116 1
113 133 1
113 134 1
113 194 1
114 179 1
114 141 1
114 119 1
114 171 1
114 173 1
114 188 1
114 126 1
114 144 1
114 153 1
114 168 1
114 198 1
114 127 1
114 193 1
114 131 1
114 135 1
114 118 1
114 165 1
114 180 1
114 134 1
114 115 1
114 132 1
114 136 1
114 129 1
114 197 1
114 122 1
114 178 1
114 143 1
114 195 1
114 166 1
114 176 1
114 157 1
114 175 1
114 159 1
114 140 1
114 174 1
114 183 1
115 140 1
115 162 1
115 159 1
115 148 1
115 130 1
115 123 1
115 156 1
115 121 1
115 134 1
115 122 1
115 160 1
115 191 1
115 137 1
115 128 1
115 196 1
115 129 1
115 150 1
115 170 1
115 119 1
115 199 1
115 167 1
115 193 1
115 171 1
115 163 1
115 176 1
115 158 1
115 125 1
115 189 1
115 180 1
115 181 1
115 175 1
115 186 1
115 155 1
115 165 1
116 189 1
116 176 1
116 167 1
116 200 1
116 149 1
116 185 1
116 181 1
116 178 1
116 137 1
116 193 1
116 133 1
116 125 1
116 127 1
116 162 1
116 171 1
116 131 1
116 144 1
116 195 1
116 123 1
116 122 1
116 166 1
116 158 1
116 155 1
116 139 1
116 198 1
116 154 1
116 179 1
116 151 1
116 146 1
116 126 1
116 141 1
116 143 1
116 157 1
116 180 1
116 138 1
116 121 1
116 175 1
116 142 1
117 127 1
117 134 1
117 130 1
117 184 1
117 164 1
117 194 1
117 198 1
117 138 1
117 161 1
117 133 1
117 162 1
117 172 1
117 152 1
117 163 1
117 128 1
117 151 1
117 118 1
117 140 1
117 191 1
117 182 1
117 147 1
117 146 1
117 171 1
117 168 1
117 196 1
117 137 1
117 186 1
117 145 1
117 123 1
117 157 1
117 149 1
117 124 1
117 189 1
117 183 1
118 168 1
118 121 1
118 173 1
118 192 1
118 172 1
118 183 1
118 185 1
118 122 1
118 135 1
118 170 1
118 166 1
118 174 1
118 150 1
118 153 1
118 169 1
118 120 1
118 157 1
118 200 1
118 196 1
118 176 1
118 178 1
118 138 1
118 123 1
118 142 1
118 188 1
118 195 1
118 163 1
118 193 1
118 137 1
118 119 1
118 154 1
118 180 1
118 136 1
118 125 1
118 161 1
118 159 1
118 162 1
119 145 1
119 163 1
119 153 1
119 155 1
119 194 1
119 161 1
119 156 1
119 190 1
119 147 1
119 140 1
119 132 1
119 175 1
119 180 1
119 167 1
119 150 1
119 148 1
119 143 1
119 200 1
119 152 1
119 133 1
119 184 1
119 149 1
119 162 1
119 138 1
119 192 1
119 186 1
119 134 1
119 144 1
119 173 1
119 193 1
119 121 1
119 126 1
119 146 1
119 129 1
119 127 1
119 128 1
119 164 1
119 191 1
119 187 1
119 130 1
119 139 1
120 131 1
120 195 1
120 198 1
120 151 1
120 173 1
120 142 1
120 147 1
120 170 1
120 121 1
120 164 1
120 186 1
120 169 1
120 160 1
120 158 1
120 145 1
120 167 1
120 140 1
120 171 1
120 125 1
120 189 1
120 139 1
120 179 1
120 144 1
120 197 1
120 132 1
120 159 1
120 149 1
120 199 1
120 143 1
120 165 1
120 182 1
120 157 1
120 129 1
120 200 1
120 124 1
120 176 1
120 123 1
120 178 1
120 137 1
120 155 1
120 146 1
120 162 1
120 177 1
120 166 1
120 122 1
120 180 1
120 175 1
120 134 1
120 148 1
120 192 1
121 164 1
121 167 1
121 134 1
121 158 1
121 122 1
121 154 1
121 135 1
121 128 1
121 179 1
121 127 1
121 133 1
121 190 1
121 185 1
121 191 1
121 139 1
121 194 1
121 173 1
121 142 1
121 175 1
121 182 1
121 132 1
121 145 1
121 162 1
121 176 1
121 169 1
121 196 1
121 165 1
121 189 1
121 147 1
121 166 1
121 188 1
121 151 1
121 137 1
121 140 1
121 198 1
122 139 1
122 196 1
122 148 1
122 145 1
122 181 1
122 192 1
122 130 1
122 193 1
122 185 1
122 129 1
122 157 1
122 188 1
122 123 1
122 183 1
122 175 1
122 149 1
122 186 1
122 162 1
122 132 1
122 200 1
122 150 1
122 142 1
122 127 1
122 161 1
122 194 1
122 141 1
122 131 1
122 143 1
122 154 1
122 189 1
122 180 1
122 138 1
122 190 1
122 173 1
122 128 1
122 166 1
122 187 1
122 199 1
122 182 1
122 171 1
123 150 1
123 193 1
123 160 1
123 181 1
123 127 1
123 174 1
123 141 1
123 162 1
123 149 1
123 172 1
123 139 1
123 126 1
123 188 1
123 185 1
123 140 1
123 165 1
123 187 1
123 197 1
123 161 1
123 153 1
123 155 1
123 163 1
123 159 1
123 135 1
123 144 1
123 154 1
123 138 1
123 192 1
123 166 1
123 178 1
123 190 1
123 152 1
123 199 1
123 124 1
123 170 1
123 177 1
124 172 1
124 129 1
124 166 1
124 147 1
124 146 1
124 169 1
124 130 1
124 181 1
124 158 1
124 170 1
124 184 1
124 187 1
124 142 1
124 125 1
124 182 1
124 194 1
124 138 1
124 173 1
124 178 1
124 133 1
124 189 1
124 180 1
124 126 1
124 163 1
124 137 1
124 157 1
124 134 1
124 141 1
124 160 1
124 139 1
124 193 1
125 174 1
125 144 1
125 198 1
125 151 1
125 163 1
125 150 1
125 171 1
125 132 1
125 172 1
125 185 1
125 200 1
125 184 1
125 197 1
125 180 1
125 131 1
125 156 1
125 189 1
125 199 1
125 153 1
125 190 1
125 133 1
125 196 1
125 136 1
125 152 1
125 168 1
125 146 1
125 145 1
125 137 1
125 167 1
125 183 1
125 176 1
125 173 1
125 194 1
125 175 1
125 161 1
125 134 1
125 138 1
125 169 1
125 149 1
125 148 1
125 142 1
125 162 1
126 169 1
126 127 1
126 174 1
126 194 1
126 168 1
126 130 1
126 162 1
126 172 1
126 199 1
126 145 1
126 151 1
126 136 1
126 163 1
126 148 1
126 181 1
126 176 1
126 175 1
126 165 1
126 170 1
126 180 1
126 149 1
126 185 1
126 187 1
126 134 1
126 139 1
126 135 1
126 179 1
126 128 1
126 152 1
126 171 1
127 200 1
127 161 1
127 145 1
127 166 1
127 197 1
127 181 1
127 144 1
127 129 1
127 137 1
127 141 1
127 178 1
127 175 1
127 163 1
127 142 1
127 140 1
127 150 1
127 143 1
127 191 1
127 193 1
127 148 1
127 186 1
127 152 1
127 160 1
127 172 1
127 198 1
127 188 1
127 146 1
127 159 1
127 171 1
127 147 1
127 128 1
127 167 1
128 179 1
128 198 1
128 195 1
128 135 1
128 157 1
128 186 1
128 159 1
128 161 1
128 181 1
128 180 1
128 199 1
128 192 1
128 188 1
128 158 1
128 134 1
128 155 1
128 147 1
128 152 1
128 172 1
128 141 1
128 187 1
128 196 1
128 144 1
128 156 1
128 191 1
128 139 1
128 143 1
128 160 1
128 193 1
128 194 1
128 168 1
128 129 1
128 185 1
128 140 1
128 170 1
129 189 1
129 140 1
129 157 1
129 156 1
129 145 1
129 155 1
129 161 1
129 160 1
129 192 1
129 133 1
129 194 1
129 196 1
129 163 1
129 138 1
129 164 1
129 144 1
129 172 1
129 154 1
129 167 1
129 143 1
129 150 1
129 195 1
129 173 1
129 181 1
129 176 1
129 188 1
129 185 1
129 199 1
129 153 1
129 186 1
129 171 1
129 183 1
129 178 1
129 162 1
129 165 1
129 136 1
129 152 1
129 198 1
130 151 1
130 145 1
130 154 1
130 173 1
130 169 1
130 156 1
130 166 1
130 189 1
130 194 1
130 170 1
130 134 1
130 147 1
130 168 1
130 148 1
130 188 1
130 136 1
130 186 1
130 142 1
130 133 1
130 135 1
130 140 1
130 143 1
130 172 1
130 159 1
130 137 1
130 153 1
130 132 1
130 195 1
130 141 1
130 187 1
131 135 1
131 197 1
131 153 1
131 155 1
131 182 1
131 134 1
131 163 1
131 186 1
131 143 1
131 137 1
131 146 1
131 198 1
131 148 1
131 154 1
131 142 1
131 173 1
131 200 1
131 192 1
131 196 1
131 151 1
131 195 1
131 170 1
131 176 1
131 185 1
131 169 1
131 172 1
131 191 1
131 147 1
131 187 1
131 171 1
131 162 1
131 180 1
131 178 1
131 188 1
131 199 1
132 162 1
132 159 1
132 139 1
132 196 1
132 137 1
132 186 1
132 167 1
132 170 1
132 134 1
132 141 1
132 179 1
132 195 1
132 135 1
132 153 1
132 198 1
132 154 1
132 136 1
132 143 1
132 190 1
132 184 1
132 155 1
132 172 1
132 158 1
132 177 1
132 149 1
132 157 1
132 188 1
132 185 1
132 175 1
132 152 1
132 163 1
132 183 1
133 148 1
133 161 1
133 192 1
133 183 1
133 175 1
133 155 1
133 147 1
133 166 1
133 173 1
133 152 1
133 167 1
133 168 1
133 163 1
133 184 1
133 187 1
133 149 1
133 197 1
133 180 1
133 142 1
133 196 1
133 190 1
133 137 1
133 171 1
133 141 1
133 164 1
133 188 1
133 182 1
133 146 1
133 170 1
133 135 1
133 156 1
133 193 1
133 172 1
133 151 1
133 189 1
133 176 1
133 145 1
133 191 1
133 139 1
133 185 1
133 186 1
133 181 1
134 175 1
134 191 1
134 181 1
134 198 1
134 164 1
134 185 1
134 176 1
134 153 1
134 159 1
134 140 1
134 192 1
134 157 1
134 195 1
134 172 1
134 148 1
134 180 1
134 147 1
134 146 1
134 178 1
134 141 1
134 171 1
134 139 1
134 161 1
134 142 1
134 144 1
134 188 1
134 197 1
134 182 1
134 154 1
134 200 1
134 189 1
134 169 1
134 179 1
134 168 1
134 183 1
135 152 1
135 188 1
135 154 1
135 182 1
135 139 1
135 169 1
135 170 1
135 196 1
135 150 1
135 161 1
135 162 1
135 190 1
135 149 1
135 171 1
135 137 1
135 147 1
135 197 1
135 140 1
135 180 1
135 142 1
135 200 1
135 164 1
135 156 1
135 151 1
135 146 1
135 159 1
135 138 1
135 191 1
135 153 1
135 165 1
135 194 1
136 166 1
136 187 1
136 164 1
136 171 1
136 146 1
136 176 1
136 144 1
136 170 1
136 178 1
136 150 1
136 142 1
136 194 1
136 141 1
136 139 1
136 159 1
136 188 1
136 189 1
136 192 1
136 158 1
136 163 1
136 156 1
136 157 1
136 180 1
136 183 1
136 138 1
136 143 1
136 162 1
136 151 1
136 175 1
136 173 1
136 185 1
136 197 1
137 169 1
137 154 1
137 158 1
137 142 1
137 193 1
137 164 1
137 163 1
137 170 1
137 195 1
137 198 1
137 157 1
137 176 1
137 177 1
137 148 1
137 181 1
137 160 1
137 140 1
137 183 1
137 175 1
137 199 1
137 149 1
137 194 1
137 184 1
137 191 1
137 162 1
137 188 1
137 190 1
137 152 1
137 185 1
137 145 1
137 178 1
137 182 1
137 200 1
137 143 1
137 192 1
137 187 1
137 165 1
138 141 1
138 169 1
138 178 1
138 176 1
138 149 1
138 164 1
138 161 1
138 173 1
138 145 1
138 165 1
138 180 1
138 175 1
138 199 1
138 197 1
138 187 1
138 189 1
138 147 1
138 168 1
138 194 1
138 182 1
138 200 1
138 156 1
138 196 1
138 170 1
138 198 1
138 183 1
138 142 1
138 195 1
138 139 1
139 193 1
139 179 1
139 176 1
139 174 1
139 140 1
139 173 1
139 198 1
139 155 1
139 190 1
139 199 1
139 187 1
139 171 1
139 148 1
139 169 1
139 142 1
139 150 1
139 186 1
139 161 1
139 151 1
139 181 1
139 159 1
139 167 1
139 175 1
139 196 1
139 197 1
139 152 1
139 154 1
139 162 1
139 149 1
140 176 1
140 150 1
140 164 1
140 198 1
140 146 1
140 155 1
140 194 1
140 200 1
140 181 1
140 170 1
140 178 1
140 172 1
140 184 1
140 162 1
140 161 1
140 154 1
140 165 1
140 148 1
140 157 1
140 147 1
140 197 1
140 171 1
140 169 1
140 149 1
140 195 1
140 182 1
141 147 1
141 157 1
141 166 1
141 182 1
141 156 1
141 163 1
141 193 1
141 162 1
141 173 1
141 195 1
141 187 1
141 175 1
141 196 1
141 158 1
141 190 1
141 153 1
141 143 1
141 144 1
141 174 1
141 183 1
141 164 1
141 192 1
141 172 1
141 160 1
141 198 1
141 170 1
141 148 1
141 191 1
141 161 1
141 149 1
141 168 1
141 159 1
141 151 1
141 176 1
141 188 1
141 177 1
142 151 1
142 189 1
142 197 1
142 147 1
142 144 1
142 200 1
142 161 1
142 171 1
142 187 1
142 152 1
142 164 1
142 156 1
142 172 1
142 183 1
142 192 1
142 149 1
142 168 1
142 146 1
142 182 1
142 199 1
142 145 1
142 180 1
142 190 1
142 170 1
142 186 1
143 163 1
143 162 1
143 165 1
143 199 1
143 193 1
143 185 1
143 195 1
143 190 1
143 196 1
143 150 1
143 153 1
143 158 1
143 156 1
143 198 1
143 160 1
143 197 1
143 154 1
143 168 1
143 189 1
143 145 1
143 164 1
143 182 1
143 172 1
143 177 1
143 181 1
143 161 1
143 166 1
144 174 1
144 189 1
144 160 1
144 181 1
144 169 1
144 162 1
144 187 1
144 198 1
144 158 1
144 173 1
144 152 1
144 149 1
144 167 1
144 148 1
144 166 1
144 170 1
144 155 1
144 177 1
144 192 1
144 154 1
144 156 1
144 172 1
144 176 1
144 188 1
144 196 1
144 183 1
144 178 1
144 151 1
144 171 1
144 145 1
145 182 1
145 172 1
145 193 1
145 180 1
145 158 1
145 184 1
145 174 1
145 177 1
145 175 1
145 163 1
145 147 1
145 173 1
145 190 1
145 171 1
145 195 1
145 198 1
145 168 1
145 192 1
145 150 1
145 149 1
145 156 1
145 189 1
145 154 1
145 166 1
146 170 1
146 187 1
146 181 1
146 163 1
146 154 1
146 188 1
146 172 1
146 200 1
146 173 1
146 148 1
146 192 1
146 184 1
146 195 1
146 151 1
146 178 1
146 198 1
146 199 1
146 175 1
146 176 1
146 194 1
146 189 1
146 149 1
146 180 1
146 190 1
146 158 1
146 171 1
146 167 1
147 166 1
147 179 1
147 172 1
147 180 1
147 191 1
147 177 1
147 156 1
147 185 1
147 157 1
147 164 1
147 182 1
147 169 1
147 196 1
147 193 1
147 148 1
147 173 1
147 197 1
147 158 1
147 155 1
147 188 1
147 165 1
147 181 1
148 195 1
148 182 1
148 166 1
148 173 1
148 175 1
148 162 1
148 194 1
148 157 1
148 193 1
148 161 1
148 180 1
148 149 1
148 169 1
148 174 1
148 154 1
148 178 1
148 152 1
148 190 1
148 160 1
148 179 1
148 164 1
148 185 1
148 191 1
148 153 1
148 187 1
148 155 1
148 196 1
148 184 1
148 159 1
148 163 1
148 165 1
149 199 1
149 167 1
149 196 1
149 166 1
149 181 1
149 170 1
149 187 1
149 151 1
149 177 1
149 197 1
149 158 1
149 165 1
149 156 1
149 195 1
149 183 1
149 161 1
149 171 1
149 175 1
149 176 1
149 191 1
149 169 1
149 180 1
149 188 1
149 186 1
150 165 1
150 176 1
150 172 1
150 168 1
150 175 1
150 161 1
150 158 1
150 162 1
150 192 1
150 169 1
150 194 1
150 157 1
150 195 1
150 184 1
150 180 1
150 167 1
150 199 1
150 179 1
150 170 1
150 198 1
150 181 1
150 189 1
150 191 1
150 152 1
150 153 1
150 187 1
150 197 1
150 173 1
151 186 1
151 164 1
151 191 1
151 188 1
151 166 1
151 194 1
151 196 1
151 161 1
151 173 1
151 176 1
151 169 1
151 197 1
151 199 1
151 171 1
151 165 1
151 179 1
151 174 1
151 180 1
151 182 1
152 190 1
152 178 1
152 196 1
152 194 1
152 198 1
152 184 1
152 170 1
152 193 1
152 165 1
152 183 1
152 197 1
152 199 1
152 162 1
152 179 1
152 192 1
152 163 1
152 181 1
152 182 1
152 159 1
152 157 1
152 188 1
152 189 1
152 167 1
152 156 1
153 159 1
153 191 1
153 163 1
153 183 1
153 196 1
153 160 1
153 169 1
153 175 1
153 198 1
153 167 1
153 189 1
153 157 1
153 172 1
153 179 1
153 185 1
153 200 1
153 178 1
153 173 1
153 194 1
153 168 1
153 177 1
153 193 1
153 187 1
153 195 1
153 170 1
153 156 1
154 182 1
154 164 1
154 194 1
154 183 1
154 158 1
154 166 1
154 189 1
154 186 1
154 177 1
154 191 1
154 179 1
154 185 1
154 199 1
154 184 1
154 200 1
154 163 1
154 198 1
155 196 1
155 180 1
155 198 1
155 167 1
155 176 1
155 185 1
155 172 1
155 189 1
155 190 1
155 178 1
155 174 1
155 179 1
155 165 1
155 182 1
155 187 1
155 181 1
155 163 1
155 200 1
155 191 1
155 158 1
156 196 1
156 157 1
156 187 1
156 160 1
156 193 1
156 195 1
156 164 1
156 190 1
156 192 1
156 181 1
156 172 1
156 163 1
156 189 1
156 177 1
156 162 1
156 194 1
156 200 1
156 179 1
156 166 1
156 199 1
156 176 1
156 183 1
156 180 1
156 186 1
156 191 1
157 163 1
157 180 1
157 197 1
157 184 1
157 167 1
157 186 1
157 161 1
157 198 1
157 159 1
157 179 1
157 187 1
157 172 1
157 176 1
157 194 1
157 189 1
157 166 1
157 183 1
157 182 1
157 192 1
157 160 1
157 196 1
157 171 1
158 170 1
158 172 1
158 196 1
158 175 1
158 199 1
158 194 1
158 186 1
158 179 1
158 200 1
158 163 1
158 159 1
158 174 1
158 162 1
158 190 1
158 165 1
158 192 1
158 180 1
158 169 1
158 177 1
158 191 1
158 195 1
158 164 1
159 176 1
159 194 1
159 197 1
159 175 1
159 170 1
159 174 1
159 178 1
159 183 1
159 199 1
159 188 1
159 196 1
159 186 1
159 167 1
159 162 1
159 193 1
159 168 1
159 195 1
159 172 1
159 160 1
159 200 1
160 179 1
160 174 1
160 186 1
160 175 1
160 182 1
160 181 1
160 180 1
160 183 1
160 161 1
160 192 1
160 164 1
160 191 1
160 177 1
160 196 1
160 178 1
160 172 1
160 166 1
160 197 1
160 199 1
161 197 1
161 174 1
161 170 1
161 181 1
161 167 1
161 186 1
161 164 1
161 188 1
161 199 1
161 185 1
161 189 1
161 196 1
161 165 1
161 177 1
161 179 1
161 187 1
161 169 1
162 181 1
162 198 1
162 195 1
162 190 1
162 199 1
162 168 1
162 179 1
162 167 1
162 180 1
162 163 1
162 196 1
162 183 1
162 175 1
162 187 1
162 193 1
162 184 1
162 174 1
162 173 1
163 167 1
163 200 1
163 185 1
163 199 1
163 166 1
163 175 1
163 177 1
163 197 1
163 182 1
163 194 1
163 192 1
163 180 1
163 193 1
163 169 1
163 191 1
163 190 1
163 195 1
163 184 1
163 187 1
164 185 1
164 182 1
164 168 1
164 170 1
164 191 1
164 178 1
164 199 1
164 167 1
164 192 1
164 177 1
164 184 1
164 172 1
164 179 1
164 173 1
164 171 1
164 183 1
164 181 1
164 197 1
164 186 1
165 182 1
165 174 1
165 199 1
165 196 1
165 179 1
165 191 1
165 175 1
165 187 1
165 195 1
165 178 1
165 181 1
165 193 1
165 167 1
165 183 1
165 200 1
165 172 1
165 188 1
166 187 1
166 168 1
166 198 1
166 186 1
166 176 1
166 185 1
166 188 1
166 199 1
166 174 1
166 182 1
166 181 1
166 172 1
166 189 1
166 194 1
166 200 1
166 171 1
166 190 1
167 175 1
167 169 1
167 173 1
167 179 1
167 199 1
167 189 1
167 177 1
167 191 1
167 174 1
167 195 1
167 185 1
167 184 1
167 168 1
167 171 1
167 172 1
167 194 1
167 193 1
167 186 1
167 180 1
167 200 1
167 178 1
168 196 1
168 178 1
168 174 1
168 183 1
168 186 1
168 173 1
168 169 1
168 199 1
168 194 1
168 188 1
168 170 1
168 187 1
168 195 1
168 172 1
168 198 1
168 176 1
168 177 1
168 171 1
168 197 1
169 197 1
169 193 1
169 190 1
169 172 1
169 174 1
169 171 1
169 186 1
169 173 1
169 178 1
169 198 1
169 188 1
169 179 1
169 199 1
169 183 1
170 177 1
170 173 1
170 182 1
170 180 1
170 194 1
170 175 1
170 174 1
170 185 1
170 200 1
170 188 1
170 195 1
170 199 1
170 198 1
170 178 1
170 172 1
170 187 1
170 183 1
171 177 1
171 176 1
171 193 1
171 179 1
171 181 1
171 184 1
171 191 1
171 183 1
171 175 1
171 199 1
171 182 1
171 196 1
171 174 1
172 179 1
172 188 1
172 185 1
172 190 1
172 186 1
172 187 1
172 174 1
172 189 1
172 180 1
173 178 1
173 195 1
173 183 1
173 198 1
173 186 1
173 180 1
173 181 1
173 200 1
173 188 1
173 182 1
173 184 1
173 196 1
173 191 1
173 193 1
173 187 1
173 179 1
173 189 1
173 190 1
173 197 1
173 185 1
174 199 1
174 179 1
174 191 1
174 181 1
174 198 1
174 183 1
174 178 1
174 180 1
174 177 1
174 184 1
174 193 1
174 195 1
174 196 1
174 186 1
174 192 1
175 183 1
175 193 1
175 182 1
175 177 1
175 194 1
175 181 1
175 192 1
175 185 1
175 199 1
175 188 1
175 180 1
175 190 1
175 178 1
175 179 1
175 189 1
176 188 1
176 190 1
176 186 1
176 191 1
176 199 1
176 194 1
176 195 1
176 189 1
176 187 1
176 182 1
176 177 1
176 183 1
176 193 1
176 196 1
176 197 1
177 195 1
177 190 1
177 188 1
177 183 1
177 178 1
177 185 1
177 180 1
177 182 1
177 197 1
177 199 1
177 191 1
177 200 1
177 196 1
178 197 1
178 200 1
178 186 1
178 199 1
178 182 1
178 195 1
178 192 1
178 198 1
178 187 1
178 184 1
178 193 1
178 181 1
178 185 1
178 190 1
179 200 1
179 199 1
179 187 1
179 180 1
179 181 1
179 188 1
179 183 1
179 182 1
179 194 1
179 189 1
179 184 1
179 193 1
180 189 1
180 197 1
180 192 1
180 198 1
180 181 1
180 199 1
180 183 1
180 182 1
180 187 1
180 196 1
181 182 1
181 192 1
181 198 1
181 186 1
181 185 1
181 191 1
181 196 1
181 193 1
181 197 1
182 183 1
182 194 1
182 198 1
182 184 1
182 196 1
182 200 1
182 191 1
182 193 1
183 198 1
183 192 1
183 184 1
183 187 1
183 188 1
183 189 1
183 197 1
183 193 1
184 187 1
184 193 1
184 185 1
184 198 1
184 199 1
184 197 1
184 190 1
184 192 1
184 196 1
185 186 1
185 188 1
185 189 1
185 194 1
185 192 1
185 199 1
186 187 1
186 195 1
186 193 1
186 197 1
186 200 1
186 194 1
186 190 1
187 193 1
187 194 1
187 189 1
187 199 1
187 196 1
188 197 1
188 193 1
188 198 1
188 192 1
188 191 1
188 200 1
188 190 1
188 199 1
189 193 1
189 192 1
189 194 1
189 195 1
189 198 1
189 191 1
190 196 1
190 198 1
190 193 1
190 195 1
190 194 1
191 196 1
191 192 1
191 193 1
191 194 1
191 195 1
192 199 1
192 200 1
192 196 1
192 195 1
192 194 1
194 196 1
194 199 1
194 197 1
195 196 1
195 200 1
195 198 1
195 199 1
196 197 1
196 198 1
196 200 1
197 198 1
197 200 1
198 200 1
198 199 1


==> anc/instances/benchmark/maxCutMet/g05_250.0 <==
250 15563 
1 245 1
1 163 1
1 226 1
1 129 1
1 78 1
1 125 1
1 32 1
1 114 1
1 71 1
1 231 1
1 171 1
1 99 1
1 182 1
1 193 1
1 85 1
1 6 1
1 104 1
1 107 1
1 154 1
1 153 1
1 56 1
1 96 1
1 180 1
1 80 1
1 203 1
1 79 1
1 61 1
1 192 1
1 94 1
1 54 1
1 77 1
1 4 1
1 47 1
1 250 1
1 119 1
1 230 1
1 160 1
1 51 1
1 221 1
1 208 1
1 140 1
1 178 1
1 60 1
1 121 1
1 42 1
1 27 1
1 75 1
1 126 1
1 55 1
1 118 1
1 202 1
1 102 1
1 113 1
1 81 1
1 73 1
1 220 1
1 97 1
1 209 1
1 152 1
1 127 1
1 217 1
1 10 1
1 20 1
1 197 1
1 237 1
1 46 1
1 243 1
1 106 1
1 64 1
1 232 1
1 157 1
1 156 1
1 52 1
1 189 1
1 14 1
1 234 1
1 17 1
1 196 1
1 134 1
1 87 1
1 53 1
1 218 1
1 200 1
1 166 1
1 183 1
1 165 1
1 41 1
1 212 1
1 86 1
1 225 1
1 224 1
1 90 1
1 142 1
1 147 1
1 141 1
1 69 1
1 58 1
1 5 1
1 132 1
1 172 1
1 124 1
1 139 1
1 144 1
1 70 1
1 16 1
1 8 1
1 228 1
1 215 1
1 26 1
1 92 1
1 146 1
1 21 1
1 130 1
1 2 1
1 194 1
1 135 1
1 9 1
1 25 1
1 112 1
1 248 1
1 12 1
1 238 1
2 221 1
2 176 1
2 92 1
2 132 1
2 179 1
2 111 1
2 113 1
2 230 1
2 48 1
2 159 1
2 185 1
2 229 1
2 212 1
2 26 1
2 78 1
2 101 1
2 151 1
2 124 1
2 190 1
2 137 1
2 108 1
2 41 1
2 73 1
2 208 1
2 100 1
2 227 1
2 112 1
2 209 1
2 87 1
2 135 1
2 239 1
2 33 1
2 9 1
2 166 1
2 129 1
2 15 1
2 17 1
2 5 1
2 40 1
2 162 1
2 223 1
2 22 1
2 163 1
2 8 1
2 156 1
2 228 1
2 198 1
2 244 1
2 144 1
2 44 1
2 89 1
2 99 1
2 125 1
2 201 1
2 102 1
2 10 1
2 217 1
2 155 1
2 7 1
2 240 1
2 55 1
2 165 1
2 233 1
2 188 1
2 116 1
2 14 1
2 195 1
2 152 1
2 118 1
2 202 1
2 122 1
2 146 1
2 206 1
2 75 1
2 248 1
2 148 1
2 109 1
2 12 1
2 61 1
2 96 1
2 231 1
2 164 1
2 145 1
2 123 1
2 4 1
2 199 1
2 138 1
2 237 1
2 243 1
2 182 1
2 216 1
2 76 1
2 68 1
2 211 1
2 74 1
2 94 1
2 88 1
2 56 1
2 136 1
2 98 1
2 183 1
2 126 1
2 38 1
2 16 1
2 234 1
2 97 1
2 232 1
2 47 1
2 72 1
2 189 1
2 104 1
2 82 1
2 31 1
2 121 1
2 158 1
2 28 1
2 220 1
2 23 1
2 6 1
2 149 1
2 130 1
3 211 1
3 124 1
3 41 1
3 101 1
3 140 1
3 173 1
3 213 1
3 115 1
3 103 1
3 48 1
3 66 1
3 235 1
3 206 1
3 79 1
3 40 1
3 189 1
3 113 1
3 76 1
3 201 1
3 80 1
3 93 1
3 78 1
3 215 1
3 96 1
3 111 1
3 160 1
3 35 1
3 183 1
3 110 1
3 186 1
3 230 1
3 208 1
3 141 1
3 67 1
3 153 1
3 158 1
3 157 1
3 209 1
3 83 1
3 121 1
3 105 1
3 84 1
3 130 1
3 42 1
3 17 1
3 117 1
3 102 1
3 8 1
3 52 1
3 169 1
3 44 1
3 187 1
3 204 1
3 13 1
3 57 1
3 87 1
3 58 1
3 16 1
3 166 1
3 138 1
3 71 1
3 250 1
3 18 1
3 150 1
3 21 1
3 28 1
3 69 1
3 207 1
3 243 1
3 36 1
3 172 1
3 200 1
3 30 1
3 39 1
3 226 1
3 23 1
3 100 1
3 164 1
3 249 1
3 196 1
3 86 1
3 197 1
3 155 1
3 248 1
3 178 1
3 127 1
3 106 1
3 64 1
3 180 1
3 144 1
3 171 1
3 176 1
3 91 1
3 232 1
3 108 1
3 182 1
3 6 1
3 234 1
3 175 1
3 185 1
3 137 1
3 70 1
3 126 1
3 92 1
3 20 1
3 97 1
3 229 1
3 65 1
3 195 1
3 132 1
3 165 1
3 216 1
3 53 1
3 10 1
3 212 1
3 167 1
3 88 1
3 116 1
3 90 1
3 152 1
3 218 1
3 170 1
3 198 1
3 146 1
3 62 1
3 199 1
3 24 1
4 151 1
4 231 1
4 104 1
4 49 1
4 148 1
4 152 1
4 179 1
4 173 1
4 117 1
4 214 1
4 195 1
4 213 1
4 71 1
4 180 1
4 246 1
4 193 1
4 210 1
4 61 1
4 12 1
4 205 1
4 9 1
4 237 1
4 111 1
4 160 1
4 136 1
4 183 1
4 141 1
4 247 1
4 47 1
4 16 1
4 149 1
4 25 1
4 156 1
4 75 1
4 232 1
4 31 1
4 171 1
4 121 1
4 63 1
4 64 1
4 7 1
4 20 1
4 227 1
4 79 1
4 122 1
4 95 1
4 230 1
4 50 1
4 174 1
4 112 1
4 88 1
4 58 1
4 89 1
4 188 1
4 245 1
4 17 1
4 99 1
4 250 1
4 211 1
4 83 1
4 200 1
4 48 1
4 131 1
4 218 1
4 219 1
4 243 1
4 140 1
4 15 1
4 221 1
4 86 1
4 52 1
4 91 1
4 102 1
4 249 1
4 68 1
4 181 1
4 222 1
4 229 1
4 28 1
4 29 1
4 165 1
4 130 1
4 100 1
4 72 1
4 196 1
4 66 1
4 164 1
4 178 1
4 233 1
4 90 1
4 142 1
4 159 1
4 223 1
4 124 1
4 123 1
4 120 1
4 208 1
4 103 1
4 51 1
4 155 1
4 81 1
4 147 1
4 67 1
4 44 1
4 92 1
4 157 1
4 217 1
4 209 1
4 216 1
4 175 1
4 167 1
4 101 1
4 172 1
4 5 1
4 85 1
4 113 1
4 134 1
4 8 1
4 169 1
4 203 1
4 43 1
4 119 1
5 174 1
5 200 1
5 250 1
5 224 1
5 8 1
5 204 1
5 203 1
5 46 1
5 56 1
5 133 1
5 218 1
5 116 1
5 193 1
5 107 1
5 22 1
5 86 1
5 232 1
5 47 1
5 132 1
5 208 1
5 96 1
5 134 1
5 146 1
5 32 1
5 91 1
5 121 1
5 20 1
5 28 1
5 183 1
5 105 1
5 127 1
5 163 1
5 235 1
5 11 1
5 75 1
5 60 1
5 106 1
5 68 1
5 6 1
5 115 1
5 129 1
5 81 1
5 61 1
5 36 1
5 53 1
5 30 1
5 236 1
5 164 1
5 125 1
5 35 1
5 109 1
5 237 1
5 13 1
5 31 1
5 170 1
5 209 1
5 168 1
5 85 1
5 172 1
5 169 1
5 124 1
5 43 1
5 44 1
5 214 1
5 176 1
5 103 1
5 244 1
5 114 1
5 201 1
5 148 1
5 202 1
5 87 1
5 240 1
5 247 1
5 135 1
5 38 1
5 82 1
5 7 1
5 19 1
5 198 1
5 90 1
5 102 1
5 138 1
5 77 1
5 206 1
5 245 1
5 140 1
5 213 1
5 153 1
5 152 1
5 130 1
5 52 1
5 14 1
5 126 1
5 55 1
5 48 1
5 195 1
5 188 1
5 67 1
5 15 1
5 150 1
5 243 1
5 196 1
5 182 1
5 98 1
5 241 1
5 212 1
5 249 1
5 29 1
5 156 1
5 73 1
5 72 1
5 185 1
5 71 1
5 12 1
5 54 1
5 34 1
5 139 1
5 76 1
5 145 1
5 197 1
5 234 1
5 59 1
5 143 1
5 21 1
5 33 1
5 118 1
5 226 1
5 93 1
5 189 1
6 181 1
6 225 1
6 208 1
6 129 1
6 175 1
6 196 1
6 215 1
6 160 1
6 18 1
6 108 1
6 116 1
6 131 1
6 150 1
6 30 1
6 203 1
6 127 1
6 40 1
6 134 1
6 23 1
6 246 1
6 123 1
6 86 1
6 29 1
6 233 1
6 53 1
6 9 1
6 228 1
6 154 1
6 237 1
6 16 1
6 221 1
6 247 1
6 48 1
6 112 1
6 99 1
6 222 1
6 248 1
6 169 1
6 242 1
6 113 1
6 144 1
6 213 1
6 143 1
6 186 1
6 142 1
6 159 1
6 176 1
6 146 1
6 15 1
6 17 1
6 191 1
6 49 1
6 239 1
6 50 1
6 240 1
6 69 1
6 67 1
6 64 1
6 52 1
6 43 1
6 12 1
6 128 1
6 132 1
6 31 1
6 226 1
6 200 1
6 164 1
6 72 1
6 45 1
6 38 1
6 57 1
6 195 1
6 27 1
6 153 1
6 133 1
6 28 1
6 84 1
6 122 1
6 234 1
6 93 1
6 135 1
6 245 1
6 68 1
6 210 1
6 73 1
6 125 1
6 230 1
6 63 1
6 85 1
6 81 1
6 91 1
6 201 1
6 54 1
6 238 1
6 227 1
6 75 1
6 115 1
6 190 1
6 34 1
6 98 1
6 65 1
6 235 1
6 32 1
6 96 1
6 77 1
6 204 1
6 44 1
6 110 1
6 97 1
6 59 1
6 182 1
6 165 1
6 10 1
6 119 1
6 22 1
6 94 1
6 170 1
6 198 1
6 231 1
6 92 1
6 180 1
6 46 1
7 45 1
7 112 1
7 242 1
7 223 1
7 164 1
7 88 1
7 227 1
7 146 1
7 210 1
7 162 1
7 201 1
7 129 1
7 231 1
7 157 1
7 80 1
7 78 1
7 98 1
7 35 1
7 170 1
7 173 1
7 44 1
7 204 1
7 159 1
7 143 1
7 236 1
7 136 1
7 149 1
7 221 1
7 140 1
7 115 1
7 138 1
7 114 1
7 118 1
7 245 1
7 17 1
7 135 1
7 79 1
7 247 1
7 16 1
7 28 1
7 39 1
7 38 1
7 81 1
7 215 1
7 168 1
7 11 1
7 141 1
7 214 1
7 130 1
7 29 1
7 27 1
7 77 1
7 90 1
7 248 1
7 226 1
7 111 1
7 208 1
7 105 1
7 46 1
7 132 1
7 144 1
7 50 1
7 54 1
7 26 1
7 100 1
7 240 1
7 190 1
7 150 1
7 228 1
7 70 1
7 218 1
7 14 1
7 169 1
7 225 1
7 107 1
7 84 1
7 34 1
7 91 1
7 51 1
7 137 1
7 89 1
7 158 1
7 126 1
7 8 1
7 97 1
7 61 1
7 66 1
7 63 1
7 48 1
7 122 1
7 22 1
7 148 1
7 194 1
7 181 1
7 119 1
7 167 1
7 101 1
7 205 1
7 217 1
7 123 1
7 72 1
7 102 1
7 134 1
7 62 1
7 147 1
7 203 1
7 238 1
7 207 1
7 85 1
7 120 1
7 43 1
7 183 1
7 67 1
7 202 1
7 216 1
7 68 1
7 249 1
7 182 1
7 211 1
7 106 1
7 213 1
7 166 1
7 220 1
7 37 1
7 230 1
8 46 1
8 194 1
8 144 1
8 170 1
8 21 1
8 101 1
8 189 1
8 248 1
8 211 1
8 200 1
8 28 1
8 130 1
8 125 1
8 177 1
8 22 1
8 250 1
8 208 1
8 84 1
8 216 1
8 72 1
8 185 1
8 246 1
8 187 1
8 173 1
8 221 1
8 61 1
8 152 1
8 88 1
8 13 1
8 133 1
8 89 1
8 25 1
8 191 1
8 165 1
8 106 1
8 183 1
8 97 1
8 126 1
8 128 1
8 35 1
8 220 1
8 247 1
8 68 1
8 33 1
8 122 1
8 94 1
8 116 1
8 146 1
8 120 1
8 112 1
8 186 1
8 171 1
8 31 1
8 11 1
8 63 1
8 230 1
8 217 1
8 65 1
8 136 1
8 66 1
8 98 1
8 209 1
8 214 1
8 123 1
8 76 1
8 129 1
8 228 1
8 124 1
8 176 1
8 190 1
8 164 1
8 19 1
8 153 1
8 54 1
8 199 1
8 233 1
8 96 1
8 60 1
8 160 1
8 131 1
8 182 1
8 235 1
8 198 1
8 231 1
8 38 1
8 156 1
8 23 1
8 180 1
8 223 1
8 14 1
8 113 1
8 162 1
8 139 1
8 85 1
8 236 1
8 193 1
8 26 1
8 163 1
8 249 1
8 100 1
8 121 1
8 244 1
8 205 1
8 50 1
8 215 1
8 179 1
8 70 1
8 90 1
8 135 1
8 157 1
8 192 1
8 150 1
8 159 1
8 105 1
8 237 1
8 242 1
8 119 1
8 174 1
8 169 1
8 202 1
8 42 1
8 196 1
8 62 1
8 222 1
8 229 1
8 114 1
8 43 1
8 47 1
8 36 1
8 77 1
8 151 1
8 175 1
8 44 1
8 102 1
8 127 1
8 53 1
8 56 1
9 80 1
9 10 1
9 164 1
9 116 1
9 154 1
9 112 1
9 19 1
9 216 1
9 221 1
9 32 1
9 13 1
9 222 1
9 186 1
9 174 1
9 28 1
9 214 1
9 40 1
9 25 1
9 94 1
9 192 1
9 177 1
9 42 1
9 56 1
9 198 1
9 95 1
9 203 1
9 38 1
9 104 1
9 234 1
9 125 1
9 180 1
9 105 1
9 223 1
9 31 1
9 98 1
9 220 1
9 97 1
9 206 1
9 212 1
9 118 1
9 34 1
9 225 1
9 60 1
9 26 1
9 68 1
9 213 1
9 49 1
9 21 1
9 224 1
9 110 1
9 139 1
9 129 1
9 167 1
9 106 1
9 18 1
9 36 1
9 67 1
9 130 1
9 100 1
9 183 1
9 194 1
9 27 1
9 50 1
9 90 1
9 248 1
9 47 1
9 229 1
9 102 1
9 22 1
9 207 1
9 81 1
9 37 1
9 117 1
9 199 1
9 45 1
9 245 1
9 140 1
9 43 1
9 240 1
9 150 1
9 193 1
9 246 1
9 91 1
9 99 1
9 120 1
9 136 1
9 210 1
9 14 1
9 241 1
9 132 1
9 12 1
9 111 1
9 176 1
9 79 1
9 44 1
9 101 1
9 127 1
9 227 1
9 219 1
9 152 1
9 137 1
9 20 1
9 147 1
9 168 1
9 39 1
9 200 1
9 208 1
9 178 1
9 58 1
9 109 1
9 17 1
9 184 1
9 144 1
9 159 1
9 64 1
9 41 1
9 209 1
9 75 1
9 78 1
9 119 1
9 162 1
9 196 1
9 190 1
9 158 1
9 161 1
10 197 1
10 178 1
10 19 1
10 224 1
10 71 1
10 240 1
10 237 1
10 48 1
10 185 1
10 143 1
10 64 1
10 81 1
10 155 1
10 132 1
10 46 1
10 77 1
10 247 1
10 43 1
10 213 1
10 99 1
10 183 1
10 133 1
10 209 1
10 246 1
10 108 1
10 69 1
10 36 1
10 190 1
10 221 1
10 117 1
10 92 1
10 128 1
10 93 1
10 168 1
10 76 1
10 127 1
10 223 1
10 59 1
10 245 1
10 41 1
10 241 1
10 50 1
10 215 1
10 84 1
10 65 1
10 218 1
10 124 1
10 52 1
10 181 1
10 18 1
10 186 1
10 103 1
10 191 1
10 169 1
10 37 1
10 165 1
10 33 1
10 75 1
10 235 1
10 172 1
10 243 1
10 141 1
10 15 1
10 115 1
10 25 1
10 226 1
10 205 1
10 27 1
10 72 1
10 225 1
10 53 1
10 164 1
10 60 1
10 13 1
10 40 1
10 233 1
10 28 1
10 129 1
10 70 1
10 153 1
10 210 1
10 113 1
10 20 1
10 217 1
10 61 1
10 109 1
10 121 1
10 22 1
10 31 1
10 34 1
10 97 1
10 187 1
10 229 1
10 130 1
10 42 1
10 78 1
10 54 1
10 135 1
10 67 1
10 63 1
10 74 1
10 192 1
10 101 1
10 35 1
10 26 1
10 198 1
10 216 1
10 57 1
10 120 1
10 206 1
10 214 1
10 220 1
10 231 1
10 98 1
10 21 1
10 83 1
10 12 1
10 96 1
10 106 1
10 45 1
10 156 1
10 194 1
10 236 1
11 58 1
11 210 1
11 115 1
11 221 1
11 101 1
11 110 1
11 207 1
11 118 1
11 170 1
11 218 1
11 45 1
11 17 1
11 235 1
11 104 1
11 55 1
11 227 1
11 74 1
11 177 1
11 135 1
11 250 1
11 204 1
11 166 1
11 121 1
11 67 1
11 20 1
11 247 1
11 191 1
11 246 1
11 139 1
11 83 1
11 109 1
11 164 1
11 142 1
11 173 1
11 51 1
11 199 1
11 16 1
11 223 1
11 165 1
11 27 1
11 225 1
11 35 1
11 54 1
11 95 1
11 179 1
11 69 1
11 143 1
11 71 1
11 82 1
11 220 1
11 60 1
11 46 1
11 249 1
11 124 1
11 127 1
11 209 1
11 163 1
11 107 1
11 160 1
11 219 1
11 224 1
11 41 1
11 208 1
11 111 1
11 87 1
11 96 1
11 89 1
11 193 1
11 119 1
11 112 1
11 147 1
11 21 1
11 171 1
11 33 1
11 15 1
11 12 1
11 23 1
11 222 1
11 40 1
11 216 1
11 140 1
11 49 1
11 48 1
11 44 1
11 214 1
11 200 1
11 39 1
11 113 1
11 102 1
11 155 1
11 228 1
11 66 1
11 150 1
11 195 1
11 114 1
11 141 1
11 202 1
11 174 1
11 103 1
11 229 1
11 156 1
11 116 1
11 37 1
11 25 1
11 240 1
11 77 1
11 56 1
11 128 1
11 18 1
11 68 1
11 248 1
11 168 1
11 93 1
11 61 1
11 201 1
12 131 1
12 145 1
12 116 1
12 214 1
12 176 1
12 192 1
12 191 1
12 93 1
12 241 1
12 30 1
12 233 1
12 133 1
12 204 1
12 137 1
12 111 1
12 184 1
12 22 1
12 19 1
12 110 1
12 127 1
12 74 1
12 201 1
12 58 1
12 190 1
12 123 1
12 113 1
12 35 1
12 147 1
12 126 1
12 68 1
12 65 1
12 171 1
12 141 1
12 138 1
12 222 1
12 86 1
12 148 1
12 156 1
12 109 1
12 69 1
12 167 1
12 159 1
12 152 1
12 212 1
12 47 1
12 70 1
12 76 1
12 220 1
12 225 1
12 39 1
12 219 1
12 151 1
12 164 1
12 244 1
12 77 1
12 64 1
12 210 1
12 200 1
12 101 1
12 182 1
12 95 1
12 108 1
12 31 1
12 100 1
12 230 1
12 208 1
12 79 1
12 49 1
12 45 1
12 55 1
12 217 1
12 249 1
12 122 1
12 40 1
12 193 1
12 237 1
12 216 1
12 239 1
12 250 1
12 186 1
12 36 1
12 173 1
12 41 1
12 194 1
12 231 1
12 37 1
12 153 1
12 223 1
12 168 1
12 128 1
12 227 1
12 162 1
12 112 1
12 196 1
12 82 1
12 246 1
12 44 1
12 163 1
12 146 1
12 59 1
12 144 1
12 157 1
12 73 1
12 54 1
12 87 1
12 161 1
12 134 1
12 240 1
12 149 1
12 96 1
12 94 1
12 98 1
12 25 1
12 175 1
12 23 1
12 91 1
12 130 1
12 46 1
12 38 1
12 136 1
12 99 1
12 143 1
12 169 1
12 183 1
12 26 1
12 229 1
12 179 1
12 238 1
13 53 1
13 105 1
13 207 1
13 54 1
13 100 1
13 250 1
13 20 1
13 245 1
13 152 1
13 238 1
13 62 1
13 68 1
13 198 1
13 24 1
13 147 1
13 226 1
13 194 1
13 228 1
13 56 1
13 202 1
13 233 1
13 244 1
13 128 1
13 162 1
13 77 1
13 17 1
13 151 1
13 127 1
13 229 1
13 225 1
13 59 1
13 149 1
13 25 1
13 84 1
13 103 1
13 28 1
13 205 1
13 208 1
13 48 1
13 112 1
13 70 1
13 210 1
13 235 1
13 23 1
13 154 1
13 21 1
13 114 1
13 44 1
13 30 1
13 46 1
13 116 1
13 34 1
13 221 1
13 83 1
13 176 1
13 177 1
13 234 1
13 236 1
13 47 1
13 101 1
13 166 1
13 50 1
13 31 1
13 49 1
13 42 1
13 190 1
13 135 1
13 231 1
13 189 1
13 240 1
13 97 1
13 76 1
13 217 1
13 40 1
13 185 1
13 119 1
13 201 1
13 178 1
13 91 1
13 87 1
13 85 1
13 247 1
13 55 1
13 126 1
13 29 1
13 36 1
13 172 1
13 169 1
13 144 1
13 33 1
13 215 1
13 14 1
13 51 1
13 99 1
13 195 1
13 132 1
13 219 1
13 232 1
13 246 1
13 227 1
13 165 1
13 22 1
13 60 1
13 191 1
13 224 1
13 239 1
13 121 1
13 111 1
13 146 1
13 69 1
13 181 1
13 38 1
13 94 1
13 37 1
13 18 1
14 141 1
14 44 1
14 159 1
14 167 1
14 102 1
14 151 1
14 54 1
14 45 1
14 163 1
14 245 1
14 194 1
14 214 1
14 127 1
14 69 1
14 58 1
14 182 1
14 244 1
14 36 1
14 108 1
14 155 1
14 218 1
14 143 1
14 185 1
14 88 1
14 75 1
14 76 1
14 132 1
14 168 1
14 30 1
14 208 1
14 170 1
14 20 1
14 212 1
14 217 1
14 162 1
14 114 1
14 221 1
14 177 1
14 154 1
14 47 1
14 240 1
14 213 1
14 148 1
14 219 1
14 201 1
14 118 1
14 107 1
14 180 1
14 120 1
14 101 1
14 200 1
14 17 1
14 22 1
14 250 1
14 249 1
14 35 1
14 149 1
14 210 1
14 51 1
14 144 1
14 18 1
14 156 1
14 202 1
14 205 1
14 119 1
14 98 1
14 93 1
14 113 1
14 79 1
14 123 1
14 133 1
14 157 1
14 78 1
14 27 1
14 131 1
14 231 1
14 166 1
14 178 1
14 146 1
14 28 1
14 106 1
14 121 1
14 41 1
14 42 1
14 48 1
14 236 1
14 32 1
14 172 1
14 130 1
14 248 1
14 84 1
14 145 1
14 171 1
14 29 1
14 215 1
14 196 1
14 87 1
14 198 1
14 138 1
14 186 1
14 220 1
15 61 1
15 122 1
15 45 1
15 130 1
15 129 1
15 195 1
15 119 1
15 35 1
15 230 1
15 70 1
15 214 1
15 146 1
15 81 1
15 235 1
15 141 1
15 248 1
15 62 1
15 78 1
15 29 1
15 159 1
15 67 1
15 57 1
15 172 1
15 91 1
15 124 1
15 77 1
15 73 1
15 165 1
15 232 1
15 63 1
15 99 1
15 229 1
15 156 1
15 233 1
15 218 1
15 26 1
15 143 1
15 208 1
15 41 1
15 149 1
15 153 1
15 133 1
15 117 1
15 203 1
15 228 1
15 37 1
15 96 1
15 213 1
15 217 1
15 215 1
15 39 1
15 53 1
15 157 1
15 58 1
15 185 1
15 178 1
15 28 1
15 198 1
15 109 1
15 155 1
15 188 1
15 101 1
15 210 1
15 65 1
15 181 1
15 246 1
15 180 1
15 249 1
15 132 1
15 250 1
15 27 1
15 86 1
15 24 1
15 71 1
15 176 1
15 80 1
15 237 1
15 161 1
15 222 1
15 192 1
15 46 1
15 126 1
15 245 1
15 239 1
15 30 1
15 145 1
15 144 1
15 216 1
15 59 1
15 211 1
15 160 1
15 142 1
15 243 1
15 223 1
15 94 1
15 85 1
15 148 1
15 95 1
15 33 1
15 131 1
15 112 1
15 120 1
15 40 1
15 50 1
15 88 1
15 89 1
15 202 1
15 44 1
15 87 1
15 111 1
15 69 1
15 190 1
15 104 1
15 110 1
15 189 1
15 90 1
15 207 1
15 52 1
15 169 1
15 82 1
15 106 1
15 162 1
15 108 1
15 247 1
15 220 1
15 241 1
15 66 1
15 187 1
15 221 1
15 205 1
15 116 1
15 152 1
15 173 1
16 53 1
16 211 1
16 131 1
16 141 1
16 90 1
16 139 1
16 64 1
16 24 1
16 47 1
16 237 1
16 230 1
16 52 1
16 216 1
16 96 1
16 209 1
16 109 1
16 168 1
16 164 1
16 242 1
16 87 1
16 108 1
16 207 1
16 148 1
16 120 1
16 76 1
16 194 1
16 142 1
16 45 1
16 126 1
16 128 1
16 60 1
16 26 1
16 220 1
16 54 1
16 193 1
16 119 1
16 59 1
16 113 1
16 178 1
16 244 1
16 105 1
16 248 1
16 101 1
16 180 1
16 127 1
16 236 1
16 247 1
16 95 1
16 165 1
16 234 1
16 133 1
16 124 1
16 195 1
16 36 1
16 21 1
16 72 1
16 185 1
16 228 1
16 86 1
16 32 1
16 171 1
16 208 1
16 81 1
16 163 1
16 114 1
16 69 1
16 41 1
16 70 1
16 187 1
16 118 1
16 169 1
16 249 1
16 196 1
16 198 1
16 158 1
16 144 1
16 226 1
16 235 1
16 84 1
16 20 1
16 121 1
16 27 1
16 75 1
16 219 1
16 29 1
16 231 1
16 51 1
16 39 1
16 33 1
16 46 1
16 177 1
16 77 1
16 63 1
16 210 1
16 135 1
16 17 1
16 217 1
16 205 1
16 173 1
16 145 1
16 97 1
16 43 1
16 116 1
16 37 1
16 150 1
16 92 1
16 67 1
16 202 1
16 170 1
16 166 1
16 161 1
16 159 1
16 130 1
16 107 1
16 162 1
17 223 1
17 247 1
17 129 1
17 64 1
17 92 1
17 106 1
17 90 1
17 143 1
17 22 1
17 169 1
17 41 1
17 28 1
17 218 1
17 58 1
17 88 1
17 181 1
17 206 1
17 25 1
17 45 1
17 189 1
17 113 1
17 240 1
17 231 1
17 67 1
17 103 1
17 155 1
17 213 1
17 30 1
17 117 1
17 162 1
17 146 1
17 180 1
17 233 1
17 35 1
17 44 1
17 225 1
17 86 1
17 184 1
17 76 1
17 152 1
17 216 1
17 165 1
17 176 1
17 20 1
17 97 1
17 242 1
17 26 1
17 182 1
17 118 1
17 80 1
17 187 1
17 115 1
17 47 1
17 124 1
17 198 1
17 40 1
17 212 1
17 203 1
17 49 1
17 217 1
17 85 1
17 112 1
17 59 1
17 84 1
17 211 1
17 166 1
17 111 1
17 82 1
17 186 1
17 238 1
17 163 1
17 179 1
17 57 1
17 153 1
17 134 1
17 215 1
17 39 1
17 48 1
17 29 1
17 91 1
17 158 1
17 210 1
17 136 1
17 42 1
17 131 1
17 72 1
17 102 1
17 116 1
17 207 1
17 71 1
17 38 1
17 101 1
17 148 1
17 177 1
17 51 1
17 53 1
17 200 1
17 170 1
17 195 1
17 34 1
17 208 1
17 50 1
17 159 1
17 70 1
17 245 1
17 33 1
18 244 1
18 179 1
18 189 1
18 168 1
18 164 1
18 221 1
18 45 1
18 58 1
18 75 1
18 105 1
18 98 1
18 46 1
18 247 1
18 238 1
18 24 1
18 167 1
18 120 1
18 248 1
18 48 1
18 91 1
18 70 1
18 29 1
18 51 1
18 250 1
18 63 1
18 77 1
18 149 1
18 194 1
18 166 1
18 43 1
18 232 1
18 40 1
18 165 1
18 108 1
18 115 1
18 215 1
18 56 1
18 92 1
18 28 1
18 236 1
18 104 1
18 50 1
18 86 1
18 210 1
18 112 1
18 213 1
18 187 1
18 249 1
18 160 1
18 190 1
18 96 1
18 199 1
18 206 1
18 38 1
18 30 1
18 239 1
18 245 1
18 60 1
18 212 1
18 64 1
18 163 1
18 223 1
18 90 1
18 95 1
18 62 1
18 152 1
18 99 1
18 219 1
18 226 1
18 109 1
18 93 1
18 128 1
18 172 1
18 59 1
18 227 1
18 54 1
18 234 1
18 161 1
18 157 1
18 110 1
18 136 1
18 220 1
18 171 1
18 121 1
18 237 1
18 202 1
18 224 1
18 240 1
18 67 1
18 71 1
18 216 1
18 126 1
18 228 1
18 132 1
18 241 1
18 173 1
18 137 1
18 222 1
18 155 1
18 103 1
18 32 1
18 85 1
18 123 1
18 191 1
18 111 1
18 39 1
18 145 1
18 192 1
18 57 1
18 200 1
18 193 1
18 49 1
18 151 1
18 34 1
18 231 1
18 159 1
18 211 1
18 117 1
18 150 1
19 50 1
19 85 1
19 46 1
19 230 1
19 92 1
19 250 1
19 151 1
19 73 1
19 111 1
19 195 1
19 51 1
19 141 1
19 152 1
19 74 1
19 202 1
19 231 1
19 68 1
19 193 1
19 56 1
19 146 1
19 172 1
19 105 1
19 176 1
19 228 1
19 244 1
19 189 1
19 214 1
19 94 1
19 106 1
19 227 1
19 60 1
19 49 1
19 35 1
19 67 1
19 161 1
19 93 1
19 107 1
19 82 1
19 41 1
19 245 1
19 86 1
19 194 1
19 101 1
19 140 1
19 165 1
19 43 1
19 112 1
19 208 1
19 163 1
19 179 1
19 136 1
19 55 1
19 199 1
19 204 1
19 87 1
19 72 1
19 21 1
19 71 1
19 148 1
19 185 1
19 22 1
19 215 1
19 248 1
19 217 1
19 120 1
19 159 1
19 26 1
19 126 1
19 242 1
19 27 1
19 137 1
19 181 1
19 28 1
19 169 1
19 39 1
19 170 1
19 81 1
19 99 1
19 89 1
19 236 1
19 153 1
19 180 1
19 213 1
19 84 1
19 123 1
19 246 1
19 192 1
19 210 1
19 100 1
19 52 1
19 142 1
19 98 1
19 115 1
19 186 1
19 144 1
19 75 1
19 178 1
19 177 1
19 198 1
19 76 1
19 240 1
19 117 1
19 200 1
19 29 1
19 145 1
19 122 1
19 162 1
19 53 1
19 218 1
19 114 1
19 175 1
19 96 1
19 119 1
19 225 1
19 138 1
19 128 1
19 233 1
19 247 1
19 154 1
19 184 1
19 116 1
19 90 1
19 183 1
19 47 1
19 40 1
19 97 1
20 169 1
20 141 1
20 82 1
20 100 1
20 68 1
20 77 1
20 154 1
20 48 1
20 153 1
20 240 1
20 105 1
20 44 1
20 150 1
20 179 1
20 233 1
20 93 1
20 222 1
20 74 1
20 71 1
20 23 1
20 85 1
20 185 1
20 109 1
20 33 1
20 61 1
20 230 1
20 182 1
20 208 1
20 70 1
20 56 1
20 201 1
20 62 1
20 63 1
20 78 1
20 136 1
20 138 1
20 247 1
20 225 1
20 224 1
20 223 1
20 227 1
20 120 1
20 25 1
20 99 1
20 34 1
20 236 1
20 57 1
20 41 1
20 139 1
20 178 1
20 214 1
20 115 1
20 216 1
20 249 1
20 211 1
20 52 1
20 196 1
20 127 1
20 110 1
20 30 1
20 108 1
20 192 1
20 80 1
20 221 1
20 65 1
20 193 1
20 22 1
20 79 1
20 183 1
20 21 1
20 53 1
20 36 1
20 184 1
20 157 1
20 27 1
20 241 1
20 191 1
20 113 1
20 38 1
20 87 1
20 103 1
20 177 1
20 60 1
20 94 1
20 159 1
20 128 1
20 39 1
20 187 1
20 176 1
20 205 1
20 81 1
20 165 1
20 125 1
20 203 1
20 116 1
20 199 1
20 24 1
20 97 1
20 47 1
20 188 1
20 31 1
20 29 1
20 173 1
20 209 1
20 112 1
20 202 1
20 235 1
20 200 1
20 167 1
20 164 1
20 72 1
21 50 1
21 247 1
21 130 1
21 167 1
21 239 1
21 172 1
21 63 1
21 57 1
21 108 1
21 224 1
21 226 1
21 105 1
21 241 1
21 186 1
21 175 1
21 236 1
21 123 1
21 137 1
21 219 1
21 246 1
21 64 1
21 99 1
21 98 1
21 121 1
21 165 1
21 163 1
21 91 1
21 59 1
21 160 1
21 32 1
21 242 1
21 30 1
21 193 1
21 212 1
21 127 1
21 44 1
21 151 1
21 133 1
21 191 1
21 67 1
21 230 1
21 179 1
21 75 1
21 74 1
21 174 1
21 54 1
21 82 1
21 22 1
21 102 1
21 83 1
21 225 1
21 235 1
21 23 1
21 39 1
21 155 1
21 232 1
21 158 1
21 65 1
21 240 1
21 103 1
21 141 1
21 209 1
21 111 1
21 231 1
21 176 1
21 147 1
21 178 1
21 47 1
21 25 1
21 139 1
21 85 1
21 181 1
21 89 1
21 221 1
21 205 1
21 52 1
21 237 1
21 114 1
21 48 1
21 243 1
21 68 1
21 28 1
21 38 1
21 90 1
21 144 1
21 201 1
21 195 1
21 171 1
21 146 1
21 124 1
21 35 1
21 148 1
21 42 1
21 122 1
21 204 1
21 188 1
21 109 1
21 26 1
21 189 1
21 138 1
21 223 1
21 73 1
21 200 1
21 214 1
21 211 1
21 62 1
21 180 1
21 77 1
21 198 1
21 101 1
21 115 1
21 132 1
21 164 1
22 167 1
22 95 1
22 38 1
22 122 1
22 23 1
22 113 1
22 130 1
22 152 1
22 207 1
22 180 1
22 69 1
22 217 1
22 190 1
22 159 1
22 186 1
22 26 1
22 202 1
22 221 1
22 134 1
22 121 1
22 187 1
22 230 1
22 34 1
22 225 1
22 224 1
22 32 1
22 73 1
22 156 1
22 58 1
22 46 1
22 215 1
22 206 1
22 103 1
22 164 1
22 55 1
22 99 1
22 173 1
22 116 1
22 135 1
22 80 1
22 143 1
22 72 1
22 90 1
22 48 1
22 192 1
22 131 1
22 54 1
22 177 1
22 102 1
22 74 1
22 70 1
22 209 1
22 75 1
22 199 1
22 216 1
22 147 1
22 91 1
22 127 1
22 182 1
22 85 1
22 52 1
22 119 1
22 229 1
22 89 1
22 210 1
22 92 1
22 178 1
22 30 1
22 153 1
22 125 1
22 243 1
22 245 1
22 238 1
22 133 1
22 235 1
22 108 1
22 201 1
22 213 1
22 27 1
22 218 1
22 138 1
22 137 1
22 53 1
22 126 1
22 244 1
22 198 1
22 41 1
22 105 1
22 219 1
22 39 1
22 31 1
22 150 1
22 67 1
22 98 1
22 83 1
22 149 1
22 29 1
22 97 1
22 142 1
22 193 1
22 176 1
22 88 1
23 55 1
23 147 1
23 26 1
23 164 1
23 182 1
23 78 1
23 203 1
23 25 1
23 38 1
23 141 1
23 110 1
23 218 1
23 135 1
23 34 1
23 194 1
23 225 1
23 119 1
23 221 1
23 108 1
23 146 1
23 42 1
23 142 1
23 154 1
23 244 1
23 65 1
23 74 1
23 94 1
23 86 1
23 156 1
23 231 1
23 54 1
23 247 1
23 232 1
23 106 1
23 223 1
23 76 1
23 140 1
23 234 1
23 139 1
23 97 1
23 226 1
23 151 1
23 80 1
23 116 1
23 236 1
23 112 1
23 67 1
23 179 1
23 75 1
23 68 1
23 249 1
23 175 1
23 133 1
23 181 1
23 70 1
23 241 1
23 39 1
23 171 1
23 145 1
23 170 1
23 206 1
23 242 1
23 245 1
23 51 1
23 127 1
23 187 1
23 111 1
23 173 1
23 82 1
23 30 1
23 163 1
23 238 1
23 40 1
23 37 1
23 123 1
23 43 1
23 197 1
23 186 1
23 161 1
23 136 1
23 96 1
23 215 1
23 235 1
23 114 1
23 104 1
23 60 1
23 144 1
23 48 1
23 125 1
23 250 1
23 64 1
23 240 1
23 205 1
23 100 1
23 90 1
23 41 1
23 220 1
23 149 1
23 138 1
23 124 1
23 58 1
23 89 1
23 169 1
23 233 1
23 180 1
23 99 1
23 117 1
23 131 1
23 77 1
23 47 1
23 200 1
23 222 1
23 129 1
23 101 1
24 46 1
24 69 1
24 97 1
24 205 1
24 118 1
24 35 1
24 238 1
24 220 1
24 166 1
24 244 1
24 113 1
24 163 1
24 40 1
24 110 1
24 246 1
24 217 1
24 233 1
24 200 1
24 44 1
24 159 1
24 157 1
24 61 1
24 38 1
24 77 1
24 147 1
24 249 1
24 174 1
24 92 1
24 229 1
24 158 1
24 74 1
24 188 1
24 109 1
24 91 1
24 168 1
24 213 1
24 135 1
24 41 1
24 128 1
24 212 1
24 195 1
24 150 1
24 65 1
24 131 1
24 228 1
24 201 1
24 37 1
24 119 1
24 154 1
24 72 1
24 56 1
24 167 1
24 182 1
24 33 1
24 142 1
24 155 1
24 185 1
24 76 1
24 231 1
24 102 1
24 202 1
24 96 1
24 80 1
24 237 1
24 140 1
24 43 1
24 169 1
24 127 1
24 79 1
24 108 1
24 218 1
24 122 1
24 219 1
24 191 1
24 177 1
24 241 1
24 66 1
24 88 1
24 121 1
24 132 1
24 189 1
24 34 1
24 225 1
24 204 1
24 180 1
24 208 1
24 101 1
24 245 1
24 98 1
24 64 1
24 234 1
24 250 1
24 45 1
24 214 1
24 49 1
24 207 1
24 175 1
24 151 1
24 156 1
24 125 1
24 171 1
24 243 1
24 126 1
24 29 1
24 138 1
24 52 1
24 230 1
24 197 1
24 84 1
24 115 1
24 58 1
24 145 1
24 211 1
24 206 1
24 215 1
25 174 1
25 45 1
25 65 1
25 39 1
25 203 1
25 209 1
25 119 1
25 38 1
25 193 1
25 159 1
25 134 1
25 160 1
25 226 1
25 125 1
25 173 1
25 152 1
25 229 1
25 73 1
25 136 1
25 146 1
25 180 1
25 80 1
25 250 1
25 46 1
25 157 1
25 222 1
25 113 1
25 202 1
25 47 1
25 172 1
25 194 1
25 114 1
25 176 1
25 233 1
25 183 1
25 117 1
25 97 1
25 68 1
25 111 1
25 84 1
25 92 1
25 221 1
25 95 1
25 196 1
25 228 1
25 42 1
25 107 1
25 239 1
25 164 1
25 56 1
25 248 1
25 51 1
25 185 1
25 148 1
25 76 1
25 86 1
25 33 1
25 162 1
25 98 1
25 200 1
25 210 1
25 35 1
25 213 1
25 53 1
25 249 1
25 141 1
25 96 1
25 227 1
25 217 1
25 154 1
25 94 1
25 27 1
25 89 1
25 109 1
25 195 1
25 155 1
25 41 1
25 127 1
25 101 1
25 241 1
25 52 1
25 83 1
25 163 1
25 187 1
25 156 1
25 220 1
25 192 1
25 224 1
25 223 1
25 108 1
25 62 1
25 59 1
25 240 1
25 88 1
25 149 1
25 61 1
25 244 1
25 124 1
25 49 1
25 198 1
25 121 1
25 57 1
25 190 1
25 131 1
25 206 1
25 236 1
25 177 1
25 205 1
25 36 1
25 122 1
25 140 1
25 219 1
25 99 1
25 139 1
25 63 1
25 169 1
25 182 1
26 216 1
26 191 1
26 68 1
26 128 1
26 111 1
26 177 1
26 65 1
26 130 1
26 193 1
26 211 1
26 146 1
26 169 1
26 91 1
26 161 1
26 238 1
26 187 1
26 226 1
26 40 1
26 133 1
26 224 1
26 53 1
26 42 1
26 136 1
26 127 1
26 220 1
26 55 1
26 75 1
26 141 1
26 248 1
26 95 1
26 208 1
26 225 1
26 39 1
26 168 1
26 239 1
26 152 1
26 247 1
26 138 1
26 34 1
26 179 1
26 79 1
26 102 1
26 186 1
26 235 1
26 198 1
26 228 1
26 52 1
26 66 1
26 132 1
26 81 1
26 28 1
26 209 1
26 33 1
26 135 1
26 88 1
26 120 1
26 250 1
26 121 1
26 178 1
26 242 1
26 197 1
26 107 1
26 222 1
26 205 1
26 223 1
26 157 1
26 183 1
26 67 1
26 100 1
26 105 1
26 195 1
26 131 1
26 243 1
26 63 1
26 96 1
26 176 1
26 212 1
26 103 1
26 60 1
26 185 1
26 150 1
26 82 1
26 83 1
26 149 1
26 125 1
26 56 1
26 51 1
26 230 1
26 204 1
26 167 1
26 114 1
26 165 1
26 64 1
26 101 1
26 156 1
26 159 1
26 227 1
26 190 1
26 38 1
26 126 1
26 206 1
26 189 1
26 173 1
26 70 1
26 184 1
26 221 1
27 81 1
27 60 1
27 203 1
27 175 1
27 83 1
27 150 1
27 241 1
27 177 1
27 96 1
27 117 1
27 232 1
27 207 1
27 93 1
27 65 1
27 164 1
27 95 1
27 227 1
27 243 1
27 32 1
27 185 1
27 201 1
27 72 1
27 235 1
27 66 1
27 63 1
27 248 1
27 86 1
27 122 1
27 188 1
27 179 1
27 29 1
27 54 1
27 91 1
27 229 1
27 106 1
27 112 1
27 160 1
27 146 1
27 184 1
27 42 1
27 219 1
27 88 1
27 64 1
27 152 1
27 167 1
27 82 1
27 118 1
27 197 1
27 56 1
27 36 1
27 45 1
27 49 1
27 114 1
27 205 1
27 28 1
27 62 1
27 210 1
27 170 1
27 234 1
27 246 1
27 147 1
27 217 1
27 159 1
27 129 1
27 162 1
27 239 1
27 39 1
27 214 1
27 37 1
27 192 1
27 98 1
27 250 1
27 84 1
27 119 1
27 231 1
27 142 1
27 166 1
27 140 1
27 105 1
27 123 1
27 224 1
27 194 1
27 158 1
27 190 1
27 173 1
27 183 1
27 57 1
27 169 1
27 211 1
27 89 1
27 182 1
27 115 1
27 104 1
27 73 1
27 55 1
27 90 1
27 113 1
27 230 1
27 236 1
27 99 1
27 138 1
27 121 1
27 199 1
27 209 1
27 212 1
27 196 1
27 238 1
27 68 1
27 157 1
27 125 1
27 148 1
27 165 1
27 153 1
27 130 1
27 145 1
27 33 1
27 85 1
27 137 1
28 206 1
28 149 1
28 132 1
28 37 1
28 201 1
28 195 1
28 130 1
28 41 1
28 157 1
28 210 1
28 171 1
28 150 1
28 127 1
28 88 1
28 73 1
28 42 1
28 103 1
28 240 1
28 169 1
28 159 1
28 129 1
28 215 1
28 216 1
28 203 1
28 224 1
28 160 1
28 107 1
28 204 1
28 79 1
28 47 1
28 250 1
28 92 1
28 106 1
28 93 1
28 168 1
28 235 1
28 243 1
28 81 1
28 248 1
28 154 1
28 122 1
28 84 1
28 39 1
28 108 1
28 65 1
28 246 1
28 198 1
28 175 1
28 151 1
28 64 1
28 62 1
28 91 1
28 218 1
28 239 1
28 147 1
28 145 1
28 236 1
28 167 1
28 137 1
28 220 1
28 116 1
28 214 1
28 207 1
28 138 1
28 190 1
28 124 1
28 85 1
28 101 1
28 143 1
28 46 1
28 68 1
28 156 1
28 115 1
28 152 1
28 212 1
28 221 1
28 208 1
28 140 1
28 244 1
28 125 1
28 174 1
28 202 1
28 40 1
28 78 1
28 192 1
28 52 1
28 98 1
28 119 1
28 193 1
28 110 1
28 181 1
28 144 1
28 74 1
28 245 1
28 55 1
28 99 1
28 233 1
28 36 1
28 114 1
28 35 1
28 112 1
28 161 1
28 109 1
28 200 1
28 34 1
28 111 1
28 163 1
28 179 1
28 139 1
28 153 1
28 32 1
29 76 1
29 231 1
29 148 1
29 250 1
29 229 1
29 242 1
29 218 1
29 164 1
29 110 1
29 115 1
29 68 1
29 223 1
29 143 1
29 48 1
29 237 1
29 230 1
29 37 1
29 245 1
29 159 1
29 178 1
29 58 1
29 98 1
29 208 1
29 161 1
29 102 1
29 88 1
29 31 1
29 73 1
29 175 1
29 238 1
29 134 1
29 126 1
29 206 1
29 204 1
29 203 1
29 243 1
29 181 1
29 167 1
29 117 1
29 79 1
29 217 1
29 100 1
29 74 1
29 77 1
29 78 1
29 212 1
29 184 1
29 125 1
29 124 1
29 248 1
29 222 1
29 87 1
29 232 1
29 163 1
29 214 1
29 51 1
29 220 1
29 109 1
29 47 1
29 147 1
29 45 1
29 33 1
29 55 1
29 64 1
29 96 1
29 158 1
29 213 1
29 57 1
29 174 1
29 132 1
29 235 1
29 112 1
29 234 1
29 60 1
29 59 1
29 169 1
29 120 1
29 139 1
29 162 1
29 63 1
29 151 1
29 36 1
29 216 1
29 119 1
29 210 1
29 86 1
29 221 1
29 91 1
29 192 1
29 84 1
29 145 1
29 246 1
29 249 1
29 44 1
29 144 1
29 128 1
29 89 1
29 193 1
29 90 1
29 82 1
29 56 1
29 67 1
29 141 1
29 173 1
29 92 1
29 32 1
29 121 1
29 155 1
29 105 1
29 122 1
30 126 1
30 62 1
30 156 1
30 175 1
30 179 1
30 50 1
30 167 1
30 112 1
30 81 1
30 224 1
30 142 1
30 151 1
30 124 1
30 186 1
30 41 1
30 96 1
30 246 1
30 119 1
30 213 1
30 57 1
30 117 1
30 211 1
30 100 1
30 135 1
30 122 1
30 77 1
30 36 1
30 139 1
30 221 1
30 127 1
30 97 1
30 154 1
30 243 1
30 82 1
30 125 1
30 83 1
30 118 1
30 180 1
30 236 1
30 161 1
30 66 1
30 227 1
30 198 1
30 64 1
30 196 1
30 128 1
30 110 1
30 49 1
30 171 1
30 165 1
30 164 1
30 232 1
30 94 1
30 45 1
30 68 1
30 70 1
30 86 1
30 229 1
30 47 1
30 147 1
30 228 1
30 207 1
30 80 1
30 91 1
30 63 1
30 245 1
30 159 1
30 172 1
30 195 1
30 42 1
30 109 1
30 233 1
30 193 1
30 206 1
30 226 1
30 178 1
30 155 1
30 162 1
30 230 1
30 242 1
30 108 1
30 149 1
30 105 1
30 241 1
30 61 1
30 191 1
30 190 1
30 121 1
30 35 1
30 192 1
30 231 1
30 240 1
30 120 1
30 239 1
30 202 1
30 71 1
30 32 1
30 48 1
30 237 1
30 220 1
30 238 1
30 115 1
30 182 1
30 169 1
30 234 1
30 244 1
30 205 1
30 174 1
30 59 1
30 176 1
30 143 1
30 58 1
30 214 1
30 92 1
31 126 1
31 121 1
31 107 1
31 135 1
31 201 1
31 183 1
31 65 1
31 242 1
31 160 1
31 32 1
31 182 1
31 188 1
31 43 1
31 113 1
31 141 1
31 128 1
31 36 1
31 91 1
31 158 1
31 102 1
31 151 1
31 51 1
31 155 1
31 87 1
31 228 1
31 190 1
31 162 1
31 156 1
31 76 1
31 148 1
31 83 1
31 246 1
31 145 1
31 241 1
31 222 1
31 73 1
31 101 1
31 229 1
31 172 1
31 178 1
31 248 1
31 181 1
31 215 1
31 53 1
31 44 1
31 66 1
31 122 1
31 180 1
31 104 1
31 64 1
31 157 1
31 203 1
31 69 1
31 33 1
31 140 1
31 103 1
31 111 1
31 78 1
31 233 1
31 197 1
31 63 1
31 120 1
31 165 1
31 90 1
31 225 1
31 170 1
31 81 1
31 92 1
31 230 1
31 118 1
31 55 1
31 219 1
31 184 1
31 213 1
31 250 1
31 88 1
31 60 1
31 84 1
31 74 1
31 249 1
31 67 1
31 72 1
31 211 1
31 169 1
31 124 1
31 171 1
31 105 1
31 153 1
31 34 1
31 80 1
31 58 1
31 200 1
31 61 1
31 146 1
31 86 1
31 119 1
31 210 1
31 68 1
31 97 1
31 224 1
31 143 1
31 139 1
31 57 1
31 218 1
31 41 1
31 134 1
31 243 1
31 85 1
31 131 1
31 187 1
31 174 1
32 230 1
32 155 1
32 54 1
32 131 1
32 213 1
32 74 1
32 97 1
32 211 1
32 167 1
32 222 1
32 154 1
32 81 1
32 148 1
32 165 1
32 126 1
32 137 1
32 139 1
32 113 1
32 190 1
32 136 1
32 204 1
32 178 1
32 198 1
32 216 1
32 72 1
32 225 1
32 166 1
32 189 1
32 159 1
32 98 1
32 119 1
32 33 1
32 61 1
32 36 1
32 128 1
32 133 1
32 82 1
32 141 1
32 52 1
32 39 1
32 101 1
32 156 1
32 34 1
32 173 1
32 160 1
32 185 1
32 162 1
32 110 1
32 200 1
32 177 1
32 176 1
32 138 1
32 214 1
32 219 1
32 94 1
32 224 1
32 217 1
32 40 1
32 164 1
32 205 1
32 135 1
32 89 1
32 223 1
32 233 1
32 201 1
32 161 1
32 111 1
32 63 1
32 78 1
32 79 1
32 108 1
32 91 1
32 53 1
32 179 1
32 38 1
32 232 1
32 88 1
32 123 1
32 249 1
32 150 1
32 85 1
32 43 1
32 120 1
32 228 1
32 124 1
32 68 1
32 183 1
32 248 1
32 87 1
32 147 1
32 127 1
32 234 1
32 62 1
32 193 1
32 46 1
32 236 1
32 121 1
32 48 1
32 47 1
32 245 1
32 169 1
32 215 1
32 226 1
32 134 1
32 153 1
32 237 1
32 90 1
32 50 1
32 77 1
32 158 1
32 107 1
33 97 1
33 56 1
33 92 1
33 204 1
33 178 1
33 232 1
33 153 1
33 175 1
33 158 1
33 39 1
33 51 1
33 223 1
33 126 1
33 90 1
33 60 1
33 62 1
33 189 1
33 205 1
33 102 1
33 217 1
33 91 1
33 129 1
33 182 1
33 154 1
33 48 1
33 148 1
33 198 1
33 83 1
33 79 1
33 87 1
33 197 1
33 108 1
33 136 1
33 123 1
33 144 1
33 138 1
33 150 1
33 183 1
33 94 1
33 210 1
33 42 1
33 117 1
33 157 1
33 222 1
33 36 1
33 135 1
33 64 1
33 186 1
33 78 1
33 241 1
33 52 1
33 35 1
33 170 1
33 115 1
33 66 1
33 143 1
33 229 1
33 230 1
33 53 1
33 86 1
33 130 1
33 207 1
33 76 1
33 44 1
33 164 1
33 116 1
33 166 1
33 55 1
33 133 1
33 65 1
33 193 1
33 67 1
33 161 1
33 248 1
33 225 1
33 46 1
33 190 1
33 112 1
33 211 1
33 221 1
33 74 1
33 234 1
33 216 1
33 127 1
33 132 1
33 139 1
33 224 1
33 145 1
33 63 1
33 93 1
33 72 1
33 104 1
33 203 1
33 231 1
33 233 1
33 208 1
33 37 1
33 250 1
33 96 1
33 240 1
33 220 1
33 167 1
33 88 1
33 185 1
33 206 1
33 41 1
33 40 1
33 80 1
33 199 1
34 166 1
34 232 1
34 211 1
34 120 1
34 230 1
34 99 1
34 157 1
34 43 1
34 153 1
34 97 1
34 193 1
34 106 1
34 67 1
34 50 1
34 170 1
34 136 1
34 163 1
34 60 1
34 115 1
34 222 1
34 242 1
34 119 1
34 49 1
34 154 1
34 174 1
34 171 1
34 238 1
34 158 1
34 250 1
34 107 1
34 235 1
34 40 1
34 112 1
34 105 1
34 103 1
34 185 1
34 195 1
34 71 1
34 57 1
34 62 1
34 164 1
34 210 1
34 194 1
34 204 1
34 156 1
34 44 1
34 180 1
34 223 1
34 189 1
34 146 1
34 203 1
34 75 1
34 46 1
34 73 1
34 240 1
34 162 1
34 165 1
34 133 1
34 215 1
34 220 1
34 199 1
34 172 1
34 92 1
34 128 1
34 191 1
34 132 1
34 246 1
34 116 1
34 160 1
34 150 1
34 212 1
34 167 1
34 234 1
34 181 1
34 53 1
34 226 1
34 61 1
34 121 1
34 187 1
34 126 1
34 214 1
34 78 1
34 207 1
34 176 1
34 243 1
34 77 1
34 51 1
34 41 1
34 36 1
34 122 1
34 186 1
34 135 1
34 151 1
34 111 1
34 101 1
34 98 1
34 58 1
34 213 1
34 48 1
34 197 1
34 130 1
34 198 1
34 177 1
34 87 1
34 56 1
34 141 1
34 37 1
34 152 1
34 228 1
34 72 1
35 43 1
35 110 1
35 83 1
35 228 1
35 217 1
35 97 1
35 204 1
35 206 1
35 56 1
35 215 1
35 184 1
35 106 1
35 61 1
35 192 1
35 91 1
35 152 1
35 62 1
35 85 1
35 182 1
35 153 1
35 231 1
35 101 1
35 59 1
35 177 1
35 36 1
35 212 1
35 170 1
35 195 1
35 175 1
35 70 1
35 96 1
35 134 1
35 49 1
35 225 1
35 39 1
35 218 1
35 123 1
35 119 1
35 179 1
35 166 1
35 141 1
35 246 1
35 162 1
35 226 1
35 87 1
35 250 1
35 138 1
35 160 1
35 64 1
35 188 1
35 132 1
35 155 1
35 197 1
35 95 1
35 234 1
35 80 1
35 140 1
35 58 1
35 207 1
35 94 1
35 178 1
35 216 1
35 222 1
35 209 1
35 37 1
35 42 1
35 247 1
35 105 1
35 57 1
35 131 1
35 115 1
35 116 1
35 103 1
35 180 1
35 203 1
35 52 1
35 198 1
35 137 1
35 50 1
35 156 1
35 51 1
35 242 1
35 227 1
35 194 1
35 144 1
35 75 1
35 172 1
35 73 1
35 79 1
35 90 1
35 183 1
35 187 1
35 77 1
35 84 1
35 168 1
35 154 1
35 111 1
35 112 1
35 122 1
35 92 1
35 173 1
35 169 1
36 93 1
36 51 1
36 154 1
36 138 1
36 41 1
36 59 1
36 170 1
36 207 1
36 82 1
36 194 1
36 177 1
36 63 1
36 185 1
36 212 1
36 221 1
36 43 1
36 81 1
36 87 1
36 195 1
36 196 1
36 217 1
36 37 1
36 143 1
36 76 1
36 103 1
36 193 1
36 78 1
36 150 1
36 111 1
36 169 1
36 174 1
36 124 1
36 64 1
36 122 1
36 188 1
36 237 1
36 123 1
36 192 1
36 156 1
36 179 1
36 159 1
36 158 1
36 163 1
36 180 1
36 181 1
36 200 1
36 218 1
36 94 1
36 135 1
36 236 1
36 225 1
36 187 1
36 233 1
36 172 1
36 44 1
36 160 1
36 230 1
36 49 1
36 98 1
36 70 1
36 164 1
36 140 1
36 67 1
36 65 1
36 161 1
36 52 1
36 95 1
36 56 1
36 178 1
36 197 1
36 191 1
36 69 1
36 211 1
36 176 1
36 229 1
36 157 1
36 149 1
36 189 1
36 226 1
36 104 1
36 90 1
36 242 1
36 126 1
36 231 1
36 190 1
36 109 1
36 203 1
36 182 1
36 128 1
36 206 1
36 130 1
36 101 1
36 121 1
36 108 1
36 38 1
36 55 1
36 248 1
36 88 1
36 60 1
36 91 1
36 112 1
36 227 1
36 73 1
36 84 1
36 136 1
36 50 1
36 71 1
36 144 1
36 105 1
36 83 1
36 214 1
36 238 1
36 110 1
36 106 1
36 250 1
36 42 1
36 244 1
36 66 1
36 171 1
37 183 1
37 188 1
37 141 1
37 196 1
37 108 1
37 135 1
37 112 1
37 217 1
37 166 1
37 126 1
37 62 1
37 150 1
37 215 1
37 67 1
37 92 1
37 182 1
37 127 1
37 47 1
37 107 1
37 48 1
37 225 1
37 187 1
37 42 1
37 79 1
37 227 1
37 89 1
37 82 1
37 240 1
37 154 1
37 83 1
37 205 1
37 142 1
37 97 1
37 194 1
37 46 1
37 155 1
37 113 1
37 128 1
37 38 1
37 78 1
37 178 1
37 222 1
37 72 1
37 131 1
37 238 1
37 167 1
37 116 1
37 213 1
37 214 1
37 61 1
37 203 1
37 98 1
37 162 1
37 71 1
37 45 1
37 173 1
37 136 1
37 106 1
37 169 1
37 117 1
37 204 1
37 198 1
37 102 1
37 197 1
37 156 1
37 218 1
37 75 1
37 120 1
37 130 1
37 90 1
37 234 1
37 56 1
37 216 1
37 49 1
37 242 1
37 66 1
37 247 1
37 146 1
37 60 1
37 249 1
37 211 1
37 41 1
37 163 1
37 91 1
37 134 1
37 68 1
37 208 1
37 232 1
37 224 1
37 161 1
37 125 1
37 193 1
37 63 1
37 171 1
37 140 1
37 172 1
37 104 1
37 137 1
37 122 1
37 228 1
37 191 1
37 55 1
37 143 1
37 80 1
37 230 1
37 40 1
37 176 1
37 93 1
37 54 1
37 229 1
37 50 1
37 121 1
37 159 1
37 210 1
37 184 1
38 182 1
38 145 1
38 52 1
38 190 1
38 101 1
38 144 1
38 247 1
38 186 1
38 178 1
38 158 1
38 188 1
38 79 1
38 75 1
38 152 1
38 230 1
38 42 1
38 227 1
38 139 1
38 118 1
38 44 1
38 129 1
38 130 1
38 221 1
38 148 1
38 136 1
38 92 1
38 238 1
38 195 1
38 162 1
38 237 1
38 147 1
38 193 1
38 51 1
38 100 1
38 180 1
38 125 1
38 97 1
38 132 1
38 105 1
38 85 1
38 218 1
38 115 1
38 137 1
38 192 1
38 189 1
38 248 1
38 89 1
38 66 1
38 212 1
38 243 1
38 106 1
38 174 1
38 94 1
38 166 1
38 111 1
38 209 1
38 232 1
38 157 1
38 70 1
38 81 1
38 49 1
38 80 1
38 235 1
38 242 1
38 173 1
38 56 1
38 181 1
38 124 1
38 246 1
38 244 1
38 76 1
38 116 1
38 62 1
38 234 1
38 140 1
38 226 1
38 128 1
38 164 1
38 113 1
38 109 1
38 163 1
38 50 1
38 63 1
38 107 1
38 160 1
38 222 1
38 54 1
38 98 1
38 120 1
38 102 1
38 108 1
38 88 1
38 90 1
38 167 1
38 172 1
38 59 1
38 112 1
38 126 1
38 217 1
38 177 1
38 153 1
38 168 1
38 122 1
38 165 1
38 216 1
38 143 1
38 84 1
38 55 1
38 155 1
39 141 1
39 132 1
39 97 1
39 100 1
39 202 1
39 57 1
39 119 1
39 224 1
39 228 1
39 73 1
39 72 1
39 151 1
39 227 1
39 172 1
39 245 1
39 222 1
39 173 1
39 42 1
39 108 1
39 70 1
39 218 1
39 91 1
39 240 1
39 176 1
39 110 1
39 135 1
39 99 1
39 138 1
39 80 1
39 199 1
39 44 1
39 115 1
39 169 1
39 153 1
39 236 1
39 50 1
39 96 1
39 114 1
39 128 1
39 121 1
39 154 1
39 157 1
39 52 1
39 131 1
39 208 1
39 142 1
39 58 1
39 167 1
39 51 1
39 204 1
39 230 1
39 181 1
39 84 1
39 145 1
39 74 1
39 129 1
39 213 1
39 239 1
39 120 1
39 107 1
39 123 1
39 109 1
39 211 1
39 126 1
39 82 1
39 232 1
39 59 1
39 143 1
39 182 1
39 148 1
39 147 1
39 248 1
39 118 1
39 242 1
39 243 1
39 117 1
39 144 1
39 111 1
39 214 1
39 225 1
39 136 1
39 178 1
39 47 1
39 43 1
39 85 1
39 41 1
39 63 1
39 205 1
39 179 1
39 124 1
39 150 1
39 146 1
39 106 1
39 112 1
39 40 1
39 249 1
39 210 1
39 130 1
39 122 1
39 192 1
39 67 1
39 235 1
39 133 1
39 185 1
39 196 1
39 188 1
39 134 1
39 83 1
39 155 1
39 113 1
39 93 1
39 220 1
40 179 1
40 117 1
40 190 1
40 229 1
40 202 1
40 181 1
40 149 1
40 224 1
40 196 1
40 153 1
40 98 1
40 94 1
40 134 1
40 129 1
40 131 1
40 101 1
40 228 1
40 128 1
40 236 1
40 114 1
40 231 1
40 178 1
40 113 1
40 208 1
40 100 1
40 150 1
40 42 1
40 67 1
40 242 1
40 133 1
40 159 1
40 174 1
40 69 1
40 116 1
40 245 1
40 168 1
40 46 1
40 246 1
40 212 1
40 221 1
40 164 1
40 96 1
40 175 1
40 61 1
40 92 1
40 97 1
40 165 1
40 105 1
40 215 1
40 93 1
40 167 1
40 237 1
40 109 1
40 118 1
40 146 1
40 197 1
40 73 1
40 138 1
40 84 1
40 71 1
40 232 1
40 152 1
40 209 1
40 86 1
40 172 1
40 206 1
40 154 1
40 124 1
40 60 1
40 130 1
40 136 1
40 47 1
40 85 1
40 141 1
40 249 1
40 147 1
40 127 1
40 77 1
40 59 1
40 140 1
40 205 1
40 107 1
40 211 1
40 112 1
40 78 1
40 166 1
40 194 1
40 119 1
40 151 1
40 52 1
40 143 1
40 189 1
40 161 1
40 56 1
40 148 1
40 54 1
40 111 1
40 132 1
40 41 1
40 104 1
41 130 1
41 128 1
41 82 1
41 215 1
41 135 1
41 232 1
41 208 1
41 104 1
41 166 1
41 213 1
41 69 1
41 117 1
41 74 1
41 246 1
41 240 1
41 61 1
41 54 1
41 236 1
41 224 1
41 149 1
41 184 1
41 235 1
41 185 1
41 212 1
41 105 1
41 209 1
41 163 1
41 181 1
41 203 1
41 120 1
41 64 1
41 87 1
41 164 1
41 231 1
41 140 1
41 239 1
41 106 1
41 112 1
41 108 1
41 227 1
41 207 1
41 214 1
41 114 1
41 177 1
41 132 1
41 202 1
41 172 1
41 198 1
41 201 1
41 144 1
41 91 1
41 249 1
41 159 1
41 174 1
41 196 1
41 68 1
41 97 1
41 75 1
41 247 1
41 143 1
41 229 1
41 45 1
41 244 1
41 223 1
41 138 1
41 145 1
41 79 1
41 76 1
41 51 1
41 102 1
41 98 1
41 83 1
41 146 1
41 183 1
41 242 1
41 180 1
41 243 1
41 66 1
41 225 1
41 179 1
41 194 1
41 155 1
41 148 1
41 48 1
41 170 1
41 176 1
41 111 1
41 211 1
41 228 1
41 131 1
41 221 1
41 62 1
41 125 1
41 50 1
41 133 1
41 217 1
41 157 1
41 46 1
41 139 1
41 60 1
41 189 1
41 107 1
41 188 1
41 63 1
41 197 1
41 92 1
41 193 1
41 126 1
41 81 1
41 53 1
41 218 1
41 85 1
41 171 1
42 248 1
42 80 1
42 245 1
42 237 1
42 108 1
42 206 1
42 233 1
42 130 1
42 199 1
42 131 1
42 160 1
42 194 1
42 60 1
42 155 1
42 185 1
42 244 1
42 69 1
42 150 1
42 140 1
42 118 1
42 111 1
42 189 1
42 169 1
42 214 1
42 182 1
42 45 1
42 143 1
42 123 1
42 109 1
42 188 1
42 146 1
42 132 1
42 161 1
42 212 1
42 88 1
42 64 1
42 99 1
42 177 1
42 102 1
42 147 1
42 193 1
42 53 1
42 129 1
42 96 1
42 154 1
42 128 1
42 67 1
42 195 1
42 239 1
42 151 1
42 66 1
42 231 1
42 115 1
42 70 1
42 179 1
42 63 1
42 242 1
42 76 1
42 226 1
42 219 1
42 89 1
42 205 1
42 75 1
42 134 1
42 145 1
42 72 1
42 71 1
42 141 1
42 48 1
42 91 1
42 225 1
42 230 1
42 249 1
42 190 1
42 92 1
42 236 1
42 241 1
42 112 1
42 152 1
42 197 1
42 247 1
42 149 1
42 98 1
42 172 1
42 157 1
42 191 1
42 218 1
42 83 1
42 183 1
42 55 1
42 211 1
42 124 1
42 232 1
42 163 1
42 181 1
43 59 1
43 191 1
43 135 1
43 224 1
43 153 1
43 49 1
43 96 1
43 154 1
43 169 1
43 168 1
43 47 1
43 120 1
43 68 1
43 170 1
43 70 1
43 238 1
43 44 1
43 182 1
43 133 1
43 58 1
43 86 1
43 57 1
43 93 1
43 162 1
43 226 1
43 142 1
43 114 1
43 183 1
43 229 1
43 220 1
43 184 1
43 60 1
43 95 1
43 230 1
43 160 1
43 197 1
43 100 1
43 77 1
43 246 1
43 130 1
43 157 1
43 171 1
43 211 1
43 74 1
43 91 1
43 202 1
43 54 1
43 156 1
43 69 1
43 75 1
43 192 1
43 102 1
43 80 1
43 228 1
43 243 1
43 159 1
43 119 1
43 212 1
43 222 1
43 239 1
43 190 1
43 244 1
43 129 1
43 117 1
43 209 1
43 234 1
43 138 1
43 225 1
43 125 1
43 198 1
43 148 1
43 181 1
43 101 1
43 216 1
43 210 1
43 245 1
43 207 1
43 132 1
43 139 1
43 186 1
43 248 1
43 195 1
43 194 1
43 73 1
43 163 1
43 232 1
43 215 1
43 227 1
43 200 1
43 143 1
43 121 1
43 61 1
43 87 1
43 178 1
43 206 1
43 250 1
43 89 1
43 71 1
43 237 1
43 221 1
43 109 1
44 147 1
44 69 1
44 230 1
44 100 1
44 246 1
44 123 1
44 166 1
44 193 1
44 151 1
44 148 1
44 154 1
44 190 1
44 46 1
44 241 1
44 223 1
44 248 1
44 104 1
44 66 1
44 71 1
44 222 1
44 116 1
44 214 1
44 234 1
44 158 1
44 64 1
44 195 1
44 163 1
44 207 1
44 210 1
44 124 1
44 115 1
44 110 1
44 122 1
44 93 1
44 47 1
44 72 1
44 235 1
44 87 1
44 83 1
44 192 1
44 245 1
44 130 1
44 161 1
44 227 1
44 85 1
44 216 1
44 197 1
44 162 1
44 159 1
44 131 1
44 106 1
44 149 1
44 132 1
44 153 1
44 107 1
44 58 1
44 67 1
44 233 1
44 182 1
44 204 1
44 217 1
44 133 1
44 160 1
44 53 1
44 81 1
44 127 1
44 86 1
44 228 1
44 99 1
44 174 1
44 242 1
44 232 1
44 82 1
44 90 1
44 103 1
44 213 1
44 186 1
44 129 1
44 236 1
44 203 1
44 185 1
44 199 1
44 209 1
44 184 1
44 141 1
44 94 1
44 201 1
44 125 1
44 92 1
44 95 1
44 101 1
44 144 1
44 118 1
44 77 1
44 137 1
44 183 1
44 206 1
44 215 1
44 62 1
44 225 1
44 57 1
44 45 1
45 116 1
45 66 1
45 112 1
45 246 1
45 51 1
45 107 1
45 64 1
45 209 1
45 96 1
45 153 1
45 235 1
45 65 1
45 87 1
45 117 1
45 82 1
45 198 1
45 183 1
45 63 1
45 73 1
45 99 1
45 55 1
45 196 1
45 89 1
45 220 1
45 154 1
45 226 1
45 162 1
45 166 1
45 225 1
45 85 1
45 216 1
45 75 1
45 192 1
45 105 1
45 111 1
45 161 1
45 120 1
45 177 1
45 92 1
45 136 1
45 197 1
45 91 1
45 210 1
45 135 1
45 121 1
45 68 1
45 203 1
45 229 1
45 52 1
45 70 1
45 113 1
45 233 1
45 184 1
45 81 1
45 138 1
45 59 1
45 60 1
45 146 1
45 202 1
45 173 1
45 214 1
45 119 1
45 46 1
45 248 1
45 171 1
45 205 1
45 224 1
45 102 1
45 101 1
45 175 1
45 240 1
45 239 1
45 86 1
45 150 1
45 170 1
45 204 1
45 190 1
45 140 1
45 141 1
45 109 1
45 127 1
45 88 1
45 207 1
45 222 1
45 143 1
45 186 1
45 157 1
45 191 1
45 84 1
45 137 1
45 237 1
45 208 1
45 49 1
45 168 1
45 93 1
45 131 1
45 206 1
45 149 1
45 94 1
45 241 1
45 159 1
45 249 1
45 152 1
46 95 1
46 96 1
46 128 1
46 194 1
46 188 1
46 106 1
46 145 1
46 221 1
46 156 1
46 208 1
46 114 1
46 239 1
46 102 1
46 79 1
46 198 1
46 215 1
46 202 1
46 150 1
46 211 1
46 149 1
46 109 1
46 237 1
46 186 1
46 51 1
46 199 1
46 119 1
46 130 1
46 97 1
46 240 1
46 155 1
46 62 1
46 89 1
46 118 1
46 129 1
46 197 1
46 151 1
46 243 1
46 70 1
46 201 1
46 218 1
46 63 1
46 225 1
46 67 1
46 234 1
46 108 1
46 160 1
46 178 1
46 157 1
46 140 1
46 93 1
46 116 1
46 207 1
46 103 1
46 64 1
46 189 1
46 121 1
46 86 1
46 127 1
46 204 1
46 236 1
46 167 1
46 56 1
46 132 1
46 134 1
46 244 1
46 172 1
46 139 1
46 147 1
46 171 1
46 217 1
46 250 1
46 68 1
46 50 1
46 137 1
46 107 1
46 200 1
46 146 1
46 249 1
46 196 1
46 125 1
46 73 1
46 159 1
46 138 1
46 144 1
46 192 1
46 48 1
46 80 1
46 233 1
46 126 1
46 148 1
47 73 1
47 107 1
47 103 1
47 76 1
47 101 1
47 186 1
47 203 1
47 81 1
47 56 1
47 230 1
47 237 1
47 155 1
47 87 1
47 194 1
47 163 1
47 196 1
47 246 1
47 66 1
47 224 1
47 171 1
47 63 1
47 131 1
47 48 1
47 166 1
47 188 1
47 145 1
47 95 1
47 243 1
47 177 1
47 105 1
47 151 1
47 124 1
47 197 1
47 72 1
47 240 1
47 170 1
47 127 1
47 49 1
47 206 1
47 200 1
47 55 1
47 50 1
47 213 1
47 58 1
47 77 1
47 201 1
47 123 1
47 222 1
47 174 1
47 64 1
47 119 1
47 204 1
47 100 1
47 109 1
47 102 1
47 214 1
47 167 1
47 162 1
47 219 1
47 92 1
47 161 1
47 69 1
47 158 1
47 111 1
47 126 1
47 86 1
47 83 1
47 116 1
47 68 1
47 74 1
47 90 1
47 134 1
47 220 1
47 128 1
47 61 1
47 184 1
47 207 1
47 122 1
47 121 1
47 113 1
47 208 1
47 60 1
47 165 1
47 187 1
47 96 1
47 147 1
47 164 1
47 91 1
47 248 1
47 183 1
47 236 1
47 182 1
47 120 1
47 225 1
47 223 1
47 227 1
48 108 1
48 244 1
48 73 1
48 248 1
48 139 1
48 107 1
48 96 1
48 150 1
48 185 1
48 234 1
48 153 1
48 223 1
48 201 1
48 116 1
48 174 1
48 143 1
48 204 1
48 235 1
48 206 1
48 200 1
48 113 1
48 132 1
48 245 1
48 109 1
48 142 1
48 95 1
48 222 1
48 80 1
48 85 1
48 130 1
48 98 1
48 105 1
48 213 1
48 209 1
48 250 1
48 136 1
48 128 1
48 102 1
48 137 1
48 170 1
48 189 1
48 68 1
48 159 1
48 120 1
48 65 1
48 69 1
48 216 1
48 129 1
48 70 1
48 88 1
48 237 1
48 90 1
48 84 1
48 172 1
48 81 1
48 111 1
48 91 1
48 54 1
48 203 1
48 182 1
48 177 1
48 146 1
48 181 1
48 158 1
48 239 1
48 215 1
48 94 1
48 184 1
48 140 1
48 163 1
48 89 1
48 179 1
48 92 1
48 66 1
48 217 1
48 119 1
48 101 1
48 82 1
48 103 1
48 155 1
48 104 1
48 169 1
48 224 1
48 114 1
48 63 1
48 188 1
48 141 1
48 164 1
48 193 1
48 121 1
48 67 1
48 226 1
48 210 1
48 228 1
48 99 1
48 242 1
48 134 1
48 151 1
48 229 1
48 202 1
48 75 1
48 162 1
48 175 1
49 227 1
49 233 1
49 187 1
49 103 1
49 153 1
49 161 1
49 209 1
49 246 1
49 202 1
49 122 1
49 70 1
49 194 1
49 157 1
49 135 1
49 78 1
49 96 1
49 151 1
49 201 1
49 249 1
49 215 1
49 145 1
49 163 1
49 68 1
49 139 1
49 113 1
49 50 1
49 80 1
49 179 1
49 248 1
49 250 1
49 219 1
49 229 1
49 105 1
49 186 1
49 93 1
49 162 1
49 143 1
49 189 1
49 140 1
49 73 1
49 218 1
49 115 1
49 231 1
49 165 1
49 236 1
49 62 1
49 245 1
49 123 1
49 141 1
49 213 1
49 126 1
49 247 1
49 90 1
49 167 1
49 164 1
49 133 1
49 160 1
49 243 1
49 166 1
49 76 1
49 198 1
49 146 1
49 222 1
49 220 1
49 208 1
49 94 1
49 212 1
49 241 1
49 67 1
49 72 1
49 97 1
49 54 1
49 137 1
49 177 1
49 170 1
49 114 1
49 168 1
49 71 1
49 56 1
49 57 1
49 242 1
49 61 1
49 217 1
49 191 1
49 85 1
49 149 1
49 184 1
49 193 1
49 172 1
49 207 1
49 98 1
49 203 1
49 237 1
49 120 1
49 190 1
49 174 1
49 64 1
49 192 1
49 83 1
49 79 1
49 63 1
50 119 1
50 174 1
50 95 1
50 162 1
50 145 1
50 218 1
50 61 1
50 83 1
50 188 1
50 90 1
50 78 1
50 242 1
50 184 1
50 212 1
50 55 1
50 210 1
50 195 1
50 109 1
50 106 1
50 126 1
50 60 1
50 153 1
50 147 1
50 243 1
50 198 1
50 92 1
50 235 1
50 84 1
50 86 1
50 164 1
50 177 1
50 180 1
50 121 1
50 81 1
50 176 1
50 225 1
50 116 1
50 66 1
50 118 1
50 154 1
50 108 1
50 132 1
50 175 1
50 246 1
50 194 1
50 73 1
50 139 1
50 63 1
50 94 1
50 67 1
50 117 1
50 234 1
50 173 1
50 99 1
50 207 1
50 148 1
50 165 1
50 185 1
50 124 1
50 219 1
50 74 1
50 226 1
50 187 1
50 100 1
50 156 1
50 142 1
50 138 1
50 202 1
50 179 1
50 111 1
50 113 1
50 133 1
50 96 1
50 103 1
50 91 1
50 186 1
50 152 1
50 70 1
50 223 1
50 72 1
50 178 1
50 183 1
50 88 1
50 77 1
50 155 1
50 245 1
50 228 1
50 122 1
50 182 1
50 209 1
50 231 1
50 222 1
50 125 1
50 239 1
50 93 1
50 238 1
50 123 1
50 157 1
50 112 1
50 144 1
50 190 1
50 135 1
50 115 1
51 210 1
51 81 1
51 57 1
51 84 1
51 248 1
51 187 1
51 212 1
51 234 1
51 70 1
51 205 1
51 92 1
51 111 1
51 211 1
51 80 1
51 164 1
51 165 1
51 199 1
51 200 1
51 188 1
51 146 1
51 216 1
51 99 1
51 79 1
51 74 1
51 191 1
51 138 1
51 143 1
51 172 1
51 189 1
51 134 1
51 105 1
51 77 1
51 71 1
51 155 1
51 149 1
51 152 1
51 102 1
51 93 1
51 207 1
51 222 1
51 136 1
51 245 1
51 135 1
51 121 1
51 55 1
51 137 1
51 98 1
51 247 1
51 66 1
51 168 1
51 184 1
51 95 1
51 61 1
51 209 1
51 204 1
51 117 1
51 163 1
51 90 1
51 194 1
51 193 1
51 156 1
51 110 1
51 203 1
51 68 1
51 107 1
51 226 1
51 58 1
51 224 1
51 250 1
51 139 1
51 166 1
51 244 1
51 119 1
51 59 1
51 142 1
51 235 1
51 76 1
51 116 1
51 94 1
51 240 1
51 73 1
51 169 1
51 132 1
51 67 1
51 89 1
51 183 1
51 101 1
51 227 1
51 147 1
51 195 1
51 128 1
51 162 1
51 52 1
51 86 1
51 206 1
51 75 1
51 126 1
51 196 1
51 190 1
51 237 1
51 112 1
52 87 1
52 227 1
52 215 1
52 218 1
52 207 1
52 224 1
52 166 1
52 226 1
52 194 1
52 168 1
52 131 1
52 134 1
52 93 1
52 77 1
52 83 1
52 86 1
52 245 1
52 53 1
52 85 1
52 120 1
52 205 1
52 63 1
52 128 1
52 234 1
52 155 1
52 114 1
52 190 1
52 250 1
52 112 1
52 65 1
52 169 1
52 196 1
52 172 1
52 123 1
52 182 1
52 148 1
52 208 1
52 116 1
52 124 1
52 115 1
52 235 1
52 216 1
52 89 1
52 186 1
52 225 1
52 71 1
52 158 1
52 110 1
52 232 1
52 173 1
52 237 1
52 165 1
52 157 1
52 200 1
52 230 1
52 130 1
52 126 1
52 219 1
52 154 1
52 127 1
52 147 1
52 162 1
52 105 1
52 214 1
52 68 1
52 88 1
52 67 1
52 193 1
52 76 1
52 95 1
52 57 1
52 104 1
52 221 1
52 163 1
52 240 1
52 151 1
52 178 1
52 223 1
52 220 1
52 69 1
52 198 1
52 181 1
52 59 1
52 179 1
52 73 1
52 111 1
52 139 1
52 137 1
52 106 1
52 135 1
52 171 1
52 113 1
52 153 1
52 213 1
53 60 1
53 246 1
53 78 1
53 229 1
53 236 1
53 57 1
53 165 1
53 204 1
53 142 1
53 110 1
53 223 1
53 134 1
53 177 1
53 228 1
53 216 1
53 197 1
53 218 1
53 189 1
53 86 1
53 55 1
53 153 1
53 72 1
53 182 1
53 116 1
53 201 1
53 245 1
53 61 1
53 166 1
53 118 1
53 88 1
53 203 1
53 210 1
53 71 1
53 62 1
53 233 1
53 79 1
53 161 1
53 138 1
53 80 1
53 202 1
53 93 1
53 181 1
53 107 1
53 117 1
53 211 1
53 186 1
53 232 1
53 130 1
53 191 1
53 114 1
53 225 1
53 208 1
53 221 1
53 85 1
53 96 1
53 65 1
53 240 1
53 214 1
53 215 1
53 126 1
53 104 1
53 141 1
53 170 1
53 243 1
53 175 1
53 92 1
53 127 1
53 109 1
53 144 1
53 162 1
53 87 1
53 111 1
53 121 1
53 76 1
53 128 1
53 113 1
53 59 1
53 206 1
53 200 1
53 129 1
53 163 1
53 248 1
53 154 1
53 122 1
53 207 1
53 74 1
53 237 1
53 70 1
53 102 1
53 213 1
53 250 1
53 192 1
53 187 1
53 125 1
53 180 1
53 151 1
53 148 1
53 171 1
53 198 1
53 99 1
53 64 1
53 164 1
53 58 1
54 93 1
54 165 1
54 218 1
54 99 1
54 168 1
54 85 1
54 159 1
54 226 1
54 64 1
54 61 1
54 195 1
54 76 1
54 131 1
54 70 1
54 164 1
54 250 1
54 120 1
54 244 1
54 119 1
54 75 1
54 137 1
54 241 1
54 240 1
54 94 1
54 248 1
54 167 1
54 200 1
54 183 1
54 234 1
54 158 1
54 125 1
54 213 1
54 72 1
54 203 1
54 242 1
54 191 1
54 224 1
54 101 1
54 166 1
54 77 1
54 87 1
54 103 1
54 129 1
54 146 1
54 116 1
54 111 1
54 246 1
54 185 1
54 79 1
54 73 1
54 208 1
54 134 1
54 187 1
54 199 1
54 160 1
54 156 1
54 210 1
54 83 1
54 201 1
54 232 1
54 68 1
54 123 1
54 230 1
54 228 1
54 97 1
54 141 1
54 227 1
54 59 1
54 55 1
54 229 1
54 170 1
54 56 1
54 157 1
54 65 1
54 171 1
54 121 1
54 136 1
54 220 1
54 217 1
54 184 1
54 126 1
54 147 1
54 118 1
54 105 1
54 81 1
54 108 1
54 190 1
54 95 1
54 238 1
54 204 1
54 219 1
54 214 1
54 78 1
55 231 1
55 149 1
55 136 1
55 213 1
55 155 1
55 205 1
55 107 1
55 104 1
55 203 1
55 215 1
55 63 1
55 128 1
55 69 1
55 177 1
55 97 1
55 150 1
55 160 1
55 70 1
55 137 1
55 240 1
55 171 1
55 220 1
55 173 1
55 153 1
55 196 1
55 152 1
55 98 1
55 110 1
55 101 1
55 234 1
55 178 1
55 218 1
55 103 1
55 88 1
55 191 1
55 242 1
55 140 1
55 83 1
55 139 1
55 77 1
55 185 1
55 227 1
55 120 1
55 73 1
55 72 1
55 169 1
55 133 1
55 113 1
55 96 1
55 199 1
55 92 1
55 226 1
55 222 1
55 144 1
55 232 1
55 200 1
55 165 1
55 174 1
55 93 1
55 74 1
55 183 1
55 162 1
55 62 1
55 193 1
55 116 1
55 64 1
55 65 1
55 147 1
55 154 1
55 221 1
55 186 1
55 80 1
55 175 1
55 78 1
55 210 1
55 132 1
55 119 1
55 249 1
55 176 1
55 111 1
55 67 1
55 100 1
55 148 1
55 115 1
55 106 1
55 181 1
55 161 1
55 188 1
55 94 1
55 197 1
55 118 1
55 142 1
55 95 1
55 219 1
56 185 1
56 152 1
56 205 1
56 98 1
56 96 1
56 67 1
56 135 1
56 166 1
56 171 1
56 130 1
56 83 1
56 102 1
56 109 1
56 84 1
56 167 1
56 175 1
56 149 1
56 65 1
56 148 1
56 218 1
56 231 1
56 150 1
56 162 1
56 195 1
56 179 1
56 60 1
56 228 1
56 193 1
56 104 1
56 247 1
56 194 1
56 72 1
56 103 1
56 57 1
56 172 1
56 63 1
56 203 1
56 141 1
56 74 1
56 89 1
56 59 1
56 164 1
56 91 1
56 105 1
56 211 1
56 131 1
56 90 1
56 217 1
56 94 1
56 114 1
56 68 1
56 230 1
56 85 1
56 134 1
56 233 1
56 186 1
56 77 1
56 70 1
56 120 1
56 161 1
56 222 1
56 147 1
56 188 1
56 81 1
56 189 1
56 240 1
56 127 1
56 190 1
56 121 1
56 95 1
56 71 1
56 129 1
56 124 1
56 210 1
56 202 1
56 183 1
56 197 1
56 213 1
56 178 1
56 239 1
56 224 1
56 82 1
56 207 1
56 154 1
56 215 1
56 118 1
56 168 1
56 242 1
56 73 1
56 170 1
56 101 1
56 155 1
56 192 1
56 125 1
56 241 1
56 122 1
56 249 1
56 153 1
56 163 1
56 212 1
56 184 1
56 214 1
56 80 1
56 221 1
56 61 1
56 128 1
56 225 1
56 87 1
56 191 1
56 250 1
56 92 1
56 187 1
56 206 1
56 160 1
56 196 1
56 174 1
56 123 1
56 234 1
57 214 1
57 83 1
57 246 1
57 99 1
57 172 1
57 159 1
57 126 1
57 231 1
57 247 1
57 86 1
57 173 1
57 232 1
57 90 1
57 96 1
57 185 1
57 213 1
57 101 1
57 230 1
57 157 1
57 219 1
57 184 1
57 134 1
57 235 1
57 178 1
57 135 1
57 77 1
57 131 1
57 165 1
57 104 1
57 245 1
57 238 1
57 163 1
57 147 1
57 78 1
57 62 1
57 113 1
57 169 1
57 162 1
57 95 1
57 79 1
57 218 1
57 71 1
57 92 1
57 156 1
57 160 1
57 102 1
57 106 1
57 249 1
57 168 1
57 194 1
57 152 1
57 144 1
57 120 1
57 177 1
57 220 1
57 224 1
57 186 1
57 167 1
57 161 1
57 200 1
57 116 1
57 242 1
57 240 1
57 60 1
57 58 1
57 136 1
57 189 1
57 179 1
57 150 1
57 210 1
57 236 1
57 74 1
57 59 1
57 215 1
57 148 1
57 142 1
57 127 1
57 137 1
57 182 1
57 202 1
57 191 1
57 197 1
57 250 1
57 72 1
57 110 1
57 190 1
57 117 1
57 205 1
57 65 1
57 146 1
57 151 1
57 233 1
57 154 1
57 183 1
57 94 1
57 149 1
57 217 1
57 145 1
58 148 1
58 139 1
58 208 1
58 121 1
58 190 1
58 234 1
58 227 1
58 144 1
58 91 1
58 132 1
58 98 1
58 184 1
58 224 1
58 187 1
58 207 1
58 85 1
58 222 1
58 229 1
58 238 1
58 78 1
58 237 1
58 167 1
58 198 1
58 159 1
58 105 1
58 201 1
58 158 1
58 118 1
58 151 1
58 250 1
58 71 1
58 95 1
58 236 1
58 69 1
58 92 1
58 60 1
58 63 1
58 181 1
58 197 1
58 213 1
58 161 1
58 245 1
58 86 1
58 211 1
58 241 1
58 103 1
58 114 1
58 214 1
58 174 1
58 200 1
58 226 1
58 79 1
58 117 1
58 173 1
58 94 1
58 179 1
58 170 1
58 106 1
58 100 1
58 150 1
58 206 1
58 73 1
58 70 1
58 189 1
58 204 1
58 80 1
58 96 1
58 127 1
58 104 1
58 149 1
58 175 1
58 230 1
58 212 1
58 233 1
58 216 1
58 246 1
58 196 1
58 110 1
58 75 1
58 142 1
58 135 1
58 66 1
58 231 1
58 177 1
58 101 1
58 176 1
58 138 1
58 155 1
58 133 1
58 108 1
58 147 1
58 172 1
58 64 1
58 154 1
58 93 1
58 72 1
58 124 1
58 228 1
58 125 1
59 208 1
59 159 1
59 224 1
59 71 1
59 233 1
59 163 1
59 81 1
59 126 1
59 244 1
59 213 1
59 243 1
59 179 1
59 249 1
59 120 1
59 60 1
59 128 1
59 131 1
59 158 1
59 108 1
59 217 1
59 228 1
59 170 1
59 145 1
59 95 1
59 139 1
59 242 1
59 207 1
59 63 1
59 161 1
59 182 1
59 151 1
59 94 1
59 239 1
59 156 1
59 146 1
59 181 1
59 192 1
59 250 1
59 227 1
59 176 1
59 78 1
59 138 1
59 74 1
59 197 1
59 76 1
59 226 1
59 119 1
59 237 1
59 62 1
59 184 1
59 188 1
59 114 1
59 68 1
59 194 1
59 73 1
59 216 1
59 248 1
59 91 1
59 155 1
59 150 1
59 200 1
59 169 1
59 98 1
59 162 1
59 67 1
59 241 1
59 93 1
59 154 1
59 142 1
59 125 1
59 80 1
59 147 1
59 113 1
59 225 1
59 153 1
59 143 1
59 173 1
59 72 1
59 178 1
59 222 1
59 210 1
59 140 1
59 218 1
59 133 1
59 203 1
59 92 1
59 97 1
59 198 1
59 201 1
60 99 1
60 112 1
60 108 1
60 62 1
60 172 1
60 177 1
60 215 1
60 159 1
60 185 1
60 78 1
60 188 1
60 145 1
60 100 1
60 135 1
60 88 1
60 106 1
60 124 1
60 193 1
60 111 1
60 189 1
60 171 1
60 80 1
60 225 1
60 138 1
60 74 1
60 70 1
60 104 1
60 123 1
60 241 1
60 66 1
60 113 1
60 150 1
60 175 1
60 187 1
60 204 1
60 246 1
60 96 1
60 201 1
60 248 1
60 174 1
60 211 1
60 165 1
60 245 1
60 239 1
60 237 1
60 169 1
60 68 1
60 109 1
60 229 1
60 87 1
60 191 1
60 161 1
60 181 1
60 200 1
60 130 1
60 176 1
60 144 1
60 238 1
60 202 1
60 148 1
60 168 1
60 198 1
60 203 1
60 216 1
60 86 1
60 122 1
60 131 1
60 83 1
60 180 1
60 220 1
60 85 1
60 192 1
60 214 1
60 226 1
60 162 1
60 210 1
60 141 1
60 228 1
60 103 1
60 186 1
60 90 1
60 190 1
60 61 1
60 84 1
60 107 1
60 233 1
60 72 1
60 132 1
61 159 1
61 136 1
61 98 1
61 188 1
61 93 1
61 201 1
61 198 1
61 211 1
61 217 1
61 89 1
61 109 1
61 129 1
61 212 1
61 171 1
61 148 1
61 62 1
61 234 1
61 141 1
61 103 1
61 225 1
61 247 1
61 107 1
61 195 1
61 173 1
61 104 1
61 128 1
61 227 1
61 181 1
61 76 1
61 245 1
61 177 1
61 68 1
61 208 1
61 229 1
61 202 1
61 220 1
61 242 1
61 146 1
61 65 1
61 249 1
61 73 1
61 180 1
61 222 1
61 162 1
61 167 1
61 221 1
61 218 1
61 87 1
61 233 1
61 196 1
61 170 1
61 214 1
61 152 1
61 155 1
61 140 1
61 79 1
61 108 1
61 203 1
61 189 1
61 164 1
61 244 1
61 119 1
61 145 1
61 228 1
61 82 1
61 112 1
61 133 1
61 241 1
61 71 1
61 144 1
61 84 1
61 67 1
61 127 1
61 197 1
61 237 1
61 206 1
61 90 1
61 157 1
61 207 1
61 149 1
61 69 1
61 138 1
61 168 1
61 131 1
61 113 1
61 101 1
61 105 1
61 186 1
61 126 1
61 91 1
61 185 1
61 250 1
61 191 1
61 215 1
61 192 1
61 204 1
62 240 1
62 223 1
62 113 1
62 203 1
62 112 1
62 157 1
62 121 1
62 166 1
62 131 1
62 186 1
62 85 1
62 75 1
62 73 1
62 149 1
62 226 1
62 241 1
62 107 1
62 169 1
62 66 1
62 200 1
62 162 1
62 235 1
62 173 1
62 232 1
62 111 1
62 146 1
62 174 1
62 92 1
62 133 1
62 156 1
62 100 1
62 84 1
62 165 1
62 153 1
62 233 1
62 88 1
62 90 1
62 71 1
62 201 1
62 224 1
62 189 1
62 80 1
62 177 1
62 168 1
62 118 1
62 249 1
62 125 1
62 214 1
62 198 1
62 110 1
62 229 1
62 164 1
62 135 1
62 215 1
62 68 1
62 81 1
62 159 1
62 122 1
62 222 1
62 150 1
62 237 1
62 245 1
62 93 1
62 114 1
62 185 1
62 123 1
62 207 1
62 191 1
62 239 1
62 137 1
62 195 1
62 190 1
62 74 1
62 155 1
62 82 1
62 129 1
62 124 1
62 236 1
62 193 1
62 225 1
62 77 1
62 63 1
62 116 1
62 99 1
62 94 1
62 163 1
62 230 1
62 143 1
62 208 1
62 228 1
62 140 1
62 147 1
62 115 1
62 117 1
62 247 1
62 178 1
62 206 1
62 243 1
63 158 1
63 120 1
63 245 1
63 67 1
63 115 1
63 149 1
63 164 1
63 143 1
63 174 1
63 110 1
63 196 1
63 79 1
63 166 1
63 176 1
63 161 1
63 217 1
63 175 1
63 207 1
63 197 1
63 178 1
63 97 1
63 201 1
63 240 1
63 194 1
63 96 1
63 147 1
63 227 1
63 226 1
63 223 1
63 162 1
63 121 1
63 87 1
63 184 1
63 238 1
63 118 1
63 133 1
63 192 1
63 154 1
63 182 1
63 250 1
63 247 1
63 103 1
63 125 1
63 204 1
63 77 1
63 93 1
63 108 1
63 221 1
63 114 1
63 233 1
63 185 1
63 109 1
63 88 1
63 187 1
63 70 1
63 98 1
63 81 1
63 111 1
63 219 1
63 86 1
63 235 1
63 116 1
63 142 1
63 190 1
63 153 1
63 249 1
63 163 1
63 202 1
63 155 1
63 220 1
63 191 1
63 104 1
63 172 1
63 117 1
63 65 1
63 244 1
63 82 1
63 186 1
63 195 1
63 78 1
63 229 1
63 188 1
63 237 1
63 66 1
63 113 1
63 198 1
63 100 1
63 165 1
64 120 1
64 236 1
64 150 1
64 82 1
64 93 1
64 194 1
64 207 1
64 124 1
64 162 1
64 250 1
64 240 1
64 198 1
64 118 1
64 203 1
64 132 1
64 68 1
64 95 1
64 220 1
64 136 1
64 74 1
64 159 1
64 134 1
64 138 1
64 84 1
64 157 1
64 99 1
64 246 1
64 199 1
64 171 1
64 163 1
64 204 1
64 168 1
64 189 1
64 144 1
64 72 1
64 234 1
64 205 1
64 160 1
64 65 1
64 125 1
64 140 1
64 149 1
64 153 1
64 111 1
64 109 1
64 178 1
64 239 1
64 112 1
64 230 1
64 179 1
64 141 1
64 243 1
64 113 1
64 91 1
64 139 1
64 242 1
64 176 1
64 216 1
64 101 1
64 214 1
64 206 1
64 223 1
64 106 1
64 196 1
64 107 1
64 115 1
64 209 1
64 137 1
64 226 1
64 188 1
64 222 1
64 217 1
64 80 1
64 122 1
64 117 1
64 202 1
64 145 1
64 88 1
64 181 1
64 182 1
64 151 1
64 241 1
64 105 1
64 195 1
64 102 1
64 169 1
64 77 1
64 244 1
64 228 1
64 87 1
64 69 1
64 148 1
64 200 1
64 130 1
64 192 1
65 112 1
65 188 1
65 67 1
65 178 1
65 69 1
65 248 1
65 200 1
65 194 1
65 66 1
65 133 1
65 162 1
65 132 1
65 150 1
65 138 1
65 195 1
65 79 1
65 238 1
65 227 1
65 120 1
65 97 1
65 167 1
65 89 1
65 85 1
65 177 1
65 142 1
65 117 1
65 231 1
65 179 1
65 250 1
65 73 1
65 239 1
65 222 1
65 118 1
65 157 1
65 236 1
65 77 1
65 131 1
65 174 1
65 158 1
65 129 1
65 191 1
65 70 1
65 149 1
65 182 1
65 128 1
65 151 1
65 87 1
65 187 1
65 130 1
65 180 1
65 125 1
65 171 1
65 123 1
65 154 1
65 146 1
65 140 1
65 211 1
65 240 1
65 114 1
65 148 1
65 101 1
65 247 1
65 212 1
65 92 1
65 197 1
65 203 1
65 217 1
65 88 1
65 192 1
65 229 1
65 100 1
65 109 1
65 237 1
65 189 1
65 76 1
65 166 1
65 93 1
65 215 1
65 164 1
65 116 1
65 161 1
65 134 1
65 213 1
65 159 1
65 170 1
65 152 1
65 115 1
65 145 1
65 84 1
65 234 1
65 221 1
65 218 1
66 216 1
66 210 1
66 212 1
66 170 1
66 79 1
66 240 1
66 129 1
66 139 1
66 211 1
66 135 1
66 123 1
66 94 1
66 103 1
66 144 1
66 185 1
66 241 1
66 235 1
66 171 1
66 200 1
66 82 1
66 199 1
66 243 1
66 106 1
66 224 1
66 120 1
66 68 1
66 143 1
66 98 1
66 238 1
66 118 1
66 219 1
66 182 1
66 142 1
66 180 1
66 249 1
66 245 1
66 149 1
66 96 1
66 220 1
66 156 1
66 91 1
66 69 1
66 225 1
66 105 1
66 104 1
66 236 1
66 155 1
66 108 1
66 152 1
66 163 1
66 147 1
66 207 1
66 247 1
66 72 1
66 97 1
66 175 1
66 205 1
66 85 1
66 76 1
66 125 1
66 187 1
66 73 1
66 112 1
66 130 1
66 193 1
66 223 1
66 178 1
66 167 1
66 166 1
66 148 1
66 179 1
66 183 1
66 111 1
66 169 1
66 110 1
66 228 1
66 203 1
66 131 1
66 86 1
66 153 1
66 77 1
66 188 1
66 206 1
66 162 1
67 144 1
67 73 1
67 137 1
67 99 1
67 149 1
67 80 1
67 188 1
67 153 1
67 183 1
67 245 1
67 134 1
67 143 1
67 164 1
67 204 1
67 236 1
67 79 1
67 112 1
67 85 1
67 243 1
67 197 1
67 248 1
67 146 1
67 110 1
67 228 1
67 179 1
67 190 1
67 177 1
67 211 1
67 185 1
67 229 1
67 230 1
67 241 1
67 194 1
67 98 1
67 96 1
67 239 1
67 196 1
67 234 1
67 128 1
67 71 1
67 133 1
67 103 1
67 208 1
67 92 1
67 88 1
67 227 1
67 122 1
67 117 1
67 192 1
67 172 1
67 118 1
67 136 1
67 169 1
67 139 1
67 165 1
67 212 1
67 195 1
67 155 1
67 148 1
67 214 1
67 159 1
67 207 1
67 89 1
67 187 1
67 231 1
67 244 1
67 111 1
67 104 1
67 247 1
67 132 1
67 205 1
67 81 1
67 166 1
67 93 1
67 147 1
67 150 1
67 178 1
67 142 1
67 220 1
67 119 1
67 94 1
67 180 1
67 202 1
67 120 1
67 102 1
67 97 1
67 91 1
67 242 1
67 235 1
67 152 1
67 129 1
68 203 1
68 129 1
68 181 1
68 79 1
68 114 1
68 83 1
68 191 1
68 138 1
68 72 1
68 101 1
68 160 1
68 143 1
68 148 1
68 111 1
68 178 1
68 184 1
68 208 1
68 121 1
68 177 1
68 207 1
68 212 1
68 80 1
68 237 1
68 152 1
68 234 1
68 195 1
68 126 1
68 176 1
68 198 1
68 115 1
68 77 1
68 233 1
68 98 1
68 229 1
68 193 1
68 112 1
68 99 1
68 187 1
68 165 1
68 122 1
68 156 1
68 139 1
68 214 1
68 245 1
68 104 1
68 91 1
68 230 1
68 73 1
68 157 1
68 94 1
68 134 1
68 235 1
68 186 1
68 100 1
68 132 1
68 128 1
68 247 1
68 159 1
68 231 1
68 116 1
68 170 1
68 205 1
68 238 1
68 200 1
68 110 1
68 246 1
68 161 1
68 95 1
68 149 1
68 227 1
68 172 1
68 103 1
68 71 1
68 105 1
68 206 1
68 87 1
68 120 1
68 221 1
68 141 1
68 70 1
68 223 1
68 196 1
68 194 1
68 163 1
68 137 1
68 232 1
68 162 1
68 78 1
68 76 1
68 236 1
68 93 1
68 183 1
68 215 1
68 123 1
68 97 1
68 86 1
68 250 1
68 131 1
69 87 1
69 155 1
69 216 1
69 168 1
69 250 1
69 198 1
69 126 1
69 241 1
69 104 1
69 199 1
69 150 1
69 111 1
69 217 1
69 114 1
69 93 1
69 175 1
69 224 1
69 109 1
69 194 1
69 123 1
69 71 1
69 210 1
69 225 1
69 189 1
69 211 1
69 107 1
69 207 1
69 101 1
69 120 1
69 154 1
69 174 1
69 153 1
69 108 1
69 83 1
69 203 1
69 190 1
69 170 1
69 172 1
69 214 1
69 100 1
69 121 1
69 84 1
69 237 1
69 122 1
69 73 1
69 163 1
69 223 1
69 128 1
69 138 1
69 228 1
69 248 1
69 98 1
69 103 1
69 202 1
69 221 1
69 187 1
69 243 1
69 127 1
69 79 1
69 184 1
69 151 1
69 165 1
69 232 1
69 227 1
69 236 1
69 226 1
69 78 1
69 240 1
69 195 1
69 142 1
69 85 1
69 146 1
69 242 1
69 118 1
69 97 1
69 158 1
69 180 1
69 105 1
69 182 1
69 183 1
69 82 1
69 164 1
69 117 1
69 99 1
69 249 1
69 80 1
69 215 1
69 230 1
69 90 1
70 250 1
70 154 1
70 234 1
70 76 1
70 136 1
70 98 1
70 199 1
70 192 1
70 129 1
70 124 1
70 180 1
70 214 1
70 193 1
70 107 1
70 226 1
70 73 1
70 225 1
70 120 1
70 213 1
70 85 1
70 177 1
70 128 1
70 244 1
70 108 1
70 237 1
70 115 1
70 133 1
70 217 1
70 236 1
70 103 1
70 80 1
70 197 1
70 110 1
70 168 1
70 194 1
70 127 1
70 179 1
70 220 1
70 104 1
70 239 1
70 137 1
70 224 1
70 89 1
70 138 1
70 232 1
70 147 1
70 245 1
70 161 1
70 240 1
70 79 1
70 131 1
70 196 1
70 150 1
70 202 1
70 242 1
70 72 1
70 77 1
70 153 1
70 207 1
70 163 1
70 243 1
70 132 1
70 78 1
70 200 1
70 178 1
70 101 1
70 164 1
70 231 1
70 123 1
70 143 1
70 75 1
70 99 1
70 171 1
70 176 1
70 96 1
70 174 1
70 74 1
70 71 1
70 167 1
70 117 1
70 185 1
70 206 1
71 137 1
71 153 1
71 214 1
71 123 1
71 168 1
71 88 1
71 79 1
71 169 1
71 183 1
71 84 1
71 108 1
71 240 1
71 103 1
71 230 1
71 182 1
71 146 1
71 210 1
71 222 1
71 242 1
71 92 1
71 181 1
71 225 1
71 74 1
71 87 1
71 223 1
71 198 1
71 212 1
71 145 1
71 236 1
71 86 1
71 178 1
71 235 1
71 159 1
71 139 1
71 144 1
71 205 1
71 105 1
71 154 1
71 184 1
71 80 1
71 237 1
71 220 1
71 136 1
71 250 1
71 126 1
71 109 1
71 226 1
71 233 1
71 140 1
71 158 1
71 245 1
71 172 1
71 78 1
71 121 1
71 77 1
71 129 1
71 83 1
71 97 1
71 177 1
71 130 1
71 216 1
71 219 1
71 112 1
71 96 1
71 152 1
71 246 1
71 111 1
71 131 1
71 186 1
71 106 1
71 150 1
71 93 1
71 98 1
71 135 1
71 138 1
71 81 1
71 163 1
71 133 1
71 132 1
71 134 1
71 117 1
71 73 1
71 229 1
71 189 1
71 221 1
71 192 1
71 115 1
71 118 1
71 215 1
71 122 1
71 76 1
71 208 1
71 206 1
72 145 1
72 111 1
72 249 1
72 126 1
72 137 1
72 164 1
72 82 1
72 248 1
72 225 1
72 194 1
72 74 1
72 148 1
72 192 1
72 95 1
72 195 1
72 176 1
72 143 1
72 106 1
72 94 1
72 117 1
72 141 1
72 100 1
72 250 1
72 202 1
72 115 1
72 162 1
72 120 1
72 97 1
72 234 1
72 150 1
72 235 1
72 108 1
72 110 1
72 197 1
72 237 1
72 219 1
72 99 1
72 81 1
72 116 1
72 239 1
72 136 1
72 79 1
72 247 1
72 243 1
72 211 1
72 147 1
72 227 1
72 181 1
72 190 1
72 102 1
72 175 1
72 92 1
72 122 1
72 221 1
72 77 1
72 160 1
72 135 1
72 134 1
72 161 1
72 178 1
72 217 1
72 172 1
72 203 1
72 114 1
72 130 1
72 233 1
72 245 1
72 104 1
72 142 1
72 86 1
72 184 1
72 105 1
72 167 1
72 89 1
72 128 1
72 180 1
73 184 1
73 127 1
73 248 1
73 133 1
73 143 1
73 121 1
73 203 1
73 225 1
73 181 1
73 201 1
73 199 1
73 202 1
73 80 1
73 235 1
73 149 1
73 160 1
73 212 1
73 139 1
73 136 1
73 76 1
73 96 1
73 221 1
73 194 1
73 147 1
73 89 1
73 140 1
73 137 1
73 237 1
73 131 1
73 173 1
73 93 1
73 94 1
73 247 1
73 119 1
73 88 1
73 179 1
73 204 1
73 153 1
73 90 1
73 238 1
73 241 1
73 217 1
73 189 1
73 130 1
73 190 1
73 222 1
73 156 1
73 85 1
73 74 1
73 151 1
73 104 1
73 186 1
73 180 1
73 167 1
73 106 1
73 197 1
73 216 1
73 79 1
73 166 1
73 170 1
73 126 1
73 218 1
73 165 1
73 124 1
73 128 1
73 224 1
73 161 1
73 183 1
73 107 1
73 219 1
73 168 1
73 177 1
73 109 1
73 171 1
73 231 1
73 129 1
73 172 1
73 144 1
73 236 1
73 196 1
73 154 1
73 148 1
74 111 1
74 162 1
74 133 1
74 194 1
74 217 1
74 106 1
74 132 1
74 83 1
74 242 1
74 218 1
74 107 1
74 94 1
74 117 1
74 108 1
74 185 1
74 161 1
74 215 1
74 180 1
74 175 1
74 206 1
74 246 1
74 119 1
74 146 1
74 236 1
74 124 1
74 220 1
74 142 1
74 227 1
74 92 1
74 198 1
74 112 1
74 96 1
74 115 1
74 249 1
74 229 1
74 167 1
74 130 1
74 239 1
74 208 1
74 158 1
74 225 1
74 120 1
74 135 1
74 171 1
74 193 1
74 87 1
74 234 1
74 98 1
74 231 1
74 139 1
74 235 1
74 187 1
74 156 1
74 223 1
74 125 1
74 240 1
74 138 1
74 245 1
74 104 1
74 184 1
74 126 1
74 200 1
74 233 1
74 77 1
74 213 1
74 137 1
74 100 1
74 150 1
74 232 1
74 216 1
74 128 1
74 144 1
74 93 1
74 76 1
74 212 1
74 172 1
74 90 1
74 190 1
74 211 1
74 99 1
74 204 1
74 153 1
74 157 1
74 166 1
74 238 1
74 160 1
74 196 1
74 114 1
74 209 1
74 221 1
74 110 1
74 250 1
75 195 1
75 172 1
75 180 1
75 118 1
75 156 1
75 110 1
75 201 1
75 197 1
75 105 1
75 196 1
75 113 1
75 76 1
75 209 1
75 238 1
75 111 1
75 250 1
75 175 1
75 91 1
75 247 1
75 216 1
75 170 1
75 239 1
75 226 1
75 211 1
75 187 1
75 109 1
75 183 1
75 137 1
75 181 1
75 82 1
75 128 1
75 176 1
75 205 1
75 230 1
75 249 1
75 94 1
75 212 1
75 232 1
75 177 1
75 133 1
75 123 1
75 88 1
75 93 1
75 146 1
75 153 1
75 132 1
75 237 1
75 241 1
75 162 1
75 114 1
75 115 1
75 214 1
75 83 1
75 119 1
75 127 1
75 86 1
75 140 1
75 107 1
75 243 1
75 208 1
75 143 1
75 99 1
75 229 1
75 152 1
75 138 1
75 165 1
75 85 1
75 106 1
75 228 1
75 242 1
75 92 1
75 185 1
75 144 1
75 154 1
75 240 1
75 122 1
75 129 1
75 167 1
75 112 1
75 174 1
75 200 1
75 104 1
75 204 1
75 161 1
75 233 1
75 124 1
75 235 1
75 207 1
75 225 1
75 157 1
75 192 1
76 99 1
76 159 1
76 165 1
76 231 1
76 180 1
76 213 1
76 148 1
76 207 1
76 176 1
76 219 1
76 100 1
76 109 1
76 89 1
76 123 1
76 108 1
76 200 1
76 181 1
76 145 1
76 162 1
76 153 1
76 137 1
76 197 1
76 93 1
76 134 1
76 171 1
76 95 1
76 246 1
76 158 1
76 124 1
76 121 1
76 143 1
76 190 1
76 133 1
76 97 1
76 83 1
76 232 1
76 194 1
76 208 1
76 128 1
76 82 1
76 241 1
76 192 1
76 203 1
76 215 1
76 114 1
76 223 1
76 212 1
76 243 1
76 151 1
76 167 1
76 222 1
76 154 1
76 175 1
76 147 1
76 196 1
76 81 1
76 115 1
76 85 1
76 170 1
76 86 1
76 177 1
76 218 1
76 163 1
76 118 1
76 119 1
76 78 1
76 157 1
76 156 1
76 216 1
76 131 1
76 149 1
76 140 1
76 77 1
76 155 1
76 102 1
76 130 1
76 217 1
76 178 1
76 138 1
76 113 1
76 228 1
76 229 1
76 179 1
76 226 1
76 88 1
76 202 1
76 168 1
76 225 1
76 127 1
76 172 1
76 120 1
76 198 1
76 191 1
76 242 1
76 193 1
76 166 1
77 153 1
77 246 1
77 122 1
77 149 1
77 151 1
77 131 1
77 97 1
77 142 1
77 233 1
77 180 1
77 205 1
77 244 1
77 100 1
77 150 1
77 222 1
77 240 1
77 138 1
77 215 1
77 237 1
77 187 1
77 218 1
77 219 1
77 239 1
77 238 1
77 129 1
77 157 1
77 172 1
77 195 1
77 223 1
77 235 1
77 103 1
77 109 1
77 169 1
77 108 1
77 171 1
77 146 1
77 177 1
77 130 1
77 192 1
77 91 1
77 121 1
77 110 1
77 249 1
77 234 1
77 204 1
77 123 1
77 200 1
77 199 1
77 174 1
77 227 1
77 173 1
77 124 1
77 79 1
77 201 1
77 188 1
77 224 1
77 85 1
77 116 1
77 202 1
77 189 1
77 137 1
77 141 1
77 80 1
77 140 1
77 89 1
77 176 1
77 139 1
77 128 1
77 197 1
77 147 1
77 165 1
77 194 1
77 81 1
77 225 1
77 114 1
77 112 1
77 190 1
77 102 1
77 191 1
77 158 1
77 214 1
77 161 1
77 134 1
77 87 1
77 96 1
77 83 1
77 206 1
77 228 1
77 88 1
77 184 1
77 207 1
77 242 1
77 178 1
77 152 1
77 216 1
77 135 1
77 241 1
77 136 1
78 129 1
78 147 1
78 177 1
78 198 1
78 145 1
78 191 1
78 142 1
78 104 1
78 154 1
78 165 1
78 249 1
78 137 1
78 81 1
78 106 1
78 110 1
78 83 1
78 157 1
78 98 1
78 153 1
78 112 1
78 235 1
78 146 1
78 207 1
78 225 1
78 85 1
78 183 1
78 238 1
78 123 1
78 182 1
78 201 1
78 241 1
78 88 1
78 131 1
78 130 1
78 178 1
78 170 1
78 196 1
78 115 1
78 231 1
78 80 1
78 107 1
78 233 1
78 122 1
78 166 1
78 215 1
78 139 1
78 84 1
78 164 1
78 136 1
78 155 1
78 188 1
78 248 1
78 161 1
78 184 1
78 120 1
78 221 1
78 159 1
78 246 1
78 218 1
78 180 1
78 99 1
78 230 1
78 162 1
78 181 1
78 124 1
78 227 1
78 89 1
78 194 1
78 144 1
78 97 1
78 190 1
78 140 1
78 234 1
78 149 1
78 206 1
78 163 1
78 160 1
78 213 1
78 94 1
78 195 1
78 148 1
78 219 1
78 172 1
79 99 1
79 232 1
79 248 1
79 206 1
79 193 1
79 240 1
79 134 1
79 97 1
79 96 1
79 188 1
79 242 1
79 84 1
79 205 1
79 90 1
79 88 1
79 102 1
79 113 1
79 179 1
79 82 1
79 178 1
79 132 1
79 125 1
79 211 1
79 121 1
79 209 1
79 80 1
79 164 1
79 122 1
79 105 1
79 175 1
79 144 1
79 91 1
79 224 1
79 169 1
79 139 1
79 110 1
79 107 1
79 189 1
79 127 1
79 213 1
79 215 1
79 106 1
79 185 1
79 156 1
79 117 1
79 223 1
79 81 1
79 249 1
79 92 1
79 158 1
79 195 1
79 177 1
79 241 1
79 228 1
79 227 1
79 131 1
79 119 1
79 167 1
79 174 1
79 146 1
79 217 1
79 243 1
79 135 1
79 245 1
79 221 1
79 214 1
79 235 1
79 212 1
79 170 1
79 225 1
79 143 1
79 199 1
79 181 1
79 150 1
79 184 1
79 165 1
79 87 1
79 86 1
79 147 1
79 229 1
79 115 1
79 238 1
79 230 1
79 166 1
79 210 1
80 119 1
80 147 1
80 186 1
80 244 1
80 87 1
80 149 1
80 156 1
80 232 1
80 160 1
80 198 1
80 207 1
80 140 1
80 134 1
80 137 1
80 130 1
80 216 1
80 185 1
80 168 1
80 131 1
80 111 1
80 177 1
80 107 1
80 219 1
80 174 1
80 155 1
80 239 1
80 226 1
80 214 1
80 184 1
80 154 1
80 133 1
80 90 1
80 167 1
80 181 1
80 171 1
80 127 1
80 139 1
80 213 1
80 231 1
80 121 1
80 233 1
80 164 1
80 109 1
80 166 1
80 240 1
80 104 1
80 102 1
80 129 1
80 180 1
80 162 1
80 227 1
80 120 1
80 145 1
80 246 1
80 165 1
80 152 1
80 187 1
80 218 1
80 82 1
80 159 1
80 192 1
80 210 1
80 93 1
80 143 1
80 211 1
80 153 1
80 243 1
80 132 1
80 234 1
80 117 1
80 175 1
80 223 1
80 83 1
80 225 1
80 237 1
80 203 1
80 126 1
80 194 1
80 248 1
81 232 1
81 125 1
81 159 1
81 114 1
81 183 1
81 151 1
81 234 1
81 106 1
81 205 1
81 218 1
81 236 1
81 223 1
81 246 1
81 148 1
81 225 1
81 138 1
81 89 1
81 149 1
81 154 1
81 130 1
81 99 1
81 195 1
81 97 1
81 240 1
81 93 1
81 153 1
81 150 1
81 86 1
81 193 1
81 202 1
81 220 1
81 165 1
81 124 1
81 157 1
81 126 1
81 230 1
81 123 1
81 172 1
81 192 1
81 108 1
81 190 1
81 168 1
81 166 1
81 226 1
81 158 1
81 144 1
81 156 1
81 170 1
81 92 1
81 131 1
81 171 1
81 112 1
81 160 1
81 96 1
81 116 1
81 103 1
81 173 1
81 136 1
81 199 1
81 197 1
81 146 1
81 216 1
81 250 1
81 95 1
81 128 1
81 194 1
81 105 1
81 196 1
81 198 1
81 88 1
81 174 1
81 98 1
81 120 1
81 113 1
81 121 1
81 145 1
81 187 1
81 84 1
81 133 1
81 167 1
82 238 1
82 247 1
82 198 1
82 121 1
82 204 1
82 241 1
82 112 1
82 89 1
82 217 1
82 94 1
82 165 1
82 132 1
82 160 1
82 85 1
82 96 1
82 183 1
82 227 1
82 91 1
82 240 1
82 111 1
82 164 1
82 125 1
82 128 1
82 242 1
82 130 1
82 191 1
82 212 1
82 154 1
82 229 1
82 158 1
82 97 1
82 147 1
82 237 1
82 175 1
82 171 1
82 120 1
82 93 1
82 179 1
82 230 1
82 142 1
82 153 1
82 168 1
82 221 1
82 205 1
82 188 1
82 157 1
82 192 1
82 189 1
82 249 1
82 119 1
82 87 1
82 172 1
82 143 1
82 196 1
82 228 1
82 203 1
82 148 1
82 210 1
82 215 1
82 245 1
82 113 1
82 225 1
82 129 1
82 178 1
82 162 1
82 235 1
82 236 1
82 231 1
82 136 1
82 83 1
82 187 1
82 95 1
82 216 1
82 100 1
82 127 1
82 144 1
83 242 1
83 130 1
83 138 1
83 179 1
83 216 1
83 117 1
83 245 1
83 113 1
83 111 1
83 203 1
83 114 1
83 105 1
83 141 1
83 125 1
83 98 1
83 208 1
83 194 1
83 229 1
83 155 1
83 87 1
83 225 1
83 202 1
83 227 1
83 108 1
83 198 1
83 92 1
83 88 1
83 131 1
83 106 1
83 240 1
83 122 1
83 220 1
83 239 1
83 228 1
83 217 1
83 222 1
83 96 1
83 94 1
83 128 1
83 157 1
83 236 1
83 139 1
83 196 1
83 230 1
83 165 1
83 123 1
83 246 1
83 135 1
83 197 1
83 168 1
83 127 1
83 150 1
83 180 1
83 144 1
83 241 1
83 231 1
83 247 1
83 93 1
83 238 1
83 177 1
83 161 1
83 107 1
83 136 1
83 152 1
83 115 1
83 195 1
83 175 1
83 214 1
83 126 1
83 215 1
83 200 1
83 224 1
83 250 1
83 171 1
83 244 1
83 163 1
83 110 1
83 149 1
83 204 1
83 193 1
83 213 1
83 243 1
83 118 1
83 233 1
83 185 1
83 85 1
83 186 1
83 120 1
83 112 1
84 120 1
84 199 1
84 214 1
84 96 1
84 176 1
84 92 1
84 243 1
84 168 1
84 205 1
84 190 1
84 102 1
84 232 1
84 231 1
84 186 1
84 137 1
84 188 1
84 170 1
84 112 1
84 213 1
84 87 1
84 162 1
84 106 1
84 185 1
84 223 1
84 93 1
84 163 1
84 118 1
84 165 1
84 90 1
84 210 1
84 142 1
84 191 1
84 159 1
84 86 1
84 97 1
84 116 1
84 130 1
84 105 1
84 233 1
84 193 1
84 166 1
84 154 1
84 110 1
84 131 1
84 171 1
84 107 1
84 215 1
84 146 1
84 158 1
84 121 1
84 242 1
84 108 1
84 122 1
84 209 1
84 211 1
84 184 1
84 151 1
84 203 1
84 239 1
84 179 1
84 125 1
84 136 1
84 101 1
84 89 1
84 207 1
84 201 1
84 144 1
84 218 1
84 200 1
84 212 1
84 230 1
84 238 1
84 181 1
84 216 1
84 198 1
84 245 1
84 88 1
84 174 1
84 157 1
84 134 1
85 207 1
85 160 1
85 92 1
85 162 1
85 230 1
85 168 1
85 239 1
85 248 1
85 114 1
85 145 1
85 177 1
85 105 1
85 116 1
85 224 1
85 155 1
85 193 1
85 106 1
85 109 1
85 213 1
85 107 1
85 218 1
85 209 1
85 167 1
85 122 1
85 133 1
85 210 1
85 205 1
85 149 1
85 170 1
85 110 1
85 127 1
85 131 1
85 212 1
85 125 1
85 182 1
85 93 1
85 95 1
85 225 1
85 165 1
85 250 1
85 223 1
85 220 1
85 221 1
85 236 1
85 128 1
85 159 1
85 186 1
85 187 1
85 174 1
85 158 1
85 235 1
85 103 1
85 99 1
85 214 1
85 91 1
85 138 1
85 217 1
85 234 1
85 98 1
85 176 1
85 216 1
85 192 1
85 172 1
85 148 1
85 199 1
85 134 1
85 166 1
85 115 1
85 136 1
85 123 1
85 104 1
85 229 1
85 206 1
85 183 1
85 238 1
85 157 1
85 88 1
85 112 1
85 195 1
85 137 1
85 121 1
86 115 1
86 170 1
86 222 1
86 223 1
86 207 1
86 142 1
86 137 1
86 209 1
86 147 1
86 94 1
86 197 1
86 225 1
86 206 1
86 123 1
86 151 1
86 210 1
86 110 1
86 227 1
86 217 1
86 185 1
86 219 1
86 133 1
86 213 1
86 118 1
86 129 1
86 193 1
86 169 1
86 93 1
86 224 1
86 105 1
86 203 1
86 149 1
86 162 1
86 245 1
86 212 1
86 182 1
86 238 1
86 235 1
86 189 1
86 155 1
86 231 1
86 187 1
86 131 1
86 246 1
86 90 1
86 216 1
86 202 1
86 205 1
86 243 1
86 172 1
86 97 1
86 135 1
86 107 1
86 152 1
86 204 1
86 116 1
86 234 1
86 163 1
86 106 1
86 164 1
86 240 1
86 229 1
86 198 1
86 168 1
86 192 1
86 237 1
86 88 1
86 218 1
86 230 1
86 190 1
86 211 1
86 249 1
86 112 1
86 199 1
86 160 1
86 161 1
86 109 1
86 220 1
86 195 1
86 134 1
86 214 1
86 228 1
86 153 1
87 178 1
87 140 1
87 148 1
87 236 1
87 143 1
87 103 1
87 185 1
87 115 1
87 219 1
87 231 1
87 160 1
87 205 1
87 173 1
87 209 1
87 248 1
87 192 1
87 215 1
87 92 1
87 153 1
87 129 1
87 145 1
87 150 1
87 177 1
87 175 1
87 156 1
87 116 1
87 204 1
87 142 1
87 246 1
87 168 1
87 128 1
87 97 1
87 118 1
87 224 1
87 193 1
87 155 1
87 243 1
87 101 1
87 165 1
87 197 1
87 234 1
87 214 1
87 124 1
87 146 1
87 137 1
87 121 1
87 194 1
87 126 1
87 180 1
87 237 1
87 203 1
87 210 1
87 138 1
87 174 1
87 198 1
87 183 1
87 207 1
87 94 1
87 200 1
87 162 1
87 141 1
87 95 1
87 110 1
87 147 1
87 216 1
87 96 1
87 120 1
87 245 1
87 206 1
87 189 1
87 190 1
87 98 1
87 119 1
87 171 1
87 114 1
87 102 1
87 211 1
87 182 1
87 112 1
87 240 1
87 166 1
87 164 1
87 135 1
87 89 1
87 228 1
87 134 1
87 113 1
87 213 1
88 113 1
88 139 1
88 162 1
88 150 1
88 137 1
88 213 1
88 204 1
88 135 1
88 95 1
88 201 1
88 106 1
88 206 1
88 115 1
88 117 1
88 160 1
88 211 1
88 232 1
88 107 1
88 126 1
88 226 1
88 128 1
88 218 1
88 121 1
88 104 1
88 127 1
88 169 1
88 241 1
88 221 1
88 134 1
88 243 1
88 187 1
88 118 1
88 215 1
88 119 1
88 144 1
88 247 1
88 100 1
88 194 1
88 141 1
88 124 1
88 184 1
88 239 1
88 103 1
88 225 1
88 197 1
88 224 1
88 242 1
88 108 1
88 131 1
88 110 1
88 136 1
88 90 1
88 168 1
88 114 1
88 240 1
88 223 1
88 92 1
88 176 1
88 123 1
88 143 1
88 191 1
88 229 1
88 98 1
88 234 1
88 109 1
88 146 1
88 102 1
88 130 1
88 205 1
88 132 1
88 237 1
88 172 1
88 101 1
88 231 1
88 145 1
88 140 1
88 230 1
88 120 1
88 99 1
88 91 1
88 125 1
88 227 1
89 136 1
89 236 1
89 95 1
89 155 1
89 94 1
89 110 1
89 150 1
89 152 1
89 156 1
89 115 1
89 209 1
89 105 1
89 113 1
89 206 1
89 246 1
89 127 1
89 208 1
89 135 1
89 212 1
89 146 1
89 166 1
89 187 1
89 109 1
89 216 1
89 189 1
89 90 1
89 243 1
89 112 1
89 106 1
89 107 1
89 229 1
89 211 1
89 210 1
89 235 1
89 91 1
89 119 1
89 125 1
89 138 1
89 172 1
89 191 1
89 121 1
89 161 1
89 124 1
89 118 1
89 130 1
89 196 1
89 222 1
89 163 1
89 245 1
89 219 1
89 147 1
89 249 1
89 234 1
89 128 1
89 199 1
89 241 1
89 247 1
89 205 1
89 140 1
89 93 1
89 143 1
89 174 1
89 220 1
89 159 1
89 198 1
89 122 1
89 168 1
89 238 1
89 204 1
89 181 1
89 102 1
89 164 1
89 98 1
89 176 1
89 179 1
89 192 1
89 133 1
89 173 1
89 223 1
89 225 1
89 193 1
89 120 1
89 103 1
89 217 1
89 213 1
89 240 1
89 207 1
89 92 1
89 215 1
90 210 1
90 188 1
90 94 1
90 161 1
90 182 1
90 135 1
90 234 1
90 121 1
90 206 1
90 167 1
90 95 1
90 215 1
90 143 1
90 237 1
90 93 1
90 176 1
90 127 1
90 250 1
90 163 1
90 248 1
90 178 1
90 140 1
90 196 1
90 151 1
90 117 1
90 106 1
90 235 1
90 222 1
90 243 1
90 105 1
90 126 1
90 155 1
90 119 1
90 170 1
90 130 1
90 203 1
90 118 1
90 184 1
90 205 1
90 240 1
90 219 1
90 233 1
90 100 1
90 239 1
90 230 1
90 181 1
90 101 1
90 147 1
90 194 1
90 232 1
90 227 1
90 236 1
90 91 1
90 141 1
90 198 1
90 238 1
90 226 1
90 103 1
90 168 1
90 225 1
90 187 1
90 186 1
90 247 1
90 148 1
90 160 1
90 245 1
90 195 1
90 211 1
90 162 1
90 156 1
90 201 1
90 154 1
91 224 1
91 170 1
91 198 1
91 145 1
91 93 1
91 120 1
91 166 1
91 205 1
91 108 1
91 133 1
91 151 1
91 164 1
91 203 1
91 114 1
91 173 1
91 229 1
91 200 1
91 179 1
91 144 1
91 197 1
91 128 1
91 111 1
91 110 1
91 202 1
91 222 1
91 230 1
91 149 1
91 195 1
91 231 1
91 124 1
91 130 1
91 150 1
91 182 1
91 159 1
91 148 1
91 118 1
91 125 1
91 96 1
91 223 1
91 193 1
91 160 1
91 137 1
91 138 1
91 211 1
91 169 1
91 189 1
91 208 1
91 188 1
91 185 1
91 216 1
91 168 1
91 143 1
91 154 1
91 235 1
91 153 1
91 214 1
91 152 1
91 232 1
91 241 1
91 103 1
91 209 1
91 178 1
91 156 1
91 239 1
91 226 1
91 190 1
91 245 1
91 92 1
91 121 1
91 115 1
91 119 1
91 171 1
91 207 1
91 101 1
91 127 1
91 106 1
91 126 1
92 132 1
92 187 1
92 156 1
92 117 1
92 193 1
92 125 1
92 119 1
92 250 1
92 235 1
92 198 1
92 203 1
92 120 1
92 207 1
92 229 1
92 223 1
92 240 1
92 137 1
92 108 1
92 248 1
92 148 1
92 122 1
92 216 1
92 197 1
92 178 1
92 191 1
92 182 1
92 112 1
92 138 1
92 230 1
92 124 1
92 143 1
92 170 1
92 192 1
92 106 1
92 218 1
92 211 1
92 93 1
92 224 1
92 115 1
92 231 1
92 173 1
92 157 1
92 140 1
92 110 1
92 154 1
92 219 1
92 195 1
92 226 1
92 185 1
92 114 1
92 177 1
92 146 1
92 239 1
92 205 1
92 166 1
92 241 1
92 228 1
92 162 1
92 152 1
92 107 1
92 238 1
92 111 1
92 199 1
92 139 1
92 194 1
92 133 1
92 98 1
92 131 1
92 179 1
92 128 1
92 141 1
92 180 1
92 208 1
92 200 1
92 144 1
92 102 1
92 184 1
92 109 1
92 151 1
92 150 1
92 94 1
92 176 1
93 233 1
93 202 1
93 208 1
93 236 1
93 176 1
93 206 1
93 226 1
93 152 1
93 98 1
93 136 1
93 163 1
93 205 1
93 105 1
93 172 1
93 169 1
93 175 1
93 111 1
93 170 1
93 232 1
93 157 1
93 196 1
93 96 1
93 162 1
93 222 1
93 123 1
93 129 1
93 243 1
93 95 1
93 218 1
93 124 1
93 141 1
93 94 1
93 245 1
93 150 1
93 239 1
93 207 1
93 120 1
93 210 1
93 216 1
93 158 1
93 166 1
93 109 1
93 187 1
93 145 1
93 209 1
93 231 1
93 168 1
93 174 1
93 242 1
93 140 1
93 115 1
93 138 1
93 110 1
93 203 1
93 241 1
93 193 1
93 135 1
93 127 1
93 178 1
93 189 1
93 215 1
93 180 1
93 181 1
93 142 1
93 107 1
93 132 1
93 151 1
93 204 1
93 125 1
93 128 1
93 183 1
93 249 1
93 104 1
93 103 1
93 106 1
94 181 1
94 241 1
94 228 1
94 201 1
94 102 1
94 132 1
94 226 1
94 192 1
94 140 1
94 220 1
94 118 1
94 180 1
94 204 1
94 143 1
94 112 1
94 177 1
94 236 1
94 212 1
94 193 1
94 105 1
94 185 1
94 148 1
94 145 1
94 152 1
94 107 1
94 219 1
94 217 1
94 174 1
94 172 1
94 161 1
94 96 1
94 205 1
94 244 1
94 183 1
94 179 1
94 199 1
94 135 1
94 134 1
94 164 1
94 99 1
94 203 1
94 229 1
94 131 1
94 214 1
94 155 1
94 215 1
94 103 1
94 197 1
94 151 1
94 235 1
94 147 1
94 218 1
94 213 1
94 100 1
94 104 1
94 200 1
94 166 1
94 144 1
94 211 1
94 168 1
94 167 1
94 196 1
94 221 1
94 194 1
94 223 1
94 242 1
94 129 1
94 209 1
94 137 1
94 133 1
94 208 1
94 101 1
94 190 1
94 178 1
94 250 1
94 171 1
94 109 1
94 130 1
94 156 1
95 187 1
95 112 1
95 131 1
95 190 1
95 213 1
95 250 1
95 144 1
95 111 1
95 130 1
95 159 1
95 138 1
95 165 1
95 166 1
95 107 1
95 230 1
95 221 1
95 209 1
95 188 1
95 182 1
95 247 1
95 210 1
95 106 1
95 222 1
95 132 1
95 104 1
95 120 1
95 176 1
95 135 1
95 127 1
95 142 1
95 168 1
95 226 1
95 224 1
95 116 1
95 233 1
95 175 1
95 145 1
95 128 1
95 218 1
95 238 1
95 202 1
95 173 1
95 239 1
95 241 1
95 191 1
95 172 1
95 134 1
95 180 1
95 170 1
95 150 1
95 103 1
95 229 1
95 102 1
95 227 1
95 124 1
95 228 1
95 246 1
95 100 1
95 151 1
95 108 1
95 109 1
95 171 1
95 179 1
95 113 1
95 101 1
95 167 1
95 137 1
95 215 1
95 242 1
95 139 1
95 129 1
95 200 1
95 152 1
95 193 1
95 184 1
95 207 1
95 163 1
95 185 1
95 164 1
95 174 1
95 158 1
95 126 1
95 232 1
95 236 1
95 157 1
95 208 1
95 114 1
96 212 1
96 131 1
96 242 1
96 122 1
96 142 1
96 128 1
96 187 1
96 126 1
96 192 1
96 127 1
96 186 1
96 133 1
96 153 1
96 123 1
96 230 1
96 119 1
96 171 1
96 137 1
96 161 1
96 174 1
96 225 1
96 191 1
96 218 1
96 209 1
96 234 1
96 237 1
96 227 1
96 134 1
96 247 1
96 163 1
96 248 1
96 198 1
96 166 1
96 214 1
96 221 1
96 155 1
96 117 1
96 202 1
96 146 1
96 129 1
96 207 1
96 170 1
96 228 1
96 223 1
96 162 1
96 243 1
96 173 1
96 211 1
96 105 1
96 120 1
96 235 1
96 108 1
96 109 1
96 206 1
96 179 1
96 118 1
96 167 1
96 125 1
96 236 1
96 190 1
96 110 1
96 245 1
96 99 1
96 107 1
96 136 1
96 111 1
96 197 1
96 130 1
96 183 1
96 165 1
96 199 1
97 173 1
97 108 1
97 145 1
97 238 1
97 98 1
97 249 1
97 209 1
97 149 1
97 210 1
97 220 1
97 137 1
97 192 1
97 117 1
97 115 1
97 247 1
97 135 1
97 144 1
97 175 1
97 114 1
97 136 1
97 159 1
97 191 1
97 200 1
97 214 1
97 138 1
97 121 1
97 110 1
97 187 1
97 184 1
97 125 1
97 202 1
97 155 1
97 124 1
97 240 1
97 243 1
97 118 1
97 126 1
97 132 1
97 219 1
97 134 1
97 199 1
97 140 1
97 205 1
97 152 1
97 127 1
97 204 1
97 116 1
97 213 1
97 178 1
97 244 1
97 188 1
97 226 1
97 139 1
97 99 1
97 212 1
97 130 1
97 146 1
97 230 1
97 167 1
97 227 1
97 100 1
97 232 1
97 185 1
97 143 1
97 239 1
97 180 1
97 233 1
97 241 1
97 196 1
97 215 1
97 245 1
97 171 1
97 150 1
97 141 1
98 174 1
98 129 1
98 199 1
98 120 1
98 140 1
98 217 1
98 153 1
98 103 1
98 158 1
98 151 1
98 232 1
98 185 1
98 163 1
98 222 1
98 220 1
98 192 1
98 214 1
98 131 1
98 162 1
98 106 1
98 111 1
98 166 1
98 250 1
98 122 1
98 110 1
98 219 1
98 109 1
98 229 1
98 134 1
98 136 1
98 144 1
98 203 1
98 107 1
98 215 1
98 165 1
98 244 1
98 221 1
98 183 1
98 164 1
98 204 1
98 178 1
98 239 1
98 179 1
98 211 1
98 209 1
98 193 1
98 155 1
98 148 1
98 138 1
98 198 1
98 212 1
98 231 1
98 104 1
98 137 1
98 124 1
98 234 1
98 196 1
98 167 1
98 130 1
98 213 1
98 157 1
98 113 1
98 168 1
98 132 1
98 143 1
98 241 1
99 165 1
99 244 1
99 163 1
99 150 1
99 138 1
99 172 1
99 130 1
99 224 1
99 162 1
99 219 1
99 105 1
99 189 1
99 113 1
99 103 1
99 123 1
99 159 1
99 194 1
99 154 1
99 124 1
99 243 1
99 202 1
99 248 1
99 238 1
99 239 1
99 193 1
99 186 1
99 148 1
99 106 1
99 237 1
99 176 1
99 116 1
99 179 1
99 101 1
99 231 1
99 203 1
99 104 1
99 223 1
99 211 1
99 110 1
99 197 1
99 114 1
99 142 1
99 207 1
99 200 1
99 109 1
99 177 1
99 212 1
99 178 1
99 190 1
99 121 1
99 131 1
99 153 1
99 141 1
99 155 1
99 221 1
99 240 1
99 126 1
99 129 1
99 201 1
99 216 1
99 181 1
99 184 1
99 158 1
99 249 1
99 115 1
99 225 1
99 161 1
99 213 1
99 204 1
99 230 1
99 143 1
99 185 1
99 191 1
99 146 1
99 196 1
99 218 1
100 239 1
100 136 1
100 194 1
100 166 1
100 181 1
100 219 1
100 203 1
100 151 1
100 195 1
100 172 1
100 176 1
100 174 1
100 162 1
100 173 1
100 167 1
100 210 1
100 104 1
100 231 1
100 240 1
100 184 1
100 138 1
100 148 1
100 133 1
100 218 1
100 144 1
100 145 1
100 250 1
100 135 1
100 112 1
100 158 1
100 159 1
100 143 1
100 237 1
100 153 1
100 115 1
100 235 1
100 101 1
100 206 1
100 229 1
100 161 1
100 199 1
100 150 1
100 179 1
100 233 1
100 105 1
100 217 1
100 123 1
100 180 1
100 147 1
100 220 1
100 122 1
100 170 1
100 118 1
100 236 1
100 164 1
100 110 1
100 191 1
100 129 1
100 127 1
100 128 1
100 241 1
100 169 1
100 171 1
100 178 1
100 120 1
100 149 1
100 113 1
100 154 1
100 221 1
100 168 1
100 137 1
100 130 1
100 155 1
100 230 1
100 201 1
101 182 1
101 150 1
101 212 1
101 105 1
101 222 1
101 145 1
101 135 1
101 239 1
101 246 1
101 186 1
101 113 1
101 142 1
101 170 1
101 173 1
101 185 1
101 187 1
101 172 1
101 249 1
101 122 1
101 106 1
101 194 1
101 126 1
101 221 1
101 229 1
101 181 1
101 108 1
101 171 1
101 159 1
101 216 1
101 155 1
101 250 1
101 129 1
101 121 1
101 167 1
101 214 1
101 191 1
101 149 1
101 247 1
101 138 1
101 233 1
101 136 1
101 103 1
101 130 1
101 140 1
101 119 1
101 205 1
101 139 1
101 124 1
101 169 1
101 206 1
101 111 1
101 114 1
101 223 1
101 234 1
101 123 1
101 147 1
101 141 1
101 117 1
101 158 1
101 225 1
101 217 1
101 109 1
101 154 1
101 195 1
101 193 1
101 163 1
101 165 1
101 218 1
101 203 1
102 156 1
102 170 1
102 183 1
102 146 1
102 130 1
102 104 1
102 241 1
102 109 1
102 226 1
102 110 1
102 169 1
102 164 1
102 112 1
102 242 1
102 113 1
102 232 1
102 189 1
102 149 1
102 213 1
102 144 1
102 137 1
102 176 1
102 108 1
102 165 1
102 103 1
102 143 1
102 215 1
102 133 1
102 171 1
102 214 1
102 205 1
102 142 1
102 186 1
102 134 1
102 202 1
102 140 1
102 233 1
102 204 1
102 161 1
102 217 1
102 145 1
102 167 1
102 124 1
102 115 1
102 132 1
102 131 1
102 219 1
102 207 1
102 163 1
102 148 1
102 182 1
102 230 1
102 138 1
102 158 1
102 129 1
102 191 1
102 105 1
102 177 1
102 240 1
102 151 1
102 224 1
102 127 1
102 184 1
102 152 1
102 192 1
102 200 1
102 211 1
102 188 1
102 173 1
102 212 1
102 125 1
102 234 1
102 210 1
102 121 1
102 228 1
102 246 1
102 181 1
102 136 1
102 106 1
102 203 1
102 201 1
102 150 1
102 147 1
102 245 1
102 107 1
102 235 1
102 195 1
103 148 1
103 245 1
103 243 1
103 111 1
103 146 1
103 226 1
103 140 1
103 113 1
103 139 1
103 215 1
103 224 1
103 142 1
103 170 1
103 205 1
103 132 1
103 109 1
103 117 1
103 241 1
103 201 1
103 248 1
103 110 1
103 239 1
103 187 1
103 223 1
103 119 1
103 197 1
103 188 1
103 125 1
103 126 1
103 149 1
103 157 1
103 128 1
103 155 1
103 178 1
103 208 1
103 180 1
103 240 1
103 106 1
103 234 1
103 236 1
103 199 1
103 229 1
103 136 1
103 135 1
103 242 1
103 159 1
103 171 1
103 143 1
103 207 1
103 247 1
103 213 1
103 153 1
103 161 1
103 133 1
103 250 1
103 232 1
103 156 1
103 200 1
103 237 1
103 214 1
103 129 1
103 183 1
103 181 1
103 176 1
103 218 1
103 238 1
103 220 1
103 130 1
103 198 1
103 116 1
103 154 1
103 160 1
103 152 1
103 221 1
103 244 1
103 249 1
103 217 1
103 191 1
103 231 1
103 219 1
103 165 1
103 204 1
103 195 1
104 206 1
104 211 1
104 127 1
104 215 1
104 158 1
104 153 1
104 134 1
104 144 1
104 220 1
104 192 1
104 191 1
104 216 1
104 116 1
104 170 1
104 204 1
104 236 1
104 166 1
104 118 1
104 240 1
104 250 1
104 190 1
104 198 1
104 178 1
104 157 1
104 117 1
104 210 1
104 199 1
104 155 1
104 205 1
104 124 1
104 164 1
104 169 1
104 188 1
104 160 1
104 111 1
104 228 1
104 193 1
104 232 1
104 227 1
104 167 1
104 109 1
104 131 1
104 107 1
104 237 1
104 175 1
104 122 1
104 136 1
104 163 1
104 213 1
104 129 1
104 182 1
104 146 1
104 140 1
104 112 1
104 194 1
104 231 1
104 142 1
104 180 1
104 219 1
104 173 1
104 150 1
104 143 1
104 233 1
104 239 1
104 172 1
104 224 1
104 139 1
105 227 1
105 192 1
105 137 1
105 179 1
105 107 1
105 174 1
105 230 1
105 160 1
105 131 1
105 113 1
105 108 1
105 220 1
105 126 1
105 110 1
105 176 1
105 125 1
105 134 1
105 117 1
105 228 1
105 243 1
105 115 1
105 187 1
105 196 1
105 232 1
105 106 1
105 188 1
105 159 1
105 221 1
105 200 1
105 172 1
105 120 1
105 112 1
105 116 1
105 170 1
105 214 1
105 235 1
105 249 1
105 218 1
105 171 1
105 219 1
105 201 1
105 222 1
105 206 1
105 180 1
105 207 1
105 127 1
105 213 1
105 128 1
105 169 1
105 186 1
105 183 1
105 144 1
105 208 1
105 185 1
105 204 1
105 166 1
105 173 1
105 244 1
105 150 1
105 114 1
105 148 1
105 124 1
105 157 1
106 147 1
106 174 1
106 206 1
106 125 1
106 157 1
106 242 1
106 171 1
106 176 1
106 230 1
106 205 1
106 131 1
106 151 1
106 211 1
106 110 1
106 184 1
106 229 1
106 185 1
106 183 1
106 163 1
106 115 1
106 109 1
106 236 1
106 192 1
106 250 1
106 243 1
106 180 1
106 150 1
106 246 1
106 128 1
106 161 1
106 116 1
106 123 1
106 148 1
106 165 1
106 170 1
106 169 1
106 153 1
106 210 1
106 135 1
106 168 1
106 197 1
106 237 1
106 126 1
106 226 1
106 231 1
106 199 1
106 111 1
106 193 1
106 224 1
106 208 1
106 145 1
106 194 1
106 188 1
106 189 1
106 240 1
106 215 1
106 247 1
106 132 1
106 121 1
106 129 1
106 124 1
106 160 1
106 244 1
106 143 1
106 198 1
106 187 1
106 212 1
106 204 1
106 137 1
106 209 1
106 139 1
107 199 1
107 200 1
107 232 1
107 227 1
107 206 1
107 174 1
107 149 1
107 143 1
107 140 1
107 150 1
107 237 1
107 175 1
107 138 1
107 168 1
107 250 1
107 187 1
107 213 1
107 212 1
107 198 1
107 167 1
107 111 1
107 145 1
107 139 1
107 136 1
107 211 1
107 186 1
107 158 1
107 247 1
107 209 1
107 171 1
107 110 1
107 128 1
107 129 1
107 208 1
107 184 1
107 182 1
107 122 1
107 195 1
107 241 1
107 156 1
107 242 1
107 112 1
107 226 1
107 159 1
107 125 1
107 236 1
107 225 1
107 151 1
107 113 1
107 214 1
107 216 1
107 132 1
107 222 1
107 118 1
107 157 1
107 130 1
107 120 1
107 203 1
107 108 1
107 188 1
107 215 1
107 204 1
107 141 1
107 201 1
107 228 1
107 231 1
107 202 1
107 245 1
107 243 1
108 235 1
108 240 1
108 173 1
108 190 1
108 198 1
108 146 1
108 241 1
108 221 1
108 180 1
108 220 1
108 186 1
108 174 1
108 176 1
108 195 1
108 136 1
108 188 1
108 213 1
108 243 1
108 132 1
108 150 1
108 226 1
108 115 1
108 117 1
108 185 1
108 219 1
108 169 1
108 237 1
108 128 1
108 143 1
108 152 1
108 192 1
108 248 1
108 118 1
108 196 1
108 111 1
108 191 1
108 137 1
108 165 1
108 244 1
108 168 1
108 133 1
108 163 1
108 130 1
108 224 1
108 227 1
108 110 1
108 179 1
108 166 1
108 113 1
108 159 1
108 116 1
108 229 1
108 209 1
108 215 1
108 197 1
108 138 1
108 223 1
108 204 1
108 247 1
108 147 1
108 178 1
108 167 1
108 205 1
108 126 1
109 201 1
109 180 1
109 155 1
109 189 1
109 164 1
109 123 1
109 249 1
109 186 1
109 130 1
109 119 1
109 202 1
109 187 1
109 135 1
109 225 1
109 230 1
109 216 1
109 159 1
109 244 1
109 194 1
109 110 1
109 195 1
109 197 1
109 196 1
109 205 1
109 190 1
109 116 1
109 229 1
109 160 1
109 163 1
109 212 1
109 221 1
109 129 1
109 115 1
109 243 1
109 133 1
109 209 1
109 152 1
109 127 1
109 232 1
109 178 1
109 142 1
109 128 1
109 177 1
109 170 1
109 218 1
109 213 1
109 147 1
109 139 1
109 182 1
109 239 1
109 198 1
109 184 1
109 124 1
109 169 1
109 143 1
109 114 1
109 234 1
109 112 1
109 121 1
109 171 1
109 222 1
109 185 1
109 233 1
109 150 1
109 247 1
109 151 1
110 230 1
110 121 1
110 224 1
110 241 1
110 245 1
110 117 1
110 219 1
110 211 1
110 202 1
110 140 1
110 243 1
110 139 1
110 249 1
110 247 1
110 223 1
110 221 1
110 120 1
110 164 1
110 141 1
110 208 1
110 155 1
110 188 1
110 146 1
110 246 1
110 185 1
110 189 1
110 213 1
110 157 1
110 214 1
110 197 1
110 173 1
110 242 1
110 151 1
110 181 1
110 193 1
110 154 1
110 222 1
110 143 1
110 159 1
110 156 1
110 161 1
110 182 1
110 226 1
110 153 1
110 191 1
110 196 1
110 158 1
110 190 1
110 238 1
110 207 1
110 113 1
110 178 1
110 138 1
110 162 1
110 248 1
110 124 1
110 130 1
110 186 1
110 174 1
110 240 1
110 111 1
110 220 1
110 199 1
110 209 1
110 175 1
110 125 1
110 169 1
110 229 1
111 209 1
111 219 1
111 137 1
111 224 1
111 176 1
111 187 1
111 125 1
111 231 1
111 140 1
111 120 1
111 220 1
111 212 1
111 195 1
111 132 1
111 190 1
111 146 1
111 124 1
111 204 1
111 199 1
111 238 1
111 215 1
111 198 1
111 192 1
111 166 1
111 196 1
111 201 1
111 131 1
111 149 1
111 123 1
111 169 1
111 161 1
111 211 1
111 112 1
111 160 1
111 168 1
111 233 1
111 154 1
111 139 1
111 162 1
111 127 1
111 226 1
111 223 1
111 118 1
111 181 1
111 116 1
111 194 1
111 164 1
111 114 1
111 173 1
111 244 1
111 152 1
111 121 1
111 182 1
111 205 1
111 178 1
111 141 1
111 135 1
111 241 1
111 113 1
111 207 1
111 148 1
111 232 1
111 221 1
111 191 1
111 200 1
111 117 1
111 213 1
111 247 1
111 237 1
111 225 1
111 115 1
111 153 1
111 193 1
111 136 1
112 149 1
112 242 1
112 159 1
112 250 1
112 212 1
112 223 1
112 179 1
112 174 1
112 137 1
112 128 1
112 222 1
112 134 1
112 191 1
112 136 1
112 178 1
112 139 1
112 206 1
112 209 1
112 220 1
112 237 1
112 123 1
112 163 1
112 192 1
112 154 1
112 236 1
112 205 1
112 166 1
112 194 1
112 135 1
112 170 1
112 196 1
112 162 1
112 211 1
112 249 1
112 189 1
112 221 1
112 121 1
112 218 1
112 247 1
112 214 1
112 238 1
112 127 1
112 172 1
112 132 1
112 243 1
112 138 1
112 157 1
112 177 1
112 171 1
112 153 1
112 167 1
112 161 1
112 248 1
112 117 1
112 115 1
112 141 1
112 114 1
112 208 1
112 133 1
112 235 1
112 246 1
113 187 1
113 219 1
113 156 1
113 139 1
113 158 1
113 177 1
113 247 1
113 118 1
113 146 1
113 120 1
113 208 1
113 125 1
113 244 1
113 166 1
113 236 1
113 171 1
113 222 1
113 134 1
113 211 1
113 145 1
113 140 1
113 237 1
113 198 1
113 148 1
113 150 1
113 235 1
113 248 1
113 151 1
113 154 1
113 174 1
113 136 1
113 240 1
113 121 1
113 194 1
113 217 1
113 126 1
113 141 1
113 124 1
113 204 1
113 130 1
113 181 1
113 175 1
113 201 1
113 157 1
113 232 1
113 160 1
113 169 1
113 213 1
113 170 1
113 182 1
113 133 1
113 203 1
113 162 1
113 180 1
113 163 1
113 246 1
113 200 1
113 184 1
113 234 1
113 229 1
113 137 1
113 196 1
113 179 1
113 143 1
113 230 1
113 115 1
113 242 1
113 209 1
114 199 1
114 132 1
114 200 1
114 145 1
114 205 1
114 240 1
114 123 1
114 230 1
114 213 1
114 120 1
114 160 1
114 140 1
114 139 1
114 148 1
114 141 1
114 143 1
114 197 1
114 180 1
114 187 1
114 249 1
114 128 1
114 136 1
114 126 1
114 150 1
114 131 1
114 142 1
114 155 1
114 146 1
114 208 1
114 147 1
114 153 1
114 194 1
114 193 1
114 226 1
114 241 1
114 231 1
114 135 1
114 198 1
114 151 1
114 204 1
114 156 1
114 170 1
114 196 1
114 158 1
114 221 1
114 130 1
114 232 1
114 184 1
114 129 1
114 168 1
114 242 1
114 188 1
114 116 1
114 174 1
114 202 1
114 117 1
114 236 1
114 239 1
114 222 1
114 124 1
114 206 1
114 223 1
114 203 1
114 161 1
114 181 1
115 212 1
115 119 1
115 181 1
115 158 1
115 227 1
115 183 1
115 131 1
115 150 1
115 133 1
115 175 1
115 126 1
115 230 1
115 190 1
115 245 1
115 238 1
115 122 1
115 163 1
115 206 1
115 137 1
115 165 1
115 182 1
115 166 1
115 143 1
115 232 1
115 146 1
115 229 1
115 196 1
115 216 1
115 135 1
115 241 1
115 147 1
115 130 1
115 116 1
115 192 1
115 234 1
115 203 1
115 168 1
115 235 1
115 221 1
115 197 1
115 239 1
115 185 1
115 167 1
115 233 1
115 228 1
115 188 1
115 142 1
115 149 1
115 176 1
115 121 1
115 225 1
115 195 1
115 211 1
115 205 1
115 210 1
115 189 1
115 127 1
115 179 1
115 174 1
115 222 1
115 223 1
115 248 1
115 140 1
115 154 1
115 117 1
115 153 1
115 224 1
115 186 1
116 146 1
116 206 1
116 156 1
116 215 1
116 161 1
116 178 1
116 213 1
116 177 1
116 172 1
116 163 1
116 186 1
116 182 1
116 125 1
116 189 1
116 155 1
116 171 1
116 192 1
116 129 1
116 190 1
116 151 1
116 188 1
116 221 1
116 212 1
116 227 1
116 184 1
116 123 1
116 200 1
116 135 1
116 180 1
116 224 1
116 208 1
116 133 1
116 214 1
116 139 1
116 152 1
116 210 1
116 196 1
116 225 1
116 228 1
116 220 1
116 143 1
116 223 1
116 199 1
116 175 1
116 179 1
116 147 1
116 120 1
116 238 1
116 162 1
116 130 1
116 181 1
116 141 1
116 157 1
116 158 1
116 247 1
116 153 1
116 230 1
116 237 1
116 209 1
116 216 1
116 198 1
117 236 1
117 233 1
117 241 1
117 247 1
117 232 1
117 199 1
117 185 1
117 148 1
117 210 1
117 181 1
117 165 1
117 248 1
117 206 1
117 227 1
117 164 1
117 202 1
117 195 1
117 226 1
117 184 1
117 196 1
117 167 1
117 214 1
117 198 1
117 132 1
117 229 1
117 131 1
117 176 1
117 242 1
117 208 1
117 222 1
117 160 1
117 238 1
117 124 1
117 234 1
117 182 1
117 192 1
117 170 1
117 250 1
117 178 1
117 239 1
117 141 1
117 177 1
117 219 1
117 207 1
117 146 1
117 186 1
117 120 1
117 133 1
117 225 1
117 188 1
117 183 1
117 191 1
117 203 1
117 161 1
117 150 1
117 166 1
117 240 1
117 230 1
117 147 1
117 139 1
117 201 1
117 163 1
117 179 1
117 171 1
117 153 1
117 245 1
117 228 1
117 134 1
117 189 1
117 155 1
118 198 1
118 164 1
118 190 1
118 193 1
118 139 1
118 122 1
118 219 1
118 146 1
118 184 1
118 224 1
118 136 1
118 196 1
118 154 1
118 194 1
118 173 1
118 128 1
118 225 1
118 149 1
118 200 1
118 217 1
118 222 1
118 135 1
118 208 1
118 182 1
118 186 1
118 227 1
118 137 1
118 209 1
118 207 1
118 152 1
118 120 1
118 125 1
118 172 1
118 230 1
118 188 1
118 133 1
118 244 1
118 147 1
118 210 1
118 189 1
118 150 1
118 180 1
118 153 1
118 169 1
118 235 1
118 191 1
118 175 1
118 127 1
118 130 1
118 223 1
118 192 1
118 216 1
118 205 1
118 187 1
118 151 1
118 140 1
118 124 1
118 163 1
118 134 1
118 171 1
118 237 1
118 155 1
118 177 1
118 174 1
118 185 1
118 249 1
118 202 1
118 211 1
118 197 1
119 247 1
119 213 1
119 124 1
119 187 1
119 248 1
119 208 1
119 186 1
119 181 1
119 154 1
119 215 1
119 250 1
119 197 1
119 214 1
119 240 1
119 174 1
119 156 1
119 130 1
119 170 1
119 146 1
119 139 1
119 157 1
119 243 1
119 137 1
119 142 1
119 164 1
119 225 1
119 192 1
119 216 1
119 172 1
119 184 1
119 141 1
119 207 1
119 167 1
119 179 1
119 131 1
119 199 1
119 198 1
119 120 1
119 140 1
119 239 1
119 224 1
119 158 1
119 221 1
119 166 1
119 232 1
119 132 1
119 163 1
119 180 1
119 125 1
119 220 1
119 189 1
119 149 1
119 178 1
119 190 1
119 235 1
119 155 1
119 238 1
119 185 1
119 133 1
119 234 1
119 223 1
119 151 1
119 236 1
119 138 1
119 242 1
119 230 1
120 121 1
120 207 1
120 231 1
120 136 1
120 167 1
120 137 1
120 142 1
120 180 1
120 134 1
120 222 1
120 238 1
120 135 1
120 146 1
120 204 1
120 214 1
120 152 1
120 249 1
120 206 1
120 138 1
120 124 1
120 195 1
120 161 1
120 223 1
120 176 1
120 239 1
120 245 1
120 166 1
120 175 1
120 140 1
120 177 1
120 201 1
120 132 1
120 232 1
120 200 1
120 194 1
120 211 1
120 184 1
120 165 1
120 236 1
120 217 1
120 203 1
120 174 1
120 129 1
120 192 1
120 163 1
120 190 1
120 235 1
120 149 1
120 210 1
120 122 1
120 187 1
120 205 1
120 229 1
120 133 1
120 213 1
120 248 1
120 241 1
120 216 1
120 148 1
120 208 1
120 157 1
120 181 1
120 226 1
120 130 1
121 140 1
121 198 1
121 152 1
121 249 1
121 154 1
121 217 1
121 238 1
121 178 1
121 177 1
121 231 1
121 220 1
121 172 1
121 160 1
121 219 1
121 191 1
121 155 1
121 201 1
121 138 1
121 128 1
121 246 1
121 237 1
121 180 1
121 126 1
121 188 1
121 164 1
121 130 1
121 129 1
121 225 1
121 156 1
121 179 1
121 207 1
121 162 1
121 159 1
121 234 1
121 239 1
121 209 1
121 250 1
121 230 1
121 197 1
121 227 1
121 151 1
121 244 1
121 206 1
121 133 1
121 215 1
121 186 1
121 137 1
121 139 1
121 146 1
121 134 1
121 196 1
121 211 1
121 153 1
121 136 1
121 161 1
121 235 1
121 204 1
121 144 1
121 148 1
121 189 1
121 187 1
121 142 1
121 193 1
122 204 1
122 195 1
122 190 1
122 219 1
122 147 1
122 194 1
122 132 1
122 136 1
122 135 1
122 141 1
122 250 1
122 239 1
122 243 1
122 158 1
122 212 1
122 162 1
122 237 1
122 244 1
122 209 1
122 197 1
122 206 1
122 155 1
122 125 1
122 228 1
122 177 1
122 171 1
122 163 1
122 199 1
122 208 1
122 160 1
122 184 1
122 227 1
122 153 1
122 130 1
122 150 1
122 128 1
122 220 1
122 217 1
122 192 1
122 225 1
122 207 1
122 165 1
122 148 1
122 233 1
122 201 1
122 230 1
122 221 1
122 183 1
122 176 1
122 186 1
122 203 1
122 168 1
122 172 1
122 146 1
122 154 1
122 144 1
122 216 1
122 249 1
122 166 1
122 173 1
123 170 1
123 176 1
123 177 1
123 208 1
123 201 1
123 243 1
123 165 1
123 137 1
123 160 1
123 126 1
123 184 1
123 172 1
123 195 1
123 250 1
123 146 1
123 187 1
123 199 1
123 231 1
123 140 1
123 245 1
123 162 1
123 229 1
123 191 1
123 238 1
123 203 1
123 189 1
123 143 1
123 173 1
123 210 1
123 128 1
123 193 1
123 174 1
123 240 1
123 130 1
123 147 1
123 168 1
123 182 1
123 133 1
123 190 1
123 244 1
123 141 1
123 218 1
123 215 1
123 226 1
123 153 1
123 127 1
123 156 1
123 149 1
123 196 1
123 202 1
123 135 1
123 124 1
123 129 1
123 221 1
123 200 1
123 125 1
123 192 1
123 179 1
123 181 1
123 178 1
123 228 1
123 247 1
123 246 1
123 234 1
123 241 1
123 175 1
123 233 1
123 207 1
123 209 1
123 158 1
123 198 1
124 168 1
124 185 1
124 179 1
124 155 1
124 160 1
124 241 1
124 135 1
124 229 1
124 233 1
124 210 1
124 202 1
124 127 1
124 161 1
124 156 1
124 172 1
124 145 1
124 141 1
124 194 1
124 228 1
124 137 1
124 239 1
124 211 1
124 187 1
124 170 1
124 203 1
124 142 1
124 184 1
124 250 1
124 173 1
124 154 1
124 221 1
124 238 1
124 182 1
124 183 1
124 134 1
124 204 1
124 132 1
124 234 1
124 248 1
124 242 1
124 175 1
124 193 1
124 167 1
124 128 1
124 171 1
124 177 1
124 217 1
124 174 1
124 140 1
124 224 1
124 216 1
124 199 1
124 195 1
125 240 1
125 142 1
125 143 1
125 163 1
125 239 1
125 194 1
125 182 1
125 228 1
125 171 1
125 237 1
125 188 1
125 236 1
125 184 1
125 167 1
125 137 1
125 146 1
125 135 1
125 211 1
125 179 1
125 229 1
125 185 1
125 166 1
125 164 1
125 128 1
125 234 1
125 192 1
125 224 1
125 165 1
125 212 1
125 147 1
125 220 1
125 176 1
125 214 1
125 133 1
125 172 1
125 180 1
125 206 1
125 230 1
125 249 1
125 154 1
125 149 1
125 210 1
125 244 1
125 197 1
125 248 1
125 193 1
125 189 1
125 187 1
125 203 1
125 199 1
125 218 1
125 241 1
125 216 1
125 170 1
125 195 1
125 138 1
125 178 1
125 247 1
125 153 1
125 177 1
126 179 1
126 155 1
126 207 1
126 151 1
126 149 1
126 236 1
126 137 1
126 200 1
126 183 1
126 197 1
126 212 1
126 133 1
126 184 1
126 187 1
126 135 1
126 153 1
126 170 1
126 211 1
126 180 1
126 129 1
126 159 1
126 141 1
126 195 1
126 152 1
126 160 1
126 142 1
126 206 1
126 169 1
126 143 1
126 249 1
126 175 1
126 127 1
126 132 1
126 131 1
126 223 1
126 145 1
126 173 1
126 201 1
126 250 1
126 239 1
126 174 1
126 164 1
126 243 1
126 172 1
126 182 1
126 136 1
126 221 1
126 229 1
126 228 1
126 198 1
126 138 1
126 130 1
126 237 1
126 178 1
126 213 1
126 233 1
126 171 1
127 149 1
127 192 1
127 141 1
127 208 1
127 249 1
127 128 1
127 234 1
127 240 1
127 155 1
127 181 1
127 175 1
127 241 1
127 185 1
127 165 1
127 207 1
127 235 1
127 160 1
127 139 1
127 213 1
127 138 1
127 242 1
127 219 1
127 131 1
127 201 1
127 198 1
127 145 1
127 164 1
127 158 1
127 246 1
127 193 1
127 206 1
127 248 1
127 150 1
127 182 1
127 194 1
127 190 1
127 221 1
127 233 1
127 238 1
127 220 1
127 202 1
127 199 1
127 176 1
127 133 1
127 170 1
127 159 1
127 163 1
127 156 1
127 147 1
127 244 1
127 232 1
127 152 1
127 137 1
127 214 1
127 212 1
127 229 1
127 200 1
127 144 1
127 180 1
127 151 1
127 187 1
127 237 1
127 178 1
127 189 1
127 243 1
127 205 1
127 140 1
127 129 1
127 245 1
128 138 1
128 231 1
128 156 1
128 144 1
128 224 1
128 242 1
128 227 1
128 194 1
128 205 1
128 247 1
128 211 1
128 250 1
128 213 1
128 133 1
128 199 1
128 158 1
128 233 1
128 195 1
128 181 1
128 244 1
128 164 1
128 168 1
128 145 1
128 206 1
128 216 1
128 132 1
128 129 1
128 175 1
128 187 1
128 219 1
128 217 1
128 226 1
128 188 1
128 237 1
128 143 1
128 185 1
128 249 1
128 140 1
128 197 1
128 196 1
128 139 1
128 193 1
128 180 1
128 210 1
128 235 1
128 236 1
128 225 1
128 170 1
128 191 1
128 223 1
128 203 1
128 169 1
128 131 1
128 151 1
128 172 1
128 178 1
128 136 1
128 192 1
128 142 1
128 207 1
128 153 1
128 166 1
129 162 1
129 224 1
129 155 1
129 209 1
129 131 1
129 141 1
129 213 1
129 214 1
129 132 1
129 133 1
129 145 1
129 146 1
129 219 1
129 241 1
129 148 1
129 203 1
129 235 1
129 166 1
129 243 1
129 174 1
129 192 1
129 147 1
129 172 1
129 206 1
129 170 1
129 247 1
129 200 1
129 208 1
129 248 1
129 130 1
129 237 1
129 152 1
129 234 1
129 231 1
129 246 1
129 182 1
129 228 1
129 138 1
129 143 1
129 179 1
129 215 1
129 199 1
129 207 1
129 201 1
129 176 1
129 239 1
129 180 1
129 175 1
129 210 1
129 245 1
129 167 1
129 221 1
129 230 1
129 250 1
129 189 1
129 249 1
129 164 1
129 191 1
129 218 1
129 154 1
129 222 1
129 136 1
129 198 1
129 187 1
129 137 1
129 202 1
129 211 1
129 168 1
129 140 1
130 149 1
130 133 1
130 134 1
130 230 1
130 209 1
130 200 1
130 186 1
130 157 1
130 160 1
130 158 1
130 162 1
130 226 1
130 215 1
130 183 1
130 174 1
130 197 1
130 208 1
130 227 1
130 155 1
130 159 1
130 231 1
130 138 1
130 218 1
130 234 1
130 181 1
130 180 1
130 189 1
130 192 1
130 247 1
130 148 1
130 152 1
130 201 1
130 153 1
130 235 1
130 182 1
130 240 1
130 220 1
130 248 1
130 196 1
130 143 1
130 246 1
130 216 1
130 142 1
130 202 1
130 173 1
130 217 1
130 161 1
130 223 1
130 213 1
130 198 1
130 242 1
130 170 1
130 187 1
130 172 1
130 207 1
130 145 1
130 179 1
130 193 1
130 165 1
130 141 1
130 241 1
130 244 1
131 208 1
131 174 1
131 209 1
131 231 1
131 245 1
131 162 1
131 190 1
131 196 1
131 198 1
131 138 1
131 201 1
131 242 1
131 247 1
131 207 1
131 188 1
131 168 1
131 234 1
131 214 1
131 189 1
131 235 1
131 230 1
131 187 1
131 194 1
131 216 1
131 227 1
131 228 1
131 137 1
131 142 1
131 176 1
131 225 1
131 236 1
131 136 1
131 150 1
131 183 1
131 181 1
131 170 1
131 219 1
131 191 1
131 229 1
131 243 1
131 172 1
131 193 1
131 197 1
131 195 1
131 249 1
131 224 1
131 167 1
131 244 1
131 155 1
131 192 1
131 148 1
131 163 1
131 239 1
131 178 1
131 134 1
131 179 1
131 143 1
131 213 1
131 160 1
132 173 1
132 186 1
132 243 1
132 161 1
132 216 1
132 239 1
132 165 1
132 157 1
132 160 1
132 249 1
132 222 1
132 241 1
132 207 1
132 196 1
132 147 1
132 246 1
132 190 1
132 213 1
132 233 1
132 152 1
132 170 1
132 134 1
132 197 1
132 223 1
132 234 1
132 188 1
132 250 1
132 227 1
132 179 1
132 236 1
132 231 1
132 151 1
132 166 1
132 238 1
132 191 1
132 229 1
132 232 1
132 212 1
132 158 1
132 217 1
132 135 1
132 189 1
132 206 1
132 153 1
132 155 1
132 201 1
132 154 1
132 237 1
132 180 1
132 211 1
132 203 1
132 142 1
132 182 1
132 209 1
132 200 1
132 215 1
132 168 1
132 185 1
132 228 1
132 167 1
132 193 1
132 148 1
133 208 1
133 155 1
133 235 1
133 209 1
133 158 1
133 202 1
133 248 1
133 245 1
133 191 1
133 170 1
133 199 1
133 224 1
133 210 1
133 142 1
133 175 1
133 206 1
133 163 1
133 184 1
133 241 1
133 244 1
133 136 1
133 177 1
133 143 1
133 215 1
133 149 1
133 181 1
133 214 1
133 146 1
133 151 1
133 222 1
133 134 1
133 179 1
133 205 1
133 236 1
133 165 1
133 226 1
133 173 1
133 194 1
133 187 1
133 180 1
133 183 1
133 230 1
133 135 1
133 212 1
133 249 1
133 161 1
133 240 1
134 220 1
134 165 1
134 155 1
134 204 1
134 181 1
134 159 1
134 234 1
134 210 1
134 229 1
134 137 1
134 167 1
134 168 1
134 232 1
134 148 1
134 203 1
134 151 1
134 239 1
134 211 1
134 170 1
134 238 1
134 149 1
134 147 1
134 169 1
134 174 1
134 158 1
134 230 1
134 217 1
134 189 1
134 209 1
134 173 1
134 243 1
134 184 1
134 249 1
134 186 1
134 228 1
134 233 1
134 136 1
134 244 1
134 188 1
134 175 1
134 245 1
134 178 1
134 216 1
134 202 1
134 247 1
134 166 1
134 201 1
134 152 1
134 199 1
134 183 1
134 146 1
134 139 1
134 196 1
134 154 1
135 157 1
135 163 1
135 196 1
135 138 1
135 203 1
135 172 1
135 213 1
135 223 1
135 159 1
135 214 1
135 205 1
135 174 1
135 239 1
135 198 1
135 160 1
135 215 1
135 238 1
135 217 1
135 186 1
135 168 1
135 155 1
135 240 1
135 225 1
135 173 1
135 190 1
135 139 1
135 226 1
135 179 1
135 224 1
135 167 1
135 176 1
135 152 1
135 242 1
135 147 1
135 231 1
135 209 1
135 212 1
135 178 1
135 241 1
135 235 1
135 137 1
135 227 1
135 197 1
135 207 1
135 177 1
135 244 1
135 208 1
135 143 1
135 171 1
135 206 1
135 210 1
135 233 1
135 165 1
135 170 1
135 193 1
135 166 1
135 221 1
135 187 1
135 158 1
135 211 1
135 180 1
135 243 1
135 222 1
135 246 1
135 183 1
135 142 1
135 153 1
136 161 1
136 248 1
136 242 1
136 164 1
136 245 1
136 168 1
136 207 1
136 217 1
136 213 1
136 158 1
136 199 1
136 174 1
136 187 1
136 209 1
136 232 1
136 190 1
136 169 1
136 231 1
136 145 1
136 250 1
136 191 1
136 157 1
136 138 1
136 186 1
136 237 1
136 236 1
136 162 1
136 249 1
136 198 1
136 192 1
136 193 1
136 144 1
136 225 1
136 173 1
136 170 1
136 222 1
136 182 1
136 142 1
136 197 1
136 172 1
136 149 1
136 219 1
136 241 1
136 194 1
136 147 1
136 224 1
136 246 1
136 223 1
136 196 1
136 156 1
137 138 1
137 199 1
137 188 1
137 173 1
137 160 1
137 211 1
137 156 1
137 159 1
137 154 1
137 186 1
137 218 1
137 147 1
137 241 1
137 141 1
137 208 1
137 231 1
137 152 1
137 178 1
137 226 1
137 212 1
137 214 1
137 169 1
137 236 1
137 148 1
137 185 1
137 239 1
137 163 1
137 194 1
137 145 1
137 155 1
137 207 1
137 248 1
137 161 1
137 162 1
137 165 1
137 187 1
137 196 1
137 224 1
137 190 1
137 153 1
137 172 1
137 167 1
137 197 1
137 164 1
137 206 1
137 193 1
137 246 1
137 202 1
137 238 1
137 198 1
137 144 1
137 149 1
137 230 1
137 229 1
137 242 1
138 202 1
138 233 1
138 148 1
138 245 1
138 176 1
138 231 1
138 145 1
138 230 1
138 184 1
138 199 1
138 170 1
138 250 1
138 228 1
138 206 1
138 242 1
138 246 1
138 198 1
138 169 1
138 166 1
138 181 1
138 179 1
138 141 1
138 165 1
138 243 1
138 193 1
138 150 1
138 190 1
138 218 1
138 187 1
138 214 1
138 244 1
138 172 1
138 174 1
138 186 1
138 225 1
138 156 1
138 235 1
138 183 1
138 149 1
138 195 1
138 192 1
138 215 1
138 201 1
138 194 1
138 160 1
138 220 1
138 185 1
138 177 1
138 171 1
138 200 1
138 219 1
139 240 1
139 206 1
139 232 1
139 143 1
139 237 1
139 191 1
139 219 1
139 216 1
139 244 1
139 156 1
139 144 1
139 197 1
139 165 1
139 169 1
139 235 1
139 181 1
139 145 1
139 228 1
139 168 1
139 226 1
139 225 1
139 214 1
139 217 1
139 224 1
139 170 1
139 166 1
139 215 1
139 242 1
139 180 1
139 210 1
139 164 1
139 231 1
139 163 1
139 193 1
139 172 1
139 211 1
139 220 1
139 188 1
139 173 1
139 149 1
139 150 1
139 222 1
139 190 1
139 146 1
139 186 1
139 230 1
140 202 1
140 241 1
140 156 1
140 152 1
140 174 1
140 165 1
140 190 1
140 189 1
140 216 1
140 214 1
140 141 1
140 198 1
140 179 1
140 187 1
140 227 1
140 210 1
140 197 1
140 225 1
140 212 1
140 170 1
140 213 1
140 168 1
140 247 1
140 226 1
140 175 1
140 207 1
140 158 1
140 199 1
140 215 1
140 186 1
140 153 1
140 142 1
140 191 1
140 224 1
140 193 1
140 145 1
140 220 1
140 209 1
140 233 1
140 185 1
140 143 1
140 160 1
140 172 1
140 235 1
140 219 1
140 178 1
140 234 1
140 222 1
140 243 1
140 173 1
140 181 1
140 164 1
140 230 1
140 204 1
140 146 1
140 231 1
141 245 1
141 185 1
141 188 1
141 250 1
141 178 1
141 226 1
141 142 1
141 249 1
141 168 1
141 218 1
141 210 1
141 149 1
141 248 1
141 204 1
141 206 1
141 192 1
141 143 1
141 221 1
141 240 1
141 232 1
141 170 1
141 165 1
141 167 1
141 189 1
141 219 1
141 176 1
141 237 1
141 193 1
141 202 1
141 215 1
141 173 1
141 208 1
141 213 1
141 171 1
141 231 1
141 183 1
141 238 1
141 225 1
141 162 1
141 211 1
141 186 1
141 179 1
141 242 1
141 172 1
141 233 1
141 190 1
141 157 1
141 147 1
141 228 1
141 198 1
141 177 1
141 243 1
141 244 1
141 205 1
141 148 1
142 161 1
142 205 1
142 195 1
142 147 1
142 218 1
142 232 1
142 223 1
142 216 1
142 154 1
142 175 1
142 215 1
142 226 1
142 179 1
142 162 1
142 143 1
142 209 1
142 155 1
142 196 1
142 150 1
142 183 1
142 176 1
142 174 1
142 191 1
142 228 1
142 200 1
142 242 1
142 249 1
142 171 1
142 170 1
142 144 1
142 233 1
142 211 1
142 160 1
142 221 1
142 164 1
142 163 1
142 182 1
142 203 1
142 158 1
142 156 1
142 190 1
142 151 1
142 145 1
142 243 1
142 224 1
143 146 1
143 192 1
143 170 1
143 225 1
143 230 1
143 202 1
143 232 1
143 235 1
143 196 1
143 248 1
143 242 1
143 244 1
143 167 1
143 231 1
143 191 1
143 206 1
143 222 1
143 149 1
143 160 1
143 240 1
143 226 1
143 152 1
143 162 1
143 173 1
143 223 1
143 241 1
143 150 1
143 236 1
143 151 1
143 217 1
143 227 1
143 166 1
143 178 1
143 212 1
143 176 1
143 184 1
143 168 1
143 237 1
143 190 1
143 197 1
143 198 1
143 205 1
143 210 1
143 209 1
143 243 1
143 159 1
143 216 1
143 249 1
143 234 1
143 228 1
143 246 1
143 185 1
143 164 1
143 233 1
144 203 1
144 172 1
144 212 1
144 248 1
144 233 1
144 160 1
144 234 1
144 229 1
144 194 1
144 232 1
144 168 1
144 209 1
144 150 1
144 147 1
144 237 1
144 230 1
144 223 1
144 187 1
144 151 1
144 214 1
144 190 1
144 227 1
144 184 1
144 225 1
144 215 1
144 176 1
144 145 1
144 217 1
144 155 1
144 177 1
144 180 1
144 211 1
144 153 1
144 185 1
144 216 1
144 207 1
144 154 1
144 250 1
144 210 1
144 240 1
144 178 1
144 159 1
144 158 1
144 241 1
144 200 1
144 206 1
144 173 1
144 188 1
144 166 1
144 163 1
144 235 1
145 200 1
145 231 1
145 176 1
145 202 1
145 161 1
145 226 1
145 217 1
145 193 1
145 218 1
145 206 1
145 249 1
145 177 1
145 165 1
145 183 1
145 250 1
145 191 1
145 207 1
145 178 1
145 237 1
145 164 1
145 208 1
145 149 1
145 201 1
145 211 1
145 146 1
145 160 1
145 222 1
145 204 1
145 245 1
145 172 1
145 184 1
145 224 1
145 147 1
145 190 1
145 153 1
145 248 1
145 162 1
145 173 1
145 209 1
145 236 1
145 223 1
145 197 1
145 210 1
145 242 1
145 188 1
145 195 1
145 246 1
145 179 1
145 215 1
145 150 1
145 189 1
145 152 1
146 217 1
146 187 1
146 216 1
146 220 1
146 250 1
146 174 1
146 182 1
146 214 1
146 154 1
146 230 1
146 163 1
146 213 1
146 233 1
146 234 1
146 175 1
146 248 1
146 194 1
146 157 1
146 159 1
146 244 1
146 237 1
146 153 1
146 198 1
146 200 1
146 202 1
146 164 1
146 226 1
146 232 1
146 176 1
146 206 1
146 240 1
146 211 1
146 235 1
146 190 1
146 201 1
146 183 1
146 152 1
146 249 1
146 239 1
146 231 1
146 228 1
146 185 1
146 246 1
146 243 1
146 168 1
146 238 1
146 195 1
146 241 1
146 247 1
146 208 1
146 150 1
146 218 1
146 151 1
146 192 1
146 188 1
146 219 1
146 148 1
146 177 1
146 225 1
146 171 1
147 213 1
147 205 1
147 219 1
147 234 1
147 151 1
147 157 1
147 197 1
147 182 1
147 196 1
147 227 1
147 217 1
147 206 1
147 207 1
147 211 1
147 156 1
147 231 1
147 244 1
147 159 1
147 241 1
147 201 1
147 149 1
147 222 1
147 186 1
147 181 1
147 168 1
147 175 1
147 237 1
147 200 1
147 202 1
147 191 1
147 218 1
147 221 1
147 209 1
147 214 1
147 153 1
147 250 1
147 165 1
147 242 1
147 243 1
147 160 1
147 163 1
147 210 1
147 247 1
147 225 1
147 240 1
147 233 1
147 185 1
147 171 1
147 177 1
147 184 1
147 239 1
147 176 1
147 220 1
147 198 1
147 208 1
148 247 1
148 200 1
148 232 1
148 219 1
148 205 1
148 192 1
148 221 1
148 197 1
148 213 1
148 229 1
148 209 1
148 153 1
148 217 1
148 162 1
148 155 1
148 161 1
148 195 1
148 239 1
148 163 1
148 175 1
148 173 1
148 212 1
148 190 1
148 207 1
148 183 1
148 184 1
148 185 1
148 201 1
148 165 1
148 152 1
148 193 1
148 218 1
148 223 1
148 158 1
148 199 1
148 196 1
148 244 1
148 198 1
148 245 1
148 228 1
148 208 1
148 179 1
148 231 1
148 178 1
148 203 1
148 150 1
148 248 1
148 149 1
148 168 1
148 246 1
148 206 1
148 204 1
148 172 1
148 210 1
148 186 1
149 198 1
149 201 1
149 216 1
149 222 1
149 247 1
149 217 1
149 233 1
149 200 1
149 249 1
149 191 1
149 181 1
149 163 1
149 158 1
149 196 1
149 177 1
149 189 1
149 212 1
149 195 1
149 182 1
149 219 1
149 167 1
149 174 1
149 234 1
149 173 1
149 227 1
149 237 1
149 244 1
149 250 1
149 202 1
149 153 1
149 164 1
149 170 1
149 246 1
149 225 1
149 192 1
149 156 1
149 175 1
149 231 1
149 160 1
149 229 1
149 228 1
149 155 1
149 230 1
149 172 1
149 241 1
149 220 1
149 165 1
149 243 1
149 185 1
149 223 1
149 166 1
149 176 1
149 218 1
149 197 1
149 235 1
150 197 1
150 187 1
150 190 1
150 221 1
150 214 1
150 172 1
150 151 1
150 175 1
150 235 1
150 212 1
150 188 1
150 215 1
150 249 1
150 211 1
150 194 1
150 174 1
150 156 1
150 199 1
150 162 1
150 177 1
150 230 1
150 158 1
150 233 1
150 169 1
150 157 1
150 247 1
150 243 1
150 228 1
150 161 1
150 203 1
150 201 1
150 241 1
150 170 1
150 160 1
150 166 1
150 245 1
150 225 1
150 164 1
150 182 1
150 238 1
150 219 1
150 224 1
150 198 1
150 240 1
150 176 1
150 242 1
151 193 1
151 246 1
151 189 1
151 217 1
151 171 1
151 187 1
151 226 1
151 210 1
151 228 1
151 214 1
151 190 1
151 160 1
151 182 1
151 157 1
151 240 1
151 191 1
151 219 1
151 218 1
151 170 1
151 181 1
151 195 1
151 227 1
151 205 1
151 158 1
151 243 1
151 177 1
151 183 1
151 229 1
151 159 1
151 224 1
151 245 1
151 244 1
151 180 1
151 153 1
151 152 1
151 208 1
151 197 1
151 199 1
151 173 1
151 196 1
151 203 1
151 248 1
151 154 1
151 155 1
151 194 1
151 167 1
151 166 1
151 207 1
151 206 1
151 186 1
152 222 1
152 181 1
152 153 1
152 206 1
152 234 1
152 173 1
152 215 1
152 246 1
152 175 1
152 223 1
152 235 1
152 211 1
152 166 1
152 220 1
152 195 1
152 189 1
152 178 1
152 205 1
152 226 1
152 197 1
152 250 1
152 209 1
152 244 1
152 158 1
152 154 1
152 214 1
152 247 1
152 184 1
152 163 1
152 207 1
152 155 1
152 233 1
152 172 1
152 176 1
152 217 1
152 199 1
152 188 1
152 185 1
152 208 1
152 242 1
152 239 1
152 227 1
152 202 1
152 238 1
153 194 1
153 159 1
153 219 1
153 232 1
153 157 1
153 187 1
153 185 1
153 204 1
153 212 1
153 170 1
153 198 1
153 214 1
153 220 1
153 201 1
153 176 1
153 241 1
153 216 1
153 211 1
153 196 1
153 205 1
153 245 1
153 156 1
153 248 1
153 160 1
153 223 1
153 206 1
153 231 1
153 235 1
153 229 1
153 233 1
153 180 1
153 224 1
153 161 1
153 186 1
153 240 1
153 246 1
153 177 1
153 200 1
153 188 1
153 154 1
153 218 1
153 155 1
153 239 1
153 213 1
153 162 1
153 221 1
153 230 1
153 236 1
153 207 1
153 192 1
153 175 1
153 178 1
153 222 1
153 209 1
153 243 1
153 199 1
154 188 1
154 250 1
154 169 1
154 163 1
154 201 1
154 185 1
154 178 1
154 226 1
154 236 1
154 180 1
154 221 1
154 191 1
154 225 1
154 176 1
154 161 1
154 246 1
154 220 1
154 229 1
154 211 1
154 196 1
154 194 1
154 172 1
154 243 1
154 155 1
154 183 1
154 187 1
154 222 1
154 242 1
154 175 1
154 205 1
154 160 1
154 214 1
154 200 1
154 168 1
154 181 1
154 223 1
154 199 1
154 162 1
154 215 1
154 216 1
154 171 1
154 238 1
154 177 1
154 165 1
154 184 1
154 166 1
154 192 1
154 189 1
154 173 1
155 159 1
155 188 1
155 202 1
155 182 1
155 187 1
155 207 1
155 192 1
155 214 1
155 231 1
155 238 1
155 225 1
155 201 1
155 248 1
155 221 1
155 190 1
155 230 1
155 204 1
155 208 1
155 226 1
155 241 1
155 199 1
155 193 1
155 228 1
155 246 1
155 232 1
155 181 1
155 250 1
155 156 1
155 213 1
155 242 1
155 215 1
155 234 1
155 198 1
155 176 1
155 194 1
155 174 1
155 183 1
155 209 1
155 166 1
155 205 1
155 171 1
155 235 1
155 172 1
155 173 1
155 160 1
155 249 1
155 163 1
155 210 1
155 233 1
155 203 1
155 236 1
155 161 1
155 240 1
155 245 1
155 191 1
155 185 1
155 224 1
156 230 1
156 237 1
156 196 1
156 193 1
156 190 1
156 210 1
156 227 1
156 242 1
156 170 1
156 246 1
156 185 1
156 184 1
156 176 1
156 171 1
156 217 1
156 177 1
156 204 1
156 233 1
156 161 1
156 231 1
156 238 1
156 245 1
156 241 1
156 166 1
156 239 1
156 209 1
156 234 1
156 232 1
156 211 1
156 224 1
156 191 1
156 192 1
156 247 1
156 183 1
156 249 1
156 225 1
156 164 1
156 175 1
156 163 1
156 182 1
156 174 1
156 219 1
156 207 1
156 200 1
156 243 1
156 197 1
156 180 1
156 160 1
157 223 1
157 228 1
157 158 1
157 171 1
157 227 1
157 241 1
157 209 1
157 220 1
157 235 1
157 164 1
157 159 1
157 182 1
157 198 1
157 173 1
157 243 1
157 185 1
157 189 1
157 166 1
157 221 1
157 170 1
157 218 1
157 245 1
157 183 1
157 229 1
157 178 1
157 233 1
157 204 1
157 179 1
157 222 1
157 167 1
157 207 1
157 226 1
157 244 1
157 160 1
157 239 1
157 205 1
157 247 1
157 242 1
157 237 1
157 191 1
157 174 1
157 216 1
157 200 1
157 217 1
157 211 1
157 232 1
157 163 1
157 162 1
157 219 1
158 244 1
158 202 1
158 232 1
158 180 1
158 175 1
158 161 1
158 229 1
158 237 1
158 184 1
158 162 1
158 198 1
158 185 1
158 192 1
158 201 1
158 213 1
158 186 1
158 212 1
158 167 1
158 170 1
158 196 1
158 182 1
158 247 1
158 221 1
158 234 1
158 165 1
158 239 1
158 242 1
158 210 1
158 187 1
158 216 1
158 226 1
158 203 1
158 194 1
158 225 1
158 222 1
158 191 1
158 166 1
158 240 1
158 163 1
158 183 1
158 205 1
158 174 1
158 249 1
158 178 1
158 160 1
158 188 1
158 215 1
158 179 1
158 168 1
158 200 1
158 173 1
159 246 1
159 210 1
159 238 1
159 208 1
159 224 1
159 229 1
159 190 1
159 242 1
159 177 1
159 203 1
159 167 1
159 163 1
159 213 1
159 195 1
159 175 1
159 193 1
159 236 1
159 198 1
159 202 1
159 201 1
159 204 1
159 171 1
159 234 1
159 173 1
159 199 1
159 223 1
159 200 1
159 161 1
159 231 1
159 215 1
159 219 1
159 170 1
159 225 1
159 227 1
159 216 1
159 182 1
159 244 1
159 245 1
159 243 1
159 222 1
159 226 1
159 249 1
159 189 1
159 221 1
159 181 1
159 220 1
159 192 1
159 174 1
159 194 1
159 187 1
159 232 1
160 231 1
160 214 1
160 186 1
160 221 1
160 223 1
160 228 1
160 196 1
160 203 1
160 213 1
160 164 1
160 188 1
160 173 1
160 191 1
160 244 1
160 215 1
160 165 1
160 184 1
160 226 1
160 172 1
160 216 1
160 163 1
160 206 1
160 167 1
160 240 1
160 245 1
160 195 1
160 227 1
160 182 1
160 218 1
160 201 1
160 247 1
160 180 1
160 207 1
160 192 1
160 217 1
160 176 1
160 246 1
160 239 1
160 202 1
160 190 1
160 162 1
160 209 1
160 248 1
160 242 1
160 193 1
160 185 1
160 198 1
161 230 1
161 192 1
161 203 1
161 181 1
161 174 1
161 193 1
161 217 1
161 171 1
161 179 1
161 232 1
161 178 1
161 197 1
161 162 1
161 236 1
161 243 1
161 166 1
161 229 1
161 199 1
161 225 1
161 175 1
161 227 1
161 233 1
161 198 1
161 186 1
161 240 1
161 164 1
161 250 1
161 226 1
161 202 1
161 248 1
161 163 1
161 173 1
161 207 1
161 165 1
161 180 1
161 201 1
161 169 1
161 245 1
161 189 1
161 215 1
161 208 1
161 200 1
161 228 1
161 222 1
161 216 1
161 195 1
162 239 1
162 186 1
162 236 1
162 193 1
162 220 1
162 178 1
162 219 1
162 192 1
162 212 1
162 242 1
162 204 1
162 179 1
162 187 1
162 217 1
162 180 1
162 215 1
162 194 1
162 200 1
162 224 1
162 230 1
162 237 1
162 226 1
162 240 1
162 209 1
162 197 1
162 196 1
162 202 1
162 218 1
162 198 1
162 185 1
162 166 1
162 241 1
162 168 1
162 250 1
162 174 1
162 189 1
162 205 1
162 176 1
162 167 1
162 243 1
162 244 1
162 201 1
162 213 1
163 248 1
163 168 1
163 229 1
163 205 1
163 180 1
163 202 1
163 216 1
163 214 1
163 220 1
163 186 1
163 198 1
163 234 1
163 174 1
163 239 1
163 203 1
163 242 1
163 189 1
163 167 1
163 204 1
163 226 1
163 249 1
163 223 1
163 177 1
163 171 1
163 245 1
163 195 1
163 196 1
163 215 1
163 199 1
163 188 1
163 164 1
163 166 1
163 181 1
163 197 1
163 208 1
163 246 1
163 241 1
163 178 1
164 180 1
164 184 1
164 202 1
164 227 1
164 247 1
164 219 1
164 205 1
164 208 1
164 166 1
164 175 1
164 176 1
164 165 1
164 243 1
164 179 1
164 201 1
164 226 1
164 174 1
164 186 1
164 250 1
164 193 1
164 177 1
164 242 1
164 197 1
164 249 1
164 192 1
164 169 1
164 168 1
164 233 1
164 220 1
164 241 1
164 234 1
164 222 1
164 195 1
164 231 1
164 185 1
164 217 1
164 189 1
164 230 1
164 191 1
164 239 1
164 248 1
164 246 1
165 225 1
165 222 1
165 180 1
165 194 1
165 172 1
165 219 1
165 242 1
165 204 1
165 191 1
165 185 1
165 216 1
165 203 1
165 206 1
165 228 1
165 231 1
165 187 1
165 186 1
165 226 1
165 196 1
165 234 1
165 233 1
165 229 1
165 177 1
165 238 1
165 249 1
165 200 1
165 213 1
165 197 1
165 218 1
165 217 1
165 244 1
165 195 1
165 184 1
165 192 1
165 224 1
165 241 1
165 214 1
165 239 1
165 220 1
166 183 1
166 213 1
166 242 1
166 228 1
166 174 1
166 233 1
166 202 1
166 200 1
166 173 1
166 193 1
166 248 1
166 185 1
166 232 1
166 211 1
166 244 1
166 227 1
166 182 1
166 199 1
166 231 1
166 215 1
166 218 1
166 208 1
166 225 1
166 205 1
166 186 1
166 175 1
166 245 1
166 178 1
166 188 1
166 198 1
166 234 1
166 204 1
166 223 1
166 184 1
166 191 1
166 214 1
166 187 1
166 192 1
167 202 1
167 234 1
167 207 1
167 171 1
167 215 1
167 192 1
167 184 1
167 204 1
167 205 1
167 238 1
167 235 1
167 244 1
167 228 1
167 220 1
167 198 1
167 247 1
167 216 1
167 187 1
167 223 1
167 236 1
167 239 1
167 168 1
167 206 1
167 178 1
167 193 1
167 195 1
167 218 1
167 186 1
167 214 1
167 182 1
167 248 1
167 219 1
167 180 1
167 170 1
167 241 1
167 194 1
167 233 1
167 232 1
167 188 1
167 175 1
167 203 1
167 246 1
167 196 1
167 250 1
167 213 1
167 190 1
168 228 1
168 219 1
168 184 1
168 190 1
168 191 1
168 243 1
168 196 1
168 204 1
168 212 1
168 210 1
168 229 1
168 250 1
168 186 1
168 203 1
168 171 1
168 182 1
168 233 1
168 189 1
168 208 1
168 242 1
168 180 1
168 207 1
168 231 1
168 195 1
168 238 1
168 198 1
168 225 1
168 173 1
168 178 1
168 245 1
168 216 1
168 172 1
168 222 1
168 185 1
168 211 1
169 195 1
169 217 1
169 188 1
169 173 1
169 189 1
169 194 1
169 242 1
169 172 1
169 230 1
169 197 1
169 237 1
169 240 1
169 250 1
169 222 1
169 171 1
169 191 1
169 226 1
169 236 1
169 234 1
169 198 1
169 202 1
169 204 1
169 170 1
169 229 1
169 224 1
169 207 1
169 196 1
169 176 1
169 193 1
169 182 1
169 190 1
169 211 1
169 220 1
169 175 1
169 180 1
169 247 1
169 225 1
169 245 1
169 227 1
169 223 1
169 221 1
169 249 1
169 238 1
169 178 1
169 186 1
169 231 1
169 181 1
169 210 1
169 214 1
169 215 1
170 226 1
170 174 1
170 228 1
170 223 1
170 184 1
170 215 1
170 234 1
170 204 1
170 202 1
170 243 1
170 213 1
170 218 1
170 185 1
170 172 1
170 175 1
170 227 1
170 201 1
170 189 1
170 200 1
170 236 1
170 187 1
170 241 1
170 238 1
170 239 1
170 229 1
170 219 1
170 205 1
170 206 1
170 235 1
170 222 1
170 224 1
170 186 1
170 179 1
170 230 1
170 178 1
170 199 1
170 231 1
170 216 1
170 217 1
170 180 1
170 210 1
170 193 1
170 240 1
170 173 1
170 182 1
171 224 1
171 247 1
171 239 1
171 228 1
171 240 1
171 235 1
171 216 1
171 217 1
171 218 1
171 230 1
171 187 1
171 191 1
171 182 1
171 181 1
171 200 1
171 220 1
171 195 1
171 173 1
171 250 1
171 174 1
171 214 1
171 203 1
171 177 1
171 245 1
171 186 1
171 184 1
171 198 1
171 175 1
171 223 1
171 188 1
171 208 1
172 183 1
172 190 1
172 198 1
172 244 1
172 249 1
172 223 1
172 217 1
172 195 1
172 186 1
172 178 1
172 173 1
172 175 1
172 182 1
172 212 1
172 219 1
172 188 1
172 180 1
172 229 1
172 211 1
172 221 1
172 214 1
172 227 1
172 238 1
172 194 1
172 224 1
172 191 1
172 230 1
172 239 1
172 174 1
172 247 1
172 220 1
172 242 1
172 215 1
172 189 1
172 243 1
172 203 1
172 232 1
172 199 1
172 184 1
172 246 1
172 236 1
172 222 1
173 246 1
173 215 1
173 187 1
173 183 1
173 210 1
173 248 1
173 249 1
173 197 1
173 176 1
173 222 1
173 217 1
173 238 1
173 189 1
173 233 1
173 226 1
173 212 1
173 194 1
173 181 1
173 232 1
173 211 1
173 247 1
173 236 1
173 214 1
173 239 1
173 207 1
173 245 1
173 237 1
173 203 1
173 191 1
173 193 1
173 216 1
173 240 1
173 229 1
173 225 1
173 250 1
173 200 1
173 242 1
173 196 1
173 218 1
173 213 1
173 202 1
173 190 1
173 241 1
173 178 1
174 232 1
174 244 1
174 220 1
174 245 1
174 212 1
174 186 1
174 193 1
174 236 1
174 182 1
174 243 1
174 238 1
174 175 1
174 242 1
174 195 1
174 187 1
174 194 1
174 206 1
174 188 1
174 214 1
174 204 1
174 237 1
174 240 1
174 201 1
174 205 1
174 246 1
174 218 1
174 219 1
174 198 1
174 216 1
174 231 1
174 184 1
174 207 1
174 176 1
174 185 1
174 209 1
174 192 1
174 191 1
174 234 1
174 247 1
174 230 1
174 179 1
174 178 1
174 224 1
174 233 1
174 199 1
175 232 1
175 230 1
175 246 1
175 204 1
175 189 1
175 248 1
175 229 1
175 225 1
175 220 1
175 227 1
175 184 1
175 244 1
175 195 1
175 234 1
175 231 1
175 224 1
175 218 1
175 180 1
175 249 1
175 176 1
175 199 1
175 198 1
175 250 1
175 206 1
175 181 1
175 241 1
175 236 1
175 242 1
175 243 1
175 194 1
175 245 1
175 203 1
175 223 1
175 185 1
175 187 1
175 239 1
175 240 1
175 210 1
176 194 1
176 177 1
176 232 1
176 193 1
176 189 1
176 178 1
176 186 1
176 236 1
176 216 1
176 218 1
176 183 1
176 247 1
176 223 1
176 225 1
176 204 1
176 228 1
176 246 1
176 196 1
176 219 1
176 195 1
176 188 1
176 233 1
176 239 1
176 240 1
176 202 1
176 231 1
176 181 1
176 200 1
176 187 1
176 208 1
176 206 1
176 215 1
177 215 1
177 219 1
177 186 1
177 205 1
177 222 1
177 182 1
177 202 1
177 227 1
177 199 1
177 225 1
177 191 1
177 192 1
177 200 1
177 217 1
177 237 1
177 204 1
177 220 1
177 179 1
177 210 1
177 184 1
177 216 1
177 207 1
177 248 1
177 228 1
177 196 1
177 224 1
177 240 1
177 212 1
178 239 1
178 194 1
178 216 1
178 196 1
178 187 1
178 192 1
178 182 1
178 232 1
178 214 1
178 250 1
178 220 1
178 198 1
178 218 1
178 195 1
178 224 1
178 209 1
178 200 1
178 201 1
178 226 1
178 202 1
178 222 1
178 199 1
178 213 1
178 208 1
178 206 1
178 183 1
178 186 1
178 238 1
178 246 1
178 181 1
178 189 1
178 227 1
178 234 1
178 249 1
179 225 1
179 212 1
179 229 1
179 247 1
179 222 1
179 213 1
179 230 1
179 190 1
179 210 1
179 209 1
179 226 1
179 180 1
179 187 1
179 242 1
179 198 1
179 241 1
179 228 1
179 224 1
179 246 1
179 245 1
179 217 1
179 211 1
179 194 1
179 202 1
179 208 1
179 204 1
179 248 1
179 201 1
179 197 1
180 202 1
180 229 1
180 245 1
180 191 1
180 224 1
180 217 1
180 186 1
180 238 1
180 185 1
180 198 1
180 226 1
180 244 1
180 221 1
180 250 1
180 227 1
180 207 1
180 195 1
180 184 1
180 203 1
180 213 1
180 232 1
180 181 1
180 233 1
180 222 1
180 216 1
180 194 1
180 208 1
180 234 1
180 236 1
180 215 1
180 220 1
180 243 1
181 242 1
181 185 1
181 238 1
181 227 1
181 195 1
181 183 1
181 220 1
181 231 1
181 194 1
181 228 1
181 188 1
181 243 1
181 218 1
181 193 1
181 201 1
181 204 1
181 240 1
181 199 1
181 210 1
181 246 1
181 235 1
181 234 1
181 207 1
181 249 1
181 214 1
181 187 1
181 190 1
181 232 1
181 219 1
181 216 1
181 208 1
181 215 1
181 224 1
181 225 1
181 186 1
181 248 1
181 192 1
181 241 1
181 198 1
181 230 1
181 206 1
181 245 1
181 250 1
182 206 1
182 185 1
182 246 1
182 244 1
182 215 1
182 228 1
182 211 1
182 202 1
182 184 1
182 250 1
182 213 1
182 192 1
182 216 1
182 217 1
182 209 1
182 242 1
182 221 1
182 245 1
182 201 1
182 224 1
182 198 1
182 203 1
182 232 1
182 210 1
182 197 1
182 205 1
182 226 1
182 227 1
182 189 1
182 212 1
182 219 1
182 243 1
182 225 1
182 214 1
182 223 1
183 236 1
183 198 1
183 191 1
183 227 1
183 210 1
183 237 1
183 186 1
183 190 1
183 243 1
183 228 1
183 219 1
183 244 1
183 221 1
183 214 1
183 248 1
183 233 1
183 241 1
183 226 1
183 208 1
183 229 1
183 234 1
183 249 1
183 220 1
183 185 1
183 192 1
183 195 1
183 193 1
183 205 1
183 203 1
183 212 1
183 197 1
183 222 1
183 202 1
184 239 1
184 199 1
184 218 1
184 209 1
184 197 1
184 201 1
184 225 1
184 247 1
184 238 1
184 196 1
184 233 1
184 198 1
184 230 1
184 191 1
184 245 1
184 212 1
184 207 1
184 222 1
184 250 1
184 228 1
184 192 1
184 232 1
184 237 1
184 202 1
184 216 1
184 242 1
184 193 1
184 243 1
184 220 1
185 227 1
185 206 1
185 223 1
185 233 1
185 245 1
185 250 1
185 243 1
185 238 1
185 215 1
185 222 1
185 240 1
185 236 1
185 189 1
185 237 1
185 244 1
185 231 1
185 226 1
185 211 1
185 192 1
185 216 1
185 198 1
185 186 1
185 235 1
185 228 1
185 225 1
185 220 1
185 208 1
185 191 1
185 214 1
185 241 1
185 242 1
185 190 1
185 234 1
185 207 1
185 196 1
186 221 1
186 191 1
186 245 1
186 200 1
186 244 1
186 222 1
186 217 1
186 190 1
186 196 1
186 197 1
186 248 1
186 213 1
186 223 1
186 243 1
186 198 1
186 240 1
186 231 1
186 232 1
186 218 1
186 219 1
186 226 1
186 206 1
186 195 1
186 193 1
186 249 1
186 201 1
186 241 1
186 250 1
187 191 1
187 227 1
187 196 1
187 245 1
187 246 1
187 237 1
187 207 1
187 232 1
187 214 1
187 242 1
187 218 1
187 223 1
187 238 1
187 234 1
187 243 1
187 241 1
187 221 1
187 217 1
187 248 1
187 199 1
187 244 1
187 198 1
187 209 1
187 222 1
187 188 1
187 210 1
187 228 1
187 213 1
187 202 1
187 225 1
187 215 1
187 208 1
187 236 1
187 204 1
187 230 1
188 247 1
188 219 1
188 198 1
188 191 1
188 217 1
188 208 1
188 216 1
188 203 1
188 227 1
188 226 1
188 243 1
188 204 1
188 225 1
188 195 1
188 209 1
188 248 1
188 245 1
188 210 1
188 250 1
188 206 1
188 237 1
188 200 1
188 232 1
188 207 1
188 220 1
188 233 1
189 190 1
189 249 1
189 212 1
189 210 1
189 214 1
189 243 1
189 191 1
189 209 1
189 225 1
189 245 1
189 238 1
189 195 1
189 193 1
189 211 1
189 208 1
189 234 1
189 202 1
189 250 1
189 198 1
189 199 1
189 222 1
189 237 1
189 226 1
189 219 1
189 233 1
189 216 1
189 213 1
189 201 1
189 227 1
189 207 1
189 229 1
189 228 1
189 235 1
189 239 1
189 236 1
189 192 1
190 211 1
190 205 1
190 215 1
190 244 1
190 196 1
190 194 1
190 191 1
190 216 1
190 241 1
190 234 1
190 239 1
190 218 1
190 245 1
190 229 1
190 193 1
190 231 1
190 217 1
190 230 1
190 236 1
190 224 1
190 213 1
190 200 1
190 204 1
190 249 1
190 227 1
190 202 1
190 250 1
190 207 1
191 243 1
191 214 1
191 226 1
191 237 1
191 229 1
191 247 1
191 202 1
191 199 1
191 215 1
191 216 1
191 219 1
191 231 1
191 227 1
191 205 1
191 203 1
191 234 1
191 212 1
191 196 1
191 211 1
191 239 1
191 194 1
191 246 1
191 193 1
191 207 1
191 192 1
191 210 1
191 218 1
191 245 1
191 206 1
191 220 1
191 197 1
191 225 1
191 240 1
191 230 1
191 217 1
191 221 1
191 248 1
191 250 1
192 235 1
192 239 1
192 207 1
192 211 1
192 232 1
192 203 1
192 208 1
192 234 1
192 224 1
192 244 1
192 226 1
192 205 1
192 216 1
192 199 1
192 196 1
192 213 1
192 212 1
192 222 1
192 209 1
192 220 1
192 246 1
192 247 1
192 233 1
192 206 1
192 219 1
192 217 1
192 223 1
192 218 1
192 201 1
192 243 1
192 200 1
192 225 1
192 238 1
193 214 1
193 194 1
193 218 1
193 223 1
193 202 1
193 209 1
193 247 1
193 200 1
193 239 1
193 227 1
193 215 1
193 243 1
193 238 1
193 249 1
193 224 1
193 228 1
193 240 1
193 250 1
193 207 1
193 199 1
193 217 1
193 197 1
193 210 1
193 245 1
193 232 1
193 233 1
193 216 1
193 234 1
193 198 1
194 228 1
194 250 1
194 237 1
194 234 1
194 230 1
194 247 1
194 206 1
194 248 1
194 235 1
194 241 1
194 232 1
194 213 1
194 207 1
194 243 1
194 236 1
194 203 1
194 195 1
194 231 1
194 225 1
194 222 1
194 208 1
194 219 1
194 218 1
194 212 1
194 201 1
194 197 1
194 196 1
194 246 1
194 198 1
194 205 1
195 218 1
195 236 1
195 229 1
195 214 1
195 223 1
195 206 1
195 250 1
195 228 1
195 197 1
195 249 1
195 235 1
195 227 1
195 234 1
195 221 1
195 210 1
195 239 1
195 205 1
195 226 1
195 207 1
195 243 1
195 216 1
195 199 1
195 211 1
195 202 1
196 204 1
196 222 1
196 244 1
196 242 1
196 213 1
196 229 1
196 201 1
196 210 1
196 209 1
196 227 1
196 248 1
196 221 1
196 215 1
196 237 1
196 212 1
196 218 1
196 220 1
196 226 1
196 219 1
196 234 1
196 200 1
196 205 1
196 235 1
196 206 1
196 233 1
196 208 1
196 207 1
197 243 1
197 246 1
197 232 1
197 245 1
197 235 1
197 239 1
197 248 1
197 237 1
197 202 1
197 250 1
197 234 1
197 230 1
197 222 1
197 249 1
197 224 1
197 220 1
197 215 1
197 221 1
197 241 1
197 212 1
197 207 1
197 209 1
197 208 1
197 216 1
197 198 1
197 240 1
197 217 1
197 206 1
198 240 1
198 211 1
198 213 1
198 223 1
198 247 1
198 246 1
198 242 1
198 243 1
198 208 1
198 250 1
198 235 1
198 237 1
198 210 1
198 204 1
198 241 1
198 206 1
198 212 1
198 232 1
198 249 1
198 216 1
198 229 1
198 227 1
198 217 1
198 218 1
198 228 1
199 203 1
199 229 1
199 233 1
199 225 1
199 211 1
199 218 1
199 210 1
199 243 1
199 246 1
199 241 1
199 240 1
199 202 1
199 224 1
199 213 1
199 249 1
199 248 1
199 206 1
199 234 1
199 245 1
199 223 1
200 221 1
200 229 1
200 231 1
200 226 1
200 202 1
200 216 1
200 239 1
200 240 1
200 235 1
200 218 1
200 249 1
200 201 1
200 206 1
200 241 1
200 232 1
200 233 1
200 213 1
200 224 1
200 238 1
200 208 1
200 227 1
201 202 1
201 234 1
201 240 1
201 227 1
201 225 1
201 205 1
201 214 1
201 230 1
201 224 1
201 236 1
201 216 1
201 241 1
201 250 1
201 232 1
201 248 1
201 215 1
201 211 1
201 220 1
201 204 1
201 210 1
201 213 1
201 244 1
201 218 1
201 233 1
201 235 1
201 242 1
202 221 1
202 250 1
202 215 1
202 207 1
202 232 1
202 225 1
202 239 1
202 226 1
202 210 1
202 213 1
202 206 1
202 244 1
202 204 1
202 223 1
202 208 1
202 217 1
202 237 1
202 212 1
202 240 1
202 218 1
202 214 1
202 230 1
202 224 1
202 211 1
203 214 1
203 249 1
203 225 1
203 237 1
203 221 1
203 226 1
203 217 1
203 218 1
203 240 1
203 231 1
203 233 1
203 204 1
203 247 1
203 238 1
203 229 1
203 208 1
203 228 1
203 250 1
203 224 1
203 239 1
203 219 1
203 241 1
203 222 1
203 207 1
203 220 1
204 245 1
204 225 1
204 210 1
204 207 1
204 213 1
204 223 1
204 241 1
204 205 1
204 206 1
204 248 1
204 224 1
204 230 1
204 235 1
204 220 1
204 212 1
204 243 1
204 240 1
204 247 1
204 242 1
204 231 1
204 244 1
204 238 1
204 211 1
204 215 1
205 248 1
205 243 1
205 208 1
205 249 1
205 240 1
205 233 1
205 216 1
205 242 1
205 219 1
205 221 1
205 246 1
205 207 1
205 229 1
205 225 1
205 224 1
205 217 1
205 247 1
205 211 1
205 213 1
205 241 1
205 238 1
205 235 1
205 231 1
205 236 1
205 237 1
205 234 1
206 223 1
206 241 1
206 249 1
206 212 1
206 232 1
206 222 1
206 238 1
206 217 1
206 242 1
206 214 1
206 224 1
206 215 1
206 245 1
206 248 1
206 233 1
206 220 1
206 250 1
206 226 1
206 240 1
206 219 1
206 210 1
207 242 1
207 234 1
207 222 1
207 247 1
207 217 1
207 208 1
207 241 1
207 232 1
207 209 1
207 228 1
207 226 1
207 248 1
207 244 1
207 245 1
207 233 1
207 218 1
207 237 1
207 249 1
207 224 1
208 248 1
208 219 1
208 240 1
208 210 1
208 217 1
208 222 1
208 226 1
208 231 1
208 224 1
208 234 1
208 245 1
208 233 1
208 230 1
208 225 1
208 223 1
208 215 1
208 212 1
208 218 1
208 235 1
208 246 1
208 236 1
208 220 1
208 216 1
209 229 1
209 223 1
209 214 1
209 244 1
209 233 1
209 225 1
209 242 1
209 240 1
209 241 1
209 222 1
209 237 1
209 230 1
209 245 1
209 213 1
209 247 1
209 248 1
209 216 1
210 246 1
210 221 1
210 220 1
210 240 1
210 215 1
210 219 1
210 222 1
210 238 1
210 232 1
210 235 1
210 234 1
210 228 1
210 247 1
210 217 1
210 231 1
210 236 1
210 243 1
210 212 1
210 242 1
211 244 1
211 223 1
211 235 1
211 214 1
211 242 1
211 241 1
211 232 1
211 231 1
211 233 1
211 234 1
211 236 1
211 224 1
211 212 1
211 237 1
211 228 1
211 245 1
211 247 1
212 213 1
212 230 1
212 217 1
212 238 1
212 235 1
212 219 1
212 215 1
212 245 1
212 225 1
212 240 1
212 243 1
212 248 1
212 227 1
212 229 1
213 232 1
213 231 1
213 249 1
213 226 1
213 235 1
213 224 1
213 248 1
213 215 1
213 239 1
213 241 1
213 223 1
213 229 1
213 217 1
213 245 1
213 228 1
213 233 1
213 220 1
213 247 1
213 230 1
213 216 1
213 243 1
214 222 1
214 233 1
214 247 1
214 249 1
214 234 1
214 229 1
214 228 1
214 221 1
214 237 1
214 245 1
214 232 1
214 217 1
214 240 1
214 248 1
214 241 1
214 219 1
214 231 1
215 222 1
215 242 1
215 240 1
215 249 1
215 236 1
215 234 1
215 217 1
215 226 1
215 238 1
215 247 1
215 219 1
215 246 1
215 218 1
215 220 1
215 230 1
215 245 1
216 235 1
216 245 1
216 227 1
216 228 1
216 229 1
216 248 1
216 246 1
216 243 1
216 233 1
216 226 1
216 237 1
216 238 1
216 225 1
216 234 1
216 222 1
216 242 1
216 218 1
216 244 1
216 232 1
216 220 1
216 247 1
216 240 1
216 223 1
217 238 1
217 223 1
217 229 1
217 220 1
217 246 1
217 226 1
217 231 1
217 234 1
217 218 1
217 250 1
217 232 1
217 228 1
217 221 1
217 247 1
217 235 1
217 245 1
217 230 1
217 243 1
217 227 1
218 239 1
218 241 1
218 243 1
218 224 1
218 248 1
218 227 1
218 235 1
218 233 1
218 236 1
218 245 1
218 244 1
218 226 1
218 231 1
218 232 1
218 240 1
218 223 1
218 247 1
218 221 1
219 230 1
219 235 1
219 224 1
219 234 1
219 232 1
219 223 1
219 227 1
219 225 1
219 241 1
219 236 1
219 222 1
219 221 1
219 238 1
219 248 1
220 239 1
220 242 1
220 240 1
220 238 1
220 234 1
220 224 1
220 246 1
220 222 1
220 250 1
220 249 1
220 248 1
220 225 1
220 233 1
220 226 1
220 241 1
221 238 1
221 236 1
221 250 1
221 222 1
221 225 1
221 242 1
221 227 1
221 243 1
221 240 1
221 229 1
221 235 1
221 232 1
221 237 1
222 239 1
222 249 1
222 229 1
222 224 1
222 230 1
222 246 1
222 236 1
222 226 1
222 250 1
222 242 1
222 243 1
222 225 1
222 238 1
222 231 1
222 232 1
222 241 1
222 227 1
223 240 1
223 226 1
223 236 1
223 239 1
223 225 1
223 241 1
223 233 1
223 224 1
223 228 1
223 244 1
223 249 1
223 230 1
223 229 1
223 250 1
223 247 1
223 227 1
223 242 1
224 237 1
224 234 1
224 225 1
224 250 1
224 240 1
224 230 1
224 226 1
224 248 1
224 245 1
225 234 1
225 243 1
225 232 1
225 238 1
225 233 1
225 245 1
225 248 1
225 236 1
226 244 1
226 243 1
226 248 1
226 228 1
226 245 1
226 231 1
226 236 1
226 233 1
226 246 1
226 239 1
226 230 1
226 240 1
226 238 1
226 234 1
226 249 1
227 238 1
227 250 1
227 237 1
227 228 1
227 241 1
227 239 1
227 232 1
227 234 1
227 248 1
227 240 1
227 236 1
227 242 1
228 236 1
228 230 1
228 240 1
228 246 1
228 241 1
228 248 1
228 229 1
228 245 1
228 249 1
228 242 1
228 234 1
228 243 1
229 249 1
229 240 1
229 241 1
229 247 1
229 248 1
229 239 1
229 242 1
229 230 1
229 233 1
229 235 1
229 244 1
229 231 1
229 246 1
230 231 1
230 244 1
230 235 1
230 242 1
230 248 1
230 238 1
230 247 1
230 236 1
230 234 1
230 237 1
231 241 1
231 243 1
231 239 1
231 240 1
231 247 1
231 248 1
231 250 1
231 237 1
231 234 1
231 242 1
231 238 1
232 234 1
232 247 1
232 244 1
232 233 1
232 241 1
232 242 1
232 236 1
232 243 1
232 238 1
232 250 1
233 250 1
233 242 1
233 240 1
233 235 1
233 243 1
233 244 1
233 246 1
233 245 1
234 240 1
234 248 1
234 242 1
234 244 1
234 247 1
234 249 1
234 235 1
234 236 1
235 243 1
235 246 1
235 239 1
235 244 1
235 237 1
235 240 1
236 237 1
236 248 1
237 244 1
237 241 1
237 242 1
237 247 1
237 240 1
237 249 1
237 238 1
238 242 1
238 246 1
238 250 1
238 248 1
238 245 1
238 241 1
238 244 1
239 242 1
239 241 1
239 250 1
239 246 1
239 240 1
239 247 1
240 245 1
240 250 1
240 248 1
240 246 1
241 247 1
241 243 1
241 245 1
242 250 1
242 244 1
242 249 1
242 245 1
243 244 1
243 246 1
243 249 1
244 249 1
244 250 1
244 246 1
245 250 1
246 247 1
247 248 1
247 249 1
247 250 1
248 250 1


==> anc/instances/benchmark/maxCutMet/g05_60.0 <==
60 885 
1 2 1
1 58 1
1 47 1
1 57 1
1 27 1
1 54 1
1 53 1
1 24 1
1 50 1
1 48 1
1 39 1
1 40 1
1 35 1
1 31 1
1 59 1
1 11 1
1 34 1
1 13 1
1 16 1
1 19 1
1 20 1
1 30 1
1 12 1
1 10 1
1 44 1
1 3 1
1 15 1
1 60 1
1 5 1
1 9 1
1 38 1
1 46 1
1 52 1
1 8 1
2 48 1
2 40 1
2 47 1
2 46 1
2 26 1
2 25 1
2 28 1
2 11 1
2 45 1
2 29 1
2 23 1
2 5 1
2 16 1
2 34 1
2 8 1
2 43 1
2 54 1
2 14 1
2 31 1
2 35 1
2 4 1
2 38 1
2 42 1
2 33 1
2 37 1
2 27 1
2 24 1
2 53 1
2 30 1
2 20 1
2 56 1
3 12 1
3 34 1
3 44 1
3 33 1
3 29 1
3 37 1
3 57 1
3 9 1
3 13 1
3 39 1
3 55 1
3 49 1
3 40 1
3 46 1
3 5 1
3 21 1
3 22 1
3 20 1
3 43 1
3 14 1
3 26 1
3 60 1
3 19 1
3 52 1
3 45 1
3 38 1
3 8 1
3 23 1
3 24 1
3 18 1
4 46 1
4 31 1
4 8 1
4 24 1
4 48 1
4 39 1
4 55 1
4 27 1
4 6 1
4 9 1
4 14 1
4 13 1
4 29 1
4 52 1
4 51 1
4 43 1
4 19 1
4 49 1
4 7 1
4 59 1
4 53 1
4 28 1
4 23 1
4 15 1
4 58 1
5 58 1
5 60 1
5 19 1
5 59 1
5 54 1
5 50 1
5 26 1
5 37 1
5 40 1
5 27 1
5 55 1
5 11 1
5 13 1
5 35 1
5 46 1
5 44 1
5 14 1
5 32 1
5 28 1
5 34 1
5 33 1
5 30 1
5 51 1
5 17 1
5 29 1
5 24 1
5 43 1
5 53 1
5 15 1
5 18 1
5 7 1
5 48 1
5 16 1
6 18 1
6 9 1
6 23 1
6 32 1
6 25 1
6 17 1
6 39 1
6 11 1
6 48 1
6 31 1
6 30 1
6 42 1
6 59 1
6 46 1
6 53 1
6 27 1
6 13 1
6 14 1
6 57 1
6 37 1
6 34 1
6 20 1
6 10 1
6 22 1
6 44 1
6 47 1
6 52 1
6 7 1
6 19 1
6 29 1
7 49 1
7 38 1
7 60 1
7 44 1
7 9 1
7 23 1
7 57 1
7 35 1
7 15 1
7 56 1
7 10 1
7 45 1
7 59 1
7 54 1
7 22 1
7 24 1
7 33 1
7 39 1
7 18 1
7 47 1
7 28 1
7 17 1
7 31 1
7 12 1
7 34 1
8 37 1
8 44 1
8 9 1
8 36 1
8 39 1
8 35 1
8 18 1
8 47 1
8 57 1
8 43 1
8 32 1
8 17 1
8 46 1
8 27 1
8 51 1
8 55 1
8 26 1
8 28 1
8 12 1
8 30 1
8 52 1
8 29 1
8 11 1
9 19 1
9 34 1
9 29 1
9 47 1
9 28 1
9 44 1
9 24 1
9 22 1
9 20 1
9 16 1
9 37 1
9 18 1
9 33 1
9 25 1
9 60 1
9 21 1
9 35 1
9 38 1
9 26 1
9 32 1
9 53 1
9 39 1
9 49 1
10 33 1
10 34 1
10 29 1
10 45 1
10 39 1
10 60 1
10 55 1
10 22 1
10 16 1
10 43 1
10 47 1
10 15 1
10 57 1
10 54 1
10 58 1
10 42 1
10 27 1
10 40 1
10 52 1
10 32 1
10 48 1
10 24 1
10 56 1
10 51 1
10 14 1
10 53 1
10 59 1
10 23 1
10 46 1
11 54 1
11 29 1
11 55 1
11 37 1
11 15 1
11 49 1
11 39 1
11 50 1
11 60 1
11 16 1
11 31 1
11 13 1
11 12 1
11 27 1
11 53 1
11 56 1
11 34 1
11 45 1
11 57 1
11 22 1
11 19 1
11 48 1
11 20 1
11 58 1
12 44 1
12 52 1
12 20 1
12 32 1
12 45 1
12 42 1
12 41 1
12 16 1
12 31 1
12 50 1
12 55 1
12 47 1
12 40 1
12 57 1
12 27 1
12 60 1
12 38 1
12 53 1
12 28 1
12 29 1
12 22 1
12 18 1
12 56 1
12 36 1
12 24 1
12 13 1
12 21 1
12 19 1
12 23 1
13 30 1
13 38 1
13 41 1
13 28 1
13 58 1
13 46 1
13 57 1
13 48 1
13 31 1
13 51 1
13 39 1
13 37 1
13 17 1
13 18 1
13 55 1
13 15 1
13 26 1
13 59 1
13 43 1
13 49 1
13 34 1
14 39 1
14 37 1
14 34 1
14 52 1
14 33 1
14 44 1
14 38 1
14 60 1
14 19 1
14 16 1
14 51 1
14 24 1
14 31 1
14 15 1
14 18 1
14 46 1
14 53 1
14 25 1
14 17 1
14 55 1
14 57 1
14 43 1
14 32 1
15 24 1
15 16 1
15 45 1
15 48 1
15 55 1
15 59 1
15 43 1
15 56 1
15 42 1
15 17 1
15 47 1
15 35 1
15 25 1
15 33 1
15 46 1
15 36 1
15 20 1
15 27 1
16 30 1
16 26 1
16 37 1
16 28 1
16 29 1
16 38 1
16 25 1
16 33 1
16 20 1
16 34 1
16 44 1
16 17 1
16 45 1
16 39 1
16 36 1
16 21 1
16 58 1
16 57 1
17 30 1
17 32 1
17 44 1
17 37 1
17 42 1
17 48 1
17 19 1
17 31 1
17 56 1
17 18 1
17 49 1
17 43 1
17 51 1
17 50 1
17 46 1
17 39 1
17 38 1
17 45 1
17 57 1
17 52 1
17 60 1
17 53 1
18 56 1
18 55 1
18 47 1
18 20 1
18 51 1
18 23 1
18 24 1
18 41 1
18 44 1
18 33 1
18 46 1
18 30 1
18 25 1
18 35 1
18 31 1
18 21 1
18 36 1
19 30 1
19 35 1
19 38 1
19 40 1
19 60 1
19 49 1
19 43 1
19 34 1
19 36 1
19 59 1
19 20 1
19 56 1
19 57 1
19 55 1
19 45 1
19 32 1
20 48 1
20 59 1
20 52 1
20 54 1
20 56 1
20 30 1
20 29 1
20 36 1
20 50 1
20 38 1
20 57 1
20 32 1
20 21 1
20 44 1
20 23 1
20 39 1
20 40 1
21 36 1
21 34 1
21 60 1
21 38 1
21 23 1
21 33 1
21 35 1
21 22 1
21 26 1
21 56 1
21 50 1
21 37 1
21 58 1
21 31 1
21 32 1
21 43 1
21 45 1
21 49 1
21 28 1
21 27 1
21 55 1
22 41 1
22 46 1
22 38 1
22 25 1
22 60 1
22 51 1
22 23 1
22 29 1
22 48 1
22 47 1
22 44 1
22 28 1
22 55 1
22 50 1
22 36 1
22 31 1
22 33 1
22 43 1
22 30 1
22 57 1
23 49 1
23 36 1
23 32 1
23 48 1
23 39 1
23 46 1
23 51 1
23 53 1
23 35 1
23 54 1
23 55 1
23 56 1
23 37 1
23 28 1
23 52 1
23 58 1
23 59 1
23 24 1
23 42 1
23 31 1
24 46 1
24 50 1
24 32 1
24 49 1
24 36 1
24 38 1
24 60 1
24 56 1
24 44 1
24 53 1
24 30 1
24 48 1
24 57 1
24 35 1
24 40 1
24 43 1
24 58 1
25 33 1
25 41 1
25 53 1
25 34 1
25 59 1
25 31 1
25 57 1
25 50 1
25 56 1
25 38 1
25 58 1
25 51 1
25 55 1
25 60 1
25 37 1
25 42 1
25 45 1
26 27 1
26 47 1
26 36 1
26 55 1
26 38 1
26 40 1
26 57 1
26 34 1
26 44 1
26 59 1
26 49 1
26 54 1
26 52 1
26 48 1
26 37 1
26 41 1
26 50 1
27 33 1
27 53 1
27 58 1
27 48 1
27 49 1
27 36 1
27 60 1
27 43 1
27 39 1
27 44 1
27 42 1
27 50 1
27 51 1
27 56 1
27 55 1
27 57 1
27 47 1
28 58 1
28 51 1
28 59 1
28 35 1
28 48 1
28 47 1
28 50 1
28 44 1
28 41 1
28 38 1
28 55 1
28 60 1
28 40 1
28 31 1
28 34 1
28 30 1
28 42 1
28 29 1
29 60 1
29 38 1
29 44 1
29 36 1
29 58 1
29 37 1
29 31 1
29 30 1
29 57 1
29 40 1
29 53 1
29 56 1
29 45 1
29 34 1
29 50 1
29 47 1
29 51 1
29 39 1
30 55 1
30 57 1
30 53 1
30 54 1
30 50 1
30 60 1
30 48 1
30 39 1
30 49 1
30 38 1
30 43 1
30 41 1
30 32 1
30 31 1
30 52 1
30 58 1
31 40 1
31 43 1
31 44 1
31 54 1
31 37 1
31 49 1
31 59 1
31 45 1
31 56 1
31 46 1
31 52 1
31 47 1
31 48 1
31 34 1
31 32 1
31 50 1
31 41 1
31 51 1
32 58 1
32 40 1
32 53 1
32 33 1
32 57 1
32 60 1
32 41 1
32 38 1
32 51 1
32 50 1
32 52 1
32 49 1
32 44 1
32 54 1
33 38 1
33 48 1
33 44 1
33 52 1
33 41 1
33 59 1
33 35 1
33 56 1
33 57 1
33 45 1
33 60 1
33 43 1
33 34 1
33 53 1
33 37 1
33 50 1
34 57 1
34 48 1
34 44 1
34 47 1
34 56 1
34 43 1
34 54 1
34 46 1
34 39 1
34 37 1
34 45 1
34 53 1
34 49 1
35 37 1
35 53 1
35 49 1
35 40 1
35 43 1
35 45 1
35 46 1
35 56 1
35 50 1
35 59 1
35 38 1
36 46 1
36 39 1
36 38 1
36 49 1
36 51 1
36 57 1
36 48 1
36 59 1
36 52 1
36 50 1
36 44 1
36 53 1
36 60 1
37 48 1
37 60 1
37 57 1
37 58 1
37 49 1
37 41 1
37 44 1
37 50 1
37 42 1
37 38 1
37 56 1
37 51 1
37 55 1
38 47 1
38 45 1
38 54 1
38 39 1
38 48 1
38 53 1
38 40 1
38 50 1
38 46 1
38 43 1
39 43 1
39 51 1
39 49 1
39 55 1
39 47 1
39 40 1
39 41 1
39 50 1
39 54 1
39 45 1
40 44 1
40 56 1
40 49 1
40 51 1
40 50 1
40 47 1
40 45 1
40 55 1
40 59 1
40 48 1
40 46 1
41 45 1
41 59 1
41 53 1
41 44 1
41 46 1
41 58 1
41 48 1
41 56 1
41 47 1
42 47 1
42 58 1
42 60 1
42 51 1
42 54 1
42 49 1
42 50 1
43 53 1
43 49 1
43 51 1
43 60 1
43 47 1
43 58 1
43 44 1
43 59 1
43 48 1
43 54 1
44 60 1
44 58 1
44 52 1
44 45 1
44 47 1
44 48 1
45 49 1
45 56 1
45 59 1
45 46 1
45 51 1
45 55 1
45 60 1
45 47 1
46 53 1
46 57 1
46 48 1
46 55 1
47 49 1
47 57 1
47 59 1
47 52 1
48 53 1
48 57 1
48 56 1
48 59 1
48 58 1
49 59 1
49 55 1
49 52 1
49 58 1
49 57 1
50 58 1
50 55 1
50 52 1
51 59 1
51 58 1
51 57 1
51 55 1
51 52 1
51 54 1
52 53 1
52 60 1
52 58 1
52 57 1
53 60 1
53 57 1
53 58 1
53 59 1
54 57 1
54 60 1
54 56 1
54 59 1
55 59 1
55 57 1
55 56 1
55 58 1
56 59 1
56 57 1
57 58 1
57 60 1


==> anc/instances/benchmark/maxCutMet/g05_80.0 <==
80 1580 
1 15 1
1 43 1
1 25 1
1 6 1
1 57 1
1 33 1
1 76 1
1 5 1
1 39 1
1 19 1
1 60 1
1 64 1
1 16 1
1 72 1
1 65 1
1 3 1
1 31 1
1 55 1
1 8 1
1 80 1
1 73 1
1 63 1
1 18 1
1 13 1
1 42 1
1 45 1
1 40 1
1 79 1
1 51 1
1 70 1
1 20 1
1 24 1
1 67 1
1 61 1
1 44 1
1 53 1
1 4 1
1 37 1
1 52 1
1 28 1
1 49 1
1 75 1
1 47 1
2 40 1
2 24 1
2 73 1
2 50 1
2 58 1
2 55 1
2 37 1
2 54 1
2 59 1
2 75 1
2 78 1
2 29 1
2 60 1
2 65 1
2 27 1
2 16 1
2 26 1
2 35 1
2 49 1
2 20 1
2 32 1
2 56 1
2 39 1
2 53 1
2 74 1
2 51 1
2 13 1
2 61 1
2 41 1
2 3 1
2 28 1
2 22 1
2 63 1
2 72 1
2 18 1
2 9 1
2 33 1
2 67 1
2 34 1
3 58 1
3 21 1
3 53 1
3 9 1
3 62 1
3 28 1
3 79 1
3 15 1
3 55 1
3 25 1
3 19 1
3 60 1
3 40 1
3 64 1
3 63 1
3 52 1
3 23 1
3 34 1
3 48 1
3 27 1
3 59 1
3 61 1
3 12 1
3 73 1
3 77 1
3 16 1
3 13 1
3 75 1
3 4 1
3 18 1
3 80 1
3 67 1
3 68 1
3 65 1
3 72 1
4 34 1
4 18 1
4 19 1
4 47 1
4 10 1
4 54 1
4 37 1
4 57 1
4 55 1
4 46 1
4 63 1
4 6 1
4 22 1
4 59 1
4 43 1
4 70 1
4 12 1
4 41 1
4 50 1
4 64 1
4 65 1
4 56 1
4 48 1
4 79 1
4 7 1
4 28 1
4 32 1
4 66 1
4 5 1
4 74 1
4 78 1
4 61 1
4 17 1
4 80 1
4 67 1
4 51 1
4 71 1
5 52 1
5 74 1
5 57 1
5 56 1
5 45 1
5 39 1
5 44 1
5 50 1
5 71 1
5 51 1
5 80 1
5 55 1
5 72 1
5 42 1
5 32 1
5 7 1
5 47 1
5 13 1
5 8 1
5 24 1
5 38 1
5 37 1
5 36 1
5 18 1
5 68 1
5 34 1
5 61 1
5 54 1
5 12 1
5 62 1
5 65 1
5 69 1
5 58 1
5 22 1
5 75 1
5 20 1
6 63 1
6 18 1
6 52 1
6 47 1
6 39 1
6 53 1
6 48 1
6 43 1
6 62 1
6 12 1
6 36 1
6 56 1
6 7 1
6 38 1
6 61 1
6 69 1
6 74 1
6 66 1
6 11 1
6 58 1
6 24 1
6 29 1
6 64 1
6 78 1
6 26 1
6 42 1
6 40 1
6 20 1
6 23 1
6 44 1
6 67 1
6 13 1
6 15 1
6 16 1
6 41 1
6 21 1
6 55 1
6 57 1
6 22 1
6 50 1
7 52 1
7 59 1
7 15 1
7 42 1
7 10 1
7 41 1
7 73 1
7 38 1
7 37 1
7 25 1
7 39 1
7 16 1
7 18 1
7 21 1
7 31 1
7 64 1
7 63 1
7 44 1
7 72 1
7 55 1
7 12 1
7 28 1
7 40 1
7 22 1
7 50 1
7 62 1
7 66 1
7 75 1
7 35 1
7 8 1
7 57 1
7 36 1
7 53 1
7 58 1
7 48 1
7 61 1
7 51 1
8 49 1
8 11 1
8 14 1
8 34 1
8 67 1
8 73 1
8 56 1
8 41 1
8 52 1
8 20 1
8 29 1
8 46 1
8 55 1
8 25 1
8 63 1
8 50 1
8 32 1
8 69 1
8 12 1
8 42 1
8 68 1
8 71 1
8 40 1
8 75 1
8 33 1
8 80 1
8 13 1
8 36 1
8 76 1
8 10 1
8 23 1
8 43 1
8 66 1
8 78 1
8 53 1
8 21 1
8 65 1
8 16 1
9 54 1
9 26 1
9 14 1
9 47 1
9 24 1
9 58 1
9 57 1
9 55 1
9 27 1
9 32 1
9 74 1
9 22 1
9 62 1
9 23 1
9 71 1
9 60 1
9 48 1
9 33 1
9 11 1
9 34 1
9 35 1
9 40 1
9 42 1
9 30 1
9 12 1
9 78 1
9 51 1
9 21 1
9 10 1
9 49 1
9 44 1
9 29 1
9 66 1
9 46 1
9 67 1
9 20 1
10 72 1
10 42 1
10 26 1
10 24 1
10 76 1
10 30 1
10 57 1
10 27 1
10 38 1
10 41 1
10 55 1
10 54 1
10 13 1
10 71 1
10 62 1
10 40 1
10 11 1
10 52 1
10 15 1
10 18 1
10 37 1
10 77 1
10 21 1
10 78 1
10 25 1
10 46 1
10 58 1
10 79 1
10 59 1
10 66 1
10 28 1
10 43 1
10 61 1
10 22 1
10 16 1
10 67 1
10 60 1
10 14 1
10 47 1
10 56 1
11 29 1
11 47 1
11 25 1
11 44 1
11 60 1
11 62 1
11 77 1
11 80 1
11 56 1
11 41 1
11 70 1
11 55 1
11 38 1
11 36 1
11 27 1
11 64 1
11 52 1
11 76 1
11 43 1
11 58 1
11 13 1
11 61 1
11 51 1
11 24 1
11 37 1
11 35 1
11 28 1
11 57 1
11 67 1
11 54 1
11 14 1
11 21 1
11 26 1
11 33 1
12 36 1
12 46 1
12 16 1
12 55 1
12 25 1
12 69 1
12 78 1
12 33 1
12 80 1
12 30 1
12 49 1
12 76 1
12 43 1
12 42 1
12 50 1
12 26 1
12 71 1
12 60 1
12 58 1
12 29 1
12 52 1
12 54 1
12 39 1
12 20 1
12 24 1
12 17 1
12 21 1
12 77 1
12 51 1
13 39 1
13 63 1
13 50 1
13 46 1
13 19 1
13 32 1
13 43 1
13 15 1
13 49 1
13 64 1
13 25 1
13 69 1
13 41 1
13 37 1
13 78 1
13 71 1
13 26 1
13 34 1
13 79 1
13 68 1
13 76 1
13 62 1
13 35 1
13 60 1
13 16 1
13 27 1
13 77 1
13 28 1
13 80 1
13 73 1
13 70 1
13 45 1
14 56 1
14 37 1
14 20 1
14 19 1
14 30 1
14 26 1
14 75 1
14 68 1
14 57 1
14 28 1
14 21 1
14 17 1
14 44 1
14 78 1
14 24 1
14 34 1
14 22 1
14 50 1
14 59 1
14 65 1
14 67 1
14 52 1
14 61 1
14 74 1
14 58 1
14 63 1
14 27 1
14 73 1
14 16 1
14 41 1
14 23 1
14 55 1
14 62 1
14 38 1
14 47 1
14 29 1
15 26 1
15 20 1
15 73 1
15 79 1
15 54 1
15 39 1
15 66 1
15 40 1
15 48 1
15 46 1
15 50 1
15 70 1
15 31 1
15 37 1
15 65 1
15 45 1
15 58 1
15 62 1
15 61 1
15 34 1
15 53 1
15 33 1
15 29 1
15 75 1
15 28 1
15 17 1
15 44 1
15 35 1
15 23 1
15 69 1
15 47 1
15 16 1
15 21 1
15 52 1
15 49 1
16 74 1
16 49 1
16 78 1
16 51 1
16 31 1
16 48 1
16 35 1
16 47 1
16 52 1
16 32 1
16 68 1
16 20 1
16 63 1
16 38 1
16 21 1
16 70 1
16 19 1
16 59 1
16 36 1
16 22 1
16 55 1
16 67 1
16 69 1
16 30 1
16 58 1
16 79 1
16 61 1
16 46 1
16 56 1
16 76 1
16 34 1
16 18 1
16 72 1
17 71 1
17 76 1
17 77 1
17 43 1
17 73 1
17 33 1
17 29 1
17 56 1
17 32 1
17 65 1
17 70 1
17 35 1
17 80 1
17 31 1
17 42 1
17 67 1
17 39 1
17 36 1
17 22 1
17 69 1
17 68 1
17 34 1
17 72 1
17 37 1
17 55 1
17 19 1
17 38 1
17 45 1
17 40 1
17 41 1
18 72 1
18 46 1
18 50 1
18 53 1
18 57 1
18 45 1
18 70 1
18 60 1
18 27 1
18 54 1
18 36 1
18 78 1
18 49 1
18 47 1
18 26 1
18 25 1
18 59 1
18 39 1
18 42 1
18 62 1
18 71 1
18 31 1
18 37 1
18 73 1
18 66 1
18 21 1
18 67 1
18 48 1
18 35 1
18 69 1
18 74 1
19 34 1
19 29 1
19 43 1
19 72 1
19 27 1
19 40 1
19 71 1
19 30 1
19 36 1
19 56 1
19 73 1
19 57 1
19 70 1
19 50 1
19 41 1
19 25 1
19 42 1
19 79 1
19 58 1
19 74 1
19 53 1
19 20 1
19 80 1
19 60 1
19 48 1
19 51 1
19 31 1
19 24 1
19 59 1
20 63 1
20 69 1
20 24 1
20 56 1
20 47 1
20 50 1
20 62 1
20 29 1
20 35 1
20 36 1
20 53 1
20 31 1
20 26 1
20 59 1
20 55 1
20 39 1
20 38 1
20 28 1
20 70 1
20 23 1
20 71 1
20 73 1
20 32 1
20 30 1
20 80 1
21 50 1
21 59 1
21 57 1
21 58 1
21 32 1
21 38 1
21 52 1
21 31 1
21 36 1
21 40 1
21 55 1
21 51 1
21 35 1
21 45 1
21 60 1
21 37 1
21 56 1
21 79 1
21 22 1
21 70 1
21 26 1
21 69 1
21 43 1
21 41 1
21 29 1
21 44 1
21 49 1
21 53 1
22 52 1
22 63 1
22 40 1
22 64 1
22 70 1
22 55 1
22 73 1
22 44 1
22 62 1
22 26 1
22 51 1
22 37 1
22 71 1
22 67 1
22 24 1
22 39 1
22 35 1
22 29 1
22 31 1
22 50 1
22 41 1
22 43 1
22 79 1
22 27 1
22 76 1
22 58 1
22 34 1
22 60 1
23 34 1
23 33 1
23 42 1
23 40 1
23 45 1
23 29 1
23 59 1
23 71 1
23 32 1
23 61 1
23 24 1
23 70 1
23 69 1
23 78 1
23 39 1
23 56 1
23 37 1
23 72 1
23 44 1
23 26 1
23 60 1
23 65 1
23 30 1
23 63 1
23 38 1
23 64 1
23 54 1
23 76 1
23 36 1
23 55 1
24 38 1
24 62 1
24 51 1
24 33 1
24 60 1
24 40 1
24 65 1
24 76 1
24 71 1
24 54 1
24 49 1
24 69 1
24 57 1
24 73 1
24 67 1
24 45 1
24 68 1
24 79 1
24 44 1
24 41 1
24 26 1
24 46 1
24 63 1
25 60 1
25 27 1
25 55 1
25 58 1
25 80 1
25 75 1
25 40 1
25 30 1
25 26 1
25 72 1
25 48 1
25 56 1
25 63 1
25 71 1
25 62 1
25 32 1
25 59 1
25 43 1
25 35 1
25 73 1
25 61 1
25 52 1
25 31 1
25 44 1
25 33 1
25 28 1
25 29 1
25 50 1
25 70 1
25 67 1
26 60 1
26 50 1
26 41 1
26 56 1
26 53 1
26 75 1
26 68 1
26 78 1
26 27 1
26 79 1
26 66 1
26 51 1
26 38 1
26 42 1
26 80 1
26 70 1
26 33 1
26 57 1
26 31 1
26 55 1
26 44 1
26 63 1
26 47 1
27 44 1
27 49 1
27 42 1
27 76 1
27 47 1
27 51 1
27 72 1
27 64 1
27 57 1
27 63 1
27 55 1
27 40 1
27 48 1
27 80 1
27 31 1
27 28 1
27 79 1
27 53 1
27 66 1
27 54 1
27 29 1
27 56 1
27 41 1
27 50 1
27 52 1
27 37 1
27 58 1
28 55 1
28 61 1
28 48 1
28 35 1
28 53 1
28 80 1
28 56 1
28 39 1
28 64 1
28 37 1
28 77 1
28 76 1
28 54 1
28 46 1
28 72 1
28 33 1
28 57 1
28 66 1
28 36 1
28 73 1
28 67 1
28 31 1
28 30 1
28 79 1
28 70 1
28 29 1
29 45 1
29 52 1
29 61 1
29 34 1
29 75 1
29 74 1
29 30 1
29 36 1
29 41 1
29 38 1
29 66 1
29 59 1
29 40 1
29 35 1
29 67 1
29 53 1
29 77 1
29 64 1
29 65 1
29 33 1
29 69 1
29 68 1
29 37 1
29 58 1
29 49 1
29 31 1
30 51 1
30 39 1
30 56 1
30 74 1
30 70 1
30 33 1
30 40 1
30 38 1
30 52 1
30 64 1
30 71 1
30 59 1
30 69 1
30 58 1
30 42 1
30 53 1
30 46 1
30 49 1
30 66 1
30 47 1
30 36 1
31 56 1
31 76 1
31 64 1
31 77 1
31 69 1
31 42 1
31 68 1
31 72 1
31 71 1
31 73 1
31 60 1
31 40 1
31 61 1
31 39 1
31 41 1
31 65 1
31 36 1
31 55 1
31 32 1
31 47 1
32 47 1
32 48 1
32 62 1
32 70 1
32 58 1
32 50 1
32 40 1
32 77 1
32 43 1
32 61 1
32 73 1
32 68 1
32 60 1
32 80 1
32 71 1
32 66 1
32 42 1
32 53 1
32 74 1
32 57 1
32 45 1
32 65 1
32 34 1
32 76 1
33 36 1
33 43 1
33 60 1
33 37 1
33 62 1
33 77 1
33 71 1
33 40 1
33 42 1
33 64 1
33 35 1
33 73 1
33 56 1
33 44 1
33 57 1
33 58 1
33 72 1
33 76 1
33 53 1
33 51 1
33 79 1
33 65 1
33 39 1
33 54 1
33 70 1
33 48 1
33 41 1
33 49 1
33 47 1
34 43 1
34 40 1
34 63 1
34 37 1
34 44 1
34 47 1
34 52 1
34 67 1
34 49 1
34 72 1
34 68 1
34 77 1
34 70 1
34 58 1
34 35 1
34 76 1
34 46 1
34 73 1
34 80 1
34 71 1
34 64 1
34 78 1
34 50 1
34 36 1
34 66 1
34 55 1
35 57 1
35 55 1
35 48 1
35 70 1
35 77 1
35 43 1
35 47 1
35 53 1
35 62 1
35 51 1
35 69 1
35 60 1
35 44 1
35 72 1
35 46 1
35 63 1
35 79 1
36 53 1
36 37 1
36 66 1
36 42 1
36 73 1
36 40 1
36 60 1
36 39 1
36 64 1
36 77 1
36 71 1
36 56 1
36 80 1
36 76 1
36 55 1
36 41 1
36 67 1
36 54 1
36 72 1
36 50 1
36 38 1
36 65 1
37 41 1
37 76 1
37 52 1
37 71 1
37 46 1
37 75 1
37 51 1
37 64 1
37 57 1
37 55 1
37 39 1
37 78 1
37 49 1
37 63 1
37 79 1
37 48 1
37 54 1
37 66 1
37 62 1
37 80 1
38 71 1
38 67 1
38 62 1
38 69 1
38 65 1
38 55 1
38 75 1
38 50 1
38 54 1
38 64 1
38 41 1
38 44 1
38 59 1
38 78 1
38 70 1
39 42 1
39 55 1
39 76 1
39 44 1
39 50 1
39 63 1
39 68 1
39 57 1
39 70 1
39 45 1
39 78 1
39 49 1
39 69 1
39 41 1
40 43 1
40 57 1
40 66 1
40 74 1
40 52 1
40 47 1
40 60 1
40 77 1
40 59 1
40 68 1
40 75 1
40 62 1
40 51 1
40 78 1
40 45 1
40 61 1
40 79 1
40 53 1
40 70 1
40 55 1
41 58 1
41 54 1
41 50 1
41 80 1
41 61 1
41 55 1
41 47 1
41 70 1
41 53 1
41 73 1
41 75 1
41 66 1
41 60 1
41 45 1
41 63 1
41 78 1
41 69 1
41 59 1
41 76 1
41 56 1
41 57 1
41 64 1
41 67 1
41 77 1
41 43 1
42 77 1
42 54 1
42 53 1
42 69 1
42 67 1
42 63 1
42 79 1
42 58 1
42 71 1
42 74 1
42 47 1
42 44 1
42 48 1
42 60 1
42 59 1
42 50 1
42 65 1
43 55 1
43 51 1
43 64 1
43 62 1
43 71 1
43 80 1
43 50 1
43 59 1
43 66 1
43 48 1
43 72 1
43 54 1
43 46 1
43 68 1
43 58 1
43 79 1
43 65 1
43 73 1
43 60 1
43 78 1
43 63 1
44 65 1
44 53 1
44 74 1
44 49 1
44 67 1
44 59 1
44 47 1
44 63 1
44 55 1
44 72 1
44 51 1
44 54 1
44 64 1
44 76 1
44 68 1
44 80 1
44 77 1
44 48 1
44 78 1
44 62 1
44 52 1
45 55 1
45 77 1
45 69 1
45 50 1
45 64 1
45 68 1
45 56 1
45 49 1
45 67 1
45 62 1
45 51 1
45 78 1
45 71 1
45 65 1
45 60 1
45 58 1
45 46 1
45 48 1
45 72 1
45 54 1
46 68 1
46 57 1
46 79 1
46 75 1
46 47 1
46 73 1
46 61 1
46 58 1
46 59 1
46 53 1
46 71 1
46 54 1
46 77 1
46 62 1
46 80 1
46 50 1
46 48 1
46 78 1
47 48 1
47 78 1
47 67 1
47 59 1
47 60 1
47 54 1
47 57 1
47 79 1
47 62 1
47 55 1
47 73 1
47 61 1
47 49 1
47 70 1
47 56 1
47 51 1
47 72 1
47 76 1
47 68 1
47 66 1
47 64 1
47 74 1
47 58 1
47 75 1
48 73 1
48 74 1
48 61 1
48 71 1
48 52 1
48 50 1
48 72 1
48 59 1
48 80 1
48 63 1
48 69 1
48 55 1
48 68 1
48 67 1
48 78 1
48 64 1
48 70 1
49 70 1
49 60 1
49 52 1
49 61 1
49 78 1
49 51 1
49 57 1
49 66 1
49 63 1
49 76 1
49 58 1
49 68 1
49 65 1
49 75 1
49 79 1
49 56 1
49 71 1
49 80 1
50 65 1
50 62 1
50 77 1
50 59 1
50 71 1
50 70 1
50 53 1
50 74 1
50 51 1
50 61 1
50 79 1
50 66 1
50 73 1
50 52 1
50 69 1
51 76 1
51 73 1
51 57 1
51 77 1
51 65 1
51 59 1
51 60 1
51 79 1
51 67 1
51 80 1
51 62 1
51 64 1
51 74 1
51 55 1
51 70 1
51 78 1
51 58 1
51 66 1
52 62 1
52 55 1
52 80 1
52 66 1
52 63 1
52 78 1
52 67 1
52 71 1
52 77 1
52 74 1
52 65 1
52 64 1
52 69 1
52 56 1
52 57 1
53 74 1
53 54 1
53 79 1
53 76 1
53 73 1
53 59 1
53 63 1
53 70 1
53 61 1
53 75 1
53 69 1
53 56 1
53 65 1
53 60 1
53 66 1
54 61 1
54 69 1
54 56 1
54 66 1
54 55 1
54 71 1
54 70 1
54 59 1
54 79 1
55 80 1
55 79 1
55 72 1
55 76 1
55 57 1
55 65 1
55 66 1
55 69 1
55 70 1
55 68 1
55 63 1
55 71 1
55 62 1
56 57 1
56 77 1
56 68 1
56 78 1
56 76 1
56 73 1
56 71 1
56 80 1
56 70 1
56 79 1
56 64 1
56 60 1
56 74 1
57 77 1
57 60 1
57 59 1
57 67 1
57 66 1
57 69 1
57 79 1
57 74 1
57 72 1
57 64 1
57 58 1
57 80 1
57 65 1
57 61 1
58 65 1
58 61 1
58 68 1
58 66 1
58 73 1
58 79 1
58 72 1
58 67 1
59 76 1
59 72 1
59 62 1
59 60 1
59 64 1
59 66 1
59 68 1
59 67 1
59 73 1
59 65 1
59 69 1
59 79 1
59 78 1
59 74 1
59 77 1
60 65 1
60 68 1
60 66 1
60 73 1
60 64 1
60 79 1
60 61 1
60 78 1
60 76 1
60 69 1
60 67 1
61 62 1
61 80 1
61 71 1
61 63 1
61 66 1
61 68 1
62 64 1
62 67 1
62 76 1
62 72 1
62 66 1
62 80 1
62 78 1
62 74 1
63 66 1
63 72 1
63 77 1
63 67 1
63 75 1
63 69 1
63 64 1
63 76 1
64 75 1
64 67 1
64 78 1
64 70 1
64 66 1
64 69 1
64 74 1
64 80 1
65 79 1
65 71 1
65 66 1
65 77 1
65 76 1
65 73 1
66 74 1
66 73 1
66 68 1
66 70 1
66 67 1
67 76 1
67 70 1
67 69 1
67 74 1
67 68 1
67 78 1
67 75 1
68 71 1
68 69 1
68 73 1
68 79 1
68 76 1
68 77 1
68 72 1
68 74 1
69 71 1
69 76 1
69 72 1
69 79 1
69 70 1
70 73 1
70 75 1
70 76 1
70 71 1
70 80 1
70 79 1
70 72 1
70 74 1
71 76 1
71 75 1
71 74 1
72 74 1
72 75 1
72 76 1
73 80 1
73 78 1
73 75 1
73 79 1
74 76 1
74 78 1
74 79 1
75 76 1
76 79 1
77 80 1
77 79 1
78 80 1
78 79 1
79 80 1


==> anc/instances/benchmark/maxCutMet/pw05_100.0 <==
100 2475 
1 99 10
1 16 10
1 46 1
1 19 6
1 42 6
1 77 8
1 98 9
1 9 3
1 71 3
1 82 5
1 53 6
1 56 4
1 100 7
1 74 1
1 60 7
1 12 5
1 65 1
1 52 4
1 31 1
1 73 4
1 87 2
1 67 8
1 94 5
1 13 9
1 5 6
1 6 10
1 88 9
1 81 6
1 96 6
1 57 2
1 64 4
1 45 3
1 38 1
1 22 3
1 85 4
1 2 10
1 36 3
1 79 4
1 54 10
1 8 6
1 40 8
1 10 2
1 7 10
1 41 3
1 33 6
1 25 2
1 95 6
1 93 8
2 36 7
2 28 6
2 59 5
2 45 7
2 42 6
2 56 10
2 31 7
2 17 8
2 78 4
2 73 4
2 77 6
2 75 9
2 72 2
2 8 5
2 82 10
2 71 2
2 23 3
2 49 6
2 19 10
2 57 2
2 21 8
2 61 10
2 53 4
2 30 10
2 85 6
2 41 3
2 51 8
2 13 7
2 38 3
2 52 4
2 29 2
2 44 3
2 97 5
2 83 8
2 54 1
2 32 8
2 100 7
2 95 5
2 86 2
2 48 2
3 55 3
3 25 9
3 11 3
3 21 4
3 53 4
3 76 8
3 13 2
3 83 2
3 79 7
3 66 7
3 47 5
3 9 4
3 87 4
3 98 10
3 15 6
3 17 4
3 99 4
3 12 2
3 95 6
3 23 7
3 50 6
3 8 2
3 28 4
3 5 9
3 38 1
3 27 5
3 24 6
3 42 6
3 16 9
3 58 6
3 81 6
3 41 4
3 39 3
3 63 4
3 36 10
3 59 9
3 43 2
3 44 4
3 34 9
3 62 7
3 84 6
3 14 5
3 45 1
3 52 9
3 57 8
3 48 6
3 97 5
3 78 4
3 70 2
4 52 2
4 45 2
4 49 5
4 77 7
4 71 5
4 13 7
4 90 8
4 58 4
4 27 5
4 96 3
4 16 8
4 48 7
4 61 9
4 92 10
4 22 10
4 53 8
4 38 2
4 39 7
4 75 3
4 7 7
4 44 7
4 47 9
4 8 2
4 65 5
4 41 8
4 91 5
4 21 1
4 23 3
4 98 10
4 24 10
4 30 10
4 29 1
4 54 9
4 73 3
4 9 2
4 82 5
4 80 8
4 55 9
4 20 4
4 60 5
4 63 5
4 78 8
4 5 1
5 32 1
5 88 5
5 49 10
5 25 2
5 38 1
5 83 3
5 7 8
5 51 3
5 15 8
5 31 3
5 34 8
5 86 2
5 96 3
5 35 8
5 92 2
5 97 6
5 33 2
5 54 7
5 30 6
5 45 10
5 24 8
5 44 6
5 18 10
5 53 2
5 90 4
5 29 5
5 13 6
5 21 3
5 8 3
5 91 7
5 65 10
5 79 4
5 27 7
5 93 1
5 89 5
5 55 1
5 20 8
5 80 5
5 67 4
5 87 8
5 82 7
5 17 6
5 56 7
5 46 2
5 98 7
5 41 1
5 62 9
6 78 5
6 40 1
6 24 1
6 8 5
6 15 6
6 50 2
6 64 10
6 44 6
6 48 5
6 27 7
6 53 8
6 35 4
6 43 3
6 71 6
6 76 9
6 9 10
6 31 6
6 58 2
6 49 5
6 33 4
6 80 8
6 85 1
6 79 3
6 94 4
6 13 1
6 91 6
6 59 7
6 82 8
6 98 10
6 61 2
6 99 9
6 95 6
6 55 5
6 93 7
6 96 3
6 34 9
6 7 9
6 90 8
6 10 10
6 73 4
6 77 3
6 19 10
6 88 4
6 83 9
6 42 4
6 18 6
6 89 10
6 70 9
6 68 8
7 23 2
7 59 8
7 91 1
7 94 2
7 42 7
7 80 3
7 48 1
7 39 1
7 67 1
7 99 9
7 14 3
7 89 1
7 13 10
7 43 3
7 21 1
7 87 1
7 36 2
7 69 9
7 92 6
7 32 8
7 29 5
7 54 3
7 62 10
7 57 10
7 55 5
7 19 8
7 35 10
7 97 6
7 88 3
7 68 7
7 81 3
7 46 1
7 75 1
7 100 7
7 84 2
7 73 2
7 85 9
7 18 2
7 41 5
7 60 7
7 24 7
7 82 4
7 53 6
7 98 7
7 79 3
8 33 8
8 75 7
8 77 3
8 21 1
8 70 5
8 24 9
8 88 6
8 85 9
8 16 4
8 64 8
8 48 8
8 32 8
8 44 3
8 36 8
8 69 1
8 35 5
8 11 6
8 96 10
8 58 8
8 55 3
8 42 1
8 13 8
8 28 4
8 76 2
8 80 7
8 78 5
8 41 2
8 34 8
8 68 9
8 54 1
8 50 5
8 73 4
8 27 4
8 67 9
8 43 3
8 79 9
8 81 7
8 82 5
8 25 7
8 45 7
8 97 6
9 97 10
9 73 4
9 96 5
9 62 1
9 16 4
9 59 7
9 30 2
9 66 3
9 78 5
9 42 9
9 32 2
9 86 6
9 91 8
9 88 1
9 75 8
9 81 5
9 20 2
9 60 1
9 43 8
9 21 2
9 65 10
9 58 7
9 33 1
9 61 8
9 45 5
9 77 7
9 69 8
9 89 9
9 94 6
9 44 10
9 48 8
9 37 8
9 18 2
9 98 3
9 93 8
9 67 5
9 38 10
9 55 6
9 11 4
10 82 6
10 40 6
10 73 9
10 50 1
10 47 7
10 100 6
10 93 5
10 62 4
10 43 9
10 94 2
10 22 10
10 18 6
10 14 8
10 30 4
10 85 4
10 76 7
10 78 3
10 91 5
10 75 1
10 13 4
10 28 2
10 51 3
10 69 5
10 97 4
10 63 8
10 12 5
10 19 10
10 61 9
10 23 3
10 59 8
10 45 10
10 36 1
10 35 9
10 86 2
10 15 8
10 39 2
10 87 6
10 56 2
10 38 1
10 68 1
10 26 7
10 66 5
11 39 6
11 74 10
11 28 10
11 51 7
11 41 9
11 76 10
11 88 4
11 27 8
11 47 5
11 96 1
11 44 9
11 64 9
11 12 8
11 70 10
11 43 2
11 59 7
11 95 7
11 35 4
11 52 4
11 92 7
11 42 9
11 17 8
11 63 9
11 33 3
11 56 1
11 100 8
11 20 7
11 72 2
11 89 8
11 32 7
11 15 9
11 66 4
11 82 4
11 83 5
11 24 2
11 58 8
11 23 5
11 50 7
11 85 3
11 49 1
11 26 3
11 65 4
11 91 3
11 57 7
12 13 4
12 69 2
12 49 4
12 87 8
12 70 4
12 16 9
12 84 8
12 79 5
12 14 4
12 51 4
12 25 2
12 76 4
12 27 8
12 54 5
12 72 6
12 80 2
12 62 10
12 71 10
12 64 10
12 95 1
12 96 6
12 40 4
12 29 10
12 82 3
12 81 9
12 37 7
12 63 1
12 91 3
12 21 9
12 32 10
12 59 10
12 41 5
12 61 8
12 75 2
12 94 2
12 77 1
12 85 1
12 68 6
12 42 2
12 93 8
12 50 1
12 97 3
12 28 9
12 100 3
12 45 4
12 78 4
12 46 8
13 44 4
13 70 2
13 15 6
13 88 7
13 84 3
13 76 4
13 51 5
13 25 8
13 83 3
13 30 9
13 16 6
13 35 10
13 60 1
13 73 6
13 14 10
13 32 5
13 100 9
13 18 6
13 80 8
13 37 6
13 99 4
13 50 10
13 86 1
13 45 8
13 52 1
13 56 9
13 47 7
13 23 6
13 28 7
13 94 6
13 91 4
13 40 9
13 49 7
13 29 3
13 81 5
13 79 6
13 38 9
13 89 5
13 42 7
13 26 1
13 20 6
13 58 7
13 39 5
13 97 9
13 63 5
13 21 4
13 92 6
14 32 3
14 71 8
14 67 2
14 69 4
14 27 4
14 55 10
14 21 7
14 99 7
14 85 5
14 74 1
14 40 5
14 63 5
14 52 8
14 81 9
14 33 4
14 28 4
14 97 5
14 64 1
14 80 6
14 92 8
14 42 1
14 49 7
14 22 1
14 84 3
14 50 2
14 53 1
14 34 6
14 68 8
14 94 2
14 56 9
14 77 10
14 38 2
14 86 1
14 75 7
14 96 9
14 45 6
14 29 7
14 98 10
14 24 3
14 20 5
14 76 3
14 30 5
14 19 6
15 30 5
15 16 6
15 93 5
15 84 10
15 99 1
15 19 6
15 78 6
15 98 3
15 70 7
15 57 3
15 91 10
15 23 10
15 32 5
15 33 1
15 56 3
15 55 9
15 45 1
15 53 9
15 54 7
15 96 10
15 18 3
15 92 3
15 40 7
15 69 10
15 71 2
15 52 4
15 65 1
15 85 6
15 36 9
15 46 9
15 37 2
15 28 1
15 94 3
15 35 3
15 51 5
15 42 7
15 63 9
15 59 10
15 41 2
15 47 7
15 89 8
15 27 3
15 44 3
15 31 9
16 64 1
16 43 8
16 22 8
16 32 9
16 45 9
16 33 1
16 95 7
16 18 1
16 91 7
16 50 5
16 36 2
16 66 10
16 42 2
16 88 7
16 47 9
16 21 7
16 99 2
16 93 10
16 73 5
16 63 2
16 87 5
16 81 7
16 72 6
16 78 4
16 49 1
16 31 8
16 71 10
16 56 8
16 69 9
16 80 8
16 27 7
16 83 3
16 40 7
16 35 9
16 19 3
16 29 4
17 49 5
17 66 7
17 19 10
17 21 5
17 82 3
17 33 7
17 93 7
17 27 6
17 91 7
17 68 4
17 98 9
17 81 4
17 61 4
17 23 3
17 24 8
17 39 2
17 88 2
17 65 4
17 37 4
17 96 10
17 32 2
17 67 3
17 75 9
17 31 3
17 80 6
17 28 7
17 60 9
17 47 10
17 69 4
17 71 10
17 29 5
17 30 10
17 34 7
17 95 10
17 35 9
17 90 4
17 70 7
17 38 8
17 84 8
17 87 5
17 46 2
17 51 10
17 63 4
17 36 10
18 97 7
18 56 4
18 24 1
18 72 5
18 30 6
18 35 9
18 83 3
18 38 8
18 51 2
18 44 3
18 31 6
18 84 3
18 73 1
18 19 10
18 22 7
18 49 9
18 77 4
18 63 8
18 39 3
18 86 9
18 76 4
18 67 8
18 100 4
18 53 10
18 25 9
18 88 4
18 93 8
18 37 3
18 36 3
18 55 4
18 99 4
18 92 10
18 94 7
18 91 8
18 43 8
18 61 4
19 92 2
19 33 6
19 77 4
19 83 7
19 58 4
19 53 2
19 87 1
19 84 3
19 43 9
19 50 2
19 22 1
19 47 3
19 86 5
19 59 5
19 96 3
19 61 8
19 21 10
19 52 9
19 37 7
19 31 3
19 30 7
19 69 10
19 68 4
19 70 1
19 56 6
19 80 4
19 79 5
19 66 8
19 75 5
19 95 2
19 99 8
19 100 3
19 64 2
19 27 8
19 74 4
19 67 3
19 97 2
19 23 4
19 62 1
19 63 5
20 77 9
20 31 1
20 78 7
20 51 5
20 74 3
20 94 2
20 90 10
20 39 1
20 84 9
20 24 9
20 88 6
20 98 6
20 56 8
20 68 9
20 58 6
20 23 10
20 75 6
20 79 9
20 46 6
20 49 7
20 33 8
20 44 9
20 48 2
20 99 3
20 87 8
20 96 4
20 25 4
20 93 3
20 59 2
20 71 5
20 29 4
20 61 3
20 86 6
20 66 6
20 76 3
20 26 2
20 89 1
20 65 10
20 70 9
20 69 1
20 64 9
20 100 6
21 28 10
21 52 6
21 80 3
21 43 3
21 96 2
21 75 5
21 70 3
21 31 8
21 84 10
21 87 1
21 86 2
21 63 9
21 100 5
21 35 6
21 44 8
21 65 7
21 50 4
21 58 5
21 85 3
21 82 9
21 56 9
21 67 4
21 32 10
21 37 8
21 92 5
21 91 7
21 90 9
21 40 8
21 88 6
21 72 4
21 99 7
21 46 2
21 97 9
21 29 4
21 54 10
21 64 10
21 36 2
21 77 2
21 22 2
21 27 1
21 74 2
21 66 7
22 54 10
22 27 2
22 40 3
22 93 4
22 28 8
22 58 7
22 71 10
22 87 10
22 48 1
22 53 7
22 89 3
22 25 1
22 50 1
22 39 5
22 97 9
22 42 5
22 57 8
22 92 3
22 84 10
22 46 5
22 38 1
22 91 2
22 55 2
22 86 4
22 45 6
22 73 1
22 44 1
22 70 4
22 60 8
22 96 1
22 90 1
22 77 10
22 43 7
22 98 4
22 83 8
22 51 9
22 61 5
22 32 10
23 94 10
23 58 7
23 60 2
23 90 7
23 56 5
23 78 6
23 48 4
23 61 7
23 92 6
23 72 10
23 29 3
23 49 8
23 66 6
23 64 3
23 34 8
23 55 2
23 30 3
23 70 2
23 97 3
23 76 6
23 39 5
23 25 2
23 77 4
23 67 6
23 80 8
23 65 1
23 38 7
23 43 10
23 75 10
23 59 2
23 45 9
23 79 3
23 53 7
23 31 9
23 54 6
23 50 5
23 74 7
23 57 8
23 44 4
23 24 9
24 51 5
24 59 7
24 26 10
24 72 7
24 25 6
24 58 10
24 94 3
24 44 10
24 56 1
24 63 7
24 85 9
24 61 7
24 78 7
24 70 2
24 28 3
24 27 2
24 34 3
24 91 7
24 99 5
24 41 4
24 47 9
24 71 3
24 33 4
24 30 6
24 84 3
24 98 4
24 48 6
24 69 5
24 55 9
24 88 9
24 68 9
24 73 10
24 67 8
24 50 1
24 83 4
24 31 10
24 36 3
24 29 2
24 62 6
24 35 7
24 42 5
24 60 4
24 100 1
24 93 10
24 45 8
24 90 10
25 98 2
25 53 1
25 99 8
25 64 10
25 60 1
25 68 2
25 94 5
25 69 8
25 81 4
25 52 4
25 49 5
25 47 1
25 44 4
25 42 10
25 85 4
25 37 1
25 91 10
25 89 3
25 87 2
25 92 2
25 62 3
25 100 4
25 51 3
25 86 9
25 54 6
25 50 5
25 31 4
25 38 3
25 80 1
25 90 5
25 32 8
25 70 4
25 33 8
25 46 2
25 75 9
25 58 9
25 84 2
25 67 7
26 99 5
26 38 1
26 59 9
26 48 7
26 93 6
26 100 8
26 27 3
26 47 4
26 61 10
26 94 5
26 41 5
26 52 7
26 64 4
26 49 3
26 44 4
26 82 5
26 29 6
26 35 1
26 71 7
26 87 10
26 88 4
26 33 6
26 55 2
26 63 3
26 43 5
26 69 7
26 79 10
26 77 10
26 54 4
26 73 10
26 95 9
26 96 9
26 80 10
26 86 10
26 58 6
26 74 10
27 55 8
27 50 10
27 34 4
27 84 4
27 29 4
27 38 6
27 81 8
27 51 10
27 74 3
27 83 1
27 67 3
27 82 9
27 85 1
27 60 6
27 53 6
27 57 8
27 98 2
27 59 5
27 39 10
27 66 6
27 31 2
27 62 1
27 100 8
27 90 1
27 96 3
27 33 4
27 44 1
27 80 8
27 48 4
27 68 1
27 99 6
27 45 3
27 75 9
27 70 1
27 76 1
27 69 8
27 46 4
27 56 3
27 92 7
27 37 2
27 77 6
28 70 8
28 52 6
28 99 10
28 88 10
28 58 7
28 87 10
28 65 6
28 40 9
28 48 3
28 89 3
28 30 1
28 100 9
28 47 1
28 60 2
28 62 5
28 57 7
28 31 2
28 97 6
28 35 10
28 77 9
28 64 4
28 68 7
28 83 2
28 39 4
28 69 6
28 81 7
28 55 1
28 76 3
28 63 1
28 29 9
28 95 7
28 37 10
28 80 5
28 92 5
28 94 8
28 71 10
28 79 4
28 96 9
28 56 4
28 44 4
28 66 1
29 55 9
29 53 5
29 43 6
29 91 5
29 70 4
29 39 10
29 34 6
29 36 6
29 42 3
29 69 9
29 40 4
29 94 6
29 35 10
29 68 6
29 77 4
29 51 6
29 88 10
29 100 3
29 81 2
29 49 3
29 65 3
29 86 6
29 38 6
29 54 8
29 79 6
29 60 1
29 48 2
29 92 10
29 61 10
29 46 6
29 45 4
29 74 8
29 41 4
29 72 6
29 33 1
29 31 6
29 80 9
29 83 10
30 68 4
30 50 4
30 63 3
30 72 3
30 82 10
30 73 1
30 71 3
30 79 4
30 32 8
30 75 6
30 99 6
30 67 9
30 74 10
30 33 1
30 62 6
30 44 10
30 51 9
30 87 7
30 31 7
30 66 4
30 88 2
30 78 10
30 69 4
30 53 5
30 65 1
30 42 4
30 58 9
30 94 9
30 60 10
30 49 7
30 56 3
30 54 7
30 40 8
30 80 8
30 38 1
30 86 2
31 57 5
31 70 7
31 38 4
31 53 1
31 34 6
31 59 7
31 46 3
31 96 3
31 69 2
31 49 8
31 76 2
31 95 3
31 85 7
31 71 8
31 39 4
31 87 9
31 65 6
31 81 3
31 50 7
31 55 1
31 48 4
31 61 2
31 40 3
31 68 6
31 73 5
31 98 10
31 86 1
31 62 4
31 88 1
31 92 8
31 82 7
32 62 8
32 95 9
32 98 1
32 73 5
32 85 2
32 34 2
32 47 5
32 49 3
32 63 1
32 68 1
32 87 7
32 88 2
32 57 4
32 80 1
32 81 2
32 83 9
32 65 3
32 36 7
32 86 4
32 92 2
32 72 3
32 35 4
32 74 9
32 59 1
32 69 3
32 60 3
32 39 5
32 90 5
32 82 6
32 71 6
32 58 10
32 48 2
32 40 5
32 79 3
32 52 6
33 49 7
33 81 2
33 42 4
33 69 4
33 94 8
33 45 3
33 71 6
33 51 8
33 36 6
33 67 1
33 41 4
33 48 3
33 57 9
33 38 9
33 34 3
33 66 10
33 35 5
33 85 9
33 72 2
33 89 2
33 44 10
33 97 6
33 92 6
33 47 5
33 68 5
33 79 4
33 59 3
33 95 9
33 90 10
33 37 2
33 56 6
33 50 10
33 64 6
34 72 2
34 99 7
34 60 1
34 97 8
34 89 5
34 57 6
34 90 10
34 55 10
34 54 3
34 47 5
34 39 4
34 96 7
34 58 4
34 65 10
34 70 8
34 81 7
34 80 5
34 51 4
34 91 9
34 38 1
34 78 2
34 53 8
34 84 6
34 64 4
34 69 3
34 68 7
34 73 5
34 48 4
34 75 6
34 44 5
34 82 2
34 71 3
34 52 1
34 36 10
35 49 4
35 80 10
35 70 5
35 97 4
35 65 8
35 94 10
35 37 10
35 83 7
35 36 2
35 84 5
35 50 2
35 72 9
35 41 10
35 60 9
35 55 2
35 39 8
35 45 4
35 90 10
35 74 9
35 76 2
35 85 3
35 63 9
35 89 4
35 57 2
35 64 4
35 54 10
35 96 7
35 95 5
35 98 8
35 66 10
35 88 3
35 86 6
36 97 9
36 49 10
36 80 2
36 98 6
36 52 7
36 77 7
36 99 8
36 85 5
36 95 10
36 59 10
36 39 7
36 40 5
36 89 2
36 63 5
36 48 8
36 100 10
36 86 4
36 79 5
36 70 1
36 43 1
36 44 7
36 46 2
36 71 3
36 90 4
36 93 6
36 47 5
36 94 9
36 51 3
36 62 9
36 65 9
36 50 7
36 82 3
36 42 10
37 95 1
37 83 2
37 99 2
37 71 3
37 58 7
37 45 8
37 78 4
37 56 9
37 87 2
37 38 5
37 46 10
37 67 5
37 97 8
37 48 8
37 64 1
37 82 3
37 98 1
37 86 4
37 70 4
37 50 10
37 91 2
37 89 1
37 74 8
37 43 4
37 96 5
37 79 1
37 61 5
37 42 8
37 53 9
37 41 5
37 62 10
37 80 1
37 94 1
37 55 10
37 66 6
37 93 6
37 81 3
37 92 8
37 85 7
38 40 2
38 94 9
38 99 3
38 88 7
38 46 2
38 51 5
38 71 9
38 78 8
38 85 3
38 56 6
38 82 4
38 77 3
38 63 8
38 68 10
38 52 1
38 57 1
38 50 8
38 72 7
38 43 4
38 54 5
38 75 10
38 44 4
38 67 3
38 76 8
38 55 4
38 64 1
38 49 9
39 46 1
39 78 1
39 65 7
39 49 6
39 58 9
39 91 1
39 95 4
39 69 8
39 63 7
39 45 10
39 80 6
39 56 3
39 86 10
39 99 1
39 75 7
39 62 8
39 53 4
39 85 7
39 67 6
39 98 7
39 76 8
39 81 5
39 54 1
39 48 9
39 47 5
39 43 4
39 87 3
39 93 10
39 66 9
39 55 10
39 94 10
39 84 2
40 59 6
40 71 4
40 87 10
40 56 1
40 44 1
40 49 5
40 81 3
40 77 8
40 62 5
40 95 3
40 97 8
40 46 4
40 70 2
40 60 5
40 76 10
40 98 8
40 61 2
40 89 10
40 67 4
40 55 6
40 45 2
40 53 10
40 79 4
40 92 4
40 43 7
40 57 10
40 73 10
40 63 8
40 90 3
40 48 10
40 41 2
40 74 6
40 54 4
40 84 8
41 65 4
41 87 8
41 95 5
41 78 3
41 90 9
41 66 10
41 56 3
41 43 2
41 42 9
41 100 7
41 70 7
41 60 9
41 61 5
41 83 10
41 52 2
41 97 6
41 99 2
41 79 10
41 98 1
41 74 5
41 45 1
41 46 3
41 63 7
41 80 10
41 48 2
41 93 8
41 57 5
41 59 5
41 68 8
41 58 3
41 73 3
41 91 5
42 57 7
42 67 2
42 80 9
42 69 3
42 58 3
42 44 4
42 95 3
42 65 6
42 56 7
42 96 8
42 76 8
42 51 4
42 55 10
42 46 2
42 60 8
42 54 9
42 71 8
42 79 4
42 86 1
42 50 9
42 75 9
42 94 1
42 64 9
42 90 4
42 100 6
42 93 7
43 76 7
43 62 8
43 92 10
43 55 8
43 91 10
43 70 1
43 46 10
43 58 9
43 72 5
43 75 4
43 60 7
43 89 1
43 57 9
43 78 2
43 83 9
43 80 2
43 96 6
43 82 1
43 66 1
43 69 7
43 85 3
43 84 4
43 64 5
43 49 9
43 81 7
43 88 10
44 90 1
44 98 4
44 99 3
44 94 9
44 84 6
44 73 7
44 55 3
44 45 2
44 77 2
44 71 10
44 46 6
44 100 1
44 81 2
44 65 10
44 50 10
44 64 1
44 80 1
44 54 1
44 67 6
44 69 9
44 61 2
44 76 5
44 70 7
44 79 7
44 59 3
44 48 8
44 97 1
44 91 9
44 96 8
44 53 7
45 55 3
45 62 6
45 90 8
45 69 3
45 84 7
45 53 1
45 66 9
45 77 10
45 76 10
45 99 3
45 100 1
45 95 4
45 48 1
45 65 8
45 73 7
45 79 10
45 59 9
45 56 3
45 72 7
45 68 9
45 60 6
45 81 3
45 57 10
45 92 9
45 67 6
46 100 3
46 74 9
46 51 6
46 62 5
46 55 10
46 58 1
46 63 6
46 82 3
46 47 5
46 91 1
46 89 6
46 72 10
46 81 2
46 77 4
46 53 5
46 52 3
46 80 9
46 68 1
46 64 5
46 50 9
46 83 1
46 65 10
46 70 7
46 60 5
46 75 7
46 94 6
46 97 8
47 63 3
47 65 9
47 49 5
47 56 10
47 96 4
47 59 5
47 62 10
47 68 3
47 82 9
47 70 5
47 78 9
47 75 5
47 88 6
47 87 3
47 54 7
47 85 10
47 80 5
47 48 5
47 72 5
47 51 9
48 84 5
48 81 10
48 70 5
48 76 5
48 87 9
48 94 10
48 99 1
48 69 4
48 59 3
48 82 2
48 80 4
48 95 5
48 97 1
48 74 3
48 88 2
48 60 6
48 91 6
48 64 7
48 53 8
48 50 10
48 54 2
48 62 3
48 83 4
48 75 9
48 57 9
48 51 6
49 86 3
49 63 10
49 50 3
49 76 9
49 66 7
49 77 3
49 87 1
49 69 6
49 52 1
49 78 9
49 55 2
49 56 1
49 93 5
49 82 9
49 94 5
49 91 3
49 62 9
49 97 7
49 100 7
49 60 5
49 59 3
49 67 5
49 80 6
49 54 2
49 64 9
49 51 10
49 98 9
49 96 6
50 87 6
50 65 9
50 56 1
50 99 2
50 84 10
50 89 1
50 68 6
50 77 3
50 60 4
50 63 4
50 64 1
50 53 8
50 95 5
50 59 3
50 76 9
50 71 3
50 69 3
50 97 10
50 90 8
50 81 6
50 85 10
51 72 6
51 67 5
51 86 10
51 81 4
51 92 5
51 91 8
51 52 4
51 96 4
51 69 9
51 76 3
51 62 9
51 74 9
51 84 10
51 58 2
51 79 7
51 54 1
51 89 4
51 60 2
51 78 10
51 75 5
51 61 3
51 99 3
51 63 3
51 59 6
51 64 9
52 84 7
52 53 9
52 100 10
52 77 9
52 73 5
52 59 6
52 65 9
52 68 9
52 92 9
52 60 9
52 55 10
52 57 5
52 72 9
52 87 4
52 64 1
52 61 7
52 97 10
52 74 6
52 67 5
52 85 1
52 75 1
52 63 5
52 90 10
52 76 7
52 54 9
52 66 3
52 78 6
53 92 6
53 82 8
53 67 4
53 89 10
53 81 9
53 88 8
53 66 8
53 87 10
53 93 7
53 83 4
53 71 5
53 59 9
53 60 8
53 62 4
53 84 9
53 58 8
53 72 1
53 63 8
53 64 9
53 77 7
53 95 8
54 84 2
54 93 4
54 76 5
54 67 5
54 79 9
54 58 10
54 95 2
54 96 8
54 81 1
54 72 7
54 98 6
54 55 10
54 86 6
54 63 8
54 65 7
54 78 10
54 75 9
54 87 1
54 77 1
54 85 9
54 59 8
54 68 1
54 56 8
54 73 5
54 64 7
55 75 10
55 89 9
55 95 7
55 93 5
55 86 7
55 90 6
55 73 10
55 68 9
55 60 2
55 62 4
55 85 4
55 72 9
55 82 2
55 87 3
55 65 8
55 78 9
55 64 10
55 76 3
55 88 9
55 69 7
55 91 9
55 77 10
56 63 6
56 80 8
56 92 4
56 86 1
56 66 3
56 77 9
56 78 8
56 89 9
56 71 3
56 91 8
56 83 9
56 64 2
56 85 1
56 100 10
56 88 4
56 79 10
56 60 6
56 81 8
56 84 7
56 93 5
56 76 7
56 70 8
56 82 10
56 87 3
56 75 7
56 74 9
56 73 8
56 98 8
56 97 9
57 67 9
57 85 8
57 95 8
57 97 8
57 69 7
57 70 7
57 75 2
57 99 7
57 61 1
57 80 9
57 79 7
57 76 4
57 65 8
57 77 10
57 74 6
57 86 10
57 96 9
57 90 6
57 62 8
57 89 1
57 91 3
57 71 2
58 62 2
58 99 10
58 60 3
58 73 9
58 66 6
58 69 8
58 80 4
58 70 3
58 83 6
58 63 9
58 82 5
58 81 7
58 78 3
58 67 4
58 100 6
58 98 6
58 75 5
58 77 7
58 61 6
58 88 8
58 74 10
58 90 9
58 94 1
58 96 2
58 84 7
58 95 5
59 94 6
59 90 3
59 80 6
59 60 3
59 74 1
59 78 3
59 92 7
59 61 6
59 63 2
59 66 1
59 70 9
59 84 3
59 86 2
59 96 5
59 85 7
59 83 2
59 93 9
59 73 3
59 62 7
60 100 10
60 75 7
60 89 4
60 86 9
60 83 4
60 82 5
60 67 1
60 95 2
60 71 5
60 88 8
60 81 6
60 73 1
60 84 2
60 87 7
60 78 8
60 94 10
60 92 5
60 90 4
61 69 6
61 77 9
61 84 8
61 90 9
61 81 10
61 76 6
61 73 6
61 94 9
61 72 10
61 100 8
61 65 4
61 62 10
61 79 7
61 80 5
61 95 10
61 78 3
61 67 5
61 66 7
61 88 9
61 83 2
62 93 1
62 64 7
62 67 7
62 94 4
62 85 3
62 77 8
62 79 8
62 84 9
62 69 4
62 70 9
62 74 9
62 92 6
62 63 4
62 80 8
62 99 1
62 75 9
62 83 2
62 91 3
62 73 10
62 71 10
62 100 3
63 87 7
63 64 6
63 85 10
63 88 4
63 100 5
63 81 5
63 89 8
63 82 5
63 90 7
63 80 5
63 86 3
63 67 6
63 74 3
63 96 2
63 77 8
63 70 4
64 89 2
64 99 1
64 92 6
64 69 4
64 77 6
64 67 9
64 84 3
64 81 8
64 68 2
64 87 1
64 95 1
64 73 8
64 76 1
64 66 3
64 86 10
64 82 4
64 94 1
64 79 9
64 72 4
65 86 4
65 74 3
65 71 1
65 90 3
65 67 10
65 68 5
65 92 7
65 77 5
65 83 1
65 85 1
65 93 1
65 79 8
65 73 1
65 89 3
65 91 8
65 94 7
65 78 6
65 81 10
66 91 9
66 75 4
66 97 4
66 99 7
66 93 2
66 76 8
66 70 4
66 100 3
66 79 4
66 92 9
66 86 9
66 73 2
66 95 1
66 80 8
66 71 7
66 89 9
66 85 6
66 87 5
67 87 1
67 71 2
67 83 8
67 91 6
67 79 2
67 92 2
67 81 9
67 84 9
67 82 2
67 99 9
67 86 8
67 93 8
67 100 10
67 75 7
67 90 4
67 94 2
67 69 5
67 98 8
68 74 4
68 84 9
68 73 5
68 87 7
68 95 8
68 70 4
68 93 2
68 94 10
68 75 9
68 90 7
68 83 3
68 80 8
68 97 3
68 71 10
68 78 1
68 98 1
68 100 2
68 92 1
69 71 10
69 92 5
69 96 7
69 86 1
69 74 5
69 98 2
69 97 9
69 93 4
69 91 9
69 89 3
69 79 6
69 87 7
69 76 4
69 72 8
70 96 5
70 95 3
70 86 9
70 75 4
70 73 4
70 80 4
70 77 5
70 84 4
70 79 8
70 99 10
70 74 1
70 83 5
70 82 10
70 85 3
70 91 6
70 90 2
70 92 9
71 74 2
71 79 1
71 98 4
71 86 3
71 82 9
71 75 6
71 85 3
71 93 5
71 77 3
71 83 6
71 97 4
71 94 2
71 99 6
71 72 6
72 97 3
72 91 7
72 95 1
72 86 2
72 94 3
72 87 10
72 80 8
72 100 4
72 74 7
72 90 10
72 75 9
72 82 7
72 78 9
73 90 10
73 91 5
73 77 3
73 78 2
73 89 3
73 92 1
73 88 10
73 97 3
73 84 1
73 79 5
73 74 3
74 96 7
74 95 9
74 82 1
74 93 5
74 78 1
74 84 8
74 85 10
74 80 2
74 100 8
75 94 5
75 96 1
75 82 10
75 84 4
75 78 2
75 86 6
75 88 5
75 93 9
75 80 4
75 100 1
75 83 5
75 90 8
75 81 10
75 76 5
75 97 10
75 98 4
76 82 3
76 80 10
76 77 4
76 91 2
76 98 5
76 97 6
76 79 3
76 78 1
76 88 6
76 96 1
76 83 6
77 95 5
77 99 2
77 88 9
77 89 8
77 78 9
77 80 7
77 87 1
77 100 10
77 90 6
77 94 10
77 96 10
78 90 4
78 100 2
78 94 1
78 83 5
78 95 9
78 85 1
78 98 10
78 97 1
78 84 1
78 92 7
78 96 6
78 91 10
78 81 8
78 87 7
78 86 6
78 80 5
79 83 2
79 90 2
79 94 7
79 92 1
79 88 7
79 96 8
79 87 9
79 80 5
79 89 5
79 84 8
79 91 10
79 99 1
80 96 4
80 92 4
80 100 10
81 89 5
81 94 6
81 92 1
81 98 10
81 86 3
81 87 9
81 100 10
81 84 3
82 89 6
82 88 5
82 91 2
82 97 5
82 95 10
82 93 8
82 98 3
82 87 8
82 83 9
82 100 3
82 85 7
83 97 10
83 96 5
83 90 5
83 93 5
83 87 4
83 86 4
83 95 7
83 94 1
83 99 1
83 91 2
83 89 2
83 84 6
83 88 2
84 92 6
84 99 5
84 87 5
84 90 7
84 88 5
84 97 2
84 95 9
84 93 8
84 94 10
85 88 6
85 87 5
85 86 6
85 93 6
85 90 3
85 94 6
85 96 8
86 100 4
86 94 6
86 98 9
86 90 1
86 89 7
86 91 8
86 93 1
87 99 8
87 98 7
87 89 10
87 91 10
88 100 3
88 91 1
88 95 6
88 90 8
88 99 8
88 89 1
89 95 7
89 100 1
89 93 4
89 94 10
90 99 6
90 98 2
90 92 8
90 96 2
91 97 1
91 94 10
91 95 9
92 96 6
92 98 7
92 94 8
92 97 8
93 96 10
93 97 10
93 99 9
94 98 9
95 97 7
95 100 5
95 98 6
95 99 9
96 98 3
96 97 4
97 98 5
97 99 7
97 100 1


==> anc/instances/benchmark/maxCutMet/pw05_120.0 <==
120 3570 
1 20 3
1 28 7
1 35 3
1 56 1
1 92 7
1 107 10
1 47 2
1 58 7
1 4 6
1 82 4
1 40 10
1 31 8
1 93 8
1 91 10
1 81 10
1 85 3
1 78 4
1 42 10
1 87 5
1 88 9
1 21 1
1 30 1
1 43 4
1 60 9
1 51 7
1 116 1
1 23 4
1 109 2
1 55 1
1 19 5
1 106 6
1 86 6
1 119 8
1 3 7
1 96 10
1 75 9
1 37 6
1 99 5
1 84 8
1 7 6
1 83 2
1 104 9
1 44 9
1 2 9
1 77 6
1 27 9
1 57 7
1 98 7
1 79 8
1 65 6
2 27 6
2 11 2
2 95 8
2 34 1
2 109 6
2 85 3
2 113 6
2 73 5
2 118 1
2 88 4
2 40 1
2 62 7
2 92 4
2 111 5
2 6 10
2 101 1
2 86 6
2 9 2
2 115 7
2 100 7
2 22 3
2 102 4
2 20 1
2 18 4
2 82 8
2 55 3
2 4 10
2 58 10
2 47 6
2 41 9
2 31 10
2 89 7
2 24 1
2 12 2
2 49 10
2 97 4
2 25 4
2 59 2
2 15 3
2 71 8
2 60 1
2 99 5
2 44 2
2 84 2
2 81 9
2 37 9
2 107 10
2 74 2
2 66 10
2 98 7
2 8 10
2 65 5
2 54 4
3 41 7
3 20 2
3 100 6
3 69 2
3 73 8
3 39 6
3 86 9
3 31 1
3 55 5
3 98 5
3 65 10
3 61 7
3 95 8
3 33 7
3 49 5
3 114 9
3 46 10
3 63 6
3 38 9
3 74 8
3 109 2
3 12 1
3 35 7
3 62 5
3 34 4
3 19 8
3 79 10
3 70 3
3 66 9
3 36 8
3 110 6
3 64 3
3 52 2
3 67 9
3 112 2
3 43 6
3 96 4
3 82 9
3 113 10
3 45 5
3 118 9
3 85 6
3 42 8
3 10 5
3 53 6
3 9 7
3 119 5
3 18 10
3 115 8
3 83 5
3 15 9
3 24 9
3 91 2
3 17 3
3 54 9
3 7 7
3 117 9
3 37 9
3 80 8
3 102 7
3 93 7
3 116 10
3 23 10
3 105 3
4 98 6
4 73 2
4 114 10
4 101 2
4 108 7
4 97 6
4 71 9
4 117 8
4 6 8
4 61 8
4 21 9
4 59 5
4 12 7
4 45 3
4 14 5
4 34 2
4 10 2
4 107 7
4 46 6
4 27 8
4 58 2
4 80 10
4 93 10
4 19 1
4 104 10
4 57 7
4 84 8
4 55 5
4 53 9
4 20 8
4 119 1
4 91 3
4 42 7
4 22 10
4 78 8
4 26 8
4 52 3
4 32 5
4 65 9
4 54 3
4 24 7
4 8 2
4 68 8
4 47 2
4 69 5
4 115 5
4 37 2
4 18 10
4 38 10
4 96 4
4 82 9
4 64 8
4 39 1
4 23 1
4 7 9
4 51 10
4 5 4
5 90 2
5 19 2
5 44 8
5 52 6
5 28 3
5 101 1
5 112 5
5 34 8
5 43 5
5 76 4
5 111 8
5 97 7
5 96 4
5 48 9
5 67 5
5 65 6
5 98 3
5 109 3
5 103 10
5 46 10
5 16 10
5 85 5
5 15 7
5 14 9
5 108 7
5 18 9
5 20 10
5 88 9
5 78 7
5 57 6
5 84 4
5 58 1
5 61 5
5 119 10
5 62 8
5 66 5
5 73 2
5 39 4
5 38 8
5 23 2
5 26 2
5 80 4
5 12 3
5 105 1
5 24 1
5 104 7
5 79 2
5 22 7
5 35 10
5 116 5
5 13 9
5 92 2
5 53 5
5 69 8
5 59 10
5 83 1
5 63 9
5 45 7
5 89 8
5 27 5
5 93 5
5 32 5
5 11 9
5 120 2
5 51 2
6 50 6
6 44 3
6 16 3
6 27 10
6 24 5
6 48 9
6 25 5
6 67 9
6 52 4
6 38 1
6 107 8
6 19 3
6 77 1
6 92 5
6 75 10
6 108 4
6 114 10
6 56 9
6 97 9
6 84 7
6 101 9
6 71 8
6 53 2
6 118 3
6 21 1
6 95 3
6 112 10
6 106 8
6 36 9
6 7 8
6 28 9
6 96 5
6 111 7
6 93 8
6 119 3
6 46 3
6 85 7
6 82 5
6 89 6
6 39 6
6 64 2
6 23 8
6 110 1
6 73 4
6 9 4
6 43 9
6 30 8
6 78 8
6 115 3
6 99 3
6 90 6
6 61 4
6 51 2
6 116 7
6 42 8
6 79 3
6 8 5
6 94 8
6 109 5
6 113 5
6 102 1
6 22 10
6 10 10
6 60 10
6 11 6
6 33 5
6 98 5
6 12 3
6 83 5
7 23 3
7 89 2
7 73 10
7 15 6
7 104 3
7 51 8
7 93 10
7 29 8
7 98 4
7 41 5
7 60 4
7 88 9
7 53 6
7 66 4
7 74 1
7 9 7
7 111 6
7 76 8
7 36 3
7 21 4
7 64 4
7 25 7
7 14 7
7 16 9
7 107 8
7 11 1
7 55 3
7 63 3
7 86 9
7 110 8
7 18 7
7 116 5
7 8 6
7 27 10
7 22 7
7 10 1
7 30 2
7 96 6
7 100 3
7 58 1
7 113 1
7 117 4
7 112 9
7 26 8
7 13 5
7 90 6
7 94 3
7 31 2
7 92 5
7 108 2
7 82 10
7 119 6
7 87 1
7 61 7
7 102 6
8 9 3
8 75 1
8 62 7
8 87 7
8 101 1
8 46 3
8 50 7
8 36 10
8 70 7
8 97 6
8 55 10
8 57 5
8 100 9
8 66 1
8 69 10
8 111 9
8 47 9
8 22 6
8 71 7
8 25 7
8 94 8
8 35 3
8 83 5
8 85 10
8 64 9
8 65 2
8 16 3
8 105 9
8 53 6
8 119 4
8 107 10
8 45 7
8 90 6
8 86 6
8 106 1
8 38 9
8 10 5
8 118 6
8 19 8
8 30 10
8 24 5
8 84 9
8 31 5
8 110 9
8 43 10
8 56 9
8 89 5
8 12 4
8 14 3
8 113 4
8 92 9
8 63 3
9 116 4
9 49 5
9 86 8
9 105 9
9 91 1
9 58 5
9 20 5
9 112 1
9 72 6
9 67 1
9 42 4
9 109 10
9 50 7
9 71 4
9 56 5
9 44 8
9 90 4
9 85 6
9 104 9
9 12 7
9 61 3
9 111 9
9 88 10
9 120 4
9 13 8
9 31 3
9 77 9
9 66 5
9 47 9
9 79 4
9 52 9
9 45 2
9 89 8
9 65 6
9 64 1
9 100 9
9 22 4
9 82 5
9 15 4
9 63 3
9 59 5
9 110 1
9 16 6
9 94 4
9 38 6
9 97 9
9 95 8
9 18 2
9 118 1
9 27 6
10 104 10
10 12 9
10 103 10
10 71 10
10 108 9
10 34 3
10 26 5
10 92 3
10 29 5
10 83 6
10 109 1
10 25 5
10 36 6
10 82 3
10 45 10
10 116 8
10 47 5
10 100 10
10 113 2
10 78 5
10 52 2
10 81 9
10 46 7
10 31 8
10 73 3
10 89 3
10 39 3
10 76 10
10 93 3
10 107 10
10 14 9
10 16 4
10 87 3
10 38 6
10 19 7
10 33 10
10 54 7
10 74 3
10 79 8
10 58 9
10 53 8
10 24 7
10 99 9
10 106 10
10 20 8
10 40 1
10 90 4
10 15 2
10 67 8
10 28 9
11 63 8
11 18 7
11 85 10
11 79 5
11 78 6
11 80 1
11 66 2
11 70 6
11 46 6
11 112 10
11 32 4
11 110 4
11 22 9
11 81 3
11 35 2
11 75 8
11 109 7
11 24 3
11 83 6
11 120 3
11 97 6
11 117 5
11 56 7
11 29 8
11 27 2
11 93 10
11 91 3
11 15 7
11 48 1
11 105 10
11 72 6
11 43 3
11 90 3
11 74 10
11 30 10
11 88 2
11 67 3
11 42 3
11 39 5
11 52 6
11 60 3
11 113 9
11 84 6
11 37 2
11 101 8
11 49 4
11 108 6
11 23 4
11 40 4
11 68 5
11 119 6
11 64 7
11 116 5
11 104 8
12 116 2
12 72 6
12 44 7
12 89 8
12 68 2
12 99 7
12 64 9
12 82 5
12 50 1
12 76 2
12 27 8
12 21 9
12 75 8
12 15 7
12 101 2
12 108 3
12 70 10
12 115 6
12 87 7
12 45 2
12 53 6
12 36 8
12 35 6
12 62 9
12 59 8
12 66 3
12 86 1
12 30 1
12 48 2
12 74 10
12 56 3
12 112 8
12 49 6
12 103 5
12 46 1
12 39 4
12 57 7
12 92 3
12 41 2
12 17 8
12 117 3
12 23 7
12 65 1
12 83 9
12 107 10
12 60 2
12 42 9
12 52 2
12 26 9
12 84 6
12 102 1
12 14 10
12 16 7
12 73 5
12 79 5
12 33 8
13 16 5
13 115 1
13 71 3
13 101 9
13 41 2
13 69 4
13 119 1
13 106 9
13 88 2
13 59 5
13 80 7
13 116 8
13 86 1
13 77 5
13 42 6
13 103 5
13 24 4
13 95 7
13 70 5
13 64 5
13 92 1
13 120 1
13 109 4
13 100 5
13 94 10
13 39 5
13 19 6
13 110 4
13 84 4
13 112 4
13 96 5
13 14 1
13 46 9
13 34 2
13 29 3
13 21 1
13 56 5
13 87 6
13 22 6
13 44 10
13 99 10
13 66 7
13 74 9
13 52 9
13 93 1
13 50 9
13 78 10
13 108 2
13 102 8
13 72 3
13 40 5
13 111 8
13 55 1
13 49 3
14 74 2
14 102 1
14 59 5
14 120 7
14 66 10
14 58 3
14 68 3
14 67 2
14 60 5
14 32 4
14 115 6
14 91 3
14 88 1
14 104 10
14 15 10
14 50 9
14 114 1
14 64 8
14 105 7
14 107 7
14 82 6
14 44 8
14 27 3
14 22 1
14 28 5
14 81 3
14 101 5
14 56 5
14 77 8
14 57 8
14 38 10
14 92 8
14 17 5
14 41 9
14 45 10
14 21 5
14 52 8
14 34 2
14 16 6
14 78 8
14 35 1
14 23 6
14 31 8
14 71 2
14 63 7
14 97 4
14 84 2
14 87 1
14 96 4
14 111 8
14 62 5
14 53 8
14 43 1
14 110 7
14 33 2
14 19 9
15 113 6
15 117 3
15 35 7
15 100 2
15 70 6
15 68 4
15 36 6
15 45 1
15 58 10
15 82 3
15 104 10
15 108 6
15 46 3
15 114 6
15 77 8
15 90 10
15 52 7
15 18 9
15 99 9
15 21 6
15 39 6
15 97 5
15 74 10
15 48 2
15 106 6
15 120 3
15 56 1
15 38 9
15 102 8
15 53 8
15 41 5
15 94 3
15 44 3
15 20 2
15 85 4
15 67 4
15 118 8
15 30 3
15 116 2
15 47 2
15 50 9
15 111 1
15 66 1
15 88 7
15 84 6
15 51 4
15 109 2
15 59 3
15 32 7
15 24 6
16 64 7
16 112 1
16 56 4
16 71 1
16 119 1
16 34 8
16 26 5
16 68 2
16 48 4
16 83 7
16 45 8
16 50 10
16 29 4
16 113 8
16 28 8
16 81 8
16 17 10
16 41 9
16 120 9
16 30 7
16 62 10
16 98 2
16 115 2
16 36 8
16 86 10
16 65 1
16 84 4
16 118 10
16 66 9
16 102 7
16 111 7
16 25 4
16 57 7
16 75 10
16 43 7
16 24 7
16 80 8
16 31 1
16 72 6
16 44 3
16 67 7
16 87 3
16 95 8
16 89 10
16 116 1
16 35 4
16 63 1
16 94 2
16 32 2
16 37 2
16 27 4
16 110 4
16 106 10
16 114 8
16 70 1
16 59 4
16 105 4
17 82 6
17 27 3
17 35 5
17 19 10
17 100 4
17 114 7
17 45 8
17 29 1
17 94 4
17 38 4
17 37 6
17 68 2
17 46 4
17 63 9
17 110 10
17 57 4
17 31 3
17 25 1
17 106 7
17 85 2
17 98 10
17 76 6
17 65 4
17 53 6
17 97 9
17 80 9
17 40 5
17 77 9
17 69 10
17 64 6
17 72 7
17 78 7
17 108 5
17 102 5
17 34 9
17 28 7
17 24 3
17 118 8
17 21 1
17 92 4
17 93 7
17 89 7
17 33 1
17 101 7
17 88 3
17 104 1
17 47 7
17 60 1
17 62 3
17 39 8
17 59 2
17 120 9
17 55 7
17 96 4
17 41 8
17 113 1
18 85 10
18 116 10
18 32 7
18 43 3
18 73 7
18 93 3
18 112 10
18 23 4
18 75 6
18 30 7
18 101 9
18 60 8
18 77 9
18 120 10
18 24 6
18 67 10
18 92 10
18 80 7
18 102 9
18 61 8
18 117 5
18 96 1
18 88 5
18 52 4
18 59 4
18 27 6
18 111 2
18 22 10
18 94 1
18 28 4
18 42 10
18 79 1
18 105 9
18 78 8
18 97 2
18 31 7
18 76 1
18 44 9
18 86 9
18 39 2
18 62 10
19 31 10
19 101 8
19 35 3
19 82 9
19 40 7
19 100 8
19 63 7
19 55 2
19 106 10
19 105 4
19 33 3
19 46 10
19 84 6
19 30 10
19 66 4
19 56 6
19 97 6
19 50 10
19 43 10
19 81 9
19 73 9
19 47 1
19 38 7
19 98 6
19 85 10
19 37 8
19 94 1
19 45 1
19 27 9
19 26 4
19 113 7
19 72 5
19 65 3
19 41 6
19 96 3
19 112 5
19 88 3
19 20 2
19 114 7
19 58 3
19 93 2
19 21 4
19 25 8
19 51 5
19 109 10
19 83 2
19 119 10
19 70 2
19 87 10
19 62 9
19 52 7
19 64 10
19 110 6
19 108 7
19 54 4
19 92 9
20 62 8
20 61 9
20 78 10
20 68 4
20 24 7
20 111 7
20 103 7
20 76 3
20 97 1
20 21 9
20 75 4
20 26 3
20 42 5
20 92 9
20 72 3
20 25 8
20 113 9
20 22 2
20 27 10
20 52 9
20 117 3
20 28 3
20 108 10
20 70 2
20 81 9
20 34 3
20 49 10
20 90 4
20 45 2
20 33 9
20 87 6
20 98 6
20 47 2
20 105 3
20 58 7
20 82 4
20 43 4
20 85 4
20 37 4
20 102 9
20 50 2
20 84 7
20 63 8
20 80 1
20 23 9
20 118 3
21 64 7
21 115 9
21 111 10
21 44 9
21 26 10
21 46 4
21 55 1
21 119 7
21 41 8
21 107 8
21 72 6
21 95 10
21 32 10
21 70 2
21 94 6
21 47 10
21 39 7
21 42 8
21 53 4
21 30 1
21 117 6
21 108 6
21 97 2
21 83 2
21 116 10
21 112 6
21 25 7
21 49 5
21 86 1
21 100 3
21 118 3
21 89 1
21 101 2
21 60 9
21 50 4
21 69 9
21 45 3
21 78 4
21 114 2
21 48 6
21 58 7
21 105 4
21 96 4
21 63 4
21 90 8
21 52 8
21 28 8
21 51 10
21 81 7
21 31 2
21 68 4
21 79 6
21 74 7
21 103 9
21 91 9
21 36 8
21 27 9
21 99 9
21 59 8
21 33 2
21 113 2
21 93 7
21 67 8
21 85 8
21 66 10
21 37 4
21 88 1
22 67 5
22 96 9
22 104 10
22 58 2
22 115 10
22 91 10
22 52 10
22 38 7
22 55 10
22 68 4
22 66 6
22 92 9
22 83 1
22 73 8
22 31 4
22 76 5
22 86 2
22 63 6
22 88 6
22 64 3
22 29 9
22 39 9
22 94 1
22 54 8
22 41 4
22 81 2
22 116 5
22 89 9
22 25 8
22 26 7
22 56 5
22 60 3
22 53 5
22 108 3
22 87 7
22 74 4
22 62 8
22 112 9
22 46 4
22 103 9
22 75 10
22 42 8
22 80 8
22 32 9
22 69 2
22 33 1
22 51 4
22 79 10
22 28 8
22 72 3
22 114 6
23 27 4
23 53 9
23 34 1
23 98 2
23 84 4
23 31 5
23 120 9
23 69 3
23 108 2
23 116 7
23 64 8
23 114 9
23 91 4
23 119 3
23 54 1
23 100 5
23 70 3
23 29 1
23 35 7
23 93 6
23 61 6
23 57 2
23 65 5
23 58 7
23 36 5
23 60 2
23 99 4
23 112 10
23 102 2
23 94 3
23 56 2
23 90 10
23 79 7
23 28 4
23 95 3
23 51 7
23 96 5
23 75 2
23 107 4
23 81 3
23 83 9
23 50 8
24 26 6
24 57 10
24 53 5
24 36 3
24 50 10
24 79 7
24 99 5
24 78 8
24 93 8
24 61 9
24 32 3
24 35 8
24 115 4
24 51 4
24 46 7
24 90 10
24 62 6
24 94 2
24 119 4
24 49 7
24 47 9
24 38 2
24 59 4
24 30 7
24 55 6
24 88 4
24 65 10
24 106 2
24 58 4
24 39 3
24 69 9
24 64 10
24 80 2
24 31 2
24 87 2
24 91 10
24 96 3
24 75 9
24 29 1
24 89 2
24 34 5
24 45 1
24 100 2
25 86 3
25 87 5
25 44 9
25 92 2
25 104 10
25 40 4
25 32 9
25 42 4
25 47 10
25 79 2
25 91 1
25 34 1
25 69 6
25 26 5
25 120 3
25 74 1
25 114 6
25 82 3
25 85 5
25 118 10
25 88 1
25 30 4
25 105 10
25 57 2
25 116 8
25 41 10
25 72 5
25 55 6
25 65 2
25 78 6
25 66 3
25 54 8
25 36 8
25 77 10
25 43 2
25 100 5
25 37 2
25 94 9
25 110 3
25 50 9
25 45 6
25 59 6
25 38 5
25 73 8
25 109 1
25 60 7
25 81 3
25 56 10
25 39 3
26 79 5
26 99 3
26 97 3
26 48 3
26 94 5
26 113 10
26 72 8
26 80 10
26 42 3
26 73 3
26 116 3
26 52 3
26 59 6
26 67 8
26 45 2
26 47 9
26 65 6
26 53 3
26 60 1
26 101 10
26 30 4
26 69 10
26 88 1
26 33 1
26 51 5
26 70 9
26 62 10
26 38 1
26 27 7
26 29 1
26 77 4
26 106 6
26 104 2
26 119 5
26 36 4
26 44 6
26 56 5
26 55 10
26 37 8
26 78 2
26 75 5
26 57 4
26 93 5
26 103 6
26 102 3
26 98 3
26 107 7
26 46 2
26 40 5
26 118 9
26 105 8
26 54 6
26 58 2
27 108 3
27 54 10
27 51 3
27 84 2
27 67 2
27 66 9
27 114 1
27 52 7
27 91 9
27 82 1
27 31 9
27 78 6
27 69 10
27 102 6
27 63 2
27 38 9
27 65 5
27 61 8
27 75 5
27 71 9
27 28 10
27 37 2
27 29 2
27 47 10
27 99 6
27 100 4
27 57 1
27 116 10
27 72 10
27 95 5
27 106 5
27 34 2
27 42 10
27 88 8
27 59 4
27 94 2
27 93 3
27 40 7
27 46 8
27 81 2
28 48 5
28 78 5
28 40 4
28 83 8
28 97 5
28 106 9
28 80 2
28 93 6
28 112 9
28 51 4
28 50 10
28 102 4
28 113 2
28 62 5
28 84 5
28 72 4
28 114 8
28 56 9
28 35 9
28 74 2
28 73 10
28 64 10
28 107 8
28 37 7
28 38 4
28 111 6
28 44 2
28 57 7
28 101 1
28 31 6
28 90 10
28 81 8
28 92 7
28 100 9
28 95 6
28 99 6
28 68 7
28 58 10
28 65 6
28 63 10
28 89 1
28 105 5
28 55 2
28 61 1
28 52 10
29 100 2
29 114 10
29 77 1
29 86 5
29 43 4
29 85 10
29 66 7
29 96 3
29 113 5
29 69 9
29 49 9
29 79 3
29 95 4
29 71 4
29 32 1
29 31 1
29 51 4
29 55 3
29 65 7
29 34 9
29 36 2
29 59 3
29 112 6
29 57 7
29 99 5
29 118 5
29 40 9
29 81 2
29 67 1
29 46 3
29 63 7
29 89 3
29 30 2
29 87 4
29 102 5
29 45 1
29 64 9
29 52 5
29 50 3
29 61 9
29 106 9
29 33 4
29 56 3
29 73 4
29 97 7
29 117 10
29 54 7
29 108 9
29 78 1
29 90 10
29 119 8
29 38 6
29 41 9
29 70 8
29 44 4
29 76 6
30 110 5
30 81 4
30 87 6
30 120 10
30 103 8
30 76 8
30 71 10
30 86 4
30 57 7
30 116 9
30 72 4
30 62 3
30 73 6
30 59 3
30 101 9
30 41 4
30 105 8
30 75 9
30 90 9
30 98 7
30 112 4
30 33 2
30 74 10
30 93 7
30 92 2
30 49 10
30 67 10
30 100 5
30 68 1
30 117 10
30 79 4
30 44 2
30 65 1
30 80 9
30 106 8
30 64 10
30 34 9
30 31 9
30 91 3
30 52 9
30 118 4
30 32 9
30 48 1
30 104 4
30 102 10
30 50 5
30 113 6
30 54 7
30 36 2
30 111 10
30 63 3
30 107 7
30 89 3
30 99 8
30 115 10
30 114 1
31 38 4
31 104 3
31 48 7
31 92 9
31 118 5
31 89 8
31 108 2
31 67 9
31 51 6
31 90 6
31 120 1
31 75 5
31 73 4
31 70 8
31 44 2
31 94 3
31 87 4
31 32 1
31 64 9
31 69 7
31 119 4
31 54 8
31 61 8
31 110 7
31 50 9
31 59 4
31 74 2
31 71 10
31 62 2
31 33 1
31 105 3
31 102 9
31 85 4
31 112 9
31 78 3
31 81 10
31 55 10
32 39 10
32 82 3
32 119 4
32 79 4
32 62 7
32 96 9
32 87 6
32 97 7
32 74 3
32 120 10
32 64 4
32 59 10
32 55 5
32 75 2
32 105 10
32 98 7
32 65 2
32 114 10
32 66 3
32 33 6
32 84 3
32 35 4
32 89 9
32 92 2
32 51 1
32 53 3
32 78 5
32 110 4
32 94 7
32 45 8
32 81 2
32 47 2
32 50 8
32 108 5
32 109 6
32 34 7
32 103 3
32 46 3
32 83 7
32 61 7
32 112 3
32 100 7
33 94 10
33 96 6
33 41 5
33 95 4
33 115 5
33 78 7
33 97 10
33 85 5
33 56 10
33 79 1
33 113 5
33 89 6
33 69 1
33 114 7
33 88 3
33 117 9
33 112 9
33 39 5
33 90 5
33 59 3
33 52 8
33 66 2
33 34 6
33 105 9
33 49 10
33 111 7
33 50 6
33 45 7
33 70 8
33 107 3
33 108 2
33 40 3
33 61 5
33 73 10
33 58 1
33 35 6
33 119 4
33 75 3
33 87 10
33 51 1
33 53 6
33 67 8
34 120 1
34 61 3
34 103 4
34 99 10
34 75 1
34 109 3
34 60 9
34 83 6
34 46 2
34 49 9
34 118 5
34 71 2
34 111 4
34 69 9
34 64 2
34 65 2
34 58 4
34 39 4
34 54 7
34 42 7
34 51 4
34 56 3
34 37 9
34 107 10
34 113 6
34 76 10
34 41 7
34 73 9
34 84 3
34 40 4
34 85 7
34 44 6
34 86 2
34 93 7
34 59 3
34 66 10
35 94 4
35 51 2
35 100 5
35 64 4
35 60 9
35 84 10
35 67 1
35 37 4
35 107 2
35 44 1
35 52 1
35 36 6
35 65 6
35 42 3
35 108 5
35 109 8
35 119 3
35 73 7
35 50 9
35 75 1
35 117 7
35 78 2
35 48 9
35 54 1
35 102 5
35 116 10
35 56 1
35 97 3
35 40 8
35 88 2
35 96 3
35 98 3
35 59 6
36 108 3
36 57 10
36 114 4
36 113 9
36 55 10
36 109 9
36 98 1
36 96 9
36 116 10
36 68 10
36 63 1
36 80 5
36 102 3
36 83 10
36 64 1
36 66 9
36 81 10
36 74 6
36 100 8
36 62 2
36 47 4
36 101 8
36 45 2
36 61 2
36 48 8
36 117 3
36 41 9
36 53 6
36 104 8
36 89 9
36 97 4
36 85 4
36 86 8
36 73 4
36 76 2
36 99 7
36 65 3
36 43 6
36 56 5
36 111 8
36 51 5
36 105 6
37 115 5
37 101 4
37 51 9
37 67 1
37 82 1
37 38 9
37 66 6
37 92 4
37 89 6
37 40 7
37 77 6
37 95 6
37 108 4
37 100 8
37 98 2
37 106 1
37 94 5
37 74 7
37 64 3
37 56 3
37 88 7
37 65 10
37 50 3
37 55 4
37 86 3
37 43 7
37 45 1
37 93 9
37 59 3
37 81 10
37 87 4
37 111 10
37 117 1
37 116 4
37 57 8
37 48 6
37 83 3
37 63 6
37 75 9
37 60 2
37 47 3
38 43 4
38 93 5
38 77 7
38 96 7
38 109 2
38 69 10
38 102 2
38 67 9
38 103 10
38 86 7
38 114 2
38 46 6
38 63 6
38 100 4
38 105 9
38 94 8
38 41 2
38 57 9
38 51 6
38 76 4
38 44 8
38 53 9
38 116 9
38 108 2
38 50 9
38 71 1
38 95 10
38 82 6
38 101 7
38 88 5
38 54 9
38 106 9
38 72 4
38 89 8
38 119 4
38 91 1
38 99 10
38 40 3
38 60 5
38 87 5
39 41 6
39 109 3
39 46 6
39 89 6
39 116 9
39 49 4
39 43 8
39 115 6
39 71 6
39 42 4
39 113 3
39 75 1
39 91 4
39 99 7
39 50 5
39 108 9
39 45 10
39 79 4
39 117 1
39 81 9
39 110 2
39 114 5
39 69 9
39 77 4
39 107 4
39 118 3
39 100 7
39 55 6
39 67 3
39 40 3
39 44 3
39 68 5
39 96 6
39 51 8
39 64 2
39 82 5
39 98 6
39 93 9
39 56 10
39 119 10
39 104 3
39 66 1
39 86 5
39 90 2
40 91 7
40 50 6
40 106 9
40 94 5
40 69 4
40 60 8
40 78 10
40 45 9
40 117 2
40 90 7
40 49 6
40 89 8
40 53 2
40 42 9
40 83 1
40 52 4
40 46 4
40 76 9
40 41 3
40 88 8
40 43 9
40 103 10
40 116 2
40 98 6
40 44 9
40 120 4
40 56 9
40 80 8
40 95 5
40 81 4
40 55 8
40 112 6
40 68 2
40 59 8
40 109 3
40 70 7
40 61 8
40 110 8
40 99 9
40 65 6
40 87 3
41 43 1
41 90 1
41 107 7
41 98 6
41 56 7
41 49 2
41 65 3
41 100 3
41 54 2
41 113 8
41 120 4
41 66 3
41 44 8
41 92 2
41 72 7
41 62 4
41 95 10
41 116 10
41 50 8
41 48 6
41 83 10
41 86 6
41 104 6
41 118 9
41 111 1
41 68 3
41 103 8
41 42 1
41 61 6
41 47 2
41 97 2
41 102 7
41 115 7
41 73 3
41 93 10
41 109 7
41 53 8
41 94 1
41 75 9
41 67 3
41 74 8
41 108 4
42 100 5
42 54 3
42 104 3
42 119 8
42 71 10
42 63 9
42 75 4
42 74 8
42 67 8
42 57 6
42 45 7
42 47 2
42 84 2
42 52 5
42 49 5
42 44 7
42 105 3
42 101 10
42 56 8
42 106 4
42 97 7
42 113 6
42 86 4
42 79 10
42 82 3
42 77 2
42 73 4
42 102 9
42 96 1
42 48 10
42 61 10
42 107 8
42 64 1
42 114 1
42 120 1
42 80 3
42 69 10
42 58 7
42 93 7
42 85 9
43 101 4
43 104 6
43 52 5
43 55 8
43 109 5
43 86 5
43 81 5
43 50 3
43 51 9
43 117 5
43 69 7
43 77 7
43 78 2
43 74 1
43 99 1
43 47 1
43 119 9
43 89 1
43 46 8
43 94 4
43 44 5
43 58 8
43 92 9
43 105 10
43 90 8
43 112 4
43 63 9
43 66 1
43 57 2
43 83 6
43 108 6
43 91 7
44 64 1
44 57 5
44 73 8
44 81 7
44 109 6
44 79 6
44 113 10
44 99 4
44 91 5
44 84 3
44 93 9
44 96 7
44 116 3
44 117 7
44 97 10
44 105 7
44 86 9
44 54 4
44 67 4
44 53 2
44 98 2
44 49 8
44 106 2
44 65 7
44 110 10
44 87 2
44 62 5
44 107 1
44 50 1
44 114 7
44 69 9
44 45 10
44 66 8
45 120 2
45 93 1
45 119 5
45 68 8
45 104 2
45 74 7
45 49 6
45 113 3
45 103 2
45 61 7
45 54 3
45 78 2
45 84 1
45 105 2
45 109 10
45 65 8
45 108 9
45 117 4
45 106 6
45 85 7
45 53 4
45 55 8
45 112 7
45 116 2
45 57 4
45 71 10
45 115 1
45 83 5
45 72 8
45 70 7
45 95 2
45 99 9
45 75 7
45 110 6
45 79 3
46 78 5
46 63 7
46 58 9
46 118 7
46 85 5
46 120 9
46 95 6
46 48 5
46 108 10
46 82 1
46 76 8
46 83 5
46 75 2
46 103 5
46 49 8
46 114 4
46 69 2
46 94 3
46 92 8
46 72 2
46 96 3
46 52 3
46 107 10
46 55 1
46 73 1
46 80 2
46 67 5
46 61 4
46 98 9
46 88 1
46 86 5
46 57 9
46 65 10
46 111 1
46 100 6
46 102 7
46 59 7
47 72 1
47 73 3
47 50 8
47 66 5
47 89 10
47 64 10
47 104 9
47 48 3
47 77 8
47 62 4
47 98 9
47 97 5
47 53 6
47 118 2
47 109 8
47 82 2
47 92 7
47 108 7
47 63 2
47 52 2
47 58 2
47 101 5
47 67 2
47 116 3
47 51 4
47 56 4
47 96 10
47 105 10
47 113 7
47 110 6
47 76 4
47 95 2
47 68 1
47 106 8
48 110 7
48 107 4
48 80 10
48 49 9
48 114 10
48 77 4
48 117 10
48 56 5
48 119 4
48 120 6
48 62 2
48 104 2
48 92 4
48 102 9
48 67 3
48 95 7
48 94 7
48 76 2
48 64 5
48 85 2
48 52 7
48 108 2
48 81 10
48 86 8
48 87 4
48 53 9
48 59 1
48 98 2
48 63 2
48 58 8
48 66 4
48 112 7
48 101 1
48 73 6
48 93 2
48 91 3
48 97 6
48 111 1
48 99 1
48 106 3
48 96 2
49 62 8
49 86 10
49 51 4
49 101 1
49 92 8
49 98 4
49 57 9
49 75 10
49 53 2
49 117 10
49 106 6
49 73 10
49 120 9
49 113 9
49 115 3
49 56 3
49 111 1
49 54 1
49 103 6
49 82 7
49 90 5
49 108 7
49 58 10
49 91 9
49 104 6
49 59 4
49 112 4
49 63 10
49 95 3
49 79 2
50 120 9
50 118 8
50 52 7
50 107 4
50 99 5
50 60 9
50 72 3
50 100 4
50 114 8
50 89 2
50 51 3
50 95 3
50 78 4
50 69 9
50 74 3
50 76 8
50 111 7
50 110 6
50 106 5
50 103 7
50 108 9
50 61 10
50 93 1
50 67 4
50 53 9
50 77 5
50 97 9
50 80 9
50 66 1
50 54 4
50 75 8
50 70 3
51 80 7
51 97 6
51 110 7
51 100 10
51 96 9
51 82 10
51 59 2
51 57 8
51 103 5
51 88 9
51 83 8
51 55 5
51 66 8
51 62 2
51 77 1
51 107 8
51 116 4
51 106 5
51 98 7
51 67 1
51 112 8
51 94 2
51 93 10
51 52 5
51 113 9
51 120 2
51 78 7
51 105 2
51 119 6
51 87 7
51 69 10
52 109 9
52 74 3
52 108 10
52 111 6
52 78 4
52 85 2
52 58 5
52 61 10
52 71 4
52 60 2
52 120 10
52 90 8
52 92 2
52 100 1
52 70 10
52 67 1
52 114 3
52 106 10
52 99 4
52 80 6
52 83 2
52 73 2
52 118 5
52 54 5
52 56 10
52 104 10
52 86 4
53 117 6
53 84 9
53 101 8
53 114 7
53 75 9
53 88 2
53 105 5
53 71 4
53 107 10
53 65 8
53 103 10
53 85 2
53 57 2
53 120 7
53 82 4
53 89 6
53 93 6
53 61 1
53 99 5
53 115 6
53 64 8
53 97 4
53 60 3
53 62 2
53 96 8
53 100 8
53 72 4
53 119 10
53 63 8
53 110 7
53 55 3
54 68 4
54 117 1
54 63 3
54 57 8
54 92 10
54 98 7
54 109 5
54 73 2
54 110 2
54 112 6
54 56 6
54 81 8
54 70 5
54 65 8
54 74 4
54 94 8
54 90 4
54 72 3
54 107 9
54 76 4
54 88 9
54 78 10
54 79 7
54 66 6
54 67 3
54 77 4
54 64 10
54 102 8
54 69 9
54 80 8
54 59 6
54 97 7
54 91 7
55 90 5
55 68 4
55 66 3
55 119 7
55 57 4
55 109 6
55 76 9
55 107 1
55 72 2
55 120 1
55 105 4
55 83 10
55 112 6
55 117 1
55 102 4
55 89 6
55 110 4
55 103 8
55 81 9
55 118 2
55 64 1
56 63 9
56 57 7
56 105 5
56 76 7
56 60 10
56 118 9
56 61 4
56 103 4
56 58 7
56 99 6
56 114 4
56 104 10
56 119 5
56 113 3
56 106 9
56 64 9
56 74 3
56 71 9
56 67 3
56 101 3
56 95 7
56 85 2
56 96 5
57 93 5
57 117 3
57 82 6
57 109 5
57 64 5
57 91 7
57 96 2
57 81 2
57 111 2
57 58 4
57 89 5
57 68 3
57 106 7
57 100 4
57 114 1
57 59 10
57 97 5
57 77 4
57 95 2
57 88 8
57 90 2
57 61 7
57 79 6
57 62 1
57 80 7
57 94 6
57 76 5
57 84 10
57 102 5
57 108 7
57 65 1
57 115 9
58 106 8
58 61 9
58 94 4
58 103 10
58 89 2
58 67 9
58 60 3
58 73 9
58 101 10
58 63 6
58 113 8
58 84 3
58 70 10
58 78 6
58 87 3
58 68 4
58 117 3
58 71 7
58 86 10
58 114 3
58 90 4
58 100 3
58 64 10
58 65 3
58 74 10
58 95 9
58 112 2
58 108 8
59 83 9
59 119 9
59 85 10
59 78 4
59 65 8
59 92 1
59 79 5
59 86 6
59 108 4
59 84 8
59 111 5
59 118 3
59 107 6
59 74 8
59 68 10
59 60 6
59 95 5
59 70 10
59 103 2
59 63 8
59 113 1
59 94 3
59 98 9
59 91 8
59 77 2
59 99 2
59 88 1
59 117 6
59 97 3
59 110 2
59 105 7
59 89 10
60 106 3
60 74 2
60 98 5
60 65 1
60 91 9
60 67 3
60 95 7
60 100 5
60 87 3
60 73 7
60 110 8
60 117 10
60 62 6
60 97 3
60 84 2
60 69 6
60 109 6
60 101 10
60 116 7
60 78 3
60 76 5
60 113 1
60 114 4
60 105 1
60 77 7
60 99 2
60 88 5
60 92 8
60 120 6
61 105 6
61 78 5
61 107 6
61 92 4
61 97 7
61 86 6
61 70 10
61 90 3
61 85 9
61 118 5
61 108 5
61 63 6
61 76 7
61 84 4
61 120 5
61 87 2
61 82 3
61 101 9
61 72 6
61 66 6
61 117 10
61 99 2
61 95 3
61 112 10
61 74 3
61 73 9
61 89 8
61 115 1
61 111 4
62 84 6
62 119 5
62 71 6
62 92 2
62 95 2
62 73 1
62 70 3
62 105 6
62 111 5
62 102 7
62 64 2
62 117 5
62 66 10
62 69 5
62 82 7
62 114 10
62 101 3
62 115 1
62 78 3
62 72 5
62 75 10
62 74 4
62 110 2
62 109 10
62 80 6
62 81 3
62 116 8
62 94 6
62 100 2
62 89 1
63 80 3
63 115 2
63 108 9
63 76 5
63 68 3
63 69 6
63 78 7
63 83 1
63 92 7
63 100 9
63 87 1
63 109 9
63 88 3
63 114 2
63 89 9
63 91 4
63 75 4
63 106 4
63 65 4
63 74 10
63 96 5
63 120 5
63 101 10
63 93 9
63 77 8
63 84 5
63 79 2
63 95 9
63 118 5
63 86 8
63 81 9
63 105 6
63 64 9
64 79 4
64 103 3
64 72 2
64 65 1
64 101 6
64 96 8
64 73 1
64 81 7
64 95 9
64 80 10
64 74 9
64 106 7
64 85 5
64 89 9
64 71 1
64 98 7
64 69 2
64 90 4
64 115 6
64 82 6
64 77 3
64 87 1
64 118 8
64 88 6
64 105 10
64 111 6
64 109 8
64 67 2
65 74 1
65 79 4
65 106 2
65 92 4
65 76 1
65 104 10
65 75 8
65 120 3
65 115 10
65 78 2
65 91 6
65 114 6
65 83 5
65 95 4
65 103 2
65 86 9
65 116 5
65 93 2
65 99 3
65 105 5
65 107 8
65 94 8
65 84 4
65 118 5
65 66 7
66 72 6
66 67 6
66 80 4
66 97 9
66 109 10
66 70 6
66 114 10
66 96 8
66 104 3
66 73 7
66 115 7
66 69 10
66 108 7
66 71 4
66 77 7
66 79 4
66 94 6
66 95 4
66 68 9
66 111 3
66 106 10
66 89 2
66 118 4
66 92 3
66 75 1
66 107 4
66 83 2
67 116 7
67 104 8
67 90 7
67 98 4
67 110 5
67 74 2
67 99 2
67 92 8
67 120 10
67 117 4
67 107 4
67 69 8
67 85 1
67 72 5
67 105 10
67 96 5
67 76 5
67 81 1
67 77 2
67 93 1
67 119 4
67 71 5
67 95 1
67 78 9
67 82 10
67 115 1
67 73 6
67 97 6
67 103 10
67 80 9
67 83 3
67 108 4
67 87 1
68 72 3
68 107 8
68 108 3
68 102 2
68 98 2
68 80 7
68 76 9
68 114 10
68 106 10
68 71 6
68 74 3
68 109 9
68 95 9
68 115 5
68 69 8
68 78 9
68 70 4
68 112 10
68 103 10
68 111 7
68 75 2
68 119 7
68 79 4
68 91 6
68 82 9
68 97 3
69 94 6
69 103 7
69 114 9
69 107 3
69 110 5
69 96 6
69 91 10
69 100 10
69 77 1
69 115 3
69 101 1
69 83 6
69 112 9
69 87 5
69 105 4
69 106 9
69 113 8
69 93 6
69 79 3
69 120 6
69 81 2
69 119 1
69 74 7
69 116 10
69 90 8
69 95 4
69 108 2
70 117 6
70 114 4
70 113 7
70 107 5
70 109 9
70 100 9
70 98 1
70 94 8
70 102 10
70 120 5
70 86 5
70 76 7
70 77 3
70 82 5
70 90 8
70 73 9
70 87 4
70 79 7
70 108 1
70 72 8
70 71 7
70 112 1
70 105 1
70 89 7
70 111 5
70 110 1
71 87 10
71 90 3
71 73 2
71 112 3
71 86 4
71 98 1
71 72 9
71 115 6
71 94 8
71 76 7
71 119 7
71 84 1
71 81 6
71 108 3
71 120 10
71 105 8
71 83 7
71 77 9
71 117 6
71 109 9
71 75 2
71 99 9
71 82 10
71 114 6
71 93 10
71 78 1
72 110 5
72 107 3
72 101 6
72 89 1
72 104 7
72 93 9
72 86 1
72 119 2
72 115 3
72 112 1
72 78 6
72 75 4
72 102 10
72 79 6
72 91 8
72 80 1
72 109 1
72 77 6
72 85 2
72 105 6
72 100 3
72 82 6
72 95 8
72 96 8
72 118 4
73 77 7
73 101 3
73 114 1
73 120 5
73 83 10
73 111 3
73 89 3
73 112 1
73 78 7
73 88 5
73 95 3
73 115 7
73 107 10
73 109 7
73 108 9
73 86 4
73 97 1
73 87 8
73 99 6
73 105 10
73 81 6
73 119 5
74 101 6
74 85 9
74 107 3
74 97 3
74 92 5
74 78 5
74 80 9
74 108 9
74 106 10
74 91 3
74 90 8
74 81 5
74 110 7
74 87 10
74 93 9
74 113 1
74 102 9
74 118 8
74 100 6
74 117 6
74 77 3
74 96 9
74 111 10
74 120 3
74 76 9
74 79 1
74 82 8
74 109 5
74 103 4
74 112 10
74 98 10
74 84 3
74 114 6
75 85 7
75 81 10
75 90 7
75 112 3
75 113 7
75 106 8
75 107 9
75 104 5
75 86 10
75 116 9
75 79 1
75 102 7
75 88 2
75 76 1
75 120 9
75 77 3
75 101 10
75 94 5
75 82 8
75 97 3
75 93 3
75 108 9
75 78 1
75 118 1
76 106 1
76 77 4
76 91 3
76 98 3
76 95 4
76 86 4
76 90 3
76 115 5
76 100 6
76 81 5
76 117 1
76 102 9
76 94 7
76 105 7
76 79 9
76 109 2
76 85 10
76 80 4
76 87 7
76 114 8
76 104 4
76 101 5
76 120 6
76 82 9
76 118 1
77 81 10
77 120 3
77 109 3
77 96 6
77 106 6
77 97 6
77 107 1
77 91 7
77 115 5
77 110 1
77 102 7
77 83 10
77 94 2
77 101 7
77 100 4
77 98 1
77 105 3
77 85 3
77 82 5
77 104 3
77 117 5
77 93 3
77 87 9
77 78 2
77 99 8
78 91 5
78 102 10
78 90 3
78 95 8
78 86 2
78 94 5
78 98 2
78 82 3
78 81 1
78 84 9
78 119 9
78 108 8
78 111 9
78 110 7
78 79 9
78 120 9
78 100 3
78 97 8
78 107 7
78 112 3
78 103 1
78 109 2
78 85 2
78 80 9
79 119 7
79 106 4
79 86 7
79 111 2
79 114 8
79 103 7
79 100 1
79 120 1
79 97 1
79 107 6
79 83 4
79 98 6
79 105 10
79 101 7
79 95 7
79 87 2
79 116 10
79 102 6
79 117 7
79 85 1
79 81 6
79 96 7
79 94 5
80 82 7
80 100 7
80 117 6
80 96 9
80 81 8
80 107 8
80 111 3
80 86 2
80 92 5
80 83 9
80 87 3
80 112 9
80 84 3
80 90 2
80 88 9
80 116 7
80 109 10
80 104 6
80 120 3
80 85 4
80 102 7
80 108 9
81 105 3
81 114 7
81 119 7
81 107 9
81 90 6
81 104 7
81 103 6
81 88 2
81 102 10
81 106 7
81 85 1
81 92 10
81 98 1
81 109 10
81 89 8
81 97 4
81 115 2
81 108 5
81 96 2
81 99 2
81 87 7
81 91 3
81 101 8
81 110 9
81 112 9
81 100 6
82 106 4
82 86 10
82 120 4
82 91 2
82 102 4
82 99 1
82 101 8
82 118 2
82 96 4
82 93 9
82 116 3
82 109 8
82 105 1
82 115 6
82 119 2
82 107 1
82 108 5
83 101 1
83 118 7
83 112 1
83 113 1
83 111 9
83 92 7
83 97 7
83 89 7
83 117 5
83 90 4
83 94 8
83 98 1
83 88 7
83 100 6
83 108 6
84 94 2
84 106 8
84 109 7
84 105 9
84 119 6
84 89 6
84 104 9
84 102 5
84 110 3
84 103 1
84 101 3
84 108 1
84 111 2
84 100 1
84 85 9
84 90 4
84 86 10
84 115 7
85 89 9
85 88 2
85 106 8
85 93 1
85 118 7
85 119 5
85 94 6
85 117 7
85 104 2
85 120 2
85 113 3
85 100 8
85 101 8
85 116 4
85 98 5
85 97 8
85 90 1
85 107 6
86 102 10
86 100 3
86 89 10
86 118 1
86 88 3
86 116 2
86 114 1
86 93 7
86 92 10
86 107 7
86 103 8
86 105 8
86 94 5
86 110 6
86 120 1
86 90 3
86 115 7
86 104 1
86 112 3
86 99 1
86 113 5
86 117 4
86 106 6
87 120 6
87 115 7
87 111 8
87 100 10
87 91 5
87 97 9
87 88 6
87 92 1
87 89 5
87 105 8
87 119 9
87 108 8
88 117 8
88 102 1
88 104 7
88 95 1
88 94 2
88 119 2
88 113 9
88 97 1
88 111 9
88 120 6
88 96 3
88 100 7
88 107 7
89 99 6
89 98 10
89 93 9
89 105 7
89 96 6
89 94 7
89 97 3
89 92 1
89 108 3
89 106 4
89 91 1
89 107 2
89 116 9
89 103 8
89 109 2
89 90 7
89 118 8
90 109 9
90 106 3
90 111 8
90 116 10
90 92 8
90 102 4
90 91 7
90 108 3
90 95 9
90 118 6
90 112 9
90 120 3
91 102 3
91 95 2
91 93 8
91 101 1
91 119 5
91 96 9
91 106 10
91 98 4
91 120 4
91 118 4
91 105 4
91 104 10
91 117 8
92 100 6
92 106 8
92 105 7
92 99 3
92 93 5
92 117 9
92 94 6
92 115 3
92 119 1
92 103 2
92 101 6
92 114 3
93 98 4
93 96 2
93 104 4
93 119 10
93 94 4
93 112 8
93 105 1
93 110 8
93 114 1
93 109 4
93 102 8
93 107 9
93 101 10
93 103 2
93 99 7
93 113 9
93 106 6
93 97 4
94 115 2
94 107 9
94 104 7
94 101 3
94 109 6
94 118 3
94 117 4
94 108 5
94 119 7
94 106 8
94 96 2
94 99 9
94 114 7
94 113 6
94 111 1
94 116 10
94 120 7
95 111 3
95 99 3
95 118 6
95 117 10
95 96 2
95 119 10
95 101 5
95 110 6
95 112 5
95 120 10
95 106 8
95 103 6
95 104 6
95 114 3
95 102 10
95 105 10
96 107 1
96 101 1
96 102 3
96 114 5
96 108 9
96 106 3
96 97 10
96 115 5
96 103 4
96 110 7
96 99 9
96 117 6
96 100 2
96 109 6
96 113 1
96 112 10
97 112 3
97 113 9
97 109 5
97 116 6
97 120 10
97 101 7
97 119 5
97 111 4
98 118 9
98 109 2
98 117 4
98 119 9
98 100 4
98 113 8
98 103 3
98 108 6
98 106 9
98 99 2
98 114 3
98 115 3
98 102 8
98 112 7
98 111 6
99 111 8
99 108 6
99 112 4
99 103 3
99 110 2
99 118 7
99 115 8
99 106 8
99 119 4
99 107 7
100 103 10
100 107 1
100 119 6
100 118 4
100 101 4
100 105 8
100 120 1
100 114 3
100 108 5
101 118 10
101 119 8
101 102 7
101 105 7
101 116 8
101 109 6
101 104 6
101 120 9
101 110 2
102 107 7
102 115 9
102 109 8
102 110 6
102 120 4
102 116 2
102 105 8
102 112 6
102 118 9
102 108 10
102 119 7
103 120 1
103 105 1
103 115 7
103 112 9
103 116 4
103 110 10
103 106 7
103 108 4
103 118 6
104 111 9
104 120 10
104 109 9
104 110 3
104 118 4
104 119 6
104 107 2
104 114 3
104 105 10
105 111 6
105 109 6
105 114 1
105 107 10
105 117 6
105 108 7
105 118 2
105 110 9
105 115 4
105 116 8
106 115 9
106 113 3
106 107 7
106 110 4
106 114 6
106 111 1
106 108 7
106 116 4
107 110 2
107 119 2
107 118 3
107 113 3
107 114 10
107 108 3
107 111 2
107 116 9
107 115 8
107 112 10
108 114 4
108 113 9
108 118 2
108 117 5
108 110 4
108 112 4
108 111 8
109 112 10
109 115 6
109 119 5
109 110 4
109 114 1
109 116 7
110 113 7
110 114 7
110 111 4
111 115 5
111 117 6
111 116 5
111 119 4
112 117 8
112 118 4
112 114 8
113 116 10
113 119 5
114 118 8
114 116 3
115 118 8
116 117 5
116 120 3
117 118 2
119 120 9


==> anc/instances/benchmark/maxCutMet/pw05_140.0 <==
140 4865 
1 60 6
1 120 1
1 107 10
1 42 3
1 40 1
1 22 5
1 78 2
1 18 6
1 108 2
1 121 1
1 137 6
1 54 10
1 55 9
1 51 9
1 113 2
1 129 9
1 11 5
1 37 1
1 123 8
1 35 10
1 68 9
1 45 4
1 82 5
1 41 1
1 26 10
1 73 5
1 92 5
1 114 5
1 43 10
1 119 7
1 3 5
1 9 8
1 99 8
1 20 10
1 117 3
1 105 6
1 58 7
1 14 8
1 65 2
1 100 4
1 132 10
1 34 8
1 124 2
1 67 3
1 110 4
1 10 6
1 28 9
1 76 8
1 102 2
1 84 9
1 47 1
1 8 3
1 94 5
1 69 1
1 86 1
1 90 8
1 46 8
1 72 5
1 96 3
1 56 3
1 77 5
1 88 7
1 71 2
1 115 5
1 75 1
2 57 4
2 114 5
2 80 5
2 21 3
2 79 6
2 12 7
2 7 6
2 20 7
2 118 6
2 136 6
2 75 4
2 129 10
2 107 3
2 27 8
2 16 7
2 102 4
2 83 4
2 6 1
2 101 7
2 84 9
2 32 4
2 111 3
2 15 6
2 22 1
2 45 1
2 37 6
2 30 3
2 131 7
2 66 5
2 135 3
2 49 8
2 93 3
2 35 1
2 44 3
2 60 4
2 127 3
2 94 1
2 47 2
2 122 2
2 33 10
2 113 10
2 124 5
2 43 2
2 18 7
2 78 10
2 112 7
2 104 9
2 23 4
2 65 2
2 134 7
2 61 9
2 98 4
2 56 9
2 67 5
2 17 5
2 64 4
2 105 10
2 50 9
2 3 3
2 103 5
2 108 9
2 138 9
2 34 8
2 25 8
2 53 10
3 113 1
3 39 5
3 78 1
3 49 2
3 7 2
3 27 8
3 67 10
3 54 10
3 26 5
3 134 5
3 48 4
3 108 4
3 126 9
3 121 5
3 16 9
3 9 4
3 101 7
3 92 9
3 136 2
3 97 7
3 50 8
3 42 10
3 89 7
3 11 7
3 88 2
3 34 6
3 95 3
3 62 7
3 105 6
3 47 5
3 72 3
3 29 10
3 14 3
3 36 3
3 132 7
3 120 2
3 56 5
3 5 8
3 131 10
3 6 9
3 112 7
3 98 2
3 83 2
3 102 3
3 82 4
3 51 7
3 79 5
3 100 1
3 93 8
3 55 10
3 40 9
3 15 8
3 91 2
3 133 3
3 135 10
3 139 4
3 104 2
3 22 7
3 140 4
4 134 4
4 21 3
4 84 7
4 45 1
4 16 7
4 19 3
4 120 3
4 110 8
4 111 1
4 61 2
4 118 8
4 108 6
4 86 9
4 131 6
4 30 4
4 87 1
4 89 2
4 48 5
4 113 6
4 124 9
4 51 8
4 128 2
4 88 5
4 49 7
4 28 7
4 78 6
4 93 4
4 62 8
4 43 7
4 92 3
4 119 5
4 94 2
4 140 6
4 66 6
4 33 4
4 125 6
4 64 3
4 55 6
4 5 6
4 22 9
4 12 8
4 139 1
4 27 8
4 76 9
4 101 4
4 31 8
4 25 1
4 63 10
4 96 4
4 60 10
4 58 2
4 47 2
4 50 2
4 18 1
4 24 3
4 95 9
4 37 8
4 97 1
4 42 7
4 112 4
4 90 5
4 126 5
4 116 5
5 138 5
5 125 5
5 55 7
5 72 8
5 98 1
5 140 5
5 84 3
5 128 7
5 43 7
5 36 7
5 38 2
5 33 9
5 20 1
5 39 1
5 109 5
5 21 10
5 69 6
5 120 4
5 10 5
5 70 5
5 62 4
5 54 7
5 106 1
5 121 4
5 78 1
5 48 9
5 94 1
5 58 5
5 111 5
5 37 4
5 41 3
5 19 10
5 60 9
5 99 8
5 137 6
5 136 1
5 56 5
5 13 9
5 100 1
5 122 1
5 25 8
5 88 6
5 24 2
5 14 7
5 18 7
5 32 5
5 133 3
5 107 9
5 89 6
5 50 8
5 96 4
5 129 10
5 81 7
5 92 1
5 105 4
5 71 8
5 76 10
5 113 2
5 42 1
5 130 9
5 93 8
5 29 8
5 117 9
5 95 8
5 45 7
5 115 5
6 111 9
6 17 6
6 50 4
6 72 5
6 56 1
6 10 1
6 76 3
6 81 4
6 134 2
6 94 3
6 59 7
6 125 7
6 84 9
6 71 5
6 132 2
6 33 5
6 42 10
6 70 7
6 83 4
6 15 3
6 109 3
6 80 8
6 115 7
6 85 10
6 74 5
6 65 1
6 75 4
6 91 2
6 14 2
6 140 9
6 18 5
6 128 2
6 135 6
6 110 2
6 77 3
6 54 5
6 79 6
6 107 7
6 8 6
6 88 7
6 34 4
6 121 7
6 116 1
6 129 9
6 61 6
6 37 10
6 112 10
6 48 7
6 131 5
6 25 5
6 87 6
6 64 10
6 86 8
6 69 8
6 57 10
6 60 9
6 19 10
6 96 4
6 40 3
6 123 9
6 124 4
6 31 8
6 43 1
6 133 6
6 41 5
7 79 1
7 83 8
7 123 7
7 17 10
7 48 4
7 73 9
7 124 10
7 113 9
7 49 10
7 86 1
7 9 10
7 36 10
7 102 2
7 116 5
7 55 9
7 59 8
7 97 1
7 100 7
7 51 2
7 115 8
7 139 5
7 45 10
7 35 5
7 114 2
7 25 2
7 110 8
7 52 1
7 108 4
7 96 7
7 128 7
7 26 1
7 93 7
7 125 3
7 135 1
7 68 2
7 56 9
7 15 6
7 140 6
7 72 7
7 131 2
7 91 2
7 39 6
7 117 9
7 54 2
7 60 9
7 134 3
7 129 10
7 19 1
7 78 10
7 16 6
7 30 6
7 101 2
7 90 8
7 81 1
7 29 4
7 137 9
7 61 3
7 77 5
8 112 2
8 115 6
8 32 9
8 55 2
8 135 8
8 77 5
8 48 7
8 16 8
8 42 5
8 97 3
8 58 9
8 82 1
8 84 6
8 79 10
8 139 1
8 108 3
8 83 8
8 10 1
8 59 6
8 81 3
8 133 10
8 118 9
8 39 6
8 140 3
8 43 9
8 104 9
8 88 1
8 80 7
8 47 2
8 14 4
8 22 3
8 96 3
8 114 4
8 52 8
8 18 5
8 119 7
8 65 3
8 35 2
8 20 7
8 113 10
8 53 1
8 36 5
8 9 5
8 28 3
8 93 1
8 111 4
8 132 3
8 128 7
8 138 6
8 92 9
8 31 7
8 124 3
8 87 6
8 89 8
8 91 4
8 62 9
8 23 1
8 116 1
8 73 7
8 109 2
8 86 4
8 121 9
8 125 5
9 35 7
9 15 4
9 62 8
9 61 2
9 112 8
9 78 5
9 81 2
9 29 8
9 82 10
9 30 5
9 60 4
9 43 6
9 117 9
9 67 6
9 26 6
9 24 2
9 102 2
9 140 4
9 130 7
9 123 6
9 79 5
9 39 10
9 138 9
9 45 2
9 91 7
9 13 10
9 33 2
9 72 10
9 55 7
9 116 4
9 10 8
9 48 4
9 16 7
9 119 5
9 96 3
9 80 6
9 122 2
9 118 4
9 114 1
9 34 10
9 135 6
9 23 4
9 37 3
9 108 2
9 132 6
9 71 6
9 59 3
9 136 9
9 88 8
9 63 2
9 28 3
9 41 8
9 14 2
9 25 4
9 120 4
9 19 1
9 68 5
9 11 3
9 107 6
9 134 7
9 92 8
10 121 9
10 54 1
10 123 7
10 119 6
10 12 3
10 114 10
10 88 4
10 131 4
10 16 3
10 115 10
10 89 1
10 31 4
10 79 10
10 36 3
10 91 5
10 35 3
10 98 6
10 100 2
10 77 7
10 45 8
10 85 6
10 17 7
10 136 2
10 73 6
10 129 4
10 80 8
10 87 4
10 34 8
10 124 10
10 46 7
10 139 6
10 61 1
10 84 2
10 57 1
10 39 2
10 24 1
10 49 6
10 103 2
10 118 1
10 116 3
10 41 8
10 37 3
10 62 9
10 60 7
10 33 9
10 19 1
10 48 5
10 133 1
10 78 9
10 128 2
10 138 7
10 97 10
10 94 7
10 107 5
10 101 6
10 92 9
10 93 6
10 23 6
10 29 1
10 81 1
10 137 8
10 108 6
10 99 10
10 20 2
10 104 6
10 47 5
10 135 8
10 26 4
10 59 5
11 23 6
11 84 8
11 107 2
11 127 4
11 77 10
11 68 7
11 39 2
11 55 8
11 40 1
11 60 3
11 135 9
11 126 6
11 57 10
11 43 6
11 80 3
11 74 1
11 16 7
11 19 3
11 79 10
11 106 5
11 88 5
11 32 7
11 52 7
11 101 9
11 124 8
11 76 6
11 94 10
11 104 1
11 34 6
11 53 3
11 93 8
11 31 2
11 134 10
11 132 5
11 109 8
11 13 1
11 86 7
11 140 7
11 75 2
11 22 9
11 92 4
11 123 9
11 24 2
11 96 5
11 17 3
11 67 5
11 56 2
11 45 5
11 121 6
11 114 6
11 37 7
11 49 1
11 112 2
11 64 5
11 110 10
11 115 10
11 26 4
11 47 5
11 51 2
12 105 10
12 52 9
12 81 2
12 113 6
12 32 7
12 80 1
12 47 1
12 61 3
12 108 2
12 98 7
12 67 5
12 31 7
12 41 2
12 64 5
12 99 5
12 48 8
12 13 5
12 94 5
12 93 8
12 139 4
12 65 7
12 18 4
12 15 7
12 83 1
12 62 5
12 96 5
12 109 8
12 107 4
12 35 2
12 69 10
12 43 9
12 137 7
12 87 1
12 38 3
12 55 8
12 76 2
12 117 8
12 140 6
12 25 8
12 34 10
12 30 5
12 126 10
12 60 4
12 39 7
12 44 10
12 135 3
12 121 4
12 103 1
12 50 2
12 20 7
12 82 1
12 78 7
12 101 9
12 33 6
12 45 10
12 114 3
12 28 5
12 27 5
12 74 3
12 110 6
12 100 7
12 59 2
12 26 3
12 138 4
12 71 9
13 80 4
13 62 9
13 103 7
13 96 7
13 113 4
13 28 4
13 57 1
13 94 1
13 139 7
13 15 10
13 63 2
13 51 6
13 112 6
13 73 7
13 90 5
13 130 10
13 44 1
13 16 8
13 110 7
13 136 1
13 99 10
13 111 9
13 33 1
13 45 8
13 71 9
13 76 6
13 135 1
13 40 3
13 102 4
13 66 9
13 123 9
13 17 4
13 58 7
13 78 8
13 117 9
13 31 7
13 118 10
13 124 5
13 89 1
13 109 6
13 95 8
13 59 5
13 133 4
13 20 10
13 52 8
13 120 9
13 48 1
13 128 6
13 69 10
13 27 5
13 55 6
13 61 4
13 67 5
13 25 2
13 91 5
13 106 7
13 70 6
13 121 10
13 134 10
14 64 5
14 119 3
14 71 5
14 37 10
14 41 2
14 48 2
14 125 3
14 100 3
14 63 1
14 105 9
14 116 1
14 46 2
14 79 8
14 54 6
14 85 9
14 34 7
14 140 7
14 90 5
14 53 2
14 45 1
14 126 9
14 20 8
14 29 4
14 88 1
14 122 8
14 113 8
14 26 2
14 94 6
14 16 7
14 132 9
14 75 4
14 84 4
14 59 4
14 31 9
14 108 3
14 107 9
14 47 2
14 111 3
14 130 7
14 25 3
14 70 2
14 58 3
14 98 10
14 77 6
14 76 1
14 65 7
14 120 6
14 117 3
14 123 7
14 19 10
14 118 8
14 103 7
14 138 1
14 135 8
14 133 6
14 89 2
15 35 5
15 106 7
15 53 7
15 115 6
15 136 5
15 77 3
15 37 2
15 40 5
15 88 4
15 26 8
15 32 3
15 81 9
15 118 1
15 108 5
15 100 5
15 125 4
15 140 3
15 65 2
15 78 3
15 51 4
15 64 10
15 123 3
15 29 5
15 36 6
15 79 8
15 116 3
15 120 6
15 107 4
15 50 5
15 25 9
15 93 10
15 97 7
15 60 4
15 135 4
15 133 10
15 38 8
15 61 6
15 74 5
15 71 3
15 43 4
15 95 3
15 68 9
15 17 9
15 34 4
15 83 9
15 127 10
15 31 5
15 129 1
15 27 9
15 84 8
15 87 9
15 23 2
15 24 5
15 80 6
15 41 5
15 94 8
15 44 6
15 22 10
15 66 10
15 28 5
15 85 8
15 33 2
15 130 9
15 42 2
15 90 9
15 55 10
16 82 2
16 67 5
16 110 2
16 83 7
16 76 4
16 106 8
16 53 6
16 59 3
16 136 9
16 18 6
16 138 8
16 84 4
16 86 8
16 57 1
16 96 8
16 127 1
16 132 2
16 62 5
16 43 8
16 79 1
16 39 5
16 49 1
16 135 10
16 42 4
16 105 6
16 46 5
16 58 2
16 45 7
16 94 9
16 81 4
16 66 7
16 41 9
16 71 4
16 104 5
16 125 6
16 109 2
16 137 9
16 100 6
16 36 6
16 28 6
16 20 3
16 34 1
16 60 10
16 123 8
16 64 1
16 68 2
16 70 3
16 54 7
16 50 1
16 102 10
16 133 2
16 24 3
16 97 4
16 113 2
16 26 10
16 21 1
16 134 1
16 114 10
16 126 9
16 37 9
16 111 1
16 107 9
16 89 6
16 112 10
16 75 3
17 128 9
17 68 6
17 56 7
17 73 1
17 42 7
17 62 4
17 126 5
17 67 2
17 47 10
17 57 9
17 112 7
17 91 9
17 117 6
17 99 9
17 65 2
17 36 3
17 82 1
17 48 7
17 130 6
17 34 6
17 39 8
17 71 6
17 132 10
17 133 2
17 103 8
17 35 7
17 138 10
17 70 1
17 23 2
17 33 6
17 44 6
17 76 2
17 53 7
17 38 1
17 100 9
17 119 3
17 83 3
17 95 4
17 52 5
17 97 3
17 101 6
17 108 7
17 124 2
17 28 4
17 86 1
17 22 3
17 118 10
17 85 1
17 115 5
17 139 5
17 122 5
17 113 3
17 20 1
17 25 1
17 127 1
17 93 10
17 46 8
17 27 8
17 29 9
17 77 9
17 134 8
17 51 4
17 111 9
17 30 9
17 40 7
17 106 7
17 78 3
18 130 7
18 33 10
18 116 7
18 47 2
18 99 10
18 79 5
18 49 3
18 26 5
18 77 7
18 110 4
18 134 8
18 25 3
18 41 10
18 69 7
18 119 10
18 37 1
18 58 7
18 42 7
18 104 2
18 76 4
18 34 10
18 74 3
18 102 9
18 98 7
18 103 10
18 138 8
18 22 4
18 57 2
18 61 3
18 100 3
18 89 6
18 132 10
18 111 6
18 121 10
18 56 10
18 78 5
18 90 7
18 140 4
18 38 6
18 95 5
18 51 10
18 93 1
18 21 9
18 139 5
18 92 6
18 19 5
18 52 9
18 96 5
18 81 2
18 64 1
18 43 5
18 127 7
18 70 2
18 86 5
18 109 5
18 39 5
18 73 4
18 48 4
18 106 9
18 20 5
18 91 7
18 133 2
18 94 10
18 45 7
18 28 2
18 35 9
18 54 3
18 129 4
18 135 3
18 65 4
18 120 9
18 97 5
19 90 7
19 81 2
19 20 3
19 131 1
19 132 6
19 95 1
19 25 7
19 92 1
19 73 5
19 59 4
19 21 2
19 64 3
19 47 9
19 135 2
19 41 5
19 48 3
19 108 4
19 118 5
19 36 5
19 76 1
19 133 10
19 128 6
19 127 4
19 65 8
19 50 10
19 86 3
19 109 6
19 37 9
19 70 7
19 88 5
19 124 10
19 29 6
19 126 8
19 94 9
19 87 2
19 115 1
19 83 3
19 51 3
19 33 4
19 46 2
19 60 5
19 68 4
19 99 1
19 84 5
19 136 5
19 80 1
19 106 2
19 112 1
19 78 10
19 75 7
19 74 8
19 91 8
19 63 7
19 100 5
19 116 4
19 140 5
19 93 2
19 82 7
20 60 4
20 114 10
20 52 3
20 25 1
20 126 10
20 51 3
20 127 8
20 36 4
20 93 4
20 113 7
20 138 1
20 132 6
20 98 7
20 32 9
20 101 2
20 73 5
20 129 5
20 120 7
20 112 10
20 79 5
20 131 1
20 40 5
20 41 1
20 116 9
20 100 3
20 23 4
20 80 4
20 117 4
20 47 1
20 108 9
20 102 8
20 69 7
20 39 8
20 21 3
20 74 2
20 137 10
20 65 7
20 59 6
20 94 2
20 89 9
20 125 5
20 87 2
20 91 5
20 45 8
20 68 6
20 130 6
20 22 1
20 134 8
20 77 7
20 28 2
20 71 10
20 84 7
20 70 4
20 30 10
21 72 10
21 119 6
21 140 2
21 114 9
21 23 2
21 135 5
21 130 4
21 112 10
21 109 1
21 25 3
21 48 8
21 124 4
21 64 1
21 37 8
21 22 8
21 77 3
21 100 10
21 47 5
21 105 6
21 59 3
21 62 6
21 27 4
21 117 1
21 129 5
21 38 6
21 67 3
21 106 4
21 66 9
21 83 10
21 30 2
21 127 8
21 36 5
21 89 4
21 95 10
21 85 8
21 65 6
21 63 6
21 87 10
21 98 2
21 55 8
21 122 4
21 82 9
21 139 2
21 84 8
21 46 10
21 75 8
21 39 3
21 101 5
21 136 2
21 107 9
21 102 1
21 123 4
21 44 5
21 80 10
22 134 10
22 46 2
22 29 2
22 62 9
22 41 4
22 88 7
22 128 3
22 108 6
22 89 3
22 33 5
22 84 9
22 24 4
22 82 6
22 43 7
22 115 7
22 140 3
22 138 5
22 66 9
22 129 2
22 38 8
22 60 6
22 137 4
22 28 4
22 98 3
22 125 10
22 136 9
22 52 8
22 23 4
22 73 9
22 121 9
22 57 5
22 100 5
22 93 1
22 131 5
22 65 5
22 59 3
22 122 7
22 69 3
22 111 2
22 139 4
22 68 7
22 135 2
22 118 2
22 124 7
22 104 6
22 81 3
22 31 9
22 48 9
22 102 4
22 64 8
22 103 4
22 107 9
22 79 9
22 53 10
22 120 8
22 87 4
22 39 5
22 35 10
22 36 4
22 113 6
22 105 8
22 72 2
22 70 9
22 67 7
22 27 10
23 66 5
23 80 9
23 103 9
23 52 2
23 58 10
23 72 8
23 125 4
23 62 8
23 129 6
23 44 7
23 126 7
23 136 8
23 120 8
23 99 9
23 35 5
23 81 5
23 117 2
23 86 9
23 97 2
23 76 1
23 88 10
23 91 1
23 40 5
23 124 3
23 63 5
23 110 6
23 36 8
23 37 6
23 34 6
23 121 6
23 33 2
23 104 2
23 122 7
23 89 10
23 100 10
23 45 5
23 70 7
23 65 3
23 28 4
23 127 5
23 84 7
23 98 4
23 60 6
23 59 7
23 75 6
23 27 3
23 101 7
23 29 1
23 69 1
23 41 6
23 26 10
23 79 8
23 50 5
23 54 7
23 133 6
23 87 1
23 131 6
23 46 9
23 61 3
24 78 7
24 51 3
24 95 6
24 38 9
24 94 6
24 61 4
24 53 9
24 54 3
24 34 9
24 79 8
24 121 9
24 40 4
24 102 2
24 138 2
24 82 4
24 58 2
24 83 3
24 42 3
24 139 3
24 30 2
24 63 3
24 73 2
24 96 9
24 113 8
24 74 2
24 117 4
24 48 9
24 39 8
24 114 9
24 81 2
24 127 7
24 110 6
24 72 10
24 109 10
24 28 7
24 104 10
24 52 9
24 137 8
24 43 9
24 101 10
24 130 6
24 89 9
24 133 3
24 29 10
24 97 1
24 103 5
24 134 8
24 105 9
24 46 5
24 33 3
24 59 4
24 66 8
24 128 6
24 27 5
25 140 2
25 73 6
25 33 2
25 53 8
25 111 2
25 90 3
25 62 1
25 106 5
25 79 4
25 117 4
25 61 6
25 82 9
25 72 10
25 68 7
25 124 3
25 58 8
25 110 3
25 99 5
25 130 1
25 116 4
25 87 6
25 26 4
25 47 1
25 89 5
25 74 2
25 98 10
25 37 2
25 76 7
25 94 6
25 95 2
25 86 4
25 78 5
25 60 8
25 119 6
25 52 3
25 48 9
25 112 3
25 44 4
25 120 10
25 92 7
25 43 10
25 55 7
25 132 1
25 113 8
25 30 7
25 57 10
25 122 10
25 69 5
25 71 5
25 100 3
25 46 1
25 102 1
25 40 10
25 50 6
25 51 5
25 34 9
25 80 7
25 135 6
25 31 7
25 36 4
25 137 7
26 27 4
26 66 2
26 54 4
26 136 10
26 34 1
26 43 4
26 130 2
26 121 4
26 94 8
26 50 5
26 90 5
26 28 2
26 140 1
26 95 8
26 45 6
26 97 7
26 44 9
26 114 1
26 53 2
26 51 10
26 108 7
26 117 2
26 112 9
26 33 7
26 69 8
26 110 2
26 39 1
26 105 3
26 104 4
26 125 6
26 116 9
26 67 4
26 98 4
26 122 2
26 63 7
26 103 2
26 124 1
26 123 7
26 48 9
26 88 6
26 127 3
26 68 3
26 89 1
26 129 1
26 76 6
26 46 6
26 138 10
26 60 6
26 70 3
26 100 7
26 58 4
26 115 8
26 120 6
26 78 7
26 109 8
26 30 9
26 83 9
26 79 10
26 139 1
27 120 2
27 72 2
27 111 8
27 118 4
27 87 4
27 61 7
27 80 8
27 136 1
27 103 4
27 59 3
27 57 1
27 68 9
27 99 1
27 65 1
27 34 3
27 121 2
27 129 7
27 30 2
27 125 8
27 35 10
27 108 4
27 28 4
27 69 5
27 122 8
27 54 8
27 139 1
27 56 3
27 85 9
27 52 3
27 101 7
27 112 8
27 62 2
27 86 6
27 75 6
27 73 6
27 77 7
27 91 7
27 76 9
27 126 8
27 133 9
27 81 9
27 93 9
27 31 3
27 83 4
27 119 2
27 60 10
27 53 6
27 95 6
27 51 3
27 115 9
27 40 2
27 137 8
27 37 2
27 33 9
27 128 1
27 45 10
27 46 8
27 39 3
27 66 4
27 106 10
27 113 10
28 138 3
28 131 1
28 80 2
28 136 5
28 132 9
28 32 6
28 100 3
28 34 2
28 36 6
28 112 9
28 70 1
28 44 2
28 106 7
28 83 5
28 105 2
28 43 6
28 47 10
28 104 1
28 133 3
28 122 5
28 41 6
28 130 1
28 110 5
28 114 8
28 123 6
28 29 9
28 50 3
28 96 7
28 125 1
28 42 4
28 82 9
28 48 10
28 128 8
28 97 4
28 103 7
28 140 9
28 61 10
28 92 1
28 64 8
28 98 2
28 113 10
28 30 6
28 139 10
28 101 5
28 81 1
28 91 8
28 53 6
28 33 5
28 93 6
28 99 10
28 67 2
28 77 1
28 49 1
28 37 7
28 45 9
28 71 6
28 115 2
28 84 5
28 108 3
29 45 2
29 103 4
29 117 2
29 49 3
29 118 9
29 78 5
29 80 1
29 37 2
29 64 5
29 57 2
29 77 9
29 79 7
29 136 5
29 128 4
29 40 9
29 89 7
29 81 3
29 133 2
29 139 4
29 73 10
29 33 6
29 111 8
29 104 6
29 121 3
29 83 6
29 84 3
29 50 10
29 90 8
29 122 6
29 46 3
29 72 1
29 76 9
29 75 3
29 51 1
29 56 6
29 63 6
29 31 10
29 119 4
29 68 4
29 97 10
29 88 10
29 66 7
29 120 1
29 138 2
29 116 10
29 95 1
29 69 10
29 59 9
29 41 7
29 124 9
29 62 6
29 101 8
29 108 4
29 106 3
29 42 1
29 98 7
29 102 8
30 47 1
30 55 1
30 48 5
30 106 9
30 102 3
30 31 5
30 137 4
30 113 10
30 38 2
30 41 4
30 86 4
30 60 7
30 108 10
30 68 3
30 121 3
30 82 5
30 93 7
30 80 4
30 57 9
30 122 9
30 85 3
30 125 1
30 34 6
30 91 7
30 114 10
30 45 1
30 136 3
30 126 7
30 109 9
30 132 8
30 50 2
30 32 5
30 97 1
30 131 9
30 100 6
30 101 10
30 120 9
30 35 7
30 52 9
30 71 1
30 66 3
31 140 8
31 108 7
31 35 5
31 93 7
31 58 6
31 88 9
31 89 3
31 49 2
31 121 7
31 34 6
31 78 8
31 68 9
31 53 8
31 87 10
31 91 5
31 83 6
31 86 6
31 119 5
31 92 5
31 61 6
31 113 2
31 57 10
31 66 5
31 120 9
31 124 3
31 90 2
31 80 5
31 45 2
31 105 2
31 62 7
31 38 7
31 139 3
31 101 10
31 128 7
31 133 4
31 51 3
31 59 8
31 107 7
31 33 5
31 63 4
31 122 10
31 77 5
31 85 7
31 48 10
31 98 5
31 36 2
31 126 1
31 109 6
31 115 7
31 102 2
31 60 4
31 47 7
31 118 4
31 72 7
31 64 3
31 71 1
31 37 3
32 53 9
32 90 2
32 134 5
32 69 3
32 133 7
32 42 7
32 73 4
32 138 4
32 75 1
32 59 2
32 99 9
32 54 6
32 40 2
32 80 9
32 135 4
32 110 8
32 41 7
32 66 4
32 33 1
32 58 6
32 46 5
32 68 9
32 63 6
32 109 3
32 101 7
32 113 4
32 132 2
32 71 7
32 118 5
32 119 4
32 55 2
32 56 3
32 128 6
32 127 6
32 131 10
32 82 5
32 89 4
32 116 8
32 37 3
32 91 6
32 137 9
32 120 1
32 83 6
32 122 6
32 92 5
32 67 10
32 121 3
32 117 3
32 64 1
32 106 1
32 88 2
32 102 3
32 84 10
32 85 2
32 52 2
32 123 6
32 104 5
33 54 7
33 120 3
33 132 5
33 64 4
33 123 5
33 119 2
33 98 7
33 75 1
33 118 4
33 103 8
33 80 7
33 111 5
33 78 7
33 56 3
33 37 10
33 135 4
33 89 5
33 48 3
33 82 3
33 126 2
33 116 10
33 72 10
33 127 2
33 35 8
33 66 7
33 53 9
33 93 1
33 71 2
33 95 10
33 99 3
33 73 5
33 67 10
33 86 6
33 59 7
33 107 6
33 58 3
33 84 8
33 114 4
33 129 6
33 113 1
33 97 9
33 57 10
33 81 7
33 61 10
33 36 8
33 52 9
33 138 5
33 83 2
33 131 5
33 42 7
33 49 8
33 101 5
33 136 5
33 87 3
33 96 8
33 140 2
33 110 7
33 63 6
34 90 4
34 85 9
34 48 5
34 110 7
34 106 8
34 122 1
34 69 8
34 59 7
34 87 9
34 92 1
34 54 6
34 40 3
34 139 5
34 42 10
34 131 6
34 35 7
34 113 3
34 128 6
34 119 8
34 84 2
34 117 8
34 81 6
34 83 7
34 138 10
34 50 1
34 55 7
34 89 8
34 63 9
34 108 4
34 76 2
34 104 1
34 94 1
34 46 7
34 116 7
34 125 8
34 75 6
34 41 8
34 57 7
34 111 1
34 67 9
34 96 2
34 107 2
34 65 3
34 129 4
34 99 1
34 101 9
34 102 7
34 68 5
34 74 5
34 73 8
34 62 6
34 77 2
34 98 1
34 66 7
34 49 2
34 44 8
34 79 7
35 58 10
35 121 4
35 62 6
35 97 6
35 77 1
35 107 10
35 104 9
35 48 9
35 135 5
35 136 7
35 117 10
35 56 10
35 63 7
35 49 9
35 140 4
35 111 9
35 93 8
35 94 8
35 71 5
35 43 10
35 44 1
35 89 3
35 55 7
35 123 1
35 73 4
35 116 2
35 96 1
35 99 6
35 60 6
35 46 6
35 85 9
35 36 3
35 91 2
35 138 7
35 127 6
35 76 1
35 61 2
35 37 3
35 45 5
35 42 4
35 112 8
35 108 7
35 53 8
35 51 3
36 75 7
36 108 3
36 80 8
36 90 5
36 130 2
36 134 8
36 126 10
36 120 3
36 124 4
36 68 6
36 54 4
36 66 2
36 105 4
36 50 8
36 121 7
36 55 7
36 44 10
36 115 7
36 135 6
36 69 9
36 51 6
36 88 8
36 127 4
36 87 5
36 62 1
36 71 1
36 132 6
36 67 4
36 96 3
36 140 5
36 81 2
36 47 3
36 82 7
36 61 1
36 109 2
36 133 9
36 103 1
36 76 9
36 49 10
36 85 3
36 40 9
36 114 3
36 118 2
36 60 7
36 52 10
36 59 1
36 117 2
36 98 6
36 56 4
37 77 10
37 112 9
37 69 3
37 45 4
37 87 5
37 101 8
37 70 9
37 91 9
37 115 6
37 74 7
37 52 6
37 47 9
37 67 1
37 98 5
37 85 10
37 61 3
37 62 5
37 53 5
37 41 1
37 60 9
37 113 10
37 73 8
37 92 5
37 128 8
37 63 4
37 54 6
37 114 4
37 124 2
37 84 2
37 48 4
37 137 7
37 68 5
37 132 3
37 89 7
37 51 7
37 66 8
37 76 10
37 129 7
37 78 5
37 123 2
37 49 8
37 111 6
37 65 4
37 131 10
37 117 6
37 57 10
37 100 4
37 75 8
37 108 1
37 106 2
38 136 3
38 112 5
38 130 3
38 121 1
38 68 8
38 83 3
38 103 5
38 93 4
38 109 6
38 52 3
38 124 10
38 133 6
38 115 4
38 65 4
38 45 5
38 102 3
38 40 8
38 91 9
38 76 7
38 101 4
38 98 7
38 82 4
38 61 3
38 72 6
38 69 10
38 62 1
38 59 8
38 51 4
38 54 7
38 43 8
38 117 3
38 58 10
38 137 7
38 105 1
38 126 9
38 107 4
38 118 4
38 71 3
38 127 3
38 57 2
38 48 2
38 110 1
38 139 9
38 89 7
38 111 7
39 103 2
39 58 1
39 112 4
39 89 8
39 115 10
39 95 9
39 83 10
39 93 2
39 59 7
39 50 2
39 61 5
39 76 6
39 56 9
39 126 1
39 130 10
39 67 8
39 53 7
39 90 10
39 62 3
39 68 7
39 139 2
39 105 10
39 84 1
39 117 6
39 133 6
39 60 7
39 119 9
39 99 6
39 65 4
39 69 1
39 129 4
39 124 7
39 104 5
39 51 10
39 131 9
39 125 8
39 113 3
39 63 1
39 54 9
39 71 4
39 92 9
39 140 5
39 55 2
39 120 7
39 44 7
39 66 7
39 108 2
39 110 7
39 114 8
39 72 7
39 85 8
39 42 2
39 45 4
39 121 2
39 106 4
39 41 8
39 74 9
40 106 7
40 46 10
40 109 2
40 103 6
40 52 4
40 57 9
40 120 3
40 68 5
40 55 4
40 85 6
40 70 10
40 128 3
40 117 4
40 53 1
40 134 4
40 76 1
40 132 8
40 79 9
40 140 6
40 98 3
40 77 7
40 100 6
40 48 8
40 86 3
40 64 8
40 94 6
40 87 10
40 118 10
40 44 6
40 89 5
40 67 3
40 47 4
40 43 7
40 114 8
40 138 10
40 121 9
40 63 5
40 51 6
40 49 4
40 113 10
40 91 6
40 90 7
40 123 5
40 93 6
41 127 5
41 54 1
41 44 7
41 60 3
41 47 2
41 82 1
41 90 5
41 113 10
41 116 7
41 49 1
41 43 1
41 120 7
41 115 3
41 80 9
41 105 4
41 66 1
41 135 3
41 119 9
41 109 4
41 140 4
41 75 7
41 126 3
41 81 8
41 46 6
41 136 8
41 55 9
41 83 9
41 97 2
41 134 2
41 110 2
41 139 9
41 57 5
41 137 9
41 73 2
41 84 8
41 101 3
41 102 1
41 131 8
41 42 7
41 95 5
41 96 2
41 128 5
41 123 3
41 124 10
41 79 9
41 59 6
41 77 4
41 71 9
41 64 2
41 69 4
41 86 3
41 111 5
41 133 8
42 110 3
42 67 3
42 60 3
42 131 8
42 63 7
42 46 4
42 102 4
42 100 4
42 135 3
42 72 4
42 62 2
42 130 4
42 140 9
42 127 10
42 87 8
42 53 10
42 123 3
42 97 4
42 126 7
42 45 5
42 94 1
42 121 8
42 66 10
42 98 2
42 80 4
42 92 5
42 48 5
42 69 4
42 81 5
42 57 7
42 115 7
42 55 7
42 103 10
42 136 10
42 93 10
42 114 2
42 88 6
42 111 1
42 122 9
42 125 4
42 73 8
42 85 10
42 105 8
42 112 6
42 107 8
42 132 3
42 79 7
42 118 10
42 138 3
42 116 2
42 68 4
42 137 6
42 83 3
43 77 6
43 140 4
43 112 6
43 110 8
43 88 4
43 58 8
43 114 9
43 119 3
43 105 3
43 70 3
43 71 3
43 83 10
43 106 4
43 136 3
43 72 10
43 63 6
43 48 6
43 45 1
43 62 5
43 101 10
43 44 6
43 55 9
43 69 7
43 97 9
43 115 10
43 103 10
43 127 10
43 129 10
43 99 5
43 133 6
43 90 7
43 56 5
43 80 5
43 98 5
43 52 5
43 91 1
43 54 8
43 79 8
43 86 2
43 111 7
43 92 3
43 118 9
43 78 8
43 46 8
43 139 9
43 75 2
44 80 3
44 98 6
44 59 10
44 135 3
44 140 5
44 64 4
44 68 1
44 78 7
44 137 7
44 92 1
44 95 1
44 107 1
44 129 4
44 96 10
44 51 3
44 53 5
44 115 5
44 122 5
44 97 7
44 124 4
44 139 9
44 113 3
44 76 10
44 87 3
44 138 4
44 133 8
44 128 8
44 120 8
44 90 9
44 47 9
44 118 4
44 121 10
44 119 7
44 94 4
44 73 4
44 84 7
44 82 7
44 69 5
44 75 7
44 117 2
44 52 7
44 134 2
44 131 4
44 65 1
44 132 6
44 114 9
44 49 2
44 55 2
44 70 5
44 127 1
44 105 10
44 61 10
45 135 3
45 117 7
45 109 1
45 127 4
45 46 1
45 140 1
45 107 5
45 96 4
45 83 4
45 106 9
45 58 10
45 104 6
45 114 9
45 88 2
45 95 2
45 98 3
45 65 4
45 51 8
45 123 7
45 72 9
45 71 1
45 100 1
45 102 10
45 69 9
45 101 6
45 93 1
45 49 2
45 128 8
45 67 6
45 110 8
45 62 9
45 79 10
45 97 9
45 85 1
45 74 8
45 122 10
45 136 3
45 53 9
45 80 1
45 120 4
45 75 5
45 57 10
45 113 6
45 132 3
45 92 4
45 129 7
45 47 5
45 73 9
45 94 10
45 68 7
45 139 2
46 88 8
46 78 4
46 79 1
46 103 9
46 89 8
46 90 8
46 75 3
46 130 1
46 99 6
46 98 1
46 133 6
46 106 5
46 47 2
46 138 1
46 122 6
46 91 5
46 94 5
46 115 9
46 127 6
46 116 7
46 77 8
46 85 10
46 126 4
46 129 1
46 83 8
46 120 8
46 139 8
46 105 2
46 51 6
46 109 10
46 70 9
46 121 4
46 125 4
46 102 9
46 82 8
46 61 8
46 50 1
46 60 9
46 95 3
46 108 10
46 57 3
46 49 1
46 117 5
46 97 6
46 119 1
46 118 7
46 48 4
46 96 1
46 72 4
47 72 2
47 130 2
47 91 4
47 69 10
47 79 7
47 50 4
47 96 4
47 139 3
47 101 6
47 93 6
47 70 2
47 100 5
47 76 6
47 95 5
47 105 6
47 56 3
47 75 7
47 53 5
47 126 7
47 63 5
47 112 4
47 97 1
47 74 3
47 107 9
47 108 4
47 82 2
47 116 4
47 124 9
47 77 9
47 137 9
47 125 3
47 122 10
47 109 4
47 60 4
47 128 5
47 121 2
47 84 8
47 73 5
47 78 1
47 86 9
47 59 10
47 135 1
47 132 4
47 62 7
47 92 3
47 133 5
47 89 1
47 118 9
47 67 10
47 49 9
47 123 8
48 59 10
48 83 3
48 76 7
48 97 6
48 99 3
48 80 6
48 52 1
48 111 8
48 128 4
48 93 6
48 117 5
48 118 5
48 119 4
48 121 8
48 54 7
48 74 10
48 73 2
48 90 4
48 91 10
48 129 10
48 115 3
48 107 6
48 77 8
48 108 2
48 57 6
48 106 2
48 95 3
48 139 9
48 62 10
48 50 5
48 67 4
48 137 1
48 110 4
48 70 7
48 138 10
48 135 7
48 69 3
48 112 9
48 86 6
48 109 6
48 132 3
48 126 2
49 117 7
49 55 2
49 54 5
49 119 10
49 79 10
49 69 2
49 56 7
49 86 8
49 75 9
49 125 6
49 128 6
49 107 2
49 109 5
49 81 8
49 68 8
49 67 10
49 77 8
49 110 3
49 87 10
49 111 7
49 137 7
49 99 1
49 62 4
49 60 3
49 136 1
49 70 7
49 101 10
49 112 9
49 52 8
49 58 3
49 72 9
49 76 8
49 61 2
49 71 4
49 88 3
49 89 8
49 96 2
49 50 3
49 78 4
49 122 6
49 127 9
49 104 9
49 93 7
49 123 5
49 102 10
49 130 2
49 53 1
49 91 3
49 97 5
50 125 6
50 58 7
50 103 7
50 113 1
50 102 8
50 114 6
50 65 1
50 86 9
50 55 8
50 99 2
50 115 1
50 140 9
50 118 4
50 90 9
50 88 8
50 87 7
50 126 7
50 82 8
50 84 10
50 75 9
50 106 4
50 71 1
50 107 5
50 108 10
50 124 5
50 136 5
50 110 5
50 52 7
50 67 3
50 78 8
50 100 1
50 57 1
50 104 10
50 83 1
50 72 8
50 59 9
50 133 4
50 122 10
50 93 10
50 139 8
50 56 10
50 138 5
50 64 6
50 60 8
50 98 5
50 81 10
50 132 4
50 117 4
50 130 4
50 91 1
50 116 3
50 131 5
50 85 10
50 134 4
51 78 1
51 99 7
51 57 1
51 61 9
51 86 9
51 132 5
51 121 4
51 138 9
51 117 3
51 90 7
51 104 4
51 100 2
51 88 7
51 115 4
51 124 10
51 76 7
51 107 7
51 140 9
51 125 8
51 114 1
51 52 10
51 60 10
51 134 9
51 118 8
51 93 3
51 130 9
51 72 6
51 127 9
51 131 6
51 83 6
51 64 9
51 101 10
51 75 1
51 108 4
51 71 7
51 70 6
51 80 9
51 139 10
51 73 10
51 68 8
51 53 1
51 55 7
52 99 9
52 114 8
52 139 8
52 68 3
52 100 3
52 107 6
52 56 8
52 133 7
52 60 10
52 113 5
52 134 10
52 128 8
52 129 10
52 137 10
52 136 1
52 106 5
52 74 5
52 126 3
52 78 1
52 82 5
52 77 9
52 84 1
52 135 8
52 94 2
52 63 5
52 93 7
52 127 9
52 58 1
52 138 6
52 124 1
52 103 8
52 102 7
52 65 2
52 104 2
52 75 7
52 120 5
52 119 1
52 64 4
52 97 8
52 140 5
52 73 6
52 122 6
52 109 7
52 70 9
52 110 1
52 89 9
52 95 5
52 123 1
52 98 1
52 80 4
52 96 4
52 92 3
53 54 8
53 117 7
53 122 10
53 76 2
53 110 10
53 62 9
53 55 4
53 86 5
53 124 8
53 116 8
53 139 10
53 59 10
53 115 4
53 131 1
53 61 10
53 70 1
53 60 8
53 84 3
53 64 10
53 133 5
53 120 6
53 127 4
53 112 7
53 87 8
53 89 1
53 66 3
53 72 6
53 78 8
53 56 9
53 106 10
53 71 10
53 108 9
53 130 1
53 109 4
53 93 3
53 100 8
53 90 10
53 58 1
53 73 10
53 99 2
53 129 6
53 105 5
53 104 7
53 134 2
53 77 2
53 83 2
54 102 7
54 107 7
54 86 6
54 69 10
54 133 2
54 77 1
54 68 5
54 79 4
54 90 6
54 99 6
54 55 9
54 63 5
54 95 3
54 56 5
54 130 1
54 110 5
54 128 4
54 108 8
54 75 9
54 139 4
54 134 7
54 120 3
54 109 3
54 122 4
54 91 1
54 81 3
54 84 4
54 73 4
54 117 10
54 135 9
54 127 8
54 105 9
54 137 6
54 62 3
54 87 7
54 138 6
54 67 8
54 83 4
54 136 7
54 121 8
54 115 10
54 101 8
54 125 2
54 76 6
54 89 3
54 74 1
54 57 9
54 119 1
54 66 3
54 132 9
54 100 4
54 85 6
55 117 9
55 73 10
55 132 8
55 96 10
55 90 10
55 57 7
55 76 3
55 71 4
55 129 4
55 75 9
55 106 4
55 86 7
55 130 7
55 127 2
55 128 1
55 87 6
55 133 6
55 68 10
55 108 3
55 103 10
55 110 8
55 62 6
55 121 10
55 105 10
55 63 4
55 93 1
55 104 5
55 124 8
55 112 8
55 139 8
56 88 6
56 59 7
56 86 8
56 120 7
56 83 1
56 99 8
56 123 8
56 91 8
56 128 5
56 66 8
56 115 10
56 135 2
56 108 3
56 90 5
56 117 10
56 75 1
56 76 3
56 57 7
56 106 8
56 110 3
56 93 8
56 139 5
56 113 7
56 98 10
56 130 9
56 68 6
56 96 8
56 122 4
56 70 5
56 73 1
56 111 5
56 119 3
56 62 6
56 132 8
56 101 8
56 107 3
56 85 7
56 69 8
56 97 9
56 58 2
56 109 2
56 116 5
56 89 2
57 136 7
57 102 2
57 129 9
57 93 3
57 86 5
57 66 8
57 69 2
57 111 3
57 127 3
57 106 4
57 139 8
57 62 3
57 115 9
57 138 7
57 101 7
57 113 10
57 58 2
57 90 9
57 73 10
57 122 4
57 63 10
57 140 3
57 125 10
57 74 9
57 135 5
57 85 7
57 87 9
57 77 4
57 108 9
57 97 3
57 107 3
57 117 3
57 121 6
57 89 4
57 78 7
57 81 8
57 109 8
57 67 2
57 114 8
57 65 9
57 75 4
57 110 10
57 100 2
58 121 3
58 75 5
58 62 9
58 134 2
58 60 6
58 61 9
58 82 1
58 88 10
58 80 8
58 78 5
58 140 3
58 68 6
58 133 9
58 86 3
58 102 10
58 116 1
58 136 1
58 81 2
58 132 5
58 74 9
58 110 4
58 66 10
58 85 2
58 139 4
58 100 1
58 63 2
58 129 8
58 70 7
58 119 6
58 96 9
58 111 6
58 59 10
58 92 3
58 108 6
58 137 1
58 120 5
58 76 9
58 83 10
58 127 7
58 93 1
58 112 10
58 65 10
58 90 7
59 107 5
59 105 1
59 129 3
59 100 8
59 112 6
59 60 1
59 128 2
59 85 2
59 125 1
59 93 8
59 81 5
59 90 6
59 84 8
59 139 7
59 71 1
59 103 6
59 124 4
59 102 8
59 64 7
59 140 3
59 98 2
59 87 8
59 130 4
59 119 7
59 135 9
59 133 6
59 110 2
59 120 8
59 91 3
59 69 8
59 118 1
59 136 7
59 97 9
59 106 7
59 75 4
59 99 5
60 95 4
60 67 9
60 68 9
60 128 7
60 139 1
60 118 10
60 116 5
60 102 6
60 99 7
60 104 8
60 127 8
60 69 10
60 81 9
60 126 8
60 105 3
60 72 10
60 91 8
60 107 9
60 100 5
60 65 8
60 133 5
60 114 8
60 109 3
60 73 3
60 106 3
60 122 6
60 96 2
60 111 1
60 77 6
60 79 9
60 98 7
60 120 5
60 74 10
60 121 4
60 112 8
60 108 1
60 88 3
61 66 10
61 86 5
61 88 10
61 67 1
61 89 2
61 80 1
61 109 8
61 64 5
61 133 4
61 65 6
61 103 4
61 72 7
61 124 5
61 99 1
61 137 9
61 104 3
61 98 5
61 134 8
61 71 4
61 102 8
61 108 6
61 117 7
61 68 4
61 106 6
61 96 8
61 122 9
61 123 1
61 136 8
61 84 3
61 130 5
62 66 2
62 83 10
62 116 3
62 122 2
62 129 10
62 67 3
62 86 9
62 72 6
62 70 1
62 93 5
62 118 9
62 111 9
62 109 3
62 120 8
62 106 7
62 115 9
62 99 9
62 107 7
62 78 2
62 135 4
62 108 8
62 113 8
62 105 4
62 76 3
62 77 8
62 75 9
62 88 9
62 68 9
62 124 9
62 134 7
62 125 7
62 74 1
62 63 5
62 110 2
62 119 5
62 79 5
62 133 9
62 85 9
62 123 4
63 135 3
63 82 6
63 137 3
63 69 6
63 117 2
63 116 1
63 110 5
63 89 5
63 72 9
63 101 6
63 68 10
63 115 5
63 85 2
63 136 3
63 74 4
63 75 5
63 88 8
63 86 1
63 73 4
63 92 4
63 123 7
63 79 7
63 105 3
63 78 6
63 124 9
63 103 6
63 138 4
63 118 6
63 114 7
63 104 6
63 121 9
63 111 7
63 100 10
63 128 1
63 77 5
63 91 5
63 87 5
63 109 10
63 113 6
63 65 5
63 80 7
63 67 1
63 134 8
63 64 7
63 95 4
63 139 5
63 66 7
64 80 1
64 103 3
64 66 10
64 90 4
64 108 4
64 67 7
64 117 1
64 127 7
64 113 1
64 72 10
64 75 5
64 112 8
64 102 8
64 115 4
64 65 9
64 139 7
64 104 9
64 79 10
64 101 9
64 99 2
64 122 3
64 89 4
64 93 1
64 124 1
64 92 9
64 78 1
64 76 10
64 125 6
64 107 6
64 100 8
64 119 3
64 118 8
64 68 7
64 133 8
64 73 6
64 94 9
64 140 7
64 110 8
64 105 10
64 106 5
64 96 6
65 91 2
65 106 3
65 83 4
65 104 9
65 122 2
65 123 8
65 82 6
65 76 10
65 67 7
65 131 3
65 120 9
65 138 10
65 95 10
65 136 9
65 128 9
65 115 3
65 140 7
65 139 9
65 92 6
65 114 9
65 116 9
65 85 10
65 110 3
65 98 5
65 77 10
65 118 3
65 130 10
65 111 7
65 66 9
65 86 9
65 70 8
65 96 8
65 99 3
65 125 6
65 81 7
66 113 3
66 68 4
66 108 7
66 92 3
66 121 1
66 119 8
66 91 6
66 138 6
66 137 3
66 80 4
66 105 1
66 95 7
66 133 3
66 69 3
66 99 7
66 132 6
66 72 2
66 135 6
66 71 1
66 79 9
66 90 8
66 87 9
66 88 1
66 129 10
66 124 3
66 115 6
66 82 2
66 73 2
66 77 7
66 84 3
66 118 9
66 89 1
66 85 4
66 126 8
66 125 6
66 139 9
66 76 6
66 112 2
66 86 1
66 102 2
66 128 5
66 130 3
66 107 5
66 78 6
67 83 5
67 71 3
67 95 4
67 128 8
67 92 10
67 138 3
67 98 3
67 96 7
67 70 1
67 131 1
67 87 9
67 127 10
67 74 7
67 132 10
67 72 2
67 126 3
67 108 6
67 78 5
67 122 3
67 75 1
67 88 5
67 130 6
67 120 5
67 73 5
67 79 7
67 123 2
67 107 7
67 112 1
67 137 4
67 85 3
67 116 8
67 77 6
67 135 3
67 113 5
67 110 4
67 91 1
67 99 4
67 94 8
67 104 3
67 76 5
67 106 3
67 121 10
67 129 4
67 80 3
68 112 10
68 73 6
68 99 3
68 117 7
68 120 5
68 129 4
68 119 8
68 105 2
68 93 1
68 78 7
68 103 2
68 126 1
68 86 5
68 90 7
68 124 7
68 131 3
68 114 1
68 130 3
68 74 10
68 108 1
68 83 9
68 89 10
68 77 8
68 121 10
68 111 9
68 97 1
68 85 5
68 75 8
68 79 2
68 80 7
68 118 5
68 132 3
68 122 7
68 127 1
68 116 4
68 95 7
68 76 1
68 138 10
69 96 2
69 115 1
69 70 1
69 125 1
69 102 4
69 75 10
69 118 3
69 128 6
69 132 2
69 130 6
69 116 3
69 76 1
69 111 7
69 74 7
69 138 4
69 80 7
69 127 5
69 137 1
69 140 8
69 134 3
69 73 2
69 82 9
69 104 2
69 97 8
69 129 8
69 133 4
69 121 3
69 86 6
69 139 3
69 77 2
69 136 1
69 135 7
69 126 8
69 95 9
69 92 6
69 112 3
69 123 9
69 83 5
69 78 5
69 117 6
70 130 7
70 82 10
70 87 7
70 132 1
70 107 2
70 118 6
70 131 5
70 94 10
70 84 10
70 92 6
70 101 3
70 75 10
70 96 8
70 114 6
70 124 7
70 98 9
70 100 4
70 134 9
70 95 7
70 78 8
70 127 9
70 104 2
70 74 1
70 135 3
70 103 8
70 117 6
70 113 2
70 136 8
70 140 7
70 71 5
70 123 1
70 86 4
70 85 2
70 116 2
70 126 9
70 83 5
70 125 8
70 138 6
71 111 2
71 86 4
71 112 6
71 127 1
71 98 3
71 116 5
71 122 2
71 94 2
71 92 4
71 75 8
71 131 7
71 105 6
71 106 8
71 135 8
71 125 1
71 96 10
71 99 5
71 95 2
71 85 8
71 139 7
71 101 5
71 119 3
71 93 9
71 128 5
71 140 9
71 81 9
71 82 10
71 100 2
71 123 7
72 85 6
72 129 5
72 76 3
72 89 5
72 82 2
72 113 1
72 136 4
72 100 3
72 133 1
72 96 7
72 123 6
72 138 9
72 125 10
72 126 7
72 120 2
72 119 7
72 77 8
72 80 8
72 140 1
72 116 2
72 114 2
72 122 5
72 131 2
72 79 4
72 109 3
72 99 10
72 95 3
72 108 3
72 130 1
72 118 9
72 101 4
73 121 6
73 139 7
73 127 4
73 125 6
73 106 5
73 91 9
73 115 8
73 137 9
73 98 10
73 76 8
73 123 8
73 78 1
73 80 3
73 90 1
73 124 6
73 134 8
73 131 7
73 107 4
73 132 5
73 105 1
73 120 2
73 87 8
73 138 10
73 129 6
73 113 2
73 82 8
73 136 9
73 79 1
73 128 3
73 114 4
73 122 7
73 111 3
73 77 9
73 94 6
74 79 3
74 97 8
74 118 10
74 112 3
74 135 4
74 91 8
74 88 7
74 140 4
74 124 9
74 93 7
74 83 8
74 92 1
74 125 1
74 102 10
74 110 5
74 111 6
74 121 5
74 99 3
74 113 10
74 136 6
74 117 6
74 100 9
74 75 3
74 129 10
74 89 2
74 104 2
74 76 9
75 124 5
75 90 7
75 137 10
75 105 2
75 76 3
75 89 1
75 118 4
75 82 3
75 127 5
75 129 10
75 125 5
75 131 7
75 92 10
75 103 5
75 106 3
75 86 7
75 126 2
75 97 5
75 136 1
75 99 7
75 77 7
75 98 10
75 93 1
75 115 8
75 128 7
75 114 6
75 95 4
75 132 5
75 130 4
75 135 7
76 126 7
76 81 7
76 88 10
76 119 7
76 133 1
76 105 6
76 113 6
76 121 5
76 84 8
76 77 2
76 92 9
76 137 2
76 91 10
76 102 2
76 107 3
76 123 2
76 96 1
76 90 5
76 122 1
76 132 8
76 103 4
76 94 2
76 124 10
76 130 10
76 134 4
76 97 7
76 78 5
76 86 2
76 116 5
77 136 9
77 91 4
77 127 3
77 108 9
77 101 10
77 80 3
77 132 1
77 95 5
77 115 10
77 109 7
77 107 8
77 99 4
77 113 10
77 118 6
77 96 8
77 125 5
77 121 9
77 86 1
77 88 7
77 130 5
77 129 1
77 112 9
77 110 7
77 83 2
77 128 2
77 78 10
77 119 9
77 100 7
77 140 1
77 81 9
77 134 3
77 122 1
78 126 9
78 82 9
78 91 4
78 137 2
78 96 1
78 138 8
78 104 4
78 123 1
78 134 7
78 121 8
78 88 5
78 132 4
78 125 7
78 119 6
78 106 8
78 83 4
78 139 1
78 81 8
78 122 7
78 124 9
78 99 10
78 107 7
78 133 9
79 139 6
79 136 6
79 94 7
79 129 3
79 81 9
79 125 7
79 113 6
79 112 7
79 101 8
79 82 7
79 92 1
79 116 1
79 86 6
79 109 1
79 99 9
79 130 4
79 137 7
79 83 1
79 105 6
79 132 1
79 126 2
79 84 9
79 91 4
79 100 5
79 107 2
79 123 7
79 119 5
79 127 9
79 80 10
79 98 9
79 103 6
79 102 9
79 138 3
80 135 1
80 96 8
80 136 4
80 103 5
80 90 6
80 101 8
80 128 2
80 98 1
80 104 9
80 99 10
80 95 3
80 89 10
80 86 9
80 140 2
80 118 6
80 91 1
80 84 2
80 137 3
80 129 9
80 105 10
80 88 1
80 115 8
80 134 3
80 130 7
80 113 7
80 97 7
80 106 9
80 139 7
80 112 10
81 100 10
81 117 6
81 82 7
81 123 10
81 88 7
81 85 10
81 124 1
81 119 10
81 89 10
81 132 3
81 103 3
81 122 7
81 136 4
81 128 3
81 105 9
81 137 4
81 134 8
81 120 2
81 84 1
81 133 3
81 118 2
81 104 9
81 83 10
81 101 5
81 109 8
81 99 3
81 135 9
82 129 10
82 100 5
82 91 5
82 111 1
82 130 10
82 119 3
82 83 5
82 93 9
82 97 8
82 116 8
82 94 8
82 95 9
82 85 9
82 115 8
82 87 9
82 92 7
82 126 3
82 139 8
82 117 2
82 140 8
82 107 2
82 108 10
82 102 9
82 121 3
82 104 7
82 103 8
82 123 9
82 135 10
82 89 9
82 88 10
82 136 9
83 89 6
83 136 10
83 88 5
83 124 2
83 109 8
83 98 3
83 85 5
83 120 4
83 110 6
83 123 6
83 116 8
83 114 10
83 84 7
83 107 3
83 138 6
83 100 3
83 117 4
83 113 7
83 105 6
83 96 8
83 91 1
83 122 10
83 106 5
83 140 9
83 133 3
83 101 6
83 132 6
83 102 10
83 87 1
83 130 8
83 126 7
83 139 10
83 127 2
84 101 7
84 138 6
84 118 10
84 93 8
84 117 6
84 130 7
84 114 9
84 87 8
84 112 4
84 106 2
84 133 3
84 95 5
84 99 7
84 85 9
84 140 9
84 109 6
84 122 10
84 137 8
84 126 2
84 116 1
84 124 2
84 111 4
84 121 1
84 139 9
84 127 8
84 104 2
84 100 6
85 103 5
85 133 7
85 89 10
85 106 4
85 92 4
85 95 2
85 109 8
85 127 2
85 111 2
85 124 3
85 121 10
85 134 4
85 94 1
85 107 6
85 93 2
85 130 9
85 113 9
85 117 9
85 102 4
85 135 6
85 137 2
85 138 6
85 140 9
86 131 1
86 127 7
86 126 9
86 107 3
86 134 1
86 139 3
86 129 5
86 106 1
86 115 4
86 137 10
86 124 4
86 135 4
86 118 1
86 97 7
86 117 1
86 101 7
86 94 3
86 92 2
86 122 7
86 123 4
86 119 8
86 112 3
86 138 1
86 109 3
87 127 2
87 133 1
87 113 1
87 126 3
87 130 3
87 137 2
87 123 5
87 118 6
87 102 10
87 129 4
87 88 6
87 136 2
87 103 1
87 104 1
87 140 5
87 121 3
87 138 1
87 120 9
87 105 10
87 116 5
87 134 8
87 91 3
87 132 7
88 110 8
88 92 10
88 132 2
88 138 4
88 112 7
88 119 5
88 139 7
88 134 8
88 117 9
88 129 6
88 120 4
88 131 3
88 106 3
88 103 4
88 100 2
88 125 4
88 108 10
88 128 2
88 137 3
88 97 9
88 121 8
88 118 4
88 116 2
88 91 4
88 140 10
89 125 8
89 97 8
89 99 1
89 106 8
89 140 8
89 124 10
89 121 3
89 137 10
89 100 6
89 138 4
89 95 3
89 90 2
89 133 9
89 101 8
89 104 9
89 103 5
89 109 1
89 126 6
89 105 10
89 119 9
89 117 2
89 111 7
89 127 3
89 130 3
89 110 2
89 114 3
89 129 8
89 120 5
89 91 4
90 105 4
90 129 9
90 107 1
90 93 4
90 122 8
90 104 9
90 115 10
90 103 4
90 111 6
90 106 8
90 121 4
90 99 4
90 119 1
90 134 1
90 112 3
90 117 8
90 136 7
90 138 9
90 118 9
90 131 6
90 116 8
90 94 8
90 98 4
90 120 8
90 135 2
90 102 10
90 127 8
91 138 7
91 111 5
91 97 9
91 124 6
91 96 2
91 112 10
91 126 4
91 109 5
91 131 2
91 119 9
91 140 5
91 135 4
91 129 5
91 93 9
91 95 7
91 105 1
91 118 10
91 139 3
91 113 5
91 127 4
91 100 7
91 120 1
91 117 3
91 136 2
91 116 7
91 101 9
91 99 5
91 128 1
92 100 5
92 138 2
92 135 5
92 122 10
92 108 1
92 116 5
92 126 8
92 107 6
92 95 2
92 123 9
92 134 9
92 113 9
92 101 7
92 119 8
92 106 3
92 117 9
92 93 9
92 131 3
92 128 9
92 130 1
92 94 7
92 110 10
92 105 1
92 124 2
92 97 8
92 109 8
93 96 5
93 126 3
93 103 6
93 95 3
93 138 1
93 104 9
93 107 2
93 129 1
93 135 2
93 117 9
93 116 3
93 113 8
93 136 1
93 140 3
93 120 4
93 101 5
93 119 4
93 132 2
93 99 10
93 98 6
94 106 10
94 123 7
94 128 5
94 121 7
94 138 1
94 126 3
94 102 6
94 132 8
94 127 4
94 131 8
94 125 9
94 140 2
94 104 4
94 98 4
94 109 7
94 113 8
94 114 2
94 117 3
94 97 4
94 100 3
95 113 8
95 105 9
95 111 4
95 99 10
95 114 3
95 135 9
95 101 5
95 112 7
95 116 10
95 108 3
95 129 4
95 136 8
95 115 6
95 110 8
95 137 4
95 133 4
95 125 7
95 131 8
95 132 9
96 124 1
96 112 3
96 131 9
96 102 1
96 106 3
96 122 8
96 116 8
96 129 6
96 101 3
96 107 2
96 123 1
96 104 4
96 118 5
96 135 6
96 136 4
96 97 5
96 132 10
96 125 2
96 108 5
96 134 2
96 115 3
96 100 10
96 110 6
96 137 10
96 113 5
96 114 5
97 126 2
97 114 1
97 129 8
97 105 2
97 107 4
97 140 1
97 137 7
97 99 10
97 101 4
97 123 10
97 139 8
97 104 7
97 119 7
97 116 10
97 122 9
97 133 4
97 117 1
97 136 4
97 125 9
97 120 4
97 100 9
97 112 7
97 128 8
97 138 2
97 132 8
98 107 2
98 121 5
98 119 3
98 111 2
98 99 6
98 128 4
98 105 2
98 106 8
98 127 9
98 136 4
98 137 7
98 130 5
98 104 4
98 102 1
98 122 10
98 129 7
98 125 5
98 110 7
98 139 3
98 123 10
98 126 3
98 108 9
98 135 8
98 131 3
98 113 8
98 109 10
99 112 2
99 124 3
99 131 9
99 107 8
99 136 6
99 106 2
99 115 5
99 119 5
99 101 2
99 105 10
99 128 8
99 117 2
99 126 2
99 113 8
99 123 1
99 103 8
99 135 10
99 108 6
99 137 6
99 125 4
99 138 6
99 139 10
99 129 4
99 118 9
100 116 3
100 135 6
100 109 7
100 102 8
100 133 5
100 123 10
100 136 4
100 112 6
100 107 3
100 125 10
100 120 10
100 132 9
100 106 7
100 122 9
100 115 2
100 105 4
100 140 7
100 114 9
100 127 1
100 134 6
100 121 8
100 124 8
100 108 4
101 133 10
101 106 8
101 123 8
101 104 5
101 129 9
101 112 8
101 137 1
101 122 4
101 105 9
101 103 10
101 140 1
101 108 8
101 113 4
101 117 2
101 102 1
101 127 1
101 109 2
101 107 9
101 116 6
102 125 9
102 139 3
102 113 8
102 126 8
102 114 2
102 116 4
102 135 1
102 112 6
102 128 3
102 140 10
102 119 4
102 130 8
102 137 5
102 115 4
102 124 4
102 131 7
103 112 9
103 122 3
103 129 1
103 124 3
103 131 3
103 125 9
103 114 2
103 109 3
103 108 1
103 110 4
103 134 6
103 137 6
103 127 2
103 138 6
103 126 7
104 120 1
104 107 10
104 111 7
104 136 2
104 127 8
104 129 1
104 106 6
104 140 5
104 121 6
104 117 7
104 133 10
104 114 9
104 132 9
104 135 3
104 105 4
104 128 9
104 134 10
104 115 9
104 138 2
104 137 2
104 139 5
104 108 1
104 126 10
104 123 1
104 131 1
105 116 7
105 118 10
105 108 5
105 125 7
105 137 8
105 123 3
105 124 4
105 135 8
105 106 3
105 114 7
105 130 3
105 113 6
106 117 5
106 127 5
106 138 3
106 111 9
106 120 6
106 110 9
106 135 10
106 134 5
106 139 10
106 109 10
106 136 4
106 131 9
106 128 1
106 113 6
106 133 2
106 140 6
107 130 8
107 115 9
107 113 9
107 131 7
107 118 3
107 135 5
107 111 3
107 134 9
107 108 2
107 114 10
107 136 8
107 132 1
107 116 5
107 127 4
107 122 2
108 114 4
108 132 4
108 115 2
108 137 6
108 123 3
108 134 2
108 136 1
108 111 5
108 140 7
108 120 9
108 117 7
108 131 1
109 112 2
109 128 3
109 119 8
109 116 4
109 135 3
109 118 5
109 125 4
109 131 9
109 120 5
109 137 4
109 114 6
109 121 6
109 138 10
109 134 1
110 139 6
110 125 3
110 130 5
110 135 9
110 123 10
110 124 1
110 129 5
110 118 2
110 114 5
110 131 7
110 126 5
110 128 4
110 115 5
110 111 3
110 120 8
111 132 2
111 137 7
111 113 8
111 128 6
111 129 9
111 139 5
111 115 4
111 118 6
111 117 7
111 121 6
111 116 9
111 125 4
111 119 1
111 127 5
111 114 6
111 134 3
111 135 4
111 131 4
111 112 1
112 115 7
112 124 3
112 118 6
112 140 4
112 128 1
112 126 8
112 121 3
112 132 10
112 139 8
112 116 7
112 133 9
112 125 4
112 120 5
112 136 4
112 117 3
112 131 3
113 131 10
113 125 4
113 128 6
113 129 9
113 114 10
113 130 9
113 119 1
113 139 1
113 117 6
113 118 9
113 133 8
113 127 2
113 134 9
113 120 8
113 123 2
113 138 4
113 121 4
113 116 10
113 137 5
113 124 1
114 138 7
114 130 1
114 137 3
114 129 2
114 136 7
114 134 7
114 115 6
114 119 3
114 118 10
114 117 1
114 128 2
114 116 1
114 132 2
114 122 3
114 123 5
114 135 10
114 126 1
114 124 2
115 117 4
115 125 10
115 140 1
115 133 6
115 123 7
115 121 6
115 134 4
115 118 5
115 126 4
115 124 3
115 136 1
115 128 7
116 135 7
116 138 4
116 126 6
116 121 4
116 125 8
116 132 2
116 120 8
116 137 3
116 123 2
116 134 4
116 130 2
116 136 3
116 117 6
116 122 6
117 137 3
117 138 1
117 132 8
117 135 4
117 131 5
117 124 4
117 136 9
117 121 2
117 134 1
117 125 9
117 118 5
117 130 5
117 139 8
117 129 3
117 126 3
117 122 6
117 127 7
118 135 10
118 131 4
118 137 5
118 120 8
118 122 6
118 134 8
118 127 1
118 132 8
118 124 4
119 127 6
119 135 10
119 132 9
119 136 9
119 121 6
119 139 1
119 126 10
119 124 7
119 120 5
119 130 1
119 137 2
119 123 9
120 137 8
120 131 10
120 136 1
120 125 7
120 121 8
120 134 6
120 133 2
120 138 5
120 122 4
120 124 10
121 124 6
121 140 10
121 127 3
121 126 2
121 131 2
121 139 6
121 125 3
121 128 9
122 131 7
122 132 9
122 137 2
122 134 2
122 123 2
122 127 4
123 136 3
123 130 3
123 140 2
123 132 3
123 129 6
123 138 10
123 135 3
124 132 7
124 135 7
124 139 5
124 137 8
124 131 1
124 127 7
124 138 1
125 131 4
125 126 10
125 134 8
125 137 2
125 139 10
125 135 8
125 128 6
126 136 3
126 133 1
126 131 4
126 137 10
126 132 7
126 135 6
126 128 3
126 130 8
126 138 9
126 139 1
126 140 5
127 133 10
127 137 3
127 136 1
127 128 4
127 129 7
127 130 8
127 131 1
127 134 9
127 138 4
128 129 5
128 132 5
128 130 9
128 140 3
128 133 5
128 138 7
129 132 3
129 138 10
129 135 2
129 134 2
130 140 3
130 137 4
130 139 1
130 132 6
131 132 2
131 139 9
131 133 3
131 137 8
131 135 8
132 136 3
132 133 6
132 138 5
133 136 10
133 134 6
133 139 10
134 137 5
134 140 2
134 135 6
134 138 10
135 137 8
136 140 1
136 137 5
136 138 6
136 139 6
137 139 4
137 140 2
138 140 2
139 140 7


==> anc/instances/benchmark/maxCutMet/pw05_160.0 <==
160 6360 
1 10 7
1 58 2
1 99 6
1 73 5
1 9 2
1 30 6
1 102 1
1 63 5
1 108 3
1 76 6
1 152 6
1 26 5
1 103 10
1 8 6
1 25 2
1 16 2
1 125 1
1 135 5
1 14 7
1 65 9
1 124 6
1 129 1
1 137 10
1 34 8
1 33 10
1 53 8
1 51 10
1 72 9
1 101 4
1 78 3
1 17 2
1 19 4
1 100 7
1 13 3
1 84 4
1 92 5
1 153 3
1 4 10
1 138 3
1 95 9
1 57 3
1 27 8
1 15 2
1 81 8
1 154 7
1 105 3
1 5 6
1 44 8
1 118 9
1 40 1
1 104 9
1 123 1
1 142 2
1 22 3
1 50 10
1 20 10
1 49 9
1 109 7
1 130 10
1 77 10
1 71 7
1 42 9
1 37 8
1 54 6
1 41 9
1 126 5
1 143 2
1 88 3
1 83 5
1 43 6
1 61 6
1 119 4
1 116 1
1 56 8
1 140 1
1 158 5
1 94 10
1 146 6
1 55 1
1 113 6
1 82 4
1 149 10
1 147 4
2 15 3
2 112 8
2 3 1
2 20 8
2 92 6
2 113 6
2 131 10
2 21 4
2 74 6
2 24 10
2 8 7
2 48 7
2 50 6
2 100 3
2 18 8
2 61 7
2 38 10
2 83 10
2 12 3
2 30 8
2 158 5
2 47 5
2 95 1
2 41 6
2 56 2
2 89 4
2 134 2
2 115 9
2 132 3
2 91 6
2 108 6
2 120 10
2 72 6
2 146 8
2 28 10
2 137 1
2 43 10
2 124 7
2 22 8
2 145 4
2 14 4
2 59 5
2 55 7
2 150 7
2 136 5
2 44 2
2 78 9
2 144 2
2 111 4
2 67 9
2 139 9
2 99 2
2 4 5
2 85 2
2 53 5
2 13 9
2 69 2
2 84 2
2 9 7
2 37 6
2 54 10
2 156 9
2 127 3
2 102 10
2 97 2
2 116 10
2 159 10
2 51 6
2 104 7
3 143 7
3 30 3
3 114 4
3 100 5
3 57 8
3 36 3
3 150 3
3 124 8
3 117 9
3 40 10
3 121 3
3 59 7
3 12 8
3 51 4
3 94 3
3 129 3
3 122 8
3 60 9
3 134 3
3 22 8
3 28 2
3 147 8
3 97 4
3 55 4
3 101 5
3 86 2
3 6 10
3 81 5
3 46 6
3 140 1
3 71 5
3 33 3
3 13 10
3 149 2
3 93 4
3 76 8
3 53 3
3 17 4
3 64 1
3 63 2
3 104 7
3 99 10
3 111 2
3 142 9
3 96 9
3 141 2
3 4 5
3 131 4
3 58 2
3 127 3
3 73 3
3 83 9
3 78 10
3 91 7
3 18 9
3 52 8
3 112 8
3 8 1
3 49 1
3 74 2
3 20 5
3 5 9
3 69 5
3 39 9
3 148 9
3 146 8
3 56 9
3 115 10
3 157 3
3 153 5
3 45 1
3 9 9
3 92 4
3 37 3
3 89 7
3 152 9
3 25 9
3 135 2
3 119 10
3 48 2
3 34 2
4 152 5
4 23 8
4 119 6
4 137 6
4 151 8
4 93 10
4 38 4
4 120 3
4 79 8
4 157 2
4 5 9
4 110 2
4 75 9
4 126 3
4 125 10
4 27 6
4 9 1
4 155 10
4 86 4
4 26 10
4 132 1
4 127 5
4 74 4
4 129 9
4 89 6
4 51 8
4 13 1
4 67 4
4 88 6
4 15 4
4 28 7
4 48 10
4 115 5
4 153 5
4 16 5
4 54 3
4 7 1
4 19 8
4 84 6
4 17 5
4 57 2
4 35 1
4 122 7
4 37 8
4 106 3
4 55 5
4 6 4
4 130 1
4 102 7
4 108 10
4 118 4
4 34 10
4 43 4
4 73 2
4 83 6
4 136 8
4 36 1
4 124 4
4 96 4
4 41 2
4 116 10
4 142 9
4 24 8
4 97 1
4 31 5
4 11 10
4 113 7
4 70 6
5 103 7
5 27 5
5 120 9
5 116 1
5 83 1
5 137 10
5 106 4
5 37 1
5 94 5
5 15 9
5 53 7
5 8 8
5 9 8
5 144 3
5 141 1
5 155 7
5 49 1
5 136 4
5 129 4
5 90 8
5 39 8
5 140 8
5 79 4
5 148 2
5 154 5
5 55 4
5 59 6
5 101 9
5 122 6
5 50 3
5 29 3
5 11 1
5 58 5
5 61 1
5 87 3
5 105 7
5 109 7
5 62 6
5 112 4
5 100 2
5 66 9
5 86 10
5 42 9
5 150 1
5 115 5
5 77 3
5 71 9
5 88 1
5 25 1
5 143 4
5 130 4
5 12 9
5 70 4
5 74 5
5 36 4
5 98 3
5 54 9
5 60 4
5 45 7
5 131 9
5 78 4
5 69 7
5 31 7
5 38 1
5 158 4
5 46 5
5 6 10
5 21 9
5 28 8
5 14 10
5 32 4
5 110 8
5 48 9
5 149 5
5 147 8
5 124 5
5 68 5
5 75 3
5 142 3
5 56 5
5 85 7
5 126 6
6 16 5
6 30 3
6 51 1
6 77 10
6 81 5
6 118 8
6 116 10
6 39 1
6 121 4
6 10 4
6 56 2
6 34 6
6 156 8
6 135 6
6 19 8
6 9 6
6 110 9
6 62 3
6 36 5
6 122 7
6 67 10
6 44 2
6 117 8
6 129 7
6 98 9
6 71 4
6 11 1
6 126 2
6 14 7
6 99 6
6 31 2
6 84 1
6 86 4
6 106 2
6 52 5
6 142 7
6 57 5
6 101 2
6 104 1
6 64 2
6 18 3
6 131 3
6 103 7
6 100 1
6 159 10
6 73 8
6 22 5
6 20 6
6 158 1
6 70 1
6 140 5
6 91 1
6 132 5
6 125 2
6 29 3
6 27 5
6 72 6
6 17 7
6 133 8
6 128 2
6 65 7
6 111 3
6 45 7
6 120 3
6 21 5
6 109 7
6 26 4
6 40 9
6 149 4
6 32 10
6 127 8
6 148 10
6 63 2
6 96 4
6 112 4
6 74 6
6 130 2
6 82 9
6 80 10
6 150 1
6 8 6
7 13 5
7 83 1
7 24 2
7 130 2
7 123 8
7 88 5
7 92 10
7 41 10
7 156 4
7 89 3
7 158 8
7 31 3
7 138 9
7 80 9
7 99 8
7 54 10
7 9 2
7 78 4
7 112 5
7 104 9
7 113 10
7 53 8
7 124 7
7 108 7
7 154 7
7 77 10
7 32 4
7 135 5
7 55 5
7 110 7
7 60 2
7 159 4
7 72 10
7 137 1
7 86 10
7 90 9
7 105 5
7 144 9
7 146 2
7 27 1
7 57 3
7 76 8
7 46 4
7 140 6
7 134 4
7 103 7
7 18 7
7 20 8
7 96 1
7 109 5
7 11 1
7 48 7
7 59 4
7 62 4
7 160 5
7 153 2
7 34 7
7 126 2
7 28 6
7 81 3
7 115 1
7 22 5
7 23 2
7 131 5
7 45 10
7 36 10
7 79 9
7 132 3
8 71 5
8 57 2
8 88 4
8 125 7
8 9 4
8 30 10
8 95 10
8 41 1
8 32 7
8 151 6
8 48 2
8 35 2
8 147 5
8 122 1
8 113 5
8 45 4
8 27 5
8 114 2
8 137 4
8 21 2
8 133 10
8 11 1
8 78 7
8 31 6
8 83 6
8 60 4
8 141 6
8 66 4
8 64 8
8 34 6
8 49 8
8 117 8
8 121 7
8 84 6
8 93 4
8 90 5
8 139 9
8 82 7
8 72 8
8 47 4
8 87 5
8 146 9
8 29 1
8 145 9
8 36 2
8 20 8
8 108 3
8 157 10
8 42 2
8 155 9
8 130 6
8 159 10
8 68 1
8 140 9
8 50 7
8 28 5
8 127 1
8 94 2
8 104 3
8 156 5
8 99 7
8 39 5
8 111 8
8 62 9
8 56 8
8 12 5
8 154 2
8 10 9
8 19 1
8 103 9
8 17 9
8 58 10
8 53 3
8 138 9
8 33 2
8 106 1
8 23 3
9 144 8
9 45 2
9 97 6
9 139 9
9 151 2
9 43 2
9 12 8
9 61 2
9 18 7
9 98 9
9 53 10
9 64 10
9 91 5
9 59 8
9 124 8
9 58 10
9 128 8
9 116 2
9 159 3
9 138 8
9 57 6
9 46 1
9 44 8
9 87 9
9 157 8
9 103 5
9 67 1
9 142 4
9 51 3
9 21 1
9 129 9
9 76 3
9 32 2
9 133 10
9 109 6
9 84 5
9 25 10
9 83 8
9 131 2
9 77 6
9 41 1
9 55 1
9 134 3
9 89 2
9 120 6
9 11 9
9 130 3
9 123 10
9 104 6
9 54 6
9 88 1
9 65 10
9 122 3
9 31 7
9 101 7
9 147 1
9 149 9
9 37 6
9 36 4
9 13 1
9 114 2
9 96 2
9 115 7
9 34 7
9 99 5
9 113 3
9 156 7
9 107 7
9 158 10
9 127 10
9 42 9
9 135 6
9 102 1
10 143 10
10 52 1
10 127 8
10 136 10
10 93 5
10 45 7
10 56 6
10 87 2
10 27 9
10 124 6
10 67 2
10 41 9
10 46 5
10 146 6
10 85 9
10 26 5
10 48 6
10 17 4
10 121 7
10 141 9
10 137 9
10 92 10
10 113 1
10 38 2
10 150 2
10 155 6
10 83 7
10 90 10
10 65 4
10 148 1
10 64 3
10 44 2
10 73 8
10 78 8
10 32 6
10 15 6
10 33 6
10 139 6
10 74 8
10 130 10
10 58 8
10 158 10
10 109 10
10 142 4
10 12 2
10 25 5
10 114 8
10 107 1
10 19 4
10 62 4
10 61 3
10 29 6
10 53 6
10 122 8
10 108 4
10 116 5
10 36 2
10 60 3
10 51 8
10 35 10
10 159 2
10 156 6
10 132 10
10 88 7
10 101 7
10 72 10
10 43 3
10 147 9
10 134 4
10 128 1
10 11 8
10 14 3
10 50 4
10 79 4
10 70 6
10 149 3
10 47 4
10 49 7
10 105 8
10 98 6
11 107 10
11 113 6
11 40 1
11 36 4
11 27 4
11 35 1
11 39 1
11 109 3
11 97 9
11 46 4
11 95 5
11 80 9
11 159 8
11 49 5
11 151 3
11 29 9
11 42 6
11 105 5
11 138 1
11 155 2
11 92 4
11 79 10
11 31 6
11 68 2
11 75 10
11 123 1
11 32 5
11 85 7
11 160 9
11 64 7
11 69 3
11 52 6
11 18 10
11 140 1
11 130 2
11 38 6
11 22 7
11 148 4
11 100 8
11 53 8
11 144 5
11 37 6
11 44 4
11 77 9
11 124 2
11 60 7
11 132 6
11 15 3
11 78 3
11 62 3
11 88 2
11 83 8
11 41 10
11 23 6
11 90 3
11 145 5
11 121 2
11 73 6
11 89 9
11 125 5
11 153 8
11 158 7
11 134 3
11 150 1
11 101 3
11 149 4
11 34 10
11 154 1
11 87 6
12 144 6
12 94 8
12 146 5
12 120 4
12 87 6
12 30 1
12 114 7
12 115 4
12 62 9
12 140 5
12 93 10
12 75 9
12 76 5
12 117 3
12 45 9
12 123 5
12 32 2
12 147 1
12 96 9
12 26 10
12 130 10
12 143 8
12 29 8
12 53 8
12 88 6
12 135 10
12 80 10
12 73 10
12 13 4
12 85 2
12 41 8
12 105 5
12 46 6
12 58 6
12 50 9
12 65 3
12 89 9
12 111 5
12 31 1
12 108 1
12 136 2
12 129 6
12 63 2
12 81 10
12 17 1
12 21 7
12 148 10
12 102 5
12 70 9
12 47 4
12 74 9
12 99 1
12 78 1
12 61 7
12 64 2
12 145 3
12 37 9
12 82 8
12 154 6
12 151 10
12 68 10
12 90 5
12 84 7
12 132 1
12 15 4
12 103 3
12 112 2
12 40 7
12 116 5
12 133 2
12 95 3
12 35 5
12 56 3
12 33 6
12 42 5
12 126 4
12 57 10
12 128 3
12 113 5
12 91 4
12 19 10
12 22 8
12 28 7
12 36 5
12 92 2
13 27 1
13 38 8
13 91 7
13 136 10
13 92 6
13 41 6
13 123 9
13 109 9
13 130 6
13 44 1
13 95 6
13 129 7
13 128 2
13 20 6
13 148 7
13 119 9
13 108 4
13 43 4
13 50 9
13 96 7
13 111 2
13 86 2
13 42 7
13 147 6
13 60 7
13 114 8
13 29 1
13 65 9
13 115 2
13 100 6
13 133 7
13 52 6
13 53 10
13 85 3
13 68 2
13 19 5
13 99 6
13 103 8
13 112 1
13 40 3
13 121 3
13 21 3
13 77 1
13 73 6
13 61 6
13 140 10
13 63 3
13 106 2
13 80 6
13 54 4
13 74 7
13 150 10
13 76 5
13 55 5
13 94 4
13 155 8
13 59 6
13 104 9
13 135 3
13 15 9
13 47 5
13 131 10
13 34 3
13 25 10
13 118 1
13 113 1
13 142 3
13 98 9
13 58 8
13 89 3
13 153 6
13 144 10
13 84 8
13 110 7
13 22 3
13 49 7
13 67 3
13 33 8
13 159 2
13 18 7
13 72 3
14 110 3
14 75 1
14 83 7
14 17 8
14 133 9
14 73 3
14 51 4
14 159 5
14 64 8
14 99 6
14 24 7
14 108 5
14 93 4
14 127 5
14 30 5
14 134 4
14 67 1
14 138 5
14 129 4
14 41 8
14 101 10
14 100 5
14 21 1
14 29 6
14 140 9
14 115 7
14 86 4
14 158 7
14 68 7
14 126 2
14 37 7
14 96 7
14 145 3
14 142 8
14 106 10
14 112 2
14 104 8
14 52 9
14 122 9
14 137 10
14 98 9
14 78 2
14 136 1
14 79 1
14 63 4
14 27 8
14 19 6
14 135 10
14 47 4
14 25 10
14 141 3
14 155 6
14 111 9
14 160 7
14 118 4
14 97 7
14 139 1
14 109 6
14 44 9
14 54 2
14 40 8
14 90 8
14 146 9
14 22 6
14 18 5
14 132 5
14 128 2
14 46 9
14 16 8
14 152 1
15 99 4
15 79 8
15 148 8
15 139 8
15 27 1
15 109 1
15 155 2
15 58 9
15 31 8
15 85 5
15 158 9
15 110 2
15 50 10
15 144 6
15 97 6
15 103 5
15 26 5
15 91 3
15 107 10
15 112 1
15 122 4
15 100 4
15 49 6
15 25 3
15 104 1
15 61 4
15 132 6
15 117 7
15 153 8
15 159 8
15 128 2
15 38 1
15 16 10
15 156 6
15 36 6
15 136 10
15 96 6
15 57 9
15 140 2
15 142 6
15 73 6
15 134 2
15 89 7
15 21 5
15 71 7
15 77 9
15 90 9
15 41 3
15 150 6
15 138 9
15 18 3
15 111 10
15 88 5
15 108 2
15 44 7
15 81 1
15 69 9
15 83 9
15 32 3
15 35 2
15 149 1
15 55 1
15 146 4
15 74 9
15 82 2
15 118 10
15 157 10
15 30 3
15 42 6
15 29 8
15 54 10
15 19 7
15 102 1
15 17 5
16 98 3
16 49 1
16 128 5
16 94 7
16 130 5
16 153 4
16 38 8
16 27 10
16 18 6
16 129 8
16 84 9
16 89 2
16 74 6
16 56 7
16 81 3
16 145 10
16 149 10
16 91 3
16 108 2
16 70 2
16 54 7
16 122 10
16 71 8
16 154 7
16 93 8
16 103 8
16 23 3
16 79 3
16 118 2
16 116 7
16 155 1
16 100 5
16 50 6
16 72 9
16 99 2
16 53 5
16 87 3
16 58 2
16 151 2
16 30 7
16 158 9
16 25 2
16 83 6
16 65 9
16 57 8
16 140 7
16 69 3
16 106 9
16 85 8
16 68 8
16 101 7
16 115 5
16 37 10
16 88 10
16 32 9
16 63 7
16 146 5
16 110 5
16 31 9
16 47 1
16 28 7
16 109 8
16 75 8
16 142 5
16 124 4
16 135 8
16 33 4
16 117 4
16 26 3
16 134 3
16 107 3
16 114 5
16 92 6
17 103 2
17 128 3
17 156 6
17 129 6
17 152 3
17 135 8
17 139 3
17 151 10
17 141 10
17 28 7
17 140 2
17 30 5
17 96 9
17 95 8
17 155 7
17 138 7
17 117 6
17 35 6
17 57 3
17 47 5
17 68 1
17 104 6
17 60 6
17 65 6
17 149 9
17 115 8
17 63 2
17 19 3
17 111 4
17 144 10
17 79 6
17 20 7
17 130 4
17 55 7
17 22 1
17 80 1
17 148 3
17 112 8
17 54 8
17 143 1
17 93 5
17 90 10
17 118 1
17 113 8
17 33 2
17 108 10
17 81 4
17 124 7
17 29 8
17 77 2
17 86 8
17 114 5
17 66 9
17 48 7
17 102 8
17 105 6
17 24 3
17 62 9
17 49 6
17 123 2
17 37 3
17 41 3
17 101 5
17 94 1
17 106 6
17 61 7
17 136 7
17 122 2
17 146 1
17 38 1
17 160 6
17 25 8
17 31 8
17 67 7
17 64 6
17 91 7
17 134 5
17 72 9
17 34 7
17 133 7
18 118 1
18 79 8
18 111 1
18 140 2
18 77 4
18 86 9
18 75 4
18 35 10
18 46 2
18 21 4
18 97 9
18 151 6
18 102 6
18 87 7
18 58 2
18 160 9
18 74 7
18 142 5
18 19 10
18 23 3
18 43 2
18 145 6
18 131 10
18 48 1
18 156 8
18 158 9
18 136 1
18 103 6
18 94 7
18 132 4
18 70 3
18 31 2
18 30 9
18 50 10
18 54 9
18 24 4
18 57 2
18 106 7
18 104 4
18 53 3
18 72 9
18 55 10
18 90 9
18 51 8
18 20 9
18 116 3
18 114 5
18 108 8
18 40 9
18 143 8
18 52 5
18 32 2
18 100 9
18 146 5
18 22 4
18 150 10
18 45 1
18 115 5
18 144 2
18 112 8
18 159 10
18 44 9
18 129 6
18 137 2
18 91 7
18 128 6
18 95 2
18 69 2
18 110 1
18 127 2
18 29 4
18 148 1
18 139 9
18 124 7
19 114 3
19 130 2
19 36 1
19 52 3
19 81 4
19 40 10
19 56 8
19 145 2
19 135 6
19 34 7
19 83 6
19 141 6
19 142 4
19 39 7
19 110 6
19 68 3
19 131 5
19 119 4
19 101 3
19 146 10
19 150 8
19 41 2
19 113 5
19 140 1
19 20 8
19 82 5
19 112 5
19 89 4
19 148 6
19 160 10
19 127 2
19 48 10
19 94 9
19 137 1
19 59 7
19 66 8
19 44 9
19 88 1
19 151 5
19 50 7
19 124 10
19 136 7
19 77 5
19 73 3
19 156 4
19 104 8
19 118 6
19 54 9
19 99 1
19 103 3
19 46 9
19 152 10
19 33 1
19 27 8
19 123 7
19 159 4
19 120 2
19 90 7
19 51 7
19 92 5
19 26 2
19 22 1
20 135 1
20 110 3
20 156 7
20 78 1
20 24 6
20 118 6
20 124 4
20 153 3
20 66 2
20 151 2
20 109 3
20 55 2
20 146 1
20 107 1
20 89 10
20 41 2
20 53 7
20 106 1
20 79 3
20 38 8
20 132 2
20 128 7
20 72 7
20 92 6
20 68 2
20 119 2
20 86 9
20 87 4
20 83 9
20 160 7
20 134 4
20 120 2
20 139 10
20 98 4
20 145 2
20 125 10
20 93 10
20 31 8
20 50 1
20 121 2
20 74 3
20 57 6
20 137 1
20 114 8
20 59 1
20 150 10
20 91 4
20 140 5
20 40 7
20 35 8
20 61 1
20 152 4
20 105 8
20 65 1
20 77 4
20 159 4
20 101 3
20 62 10
20 99 8
20 63 7
20 157 2
20 84 1
20 30 2
20 71 5
20 108 5
20 143 4
21 141 8
21 34 7
21 39 7
21 128 4
21 58 2
21 105 6
21 111 10
21 35 4
21 67 1
21 114 2
21 156 9
21 37 7
21 127 8
21 71 6
21 90 9
21 51 6
21 152 4
21 108 8
21 102 5
21 33 2
21 74 2
21 96 8
21 85 6
21 38 10
21 154 5
21 84 3
21 64 5
21 42 7
21 150 1
21 130 2
21 143 2
21 53 10
21 117 8
21 89 1
21 91 9
21 132 1
21 103 9
21 50 5
21 25 4
21 60 4
21 126 1
21 148 10
21 138 3
21 131 10
21 36 4
21 76 3
21 159 8
21 28 4
21 52 1
21 65 4
21 59 3
21 99 4
21 55 10
21 57 9
21 110 4
21 129 2
21 124 8
21 136 5
21 125 7
21 26 4
21 121 7
22 88 2
22 48 2
22 95 2
22 152 6
22 126 4
22 41 6
22 157 5
22 39 9
22 131 1
22 37 3
22 46 3
22 58 7
22 143 7
22 104 7
22 128 9
22 135 4
22 63 5
22 51 1
22 66 7
22 103 10
22 67 3
22 133 6
22 90 7
22 24 8
22 57 7
22 129 1
22 153 10
22 89 5
22 141 4
22 96 10
22 68 4
22 23 6
22 158 9
22 134 2
22 151 10
22 31 2
22 35 7
22 28 1
22 62 8
22 145 2
22 160 6
22 43 4
22 84 1
22 93 7
22 73 6
22 32 9
22 140 1
22 109 2
22 111 7
22 64 6
22 60 2
22 110 5
22 42 5
22 142 9
22 97 8
22 75 7
22 94 1
22 130 10
22 92 6
22 86 7
22 79 2
22 27 8
22 154 5
22 138 2
22 106 1
22 69 1
22 149 9
22 124 8
22 159 8
22 33 4
22 107 10
22 85 8
22 121 6
22 99 5
22 132 5
22 115 9
22 38 3
22 65 6
22 83 8
22 108 4
23 96 10
23 63 1
23 37 1
23 83 8
23 129 5
23 24 6
23 39 5
23 77 8
23 116 1
23 35 3
23 50 7
23 54 10
23 152 10
23 33 2
23 115 4
23 158 5
23 30 9
23 68 1
23 155 10
23 59 9
23 74 3
23 144 1
23 101 8
23 31 7
23 127 2
23 38 4
23 156 2
23 119 1
23 141 4
23 92 2
23 57 10
23 28 7
23 148 9
23 27 2
23 36 4
23 145 4
23 52 2
23 82 7
23 105 7
23 136 10
23 98 4
23 137 9
23 55 8
23 79 8
23 88 5
23 47 9
23 154 3
23 123 1
23 90 5
23 93 9
23 125 4
23 124 3
23 44 6
23 65 7
23 40 6
23 143 5
23 29 10
23 76 5
23 32 2
23 142 7
23 45 7
23 97 7
23 133 6
23 71 2
23 134 6
23 160 1
23 95 9
23 149 4
23 84 1
23 43 5
23 26 9
23 112 10
23 100 8
23 107 6
24 126 1
24 95 10
24 76 6
24 152 2
24 74 5
24 143 8
24 75 5
24 115 7
24 155 1
24 66 9
24 90 3
24 67 1
24 128 4
24 121 3
24 127 9
24 83 3
24 51 1
24 73 5
24 36 10
24 125 8
24 147 7
24 98 10
24 156 4
24 86 3
24 88 9
24 72 4
24 123 6
24 60 7
24 39 3
24 157 3
24 68 8
24 146 4
24 160 1
24 105 4
24 113 8
24 153 10
24 97 2
24 89 7
24 28 2
24 54 2
24 37 4
24 129 6
24 64 6
24 112 8
24 139 2
24 154 5
24 132 6
24 117 4
24 135 1
24 25 5
24 110 10
24 145 2
24 52 5
24 59 6
24 111 5
24 65 6
24 41 5
24 48 7
24 61 4
24 32 2
24 101 3
24 96 1
24 119 4
24 69 8
24 114 1
24 44 5
24 62 6
24 46 10
24 106 1
24 120 4
24 63 10
24 94 8
25 70 2
25 107 5
25 29 4
25 103 6
25 59 4
25 142 1
25 112 10
25 32 4
25 86 4
25 146 10
25 131 7
25 66 2
25 26 6
25 140 3
25 35 4
25 129 2
25 54 7
25 73 7
25 83 6
25 156 3
25 84 1
25 109 6
25 102 2
25 160 4
25 76 4
25 42 6
25 132 5
25 44 10
25 137 5
25 28 4
25 100 4
25 123 7
25 53 1
25 49 10
25 45 4
25 151 3
25 57 8
25 148 10
25 50 1
25 99 8
25 68 7
25 61 9
25 81 3
25 139 5
25 95 3
25 133 4
25 125 3
25 159 1
25 130 4
25 101 2
25 122 10
25 43 1
25 56 2
25 55 8
25 96 5
25 152 5
25 114 5
25 93 1
25 135 7
25 27 3
25 87 9
25 47 4
25 51 4
25 94 8
25 38 9
26 134 6
26 160 8
26 54 9
26 61 9
26 49 9
26 30 6
26 73 1
26 28 2
26 86 5
26 87 1
26 91 1
26 52 3
26 84 3
26 133 2
26 152 8
26 27 1
26 32 4
26 125 8
26 110 2
26 96 3
26 29 7
26 88 7
26 128 6
26 58 6
26 99 5
26 120 1
26 33 5
26 83 7
26 70 4
26 124 1
26 79 8
26 53 9
26 67 8
26 80 4
26 77 4
26 64 6
26 135 7
26 72 7
26 95 1
26 46 10
26 121 4
26 44 3
26 118 3
26 148 8
26 81 4
26 117 9
26 78 6
26 75 5
26 142 10
26 143 1
26 94 4
26 127 2
26 122 8
26 159 8
26 51 8
26 48 1
26 97 6
26 107 10
26 108 8
26 37 7
26 105 7
26 149 5
26 68 2
26 35 1
26 116 5
26 139 7
26 151 8
27 70 9
27 82 2
27 154 5
27 56 10
27 103 5
27 84 8
27 63 1
27 136 4
27 81 1
27 99 1
27 132 9
27 137 9
27 93 1
27 131 9
27 88 6
27 90 3
27 157 5
27 57 9
27 94 6
27 104 3
27 141 5
27 89 9
27 151 5
27 113 3
27 54 1
27 67 10
27 158 6
27 120 9
27 75 3
27 135 10
27 117 3
27 147 6
27 114 9
27 87 5
27 110 8
27 159 6
27 112 5
27 130 3
27 119 8
27 96 5
27 139 10
27 86 1
27 44 3
27 31 7
27 41 4
27 53 6
27 64 10
27 97 4
27 73 7
27 36 6
27 101 4
27 78 2
27 30 10
27 146 4
27 66 1
27 74 3
27 35 6
27 79 5
27 152 9
27 32 10
27 124 6
27 77 7
27 106 5
27 128 8
27 47 4
27 107 10
27 42 1
27 72 3
27 59 9
27 62 6
27 80 6
27 115 6
27 58 7
28 84 2
28 100 7
28 121 10
28 42 7
28 124 6
28 101 4
28 53 3
28 41 10
28 44 3
28 118 4
28 111 10
28 68 1
28 71 5
28 91 2
28 115 5
28 73 8
28 105 8
28 146 9
28 90 9
28 136 9
28 107 9
28 129 6
28 34 8
28 160 3
28 40 3
28 45 5
28 123 6
28 57 1
28 82 8
28 126 8
28 112 7
28 39 1
28 85 2
28 139 6
28 151 2
28 133 10
28 95 7
28 52 3
28 92 5
28 156 8
28 49 9
28 102 6
28 62 5
28 140 5
28 104 10
28 33 8
28 145 2
28 76 8
28 116 7
28 148 9
28 88 1
28 108 4
28 138 4
28 132 10
28 152 2
28 72 10
28 63 3
28 79 3
28 122 2
28 120 6
28 155 2
28 47 3
28 81 1
28 64 8
28 99 6
28 38 5
28 70 9
28 106 4
28 131 2
29 124 10
29 132 3
29 115 3
29 103 3
29 154 3
29 100 9
29 144 1
29 121 1
29 70 5
29 62 4
29 33 3
29 123 3
29 81 6
29 96 4
29 157 1
29 53 3
29 65 1
29 99 8
29 130 6
29 111 7
29 145 6
29 138 3
29 101 2
29 84 9
29 49 4
29 36 4
29 98 6
29 136 5
29 55 5
29 116 9
29 143 7
29 30 4
29 74 6
29 117 4
29 39 5
29 92 3
29 83 8
29 77 7
29 125 8
29 56 7
29 32 8
29 128 4
29 73 9
29 52 8
29 127 2
29 90 9
29 107 9
29 113 6
29 155 1
29 43 5
29 54 4
29 97 3
29 104 10
29 69 2
29 131 6
29 156 5
29 58 5
30 95 3
30 142 3
30 133 5
30 127 2
30 77 8
30 76 7
30 37 4
30 49 5
30 72 5
30 104 5
30 157 6
30 69 1
30 48 6
30 155 2
30 136 8
30 160 9
30 33 2
30 83 3
30 112 3
30 74 8
30 151 1
30 118 7
30 59 4
30 139 7
30 154 9
30 71 1
30 46 7
30 82 6
30 144 4
30 135 5
30 56 2
30 99 5
30 146 9
30 152 4
30 150 9
30 61 8
30 88 2
30 113 9
30 140 5
30 114 4
30 128 9
30 60 10
30 51 8
30 44 9
30 141 2
30 65 4
30 79 6
30 117 2
30 90 9
30 92 2
30 148 3
30 40 10
30 123 5
30 120 2
30 131 3
30 143 8
30 145 5
30 124 10
30 34 8
30 81 10
30 41 7
30 158 9
30 138 2
30 50 9
30 106 1
30 94 9
30 102 3
30 47 9
31 82 6
31 54 1
31 142 4
31 154 4
31 138 4
31 116 2
31 134 8
31 64 3
31 101 2
31 51 2
31 91 3
31 71 4
31 104 7
31 46 6
31 109 5
31 148 9
31 121 9
31 100 9
31 94 1
31 89 10
31 127 10
31 130 5
31 151 3
31 57 3
31 143 2
31 132 8
31 79 4
31 76 4
31 125 10
31 102 3
31 41 4
31 110 5
31 55 10
31 56 8
31 80 5
31 62 5
31 87 8
31 108 2
31 58 9
31 96 7
31 59 8
31 69 2
31 149 5
31 124 10
31 61 5
31 52 3
31 146 6
31 44 10
31 153 6
31 47 6
31 74 1
31 84 6
31 129 9
31 33 6
31 126 6
31 42 8
31 85 5
31 123 9
31 35 6
32 91 5
32 93 3
32 142 10
32 146 10
32 73 7
32 101 5
32 112 2
32 49 4
32 96 6
32 92 4
32 87 4
32 97 3
32 103 8
32 86 3
32 100 6
32 62 7
32 118 8
32 122 6
32 113 4
32 64 4
32 148 5
32 58 3
32 111 3
32 140 8
32 82 6
32 157 8
32 99 1
32 66 1
32 90 3
32 141 1
32 80 5
32 124 2
32 85 8
32 78 6
32 105 4
32 94 8
32 72 9
32 123 7
32 117 4
32 33 2
32 138 3
32 43 8
32 125 8
32 116 10
32 120 8
32 54 6
32 115 10
32 70 5
32 65 5
32 44 4
32 126 4
32 67 5
32 159 6
32 102 6
32 137 1
32 75 4
32 149 1
32 55 5
33 157 6
33 37 8
33 60 8
33 133 6
33 112 10
33 136 7
33 116 1
33 147 6
33 53 7
33 152 1
33 62 6
33 87 9
33 69 5
33 50 9
33 142 1
33 79 4
33 54 7
33 55 10
33 76 3
33 81 10
33 78 1
33 51 7
33 123 10
33 46 1
33 103 9
33 43 10
33 113 10
33 154 10
33 52 2
33 97 7
33 90 2
33 88 9
33 122 3
33 119 2
33 153 6
33 39 6
33 42 3
33 114 8
33 86 6
33 109 9
33 150 8
33 35 4
33 68 9
33 115 4
33 139 8
33 49 8
33 48 9
33 82 9
33 58 1
33 148 4
33 57 2
33 36 4
33 70 9
33 120 2
33 96 5
33 64 6
33 56 4
33 108 8
33 159 2
33 104 7
33 146 10
33 73 4
33 71 1
33 135 8
33 38 1
33 95 1
33 72 7
33 63 6
33 137 4
34 119 8
34 49 9
34 158 9
34 112 2
34 58 3
34 129 1
34 99 2
34 40 10
34 70 3
34 54 9
34 89 10
34 139 1
34 93 8
34 53 7
34 132 2
34 47 3
34 148 8
34 140 4
34 103 9
34 74 4
34 156 6
34 107 1
34 37 10
34 62 6
34 63 4
34 39 6
34 98 7
34 154 9
34 159 9
34 105 8
34 64 8
34 84 8
34 76 6
34 91 3
34 56 10
34 46 10
34 42 3
34 72 4
34 110 1
34 94 3
34 118 5
34 102 6
34 75 5
34 109 7
34 41 1
34 90 4
34 122 2
34 79 3
34 126 3
34 51 4
34 153 10
34 35 8
34 67 9
34 147 4
34 143 4
34 87 4
34 157 9
34 125 9
34 44 4
34 135 1
35 81 9
35 144 8
35 157 10
35 60 6
35 150 7
35 55 2
35 154 4
35 58 8
35 52 7
35 57 1
35 132 5
35 97 2
35 155 8
35 49 5
35 59 5
35 146 2
35 118 9
35 119 1
35 159 9
35 130 5
35 114 1
35 115 1
35 100 7
35 116 3
35 67 3
35 103 5
35 139 9
35 93 8
35 70 3
35 77 7
35 125 6
35 53 1
35 158 1
35 108 2
35 47 9
35 133 5
35 143 5
35 112 5
35 92 10
35 43 3
35 64 3
35 83 10
35 80 6
35 147 8
35 86 6
35 73 7
35 140 3
35 62 3
35 85 9
35 121 10
35 99 10
35 152 10
35 63 1
35 36 5
35 101 9
35 109 10
35 122 7
35 96 3
35 45 7
35 88 5
35 110 9
35 50 1
35 51 6
35 42 2
35 41 9
35 91 2
35 134 4
35 87 5
35 105 4
35 141 3
36 151 6
36 139 5
36 94 6
36 85 5
36 50 3
36 121 8
36 63 9
36 150 8
36 125 3
36 91 8
36 130 10
36 113 6
36 144 10
36 41 3
36 119 2
36 95 4
36 148 1
36 66 4
36 101 1
36 153 4
36 77 9
36 53 4
36 159 10
36 110 3
36 128 7
36 122 3
36 160 4
36 74 3
36 43 1
36 45 2
36 143 1
36 124 1
36 49 1
36 70 6
36 69 3
36 54 10
36 61 7
36 116 1
36 56 10
36 82 9
36 105 9
36 146 7
36 73 7
36 48 7
36 104 1
36 86 2
36 46 6
36 115 3
36 138 5
36 84 3
36 80 5
36 51 10
36 55 2
36 140 5
36 68 6
36 88 1
36 155 3
36 158 2
36 135 6
36 96 9
36 81 2
36 78 9
36 102 6
36 62 9
36 65 10
36 40 1
36 83 7
36 42 9
37 38 3
37 107 6
37 60 4
37 57 2
37 89 6
37 44 7
37 88 6
37 93 3
37 133 4
37 141 8
37 153 6
37 46 4
37 100 3
37 90 3
37 86 10
37 142 5
37 150 7
37 115 9
37 47 8
37 69 7
37 52 1
37 82 6
37 92 5
37 112 8
37 149 6
37 70 5
37 148 1
37 73 5
37 157 9
37 97 10
37 158 5
37 156 1
37 117 4
37 83 1
37 101 10
37 77 6
37 129 3
37 103 8
37 143 8
37 111 10
37 56 3
37 55 1
37 45 2
37 132 3
37 123 4
37 79 8
37 124 6
37 91 10
37 135 4
37 50 6
37 134 9
37 62 5
37 144 9
37 42 8
37 138 1
37 75 1
37 130 7
37 87 4
37 120 4
37 116 10
37 59 1
38 105 8
38 58 3
38 94 1
38 59 3
38 44 4
38 124 8
38 145 9
38 125 9
38 42 9
38 121 4
38 153 3
38 128 4
38 43 9
38 123 1
38 109 9
38 152 8
38 39 2
38 116 9
38 40 4
38 60 7
38 69 1
38 103 3
38 64 6
38 135 7
38 114 2
38 120 6
38 156 2
38 144 8
38 157 3
38 140 3
38 70 2
38 147 5
38 104 8
38 50 3
38 139 3
38 101 7
38 106 8
38 95 7
38 87 3
38 78 7
38 111 2
38 49 10
38 99 3
38 89 7
38 102 1
38 79 3
38 133 4
38 41 4
38 51 4
38 110 4
39 52 3
39 154 4
39 60 8
39 133 2
39 109 2
39 99 2
39 129 1
39 147 6
39 102 1
39 59 3
39 106 3
39 40 7
39 74 10
39 110 10
39 103 3
39 146 9
39 145 2
39 114 2
39 112 10
39 83 2
39 144 4
39 72 9
39 53 4
39 82 7
39 69 9
39 120 1
39 151 9
39 48 10
39 65 5
39 124 9
39 158 8
39 58 4
39 94 5
39 93 8
39 125 7
39 139 5
39 100 5
39 157 3
39 140 7
39 121 10
39 132 7
39 118 8
39 108 10
39 136 8
39 122 3
39 153 2
39 92 4
39 45 8
39 51 7
39 101 9
39 54 3
39 130 5
39 56 1
39 152 4
39 95 9
39 76 7
39 84 4
39 127 4
39 148 7
39 68 6
39 75 9
39 91 4
39 67 5
39 77 2
39 90 1
39 98 1
39 117 6
39 86 6
39 128 3
39 119 9
39 73 7
39 80 4
39 79 7
39 141 10
39 50 6
40 51 2
40 138 8
40 75 8
40 92 7
40 127 2
40 151 2
40 132 8
40 73 1
40 153 1
40 124 9
40 134 4
40 119 8
40 46 2
40 140 1
40 60 10
40 135 4
40 110 3
40 43 5
40 49 8
40 100 3
40 54 2
40 61 4
40 79 1
40 55 7
40 121 3
40 94 10
40 58 7
40 44 9
40 65 6
40 113 8
40 63 2
40 90 10
40 130 3
40 143 9
40 68 3
40 101 7
40 85 2
40 103 6
40 112 6
40 83 10
40 76 1
40 139 7
40 64 10
40 87 8
40 128 4
40 42 3
40 74 10
40 123 10
40 141 1
40 107 1
40 48 6
40 80 8
41 121 5
41 91 6
41 124 5
41 55 6
41 109 2
41 53 3
41 93 5
41 78 3
41 154 4
41 48 10
41 54 3
41 159 8
41 56 6
41 123 8
41 73 3
41 66 2
41 89 3
41 147 5
41 51 5
41 49 1
41 140 2
41 92 4
41 107 7
41 86 9
41 110 1
41 96 5
41 155 10
41 60 7
41 111 7
41 62 4
41 122 3
41 113 10
41 138 7
41 132 7
41 128 7
41 59 4
41 90 2
41 102 5
41 127 6
41 131 1
41 84 9
41 143 6
41 151 8
41 63 3
41 112 4
41 97 3
41 149 5
41 87 2
41 119 2
41 77 5
41 74 6
41 158 5
41 50 4
41 83 4
41 98 7
41 144 10
41 42 10
41 125 1
41 65 1
41 118 6
41 80 3
42 50 1
42 152 8
42 122 1
42 139 8
42 56 2
42 62 4
42 75 7
42 114 8
42 130 10
42 63 5
42 111 6
42 120 4
42 76 5
42 60 6
42 65 8
42 99 4
42 79 4
42 150 10
42 70 4
42 126 5
42 121 3
42 74 4
42 87 7
42 80 9
42 151 3
42 72 4
42 119 2
42 107 1
42 147 2
42 102 3
42 106 10
42 45 1
42 57 2
42 142 6
42 123 8
42 88 2
42 144 1
42 89 6
42 136 5
42 46 1
42 127 4
42 96 10
42 82 8
42 98 9
42 64 6
42 135 2
42 154 1
42 133 6
42 78 9
42 44 9
42 66 8
42 90 7
42 85 2
42 49 7
42 95 7
42 97 6
42 115 4
42 100 9
42 159 10
43 154 3
43 75 5
43 107 10
43 60 10
43 144 6
43 148 8
43 150 6
43 122 4
43 70 6
43 74 5
43 112 1
43 102 3
43 149 3
43 87 6
43 56 2
43 132 1
43 131 3
43 46 8
43 146 8
43 61 7
43 126 6
43 93 3
43 119 3
43 88 9
43 72 10
43 91 8
43 124 6
43 116 9
43 145 5
43 158 6
43 92 9
43 138 9
43 101 8
43 97 10
43 99 6
43 96 2
43 156 10
43 127 3
43 51 3
43 63 5
43 71 9
43 128 5
43 153 8
43 111 3
43 73 8
43 85 5
43 114 7
43 90 7
43 125 7
43 121 3
43 160 1
43 100 3
43 155 10
43 55 4
43 53 8
43 139 5
43 52 4
43 103 3
43 115 7
43 89 5
43 133 1
43 47 7
43 64 8
44 53 3
44 150 7
44 113 5
44 123 7
44 147 1
44 155 9
44 48 3
44 116 2
44 133 9
44 66 4
44 83 3
44 132 7
44 109 2
44 55 5
44 56 4
44 110 1
44 126 7
44 114 2
44 47 8
44 138 2
44 52 10
44 61 8
44 57 10
44 90 7
44 79 2
44 100 9
44 131 7
44 117 5
44 143 1
44 59 6
44 62 8
44 86 8
44 159 5
44 120 3
44 94 6
44 121 9
44 63 3
44 156 3
44 140 1
44 125 5
44 127 2
44 88 8
44 98 3
44 152 4
44 50 2
44 91 7
44 139 4
44 65 5
44 81 5
44 71 6
44 153 8
44 46 7
44 68 9
44 45 5
44 157 6
44 141 5
44 85 1
44 135 5
44 69 7
44 84 1
44 89 10
44 108 3
45 131 7
45 51 3
45 127 6
45 148 6
45 153 9
45 48 10
45 123 9
45 122 8
45 93 5
45 149 9
45 53 10
45 70 8
45 104 8
45 106 9
45 75 3
45 67 3
45 78 3
45 139 9
45 125 7
45 69 9
45 86 9
45 79 9
45 108 10
45 100 1
45 124 6
45 94 7
45 117 9
45 71 8
45 144 7
45 121 3
45 154 4
45 95 4
45 115 9
45 83 9
45 65 4
45 143 9
45 140 6
45 109 6
45 133 8
45 155 4
45 119 8
45 84 3
45 49 1
45 59 4
45 56 8
45 87 1
45 138 4
45 157 10
45 158 1
45 47 10
45 89 6
45 156 3
46 152 1
46 147 5
46 133 8
46 145 6
46 66 7
46 82 2
46 86 3
46 117 3
46 144 7
46 126 5
46 159 8
46 132 9
46 85 8
46 81 1
46 134 4
46 96 5
46 53 8
46 120 7
46 110 10
46 89 7
46 76 5
46 90 10
46 113 10
46 115 3
46 130 1
46 64 6
46 116 6
46 154 2
46 91 7
46 68 3
46 156 2
46 88 7
46 51 2
46 140 3
46 62 2
46 139 8
46 79 5
46 119 9
46 78 3
46 137 7
46 108 5
46 149 6
46 100 2
46 106 1
46 155 6
46 122 6
46 57 7
46 50 6
46 69 2
46 92 8
46 98 1
46 112 9
46 128 1
47 64 10
47 101 8
47 81 1
47 118 3
47 71 2
47 79 3
47 139 10
47 57 5
47 131 6
47 83 7
47 67 10
47 85 10
47 73 3
47 52 1
47 103 8
47 84 8
47 89 4
47 109 8
47 153 3
47 120 8
47 135 5
47 69 8
47 97 1
47 111 10
47 133 5
47 119 6
47 130 9
47 96 1
47 92 7
47 105 2
47 94 6
47 70 8
47 144 8
47 68 5
47 121 8
47 128 6
47 138 9
47 75 2
47 113 9
47 156 2
47 60 1
47 136 1
47 88 8
47 124 3
47 59 9
47 49 8
47 116 7
47 154 5
47 80 6
47 58 8
47 117 10
47 110 5
47 51 6
47 147 4
47 151 7
47 62 10
47 122 8
47 56 4
47 126 2
47 72 8
47 76 2
47 149 5
48 77 7
48 52 6
48 107 3
48 118 5
48 110 8
48 67 2
48 111 4
48 135 4
48 80 10
48 160 2
48 97 2
48 150 7
48 106 3
48 121 2
48 101 6
48 149 6
48 154 3
48 100 9
48 119 9
48 69 6
48 86 2
48 68 5
48 63 2
48 128 6
48 122 9
48 55 9
48 127 5
48 151 4
48 120 8
48 70 8
48 65 5
48 104 10
48 83 8
48 132 8
48 159 7
48 138 6
48 99 2
48 145 7
48 140 3
48 98 9
48 81 4
48 49 5
48 133 9
48 114 10
48 56 2
48 50 8
48 79 5
48 158 7
48 109 5
48 157 7
48 91 6
48 72 5
48 131 9
48 89 2
48 102 8
48 112 8
48 130 5
48 116 2
48 78 3
48 82 3
48 143 2
49 127 3
49 94 4
49 114 7
49 80 2
49 140 10
49 156 10
49 123 1
49 138 4
49 101 9
49 89 10
49 106 9
49 50 4
49 108 2
49 79 7
49 148 6
49 118 10
49 136 9
49 132 8
49 86 8
49 144 2
49 72 10
49 143 3
49 100 10
49 120 9
49 159 9
49 96 4
49 81 9
49 92 9
49 111 1
49 116 1
49 130 6
49 119 9
49 93 7
49 104 10
49 78 10
49 105 2
49 122 5
49 87 1
49 53 5
49 65 2
49 129 4
49 134 10
49 55 6
49 91 4
49 56 9
49 73 9
49 63 7
49 153 8
49 97 5
49 58 7
49 109 10
49 85 8
49 135 5
49 145 4
49 71 5
49 115 9
49 107 5
49 64 8
49 57 3
49 90 4
49 95 5
50 145 8
50 134 8
50 151 5
50 87 10
50 141 6
50 148 10
50 125 2
50 82 8
50 98 5
50 73 1
50 74 5
50 158 2
50 122 2
50 61 6
50 81 3
50 86 7
50 56 3
50 99 1
50 136 5
50 94 4
50 121 10
50 108 6
50 97 3
50 109 7
50 157 2
50 58 9
50 117 6
50 84 1
50 110 8
50 149 9
50 70 1
50 91 9
50 105 6
50 66 4
50 135 6
50 72 4
50 133 6
50 147 7
50 150 2
50 119 9
50 80 6
51 66 9
51 80 5
51 103 9
51 85 8
51 143 4
51 95 9
51 101 5
51 141 5
51 128 9
51 157 2
51 58 10
51 92 3
51 52 2
51 87 3
51 110 3
51 98 8
51 147 7
51 99 9
51 124 5
51 144 9
51 105 8
51 119 8
51 62 1
51 120 10
51 158 10
51 146 1
51 63 7
51 117 1
51 91 5
51 69 7
51 100 2
51 90 7
51 112 8
51 54 5
51 67 5
51 93 4
51 136 3
51 79 5
51 71 6
51 86 5
51 139 8
51 73 3
51 102 1
51 129 10
51 142 5
51 121 8
51 134 7
51 74 3
51 132 8
51 104 7
51 149 6
52 80 2
52 68 1
52 102 4
52 60 2
52 124 5
52 67 8
52 64 10
52 116 6
52 129 1
52 135 9
52 93 1
52 88 5
52 105 5
52 133 7
52 157 9
52 57 6
52 139 10
52 115 7
52 150 10
52 143 10
52 75 2
52 104 7
52 95 8
52 106 1
52 109 6
52 101 10
52 100 4
52 137 5
52 72 5
52 138 6
52 117 10
52 118 3
52 128 4
52 147 9
52 71 1
52 153 10
52 82 10
52 108 8
52 79 1
52 158 5
52 113 6
52 91 8
52 134 10
52 89 8
52 98 4
52 78 9
52 73 9
52 86 3
52 127 3
52 151 4
52 58 2
52 146 9
52 136 2
52 114 2
52 122 7
52 87 1
52 85 9
52 154 7
53 67 10
53 64 8
53 100 9
53 132 6
53 110 3
53 96 10
53 105 6
53 83 8
53 85 7
53 158 8
53 124 3
53 156 3
53 82 1
53 118 6
53 143 1
53 73 5
53 155 4
53 123 3
53 144 5
53 122 6
53 135 10
53 72 2
53 148 1
53 121 8
53 115 1
53 139 6
53 90 10
53 146 3
53 130 2
53 152 2
53 77 4
53 87 2
53 74 5
53 81 10
53 114 1
53 71 8
53 63 9
53 134 6
53 80 1
53 92 1
53 86 10
53 133 1
53 128 7
53 79 3
53 89 5
53 147 8
53 78 9
53 119 6
53 154 10
53 58 6
53 70 5
53 117 10
53 113 2
53 131 2
53 140 1
53 112 8
53 149 4
53 95 1
53 136 8
53 103 2
53 107 7
53 160 9
53 54 8
53 91 8
53 111 9
53 138 4
53 159 1
54 144 7
54 56 9
54 72 4
54 112 4
54 55 7
54 134 10
54 133 7
54 88 6
54 102 6
54 93 8
54 140 8
54 122 7
54 63 1
54 137 5
54 150 9
54 99 7
54 105 2
54 79 2
54 96 6
54 157 4
54 125 1
54 142 2
54 59 1
54 156 5
54 106 3
54 78 5
54 103 5
54 146 10
54 90 1
54 119 6
54 121 4
54 152 7
54 136 2
54 113 5
54 131 6
54 114 9
54 129 1
54 135 6
54 101 4
54 82 7
54 143 2
54 75 3
54 108 10
54 127 7
54 57 5
54 151 7
54 64 1
55 85 4
55 63 7
55 152 2
55 148 5
55 64 2
55 107 8
55 124 4
55 130 2
55 105 7
55 133 2
55 97 4
55 91 2
55 140 6
55 113 10
55 131 9
55 90 2
55 116 2
55 74 1
55 151 10
55 68 10
55 83 2
55 86 8
55 102 3
55 88 8
55 87 9
55 147 1
55 119 6
55 76 7
55 142 7
55 73 3
55 138 2
55 59 1
55 81 3
55 153 10
55 82 6
55 156 7
55 70 3
55 72 3
55 136 7
55 127 1
55 146 3
55 132 8
55 108 4
55 61 2
55 114 9
55 149 1
55 58 7
55 94 5
55 77 6
56 148 9
56 115 7
56 153 8
56 137 3
56 101 8
56 85 8
56 151 5
56 118 9
56 74 6
56 123 10
56 107 2
56 129 7
56 86 4
56 59 6
56 94 5
56 134 8
56 99 8
56 69 3
56 158 6
56 149 3
56 157 4
56 102 6
56 81 1
56 67 5
56 127 3
56 121 2
56 108 10
56 83 3
56 126 10
56 109 2
56 147 8
56 145 9
56 105 7
56 63 9
56 66 5
56 68 9
56 61 8
56 112 1
56 57 3
56 131 5
56 152 1
56 70 2
56 58 9
56 84 1
56 110 2
56 111 9
56 91 3
56 92 4
56 114 8
56 106 1
56 135 9
56 93 6
56 119 2
56 150 7
56 62 7
56 71 10
56 100 7
56 73 7
56 138 3
56 146 5
56 120 3
57 99 1
57 74 1
57 91 4
57 79 4
57 119 6
57 130 3
57 60 3
57 135 6
57 160 3
57 114 9
57 78 3
57 115 7
57 129 2
57 67 1
57 58 6
57 133 6
57 98 9
57 68 8
57 151 8
57 96 9
57 101 10
57 90 1
57 69 2
57 117 6
57 136 3
57 122 9
57 102 1
57 113 4
57 159 8
57 89 3
57 153 5
57 154 5
57 139 10
57 108 2
57 66 8
57 128 1
57 77 5
57 110 6
57 85 7
57 84 9
57 140 9
57 138 4
57 126 3
57 82 8
57 106 9
57 157 2
57 105 5
57 103 3
57 149 3
57 112 10
57 76 9
58 150 4
58 151 8
58 145 5
58 98 4
58 158 5
58 68 4
58 117 2
58 142 4
58 130 10
58 91 5
58 105 4
58 111 4
58 81 9
58 128 5
58 60 1
58 125 4
58 124 2
58 153 1
58 106 5
58 74 8
58 95 5
58 154 3
58 157 1
58 78 9
58 67 2
58 109 6
58 103 1
58 135 8
58 94 5
58 82 8
58 85 3
58 84 4
58 92 5
58 88 7
58 77 7
58 86 1
58 156 5
58 59 5
58 69 8
58 144 9
58 122 3
58 75 7
58 137 8
58 107 10
58 155 6
58 110 1
58 115 2
58 114 9
58 65 4
58 97 4
58 113 6
58 121 5
58 66 4
58 100 2
59 65 8
59 133 1
59 123 4
59 126 7
59 89 7
59 136 3
59 72 6
59 128 8
59 102 9
59 69 3
59 124 1
59 101 10
59 125 10
59 115 8
59 140 2
59 93 2
59 64 2
59 117 8
59 66 4
59 75 7
59 144 8
59 106 7
59 88 10
59 156 7
59 86 10
59 122 4
59 116 5
59 150 7
59 158 6
59 62 1
59 112 7
59 77 3
59 149 4
59 145 1
59 113 10
59 155 10
59 74 6
59 98 5
59 87 3
59 154 1
59 104 1
59 108 7
59 78 4
59 152 9
59 105 7
59 71 9
60 117 5
60 101 7
60 76 4
60 131 5
60 118 7
60 71 10
60 62 6
60 113 5
60 152 5
60 136 7
60 141 1
60 68 3
60 82 8
60 125 6
60 78 6
60 134 9
60 96 3
60 132 6
60 98 9
60 64 5
60 61 2
60 100 8
60 92 4
60 126 8
60 147 5
60 158 4
60 72 6
60 103 8
60 154 8
60 95 7
60 142 10
60 156 8
60 111 6
60 89 2
60 112 1
60 109 10
60 80 10
60 145 10
60 91 8
60 119 6
60 138 6
60 150 8
60 106 10
60 81 1
60 123 9
60 129 2
60 83 6
60 116 8
60 157 9
60 137 3
60 121 10
61 95 2
61 88 5
61 120 8
61 141 2
61 70 1
61 68 4
61 117 3
61 99 1
61 159 6
61 85 2
61 134 3
61 153 2
61 86 6
61 136 9
61 119 5
61 71 2
61 81 8
61 108 10
61 148 5
61 123 10
61 84 4
61 129 3
61 102 7
61 137 6
61 67 1
61 109 3
61 112 8
61 79 6
61 152 5
61 121 4
61 122 10
61 64 5
61 156 10
61 66 9
61 138 2
61 91 2
61 150 10
61 157 7
61 146 5
61 83 2
61 143 9
61 147 5
61 72 2
61 158 10
61 154 8
61 114 6
61 107 5
61 142 3
61 125 10
61 135 6
61 87 1
62 137 4
62 84 2
62 103 4
62 91 7
62 69 10
62 124 2
62 67 6
62 72 6
62 148 5
62 143 3
62 79 5
62 78 8
62 114 1
62 82 9
62 129 5
62 142 1
62 109 10
62 93 5
62 71 3
62 73 4
62 151 9
62 75 10
62 120 5
62 133 4
62 126 5
62 155 6
62 130 8
62 117 4
62 136 1
62 158 2
62 97 3
62 102 7
62 66 5
62 145 2
62 105 9
62 127 2
62 80 4
62 113 2
62 70 9
62 89 2
62 112 5
62 115 5
62 118 3
62 125 7
62 108 8
62 160 1
62 123 9
62 156 5
62 110 10
62 74 9
62 150 4
62 63 2
62 94 9
63 93 8
63 158 1
63 120 3
63 114 4
63 83 1
63 129 4
63 84 9
63 101 6
63 90 4
63 130 1
63 104 2
63 64 5
63 98 3
63 97 6
63 127 9
63 105 3
63 80 10
63 77 6
63 150 6
63 109 7
63 110 8
63 115 10
63 65 10
63 107 2
63 157 7
63 155 1
63 145 10
63 79 9
63 66 4
63 85 2
63 153 2
63 136 7
63 160 1
63 86 4
63 67 2
63 112 7
63 68 3
63 125 3
63 82 3
63 117 5
63 70 4
63 151 6
63 73 3
63 140 9
63 124 6
63 94 5
63 88 8
63 132 7
63 89 7
63 128 4
63 122 4
63 102 10
63 113 9
63 159 6
63 152 1
64 142 3
64 131 9
64 121 1
64 146 2
64 120 1
64 90 6
64 91 6
64 67 7
64 107 6
64 145 10
64 136 2
64 113 7
64 69 6
64 116 2
64 128 2
64 141 2
64 158 7
64 66 2
64 143 8
64 135 1
64 76 8
64 140 6
64 144 5
64 139 7
64 137 6
64 138 3
64 127 1
64 110 1
64 102 9
64 81 9
64 153 2
64 74 8
64 97 9
64 94 2
64 75 9
64 149 7
64 98 8
64 157 3
64 89 8
64 99 2
64 114 4
64 117 3
64 77 9
64 103 5
64 134 9
64 124 5
64 86 4
64 151 6
64 126 2
64 92 7
64 147 8
64 95 8
64 105 9
64 87 4
64 125 4
65 104 6
65 147 6
65 73 8
65 107 1
65 137 9
65 119 3
65 114 5
65 97 2
65 81 6
65 121 9
65 159 5
65 149 9
65 102 4
65 138 5
65 71 1
65 105 6
65 127 3
65 94 3
65 135 6
65 99 10
65 88 1
65 112 1
65 111 3
65 136 8
65 146 8
65 98 2
65 126 4
65 124 2
65 152 1
65 140 2
65 95 10
65 125 6
65 86 1
65 92 10
65 108 8
65 90 7
65 96 1
65 67 8
65 72 10
65 78 7
65 68 5
66 129 10
66 160 1
66 146 10
66 88 6
66 89 4
66 100 3
66 155 8
66 71 9
66 156 10
66 78 8
66 137 7
66 91 2
66 98 7
66 158 2
66 143 5
66 103 7
66 128 5
66 92 7
66 151 7
66 114 5
66 90 9
66 77 2
66 99 1
66 115 9
66 147 6
66 104 1
66 116 6
66 153 4
66 145 3
66 74 5
66 140 9
66 80 6
66 112 4
66 150 4
66 117 2
66 83 8
66 111 8
66 125 3
66 96 2
66 139 10
66 148 4
66 118 3
66 95 3
66 154 9
66 142 7
66 159 9
66 87 4
66 81 1
66 72 8
67 117 9
67 95 9
67 119 2
67 105 9
67 142 10
67 148 5
67 108 6
67 138 3
67 93 7
67 155 10
67 113 4
67 151 6
67 71 4
67 156 7
67 110 3
67 98 9
67 145 4
67 104 6
67 134 9
67 77 3
67 124 3
67 146 7
67 91 3
67 84 3
67 69 4
67 114 3
67 80 2
67 75 8
67 106 6
67 147 3
67 85 7
67 99 9
67 128 2
67 88 9
67 137 8
67 73 6
67 72 5
67 109 8
67 120 4
67 82 3
67 103 4
67 122 5
67 76 7
67 70 8
67 157 1
67 78 1
67 152 1
67 107 5
68 83 2
68 76 3
68 114 6
68 94 5
68 88 6
68 110 7
68 82 10
68 140 1
68 119 3
68 97 4
68 155 6
68 153 10
68 95 5
68 103 9
68 142 1
68 151 10
68 80 7
68 91 2
68 108 10
68 93 6
68 79 10
68 104 10
68 102 4
68 74 7
68 120 4
68 115 5
68 146 9
68 149 3
68 90 1
68 72 4
68 133 2
68 73 8
68 147 7
68 130 1
68 139 6
68 141 5
68 128 9
68 145 10
68 87 2
68 157 2
68 125 9
68 138 10
68 100 2
68 86 1
69 95 4
69 131 4
69 117 7
69 101 6
69 102 3
69 105 3
69 112 5
69 89 9
69 151 5
69 118 10
69 113 2
69 132 7
69 128 5
69 106 2
69 83 1
69 139 10
69 86 3
69 148 8
69 159 6
69 74 1
69 100 1
69 152 7
69 85 5
69 111 3
69 136 3
69 150 1
69 98 7
69 78 7
69 77 3
69 81 3
69 119 2
69 82 1
69 80 5
69 158 10
69 84 2
69 96 5
69 146 2
69 99 4
69 73 10
69 140 8
69 156 8
69 103 9
69 134 5
70 90 9
70 101 6
70 100 8
70 118 8
70 122 10
70 110 4
70 142 4
70 97 8
70 87 7
70 91 1
70 92 4
70 149 7
70 138 1
70 147 5
70 96 10
70 112 6
70 156 8
70 115 2
70 159 4
70 75 2
70 105 2
70 132 5
70 137 4
70 134 4
70 133 9
70 119 4
70 127 9
70 141 8
70 160 10
70 86 5
70 80 9
70 116 3
70 94 1
70 82 10
70 73 9
70 129 3
70 78 4
70 150 8
70 71 6
70 88 9
70 111 4
70 95 2
70 148 10
70 151 8
70 145 2
70 89 4
70 131 7
70 125 9
70 104 7
70 144 2
70 99 4
70 154 2
70 98 6
70 79 7
70 135 8
71 148 2
71 139 6
71 101 9
71 76 8
71 80 8
71 77 8
71 138 2
71 125 2
71 96 2
71 78 7
71 79 3
71 75 4
71 103 3
71 118 3
71 129 10
71 158 4
71 91 5
71 157 4
71 110 3
71 137 7
71 130 7
71 116 1
71 107 3
71 84 8
71 93 6
71 144 1
71 156 8
71 123 9
71 136 1
71 92 7
71 143 3
71 119 5
71 127 4
71 104 3
71 141 2
71 122 4
71 102 9
71 86 3
71 115 9
72 146 3
72 80 4
72 79 7
72 109 2
72 143 6
72 129 6
72 97 5
72 132 5
72 106 10
72 116 10
72 88 8
72 110 1
72 122 1
72 84 9
72 123 1
72 94 9
72 149 3
72 131 7
72 98 3
72 91 1
72 138 3
72 82 6
72 124 7
72 87 1
72 120 4
72 137 3
72 102 7
72 150 8
72 90 10
72 103 2
72 152 5
72 154 3
72 111 10
72 112 8
72 100 3
72 104 2
72 155 2
72 121 8
72 113 5
72 130 10
72 89 8
72 135 8
73 129 5
73 131 8
73 113 6
73 100 1
73 117 6
73 77 2
73 147 9
73 136 3
73 119 5
73 88 5
73 99 2
73 122 10
73 82 6
73 80 2
73 96 6
73 116 5
73 74 9
73 124 4
73 105 4
73 90 4
73 145 1
73 134 2
73 150 9
73 104 3
73 155 2
73 127 10
73 114 1
73 146 1
73 143 9
73 106 3
73 112 7
73 102 9
73 138 4
73 144 6
73 115 8
73 103 10
73 91 10
73 98 2
73 158 5
73 126 5
73 78 6
73 125 6
73 92 9
73 79 8
73 153 5
73 111 7
73 107 10
74 112 4
74 93 10
74 109 10
74 98 7
74 160 9
74 131 9
74 153 9
74 87 1
74 142 5
74 159 6
74 141 6
74 134 9
74 140 8
74 113 10
74 101 1
74 135 9
74 116 3
74 118 3
74 97 5
74 123 4
74 128 6
74 130 7
74 84 2
74 146 7
74 156 10
74 126 3
74 91 3
74 88 10
74 115 10
74 79 3
74 121 10
74 127 2
74 125 10
74 124 5
74 76 3
74 90 3
74 114 2
75 158 3
75 130 7
75 99 6
75 122 8
75 116 9
75 96 10
75 95 1
75 87 5
75 147 8
75 98 3
75 157 4
75 79 7
75 146 7
75 120 3
75 135 4
75 141 10
75 127 10
75 84 8
75 148 10
75 103 1
75 108 6
75 114 7
75 102 9
75 151 6
75 112 1
75 156 9
75 77 4
75 88 5
75 101 6
75 115 7
75 107 8
75 78 6
75 152 5
75 129 1
75 104 10
75 126 8
75 136 8
75 153 5
75 140 5
75 124 6
75 139 8
75 118 3
75 83 3
75 106 8
75 90 5
75 134 1
75 105 9
75 80 7
75 150 2
76 128 7
76 141 9
76 100 2
76 135 4
76 142 4
76 77 7
76 121 2
76 120 2
76 147 2
76 157 8
76 158 6
76 91 4
76 81 3
76 103 2
76 87 10
76 104 10
76 143 2
76 89 10
76 148 9
76 117 1
76 102 4
76 109 2
76 110 5
76 118 9
76 156 4
76 149 2
76 138 4
76 140 10
76 144 8
76 139 4
76 136 10
76 114 6
76 95 5
76 130 9
76 123 2
76 108 5
76 94 7
76 111 4
77 123 7
77 86 4
77 78 1
77 82 8
77 134 9
77 150 3
77 129 9
77 138 7
77 93 4
77 140 10
77 81 7
77 153 10
77 105 1
77 141 8
77 90 5
77 108 5
77 91 2
77 83 1
77 113 9
77 154 7
77 85 9
77 109 3
77 106 10
77 119 4
77 84 3
77 120 6
77 132 9
77 130 10
77 152 1
77 158 5
77 139 2
77 115 5
77 126 6
77 145 9
77 127 8
77 146 4
78 90 1
78 121 7
78 123 3
78 95 1
78 127 1
78 100 7
78 99 9
78 103 4
78 135 6
78 137 10
78 91 8
78 108 7
78 158 8
78 151 5
78 126 8
78 109 7
78 120 2
78 88 9
78 133 1
78 154 6
78 106 3
78 136 4
78 140 1
78 125 4
78 102 9
78 130 8
78 153 8
78 113 5
78 149 7
78 144 6
78 152 2
78 83 1
78 139 5
78 131 4
79 86 2
79 98 8
79 150 1
79 103 5
79 146 2
79 131 2
79 154 10
79 136 9
79 156 7
79 93 6
79 90 10
79 144 8
79 83 2
79 109 4
79 112 6
79 82 5
79 89 2
79 110 1
79 125 4
79 123 5
79 116 3
79 97 7
79 115 1
79 117 2
79 113 4
79 128 3
79 140 9
79 157 3
79 153 6
79 94 8
79 100 4
79 105 2
79 88 6
79 152 8
79 102 7
79 142 2
79 85 9
79 111 8
79 107 8
79 151 6
79 160 2
79 158 6
79 135 4
79 96 2
79 145 2
79 143 5
80 146 7
80 99 2
80 91 8
80 119 7
80 87 9
80 118 7
80 89 9
80 95 7
80 122 3
80 100 4
80 143 7
80 144 5
80 130 7
80 139 7
80 98 1
80 123 10
80 114 9
80 120 9
80 124 9
80 108 8
80 112 8
80 86 5
80 128 4
80 121 7
80 153 6
80 159 6
80 96 3
80 140 8
80 129 5
80 84 3
80 156 8
80 134 9
80 102 2
80 132 7
80 117 10
80 154 5
80 133 9
80 116 4
80 142 10
80 94 9
80 145 9
80 151 9
80 113 6
80 126 1
80 160 1
81 85 6
81 101 9
81 131 10
81 105 10
81 93 7
81 98 7
81 133 7
81 110 1
81 86 9
81 103 8
81 82 1
81 137 9
81 84 6
81 125 4
81 97 3
81 160 5
81 157 3
81 108 7
81 140 5
81 128 1
81 87 2
81 102 9
81 136 7
81 111 9
81 154 10
81 113 4
81 107 6
81 116 7
81 135 8
81 100 2
81 127 4
81 114 10
81 151 7
81 119 8
81 142 5
81 92 8
81 94 6
82 95 9
82 153 9
82 116 8
82 102 7
82 156 2
82 133 7
82 108 4
82 139 4
82 96 7
82 142 9
82 117 9
82 119 2
82 125 7
82 136 4
82 141 1
82 160 10
82 159 5
82 157 3
82 104 4
82 137 8
82 124 10
82 158 10
82 152 9
82 145 8
82 118 10
82 144 7
82 121 4
82 109 2
82 114 6
82 155 4
82 107 2
82 146 5
82 140 9
82 85 1
82 151 4
82 90 9
82 101 5
82 86 4
82 103 5
83 95 3
83 114 2
83 136 8
83 123 6
83 96 2
83 130 1
83 137 10
83 160 5
83 97 6
83 89 10
83 120 6
83 158 3
83 141 4
83 105 2
83 142 7
83 154 10
83 151 3
83 139 2
83 101 1
83 138 1
83 91 1
83 84 1
83 153 6
83 155 8
83 93 5
83 106 6
83 156 2
83 140 5
83 88 1
83 119 4
83 87 8
84 108 2
84 127 7
84 142 5
84 100 3
84 159 5
84 144 3
84 91 2
84 158 10
84 134 5
84 146 5
84 117 6
84 116 8
84 155 5
84 153 2
84 105 7
84 160 7
84 97 7
84 112 1
84 122 4
84 101 8
84 140 6
84 88 3
84 92 4
84 128 10
84 141 6
84 151 10
84 107 2
84 113 7
84 109 4
84 106 1
84 99 5
84 103 8
84 95 1
84 93 3
84 98 9
84 86 10
84 125 2
84 138 8
84 119 2
84 135 9
85 138 10
85 136 2
85 139 6
85 129 10
85 109 1
85 86 1
85 116 9
85 95 6
85 87 6
85 111 3
85 112 5
85 104 10
85 117 7
85 114 9
85 130 4
85 122 8
85 102 4
85 143 6
85 107 8
85 92 2
85 98 3
85 119 3
85 127 6
85 124 10
85 146 4
85 96 9
85 125 6
85 150 2
85 144 9
85 106 1
85 115 8
85 135 3
85 126 8
85 155 2
85 152 6
85 151 6
85 90 2
86 99 3
86 135 8
86 90 7
86 122 6
86 119 4
86 107 3
86 134 10
86 120 6
86 139 1
86 147 4
86 141 7
86 87 9
86 115 10
86 159 10
86 149 10
86 116 10
86 128 4
86 130 10
86 146 9
86 121 2
86 118 10
86 100 10
86 92 10
86 102 2
86 156 2
86 109 3
86 143 10
86 125 5
86 104 9
87 159 5
87 91 3
87 150 4
87 89 3
87 115 3
87 155 5
87 92 3
87 113 10
87 135 9
87 96 1
87 145 7
87 102 9
87 101 10
87 146 10
87 144 1
87 143 5
87 157 9
87 95 2
87 100 8
87 105 8
87 119 4
87 130 7
87 99 7
87 132 7
87 114 4
87 110 5
87 140 10
87 125 9
87 88 1
87 104 7
87 148 1
87 133 1
87 156 9
87 131 5
87 108 6
87 98 8
87 141 8
87 142 10
87 124 1
87 160 1
87 129 7
88 151 4
88 160 1
88 131 7
88 109 8
88 119 1
88 97 5
88 118 1
88 149 8
88 156 6
88 103 4
88 135 8
88 143 5
88 108 8
88 111 2
88 115 1
88 137 2
88 140 2
88 113 6
88 158 5
88 154 10
88 130 10
88 138 8
88 106 8
88 91 4
88 100 5
88 128 4
88 142 2
88 94 2
88 98 2
88 112 4
88 125 8
88 124 1
88 146 5
88 123 7
88 141 4
88 139 6
88 148 8
88 127 6
88 132 3
88 93 4
88 150 5
88 89 10
89 97 2
89 144 1
89 145 3
89 116 6
89 111 2
89 129 3
89 128 9
89 107 6
89 105 5
89 127 3
89 151 6
89 159 2
89 109 10
89 102 3
89 131 5
89 114 3
89 112 6
89 115 10
89 95 2
89 132 10
89 142 1
89 98 2
89 133 4
89 141 10
89 153 10
89 146 7
89 138 9
89 99 6
89 148 6
89 121 1
89 157 8
89 160 3
89 103 2
89 117 8
89 122 6
90 111 10
90 98 8
90 128 10
90 141 5
90 158 5
90 151 1
90 107 10
90 97 2
90 101 2
90 154 6
90 116 5
90 138 9
90 155 7
90 149 6
90 156 2
90 121 4
90 108 4
90 150 1
90 152 8
90 148 10
90 139 9
90 131 5
90 140 7
90 153 2
90 136 8
90 137 7
90 92 1
90 113 5
90 122 4
90 94 6
90 126 4
90 157 2
90 144 5
90 160 10
90 132 6
90 125 3
90 134 8
90 123 6
90 117 10
91 129 8
91 135 8
91 134 2
91 145 6
91 102 9
91 158 4
91 126 7
91 124 5
91 140 3
91 157 3
91 97 7
91 154 7
91 118 10
91 144 10
91 133 6
91 103 1
91 122 9
91 130 4
91 105 2
91 139 10
91 143 9
91 114 9
91 117 5
91 152 1
91 137 3
91 123 4
91 108 9
91 112 7
91 93 10
91 155 5
91 113 9
91 107 3
91 128 2
91 111 1
91 153 7
91 151 4
92 140 5
92 144 6
92 132 6
92 138 4
92 128 8
92 141 10
92 148 2
92 104 2
92 103 7
92 137 7
92 96 5
92 109 3
92 153 8
92 127 9
92 123 3
92 120 6
92 149 7
92 98 5
92 93 1
92 107 2
92 134 6
92 152 9
92 117 2
92 115 7
92 116 5
92 118 8
92 136 10
92 100 9
92 155 1
92 129 8
92 111 8
93 138 2
93 133 6
93 122 10
93 115 10
93 145 10
93 157 6
93 101 2
93 117 4
93 152 6
93 148 2
93 97 2
93 126 10
93 96 7
93 127 3
93 109 2
93 134 5
93 105 3
93 120 10
93 151 8
93 160 6
93 150 5
93 156 2
93 153 3
93 159 2
93 118 6
93 123 6
93 143 9
93 136 3
93 114 8
93 111 9
93 124 8
93 128 5
93 100 9
93 113 3
93 125 9
93 155 1
93 130 2
93 132 9
93 99 9
94 155 9
94 97 4
94 122 8
94 133 4
94 106 3
94 142 10
94 127 10
94 154 3
94 128 1
94 156 10
94 140 1
94 115 6
94 138 10
94 147 9
94 157 2
94 118 5
94 132 8
94 113 9
94 101 3
94 143 5
94 96 3
94 116 7
94 137 1
94 148 3
94 102 8
94 126 4
94 134 6
94 117 6
94 136 8
94 124 5
94 130 10
95 122 8
95 160 5
95 109 6
95 116 8
95 150 5
95 130 8
95 128 4
95 105 8
95 96 5
95 117 3
95 149 10
95 118 4
95 103 2
95 134 1
95 99 10
95 148 5
95 154 3
95 124 6
95 143 9
95 141 7
95 144 6
95 138 2
95 139 6
95 147 3
95 159 10
95 137 3
95 152 1
95 104 9
95 155 7
95 106 4
96 119 9
96 100 6
96 103 8
96 138 2
96 157 7
96 112 6
96 144 2
96 147 8
96 101 8
96 126 2
96 151 1
96 132 4
96 160 5
96 106 1
96 124 4
96 131 9
96 104 2
96 102 7
96 139 10
96 128 10
96 148 8
96 141 6
96 115 7
96 110 7
96 111 10
96 116 8
96 150 2
96 129 7
96 122 3
96 154 1
96 146 7
96 137 3
97 124 1
97 141 5
97 103 8
97 123 6
97 104 3
97 105 4
97 154 7
97 156 8
97 144 6
97 119 5
97 125 2
97 131 8
97 147 8
97 133 3
97 135 3
97 130 9
97 142 7
97 157 6
97 145 2
97 106 10
97 109 9
97 158 2
97 139 3
97 114 10
97 116 6
97 153 9
97 136 6
97 148 3
97 121 2
98 143 9
98 151 3
98 155 1
98 104 8
98 142 9
98 148 5
98 105 2
98 100 10
98 99 4
98 106 10
98 111 8
98 126 5
98 107 5
98 102 2
98 125 10
98 132 1
98 160 4
98 114 2
98 157 8
98 127 9
98 137 10
98 138 7
98 154 5
98 159 5
98 158 4
98 133 5
98 145 7
98 108 7
99 113 10
99 138 8
99 127 3
99 137 7
99 103 7
99 133 6
99 142 5
99 145 4
99 147 3
99 156 9
99 150 2
99 159 4
99 112 1
99 120 7
99 126 9
99 108 3
99 104 8
99 139 6
99 144 9
99 111 1
99 151 10
99 143 9
99 128 3
99 149 9
99 148 7
99 116 7
99 109 9
99 135 8
99 121 1
99 152 1
99 125 2
99 134 10
99 122 8
99 141 10
100 151 5
100 119 8
100 157 3
100 147 1
100 155 9
100 144 4
100 109 3
100 142 3
100 120 9
100 135 2
100 118 2
100 150 2
100 104 2
100 136 9
100 146 8
100 105 7
100 117 2
100 129 10
100 112 10
100 140 2
100 159 8
100 116 4
100 121 8
100 128 6
100 153 8
100 110 1
100 122 2
100 126 8
100 152 6
100 131 3
100 143 2
101 126 2
101 137 3
101 156 4
101 158 1
101 160 4
101 115 2
101 144 2
101 139 3
101 136 6
101 112 10
101 138 5
101 102 6
101 104 4
101 151 8
101 134 5
101 113 1
101 131 8
101 153 8
101 135 5
101 116 5
101 114 6
101 119 9
101 123 9
101 154 6
101 111 9
101 122 2
101 107 6
101 109 7
101 140 4
101 152 10
101 103 5
101 110 2
101 120 4
102 155 10
102 150 6
102 129 4
102 153 10
102 125 10
102 157 1
102 131 7
102 116 2
102 145 9
102 143 3
102 128 7
102 107 7
102 124 8
102 152 7
102 109 1
102 140 5
102 113 4
102 137 1
102 147 8
102 144 1
102 139 2
102 105 4
102 111 1
102 120 2
102 135 10
102 108 4
102 160 4
103 138 5
103 148 9
103 130 3
103 151 7
103 107 4
103 134 2
103 160 6
103 124 6
103 106 10
103 126 7
103 152 10
103 145 6
103 111 4
103 109 6
103 139 2
103 108 9
103 114 4
103 159 10
103 132 9
103 127 10
103 128 10
103 150 3
103 117 8
103 110 9
103 113 6
103 140 4
103 122 1
103 135 10
103 142 7
103 149 4
104 106 9
104 130 7
104 144 9
104 107 9
104 157 10
104 159 1
104 145 5
104 115 3
104 138 4
104 160 6
104 112 6
104 143 1
104 117 1
104 116 5
104 108 1
104 105 6
104 119 6
104 134 5
104 154 9
104 152 4
104 156 8
104 121 6
104 111 8
104 133 4
104 147 6
105 122 3
105 123 9
105 148 5
105 119 9
105 130 9
105 126 2
105 112 9
105 144 4
105 114 10
105 134 3
105 132 7
105 136 9
105 120 1
105 124 2
105 133 4
105 145 3
105 118 7
105 110 4
105 128 9
105 160 4
105 125 7
105 113 3
105 141 9
105 153 7
105 159 3
106 147 9
106 153 9
106 115 7
106 150 6
106 148 9
106 135 6
106 117 3
106 152 9
106 159 5
106 112 4
106 140 8
106 121 2
106 125 3
106 122 9
106 154 7
106 107 4
106 132 8
106 151 2
106 158 5
106 130 2
106 109 4
106 149 1
106 123 2
106 136 6
106 145 6
106 131 9
106 120 2
106 114 9
107 157 1
107 132 2
107 140 7
107 117 4
107 153 4
107 139 8
107 110 1
107 123 7
107 135 1
107 119 4
107 118 10
107 116 1
107 109 2
107 154 10
107 133 9
107 143 10
107 152 1
107 160 6
107 144 2
107 113 2
107 150 7
107 114 10
107 141 5
107 151 8
107 126 4
107 115 3
107 125 5
107 108 6
107 145 10
107 148 10
108 128 7
108 160 6
108 155 9
108 154 1
108 117 1
108 152 1
108 156 4
108 136 8
108 133 1
108 131 10
108 147 8
108 121 7
108 135 7
108 158 3
108 159 8
108 157 1
108 150 5
108 119 2
108 141 4
108 115 4
108 126 2
108 151 9
108 149 4
108 116 9
108 139 5
108 153 8
108 140 1
109 122 10
109 140 4
109 143 1
109 132 10
109 120 3
109 111 10
109 115 4
109 138 2
109 145 1
109 118 6
109 146 6
109 131 3
109 158 5
109 141 6
109 139 1
109 124 8
109 159 9
109 137 5
109 157 6
109 123 4
109 112 2
109 117 3
109 129 2
109 156 2
109 114 8
109 133 9
109 119 2
110 156 9
110 153 9
110 138 6
110 125 8
110 148 3
110 147 8
110 114 6
110 155 7
110 123 8
110 122 5
110 121 2
110 158 10
110 128 9
110 151 5
110 145 5
110 144 1
110 141 8
110 140 9
110 136 9
110 124 1
110 129 2
110 116 10
110 159 3
110 130 1
110 127 2
111 116 4
111 153 8
111 151 3
111 149 4
111 156 4
111 143 5
111 138 10
111 160 9
111 154 2
111 133 7
111 130 9
111 146 7
111 119 1
111 136 9
111 124 8
111 158 2
111 134 7
111 121 4
111 142 2
111 129 1
111 117 1
111 132 7
111 145 4
111 141 6
111 128 2
111 152 9
112 124 7
112 119 7
112 125 1
112 123 7
112 140 9
112 130 3
112 120 9
112 135 6
112 150 2
112 152 5
112 139 4
112 132 8
112 149 6
112 138 4
112 118 7
112 142 10
112 145 6
112 153 4
113 121 5
113 128 1
113 153 9
113 158 4
113 145 7
113 150 10
113 160 8
113 143 2
113 144 7
113 119 7
113 138 5
113 129 3
113 146 10
113 148 10
113 137 7
113 130 6
113 155 9
113 116 1
113 154 10
113 134 3
113 149 6
113 124 9
113 126 4
113 142 2
113 140 1
113 115 1
113 127 10
114 145 4
114 148 3
114 131 2
114 157 5
114 121 7
114 146 7
114 136 5
114 139 8
114 142 2
114 117 9
114 160 4
114 133 6
114 120 7
114 153 5
114 147 8
114 132 10
114 128 10
114 149 2
114 152 9
114 144 2
114 140 10
114 123 7
114 150 6
114 124 1
115 145 4
115 152 4
115 137 7
115 154 2
115 158 9
115 117 7
115 128 10
115 136 7
115 160 2
115 140 4
115 156 7
115 149 10
115 122 1
115 123 1
115 157 1
115 133 8
115 119 3
115 159 2
116 160 3
116 145 4
116 144 9
116 157 8
116 122 3
116 117 1
116 127 4
116 134 7
116 137 8
116 121 1
116 132 5
116 123 3
116 120 10
116 151 8
116 124 4
116 142 7
116 135 2
116 143 3
116 155 5
116 118 5
116 130 3
116 156 6
117 158 8
117 157 7
117 135 3
117 121 1
117 128 9
117 141 4
117 133 6
117 150 1
117 148 3
117 123 3
117 124 7
117 154 10
117 130 5
117 139 7
117 152 9
117 137 10
117 118 4
117 132 3
117 145 3
117 134 2
117 146 7
117 149 9
118 123 1
118 142 4
118 157 4
118 149 7
118 125 6
118 147 3
118 155 6
118 129 5
118 133 4
118 148 9
118 151 2
118 152 10
118 121 2
118 158 1
118 140 7
118 139 5
118 137 3
119 121 3
119 120 9
119 137 5
119 153 10
119 141 6
119 135 9
119 127 2
119 123 5
119 132 9
119 150 9
119 144 9
119 146 3
119 128 9
119 130 6
120 140 7
120 149 3
120 152 5
120 126 1
120 135 4
120 144 1
120 158 7
120 159 2
120 123 9
120 141 9
120 143 10
120 139 9
120 157 4
120 127 2
120 133 8
120 147 3
120 150 7
120 136 6
120 145 7
120 160 7
120 154 3
120 132 6
121 143 7
121 156 10
121 152 8
121 134 9
121 149 8
121 130 3
121 144 7
121 140 1
121 154 9
121 137 9
121 157 5
121 135 8
121 138 8
121 160 2
121 155 4
121 142 10
121 159 8
121 150 10
122 155 3
122 124 5
122 128 8
122 159 5
122 158 1
122 129 5
122 147 1
122 130 8
122 160 4
122 146 4
122 137 7
122 132 5
122 135 10
122 149 1
122 126 8
122 142 5
122 152 10
123 137 10
123 158 3
123 145 7
123 135 9
123 150 2
123 129 8
123 146 4
123 140 9
123 153 9
123 148 10
123 155 1
123 132 10
123 131 2
123 136 9
123 139 5
123 134 3
124 126 4
124 129 10
124 139 3
124 155 4
124 136 6
124 150 3
124 158 10
124 138 10
124 152 8
124 143 9
124 140 3
124 154 5
124 132 1
124 145 2
124 125 4
124 160 6
125 150 8
125 139 10
125 157 6
125 138 7
125 151 9
125 127 1
125 155 2
125 160 4
125 134 2
125 159 8
125 128 1
125 143 3
125 131 10
125 135 8
125 154 7
125 144 8
125 147 9
125 141 3
125 148 3
125 140 5
126 146 7
126 128 8
126 133 2
126 145 3
126 157 1
126 137 1
126 130 9
126 129 4
126 158 8
126 152 8
126 139 2
126 141 10
126 142 7
126 131 6
126 138 9
126 156 3
126 155 10
127 151 1
127 146 10
127 136 10
127 137 3
127 141 5
127 147 4
127 133 6
127 131 3
127 134 4
127 144 6
127 153 7
127 150 9
127 157 4
127 149 8
127 160 7
127 159 4
128 155 2
128 145 1
128 150 6
128 136 2
128 134 2
128 147 4
128 146 3
128 148 7
128 141 8
128 135 2
128 133 5
128 153 6
128 132 7
129 136 9
129 132 1
129 159 9
129 157 5
129 141 3
129 139 10
129 143 1
129 140 10
129 131 8
129 146 5
129 150 7
129 149 1
129 133 4
129 154 1
129 135 9
129 153 3
130 133 2
130 134 7
130 155 5
130 143 5
130 139 1
130 137 6
130 142 1
130 153 3
130 158 3
131 152 8
131 157 8
131 150 2
131 136 10
131 144 7
131 151 8
131 137 4
131 133 5
131 153 5
131 143 9
131 135 1
131 156 10
132 146 5
132 138 8
132 134 4
132 148 7
132 143 1
132 136 7
132 154 4
132 145 4
132 147 7
132 137 7
132 142 9
132 149 10
132 157 4
133 146 4
133 156 7
133 141 1
133 155 7
133 158 8
133 149 9
133 150 10
133 154 9
133 142 6
133 159 4
133 152 6
133 160 5
133 148 5
134 160 3
134 158 1
134 136 2
134 154 6
134 151 8
134 157 3
134 139 4
134 149 6
134 145 6
134 137 2
134 141 2
135 153 3
135 148 6
135 145 3
135 147 10
135 160 10
135 146 1
135 154 2
135 156 1
135 144 6
135 151 4
136 154 2
136 148 2
136 159 7
136 142 2
136 147 10
136 143 5
136 160 7
136 158 1
136 155 8
136 145 5
137 160 6
137 144 1
137 152 8
137 155 2
137 156 8
137 158 4
137 159 1
137 138 7
137 147 10
137 149 9
138 152 9
138 159 5
138 139 5
138 144 5
138 145 4
138 142 7
138 153 8
139 144 2
139 154 4
139 140 5
139 148 5
139 142 10
139 157 6
139 159 2
139 149 7
139 143 7
139 158 4
140 151 4
140 153 7
140 142 9
140 160 7
140 147 1
140 141 8
140 150 10
140 144 6
141 152 8
141 160 1
141 159 5
141 156 2
141 150 10
141 143 10
141 153 7
141 149 6
141 147 9
141 155 4
141 146 2
142 149 6
142 148 9
142 150 7
142 145 6
142 143 6
142 158 6
142 146 5
142 156 4
143 147 10
143 151 3
143 148 4
143 156 7
143 157 5
143 154 4
143 149 3
144 150 9
144 148 4
144 154 1
144 157 7
144 147 7
144 156 5
144 155 8
144 153 9
145 158 9
145 150 7
145 147 7
145 156 6
145 149 3
145 148 8
145 159 10
145 152 7
146 159 5
146 155 6
146 154 4
146 147 6
146 151 10
146 148 8
146 150 5
147 151 10
147 148 1
147 158 4
147 155 8
147 159 3
147 152 3
147 153 1
148 152 8
148 158 5
148 159 6
148 149 1
148 155 10
148 154 7
148 151 10
149 157 3
149 158 2
149 151 4
149 159 8
149 154 6
149 156 4
149 155 9
149 153 7
150 160 10
150 159 10
150 153 5
150 151 5
151 157 4
151 153 4
151 159 3
151 158 3
151 160 2
152 157 5
152 153 8
152 159 1
153 160 7
153 155 9
153 154 9
153 157 8
153 158 5
153 156 3
154 158 7
154 157 7
154 155 2
155 156 4
155 159 8
155 160 8
157 160 7
158 160 4
158 159 8
159 160 6


==> anc/instances/benchmark/maxCutMet/pw05_180.0 <==
180 8055 
1 92 9
1 16 4
1 6 1
1 158 8
1 164 3
1 37 2
1 123 4
1 93 7
1 79 2
1 171 2
1 138 6
1 178 2
1 39 5
1 102 4
1 122 5
1 159 8
1 140 3
1 89 10
1 104 7
1 87 10
1 106 1
1 77 9
1 133 4
1 156 1
1 168 3
1 165 2
1 166 6
1 18 1
1 2 5
1 36 4
1 88 6
1 105 7
1 27 10
1 52 2
1 132 5
1 119 5
1 148 3
1 81 1
1 152 9
1 108 7
1 139 3
1 114 4
1 13 1
1 63 1
1 134 4
1 157 9
1 30 8
1 75 5
1 61 3
1 160 6
1 32 7
1 41 5
1 96 10
1 58 2
1 56 3
1 38 8
1 109 2
1 150 1
1 57 2
1 44 10
1 107 5
1 72 9
1 80 9
1 53 8
1 46 3
1 21 9
1 23 8
1 29 4
1 85 5
1 144 3
1 91 3
1 19 2
1 177 4
1 68 6
1 71 6
1 155 1
1 60 5
1 5 4
1 84 7
1 120 2
1 111 1
1 103 1
1 70 7
1 97 4
1 131 6
1 98 4
1 34 9
1 74 5
1 62 10
1 20 8
1 51 3
1 135 10
1 78 8
1 113 1
1 94 4
1 121 2
1 83 7
1 54 10
2 121 5
2 174 1
2 115 3
2 152 1
2 107 3
2 101 2
2 3 10
2 66 6
2 155 5
2 84 2
2 128 9
2 59 6
2 56 5
2 42 4
2 105 3
2 149 8
2 135 2
2 177 3
2 6 10
2 158 8
2 81 5
2 108 4
2 75 3
2 5 7
2 161 9
2 21 6
2 60 9
2 58 7
2 19 3
2 41 4
2 18 4
2 151 5
2 26 5
2 144 3
2 30 6
2 38 8
2 34 4
2 116 9
2 14 9
2 166 3
2 122 7
2 156 3
2 97 10
2 73 10
2 64 2
2 68 8
2 89 5
2 94 2
2 85 6
2 130 8
2 168 3
2 114 7
2 61 10
2 137 9
2 65 1
2 22 10
2 129 5
2 87 1
2 25 7
2 79 10
2 140 7
2 28 3
2 157 1
2 123 3
2 167 6
2 179 4
2 24 8
2 102 5
2 178 3
2 146 9
2 103 6
2 29 7
2 96 7
2 127 6
2 62 3
2 172 7
2 40 9
2 80 6
2 53 5
2 15 8
2 51 8
2 54 6
2 27 5
2 143 7
2 160 8
2 148 10
2 98 4
2 77 6
2 12 3
2 7 6
2 110 9
2 45 9
2 11 10
2 165 3
2 33 3
3 130 4
3 75 5
3 135 3
3 95 4
3 10 9
3 44 6
3 166 8
3 76 1
3 13 2
3 158 9
3 64 4
3 92 1
3 178 5
3 163 7
3 176 5
3 42 10
3 41 8
3 111 1
3 74 1
3 46 8
3 100 4
3 21 8
3 83 5
3 115 9
3 129 2
3 56 7
3 89 9
3 145 1
3 48 2
3 102 6
3 146 3
3 124 3
3 57 2
3 156 1
3 168 4
3 45 1
3 143 2
3 93 4
3 68 1
3 50 3
3 20 5
3 139 5
3 58 9
3 116 1
3 114 7
3 81 8
3 109 2
3 144 6
3 99 6
3 63 2
3 174 8
3 142 3
3 133 2
3 128 2
3 61 2
3 27 5
3 147 6
3 103 6
3 85 10
3 108 5
3 137 6
3 173 1
3 36 3
3 25 4
3 49 2
3 40 2
3 14 5
3 120 7
3 84 2
3 180 1
3 8 3
3 161 1
3 138 6
3 112 5
3 94 10
3 106 7
3 175 9
3 131 2
3 32 2
3 136 10
3 119 10
3 38 9
3 162 9
3 31 10
3 126 5
3 169 8
3 141 1
3 29 5
4 67 2
4 15 7
4 19 6
4 145 2
4 83 6
4 177 1
4 56 1
4 53 2
4 141 7
4 169 5
4 51 6
4 61 9
4 37 10
4 60 10
4 89 2
4 112 5
4 151 6
4 174 9
4 114 3
4 84 1
4 21 2
4 75 6
4 98 1
4 47 6
4 82 8
4 179 8
4 132 4
4 20 9
4 95 9
4 64 1
4 115 3
4 24 2
4 44 7
4 62 5
4 176 4
4 116 7
4 109 9
4 118 1
4 102 5
4 172 2
4 147 5
4 121 10
4 29 9
4 152 10
4 158 1
4 96 5
4 106 3
4 36 9
4 93 3
4 63 7
4 55 8
4 171 3
4 122 6
4 120 1
4 124 1
4 31 5
4 157 8
4 160 2
4 140 6
4 6 5
4 38 3
4 23 3
4 136 2
4 42 7
4 131 6
4 72 4
4 167 6
4 111 4
4 22 10
4 50 9
4 165 8
4 161 6
4 178 7
4 150 3
4 173 1
4 79 3
4 33 1
4 108 1
4 90 5
4 119 8
4 180 10
4 18 5
4 149 5
4 14 10
4 139 9
4 143 7
4 43 9
4 94 1
4 32 8
4 97 3
4 91 2
4 34 7
4 105 1
4 80 2
4 88 6
4 162 1
4 41 3
4 155 1
4 65 9
5 109 10
5 61 4
5 48 9
5 14 2
5 22 4
5 106 10
5 65 3
5 57 9
5 35 1
5 107 10
5 103 1
5 26 8
5 117 5
5 43 5
5 125 4
5 119 1
5 166 5
5 69 7
5 80 8
5 83 2
5 25 8
5 24 9
5 44 7
5 124 8
5 154 2
5 12 9
5 176 9
5 78 1
5 27 8
5 20 6
5 51 6
5 113 3
5 139 6
5 173 10
5 54 9
5 59 6
5 34 4
5 153 6
5 11 3
5 152 3
5 37 9
5 66 7
5 120 5
5 56 4
5 7 7
5 143 6
5 63 8
5 50 5
5 99 7
5 111 9
5 67 10
5 33 4
5 155 8
5 71 6
5 91 6
5 45 1
5 134 6
5 159 10
5 93 5
5 85 4
5 128 4
5 127 4
5 112 6
5 114 1
5 105 10
5 79 7
5 77 6
5 175 1
5 94 2
5 122 10
5 147 9
5 110 6
5 163 3
5 74 9
5 38 3
5 81 6
5 102 7
5 123 10
5 42 8
5 133 2
5 101 8
5 116 3
5 23 5
5 41 1
5 16 7
5 32 8
5 52 4
5 179 9
5 140 9
5 121 5
5 97 3
5 174 3
6 104 4
6 129 3
6 152 3
6 76 8
6 83 5
6 30 8
6 103 10
6 40 3
6 134 1
6 48 8
6 138 1
6 101 1
6 77 2
6 147 7
6 176 7
6 110 8
6 91 10
6 73 7
6 34 8
6 72 6
6 161 2
6 68 5
6 39 5
6 170 6
6 148 4
6 117 7
6 21 1
6 142 9
6 80 3
6 33 5
6 47 2
6 139 2
6 45 3
6 85 7
6 12 8
6 59 5
6 107 7
6 151 4
6 125 5
6 143 6
6 97 1
6 173 3
6 144 4
6 9 5
6 52 9
6 118 4
6 178 8
6 26 7
6 18 9
6 109 8
6 156 1
6 24 2
6 65 5
6 86 10
6 160 8
6 167 9
6 124 8
6 159 1
6 62 7
6 14 9
6 69 3
6 87 8
6 57 2
6 168 2
6 158 10
6 111 4
6 53 7
6 174 4
6 128 3
6 64 10
6 50 2
6 61 9
6 51 8
6 141 7
6 49 9
6 115 8
6 41 1
6 155 4
6 114 8
6 157 1
6 133 1
6 98 3
6 154 7
6 74 4
7 48 10
7 93 10
7 33 7
7 129 2
7 130 5
7 125 8
7 175 9
7 169 9
7 91 10
7 45 5
7 163 5
7 120 8
7 123 7
7 133 10
7 111 8
7 59 10
7 171 7
7 53 2
7 176 9
7 135 4
7 37 7
7 74 7
7 126 3
7 131 8
7 138 4
7 136 3
7 72 4
7 26 10
7 42 1
7 58 9
7 60 7
7 94 7
7 116 5
7 153 9
7 86 10
7 30 2
7 67 7
7 39 3
7 85 6
7 150 10
7 154 6
7 11 7
7 92 9
7 160 4
7 70 2
7 89 5
7 121 10
7 158 6
7 76 3
7 46 9
7 114 3
7 43 7
7 82 4
7 124 5
7 27 6
7 22 10
7 156 5
7 71 4
7 179 3
7 98 9
7 149 6
7 96 6
7 128 2
7 9 3
7 145 3
7 41 7
7 90 1
7 61 10
7 134 6
7 110 1
7 95 10
7 105 8
7 139 10
7 177 8
7 32 7
7 15 5
7 101 10
7 8 3
7 51 9
7 87 1
7 65 6
7 57 4
7 69 8
7 47 7
7 155 3
7 49 2
7 108 8
7 119 6
7 78 3
7 104 7
7 99 6
7 146 8
8 91 5
8 108 8
8 57 9
8 177 10
8 128 1
8 123 10
8 136 8
8 49 1
8 157 8
8 164 9
8 26 8
8 93 8
8 62 7
8 74 5
8 115 6
8 131 4
8 20 2
8 73 8
8 144 2
8 173 6
8 17 3
8 109 10
8 10 6
8 67 8
8 82 10
8 48 4
8 171 2
8 59 4
8 40 3
8 140 4
8 15 8
8 51 7
8 50 5
8 28 4
8 116 1
8 100 6
8 23 1
8 122 9
8 46 10
8 56 1
8 165 2
8 127 7
8 125 7
8 24 8
8 172 2
8 39 2
8 33 2
8 13 7
8 97 7
8 114 9
8 34 2
8 102 8
8 35 5
8 170 8
8 180 1
8 126 8
8 86 5
8 60 7
8 155 8
8 80 3
8 152 8
8 55 9
8 94 6
8 154 8
8 124 10
8 84 1
8 75 3
8 79 3
8 104 6
8 70 6
8 85 3
8 162 5
8 41 2
8 95 1
8 37 7
8 167 6
8 147 4
8 137 6
8 158 3
8 175 3
8 149 7
8 36 6
8 160 7
8 135 8
8 105 2
8 113 5
9 173 9
9 31 2
9 74 9
9 52 7
9 92 4
9 161 5
9 88 8
9 65 1
9 179 10
9 115 6
9 109 7
9 96 10
9 28 10
9 29 6
9 45 5
9 22 9
9 30 6
9 133 8
9 21 6
9 104 5
9 89 6
9 166 4
9 27 3
9 84 2
9 138 9
9 32 2
9 93 4
9 48 3
9 25 1
9 71 5
9 113 10
9 35 8
9 33 2
9 134 7
9 66 1
9 127 3
9 64 10
9 125 4
9 137 5
9 119 4
9 19 4
9 126 10
9 24 6
9 156 10
9 61 6
9 36 5
9 79 2
9 108 10
9 49 5
9 53 2
9 78 10
9 40 7
9 117 6
9 44 7
9 120 4
9 81 3
9 86 9
9 57 1
9 38 1
9 56 1
9 162 2
9 159 3
9 67 10
9 136 10
9 77 10
9 76 3
9 73 6
9 160 8
9 58 9
9 69 10
9 112 5
9 100 2
9 141 7
9 142 4
9 139 7
9 170 1
9 20 1
9 68 6
9 46 10
9 101 5
9 106 4
9 18 7
9 171 5
9 63 4
9 122 4
9 140 6
9 153 10
9 167 9
9 13 7
9 14 5
10 87 1
10 83 4
10 112 2
10 164 1
10 61 7
10 53 1
10 135 10
10 158 1
10 174 2
10 58 9
10 21 10
10 74 1
10 118 2
10 138 8
10 141 2
10 16 1
10 171 10
10 34 2
10 91 1
10 101 4
10 56 3
10 136 7
10 47 2
10 71 3
10 151 3
10 11 5
10 96 1
10 102 5
10 20 8
10 70 4
10 79 9
10 82 4
10 36 7
10 110 6
10 76 4
10 179 10
10 75 7
10 147 8
10 117 9
10 15 8
10 45 6
10 116 5
10 38 5
10 127 1
10 159 9
10 160 3
10 123 8
10 86 9
10 131 7
10 49 8
10 65 1
10 176 6
10 93 1
10 77 5
10 122 3
10 106 4
10 18 5
10 73 9
10 42 10
10 168 6
10 124 9
10 173 10
10 155 8
10 59 9
10 105 7
10 81 7
10 140 6
10 39 4
10 114 2
10 108 4
10 111 7
10 156 5
10 13 5
10 142 7
10 95 5
10 157 2
10 139 6
10 29 7
10 133 4
10 51 6
10 120 10
10 94 4
10 153 10
10 143 2
10 33 1
11 169 9
11 122 2
11 90 4
11 153 3
11 166 4
11 174 4
11 30 7
11 98 7
11 137 9
11 142 5
11 26 6
11 40 6
11 64 3
11 121 10
11 143 2
11 149 10
11 103 6
11 75 10
11 17 6
11 70 6
11 52 8
11 123 4
11 176 5
11 119 2
11 51 1
11 88 6
11 14 1
11 111 7
11 32 3
11 15 4
11 146 4
11 42 9
11 23 10
11 72 10
11 151 1
11 104 5
11 178 10
11 112 4
11 41 5
11 67 5
11 61 3
11 74 4
11 110 8
11 35 10
11 48 9
11 12 2
11 160 2
11 65 8
11 97 9
11 152 7
11 120 3
11 127 1
11 50 8
11 99 3
11 154 6
11 71 2
11 124 9
11 87 10
11 22 5
11 170 3
11 135 7
11 81 9
11 167 6
11 140 10
11 80 5
11 134 10
11 105 8
11 20 6
11 83 5
11 76 1
11 54 5
11 150 10
11 164 4
11 47 10
11 82 8
11 157 4
11 96 1
11 78 10
11 113 6
11 126 8
11 73 2
12 95 5
12 115 10
12 160 3
12 23 10
12 56 7
12 177 7
12 63 7
12 47 3
12 21 5
12 116 5
12 28 5
12 44 9
12 146 8
12 81 5
12 169 8
12 87 7
12 59 5
12 102 4
12 31 10
12 34 6
12 43 2
12 147 1
12 132 9
12 45 5
12 71 7
12 140 8
12 162 9
12 121 5
12 69 6
12 167 3
12 80 2
12 58 8
12 176 7
12 106 1
12 164 4
12 172 6
12 133 8
12 134 9
12 112 4
12 41 8
12 85 4
12 107 7
12 15 10
12 48 5
12 98 9
12 18 6
12 40 1
12 82 3
12 33 7
12 105 4
12 168 10
12 101 9
12 27 9
12 120 8
12 51 6
12 131 10
12 88 7
12 110 9
12 91 1
12 14 10
12 86 4
12 135 7
12 155 10
12 22 8
12 148 9
12 60 1
12 158 10
12 29 5
12 79 3
12 108 7
12 93 4
12 149 6
12 32 10
12 42 9
12 161 7
12 70 6
12 170 3
12 145 5
12 179 7
12 39 4
12 166 4
12 129 3
12 180 8
12 128 8
12 109 2
12 72 9
12 26 4
12 165 6
13 143 7
13 119 5
13 74 8
13 87 2
13 51 3
13 106 2
13 34 4
13 82 8
13 42 3
13 18 10
13 30 8
13 101 5
13 135 9
13 113 3
13 89 9
13 108 4
13 138 5
13 134 5
13 92 6
13 105 9
13 75 10
13 132 3
13 178 9
13 73 10
13 63 3
13 57 4
13 112 7
13 64 8
13 67 4
13 91 6
13 93 9
13 70 1
13 16 7
13 116 10
13 168 7
13 49 7
13 150 5
13 55 8
13 28 5
13 147 8
13 41 7
13 76 4
13 128 4
13 125 1
13 72 4
13 146 4
13 123 10
13 158 8
13 148 7
13 68 8
13 107 2
13 102 5
13 109 4
13 77 3
13 27 10
13 130 7
13 84 3
13 62 9
13 171 7
13 46 7
13 129 3
13 156 5
13 96 10
13 48 3
13 179 1
13 25 2
13 100 3
13 39 1
13 180 10
13 20 2
13 141 3
13 176 5
13 104 7
13 71 9
13 80 7
13 69 6
13 127 5
13 140 5
13 114 1
13 31 10
13 66 2
13 162 10
14 164 6
14 117 1
14 134 4
14 16 9
14 175 9
14 169 8
14 146 8
14 139 8
14 58 4
14 131 10
14 42 2
14 87 8
14 101 2
14 158 6
14 161 9
14 28 8
14 173 5
14 137 2
14 74 7
14 65 5
14 33 8
14 55 4
14 104 3
14 176 6
14 49 3
14 52 2
14 144 3
14 18 9
14 151 3
14 41 8
14 120 3
14 133 10
14 179 2
14 73 6
14 111 7
14 43 8
14 61 5
14 57 10
14 80 4
14 24 7
14 68 7
14 51 3
14 152 6
14 81 4
14 112 9
14 138 2
14 53 6
14 145 5
14 92 3
14 127 5
14 170 1
14 110 3
14 32 10
14 59 6
14 178 3
14 75 3
14 27 4
14 54 6
14 67 1
14 172 4
14 85 10
14 34 7
14 156 4
14 132 3
14 48 8
14 47 6
14 106 7
14 102 5
14 100 4
14 162 3
14 93 5
14 62 8
14 147 3
14 83 9
14 118 3
14 108 7
14 177 1
14 128 5
14 78 8
14 89 2
14 23 8
14 130 9
15 178 7
15 115 4
15 168 7
15 162 2
15 167 5
15 17 10
15 136 1
15 120 7
15 28 10
15 129 8
15 175 3
15 72 7
15 179 4
15 16 6
15 169 10
15 92 9
15 67 3
15 91 2
15 102 4
15 146 7
15 90 9
15 148 10
15 66 9
15 116 5
15 122 3
15 127 1
15 74 2
15 59 7
15 125 9
15 138 3
15 160 8
15 70 7
15 57 10
15 106 1
15 49 8
15 65 4
15 37 7
15 119 1
15 26 2
15 64 1
15 53 9
15 19 8
15 43 2
15 45 4
15 61 8
15 54 9
15 104 7
15 110 5
15 95 1
15 76 10
15 107 3
15 166 5
15 135 5
15 153 2
15 52 7
15 158 5
15 156 3
15 82 10
15 128 8
15 161 1
15 133 5
15 32 6
15 99 5
15 154 5
15 132 7
15 27 7
15 73 2
15 174 10
15 171 9
15 25 3
15 24 3
15 108 7
15 149 7
15 126 10
15 42 1
15 83 2
15 165 8
15 172 5
15 143 1
15 56 2
15 123 10
15 157 7
15 38 5
15 35 4
15 142 10
15 96 6
15 89 7
16 103 8
16 64 3
16 111 7
16 57 10
16 161 3
16 39 1
16 98 4
16 143 6
16 80 1
16 107 9
16 168 2
16 32 1
16 157 10
16 141 6
16 66 5
16 61 5
16 52 2
16 21 10
16 142 6
16 78 3
16 37 4
16 159 2
16 53 1
16 22 1
16 55 3
16 131 7
16 58 10
16 112 3
16 148 3
16 147 9
16 178 7
16 89 6
16 99 7
16 154 8
16 45 9
16 152 4
16 88 9
16 129 2
16 75 1
16 171 9
16 132 10
16 95 9
16 176 8
16 59 3
16 125 10
16 175 6
16 97 3
16 153 2
16 156 6
16 82 7
16 110 4
16 144 3
16 17 3
16 23 4
16 25 8
16 33 3
16 30 1
16 29 10
16 162 1
16 93 2
16 165 8
16 84 6
16 19 8
16 54 7
16 100 6
16 65 5
16 167 10
16 41 2
16 123 10
16 124 8
16 173 7
16 40 1
16 119 5
16 155 9
16 28 10
16 46 10
16 36 8
16 27 1
16 87 8
16 133 4
16 137 1
16 18 6
16 26 8
16 60 2
16 85 4
16 136 9
16 79 9
17 68 5
17 154 2
17 102 8
17 166 10
17 150 7
17 157 7
17 162 6
17 135 7
17 38 10
17 149 6
17 152 6
17 175 2
17 86 3
17 136 5
17 34 5
17 66 4
17 172 3
17 132 5
17 124 5
17 67 7
17 24 1
17 159 4
17 85 2
17 56 5
17 49 7
17 37 8
17 46 6
17 32 1
17 39 8
17 54 5
17 151 2
17 140 5
17 122 6
17 96 8
17 44 10
17 95 3
17 141 7
17 117 10
17 156 9
17 84 7
17 60 2
17 100 3
17 79 10
17 104 7
17 173 3
17 99 9
17 127 7
17 41 9
17 131 3
17 55 3
17 91 6
17 115 10
17 165 9
17 134 2
17 28 5
17 80 3
17 22 1
17 53 6
17 158 9
17 147 10
17 145 2
17 29 9
17 128 9
17 178 3
17 47 2
17 109 7
17 179 1
17 133 4
17 48 1
17 61 1
17 120 5
17 18 4
17 143 10
17 43 4
17 137 6
17 125 5
17 118 10
17 30 9
17 167 9
17 163 7
17 121 10
17 93 7
17 82 2
17 58 3
17 70 5
18 96 2
18 134 7
18 167 1
18 89 8
18 101 2
18 158 9
18 97 10
18 28 5
18 178 3
18 180 8
18 177 8
18 125 6
18 126 10
18 53 2
18 56 7
18 168 5
18 26 2
18 122 7
18 161 9
18 30 7
18 83 10
18 84 10
18 57 6
18 170 9
18 133 1
18 128 7
18 79 4
18 66 1
18 49 9
18 52 3
18 130 8
18 65 6
18 71 5
18 164 8
18 50 3
18 159 6
18 118 9
18 111 6
18 54 1
18 165 7
18 77 3
18 100 2
18 124 9
18 42 3
18 144 9
18 94 9
18 40 6
18 19 2
18 63 6
18 129 8
18 67 7
18 120 3
18 23 7
18 132 7
18 108 5
18 166 8
18 72 9
18 95 9
18 33 4
18 174 7
18 171 9
18 121 9
18 156 1
18 24 5
18 138 3
18 163 1
18 142 2
18 139 2
18 80 6
18 88 5
18 21 3
18 103 8
18 154 2
18 105 10
18 69 4
18 36 5
18 35 6
18 127 5
18 37 1
18 169 3
18 150 9
18 45 3
18 60 3
18 172 6
18 115 1
18 109 2
18 145 5
19 102 7
19 72 6
19 165 6
19 78 5
19 59 9
19 167 5
19 83 6
19 96 1
19 127 8
19 91 4
19 142 6
19 136 10
19 53 2
19 20 5
19 148 10
19 74 7
19 140 8
19 32 7
19 101 6
19 125 9
19 150 10
19 161 8
19 25 6
19 133 1
19 34 10
19 90 3
19 43 2
19 121 6
19 156 7
19 76 10
19 130 4
19 120 7
19 137 4
19 166 9
19 40 2
19 152 2
19 175 8
19 51 5
19 173 7
19 160 4
19 52 9
19 159 2
19 179 2
19 135 5
19 158 6
19 145 10
19 109 8
19 128 6
19 87 10
19 50 5
19 89 1
19 104 10
19 29 3
19 177 8
19 47 6
19 98 9
19 157 8
19 54 3
19 176 9
19 114 9
19 38 7
19 61 6
19 56 2
19 75 8
19 30 5
19 155 4
19 99 1
19 57 2
19 26 8
19 106 4
19 97 3
19 68 1
19 55 1
19 178 6
19 65 6
19 39 9
19 46 8
20 127 5
20 64 3
20 175 5
20 172 6
20 130 10
20 66 8
20 129 10
20 85 10
20 153 1
20 103 8
20 178 1
20 157 8
20 133 1
20 23 10
20 160 1
20 26 8
20 55 5
20 81 5
20 169 6
20 21 7
20 72 1
20 152 2
20 75 2
20 134 9
20 67 2
20 147 9
20 100 4
20 150 8
20 154 3
20 97 9
20 177 6
20 34 1
20 74 4
20 128 10
20 111 4
20 88 10
20 40 2
20 106 3
20 42 8
20 60 5
20 122 8
20 110 6
20 82 6
20 136 8
20 126 5
20 138 8
20 101 4
20 164 1
20 70 4
20 161 2
20 22 8
20 37 4
20 146 4
20 57 5
20 54 3
20 24 6
20 104 5
20 29 2
20 59 2
20 114 3
20 141 6
20 98 4
20 116 4
20 84 10
20 79 3
20 63 1
20 180 8
20 125 7
20 35 7
20 47 3
20 113 3
20 159 4
20 77 8
20 155 10
20 135 2
20 36 1
20 171 1
20 76 3
20 156 4
20 48 8
20 158 9
20 78 2
21 158 3
21 99 8
21 109 1
21 52 7
21 23 7
21 110 2
21 121 4
21 118 9
21 90 9
21 180 5
21 150 2
21 68 9
21 36 3
21 133 6
21 95 1
21 175 5
21 78 9
21 117 7
21 86 1
21 129 8
21 123 7
21 76 4
21 154 8
21 146 6
21 79 10
21 104 1
21 159 6
21 44 10
21 141 2
21 101 8
21 167 8
21 27 3
21 178 9
21 88 2
21 33 10
21 177 3
21 26 3
21 124 3
21 25 6
21 53 2
21 57 8
21 134 7
21 69 8
21 82 7
21 135 5
21 56 1
21 113 3
21 65 3
21 43 5
21 119 4
21 75 10
21 30 4
21 162 3
21 48 6
21 114 3
21 55 8
21 41 3
21 174 5
21 83 3
21 176 10
21 66 8
21 144 1
21 70 6
21 22 7
21 28 8
21 147 9
21 94 6
21 74 1
21 29 7
21 120 9
21 46 10
21 60 6
21 105 10
21 103 5
21 140 2
21 116 8
21 171 4
21 168 8
21 156 10
21 137 10
21 125 8
21 50 2
21 40 3
21 77 3
21 93 8
21 172 9
22 28 5
22 67 7
22 141 3
22 60 5
22 40 7
22 125 3
22 161 10
22 160 3
22 62 4
22 177 2
22 35 8
22 27 5
22 33 5
22 103 8
22 43 9
22 88 9
22 42 5
22 97 9
22 124 2
22 126 3
22 74 8
22 72 10
22 155 9
22 175 8
22 180 9
22 83 3
22 81 10
22 79 4
22 100 7
22 138 1
22 61 2
22 29 4
22 174 7
22 63 5
22 32 10
22 92 2
22 148 2
22 146 9
22 145 6
22 51 7
22 110 7
22 123 8
22 86 4
22 71 10
22 118 7
22 52 4
22 77 7
22 130 3
22 31 1
22 68 1
22 90 3
22 46 3
22 99 7
22 137 5
22 149 1
22 45 6
22 101 10
22 53 5
22 158 2
22 84 1
22 117 10
22 122 7
22 120 4
22 85 4
22 147 10
22 171 3
22 66 10
22 89 3
22 176 2
22 91 1
22 152 10
22 128 8
22 98 8
22 75 8
22 48 10
22 112 9
22 105 5
22 170 2
22 179 9
22 70 10
22 111 6
22 102 7
22 93 2
23 32 5
23 161 2
23 48 2
23 75 10
23 42 1
23 166 3
23 147 4
23 151 6
23 97 10
23 156 2
23 101 7
23 141 3
23 117 6
23 140 8
23 136 8
23 63 9
23 29 6
23 123 9
23 126 4
23 26 2
23 169 1
23 49 9
23 80 3
23 68 3
23 153 6
23 98 2
23 135 7
23 57 7
23 67 7
23 137 3
23 165 3
23 171 5
23 61 1
23 79 6
23 158 10
23 77 3
23 114 10
23 30 1
23 127 7
23 62 10
23 129 2
23 159 6
23 173 4
23 124 2
23 134 1
23 143 3
23 178 9
23 28 1
23 106 2
23 60 4
23 59 5
23 102 8
23 89 4
23 152 3
23 39 8
23 99 7
23 132 8
23 155 10
23 133 5
23 107 10
23 115 9
23 108 3
23 150 4
23 179 6
23 34 2
23 64 2
23 163 4
23 125 1
23 93 6
23 162 3
23 37 9
23 104 6
23 164 10
23 65 5
23 105 6
23 69 8
23 25 4
23 92 3
23 142 8
23 168 3
23 35 2
23 95 2
23 167 2
24 52 10
24 49 3
24 179 8
24 124 4
24 180 5
24 85 1
24 38 4
24 42 10
24 162 4
24 144 1
24 104 6
24 142 1
24 111 9
24 171 10
24 90 10
24 168 5
24 140 4
24 67 4
24 155 1
24 150 6
24 51 2
24 97 9
24 75 4
24 146 6
24 106 6
24 166 9
24 95 6
24 50 10
24 167 7
24 62 4
24 77 7
24 81 4
24 89 7
24 33 9
24 93 10
24 161 5
24 86 2
24 156 4
24 48 9
24 44 10
24 87 5
24 70 10
24 109 4
24 76 9
24 43 2
24 32 9
24 45 2
24 56 10
24 176 3
24 71 1
24 116 8
24 117 9
24 135 8
24 83 4
24 154 4
24 129 8
24 137 7
24 34 10
24 102 7
24 131 10
24 114 9
24 121 9
24 152 6
24 151 2
24 46 2
24 115 2
24 40 6
24 63 8
24 123 7
24 72 5
24 153 3
25 90 7
25 115 2
25 123 1
25 97 9
25 108 3
25 158 5
25 144 9
25 49 7
25 130 3
25 105 7
25 169 9
25 161 6
25 93 4
25 135 3
25 48 4
25 171 3
25 157 3
25 96 10
25 155 5
25 134 2
25 150 5
25 148 4
25 172 9
25 153 5
25 72 4
25 109 7
25 64 3
25 53 3
25 176 1
25 73 3
25 42 9
25 140 8
25 30 3
25 55 4
25 66 8
25 145 8
25 74 2
25 168 9
25 41 7
25 37 8
25 175 1
25 131 1
25 101 2
25 87 2
25 114 8
25 127 9
25 166 9
25 180 4
25 126 10
25 120 4
25 173 10
25 164 5
25 60 2
25 116 7
25 57 4
25 149 3
25 76 1
25 156 8
25 84 1
25 67 10
25 103 5
25 163 6
25 147 6
25 117 9
25 83 5
25 89 10
25 35 6
25 70 7
25 99 10
25 28 9
25 118 6
25 122 7
25 112 1
25 51 7
25 167 4
25 154 7
25 174 6
25 88 9
25 61 8
25 139 3
26 42 9
26 107 5
26 113 3
26 28 1
26 117 5
26 122 2
26 134 9
26 65 7
26 114 9
26 103 10
26 118 9
26 80 10
26 50 2
26 89 9
26 132 2
26 40 2
26 165 9
26 157 4
26 73 7
26 112 7
26 51 7
26 43 1
26 111 8
26 123 10
26 29 9
26 68 9
26 129 1
26 146 9
26 47 7
26 83 8
26 95 8
26 38 5
26 110 6
26 142 7
26 156 10
26 168 3
26 32 6
26 37 9
26 75 7
26 116 10
26 124 1
26 53 7
26 70 6
26 33 2
26 96 3
26 119 7
26 62 5
26 162 1
26 153 6
26 85 2
26 152 1
26 106 2
26 87 4
26 52 2
26 150 4
26 88 3
26 161 10
26 45 9
26 115 10
26 100 7
26 178 10
26 91 4
26 108 1
26 27 8
26 46 4
26 99 10
26 159 2
26 78 6
26 61 1
26 121 2
26 60 9
26 30 6
26 177 4
26 180 1
26 76 7
26 171 5
26 94 4
26 77 5
26 135 8
27 167 5
27 78 4
27 92 3
27 132 2
27 37 9
27 94 1
27 82 6
27 155 7
27 121 10
27 142 5
27 127 8
27 63 7
27 53 5
27 40 9
27 67 9
27 177 2
27 34 2
27 72 9
27 179 5
27 96 1
27 176 3
27 41 6
27 178 4
27 86 1
27 100 3
27 119 5
27 107 8
27 85 10
27 144 3
27 111 1
27 159 10
27 35 6
27 154 8
27 51 5
27 157 10
27 134 2
27 57 3
27 109 4
27 148 7
27 169 8
27 45 6
27 133 2
27 115 2
27 81 3
27 64 6
27 33 4
27 104 7
27 130 8
27 163 3
27 120 8
27 139 4
27 91 3
27 89 10
27 44 2
27 28 3
27 47 6
27 60 1
27 61 3
27 124 9
27 39 4
27 74 8
27 106 1
27 31 3
27 117 1
27 156 7
27 50 9
27 80 9
27 164 4
27 158 4
27 48 7
27 88 3
27 36 7
27 30 10
28 64 4
28 88 4
28 69 3
28 51 5
28 149 4
28 75 6
28 90 10
28 44 8
28 73 4
28 175 3
28 165 3
28 36 7
28 125 4
28 102 8
28 99 2
28 91 10
28 159 1
28 89 1
28 155 4
28 135 3
28 79 2
28 168 7
28 173 4
28 58 3
28 180 5
28 80 10
28 170 6
28 40 4
28 107 10
28 45 7
28 84 3
28 124 6
28 72 3
28 123 6
28 133 9
28 138 3
28 38 7
28 171 9
28 141 7
28 150 6
28 66 10
28 129 10
28 71 8
28 49 10
28 101 6
28 86 2
28 143 3
28 61 8
28 144 8
28 158 2
28 126 1
28 156 9
28 39 6
28 57 10
28 41 9
28 100 1
28 93 10
28 111 6
28 83 10
28 130 8
28 137 7
28 70 6
28 35 9
28 177 2
28 136 6
29 104 1
29 128 1
29 62 6
29 122 1
29 112 5
29 134 8
29 67 6
29 115 4
29 69 5
29 85 7
29 145 2
29 43 7
29 169 1
29 93 8
29 55 10
29 163 2
29 125 10
29 132 5
29 30 1
29 51 1
29 56 9
29 61 10
29 64 1
29 110 8
29 83 3
29 89 7
29 147 9
29 157 6
29 36 8
29 156 1
29 164 6
29 75 8
29 166 10
29 180 7
29 74 9
29 76 9
29 78 2
29 117 6
29 44 6
29 179 7
29 59 7
29 68 8
29 149 10
29 60 7
29 131 5
29 105 7
29 100 1
29 121 9
29 178 7
29 171 7
29 143 9
29 106 2
29 165 3
29 63 9
29 144 8
29 151 7
29 126 9
29 57 4
29 153 7
29 137 6
29 86 9
29 53 8
29 94 7
29 38 6
29 109 6
29 58 4
29 82 3
29 114 7
29 81 8
29 37 10
29 159 8
29 34 10
29 120 9
29 48 8
29 116 7
29 108 10
29 146 5
29 138 2
29 84 9
29 152 3
29 167 1
30 103 1
30 130 3
30 96 10
30 44 8
30 98 9
30 51 8
30 159 10
30 47 2
30 146 9
30 67 5
30 55 5
30 53 9
30 177 1
30 137 3
30 153 9
30 36 7
30 57 2
30 151 5
30 45 8
30 58 6
30 66 8
30 99 10
30 116 1
30 100 5
30 174 7
30 179 4
30 133 7
30 135 6
30 108 8
30 169 5
30 94 6
30 124 2
30 106 7
30 178 9
30 123 10
30 105 5
30 164 8
30 115 5
30 142 8
30 97 4
30 163 2
30 152 1
30 104 7
30 42 6
30 31 1
30 119 7
30 65 8
30 49 9
30 154 9
30 37 2
30 69 7
30 143 4
30 63 9
30 34 1
30 136 4
30 73 1
30 145 9
30 41 6
30 78 8
30 32 2
30 113 10
30 107 10
30 81 7
30 157 1
30 64 10
30 127 7
30 59 2
30 80 3
30 120 8
31 55 4
31 120 2
31 95 10
31 168 7
31 173 9
31 68 7
31 72 9
31 177 9
31 125 1
31 59 8
31 149 9
31 135 3
31 62 8
31 106 3
31 131 2
31 36 8
31 174 10
31 145 2
31 159 8
31 88 10
31 171 8
31 94 3
31 172 3
31 154 1
31 153 3
31 132 10
31 142 3
31 67 4
31 48 2
31 101 1
31 71 8
31 169 1
31 105 10
31 158 1
31 108 3
31 51 2
31 54 8
31 152 4
31 52 7
31 163 8
31 83 5
31 41 1
31 138 10
31 90 10
31 119 1
31 128 3
31 137 4
31 150 5
31 40 6
31 167 3
31 50 10
31 123 6
31 178 6
31 133 6
31 118 4
31 165 5
31 97 9
31 37 7
31 155 7
31 69 1
31 134 10
31 49 9
31 60 3
31 53 4
31 32 10
31 113 1
31 148 10
31 140 2
31 87 1
31 164 8
31 166 5
31 126 5
31 63 8
31 42 9
31 122 10
31 35 10
31 86 2
31 80 7
31 175 8
32 43 9
32 141 7
32 133 5
32 56 8
32 148 9
32 162 8
32 67 5
32 98 9
32 104 1
32 128 7
32 77 10
32 155 1
32 165 7
32 147 3
32 90 3
32 163 4
32 106 6
32 70 3
32 78 10
32 114 1
32 139 9
32 175 2
32 180 5
32 83 4
32 53 3
32 51 4
32 42 9
32 65 7
32 54 4
32 158 2
32 119 2
32 39 1
32 137 8
32 49 5
32 174 2
32 179 10
32 142 10
32 34 2
32 40 3
32 116 5
32 144 8
32 172 7
32 46 9
32 168 6
32 60 4
32 125 8
32 91 4
32 151 1
32 48 1
32 94 8
32 166 1
32 68 2
32 121 8
32 95 7
32 86 9
32 105 4
32 140 2
32 36 4
32 178 9
32 149 7
32 167 3
32 164 3
32 81 7
32 120 2
32 134 5
32 72 6
32 45 10
32 126 5
32 112 6
32 110 1
33 176 10
33 105 3
33 101 6
33 113 2
33 81 10
33 149 7
33 165 3
33 53 1
33 74 8
33 152 6
33 80 4
33 93 10
33 66 8
33 108 1
33 146 4
33 109 3
33 76 3
33 175 10
33 65 1
33 147 5
33 168 2
33 79 3
33 94 6
33 128 3
33 179 3
33 127 2
33 88 8
33 87 9
33 55 8
33 106 2
33 172 4
33 61 4
33 91 4
33 68 8
33 60 6
33 112 7
33 82 9
33 63 3
33 177 10
33 144 2
33 86 9
33 96 6
33 75 5
33 153 3
33 122 4
33 139 6
33 159 9
33 133 8
33 89 4
33 57 10
33 56 10
33 110 5
33 117 7
33 59 3
33 143 3
33 120 9
33 98 8
33 90 4
33 69 3
33 134 3
33 83 4
33 136 6
33 41 8
33 38 8
33 150 4
33 71 7
33 104 10
33 84 7
33 118 2
33 119 8
33 129 3
33 171 8
33 85 7
34 80 6
34 88 5
34 125 4
34 173 9
34 152 4
34 103 7
34 136 10
34 67 6
34 84 3
34 44 8
34 51 3
34 172 5
34 75 9
34 104 2
34 113 3
34 112 6
34 57 7
34 133 2
34 157 9
34 79 1
34 120 6
34 146 8
34 60 3
34 83 5
34 81 2
34 132 7
34 174 5
34 123 10
34 141 8
34 56 9
34 87 3
34 98 9
34 62 8
34 37 5
34 49 6
34 73 8
34 121 4
34 143 3
34 45 10
34 166 1
34 142 8
34 135 4
34 76 1
34 139 1
34 36 3
34 97 3
34 114 5
34 144 2
34 161 2
34 66 7
34 116 10
34 96 7
34 78 2
34 145 8
34 65 2
34 151 10
34 58 3
34 164 1
34 115 2
34 118 6
34 168 8
34 175 7
34 167 7
34 89 2
34 111 4
34 126 10
34 129 6
35 122 3
35 148 2
35 121 10
35 115 10
35 132 7
35 39 1
35 108 3
35 123 9
35 38 5
35 142 10
35 83 4
35 78 10
35 140 2
35 180 7
35 91 8
35 163 9
35 143 4
35 131 4
35 145 6
35 67 1
35 50 2
35 117 9
35 164 4
35 120 10
35 152 5
35 103 9
35 61 2
35 153 7
35 57 9
35 176 2
35 66 5
35 77 3
35 62 2
35 42 9
35 177 10
35 155 4
35 68 1
35 128 9
35 175 8
35 53 10
35 112 3
35 94 6
35 161 6
35 159 9
35 137 5
35 130 5
35 100 3
35 89 9
35 105 10
35 104 5
35 135 7
35 114 5
35 151 10
35 127 9
35 162 10
35 178 5
35 157 3
35 125 5
35 174 5
35 146 8
35 71 9
35 113 2
35 76 9
35 73 5
35 88 1
35 99 6
35 36 3
35 109 10
35 75 1
35 87 9
35 48 4
36 171 1
36 161 4
36 125 10
36 48 4
36 158 2
36 136 10
36 140 10
36 79 5
36 174 9
36 143 10
36 76 6
36 60 4
36 146 10
36 46 1
36 180 10
36 103 9
36 142 9
36 130 8
36 71 9
36 123 8
36 73 1
36 108 7
36 160 8
36 110 6
36 114 4
36 86 1
36 177 7
36 165 8
36 129 9
36 153 8
36 104 3
36 101 4
36 152 5
36 77 8
36 67 7
36 91 2
36 169 10
36 42 9
36 131 7
36 163 6
36 113 4
36 155 1
36 49 10
36 164 9
36 70 7
36 112 2
36 133 5
36 65 1
36 90 6
36 93 2
36 144 3
36 132 8
36 106 6
36 63 10
36 75 3
36 151 8
36 157 9
36 56 6
36 100 6
36 126 4
36 99 1
36 147 9
36 149 4
36 159 8
36 128 10
36 121 3
36 55 4
36 38 10
37 175 3
37 146 9
37 145 5
37 66 5
37 95 4
37 125 5
37 50 1
37 58 3
37 150 4
37 141 8
37 72 10
37 134 2
37 70 4
37 45 3
37 166 7
37 164 9
37 153 8
37 82 10
37 75 2
37 43 2
37 88 9
37 39 2
37 77 9
37 107 9
37 160 6
37 140 6
37 171 2
37 176 6
37 173 5
37 105 10
37 64 8
37 91 5
37 119 10
37 180 6
37 96 8
37 138 5
37 172 7
37 130 1
37 112 2
37 162 6
37 59 7
37 103 4
37 104 2
37 47 5
37 73 4
37 147 7
37 144 3
37 71 5
37 157 4
37 132 10
37 161 5
37 46 7
37 94 7
37 158 9
37 98 2
37 99 3
37 133 3
37 84 8
37 67 2
37 128 2
37 108 4
37 56 1
38 150 7
38 127 1
38 129 4
38 128 10
38 118 7
38 161 3
38 146 1
38 126 10
38 43 2
38 103 7
38 40 6
38 151 3
38 138 2
38 110 4
38 93 7
38 57 6
38 139 9
38 60 5
38 125 6
38 112 5
38 115 6
38 84 7
38 80 3
38 137 1
38 88 8
38 113 3
38 157 10
38 134 2
38 100 6
38 89 5
38 175 6
38 140 10
38 69 3
38 114 9
38 179 4
38 165 10
38 107 9
38 90 4
38 160 9
38 123 5
38 96 3
38 105 2
38 149 9
38 45 8
38 87 9
38 148 7
38 135 6
38 75 8
38 170 6
38 108 6
38 172 7
38 158 7
38 176 8
38 74 3
38 58 4
38 39 3
38 63 2
38 71 7
38 167 1
38 141 1
38 85 7
38 48 1
38 56 9
38 159 7
38 117 1
38 78 3
38 72 10
38 104 8
38 174 9
38 53 9
38 97 2
38 41 3
38 50 3
38 81 8
38 168 5
38 86 3
38 98 1
38 67 5
38 153 4
38 99 9
38 111 3
38 122 8
39 118 3
39 137 7
39 43 5
39 110 1
39 55 5
39 64 6
39 81 2
39 67 5
39 60 5
39 130 7
39 127 9
39 116 10
39 117 1
39 163 1
39 155 3
39 97 9
39 86 9
39 53 4
39 146 7
39 170 9
39 103 6
39 62 10
39 85 1
39 168 1
39 131 10
39 84 10
39 154 9
39 56 4
39 175 4
39 169 8
39 102 8
39 80 8
39 66 6
39 124 3
39 89 4
39 148 10
39 173 3
39 152 1
39 156 8
39 151 1
39 119 8
39 54 4
39 171 1
39 158 8
39 165 1
39 142 4
39 139 2
39 104 6
39 147 3
39 71 4
39 45 2
39 73 5
39 144 10
39 46 10
39 44 2
39 87 6
39 172 6
39 41 9
39 141 1
39 72 10
39 150 9
39 174 2
39 135 10
39 167 6
39 125 9
39 136 6
39 75 5
39 98 4
39 59 2
39 91 10
39 140 5
39 42 8
39 58 9
39 68 6
39 123 4
39 113 8
39 99 8
39 134 2
40 91 7
40 50 8
40 124 10
40 153 5
40 135 1
40 80 6
40 71 6
40 41 9
40 53 6
40 130 10
40 89 7
40 87 4
40 147 4
40 55 8
40 161 10
40 67 2
40 56 5
40 73 2
40 136 6
40 154 10
40 109 6
40 52 9
40 129 7
40 143 7
40 90 10
40 169 3
40 158 4
40 142 9
40 69 5
40 65 6
40 102 10
40 70 3
40 174 1
40 155 2
40 134 6
40 68 5
40 137 4
40 175 3
40 170 5
40 167 10
40 173 4
40 76 1
40 100 3
40 79 3
40 163 5
40 43 4
40 48 6
40 150 6
40 122 7
40 101 1
40 145 1
40 107 2
40 179 1
40 123 5
40 60 9
40 97 10
40 98 4
40 86 5
40 85 4
40 103 5
40 94 5
40 45 7
40 141 8
41 44 9
41 63 3
41 75 7
41 175 2
41 73 3
41 116 10
41 78 7
41 126 3
41 97 8
41 159 2
41 117 9
41 172 4
41 161 1
41 66 6
41 91 3
41 102 8
41 120 5
41 156 9
41 130 5
41 144 6
41 164 7
41 88 8
41 128 8
41 137 3
41 169 8
41 83 9
41 53 3
41 148 5
41 139 7
41 165 6
41 56 8
41 140 2
41 57 3
41 71 10
41 162 4
41 134 4
41 119 8
41 99 2
41 69 3
41 176 10
41 122 6
41 100 3
41 62 8
41 85 4
41 132 9
41 46 7
41 106 3
41 79 9
41 84 2
41 47 2
41 108 4
41 80 1
41 163 8
41 60 6
41 43 6
41 104 9
41 49 2
41 178 2
41 151 8
41 173 8
41 50 6
41 147 3
41 177 2
41 149 5
41 72 10
41 118 7
41 141 2
41 155 7
41 68 3
42 132 9
42 99 9
42 45 8
42 93 8
42 179 6
42 58 2
42 145 8
42 64 4
42 123 3
42 126 7
42 148 5
42 85 2
42 44 5
42 169 9
42 100 7
42 54 8
42 134 7
42 173 1
42 143 10
42 127 3
42 90 1
42 125 1
42 74 8
42 101 7
42 80 3
42 103 8
42 130 6
42 92 2
42 133 8
42 154 5
42 77 8
42 61 5
42 43 6
42 52 5
42 180 4
42 163 6
42 119 7
42 128 5
42 162 9
42 142 9
42 70 2
42 157 10
42 113 2
42 175 8
42 159 4
42 135 2
42 174 9
42 81 4
42 60 1
42 156 3
42 170 9
42 149 2
42 139 9
42 147 10
42 63 2
42 62 7
42 106 5
42 152 7
42 165 6
42 48 5
42 51 6
42 138 6
42 121 8
42 71 6
42 131 10
42 66 7
42 111 2
42 102 10
42 104 4
43 120 10
43 165 2
43 139 2
43 55 4
43 86 2
43 147 10
43 110 6
43 162 4
43 57 7
43 174 8
43 159 3
43 45 5
43 154 10
43 79 1
43 158 10
43 87 5
43 112 3
43 73 5
43 166 6
43 138 8
43 53 7
43 133 1
43 153 6
43 71 6
43 66 6
43 137 7
43 111 4
43 95 6
43 131 9
43 59 2
43 113 4
43 77 6
43 106 2
43 103 8
43 169 1
43 92 2
43 47 7
43 179 10
43 156 9
43 81 1
43 85 4
43 121 2
43 177 9
43 62 5
43 52 10
43 84 9
43 63 4
43 69 10
43 143 10
43 104 7
43 164 9
43 107 6
43 119 6
43 68 10
43 78 4
43 109 2
43 98 3
43 161 6
43 163 5
43 83 5
43 50 8
43 140 4
43 80 10
43 141 9
43 176 2
43 91 6
43 175 5
43 60 3
43 65 7
44 45 7
44 172 3
44 161 7
44 145 7
44 82 10
44 110 10
44 171 10
44 173 5
44 127 1
44 61 9
44 81 9
44 132 10
44 93 5
44 111 10
44 116 6
44 92 3
44 157 1
44 75 5
44 101 9
44 144 7
44 80 6
44 108 1
44 176 6
44 96 5
44 72 4
44 155 3
44 124 7
44 65 8
44 180 9
44 56 1
44 79 5
44 164 7
44 151 4
44 94 9
44 130 5
44 152 6
44 74 6
44 103 6
44 117 10
44 125 3
44 115 5
44 165 3
44 135 8
44 83 2
44 90 3
44 77 5
44 128 5
44 99 7
44 73 5
44 162 3
44 138 1
44 54 3
44 100 1
44 112 3
44 50 6
44 142 3
44 113 9
44 119 2
44 97 6
44 168 10
44 105 4
44 95 1
44 70 7
44 51 6
44 55 10
44 126 8
44 129 4
45 85 5
45 113 3
45 59 1
45 129 4
45 136 8
45 151 4
45 73 7
45 160 10
45 99 2
45 159 5
45 76 9
45 111 10
45 128 5
45 145 3
45 139 4
45 71 5
45 115 9
45 172 1
45 54 9
45 49 5
45 144 6
45 155 9
45 161 9
45 125 5
45 173 1
45 96 10
45 166 2
45 147 9
45 171 4
45 67 2
45 153 10
45 162 1
45 102 6
45 141 6
45 165 4
45 48 4
45 127 6
45 108 4
45 123 1
45 63 4
45 47 1
45 51 9
45 53 5
45 150 3
45 91 9
45 117 9
45 57 7
45 69 10
45 180 4
45 104 7
45 177 9
45 133 3
45 80 2
45 176 2
45 132 9
45 89 10
45 109 6
45 68 10
45 131 10
45 154 4
45 84 10
45 126 8
45 46 9
46 176 10
46 49 1
46 112 5
46 118 2
46 151 9
46 178 1
46 111 4
46 121 4
46 157 4
46 56 4
46 98 3
46 67 4
46 97 3
46 90 2
46 63 7
46 103 4
46 141 10
46 82 4
46 159 6
46 94 2
46 105 1
46 158 7
46 86 8
46 170 2
46 166 10
46 66 6
46 133 3
46 171 4
46 58 6
46 109 8
46 147 3
46 100 10
46 95 6
46 169 8
46 65 7
46 85 10
46 80 2
46 174 6
46 144 1
46 146 2
46 79 2
46 83 7
46 123 5
46 137 8
46 55 2
46 74 4
46 52 3
46 88 8
46 60 5
46 99 9
46 110 2
46 61 9
46 51 9
46 129 7
46 116 7
46 150 3
46 139 4
46 154 2
46 162 9
46 164 4
46 102 6
46 91 2
46 71 8
46 135 7
46 59 4
46 136 2
46 155 3
46 140 10
46 142 4
46 64 10
46 87 6
46 120 10
46 89 2
47 153 7
47 166 7
47 105 3
47 81 10
47 107 7
47 123 2
47 78 1
47 124 5
47 164 3
47 118 6
47 99 6
47 114 7
47 108 8
47 83 7
47 75 8
47 87 9
47 122 2
47 158 2
47 139 2
47 138 9
47 162 8
47 86 7
47 56 9
47 113 3
47 142 10
47 65 4
47 134 9
47 97 8
47 68 10
47 111 9
47 96 10
47 136 2
47 66 9
47 57 9
47 146 1
47 51 10
47 170 6
47 53 2
47 116 7
47 58 8
47 177 4
47 61 7
47 161 9
47 85 8
47 151 3
47 157 2
47 80 1
47 176 7
47 67 1
47 112 1
47 48 4
47 110 10
47 126 8
47 104 7
47 60 1
47 133 8
47 103 5
47 173 8
47 95 2
47 148 3
47 156 3
47 91 1
47 163 2
47 147 3
47 172 2
47 125 3
47 72 4
47 77 6
47 145 4
47 152 4
47 168 4
47 130 6
48 146 1
48 134 10
48 94 1
48 107 9
48 144 9
48 143 4
48 120 10
48 168 8
48 178 3
48 132 4
48 150 9
48 151 3
48 158 10
48 130 9
48 103 4
48 173 1
48 175 5
48 157 2
48 166 4
48 79 3
48 133 2
48 76 3
48 148 6
48 89 7
48 161 2
48 59 3
48 85 9
48 69 9
48 172 10
48 115 1
48 66 7
48 127 6
48 77 1
48 138 7
48 99 4
48 50 1
48 118 4
48 169 8
48 62 1
48 82 1
48 65 6
48 92 3
48 119 8
48 154 2
48 102 5
48 57 6
48 111 5
48 165 5
48 53 3
48 177 3
48 162 6
48 180 3
48 75 3
48 170 1
48 159 9
48 64 4
48 135 1
48 153 8
48 93 7
48 167 6
48 80 2
48 149 4
48 140 8
48 129 3
48 145 1
48 141 8
49 74 6
49 121 2
49 106 7
49 150 5
49 64 7
49 158 6
49 71 1
49 89 10
49 56 9
49 167 10
49 177 2
49 100 4
49 91 6
49 135 8
49 101 10
49 123 2
49 54 2
49 145 2
49 130 8
49 99 8
49 147 6
49 126 6
49 97 4
49 159 8
49 70 5
49 122 1
49 169 9
49 78 1
49 171 9
49 55 2
49 76 9
49 73 3
49 102 2
49 136 6
49 119 2
49 86 1
49 108 5
49 152 7
49 105 1
49 139 9
49 168 8
49 124 7
49 138 4
49 66 10
49 53 1
49 176 6
49 95 2
49 116 7
49 165 7
49 117 2
49 114 8
49 118 1
49 154 3
49 146 5
49 166 5
49 77 4
49 157 9
49 104 10
49 96 5
49 51 5
49 90 9
49 57 7
49 134 3
49 72 8
49 144 6
49 81 7
50 143 8
50 164 10
50 175 4
50 179 6
50 174 7
50 139 3
50 97 9
50 91 2
50 100 4
50 110 1
50 176 4
50 94 1
50 180 3
50 153 10
50 132 7
50 147 9
50 178 8
50 53 10
50 69 1
50 141 2
50 152 4
50 151 6
50 109 5
50 102 8
50 55 3
50 76 6
50 79 9
50 51 3
50 161 3
50 127 8
50 124 2
50 64 7
50 125 5
50 65 4
50 140 1
50 158 4
50 95 4
50 70 4
50 54 5
50 63 1
50 78 4
50 107 8
50 150 10
50 60 8
50 90 10
50 106 7
50 126 10
50 154 3
50 122 7
50 82 8
50 58 7
50 135 9
50 160 5
50 101 1
50 74 4
50 81 8
50 52 4
50 104 6
50 56 4
51 145 7
51 118 10
51 95 2
51 164 9
51 119 6
51 170 3
51 146 3
51 68 10
51 92 2
51 176 5
51 172 2
51 66 2
51 138 5
51 117 8
51 69 10
51 144 7
51 143 6
51 135 6
51 97 4
51 103 3
51 109 8
51 142 9
51 155 4
51 130 10
51 147 4
51 153 4
51 161 6
51 128 2
51 104 7
51 123 9
51 64 10
51 152 10
51 124 2
51 131 6
51 81 4
51 173 6
51 83 2
51 53 3
51 56 10
51 122 6
51 178 9
51 160 9
51 163 10
51 113 6
51 116 6
51 168 8
51 86 6
51 80 4
51 93 8
51 55 5
51 132 7
51 139 4
51 156 7
51 162 6
51 100 10
51 174 3
51 169 8
52 134 9
52 108 4
52 170 10
52 127 7
52 54 4
52 102 8
52 175 10
52 138 1
52 100 9
52 68 2
52 107 6
52 161 8
52 72 10
52 118 3
52 89 2
52 93 9
52 63 6
52 124 2
52 53 8
52 165 1
52 129 5
52 159 2
52 163 2
52 104 3
52 78 4
52 130 6
52 166 7
52 162 7
52 86 10
52 116 3
52 178 1
52 59 3
52 125 4
52 151 9
52 91 10
52 115 1
52 117 1
52 98 3
52 113 5
52 173 6
52 55 9
52 147 10
52 128 9
52 145 9
52 119 10
52 84 7
52 174 3
52 141 10
52 160 3
52 83 7
52 67 9
52 168 3
52 95 1
52 75 8
52 85 8
52 143 7
52 176 8
52 73 2
52 69 9
52 155 4
52 154 2
52 133 7
52 142 9
52 88 7
52 99 3
53 166 5
53 69 1
53 180 7
53 128 10
53 142 8
53 173 2
53 65 1
53 84 8
53 77 5
53 134 2
53 68 8
53 161 5
53 57 10
53 174 1
53 60 3
53 156 7
53 92 9
53 58 9
53 83 1
53 81 7
53 120 4
53 152 3
53 100 1
53 95 10
53 64 2
53 96 6
53 90 2
53 144 4
53 132 3
53 162 8
53 153 6
53 76 5
53 178 2
53 150 8
53 179 6
53 72 6
53 101 3
53 111 3
53 118 10
53 176 8
53 89 9
53 167 7
53 140 8
53 121 5
53 85 10
53 168 5
53 108 5
53 171 1
53 61 8
53 67 7
53 55 9
53 119 1
53 71 1
53 94 4
53 63 3
53 123 10
53 169 1
53 125 5
53 124 3
53 70 4
53 80 9
53 97 8
53 114 8
53 172 6
54 115 1
54 103 2
54 102 7
54 175 1
54 149 7
54 135 1
54 119 4
54 178 10
54 88 10
54 75 8
54 80 2
54 150 7
54 154 7
54 153 4
54 64 9
54 172 4
54 126 1
54 134 1
54 79 6
54 116 5
54 132 2
54 106 4
54 74 1
54 120 10
54 59 2
54 83 7
54 110 9
54 144 10
54 66 3
54 152 1
54 56 4
54 72 8
54 99 8
54 55 4
54 92 4
54 97 5
54 108 6
54 174 8
54 114 9
54 84 5
54 136 5
54 143 1
54 69 4
54 86 9
54 67 5
54 85 5
54 73 6
54 171 7
54 151 3
54 100 8
54 71 10
54 161 1
54 118 9
54 70 9
54 107 5
54 145 4
54 166 8
54 133 2
54 57 10
54 60 4
54 82 8
55 66 6
55 71 3
55 110 4
55 105 1
55 167 7
55 133 8
55 77 3
55 146 10
55 79 7
55 112 5
55 73 5
55 98 3
55 172 6
55 59 3
55 137 7
55 75 10
55 90 10
55 159 10
55 161 6
55 118 3
55 62 4
55 81 2
55 86 4
55 94 4
55 131 7
55 115 8
55 56 7
55 138 6
55 129 4
55 163 7
55 173 2
55 134 5
55 156 9
55 57 1
55 144 7
55 121 9
55 166 3
55 126 2
55 178 3
55 177 7
55 60 6
55 92 7
55 78 3
55 69 6
55 85 6
55 76 9
55 111 4
55 152 5
55 100 2
55 174 3
55 91 3
55 83 8
55 169 9
55 136 7
55 153 3
55 168 4
55 123 9
55 180 3
55 149 9
55 70 1
55 119 2
55 113 6
55 148 1
55 84 9
55 117 1
55 143 9
55 154 1
55 88 1
55 63 5
55 157 3
55 125 4
56 119 5
56 153 4
56 146 2
56 84 6
56 129 5
56 115 10
56 140 6
56 152 4
56 145 1
56 167 3
56 96 10
56 67 3
56 122 5
56 77 1
56 141 9
56 63 1
56 70 9
56 132 4
56 131 2
56 121 3
56 114 8
56 69 8
56 139 7
56 76 5
56 86 6
56 110 5
56 95 1
56 143 8
56 128 3
56 93 9
56 171 7
56 102 6
56 147 5
56 142 2
56 151 5
56 71 9
56 65 10
56 116 7
56 175 4
56 160 3
56 98 9
56 62 6
56 81 4
56 157 7
56 60 4
56 154 3
56 178 7
56 112 1
56 150 9
56 137 3
56 165 1
56 104 9
56 105 2
56 124 9
56 113 8
56 94 8
56 106 6
56 179 10
56 174 9
56 162 10
56 130 10
56 72 1
56 111 10
56 158 10
56 100 1
56 127 6
56 73 4
57 74 5
57 177 9
57 121 10
57 118 2
57 144 8
57 172 10
57 174 4
57 175 4
57 103 7
57 114 4
57 66 3
57 159 3
57 180 1
57 91 4
57 78 1
57 62 7
57 130 9
57 179 7
57 94 4
57 112 2
57 124 4
57 160 3
57 70 4
57 113 4
57 151 7
57 117 1
57 125 10
57 71 8
57 129 10
57 98 5
57 170 9
57 100 10
57 102 2
57 83 5
57 86 5
57 75 1
57 84 6
57 85 10
57 95 9
57 147 10
57 128 3
57 80 1
57 168 2
57 120 3
57 69 2
57 169 10
57 123 10
57 119 6
57 152 2
57 136 5
57 64 5
57 110 6
57 150 8
57 87 2
57 61 6
57 60 6
57 58 8
57 82 2
57 173 5
57 59 4
58 172 4
58 88 8
58 91 4
58 132 4
58 170 9
58 117 10
58 75 10
58 93 5
58 152 6
58 73 8
58 103 4
58 125 10
58 79 7
58 139 5
58 69 10
58 85 6
58 151 4
58 136 1
58 82 7
58 118 2
58 141 2
58 116 7
58 107 6
58 78 5
58 175 5
58 113 7
58 128 9
58 168 2
58 179 4
58 86 4
58 101 4
58 114 5
58 134 7
58 145 4
58 80 4
58 59 10
58 143 9
58 89 10
58 115 3
58 105 7
58 177 8
58 65 2
58 120 6
58 119 4
58 171 10
58 126 2
58 174 1
58 90 6
58 169 9
58 123 3
58 161 10
58 122 2
58 98 6
58 180 5
58 146 2
58 72 6
58 60 6
58 173 2
58 74 8
58 67 7
58 95 1
58 166 10
59 106 4
59 75 7
59 165 6
59 102 4
59 163 9
59 92 8
59 134 5
59 119 4
59 82 5
59 81 4
59 137 3
59 73 1
59 148 5
59 155 5
59 71 7
59 65 1
59 116 3
59 101 9
59 62 1
59 179 3
59 97 5
59 98 1
59 156 8
59 174 9
59 169 2
59 112 10
59 70 1
59 111 9
59 107 10
59 72 10
59 133 9
59 125 7
59 63 10
59 144 1
59 161 7
59 173 5
59 120 6
59 145 6
59 130 1
59 68 6
59 74 1
59 77 7
59 78 5
59 171 7
59 80 7
59 126 5
59 139 8
59 84 7
59 150 10
59 83 10
59 160 10
59 60 7
59 117 2
59 138 10
59 122 1
59 149 8
59 158 3
59 178 9
59 177 3
59 162 8
59 142 1
59 93 6
59 118 3
59 157 10
59 88 1
60 124 10
60 180 5
60 111 7
60 110 4
60 85 10
60 145 8
60 160 4
60 173 5
60 91 7
60 97 1
60 168 2
60 93 6
60 96 2
60 162 8
60 69 7
60 178 3
60 108 8
60 82 2
60 135 2
60 118 8
60 72 10
60 149 2
60 137 4
60 122 4
60 109 4
60 120 7
60 134 9
60 175 10
60 66 6
60 141 2
60 127 8
60 81 3
60 126 5
60 117 1
60 179 8
60 151 9
60 71 1
60 84 9
60 90 7
60 94 2
60 88 4
60 136 10
60 65 1
60 114 4
60 113 10
60 103 1
60 172 10
60 157 9
60 75 8
60 161 6
60 116 1
60 95 7
60 98 9
60 128 9
60 115 4
60 87 1
60 77 6
60 79 9
60 104 8
61 175 7
61 131 6
61 167 7
61 152 2
61 126 7
61 153 7
61 168 6
61 104 10
61 124 5
61 108 2
61 85 6
61 115 4
61 74 9
61 118 6
61 78 1
61 130 9
61 63 8
61 65 3
61 170 10
61 121 6
61 174 10
61 160 8
61 72 9
61 169 5
61 128 4
61 80 1
61 157 8
61 147 2
61 97 9
61 112 5
61 70 9
61 69 8
61 155 6
61 91 5
61 116 7
61 164 7
61 101 4
61 180 4
61 129 10
61 122 2
61 145 7
61 156 2
61 127 8
61 123 6
61 173 4
61 90 8
61 141 8
61 159 9
61 93 5
61 103 9
62 166 9
62 138 9
62 152 4
62 91 1
62 139 10
62 77 10
62 134 4
62 113 5
62 132 1
62 180 4
62 112 9
62 135 7
62 128 10
62 121 3
62 67 2
62 92 10
62 149 1
62 103 4
62 157 5
62 130 9
62 86 4
62 82 9
62 140 3
62 75 1
62 170 6
62 95 1
62 102 1
62 169 7
62 162 9
62 148 6
62 107 3
62 100 3
62 141 2
62 97 2
62 70 7
62 116 8
62 64 8
62 83 5
62 172 5
62 68 10
62 90 10
62 136 10
62 88 6
62 144 8
62 156 3
62 129 10
62 125 9
62 145 4
62 171 6
62 72 5
62 153 9
62 173 6
62 69 7
62 151 4
63 89 6
63 93 9
63 118 10
63 133 1
63 85 4
63 105 10
63 146 1
63 116 10
63 76 9
63 156 6
63 153 6
63 155 5
63 128 9
63 79 3
63 112 8
63 143 8
63 111 4
63 82 3
63 160 9
63 132 10
63 174 8
63 94 3
63 97 1
63 152 2
63 173 4
63 137 9
63 114 8
63 103 4
63 104 8
63 148 9
63 81 10
63 92 3
63 83 5
63 163 4
63 166 7
63 138 5
63 136 1
63 91 2
63 169 3
63 147 1
63 122 7
63 119 1
63 150 7
63 69 7
63 131 3
63 67 2
63 77 7
63 134 5
63 141 3
63 68 7
63 73 1
63 158 9
63 88 8
63 86 6
63 125 1
63 66 6
64 69 6
64 159 7
64 121 6
64 172 2
64 73 8
64 136 7
64 92 3
64 176 5
64 89 2
64 91 10
64 147 4
64 71 10
64 74 4
64 161 2
64 76 2
64 127 3
64 117 2
64 114 10
64 141 3
64 165 1
64 146 9
64 102 2
64 70 4
64 134 9
64 170 4
64 152 4
64 105 4
64 179 1
64 108 3
64 95 5
64 132 8
64 163 5
64 167 3
64 106 7
64 116 2
64 67 9
64 150 8
64 94 3
64 90 6
64 109 10
64 118 1
64 120 2
64 171 6
64 82 9
64 96 3
64 119 6
64 173 1
64 164 10
64 155 4
64 93 3
64 139 1
64 97 1
64 110 1
64 113 4
64 85 10
64 148 9
64 180 4
64 103 1
64 151 9
64 111 1
64 128 3
64 125 1
65 87 4
65 71 8
65 120 9
65 149 4
65 135 10
65 168 3
65 100 8
65 102 2
65 85 5
65 93 2
65 91 4
65 107 7
65 159 7
65 83 6
65 139 4
65 77 8
65 148 5
65 180 6
65 126 2
65 115 6
65 169 4
65 166 6
65 69 3
65 125 1
65 95 10
65 174 5
65 175 10
65 68 9
65 119 4
65 78 3
65 81 4
65 163 2
65 154 4
65 150 2
65 136 9
65 134 5
65 86 4
65 98 10
65 131 10
65 162 6
65 157 9
65 127 2
65 160 2
65 177 5
65 178 8
66 144 1
66 102 7
66 117 5
66 74 7
66 83 5
66 131 6
66 166 4
66 151 6
66 103 4
66 82 10
66 115 3
66 174 7
66 143 8
66 149 2
66 123 2
66 67 6
66 163 4
66 71 5
66 96 4
66 91 10
66 180 1
66 179 2
66 121 7
66 93 4
66 79 9
66 165 8
66 145 6
66 122 3
66 158 10
66 141 4
66 167 4
66 140 6
66 159 8
66 90 10
66 98 10
66 87 10
66 136 10
66 112 1
66 84 2
66 146 9
66 148 10
66 95 3
66 173 1
66 161 7
66 130 3
66 154 7
66 104 9
66 139 10
66 176 7
66 170 4
66 75 1
66 77 10
66 164 5
66 124 10
66 107 4
66 111 4
67 174 5
67 80 10
67 148 8
67 75 7
67 108 7
67 87 10
67 120 1
67 84 3
67 125 3
67 164 10
67 126 2
67 81 4
67 131 7
67 175 9
67 89 4
67 94 1
67 111 2
67 110 1
67 141 9
67 91 3
67 124 6
67 117 4
67 171 3
67 142 8
67 172 1
67 90 6
67 92 10
67 159 7
67 118 10
67 113 5
67 128 4
67 93 2
67 119 6
67 88 4
67 123 6
67 167 5
67 157 6
67 95 10
67 149 4
67 147 2
67 107 8
67 163 7
67 151 10
67 176 3
67 136 10
67 140 4
67 168 9
67 73 6
67 150 2
67 98 1
67 76 2
67 103 6
67 77 5
67 173 9
67 180 3
67 155 6
68 154 5
68 143 8
68 133 5
68 126 9
68 172 7
68 70 1
68 79 6
68 141 7
68 168 4
68 69 5
68 128 8
68 101 9
68 134 6
68 139 4
68 74 10
68 88 10
68 167 1
68 85 1
68 77 9
68 175 10
68 138 4
68 132 4
68 95 2
68 91 8
68 98 4
68 164 9
68 111 3
68 82 9
68 135 2
68 158 1
68 145 6
68 106 5
68 115 7
68 105 8
68 100 7
68 81 7
68 114 6
68 146 7
68 124 4
68 161 2
68 117 4
68 112 1
68 125 3
68 116 2
68 110 2
68 109 3
68 137 4
68 171 8
68 131 10
68 90 6
68 72 4
68 84 5
68 120 6
68 103 7
68 151 2
68 153 2
68 108 1
68 169 6
68 165 5
68 130 6
68 96 3
69 70 6
69 78 7
69 122 7
69 127 2
69 83 10
69 128 9
69 109 7
69 104 1
69 136 7
69 176 3
69 124 5
69 76 2
69 82 5
69 77 1
69 98 1
69 71 4
69 114 5
69 105 5
69 75 4
69 179 8
69 110 8
69 74 3
69 92 2
69 170 9
69 115 1
69 96 9
69 146 8
69 151 4
69 140 9
69 142 9
69 87 4
69 119 9
69 144 5
69 107 3
69 175 9
69 156 4
69 73 6
69 94 1
69 150 8
69 89 10
69 88 5
69 80 9
69 152 9
69 165 4
69 171 7
69 111 8
69 180 3
69 130 8
69 134 5
69 93 8
69 103 9
70 127 4
70 77 7
70 121 10
70 138 3
70 118 7
70 100 10
70 163 10
70 79 6
70 171 6
70 167 6
70 94 10
70 129 5
70 107 2
70 160 10
70 170 10
70 102 10
70 180 3
70 112 8
70 154 8
70 159 2
70 124 10
70 134 6
70 169 3
70 149 1
70 86 3
70 156 7
70 119 7
70 162 1
70 135 8
70 74 8
70 84 6
70 142 7
70 110 3
70 113 4
70 106 3
70 158 4
70 157 2
70 87 1
70 175 7
70 114 3
70 174 3
70 145 5
70 120 2
70 128 3
70 166 8
70 172 10
70 96 1
70 103 7
70 93 10
71 141 6
71 132 3
71 102 3
71 164 8
71 84 4
71 87 10
71 115 8
71 92 6
71 82 8
71 108 10
71 136 4
71 179 2
71 148 3
71 146 3
71 139 2
71 137 4
71 158 7
71 97 5
71 119 8
71 75 8
71 80 10
71 81 7
71 144 6
71 168 6
71 105 1
71 88 1
71 98 6
71 143 8
71 157 5
71 91 8
71 155 5
71 85 10
71 159 3
71 76 2
71 83 4
71 78 9
71 110 8
71 173 2
71 131 5
71 74 3
71 79 3
71 177 5
71 162 6
71 127 3
71 86 1
71 138 1
71 124 5
71 103 1
71 109 1
71 125 7
71 151 1
71 100 7
72 159 7
72 174 6
72 137 9
72 149 9
72 167 5
72 118 5
72 97 10
72 83 10
72 176 1
72 151 3
72 147 2
72 115 8
72 168 9
72 157 10
72 122 7
72 98 7
72 134 7
72 125 3
72 75 9
72 178 3
72 104 2
72 141 5
72 113 8
72 144 2
72 126 5
72 164 2
72 76 2
72 170 8
72 73 9
72 131 7
72 78 9
72 111 3
72 109 10
72 121 6
72 107 5
72 146 9
72 120 10
72 139 5
72 172 6
72 175 7
72 114 5
72 84 8
72 128 6
72 180 10
72 119 3
72 136 4
72 173 3
72 89 5
72 154 3
72 95 3
72 77 1
72 148 4
72 103 6
72 130 6
72 100 4
73 96 3
73 115 9
73 100 6
73 74 10
73 92 3
73 97 7
73 152 8
73 77 4
73 150 5
73 146 6
73 122 8
73 132 4
73 79 4
73 80 3
73 85 1
73 160 1
73 111 5
73 179 7
73 176 1
73 171 9
73 121 6
73 126 10
73 168 4
73 143 2
73 86 5
73 167 8
73 104 2
73 91 8
73 172 1
73 105 7
73 106 1
73 78 7
73 116 5
73 136 6
73 158 5
73 108 5
73 82 6
73 75 6
73 151 5
73 154 5
73 174 3
73 141 5
73 175 7
73 87 2
73 124 7
73 84 5
73 81 3
73 140 6
73 162 4
73 164 4
73 93 10
73 113 1
73 157 10
73 133 5
73 155 7
73 161 1
73 159 4
74 166 7
74 102 6
74 98 8
74 129 6
74 103 3
74 119 10
74 146 9
74 95 6
74 79 1
74 100 4
74 168 7
74 141 5
74 75 10
74 148 1
74 180 8
74 118 10
74 120 8
74 150 10
74 179 4
74 81 7
74 123 2
74 152 8
74 85 1
74 159 4
74 137 10
74 176 3
74 140 6
74 133 2
74 167 6
74 122 3
74 130 7
74 161 9
74 169 6
74 151 1
74 155 8
74 153 7
74 136 2
74 144 1
74 78 6
74 84 8
74 96 2
74 93 8
74 160 7
74 149 6
75 104 3
75 102 7
75 92 10
75 125 5
75 126 4
75 130 4
75 109 8
75 171 6
75 87 7
75 179 4
75 98 6
75 173 7
75 156 2
75 118 2
75 149 9
75 119 4
75 124 10
75 146 6
75 148 2
75 115 1
75 79 1
75 84 5
75 91 9
75 117 8
75 177 9
75 80 8
75 153 3
75 163 10
75 99 7
75 138 6
75 151 1
75 175 10
75 106 1
75 150 8
75 95 9
75 90 9
75 83 3
75 107 5
75 116 6
75 143 8
75 127 1
75 136 2
75 111 3
75 129 9
75 97 4
75 157 3
75 170 5
75 142 1
75 122 1
75 158 1
75 93 8
75 114 9
76 157 8
76 156 10
76 155 10
76 97 10
76 150 7
76 165 5
76 107 4
76 101 5
76 82 5
76 135 5
76 84 9
76 153 5
76 117 6
76 134 2
76 128 10
76 178 3
76 175 5
76 115 9
76 180 3
76 148 1
76 95 2
76 176 6
76 79 4
76 81 9
76 164 1
76 106 8
76 163 7
76 136 4
76 149 1
76 139 6
76 120 2
76 88 10
76 132 8
76 168 4
76 137 6
76 174 3
76 144 7
76 140 3
76 100 6
76 90 10
76 80 8
76 167 1
76 123 2
76 118 8
76 122 5
76 130 7
76 158 6
77 170 1
77 148 3
77 160 2
77 126 2
77 100 4
77 162 8
77 129 6
77 119 9
77 131 10
77 150 4
77 128 3
77 146 9
77 106 7
77 174 8
77 138 3
77 85 3
77 144 7
77 178 1
77 130 3
77 121 9
77 108 2
77 81 3
77 90 9
77 114 8
77 98 2
77 135 9
77 136 6
77 110 1
77 177 9
77 92 9
77 133 1
77 142 3
77 115 7
77 101 7
77 104 6
77 137 10
77 125 9
77 147 6
77 158 2
77 99 3
77 103 7
77 117 3
77 124 7
77 145 5
77 169 3
77 94 10
77 155 2
77 156 4
77 173 2
77 118 1
77 80 6
77 83 1
77 149 2
77 112 6
77 109 4
77 123 7
78 151 3
78 164 10
78 107 10
78 156 3
78 144 1
78 178 1
78 161 9
78 171 8
78 94 10
78 127 7
78 80 4
78 118 1
78 112 3
78 138 8
78 92 10
78 124 2
78 117 1
78 90 5
78 99 1
78 170 7
78 110 6
78 130 8
78 116 1
78 140 9
78 111 1
78 143 7
78 154 10
78 122 10
78 126 2
78 146 5
78 123 8
78 148 3
78 119 3
78 179 7
78 132 6
78 101 7
78 82 6
78 160 4
78 141 2
78 142 4
78 83 9
78 106 7
78 174 9
79 177 4
79 163 8
79 113 10
79 133 8
79 107 2
79 152 7
79 108 8
79 125 10
79 82 10
79 139 8
79 146 5
79 83 4
79 168 5
79 81 5
79 142 10
79 167 5
79 100 3
79 111 1
79 123 7
79 86 10
79 92 4
79 88 9
79 85 4
79 179 4
79 120 2
79 95 4
79 171 4
79 118 8
79 148 7
79 98 2
79 157 3
79 106 6
79 126 6
79 137 8
79 90 7
79 178 8
79 105 1
79 116 8
79 154 9
79 121 6
79 144 2
79 170 3
79 147 5
79 101 7
79 150 5
80 128 9
80 124 9
80 133 8
80 125 10
80 179 5
80 137 5
80 164 3
80 103 3
80 82 4
80 83 7
80 88 2
80 148 9
80 113 1
80 130 5
80 157 2
80 139 1
80 126 8
80 115 2
80 85 3
80 121 9
80 122 3
80 108 4
80 174 5
80 160 7
80 168 9
80 140 6
80 102 10
80 132 5
80 110 8
80 81 6
80 84 9
80 150 1
80 127 6
80 101 3
80 114 5
80 177 3
80 171 9
80 105 9
80 95 3
80 175 2
80 145 8
80 136 8
80 92 1
80 100 3
80 86 2
80 89 5
81 138 2
81 140 3
81 102 5
81 137 9
81 97 1
81 103 5
81 90 9
81 82 5
81 163 6
81 130 9
81 92 9
81 136 10
81 83 8
81 180 10
81 105 6
81 150 8
81 132 5
81 94 9
81 167 4
81 114 9
81 158 6
81 135 6
81 131 6
81 179 4
81 96 10
81 118 6
81 116 5
81 174 8
81 153 10
81 166 7
81 93 5
81 104 3
81 159 8
81 169 9
81 127 1
81 146 7
81 176 3
81 133 4
81 160 3
81 126 7
81 99 7
82 135 10
82 160 10
82 163 4
82 179 7
82 120 9
82 104 10
82 140 9
82 155 9
82 119 7
82 102 4
82 118 8
82 175 6
82 109 5
82 138 4
82 137 4
82 105 5
82 177 6
82 112 2
82 139 4
82 150 10
82 108 7
82 144 2
82 167 1
82 87 3
82 148 7
82 168 4
82 143 10
82 149 5
82 164 1
82 128 10
82 156 3
82 180 4
82 152 10
82 129 3
82 86 4
82 159 6
82 153 6
82 132 10
82 89 7
82 96 9
82 106 8
82 117 6
82 123 8
82 84 6
83 111 1
83 133 2
83 140 6
83 172 5
83 180 3
83 139 5
83 99 7
83 175 6
83 149 10
83 127 8
83 146 2
83 86 3
83 138 8
83 122 2
83 102 4
83 98 3
83 177 5
83 109 3
83 159 3
83 91 5
83 142 3
83 125 3
83 120 7
83 93 9
83 150 3
83 94 6
83 165 3
83 171 4
83 131 4
83 113 10
83 84 9
83 155 8
83 156 4
83 130 10
83 168 4
83 134 6
83 85 1
83 166 3
83 137 4
83 121 7
83 173 4
83 148 7
83 145 5
83 108 1
83 119 10
83 129 6
83 100 8
83 151 7
83 103 10
83 167 9
83 97 1
83 164 3
83 117 7
84 122 3
84 120 10
84 123 8
84 98 7
84 138 2
84 163 8
84 159 10
84 135 2
84 119 8
84 144 10
84 177 8
84 147 8
84 118 3
84 91 4
84 107 10
84 149 7
84 126 9
84 92 6
84 142 9
84 141 8
84 97 1
84 172 2
84 100 5
84 170 1
84 173 4
84 115 7
84 166 4
84 109 10
84 134 7
84 99 4
84 175 10
84 162 4
84 148 8
84 96 3
84 127 1
84 174 9
84 152 10
84 88 10
84 154 9
84 101 4
84 169 4
84 111 6
84 128 5
84 157 4
84 139 1
84 87 2
84 140 9
84 131 3
84 136 4
84 165 1
84 145 8
85 107 5
85 119 7
85 105 9
85 112 5
85 93 5
85 131 2
85 104 6
85 100 2
85 151 10
85 162 5
85 169 5
85 111 3
85 153 8
85 175 1
85 120 6
85 180 1
85 110 5
85 117 8
85 147 9
85 106 4
85 157 4
85 138 8
85 115 2
85 144 7
85 97 4
85 160 10
85 150 3
85 164 9
85 91 6
85 87 5
85 178 4
85 154 8
85 145 2
85 94 10
85 89 6
85 179 3
85 137 3
85 171 3
85 156 1
85 114 6
85 163 9
85 92 5
85 121 10
85 136 4
85 96 6
85 116 9
85 113 8
85 126 2
85 148 8
85 170 3
85 128 1
86 173 3
86 94 9
86 111 3
86 178 9
86 142 3
86 126 4
86 169 5
86 117 3
86 163 2
86 108 4
86 135 1
86 130 1
86 161 2
86 155 2
86 171 6
86 170 8
86 149 1
86 96 9
86 119 9
86 134 4
86 132 9
86 120 2
86 112 3
86 123 9
86 146 5
86 157 7
86 113 3
86 145 10
86 121 4
86 152 6
86 158 6
86 116 10
86 95 5
86 107 4
86 109 2
86 148 7
86 177 10
86 88 10
86 99 2
86 129 5
86 98 2
86 180 6
87 94 8
87 107 8
87 132 7
87 179 7
87 113 5
87 177 4
87 111 10
87 144 2
87 151 8
87 115 8
87 125 9
87 169 3
87 171 8
87 162 8
87 136 10
87 154 2
87 157 3
87 95 10
87 127 3
87 165 1
87 147 5
87 150 7
87 155 10
87 102 6
87 137 4
87 139 9
87 104 1
87 110 9
87 164 4
87 159 9
87 166 7
87 124 7
87 156 6
87 142 4
87 121 5
87 172 6
87 89 1
87 130 5
87 140 6
87 167 1
87 92 1
87 100 7
87 143 6
87 174 9
87 133 5
87 97 4
87 126 5
87 153 7
88 177 1
88 124 3
88 168 5
88 100 5
88 150 5
88 121 6
88 148 2
88 166 1
88 123 7
88 108 4
88 89 8
88 167 6
88 93 9
88 128 9
88 106 2
88 105 3
88 142 8
88 95 8
88 116 1
88 147 8
88 137 4
88 113 2
88 164 8
88 161 4
88 122 5
88 99 6
88 94 4
88 134 6
88 126 1
88 173 7
88 115 5
88 135 6
88 92 10
88 136 2
88 144 8
88 162 10
88 133 6
88 143 10
88 149 10
88 157 5
88 160 8
88 130 9
88 158 4
88 175 5
88 154 5
88 152 1
88 145 4
88 129 7
88 101 4
88 169 3
88 90 2
89 99 6
89 105 6
89 174 8
89 151 2
89 165 3
89 139 5
89 104 10
89 136 4
89 116 6
89 171 4
89 137 4
89 106 8
89 153 10
89 178 7
89 120 5
89 117 3
89 124 7
89 154 1
89 94 4
89 166 6
89 143 5
89 150 4
89 126 4
89 176 8
89 147 8
89 100 7
89 155 6
89 103 4
89 179 9
89 107 9
89 140 6
89 93 2
89 110 8
89 92 1
89 95 9
89 101 4
89 91 6
89 128 6
89 162 2
89 141 4
89 172 1
89 148 9
89 160 4
89 156 7
90 157 6
90 96 3
90 119 10
90 160 6
90 100 10
90 118 5
90 163 3
90 155 10
90 173 9
90 120 3
90 122 9
90 145 3
90 152 10
90 93 6
90 129 5
90 124 6
90 98 7
90 165 6
90 109 8
90 144 4
90 154 1
90 141 7
90 111 5
90 114 9
90 132 1
90 97 5
90 125 3
90 150 10
90 147 6
90 177 5
90 135 10
90 121 6
90 108 4
90 138 9
90 162 2
90 158 4
90 99 7
90 159 3
90 142 8
90 170 6
90 156 7
90 151 5
90 178 5
90 103 1
90 137 2
90 91 6
90 123 2
90 106 2
91 157 7
91 159 9
91 119 9
91 134 8
91 114 6
91 95 2
91 175 10
91 131 5
91 115 8
91 172 9
91 99 2
91 103 4
91 108 2
91 176 10
91 122 8
91 102 8
91 111 4
91 168 1
91 167 7
91 132 8
91 94 6
91 152 5
91 125 1
91 135 5
91 154 10
91 158 6
91 104 3
91 123 5
91 151 4
91 112 1
91 180 6
91 169 10
91 146 4
91 130 10
91 117 3
91 160 7
91 128 2
91 116 4
91 138 1
92 179 2
92 159 10
92 133 7
92 146 5
92 141 1
92 107 9
92 177 9
92 150 6
92 137 3
92 117 7
92 171 3
92 128 2
92 112 7
92 108 2
92 115 5
92 175 4
92 153 10
92 101 2
92 149 4
92 157 6
92 136 8
92 103 6
92 162 4
92 100 6
92 127 9
92 114 9
92 156 9
92 142 10
92 151 4
92 165 6
92 134 2
92 119 6
92 158 3
92 154 4
92 110 8
92 168 1
92 118 5
92 148 4
92 164 3
92 113 4
92 132 4
92 135 10
92 94 1
92 109 6
92 174 7
92 93 7
92 166 7
92 123 10
92 145 10
92 121 1
92 97 2
93 120 3
93 139 9
93 140 3
93 163 7
93 124 3
93 136 10
93 168 6
93 158 10
93 134 8
93 176 10
93 177 10
93 132 7
93 152 10
93 105 5
93 126 5
93 119 3
93 157 10
93 130 8
93 114 5
93 117 10
93 137 1
93 153 5
93 123 10
93 101 10
93 107 3
93 112 2
93 99 4
93 173 2
93 127 5
93 142 4
93 97 10
93 96 4
93 151 1
93 116 7
93 135 1
93 102 2
93 128 2
93 111 7
93 154 6
93 109 5
93 174 1
93 104 6
93 115 10
93 103 9
93 156 3
93 129 3
93 94 9
93 160 1
93 143 5
93 98 5
94 101 1
94 141 3
94 119 5
94 170 4
94 109 8
94 106 7
94 143 2
94 138 8
94 145 10
94 135 5
94 104 2
94 130 8
94 161 1
94 163 5
94 118 5
94 131 9
94 96 2
94 142 6
94 168 10
94 97 8
94 122 3
94 158 4
94 171 3
94 164 1
94 128 5
94 102 8
94 162 6
94 132 8
94 115 5
94 112 5
94 177 9
94 157 8
94 165 3
94 133 4
94 100 10
94 117 7
94 116 8
94 160 1
94 126 1
94 103 3
95 148 2
95 140 4
95 113 1
95 150 1
95 123 1
95 120 3
95 106 8
95 173 8
95 125 3
95 158 10
95 141 1
95 119 3
95 112 8
95 139 8
95 137 2
95 121 5
95 154 8
95 169 2
95 127 5
95 157 4
95 151 5
95 180 1
95 103 5
95 164 9
95 124 9
95 176 7
95 133 7
95 107 6
95 110 3
95 163 7
95 118 7
95 149 1
95 168 5
95 156 4
95 111 1
95 167 7
95 162 4
95 166 8
95 175 2
95 146 7
95 129 4
95 160 2
95 132 8
95 161 5
95 172 1
95 115 10
95 104 8
95 108 10
95 135 4
96 116 9
96 98 1
96 100 5
96 164 9
96 172 6
96 123 7
96 126 7
96 105 7
96 150 1
96 127 3
96 152 7
96 171 7
96 114 2
96 148 9
96 180 4
96 147 5
96 169 1
96 149 7
96 163 7
96 117 8
96 113 8
96 142 1
96 119 4
96 162 1
96 159 10
96 136 7
96 128 2
96 155 1
96 101 6
96 106 5
96 167 6
96 176 8
96 103 9
96 107 9
96 110 3
96 118 7
96 108 5
96 111 10
97 163 10
97 164 4
97 150 1
97 115 5
97 119 10
97 147 9
97 101 3
97 166 3
97 172 5
97 180 10
97 107 6
97 177 6
97 158 4
97 161 7
97 173 5
97 176 5
97 111 1
97 103 7
97 110 4
97 144 10
97 148 8
97 149 6
97 139 2
97 171 5
97 105 8
97 178 1
97 140 1
97 109 3
97 116 6
97 162 6
97 168 6
97 137 1
97 165 2
97 122 3
98 167 9
98 102 2
98 156 9
98 131 4
98 170 2
98 160 4
98 150 2
98 130 3
98 112 6
98 111 6
98 180 10
98 144 9
98 106 6
98 163 3
98 127 8
98 120 9
98 157 3
98 104 5
98 173 10
98 135 7
98 179 4
98 172 2
98 107 2
98 105 7
98 143 7
98 103 4
98 151 8
98 153 5
98 123 10
98 118 9
98 121 10
98 126 8
98 142 10
98 154 5
98 158 3
98 129 3
98 132 7
98 152 7
98 136 2
98 109 5
98 108 9
98 147 5
98 138 4
98 122 3
98 137 3
98 166 7
98 110 6
98 119 8
98 161 6
99 107 2
99 120 1
99 108 7
99 128 7
99 103 1
99 172 7
99 146 5
99 126 4
99 109 7
99 168 3
99 161 3
99 106 7
99 174 5
99 119 4
99 142 10
99 116 10
99 143 4
99 117 3
99 169 10
99 122 1
99 151 2
99 101 6
99 164 4
99 175 6
99 111 5
99 148 4
99 132 8
99 178 5
99 137 10
99 110 7
99 150 5
99 124 7
99 123 3
99 155 10
99 138 8
99 180 6
99 147 6
99 102 8
100 145 7
100 165 5
100 118 4
100 107 2
100 139 6
100 135 10
100 171 10
100 112 7
100 144 6
100 174 6
100 173 4
100 113 2
100 131 9
100 109 9
100 108 5
100 101 3
100 152 5
100 110 1
100 102 10
100 148 2
100 105 1
100 124 7
100 176 6
100 125 8
100 168 9
100 122 7
100 179 10
100 164 2
100 150 2
100 127 6
100 141 3
100 154 7
100 129 2
100 115 10
100 103 1
100 137 2
100 123 5
100 106 9
101 174 2
101 143 4
101 168 2
101 112 10
101 131 10
101 129 6
101 126 7
101 105 5
101 134 10
101 176 8
101 115 6
101 175 1
101 178 4
101 170 2
101 121 4
101 162 8
101 113 2
101 180 2
101 118 9
101 136 5
101 148 2
101 123 10
101 167 5
101 159 2
101 132 4
101 153 5
101 161 10
101 125 5
101 106 6
101 154 6
101 164 10
101 109 10
101 150 5
101 133 9
101 127 3
101 142 10
101 135 7
101 156 1
101 173 9
101 158 9
101 144 5
101 147 4
101 151 6
102 166 8
102 113 1
102 169 5
102 128 4
102 151 7
102 137 2
102 158 10
102 112 5
102 122 10
102 115 7
102 150 4
102 119 8
102 148 4
102 110 9
102 103 7
102 139 7
102 180 9
102 154 6
102 136 9
102 114 9
102 146 8
102 159 2
102 140 4
102 130 2
102 127 1
102 178 2
102 141 8
102 132 3
102 126 5
102 107 4
102 177 1
102 131 2
102 134 1
102 106 3
102 176 4
102 179 4
102 144 3
102 170 1
102 124 8
102 129 7
102 167 9
102 145 5
102 123 4
103 155 2
103 123 3
103 173 2
103 158 1
103 166 7
103 178 5
103 141 2
103 138 10
103 145 6
103 110 2
103 124 3
103 113 4
103 126 4
103 143 10
103 135 8
103 169 2
103 148 9
103 129 2
103 127 3
103 120 1
103 122 7
103 157 6
103 149 10
103 132 7
103 176 9
103 167 3
103 128 6
103 172 3
103 137 4
103 152 1
103 112 10
103 156 8
103 131 2
103 144 4
103 116 2
103 118 1
103 133 5
103 153 10
103 119 8
103 150 3
103 107 9
103 134 1
103 109 6
104 171 9
104 154 10
104 170 4
104 133 8
104 180 1
104 140 8
104 131 9
104 179 9
104 141 9
104 130 6
104 150 9
104 175 1
104 137 4
104 167 3
104 144 4
104 121 3
104 177 2
104 157 1
104 147 6
104 125 4
104 112 5
104 178 10
104 108 10
104 118 2
104 155 4
104 149 2
104 164 10
104 174 5
104 161 2
104 138 4
104 160 3
104 114 10
104 124 7
104 117 4
104 127 7
104 107 2
104 128 7
104 168 1
104 126 7
105 152 7
105 132 6
105 139 5
105 159 7
105 161 7
105 136 10
105 173 3
105 177 2
105 146 3
105 156 9
105 119 9
105 148 7
105 123 6
105 147 8
105 158 9
105 165 1
105 141 4
105 133 2
105 174 8
105 112 5
105 107 8
105 138 4
105 110 8
105 122 8
105 128 4
105 179 6
105 169 10
105 176 10
105 180 7
105 163 1
105 149 6
105 130 5
105 153 2
105 106 3
105 178 10
105 175 1
105 143 8
105 117 1
106 151 3
106 115 9
106 150 4
106 116 9
106 114 5
106 129 4
106 149 4
106 137 5
106 143 2
106 118 10
106 130 6
106 125 9
106 160 8
106 145 10
106 124 8
106 176 1
106 112 9
106 153 7
106 162 9
106 170 7
106 173 5
106 123 2
106 167 8
106 141 8
106 138 8
106 157 2
106 154 9
106 113 2
106 147 4
106 163 2
106 127 9
106 152 8
106 135 10
106 174 5
106 178 6
106 142 5
107 148 6
107 135 3
107 134 3
107 177 8
107 141 2
107 125 8
107 162 3
107 174 7
107 116 8
107 180 1
107 150 10
107 142 5
107 167 10
107 129 7
107 138 6
107 109 5
107 143 6
107 110 1
107 120 9
107 173 8
107 156 9
107 133 8
107 115 5
107 121 4
107 117 10
107 160 6
107 128 10
107 130 1
107 158 7
107 145 5
107 152 2
107 131 2
107 161 3
107 178 5
107 108 2
107 126 10
107 170 4
108 155 4
108 137 6
108 115 6
108 129 6
108 149 6
108 111 3
108 147 4
108 162 1
108 110 5
108 161 3
108 113 2
108 164 3
108 175 7
108 132 6
108 145 2
108 176 5
108 165 10
108 128 8
108 159 7
108 144 6
108 140 8
108 139 1
108 173 10
108 160 1
108 167 6
108 157 9
108 123 8
108 152 9
108 135 6
108 170 7
108 148 4
108 178 6
108 130 7
108 151 7
108 153 3
108 150 5
108 134 3
108 146 6
108 118 5
108 172 9
108 116 7
108 143 8
108 127 8
108 114 8
109 172 4
109 130 8
109 152 3
109 149 8
109 137 6
109 163 7
109 110 9
109 144 3
109 129 3
109 116 9
109 115 5
109 161 2
109 162 10
109 158 7
109 121 4
109 156 7
109 178 7
109 159 3
109 173 3
109 180 8
109 125 9
109 177 5
109 150 1
109 139 9
109 167 7
109 147 2
109 165 6
109 123 4
109 132 3
110 158 6
110 129 3
110 115 6
110 152 9
110 149 2
110 174 3
110 157 6
110 134 9
110 120 5
110 126 6
110 111 2
110 172 8
110 162 10
110 160 10
110 127 8
110 112 8
110 153 8
110 128 6
110 150 3
110 166 7
110 114 8
110 144 8
110 118 5
110 123 4
110 148 2
110 119 2
110 136 3
110 179 1
110 113 7
110 122 7
110 167 9
111 178 1
111 137 4
111 133 4
111 122 3
111 170 10
111 116 5
111 148 5
111 119 10
111 173 10
111 154 4
111 176 10
111 117 9
111 155 8
111 115 8
111 177 2
111 156 1
111 158 3
111 149 7
111 159 7
111 153 10
111 179 6
111 126 1
111 142 5
111 121 7
111 174 6
111 143 6
111 152 7
111 124 7
111 169 1
111 165 10
111 162 10
112 150 4
112 178 6
112 166 8
112 174 8
112 152 10
112 142 10
112 177 3
112 118 7
112 121 3
112 120 8
112 141 8
112 180 10
112 133 1
112 163 2
112 155 4
112 115 10
112 139 7
112 127 1
112 159 8
112 143 10
112 157 3
112 146 10
112 116 4
112 114 7
112 171 6
112 131 10
112 162 7
112 123 5
112 132 7
112 140 1
112 173 8
113 162 10
113 143 4
113 178 9
113 121 7
113 153 2
113 150 7
113 122 7
113 142 3
113 124 4
113 127 6
113 163 2
113 152 3
113 146 4
113 149 9
113 135 2
113 174 7
113 125 9
113 130 10
113 120 10
113 180 1
113 132 2
113 148 2
113 145 1
113 168 10
113 170 4
113 176 2
113 114 6
113 172 10
113 173 2
113 133 9
113 115 5
114 121 1
114 140 3
114 167 7
114 130 7
114 163 8
114 155 2
114 177 6
114 153 8
114 135 9
114 164 9
114 174 5
114 154 5
114 145 7
114 146 4
114 138 10
114 176 8
114 156 1
114 149 9
114 143 3
114 125 1
114 159 7
114 180 7
114 137 10
114 171 7
114 127 7
114 131 9
114 170 2
114 133 10
114 147 3
115 116 8
115 122 5
115 134 7
115 176 2
115 147 9
115 124 5
115 125 2
115 139 4
115 128 8
115 175 9
115 165 6
115 177 3
115 170 2
115 171 10
115 150 5
115 173 9
115 151 6
115 131 10
115 117 8
115 148 5
115 169 9
115 160 6
115 149 5
115 141 7
115 167 10
115 142 8
115 133 10
115 156 6
115 135 1
115 179 7
115 130 9
116 150 3
116 136 8
116 180 4
116 158 10
116 179 5
116 118 7
116 162 1
116 165 5
116 148 4
116 178 7
116 131 2
116 129 1
116 147 10
116 120 2
116 142 1
116 152 6
116 177 6
116 154 10
116 133 8
116 117 2
116 176 8
116 126 5
116 149 1
116 167 10
116 155 8
116 127 9
117 136 5
117 170 8
117 127 3
117 161 7
117 156 5
117 177 1
117 137 1
117 145 1
117 132 9
117 174 7
117 180 6
117 120 6
117 143 7
117 157 9
117 146 8
117 162 4
117 131 8
117 134 5
117 126 5
117 129 10
117 149 8
117 125 7
117 130 10
117 119 8
117 142 1
117 172 5
117 141 2
117 148 1
117 168 8
117 139 5
117 140 5
118 133 9
118 146 6
118 169 5
118 161 7
118 135 5
118 121 7
118 153 9
118 176 7
118 147 7
118 175 9
118 137 9
118 172 3
118 124 7
118 168 6
118 163 1
118 145 9
118 126 9
118 154 8
118 170 10
118 144 8
118 157 5
118 150 2
118 139 9
118 143 2
118 166 6
118 179 3
118 155 1
119 171 1
119 141 5
119 162 7
119 153 4
119 178 8
119 156 10
119 166 2
119 135 8
119 158 7
119 144 1
119 134 8
119 172 10
119 164 6
119 157 8
119 131 2
119 169 8
119 124 10
119 136 3
119 179 6
119 125 3
119 127 7
119 143 10
119 155 2
119 161 4
119 137 4
119 140 3
119 180 6
119 151 1
120 137 4
120 122 10
120 157 6
120 168 7
120 134 8
120 143 5
120 138 2
120 174 7
120 162 7
120 123 1
120 144 4
120 145 8
120 150 9
120 128 6
120 133 2
120 177 6
120 164 10
120 151 2
120 147 4
120 121 9
120 179 6
120 158 4
120 142 8
120 130 5
120 171 4
120 163 7
120 166 8
120 148 1
120 139 8
120 175 3
120 156 8
121 170 9
121 132 8
121 161 9
121 163 9
121 131 5
121 141 4
121 156 4
121 130 1
121 162 1
121 133 7
121 172 8
121 148 9
121 136 2
121 144 3
121 150 4
121 122 3
121 126 3
121 179 10
121 127 6
121 146 3
121 152 9
121 160 3
121 129 1
121 165 3
121 139 8
121 143 3
121 153 2
121 174 10
121 147 3
121 167 8
121 137 3
121 138 10
122 169 6
122 154 10
122 159 5
122 161 10
122 173 7
122 132 9
122 125 1
122 153 1
122 176 3
122 146 9
122 145 5
122 179 10
122 133 4
122 170 9
122 162 6
122 171 7
122 158 5
122 163 6
122 123 5
122 134 6
122 168 6
122 156 8
122 148 8
122 131 7
122 175 4
122 139 10
122 177 5
122 138 4
122 130 4
122 140 7
122 137 10
122 155 3
123 180 6
123 144 2
123 136 4
123 179 9
123 175 8
123 135 2
123 154 5
123 163 7
123 132 9
123 158 8
123 137 5
123 134 8
123 131 8
123 141 8
123 150 7
123 139 1
123 145 3
123 164 10
123 146 3
123 170 10
123 149 1
123 128 8
123 172 10
123 125 7
123 143 10
123 161 5
124 165 4
124 127 4
124 164 4
124 159 1
124 147 9
124 167 7
124 138 2
124 148 7
124 131 7
124 135 2
124 175 6
124 172 2
124 125 5
124 133 6
124 130 1
124 166 1
124 156 6
124 176 2
124 140 8
124 143 6
124 163 4
124 161 5
124 170 5
124 144 9
124 157 9
124 137 4
124 146 7
124 158 5
125 133 2
125 149 6
125 178 2
125 154 6
125 162 1
125 148 1
125 128 1
125 141 9
125 136 6
125 156 9
125 157 5
125 146 7
125 175 6
125 158 4
125 168 9
125 155 1
125 131 4
125 142 10
125 167 4
125 164 7
125 173 6
125 147 1
125 134 9
125 135 4
125 138 2
125 180 1
125 174 1
126 155 9
126 161 9
126 169 8
126 128 2
126 173 5
126 131 10
126 141 9
126 176 2
126 159 9
126 163 3
126 165 5
126 134 8
126 172 7
126 179 8
126 147 2
126 154 7
126 127 7
126 135 5
126 164 9
126 149 8
126 162 6
126 175 3
126 158 2
126 133 4
126 129 3
126 178 4
127 155 6
127 167 5
127 178 3
127 158 10
127 130 10
127 142 4
127 138 6
127 164 2
127 131 6
127 136 6
127 168 2
127 150 4
127 147 7
127 132 7
127 165 4
127 166 10
127 173 2
127 174 10
127 156 7
127 171 3
127 175 4
127 162 4
127 170 5
127 148 1
127 143 2
127 169 1
127 160 8
127 154 5
127 135 3
128 177 1
128 168 4
128 137 10
128 130 6
128 135 4
128 140 5
128 143 6
128 179 7
128 161 9
128 134 1
128 149 3
128 133 8
128 174 10
128 165 8
128 171 8
128 146 1
128 170 2
128 172 10
128 139 9
128 151 8
128 150 6
128 129 10
128 163 1
128 180 7
128 159 7
128 142 1
128 152 3
129 170 2
129 132 8
129 164 7
129 175 3
129 152 6
129 172 4
129 163 10
129 155 5
129 145 5
129 147 7
129 174 8
129 149 4
129 167 4
129 168 5
129 134 1
129 159 10
129 176 10
129 148 1
129 137 2
129 130 2
129 178 8
129 157 5
129 131 2
129 177 4
129 158 4
129 179 6
130 174 2
130 162 8
130 146 9
130 136 1
130 148 3
130 134 10
130 166 10
130 169 4
130 138 7
130 172 2
130 173 4
130 158 10
130 145 8
130 142 1
130 135 9
130 144 5
130 153 10
130 178 3
130 147 7
130 170 1
130 165 8
130 168 7
130 176 1
130 163 1
130 141 9
130 175 2
130 157 1
130 156 6
130 149 7
130 164 2
131 163 10
131 134 6
131 175 2
131 158 6
131 132 4
131 170 8
131 172 5
131 149 3
131 157 10
131 167 2
131 160 8
131 173 6
131 141 5
131 145 8
131 162 4
131 169 8
131 152 4
131 155 8
131 171 3
131 156 6
131 142 7
131 139 4
132 176 7
132 147 9
132 180 7
132 170 2
132 141 10
132 177 1
132 168 1
132 155 1
132 140 9
132 133 3
132 148 8
132 146 5
132 137 7
132 142 9
132 152 1
132 160 4
132 167 5
132 134 3
132 171 8
132 158 5
132 159 8
132 151 1
132 164 9
132 162 7
132 154 8
132 135 10
132 143 9
132 157 9
132 163 3
133 135 6
133 141 6
133 169 9
133 152 4
133 138 4
133 170 3
133 137 2
133 142 8
133 140 9
133 161 4
133 157 10
133 134 10
133 165 8
133 148 9
133 136 9
133 171 9
133 166 4
133 175 1
133 176 10
133 151 7
133 139 10
133 159 1
133 160 9
133 163 10
133 174 6
133 162 1
134 167 9
134 143 9
134 168 5
134 163 2
134 166 9
134 150 9
134 145 4
134 146 5
134 180 6
134 155 2
134 151 1
134 138 4
134 153 10
134 172 6
134 140 2
134 148 8
134 149 3
134 170 2
134 157 5
134 174 6
134 147 3
134 142 7
134 144 10
134 141 4
134 156 9
134 173 5
134 176 4
134 165 3
135 144 5
135 158 6
135 140 6
135 162 3
135 167 5
135 178 8
135 163 10
135 159 4
135 171 3
135 169 1
135 170 8
135 152 6
135 161 2
135 179 10
135 143 7
135 166 7
135 145 4
135 174 8
135 149 3
135 160 7
135 137 1
135 142 6
136 151 4
136 169 5
136 167 7
136 177 9
136 179 9
136 178 5
136 142 8
136 149 7
136 175 4
136 141 7
136 180 4
136 168 9
136 153 5
136 152 3
136 140 9
136 138 9
136 137 1
136 154 3
136 172 6
137 145 7
137 169 9
137 139 4
137 179 5
137 166 5
137 144 8
137 170 3
137 157 2
137 173 8
137 138 3
137 159 3
137 167 6
137 162 2
137 160 8
137 152 3
137 153 3
137 177 4
137 168 7
137 158 2
137 155 7
137 161 1
137 147 2
137 174 7
137 146 10
137 143 6
138 153 8
138 143 1
138 162 3
138 165 10
138 179 7
138 166 9
138 156 1
138 149 2
138 151 5
138 147 6
138 171 8
138 144 3
138 180 6
138 172 3
138 173 4
138 159 3
138 152 5
139 149 4
139 170 2
139 178 10
139 145 3
139 157 7
139 173 2
139 154 3
139 146 7
139 175 10
139 148 8
139 164 8
139 141 9
139 150 4
139 162 8
139 179 2
139 152 3
139 176 4
139 167 7
139 143 2
140 157 10
140 158 5
140 152 4
140 162 5
140 164 1
140 176 6
140 161 3
140 151 4
140 148 3
140 175 10
140 147 4
140 145 6
140 169 6
140 144 7
140 173 1
140 163 2
140 172 3
140 174 2
140 170 10
140 153 3
140 171 8
140 168 4
140 167 4
140 142 5
140 146 3
141 160 9
141 151 8
141 178 3
141 159 5
141 149 1
141 150 10
141 164 3
141 169 9
141 166 2
141 175 1
141 152 10
141 158 7
141 162 9
141 170 1
141 179 1
141 147 5
141 168 7
141 173 7
141 163 6
141 156 4
141 153 8
141 174 5
141 143 1
141 176 5
142 175 3
142 167 3
142 146 1
142 149 2
142 176 6
142 143 4
142 162 2
142 161 3
142 165 3
142 145 1
142 147 4
142 177 6
142 151 1
142 148 9
142 157 9
142 160 2
142 172 2
142 169 6
142 164 5
143 149 1
143 153 4
143 180 4
143 174 8
143 179 9
143 167 9
143 168 3
143 165 3
143 145 7
143 171 1
143 178 7
143 144 10
143 155 6
143 146 8
143 159 10
143 166 7
143 157 9
143 163 1
144 170 6
144 146 3
144 150 9
144 175 1
144 168 1
144 158 10
144 176 7
144 162 6
144 178 7
144 173 4
144 180 4
144 177 10
144 161 9
144 155 6
144 159 6
144 167 4
144 156 9
144 174 4
144 147 4
144 157 1
144 145 4
145 167 7
145 179 3
145 161 8
145 163 8
145 154 5
145 148 4
145 171 9
145 164 10
145 153 8
145 157 4
145 162 2
145 158 6
145 172 8
145 146 1
145 174 7
146 173 1
146 161 5
146 176 7
146 162 6
146 159 6
146 148 7
146 180 5
146 168 9
146 174 6
146 165 5
146 147 3
146 149 6
146 177 5
146 158 1
146 163 2
146 169 9
146 154 7
146 160 9
146 167 8
147 150 8
147 173 4
147 155 3
147 153 2
147 164 8
147 160 5
147 165 5
147 177 6
147 149 9
147 152 3
147 162 1
147 179 5
147 178 5
147 154 6
148 149 3
148 172 9
148 152 10
148 158 6
148 167 4
148 159 7
148 179 2
148 161 9
148 153 1
148 175 2
148 156 9
148 154 10
148 163 5
148 180 10
148 174 2
148 150 8
149 152 1
149 167 9
149 180 10
149 175 7
149 156 1
149 159 5
149 157 4
149 153 4
149 177 3
149 151 3
149 179 3
149 150 7
149 173 7
149 154 7
149 166 5
150 164 1
150 176 10
150 180 2
150 153 6
150 163 4
150 166 6
150 170 3
150 168 3
150 162 1
150 174 2
150 155 2
150 152 5
150 159 10
150 161 1
150 172 3
150 156 6
151 154 2
151 167 5
151 169 2
151 161 4
151 165 1
151 159 7
151 157 3
151 174 2
151 179 5
151 170 2
151 176 3
151 155 8
152 169 8
152 158 7
152 163 5
152 165 5
152 166 9
152 171 7
152 167 5
152 164 8
152 157 2
152 178 2
152 153 6
152 180 5
152 156 5
153 163 5
153 180 10
153 164 4
153 158 8
153 159 6
153 173 4
153 166 3
153 179 7
153 156 1
153 170 8
153 165 7
153 160 5
153 161 6
154 179 7
154 170 9
154 160 1
154 156 10
154 176 5
154 158 5
154 173 6
154 161 5
154 180 9
154 168 2
154 177 7
154 155 5
154 157 1
154 165 4
155 162 2
155 170 8
155 176 9
155 166 10
155 174 5
155 156 1
155 173 6
155 168 1
155 180 3
155 157 10
155 172 7
155 177 3
156 159 10
156 169 1
156 158 10
156 178 10
156 170 1
156 175 9
156 172 5
156 164 8
156 163 6
157 165 8
157 178 5
157 166 7
157 158 8
157 176 4
157 168 3
157 162 3
157 169 2
157 167 2
157 180 10
157 179 10
157 164 2
157 175 2
157 174 10
157 177 7
158 164 10
158 170 6
158 165 4
158 173 8
158 178 2
158 172 3
158 176 3
158 167 2
159 163 7
159 177 2
159 174 10
159 179 3
159 161 3
159 164 3
159 176 3
159 180 3
160 169 2
160 166 9
160 178 3
160 180 9
160 177 3
160 164 3
160 179 4
160 171 1
160 172 2
160 162 1
160 173 2
160 161 8
160 168 5
161 174 5
161 163 5
161 165 8
161 177 4
161 162 4
161 176 6
161 166 4
161 170 1
161 178 5
161 169 8
162 168 5
162 170 2
162 180 1
162 164 10
162 163 4
162 174 6
162 171 5
162 179 7
162 175 3
162 166 3
162 169 5
163 166 3
163 173 3
163 165 10
163 175 7
163 174 8
163 180 10
163 169 5
163 167 2
163 177 2
164 179 9
164 167 8
164 165 3
164 168 6
164 171 1
164 169 2
164 175 2
165 180 1
165 167 3
165 178 9
165 168 7
165 166 5
165 179 10
166 172 8
166 174 4
166 168 6
166 176 10
166 173 1
167 175 2
167 172 8
167 171 9
167 173 10
167 180 3
167 168 5
167 176 4
167 174 6
168 176 9
168 172 7
168 177 7
168 175 9
168 179 7
168 170 1
168 178 9
168 180 3
169 176 5
169 172 7
169 171 1
169 175 2
170 171 8
170 177 2
170 179 4
170 176 8
170 172 7
171 178 1
171 175 4
171 179 9
171 173 3
171 176 7
172 180 2
172 178 4
173 176 3
173 180 4
173 179 10
173 175 2
174 178 10
174 180 5
174 179 1
175 176 4
175 179 9
176 178 7
176 179 5
177 179 7
177 178 7
177 180 2
178 179 9
178 180 8
179 180 9


==> anc/instances/benchmark/maxCutMet/pw05_200.0 <==
200 9950 
1 159 9
1 73 9
1 14 3
1 142 5
1 175 9
1 179 7
1 30 3
1 133 8
1 18 4
1 126 10
1 7 3
1 51 1
1 52 7
1 200 2
1 38 7
1 166 7
1 119 3
1 161 10
1 11 8
1 60 10
1 28 6
1 62 3
1 25 10
1 177 8
1 184 10
1 156 3
1 99 4
1 53 4
1 167 4
1 146 7
1 135 2
1 196 1
1 153 6
1 148 4
1 151 4
1 93 3
1 185 1
1 36 2
1 23 3
1 100 4
1 21 5
1 64 2
1 125 2
1 43 5
1 105 8
1 87 1
1 3 3
1 198 2
1 190 10
1 139 6
1 110 5
1 78 4
1 61 5
1 17 5
1 96 4
1 80 10
1 9 3
1 68 5
1 144 10
1 69 6
1 160 6
1 171 3
1 37 8
1 103 7
1 154 1
1 152 4
1 75 7
1 141 5
1 49 3
1 192 2
1 169 7
1 149 10
1 107 1
1 101 7
1 77 2
1 72 10
1 150 1
1 172 6
1 81 9
1 155 10
1 42 5
1 132 9
1 83 4
1 85 4
1 130 2
1 82 1
1 46 1
1 45 6
1 92 10
1 106 10
1 4 3
1 138 3
1 122 10
1 147 4
1 127 1
1 88 4
1 50 8
1 59 2
1 47 9
1 118 5
1 94 3
1 44 5
1 39 10
1 115 9
1 191 7
1 27 4
1 31 9
1 136 1
2 105 4
2 151 6
2 113 9
2 192 9
2 137 7
2 90 4
2 18 1
2 14 3
2 49 6
2 196 5
2 158 4
2 150 4
2 111 4
2 159 8
2 55 8
2 75 6
2 152 6
2 68 5
2 133 5
2 78 7
2 162 2
2 104 8
2 117 8
2 81 10
2 9 10
2 178 9
2 79 2
2 27 5
2 40 7
2 176 5
2 84 4
2 140 4
2 8 6
2 37 2
2 28 4
2 22 6
2 112 9
2 191 8
2 92 6
2 144 6
2 189 7
2 197 3
2 35 4
2 124 5
2 70 4
2 23 5
2 168 3
2 59 10
2 91 7
2 123 9
2 17 9
2 174 1
2 7 3
2 181 10
2 95 9
2 58 9
2 125 10
2 66 8
2 26 2
2 96 6
2 184 2
2 24 7
2 185 7
2 94 6
2 136 10
2 87 1
2 139 7
2 29 9
2 109 1
2 10 3
2 97 6
2 74 4
2 82 6
2 114 7
2 182 6
2 146 6
2 149 1
2 130 3
2 62 6
2 80 6
2 148 5
2 153 10
2 122 6
2 11 2
2 57 3
2 43 5
2 132 5
2 38 1
2 115 4
3 130 4
3 162 8
3 70 4
3 36 8
3 12 4
3 116 9
3 110 3
3 146 10
3 4 9
3 114 10
3 149 7
3 183 6
3 128 6
3 197 5
3 89 3
3 10 3
3 102 1
3 39 8
3 118 4
3 21 1
3 43 10
3 19 10
3 168 4
3 50 4
3 44 9
3 73 6
3 174 8
3 51 7
3 123 7
3 98 5
3 63 4
3 15 9
3 54 5
3 5 7
3 29 2
3 190 8
3 66 3
3 111 1
3 124 5
3 176 5
3 91 5
3 161 10
3 37 8
3 180 3
3 96 5
3 136 9
3 100 7
3 27 3
3 196 4
3 48 9
3 62 5
3 94 1
3 57 1
3 20 10
3 52 5
3 71 1
3 101 3
3 133 3
3 194 10
3 24 6
3 14 4
3 199 2
3 77 10
3 163 3
3 33 10
3 56 5
3 129 2
3 45 9
3 198 10
3 170 8
3 177 7
3 138 6
3 87 3
3 38 2
3 26 9
3 160 3
3 35 3
3 113 8
3 167 1
3 16 7
3 23 10
3 97 10
3 137 5
3 30 9
3 141 7
3 135 3
3 158 5
3 47 8
3 156 10
3 192 9
3 13 7
3 79 2
3 119 5
3 103 6
4 92 7
4 33 2
4 31 7
4 39 4
4 71 7
4 90 6
4 168 6
4 170 5
4 121 4
4 56 3
4 68 7
4 154 7
4 134 1
4 174 7
4 119 7
4 24 10
4 111 3
4 167 8
4 49 6
4 180 2
4 61 10
4 159 10
4 29 7
4 139 10
4 158 9
4 143 4
4 125 4
4 175 5
4 72 7
4 69 10
4 37 2
4 153 3
4 128 10
4 91 2
4 187 3
4 45 7
4 70 9
4 89 3
4 114 10
4 127 4
4 76 10
4 38 3
4 161 10
4 166 8
4 99 8
4 48 8
4 10 4
4 103 9
4 57 10
4 188 2
4 141 2
4 177 6
4 20 9
4 5 1
4 32 1
4 132 6
4 25 8
4 107 10
4 63 6
4 86 2
4 62 1
4 144 10
4 196 9
4 8 6
4 84 6
4 94 6
4 16 9
4 67 8
4 138 10
4 65 10
4 64 10
4 109 7
4 35 7
4 75 7
4 182 6
4 195 2
4 200 4
4 163 3
4 21 4
4 136 2
4 82 5
4 88 6
4 122 7
4 169 4
4 102 6
4 98 7
4 165 7
4 34 9
4 150 6
4 197 10
4 118 9
4 184 4
4 178 6
5 178 3
5 177 10
5 182 9
5 148 2
5 50 9
5 143 4
5 99 3
5 138 10
5 145 8
5 167 4
5 38 6
5 195 5
5 39 4
5 40 2
5 93 3
5 123 10
5 120 6
5 49 4
5 14 5
5 56 6
5 67 3
5 7 7
5 199 6
5 35 4
5 23 6
5 27 5
5 77 10
5 55 2
5 132 2
5 42 5
5 137 4
5 94 9
5 54 5
5 13 6
5 25 3
5 169 6
5 103 9
5 110 5
5 43 5
5 184 10
5 102 6
5 117 1
5 142 2
5 76 3
5 24 2
5 98 6
5 161 4
5 12 7
5 106 2
5 150 2
5 79 5
5 186 5
5 115 8
5 200 4
5 28 7
5 194 4
5 146 1
5 166 7
5 198 3
5 90 9
5 70 8
5 176 1
5 127 4
5 36 1
5 144 7
5 133 5
5 181 8
5 61 9
5 47 10
5 126 6
5 65 8
5 89 4
5 69 7
5 85 10
5 130 7
5 95 3
5 165 4
5 112 10
5 29 3
5 26 8
5 139 8
5 100 3
5 128 10
5 53 1
5 197 7
5 66 1
5 64 5
5 185 6
5 91 6
5 136 2
5 174 8
5 179 4
6 124 1
6 178 6
6 84 3
6 28 1
6 151 6
6 183 6
6 148 10
6 134 1
6 93 4
6 199 5
6 157 2
6 194 7
6 98 6
6 26 8
6 125 1
6 41 10
6 128 7
6 15 2
6 156 7
6 52 8
6 121 6
6 87 10
6 155 5
6 7 9
6 14 10
6 53 5
6 169 6
6 37 8
6 193 6
6 152 9
6 85 3
6 117 10
6 97 4
6 200 6
6 25 8
6 99 6
6 102 2
6 34 6
6 39 2
6 198 6
6 92 3
6 43 5
6 138 8
6 195 2
6 150 10
6 55 2
6 106 3
6 88 10
6 8 2
6 69 10
6 86 4
6 132 10
6 176 8
6 30 8
6 24 7
6 82 9
6 44 1
6 123 1
6 177 5
6 161 2
6 18 7
6 81 10
6 22 10
6 119 7
6 136 8
6 96 7
6 142 1
6 120 7
6 71 2
6 68 9
6 58 7
6 184 6
6 90 10
6 101 3
6 38 10
6 118 1
6 27 4
6 171 2
6 17 3
6 46 2
6 45 2
6 104 10
6 144 4
6 105 6
6 190 6
6 100 5
6 63 1
6 78 8
6 131 1
6 67 1
6 180 8
6 95 4
6 135 9
6 29 4
6 149 5
6 49 1
6 76 6
6 36 3
7 46 7
7 60 6
7 82 7
7 137 2
7 174 5
7 114 7
7 119 4
7 52 7
7 188 3
7 143 9
7 149 4
7 55 7
7 85 10
7 26 7
7 166 4
7 151 6
7 90 7
7 162 7
7 176 6
7 94 9
7 197 2
7 150 1
7 140 10
7 173 4
7 86 4
7 20 5
7 170 6
7 134 10
7 49 4
7 70 4
7 28 5
7 8 4
7 81 2
7 68 8
7 126 6
7 117 8
7 171 2
7 186 1
7 131 5
7 79 4
7 47 1
7 67 4
7 164 1
7 38 1
7 154 1
7 35 7
7 104 9
7 21 9
7 40 3
7 199 8
7 50 4
7 33 1
7 105 1
7 175 9
7 37 7
7 23 7
7 194 10
7 122 5
7 92 7
7 172 4
7 19 9
7 178 10
7 9 6
7 74 1
7 34 6
7 189 1
7 44 5
7 100 9
7 64 6
7 63 5
7 41 3
7 152 10
7 97 2
7 200 2
7 110 9
7 53 5
7 165 1
7 136 8
7 183 5
7 191 1
7 39 5
7 32 1
7 160 6
7 98 2
7 147 9
7 167 5
7 42 4
7 113 10
7 75 1
7 95 5
8 128 4
8 131 4
8 194 4
8 107 3
8 69 3
8 191 5
8 54 9
8 10 4
8 145 4
8 31 4
8 45 7
8 102 10
8 87 10
8 35 5
8 104 9
8 187 6
8 161 7
8 50 9
8 105 10
8 112 1
8 101 9
8 63 1
8 20 8
8 115 2
8 152 5
8 168 9
8 93 6
8 58 3
8 157 10
8 47 7
8 77 4
8 76 8
8 150 8
8 41 6
8 180 9
8 84 8
8 130 8
8 149 7
8 82 10
8 26 9
8 25 3
8 99 3
8 90 8
8 57 7
8 162 9
8 179 8
8 29 8
8 108 6
8 133 10
8 19 1
8 17 2
8 159 6
8 33 7
8 188 6
8 195 1
8 169 9
8 146 5
8 79 3
8 198 4
8 110 3
8 70 9
8 136 10
8 53 10
8 68 10
8 81 4
8 127 1
8 163 5
8 129 5
8 155 7
8 132 1
8 52 9
8 189 8
8 137 3
8 42 2
8 97 4
8 109 7
8 11 2
8 80 6
8 200 3
8 199 4
8 197 8
8 135 2
8 147 10
8 106 9
8 192 5
8 113 10
8 18 3
8 175 5
8 100 1
8 12 7
8 13 6
8 92 4
8 172 7
8 126 7
8 177 6
8 43 8
9 74 5
9 94 7
9 38 8
9 154 3
9 22 10
9 67 3
9 49 8
9 19 10
9 114 10
9 162 10
9 143 6
9 190 3
9 47 3
9 29 7
9 179 3
9 144 4
9 103 3
9 170 10
9 165 1
9 160 8
9 124 1
9 173 6
9 188 10
9 147 6
9 35 6
9 11 4
9 110 10
9 98 10
9 180 4
9 72 3
9 122 4
9 76 9
9 84 10
9 53 1
9 138 1
9 44 5
9 156 2
9 64 5
9 146 7
9 92 10
9 142 9
9 118 3
9 96 3
9 107 10
9 176 8
9 195 5
9 14 9
9 100 7
9 61 4
9 123 2
9 46 6
9 119 8
9 181 6
9 185 7
9 199 5
9 10 5
9 111 3
9 161 2
9 145 5
9 127 8
9 198 3
9 164 9
9 83 8
9 80 7
9 135 8
9 169 1
9 57 1
9 151 10
9 68 8
9 155 4
9 112 10
9 131 4
9 182 5
9 51 3
9 60 1
9 128 8
9 166 4
9 43 5
9 159 2
9 99 4
9 15 5
9 31 4
9 54 3
9 152 4
9 87 6
9 71 5
9 102 2
9 59 3
9 157 1
9 168 6
9 58 1
9 17 4
9 105 8
9 191 10
9 85 3
9 50 10
9 41 6
9 69 9
10 11 8
10 118 2
10 95 1
10 200 4
10 33 3
10 49 3
10 169 10
10 149 7
10 93 6
10 101 1
10 144 6
10 79 8
10 151 8
10 57 8
10 19 1
10 67 6
10 135 3
10 194 9
10 99 6
10 197 8
10 119 6
10 72 5
10 103 7
10 61 2
10 21 10
10 146 10
10 116 9
10 108 1
10 34 2
10 114 8
10 50 5
10 170 5
10 150 6
10 141 5
10 60 1
10 65 3
10 41 4
10 102 8
10 69 10
10 121 5
10 16 5
10 145 5
10 185 9
10 13 8
10 54 8
10 199 4
10 175 3
10 70 10
10 109 1
10 76 7
10 88 4
10 162 10
10 94 1
10 127 6
10 75 7
10 157 7
10 37 3
10 143 8
10 86 3
10 142 10
10 166 9
10 27 8
10 18 5
10 51 7
10 74 8
10 26 10
10 198 7
10 123 5
10 64 4
10 80 6
10 43 2
10 63 10
10 167 2
10 147 10
10 152 5
10 40 4
10 56 8
10 195 2
10 66 6
10 110 7
10 39 5
10 139 5
10 87 6
10 62 4
10 122 1
10 187 10
10 117 8
10 159 3
10 172 6
10 160 9
10 161 3
10 193 5
10 42 5
10 112 8
10 73 4
10 36 2
10 129 8
10 192 5
10 113 9
11 142 2
11 197 6
11 29 6
11 56 5
11 187 4
11 157 6
11 172 5
11 138 4
11 156 7
11 159 8
11 44 6
11 47 8
11 49 2
11 136 8
11 129 3
11 177 9
11 39 10
11 123 2
11 126 1
11 110 2
11 112 2
11 133 8
11 118 3
11 184 10
11 115 7
11 165 7
11 15 8
11 117 4
11 16 6
11 153 2
11 52 8
11 104 5
11 51 10
11 194 1
11 108 2
11 152 2
11 14 5
11 139 8
11 74 4
11 191 3
11 150 5
11 134 8
11 86 7
11 63 4
11 170 3
11 79 2
11 158 8
11 148 8
11 164 3
11 66 5
11 46 3
11 124 6
11 40 7
11 62 5
11 135 4
11 42 10
11 89 7
11 163 2
11 48 3
11 125 4
11 70 9
11 169 6
11 167 1
11 34 10
11 38 5
11 61 1
11 12 2
11 33 8
11 24 4
11 25 8
11 100 6
11 178 8
11 67 3
11 196 4
11 192 10
11 141 7
11 32 10
11 27 1
11 31 4
11 127 1
11 95 10
11 78 3
11 166 3
11 183 9
11 131 6
11 57 10
11 71 4
11 17 7
12 127 8
12 195 3
12 50 3
12 61 8
12 123 7
12 183 6
12 166 3
12 148 9
12 18 9
12 184 9
12 94 1
12 57 7
12 155 8
12 32 7
12 163 3
12 167 8
12 37 8
12 159 9
12 119 2
12 125 9
12 59 4
12 47 8
12 80 10
12 39 4
12 81 2
12 162 8
12 62 10
12 75 8
12 132 10
12 174 9
12 109 1
12 13 5
12 100 10
12 17 9
12 36 2
12 40 5
12 84 3
12 135 2
12 129 4
12 190 4
12 87 8
12 168 5
12 49 3
12 126 9
12 67 2
12 60 7
12 124 9
12 150 4
12 24 9
12 110 6
12 152 3
12 52 2
12 102 5
12 186 3
12 86 8
12 56 7
12 192 8
12 91 6
12 55 9
12 193 3
12 180 9
12 130 9
12 157 2
12 175 4
12 200 3
12 142 7
12 15 9
12 143 1
12 22 8
12 140 10
12 105 3
12 70 9
12 165 5
12 95 6
12 78 8
12 112 9
12 26 6
12 101 9
12 74 8
12 145 10
12 85 6
12 137 6
12 144 8
12 23 5
12 118 6
12 113 3
12 156 8
12 65 6
12 141 5
12 199 5
12 98 9
12 82 8
12 106 10
12 161 4
13 119 6
13 18 10
13 23 3
13 160 7
13 145 10
13 75 4
13 183 3
13 179 2
13 77 5
13 176 1
13 165 3
13 192 5
13 164 9
13 71 6
13 41 2
13 94 7
13 91 2
13 150 8
13 15 6
13 29 2
13 66 1
13 199 5
13 46 2
13 187 1
13 97 6
13 17 4
13 167 3
13 180 3
13 110 2
13 47 7
13 31 8
13 50 1
13 115 2
13 37 9
13 36 6
13 88 9
13 30 1
13 67 3
13 107 10
13 131 2
13 134 6
13 139 9
13 61 9
13 40 8
13 166 3
13 76 3
13 158 6
13 130 10
13 33 9
13 62 8
13 56 5
13 49 5
13 136 8
13 146 10
13 191 1
13 39 1
13 117 6
13 178 5
13 16 9
13 55 8
13 100 7
13 182 2
13 190 8
13 51 7
13 60 5
13 137 6
13 144 6
13 48 1
13 84 1
13 174 2
13 148 7
13 21 1
13 79 10
13 162 3
13 72 3
13 123 5
13 147 5
13 57 3
13 152 3
13 116 5
13 102 2
13 143 10
13 189 9
13 103 9
14 115 9
14 128 8
14 87 6
14 197 10
14 17 7
14 161 2
14 155 3
14 126 1
14 78 9
14 157 3
14 105 9
14 118 10
14 186 9
14 27 4
14 34 10
14 83 5
14 169 1
14 103 10
14 29 9
14 179 10
14 49 1
14 139 2
14 73 5
14 57 2
14 81 7
14 19 1
14 144 6
14 52 3
14 159 3
14 146 5
14 28 7
14 20 1
14 66 5
14 182 8
14 181 4
14 190 5
14 53 9
14 110 6
14 198 9
14 21 7
14 67 3
14 43 3
14 30 10
14 18 9
14 79 1
14 84 10
14 109 9
14 138 3
14 187 2
14 117 5
14 85 5
14 193 4
14 16 9
14 124 9
14 171 2
14 48 5
14 156 10
14 158 5
14 172 9
14 90 4
14 150 4
14 50 7
14 44 1
14 151 2
14 113 1
14 148 5
14 38 2
14 64 10
14 98 1
14 120 2
14 94 7
14 42 1
14 160 2
14 59 7
14 132 1
14 77 9
14 82 10
14 170 9
14 165 8
14 97 5
14 26 9
14 191 10
14 131 10
14 36 2
14 46 7
14 188 7
14 175 1
14 96 6
14 173 3
14 153 3
14 23 9
14 111 8
14 35 2
14 130 9
14 93 9
15 136 9
15 168 9
15 85 10
15 79 2
15 142 6
15 69 7
15 97 8
15 106 1
15 174 1
15 179 6
15 39 3
15 74 6
15 137 9
15 195 7
15 29 7
15 88 4
15 140 6
15 53 10
15 144 3
15 146 3
15 124 6
15 200 2
15 161 5
15 60 4
15 194 3
15 65 3
15 90 9
15 26 6
15 72 6
15 96 4
15 193 10
15 186 1
15 128 10
15 46 8
15 158 1
15 71 7
15 76 1
15 192 1
15 157 6
15 180 2
15 159 3
15 184 6
15 126 7
15 121 2
15 166 7
15 108 6
15 119 5
15 120 7
15 129 9
15 196 3
15 177 4
15 167 3
15 107 6
15 102 7
15 125 6
15 100 9
15 182 7
15 16 3
15 156 2
15 123 5
15 75 6
15 101 9
15 58 7
15 91 10
15 70 10
15 162 4
15 160 5
15 47 7
15 176 4
15 172 2
15 81 1
15 190 9
15 36 7
15 132 2
15 54 10
15 152 6
15 43 3
15 38 4
15 111 3
15 112 4
15 189 1
15 118 8
15 62 9
15 199 2
15 115 2
15 175 8
15 42 5
15 170 10
16 94 7
16 197 10
16 53 10
16 31 3
16 43 4
16 99 4
16 175 2
16 132 6
16 173 2
16 149 2
16 71 4
16 191 1
16 140 10
16 183 2
16 127 2
16 134 8
16 59 1
16 160 10
16 122 6
16 141 3
16 144 3
16 66 1
16 137 7
16 193 6
16 55 6
16 51 4
16 18 4
16 79 4
16 138 10
16 179 8
16 117 9
16 108 4
16 35 8
16 110 10
16 47 10
16 192 1
16 172 7
16 93 1
16 109 1
16 70 1
16 98 5
16 171 3
16 61 9
16 101 7
16 158 3
16 30 10
16 52 3
16 169 2
16 80 6
16 62 9
16 58 2
16 150 3
16 45 10
16 152 10
16 131 2
16 87 5
16 103 7
16 135 6
16 57 6
16 118 4
16 112 6
16 34 1
16 157 7
16 167 7
16 83 6
16 133 6
16 49 6
16 116 7
16 40 10
16 38 4
16 123 2
16 95 10
16 36 1
16 97 1
16 136 1
16 143 10
16 195 9
16 166 4
16 164 6
16 146 1
16 42 6
16 199 7
16 50 7
16 27 8
16 74 10
16 72 1
16 177 7
16 124 5
16 65 8
16 114 6
17 173 7
17 199 9
17 119 9
17 71 10
17 148 2
17 87 1
17 185 5
17 108 4
17 58 7
17 104 4
17 39 9
17 65 2
17 137 9
17 178 6
17 92 7
17 156 6
17 107 6
17 68 1
17 70 9
17 123 7
17 66 8
17 165 4
17 91 3
17 40 3
17 83 3
17 23 9
17 125 1
17 179 2
17 26 10
17 113 5
17 172 7
17 154 6
17 188 9
17 167 8
17 41 2
17 189 10
17 163 4
17 171 9
17 116 1
17 24 5
17 197 6
17 152 10
17 115 2
17 127 1
17 149 8
17 143 5
17 110 6
17 32 2
17 76 9
17 18 2
17 177 10
17 25 10
17 36 7
17 97 10
17 67 2
17 80 4
17 103 10
17 54 9
17 142 5
17 138 7
17 81 2
17 30 6
17 193 7
17 161 5
17 191 5
17 74 7
17 195 2
17 75 6
17 88 2
17 27 10
17 78 10
17 56 6
17 192 10
17 90 9
17 140 10
17 124 8
17 89 7
17 84 7
17 168 5
18 38 4
18 69 8
18 178 1
18 174 6
18 163 4
18 136 8
18 147 10
18 80 8
18 31 1
18 180 8
18 146 1
18 124 9
18 177 4
18 27 3
18 32 8
18 19 7
18 132 1
18 157 2
18 39 9
18 197 6
18 153 2
18 183 5
18 143 9
18 66 1
18 28 5
18 50 1
18 118 1
18 30 8
18 106 5
18 90 1
18 46 9
18 185 7
18 59 2
18 36 8
18 100 9
18 152 8
18 76 4
18 42 8
18 25 3
18 70 4
18 87 6
18 184 9
18 41 10
18 60 4
18 138 5
18 101 1
18 164 8
18 167 10
18 45 5
18 29 10
18 162 10
18 145 1
18 113 1
18 65 10
18 160 4
18 86 6
18 88 7
18 141 10
18 186 5
18 103 8
18 89 7
18 102 9
18 189 5
18 155 2
18 109 10
18 176 7
18 171 3
18 165 3
18 78 8
18 137 10
18 56 1
18 94 5
18 131 4
18 52 8
18 128 2
18 22 10
18 75 4
18 121 9
18 191 9
18 150 6
18 196 6
18 151 7
18 71 1
19 114 9
19 194 2
19 115 6
19 137 6
19 101 6
19 99 9
19 111 2
19 141 7
19 37 8
19 173 6
19 186 5
19 175 6
19 68 4
19 140 9
19 64 7
19 138 5
19 148 3
19 171 2
19 61 1
19 90 1
19 176 8
19 44 4
19 53 3
19 197 8
19 96 7
19 139 10
19 59 2
19 133 2
19 97 7
19 177 10
19 199 8
19 94 2
19 67 7
19 174 1
19 166 7
19 25 9
19 29 1
19 163 9
19 126 4
19 20 8
19 122 1
19 180 8
19 71 8
19 157 10
19 35 6
19 33 7
19 70 8
19 147 9
19 130 6
19 66 7
19 142 3
19 127 4
19 76 3
19 188 6
19 162 3
19 117 8
19 146 9
19 72 5
19 24 10
19 30 7
19 51 6
19 132 5
19 165 4
19 145 3
19 93 3
19 116 6
19 182 5
19 118 2
19 129 2
19 109 10
19 124 3
19 84 10
19 134 9
19 110 1
19 87 7
19 91 1
19 88 4
19 161 2
19 108 9
19 135 2
19 106 2
19 136 2
19 189 5
19 26 10
19 113 4
19 52 6
19 74 2
19 151 6
19 192 4
19 123 10
19 183 2
19 170 3
20 78 8
20 135 6
20 180 1
20 200 4
20 155 2
20 61 1
20 84 5
20 74 6
20 190 1
20 72 2
20 59 1
20 127 4
20 75 3
20 35 6
20 57 8
20 93 1
20 65 2
20 56 3
20 146 10
20 111 4
20 76 6
20 119 9
20 130 10
20 104 8
20 186 2
20 195 10
20 161 6
20 172 4
20 70 6
20 156 10
20 136 7
20 120 9
20 26 8
20 32 5
20 94 9
20 115 1
20 132 5
20 153 6
20 69 7
20 40 3
20 131 3
20 66 9
20 54 7
20 105 4
20 77 10
20 126 2
20 137 6
20 82 9
20 47 4
20 100 5
20 36 6
20 157 10
20 25 9
20 197 4
20 92 6
20 160 2
20 117 1
20 49 9
20 38 2
20 21 7
20 142 5
20 109 2
20 171 5
20 128 10
20 90 1
20 71 9
20 63 3
20 185 2
20 81 4
20 150 6
20 143 1
20 144 1
20 89 5
20 27 7
20 113 3
20 48 2
20 159 3
20 140 5
20 97 1
20 148 1
21 119 5
21 87 4
21 78 10
21 63 6
21 135 6
21 95 7
21 197 9
21 100 5
21 75 2
21 170 1
21 82 10
21 80 10
21 166 1
21 178 1
21 134 9
21 76 2
21 84 7
21 42 2
21 114 2
21 102 3
21 157 5
21 99 6
21 158 8
21 133 10
21 55 6
21 97 1
21 173 3
21 92 1
21 132 3
21 51 9
21 59 1
21 65 2
21 61 4
21 187 7
21 85 10
21 180 4
21 154 4
21 115 5
21 96 3
21 172 8
21 103 4
21 79 6
21 165 9
21 91 9
21 142 2
21 149 9
21 72 10
21 129 7
21 74 8
21 113 3
21 190 1
21 111 6
21 179 2
21 77 4
21 49 8
21 118 6
21 29 6
21 47 7
21 48 10
21 53 8
21 141 9
21 160 1
21 167 6
21 104 2
21 137 4
21 139 6
21 128 2
21 110 4
21 98 3
21 143 1
21 24 10
21 109 9
21 30 10
21 86 9
21 184 10
21 144 8
21 124 4
21 131 6
21 200 4
21 22 8
21 150 9
21 41 2
21 27 7
21 198 9
21 26 9
21 146 9
21 127 8
21 196 9
21 39 6
21 130 5
21 176 7
21 44 8
21 68 7
21 60 7
22 78 10
22 68 8
22 196 4
22 139 7
22 52 3
22 144 6
22 172 8
22 153 8
22 56 4
22 48 6
22 200 3
22 88 2
22 96 10
22 143 7
22 197 6
22 177 9
22 128 8
22 27 10
22 102 6
22 192 9
22 116 1
22 112 4
22 91 10
22 80 4
22 188 9
22 162 5
22 37 3
22 178 3
22 160 7
22 107 7
22 158 10
22 72 1
22 133 4
22 165 3
22 82 1
22 76 10
22 63 5
22 49 4
22 45 7
22 166 8
22 92 9
22 171 7
22 176 2
22 89 10
22 101 6
22 111 6
22 185 2
22 25 1
22 129 4
22 157 10
22 125 4
22 50 10
22 117 8
22 115 7
22 113 2
22 180 4
22 29 6
22 81 7
22 154 2
22 42 1
22 34 5
22 67 3
22 159 7
22 191 8
22 98 7
22 43 9
22 186 3
22 118 1
22 74 1
22 119 9
22 94 7
22 134 3
22 44 6
22 124 6
22 131 9
22 61 2
22 109 4
22 170 7
22 93 1
22 110 5
22 57 3
22 123 8
22 55 4
22 120 1
23 88 10
23 92 4
23 118 2
23 120 5
23 44 8
23 143 3
23 45 8
23 149 10
23 108 7
23 174 8
23 170 3
23 140 4
23 52 3
23 172 1
23 191 9
23 33 10
23 74 9
23 106 2
23 133 4
23 93 5
23 98 3
23 192 6
23 40 8
23 75 5
23 185 8
23 180 7
23 79 9
23 82 9
23 39 5
23 38 5
23 124 10
23 138 3
23 148 4
23 184 9
23 28 9
23 146 6
23 200 8
23 24 8
23 81 4
23 171 9
23 56 6
23 142 10
23 147 8
23 87 2
23 175 10
23 80 9
23 159 1
23 101 4
23 49 2
23 196 10
23 104 6
23 61 6
23 151 1
23 111 8
23 132 2
23 54 1
23 67 10
23 125 7
23 187 8
23 164 2
23 73 2
23 70 6
23 161 6
23 128 3
23 136 2
23 176 6
23 194 6
23 179 5
23 102 7
23 34 9
23 84 10
23 47 1
23 46 6
23 90 10
23 71 8
23 152 6
23 157 6
23 48 7
23 30 10
23 134 10
23 37 5
24 30 2
24 75 10
24 91 10
24 157 2
24 108 5
24 159 9
24 125 2
24 29 1
24 131 10
24 173 9
24 144 9
24 183 2
24 49 3
24 127 10
24 174 3
24 152 5
24 197 6
24 130 5
24 64 1
24 101 6
24 38 10
24 67 1
24 37 8
24 189 6
24 158 8
24 135 10
24 31 6
24 95 2
24 185 6
24 195 5
24 65 3
24 124 7
24 44 10
24 98 6
24 132 8
24 32 5
24 99 2
24 35 8
24 104 4
24 56 6
24 51 1
24 190 6
24 84 8
24 187 4
24 133 2
24 87 4
24 184 5
24 167 3
24 103 7
24 110 7
24 94 6
24 55 5
24 53 5
24 163 7
24 88 6
24 181 7
24 119 5
24 111 5
24 134 6
24 143 4
24 126 2
24 112 6
24 68 6
24 186 10
24 93 3
24 63 3
24 150 2
24 140 8
24 151 4
24 105 2
24 58 1
24 160 4
24 145 8
24 136 5
24 166 3
24 74 10
24 83 10
24 39 10
24 196 9
24 194 4
24 118 4
24 59 6
24 48 7
24 96 10
24 79 8
24 85 5
24 90 6
24 109 1
24 121 5
24 28 5
24 25 1
24 36 4
24 117 7
25 50 2
25 199 5
25 86 1
25 66 8
25 37 7
25 169 2
25 126 1
25 172 10
25 84 9
25 174 8
25 166 3
25 121 5
25 138 1
25 103 6
25 33 5
25 192 8
25 188 9
25 155 7
25 125 10
25 106 6
25 85 6
25 51 10
25 179 3
25 128 2
25 116 7
25 110 4
25 183 3
25 114 4
25 101 5
25 77 6
25 59 5
25 131 4
25 151 6
25 44 6
25 132 5
25 197 8
25 198 1
25 119 3
25 27 10
25 189 2
25 161 5
25 144 9
25 118 4
25 52 8
25 26 9
25 145 5
25 176 8
25 113 5
25 34 10
25 133 5
25 181 1
25 73 10
25 28 6
25 163 3
25 64 10
25 75 7
25 69 4
25 160 9
25 143 4
25 141 6
25 53 3
25 200 6
25 134 9
25 55 9
25 175 5
25 112 6
25 91 1
25 83 7
25 164 7
25 82 6
25 89 9
25 127 1
25 98 8
25 76 10
25 193 3
25 78 2
25 96 2
25 196 3
25 29 2
25 147 4
25 117 9
25 68 6
25 178 10
25 115 7
25 61 6
25 41 7
25 159 4
26 154 8
26 145 10
26 64 5
26 51 7
26 177 4
26 55 2
26 108 5
26 176 9
26 88 6
26 85 8
26 43 1
26 153 4
26 42 5
26 33 7
26 167 1
26 86 9
26 48 2
26 91 4
26 96 6
26 95 3
26 28 7
26 40 9
26 132 7
26 50 1
26 129 9
26 41 5
26 69 9
26 190 2
26 97 8
26 123 10
26 126 4
26 181 2
26 150 8
26 58 2
26 70 2
26 30 5
26 147 3
26 122 7
26 31 8
26 112 5
26 62 6
26 157 5
26 35 1
26 110 9
26 65 6
26 32 10
26 104 3
26 165 10
26 117 5
26 152 3
26 139 9
26 61 4
26 38 8
26 172 2
26 119 9
26 53 8
26 127 1
26 36 6
26 187 4
26 71 2
26 78 9
26 194 5
26 144 5
26 182 8
26 128 3
26 90 6
26 168 1
26 73 4
26 161 7
26 198 2
26 101 10
26 183 3
26 148 5
26 47 4
26 34 2
26 199 4
26 140 7
26 60 4
26 54 6
26 130 9
26 56 8
26 72 8
26 121 4
26 63 1
26 105 4
26 142 1
26 175 5
26 156 9
27 46 6
27 102 6
27 158 2
27 107 2
27 160 1
27 72 8
27 155 10
27 135 6
27 33 10
27 147 9
27 181 9
27 40 6
27 69 10
27 182 6
27 96 5
27 92 5
27 53 2
27 176 4
27 109 6
27 126 1
27 63 1
27 130 3
27 157 2
27 140 6
27 42 5
27 168 4
27 188 9
27 90 7
27 77 3
27 184 8
27 174 10
27 117 1
27 67 4
27 39 1
27 133 9
27 93 1
27 106 9
27 124 8
27 146 6
27 35 1
27 51 2
27 75 4
27 94 9
27 85 8
27 183 2
27 120 5
27 127 5
27 149 6
27 156 10
27 114 9
27 161 2
27 113 1
27 108 1
27 62 8
27 198 7
27 52 1
27 105 1
27 172 9
27 166 4
27 171 7
27 139 4
27 154 3
27 163 10
27 192 4
27 122 9
27 58 4
27 162 10
27 41 8
27 45 10
27 37 3
27 131 4
27 148 9
27 199 9
27 187 3
27 159 3
27 153 3
27 84 1
27 44 2
27 137 2
27 66 9
27 49 1
27 138 8
27 101 7
27 36 3
27 197 2
27 136 7
27 65 5
28 187 7
28 164 1
28 105 4
28 122 7
28 189 3
28 71 5
28 55 1
28 29 10
28 171 2
28 156 6
28 126 2
28 84 7
28 56 7
28 52 1
28 162 1
28 125 3
28 198 5
28 135 4
28 177 2
28 143 1
28 120 9
28 69 5
28 78 2
28 174 5
28 173 8
28 175 9
28 59 6
28 51 3
28 191 7
28 83 2
28 132 10
28 152 5
28 112 8
28 128 10
28 193 2
28 133 9
28 98 1
28 49 2
28 199 10
28 163 6
28 184 7
28 194 9
28 94 2
28 183 6
28 113 3
28 142 7
28 172 10
28 118 3
28 137 10
28 38 7
28 158 9
28 43 5
28 81 1
28 103 7
28 39 9
28 106 10
28 149 10
28 102 5
28 170 7
28 47 10
28 91 10
28 67 2
28 188 5
28 74 4
28 144 1
28 60 3
28 140 10
28 114 6
28 99 9
28 115 6
28 123 3
28 50 7
28 146 2
28 76 10
28 176 7
28 139 7
28 148 2
28 169 9
28 127 5
28 34 8
28 111 2
28 160 8
28 96 9
28 92 4
28 166 6
28 186 4
28 87 4
28 190 4
29 155 3
29 42 10
29 135 1
29 101 9
29 191 10
29 78 10
29 103 10
29 179 6
29 106 8
29 144 1
29 171 1
29 123 4
29 151 3
29 147 1
29 44 3
29 54 7
29 79 1
29 85 8
29 73 1
29 113 6
29 65 8
29 67 7
29 161 2
29 83 5
29 99 6
29 173 3
29 39 7
29 142 1
29 40 1
29 118 1
29 52 5
29 51 2
29 141 2
29 115 2
29 105 6
29 81 8
29 134 5
29 157 8
29 30 9
29 114 2
29 57 7
29 82 2
29 174 5
29 112 4
29 121 10
29 159 3
29 68 7
29 86 4
29 72 10
29 122 3
29 111 2
29 61 8
29 136 6
29 49 1
29 75 3
29 35 10
29 197 10
29 145 9
29 152 7
29 38 1
29 93 3
29 96 9
29 162 7
29 189 6
29 200 10
29 187 4
29 46 6
29 62 6
29 139 3
29 66 10
29 169 5
29 95 5
29 92 7
29 154 10
29 59 5
29 31 9
29 170 7
29 55 2
29 47 10
29 182 4
29 50 9
29 168 1
29 32 1
29 165 8
29 98 6
29 140 10
29 199 8
30 40 3
30 135 10
30 95 6
30 63 9
30 168 6
30 107 7
30 42 4
30 34 3
30 92 5
30 83 2
30 171 10
30 35 2
30 99 10
30 181 9
30 84 9
30 169 4
30 122 1
30 58 3
30 132 5
30 109 9
30 188 9
30 145 4
30 165 1
30 143 9
30 148 3
30 56 9
30 175 7
30 129 7
30 170 8
30 64 2
30 158 7
30 113 3
30 86 9
30 173 5
30 198 8
30 62 3
30 192 5
30 159 5
30 179 8
30 194 10
30 153 9
30 150 6
30 61 9
30 118 4
30 121 8
30 127 6
30 128 3
30 45 10
30 31 6
30 185 1
30 87 1
30 152 3
30 82 6
30 117 6
30 91 9
30 133 2
30 120 2
30 104 8
30 57 7
30 53 4
30 178 7
30 138 6
30 80 8
30 162 6
30 172 7
30 139 3
30 110 5
30 49 6
30 59 10
30 108 5
30 119 8
30 74 5
30 65 4
30 182 1
30 147 1
30 51 5
30 196 6
30 71 7
30 191 2
30 114 6
30 189 1
30 66 4
30 161 3
30 186 6
30 174 7
30 124 7
30 60 4
30 48 4
30 197 2
30 155 8
30 111 7
30 167 2
30 50 6
30 130 5
30 68 3
30 38 7
30 103 1
31 91 5
31 85 3
31 136 3
31 112 9
31 98 5
31 67 6
31 66 8
31 40 9
31 106 2
31 179 5
31 89 1
31 120 6
31 185 1
31 137 8
31 105 4
31 101 2
31 55 1
31 68 7
31 150 4
31 79 8
31 192 4
31 80 8
31 200 3
31 128 6
31 90 3
31 73 10
31 57 6
31 107 8
31 32 9
31 35 5
31 190 7
31 145 3
31 133 8
31 74 3
31 195 1
31 64 7
31 154 3
31 116 5
31 81 9
31 115 6
31 47 5
31 155 3
31 94 8
31 174 10
31 51 2
31 92 1
31 87 6
31 168 2
31 83 6
31 124 3
31 199 5
31 100 5
31 33 1
31 176 8
31 153 3
31 158 7
31 184 5
31 162 3
31 139 6
31 151 9
31 123 10
31 34 10
31 117 1
31 135 7
31 82 9
31 99 4
31 164 10
31 186 8
31 171 3
31 178 4
31 38 7
31 109 7
31 78 10
31 46 8
31 93 2
31 182 9
31 141 3
31 58 10
31 41 7
31 132 7
31 196 9
31 111 9
31 53 4
31 37 5
31 48 7
31 161 7
31 110 7
31 63 4
32 144 5
32 135 3
32 189 3
32 120 3
32 38 8
32 41 7
32 86 9
32 187 9
32 137 8
32 148 5
32 43 5
32 103 6
32 57 8
32 123 5
32 64 10
32 142 9
32 126 3
32 84 3
32 176 10
32 119 9
32 121 4
32 113 10
32 75 6
32 33 1
32 150 7
32 116 7
32 96 3
32 92 1
32 61 6
32 74 1
32 140 8
32 73 7
32 141 4
32 198 2
32 179 4
32 129 7
32 146 4
32 164 10
32 102 1
32 200 8
32 56 1
32 72 1
32 81 6
32 122 1
32 130 3
32 199 4
32 181 2
32 58 5
32 196 5
32 177 8
32 170 5
32 42 8
32 35 3
32 167 9
32 158 10
32 80 1
32 133 5
32 125 5
32 131 5
32 54 6
32 143 8
32 193 9
32 55 7
32 191 9
32 155 6
32 186 4
32 91 7
32 112 1
32 156 2
32 39 8
32 108 9
32 100 7
32 145 7
32 67 8
32 50 8
32 97 6
32 132 6
32 149 5
32 194 9
32 62 5
32 59 9
32 69 9
32 162 7
32 98 3
32 151 10
32 114 9
32 109 1
32 93 10
32 53 10
33 178 2
33 99 8
33 114 6
33 83 2
33 139 3
33 194 9
33 34 5
33 97 7
33 117 1
33 45 2
33 42 9
33 154 3
33 171 2
33 47 1
33 113 3
33 126 9
33 182 5
33 146 3
33 179 4
33 115 2
33 36 10
33 152 3
33 59 4
33 100 4
33 77 6
33 160 4
33 73 6
33 56 2
33 110 7
33 164 2
33 94 1
33 124 7
33 121 7
33 64 1
33 129 1
33 140 2
33 57 9
33 80 8
33 66 4
33 104 6
33 76 5
33 180 9
33 130 9
33 52 10
33 183 5
33 72 7
33 195 10
33 187 10
33 85 8
33 101 3
33 68 1
33 41 8
33 112 1
33 74 6
33 55 4
33 166 8
33 78 1
33 120 9
33 61 2
33 109 5
33 89 1
33 162 10
33 147 2
33 98 3
33 144 2
33 173 6
33 102 6
33 86 4
33 158 5
33 125 7
33 193 10
33 198 8
33 157 8
33 199 9
33 134 8
33 191 10
33 135 8
33 96 9
33 81 6
33 75 6
33 92 10
33 119 2
33 142 8
33 90 9
33 122 10
33 70 1
34 149 5
34 166 8
34 174 8
34 182 9
34 78 4
34 175 10
34 64 9
34 157 7
34 59 8
34 171 6
34 38 4
34 91 7
34 113 5
34 92 6
34 126 6
34 191 6
34 97 7
34 112 9
34 52 3
34 110 3
34 192 3
34 104 7
34 84 1
34 130 1
34 161 1
34 48 8
34 109 2
34 197 1
34 140 9
34 155 8
34 185 8
34 46 6
34 164 7
34 60 10
34 75 6
34 145 3
34 134 6
34 100 8
34 200 2
34 132 3
34 124 2
34 103 10
34 146 9
34 96 7
34 107 6
34 81 6
34 41 9
34 36 8
34 131 2
34 156 10
34 99 10
34 115 6
34 45 10
34 101 8
34 199 8
34 180 10
34 40 10
34 172 8
34 61 8
34 102 6
34 142 2
34 167 10
34 57 6
34 50 1
34 147 4
34 136 9
34 188 8
34 71 1
34 152 7
34 153 1
34 165 1
34 154 9
34 105 5
34 118 1
34 181 1
34 93 3
34 56 10
34 68 3
34 186 4
34 86 6
34 55 7
35 194 1
35 42 2
35 159 9
35 73 7
35 108 8
35 141 2
35 171 8
35 127 1
35 85 6
35 184 8
35 83 5
35 160 10
35 193 4
35 69 6
35 192 7
35 122 5
35 149 3
35 87 1
35 43 9
35 190 4
35 56 2
35 91 1
35 78 4
35 102 5
35 100 10
35 51 6
35 148 6
35 198 4
35 82 10
35 104 6
35 111 3
35 163 9
35 37 2
35 76 5
35 130 3
35 121 10
35 65 6
35 157 3
35 187 1
35 74 9
35 79 4
35 199 8
35 113 9
35 131 3
35 142 6
35 39 6
35 177 7
35 135 6
35 133 1
35 99 1
35 60 3
35 196 5
35 57 7
35 151 3
35 139 8
35 128 10
35 166 5
35 178 10
35 189 10
35 77 1
35 188 1
35 169 7
35 174 2
35 105 9
35 176 3
35 150 2
35 161 9
35 125 9
35 75 4
35 67 4
35 153 7
35 197 6
35 103 1
35 137 3
35 167 5
35 179 8
35 61 5
35 70 6
35 162 10
35 170 3
35 140 10
35 50 7
35 200 3
35 81 4
35 117 9
35 155 8
35 123 9
36 186 3
36 130 1
36 184 9
36 84 9
36 150 1
36 47 7
36 45 8
36 58 2
36 122 6
36 65 9
36 103 8
36 177 10
36 200 5
36 72 5
36 139 9
36 157 4
36 124 8
36 80 7
36 90 10
36 127 2
36 100 7
36 77 8
36 173 4
36 52 1
36 73 10
36 74 5
36 101 5
36 147 10
36 179 4
36 165 5
36 152 4
36 188 6
36 62 7
36 143 8
36 142 10
36 75 4
36 94 2
36 155 2
36 97 7
36 193 1
36 174 4
36 102 3
36 79 9
36 181 9
36 57 3
36 41 1
36 162 2
36 37 9
36 43 9
36 118 2
36 156 1
36 129 4
36 50 5
36 119 4
36 169 9
36 78 3
36 51 3
36 87 7
36 126 5
36 39 4
36 159 10
36 189 1
36 110 7
36 54 10
36 71 10
36 158 9
36 197 7
36 46 10
36 95 3
36 144 4
36 135 9
36 66 3
36 53 10
36 134 4
36 123 3
36 194 1
36 107 3
36 133 5
36 192 9
36 185 9
36 56 7
36 199 1
36 82 5
36 48 6
36 49 8
36 59 6
37 158 4
37 93 7
37 59 10
37 57 10
37 180 2
37 58 4
37 130 3
37 42 6
37 74 4
37 84 4
37 79 6
37 86 1
37 141 4
37 137 3
37 112 5
37 48 6
37 139 9
37 165 5
37 41 7
37 146 7
37 52 6
37 175 3
37 121 1
37 111 1
37 47 3
37 129 8
37 38 7
37 149 4
37 96 1
37 53 4
37 156 6
37 185 6
37 154 8
37 179 7
37 61 2
37 178 7
37 155 4
37 97 1
37 140 7
37 45 5
37 196 9
37 103 3
37 159 6
37 170 5
37 126 9
37 147 1
37 189 4
37 118 9
37 135 1
37 46 6
37 98 1
37 49 2
37 73 2
37 177 5
37 115 6
37 182 2
37 78 3
37 64 2
37 187 6
37 190 9
37 200 5
37 125 1
37 138 8
37 105 5
37 127 5
37 164 8
37 128 1
37 199 10
37 150 8
37 122 9
37 167 9
37 173 5
37 72 7
37 160 10
37 108 6
37 152 10
38 151 5
38 58 3
38 139 9
38 110 7
38 159 9
38 100 1
38 107 8
38 77 2
38 129 10
38 108 9
38 41 7
38 67 3
38 40 10
38 117 10
38 94 9
38 192 5
38 119 4
38 189 5
38 130 6
38 82 3
38 113 9
38 50 6
38 149 10
38 163 5
38 155 7
38 188 7
38 177 1
38 135 5
38 142 10
38 196 5
38 49 5
38 121 8
38 96 5
38 76 6
38 190 10
38 152 4
38 172 6
38 90 3
38 118 9
38 145 10
38 44 6
38 186 1
38 175 8
38 171 7
38 116 5
38 147 8
38 103 4
38 194 2
38 51 9
38 168 9
38 39 8
38 158 6
38 148 7
38 89 6
38 127 3
38 122 7
38 132 7
38 138 5
38 68 1
38 59 1
38 143 2
38 65 3
38 42 9
38 66 10
38 144 4
38 78 4
38 181 8
38 146 5
38 114 5
38 84 4
38 111 5
38 137 7
38 104 1
38 124 1
38 131 8
38 60 2
38 93 4
38 199 1
38 55 6
38 63 9
38 154 7
38 191 5
38 86 7
38 182 9
38 53 10
38 54 6
38 46 4
38 56 1
39 88 6
39 159 2
39 101 6
39 55 6
39 153 4
39 65 6
39 123 9
39 128 6
39 80 5
39 49 6
39 76 6
39 121 6
39 116 10
39 191 1
39 43 8
39 50 10
39 40 5
39 144 2
39 197 4
39 189 3
39 156 1
39 146 9
39 44 7
39 134 9
39 186 8
39 160 10
39 168 1
39 179 8
39 82 10
39 149 4
39 157 4
39 120 1
39 181 5
39 122 3
39 152 1
39 94 2
39 96 9
39 93 4
39 113 3
39 158 10
39 143 3
39 86 7
39 177 3
39 148 5
39 119 6
39 172 5
39 176 9
39 118 9
39 75 6
39 127 2
39 59 1
39 145 3
39 71 2
39 185 6
39 45 5
39 196 2
39 163 10
39 126 4
39 61 3
39 56 2
39 106 6
39 91 10
39 41 3
39 52 10
39 100 9
39 104 10
39 166 10
39 108 2
39 111 4
39 85 8
39 136 6
39 107 7
39 66 3
39 114 8
39 79 8
39 198 6
39 125 2
39 42 8
39 174 5
39 87 4
39 183 2
39 98 3
39 162 6
39 73 5
39 105 5
39 135 8
39 141 7
39 67 3
39 99 10
39 112 6
39 110 10
39 69 7
39 84 8
39 77 1
40 145 3
40 86 9
40 68 8
40 171 5
40 64 6
40 168 4
40 88 6
40 76 10
40 144 3
40 126 5
40 179 9
40 50 7
40 130 3
40 172 4
40 188 8
40 94 5
40 138 3
40 190 1
40 194 4
40 111 6
40 58 3
40 109 1
40 173 5
40 69 3
40 92 6
40 187 5
40 52 8
40 78 7
40 133 2
40 83 2
40 200 10
40 100 3
40 70 4
40 162 6
40 45 1
40 75 4
40 54 4
40 142 6
40 174 2
40 104 7
40 42 2
40 46 1
40 155 2
40 170 7
40 127 5
40 55 5
40 60 8
40 90 8
40 161 4
40 116 9
40 154 6
40 167 4
40 156 1
40 199 1
40 117 7
40 98 2
40 81 4
40 163 6
40 132 8
40 178 3
40 124 1
40 53 7
40 166 5
40 128 7
40 103 1
40 67 10
40 148 10
40 89 8
40 152 1
40 143 1
40 198 1
40 110 10
40 189 10
40 84 10
40 186 9
40 43 7
40 115 5
41 182 6
41 195 5
41 86 2
41 50 6
41 92 1
41 146 8
41 78 2
41 198 10
41 88 9
41 180 8
41 176 6
41 183 4
41 114 8
41 51 5
41 96 5
41 126 7
41 73 10
41 103 4
41 85 9
41 125 2
41 72 8
41 56 3
41 152 8
41 162 4
41 119 4
41 151 10
41 58 7
41 159 3
41 65 4
41 143 10
41 57 9
41 170 1
41 53 2
41 120 4
41 94 7
41 79 3
41 46 2
41 64 10
41 108 10
41 178 8
41 75 3
41 121 4
41 55 4
41 109 8
41 132 5
41 181 5
41 124 6
41 196 10
41 189 3
41 115 7
41 106 8
41 165 7
41 70 3
41 117 3
41 68 1
41 133 9
41 48 6
41 144 7
41 104 6
41 59 4
41 81 5
41 199 1
41 67 3
41 60 4
41 112 5
41 153 1
41 69 4
41 137 8
41 197 7
41 161 5
41 93 10
41 191 5
41 116 8
41 99 9
41 62 2
41 186 6
41 150 3
41 190 1
41 113 6
41 44 7
42 48 2
42 53 1
42 46 2
42 183 4
42 76 7
42 93 2
42 55 8
42 115 6
42 73 4
42 50 4
42 92 1
42 187 9
42 180 7
42 61 9
42 66 8
42 121 4
42 89 7
42 56 1
42 191 1
42 71 1
42 86 9
42 175 8
42 149 9
42 138 8
42 65 9
42 179 5
42 97 10
42 177 9
42 188 4
42 162 6
42 154 4
42 158 5
42 139 1
42 100 4
42 88 1
42 184 4
42 181 10
42 165 3
42 79 10
42 164 2
42 195 10
42 132 9
42 140 5
42 82 1
42 124 9
42 163 6
42 155 6
42 51 2
42 142 2
42 52 9
42 77 4
42 111 9
42 200 3
42 197 10
42 96 5
42 135 2
42 104 6
42 157 8
42 106 8
42 126 6
42 153 10
42 160 9
42 70 3
42 72 4
42 156 2
42 173 4
42 123 4
42 94 7
42 129 7
42 122 5
42 161 10
42 171 5
42 143 6
42 110 2
42 112 3
42 105 5
42 150 9
43 51 5
43 57 1
43 94 1
43 165 4
43 175 5
43 98 7
43 150 2
43 83 1
43 116 8
43 147 4
43 154 1
43 166 1
43 139 6
43 188 6
43 46 10
43 197 8
43 48 8
43 119 2
43 142 2
43 151 2
43 183 10
43 80 4
43 148 7
43 152 1
43 178 8
43 85 5
43 141 3
43 133 2
43 198 10
43 145 3
43 70 8
43 132 3
43 135 4
43 53 1
43 171 3
43 115 7
43 114 10
43 136 5
43 56 1
43 60 6
43 124 1
43 84 9
43 138 7
43 106 6
43 187 4
43 92 8
43 177 3
43 103 4
43 185 7
43 86 6
43 168 8
43 199 8
43 64 3
43 47 5
43 75 4
43 134 8
43 172 10
43 113 10
43 167 4
43 125 2
43 163 9
43 99 10
43 71 10
43 169 4
43 121 1
43 68 4
43 55 4
43 161 9
43 196 1
43 97 7
43 77 3
43 179 8
43 78 3
43 100 3
43 50 6
43 45 3
43 129 6
43 117 2
43 93 5
43 81 3
43 87 1
43 200 7
43 173 6
43 108 3
43 186 3
44 55 5
44 72 5
44 118 9
44 167 6
44 88 1
44 163 7
44 103 4
44 112 3
44 149 2
44 45 6
44 64 1
44 54 8
44 87 10
44 166 7
44 168 8
44 176 7
44 161 4
44 132 5
44 154 6
44 165 5
44 162 5
44 129 7
44 155 8
44 60 9
44 74 2
44 47 9
44 83 6
44 93 6
44 199 3
44 182 1
44 73 5
44 139 3
44 147 8
44 128 9
44 194 9
44 157 2
44 126 8
44 58 10
44 193 5
44 108 7
44 53 8
44 57 1
44 71 5
44 178 5
44 183 6
44 143 10
44 134 6
44 56 1
44 96 6
44 94 10
44 92 9
44 113 8
44 196 2
44 67 1
44 122 6
44 177 8
44 79 9
44 85 4
44 51 5
44 148 4
44 98 9
44 144 4
44 116 5
44 185 9
44 170 4
44 188 6
44 136 9
44 89 7
44 50 1
44 115 4
44 123 1
44 109 2
44 127 8
44 100 4
44 105 3
44 142 10
44 46 3
44 153 1
44 159 6
44 75 8
44 70 5
44 121 6
44 81 10
44 180 6
45 114 7
45 154 1
45 144 7
45 106 2
45 82 1
45 107 4
45 159 10
45 175 2
45 182 5
45 99 3
45 130 10
45 104 2
45 55 3
45 100 3
45 158 2
45 162 7
45 116 3
45 199 2
45 60 9
45 113 7
45 103 1
45 190 1
45 118 4
45 124 9
45 94 4
45 84 1
45 135 6
45 48 2
45 143 7
45 65 3
45 166 10
45 131 1
45 150 9
45 98 6
45 49 6
45 80 7
45 79 7
45 123 1
45 195 4
45 129 10
45 125 6
45 122 3
45 96 3
45 172 8
45 67 8
45 164 7
45 161 3
45 139 4
45 95 6
45 189 6
45 51 1
45 108 6
45 148 6
45 160 3
45 138 5
45 64 7
45 126 4
45 181 10
45 61 4
45 170 8
45 169 10
45 121 7
45 155 4
45 117 2
45 145 7
45 88 5
45 156 5
45 75 4
45 92 10
45 50 2
45 54 1
45 167 7
45 185 9
45 196 8
45 186 2
45 151 4
46 163 6
46 121 8
46 130 8
46 199 10
46 117 4
46 158 2
46 94 7
46 175 2
46 132 4
46 106 4
46 134 8
46 82 6
46 96 4
46 162 6
46 128 6
46 91 10
46 83 4
46 176 1
46 169 5
46 104 5
46 122 2
46 172 10
46 52 6
46 51 6
46 182 4
46 135 7
46 194 10
46 140 3
46 68 6
46 141 3
46 139 6
46 181 6
46 72 8
46 80 5
46 127 2
46 145 2
46 48 3
46 60 1
46 53 10
46 198 8
46 124 8
46 186 2
46 63 4
46 114 10
46 87 4
46 75 10
46 159 7
46 188 1
46 108 6
46 73 1
46 113 9
46 47 2
46 197 3
46 142 10
46 115 10
46 125 4
46 171 10
46 76 5
46 160 6
46 131 6
46 107 1
46 136 7
46 191 2
46 152 2
46 129 7
46 55 6
46 123 8
46 50 1
46 178 2
46 200 6
46 143 6
46 148 10
46 67 5
46 173 9
46 61 9
46 93 8
47 177 4
47 192 1
47 123 5
47 129 3
47 161 7
47 178 4
47 73 5
47 179 9
47 137 2
47 185 1
47 198 9
47 79 1
47 69 8
47 105 3
47 56 9
47 169 2
47 140 3
47 61 9
47 62 3
47 114 3
47 52 5
47 150 7
47 118 7
47 126 9
47 83 2
47 58 9
47 86 8
47 104 9
47 184 2
47 92 7
47 70 8
47 74 7
47 139 6
47 131 4
47 85 7
47 122 6
47 183 2
47 99 5
47 142 10
47 149 9
47 180 4
47 135 5
47 167 3
47 97 4
47 124 1
47 108 5
47 50 10
47 72 4
47 176 9
47 151 7
47 65 2
47 159 6
47 48 10
47 82 1
47 111 5
47 87 5
47 63 5
47 125 5
47 143 6
47 55 5
47 175 4
47 103 2
47 141 7
47 170 1
47 75 2
47 81 6
47 77 10
47 64 2
47 116 6
47 168 4
47 76 2
47 197 7
47 148 8
47 200 10
48 84 7
48 157 8
48 169 10
48 55 7
48 101 7
48 54 5
48 188 10
48 178 8
48 152 1
48 148 10
48 166 2
48 64 2
48 165 4
48 128 8
48 177 5
48 87 10
48 187 5
48 164 5
48 94 9
48 98 10
48 181 4
48 118 6
48 129 6
48 69 7
48 186 4
48 180 8
48 138 1
48 196 9
48 76 3
48 85 6
48 133 10
48 168 9
48 200 9
48 124 3
48 62 6
48 179 5
48 167 4
48 172 7
48 155 8
48 171 6
48 191 2
48 72 6
48 162 5
48 119 9
48 115 6
48 109 9
48 134 10
48 190 5
48 136 1
48 142 2
48 78 5
48 57 2
48 99 2
48 140 2
48 68 8
48 50 4
48 83 8
48 170 6
48 113 6
48 154 9
48 158 6
48 66 10
48 130 10
48 90 3
48 120 3
48 93 6
48 86 2
48 159 5
48 150 3
48 100 7
48 161 5
49 65 1
49 158 1
49 96 6
49 84 5
49 77 8
49 89 4
49 185 6
49 91 7
49 133 6
49 189 7
49 99 6
49 63 1
49 187 7
49 164 10
49 58 9
49 188 9
49 72 9
49 154 8
49 127 7
49 137 9
49 70 10
49 142 6
49 168 9
49 135 6
49 53 3
49 136 5
49 79 4
49 61 6
49 171 7
49 83 3
49 138 9
49 62 1
49 125 7
49 90 2
49 116 4
49 175 7
49 159 5
49 94 7
49 55 10
49 145 1
49 128 9
49 104 6
49 59 8
49 170 4
49 50 6
49 193 5
49 56 3
49 183 5
49 106 4
49 182 5
49 184 2
49 118 1
49 132 7
49 102 6
49 73 10
49 144 1
49 87 10
49 126 4
49 150 4
50 118 4
50 82 8
50 177 2
50 108 9
50 104 10
50 60 1
50 101 9
50 160 2
50 122 6
50 97 9
50 170 6
50 65 6
50 80 7
50 95 8
50 77 10
50 161 1
50 169 3
50 183 5
50 164 10
50 150 4
50 171 1
50 110 10
50 137 1
50 139 10
50 116 5
50 121 7
50 83 5
50 87 9
50 66 7
50 64 5
50 155 8
50 102 10
50 68 2
50 131 10
50 136 2
50 176 4
50 167 3
50 152 9
50 103 8
50 90 1
50 98 6
50 130 1
50 113 10
50 109 1
50 141 5
50 184 2
50 94 5
50 187 4
50 73 7
50 173 9
50 133 3
50 188 4
50 89 7
50 148 3
50 85 5
50 107 6
50 153 9
50 53 7
50 120 1
50 69 5
50 59 10
50 134 7
50 117 6
50 144 2
50 129 1
50 88 3
50 193 2
50 149 5
50 114 8
50 92 4
50 91 6
50 99 6
50 175 1
50 127 6
51 55 8
51 92 6
51 112 4
51 101 10
51 200 10
51 151 7
51 108 10
51 63 4
51 167 7
51 77 6
51 84 2
51 93 3
51 198 7
51 102 3
51 142 9
51 128 4
51 133 3
51 121 3
51 88 9
51 146 7
51 135 4
51 190 8
51 81 10
51 173 5
51 56 10
51 67 8
51 86 10
51 197 8
51 65 2
51 107 7
51 66 3
51 189 8
51 193 3
51 136 5
51 105 8
51 78 9
51 59 6
51 165 8
51 137 4
51 109 8
51 166 8
51 61 1
51 180 9
51 126 5
51 158 8
51 139 9
51 100 10
51 123 6
51 53 2
51 75 6
51 174 3
51 163 6
51 134 1
51 72 9
51 178 7
51 181 6
51 122 2
51 120 1
51 118 6
51 116 5
51 119 1
51 70 10
51 169 2
51 156 2
51 186 8
51 124 8
51 159 7
51 117 10
51 90 5
51 157 3
51 153 2
51 85 7
52 90 2
52 63 3
52 89 2
52 165 4
52 80 7
52 163 3
52 56 9
52 65 10
52 112 7
52 183 3
52 184 6
52 61 9
52 94 8
52 189 1
52 125 2
52 62 9
52 156 4
52 130 10
52 172 6
52 180 2
52 97 9
52 132 10
52 91 9
52 102 5
52 138 1
52 100 1
52 105 1
52 196 1
52 186 10
52 98 8
52 79 5
52 174 9
52 113 2
52 146 6
52 129 1
52 200 4
52 193 10
52 73 1
52 141 5
52 118 3
52 192 2
52 104 7
52 162 4
52 123 3
52 107 8
52 148 5
52 95 10
52 111 2
52 149 1
52 109 9
52 77 3
52 139 8
52 181 8
52 136 3
52 106 10
52 198 2
52 179 5
52 53 6
52 81 3
52 147 4
52 159 8
52 144 8
52 57 1
52 176 10
52 197 1
52 190 9
52 167 10
52 86 1
52 54 1
52 101 7
52 66 3
52 84 7
52 75 9
52 121 1
52 126 5
52 175 2
53 54 7
53 157 6
53 98 7
53 155 2
53 173 8
53 182 10
53 81 2
53 171 4
53 108 4
53 195 10
53 72 10
53 175 8
53 105 3
53 82 8
53 158 8
53 58 8
53 145 1
53 135 4
53 78 7
53 110 8
53 119 10
53 59 4
53 194 6
53 161 6
53 137 4
53 129 2
53 185 9
53 74 10
53 77 2
53 189 2
53 183 8
53 111 7
53 134 5
53 140 4
53 104 10
53 113 3
53 126 4
53 55 6
53 188 9
53 138 2
53 156 6
53 193 10
53 120 6
53 191 5
53 170 2
53 132 6
53 121 3
53 75 8
53 83 2
53 187 4
53 190 10
53 142 8
53 197 9
53 144 10
53 136 7
53 127 10
53 95 7
53 180 5
53 147 1
53 68 7
53 184 3
53 94 6
53 143 4
53 71 7
53 85 3
53 100 2
53 149 3
53 84 7
53 150 6
53 151 5
53 165 9
54 158 4
54 108 4
54 101 8
54 94 6
54 55 2
54 89 3
54 146 6
54 116 6
54 98 6
54 162 10
54 149 3
54 118 2
54 67 10
54 58 6
54 127 5
54 140 1
54 112 8
54 80 8
54 165 9
54 122 6
54 176 5
54 192 9
54 184 7
54 121 7
54 195 5
54 139 7
54 119 3
54 131 9
54 124 2
54 105 2
54 194 6
54 171 10
54 169 8
54 64 4
54 143 9
54 163 8
54 128 2
54 92 7
54 59 7
54 85 6
54 90 3
54 134 2
54 150 7
54 142 6
54 56 7
54 61 6
54 193 3
54 185 6
54 198 10
54 152 2
54 175 4
54 86 5
54 106 9
54 170 5
54 96 6
54 182 7
54 130 5
54 190 1
54 102 2
54 135 9
54 166 8
54 173 4
54 161 9
54 186 5
54 125 5
54 157 2
54 137 5
54 138 2
54 76 7
54 100 9
54 188 10
55 141 10
55 198 4
55 64 9
55 164 8
55 94 1
55 149 4
55 168 7
55 98 9
55 106 6
55 96 8
55 91 2
55 171 7
55 110 2
55 177 4
55 158 9
55 165 8
55 191 10
55 101 6
55 143 4
55 56 1
55 152 6
55 134 9
55 131 8
55 150 9
55 107 2
55 166 9
55 188 10
55 140 4
55 57 7
55 174 6
55 89 9
55 176 9
55 121 10
55 186 10
55 124 10
55 156 1
55 78 9
55 173 9
55 108 8
55 105 3
55 60 7
55 66 7
55 92 4
55 184 6
55 117 5
55 180 7
55 82 10
55 192 6
55 70 10
55 148 4
55 62 6
55 111 1
55 126 1
55 195 1
55 99 3
55 77 8
55 128 1
55 161 3
55 127 3
55 196 5
55 185 2
55 86 1
55 144 5
55 120 7
55 137 2
55 145 10
55 113 3
55 197 7
55 189 2
55 199 8
55 187 1
55 84 1
55 163 1
55 193 9
55 112 7
55 88 5
55 80 1
55 85 6
55 87 3
55 100 6
55 182 9
55 155 3
56 188 9
56 115 7
56 193 3
56 171 5
56 167 3
56 121 8
56 128 7
56 132 1
56 179 5
56 71 6
56 200 3
56 180 10
56 148 6
56 147 10
56 195 6
56 164 6
56 198 3
56 168 2
56 120 9
56 160 3
56 65 7
56 145 5
56 81 9
56 173 6
56 194 6
56 196 1
56 187 4
56 109 5
56 88 5
56 100 1
56 136 4
56 69 10
56 123 7
56 154 8
56 111 5
56 162 2
56 143 10
56 80 5
56 176 1
56 135 9
56 170 5
56 144 10
56 83 3
56 82 2
56 190 3
56 134 5
56 159 4
56 178 1
56 165 3
56 86 10
56 172 4
56 149 9
56 61 2
56 177 9
56 199 4
56 155 8
56 158 7
56 174 5
56 67 5
56 96 4
56 74 6
56 163 6
56 68 10
56 156 3
56 114 3
56 118 1
56 112 6
56 183 10
56 140 7
56 91 5
56 166 4
56 76 7
56 84 1
56 151 10
57 126 1
57 79 5
57 68 5
57 105 1
57 169 10
57 180 10
57 96 1
57 99 7
57 130 1
57 69 8
57 98 1
57 137 10
57 185 10
57 140 1
57 151 5
57 147 5
57 129 3
57 182 7
57 70 4
57 160 4
57 148 1
57 135 8
57 118 4
57 117 9
57 86 2
57 58 1
57 186 1
57 192 1
57 191 9
57 73 4
57 153 1
57 145 5
57 63 7
57 158 2
57 163 2
57 131 5
57 183 1
57 113 6
57 59 2
57 181 1
57 198 8
57 157 4
57 179 10
57 106 8
57 75 9
57 188 6
57 121 5
57 119 3
57 189 9
57 90 3
57 184 5
57 156 4
57 149 3
57 168 10
57 107 8
57 138 10
57 115 1
57 72 9
57 172 6
57 76 10
57 84 6
57 146 10
57 132 4
57 178 3
57 65 7
57 164 3
57 124 5
57 127 3
57 103 5
57 171 3
57 150 9
57 128 9
57 82 3
57 187 5
57 134 9
57 100 10
57 77 7
57 67 2
57 154 9
58 86 10
58 142 4
58 127 10
58 118 6
58 171 4
58 186 8
58 177 2
58 108 7
58 115 7
58 192 4
58 92 5
58 170 4
58 107 7
58 163 7
58 178 3
58 154 5
58 132 3
58 153 3
58 189 10
58 88 4
58 176 10
58 96 10
58 146 1
58 65 1
58 143 3
58 59 8
58 166 10
58 193 4
58 102 4
58 138 7
58 75 10
58 190 7
58 85 1
58 93 9
58 161 6
58 150 10
58 196 3
58 89 8
58 124 10
58 191 7
58 109 4
58 78 2
58 117 1
58 169 3
58 173 8
58 60 2
58 194 3
58 160 7
58 134 6
58 97 1
58 129 10
58 157 2
58 94 10
58 162 10
58 70 7
58 91 2
58 199 1
58 167 9
58 63 4
58 175 7
59 87 5
59 199 1
59 137 2
59 114 10
59 191 7
59 169 5
59 170 8
59 153 2
59 161 1
59 98 10
59 62 5
59 107 3
59 73 8
59 158 3
59 127 10
59 72 9
59 187 8
59 141 3
59 101 1
59 186 9
59 93 2
59 94 2
59 159 3
59 196 6
59 167 4
59 131 10
59 123 6
59 69 6
59 132 8
59 88 9
59 140 7
59 86 6
59 120 7
59 182 2
59 195 1
59 71 1
59 64 6
59 91 6
59 99 5
59 108 2
59 106 3
59 143 8
59 184 7
59 81 10
59 156 7
59 176 4
59 183 3
59 74 6
59 193 10
59 119 3
59 155 1
59 139 10
59 133 5
59 110 3
59 124 1
59 152 1
59 138 10
59 84 8
59 142 3
59 61 6
59 115 10
59 172 8
59 179 9
59 163 7
59 100 10
59 189 4
59 126 9
59 197 7
59 92 5
59 118 5
59 109 8
59 90 5
59 105 1
59 164 5
59 70 2
59 136 2
60 181 3
60 67 10
60 117 7
60 108 3
60 140 2
60 104 3
60 171 6
60 91 10
60 188 6
60 149 9
60 66 2
60 154 5
60 192 1
60 123 10
60 197 3
60 95 10
60 61 9
60 71 4
60 102 10
60 184 7
60 77 10
60 129 4
60 138 2
60 105 4
60 164 3
60 110 9
60 200 4
60 151 7
60 157 7
60 122 1
60 92 5
60 121 6
60 195 6
60 88 10
60 76 6
60 128 1
60 146 6
60 81 7
60 72 3
60 113 7
60 180 8
60 97 8
60 119 2
60 148 7
60 133 7
60 150 2
60 156 7
60 62 4
60 165 2
60 134 5
60 186 1
60 143 2
60 176 7
60 63 1
60 111 4
60 175 10
60 145 6
60 166 2
60 141 4
60 199 10
60 152 1
60 189 7
60 80 4
60 79 2
60 114 9
60 73 2
60 106 6
60 170 2
60 130 8
60 196 8
60 93 9
60 131 2
60 89 4
61 80 4
61 173 5
61 170 3
61 102 8
61 182 4
61 131 3
61 91 8
61 93 5
61 180 8
61 198 7
61 82 4
61 94 10
61 152 3
61 97 9
61 142 9
61 176 2
61 110 9
61 103 8
61 121 6
61 140 5
61 172 5
61 135 3
61 107 9
61 79 4
61 199 7
61 190 1
61 150 6
61 89 7
61 87 7
61 194 10
61 128 4
61 143 5
61 174 5
61 70 1
61 120 2
61 162 10
61 200 1
61 183 8
61 160 8
61 168 7
61 109 6
61 71 2
61 156 1
61 133 3
61 139 7
61 84 5
61 167 10
61 76 5
61 115 6
61 166 5
61 90 10
61 191 4
61 178 1
61 78 3
61 108 7
61 137 1
61 157 6
61 195 3
61 145 9
61 116 8
61 132 8
61 66 6
61 184 5
61 67 10
61 124 9
61 151 8
61 127 4
61 185 5
61 117 9
61 64 6
61 62 3
61 122 10
61 192 10
61 101 3
62 154 7
62 106 7
62 169 5
62 176 1
62 93 8
62 97 9
62 71 10
62 72 1
62 96 8
62 76 7
62 81 6
62 80 1
62 109 1
62 172 9
62 166 7
62 193 5
62 115 5
62 184 7
62 88 9
62 117 4
62 68 8
62 170 10
62 192 9
62 135 2
62 111 9
62 84 9
62 194 7
62 127 7
62 137 5
62 89 7
62 126 10
62 87 6
62 199 10
62 139 9
62 187 5
62 104 4
62 90 3
62 74 2
62 185 10
62 183 5
62 156 4
62 82 5
62 191 10
62 142 9
62 159 5
62 168 5
62 125 2
62 145 7
62 107 6
62 92 6
62 75 5
62 132 3
62 102 7
62 120 9
62 103 7
62 121 3
62 95 7
62 179 4
62 195 7
62 113 3
62 116 2
62 149 3
62 173 2
62 136 5
62 153 5
62 160 2
62 86 7
62 85 5
62 151 4
62 167 5
63 173 7
63 125 8
63 166 10
63 112 4
63 190 10
63 122 9
63 156 2
63 104 10
63 70 7
63 184 3
63 193 9
63 132 2
63 161 5
63 89 6
63 176 8
63 200 6
63 115 10
63 172 4
63 178 3
63 78 3
63 66 5
63 129 5
63 188 7
63 191 6
63 155 6
63 69 9
63 91 10
63 73 4
63 159 6
63 107 1
63 165 10
63 136 2
63 171 3
63 163 1
63 114 2
63 148 4
63 158 9
63 116 10
63 175 3
63 81 5
63 105 4
63 168 4
63 162 9
63 179 5
63 198 6
63 102 3
63 79 4
63 170 5
63 160 8
63 141 6
63 138 4
63 100 5
63 143 4
63 194 3
63 182 4
63 108 1
63 64 5
63 121 4
63 95 5
63 82 2
63 195 5
63 151 8
63 97 7
63 103 1
63 180 8
63 76 4
63 164 6
63 94 1
63 146 8
63 65 8
63 140 10
63 126 6
63 150 6
64 196 8
64 195 7
64 130 1
64 99 2
64 147 7
64 146 2
64 164 9
64 158 3
64 83 9
64 126 7
64 163 2
64 93 5
64 89 2
64 116 5
64 137 7
64 76 7
64 91 1
64 98 8
64 180 5
64 108 2
64 103 8
64 80 7
64 109 9
64 175 2
64 95 7
64 149 3
64 136 8
64 135 8
64 179 9
64 157 3
64 159 6
64 102 5
64 170 2
64 191 8
64 197 3
64 86 7
64 182 9
64 187 6
64 81 7
64 138 3
64 73 10
64 140 7
64 131 3
64 176 7
64 84 6
64 97 9
64 152 6
64 92 3
64 120 3
64 66 3
64 200 7
64 68 6
64 77 4
64 74 1
64 112 3
64 114 10
64 162 3
64 189 6
64 125 10
64 113 4
64 79 2
64 134 5
64 94 4
64 124 4
64 154 8
64 90 2
65 74 7
65 160 5
65 193 8
65 76 3
65 106 3
65 110 8
65 79 3
65 150 7
65 99 5
65 115 7
65 191 5
65 69 10
65 120 2
65 162 2
65 181 5
65 182 1
65 172 8
65 196 2
65 122 1
65 111 5
65 73 10
65 176 4
65 95 8
65 77 9
65 200 9
65 130 6
65 178 6
65 101 3
65 170 5
65 78 4
65 136 4
65 189 9
65 198 6
65 197 10
65 109 3
65 112 10
65 121 1
65 92 4
65 81 7
65 195 6
65 108 9
65 155 8
65 93 3
65 91 2
65 199 4
65 175 9
65 68 9
65 85 3
65 184 4
65 148 5
65 100 1
65 94 7
65 154 3
65 126 7
65 157 7
65 171 2
65 149 1
65 128 7
65 156 4
65 66 10
65 179 2
65 151 1
65 102 3
65 88 4
65 159 5
65 133 5
65 152 3
66 98 9
66 156 9
66 88 5
66 198 2
66 174 8
66 119 1
66 108 6
66 101 5
66 193 8
66 132 10
66 154 10
66 195 6
66 125 4
66 112 5
66 106 2
66 180 8
66 116 2
66 89 7
66 158 3
66 123 3
66 197 2
66 113 1
66 169 9
66 96 6
66 184 2
66 173 2
66 127 1
66 134 10
66 157 1
66 130 2
66 104 4
66 181 1
66 82 3
66 92 3
66 129 7
66 85 4
66 117 1
66 190 1
66 151 7
66 138 2
66 97 10
66 140 1
66 105 6
66 133 10
66 75 1
66 77 8
66 172 3
66 166 3
66 74 2
66 142 5
66 95 2
66 78 3
66 148 3
66 111 10
66 146 5
67 177 9
67 195 8
67 126 7
67 78 6
67 91 2
67 152 2
67 120 5
67 97 3
67 119 4
67 153 2
67 131 5
67 125 10
67 85 1
67 92 9
67 192 10
67 143 2
67 139 8
67 77 1
67 122 7
67 132 2
67 171 2
67 181 3
67 191 4
67 96 7
67 160 1
67 162 10
67 155 7
67 199 5
67 182 5
67 80 8
67 163 2
67 112 1
67 184 3
67 89 9
67 197 6
67 149 7
67 93 4
67 167 4
67 151 5
67 140 2
67 148 9
67 175 7
67 141 2
67 68 2
67 180 5
67 129 3
67 109 1
67 81 5
67 73 2
67 137 6
67 102 2
67 84 4
67 79 6
67 133 9
67 164 3
67 123 10
67 108 3
67 156 2
67 82 4
67 189 8
67 147 6
67 124 8
67 86 3
67 70 9
67 165 2
67 190 5
67 134 5
67 107 9
67 116 7
67 74 4
67 166 1
67 90 7
68 72 9
68 130 10
68 153 1
68 181 10
68 143 6
68 193 2
68 118 3
68 117 8
68 132 6
68 112 6
68 85 3
68 120 3
68 123 7
68 135 6
68 152 1
68 177 4
68 127 1
68 192 9
68 158 4
68 128 7
68 96 10
68 113 4
68 182 5
68 103 5
68 155 8
68 136 2
68 160 7
68 161 2
68 82 6
68 115 4
68 188 5
68 95 10
68 183 6
68 184 3
68 186 9
68 179 3
68 107 8
68 94 3
68 106 4
68 77 1
68 197 8
68 99 5
68 69 1
68 70 8
68 145 5
68 119 10
68 89 8
68 114 3
68 109 10
68 124 9
68 131 4
68 171 4
68 101 8
68 116 8
68 173 9
68 100 3
68 87 9
68 86 10
68 151 4
68 71 2
68 138 10
68 74 9
68 148 7
68 170 1
68 146 3
68 110 8
68 199 8
68 98 9
68 102 4
68 133 2
68 156 2
68 164 8
69 91 6
69 154 5
69 170 1
69 148 5
69 145 1
69 184 7
69 102 3
69 144 8
69 153 6
69 99 10
69 149 8
69 167 2
69 140 1
69 90 3
69 135 5
69 169 1
69 124 10
69 179 7
69 80 7
69 70 10
69 173 9
69 171 7
69 174 6
69 118 8
69 187 6
69 110 8
69 87 7
69 177 4
69 199 4
69 109 7
69 186 3
69 133 9
69 72 5
69 193 8
69 111 3
69 95 5
69 151 4
69 105 3
69 164 6
69 73 6
69 114 2
69 195 3
69 75 7
69 191 7
69 103 3
69 185 8
69 190 4
69 198 1
69 200 10
69 122 4
69 97 2
69 85 10
69 189 7
69 158 10
69 100 1
69 116 10
69 165 5
69 76 5
69 83 3
69 141 10
70 158 3
70 93 2
70 120 2
70 114 7
70 133 3
70 189 10
70 74 8
70 72 2
70 193 3
70 152 7
70 112 9
70 100 8
70 81 2
70 167 2
70 170 4
70 145 9
70 139 4
70 125 3
70 185 9
70 75 5
70 147 1
70 121 5
70 116 3
70 88 2
70 97 3
70 153 10
70 197 5
70 188 8
70 169 6
70 181 9
70 78 3
70 160 8
70 106 9
70 124 7
70 144 1
70 108 3
70 148 4
70 191 4
70 137 7
70 151 1
70 110 2
70 195 4
70 146 10
70 186 2
70 104 6
70 117 1
70 194 10
70 142 1
70 180 3
70 99 2
70 135 3
70 130 6
70 196 6
70 154 2
70 83 6
70 86 1
70 128 6
70 89 6
70 182 5
70 71 2
70 198 4
70 77 5
70 98 7
71 85 6
71 174 2
71 72 5
71 82 8
71 150 8
71 197 6
71 162 1
71 92 3
71 179 7
71 100 8
71 172 7
71 169 5
71 102 7
71 188 10
71 122 2
71 185 3
71 98 3
71 110 7
71 138 7
71 142 3
71 114 10
71 170 5
71 90 4
71 194 6
71 128 6
71 183 4
71 89 3
71 132 9
71 112 5
71 139 7
71 145 4
71 152 7
71 199 6
71 125 4
71 96 3
71 78 9
71 143 5
71 129 6
71 155 2
71 168 8
71 126 1
71 76 4
71 153 9
71 127 6
71 158 2
71 130 8
71 200 3
71 94 2
71 103 7
71 104 10
71 156 2
71 198 8
71 91 1
71 99 7
71 181 2
71 106 6
71 184 2
72 125 7
72 79 1
72 92 9
72 160 4
72 100 4
72 169 2
72 187 3
72 156 9
72 83 2
72 80 6
72 119 8
72 176 3
72 146 3
72 104 2
72 133 8
72 167 10
72 194 5
72 183 4
72 191 5
72 111 4
72 188 7
72 97 6
72 101 1
72 175 9
72 190 9
72 115 8
72 163 10
72 130 1
72 172 6
72 195 10
72 165 3
72 139 10
72 174 4
72 108 10
72 179 8
72 171 6
72 178 8
72 196 10
72 138 4
72 77 8
72 153 3
72 127 10
72 185 10
72 75 8
72 173 7
72 148 10
72 81 2
72 94 3
72 181 1
72 159 5
72 200 3
72 151 3
72 87 10
72 126 10
72 120 3
72 164 8
72 154 1
72 99 8
72 90 8
72 117 10
72 145 8
73 183 2
73 109 6
73 75 9
73 171 3
73 85 2
73 186 1
73 121 9
73 103 5
73 196 3
73 162 4
73 194 8
73 107 10
73 132 2
73 170 7
73 80 5
73 115 3
73 106 5
73 189 10
73 199 8
73 102 9
73 166 10
73 182 5
73 148 5
73 167 5
73 94 2
73 100 2
73 175 4
73 192 2
73 92 5
73 113 1
73 136 5
73 187 6
73 144 6
73 164 5
73 74 6
73 174 3
73 160 1
73 116 7
73 137 5
73 88 8
73 172 5
73 98 9
73 184 9
73 150 5
73 125 6
73 156 5
73 133 5
73 120 7
73 153 6
73 142 1
73 177 9
73 200 3
73 157 6
73 110 5
73 77 5
73 141 5
73 90 10
73 165 6
73 143 1
73 95 7
73 123 10
73 185 2
73 145 1
74 114 3
74 76 8
74 120 5
74 125 1
74 90 1
74 144 8
74 174 7
74 155 4
74 194 2
74 141 6
74 191 8
74 151 3
74 134 6
74 111 3
74 185 4
74 105 4
74 84 8
74 103 5
74 142 2
74 109 3
74 98 6
74 86 2
74 79 6
74 101 5
74 156 1
74 167 7
74 126 4
74 175 10
74 137 9
74 146 7
74 190 3
74 110 5
74 162 7
74 178 6
74 196 2
74 115 3
74 121 5
74 122 3
74 158 9
74 80 10
74 123 9
74 128 2
74 152 9
74 172 1
74 189 8
74 193 6
74 164 8
74 159 3
74 83 6
74 161 3
74 95 9
74 183 7
74 150 3
74 198 9
74 160 3
74 81 2
74 181 7
74 186 2
74 78 8
74 112 1
74 200 10
74 117 1
74 176 7
75 176 8
75 165 8
75 117 8
75 141 9
75 102 1
75 156 7
75 89 10
75 92 6
75 114 1
75 152 5
75 193 4
75 164 1
75 142 9
75 143 8
75 123 2
75 86 9
75 94 10
75 95 10
75 136 4
75 198 4
75 153 7
75 128 1
75 80 5
75 167 6
75 115 6
75 127 10
75 163 2
75 154 1
75 148 2
75 144 5
75 132 7
75 122 7
75 104 7
75 77 6
75 192 3
75 181 7
75 129 4
75 99 5
75 173 2
75 124 1
75 187 3
75 87 10
75 126 9
75 147 6
75 149 1
75 101 5
75 174 7
75 183 10
75 98 2
75 109 7
75 182 1
75 157 3
75 121 4
75 91 9
75 93 3
76 80 2
76 98 1
76 138 7
76 81 5
76 178 5
76 134 5
76 184 10
76 149 7
76 195 3
76 89 2
76 136 4
76 142 9
76 130 2
76 147 1
76 144 3
76 99 5
76 121 3
76 160 6
76 199 4
76 93 8
76 106 3
76 126 8
76 183 3
76 177 7
76 196 1
76 156 7
76 111 4
76 191 7
76 153 1
76 150 1
76 100 10
76 117 1
76 103 4
76 140 1
76 188 9
76 198 4
76 175 4
76 118 2
76 162 2
76 107 3
76 122 5
76 157 9
76 154 7
76 141 8
76 186 5
76 83 4
76 82 3
76 102 8
76 109 4
76 85 2
76 84 9
76 197 5
76 170 2
76 166 3
76 94 8
76 158 7
76 180 2
76 112 4
76 179 5
76 181 4
76 146 1
76 116 4
76 159 9
76 187 7
76 185 7
76 87 10
76 97 3
76 176 7
76 174 7
77 132 2
77 152 5
77 163 1
77 87 7
77 194 4
77 84 1
77 129 2
77 90 5
77 96 1
77 140 2
77 81 4
77 175 1
77 83 7
77 85 3
77 107 7
77 160 9
77 180 9
77 108 5
77 169 9
77 124 1
77 136 1
77 92 1
77 195 4
77 138 6
77 126 2
77 178 10
77 153 9
77 139 8
77 93 8
77 148 5
77 147 10
77 135 2
77 128 1
77 78 4
77 168 6
77 109 5
77 82 6
77 193 3
77 115 3
77 172 1
77 103 10
77 134 5
77 181 6
77 191 1
77 164 7
77 123 4
77 196 1
77 102 5
77 179 9
77 130 2
77 170 7
77 192 10
77 200 10
77 188 4
77 99 6
77 198 1
77 156 1
77 197 5
77 165 7
77 199 8
78 171 4
78 159 1
78 156 1
78 186 2
78 184 3
78 86 6
78 127 7
78 99 1
78 102 4
78 150 7
78 157 9
78 81 1
78 113 4
78 173 4
78 133 7
78 147 7
78 145 4
78 125 2
78 119 10
78 109 8
78 112 7
78 181 3
78 143 1
78 89 9
78 188 5
78 91 2
78 117 5
78 126 10
78 97 10
78 107 9
78 199 5
78 149 7
78 144 10
78 135 9
78 122 9
78 94 9
78 165 2
78 138 4
78 197 3
78 141 5
78 160 6
78 90 1
78 153 5
78 124 5
78 176 4
78 83 7
78 190 8
78 196 8
78 200 9
78 166 9
78 148 8
78 88 10
78 172 5
78 82 8
78 169 9
78 87 8
78 151 9
78 130 5
78 191 6
78 178 4
78 96 5
78 167 1
79 103 4
79 151 5
79 144 9
79 119 2
79 93 5
79 176 8
79 143 7
79 109 5
79 152 6
79 134 5
79 195 10
79 106 6
79 83 9
79 90 9
79 138 5
79 181 10
79 140 5
79 125 8
79 120 3
79 92 5
79 190 7
79 96 8
79 139 10
79 169 5
79 153 6
79 112 8
79 122 9
79 185 8
79 97 5
79 89 7
79 100 8
79 107 3
79 164 10
79 170 10
79 171 1
79 168 5
79 178 10
79 87 9
79 183 9
79 180 10
79 177 5
79 172 8
79 161 8
79 85 9
79 111 4
79 167 1
79 101 8
79 156 1
79 113 2
79 146 7
79 82 1
79 187 5
79 141 3
79 193 4
79 127 3
79 128 1
79 91 6
79 123 5
79 86 10
79 182 4
79 142 6
79 80 2
79 198 6
79 81 1
80 99 4
80 105 1
80 150 6
80 84 5
80 133 7
80 193 9
80 197 6
80 188 3
80 165 2
80 90 1
80 81 5
80 181 10
80 155 2
80 137 2
80 200 9
80 175 2
80 147 10
80 153 3
80 163 1
80 102 10
80 122 1
80 160 6
80 94 8
80 138 6
80 104 10
80 174 10
80 180 1
80 196 3
80 179 1
80 114 5
80 91 3
80 145 1
80 142 7
80 190 3
80 131 1
80 183 6
80 164 7
80 189 9
80 135 7
80 89 3
80 167 4
80 191 3
80 115 3
80 98 8
80 129 6
80 149 9
80 97 1
80 170 3
80 120 3
80 121 4
80 176 7
80 128 1
80 134 9
80 130 9
80 184 1
80 154 1
80 166 3
80 125 9
80 88 8
80 185 6
80 168 10
80 186 4
80 195 6
80 144 4
80 146 4
80 187 9
80 92 1
80 158 6
80 113 9
80 139 5
80 85 1
81 184 2
81 190 3
81 144 7
81 124 8
81 91 6
81 166 2
81 120 6
81 158 9
81 96 4
81 154 9
81 188 6
81 189 6
81 103 10
81 147 10
81 94 3
81 199 6
81 121 7
81 134 8
81 165 7
81 92 10
81 93 7
81 113 2
81 178 3
81 129 2
81 90 8
81 140 2
81 152 5
81 99 8
81 160 6
81 116 10
81 107 9
81 123 3
81 161 1
81 174 2
81 106 7
81 105 9
81 167 4
81 117 4
81 141 5
81 182 8
81 198 8
81 186 2
81 164 3
81 153 5
81 114 1
81 171 4
81 146 1
81 135 10
81 150 5
81 83 10
81 177 9
81 176 9
81 157 9
81 126 8
81 102 3
81 159 9
81 172 1
81 180 3
82 181 1
82 147 1
82 171 4
82 163 4
82 85 7
82 103 2
82 174 4
82 129 8
82 102 6
82 150 2
82 142 10
82 185 1
82 115 6
82 140 5
82 131 8
82 91 8
82 106 3
82 83 6
82 117 9
82 148 6
82 144 7
82 172 8
82 189 8
82 84 5
82 157 3
82 127 1
82 165 8
82 122 4
82 119 2
82 141 2
82 118 4
82 126 6
82 134 2
82 186 10
82 95 9
82 146 1
82 193 9
82 116 6
82 158 1
82 162 4
82 155 7
82 194 7
82 156 8
82 112 1
82 105 3
82 121 9
82 180 5
82 153 1
82 197 4
82 166 4
82 199 1
82 93 4
82 92 2
82 124 10
82 97 7
82 188 2
83 123 6
83 164 3
83 190 6
83 95 3
83 110 10
83 135 3
83 94 2
83 163 8
83 156 7
83 117 5
83 102 5
83 196 9
83 161 6
83 198 7
83 194 6
83 197 9
83 167 4
83 199 6
83 143 6
83 168 8
83 116 4
83 132 4
83 183 5
83 137 7
83 162 2
83 136 1
83 144 4
83 112 10
83 159 10
83 113 10
83 124 7
83 181 5
83 147 5
83 115 9
83 179 2
83 152 1
83 172 7
83 87 5
83 195 10
83 125 2
83 85 1
83 131 6
83 96 1
83 141 3
83 184 3
83 155 3
83 175 9
83 88 7
83 109 8
83 150 8
83 187 1
83 140 3
83 100 1
83 101 3
84 144 8
84 170 6
84 152 6
84 155 1
84 86 10
84 149 7
84 111 8
84 192 5
84 85 5
84 91 6
84 163 5
84 159 3
84 148 9
84 164 1
84 105 5
84 129 1
84 99 1
84 196 8
84 172 7
84 156 4
84 190 4
84 93 2
84 127 1
84 96 4
84 138 8
84 109 6
84 120 7
84 124 5
84 121 3
84 182 3
84 147 2
84 198 8
84 154 3
84 183 2
84 133 4
84 165 10
84 130 4
84 94 9
84 169 7
84 137 10
84 176 1
84 180 7
84 167 3
84 125 3
84 185 9
84 119 3
84 90 2
84 98 10
84 101 10
84 199 7
84 146 5
84 191 10
84 166 8
84 122 8
84 161 9
84 117 10
84 194 3
84 150 4
84 151 6
84 186 1
85 173 8
85 180 9
85 126 7
85 193 9
85 125 10
85 155 5
85 167 2
85 122 9
85 141 3
85 111 1
85 112 2
85 87 10
85 96 6
85 181 2
85 102 2
85 172 10
85 99 4
85 100 10
85 151 4
85 176 6
85 140 7
85 139 2
85 120 7
85 137 7
85 200 6
85 89 7
85 177 4
85 160 4
85 187 3
85 197 3
85 104 2
85 116 9
85 145 2
85 161 6
85 142 2
85 121 1
85 130 4
85 175 1
85 152 6
85 163 5
85 98 9
85 93 10
85 109 1
85 88 1
85 165 8
85 107 4
85 132 7
85 183 5
85 184 6
86 163 4
86 87 3
86 170 8
86 161 8
86 199 10
86 111 9
86 94 4
86 130 6
86 196 10
86 176 7
86 123 9
86 187 2
86 194 1
86 169 6
86 168 5
86 183 5
86 96 1
86 100 8
86 185 10
86 181 8
86 182 10
86 184 2
86 131 3
86 162 8
86 153 1
86 191 10
86 106 7
86 102 1
86 166 6
86 139 6
86 137 10
86 140 7
86 158 9
86 152 5
86 150 7
86 177 10
86 116 2
86 109 1
86 92 3
86 192 10
86 119 9
86 157 5
86 103 7
86 190 2
86 167 9
86 136 2
86 117 10
86 95 3
86 115 4
86 154 7
86 105 1
86 89 10
86 88 2
86 110 10
86 147 5
86 179 1
86 159 6
86 114 10
86 129 7
86 189 4
87 97 1
87 137 7
87 187 10
87 98 5
87 95 2
87 133 7
87 178 8
87 166 10
87 120 8
87 158 4
87 122 8
87 196 8
87 162 8
87 188 5
87 92 8
87 179 5
87 180 6
87 114 10
87 109 5
87 145 9
87 140 2
87 104 1
87 106 6
87 184 9
87 117 9
87 182 3
87 192 7
87 141 3
87 121 2
87 103 1
87 110 2
87 176 7
87 194 4
87 100 10
87 102 4
87 143 2
87 147 5
87 161 9
87 144 4
87 159 2
87 168 1
87 163 4
87 157 4
87 149 1
87 146 9
87 96 5
87 129 6
87 171 6
87 118 8
87 164 8
87 169 1
87 131 5
87 111 2
87 172 5
87 123 7
87 152 4
88 154 8
88 177 2
88 168 7
88 116 8
88 134 1
88 146 9
88 160 9
88 185 6
88 162 10
88 94 7
88 147 10
88 144 2
88 156 9
88 188 5
88 96 5
88 143 5
88 182 8
88 170 10
88 110 8
88 161 4
88 127 8
88 90 4
88 122 6
88 137 1
88 175 2
88 113 5
88 109 10
88 112 1
88 120 10
88 152 4
88 200 10
88 197 1
88 115 5
88 140 8
88 155 4
88 119 5
88 95 2
88 149 2
88 159 10
88 195 1
88 153 1
88 114 6
88 101 2
88 186 7
89 116 4
89 162 1
89 155 2
89 172 7
89 175 2
89 173 1
89 107 4
89 103 10
89 127 10
89 181 9
89 112 6
89 136 4
89 177 6
89 120 5
89 104 7
89 180 9
89 144 6
89 159 1
89 126 3
89 122 1
89 184 2
89 124 7
89 160 8
89 140 1
89 146 2
89 114 4
89 167 5
89 115 2
89 93 8
89 198 10
89 147 5
89 149 3
89 186 6
89 99 9
89 142 2
89 143 10
89 166 2
89 137 10
89 133 7
89 193 4
89 109 3
89 128 7
89 168 7
89 156 4
89 150 3
89 171 8
89 95 6
89 179 2
89 118 1
89 199 8
89 132 3
89 100 7
89 130 1
89 165 9
89 157 10
90 172 4
90 160 9
90 136 8
90 126 10
90 109 1
90 162 4
90 108 9
90 91 3
90 144 7
90 96 2
90 177 4
90 114 3
90 122 10
90 181 6
90 135 5
90 115 10
90 153 1
90 190 2
90 187 3
90 159 7
90 158 5
90 117 4
90 185 4
90 196 8
90 186 9
90 147 3
90 179 3
90 194 4
90 103 2
90 118 10
90 141 10
90 157 8
90 150 3
90 98 10
90 97 2
90 184 7
90 121 8
90 189 6
90 149 7
90 124 3
90 191 10
90 127 3
90 130 6
90 163 6
90 119 9
90 123 10
90 151 10
90 173 4
90 104 6
90 131 2
90 168 2
90 125 7
91 178 7
91 194 9
91 162 4
91 100 6
91 155 2
91 153 8
91 101 9
91 193 4
91 110 5
91 189 5
91 165 9
91 124 10
91 114 4
91 113 3
91 103 2
91 158 9
91 197 5
91 160 9
91 172 5
91 174 7
91 135 4
91 112 5
91 170 2
91 185 1
91 93 5
91 154 9
91 186 7
91 133 9
91 190 6
91 167 1
91 119 10
91 122 1
91 195 7
91 182 10
91 161 6
91 152 4
91 98 10
91 143 9
91 144 5
91 105 3
91 184 1
91 96 6
91 128 6
91 166 8
91 150 4
91 141 1
91 159 5
91 177 8
91 109 10
91 137 8
91 123 7
91 104 5
91 173 5
91 111 6
91 142 5
92 136 2
92 181 2
92 109 1
92 151 3
92 141 8
92 105 9
92 108 4
92 188 1
92 101 4
92 115 4
92 173 2
92 153 8
92 149 3
92 177 10
92 198 4
92 182 10
92 161 10
92 143 1
92 146 1
92 193 8
92 163 10
92 186 8
92 192 7
92 144 3
92 122 6
92 167 8
92 94 2
92 142 2
92 125 3
92 180 8
92 97 9
92 187 4
92 114 6
92 150 5
92 112 1
92 138 5
92 107 4
92 156 5
92 171 5
92 174 6
92 168 7
92 100 10
92 148 4
92 185 5
92 140 3
93 130 2
93 149 8
93 116 1
93 114 5
93 143 5
93 162 7
93 132 9
93 129 6
93 199 6
93 115 10
93 189 6
93 185 2
93 171 6
93 172 4
93 161 10
93 101 5
93 150 3
93 147 1
93 139 8
93 192 5
93 126 5
93 113 3
93 128 2
93 112 10
93 96 8
93 158 8
93 170 8
93 104 4
93 100 4
93 106 9
93 186 7
93 102 8
93 133 1
93 181 4
93 118 5
93 156 9
93 187 6
93 110 8
93 111 9
93 99 3
93 121 1
93 94 9
93 182 9
93 137 9
93 179 7
93 191 7
93 173 7
93 165 1
93 153 8
93 160 4
93 103 7
93 176 6
93 123 4
93 152 5
93 197 8
94 182 9
94 130 6
94 107 10
94 150 1
94 136 3
94 144 1
94 187 5
94 158 2
94 184 3
94 160 9
94 161 6
94 168 8
94 151 7
94 181 5
94 138 9
94 120 8
94 95 5
94 189 6
94 166 1
94 170 1
94 105 5
94 178 9
94 131 9
94 142 6
94 176 4
94 145 3
94 159 10
94 140 5
94 127 1
94 191 5
94 193 3
94 199 5
94 194 2
94 121 2
94 164 1
94 102 5
94 99 10
94 125 10
94 162 2
94 101 8
94 175 3
94 135 4
94 113 4
94 185 10
94 188 6
94 133 9
94 173 5
94 118 7
94 169 1
94 156 10
94 119 5
94 116 8
95 192 2
95 141 5
95 191 3
95 144 3
95 104 7
95 125 7
95 112 2
95 100 6
95 151 1
95 137 10
95 101 4
95 119 7
95 183 7
95 160 6
95 159 4
95 121 8
95 179 10
95 136 7
95 142 1
95 123 3
95 147 8
95 127 3
95 114 3
95 195 9
95 177 3
95 176 1
95 162 4
95 143 5
95 189 8
95 115 4
95 180 8
95 108 6
95 197 9
95 97 6
95 165 7
95 172 5
95 164 1
95 145 9
95 169 3
95 126 8
95 118 4
95 99 1
95 181 6
95 107 3
95 102 6
95 111 6
95 140 6
95 182 1
95 120 6
95 188 2
95 178 9
95 193 7
95 103 1
95 194 2
95 157 5
95 132 8
95 158 9
96 182 6
96 168 7
96 109 9
96 187 8
96 105 10
96 150 2
96 107 7
96 195 7
96 192 10
96 171 9
96 128 1
96 148 7
96 167 9
96 170 3
96 127 4
96 186 2
96 110 2
96 118 9
96 100 5
96 159 10
96 154 2
96 104 2
96 134 5
96 116 5
96 101 6
96 138 5
96 180 9
96 99 10
96 164 1
96 175 5
96 166 5
96 147 2
96 145 5
96 133 9
96 160 5
96 179 8
96 120 6
96 119 6
96 112 5
96 158 6
96 165 8
96 121 8
96 196 6
96 189 10
96 172 3
96 153 6
96 174 9
96 135 10
96 151 1
96 177 8
96 193 5
96 146 6
96 157 6
96 149 9
96 185 6
96 143 7
97 169 9
97 200 1
97 104 10
97 154 4
97 105 5
97 193 1
97 117 1
97 171 4
97 148 9
97 109 4
97 140 1
97 126 5
97 138 4
97 172 6
97 161 6
97 112 3
97 184 7
97 155 8
97 131 5
97 167 5
97 143 10
97 133 8
97 173 2
97 108 8
97 121 9
97 127 7
97 123 7
97 100 5
97 197 6
97 164 5
97 191 5
97 180 7
97 162 9
97 134 8
97 177 7
97 145 5
97 129 8
97 163 9
97 189 5
97 187 10
97 174 3
97 111 7
97 116 6
97 199 7
97 157 9
97 158 3
97 135 7
97 182 2
97 142 6
97 98 2
97 166 4
97 130 2
97 168 8
97 181 4
97 185 10
98 150 10
98 169 1
98 114 1
98 147 5
98 159 6
98 125 2
98 188 3
98 154 8
98 120 3
98 158 6
98 100 8
98 165 5
98 109 7
98 160 6
98 200 5
98 126 2
98 140 10
98 119 3
98 177 4
98 129 3
98 135 3
98 175 10
98 187 3
98 193 8
98 172 10
98 198 1
98 184 10
98 174 10
98 112 8
98 149 10
98 162 7
98 105 7
98 153 7
98 103 7
98 123 2
98 145 9
98 190 8
98 152 9
98 116 2
98 173 10
98 196 4
98 134 7
98 104 3
98 156 5
98 171 8
99 174 3
99 183 1
99 198 5
99 180 2
99 105 2
99 194 8
99 104 8
99 176 3
99 188 8
99 193 4
99 101 8
99 158 10
99 116 5
99 133 5
99 134 6
99 168 6
99 128 4
99 125 1
99 152 7
99 127 8
99 130 9
99 184 2
99 114 1
99 166 10
99 103 9
99 117 5
99 171 6
99 136 5
99 177 9
99 137 5
99 122 5
99 106 6
99 187 7
99 147 7
99 169 3
99 102 10
99 200 5
99 156 9
99 161 1
99 151 7
99 115 8
99 165 6
99 149 7
100 168 7
100 170 8
100 109 2
100 158 5
100 174 5
100 173 5
100 167 6
100 184 9
100 149 2
100 143 8
100 125 4
100 160 10
100 154 7
100 171 6
100 113 3
100 131 6
100 182 8
100 190 10
100 132 1
100 156 10
100 189 2
100 169 2
100 120 7
100 114 2
100 152 8
100 144 2
100 196 8
100 191 7
100 178 10
100 162 3
100 161 10
100 121 6
100 172 6
100 119 6
100 116 10
100 153 9
100 193 7
100 102 6
100 150 1
100 106 7
100 181 5
100 140 9
100 124 6
100 165 2
100 127 5
100 117 1
100 135 10
100 183 7
100 133 6
100 103 2
100 175 9
100 179 8
100 104 5
101 109 9
101 196 6
101 184 3
101 164 4
101 141 7
101 139 10
101 120 2
101 134 3
101 112 10
101 140 9
101 126 5
101 110 10
101 168 6
101 118 2
101 122 3
101 123 1
101 197 1
101 124 9
101 188 9
101 148 5
101 106 5
101 152 5
101 195 3
101 119 2
101 163 1
101 175 3
101 178 10
101 162 3
101 158 9
101 172 9
101 157 7
101 108 1
101 127 6
101 107 1
101 191 6
101 194 7
101 146 9
101 143 7
101 103 5
101 181 4
101 183 3
101 199 6
101 167 8
101 180 4
101 171 7
101 147 4
101 200 10
101 117 9
101 186 5
102 128 10
102 136 7
102 144 10
102 138 8
102 134 7
102 160 4
102 124 1
102 132 5
102 135 4
102 184 1
102 173 8
102 145 2
102 142 1
102 180 1
102 143 1
102 112 3
102 116 8
102 187 1
102 103 1
102 107 8
102 188 7
102 153 3
102 168 7
102 154 10
102 123 9
102 118 7
102 137 10
102 189 4
102 172 4
102 105 4
102 115 5
102 122 10
102 181 8
102 140 8
102 156 8
102 197 5
102 171 5
102 139 3
102 111 4
102 113 7
102 130 8
102 117 10
102 167 6
102 177 3
102 165 7
102 151 9
102 158 3
102 169 10
102 126 9
103 130 7
103 150 6
103 149 2
103 182 8
103 107 9
103 129 5
103 148 2
103 105 3
103 131 4
103 183 2
103 178 5
103 109 1
103 159 9
103 175 3
103 110 5
103 111 7
103 135 8
103 120 2
103 168 5
103 139 9
103 198 6
103 166 4
103 106 8
103 190 2
103 114 3
103 189 6
103 134 7
103 143 7
103 113 7
103 147 8
103 195 1
103 177 1
103 174 4
103 163 9
103 170 9
103 118 2
103 125 10
103 154 7
103 161 2
103 126 4
103 157 8
103 169 6
103 121 8
103 188 9
103 172 1
103 173 10
103 124 9
103 193 8
103 145 7
103 185 1
103 115 9
103 116 7
103 197 1
103 171 3
103 146 9
103 108 7
103 158 7
103 184 6
103 104 4
104 194 1
104 113 6
104 106 4
104 114 7
104 132 5
104 171 9
104 148 10
104 169 8
104 181 5
104 158 2
104 174 6
104 161 10
104 124 1
104 164 8
104 162 1
104 153 7
104 122 3
104 134 1
104 196 6
104 200 8
104 187 7
104 116 7
104 166 7
104 144 1
104 107 10
104 109 3
104 182 4
104 127 7
104 125 3
104 172 10
104 111 2
104 189 6
104 117 2
104 155 4
104 136 4
104 131 3
104 128 8
104 140 7
104 149 2
104 176 4
104 178 6
104 115 4
105 197 3
105 157 5
105 148 7
105 140 10
105 161 1
105 160 5
105 196 6
105 139 4
105 180 6
105 154 3
105 122 10
105 111 8
105 193 8
105 162 5
105 137 9
105 166 4
105 171 7
105 150 10
105 131 1
105 156 10
105 200 5
105 174 4
105 120 6
105 198 5
105 113 5
105 170 2
105 109 1
105 136 2
105 138 9
105 172 1
105 141 7
105 179 6
105 177 8
105 115 5
105 144 10
105 114 10
105 178 2
105 188 3
105 124 5
105 142 4
105 165 3
105 126 2
105 152 7
105 133 5
105 143 1
105 149 6
105 186 4
106 177 6
106 154 6
106 172 7
106 171 9
106 175 3
106 126 10
106 194 4
106 118 3
106 160 1
106 133 9
106 197 3
106 185 8
106 196 6
106 179 10
106 135 6
106 125 7
106 147 9
106 143 5
106 182 2
106 110 2
106 152 6
106 134 6
106 114 5
106 117 9
106 187 9
106 140 6
106 122 2
106 142 7
106 128 10
106 183 3
106 188 1
106 180 10
106 136 3
106 193 5
106 131 5
106 162 1
106 150 4
106 170 4
106 129 9
106 109 1
106 107 8
106 192 9
106 148 1
106 169 7
106 161 1
106 130 4
106 137 4
106 120 3
107 166 3
107 192 10
107 167 5
107 194 1
107 136 8
107 160 6
107 198 9
107 146 10
107 108 2
107 153 2
107 197 7
107 164 2
107 123 3
107 188 7
107 129 9
107 120 6
107 133 1
107 169 7
107 185 8
107 177 2
107 135 10
107 127 10
107 132 2
107 112 2
107 189 1
107 137 3
107 124 3
107 158 5
107 113 2
107 159 9
107 199 4
107 110 5
107 114 5
107 195 4
107 168 3
107 171 10
107 173 8
107 109 8
107 139 5
107 156 6
107 184 9
107 126 5
107 162 9
107 175 3
107 151 9
107 131 6
107 142 8
107 172 5
107 181 1
107 180 9
107 111 6
107 161 4
107 147 3
107 118 1
107 196 9
107 178 1
107 148 8
107 130 9
107 144 7
107 179 8
108 125 9
108 117 8
108 157 6
108 119 7
108 115 1
108 110 5
108 195 2
108 187 3
108 185 10
108 145 4
108 141 2
108 130 2
108 149 9
108 151 3
108 172 2
108 138 8
108 183 10
108 114 2
108 127 3
108 184 3
108 200 1
108 143 5
108 168 3
108 198 9
108 136 6
108 188 2
108 186 3
108 150 4
108 134 10
108 194 1
108 159 1
108 154 1
108 118 8
108 131 4
108 156 3
108 126 8
108 132 9
108 179 6
108 164 1
108 158 3
108 180 9
108 137 1
108 139 9
108 167 5
108 142 1
108 171 1
108 173 8
108 155 9
108 122 7
108 174 1
108 190 9
108 133 6
109 163 10
109 140 8
109 131 2
109 199 4
109 115 5
109 138 2
109 151 1
109 186 10
109 119 1
109 188 7
109 148 1
109 153 10
109 200 6
109 191 6
109 144 7
109 147 5
109 164 7
109 168 4
109 195 5
109 121 5
109 175 3
109 171 9
109 126 1
109 187 3
109 160 10
109 154 10
109 196 5
109 130 6
109 157 2
109 173 3
109 176 7
109 146 2
109 136 3
109 197 4
109 167 1
109 194 1
109 114 7
109 156 5
109 110 6
109 169 3
109 118 5
109 180 7
109 174 2
109 117 7
110 167 10
110 134 9
110 128 3
110 114 1
110 198 4
110 155 6
110 146 1
110 176 5
110 192 9
110 135 3
110 120 4
110 196 1
110 187 8
110 193 6
110 160 5
110 171 4
110 177 8
110 125 10
110 129 8
110 156 6
110 151 7
110 126 2
110 174 4
110 199 1
110 169 2
110 186 9
110 163 3
110 184 1
110 175 8
110 168 3
110 164 7
110 116 3
110 157 1
110 127 7
110 132 1
110 144 8
110 140 1
110 188 7
110 136 8
110 122 2
110 118 5
110 172 10
110 178 3
110 113 6
110 165 1
111 157 8
111 176 5
111 117 4
111 116 5
111 188 7
111 185 3
111 133 7
111 150 7
111 131 3
111 145 3
111 115 10
111 159 10
111 196 8
111 158 1
111 155 10
111 154 1
111 190 3
111 193 2
111 194 9
111 156 9
111 139 4
111 180 7
111 189 1
111 128 10
111 187 2
111 118 1
111 138 4
111 129 4
111 171 8
111 170 8
111 113 4
111 140 9
111 191 3
111 165 5
111 164 9
111 130 10
111 122 6
111 173 1
112 197 3
112 179 4
112 127 9
112 123 2
112 181 1
112 122 3
112 151 1
112 194 5
112 131 6
112 183 5
112 196 4
112 162 2
112 143 3
112 187 7
112 140 1
112 119 9
112 163 4
112 171 2
112 134 2
112 121 7
112 195 4
112 114 10
112 128 6
112 178 9
112 132 4
112 176 8
112 164 2
112 200 2
112 165 1
112 198 1
112 148 6
112 166 1
112 193 1
112 159 5
112 125 10
112 199 6
112 129 4
113 131 4
113 123 4
113 135 6
113 167 8
113 126 10
113 175 8
113 172 10
113 156 3
113 142 4
113 129 10
113 197 10
113 199 9
113 143 2
113 169 2
113 186 9
113 189 8
113 116 6
113 160 4
113 133 8
113 173 9
113 164 7
113 140 3
113 139 2
113 158 4
113 149 9
113 161 4
113 155 6
113 194 3
113 163 1
113 182 4
113 119 5
113 170 2
113 127 3
113 168 7
113 192 5
113 190 1
113 130 10
113 120 4
113 128 9
113 114 3
113 134 9
113 179 6
113 125 4
113 188 4
113 159 3
113 118 8
113 152 3
113 146 3
113 183 9
113 137 9
114 196 3
114 190 8
114 179 9
114 188 7
114 117 1
114 120 1
114 175 3
114 178 9
114 181 8
114 118 9
114 176 10
114 166 9
114 172 3
114 159 5
114 174 9
114 165 3
114 134 8
114 116 10
114 177 8
114 133 3
114 136 9
114 143 9
114 195 6
114 127 3
114 189 7
114 152 6
114 131 2
114 123 10
114 162 4
114 184 4
114 122 2
114 168 6
114 186 9
114 115 2
114 200 7
114 144 10
114 185 9
114 163 10
114 125 2
114 128 6
115 155 10
115 200 3
115 141 3
115 182 7
115 153 8
115 193 8
115 126 7
115 194 6
115 130 3
115 148 10
115 139 10
115 127 8
115 118 4
115 180 8
115 154 3
115 124 6
115 171 7
115 142 7
115 138 10
115 196 8
115 169 8
115 144 10
115 131 6
115 149 9
115 160 6
115 165 10
115 159 10
115 199 5
115 121 8
115 147 8
115 161 5
115 192 7
115 156 7
115 123 4
115 197 9
115 186 4
115 176 10
115 175 2
115 134 7
115 137 6
115 185 2
115 189 3
115 128 6
115 136 2
115 135 4
115 125 4
115 133 4
116 121 10
116 182 2
116 127 9
116 173 10
116 142 7
116 118 6
116 191 2
116 138 7
116 184 2
116 139 2
116 176 5
116 128 3
116 179 4
116 166 10
116 135 5
116 153 7
116 188 2
116 194 2
116 199 8
116 170 9
116 133 5
116 183 7
116 171 7
116 119 6
116 189 5
116 136 2
116 150 2
116 155 10
116 146 2
116 140 9
116 131 10
116 159 6
116 152 9
116 151 1
116 181 10
116 137 6
116 165 10
116 190 4
116 168 5
116 195 1
116 144 5
116 132 9
116 200 1
116 178 8
116 158 8
116 160 10
117 121 5
117 141 1
117 123 1
117 170 4
117 144 9
117 130 9
117 164 5
117 138 2
117 166 7
117 183 4
117 195 6
117 169 10
117 186 1
117 175 10
117 135 7
117 152 5
117 177 9
117 181 5
117 150 1
117 127 4
117 118 7
117 184 7
117 148 1
117 171 1
117 193 1
117 146 4
117 133 8
117 197 9
117 132 9
117 173 5
117 125 2
117 179 1
117 168 3
117 154 4
117 163 8
117 149 2
117 182 8
117 159 6
117 196 4
117 189 9
117 161 7
117 198 5
117 172 3
117 156 9
117 180 8
117 199 10
118 137 9
118 176 4
118 143 5
118 131 5
118 165 3
118 173 8
118 127 1
118 139 9
118 198 6
118 130 7
118 153 2
118 172 10
118 183 5
118 148 9
118 133 3
118 155 7
118 194 4
118 174 10
118 140 8
118 187 5
118 195 9
118 190 10
118 161 7
118 178 9
118 121 4
118 125 2
118 177 7
118 197 1
118 167 5
118 147 2
118 163 8
118 120 8
118 166 5
118 129 9
118 152 8
118 181 10
118 175 6
118 157 5
118 171 6
118 156 8
118 189 9
118 126 5
118 184 4
118 168 2
118 142 2
119 177 2
119 153 9
119 190 9
119 135 2
119 188 3
119 140 8
119 147 6
119 171 7
119 172 5
119 134 3
119 163 4
119 183 7
119 129 3
119 164 7
119 189 9
119 125 4
119 200 3
119 170 10
119 162 5
119 123 1
119 161 9
119 176 1
119 175 5
119 126 1
119 156 7
119 155 6
119 196 4
119 143 8
119 192 3
119 160 6
119 169 6
119 120 1
119 132 2
119 144 6
119 133 4
119 157 6
119 193 1
119 148 7
119 130 5
119 122 5
119 186 7
119 139 10
119 137 2
119 199 5
119 146 4
119 179 10
120 195 3
120 125 5
120 157 9
120 183 7
120 187 7
120 145 10
120 133 1
120 179 3
120 169 8
120 170 1
120 188 1
120 147 2
120 186 9
120 167 2
120 160 4
120 140 2
120 193 6
120 123 2
120 158 6
120 142 4
120 148 6
120 154 2
120 124 6
120 181 9
120 156 2
120 161 9
120 174 6
120 131 10
120 192 1
120 196 4
120 149 2
120 121 10
120 137 5
120 164 10
120 151 9
120 143 6
120 199 2
121 145 10
121 168 5
121 177 5
121 160 10
121 150 4
121 125 8
121 187 1
121 122 2
121 164 2
121 141 2
121 175 9
121 149 1
121 158 3
121 176 5
121 138 4
121 154 1
121 132 6
121 126 1
121 199 9
121 156 4
121 142 5
121 189 4
121 133 4
121 163 7
121 191 1
121 180 6
121 124 8
121 147 10
121 197 1
121 170 3
121 174 7
121 195 5
121 184 4
121 140 5
121 194 7
121 185 1
121 182 10
121 192 2
121 183 6
121 127 4
121 190 6
121 173 8
122 160 3
122 188 2
122 184 5
122 156 2
122 181 2
122 168 4
122 127 1
122 198 6
122 162 9
122 137 2
122 132 1
122 164 10
122 126 3
122 174 8
122 129 1
122 143 8
122 123 10
122 125 2
122 138 5
122 134 1
122 147 9
122 197 7
122 145 1
122 195 2
122 173 8
122 182 8
122 150 10
122 185 7
122 189 8
122 131 9
122 158 9
122 166 6
122 196 7
122 152 7
122 186 2
122 130 7
122 128 9
122 157 1
122 161 1
122 199 3
122 179 3
122 136 4
122 146 7
122 193 3
122 140 6
122 191 9
122 154 7
122 177 7
122 194 10
122 190 8
123 148 8
123 139 2
123 135 1
123 158 10
123 153 3
123 180 4
123 126 6
123 195 7
123 183 1
123 188 8
123 193 9
123 161 9
123 197 6
123 200 6
123 160 8
123 172 6
123 145 5
123 155 5
123 134 8
123 150 4
123 169 9
123 127 1
123 165 10
123 159 3
123 190 3
123 131 5
123 129 4
123 184 5
123 130 4
123 177 8
123 156 7
123 137 9
123 186 10
123 198 5
123 191 4
124 139 4
124 176 9
124 138 1
124 193 10
124 168 10
124 166 4
124 136 3
124 187 9
124 133 1
124 164 4
124 149 2
124 157 10
124 200 9
124 191 5
124 132 7
124 194 6
124 151 1
124 153 7
124 173 2
124 125 2
124 174 8
124 183 3
124 195 6
124 163 10
124 147 6
124 130 6
124 134 7
124 148 8
124 160 3
124 159 4
124 180 5
124 175 1
124 144 1
124 126 8
124 182 10
124 135 3
124 156 9
124 199 7
125 180 8
125 187 4
125 181 5
125 159 9
125 178 7
125 135 5
125 132 1
125 147 10
125 140 6
125 152 9
125 195 8
125 190 9
125 185 8
125 129 10
125 134 9
125 130 5
125 136 5
125 200 10
125 128 1
125 166 9
125 144 3
125 165 4
125 160 10
125 150 2
125 127 10
125 186 9
125 137 7
125 157 2
125 198 7
125 155 4
125 154 3
125 197 10
125 164 3
125 167 10
125 146 10
125 133 5
126 151 6
126 171 2
126 148 10
126 138 6
126 193 2
126 192 3
126 177 9
126 132 1
126 165 6
126 157 5
126 198 5
126 196 10
126 147 8
126 160 1
126 141 8
126 150 1
126 194 4
126 144 6
126 146 3
126 145 8
126 185 4
126 164 10
126 178 6
126 186 6
126 199 7
126 167 5
126 133 2
126 154 9
126 170 9
126 174 2
126 190 6
126 140 7
126 180 1
126 136 7
126 191 10
126 188 4
127 133 6
127 170 4
127 183 10
127 145 7
127 130 5
127 192 10
127 190 5
127 129 2
127 180 9
127 177 10
127 159 4
127 152 7
127 134 8
127 188 2
127 193 2
127 140 8
127 173 7
127 187 6
127 176 4
127 139 3
127 157 10
127 128 8
127 156 8
127 198 3
127 148 3
127 160 8
127 151 10
127 178 7
127 136 10
127 171 9
127 131 8
127 199 9
127 166 1
127 132 8
127 158 7
127 137 9
128 135 5
128 200 10
128 155 7
128 153 4
128 143 4
128 172 5
128 191 10
128 166 2
128 171 3
128 151 3
128 167 7
128 146 8
128 129 1
128 173 2
128 132 10
128 140 10
128 170 6
128 192 5
128 158 3
128 183 7
128 194 3
128 169 6
128 141 9
128 189 2
128 178 7
128 184 8
128 134 7
129 157 4
129 161 10
129 150 2
129 163 1
129 196 1
129 173 7
129 156 5
129 131 3
129 138 3
129 184 3
129 148 1
129 185 9
129 166 9
129 189 9
129 170 7
129 176 10
129 174 8
129 141 10
129 190 3
129 140 7
129 175 2
129 199 2
129 153 8
129 172 4
129 155 6
129 187 9
129 133 1
129 162 5
129 182 6
129 164 6
129 139 6
129 177 6
129 186 5
129 137 2
129 146 4
129 143 5
129 193 10
129 181 10
129 145 10
130 197 2
130 190 6
130 165 7
130 156 8
130 150 9
130 164 7
130 186 6
130 167 1
130 163 1
130 174 8
130 188 3
130 142 3
130 173 9
130 136 3
130 200 10
130 135 10
130 132 1
130 178 9
130 133 10
130 151 10
130 171 2
130 184 9
130 180 6
130 141 1
130 170 8
130 181 1
130 176 8
130 194 5
130 196 4
130 191 4
130 187 10
130 175 1
130 160 5
131 169 6
131 160 4
131 162 7
131 144 2
131 183 3
131 171 7
131 166 6
131 161 2
131 163 2
131 153 3
131 177 2
131 174 10
131 194 7
131 151 8
131 135 3
131 146 4
131 191 1
131 138 4
131 186 3
131 173 4
131 197 6
131 136 8
131 172 10
131 179 2
131 150 5
131 185 10
131 167 1
131 181 9
131 170 10
131 200 10
131 133 6
131 180 2
131 157 3
131 145 2
131 152 3
132 190 9
132 142 3
132 150 5
132 162 5
132 198 10
132 169 10
132 192 7
132 144 5
132 199 2
132 141 8
132 172 9
132 171 3
132 133 10
132 145 4
132 173 6
132 148 9
132 195 4
132 137 3
132 166 1
132 149 6
132 196 7
132 186 9
132 189 10
132 187 7
132 143 3
132 135 8
132 182 6
132 164 5
132 184 8
132 161 9
132 139 2
132 181 6
132 155 6
132 156 9
132 193 3
133 200 6
133 189 2
133 158 3
133 187 10
133 190 6
133 173 9
133 176 6
133 186 1
133 183 10
133 163 8
133 142 4
133 135 6
133 150 6
133 146 9
133 164 8
133 191 1
133 184 8
133 165 1
133 167 10
133 168 9
133 161 1
133 151 3
133 153 5
133 154 2
133 195 5
133 199 3
133 171 8
133 137 8
133 178 7
133 170 6
133 159 1
133 160 9
133 185 8
133 149 6
133 179 1
133 188 7
134 160 3
134 137 6
134 184 3
134 182 4
134 161 3
134 190 1
134 163 3
134 179 5
134 151 9
134 169 1
134 183 9
134 153 4
134 145 4
134 196 6
134 142 10
134 176 8
134 188 4
134 164 3
134 152 7
134 173 5
134 200 3
134 144 7
134 178 4
134 177 3
134 185 2
134 191 8
134 168 7
134 143 1
134 167 5
134 175 7
134 194 8
134 181 3
134 147 5
134 165 8
134 154 9
134 157 5
134 149 7
134 166 7
135 141 3
135 148 2
135 146 6
135 166 7
135 188 6
135 159 4
135 138 5
135 144 7
135 191 3
135 176 6
135 169 8
135 155 6
135 167 9
135 157 8
135 200 7
135 198 5
135 145 1
135 187 7
135 178 9
135 185 5
135 182 3
135 170 4
135 161 5
135 139 2
135 193 5
135 195 8
135 153 6
135 150 9
135 168 5
135 181 2
135 183 7
135 136 10
135 199 6
136 188 2
136 149 7
136 154 6
136 169 9
136 186 9
136 143 10
136 166 7
136 152 5
136 146 5
136 161 6
136 172 9
136 138 2
136 192 8
136 156 7
136 193 2
136 148 9
136 196 10
136 191 4
136 173 1
136 199 1
136 195 5
136 179 5
136 171 1
136 200 4
136 159 10
136 182 9
136 157 6
136 160 7
137 159 5
137 151 10
137 148 9
137 158 10
137 182 10
137 200 6
137 142 2
137 153 4
137 192 4
137 140 1
137 171 10
137 185 10
137 172 9
137 176 5
137 145 9
137 191 3
137 160 1
137 199 1
137 175 3
137 138 9
137 178 7
137 180 9
137 177 1
137 157 6
137 167 1
137 194 8
137 186 3
137 197 5
137 189 9
137 184 9
137 181 6
137 188 5
137 154 2
137 162 3
137 166 10
138 143 6
138 158 1
138 139 1
138 186 3
138 197 2
138 195 3
138 169 10
138 180 3
138 141 10
138 189 10
138 199 2
138 172 5
138 171 5
138 196 3
138 194 8
138 200 7
138 192 9
138 198 1
138 167 6
138 149 8
138 188 1
138 174 3
138 153 10
138 147 7
138 145 10
138 178 1
138 146 3
138 151 6
138 152 2
138 179 5
138 177 2
138 193 4
138 161 4
139 173 6
139 190 10
139 144 7
139 146 9
139 182 3
139 149 2
139 155 6
139 181 2
139 141 9
139 198 9
139 160 10
139 164 5
139 156 8
139 168 8
139 179 4
139 145 1
139 154 4
139 150 8
139 196 9
139 186 3
139 188 5
139 163 9
139 199 7
139 161 4
139 170 8
140 159 10
140 144 7
140 187 3
140 179 9
140 169 2
140 142 2
140 162 4
140 152 5
140 154 4
140 153 3
140 181 8
140 175 5
140 155 8
140 158 6
140 171 4
140 180 2
140 196 3
140 149 9
140 151 3
140 143 9
140 173 2
140 156 10
140 146 3
140 194 3
140 178 6
140 174 10
140 164 10
140 182 10
140 197 7
140 166 1
140 185 3
140 184 6
140 193 2
140 141 3
140 163 4
141 167 4
141 178 10
141 143 4
141 170 6
141 157 5
141 181 4
141 172 1
141 175 9
141 150 10
141 169 4
141 184 9
141 177 9
141 165 1
141 152 9
141 159 1
141 168 4
141 166 3
141 144 8
141 179 2
141 176 4
141 199 3
141 186 6
141 160 7
141 173 8
141 185 9
141 153 7
141 188 7
141 149 7
141 190 9
141 198 6
142 150 3
142 161 4
142 175 1
142 186 9
142 191 3
142 196 1
142 200 2
142 155 6
142 148 9
142 185 5
142 177 2
142 181 5
142 190 6
142 151 5
142 183 6
142 149 2
142 193 5
142 167 9
142 195 9
142 199 2
142 171 10
142 184 9
142 143 6
142 179 8
142 153 6
142 164 2
142 178 6
142 169 8
142 187 10
142 189 10
143 165 2
143 156 2
143 192 3
143 196 3
143 177 9
143 154 6
143 149 8
143 186 7
143 171 9
143 187 9
143 194 6
143 167 2
143 145 7
143 147 10
143 153 2
143 189 6
143 159 5
143 162 6
143 180 9
143 182 1
143 146 5
143 199 5
143 163 7
143 181 7
143 172 10
143 197 6
143 170 5
143 185 9
143 193 7
143 188 10
143 148 8
143 174 8
144 182 7
144 151 8
144 165 5
144 180 2
144 157 2
144 164 9
144 171 10
144 153 3
144 191 4
144 195 6
144 163 1
144 198 5
144 187 8
144 196 3
144 169 9
144 178 1
144 154 7
144 193 6
144 150 8
144 189 3
144 181 3
144 149 4
144 159 2
144 192 5
144 200 10
144 176 10
144 160 1
144 173 1
144 162 2
144 177 6
144 174 4
144 156 4
144 170 9
145 186 10
145 146 9
145 162 3
145 151 5
145 196 6
145 148 9
145 177 4
145 154 10
145 159 9
145 180 3
145 194 2
145 156 6
145 158 5
145 169 5
145 153 8
145 170 9
145 149 4
145 167 1
145 147 6
145 168 3
145 179 1
145 166 1
145 174 1
145 188 3
145 192 1
145 171 10
145 152 8
145 175 9
146 148 4
146 152 8
146 188 3
146 173 1
146 198 4
146 170 4
146 178 2
146 193 9
146 161 3
146 195 1
146 199 1
146 147 6
146 194 10
146 181 7
146 177 10
146 149 6
146 164 6
146 150 6
146 162 5
146 189 6
146 180 3
146 153 3
146 157 3
146 165 9
146 167 7
146 171 6
147 150 10
147 181 6
147 167 6
147 190 2
147 200 5
147 160 5
147 191 5
147 171 1
147 172 5
147 189 9
147 183 7
147 148 5
147 169 2
147 180 10
147 177 1
147 188 10
147 197 7
147 186 8
147 184 6
147 194 10
147 163 2
147 152 10
147 198 3
147 156 5
147 161 1
147 182 9
147 155 1
147 185 8
148 185 3
148 170 8
148 153 3
148 156 8
148 150 6
148 168 8
148 166 10
148 162 6
148 188 6
148 199 4
148 182 5
148 193 7
148 169 1
148 189 7
148 180 4
148 183 7
148 200 2
148 172 2
148 167 9
148 163 5
148 194 1
148 151 3
148 190 8
148 198 1
149 192 7
149 185 5
149 151 4
149 196 6
149 193 4
149 157 7
149 173 3
149 176 5
149 178 2
149 153 8
149 171 7
149 195 5
149 166 6
149 183 4
149 197 4
149 199 4
149 158 2
149 187 6
149 169 3
149 179 1
149 190 4
149 189 7
149 161 2
149 194 8
149 175 1
149 174 4
150 157 7
150 179 8
150 185 2
150 178 5
150 167 9
150 200 4
150 195 6
150 172 4
150 158 3
150 181 9
150 196 4
150 159 5
150 160 4
150 175 4
150 170 7
150 164 4
150 197 8
150 199 5
150 152 3
150 182 8
150 192 9
150 184 3
150 173 10
150 186 8
150 169 9
150 183 4
151 161 6
151 167 7
151 166 10
151 196 8
151 194 3
151 152 10
151 157 4
151 179 6
151 192 5
151 170 4
151 188 3
151 187 3
151 184 6
151 164 10
151 168 10
151 197 7
151 162 3
151 193 7
151 160 7
151 165 8
151 169 10
152 188 5
152 164 8
152 180 10
152 183 1
152 165 7
152 199 9
152 174 7
152 173 9
152 159 9
152 178 10
152 160 1
152 163 8
152 176 9
152 166 7
152 161 9
152 182 1
152 193 7
152 179 5
152 187 4
152 156 10
152 168 5
152 198 7
152 171 5
152 169 7
152 195 7
152 196 4
152 170 5
152 154 5
152 194 4
153 173 10
153 196 3
153 163 6
153 158 7
153 198 9
153 156 10
153 182 6
153 170 1
153 167 8
153 179 8
153 188 2
153 161 7
153 176 5
153 193 9
153 199 6
153 189 8
153 168 6
153 195 3
153 185 6
153 157 10
153 186 2
153 178 9
153 190 4
153 155 4
153 154 6
153 197 3
153 191 4
153 194 3
153 172 3
154 188 4
154 159 9
154 182 7
154 170 4
154 191 10
154 171 10
154 194 1
154 180 4
154 160 9
154 176 7
154 186 8
154 168 10
154 199 8
154 192 10
154 166 3
154 178 3
154 193 3
154 165 4
154 179 10
154 169 1
154 163 6
154 195 2
155 194 6
155 158 6
155 164 8
155 165 7
155 168 3
155 183 4
155 171 10
155 192 10
155 197 8
155 174 8
155 176 10
155 184 1
155 159 10
155 170 8
155 162 4
155 181 8
155 178 3
155 179 2
155 182 6
155 156 10
155 169 8
155 180 3
155 166 10
155 186 6
156 163 7
156 166 8
156 164 8
156 185 6
156 171 1
156 177 6
156 183 4
156 199 10
156 181 1
156 197 1
156 160 9
156 180 10
156 178 3
156 191 2
156 193 1
156 170 6
156 195 10
156 187 8
156 175 1
156 190 2
156 194 2
156 192 4
157 188 3
157 162 2
157 169 2
157 176 4
157 189 2
157 195 2
157 184 6
157 167 6
157 158 9
157 179 2
157 178 3
157 181 2
157 200 1
157 186 6
157 160 2
157 191 7
157 164 8
157 190 6
157 187 5
157 163 2
157 168 5
157 174 7
157 197 9
157 165 3
158 167 6
158 187 10
158 177 2
158 176 10
158 179 3
158 165 7
158 169 6
158 192 1
158 199 4
158 194 3
158 173 4
158 183 5
158 180 7
158 198 8
158 166 9
158 164 6
158 163 10
158 191 1
158 185 1
158 170 4
158 159 5
158 195 9
158 196 9
158 182 3
158 161 1
159 198 6
159 182 5
159 178 6
159 170 8
159 194 7
159 173 2
159 176 1
159 168 2
159 191 6
159 166 7
159 172 1
159 162 9
159 199 4
159 167 8
159 190 9
159 163 1
159 186 1
159 169 9
159 184 4
159 179 4
159 177 5
159 160 2
159 161 7
159 195 4
160 196 3
160 186 4
160 185 6
160 197 3
160 184 6
160 178 1
160 194 1
160 190 9
160 161 5
160 199 8
160 172 10
160 177 4
160 170 1
160 181 9
160 188 1
160 182 2
160 198 1
160 195 4
160 191 6
161 164 2
161 189 8
161 178 5
161 169 4
161 192 3
161 183 4
161 197 6
161 168 9
161 171 3
161 184 3
161 180 6
161 172 8
161 193 6
161 173 5
161 181 7
161 196 2
161 190 2
162 165 4
162 187 3
162 164 9
162 166 6
162 172 5
162 179 7
162 189 2
162 193 5
162 198 10
162 163 10
162 184 5
162 185 7
162 180 8
162 196 7
162 190 7
162 177 5
162 173 7
162 178 8
163 178 4
163 174 1
163 186 9
163 181 10
163 171 5
163 164 6
163 180 7
163 176 9
163 195 4
163 193 1
163 190 1
163 185 3
163 177 6
163 165 10
163 196 7
163 184 8
163 173 5
164 180 5
164 188 2
164 166 6
164 173 4
164 200 3
164 185 1
164 178 9
164 175 5
164 171 2
164 193 2
164 198 4
164 181 8
164 190 9
164 170 2
164 165 7
164 186 9
164 176 2
165 173 6
165 197 10
165 183 9
165 187 1
165 172 10
165 176 3
165 180 2
165 175 1
165 189 8
165 190 8
165 182 9
165 177 6
165 184 3
165 196 6
165 171 7
165 170 3
165 192 3
165 193 6
166 183 6
166 172 3
166 200 3
166 186 10
166 187 6
166 184 4
166 170 2
166 180 3
166 188 2
166 182 2
166 193 2
166 190 7
166 177 5
166 196 3
166 174 10
166 168 5
166 173 5
166 197 5
166 192 8
166 185 8
166 167 9
167 198 4
167 191 5
167 174 8
167 182 1
167 171 4
167 178 2
167 181 5
167 185 6
167 186 7
167 194 2
167 176 5
167 175 7
167 169 8
168 179 2
168 174 5
168 173 10
168 191 8
168 169 5
168 198 6
168 189 1
168 193 7
168 184 3
168 172 7
168 187 4
168 182 10
168 183 4
168 181 5
168 200 1
169 193 8
169 187 8
169 194 9
169 180 7
169 191 6
169 183 1
169 179 2
169 196 1
169 189 5
169 171 6
170 183 5
170 172 1
170 184 7
170 174 4
170 171 4
170 199 1
170 190 4
170 192 9
170 178 4
170 200 8
170 187 9
170 180 5
170 193 3
171 183 4
171 200 6
171 199 7
171 192 9
171 176 7
171 185 6
171 194 6
171 178 8
171 190 8
171 193 3
171 180 10
171 172 7
171 189 4
171 179 9
171 188 4
171 187 10
171 198 3
171 191 3
171 181 6
171 196 4
171 182 3
172 195 6
172 184 9
172 197 8
172 175 5
172 178 9
172 192 3
172 173 6
172 199 6
172 190 5
172 183 1
172 189 4
172 187 7
172 186 8
172 177 6
172 174 10
173 191 2
173 189 2
173 178 2
173 193 8
173 196 4
173 192 10
173 176 8
173 177 5
173 200 6
173 184 10
173 185 6
173 195 4
174 179 1
174 187 5
174 182 5
174 199 9
174 180 3
174 176 8
174 191 3
174 190 8
174 194 2
174 197 1
174 195 4
174 178 6
174 198 3
174 181 1
174 189 8
174 175 3
175 198 4
175 180 3
175 196 8
175 200 9
175 179 3
175 199 10
175 194 8
175 189 4
175 177 5
175 192 3
176 198 3
176 185 6
176 192 8
176 184 3
176 196 7
176 197 7
176 191 2
176 195 4
176 180 8
176 188 9
177 194 6
177 189 6
177 181 9
177 186 4
177 182 10
177 193 6
177 190 8
177 187 4
177 188 5
177 185 3
177 196 1
177 200 10
177 180 9
178 180 2
178 184 2
178 190 6
178 181 7
178 195 7
178 188 10
178 189 9
178 193 8
179 189 10
179 186 7
179 181 8
179 199 10
179 184 6
179 183 4
179 198 2
179 191 7
179 196 9
179 195 1
180 192 9
180 198 3
180 186 7
180 181 10
180 183 8
180 190 7
180 187 1
180 188 1
180 185 9
180 194 7
180 196 10
180 182 8
181 200 9
181 195 9
181 184 10
181 194 3
181 199 1
181 198 4
181 197 1
181 188 3
181 190 7
181 196 7
181 192 7
181 182 9
182 186 9
182 194 7
182 198 2
182 189 4
182 184 5
182 199 7
182 185 8
182 196 9
183 188 5
183 189 4
183 187 7
183 198 5
183 186 5
183 190 5
183 200 2
183 195 2
184 190 6
184 195 8
184 192 7
184 197 3
184 187 4
184 200 8
184 198 10
184 191 9
184 199 6
184 185 8
184 193 8
184 188 1
185 191 4
185 189 10
185 186 1
185 188 4
185 192 4
185 195 9
185 197 1
186 191 1
186 187 4
186 200 4
186 193 6
186 198 7
186 194 8
187 189 3
187 197 1
187 190 1
187 191 5
187 195 9
187 193 8
187 200 10
188 191 6
188 196 4
188 200 9
188 190 2
188 189 9
189 198 10
189 192 3
189 194 9
189 195 10
189 190 7
189 193 10
190 196 8
190 195 4
190 192 6
191 200 4
191 196 1
191 195 8
191 197 8
192 200 6
192 197 7
192 198 3
193 195 2
193 194 4
193 199 10
194 198 9
194 196 8
194 195 5
195 199 4
195 198 7
195 196 8
196 199 7
196 198 1
198 199 8
198 200 6
199 200 5


==> anc/instances/benchmark/maxCutMet/pw05_250.0 <==
250 15563 
1 250 10
1 223 4
1 206 6
1 213 5
1 7 6
1 77 4
1 249 2
1 129 6
1 42 6
1 218 6
1 204 3
1 51 8
1 237 6
1 98 7
1 146 2
1 112 9
1 75 10
1 84 8
1 24 6
1 226 8
1 175 1
1 54 8
1 68 6
1 12 5
1 6 2
1 107 4
1 71 5
1 168 9
1 217 9
1 195 8
1 73 8
1 190 1
1 111 9
1 167 1
1 110 3
1 232 9
1 215 3
1 19 2
1 61 1
1 163 2
1 8 1
1 37 7
1 39 7
1 80 7
1 136 9
1 38 2
1 125 5
1 66 2
1 149 3
1 227 10
1 142 5
1 116 5
1 230 3
1 63 10
1 22 2
1 104 4
1 147 5
1 164 9
1 219 9
1 49 3
1 72 1
1 197 6
1 102 5
1 196 3
1 18 1
1 131 5
1 94 5
1 135 5
1 178 9
1 153 7
1 225 3
1 199 3
1 214 2
1 189 7
1 113 7
1 140 1
1 185 8
1 173 8
1 11 1
1 29 7
1 132 10
1 180 8
1 26 5
1 170 4
1 118 4
1 138 5
1 96 2
1 20 4
1 241 4
1 34 9
1 246 2
1 152 10
1 117 9
1 240 4
1 248 5
1 156 6
1 137 5
1 161 10
1 144 2
1 3 1
1 109 9
1 150 7
1 183 3
1 81 6
1 236 5
1 28 8
1 23 3
1 93 6
1 124 5
1 171 10
1 78 8
1 210 2
1 92 3
1 79 7
1 36 4
1 44 5
1 86 3
1 17 7
2 101 4
2 223 6
2 133 5
2 148 4
2 171 6
2 104 4
2 74 10
2 17 9
2 176 8
2 26 2
2 151 10
2 211 10
2 31 7
2 214 8
2 76 2
2 184 1
2 124 5
2 107 2
2 193 7
2 229 3
2 109 8
2 86 7
2 84 4
2 165 7
2 64 10
2 147 6
2 48 9
2 241 10
2 156 10
2 236 4
2 166 8
2 146 3
2 65 4
2 61 1
2 163 6
2 42 6
2 68 3
2 114 1
2 159 5
2 69 9
2 158 3
2 88 9
2 247 10
2 235 3
2 3 7
2 126 8
2 28 1
2 132 5
2 203 8
2 23 7
2 116 9
2 9 6
2 71 3
2 135 9
2 152 8
2 239 8
2 173 3
2 174 3
2 105 8
2 4 1
2 136 5
2 73 9
2 243 2
2 108 10
2 181 6
2 143 10
2 179 2
2 194 10
2 245 5
2 242 8
2 63 10
2 97 4
2 238 5
2 89 7
2 162 7
2 250 9
2 195 1
2 56 3
2 62 8
2 72 7
2 13 2
2 188 3
2 82 5
2 125 6
2 79 10
2 24 10
2 189 8
2 172 9
2 19 5
2 20 1
2 225 9
2 139 8
2 246 2
2 237 5
2 118 10
2 98 2
2 18 8
2 234 1
2 14 5
2 44 10
2 47 5
2 16 10
2 113 8
2 154 2
2 92 8
2 240 8
2 190 1
2 77 10
2 216 5
2 111 5
2 121 1
2 27 8
2 57 9
2 209 9
2 93 8
2 36 2
2 70 7
2 186 10
2 8 6
2 130 4
2 150 7
2 160 4
3 178 5
3 22 2
3 187 3
3 171 10
3 86 8
3 71 7
3 244 8
3 151 2
3 163 4
3 111 4
3 214 3
3 122 4
3 58 8
3 240 6
3 204 5
3 69 10
3 105 2
3 135 2
3 138 1
3 200 1
3 202 5
3 116 3
3 242 2
3 196 7
3 93 4
3 83 4
3 220 4
3 239 1
3 46 5
3 158 7
3 90 8
3 77 6
3 114 4
3 128 8
3 120 6
3 218 10
3 206 4
3 15 3
3 110 6
3 223 8
3 29 10
3 45 4
3 92 9
3 20 5
3 166 10
3 61 2
3 155 10
3 78 6
3 212 7
3 250 1
3 106 10
3 33 9
3 72 8
3 101 4
3 197 5
3 75 5
3 228 5
3 198 9
3 55 5
3 113 7
3 173 7
3 52 4
3 130 1
3 139 4
3 14 9
3 28 2
3 148 7
3 9 5
3 5 7
3 169 6
3 192 8
3 63 3
3 70 6
3 210 7
3 100 1
3 102 6
3 125 5
3 35 4
3 246 10
3 175 1
3 4 6
3 149 3
3 60 4
3 142 2
3 141 9
3 132 3
3 115 10
3 191 1
3 194 4
3 167 7
3 109 8
3 67 3
3 170 8
3 147 1
3 44 1
3 174 7
3 85 6
3 195 4
3 189 4
3 97 6
3 42 2
3 6 10
3 7 3
3 104 5
3 59 3
3 37 4
3 126 3
3 156 5
3 186 2
3 219 1
3 96 1
3 108 10
3 87 6
3 207 8
3 133 3
3 134 2
3 88 6
3 16 6
3 227 8
3 112 4
4 139 7
4 150 6
4 49 10
4 116 5
4 237 1
4 129 1
4 11 2
4 89 3
4 31 7
4 178 5
4 54 7
4 177 4
4 244 3
4 239 3
4 16 5
4 198 6
4 168 4
4 112 6
4 170 3
4 95 4
4 207 9
4 144 6
4 141 5
4 231 4
4 5 1
4 71 4
4 94 2
4 103 1
4 35 1
4 235 9
4 131 2
4 199 8
4 26 6
4 90 5
4 7 1
4 86 2
4 53 2
4 218 6
4 85 8
4 204 10
4 164 3
4 247 2
4 60 3
4 96 9
4 113 1
4 227 1
4 185 7
4 236 8
4 214 5
4 61 3
4 70 10
4 64 8
4 119 1
4 193 1
4 29 6
4 92 9
4 80 9
4 146 8
4 68 6
4 44 9
4 10 9
4 201 6
4 140 6
4 167 4
4 212 2
4 188 10
4 176 3
4 45 2
4 229 1
4 91 9
4 36 2
4 74 9
4 13 4
4 145 9
4 160 3
4 155 7
4 250 6
4 134 6
4 142 9
4 108 9
4 124 8
4 153 7
4 143 8
4 75 4
4 225 6
4 180 6
4 8 10
4 195 1
4 6 9
4 233 6
4 87 2
4 230 2
4 166 2
4 182 10
4 187 2
4 135 6
4 83 1
4 243 2
4 196 9
4 25 8
4 93 10
4 216 5
4 215 2
4 191 3
4 241 5
4 63 6
4 126 2
4 203 6
4 82 4
4 67 5
4 172 7
4 38 4
4 17 7
4 128 6
4 77 9
4 97 9
4 52 5
4 84 9
4 115 9
4 248 6
4 24 10
4 88 10
4 62 1
4 12 4
5 229 10
5 129 3
5 238 5
5 239 3
5 165 7
5 105 3
5 11 7
5 205 4
5 101 8
5 136 10
5 167 7
5 6 7
5 172 6
5 222 4
5 93 1
5 66 4
5 242 8
5 115 10
5 30 7
5 26 1
5 152 8
5 108 7
5 55 7
5 99 3
5 106 3
5 247 6
5 133 9
5 63 5
5 36 4
5 139 8
5 103 6
5 174 10
5 65 6
5 217 5
5 213 1
5 155 10
5 138 10
5 212 3
5 146 2
5 48 1
5 218 7
5 25 9
5 7 5
5 180 9
5 230 7
5 9 6
5 109 4
5 94 8
5 37 8
5 219 7
5 170 8
5 15 5
5 119 7
5 141 10
5 42 3
5 126 1
5 200 10
5 12 8
5 231 1
5 223 6
5 69 5
5 122 8
5 156 5
5 74 2
5 56 7
5 142 1
5 228 8
5 125 2
5 45 4
5 175 3
5 169 8
5 190 6
5 194 10
5 150 9
5 132 6
5 39 5
5 118 2
5 96 7
5 202 3
5 249 5
5 154 6
5 164 2
5 82 8
5 187 4
5 240 7
5 13 6
5 181 2
5 173 10
5 161 6
5 128 5
5 92 10
5 79 5
5 220 1
5 75 9
5 104 5
5 32 3
5 64 1
5 201 7
5 28 4
5 58 2
5 62 4
5 211 1
5 19 9
5 193 7
5 198 9
5 127 8
5 203 6
5 91 1
5 27 2
5 221 9
5 60 7
5 16 5
5 29 10
5 244 5
5 120 1
5 59 6
5 71 3
5 137 4
5 160 7
5 134 3
5 38 2
5 24 4
5 216 5
5 90 1
5 114 7
5 204 9
5 186 9
5 143 10
5 149 10
5 23 4
5 116 7
5 88 1
5 171 4
5 199 8
6 232 6
6 159 6
6 20 2
6 209 7
6 43 5
6 198 10
6 76 10
6 235 8
6 28 1
6 10 8
6 141 10
6 94 3
6 216 6
6 138 2
6 151 7
6 41 10
6 83 6
6 120 9
6 12 10
6 84 3
6 184 9
6 54 2
6 207 2
6 153 4
6 38 8
6 99 1
6 228 1
6 224 2
6 239 8
6 92 6
6 172 7
6 166 3
6 204 8
6 116 7
6 155 6
6 100 6
6 182 10
6 55 8
6 143 1
6 192 6
6 223 8
6 79 4
6 201 1
6 52 10
6 218 6
6 22 2
6 158 3
6 36 2
6 107 5
6 191 6
6 245 8
6 176 1
6 56 6
6 86 1
6 186 3
6 8 10
6 45 5
6 163 5
6 64 4
6 33 8
6 165 8
6 69 1
6 14 3
6 132 9
6 111 3
6 19 9
6 249 2
6 80 6
6 123 4
6 131 4
6 101 7
6 35 6
6 173 6
6 169 5
6 195 7
6 246 7
6 227 6
6 200 4
6 75 6
6 122 7
6 77 10
6 161 6
6 118 4
6 222 8
6 51 3
6 233 8
6 139 6
6 44 3
6 136 6
6 85 10
6 203 10
6 30 9
6 199 9
6 217 2
6 65 4
6 103 9
6 71 10
6 26 10
6 243 8
6 53 9
6 93 10
6 34 2
6 18 3
6 110 1
6 91 2
6 73 3
6 174 10
6 146 2
6 27 10
6 117 9
6 237 6
6 247 1
6 241 9
6 185 9
6 168 6
6 125 6
6 57 4
6 112 5
6 250 1
6 59 4
6 148 3
6 135 10
7 156 3
7 90 6
7 166 3
7 137 10
7 122 10
7 30 3
7 157 3
7 183 6
7 108 10
7 115 3
7 82 10
7 225 3
7 216 3
7 50 5
7 243 7
7 99 4
7 197 3
7 77 1
7 88 6
7 242 7
7 59 7
7 201 10
7 95 7
7 11 3
7 192 2
7 79 7
7 78 10
7 25 6
7 110 7
7 208 2
7 222 6
7 131 10
7 228 7
7 151 1
7 200 6
7 149 7
7 224 6
7 101 9
7 148 7
7 8 1
7 125 9
7 129 2
7 239 9
7 75 2
7 230 8
7 206 5
7 144 5
7 49 7
7 83 7
7 170 7
7 45 4
7 112 5
7 16 3
7 250 7
7 165 5
7 213 7
7 109 3
7 234 8
7 210 7
7 226 7
7 176 4
7 231 4
7 215 7
7 74 10
7 171 4
7 63 9
7 39 1
7 53 3
7 72 2
7 22 3
7 123 3
7 133 10
7 105 10
7 58 8
7 196 2
7 41 7
7 173 10
7 155 7
7 66 6
7 56 5
7 100 4
7 107 6
7 143 4
7 97 4
7 211 6
7 174 9
7 247 2
7 152 10
7 87 6
7 54 9
7 175 10
7 207 4
7 172 1
7 233 10
7 17 6
7 48 6
7 188 9
7 118 5
7 158 7
7 236 5
7 235 9
7 38 3
7 191 4
7 31 9
7 20 8
7 85 4
7 153 6
7 146 8
7 238 5
7 119 6
7 168 7
7 69 6
7 89 6
7 24 6
7 113 6
7 68 1
7 61 9
8 178 6
8 229 4
8 238 2
8 145 2
8 27 3
8 54 6
8 85 4
8 203 7
8 15 3
8 112 2
8 175 7
8 61 8
8 106 9
8 109 8
8 186 4
8 172 1
8 233 10
8 208 9
8 161 6
8 228 3
8 113 10
8 71 10
8 237 10
8 48 8
8 169 6
8 149 1
8 14 8
8 135 8
8 17 5
8 16 9
8 137 1
8 242 4
8 74 2
8 202 8
8 70 6
8 245 10
8 102 5
8 9 2
8 223 10
8 65 6
8 13 8
8 118 9
8 198 3
8 212 2
8 104 3
8 99 1
8 101 7
8 82 2
8 205 7
8 93 8
8 33 7
8 239 2
8 188 4
8 180 6
8 18 9
8 167 5
8 206 5
8 183 7
8 58 4
8 117 4
8 151 1
8 45 4
8 177 8
8 220 6
8 129 5
8 236 9
8 105 4
8 139 3
8 31 2
8 108 6
8 166 9
8 249 5
8 127 1
8 144 9
8 148 8
8 123 3
8 207 1
8 30 5
8 41 2
8 131 10
8 103 8
8 97 6
8 52 5
8 190 2
8 224 3
8 78 10
8 119 5
8 240 10
8 143 9
8 12 10
8 158 3
8 217 1
8 243 9
8 10 6
8 57 10
8 133 1
8 200 8
8 156 1
8 187 4
8 121 1
8 126 5
8 25 4
8 140 5
8 235 5
8 43 4
8 19 3
8 116 2
8 76 4
8 98 7
8 215 2
8 185 8
8 42 3
8 171 10
8 157 7
8 192 8
8 250 3
8 154 2
8 88 3
8 146 5
8 11 8
8 232 2
8 160 3
8 221 7
8 124 1
8 32 7
8 159 4
8 199 6
9 55 1
9 184 5
9 246 5
9 122 1
9 155 1
9 195 6
9 192 9
9 95 9
9 224 9
9 223 5
9 215 4
9 201 3
9 153 3
9 92 10
9 43 7
9 66 5
9 19 5
9 117 8
9 173 7
9 245 1
9 145 5
9 94 8
9 152 5
9 46 4
9 82 4
9 226 1
9 208 8
9 81 7
9 161 4
9 187 10
9 24 2
9 148 2
9 168 8
9 105 10
9 181 2
9 84 8
9 244 1
9 71 1
9 191 9
9 213 4
9 29 3
9 61 1
9 237 7
9 10 1
9 102 3
9 28 9
9 169 6
9 76 8
9 202 3
9 167 1
9 32 7
9 75 3
9 151 10
9 15 3
9 250 4
9 86 4
9 85 5
9 21 2
9 204 9
9 51 5
9 227 1
9 180 6
9 211 6
9 249 6
9 136 10
9 118 3
9 197 7
9 116 6
9 44 8
9 210 7
9 134 10
9 147 7
9 160 1
9 80 5
9 232 3
9 179 2
9 69 8
9 220 4
9 107 3
9 133 1
9 144 7
9 99 4
9 207 9
9 124 2
9 247 4
9 73 2
9 139 2
9 59 4
9 149 6
9 141 2
9 88 7
9 110 6
9 37 1
9 87 9
9 176 4
9 185 9
9 172 8
9 198 3
9 217 7
9 64 4
9 164 1
9 200 10
9 35 2
9 104 4
9 159 3
10 147 5
10 150 9
10 226 3
10 48 7
10 87 9
10 229 9
10 114 5
10 38 5
10 142 1
10 88 2
10 189 1
10 236 1
10 239 3
10 20 9
10 182 4
10 60 4
10 119 1
10 121 3
10 216 5
10 193 4
10 214 10
10 95 8
10 63 6
10 115 9
10 172 4
10 231 6
10 72 4
10 141 4
10 131 8
10 18 6
10 164 7
10 237 2
10 118 2
10 204 7
10 133 1
10 186 6
10 179 4
10 62 8
10 203 5
10 163 8
10 65 7
10 80 4
10 107 4
10 213 4
10 55 9
10 181 8
10 44 6
10 160 5
10 149 10
10 47 5
10 14 3
10 26 1
10 197 4
10 205 4
10 227 9
10 187 1
10 122 8
10 184 6
10 76 4
10 206 7
10 139 9
10 58 7
10 52 10
10 217 3
10 15 1
10 127 1
10 200 5
10 85 3
10 135 10
10 77 6
10 17 4
10 250 9
10 156 2
10 228 10
10 211 5
10 136 10
10 246 4
10 97 2
10 154 5
10 170 5
10 67 6
10 104 5
10 83 3
10 68 10
10 233 8
10 144 7
10 102 5
10 162 10
10 108 5
10 194 1
10 106 5
10 221 1
10 116 8
10 242 7
10 13 9
10 46 3
10 81 2
10 223 4
10 78 10
10 175 1
10 110 5
10 241 3
10 43 5
10 202 8
10 39 1
10 82 10
10 143 10
10 100 7
10 152 9
10 30 1
10 165 8
10 244 1
10 230 1
10 21 9
10 92 10
10 185 2
10 75 9
10 157 7
10 168 10
10 23 3
10 238 5
10 64 9
11 49 5
11 181 5
11 62 2
11 148 4
11 37 3
11 24 9
11 29 1
11 109 8
11 225 9
11 162 5
11 196 5
11 68 9
11 188 9
11 23 5
11 247 10
11 46 3
11 82 7
11 136 3
11 207 3
11 229 4
11 65 5
11 95 9
11 123 5
11 114 7
11 174 7
11 163 4
11 50 5
11 73 9
11 48 5
11 51 2
11 179 10
11 106 6
11 126 10
11 230 8
11 197 8
11 139 5
11 38 7
11 115 10
11 79 4
11 175 1
11 98 4
11 203 6
11 70 5
11 56 2
11 177 6
11 169 7
11 93 5
11 180 9
11 122 3
11 189 3
11 39 3
11 17 9
11 199 9
11 78 3
11 205 5
11 166 9
11 221 2
11 52 5
11 167 10
11 19 9
11 113 4
11 206 10
11 112 7
11 182 4
11 146 9
11 191 1
11 57 7
11 85 3
11 99 4
11 164 2
11 168 9
11 71 10
11 140 2
11 105 7
11 133 3
11 120 2
11 173 2
11 12 1
11 226 3
11 242 5
11 42 4
11 249 8
11 96 5
11 63 5
11 214 6
11 75 10
11 158 2
11 44 6
11 250 7
11 178 3
11 116 3
11 161 7
11 89 10
11 90 7
11 16 3
11 160 8
11 210 2
11 35 5
11 243 2
11 165 2
11 59 8
11 30 3
11 41 3
11 157 1
11 208 1
11 125 8
11 129 5
11 36 9
11 134 7
11 104 2
11 202 4
11 31 1
11 150 3
11 131 7
11 92 4
11 40 1
11 94 5
11 102 4
11 183 10
11 236 9
11 142 6
11 211 3
11 200 10
11 244 6
11 233 10
11 184 10
11 198 3
11 240 1
11 227 7
11 84 4
11 232 6
11 127 6
11 201 7
11 132 2
11 224 6
11 66 10
11 97 1
11 18 4
11 14 6
11 248 2
12 111 6
12 54 2
12 87 3
12 58 1
12 49 4
12 89 3
12 189 4
12 237 9
12 176 1
12 234 10
12 90 8
12 248 10
12 187 9
12 151 8
12 160 7
12 50 5
12 126 5
12 211 2
12 37 10
12 85 3
12 230 6
12 110 2
12 226 8
12 112 6
12 219 10
12 101 8
12 76 6
12 65 3
12 72 8
12 175 1
12 30 6
12 149 1
12 214 6
12 116 6
12 158 1
12 27 9
12 81 2
12 121 5
12 206 2
12 209 5
12 140 8
12 77 4
12 131 7
12 154 1
12 224 4
12 162 3
12 39 1
12 70 2
12 216 3
12 51 7
12 97 4
12 95 9
12 171 8
12 67 2
12 46 6
12 180 3
12 79 7
12 166 3
12 210 9
12 14 8
12 92 10
12 201 4
12 114 5
12 174 6
12 197 1
12 150 8
12 147 3
12 40 5
12 73 9
12 21 2
12 159 4
12 132 6
12 127 8
12 113 10
12 107 7
12 68 3
12 98 7
12 74 3
12 142 3
12 153 10
12 80 5
12 128 5
12 169 2
12 139 5
12 223 8
12 93 6
12 63 8
12 31 7
12 15 7
12 108 5
12 249 1
12 43 3
12 84 7
12 119 8
12 17 5
12 109 3
12 22 5
12 250 1
12 192 8
12 32 10
12 55 3
12 134 2
12 133 4
12 231 9
12 235 2
12 100 10
12 16 2
12 78 4
12 130 2
12 35 9
12 41 4
12 213 10
13 64 8
13 147 5
13 154 9
13 45 10
13 101 9
13 244 3
13 237 9
13 178 6
13 97 8
13 205 5
13 148 4
13 200 3
13 42 1
13 166 10
13 192 7
13 58 5
13 108 4
13 180 5
13 126 8
13 95 3
13 168 1
13 15 2
13 141 10
13 228 5
13 82 1
13 113 9
13 118 2
13 27 8
13 230 8
13 23 6
13 235 2
13 74 4
13 48 4
13 127 7
13 110 1
13 129 6
13 46 3
13 90 3
13 211 6
13 39 4
13 104 7
13 134 7
13 223 4
13 140 10
13 137 5
13 177 10
13 162 9
13 215 1
13 109 5
13 76 4
13 114 2
13 35 1
13 182 7
13 79 3
13 197 4
13 179 4
13 181 2
13 165 3
13 155 1
13 232 2
13 225 4
13 91 3
13 201 8
13 86 2
13 65 5
13 78 10
13 158 5
13 51 2
13 152 6
13 184 5
13 247 9
13 226 2
13 17 6
13 103 7
13 40 1
13 22 10
13 163 2
13 157 7
13 243 10
13 44 6
13 219 7
13 43 2
13 62 1
13 183 3
13 120 3
13 169 3
13 36 3
13 112 9
13 220 6
13 160 8
13 96 10
13 135 5
13 105 2
13 176 2
13 75 4
13 34 7
13 227 8
13 189 3
13 52 1
13 173 2
13 30 1
13 222 4
13 102 4
13 196 6
13 21 1
13 70 1
13 249 8
13 172 6
13 150 2
13 47 10
13 214 2
13 49 4
14 184 10
14 189 4
14 77 5
14 199 9
14 164 10
14 51 3
14 116 9
14 150 9
14 126 10
14 168 10
14 15 8
14 208 4
14 22 8
14 247 6
14 176 6
14 98 8
14 167 4
14 172 2
14 88 4
14 203 8
14 59 4
14 89 2
14 143 1
14 57 6
14 183 3
14 137 4
14 145 9
14 70 8
14 242 1
14 112 5
14 232 4
14 78 6
14 136 5
14 179 8
14 206 9
14 113 5
14 241 10
14 47 4
14 85 4
14 58 4
14 16 3
14 188 6
14 166 10
14 81 3
14 243 2
14 108 7
14 49 4
14 27 2
14 238 10
14 25 6
14 236 5
14 134 6
14 194 1
14 210 7
14 131 6
14 34 9
14 36 4
14 84 3
14 159 7
14 229 8
14 228 1
14 149 9
14 141 4
14 82 3
14 69 1
14 191 4
14 29 1
14 175 7
14 105 1
14 213 8
14 65 1
14 26 10
14 198 2
14 111 1
14 237 3
14 127 8
14 190 10
14 110 5
14 106 2
14 205 8
14 23 10
14 174 2
14 19 6
14 119 4
14 140 1
14 221 4
14 87 10
14 33 5
14 68 4
14 148 10
14 233 8
14 39 4
14 45 9
14 18 8
14 73 6
14 227 10
14 223 1
14 234 4
14 79 4
14 240 5
14 41 3
14 90 7
14 250 5
14 121 4
14 31 5
14 83 6
14 161 1
14 245 8
14 55 5
14 222 9
14 185 7
14 128 9
14 246 3
14 129 8
14 171 6
14 201 5
14 244 6
14 239 7
14 144 9
14 63 2
14 162 6
14 135 7
14 202 8
14 248 6
14 109 3
14 35 6
15 89 6
15 212 5
15 250 10
15 125 2
15 159 9
15 231 1
15 195 7
15 37 2
15 180 7
15 43 2
15 249 9
15 88 3
15 50 6
15 27 1
15 44 5
15 158 3
15 185 6
15 73 3
15 137 8
15 188 6
15 141 10
15 55 9
15 181 3
15 170 4
15 146 4
15 148 5
15 51 5
15 113 10
15 41 8
15 157 8
15 173 7
15 21 9
15 39 10
15 226 7
15 32 4
15 203 4
15 92 9
15 104 9
15 223 8
15 69 8
15 132 8
15 28 2
15 76 1
15 153 1
15 53 5
15 182 1
15 135 6
15 174 3
15 17 7
15 110 7
15 45 10
15 85 5
15 67 8
15 57 4
15 154 1
15 244 5
15 207 5
15 209 7
15 71 8
15 48 9
15 81 3
15 90 8
15 106 3
15 172 8
15 101 6
15 26 9
15 115 10
15 40 8
15 150 9
15 19 9
15 66 2
15 105 10
15 58 2
15 119 10
15 49 1
15 23 6
15 175 5
15 18 8
15 225 7
15 229 10
15 177 6
15 134 1
15 240 5
15 31 1
15 199 7
15 232 10
15 124 8
15 61 10
15 179 5
15 167 1
15 204 4
15 216 9
15 100 3
15 65 7
15 183 10
15 230 7
15 164 2
15 22 9
15 245 6
15 62 3
15 93 5
15 86 4
15 160 6
15 127 3
15 151 8
15 247 3
15 118 6
15 130 8
15 59 2
15 144 8
15 197 2
15 72 1
15 189 3
15 99 4
15 133 2
15 84 1
15 111 8
15 136 8
15 242 2
15 218 2
15 36 8
15 187 5
15 214 4
15 108 4
15 220 5
15 95 8
15 211 9
16 103 9
16 120 9
16 114 3
16 184 2
16 118 9
16 215 6
16 46 1
16 195 9
16 131 8
16 170 1
16 163 5
16 167 6
16 74 3
16 146 9
16 156 6
16 232 5
16 60 3
16 216 2
16 42 4
16 73 5
16 70 6
16 243 3
16 79 3
16 115 10
16 191 2
16 230 10
16 224 7
16 32 3
16 62 5
16 130 3
16 237 7
16 222 2
16 145 9
16 173 1
16 205 9
16 164 4
16 111 3
16 250 10
16 203 1
16 90 4
16 186 1
16 76 7
16 100 2
16 128 6
16 23 9
16 197 5
16 126 2
16 169 10
16 125 10
16 24 3
16 246 10
16 226 8
16 91 10
16 135 5
16 110 3
16 41 3
16 66 4
16 212 10
16 234 3
16 107 9
16 92 1
16 179 3
16 143 6
16 19 8
16 39 3
16 99 8
16 176 1
16 208 6
16 64 8
16 116 2
16 239 9
16 187 3
16 142 7
16 112 3
16 206 3
16 154 7
16 44 6
16 43 2
16 161 7
16 47 5
16 213 6
16 223 4
16 188 10
16 86 9
16 71 4
16 59 7
16 132 2
16 165 9
16 58 7
16 139 6
16 225 6
16 21 8
16 144 10
16 229 3
16 192 7
16 67 1
16 82 1
16 200 1
16 93 6
16 63 7
16 202 1
16 89 3
16 153 6
16 183 10
16 27 2
16 81 3
16 88 10
16 78 1
16 151 7
16 185 4
16 25 8
16 80 1
16 84 6
16 214 1
16 65 8
16 204 4
16 189 9
16 245 7
16 106 3
17 139 6
17 40 5
17 164 2
17 31 9
17 83 1
17 240 5
17 57 10
17 122 5
17 81 1
17 176 10
17 23 6
17 157 7
17 116 10
17 76 9
17 109 8
17 82 6
17 64 4
17 143 3
17 123 3
17 181 10
17 127 8
17 111 5
17 156 8
17 171 4
17 241 8
17 167 4
17 228 8
17 91 6
17 115 6
17 186 8
17 170 8
17 104 9
17 117 8
17 87 6
17 25 10
17 247 4
17 48 8
17 93 7
17 211 5
17 244 10
17 50 3
17 187 3
17 105 10
17 239 2
17 61 9
17 21 2
17 198 2
17 202 1
17 147 6
17 217 8
17 226 1
17 201 1
17 77 10
17 151 7
17 200 10
17 108 4
17 130 2
17 219 4
17 177 7
17 185 4
17 243 4
17 242 5
17 140 10
17 63 9
17 27 10
17 237 1
17 197 9
17 128 8
17 233 7
17 101 1
17 136 7
17 73 1
17 98 1
17 191 2
17 227 8
17 89 2
17 29 10
17 124 1
17 193 4
17 60 1
17 37 2
17 145 9
17 203 3
17 148 8
17 223 10
17 229 6
17 165 4
17 92 9
17 149 1
17 190 6
17 72 9
17 209 8
17 129 7
17 137 2
17 32 9
17 207 1
17 106 4
17 179 5
17 163 10
17 172 1
17 160 6
17 230 5
17 246 3
17 114 10
17 36 8
17 34 3
17 28 8
17 205 2
17 80 8
17 212 7
17 47 1
17 100 10
17 39 6
17 68 5
17 161 4
17 120 9
17 112 1
17 218 2
17 67 10
17 54 3
17 94 10
18 147 4
18 189 1
18 95 9
18 27 7
18 125 6
18 149 7
18 235 7
18 104 1
18 219 7
18 207 2
18 146 7
18 190 8
18 84 2
18 81 4
18 76 3
18 232 9
18 173 1
18 192 9
18 58 4
18 32 5
18 158 9
18 130 5
18 218 2
18 199 5
18 176 1
18 141 4
18 30 5
18 160 9
18 117 8
18 237 9
18 165 8
18 138 10
18 172 7
18 88 1
18 40 3
18 83 8
18 126 7
18 201 7
18 115 2
18 244 8
18 57 5
18 168 1
18 56 5
18 55 8
18 229 7
18 184 3
18 193 10
18 26 10
18 29 7
18 250 3
18 54 3
18 230 4
18 112 2
18 102 1
18 145 5
18 217 6
18 64 4
18 48 1
18 170 4
18 22 8
18 159 7
18 153 4
18 175 5
18 169 6
18 224 2
18 53 10
18 85 2
18 187 10
18 155 5
18 142 6
18 212 5
18 105 4
18 241 6
18 213 7
18 238 7
18 35 9
18 119 5
18 221 8
18 211 3
18 89 10
18 113 4
18 72 10
18 210 8
18 148 3
18 42 8
18 39 8
18 114 7
18 116 9
18 47 3
18 129 8
18 162 6
18 179 1
18 92 1
18 98 7
18 43 1
18 137 4
18 41 2
18 227 9
18 216 7
18 90 9
18 240 1
18 134 3
18 120 1
18 174 2
18 246 1
18 220 4
18 70 2
18 133 6
18 225 10
18 161 1
18 231 4
18 181 9
18 154 7
18 157 4
18 71 1
18 25 7
18 248 5
18 140 4
18 106 8
18 21 2
18 180 8
18 82 5
18 151 2
19 89 7
19 196 3
19 158 6
19 131 8
19 105 6
19 73 1
19 232 8
19 63 1
19 48 9
19 64 9
19 141 7
19 242 1
19 179 4
19 50 6
19 202 9
19 243 2
19 62 6
19 225 10
19 134 3
19 24 4
19 189 6
19 223 10
19 85 8
19 181 2
19 177 2
19 91 10
19 20 2
19 187 5
19 114 2
19 94 10
19 195 6
19 38 1
19 23 5
19 188 8
19 153 7
19 96 10
19 217 9
19 156 3
19 245 8
19 146 10
19 226 3
19 33 7
19 215 5
19 112 6
19 77 6
19 52 7
19 247 9
19 173 8
19 80 8
19 222 8
19 30 8
19 86 8
19 37 1
19 127 8
19 171 2
19 56 7
19 57 5
19 227 6
19 130 5
19 172 3
19 36 1
19 117 2
19 150 3
19 211 8
19 135 6
19 78 1
19 104 3
19 239 5
19 34 10
19 124 2
19 32 1
19 238 2
19 106 8
19 41 9
19 210 2
19 46 6
19 123 2
19 230 1
19 110 10
19 75 2
19 216 5
19 219 8
19 142 3
19 71 1
19 220 10
19 45 6
19 97 4
19 88 10
19 116 4
19 218 7
19 26 7
19 221 10
19 95 7
19 53 6
19 25 10
19 31 3
19 176 1
19 81 3
19 61 1
19 74 1
19 109 9
19 206 6
19 151 3
19 125 9
19 128 4
19 84 5
19 241 1
19 22 10
19 194 1
19 214 9
19 240 6
19 60 4
19 47 5
19 79 1
19 113 2
20 86 10
20 234 7
20 53 3
20 72 6
20 148 8
20 82 1
20 163 8
20 24 6
20 25 3
20 174 4
20 48 9
20 156 5
20 141 8
20 115 9
20 69 6
20 232 5
20 33 7
20 175 8
20 73 9
20 65 1
20 164 10
20 58 5
20 215 8
20 245 1
20 104 2
20 116 7
20 62 10
20 151 1
20 191 7
20 78 9
20 202 6
20 227 8
20 110 8
20 34 9
20 125 1
20 193 8
20 170 1
20 229 9
20 192 7
20 83 2
20 92 6
20 198 4
20 147 10
20 249 2
20 27 6
20 144 2
20 195 6
20 35 9
20 70 9
20 79 10
20 60 5
20 226 10
20 247 6
20 37 7
20 123 2
20 117 1
20 76 10
20 211 8
20 216 4
20 55 3
20 84 10
20 99 2
20 241 6
20 169 9
20 237 4
20 231 6
20 166 5
20 208 8
20 87 8
20 22 3
20 212 6
20 240 5
20 165 3
20 220 2
20 139 7
20 136 5
20 200 9
20 224 7
20 228 9
20 238 1
20 197 6
20 95 6
20 106 3
20 244 6
20 40 2
20 30 5
20 179 9
20 71 3
20 188 9
20 81 4
20 209 9
20 239 1
20 137 2
20 31 2
20 246 10
20 64 1
20 149 4
20 132 6
20 42 3
20 221 6
20 56 7
20 204 2
20 36 3
20 142 2
20 21 2
20 101 3
20 52 9
20 190 10
20 88 8
20 98 10
20 168 10
20 108 4
20 44 9
20 28 6
20 130 7
20 107 10
20 161 7
20 219 5
20 109 1
20 145 9
20 45 4
20 171 9
20 233 7
20 203 8
20 32 9
20 100 5
21 55 8
21 87 3
21 70 1
21 75 10
21 128 7
21 29 5
21 64 1
21 187 3
21 144 2
21 193 6
21 90 8
21 129 9
21 132 5
21 60 9
21 59 6
21 173 10
21 67 7
21 153 6
21 205 1
21 96 7
21 203 2
21 209 9
21 207 5
21 159 10
21 46 8
21 78 9
21 68 2
21 40 6
21 51 9
21 36 3
21 151 5
21 42 7
21 72 8
21 200 9
21 157 7
21 58 5
21 163 2
21 91 2
21 199 10
21 250 8
21 110 7
21 174 4
21 131 6
21 167 10
21 24 3
21 240 9
21 140 2
21 139 6
21 219 6
21 133 9
21 241 9
21 236 5
21 208 6
21 106 9
21 53 6
21 71 9
21 224 8
21 105 8
21 138 1
21 101 6
21 82 1
21 190 9
21 201 2
21 28 5
21 81 8
21 121 3
21 22 1
21 165 8
21 27 8
21 223 7
21 213 2
21 37 6
21 43 2
21 161 6
21 212 9
21 41 1
21 79 3
21 74 9
21 214 8
21 158 8
21 89 6
21 171 4
21 86 10
21 135 10
21 102 5
21 164 1
21 134 10
21 54 6
21 143 9
21 136 6
21 185 9
21 119 6
21 77 2
21 113 8
21 235 7
21 176 10
21 175 5
21 182 7
21 114 8
21 108 7
21 48 7
21 249 3
21 35 5
21 130 7
21 85 9
22 168 10
22 212 7
22 57 4
22 102 2
22 154 4
22 151 5
22 216 1
22 122 3
22 42 6
22 187 4
22 164 5
22 46 4
22 188 9
22 236 7
22 197 7
22 171 6
22 239 8
22 88 1
22 194 5
22 139 1
22 71 10
22 81 2
22 199 10
22 40 9
22 25 8
22 200 7
22 247 3
22 196 6
22 217 3
22 165 3
22 242 6
22 152 4
22 138 4
22 156 3
22 75 7
22 34 6
22 137 2
22 160 7
22 69 2
22 32 6
22 116 2
22 29 6
22 229 2
22 227 7
22 23 3
22 149 3
22 145 1
22 204 6
22 249 9
22 52 9
22 203 3
22 104 8
22 60 8
22 105 1
22 114 7
22 109 10
22 202 7
22 198 8
22 39 9
22 208 6
22 135 9
22 53 4
22 180 9
22 245 9
22 101 3
22 142 10
22 132 2
22 51 4
22 210 1
22 231 8
22 230 6
22 67 10
22 24 10
22 126 9
22 158 5
22 206 6
22 28 6
22 241 5
22 218 3
22 73 1
22 166 1
22 172 5
22 150 4
22 86 9
22 127 7
22 248 8
22 111 3
22 47 8
22 177 10
22 201 4
22 108 1
22 68 6
22 83 7
22 181 8
22 58 1
22 87 9
22 55 2
22 119 7
22 243 7
22 62 5
22 31 7
22 176 4
22 146 1
22 186 2
22 84 4
22 37 10
22 162 5
22 133 4
22 169 3
22 124 10
22 121 10
23 235 5
23 160 6
23 176 1
23 122 7
23 148 5
23 165 3
23 230 6
23 195 8
23 245 3
23 59 5
23 191 7
23 128 7
23 186 10
23 171 9
23 34 4
23 154 6
23 192 8
23 27 4
23 180 4
23 205 2
23 150 5
23 161 7
23 111 6
23 63 1
23 73 3
23 64 3
23 242 7
23 121 10
23 228 5
23 233 10
23 204 4
23 217 10
23 145 1
23 225 6
23 88 6
23 209 6
23 131 2
23 38 10
23 51 3
23 239 5
23 246 3
23 114 4
23 28 2
23 132 3
23 87 10
23 44 9
23 125 8
23 141 3
23 196 6
23 208 10
23 248 9
23 77 9
23 147 10
23 163 5
23 89 1
23 157 6
23 84 3
23 54 9
23 234 9
23 91 3
23 236 3
23 189 10
23 48 1
23 216 8
23 79 10
23 24 6
23 72 6
23 100 1
23 167 5
23 229 9
23 32 2
23 104 10
23 47 7
23 224 9
23 138 7
23 197 4
23 81 4
23 218 6
23 237 8
23 116 8
23 117 2
23 179 1
23 153 7
23 222 1
23 36 1
23 70 5
23 105 6
23 212 4
23 162 4
23 203 10
23 110 2
23 144 8
23 94 3
23 39 4
23 46 3
23 57 7
23 172 8
23 119 4
23 223 4
23 52 2
23 50 4
23 83 10
23 249 1
23 238 10
23 166 10
23 200 4
23 207 1
23 31 2
23 198 7
23 126 4
23 92 4
23 213 3
23 58 7
24 233 3
24 205 2
24 226 5
24 143 6
24 185 1
24 172 7
24 78 5
24 41 7
24 102 9
24 192 6
24 99 2
24 46 6
24 206 7
24 45 1
24 215 7
24 117 1
24 55 4
24 204 7
24 169 9
24 195 7
24 100 6
24 218 1
24 161 1
24 72 3
24 159 7
24 149 10
24 86 7
24 63 5
24 176 1
24 27 10
24 38 4
24 85 10
24 158 8
24 132 6
24 108 2
24 216 2
24 156 6
24 89 8
24 80 1
24 197 7
24 134 4
24 175 6
24 191 4
24 96 1
24 179 2
24 173 8
24 138 8
24 214 7
24 115 7
24 130 10
24 82 2
24 209 9
24 177 3
24 47 10
24 168 8
24 246 5
24 165 4
24 90 7
24 240 7
24 244 4
24 95 8
24 56 6
24 83 8
24 245 3
24 150 7
24 67 6
24 76 5
24 229 10
24 223 8
24 97 1
24 70 1
24 170 6
24 122 3
24 110 3
24 120 6
24 151 6
24 220 2
24 58 2
24 140 8
24 207 7
24 162 9
24 92 9
24 49 10
24 129 6
24 62 8
24 103 8
24 131 8
24 88 5
24 248 10
24 33 7
24 250 2
24 32 8
24 189 2
24 234 5
24 211 9
24 203 7
24 221 5
24 127 7
25 49 2
25 188 9
25 215 3
25 245 6
25 211 2
25 98 4
25 232 8
25 107 7
25 140 7
25 206 9
25 228 8
25 192 7
25 90 5
25 75 3
25 178 8
25 95 8
25 150 9
25 33 10
25 48 6
25 142 5
25 195 10
25 169 4
25 154 6
25 63 7
25 183 8
25 248 2
25 141 6
25 130 3
25 187 6
25 64 4
25 67 1
25 151 4
25 172 3
25 72 3
25 105 3
25 84 2
25 123 9
25 194 10
25 224 8
25 161 10
25 133 4
25 156 9
25 207 1
25 110 4
25 134 2
25 37 4
25 223 9
25 73 7
25 167 1
25 158 7
25 122 6
25 240 7
25 93 1
25 203 10
25 38 1
25 193 6
25 163 9
25 56 1
25 45 1
25 126 4
25 136 5
25 165 2
25 160 5
25 210 3
25 198 1
25 26 1
25 139 7
25 68 2
25 227 1
25 102 7
25 186 5
25 119 6
25 34 9
25 239 2
25 97 8
25 57 9
25 103 8
25 237 5
25 91 1
25 96 7
25 114 1
25 108 3
25 180 6
25 166 9
25 190 10
25 74 7
25 87 1
25 131 3
25 171 9
25 233 8
25 29 9
25 208 4
25 185 1
25 184 2
25 61 4
25 111 4
25 40 10
25 170 5
25 116 8
25 42 10
26 66 5
26 158 2
26 104 7
26 98 10
26 188 10
26 200 2
26 118 8
26 167 8
26 103 3
26 48 5
26 238 9
26 137 5
26 125 1
26 226 5
26 117 4
26 73 2
26 146 10
26 68 10
26 37 9
26 59 1
26 155 2
26 78 2
26 113 1
26 123 2
26 217 2
26 245 4
26 54 1
26 33 8
26 240 4
26 229 10
26 192 10
26 50 10
26 36 8
26 34 8
26 79 6
26 140 3
26 156 9
26 164 5
26 199 9
26 214 4
26 196 3
26 69 6
26 181 5
26 168 9
26 101 8
26 97 6
26 83 10
26 47 10
26 67 6
26 209 10
26 76 4
26 63 10
26 228 7
26 85 7
26 173 8
26 52 7
26 241 8
26 120 2
26 115 2
26 106 9
26 41 5
26 93 10
26 206 9
26 187 7
26 191 5
26 172 8
26 185 8
26 180 6
26 27 9
26 74 3
26 205 6
26 165 5
26 107 3
26 190 9
26 142 3
26 29 1
26 55 10
26 170 1
26 121 4
26 82 4
26 148 3
26 225 8
26 250 10
26 193 9
26 233 6
26 119 4
26 243 5
26 30 6
26 127 5
26 207 2
26 81 8
26 109 6
26 223 7
26 195 2
26 157 5
26 166 6
26 84 6
26 184 9
26 236 9
26 129 2
26 100 3
26 218 9
26 44 9
26 219 7
26 242 10
26 204 2
26 75 7
26 221 6
26 28 5
26 65 7
26 135 6
26 234 3
26 147 2
26 131 3
26 178 4
26 153 4
26 110 9
26 102 8
26 163 10
26 57 6
26 139 8
26 136 6
26 211 9
26 246 8
26 46 5
26 171 6
27 116 9
27 154 3
27 164 8
27 242 10
27 225 6
27 153 10
27 74 8
27 170 8
27 46 10
27 231 2
27 80 9
27 211 4
27 158 3
27 241 10
27 101 1
27 96 3
27 196 6
27 227 3
27 38 9
27 91 3
27 67 8
27 135 10
27 107 7
27 62 1
27 97 5
27 199 9
27 204 2
27 58 2
27 237 4
27 180 9
27 175 2
27 109 5
27 168 5
27 47 2
27 29 8
27 32 7
27 99 7
27 186 5
27 220 4
27 178 1
27 128 9
27 248 3
27 121 2
27 108 6
27 83 9
27 52 6
27 92 4
27 34 3
27 119 10
27 213 8
27 185 7
27 89 9
27 141 2
27 179 10
27 45 3
27 201 2
27 200 2
27 163 2
27 174 7
27 87 8
27 145 6
27 209 2
27 159 4
27 146 10
27 176 10
27 243 1
27 223 3
27 76 6
27 136 5
27 149 5
27 54 2
27 229 1
27 30 9
27 78 1
27 247 10
27 31 9
27 191 5
27 130 6
27 210 4
27 82 8
27 63 2
27 166 7
27 41 4
27 53 7
27 39 5
27 100 7
27 51 5
27 181 1
27 127 3
27 236 9
27 98 2
27 173 6
27 167 6
27 48 5
27 150 2
27 217 6
27 44 3
27 103 9
27 84 2
27 195 8
27 79 6
27 105 2
27 171 6
27 148 8
27 218 4
27 50 4
27 138 4
27 226 7
27 28 3
27 124 5
27 245 4
27 125 8
28 208 2
28 76 10
28 216 3
28 115 1
28 139 8
28 107 1
28 215 9
28 72 7
28 174 9
28 77 1
28 123 6
28 68 1
28 182 4
28 147 10
28 231 3
28 95 7
28 104 5
28 181 2
28 220 6
28 211 6
28 73 6
28 148 7
28 150 9
28 246 5
28 91 1
28 167 6
28 132 6
28 226 6
28 177 3
28 240 2
28 205 10
28 243 2
28 156 1
28 96 3
28 157 1
28 35 3
28 249 2
28 162 1
28 209 7
28 40 3
28 112 7
28 223 7
28 100 4
28 214 10
28 189 9
28 153 6
28 69 8
28 178 6
28 207 2
28 176 8
28 93 6
28 50 7
28 198 10
28 241 7
28 80 7
28 190 5
28 175 8
28 39 4
28 102 8
28 141 10
28 149 1
28 134 7
28 89 7
28 98 8
28 239 1
28 222 4
28 122 6
28 234 3
28 97 8
28 61 3
28 145 5
28 47 9
28 202 1
28 225 5
28 232 10
28 59 5
28 133 6
28 186 6
28 106 10
28 45 6
28 201 3
28 229 10
28 180 2
28 188 9
28 130 9
28 142 3
28 62 1
28 163 10
28 48 9
28 121 1
28 152 4
28 87 2
28 204 1
28 196 1
28 213 3
28 135 5
28 84 2
28 43 2
28 120 7
28 185 10
28 54 2
28 105 2
28 131 2
28 99 8
28 137 10
28 155 1
28 195 3
28 74 4
28 129 9
28 36 1
28 247 1
28 238 5
28 230 2
28 169 3
28 128 9
28 116 9
28 140 1
28 161 1
28 101 6
28 109 8
28 117 1
28 237 2
29 53 2
29 211 4
29 155 9
29 91 10
29 238 5
29 104 3
29 201 9
29 178 6
29 34 3
29 141 5
29 82 9
29 163 5
29 177 3
29 149 4
29 38 3
29 102 4
29 217 10
29 188 1
29 145 7
29 209 7
29 206 3
29 218 4
29 107 2
29 72 5
29 147 10
29 170 5
29 175 5
29 184 4
29 197 5
29 176 7
29 81 5
29 204 3
29 250 1
29 95 10
29 69 8
29 193 3
29 225 10
29 87 3
29 39 5
29 229 8
29 205 9
29 182 7
29 166 6
29 131 6
29 158 1
29 156 10
29 246 2
29 194 3
29 244 7
29 86 5
29 129 5
29 142 10
29 127 6
29 80 2
29 99 4
29 192 3
29 60 10
29 224 5
29 242 2
29 58 8
29 65 9
29 41 6
29 226 5
29 56 6
29 67 4
29 54 3
29 59 4
29 48 6
29 96 5
29 199 1
29 105 2
29 61 7
29 31 3
29 173 5
29 191 5
29 235 7
29 140 3
29 121 8
29 232 7
29 198 10
29 190 3
29 103 5
29 46 7
29 114 6
29 111 5
29 208 4
29 90 10
29 227 8
29 84 10
29 231 7
29 196 8
29 37 3
29 83 8
29 168 6
29 126 9
29 74 1
29 245 8
29 76 5
29 189 10
29 151 9
29 30 2
29 88 8
29 159 5
29 68 9
29 154 6
29 153 6
29 94 2
29 152 3
29 236 6
29 97 10
29 213 10
29 186 4
29 55 5
30 248 5
30 242 6
30 149 6
30 250 6
30 231 8
30 170 8
30 112 9
30 159 8
30 117 2
30 191 5
30 120 1
30 226 7
30 181 3
30 69 7
30 219 7
30 152 10
30 115 10
30 58 7
30 245 2
30 42 7
30 93 5
30 121 4
30 34 7
30 232 9
30 173 8
30 59 1
30 161 2
30 75 9
30 137 8
30 140 7
30 229 6
30 243 4
30 171 7
30 185 4
30 214 2
30 209 5
30 193 5
30 114 4
30 246 10
30 72 1
30 87 8
30 36 6
30 131 1
30 49 4
30 244 7
30 92 2
30 249 9
30 169 6
30 155 6
30 239 5
30 62 9
30 55 8
30 180 7
30 195 1
30 220 2
30 100 9
30 73 10
30 187 10
30 35 5
30 63 10
30 175 5
30 198 8
30 150 7
30 163 5
30 86 1
30 85 4
30 125 2
30 83 5
30 207 7
30 33 8
30 154 6
30 134 9
30 160 7
30 177 9
30 240 8
30 31 1
30 147 4
30 237 2
30 44 4
30 108 5
30 79 7
30 164 7
30 213 10
30 77 7
30 57 4
30 221 2
30 109 10
30 162 2
30 46 3
30 61 6
30 204 6
30 60 4
30 165 5
30 81 5
30 67 3
30 102 1
30 40 4
30 233 6
30 189 4
30 116 2
30 157 4
30 119 4
30 132 5
30 143 7
30 39 7
30 230 5
30 111 6
30 105 5
31 90 8
31 214 4
31 147 10
31 174 6
31 142 2
31 223 5
31 74 10
31 39 10
31 170 8
31 45 6
31 144 7
31 101 8
31 49 1
31 76 6
31 177 1
31 160 4
31 154 7
31 122 6
31 116 10
31 210 10
31 42 7
31 53 3
31 85 3
31 237 1
31 250 2
31 50 9
31 236 8
31 224 3
31 193 7
31 192 1
31 91 1
31 79 4
31 61 9
31 230 2
31 143 1
31 43 4
31 113 9
31 248 3
31 162 7
31 52 5
31 60 8
31 47 10
31 63 8
31 107 1
31 225 4
31 125 7
31 172 3
31 171 10
31 158 3
31 35 6
31 218 1
31 112 4
31 217 4
31 184 5
31 226 6
31 240 10
31 69 10
31 247 7
31 196 10
31 81 8
31 92 8
31 238 2
31 114 6
31 150 1
31 46 6
31 72 4
31 181 4
31 198 4
31 121 1
31 33 6
31 59 8
31 234 3
31 152 2
31 70 10
31 66 5
31 203 2
31 131 10
31 200 2
31 205 8
31 204 9
31 221 3
31 146 2
31 208 7
31 54 3
31 100 6
31 141 7
31 180 5
31 216 6
31 207 1
31 78 3
31 148 4
31 209 1
31 235 9
31 132 9
31 88 1
31 178 7
31 51 7
31 102 8
31 229 4
31 96 6
31 173 8
31 227 10
31 155 7
31 124 9
31 111 4
31 249 7
31 73 6
31 94 1
31 239 6
31 117 10
31 65 2
31 130 3
31 57 8
31 211 9
32 108 9
32 140 7
32 37 3
32 90 9
32 206 3
32 109 2
32 111 2
32 214 9
32 171 6
32 52 9
32 129 8
32 224 4
32 146 4
32 44 3
32 75 1
32 184 5
32 238 9
32 246 4
32 54 8
32 142 7
32 176 7
32 242 8
32 63 10
32 159 2
32 208 8
32 107 2
32 221 10
32 51 6
32 110 7
32 190 3
32 98 1
32 235 3
32 96 1
32 174 7
32 46 3
32 117 3
32 135 9
32 155 8
32 99 3
32 185 9
32 240 6
32 222 7
32 38 7
32 130 8
32 230 5
32 180 9
32 69 6
32 178 3
32 41 5
32 115 8
32 234 10
32 124 6
32 122 9
32 237 5
32 233 3
32 215 2
32 55 1
32 177 3
32 168 5
32 182 9
32 249 7
32 60 10
32 86 6
32 148 4
32 227 9
32 188 10
32 193 2
32 219 8
32 64 5
32 236 4
32 67 10
32 119 4
32 33 5
32 205 7
32 133 1
32 102 7
32 239 3
32 138 2
32 195 7
32 211 8
32 225 5
32 76 9
32 100 3
32 104 5
32 175 6
32 34 3
32 154 1
32 209 6
32 80 4
32 61 6
32 200 7
32 113 2
32 126 1
32 241 8
32 247 4
32 105 4
32 42 10
32 36 8
32 59 7
32 103 6
32 194 8
32 70 5
32 40 5
32 172 7
32 181 8
32 162 7
32 149 2
32 229 7
32 150 9
32 39 9
32 93 1
32 220 4
32 78 2
32 179 6
33 95 5
33 231 6
33 89 8
33 135 4
33 79 4
33 179 3
33 72 6
33 49 10
33 58 10
33 165 8
33 88 2
33 238 2
33 140 7
33 187 9
33 234 1
33 202 4
33 113 3
33 111 3
33 56 5
33 141 3
33 184 2
33 168 6
33 69 10
33 64 8
33 41 5
33 233 10
33 225 3
33 205 6
33 198 9
33 90 4
33 55 7
33 132 1
33 209 8
33 185 6
33 169 7
33 121 6
33 138 3
33 108 2
33 203 5
33 101 1
33 119 9
33 199 4
33 143 7
33 47 2
33 242 10
33 73 5
33 181 10
33 93 5
33 214 10
33 180 9
33 166 9
33 201 6
33 162 6
33 105 9
33 65 10
33 53 7
33 244 5
33 87 4
33 57 2
33 63 9
33 177 10
33 100 9
33 67 2
33 193 7
33 213 8
33 246 3
33 147 7
33 237 4
33 243 8
33 174 2
33 159 6
33 76 6
33 150 6
33 227 1
33 117 9
33 126 4
33 163 9
33 173 4
33 92 7
33 122 9
33 156 2
33 191 2
33 223 3
33 77 6
33 239 10
33 142 6
33 216 4
33 40 5
33 96 7
33 145 1
33 210 6
33 120 9
33 249 8
33 39 4
33 211 10
33 61 7
33 85 8
33 151 6
33 99 1
33 91 4
33 172 8
33 160 5
33 158 8
33 204 8
33 154 5
33 35 2
33 51 2
33 123 4
33 118 5
33 218 10
33 194 8
33 48 2
33 103 10
33 80 7
33 71 9
33 241 5
33 197 3
33 161 10
33 192 10
34 172 1
34 249 5
34 61 2
34 94 10
34 63 7
34 65 8
34 188 6
34 179 8
34 50 3
34 121 3
34 140 8
34 135 3
34 181 3
34 71 3
34 182 1
34 46 8
34 47 4
34 194 4
34 55 1
34 152 8
34 83 4
34 87 8
34 178 9
34 62 3
34 57 7
34 169 9
34 96 1
34 67 4
34 212 1
34 95 8
34 216 5
34 108 3
34 76 4
34 49 8
34 42 10
34 221 5
34 118 4
34 225 9
34 234 9
34 125 3
34 218 6
34 90 7
34 213 3
34 145 9
34 138 7
34 40 7
34 232 6
34 166 3
34 77 9
34 147 3
34 246 4
34 154 4
34 119 8
34 243 7
34 41 6
34 191 5
34 48 5
34 58 7
34 209 2
34 59 8
34 116 3
34 189 5
34 192 10
34 198 4
34 53 8
34 229 6
34 54 10
34 168 4
34 91 9
34 206 2
34 157 1
34 187 8
34 127 4
34 56 2
34 200 10
34 210 4
34 137 5
34 35 2
34 244 1
34 160 2
34 104 5
34 84 5
34 199 2
34 123 1
34 64 10
34 122 2
34 230 5
34 165 8
34 93 4
34 240 2
34 114 6
34 250 7
34 81 9
34 222 10
34 224 1
34 102 6
34 52 1
34 220 8
34 126 7
34 82 9
34 131 4
34 156 6
34 110 1
34 161 4
35 195 3
35 77 7
35 205 1
35 193 9
35 225 9
35 141 2
35 68 9
35 36 7
35 183 5
35 227 7
35 203 8
35 61 6
35 175 1
35 182 8
35 143 1
35 129 9
35 238 7
35 171 4
35 70 1
35 189 9
35 81 4
35 186 9
35 137 3
35 47 7
35 228 1
35 152 4
35 135 6
35 37 6
35 43 3
35 85 8
35 67 2
35 140 4
35 69 10
35 127 5
35 79 7
35 109 3
35 181 1
35 234 8
35 184 6
35 142 4
35 84 7
35 232 9
35 51 1
35 179 10
35 110 9
35 72 8
35 130 1
35 131 6
35 150 10
35 208 5
35 158 9
35 188 10
35 99 10
35 207 4
35 138 1
35 123 2
35 50 6
35 215 6
35 124 3
35 223 6
35 60 10
35 66 6
35 40 1
35 187 9
35 59 4
35 236 8
35 75 7
35 128 8
35 54 2
35 198 4
35 64 6
35 92 4
35 216 7
35 245 3
35 250 9
35 55 3
35 88 7
35 106 6
35 71 7
35 91 10
35 101 2
35 211 3
35 190 1
35 178 1
35 90 8
35 218 8
35 235 3
35 103 8
35 224 5
35 114 10
35 96 10
35 97 9
35 191 4
35 168 9
35 147 5
35 44 8
36 40 10
36 162 7
36 164 5
36 190 5
36 176 10
36 81 9
36 224 1
36 166 2
36 84 3
36 143 2
36 157 4
36 244 1
36 87 9
36 178 3
36 117 10
36 187 1
36 144 1
36 68 8
36 39 4
36 56 3
36 43 5
36 206 8
36 100 10
36 114 8
36 229 10
36 95 3
36 201 6
36 70 5
36 58 7
36 131 3
36 99 6
36 98 9
36 53 1
36 121 8
36 120 5
36 122 8
36 161 6
36 113 5
36 221 8
36 77 2
36 175 5
36 102 8
36 38 9
36 130 5
36 214 10
36 245 5
36 191 7
36 226 7
36 125 3
36 135 7
36 112 2
36 227 5
36 186 4
36 127 3
36 217 5
36 241 10
36 235 4
36 118 6
36 192 4
36 86 10
36 154 1
36 89 3
36 150 1
36 195 9
36 69 7
36 111 4
36 90 3
36 246 2
36 73 7
36 145 9
36 128 10
36 180 7
36 236 6
36 198 2
36 132 6
36 41 8
36 250 4
36 51 3
36 196 4
36 233 9
36 170 4
36 66 8
36 208 10
36 205 9
36 181 7
36 65 7
36 197 10
36 158 5
36 174 4
36 72 1
36 88 9
36 183 6
36 52 5
36 49 8
36 80 5
36 242 7
36 59 2
36 184 4
36 160 7
36 199 8
36 215 4
36 213 9
36 193 5
37 176 5
37 152 6
37 244 1
37 75 9
37 91 5
37 107 7
37 148 6
37 166 4
37 236 7
37 219 8
37 62 7
37 126 5
37 132 5
37 102 9
37 239 1
37 104 8
37 86 9
37 220 7
37 66 4
37 88 7
37 53 3
37 112 10
37 245 9
37 224 3
37 183 9
37 142 2
37 199 10
37 113 7
37 99 10
37 44 5
37 120 8
37 210 5
37 69 6
37 82 7
37 78 6
37 212 6
37 227 5
37 89 3
37 87 1
37 48 2
37 106 9
37 180 8
37 161 8
37 141 6
37 165 4
37 209 5
37 128 1
37 205 6
37 59 5
37 58 2
37 229 2
37 191 10
37 181 10
37 217 5
37 228 9
37 226 10
37 146 8
37 90 8
37 96 10
37 144 9
37 159 1
37 85 3
37 73 2
37 101 7
37 97 4
37 170 10
37 67 4
37 110 7
37 222 2
37 156 4
37 202 3
37 123 10
37 84 6
37 169 3
37 72 6
37 54 7
37 155 3
37 108 3
37 131 7
37 153 6
37 163 7
37 55 4
37 129 10
37 190 5
37 197 5
37 240 4
37 249 1
37 235 1
37 175 5
37 136 8
37 231 10
37 151 9
37 178 8
37 103 8
37 200 4
37 177 10
37 68 10
38 144 2
38 241 10
38 53 8
38 140 6
38 109 6
38 208 3
38 49 8
38 51 8
38 205 10
38 116 7
38 77 2
38 248 3
38 227 8
38 129 9
38 210 3
38 48 8
38 220 10
38 187 4
38 95 1
38 94 6
38 41 1
38 145 4
38 44 7
38 102 2
38 226 3
38 196 9
38 186 5
38 200 8
38 223 4
38 89 4
38 152 8
38 153 5
38 183 1
38 184 4
38 163 9
38 212 1
38 189 10
38 216 2
38 169 6
38 55 1
38 106 9
38 164 6
38 178 1
38 119 6
38 188 2
38 225 2
38 131 8
38 147 7
38 240 2
38 132 7
38 83 6
38 47 5
38 242 8
38 232 7
38 58 9
38 190 7
38 124 4
38 133 2
38 146 1
38 162 5
38 60 8
38 67 6
38 201 8
38 134 3
38 45 3
38 231 1
38 151 8
38 90 1
38 141 5
38 229 5
38 167 7
38 65 10
38 221 10
38 121 5
38 233 8
38 99 8
38 80 5
38 211 7
38 203 5
38 150 3
38 249 5
38 218 7
38 215 6
38 185 10
38 137 4
38 68 3
38 63 9
38 250 6
38 128 5
38 46 2
38 39 6
38 182 8
38 103 3
38 159 9
38 93 10
38 69 1
38 82 3
38 108 7
38 171 7
38 202 2
38 122 10
38 236 9
38 50 8
38 40 9
38 91 5
39 183 9
39 42 3
39 107 5
39 217 9
39 77 6
39 96 5
39 79 4
39 248 7
39 219 1
39 234 4
39 192 7
39 71 3
39 149 10
39 128 7
39 104 10
39 201 10
39 89 9
39 85 3
39 119 6
39 224 4
39 164 10
39 47 2
39 233 6
39 195 8
39 206 2
39 126 1
39 82 10
39 123 3
39 138 9
39 221 4
39 144 3
39 99 6
39 188 1
39 141 2
39 70 2
39 98 2
39 135 7
39 61 7
39 228 2
39 139 10
39 67 10
39 186 9
39 108 8
39 160 10
39 116 8
39 103 7
39 87 3
39 58 8
39 237 7
39 212 8
39 209 4
39 146 3
39 63 7
39 50 10
39 202 1
39 204 10
39 66 4
39 155 9
39 245 3
39 125 10
39 102 1
39 111 10
39 176 10
39 45 2
39 95 2
39 88 6
39 177 3
39 133 9
39 154 8
39 189 5
39 81 9
39 199 5
39 211 1
39 180 1
39 52 4
39 136 9
39 171 7
39 196 3
39 159 9
39 168 8
39 84 9
39 55 10
39 247 8
39 242 6
39 181 2
39 112 10
39 130 6
39 215 8
39 147 1
39 65 10
39 118 1
39 161 10
39 94 10
39 210 6
39 105 10
39 207 5
39 178 1
39 239 4
39 115 1
39 120 10
39 165 6
39 232 4
39 235 8
39 244 5
39 193 1
39 151 1
39 86 4
39 124 4
39 226 3
39 76 2
39 166 9
39 68 4
39 113 10
39 185 1
39 97 10
39 57 8
39 214 8
39 93 6
39 40 10
39 51 10
40 80 6
40 248 7
40 59 6
40 242 5
40 236 1
40 117 1
40 180 4
40 194 6
40 106 10
40 139 4
40 164 9
40 228 6
40 198 8
40 55 8
40 191 4
40 201 9
40 72 3
40 244 5
40 208 9
40 138 2
40 128 7
40 142 5
40 101 3
40 137 1
40 79 9
40 144 5
40 207 4
40 121 2
40 82 5
40 202 9
40 49 2
40 238 6
40 91 2
40 200 1
40 127 1
40 230 10
40 182 4
40 92 2
40 212 3
40 42 9
40 213 6
40 143 4
40 56 8
40 130 9
40 245 4
40 216 2
40 131 4
40 66 9
40 46 2
40 113 5
40 195 5
40 189 7
40 41 6
40 247 3
40 174 6
40 146 5
40 96 7
40 151 4
40 78 2
40 219 2
40 74 2
40 153 2
40 204 6
40 45 3
40 67 9
40 165 3
40 100 7
40 145 3
40 166 8
40 61 5
40 122 8
40 97 1
40 111 8
40 225 7
40 135 3
40 196 1
40 123 9
40 235 6
40 133 5
40 50 2
40 89 9
40 65 3
40 64 4
40 221 10
40 181 8
40 156 1
40 223 9
40 95 6
40 169 6
40 184 5
40 48 10
40 170 4
40 241 9
40 129 8
40 118 10
40 160 3
40 98 6
40 192 1
40 178 10
40 218 5
40 211 7
40 232 6
40 102 7
41 104 8
41 205 7
41 49 2
41 152 9
41 160 10
41 220 6
41 54 4
41 235 2
41 51 9
41 120 1
41 189 3
41 204 10
41 108 9
41 199 7
41 127 4
41 246 4
41 84 7
41 194 10
41 96 1
41 206 1
41 175 1
41 225 5
41 219 1
41 60 7
41 86 7
41 232 3
41 221 6
41 183 4
41 48 7
41 148 8
41 98 1
41 136 4
41 78 9
41 56 2
41 105 8
41 83 3
41 208 4
41 146 6
41 239 3
41 129 8
41 65 1
41 241 4
41 159 7
41 177 1
41 133 6
41 207 1
41 63 8
41 149 3
41 249 2
41 64 5
41 126 6
41 53 8
41 202 1
41 46 9
41 61 5
41 123 9
41 43 1
41 244 10
41 186 7
41 42 8
41 161 5
41 134 2
41 238 1
41 155 7
41 71 4
41 95 9
41 190 7
41 124 1
41 168 7
41 198 1
41 245 3
41 122 7
41 248 1
41 74 4
41 144 9
41 178 2
41 230 6
41 102 7
41 113 1
41 154 5
41 143 9
41 222 1
41 164 7
41 181 1
41 73 10
41 191 3
41 192 10
41 195 1
41 216 6
41 203 5
41 82 4
41 55 9
41 236 1
41 173 2
41 170 10
41 233 1
41 130 10
41 234 6
41 184 3
41 91 10
42 220 8
42 88 3
42 51 7
42 122 1
42 63 5
42 243 6
42 147 6
42 100 7
42 70 7
42 128 7
42 242 3
42 178 7
42 91 5
42 114 2
42 185 7
42 58 6
42 247 6
42 99 6
42 66 5
42 44 3
42 120 8
42 140 3
42 107 7
42 172 8
42 215 10
42 202 10
42 224 10
42 180 8
42 116 5
42 182 5
42 239 9
42 166 1
42 211 7
42 174 1
42 176 5
42 192 8
42 77 4
42 113 1
42 181 2
42 228 10
42 171 5
42 131 4
42 177 3
42 198 2
42 154 10
42 170 5
42 231 3
42 214 8
42 95 2
42 245 4
42 126 6
42 199 2
42 102 10
42 52 3
42 187 4
42 108 6
42 141 9
42 137 1
42 57 1
42 89 10
42 105 6
42 165 5
42 71 10
42 119 1
42 241 7
42 188 7
42 175 9
42 235 5
42 200 6
42 67 5
42 149 9
42 152 6
42 135 5
42 86 4
42 191 3
42 90 2
42 103 3
42 162 10
42 209 6
42 143 6
42 98 3
42 222 7
42 132 6
42 81 8
42 84 9
42 45 3
42 96 3
42 230 10
42 54 10
42 223 2
42 153 3
42 217 1
42 79 5
42 158 3
42 142 6
42 55 9
42 219 2
42 82 2
42 97 9
42 85 5
42 56 9
42 179 8
42 106 3
42 59 5
42 110 8
42 159 4
42 156 3
42 130 8
42 189 7
42 169 5
42 139 7
42 232 8
42 53 10
42 112 2
42 104 4
43 93 2
43 137 7
43 135 10
43 164 3
43 194 7
43 174 3
43 74 10
43 245 2
43 133 4
43 136 8
43 229 5
43 184 5
43 241 5
43 149 8
43 147 4
43 145 5
43 61 9
43 192 1
43 120 1
43 79 6
43 201 7
43 95 6
43 102 5
43 197 5
43 146 2
43 142 2
43 213 2
43 105 3
43 108 7
43 203 4
43 188 7
43 54 8
43 222 1
43 44 6
43 140 3
43 224 2
43 182 1
43 48 5
43 100 10
43 98 6
43 67 5
43 131 8
43 94 6
43 170 9
43 71 5
43 115 10
43 66 10
43 162 4
43 130 6
43 193 10
43 165 2
43 195 6
43 112 4
43 160 7
43 233 7
43 230 4
43 106 5
43 163 6
43 99 4
43 235 6
43 52 2
43 73 6
43 80 10
43 114 10
43 85 5
43 236 4
43 69 3
43 123 1
43 125 3
43 228 7
43 205 9
43 189 2
43 156 8
43 177 10
43 84 2
43 221 10
43 223 10
43 249 10
43 175 10
43 166 5
43 231 3
43 59 6
43 50 4
43 154 9
43 76 4
43 167 5
43 239 6
43 81 8
43 196 2
43 90 2
43 237 1
43 62 5
43 63 6
43 161 8
43 83 7
43 243 6
43 56 4
43 172 10
43 200 5
43 121 8
43 220 7
43 250 4
43 53 6
43 179 6
43 211 10
43 157 5
43 216 8
44 239 7
44 121 1
44 244 3
44 245 3
44 242 2
44 97 5
44 102 10
44 222 10
44 146 7
44 174 10
44 188 3
44 214 10
44 231 1
44 117 7
44 167 2
44 81 10
44 69 1
44 68 5
44 193 1
44 230 1
44 134 8
44 186 1
44 198 8
44 91 7
44 192 8
44 178 5
44 218 6
44 89 7
44 129 3
44 63 3
44 211 6
44 71 4
44 59 3
44 250 2
44 237 10
44 130 1
44 206 5
44 166 6
44 101 10
44 111 2
44 118 1
44 195 1
44 88 7
44 177 10
44 217 1
44 180 8
44 131 3
44 123 4
44 50 1
44 149 6
44 233 3
44 120 9
44 158 1
44 73 4
44 141 7
44 110 6
44 93 10
44 190 4
44 65 7
44 90 8
44 116 8
44 171 5
44 51 10
44 209 2
44 170 4
44 136 6
44 172 1
44 139 2
44 127 9
44 72 9
44 84 6
44 145 5
44 249 3
44 133 5
44 185 2
44 176 4
44 232 7
44 213 5
44 156 4
44 235 4
44 173 10
44 162 4
44 115 6
44 234 5
44 105 9
44 215 6
44 138 6
44 106 8
44 78 4
44 113 10
44 54 6
44 248 10
44 47 7
44 56 4
44 228 3
44 87 7
44 181 3
44 144 7
44 109 10
44 219 3
44 204 5
44 86 4
45 167 2
45 135 5
45 84 4
45 89 3
45 150 2
45 162 9
45 190 5
45 177 1
45 229 7
45 197 6
45 49 7
45 128 9
45 138 6
45 107 4
45 118 10
45 124 7
45 139 10
45 213 3
45 61 7
45 47 1
45 120 8
45 59 5
45 159 7
45 249 6
45 183 8
45 136 10
45 158 4
45 127 4
45 196 8
45 184 9
45 244 9
45 212 5
45 203 2
45 175 3
45 99 3
45 219 8
45 208 3
45 176 9
45 198 7
45 174 1
45 102 4
45 173 9
45 48 7
45 247 5
45 242 5
45 93 3
45 71 1
45 182 1
45 225 8
45 60 4
45 105 10
45 83 9
45 206 5
45 210 7
45 76 7
45 121 8
45 54 1
45 146 8
45 154 10
45 96 9
45 67 3
45 164 9
45 237 8
45 209 4
45 110 5
45 223 4
45 46 4
45 142 10
45 186 6
45 221 3
45 123 2
45 140 1
45 73 10
45 250 8
45 101 6
45 166 9
45 228 9
45 119 6
45 192 1
45 69 10
45 74 6
45 226 4
45 56 3
45 211 10
45 100 9
45 68 8
45 153 5
45 94 1
45 133 9
45 199 7
45 220 9
45 248 9
45 106 9
45 148 4
45 63 1
45 65 2
45 90 10
45 82 9
45 234 8
45 114 8
45 144 7
45 70 10
45 169 4
45 149 7
45 243 3
45 163 1
45 204 2
46 164 9
46 145 9
46 214 2
46 235 1
46 74 2
46 241 3
46 182 7
46 128 10
46 136 3
46 71 1
46 76 2
46 190 1
46 123 1
46 63 10
46 158 7
46 65 8
46 206 6
46 105 7
46 222 10
46 242 6
46 184 10
46 224 2
46 233 10
46 73 9
46 137 4
46 129 6
46 244 10
46 209 4
46 58 7
46 180 6
46 97 2
46 100 10
46 210 6
46 250 5
46 195 6
46 243 5
46 124 8
46 108 3
46 161 9
46 146 7
46 230 6
46 88 9
46 202 9
46 152 10
46 221 7
46 247 3
46 64 9
46 234 1
46 166 6
46 199 1
46 62 10
46 81 7
46 217 10
46 228 9
46 50 2
46 215 1
46 193 4
46 160 2
46 75 10
46 83 5
46 77 10
46 201 3
46 189 9
46 55 3
46 103 2
46 225 6
46 147 1
46 47 3
46 67 4
46 96 7
46 163 8
46 229 8
46 120 2
46 185 10
46 95 5
46 51 1
46 148 2
46 177 3
46 173 1
46 151 2
46 80 5
46 219 6
46 238 10
46 156 5
46 121 10
46 59 9
46 56 3
46 168 8
46 231 5
46 249 10
46 53 5
46 52 4
46 60 2
46 197 2
46 94 8
46 69 9
46 157 9
46 86 3
46 125 5
46 227 8
46 223 5
46 191 8
46 170 9
46 246 1
46 114 10
46 111 5
46 66 3
46 115 1
47 114 5
47 54 2
47 247 6
47 69 9
47 192 1
47 115 7
47 80 9
47 160 5
47 87 2
47 210 8
47 105 8
47 58 6
47 179 1
47 215 5
47 82 4
47 67 10
47 129 7
47 93 2
47 180 1
47 156 4
47 116 10
47 68 6
47 110 3
47 166 10
47 217 3
47 107 1
47 164 5
47 201 3
47 174 1
47 132 3
47 203 10
47 96 1
47 208 8
47 146 9
47 155 4
47 152 8
47 59 3
47 189 3
47 51 1
47 125 9
47 190 7
47 171 8
47 231 8
47 84 8
47 143 3
47 62 5
47 71 10
47 124 8
47 182 4
47 57 9
47 183 8
47 212 3
47 92 4
47 206 6
47 135 6
47 213 10
47 191 2
47 120 5
47 250 3
47 176 6
47 104 6
47 209 3
47 216 4
47 108 2
47 112 4
47 56 1
47 157 2
47 205 10
47 66 9
47 140 9
47 88 7
47 60 6
47 165 3
47 49 1
47 249 4
47 240 8
47 55 10
47 134 6
47 113 4
47 219 6
47 79 6
47 245 4
47 122 4
47 101 1
47 232 4
47 233 1
47 248 2
47 86 9
47 103 9
47 90 4
47 142 3
47 226 8
47 149 10
47 130 8
47 163 5
47 76 10
47 187 1
47 244 4
47 169 9
47 128 7
47 89 7
47 181 10
47 65 9
47 168 9
47 220 6
47 131 10
47 238 10
47 154 9
47 145 10
48 122 10
48 107 10
48 136 10
48 146 1
48 108 1
48 227 6
48 199 4
48 58 4
48 104 2
48 91 5
48 249 6
48 147 6
48 134 3
48 241 8
48 129 7
48 100 9
48 50 9
48 240 10
48 206 6
48 94 2
48 65 7
48 142 4
48 110 4
48 200 7
48 180 7
48 148 1
48 178 9
48 64 3
48 202 10
48 118 10
48 153 10
48 59 10
48 131 5
48 244 3
48 245 2
48 112 7
48 219 10
48 185 8
48 54 7
48 207 6
48 212 9
48 166 3
48 213 9
48 195 4
48 168 9
48 224 8
48 52 6
48 121 6
48 135 9
48 173 2
48 165 8
48 106 2
48 126 3
48 232 2
48 139 3
48 238 10
48 216 6
48 86 5
48 163 6
48 89 8
48 70 4
48 242 1
48 151 2
48 198 1
48 167 7
48 92 8
48 164 3
48 170 9
48 133 1
48 96 8
48 203 10
48 205 5
48 123 9
48 78 6
48 150 9
48 137 9
48 175 6
48 172 8
48 115 6
48 186 9
48 95 3
48 53 5
48 211 2
48 184 8
48 143 3
48 101 8
48 97 9
48 233 9
48 75 7
48 76 9
48 210 1
48 114 6
48 183 9
48 239 3
48 229 10
48 182 5
48 144 7
48 79 3
48 247 5
48 63 6
48 152 7
48 157 2
48 225 2
48 171 1
48 98 7
49 206 3
49 140 2
49 190 3
49 67 8
49 76 3
49 115 2
49 123 7
49 122 5
49 72 2
49 65 7
49 186 3
49 78 10
49 239 3
49 248 5
49 214 3
49 169 7
49 145 5
49 56 10
49 112 2
49 74 2
49 131 3
49 84 5
49 50 7
49 134 6
49 118 4
49 94 9
49 237 9
49 198 3
49 225 9
49 153 9
49 138 10
49 199 2
49 130 4
49 155 6
49 75 5
49 111 3
49 164 6
49 229 6
49 232 7
49 109 7
49 117 2
49 231 6
49 126 7
49 59 9
49 166 4
49 87 1
49 143 9
49 150 9
49 139 1
49 192 5
49 230 8
49 146 9
49 119 2
49 189 1
49 178 2
49 204 4
49 176 9
49 81 1
49 224 7
49 227 4
49 151 2
49 219 2
49 51 1
49 120 1
49 108 10
49 235 1
49 223 1
49 71 5
49 247 7
49 222 5
49 128 7
49 102 5
49 80 3
49 183 2
49 170 8
49 161 4
49 107 9
49 202 1
49 73 4
49 77 10
49 63 4
49 245 3
49 228 2
49 215 8
49 95 9
49 238 4
49 196 6
49 127 5
49 64 9
49 93 10
49 142 6
49 113 3
49 184 5
49 147 8
49 171 10
49 182 8
49 193 10
49 241 9
49 137 10
49 162 3
49 69 3
49 53 9
49 90 6
50 123 4
50 168 10
50 138 9
50 98 9
50 85 4
50 247 7
50 118 7
50 171 5
50 208 10
50 136 6
50 201 4
50 153 8
50 233 4
50 190 2
50 225 10
50 224 8
50 162 3
50 119 5
50 52 9
50 121 8
50 157 2
50 196 7
50 200 9
50 86 4
50 226 8
50 101 4
50 83 10
50 89 9
50 91 9
50 197 3
50 99 4
50 70 8
50 249 8
50 117 4
50 124 2
50 179 7
50 56 9
50 59 1
50 130 4
50 80 4
50 231 9
50 57 10
50 54 2
50 146 8
50 203 6
50 147 4
50 120 7
50 242 4
50 72 5
50 106 6
50 199 5
50 192 6
50 198 4
50 221 10
50 145 10
50 81 6
50 55 3
50 139 9
50 151 1
50 234 8
50 94 5
50 209 9
50 116 1
50 126 10
50 148 9
50 163 1
50 228 3
50 137 4
50 219 8
50 167 3
50 76 4
50 178 3
50 214 4
50 67 4
50 112 6
50 103 8
50 186 10
50 110 8
50 222 5
50 62 7
50 90 6
50 95 9
50 232 7
50 65 5
50 166 3
50 229 9
50 149 5
50 122 9
50 135 6
50 127 4
50 154 4
50 236 1
51 89 3
51 88 3
51 79 9
51 144 6
51 233 9
51 100 4
51 211 9
51 91 3
51 68 7
51 181 9
51 140 10
51 215 9
51 198 4
51 172 7
51 197 4
51 174 10
51 74 9
51 52 9
51 159 4
51 200 3
51 231 5
51 199 10
51 246 9
51 84 4
51 116 10
51 148 2
51 95 4
51 156 2
51 106 10
51 210 9
51 183 8
51 168 4
51 176 8
51 128 9
51 54 5
51 132 5
51 62 1
51 99 7
51 135 1
51 124 5
51 151 2
51 147 2
51 235 3
51 75 9
51 90 5
51 118 2
51 160 10
51 126 2
51 242 8
51 101 8
51 161 5
51 111 8
51 219 2
51 141 5
51 158 5
51 248 5
51 204 4
51 237 6
51 184 6
51 133 2
51 71 10
51 243 1
51 169 3
51 202 10
51 117 9
51 63 3
51 185 5
51 173 5
51 103 9
51 192 6
51 208 10
51 166 6
51 82 7
51 195 10
51 153 8
51 129 9
51 218 2
51 178 7
51 154 3
51 139 9
51 86 8
51 239 4
51 146 1
51 220 8
51 228 3
51 240 9
51 67 9
51 213 6
51 247 1
51 230 8
51 216 5
51 162 8
51 186 9
51 175 9
51 163 9
51 73 4
51 227 1
51 120 3
51 193 6
51 164 7
51 131 9
52 127 1
52 204 2
52 60 10
52 158 5
52 235 1
52 230 2
52 244 1
52 153 7
52 228 10
52 118 4
52 126 10
52 125 6
52 242 9
52 216 4
52 128 8
52 171 2
52 189 10
52 64 8
52 179 4
52 89 1
52 61 10
52 184 9
52 250 3
52 157 10
52 198 1
52 142 9
52 232 9
52 54 2
52 193 9
52 191 1
52 196 9
52 182 6
52 77 5
52 57 8
52 85 5
52 148 1
52 187 8
52 71 7
52 116 3
52 110 10
52 147 4
52 224 1
52 73 4
52 169 1
52 205 4
52 105 7
52 84 7
52 90 5
52 69 8
52 181 6
52 75 9
52 185 9
52 176 10
52 188 9
52 177 2
52 141 2
52 214 7
52 109 2
52 88 4
52 236 4
52 129 4
52 78 10
52 152 9
52 239 8
52 103 4
52 225 8
52 137 9
52 149 5
52 161 7
52 240 7
52 107 4
52 122 3
52 247 7
52 160 6
52 81 9
52 97 2
52 154 8
52 170 6
52 135 7
52 199 1
52 195 7
52 59 1
52 70 5
52 166 8
52 174 5
52 133 7
52 87 7
52 173 9
52 123 5
52 200 3
52 186 6
52 113 3
52 53 6
52 222 10
52 197 7
52 162 6
52 96 10
52 229 9
52 175 3
52 144 9
52 112 10
52 231 6
52 143 4
52 98 1
53 204 1
53 104 9
53 97 8
53 155 2
53 74 7
53 100 1
53 187 10
53 228 7
53 91 4
53 58 1
53 93 4
53 131 4
53 153 2
53 134 2
53 201 2
53 67 7
53 182 2
53 132 2
53 217 10
53 178 3
53 202 3
53 142 1
53 82 8
53 193 5
53 223 6
53 233 1
53 176 8
53 121 5
53 59 4
53 158 6
53 65 9
53 179 2
53 197 1
53 60 9
53 76 4
53 73 4
53 127 1
53 90 6
53 63 9
53 241 2
53 56 5
53 174 8
53 128 4
53 133 3
53 83 3
53 156 2
53 149 4
53 92 3
53 234 9
53 72 7
53 123 3
53 185 4
53 135 1
53 248 2
53 213 3
53 239 6
53 146 9
53 219 7
53 236 3
53 208 10
53 69 5
53 113 10
53 107 9
53 170 4
53 229 7
53 106 7
53 245 8
53 102 4
53 88 6
53 152 4
53 94 3
53 85 6
53 115 6
53 145 9
53 235 2
53 222 9
53 62 5
53 232 4
53 61 4
53 183 9
53 218 4
53 159 10
53 55 4
53 181 4
53 101 4
53 171 1
53 177 10
53 157 1
53 214 10
53 175 4
53 130 10
53 95 2
53 75 5
54 77 10
54 241 9
54 163 7
54 65 5
54 103 10
54 89 2
54 91 3
54 62 7
54 206 3
54 113 10
54 154 8
54 213 8
54 194 9
54 164 10
54 207 1
54 197 3
54 130 7
54 133 1
54 191 9
54 78 8
54 151 9
54 201 5
54 222 10
54 125 10
54 150 8
54 239 4
54 101 9
54 73 4
54 129 5
54 140 2
54 66 1
54 221 6
54 58 10
54 59 7
54 192 10
54 232 5
54 83 3
54 195 9
54 172 3
54 121 3
54 209 8
54 159 7
54 102 7
54 116 5
54 188 1
54 88 8
54 175 5
54 109 8
54 104 10
54 142 8
54 167 2
54 100 9
54 186 7
54 99 4
54 235 6
54 123 4
54 87 8
54 229 8
54 96 5
54 61 5
54 158 10
54 97 9
54 63 3
54 98 2
54 153 5
54 215 1
54 122 8
54 223 6
54 93 2
54 135 5
54 139 8
54 183 2
54 132 1
54 218 4
54 115 7
54 214 6
54 250 2
54 187 7
54 185 10
54 180 7
54 71 2
54 55 8
54 75 9
54 69 6
54 242 1
54 247 5
54 200 5
54 165 2
54 160 4
54 143 6
54 243 8
54 156 7
54 57 8
54 82 2
54 203 8
54 131 10
54 234 6
54 212 4
54 226 10
54 216 8
55 144 4
55 242 2
55 241 4
55 152 4
55 190 1
55 138 10
55 208 4
55 108 3
55 73 2
55 68 6
55 90 5
55 183 4
55 204 2
55 244 5
55 83 6
55 121 5
55 75 2
55 187 10
55 65 6
55 201 9
55 114 2
55 235 2
55 107 4
55 238 2
55 71 3
55 158 4
55 125 3
55 225 5
55 246 6
55 100 3
55 166 4
55 124 3
55 64 1
55 61 1
55 207 8
55 116 3
55 151 5
55 173 1
55 127 8
55 227 6
55 58 8
55 243 2
55 140 5
55 56 6
55 60 9
55 104 6
55 126 5
55 250 1
55 226 6
55 216 2
55 185 5
55 86 10
55 142 10
55 196 5
55 105 4
55 182 3
55 206 6
55 129 1
55 178 5
55 99 9
55 70 7
55 117 8
55 112 4
55 57 3
55 156 9
55 145 1
55 95 10
55 180 7
55 220 6
55 118 3
55 168 1
55 233 8
55 72 5
55 193 5
55 239 6
55 189 5
55 137 5
55 97 6
55 106 5
55 122 2
55 229 7
55 81 4
55 63 10
55 87 3
55 224 2
55 217 5
55 240 10
55 184 10
56 92 6
56 185 3
56 250 3
56 217 6
56 163 8
56 157 4
56 120 3
56 177 3
56 117 6
56 228 2
56 219 7
56 235 2
56 156 4
56 116 3
56 141 6
56 224 5
56 71 10
56 152 7
56 126 2
56 168 1
56 124 2
56 159 10
56 214 7
56 123 1
56 110 2
56 149 5
56 200 6
56 204 10
56 233 7
56 96 7
56 206 9
56 101 4
56 105 3
56 87 6
56 140 10
56 210 6
56 201 3
56 106 3
56 89 4
56 57 10
56 209 3
56 190 9
56 128 7
56 91 8
56 248 2
56 220 5
56 175 5
56 81 4
56 133 8
56 182 1
56 188 2
56 184 8
56 66 10
56 197 6
56 138 5
56 68 4
56 243 9
56 227 5
56 186 8
56 161 9
56 60 1
56 229 9
56 64 3
56 113 4
56 127 1
56 240 6
56 132 7
56 155 4
56 226 1
56 236 8
56 164 7
56 213 9
56 111 5
56 237 7
56 125 7
56 208 5
56 93 1
56 90 9
56 221 7
56 203 1
56 119 6
56 145 5
56 115 6
56 63 7
56 136 8
56 104 7
56 174 2
56 246 7
56 139 9
56 79 2
56 172 4
56 241 9
56 160 3
56 82 7
56 225 9
56 69 10
56 80 1
56 191 4
56 195 5
57 104 8
57 81 8
57 110 9
57 224 5
57 189 2
57 71 8
57 176 2
57 187 5
57 228 1
57 145 10
57 199 3
57 134 3
57 160 5
57 148 8
57 139 7
57 133 3
57 165 3
57 226 1
57 123 8
57 151 2
57 87 4
57 234 6
57 103 10
57 99 1
57 85 1
57 174 8
57 210 2
57 66 5
57 241 10
57 170 10
57 230 6
57 221 6
57 208 3
57 149 7
57 121 3
57 235 4
57 91 7
57 90 10
57 68 4
57 161 9
57 146 7
57 218 1
57 229 10
57 244 10
57 143 6
57 153 1
57 84 8
57 183 4
57 206 9
57 73 1
57 155 4
57 163 5
57 197 6
57 127 6
57 217 10
57 86 8
57 109 9
57 164 3
57 175 5
57 214 6
57 93 10
57 245 6
57 204 1
57 216 9
57 194 10
57 75 5
57 186 1
57 111 8
57 232 4
57 156 2
57 220 7
57 89 4
57 237 3
57 96 5
57 95 4
57 83 6
57 250 2
57 114 1
57 124 3
57 248 3
57 97 3
57 64 5
57 158 1
57 88 10
57 223 4
57 152 5
57 195 7
57 207 10
57 238 8
57 167 3
57 72 8
57 227 7
57 171 10
57 122 9
57 243 3
57 137 2
57 62 9
57 120 3
57 201 9
57 58 2
58 109 3
58 202 10
58 99 7
58 103 9
58 250 6
58 122 8
58 171 3
58 117 1
58 149 7
58 166 10
58 209 8
58 144 2
58 123 10
58 108 9
58 198 7
58 106 9
58 87 9
58 95 6
58 199 7
58 230 4
58 105 3
58 82 8
58 175 2
58 73 3
58 97 7
58 159 7
58 96 8
58 72 1
58 218 6
58 141 5
58 194 1
58 77 6
58 233 6
58 71 1
58 84 7
58 94 1
58 231 2
58 79 6
58 107 1
58 130 8
58 219 8
58 208 2
58 215 1
58 111 3
58 145 5
58 216 1
58 59 2
58 214 6
58 183 2
58 113 6
58 146 6
58 70 9
58 92 1
58 189 4
58 226 7
58 163 5
58 156 4
58 112 3
58 61 7
58 190 3
58 139 2
58 181 4
58 168 8
58 133 7
58 81 8
58 90 6
58 228 8
58 86 6
58 200 9
58 63 8
58 201 6
58 132 5
58 177 8
58 160 6
58 212 7
58 207 1
58 74 1
58 62 4
58 188 4
58 124 7
58 206 5
58 169 5
58 210 1
58 120 2
58 115 7
58 164 8
58 237 5
58 154 10
58 247 8
58 246 3
58 85 8
58 89 4
58 242 2
58 165 7
58 76 7
58 193 1
58 161 3
58 127 4
58 185 9
58 187 2
58 225 4
59 77 4
59 62 7
59 233 6
59 227 3
59 88 10
59 128 3
59 194 1
59 139 2
59 206 9
59 246 10
59 205 5
59 242 2
59 218 3
59 71 2
59 162 9
59 137 3
59 215 3
59 226 10
59 220 6
59 232 10
59 171 8
59 135 3
59 192 2
59 193 8
59 188 9
59 66 8
59 224 7
59 165 4
59 127 5
59 75 7
59 153 1
59 177 1
59 169 9
59 160 6
59 87 8
59 163 10
59 96 3
59 219 10
59 118 4
59 211 2
59 155 6
59 105 1
59 181 5
59 63 1
59 76 6
59 249 8
59 140 1
59 90 1
59 245 7
59 164 1
59 115 6
59 158 2
59 123 2
59 207 4
59 179 3
59 189 2
59 150 10
59 85 2
59 143 1
59 197 4
59 129 8
59 112 4
59 149 5
59 173 7
59 196 10
59 109 10
59 146 2
59 138 3
59 208 3
59 191 7
59 156 10
59 198 7
59 73 1
59 114 9
59 235 6
59 110 1
59 78 8
59 248 9
59 89 10
59 86 1
59 217 8
59 201 3
59 74 1
59 134 5
59 239 4
59 172 8
59 80 8
59 186 1
59 119 1
59 247 6
59 102 1
59 83 1
59 213 10
59 141 1
60 172 2
60 228 4
60 148 7
60 234 9
60 87 8
60 163 8
60 117 6
60 124 5
60 135 8
60 216 7
60 85 7
60 80 1
60 165 7
60 209 2
60 77 6
60 109 4
60 63 8
60 115 5
60 105 5
60 244 4
60 153 9
60 145 8
60 64 9
60 180 9
60 195 8
60 243 3
60 106 5
60 225 7
60 247 2
60 213 7
60 235 1
60 72 7
60 96 2
60 130 9
60 143 5
60 129 6
60 112 6
60 227 1
60 155 7
60 229 10
60 215 5
60 238 6
60 61 6
60 121 8
60 240 4
60 140 1
60 122 4
60 113 5
60 206 10
60 157 8
60 81 4
60 144 6
60 107 2
60 142 5
60 84 7
60 173 4
60 191 3
60 141 5
60 123 10
60 207 1
60 239 8
60 248 6
60 232 7
60 202 10
60 226 5
60 222 1
60 95 5
60 104 1
60 189 7
60 133 4
60 192 2
60 187 10
60 224 6
60 166 10
60 158 3
60 190 7
60 118 3
60 114 9
60 127 10
60 203 1
60 101 10
60 170 3
60 221 10
60 245 8
60 97 1
60 164 1
60 176 9
60 128 9
61 105 1
61 144 5
61 123 7
61 85 7
61 250 4
61 226 1
61 179 1
61 154 7
61 231 8
61 151 6
61 163 10
61 145 3
61 153 4
61 67 1
61 101 8
61 128 6
61 138 2
61 165 1
61 141 6
61 74 3
61 146 7
61 205 9
61 89 7
61 247 6
61 157 1
61 158 10
61 90 10
61 72 6
61 180 1
61 236 5
61 80 4
61 82 9
61 207 6
61 177 7
61 150 4
61 166 9
61 143 10
61 217 9
61 244 8
61 96 9
61 97 9
61 181 2
61 83 1
61 171 5
61 237 10
61 224 2
61 197 1
61 195 8
61 249 3
61 65 1
61 99 10
61 135 3
61 87 4
61 111 3
61 193 5
61 234 7
61 133 6
61 142 7
61 63 8
61 200 9
61 106 5
61 209 2
61 118 3
61 147 6
61 213 2
61 122 10
61 100 5
61 221 9
61 131 8
61 176 9
61 79 9
61 235 3
61 240 9
61 84 10
61 215 9
61 108 7
61 64 8
61 126 7
61 232 1
61 81 6
61 93 7
61 233 5
61 110 9
61 102 4
61 161 7
61 210 3
61 216 3
61 227 8
61 225 2
61 211 2
61 184 1
61 119 2
61 76 1
61 228 2
61 189 9
61 183 6
61 206 6
61 248 5
62 231 6
62 88 3
62 209 9
62 190 1
62 191 4
62 106 6
62 169 2
62 100 6
62 234 6
62 82 6
62 161 7
62 145 10
62 66 5
62 238 7
62 86 6
62 182 3
62 67 7
62 83 9
62 193 9
62 93 5
62 171 1
62 240 4
62 197 7
62 166 7
62 199 10
62 195 8
62 229 2
62 69 1
62 134 3
62 70 6
62 230 8
62 142 5
62 104 6
62 248 7
62 123 5
62 117 5
62 73 9
62 245 7
62 243 9
62 222 7
62 151 5
62 132 3
62 127 4
62 77 4
62 157 8
62 108 1
62 105 8
62 189 8
62 125 10
62 119 7
62 63 2
62 225 6
62 242 4
62 181 1
62 115 1
62 187 8
62 236 6
62 98 1
62 153 9
62 233 7
62 124 6
62 78 9
62 122 5
62 164 3
62 219 10
62 155 5
62 68 10
62 247 10
62 211 1
62 135 10
62 109 3
62 220 2
62 205 1
62 71 5
62 137 1
62 223 2
62 200 3
62 90 6
62 188 5
62 85 7
62 221 6
62 201 9
62 126 1
62 198 8
62 144 1
62 96 2
62 130 10
62 203 4
62 214 7
62 131 3
62 129 3
63 155 4
63 207 8
63 164 5
63 219 3
63 204 10
63 156 3
63 93 1
63 184 3
63 200 6
63 151 10
63 172 10
63 144 1
63 186 2
63 131 6
63 178 5
63 185 2
63 214 2
63 71 3
63 210 6
63 203 1
63 232 5
63 245 4
63 116 4
63 133 1
63 82 6
63 235 8
63 246 5
63 163 5
63 238 4
63 92 1
63 87 4
63 222 10
63 236 3
63 199 10
63 109 7
63 102 8
63 201 9
63 180 10
63 138 8
63 247 3
63 154 1
63 139 7
63 137 6
63 166 8
63 130 10
63 174 6
63 85 6
63 121 5
63 142 9
63 140 2
63 228 1
63 160 9
63 221 5
63 96 3
63 77 6
63 105 1
63 80 5
63 161 3
63 181 1
63 84 6
63 243 2
63 134 10
63 231 7
63 97 1
63 237 5
63 135 6
63 91 1
63 229 6
63 213 5
63 110 10
63 241 5
63 86 1
63 225 6
63 118 1
63 146 5
63 239 9
63 122 3
63 230 2
63 173 8
63 75 2
63 234 2
63 224 3
63 218 1
63 94 3
63 176 2
63 127 10
63 192 7
63 152 6
63 190 6
63 120 5
63 188 9
63 168 5
63 78 10
63 145 4
64 233 8
64 246 2
64 199 8
64 200 6
64 150 5
64 183 5
64 139 2
64 214 3
64 250 4
64 228 5
64 202 5
64 227 1
64 127 3
64 134 2
64 117 10
64 142 10
64 218 9
64 118 8
64 94 3
64 168 3
64 167 1
64 193 9
64 141 6
64 231 3
64 166 10
64 152 2
64 73 2
64 115 10
64 99 1
64 123 3
64 210 3
64 113 6
64 149 4
64 181 4
64 96 8
64 222 6
64 119 9
64 171 9
64 138 2
64 135 5
64 204 3
64 179 8
64 203 9
64 98 7
64 72 4
64 220 2
64 108 5
64 201 5
64 215 10
64 154 4
64 176 3
64 226 2
64 217 4
64 219 1
64 240 6
64 84 8
64 161 6
64 82 1
64 93 4
64 156 10
64 237 1
64 107 3
64 124 9
64 180 2
64 177 8
64 90 5
64 76 5
64 121 3
64 236 10
64 88 9
64 79 2
64 178 1
64 137 8
64 145 4
64 68 1
64 131 7
64 206 3
64 91 1
64 209 7
64 148 8
64 125 3
64 197 2
64 182 9
64 143 6
64 198 8
64 80 10
64 122 8
64 116 10
64 65 5
64 205 4
64 211 9
64 234 9
64 66 1
64 89 9
64 128 7
65 77 9
65 126 9
65 176 10
65 245 1
65 216 5
65 96 7
65 147 4
65 225 5
65 217 3
65 140 10
65 157 1
65 151 10
65 166 6
65 89 6
65 187 4
65 139 9
65 219 5
65 189 10
65 246 3
65 111 8
65 192 9
65 173 9
65 211 2
65 118 9
65 129 3
65 82 8
65 204 8
65 248 5
65 162 10
65 119 6
65 68 3
65 92 1
65 167 4
65 70 6
65 69 5
65 242 8
65 236 2
65 90 1
65 131 1
65 84 3
65 158 7
65 83 4
65 183 4
65 221 1
65 168 3
65 163 3
65 198 7
65 196 8
65 178 7
65 237 8
65 229 5
65 134 10
65 141 4
65 224 5
65 193 10
65 174 9
65 223 5
65 132 9
65 212 7
65 142 8
65 135 10
65 182 1
65 149 5
65 101 4
65 136 5
65 243 9
65 201 4
65 181 4
65 73 4
65 154 8
65 210 10
65 215 1
65 195 9
65 200 5
65 241 3
65 148 10
65 152 8
65 67 5
65 190 8
65 159 9
65 161 5
65 231 10
65 76 5
65 218 8
65 88 6
65 156 4
65 120 3
65 172 5
65 155 3
66 178 6
66 191 5
66 79 4
66 73 3
66 103 7
66 86 3
66 226 8
66 118 10
66 144 8
66 228 1
66 181 10
66 241 6
66 218 2
66 133 4
66 102 2
66 89 7
66 201 3
66 124 3
66 117 7
66 116 9
66 190 8
66 67 7
66 198 8
66 187 2
66 233 10
66 147 4
66 236 9
66 185 7
66 141 5
66 209 1
66 157 10
66 129 3
66 243 5
66 221 1
66 152 4
66 110 6
66 165 6
66 96 5
66 80 6
66 195 10
66 120 1
66 186 8
66 139 6
66 206 7
66 222 1
66 128 3
66 150 6
66 142 6
66 145 6
66 240 5
66 151 2
66 76 2
66 68 6
66 248 5
66 107 3
66 199 2
66 188 10
66 69 7
66 136 2
66 105 3
66 212 9
66 245 3
66 173 5
66 156 8
66 160 4
66 235 1
66 115 7
66 135 9
66 180 9
66 171 6
66 175 5
66 78 3
66 163 5
66 227 7
66 108 4
66 146 3
66 148 8
66 155 1
66 168 1
66 214 5
66 189 6
66 177 6
66 132 2
66 127 3
66 164 5
67 153 6
67 185 6
67 129 1
67 182 6
67 250 10
67 102 10
67 227 2
67 128 6
67 139 5
67 228 3
67 103 1
67 140 7
67 213 9
67 249 4
67 191 6
67 98 10
67 241 8
67 86 2
67 124 4
67 118 7
67 154 2
67 195 9
67 105 1
67 208 8
67 180 10
67 132 5
67 175 5
67 90 10
67 203 2
67 236 6
67 215 9
67 155 8
67 218 9
67 79 7
67 167 5
67 138 1
67 85 2
67 156 6
67 217 6
67 149 6
67 238 2
67 106 6
67 165 9
67 222 5
67 216 9
67 189 4
67 207 4
67 230 8
67 127 2
67 245 6
67 92 6
67 193 8
67 142 9
67 202 8
67 187 9
67 78 4
67 144 5
67 119 10
67 89 10
67 214 9
67 104 6
67 240 4
67 158 2
67 157 1
67 116 4
67 160 6
67 81 7
67 70 3
67 247 6
67 130 8
67 96 3
67 97 2
67 170 10
67 177 10
67 71 1
67 152 9
67 223 8
67 181 5
67 179 1
67 224 1
67 201 1
67 211 4
67 190 3
67 226 10
67 169 1
67 111 8
67 210 6
67 151 9
67 204 10
67 126 7
67 110 4
67 125 2
67 69 3
67 93 2
67 205 6
67 246 5
67 80 3
67 115 3
67 192 4
67 242 9
67 101 10
68 219 7
68 160 6
68 236 8
68 207 5
68 189 10
68 205 8
68 221 1
68 138 6
68 243 2
68 108 3
68 212 9
68 69 6
68 173 9
68 148 8
68 94 9
68 119 4
68 83 5
68 146 1
68 98 6
68 145 2
68 232 5
68 216 10
68 209 9
68 126 3
68 91 8
68 201 1
68 154 3
68 165 2
68 177 5
68 217 1
68 125 10
68 80 1
68 105 10
68 127 2
68 150 4
68 183 4
68 109 6
68 246 9
68 139 2
68 250 5
68 242 4
68 235 9
68 79 8
68 226 1
68 228 6
68 192 6
68 188 7
68 78 3
68 178 4
68 190 9
68 140 8
68 224 10
68 92 6
68 77 3
68 244 7
68 187 5
68 225 2
68 74 10
68 147 6
68 90 9
68 191 6
68 199 2
68 134 10
68 151 2
68 211 1
68 103 9
68 180 3
68 131 5
68 231 7
68 247 7
68 81 7
68 70 8
68 249 1
68 116 7
68 153 6
68 133 2
68 97 7
68 112 7
68 202 2
68 104 1
68 110 5
68 73 9
68 240 8
68 197 10
68 132 1
68 210 3
68 114 6
68 142 5
68 111 6
68 174 7
69 243 8
69 233 9
69 214 7
69 78 3
69 207 3
69 250 5
69 224 4
69 223 9
69 148 10
69 185 6
69 136 9
69 152 5
69 218 7
69 196 2
69 137 10
69 182 1
69 242 2
69 221 5
69 240 3
69 193 8
69 194 6
69 93 4
69 89 7
69 138 6
69 134 5
69 216 8
69 125 1
69 149 8
69 153 3
69 76 10
69 98 6
69 204 10
69 180 10
69 234 9
69 144 6
69 191 1
69 71 5
69 175 1
69 154 8
69 92 6
69 162 7
69 112 2
69 199 1
69 164 10
69 141 8
69 83 7
69 126 2
69 115 9
69 187 3
69 217 9
69 72 9
69 174 7
69 116 5
69 169 9
69 101 7
69 156 2
69 189 6
69 212 9
69 158 3
69 140 3
69 239 1
69 109 7
69 127 7
69 247 9
69 85 4
69 171 8
69 184 5
69 235 5
69 213 5
69 122 1
69 179 5
69 100 3
69 90 10
69 205 7
69 124 3
69 225 10
69 200 9
69 99 6
69 135 9
69 166 7
69 215 2
69 146 9
69 130 1
69 139 9
69 248 3
69 113 8
69 208 1
69 103 2
69 91 1
69 102 2
69 167 9
69 155 1
69 94 8
69 119 10
70 205 5
70 190 10
70 94 4
70 245 5
70 242 4
70 172 7
70 161 6
70 127 10
70 196 6
70 135 9
70 82 5
70 128 4
70 93 10
70 243 2
70 220 7
70 125 2
70 130 5
70 149 3
70 139 9
70 204 7
70 194 9
70 114 5
70 112 8
70 83 8
70 146 3
70 191 2
70 207 7
70 200 9
70 131 3
70 250 4
70 199 8
70 115 9
70 211 7
70 107 4
70 156 5
70 244 4
70 76 6
70 86 4
70 124 3
70 121 6
70 117 6
70 209 4
70 171 9
70 249 5
70 81 3
70 230 5
70 182 10
70 104 10
70 223 5
70 221 3
70 144 10
70 80 7
70 96 1
70 232 10
70 188 2
70 153 7
70 141 5
70 119 7
70 178 1
70 118 10
70 247 3
70 140 6
70 219 4
70 215 4
70 160 10
70 236 9
70 198 6
70 79 2
70 73 5
70 181 10
70 163 2
70 90 2
70 99 2
70 132 6
70 218 2
70 197 8
70 168 7
70 158 10
70 143 5
70 147 1
70 170 8
70 176 6
70 142 3
70 151 7
71 227 2
71 190 4
71 219 7
71 121 4
71 78 6
71 157 3
71 123 9
71 207 9
71 95 8
71 84 8
71 145 1
71 245 2
71 117 10
71 138 4
71 226 4
71 183 2
71 224 9
71 188 7
71 127 4
71 201 3
71 166 3
71 189 2
71 177 7
71 167 7
71 175 3
71 197 3
71 154 3
71 223 4
71 74 9
71 73 3
71 91 6
71 106 8
71 93 7
71 143 4
71 110 6
71 244 5
71 209 3
71 184 5
71 162 8
71 238 9
71 144 10
71 222 4
71 195 8
71 186 3
71 88 6
71 206 10
71 202 9
71 194 6
71 235 5
71 100 3
71 130 10
71 214 1
71 119 6
71 212 4
71 152 5
71 111 1
71 171 6
71 198 5
71 103 10
71 128 3
71 118 3
71 87 10
71 204 3
71 98 5
71 180 9
71 77 9
71 153 5
71 187 10
71 83 9
71 86 3
71 228 8
71 81 10
71 205 6
71 236 1
71 211 10
71 178 8
71 159 9
71 92 8
71 232 1
71 136 2
71 242 9
71 248 3
71 218 5
71 149 2
71 173 1
71 134 10
71 181 5
71 140 2
71 82 8
71 199 1
71 174 8
71 196 1
71 191 9
72 118 2
72 188 9
72 234 1
72 119 5
72 101 9
72 236 2
72 133 10
72 111 5
72 154 10
72 245 6
72 186 3
72 106 10
72 183 3
72 91 9
72 114 7
72 197 5
72 108 2
72 159 4
72 211 8
72 229 2
72 189 8
72 201 7
72 87 6
72 120 7
72 168 7
72 243 1
72 122 8
72 221 8
72 163 10
72 141 2
72 226 5
72 250 6
72 117 10
72 195 1
72 128 3
72 83 4
72 231 8
72 219 3
72 194 10
72 86 8
72 174 4
72 145 8
72 237 7
72 127 2
72 192 3
72 224 7
72 107 6
72 209 4
72 210 5
72 204 5
72 131 2
72 148 10
72 149 4
72 113 7
72 248 5
72 143 7
72 222 6
72 109 4
72 116 8
72 95 9
72 180 2
72 199 6
72 227 1
72 147 9
72 94 8
72 162 5
72 179 5
72 217 7
72 84 8
72 196 10
72 240 7
72 142 4
72 215 9
72 126 1
72 244 3
72 172 4
72 151 5
72 207 5
72 158 5
72 124 4
72 112 4
72 171 8
72 105 6
72 125 1
72 156 1
72 75 5
72 175 3
72 134 2
72 233 9
72 102 7
72 181 4
72 249 5
72 225 2
72 184 6
72 216 9
72 169 7
73 194 4
73 77 8
73 158 10
73 192 5
73 153 1
73 156 2
73 193 1
73 184 2
73 84 8
73 123 9
73 244 3
73 171 8
73 247 2
73 93 8
73 236 7
73 138 8
73 220 3
73 173 2
73 206 10
73 152 9
73 237 6
73 145 5
73 102 1
73 200 3
73 209 6
73 118 10
73 187 4
73 114 2
73 241 5
73 154 7
73 223 3
73 88 8
73 201 10
73 214 10
73 179 7
73 219 6
73 190 8
73 79 6
73 243 9
73 230 7
73 240 10
73 81 7
73 211 8
73 160 4
73 164 1
73 148 7
73 196 7
73 121 4
73 215 8
73 119 6
73 115 2
73 94 7
73 235 4
73 101 1
73 216 10
73 182 10
73 205 2
73 103 2
73 248 6
73 163 10
73 197 6
73 104 8
73 98 4
73 107 6
73 75 7
73 143 8
73 227 4
73 129 6
73 174 6
73 89 3
73 186 6
73 130 3
73 86 7
73 74 1
73 166 4
73 125 3
73 90 5
73 127 2
74 125 2
74 211 8
74 110 4
74 133 1
74 223 1
74 179 4
74 81 7
74 155 6
74 84 6
74 79 6
74 228 2
74 91 1
74 165 1
74 170 9
74 86 3
74 132 5
74 230 1
74 138 1
74 207 6
74 168 10
74 186 4
74 137 2
74 92 9
74 175 10
74 194 2
74 90 7
74 200 5
74 243 4
74 126 10
74 116 10
74 214 9
74 226 8
74 88 3
74 113 3
74 235 9
74 131 5
74 182 4
74 143 10
74 190 4
74 233 5
74 146 7
74 231 8
74 154 2
74 104 7
74 111 9
74 153 2
74 147 10
74 157 5
74 222 9
74 237 3
74 161 10
74 195 7
74 224 9
74 189 1
74 107 10
74 158 3
74 105 8
74 106 10
74 181 1
74 216 2
74 247 1
74 135 2
74 123 10
74 188 1
74 136 7
74 162 4
74 249 5
74 244 1
74 196 8
74 140 5
74 97 4
74 176 2
74 217 3
74 127 5
74 130 2
74 248 6
74 208 5
74 198 5
74 114 3
74 120 8
74 199 1
75 227 5
75 82 9
75 135 8
75 239 4
75 116 6
75 203 7
75 77 4
75 190 10
75 219 7
75 159 5
75 152 1
75 142 2
75 243 7
75 91 10
75 222 10
75 178 7
75 169 10
75 124 7
75 126 9
75 244 5
75 164 6
75 183 7
75 143 8
75 134 2
75 154 5
75 163 1
75 193 6
75 137 6
75 97 2
75 194 2
75 224 10
75 232 5
75 216 9
75 198 5
75 98 6
75 241 4
75 145 8
75 76 3
75 204 7
75 85 8
75 201 4
75 176 1
75 233 8
75 200 6
75 158 3
75 132 9
75 225 10
75 104 10
75 151 4
75 167 7
75 202 2
75 188 6
75 223 9
75 156 10
75 130 9
75 191 4
75 161 3
75 165 8
75 172 4
75 119 7
75 197 3
75 153 7
75 173 9
75 213 7
75 174 2
75 94 9
75 149 9
75 88 8
75 238 10
75 231 4
75 113 4
75 195 4
75 162 7
75 221 10
75 115 10
75 129 9
75 220 4
75 127 3
75 92 5
75 86 8
75 230 7
75 79 9
75 250 6
75 218 10
75 179 10
75 211 5
75 207 4
75 99 7
75 100 1
76 235 8
76 224 9
76 236 7
76 163 8
76 93 3
76 214 10
76 209 5
76 141 6
76 211 3
76 232 6
76 200 8
76 122 2
76 136 6
76 171 8
76 114 6
76 159 5
76 210 6
76 207 9
76 175 1
76 108 3
76 80 6
76 230 10
76 182 1
76 100 3
76 124 9
76 183 6
76 115 10
76 81 6
76 203 5
76 250 7
76 143 8
76 218 4
76 223 4
76 82 1
76 91 6
76 129 6
76 102 5
76 216 1
76 139 7
76 178 1
76 249 7
76 109 2
76 205 2
76 237 1
76 130 2
76 90 2
76 132 1
76 144 3
76 118 8
76 77 3
76 186 10
76 83 2
76 154 4
76 193 3
76 89 9
76 85 5
76 170 3
76 78 7
76 225 5
76 221 4
76 180 10
76 160 10
76 177 10
76 222 8
76 150 2
76 240 8
76 169 1
76 158 1
76 128 2
76 125 7
76 147 7
76 226 7
76 166 9
76 153 8
76 242 1
76 120 2
76 246 1
76 196 5
76 135 3
76 94 2
76 107 5
76 164 9
76 187 2
77 151 10
77 139 1
77 118 6
77 227 5
77 175 6
77 92 3
77 130 9
77 219 2
77 233 4
77 150 7
77 155 10
77 234 9
77 232 10
77 229 7
77 114 10
77 244 5
77 144 8
77 212 6
77 142 4
77 167 3
77 245 9
77 216 7
77 241 10
77 198 2
77 223 3
77 243 9
77 105 9
77 119 1
77 96 9
77 153 6
77 85 5
77 89 8
77 242 2
77 250 3
77 236 10
77 82 5
77 140 6
77 147 4
77 211 3
77 226 7
77 224 5
77 102 5
77 231 6
77 138 1
77 160 8
77 201 5
77 122 9
77 214 9
77 222 10
77 207 3
77 187 9
77 154 5
77 208 3
77 133 10
77 149 9
77 199 7
77 170 7
77 237 6
77 206 9
77 200 2
77 173 7
77 111 3
77 124 7
77 158 5
77 157 6
77 217 1
77 103 10
77 210 4
77 174 10
77 164 7
77 168 2
77 246 7
77 249 9
77 99 4
77 121 4
77 165 8
77 182 2
77 83 6
77 141 1
77 189 9
77 171 10
77 113 3
77 135 7
77 163 3
77 204 8
77 220 8
78 194 4
78 242 4
78 221 6
78 241 2
78 103 2
78 126 7
78 200 6
78 101 4
78 144 4
78 113 10
78 124 6
78 208 1
78 152 10
78 237 2
78 211 6
78 184 5
78 140 2
78 138 3
78 146 10
78 236 7
78 220 5
78 135 7
78 114 9
78 191 6
78 192 3
78 139 9
78 165 6
78 214 9
78 117 4
78 210 10
78 213 7
78 193 10
78 189 2
78 183 4
78 119 10
78 197 6
78 82 10
78 231 2
78 212 8
78 110 5
78 137 4
78 223 10
78 206 8
78 115 8
78 79 4
78 172 3
78 80 3
78 164 4
78 195 5
78 93 4
78 182 10
78 91 8
78 163 10
78 84 5
78 131 3
78 248 2
78 92 5
78 244 1
78 151 10
78 238 1
78 215 5
78 170 7
78 201 8
78 240 6
78 106 2
78 102 10
78 222 7
78 169 5
78 166 3
78 118 10
78 234 4
78 132 6
78 162 5
78 88 5
78 216 4
78 86 8
78 233 4
78 105 2
78 225 6
78 204 3
78 190 8
78 180 4
78 136 3
78 125 10
78 141 3
78 232 10
78 120 5
78 202 9
78 109 9
78 95 7
78 116 3
79 94 4
79 215 1
79 122 4
79 151 4
79 91 1
79 170 8
79 230 2
79 129 5
79 228 5
79 82 3
79 161 6
79 105 4
79 165 2
79 127 7
79 191 4
79 222 4
79 204 9
79 128 6
79 181 1
79 102 4
79 87 1
79 169 7
79 187 5
79 174 1
79 150 7
79 246 10
79 116 5
79 194 2
79 107 4
79 80 3
79 190 5
79 159 4
79 84 10
79 112 1
79 160 8
79 234 1
79 137 4
79 250 8
79 140 5
79 106 3
79 192 10
79 173 10
79 247 1
79 206 9
79 121 5
79 236 5
79 152 4
79 100 1
79 130 7
79 227 8
79 241 4
79 167 3
79 119 7
79 162 8
79 110 1
79 114 9
79 182 7
79 238 10
79 81 3
79 164 6
79 131 9
79 149 8
79 101 3
79 111 6
79 202 4
79 179 2
79 108 4
79 143 6
79 85 3
79 231 4
79 147 6
79 83 2
79 245 2
79 243 4
79 153 7
79 237 5
79 198 8
79 217 5
79 144 1
79 211 4
79 109 5
79 201 3
79 196 10
79 158 4
79 135 10
79 126 5
79 186 1
79 221 10
79 226 8
79 225 5
80 86 1
80 190 7
80 101 5
80 112 1
80 109 9
80 83 8
80 143 3
80 96 8
80 152 6
80 124 7
80 123 10
80 139 1
80 217 1
80 223 2
80 103 6
80 146 1
80 172 3
80 142 1
80 210 2
80 102 1
80 141 4
80 173 7
80 244 10
80 233 2
80 137 4
80 204 7
80 156 4
80 205 1
80 203 3
80 166 8
80 219 2
80 154 9
80 131 8
80 222 6
80 92 8
80 117 1
80 120 8
80 196 9
80 246 10
80 158 5
80 130 9
80 247 2
80 85 10
80 149 10
80 159 4
80 148 1
80 191 9
80 239 2
80 226 3
80 138 1
80 228 5
80 106 3
80 151 2
80 232 7
80 107 1
80 89 4
80 229 7
80 184 6
80 125 7
80 150 4
80 187 3
80 183 2
80 235 3
80 87 1
80 179 5
80 241 5
80 194 4
80 185 10
80 208 1
80 116 3
80 180 5
80 113 9
80 157 2
80 248 8
80 230 1
80 240 1
80 88 8
80 220 2
80 234 9
80 212 10
80 188 3
80 195 9
80 93 2
80 242 8
81 198 1
81 219 3
81 191 7
81 204 6
81 189 4
81 233 10
81 121 10
81 226 1
81 222 9
81 192 4
81 111 10
81 116 2
81 177 5
81 130 7
81 160 8
81 155 2
81 145 8
81 104 9
81 119 2
81 161 3
81 146 5
81 173 4
81 229 8
81 158 6
81 187 6
81 107 8
81 232 1
81 102 1
81 83 1
81 164 7
81 182 10
81 181 6
81 151 1
81 120 5
81 202 4
81 188 8
81 134 8
81 213 2
81 241 3
81 84 1
81 203 4
81 220 9
81 224 9
81 91 9
81 143 7
81 135 10
81 142 2
81 156 9
81 141 1
81 123 3
81 157 2
81 212 9
81 174 4
81 137 5
81 92 10
81 245 5
81 86 4
81 105 8
81 125 8
81 197 2
81 131 5
81 88 8
81 112 6
81 152 1
81 231 6
81 183 2
81 249 10
81 208 9
81 227 5
81 170 8
81 186 10
81 179 8
81 239 10
81 129 7
81 199 9
81 159 5
81 95 4
81 100 8
81 167 7
81 113 5
81 138 10
81 163 10
81 89 9
82 139 3
82 156 6
82 230 3
82 239 6
82 228 9
82 97 7
82 194 9
82 117 3
82 209 7
82 124 3
82 125 1
82 157 3
82 205 9
82 132 8
82 151 6
82 114 5
82 211 1
82 110 1
82 242 5
82 186 3
82 109 6
82 163 5
82 236 10
82 93 9
82 96 2
82 169 9
82 94 2
82 153 1
82 190 7
82 241 10
82 244 8
82 189 5
82 179 2
82 105 3
82 248 5
82 130 6
82 104 7
82 99 1
82 123 9
82 128 5
82 143 10
82 185 3
82 192 6
82 216 7
82 90 4
82 170 9
82 167 3
82 249 9
82 225 1
82 113 5
82 137 9
82 197 5
82 210 6
82 95 7
82 188 1
82 84 8
82 160 2
82 92 4
82 176 10
82 147 4
82 120 10
82 237 10
82 215 10
82 193 3
82 144 6
82 223 6
82 91 3
82 218 2
82 250 7
82 238 7
82 206 7
82 129 5
82 150 2
82 87 5
82 233 2
82 146 7
82 246 5
82 106 8
82 119 6
82 83 1
82 138 9
82 247 6
83 240 2
83 88 4
83 188 1
83 166 8
83 220 1
83 99 1
83 239 1
83 125 6
83 200 7
83 223 5
83 91 9
83 210 4
83 109 6
83 246 7
83 236 2
83 89 9
83 176 2
83 111 10
83 175 1
83 129 1
83 126 4
83 231 2
83 232 1
83 107 5
83 186 10
83 97 2
83 120 8
83 235 1
83 133 5
83 233 2
83 206 3
83 104 10
83 110 8
83 241 1
83 184 3
83 94 6
83 195 10
83 84 2
83 217 10
83 208 8
83 212 6
83 247 5
83 138 9
83 221 1
83 105 4
83 191 10
83 187 6
83 216 10
83 135 2
83 140 10
83 183 3
83 207 8
83 150 6
83 87 5
83 234 3
83 113 9
83 122 7
83 214 3
83 196 3
83 181 7
83 197 8
83 211 4
83 199 6
83 244 3
83 192 5
83 159 4
83 119 9
83 108 5
83 134 6
83 95 8
83 130 10
83 148 1
83 229 4
83 164 6
83 215 6
83 180 7
83 169 4
83 152 5
83 226 4
83 185 4
83 156 8
83 167 9
83 92 4
83 137 3
83 90 4
83 158 6
83 225 9
83 127 3
83 117 9
84 130 6
84 228 4
84 144 10
84 140 2
84 139 5
84 247 10
84 229 10
84 157 5
84 213 4
84 218 6
84 97 8
84 127 7
84 177 4
84 114 3
84 103 8
84 233 10
84 148 9
84 163 2
84 92 2
84 231 8
84 181 9
84 155 7
84 205 7
84 246 7
84 96 5
84 216 10
84 230 9
84 200 9
84 159 6
84 210 7
84 136 9
84 183 1
84 133 2
84 131 3
84 112 6
84 217 9
84 147 3
84 220 6
84 125 3
84 196 9
84 236 5
84 104 5
84 241 5
84 239 8
84 90 3
84 151 1
84 102 9
84 201 5
84 238 7
84 100 6
84 242 8
84 129 4
84 145 1
84 198 7
84 117 7
84 170 4
84 154 8
84 174 1
84 171 9
84 95 8
84 227 6
84 248 4
84 211 2
84 226 6
84 153 10
84 222 1
84 126 10
84 146 1
84 206 3
84 179 5
84 202 4
84 204 10
84 221 1
84 128 7
84 182 4
84 124 9
84 168 4
84 149 8
84 101 1
84 173 2
84 203 6
84 225 9
84 91 2
84 215 2
84 180 5
84 195 9
84 162 4
84 110 6
84 219 1
84 191 6
84 121 7
84 111 2
84 214 1
85 197 2
85 249 7
85 149 8
85 159 2
85 198 4
85 179 3
85 247 9
85 213 4
85 182 10
85 106 7
85 196 4
85 132 5
85 199 1
85 99 6
85 123 5
85 236 1
85 158 9
85 214 8
85 216 7
85 240 3
85 126 1
85 189 3
85 156 10
85 165 6
85 187 10
85 245 3
85 241 6
85 200 4
85 212 10
85 102 3
85 160 6
85 180 10
85 225 5
85 239 8
85 188 8
85 248 7
85 226 2
85 162 3
85 178 5
85 203 2
85 202 4
85 114 9
85 119 8
85 246 2
85 90 5
85 217 1
85 237 2
85 118 1
85 171 8
85 224 5
85 129 5
85 139 9
85 238 6
85 193 9
85 104 6
85 92 4
85 105 8
85 95 3
85 170 4
85 101 1
85 96 1
85 151 7
85 173 8
85 144 7
85 166 6
85 131 2
85 100 7
85 145 6
85 89 6
85 164 10
85 127 4
85 152 9
85 87 5
85 154 2
85 228 5
85 175 8
85 230 10
85 183 4
85 191 6
85 192 7
85 208 8
85 116 6
86 225 7
86 226 4
86 148 7
86 138 4
86 201 6
86 219 1
86 176 5
86 89 3
86 205 3
86 215 4
86 151 2
86 241 9
86 207 10
86 188 6
86 150 5
86 130 6
86 103 8
86 193 2
86 183 6
86 112 10
86 189 8
86 134 2
86 186 1
86 214 2
86 166 6
86 181 7
86 200 7
86 113 3
86 139 5
86 238 5
86 197 2
86 236 6
86 122 5
86 210 9
86 162 10
86 244 7
86 222 1
86 171 9
86 135 5
86 240 1
86 175 5
86 145 4
86 105 6
86 104 3
86 221 4
86 209 5
86 227 3
86 208 4
86 204 2
86 233 10
86 99 3
86 124 4
86 216 10
86 118 4
86 136 10
86 98 9
86 102 7
86 88 2
86 119 8
86 237 10
86 141 8
86 109 10
86 132 9
86 123 9
86 101 10
86 149 6
86 178 8
86 170 10
86 142 2
86 179 1
86 114 8
86 202 7
86 154 10
86 196 9
86 211 9
86 229 10
86 146 10
86 168 4
86 174 6
86 90 6
86 182 3
86 248 4
86 93 7
86 108 7
86 117 2
86 116 6
86 192 3
86 195 5
86 228 3
87 116 5
87 170 10
87 175 1
87 138 5
87 218 3
87 97 9
87 166 10
87 169 1
87 181 6
87 233 2
87 250 7
87 204 1
87 148 6
87 192 7
87 157 1
87 235 3
87 227 2
87 129 5
87 105 9
87 179 4
87 162 7
87 241 2
87 133 9
87 163 2
87 150 5
87 172 1
87 205 7
87 130 6
87 193 9
87 216 1
87 140 1
87 212 9
87 123 8
87 183 7
87 203 5
87 249 7
87 245 8
87 223 7
87 167 5
87 124 1
87 213 7
87 161 5
87 125 10
87 131 6
87 177 6
87 142 5
87 89 9
87 115 1
87 211 2
87 132 8
87 244 2
87 207 3
87 92 9
87 93 7
87 154 10
87 178 8
87 185 1
87 190 2
87 187 6
87 119 5
87 195 9
87 164 1
87 176 4
87 206 9
87 153 3
87 141 6
87 199 1
87 243 9
87 107 9
87 221 10
87 225 5
87 147 4
87 188 4
87 151 8
87 88 9
87 122 2
87 149 5
87 191 7
87 156 7
87 104 3
87 222 2
87 184 1
87 90 8
87 101 1
87 236 1
87 226 1
87 248 6
88 90 8
88 212 4
88 207 7
88 173 3
88 128 10
88 189 7
88 155 10
88 149 10
88 117 3
88 193 4
88 160 6
88 131 7
88 103 2
88 118 10
88 204 5
88 163 4
88 205 1
88 141 10
88 95 7
88 145 7
88 219 9
88 126 9
88 156 9
88 233 4
88 199 9
88 249 4
88 99 9
88 124 5
88 164 9
88 222 9
88 116 6
88 248 10
88 186 5
88 157 10
88 211 3
88 142 10
88 109 3
88 250 6
88 181 3
88 218 8
88 101 10
88 119 9
88 237 4
88 195 5
88 226 9
88 185 7
88 91 9
88 123 9
88 104 2
88 161 2
88 228 3
88 144 2
88 133 3
88 214 1
88 215 5
88 191 9
88 216 9
88 209 4
88 196 9
88 151 2
88 92 9
88 184 8
88 230 8
88 89 2
88 120 9
88 174 6
88 97 7
88 110 6
88 148 4
88 112 2
88 176 9
88 147 5
88 172 9
88 158 8
88 168 4
88 132 10
88 150 7
88 177 1
89 212 10
89 90 8
89 138 4
89 218 2
89 104 3
89 98 9
89 151 7
89 150 1
89 214 3
89 206 10
89 177 4
89 119 1
89 176 9
89 249 7
89 241 7
89 237 4
89 195 6
89 209 7
89 156 2
89 186 8
89 139 2
89 197 10
89 116 3
89 127 5
89 171 1
89 231 8
89 172 4
89 194 4
89 113 7
89 201 8
89 222 9
89 178 4
89 125 3
89 143 7
89 91 5
89 162 6
89 92 8
89 173 3
89 129 4
89 247 4
89 183 9
89 165 9
89 204 2
89 250 8
89 100 8
89 230 5
89 110 6
89 99 5
89 94 7
89 96 3
89 219 7
89 240 8
89 135 4
89 153 6
89 168 1
89 144 2
89 93 7
89 223 3
89 132 8
89 192 2
89 169 5
89 181 7
89 108 5
89 175 3
89 95 2
89 246 1
89 188 3
89 141 8
89 245 7
89 182 8
89 164 5
89 217 3
89 115 7
89 123 5
89 193 2
89 140 7
89 142 7
89 207 10
89 180 5
89 107 3
89 196 7
89 228 10
89 198 6
89 238 4
89 179 7
89 236 3
89 146 3
89 97 6
90 237 8
90 134 1
90 141 1
90 173 1
90 233 7
90 166 3
90 230 4
90 118 4
90 100 3
90 92 5
90 151 8
90 161 4
90 216 1
90 148 3
90 183 1
90 209 7
90 241 10
90 112 5
90 102 9
90 181 2
90 107 2
90 198 7
90 177 10
90 131 8
90 244 8
90 204 3
90 236 6
90 180 6
90 106 7
90 143 2
90 218 1
90 142 6
90 228 5
90 114 8
90 130 1
90 229 5
90 243 5
90 202 2
90 188 5
90 249 9
90 222 2
90 182 3
90 168 8
90 191 1
90 146 5
90 125 6
90 167 1
90 117 5
90 239 9
90 208 8
90 242 1
90 217 6
90 196 9
90 128 6
90 195 5
90 140 8
90 98 2
90 159 9
90 104 10
90 227 1
90 234 2
90 113 9
90 101 6
90 91 1
90 200 8
90 165 8
90 215 6
90 226 9
90 199 5
90 203 10
90 144 3
90 124 3
90 123 10
90 193 7
90 149 2
90 192 10
90 164 3
90 212 8
90 155 10
90 163 9
90 103 8
91 173 1
91 178 10
91 125 5
91 149 10
91 190 4
91 157 9
91 120 3
91 195 8
91 240 1
91 183 9
91 141 3
91 101 9
91 132 10
91 199 5
91 224 8
91 92 4
91 135 3
91 244 9
91 226 1
91 154 1
91 108 5
91 228 5
91 145 4
91 193 9
91 104 10
91 143 1
91 142 2
91 214 9
91 181 2
91 191 8
91 192 2
91 188 1
91 164 8
91 123 7
91 198 8
91 235 10
91 126 5
91 186 10
91 206 9
91 203 9
91 230 10
91 209 10
91 245 5
91 117 4
91 121 7
91 218 1
91 222 4
91 169 10
91 99 2
91 94 4
91 163 8
91 159 6
91 248 4
91 249 1
91 172 1
91 216 9
91 98 3
91 211 5
91 197 5
91 227 10
91 111 10
91 165 10
91 187 8
91 122 10
91 162 7
91 150 10
91 128 9
91 144 5
91 124 5
91 127 1
91 166 7
91 133 6
91 148 1
91 95 5
92 216 6
92 204 4
92 124 5
92 207 7
92 169 6
92 129 2
92 105 6
92 150 5
92 182 8
92 168 1
92 195 3
92 127 10
92 118 4
92 235 6
92 220 2
92 97 4
92 208 2
92 229 5
92 115 2
92 189 4
92 183 7
92 188 10
92 145 8
92 102 6
92 131 4
92 126 2
92 212 9
92 106 8
92 162 2
92 177 9
92 170 6
92 180 6
92 119 2
92 103 10
92 138 6
92 203 1
92 193 8
92 146 1
92 206 4
92 101 5
92 113 9
92 215 1
92 135 9
92 187 6
92 157 1
92 128 1
92 154 1
92 231 10
92 241 9
92 149 6
92 173 1
92 155 7
92 238 7
92 191 2
92 213 9
92 198 7
92 147 7
92 179 4
92 223 10
92 221 2
92 199 6
92 234 4
92 172 5
92 243 8
92 132 4
92 99 4
92 158 5
92 160 6
92 152 9
92 237 5
92 218 7
92 174 4
92 219 5
92 130 3
92 240 10
92 108 2
92 211 1
92 95 1
92 122 8
92 226 10
92 167 8
92 245 2
92 239 8
92 190 5
93 170 5
93 119 3
93 160 9
93 114 9
93 162 6
93 101 8
93 203 6
93 182 7
93 230 6
93 159 8
93 144 8
93 157 7
93 104 9
93 141 8
93 192 3
93 217 6
93 95 8
93 136 6
93 165 9
93 103 5
93 226 5
93 218 8
93 116 9
93 173 8
93 147 3
93 131 4
93 224 10
93 126 10
93 128 9
93 200 2
93 97 3
93 168 2
93 245 8
93 180 5
93 102 6
93 231 2
93 188 8
93 227 1
93 155 5
93 158 7
93 215 2
93 151 7
93 134 1
93 248 10
93 247 10
93 132 5
93 183 5
93 156 8
93 117 2
93 118 3
93 146 8
93 225 6
93 216 4
93 241 9
93 139 8
93 197 3
93 237 7
93 145 1
93 234 3
93 220 3
93 175 7
93 243 3
93 140 2
93 161 3
93 176 2
93 98 9
93 213 2
93 174 4
93 211 2
93 124 6
93 186 6
93 229 2
93 240 10
93 239 4
93 181 1
93 127 1
93 110 7
93 167 8
93 129 6
93 163 1
93 205 7
94 180 10
94 196 4
94 162 10
94 229 7
94 227 4
94 158 7
94 197 4
94 214 2
94 165 3
94 200 8
94 122 1
94 173 1
94 248 5
94 219 4
94 220 5
94 198 6
94 191 1
94 216 2
94 129 1
94 240 4
94 127 6
94 195 8
94 185 9
94 199 2
94 147 9
94 120 7
94 124 10
94 114 4
94 166 10
94 211 4
94 159 3
94 104 2
94 249 2
94 217 3
94 208 6
94 133 9
94 140 9
94 181 4
94 231 8
94 101 2
94 245 1
94 194 7
94 235 10
94 136 10
94 250 8
94 243 1
94 184 2
94 188 2
94 113 10
94 233 10
94 152 3
94 111 4
94 213 7
94 151 10
94 112 3
94 176 10
94 117 7
94 218 8
94 99 10
94 161 4
94 177 5
94 109 3
94 116 10
94 246 5
94 168 5
94 215 4
94 203 6
94 96 3
94 134 4
94 187 9
94 146 7
94 138 10
94 154 6
94 107 2
94 137 9
94 247 10
94 153 2
95 169 3
95 227 1
95 156 1
95 117 6
95 141 1
95 195 6
95 193 1
95 220 3
95 184 2
95 172 3
95 228 9
95 223 4
95 238 8
95 210 6
95 157 1
95 142 9
95 148 5
95 204 8
95 175 2
95 243 5
95 159 8
95 144 6
95 165 5
95 99 5
95 231 7
95 180 10
95 233 7
95 126 10
95 212 10
95 218 7
95 177 10
95 241 10
95 205 2
95 106 9
95 98 10
95 214 9
95 118 2
95 154 10
95 248 2
95 110 3
95 163 7
95 211 3
95 174 9
95 232 8
95 161 4
95 121 7
95 149 6
95 207 2
95 245 4
95 123 1
95 151 5
95 196 8
95 222 6
95 147 9
95 182 6
95 140 1
95 198 9
95 96 10
95 115 8
95 240 10
95 143 9
95 125 3
95 170 4
95 105 9
95 239 2
95 103 1
95 183 5
95 247 7
95 132 3
95 234 7
95 202 7
95 158 6
95 219 4
95 136 8
95 217 2
95 104 3
95 97 2
96 138 2
96 204 7
96 165 1
96 208 1
96 194 10
96 209 9
96 163 2
96 222 8
96 161 7
96 157 8
96 172 2
96 199 5
96 167 2
96 202 4
96 189 1
96 135 7
96 190 4
96 220 6
96 238 2
96 136 10
96 242 3
96 103 1
96 156 9
96 107 2
96 146 2
96 237 3
96 230 3
96 152 2
96 213 1
96 116 9
96 97 1
96 113 3
96 120 3
96 250 4
96 148 7
96 224 5
96 171 9
96 236 6
96 219 10
96 130 4
96 121 7
96 145 6
96 128 4
96 108 2
96 178 7
96 119 6
96 240 4
96 196 6
96 164 3
96 211 10
96 127 10
96 206 8
96 246 5
96 114 10
96 162 4
96 143 5
96 132 4
96 186 6
96 98 1
96 182 6
96 155 10
96 177 5
96 125 8
96 234 10
96 214 8
96 210 4
96 174 4
96 110 5
96 159 1
96 193 5
96 217 1
96 100 10
96 180 6
96 216 3
97 135 10
97 147 8
97 219 6
97 220 2
97 112 10
97 99 5
97 228 5
97 190 3
97 198 5
97 100 7
97 241 8
97 239 9
97 235 2
97 113 2
97 111 1
97 242 10
97 178 10
97 148 6
97 192 2
97 246 5
97 118 5
97 152 5
97 184 1
97 237 10
97 200 1
97 145 4
97 231 6
97 172 8
97 226 1
97 151 8
97 130 7
97 155 9
97 221 6
97 105 3
97 186 10
97 203 3
97 201 2
97 139 2
97 167 4
97 185 8
97 238 4
97 129 2
97 108 3
97 223 6
97 121 8
97 161 3
97 176 6
97 125 10
97 224 10
97 160 2
97 182 3
97 196 3
97 159 6
97 233 4
97 101 7
97 116 2
97 143 7
97 103 5
97 109 5
97 214 9
97 119 5
97 126 1
97 166 2
97 249 7
97 156 10
97 213 2
97 168 6
97 250 5
97 123 5
97 133 10
97 234 7
97 131 3
97 232 4
97 154 8
97 137 3
98 143 9
98 153 3
98 226 3
98 186 7
98 107 7
98 158 2
98 177 10
98 217 6
98 246 2
98 236 1
98 157 5
98 113 10
98 199 7
98 243 8
98 102 7
98 184 4
98 247 6
98 234 6
98 205 2
98 110 2
98 119 8
98 140 3
98 168 5
98 145 3
98 189 7
98 219 1
98 194 7
98 250 4
98 214 6
98 135 2
98 198 9
98 178 5
98 117 3
98 224 10
98 169 10
98 141 5
98 237 5
98 208 8
98 125 2
98 100 1
98 170 8
98 207 3
98 142 4
98 181 5
98 230 9
98 130 10
98 101 1
98 249 4
98 138 2
98 239 2
98 182 2
98 193 7
98 223 3
98 151 9
98 136 5
98 131 7
98 166 2
98 137 3
98 162 6
98 215 8
98 133 1
98 134 8
98 200 4
98 209 7
98 185 8
98 191 9
98 150 9
98 240 1
98 103 2
98 245 1
98 244 6
98 159 10
98 201 4
98 146 9
99 177 6
99 182 7
99 157 2
99 187 8
99 199 9
99 194 1
99 148 2
99 107 1
99 181 6
99 172 4
99 223 1
99 126 8
99 191 8
99 152 10
99 173 7
99 142 10
99 213 3
99 184 8
99 129 9
99 198 3
99 103 9
99 110 2
99 124 4
99 192 10
99 202 9
99 106 7
99 101 9
99 176 6
99 140 2
99 171 9
99 225 7
99 143 3
99 111 9
99 236 1
99 100 10
99 130 10
99 135 8
99 211 2
99 149 4
99 150 1
99 179 1
99 186 8
99 226 10
99 217 10
99 102 3
99 168 7
99 234 8
99 174 5
99 165 7
99 141 3
99 189 10
99 136 4
99 134 3
99 118 2
99 246 6
99 221 10
99 205 7
99 227 1
99 232 8
99 245 4
99 207 10
99 133 9
99 175 8
99 228 6
99 132 4
99 108 4
99 112 9
99 235 10
99 167 1
99 197 9
99 219 5
99 241 6
99 185 1
99 237 7
99 166 1
99 215 4
99 169 10
99 242 8
99 247 8
99 212 10
99 146 3
99 114 2
100 176 1
100 219 9
100 207 3
100 141 9
100 205 2
100 120 9
100 234 9
100 158 8
100 153 8
100 240 7
100 133 8
100 161 7
100 150 6
100 136 8
100 191 6
100 154 1
100 109 1
100 103 4
100 201 1
100 202 7
100 196 1
100 119 8
100 250 5
100 106 8
100 105 6
100 149 2
100 101 7
100 124 7
100 137 10
100 222 1
100 229 3
100 212 3
100 165 3
100 139 10
100 110 3
100 182 6
100 132 6
100 221 7
100 211 7
100 170 4
100 147 9
100 121 6
100 247 5
100 130 5
100 116 2
100 166 9
100 102 5
100 225 8
100 200 3
100 175 8
100 168 4
100 155 1
100 223 3
100 135 5
100 214 5
100 152 1
100 217 9
100 115 2
100 195 10
100 113 4
100 157 1
100 188 8
100 230 8
100 209 6
100 169 10
100 189 4
100 104 3
100 185 9
100 162 3
100 179 3
100 194 3
100 190 2
100 228 2
100 181 1
101 138 3
101 127 6
101 135 6
101 236 7
101 213 8
101 106 1
101 228 1
101 159 10
101 181 10
101 123 9
101 219 9
101 120 2
101 189 1
101 243 3
101 129 8
101 117 3
101 186 5
101 170 8
101 234 5
101 237 10
101 242 1
101 151 4
101 114 4
101 194 4
101 109 2
101 108 6
101 133 3
101 232 6
101 131 7
101 134 7
101 158 2
101 162 6
101 140 5
101 185 6
101 136 3
101 147 7
101 207 3
101 119 8
101 173 6
101 141 1
101 224 8
101 216 7
101 126 1
101 241 6
101 113 2
101 155 4
101 121 1
101 248 2
101 249 4
101 130 5
101 188 7
101 210 8
101 116 2
101 198 5
101 208 7
101 250 7
101 102 5
101 132 8
101 239 1
101 205 9
101 164 7
101 105 2
101 157 7
101 187 10
101 172 5
101 240 3
102 185 6
102 160 1
102 194 3
102 175 5
102 166 4
102 189 2
102 172 8
102 248 4
102 118 3
102 131 3
102 224 8
102 203 5
102 176 5
102 246 6
102 179 6
102 126 8
102 120 7
102 195 9
102 212 6
102 213 9
102 136 9
102 208 8
102 243 1
102 181 8
102 239 5
102 128 3
102 170 8
102 197 5
102 141 8
102 132 9
102 144 9
102 111 10
102 192 8
102 177 7
102 214 5
102 143 10
102 174 8
102 178 5
102 155 1
102 201 6
102 223 8
102 145 7
102 152 10
102 209 4
102 158 6
102 116 8
102 226 4
102 124 6
102 234 1
102 104 1
102 151 9
102 150 10
102 180 4
102 110 10
102 183 9
102 211 10
102 241 9
102 103 6
102 167 10
102 236 2
102 147 3
102 127 1
102 228 10
102 168 2
103 104 5
103 175 7
103 216 8
103 222 10
103 153 1
103 126 1
103 225 5
103 189 2
103 110 10
103 137 1
103 157 2
103 184 1
103 196 6
103 148 5
103 118 1
103 112 1
103 178 8
103 143 8
103 106 6
103 179 2
103 122 10
103 115 8
103 141 5
103 206 10
103 207 9
103 168 2
103 234 6
103 170 4
103 105 6
103 158 6
103 162 2
103 135 4
103 209 10
103 123 6
103 195 8
103 134 9
103 163 1
103 203 7
103 198 8
103 200 3
103 190 4
103 236 9
103 224 10
103 151 5
103 180 8
103 161 10
103 232 6
103 140 7
103 108 9
103 193 4
103 188 3
103 117 5
103 247 1
103 136 1
103 231 8
103 156 8
103 226 2
103 127 2
103 237 2
103 242 4
103 210 7
103 243 7
103 172 3
103 217 7
103 250 1
103 120 4
103 235 1
103 201 6
103 213 3
103 219 7
103 185 8
103 152 5
103 187 9
103 124 5
103 241 3
103 218 7
103 128 9
103 160 10
103 245 3
103 202 8
103 212 4
103 197 7
103 116 9
103 125 6
103 239 5
104 151 9
104 194 10
104 107 2
104 174 9
104 211 7
104 166 9
104 162 1
104 141 1
104 246 5
104 138 4
104 132 4
104 106 8
104 167 10
104 210 10
104 137 2
104 117 10
104 184 6
104 134 8
104 250 10
104 192 7
104 111 10
104 175 4
104 215 2
104 120 10
104 182 7
104 171 10
104 187 9
104 148 3
104 188 9
104 165 7
104 249 3
104 206 6
104 191 1
104 212 5
104 222 4
104 242 7
104 122 4
104 179 2
104 144 9
104 183 5
104 118 1
104 156 4
104 110 5
104 150 4
104 216 9
104 226 10
104 238 8
104 114 2
104 178 2
104 161 7
104 208 2
104 123 8
104 124 2
104 189 6
104 112 3
104 239 10
104 153 1
104 245 1
104 231 8
104 197 6
104 248 6
104 129 5
104 234 5
104 240 1
104 145 8
104 115 2
105 135 5
105 212 10
105 209 5
105 166 8
105 124 2
105 230 7
105 152 2
105 121 10
105 125 3
105 182 8
105 145 6
105 226 2
105 165 5
105 228 2
105 112 1
105 138 5
105 229 5
105 174 4
105 183 5
105 232 8
105 137 1
105 146 10
105 222 3
105 221 1
105 248 10
105 153 7
105 178 10
105 131 10
105 242 7
105 214 8
105 198 6
105 244 7
105 189 10
105 206 6
105 203 9
105 215 1
105 118 6
105 142 4
105 157 10
105 109 5
105 238 9
105 144 6
105 185 3
105 205 4
105 155 4
105 170 10
105 114 3
105 163 4
105 156 6
105 128 8
105 122 1
105 200 10
105 139 9
105 159 2
105 173 7
105 225 7
105 250 5
105 113 2
105 241 10
105 177 6
105 235 7
105 216 7
105 147 6
105 107 8
105 240 10
105 111 7
105 133 3
105 234 7
105 176 8
106 114 9
106 134 9
106 190 1
106 194 5
106 165 4
106 158 9
106 199 1
106 168 1
106 223 5
106 227 2
106 128 8
106 160 4
106 111 9
106 246 1
106 109 8
106 224 9
106 135 10
106 177 2
106 187 10
106 119 4
106 228 9
106 236 10
106 249 7
106 123 3
106 178 1
106 129 5
106 118 5
106 238 8
106 229 10
106 171 10
106 220 1
106 127 10
106 140 7
106 115 8
106 221 3
106 153 2
106 110 2
106 141 8
106 136 8
106 244 10
106 157 7
106 180 6
106 243 9
106 125 1
106 108 1
106 191 10
106 169 8
106 117 10
106 214 8
106 216 9
106 130 3
106 209 7
106 149 6
106 138 2
106 142 6
106 226 5
106 131 2
106 195 6
106 126 6
106 151 7
106 121 6
106 154 8
106 147 10
106 150 5
106 124 5
106 198 10
106 211 6
106 116 4
107 217 4
107 108 9
107 131 2
107 247 5
107 177 2
107 112 5
107 242 2
107 135 9
107 143 6
107 149 6
107 201 3
107 208 5
107 170 8
107 214 6
107 249 10
107 178 8
107 235 2
107 194 2
107 232 10
107 184 9
107 150 8
107 171 9
107 125 9
107 142 4
107 226 8
107 156 8
107 145 6
107 218 6
107 130 9
107 199 6
107 176 3
107 120 9
107 162 3
107 197 10
107 245 1
107 241 7
107 237 8
107 203 8
107 146 9
107 119 3
107 190 3
107 189 2
107 215 6
107 233 8
107 225 7
107 204 5
107 137 5
107 219 6
107 193 2
107 140 5
107 160 10
107 113 3
107 231 7
107 128 2
107 248 8
107 223 2
107 244 3
107 174 3
107 179 4
107 169 3
107 168 5
107 141 3
107 129 4
107 236 2
107 134 8
107 122 5
107 210 10
107 123 5
107 163 8
108 248 10
108 207 1
108 116 1
108 160 5
108 234 6
108 142 6
108 237 3
108 249 2
108 217 3
108 200 7
108 167 1
108 188 7
108 202 10
108 134 10
108 123 10
108 137 1
108 219 8
108 220 6
108 229 3
108 144 7
108 177 7
108 114 4
108 186 4
108 151 7
108 187 9
108 176 2
108 226 10
108 163 9
108 209 6
108 241 3
108 150 4
108 135 1
108 201 7
108 112 8
108 165 7
108 178 5
108 210 10
108 122 7
108 117 10
108 195 6
108 246 7
108 126 5
108 213 9
108 180 3
108 109 7
108 230 2
108 182 8
108 203 1
108 181 10
108 173 2
108 131 4
108 168 4
108 124 9
108 224 6
108 238 2
108 115 5
108 184 7
108 172 7
108 140 4
108 193 1
108 199 9
108 161 5
108 240 6
108 235 7
109 208 10
109 166 8
109 146 3
109 158 1
109 242 8
109 163 2
109 133 8
109 141 1
109 182 3
109 241 1
109 215 5
109 220 2
109 134 2
109 136 8
109 211 5
109 139 6
109 247 3
109 223 7
109 187 1
109 232 8
109 240 6
109 234 5
109 117 1
109 206 10
109 160 9
109 123 2
109 235 10
109 138 4
109 125 6
109 153 5
109 250 6
109 238 5
109 119 4
109 131 9
109 196 2
109 174 8
109 145 10
109 155 6
109 213 9
109 151 2
109 149 10
109 116 2
109 198 7
109 249 9
109 226 6
109 176 10
109 154 1
109 189 6
109 152 8
109 142 6
109 222 4
109 216 7
109 225 2
109 162 6
109 140 1
109 231 3
109 190 10
109 219 9
109 165 10
109 245 10
109 204 1
109 194 1
109 172 3
109 171 9
109 212 3
109 175 3
109 148 6
109 243 9
109 221 1
110 202 3
110 160 5
110 226 6
110 138 7
110 174 9
110 180 1
110 111 6
110 164 10
110 113 4
110 190 7
110 205 10
110 155 5
110 223 6
110 193 5
110 200 1
110 194 8
110 130 7
110 171 3
110 229 6
110 123 2
110 131 8
110 236 6
110 152 2
110 162 1
110 232 1
110 244 7
110 221 6
110 220 1
110 159 1
110 181 8
110 128 1
110 246 6
110 243 6
110 249 4
110 118 10
110 192 6
110 241 5
110 119 10
110 188 6
110 157 6
110 240 10
110 183 3
110 201 9
110 234 8
110 227 5
110 133 3
110 219 7
110 218 6
110 197 7
110 176 4
110 228 3
110 142 10
110 233 7
110 245 10
110 146 4
110 214 5
110 153 4
110 239 10
110 145 7
110 211 10
110 230 10
110 222 1
110 147 7
110 129 2
110 235 9
110 199 5
110 247 8
110 168 2
110 163 1
111 112 3
111 129 6
111 202 4
111 198 2
111 216 2
111 193 8
111 160 6
111 221 4
111 137 5
111 162 10
111 171 9
111 197 9
111 203 5
111 227 9
111 178 8
111 156 10
111 136 6
111 132 4
111 225 1
111 122 9
111 113 4
111 204 6
111 186 5
111 234 3
111 180 7
111 187 3
111 242 2
111 224 2
111 228 3
111 115 3
111 146 1
111 199 3
111 165 8
111 226 10
111 223 3
111 249 7
111 192 2
111 133 3
111 168 2
111 215 7
111 130 4
111 200 3
111 201 6
111 150 8
111 139 4
111 123 1
111 173 3
111 184 8
111 247 8
111 235 9
111 210 2
111 131 8
111 177 2
111 118 5
111 119 7
111 135 1
111 191 7
111 175 9
111 170 3
111 144 5
111 250 7
111 222 6
111 205 4
111 213 3
111 124 4
111 217 6
111 243 4
111 174 3
111 159 2
111 148 10
111 154 8
111 134 2
111 120 8
111 172 4
111 145 8
111 183 6
111 127 7
111 185 6
111 166 3
111 176 1
111 141 10
111 212 4
112 204 8
112 146 6
112 130 10
112 210 1
112 136 9
112 199 1
112 223 7
112 248 2
112 175 6
112 190 3
112 219 6
112 142 9
112 189 3
112 234 5
112 165 5
112 166 6
112 213 10
112 217 1
112 214 5
112 148 4
112 206 8
112 117 6
112 242 6
112 236 2
112 239 6
112 144 6
112 178 2
112 246 4
112 195 8
112 231 6
112 249 7
112 172 5
112 115 3
112 168 2
112 191 4
112 200 6
112 133 9
112 150 8
112 229 7
112 174 3
112 134 7
112 161 4
112 152 5
112 180 8
112 138 1
112 241 1
112 113 2
112 209 9
112 141 3
112 149 5
112 131 4
112 159 4
112 187 4
112 230 2
112 157 3
112 173 9
112 201 3
112 215 6
112 155 3
112 192 9
112 132 3
112 121 7
112 197 8
112 218 10
113 241 5
113 207 9
113 185 6
113 242 9
113 196 10
113 154 8
113 172 3
113 237 5
113 244 3
113 211 1
113 144 7
113 209 8
113 215 7
113 168 3
113 121 3
113 247 6
113 115 6
113 137 4
113 204 6
113 136 10
113 116 10
113 131 6
113 128 4
113 200 4
113 129 10
113 148 5
113 142 5
113 167 2
113 178 8
113 134 4
113 127 6
113 119 6
113 186 7
113 191 5
113 224 6
113 217 9
113 125 10
113 249 4
113 160 8
113 235 1
113 141 9
113 165 9
113 159 7
113 208 7
113 232 5
113 161 2
113 250 2
113 226 8
113 228 3
113 175 8
113 197 2
113 220 8
113 169 1
113 192 2
113 146 8
113 139 2
113 158 6
113 157 1
113 193 1
113 184 3
113 214 2
113 155 9
113 126 10
113 130 6
113 219 3
113 163 9
113 205 5
113 140 4
113 138 3
114 173 10
114 227 10
114 238 8
114 218 4
114 214 7
114 220 8
114 178 8
114 166 9
114 210 10
114 119 4
114 216 3
114 203 3
114 205 3
114 248 6
114 193 3
114 128 6
114 129 2
114 180 4
114 217 8
114 152 9
114 153 9
114 170 4
114 132 2
114 195 9
114 163 4
114 151 7
114 249 9
114 134 1
114 230 8
114 207 1
114 236 3
114 188 8
114 179 5
114 206 1
114 140 8
114 174 3
114 246 1
114 155 7
114 141 4
114 154 9
114 243 3
114 181 1
114 209 10
114 156 7
114 115 8
114 225 6
114 150 7
114 168 4
114 234 5
114 145 6
114 144 7
114 167 3
114 239 3
114 198 4
114 200 5
114 183 8
114 175 9
114 122 2
114 240 2
114 231 4
114 232 3
114 159 6
114 158 1
114 202 3
114 177 1
115 205 9
115 128 9
115 161 8
115 162 7
115 237 6
115 145 7
115 180 1
115 192 6
115 212 1
115 189 5
115 203 7
115 152 1
115 131 1
115 191 7
115 193 3
115 133 10
115 196 7
115 150 1
115 137 4
115 188 6
115 219 1
115 236 7
115 241 6
115 247 4
115 182 5
115 149 5
115 244 4
115 208 8
115 122 6
115 119 10
115 170 10
115 222 9
115 213 6
115 140 3
115 195 3
115 235 2
115 199 10
115 200 3
115 184 10
115 144 3
115 233 8
115 174 1
115 121 9
115 159 7
115 197 9
115 206 2
115 230 5
115 156 4
115 146 4
115 226 5
115 216 9
115 248 2
115 249 2
115 190 6
115 242 9
115 123 6
115 126 10
116 161 7
116 200 5
116 245 1
116 127 10
116 213 2
116 150 6
116 246 4
116 163 10
116 194 1
116 218 5
116 181 8
116 154 7
116 203 7
116 129 3
116 183 9
116 138 9
116 171 10
116 134 3
116 184 5
116 209 8
116 128 8
116 242 1
116 240 2
116 176 10
116 169 10
116 190 3
116 152 6
116 142 6
116 156 10
116 157 9
116 123 8
116 144 4
116 145 5
116 174 5
116 168 4
116 143 1
116 149 6
116 153 8
116 212 6
116 159 3
116 217 9
116 199 4
116 186 2
116 131 3
116 232 5
116 204 3
116 155 6
116 136 4
116 195 3
116 226 4
116 222 6
116 141 3
116 193 10
116 137 8
116 165 5
116 185 6
116 172 4
116 175 9
116 170 8
116 224 9
116 189 3
116 130 6
116 122 3
116 160 9
116 239 1
116 211 2
116 233 6
116 124 8
116 180 1
116 126 10
116 178 7
116 215 10
116 229 7
117 198 7
117 219 7
117 226 2
117 146 8
117 121 9
117 166 6
117 160 2
117 181 2
117 203 3
117 227 1
117 230 2
117 167 4
117 200 9
117 148 8
117 134 1
117 140 5
117 164 5
117 191 10
117 126 10
117 214 7
117 120 4
117 122 10
117 168 3
117 161 6
117 243 6
117 149 3
117 207 2
117 237 9
117 221 2
117 228 1
117 238 8
117 246 1
117 182 2
117 143 4
117 220 5
117 172 5
117 192 3
117 176 7
117 186 8
117 153 4
117 244 10
117 178 7
117 147 7
117 202 2
117 139 1
117 193 2
117 190 5
117 118 7
117 185 5
117 208 1
117 179 2
117 154 3
117 187 5
117 247 2
117 215 4
117 150 4
117 169 3
117 177 8
117 174 6
117 250 2
117 205 1
117 240 10
117 156 7
117 159 6
118 178 9
118 242 3
118 209 5
118 175 3
118 121 1
118 190 8
118 248 5
118 133 6
118 123 10
118 222 4
118 233 6
118 221 6
118 156 7
118 125 8
118 170 4
118 182 5
118 215 2
118 185 5
118 203 10
118 120 7
118 173 10
118 206 2
118 166 3
118 247 2
118 205 8
118 180 10
118 129 5
118 196 3
118 249 7
118 179 10
118 202 10
118 245 7
118 234 9
118 212 5
118 207 10
118 137 9
118 143 2
118 243 4
118 144 1
118 192 2
118 127 10
118 193 6
118 136 10
118 138 6
118 119 10
118 184 7
118 227 9
118 163 1
118 231 7
118 229 6
118 128 1
118 218 1
118 239 1
118 240 7
118 172 3
118 122 4
118 216 9
118 235 1
118 223 1
118 154 3
118 208 1
118 148 2
118 211 5
118 168 4
118 200 6
118 225 5
118 161 4
118 160 5
118 197 5
119 242 2
119 165 9
119 144 6
119 129 7
119 190 6
119 192 8
119 231 8
119 135 7
119 153 9
119 143 3
119 150 6
119 172 4
119 187 1
119 213 4
119 184 8
119 209 6
119 136 9
119 146 1
119 250 10
119 196 9
119 176 2
119 182 1
119 206 3
119 211 2
119 217 3
119 179 5
119 159 5
119 202 9
119 124 5
119 188 8
119 178 3
119 237 4
119 169 3
119 228 8
119 203 1
119 145 5
119 157 5
119 243 10
119 160 10
119 158 5
119 212 2
119 208 5
119 230 10
119 137 7
119 133 9
119 181 7
119 138 10
119 127 1
119 218 9
119 148 6
119 200 2
119 122 9
119 174 3
119 126 5
119 239 6
119 191 6
120 143 9
120 239 7
120 135 3
120 244 5
120 128 5
120 170 2
120 146 5
120 220 3
120 197 1
120 166 2
120 172 3
120 228 4
120 186 4
120 181 5
120 176 2
120 164 10
120 246 2
120 145 4
120 151 3
120 219 7
120 225 2
120 134 1
120 192 10
120 203 5
120 121 9
120 133 10
120 240 5
120 132 10
120 180 4
120 139 7
120 179 3
120 193 5
120 230 1
120 162 5
120 195 10
120 130 6
120 226 1
120 125 2
120 233 5
120 124 8
120 217 8
120 194 5
120 173 7
120 131 4
120 196 10
120 200 3
120 168 3
120 211 7
120 243 7
120 136 1
120 249 3
120 248 5
120 144 6
120 237 10
120 214 7
120 236 4
120 123 9
120 229 5
120 241 8
120 188 8
120 184 3
120 122 10
120 205 9
120 149 7
120 159 10
120 238 8
120 148 5
120 213 5
121 206 10
121 126 8
121 186 3
121 142 6
121 219 10
121 198 2
121 240 5
121 144 9
121 194 8
121 243 7
121 229 10
121 215 6
121 188 7
121 147 7
121 134 6
121 236 8
121 224 10
121 146 6
121 238 5
121 184 5
121 185 3
121 124 4
121 190 10
121 212 8
121 209 6
121 132 3
121 159 6
121 203 7
121 199 3
121 127 2
121 181 1
121 204 4
121 200 2
121 149 4
121 187 6
121 123 4
121 197 5
121 150 3
121 196 9
121 148 1
121 163 3
121 179 6
121 220 1
121 164 3
121 129 3
121 166 7
121 226 6
121 232 3
121 158 9
121 137 8
121 244 1
121 178 2
121 122 2
121 211 3
121 160 10
121 192 2
121 214 6
121 138 4
121 221 7
121 140 5
121 245 5
121 143 9
121 205 5
121 218 6
121 169 6
121 248 10
121 191 2
122 184 7
122 181 3
122 157 2
122 128 3
122 144 1
122 194 10
122 220 2
122 153 5
122 218 7
122 235 5
122 215 3
122 221 6
122 155 7
122 186 3
122 134 10
122 195 8
122 241 6
122 248 6
122 133 7
122 140 3
122 124 3
122 146 10
122 151 1
122 149 3
122 223 4
122 135 10
122 147 6
122 191 3
122 150 2
122 212 9
122 231 8
122 168 1
122 242 3
122 247 4
122 213 4
122 161 5
122 163 5
122 205 7
122 188 9
122 204 8
122 131 2
122 202 6
122 217 7
122 249 4
122 166 9
122 175 5
122 145 3
122 165 1
122 224 2
122 167 4
122 143 4
122 206 7
122 160 10
122 208 8
122 176 4
122 177 1
122 245 9
122 148 2
122 125 1
123 138 7
123 231 3
123 234 10
123 169 3
123 196 5
123 173 9
123 199 8
123 219 4
123 203 9
123 163 6
123 201 8
123 213 5
123 172 3
123 200 4
123 230 6
123 155 10
123 132 8
123 239 7
123 246 3
123 125 9
123 133 3
123 204 6
123 139 9
123 216 4
123 167 3
123 141 2
123 226 9
123 237 2
123 187 4
123 157 6
123 247 6
123 249 2
123 215 1
123 137 5
123 205 5
123 184 6
123 178 7
123 232 2
123 171 8
123 233 10
123 224 8
123 238 4
123 154 4
123 175 2
123 242 2
123 248 5
123 161 8
123 152 8
123 202 10
123 192 6
123 144 8
123 195 8
123 180 10
123 236 7
123 143 9
123 165 4
123 181 5
123 158 3
123 229 3
123 146 1
123 218 6
123 240 3
123 162 8
123 206 3
123 134 10
123 145 10
123 244 8
124 198 10
124 222 9
124 156 10
124 136 7
124 148 10
124 144 1
124 219 1
124 177 7
124 131 7
124 189 2
124 160 5
124 223 7
124 208 1
124 194 2
124 250 7
124 147 7
124 171 10
124 203 8
124 138 1
124 150 1
124 209 8
124 170 3
124 248 4
124 155 7
124 197 7
124 216 3
124 204 2
124 162 8
124 227 5
124 166 9
124 165 2
124 173 7
124 239 5
124 231 3
124 212 3
124 137 8
124 187 3
124 168 1
124 141 3
124 180 6
124 182 3
124 191 9
124 175 4
124 163 10
124 158 2
124 132 3
124 200 10
124 176 8
124 161 9
124 234 8
124 243 7
124 205 3
124 130 4
124 134 6
124 149 1
124 190 4
124 188 8
124 245 1
124 210 6
124 235 1
124 232 6
125 196 6
125 144 6
125 137 8
125 235 7
125 179 1
125 241 6
125 199 4
125 238 6
125 243 4
125 246 10
125 134 9
125 166 6
125 153 6
125 202 10
125 242 8
125 151 9
125 178 1
125 161 9
125 203 6
125 207 6
125 239 6
125 173 3
125 244 4
125 146 9
125 204 8
125 140 8
125 176 10
125 185 6
125 193 5
125 149 2
125 216 6
125 182 7
125 156 4
125 142 8
125 227 2
125 133 3
125 205 6
125 222 10
125 159 9
125 206 5
125 232 4
125 224 9
125 221 2
125 152 8
125 226 5
125 157 6
125 184 10
125 128 1
125 197 5
125 174 8
125 223 4
125 129 8
125 201 7
125 214 7
125 245 8
125 211 5
125 135 8
125 195 9
125 250 2
125 136 1
125 208 8
125 127 6
125 180 5
125 237 1
125 172 10
125 194 2
125 183 2
125 190 6
125 155 4
126 132 5
126 199 8
126 215 7
126 144 9
126 242 10
126 235 4
126 167 1
126 140 5
126 152 3
126 190 9
126 189 2
126 150 6
126 169 10
126 196 4
126 209 9
126 220 9
126 232 7
126 181 10
126 223 4
126 163 9
126 244 6
126 146 3
126 171 9
126 207 7
126 179 4
126 185 10
126 129 5
126 128 1
126 210 5
126 198 1
126 194 6
126 203 7
126 228 2
126 236 1
126 156 5
126 193 3
126 136 9
126 195 1
126 155 5
126 222 2
126 184 8
126 159 6
126 147 1
126 160 3
126 162 7
126 149 3
126 197 9
126 142 9
126 216 8
126 243 1
126 158 8
126 183 10
126 240 2
126 227 5
126 192 3
126 157 6
126 214 9
126 174 2
126 186 10
126 247 7
126 200 9
126 131 9
126 233 3
126 154 9
126 238 5
126 177 6
126 133 3
126 127 5
126 218 4
126 168 9
126 205 10
127 214 6
127 247 8
127 220 9
127 212 1
127 201 3
127 174 1
127 243 2
127 246 10
127 235 8
127 159 10
127 194 4
127 152 8
127 226 4
127 227 4
127 179 1
127 197 3
127 143 3
127 222 3
127 234 7
127 188 2
127 128 6
127 248 1
127 231 1
127 134 10
127 158 10
127 169 3
127 180 4
127 163 4
127 154 4
127 218 1
127 195 1
127 129 9
127 161 8
127 205 2
127 147 10
127 136 2
127 225 4
127 190 2
127 175 4
127 150 6
127 168 10
127 211 4
127 135 2
127 171 5
127 210 10
127 208 3
127 157 6
127 229 5
127 146 4
127 242 9
127 230 8
127 249 10
127 244 4
127 144 1
127 140 9
127 238 1
128 178 9
128 147 10
128 200 9
128 141 7
128 184 7
128 173 4
128 145 10
128 138 1
128 136 8
128 160 7
128 149 9
128 188 1
128 205 10
128 243 7
128 170 6
128 133 5
128 210 2
128 246 6
128 244 6
128 209 6
128 169 1
128 177 7
128 211 2
128 182 6
128 156 8
128 139 10
128 218 9
128 221 9
128 197 2
128 241 8
128 192 1
128 152 7
128 150 5
128 213 5
128 194 1
128 176 8
128 237 9
128 135 3
128 204 3
128 144 2
128 158 7
128 229 5
128 230 10
128 206 2
128 157 8
128 234 4
128 226 10
128 167 6
128 187 5
128 143 7
128 155 4
128 163 6
128 231 10
128 224 2
128 190 9
128 164 2
128 203 8
129 224 4
129 194 2
129 146 5
129 158 4
129 246 2
129 181 2
129 161 7
129 222 8
129 187 6
129 150 6
129 227 7
129 234 4
129 141 1
129 179 4
129 223 7
129 151 5
129 211 10
129 163 5
129 186 9
129 206 2
129 189 6
129 157 3
129 174 8
129 198 3
129 188 9
129 241 3
129 165 1
129 164 5
129 233 8
129 214 7
129 156 2
129 132 10
129 215 6
129 243 5
129 178 5
129 166 10
129 137 8
129 207 8
129 248 2
129 217 10
129 228 2
129 180 4
129 193 7
129 162 6
129 225 6
129 242 6
129 216 5
129 238 5
129 247 1
129 229 5
129 143 2
129 135 4
129 209 2
129 160 9
129 138 2
129 176 4
129 167 4
129 202 2
129 175 5
130 186 2
130 200 6
130 189 3
130 241 4
130 150 6
130 237 7
130 235 9
130 148 2
130 171 9
130 170 3
130 215 1
130 218 9
130 227 1
130 187 2
130 166 10
130 178 7
130 134 7
130 146 6
130 151 4
130 234 5
130 208 7
130 153 10
130 246 3
130 203 1
130 244 5
130 169 6
130 239 1
130 191 3
130 240 5
130 224 4
130 182 5
130 248 8
130 205 9
130 144 9
130 219 8
130 176 2
130 216 10
130 222 10
130 228 5
130 173 5
130 204 3
130 175 9
130 249 6
130 250 6
130 160 3
130 138 2
130 193 9
130 167 3
130 197 2
130 214 10
130 139 2
130 133 6
130 198 2
130 220 2
130 209 9
130 231 3
130 238 8
130 136 10
130 149 5
130 232 9
130 161 1
131 176 3
131 236 1
131 140 10
131 212 4
131 199 8
131 145 10
131 141 10
131 218 9
131 164 4
131 213 2
131 224 10
131 149 1
131 148 8
131 187 9
131 206 4
131 196 8
131 241 2
131 183 6
131 216 6
131 195 9
131 143 3
131 246 4
131 162 5
131 193 7
131 180 7
131 168 10
131 200 7
131 250 8
131 234 8
131 235 8
131 220 3
131 211 2
131 190 10
131 248 4
131 146 8
131 178 9
131 161 8
131 188 6
131 191 4
131 167 3
131 160 2
131 153 6
131 186 10
131 177 8
131 138 7
131 135 8
131 150 1
131 197 8
131 238 9
131 249 7
131 132 1
131 147 10
132 237 1
132 249 3
132 140 8
132 196 9
132 199 4
132 191 2
132 153 6
132 190 9
132 183 9
132 186 1
132 157 8
132 142 8
132 168 8
132 211 8
132 138 1
132 239 3
132 151 4
132 167 7
132 236 2
132 188 5
132 164 9
132 147 7
132 243 7
132 149 3
132 225 10
132 179 2
132 227 9
132 193 4
132 224 7
132 143 3
132 165 1
132 223 1
132 141 8
132 159 2
132 139 10
132 145 6
132 135 9
132 181 10
132 154 8
132 169 7
132 180 8
132 221 6
132 219 5
132 209 6
132 204 6
132 178 8
132 170 3
132 222 9
132 246 5
132 195 2
132 216 7
132 176 4
132 213 2
132 155 3
133 244 8
133 208 6
133 193 9
133 185 10
133 158 1
133 137 5
133 230 4
133 226 7
133 138 2
133 227 2
133 237 7
133 190 7
133 235 9
133 239 5
133 184 9
133 172 3
133 142 6
133 146 9
133 211 9
133 220 9
133 218 4
133 168 1
133 161 5
133 234 4
133 232 4
133 247 2
133 160 2
133 213 7
133 143 9
133 214 4
133 219 7
133 157 6
133 139 3
133 136 1
133 250 1
133 175 1
133 206 8
133 212 8
133 233 2
133 171 7
133 186 3
133 159 3
133 228 9
133 196 2
133 164 10
133 178 7
133 135 3
133 152 2
133 166 10
134 179 7
134 211 1
134 173 1
134 157 4
134 141 4
134 169 7
134 168 4
134 213 7
134 202 8
134 189 10
134 204 8
134 244 7
134 156 10
134 150 7
134 163 10
134 221 3
134 225 6
134 224 8
134 216 2
134 222 5
134 146 10
134 190 4
134 148 10
134 158 10
134 153 8
134 219 2
134 247 10
134 233 9
134 167 8
134 184 10
134 181 10
134 172 4
134 180 10
134 139 10
134 192 6
134 188 5
134 200 4
134 151 6
134 154 8
134 197 3
134 210 8
134 185 4
134 215 5
134 201 5
134 231 3
134 175 10
134 212 9
134 243 8
134 237 2
134 239 8
134 186 3
134 183 1
134 178 6
134 161 5
134 149 3
134 145 7
134 140 1
134 232 8
135 234 4
135 230 10
135 189 2
135 161 1
135 147 6
135 169 7
135 171 4
135 175 8
135 162 4
135 225 4
135 138 10
135 188 6
135 168 3
135 208 4
135 174 6
135 199 3
135 246 8
135 242 7
135 247 6
135 164 6
135 149 6
135 243 7
135 222 1
135 245 1
135 186 3
135 159 7
135 187 1
135 226 4
135 236 5
135 151 1
135 154 2
135 143 1
135 177 3
135 211 2
135 173 5
135 192 8
135 137 8
135 157 4
135 212 10
135 235 6
135 136 5
135 144 7
135 207 2
135 170 1
135 228 2
135 141 10
135 160 10
135 191 10
135 215 7
135 194 10
135 231 8
135 166 5
135 190 10
135 179 10
135 220 7
135 240 4
135 155 3
135 204 3
135 200 2
135 182 1
135 224 6
135 205 3
136 167 3
136 225 8
136 230 9
136 201 5
136 227 9
136 207 9
136 237 7
136 206 3
136 186 9
136 223 4
136 198 5
136 235 7
136 205 8
136 192 7
136 138 1
136 245 3
136 191 1
136 221 5
136 172 1
136 166 9
136 185 3
136 150 2
136 193 4
136 213 8
136 240 10
136 231 7
136 160 10
136 151 7
136 139 10
136 168 3
136 162 3
136 179 8
136 155 1
136 249 8
136 232 5
136 188 1
136 187 8
136 200 1
136 211 7
136 178 9
136 218 1
136 165 9
136 195 5
136 142 1
136 248 10
136 250 2
136 175 8
136 173 5
136 244 10
136 159 5
136 210 3
136 141 7
136 217 7
136 161 4
136 174 10
136 170 3
136 247 6
137 242 8
137 163 1
137 186 2
137 194 2
137 161 2
137 184 2
137 156 2
137 189 8
137 158 7
137 209 4
137 240 6
137 150 6
137 171 7
137 199 4
137 146 9
137 197 7
137 222 10
137 225 5
137 164 9
137 198 9
137 245 7
137 139 2
137 177 5
137 141 5
137 138 6
137 236 3
137 172 5
137 232 3
137 215 1
137 183 7
137 170 2
137 154 10
137 193 1
137 187 9
137 188 1
137 207 2
137 195 3
137 157 8
137 241 1
137 210 7
137 155 2
137 196 3
137 218 5
137 174 2
137 142 6
137 233 5
137 180 6
137 166 3
137 250 3
137 173 3
137 191 4
137 228 1
137 185 3
137 203 2
137 213 8
137 159 9
137 246 5
138 209 1
138 210 8
138 191 8
138 174 5
138 232 2
138 161 1
138 227 1
138 238 4
138 214 9
138 192 4
138 197 1
138 218 5
138 200 8
138 156 9
138 178 2
138 226 9
138 146 5
138 170 4
138 144 5
138 216 6
138 154 4
138 231 10
138 184 8
138 147 7
138 182 10
138 203 1
138 162 8
138 142 8
138 224 7
138 171 7
138 175 9
138 151 5
138 190 6
138 237 5
138 167 5
138 225 8
138 248 2
138 183 7
138 143 7
138 165 7
138 223 3
138 155 6
138 180 3
138 150 5
138 201 10
138 239 4
139 140 7
139 204 5
139 214 4
139 190 3
139 203 2
139 154 8
139 245 4
139 226 2
139 182 1
139 231 5
139 229 4
139 175 8
139 222 7
139 143 9
139 161 10
139 156 1
139 244 4
139 189 7
139 211 3
139 233 4
139 193 8
139 223 10
139 238 1
139 191 3
139 195 4
139 202 1
139 185 1
139 149 9
139 186 9
139 196 3
139 235 10
139 208 10
139 147 9
139 168 10
139 171 1
139 209 4
139 158 6
139 172 5
139 178 5
139 169 5
139 187 10
139 212 1
139 174 7
139 201 6
139 188 8
139 228 9
139 206 7
139 220 8
139 157 6
139 246 5
139 153 4
139 199 7
139 145 8
139 243 2
139 151 1
139 184 9
139 198 9
139 224 1
139 155 9
139 160 5
140 231 3
140 144 3
140 180 3
140 163 5
140 238 4
140 162 4
140 218 9
140 152 10
140 249 1
140 208 2
140 179 1
140 165 10
140 217 10
140 154 7
140 169 1
140 167 9
140 181 9
140 156 9
140 226 4
140 207 8
140 240 5
140 183 9
140 176 10
140 172 1
140 198 4
140 177 2
140 171 7
140 151 9
140 223 10
140 220 3
140 147 8
140 170 6
140 196 10
140 190 10
140 168 9
140 244 6
140 157 10
140 203 2
140 164 2
140 185 10
140 241 10
140 197 1
140 210 8
140 192 7
140 187 5
140 229 1
140 166 8
140 184 7
140 202 10
140 234 9
140 232 4
140 173 9
140 146 1
140 246 9
141 216 5
141 203 1
141 183 4
141 244 4
141 175 5
141 245 5
141 197 2
141 223 4
141 186 3
141 219 7
141 164 8
141 196 5
141 190 9
141 191 8
141 240 1
141 228 7
141 165 5
141 210 6
141 145 5
141 198 10
141 147 10
141 194 10
141 162 1
141 193 1
141 212 3
141 204 5
141 238 7
141 226 9
141 209 5
141 231 8
141 173 4
141 172 6
141 158 9
141 170 6
141 168 3
141 201 3
141 192 1
141 250 9
141 187 6
141 144 5
141 207 3
141 227 4
141 236 5
141 176 5
141 224 7
141 167 6
141 246 9
141 205 10
141 178 9
141 151 10
141 237 4
141 184 7
141 156 3
141 202 1
141 177 8
142 240 3
142 200 6
142 210 3
142 180 6
142 166 7
142 153 6
142 203 10
142 182 5
142 147 8
142 233 8
142 177 7
142 178 5
142 194 4
142 236 9
142 196 10
142 226 4
142 212 3
142 145 5
142 174 3
142 151 9
142 171 4
142 206 7
142 187 1
142 159 8
142 175 10
142 169 10
142 162 3
142 227 2
142 222 10
142 250 10
142 201 7
142 247 4
142 183 6
142 229 2
142 191 6
142 238 1
142 235 5
142 228 3
142 245 5
142 214 4
142 190 3
142 202 10
142 176 1
142 244 10
142 209 7
142 179 2
142 172 1
142 220 4
142 149 4
142 158 6
142 168 3
142 193 8
142 237 4
142 167 9
142 199 8
142 225 1
142 164 2
142 216 5
143 236 8
143 183 3
143 163 7
143 216 7
143 225 10
143 174 10
143 200 1
143 199 3
143 144 3
143 150 4
143 149 1
143 206 3
143 203 3
143 245 10
143 210 3
143 148 3
143 197 9
143 229 4
143 188 4
143 217 2
143 235 7
143 244 3
143 194 7
143 164 9
143 186 8
143 176 5
143 171 10
143 209 7
143 154 3
143 222 2
143 232 8
143 249 10
143 211 8
143 184 8
143 214 3
143 155 9
143 192 10
143 169 4
143 220 3
143 193 9
143 212 1
143 250 9
143 158 4
143 185 8
143 179 10
143 153 8
143 151 2
143 219 5
143 181 5
143 173 6
143 221 9
143 223 9
143 152 10
143 168 3
143 208 3
143 202 5
143 187 2
144 216 6
144 185 9
144 169 7
144 226 3
144 200 10
144 217 8
144 157 3
144 179 10
144 196 7
144 155 7
144 181 3
144 223 9
144 213 7
144 187 10
144 205 9
144 202 10
144 220 7
144 208 7
144 218 7
144 209 8
144 154 8
144 147 1
144 232 9
144 197 1
144 243 3
144 238 5
144 191 6
144 203 6
144 165 4
144 148 3
144 153 3
144 189 2
144 166 1
144 233 7
144 152 9
144 199 2
144 174 5
144 184 4
144 163 9
144 250 5
144 173 6
144 193 4
144 230 1
144 245 4
144 162 8
144 192 7
144 236 10
144 206 3
144 227 6
144 195 1
144 146 8
144 188 7
145 209 3
145 155 8
145 188 6
145 222 5
145 148 1
145 234 3
145 171 2
145 238 1
145 150 7
145 250 4
145 235 3
145 151 5
145 179 9
145 207 1
145 156 1
145 210 7
145 214 10
145 232 10
145 166 10
145 199 4
145 239 6
145 180 5
145 177 1
145 246 8
145 172 5
145 215 9
145 213 7
145 211 4
145 201 1
145 242 4
145 217 5
145 243 2
145 185 2
145 196 8
145 195 10
145 227 5
145 208 10
145 190 3
145 152 7
145 159 1
145 167 1
145 173 8
145 194 1
145 164 4
145 174 10
145 249 1
145 161 8
145 248 9
145 204 7
145 245 9
145 157 5
146 154 10
146 233 5
146 148 1
146 196 10
146 177 3
146 184 10
146 190 4
146 243 3
146 192 7
146 160 8
146 235 5
146 238 6
146 198 5
146 159 2
146 193 10
146 222 3
146 236 3
146 187 5
146 147 9
146 247 8
146 211 4
146 161 1
146 223 6
146 229 4
146 197 5
146 172 5
146 162 8
146 195 1
146 210 8
146 230 8
146 250 6
146 188 10
146 237 3
146 242 4
146 152 5
146 207 4
146 246 1
146 249 9
146 173 1
146 227 1
146 241 6
146 180 5
146 209 3
146 158 10
146 214 5
146 179 8
146 200 3
146 212 1
146 231 10
146 216 1
146 174 2
146 176 8
146 217 6
146 153 10
146 182 10
146 194 3
146 232 9
146 149 1
146 157 1
146 165 7
146 178 2
146 168 8
147 152 8
147 165 5
147 205 3
147 245 9
147 234 3
147 223 2
147 191 5
147 250 1
147 247 9
147 220 2
147 238 5
147 149 6
147 159 10
147 226 6
147 179 2
147 185 2
147 214 10
147 237 10
147 204 3
147 158 4
147 170 7
147 162 3
147 174 4
147 167 8
147 181 2
147 206 9
147 208 3
147 210 3
147 196 3
147 244 7
147 212 5
147 180 5
147 164 9
147 227 9
147 202 9
147 243 4
147 209 7
147 193 9
147 163 10
147 249 5
147 188 5
147 192 6
147 178 1
147 173 5
147 186 5
147 183 4
147 224 3
147 199 7
147 184 7
147 150 3
147 241 2
147 211 1
147 203 10
147 197 3
147 221 3
148 228 7
148 242 1
148 179 8
148 220 5
148 225 8
148 236 2
148 196 7
148 195 9
148 219 7
148 206 5
148 230 7
148 149 6
148 192 5
148 156 8
148 216 5
148 163 6
148 226 2
148 207 1
148 175 8
148 232 9
148 203 8
148 194 9
148 172 3
148 221 1
148 171 5
148 170 1
148 193 5
148 208 9
148 214 6
148 166 8
148 190 10
148 202 10
148 183 7
148 217 2
148 215 9
148 184 9
148 187 4
148 181 7
148 164 8
148 157 5
148 199 7
148 241 10
148 158 6
148 234 6
148 200 8
148 204 3
148 244 2
149 210 8
149 199 8
149 227 9
149 178 7
149 196 5
149 243 8
149 161 10
149 247 4
149 249 4
149 172 3
149 155 6
149 162 1
149 219 6
149 156 4
149 167 1
149 191 3
149 245 9
149 190 7
149 169 1
149 224 8
149 239 8
149 152 1
149 209 1
149 175 4
149 231 1
149 232 8
149 173 8
149 214 10
149 222 8
149 217 9
149 220 9
149 203 5
149 151 8
149 236 8
149 221 9
149 240 2
149 183 7
149 184 9
149 193 7
149 192 9
149 174 5
149 163 1
149 164 7
149 215 9
149 229 8
149 180 8
149 153 3
149 238 3
150 182 2
150 215 2
150 186 9
150 231 10
150 246 1
150 223 9
150 193 5
150 206 5
150 172 8
150 219 2
150 170 7
150 202 8
150 205 10
150 152 8
150 229 4
150 179 10
150 173 3
150 181 10
150 228 1
150 211 9
150 180 7
150 203 10
150 245 4
150 238 3
150 212 6
150 161 4
150 199 10
150 183 7
150 233 7
150 232 2
150 250 8
150 216 5
150 225 5
150 209 5
150 204 8
150 184 8
150 248 1
150 196 8
150 241 1
150 222 8
150 159 6
150 242 2
150 190 2
150 166 8
150 158 10
150 208 8
150 217 7
150 175 2
150 237 10
150 169 6
150 247 7
150 226 10
150 160 3
150 240 8
150 235 7
151 164 7
151 189 2
151 205 2
151 216 3
151 153 9
151 181 7
151 227 10
151 211 5
151 231 9
151 238 3
151 156 6
151 178 9
151 157 10
151 214 10
151 154 8
151 191 3
151 161 4
151 241 2
151 246 10
151 194 3
151 226 7
151 192 4
151 183 4
151 198 7
151 225 4
151 213 3
151 180 7
151 169 3
151 168 9
151 245 2
151 219 7
151 250 3
151 209 7
151 224 3
151 167 2
151 152 8
151 204 6
151 234 4
151 239 1
151 200 4
151 243 8
151 182 2
152 184 3
152 197 1
152 241 8
152 162 1
152 180 2
152 174 4
152 188 10
152 170 10
152 164 2
152 155 5
152 215 9
152 163 1
152 158 10
152 183 1
152 160 9
152 216 3
152 156 5
152 189 1
152 198 6
152 154 3
152 220 9
152 229 5
152 247 7
152 224 9
152 175 10
152 249 8
152 209 3
152 227 6
152 172 4
152 194 9
152 236 1
152 202 7
152 203 4
152 248 6
152 179 5
152 186 8
152 207 6
152 245 5
152 225 10
152 213 9
152 210 7
152 190 3
152 196 8
152 206 10
152 233 8
152 199 1
152 157 9
152 211 10
153 169 6
153 173 4
153 177 8
153 247 5
153 154 6
153 176 4
153 163 5
153 243 9
153 214 9
153 174 1
153 199 6
153 183 10
153 203 3
153 206 1
153 249 4
153 202 9
153 182 7
153 220 5
153 184 5
153 189 8
153 201 6
153 213 5
153 180 5
153 167 3
153 239 1
153 215 3
153 204 7
153 165 7
153 233 9
153 242 3
153 186 6
153 157 3
153 222 1
153 171 8
153 221 6
153 227 1
153 241 10
153 159 8
153 219 5
153 237 4
153 196 9
153 172 3
154 178 7
154 202 3
154 200 6
154 161 1
154 179 6
154 198 9
154 211 4
154 250 9
154 172 1
154 160 6
154 162 6
154 182 3
154 205 4
154 238 8
154 233 9
154 156 1
154 199 6
154 158 8
154 201 10
154 210 9
154 155 4
154 165 4
154 219 9
154 215 5
154 197 5
154 241 9
154 208 10
154 218 8
154 157 4
154 177 9
154 168 10
154 185 8
154 225 8
154 181 1
154 207 6
154 224 7
154 223 5
154 167 9
154 222 4
154 236 6
154 159 10
154 183 7
154 235 5
154 239 7
155 219 6
155 201 6
155 217 1
155 182 10
155 156 6
155 190 5
155 181 2
155 185 5
155 197 4
155 192 7
155 229 6
155 160 6
155 172 9
155 169 4
155 241 5
155 159 3
155 222 9
155 220 6
155 226 1
155 178 2
155 196 10
155 214 1
155 206 2
155 249 6
155 243 1
155 211 4
155 176 4
155 237 2
155 236 7
155 210 6
155 230 8
155 191 4
155 250 5
155 203 9
155 218 1
155 179 9
155 157 2
155 235 7
155 246 7
155 231 2
155 240 9
155 193 9
155 200 9
155 186 8
155 221 7
155 207 4
155 171 10
155 242 7
155 247 6
156 210 6
156 182 6
156 194 3
156 191 2
156 228 3
156 208 2
156 237 9
156 250 8
156 238 9
156 247 5
156 189 7
156 158 6
156 199 2
156 160 2
156 211 1
156 203 9
156 183 10
156 233 10
156 176 1
156 246 5
156 204 5
156 200 6
156 186 7
156 231 7
156 166 6
156 169 10
156 171 10
156 221 2
156 170 3
156 209 8
156 165 1
156 188 9
156 201 10
156 229 7
156 172 6
156 184 3
156 230 2
156 175 8
156 248 3
156 179 4
156 232 6
156 214 7
156 239 2
157 204 1
157 176 9
157 171 8
157 199 1
157 202 8
157 195 6
157 233 1
157 160 9
157 174 10
157 218 8
157 208 9
157 159 1
157 223 4
157 180 5
157 184 4
157 175 10
157 228 2
157 238 5
157 191 7
157 224 3
157 217 6
157 162 4
157 172 1
157 226 9
157 229 5
157 225 7
157 197 5
157 242 9
157 235 10
157 196 2
157 207 8
157 247 7
157 244 6
157 185 1
157 166 10
157 181 4
157 187 6
157 167 4
157 186 6
157 234 9
157 222 1
157 236 6
157 168 9
157 220 1
157 183 5
157 212 3
157 245 8
157 161 4
158 176 5
158 214 2
158 234 9
158 236 8
158 232 1
158 245 2
158 215 6
158 168 8
158 179 8
158 182 4
158 195 6
158 209 4
158 204 1
158 237 7
158 225 3
158 174 4
158 201 3
158 171 3
158 181 3
158 197 9
158 188 4
158 164 5
158 206 9
158 191 8
158 211 8
158 194 5
158 218 3
158 227 7
158 173 6
158 166 6
158 224 7
158 235 4
158 172 10
158 167 3
158 238 4
158 185 3
158 250 6
158 219 5
158 205 7
158 177 7
158 165 2
158 241 9
158 192 3
158 210 8
158 230 3
158 221 3
158 175 1
158 202 9
158 243 3
158 186 10
158 187 8
158 240 3
159 162 6
159 226 8
159 210 7
159 196 3
159 219 4
159 184 7
159 199 6
159 217 8
159 241 4
159 228 5
159 178 7
159 242 10
159 214 10
159 205 10
159 218 10
159 191 7
159 181 10
159 243 4
159 179 7
159 182 1
159 160 2
159 225 10
159 185 4
159 220 1
159 197 8
159 165 9
159 180 8
159 201 1
159 209 7
159 166 3
159 247 1
159 236 2
159 171 7
159 237 2
159 221 10
159 224 9
159 203 5
159 233 7
159 192 3
159 172 3
159 161 8
159 211 8
159 177 1
159 174 9
159 235 1
159 240 7
159 208 9
160 211 5
160 201 9
160 202 1
160 165 8
160 175 2
160 171 3
160 232 2
160 176 5
160 237 1
160 239 10
160 250 6
160 167 3
160 226 7
160 212 2
160 169 6
160 207 2
160 174 5
160 210 10
160 203 10
160 221 7
160 194 2
160 246 9
160 241 5
160 173 10
160 170 7
160 227 3
160 248 1
160 220 10
160 209 2
160 182 6
160 186 5
160 180 9
160 197 6
160 224 7
160 216 10
160 231 9
160 200 8
160 172 4
160 199 9
160 184 5
160 185 10
160 193 6
160 208 8
160 243 4
160 238 7
160 177 2
160 191 4
160 247 8
160 223 2
160 214 10
161 166 10
161 228 3
161 169 7
161 224 3
161 165 1
161 163 9
161 176 5
161 177 1
161 168 7
161 192 9
161 188 2
161 193 4
161 225 3
161 234 4
161 194 4
161 213 2
161 232 6
161 214 4
161 195 10
161 242 2
161 189 8
161 217 7
161 231 10
161 198 7
161 191 10
161 203 5
161 190 5
161 197 3
161 178 7
161 181 7
161 185 3
161 173 1
161 245 10
161 244 2
161 215 10
161 248 7
161 236 3
161 238 6
161 187 7
161 208 3
161 170 8
161 227 4
161 200 3
161 247 5
161 237 5
161 219 9
161 184 9
162 227 4
162 163 6
162 225 6
162 205 5
162 217 3
162 191 2
162 249 1
162 165 9
162 168 3
162 171 5
162 176 4
162 233 4
162 234 2
162 241 4
162 194 3
162 197 10
162 206 10
162 239 4
162 247 5
162 243 8
162 201 1
162 236 3
162 226 8
162 204 8
162 166 9
162 183 2
162 190 1
162 170 10
162 195 7
162 237 2
162 245 3
162 218 1
162 185 8
162 181 9
162 173 2
162 178 10
162 221 10
162 211 6
162 219 3
162 242 10
162 188 6
162 180 6
162 200 6
162 228 5
162 210 3
162 186 2
163 249 7
163 250 5
163 241 8
163 206 1
163 202 8
163 244 1
163 223 10
163 170 6
163 240 6
163 224 7
163 248 3
163 179 7
163 236 2
163 235 4
163 187 6
163 176 10
163 230 1
163 197 5
163 234 1
163 216 3
163 198 10
163 169 5
163 172 4
163 205 1
163 193 1
163 178 9
163 182 2
163 177 3
163 207 5
163 211 2
163 238 4
163 171 1
163 209 1
163 192 5
163 232 6
163 208 1
163 204 10
163 185 10
163 239 4
163 217 5
163 227 3
163 231 7
163 246 5
163 167 10
163 199 3
163 175 6
163 166 9
163 190 1
164 174 8
164 220 2
164 240 1
164 167 3
164 247 4
164 211 8
164 221 10
164 190 8
164 219 6
164 201 3
164 248 5
164 212 9
164 187 1
164 235 8
164 223 7
164 209 9
164 202 9
164 197 10
164 218 5
164 238 1
164 195 6
164 205 5
164 246 6
164 239 1
164 243 1
164 182 9
164 228 5
164 203 4
164 191 7
164 173 7
164 232 7
164 234 6
164 226 6
164 196 4
164 227 10
164 185 4
164 198 8
164 170 5
164 217 4
164 237 4
164 215 4
164 206 4
164 180 7
165 202 9
165 244 6
165 191 6
165 222 7
165 180 9
165 189 5
165 215 1
165 187 9
165 218 7
165 240 7
165 216 6
165 199 3
165 238 4
165 192 2
165 173 9
165 196 4
165 248 10
165 241 3
165 183 8
165 197 6
165 181 8
165 211 2
165 172 3
165 177 5
165 250 10
165 217 5
165 226 7
165 194 7
165 221 3
165 205 3
165 223 3
165 232 2
165 203 5
165 243 10
165 206 2
165 193 7
165 176 6
165 230 5
165 212 8
165 242 5
165 235 5
165 231 7
165 220 1
166 173 3
166 203 5
166 200 10
166 216 8
166 201 1
166 192 2
166 185 4
166 193 4
166 194 4
166 236 6
166 220 1
166 206 4
166 174 7
166 168 6
166 225 1
166 228 2
166 215 10
166 237 6
166 171 5
166 178 6
166 182 8
166 227 3
166 233 1
166 245 5
166 232 4
166 234 2
166 213 3
166 202 1
166 197 2
166 230 7
166 243 2
166 209 1
166 239 1
166 226 7
166 183 4
166 176 2
166 218 1
166 217 9
167 246 4
167 196 4
167 198 10
167 179 10
167 225 7
167 244 2
167 250 10
167 215 5
167 202 6
167 201 7
167 207 10
167 187 2
167 171 8
167 168 2
167 186 5
167 245 1
167 176 4
167 206 5
167 233 8
167 182 5
167 199 4
167 237 4
167 195 4
167 247 3
167 210 6
167 229 8
167 209 1
167 230 5
167 238 5
167 220 8
167 181 9
167 231 1
167 178 4
167 189 6
167 183 7
167 249 2
167 177 1
167 185 4
167 239 9
167 217 7
167 172 8
167 221 9
167 226 6
168 178 6
168 250 5
168 218 8
168 177 9
168 224 10
168 180 7
168 208 5
168 235 6
168 217 5
168 228 10
168 225 10
168 219 6
168 243 1
168 222 9
168 215 3
168 201 8
168 183 2
168 185 4
168 214 3
168 175 3
168 179 3
168 204 8
168 199 5
168 184 8
168 202 2
168 246 1
168 188 9
168 200 4
168 181 9
168 241 6
168 187 6
168 198 7
168 191 1
168 237 1
168 232 6
168 209 7
168 248 4
168 173 3
168 195 10
168 174 6
168 211 7
168 207 10
168 206 6
168 189 6
168 197 3
168 172 2
169 227 4
169 186 5
169 173 5
169 216 10
169 250 7
169 222 6
169 247 4
169 177 8
169 174 3
169 245 9
169 183 2
169 220 2
169 200 7
169 204 7
169 202 3
169 242 6
169 180 2
169 224 10
169 176 7
169 199 7
169 191 4
169 232 4
169 188 10
169 190 3
169 213 2
169 175 8
169 231 7
169 238 3
169 246 1
169 179 10
169 249 3
169 219 8
169 198 3
169 241 3
169 217 9
169 211 6
169 210 4
169 208 5
169 244 3
170 228 9
170 182 2
170 175 10
170 231 8
170 223 1
170 233 1
170 230 7
170 234 1
170 204 5
170 192 7
170 232 1
170 210 9
170 172 1
170 211 6
170 187 6
170 190 9
170 208 6
170 218 4
170 236 8
170 220 3
170 194 2
170 235 1
170 178 5
170 239 4
170 216 6
170 185 6
170 173 2
170 212 4
170 181 4
170 205 7
170 191 6
170 237 1
170 184 4
170 179 8
171 190 7
171 242 2
171 184 6
171 178 1
171 222 8
171 239 4
171 240 7
171 225 2
171 223 6
171 204 8
171 213 6
171 247 6
171 249 10
171 179 1
171 217 1
171 207 3
171 214 2
171 197 1
171 189 4
171 202 4
171 198 7
171 193 8
171 174 9
171 208 7
171 246 10
171 211 1
171 220 9
171 181 4
171 173 9
171 180 3
171 215 9
171 186 2
171 243 8
171 230 6
171 229 4
171 191 9
171 209 8
171 219 6
171 245 3
171 233 1
172 226 6
172 196 4
172 208 9
172 225 2
172 244 5
172 184 2
172 193 2
172 224 2
172 236 9
172 242 1
172 179 1
172 195 4
172 214 1
172 176 3
172 227 9
172 231 8
172 218 10
172 186 6
172 241 3
172 206 8
172 228 10
172 212 1
172 197 2
172 217 6
172 233 6
172 249 9
172 199 1
172 204 2
172 194 6
172 187 7
172 174 9
172 200 7
172 201 3
172 243 10
172 213 5
172 248 3
172 235 5
172 240 10
173 210 9
173 246 2
173 204 6
173 181 2
173 237 7
173 236 4
173 196 9
173 224 7
173 215 4
173 182 9
173 209 9
173 241 5
173 207 10
173 211 3
173 239 4
173 199 3
173 178 3
173 220 6
173 187 9
173 221 5
173 231 8
173 184 3
173 180 2
173 228 10
173 219 9
173 189 7
173 202 6
173 242 8
173 200 8
173 247 4
173 190 3
173 188 1
173 244 9
173 201 10
173 232 6
173 230 8
174 223 8
174 217 6
174 201 1
174 232 9
174 181 9
174 248 1
174 233 4
174 250 3
174 202 3
174 247 7
174 239 10
174 175 5
174 176 4
174 215 2
174 245 7
174 225 8
174 234 6
174 183 10
174 204 9
174 193 7
174 210 8
174 229 10
174 241 9
174 195 2
174 189 5
174 197 6
174 199 5
174 203 7
174 221 3
174 240 5
175 199 4
175 205 8
175 221 4
175 228 10
175 190 8
175 233 5
175 239 4
175 232 10
175 198 2
175 241 6
175 194 6
175 184 4
175 244 2
175 200 1
175 197 5
175 211 5
175 246 2
175 209 4
175 216 10
175 210 4
175 224 3
175 214 6
175 188 5
175 204 5
175 248 2
175 249 3
175 227 8
175 212 5
175 218 6
175 203 9
175 229 1
175 177 10
175 245 2
175 185 1
176 218 6
176 211 10
176 189 5
176 182 7
176 229 7
176 195 10
176 233 8
176 215 7
176 236 4
176 188 2
176 219 8
176 197 5
176 235 10
176 190 5
176 223 6
176 242 7
176 199 3
176 200 9
176 206 9
176 232 8
176 237 9
176 204 4
176 187 2
176 191 4
176 216 10
176 225 9
176 209 9
176 228 6
176 244 4
176 185 8
176 246 1
176 202 10
176 224 5
176 198 8
177 188 8
177 209 2
177 197 9
177 201 3
177 240 7
177 244 9
177 242 4
177 243 7
177 196 7
177 199 6
177 213 7
177 237 9
177 246 7
177 182 1
177 238 9
177 229 8
177 198 5
177 204 7
177 210 7
177 230 5
177 223 6
177 186 7
177 187 9
177 180 4
177 179 10
177 233 7
177 206 6
177 219 2
177 220 3
177 234 9
177 247 1
177 236 9
177 189 10
178 239 1
178 179 10
178 217 4
178 227 2
178 194 9
178 192 2
178 245 7
178 205 4
178 206 7
178 180 9
178 236 2
178 181 4
178 237 10
178 191 10
178 230 2
178 215 8
178 218 1
178 226 5
178 221 7
178 247 5
178 219 6
178 223 2
178 211 10
178 225 6
178 246 10
178 249 6
178 244 1
178 209 4
178 243 3
178 207 8
178 187 3
178 208 5
178 238 1
179 197 4
179 221 1
179 201 9
179 211 1
179 190 8
179 236 8
179 180 9
179 208 2
179 239 4
179 199 3
179 240 7
179 232 1
179 248 5
179 183 5
179 216 8
179 188 4
179 233 3
179 229 5
179 237 4
179 189 1
179 242 9
179 195 1
179 245 7
179 247 6
179 238 6
179 213 9
179 222 7
179 205 3
179 219 4
179 250 10
179 226 4
179 225 9
179 207 3
179 186 6
179 244 9
179 191 9
179 210 8
179 192 6
179 181 8
180 210 1
180 244 8
180 207 7
180 218 6
180 228 9
180 236 9
180 221 8
180 250 3
180 201 3
180 245 9
180 204 4
180 237 3
180 203 8
180 196 2
180 189 3
180 190 2
180 182 1
180 205 8
180 188 9
180 233 10
180 249 2
180 194 3
180 216 3
180 192 4
180 222 3
180 220 8
180 199 4
180 214 9
180 215 1
180 234 7
180 198 6
180 206 10
180 217 8
180 235 5
180 186 9
180 209 9
180 183 5
180 197 1
180 242 8
181 225 4
181 221 2
181 203 7
181 233 7
181 213 4
181 191 3
181 216 4
181 241 10
181 226 4
181 196 6
181 245 4
181 214 4
181 244 1
181 182 5
181 207 7
181 189 3
181 209 3
181 193 6
181 237 1
181 235 6
181 223 3
181 236 5
181 192 1
181 230 10
181 246 1
181 190 3
181 215 1
181 239 1
181 227 10
181 243 2
181 247 5
181 194 5
181 217 6
181 220 8
182 235 1
182 207 6
182 213 7
182 223 4
182 234 8
182 220 6
182 204 9
182 246 3
182 209 5
182 221 3
182 237 7
182 232 7
182 214 6
182 233 1
182 240 2
182 219 10
182 202 4
182 225 7
182 231 7
182 249 6
182 189 8
182 201 1
182 198 2
182 197 5
182 238 7
182 241 7
182 212 2
182 250 7
182 222 7
182 199 10
182 243 5
182 194 10
182 245 10
183 195 7
183 205 5
183 202 9
183 211 1
183 188 10
183 212 5
183 232 6
183 196 6
183 198 1
183 224 7
183 227 4
183 193 9
183 192 4
183 203 9
183 218 3
183 235 1
183 229 6
183 230 10
183 219 8
183 187 2
183 241 3
183 226 10
183 247 5
183 191 3
183 184 5
183 250 9
183 217 9
183 228 3
183 186 4
183 233 10
183 242 10
183 200 10
183 199 5
183 185 9
184 213 9
184 195 9
184 198 8
184 196 7
184 224 1
184 189 3
184 197 7
184 227 8
184 229 10
184 185 9
184 221 3
184 192 6
184 234 3
184 244 8
184 215 8
184 225 7
184 237 6
184 235 7
184 217 10
184 222 10
184 194 4
184 210 4
184 241 1
184 219 9
184 250 8
184 216 1
184 240 5
184 245 2
184 242 2
184 212 5
184 220 9
184 230 9
184 232 9
184 188 1
184 249 10
184 191 10
185 234 3
185 242 8
185 226 5
185 208 9
185 222 10
185 233 2
185 195 6
185 220 9
185 211 5
185 202 2
185 217 3
185 246 1
185 231 4
185 198 8
185 223 1
185 230 4
185 229 9
185 232 9
185 247 4
185 196 7
185 249 9
185 200 3
185 245 7
185 194 9
185 189 1
185 236 7
185 250 6
185 192 2
185 216 4
185 239 10
185 201 7
185 219 3
185 212 7
185 187 1
185 235 6
185 197 5
185 248 10
185 225 10
185 188 6
186 189 7
186 228 10
186 244 5
186 211 4
186 188 1
186 246 1
186 214 4
186 204 1
186 210 3
186 202 1
186 209 1
186 239 1
186 219 9
186 226 4
186 232 2
186 242 8
186 206 1
186 196 2
186 217 8
186 191 10
186 222 2
186 193 8
186 245 9
186 224 5
186 230 6
186 195 5
186 235 7
186 220 4
186 233 6
186 221 9
186 238 10
187 250 7
187 192 4
187 191 4
187 222 10
187 229 1
187 219 8
187 205 2
187 239 10
187 244 5
187 207 9
187 225 2
187 233 2
187 231 2
187 202 3
187 214 5
187 248 8
187 245 3
187 247 2
187 197 9
187 217 8
187 198 7
187 196 2
187 228 8
187 226 2
187 230 6
187 206 6
187 208 6
187 199 5
187 241 5
187 212 2
187 224 10
187 218 6
188 203 3
188 228 3
188 229 6
188 231 5
188 191 1
188 245 2
188 230 6
188 236 10
188 246 9
188 243 6
188 232 1
188 235 9
188 200 7
188 219 7
188 194 1
188 206 3
188 239 10
188 211 5
188 189 10
188 224 10
188 238 7
188 226 10
188 227 5
188 197 8
188 222 5
188 192 9
188 218 9
188 242 8
188 205 7
188 209 2
188 201 1
189 197 6
189 211 2
189 247 6
189 218 8
189 193 9
189 213 3
189 210 1
189 242 3
189 207 3
189 240 8
189 235 10
189 220 3
189 243 1
189 201 10
189 225 5
189 204 2
189 216 8
189 214 10
189 219 4
189 223 2
189 200 2
189 196 10
189 215 9
189 198 10
189 192 8
189 246 8
189 191 5
189 224 3
189 209 2
189 241 1
189 205 5
190 206 6
190 213 9
190 231 3
190 239 10
190 234 6
190 222 5
190 193 1
190 228 4
190 201 9
190 209 9
190 212 5
190 195 1
190 203 4
190 245 4
190 242 3
190 208 2
190 199 10
190 191 9
190 214 6
190 233 9
190 244 1
190 221 6
190 243 10
190 210 9
190 198 1
190 241 3
190 200 10
190 218 3
190 211 4
190 196 4
190 247 5
190 216 3
191 236 4
191 198 1
191 230 10
191 242 4
191 213 9
191 237 8
191 194 2
191 214 6
191 250 9
191 221 5
191 245 4
191 238 1
191 225 8
191 240 2
191 209 1
191 196 1
191 248 4
191 224 8
191 200 5
191 215 6
191 211 6
191 217 8
191 210 5
191 220 9
191 219 8
191 208 8
191 216 1
191 243 8
191 247 3
191 206 1
192 212 2
192 244 7
192 221 10
192 195 4
192 228 9
192 226 2
192 223 3
192 232 7
192 211 9
192 237 1
192 236 9
192 229 6
192 230 10
192 193 7
192 217 10
192 214 1
192 219 8
192 201 6
192 235 9
192 216 4
192 202 8
192 246 4
192 248 6
192 209 9
192 200 3
192 249 9
193 206 3
193 231 10
193 229 10
193 243 2
193 249 2
193 245 3
193 202 3
193 214 8
193 225 9
193 203 9
193 239 8
193 205 3
193 208 5
193 223 8
193 241 10
193 238 6
193 220 3
193 246 7
193 248 4
193 237 9
193 207 7
193 216 5
193 242 9
193 247 6
193 200 7
194 201 9
194 208 5
194 221 8
194 249 7
194 237 10
194 200 2
194 224 10
194 238 5
194 246 6
194 226 2
194 213 6
194 209 6
194 250 2
194 216 9
194 229 4
194 231 2
194 227 3
194 215 7
194 230 7
194 235 1
194 245 9
194 241 9
194 202 2
194 207 9
194 220 3
194 203 5
194 196 10
195 216 2
195 232 10
195 249 2
195 198 2
195 207 1
195 248 9
195 206 10
195 224 6
195 201 8
195 219 10
195 237 3
195 226 4
195 247 3
195 212 8
195 228 1
195 205 4
195 222 9
195 215 10
195 199 6
195 211 8
195 204 6
195 209 6
195 200 8
195 229 7
196 213 6
196 239 4
196 226 6
196 240 2
196 197 10
196 235 10
196 201 3
196 234 7
196 222 6
196 227 4
196 203 6
196 199 4
196 247 7
196 245 1
196 229 3
196 231 2
196 232 8
196 244 9
196 206 4
196 237 6
196 210 7
196 215 4
196 248 8
196 220 1
196 250 10
196 243 7
196 214 6
197 220 8
197 247 4
197 206 4
197 204 6
197 248 5
197 249 7
197 202 6
197 226 9
197 240 4
197 199 4
197 203 7
197 236 1
197 216 4
197 212 6
197 207 9
197 232 1
197 227 7
197 242 5
197 238 2
197 230 10
197 210 1
197 208 10
197 205 1
197 221 5
197 229 2
197 234 8
197 237 2
198 211 5
198 246 8
198 210 4
198 215 5
198 223 2
198 206 6
198 244 4
198 236 2
198 241 4
198 227 5
198 212 3
198 225 3
198 208 4
198 240 7
198 219 2
198 214 8
198 250 5
198 228 9
198 204 5
198 220 10
198 205 3
198 234 6
198 232 8
199 230 10
199 203 6
199 240 9
199 225 8
199 247 5
199 210 3
199 232 10
199 248 10
199 213 4
199 218 7
199 223 10
199 238 5
199 231 5
199 220 2
199 216 4
199 241 1
199 204 4
199 206 6
199 229 9
199 217 5
199 245 3
199 228 2
199 208 2
199 214 7
199 237 9
199 234 6
199 246 10
199 215 8
199 250 10
199 233 4
199 209 3
200 201 3
200 222 3
200 250 7
200 220 6
200 205 10
200 224 5
200 234 3
200 249 1
200 223 5
200 221 8
200 246 7
200 239 8
200 229 5
200 207 9
200 209 4
200 238 4
200 248 6
200 214 10
200 231 4
200 226 9
200 240 5
200 217 10
200 227 8
200 228 2
200 219 6
200 215 4
200 236 2
200 242 10
200 206 10
201 249 3
201 246 3
201 208 5
201 232 5
201 245 9
201 250 2
201 236 10
201 222 3
201 244 7
201 239 3
201 217 10
201 223 3
201 221 7
201 231 6
201 247 5
201 248 6
201 204 2
201 230 9
201 214 5
201 207 3
201 216 1
201 241 6
201 206 9
201 237 6
202 224 9
202 245 6
202 243 4
202 242 8
202 223 9
202 215 9
202 226 4
202 238 3
202 227 4
202 241 10
202 228 2
202 210 10
202 218 8
202 219 2
202 205 9
202 231 8
202 250 9
202 234 4
202 203 1
203 232 5
203 249 4
203 227 1
203 218 9
203 210 5
203 244 4
203 238 4
203 231 2
203 225 10
203 212 5
203 221 6
203 226 4
203 216 2
203 246 7
203 234 9
203 214 1
203 215 4
203 223 3
203 208 4
203 241 3
203 250 6
203 235 8
203 237 3
203 217 2
203 209 1
203 233 4
203 211 9
203 239 5
204 247 6
204 207 5
204 232 7
204 229 5
204 250 3
204 248 8
204 215 3
204 218 5
204 222 2
204 245 5
204 209 7
204 231 5
204 221 6
204 216 8
204 212 5
204 217 9
204 242 10
204 227 4
204 234 6
204 228 2
205 208 7
205 250 3
205 223 7
205 225 10
205 222 7
205 211 3
205 243 9
205 247 7
205 216 9
205 230 5
205 228 7
205 237 7
205 206 10
205 245 5
205 218 2
205 212 3
205 240 8
205 238 2
205 224 2
205 210 4
205 244 8
205 220 2
205 249 8
206 236 3
206 208 1
206 212 3
206 244 8
206 219 3
206 248 3
206 237 8
206 215 4
206 222 7
206 249 7
206 242 5
206 223 3
206 243 7
206 221 3
206 211 10
206 234 9
206 220 8
206 228 6
206 226 5
206 216 1
206 240 9
206 213 10
206 218 6
206 233 4
206 230 10
206 247 3
206 229 2
207 213 6
207 245 4
207 230 6
207 226 6
207 215 7
207 240 3
207 216 8
207 244 3
207 235 3
207 221 8
207 228 1
207 225 6
207 223 5
207 248 4
207 239 6
208 210 5
208 212 6
208 250 1
208 246 8
208 221 10
208 226 3
208 225 7
208 244 4
208 215 8
208 222 7
208 213 1
208 232 8
208 237 7
208 249 1
208 218 10
208 238 3
208 241 6
208 216 7
209 224 9
209 239 10
209 213 10
209 246 5
209 236 2
209 233 10
209 212 3
209 227 2
209 211 8
209 241 8
209 235 1
209 230 9
209 244 2
209 219 9
209 243 5
209 214 8
209 247 6
209 231 5
209 238 2
209 249 1
209 210 10
209 242 1
209 220 1
209 217 7
210 217 3
210 229 7
210 214 5
210 241 3
210 212 4
210 220 6
210 216 1
210 227 6
210 211 4
210 248 3
210 224 9
210 230 8
210 219 5
210 243 5
211 217 10
211 241 6
211 237 4
211 236 2
211 218 1
211 229 3
211 214 10
211 222 7
211 238 10
211 227 3
211 213 5
211 250 8
211 225 7
211 246 2
211 248 10
211 228 2
211 232 3
211 234 4
212 218 8
212 216 8
212 232 10
212 228 9
212 243 10
212 247 9
212 244 5
212 219 4
212 242 5
212 249 7
212 235 3
212 240 5
212 230 3
212 238 10
212 248 8
213 222 7
213 234 4
213 238 8
213 217 5
213 237 7
213 243 4
213 229 5
213 236 5
213 220 6
213 214 1
213 227 3
213 216 4
213 226 2
213 231 9
213 241 3
213 230 6
213 219 5
214 235 2
214 246 3
214 234 7
214 218 1
214 228 9
214 233 8
214 216 8
214 250 4
214 219 7
214 226 5
214 249 3
214 232 2
214 237 9
214 240 8
214 220 10
214 225 3
214 227 1
214 231 7
214 242 5
214 221 5
214 247 7
215 242 1
215 240 3
215 225 7
215 222 2
215 229 10
215 245 7
215 228 3
215 239 7
215 220 1
215 238 9
215 237 9
215 233 6
215 243 5
215 250 9
215 218 7
215 226 9
215 232 1
216 248 4
216 244 1
216 241 6
216 219 1
216 239 8
216 235 6
216 220 6
216 228 1
216 246 10
216 218 2
216 236 5
216 238 1
216 245 3
216 222 6
216 249 1
216 240 3
216 224 6
216 242 5
216 229 2
216 227 7
217 219 8
217 244 9
217 245 6
217 247 7
217 222 7
217 238 6
217 227 1
217 234 5
217 233 4
217 220 8
217 224 7
217 237 8
217 242 1
218 229 10
218 243 7
218 244 9
218 230 8
218 237 9
218 220 10
218 228 6
218 235 6
218 236 4
218 221 2
218 227 9
218 226 2
218 241 9
219 232 3
219 247 10
219 234 8
219 235 2
219 221 5
219 241 7
219 239 9
219 223 10
219 230 2
219 250 1
219 229 3
219 240 2
219 220 9
219 246 5
219 249 6
219 233 7
220 236 2
220 247 6
220 234 10
220 223 9
220 228 7
220 238 9
220 232 10
220 244 9
220 229 9
220 227 10
220 235 2
220 242 3
220 230 1
220 225 8
221 234 10
221 229 7
221 232 2
221 239 8
221 225 6
221 237 9
221 238 6
221 230 4
221 227 4
221 236 2
221 240 4
221 248 4
221 224 1
221 228 1
221 244 8
221 233 8
221 250 9
221 222 8
221 223 1
222 225 6
222 243 2
222 230 4
222 232 6
222 250 1
222 249 10
222 245 10
222 227 6
222 229 10
222 244 1
222 237 3
222 224 8
222 228 9
222 242 3
222 226 4
223 248 5
223 238 6
223 239 10
223 250 5
223 247 2
223 230 9
223 225 1
223 246 3
223 241 6
223 233 1
223 226 1
223 237 7
223 229 2
224 247 2
224 245 8
224 235 2
224 227 3
224 226 7
224 229 2
224 244 3
224 233 7
224 236 3
224 242 1
225 234 4
225 240 2
225 246 2
225 239 2
225 243 4
225 227 5
225 229 8
225 248 10
225 235 5
225 237 2
225 238 10
225 247 2
225 228 10
225 226 5
225 250 2
225 233 7
226 249 9
226 228 6
226 232 2
226 230 5
226 234 4
226 242 10
226 248 8
226 243 7
226 237 9
226 227 5
226 244 3
226 231 6
227 240 1
227 239 10
227 249 7
227 237 3
227 238 8
227 248 1
227 234 10
227 243 8
227 242 7
227 233 4
227 235 8
227 247 10
227 245 1
227 236 9
228 247 1
228 234 10
228 231 3
228 233 2
228 244 1
228 240 2
228 229 8
228 246 6
228 248 7
228 232 6
228 243 10
229 242 10
229 238 6
229 230 8
229 233 2
229 245 2
229 235 7
229 248 10
229 247 8
229 236 2
230 233 9
230 248 1
230 231 3
230 250 2
230 244 8
230 237 8
230 247 7
230 240 2
231 245 2
231 235 10
231 243 7
231 237 5
231 249 5
231 233 6
231 232 8
231 244 4
232 249 4
232 246 5
232 234 1
232 238 1
232 236 6
232 248 3
232 244 6
232 247 7
232 245 10
232 239 5
233 239 10
233 249 9
233 236 5
233 246 3
233 245 7
233 247 9
233 241 4
233 244 8
234 235 10
234 239 8
234 246 9
234 236 9
234 248 1
234 241 5
234 238 2
234 249 3
235 237 3
235 244 3
235 236 1
235 241 10
235 247 8
235 243 5
235 250 8
235 240 8
236 237 10
236 249 7
236 245 5
236 243 10
236 238 1
236 239 7
237 249 8
237 239 7
237 243 10
237 238 3
237 246 3
237 247 2
238 249 2
238 247 9
238 239 5
238 240 9
238 250 7
239 240 2
239 242 4
239 241 9
240 242 1
240 243 2
240 247 1
240 250 3
240 241 1
240 245 1
240 246 4
240 244 7
241 247 10
241 244 1
241 243 2
241 246 7
241 250 1
241 249 4
242 246 4
242 247 6
242 245 9
242 249 4
243 245 6
243 248 7
243 246 9
243 249 2
243 250 1
244 248 10
244 246 2
244 247 3
245 250 5
246 248 7
249 250 9


==> anc/instances/benchmark/maxCutMet/pw05_60.0 <==
60 885 
1 48 10
1 49 4
1 3 4
1 7 8
1 13 2
1 27 10
1 6 2
1 9 1
1 53 3
1 43 7
1 20 10
1 11 3
1 30 5
1 50 4
1 32 5
1 12 2
1 18 8
1 31 5
1 58 10
1 5 10
1 34 1
1 39 10
1 44 5
1 52 7
1 19 6
1 2 2
1 24 10
1 26 7
1 16 5
1 40 10
2 3 5
2 25 2
2 27 2
2 14 9
2 12 6
2 8 9
2 42 9
2 60 6
2 51 4
2 10 1
2 5 7
2 22 3
2 31 6
2 16 7
2 40 5
2 7 7
2 59 2
2 43 5
2 4 5
2 53 1
2 57 5
2 47 7
2 41 9
2 13 8
2 20 10
2 45 5
2 24 4
2 36 10
2 55 8
2 39 5
2 6 2
3 44 6
3 24 7
3 57 7
3 31 4
3 28 2
3 53 6
3 36 6
3 21 8
3 38 2
3 47 2
3 41 10
3 18 2
3 59 9
3 50 10
3 49 8
3 56 8
3 39 5
3 33 2
3 46 4
3 26 1
3 11 5
3 52 9
3 20 6
3 32 7
3 45 5
3 55 3
4 31 7
4 30 4
4 46 7
4 32 8
4 55 10
4 7 5
4 5 4
4 57 9
4 26 9
4 42 4
4 22 2
4 6 1
4 41 2
4 10 3
4 15 9
4 20 6
4 29 1
4 25 10
4 49 4
4 54 7
4 16 8
4 56 2
4 60 5
4 28 9
4 47 3
4 21 10
4 38 9
4 19 10
4 11 3
4 45 1
4 33 9
4 39 4
4 48 8
5 58 5
5 14 3
5 34 8
5 41 1
5 37 7
5 56 2
5 13 5
5 10 10
5 51 3
5 11 5
5 22 4
5 23 9
5 27 8
5 39 4
5 15 5
5 55 10
5 28 9
5 12 10
5 31 6
5 59 10
5 44 6
5 30 7
5 16 2
5 6 5
5 29 8
5 17 2
5 36 7
5 54 8
5 47 6
5 52 1
6 10 6
6 16 1
6 19 7
6 11 6
6 30 3
6 40 10
6 55 8
6 9 7
6 25 10
6 60 2
6 14 5
6 41 10
6 17 1
6 57 6
6 48 4
6 12 3
6 35 3
6 37 10
6 23 2
6 45 5
6 49 2
6 53 10
6 24 1
6 21 5
6 26 1
6 33 4
6 34 9
6 51 4
6 20 4
6 44 10
7 51 3
7 53 7
7 31 6
7 33 9
7 32 7
7 40 2
7 26 4
7 46 2
7 44 2
7 38 7
7 17 1
7 59 9
7 34 6
7 49 4
7 30 2
7 42 10
7 39 9
7 8 10
7 15 6
7 20 10
7 22 3
7 43 5
7 58 6
7 12 6
8 42 8
8 21 7
8 22 5
8 53 3
8 9 7
8 11 3
8 17 4
8 33 7
8 43 3
8 36 9
8 56 10
8 51 1
8 46 5
8 58 3
8 20 9
8 59 7
8 27 8
8 32 2
9 22 4
9 27 10
9 51 9
9 33 6
9 52 4
9 37 5
9 44 8
9 34 7
9 12 6
9 57 1
9 41 9
9 53 8
9 48 5
9 23 10
9 32 1
9 25 5
9 45 5
9 18 4
9 31 3
9 24 2
9 47 10
9 21 6
9 30 4
9 28 10
9 49 7
9 58 3
9 26 5
10 42 5
10 31 7
10 58 7
10 33 6
10 36 5
10 60 7
10 47 7
10 57 4
10 22 7
10 23 6
10 21 4
10 28 5
10 15 2
10 12 3
10 27 4
10 30 10
10 18 3
10 45 3
10 11 7
10 50 4
10 39 10
10 49 3
10 40 4
10 46 8
10 35 6
10 34 8
10 24 4
10 43 8
10 14 7
11 36 9
11 48 1
11 35 6
11 58 4
11 60 6
11 27 4
11 28 4
11 54 9
11 42 3
11 23 3
11 16 5
11 49 4
11 26 4
11 30 1
11 31 9
11 59 3
11 44 1
11 15 1
11 52 2
11 45 7
12 23 10
12 31 5
12 38 5
12 56 6
12 45 10
12 55 9
12 28 9
12 44 9
12 39 8
12 26 5
12 15 2
12 16 8
12 40 9
12 27 7
12 20 2
12 33 10
12 13 5
12 42 9
12 51 5
12 29 3
12 58 4
12 19 1
12 34 9
12 30 2
12 54 5
13 26 8
13 56 6
13 32 10
13 44 2
13 52 7
13 16 7
13 59 1
13 53 7
13 34 5
13 37 9
13 28 1
13 54 4
13 19 4
13 55 1
13 43 2
13 27 7
13 29 1
13 48 10
13 39 5
13 17 10
13 18 7
13 14 2
13 23 3
13 24 8
13 15 5
13 30 5
14 23 8
14 52 5
14 35 9
14 34 1
14 48 8
14 55 6
14 16 2
14 37 9
14 39 9
14 53 6
14 38 1
14 29 2
14 46 5
14 22 6
14 27 4
14 25 8
14 47 7
14 51 2
14 50 9
14 45 3
14 44 2
14 49 4
14 56 5
14 15 9
14 17 2
14 32 7
14 31 4
15 31 7
15 52 3
15 50 8
15 56 2
15 48 8
15 54 2
15 34 4
15 17 9
15 44 9
15 53 7
15 45 1
15 30 1
15 43 8
15 22 4
15 32 10
15 60 10
15 36 6
15 18 6
15 41 4
15 28 3
15 37 2
15 25 4
15 23 1
15 38 9
15 57 6
16 20 3
16 44 10
16 39 1
16 21 8
16 23 5
16 46 7
16 32 5
16 49 1
16 57 1
16 35 5
16 33 7
16 17 2
16 52 1
16 55 3
16 27 2
16 19 7
16 56 10
16 34 6
16 18 8
16 45 2
16 51 7
16 41 7
16 36 2
17 45 6
17 43 4
17 29 4
17 40 3
17 31 1
17 27 9
17 33 3
17 19 5
17 39 6
17 53 4
17 47 8
17 38 1
17 56 6
17 20 4
17 46 7
17 34 2
17 51 9
17 57 2
17 49 6
17 22 6
17 28 9
17 37 8
17 60 7
17 23 6
18 30 5
18 56 9
18 51 1
18 32 4
18 33 7
18 38 4
18 21 5
18 20 6
18 34 3
18 54 7
18 44 10
18 60 1
18 40 7
18 23 5
18 42 6
18 50 8
19 44 7
19 20 8
19 52 6
19 27 1
19 35 4
19 48 3
19 47 2
19 56 1
19 29 10
19 41 4
19 39 1
19 31 9
19 25 6
19 26 6
19 50 5
19 53 1
19 43 1
19 32 2
20 40 10
20 49 8
20 41 9
20 45 3
20 56 8
20 57 4
20 47 5
20 48 6
20 58 2
20 53 2
20 39 8
20 33 1
20 54 4
20 31 1
20 30 1
20 35 10
20 21 9
20 46 7
20 24 1
20 23 5
21 40 6
21 37 7
21 46 1
21 47 8
21 53 4
21 38 1
21 27 5
21 54 6
21 22 2
21 24 3
21 43 6
21 49 4
21 30 2
21 23 2
21 48 7
21 34 4
21 35 7
21 26 9
21 58 2
21 55 5
21 25 6
22 55 1
22 35 6
22 50 1
22 56 1
22 30 9
22 46 9
22 37 4
22 39 9
22 49 7
22 57 10
22 24 8
22 45 5
22 28 1
22 41 2
23 41 7
23 40 10
23 59 4
23 52 7
23 38 3
23 47 10
23 28 7
23 30 7
23 50 2
23 34 4
23 43 2
23 25 6
23 53 7
23 60 4
23 24 1
23 57 6
24 32 6
24 30 10
24 49 6
24 34 10
24 35 6
24 31 9
24 40 2
24 55 3
24 42 2
24 27 5
24 54 10
24 58 2
24 59 4
24 53 1
24 51 2
24 36 9
24 46 1
24 28 3
24 60 6
25 58 3
25 50 8
25 56 6
25 42 9
25 52 5
25 38 4
25 47 6
25 39 6
25 44 6
25 57 9
25 49 7
25 30 10
25 37 4
25 26 1
25 59 5
25 36 4
25 43 3
25 28 7
25 51 1
25 31 5
25 33 4
25 34 10
25 32 10
25 48 2
26 45 2
26 53 8
26 55 2
26 38 4
26 39 9
26 40 3
26 31 6
26 35 1
26 50 7
26 27 9
26 46 6
26 34 8
26 32 1
26 56 3
26 41 9
26 29 1
27 59 1
27 45 5
27 52 8
27 54 5
27 49 1
27 38 4
27 42 6
27 35 5
27 44 6
27 48 2
27 28 10
27 40 9
27 56 6
27 29 3
28 29 6
28 54 5
28 46 1
28 36 6
28 55 6
28 39 7
28 41 4
28 53 8
28 51 6
28 56 10
28 31 6
28 45 5
28 42 3
29 38 9
29 37 10
29 55 10
29 43 5
29 41 8
29 30 7
29 54 10
29 35 1
29 48 1
29 58 6
29 31 9
29 36 9
29 33 7
29 47 6
29 32 1
29 57 4
29 50 7
30 52 9
30 43 9
30 32 9
30 41 9
30 36 5
30 54 6
30 51 3
30 58 4
30 57 1
30 50 8
30 44 6
30 35 4
30 56 4
30 42 1
30 45 7
30 60 4
30 53 5
31 57 2
31 43 8
31 59 2
31 33 10
31 52 4
31 34 1
31 44 6
31 47 2
31 55 2
31 36 4
31 39 7
31 58 5
32 60 1
32 33 6
32 42 8
32 46 3
32 49 2
32 57 4
32 36 6
32 34 10
32 35 6
32 55 7
32 51 6
32 58 10
32 44 5
32 41 8
32 37 3
32 45 1
32 38 7
32 50 9
33 45 1
33 55 2
33 38 5
33 34 2
33 57 5
33 42 10
33 60 4
33 58 2
33 35 7
33 59 4
33 37 5
33 39 6
33 47 7
34 59 7
34 37 10
34 56 10
34 42 9
34 35 8
34 52 3
34 54 1
34 40 2
34 45 8
34 36 4
34 38 9
34 41 3
34 53 5
34 46 4
35 39 5
35 56 10
35 43 4
35 51 6
35 49 10
35 57 2
35 45 3
35 44 6
35 52 4
35 41 7
35 47 8
35 48 2
35 38 3
35 40 1
35 54 1
36 58 4
36 54 2
36 56 3
36 51 4
36 41 4
36 53 6
36 45 1
36 57 8
37 46 3
37 45 8
37 55 1
37 38 9
37 44 4
37 40 5
37 41 9
37 54 8
37 56 9
38 50 4
38 59 7
38 54 4
38 53 5
38 49 6
38 51 3
38 40 2
38 46 5
38 47 4
38 41 8
38 57 4
38 60 2
39 48 9
39 53 2
39 45 5
39 49 6
39 60 6
39 44 4
39 56 2
39 40 2
39 57 8
39 55 10
39 41 10
40 44 7
40 41 7
40 59 9
40 50 1
40 60 8
40 55 8
40 56 9
40 54 2
40 52 10
41 58 4
41 46 10
41 60 7
41 52 9
41 53 1
41 49 5
42 54 9
42 44 4
42 52 5
42 55 3
42 60 3
42 59 6
42 47 4
42 45 4
43 54 3
43 46 7
43 44 2
43 47 6
43 59 6
43 57 3
44 47 5
44 52 5
44 50 3
44 53 3
44 57 4
44 59 7
45 53 4
45 57 3
45 54 9
45 46 5
45 50 8
45 47 6
46 48 5
46 51 4
46 52 9
46 57 7
46 53 3
46 54 1
46 50 6
46 49 7
47 54 5
47 58 1
47 57 5
47 53 6
47 59 1
47 56 5
48 55 6
48 53 9
48 60 5
48 59 9
48 51 3
48 56 3
48 52 6
48 57 4
48 54 6
49 55 9
49 50 2
49 57 1
49 59 2
49 56 1
49 60 10
50 59 3
50 56 1
50 52 8
50 55 10
51 55 10
51 52 8
51 58 1
51 53 10
51 57 6
51 60 2
52 59 9
52 54 3
52 55 3
52 60 4
53 54 4
53 59 4
53 56 7
53 57 5
53 55 6
54 57 7
54 60 7
54 58 6
55 59 1
55 57 4
55 58 9
55 60 9
56 58 2
56 57 8
57 58 9
57 59 10


==> anc/instances/benchmark/maxCutMet/pw05_80.0 <==
80 1580 
1 74 2
1 55 3
1 62 1
1 59 5
1 58 2
1 29 10
1 64 6
1 77 7
1 67 10
1 54 8
1 68 5
1 10 6
1 48 9
1 5 9
1 36 3
1 38 7
1 8 8
1 44 6
1 28 5
1 35 2
1 60 4
1 18 1
1 3 8
1 57 10
1 71 4
1 76 1
1 46 4
1 13 6
1 21 6
1 78 6
1 39 1
1 24 4
1 14 5
1 19 1
1 42 9
1 23 10
1 7 2
1 22 10
1 47 7
1 25 10
1 2 10
2 78 2
2 68 8
2 53 10
2 20 8
2 67 5
2 3 5
2 46 6
2 80 3
2 54 7
2 58 2
2 15 6
2 75 7
2 26 6
2 5 5
2 14 8
2 13 5
2 7 4
2 10 2
2 42 1
2 22 3
2 39 3
2 59 7
2 19 8
2 41 8
2 63 1
2 79 10
2 4 7
2 44 5
2 69 5
2 73 7
2 9 6
2 71 9
2 51 5
2 72 1
2 45 5
2 6 9
2 50 10
2 66 4
2 65 5
2 33 9
3 59 6
3 32 4
3 16 2
3 79 6
3 57 4
3 17 1
3 22 3
3 13 1
3 14 3
3 68 7
3 69 1
3 33 3
3 44 9
3 18 1
3 37 3
3 52 8
3 43 1
3 49 2
3 77 10
3 31 3
3 54 7
3 51 7
3 40 8
3 75 1
3 11 9
3 73 1
3 80 5
3 55 9
3 5 3
3 10 1
3 21 3
3 64 7
3 65 5
3 46 6
3 74 5
4 63 4
4 56 4
4 75 10
4 55 1
4 10 10
4 37 4
4 58 9
4 77 7
4 44 3
4 78 4
4 69 1
4 49 2
4 51 2
4 14 6
4 72 10
4 12 3
4 24 8
4 71 1
4 74 6
4 70 1
4 15 8
4 23 6
4 46 6
4 16 7
4 65 10
4 33 4
4 27 9
4 19 6
4 68 2
4 76 5
4 35 9
4 67 9
4 45 1
4 8 4
4 13 4
4 39 6
4 30 2
4 50 4
4 20 4
4 66 7
4 11 1
4 17 2
4 52 10
4 26 7
4 42 9
4 31 7
4 21 5
5 19 10
5 21 10
5 49 2
5 72 8
5 65 3
5 7 7
5 74 3
5 17 9
5 13 7
5 43 1
5 15 6
5 8 2
5 69 3
5 32 3
5 68 5
5 22 2
5 18 6
5 57 10
5 29 8
5 79 6
5 30 4
5 80 9
5 20 3
5 16 7
5 41 1
5 62 2
5 47 8
5 33 6
5 35 5
5 76 9
5 42 2
5 75 7
5 63 6
5 28 2
5 77 5
5 25 8
5 52 6
5 54 10
5 11 3
6 48 4
6 62 8
6 65 3
6 50 4
6 54 7
6 17 9
6 59 6
6 39 8
6 73 5
6 24 8
6 78 10
6 60 7
6 51 6
6 31 2
6 34 6
6 77 3
6 49 1
6 57 9
6 9 6
6 26 5
6 56 2
6 32 2
6 69 6
6 41 9
6 52 1
6 27 1
6 8 9
6 12 7
6 72 4
6 22 6
6 15 1
6 55 5
6 42 7
6 30 1
6 68 6
6 70 2
6 40 8
6 38 8
6 36 7
6 25 8
6 61 5
6 29 10
6 67 7
7 50 4
7 28 2
7 34 6
7 19 8
7 72 9
7 80 7
7 32 1
7 63 6
7 12 6
7 9 10
7 44 8
7 24 5
7 13 6
7 76 8
7 70 8
7 56 1
7 78 3
7 41 5
7 42 2
7 25 5
7 61 10
7 22 7
7 74 1
7 20 2
7 43 1
7 49 4
7 60 4
7 40 5
7 11 9
7 17 5
7 67 8
7 38 5
7 21 7
7 66 2
7 33 4
7 55 5
7 71 5
8 31 6
8 26 8
8 59 1
8 63 6
8 52 4
8 38 5
8 77 2
8 47 2
8 55 4
8 36 2
8 35 5
8 53 9
8 61 7
8 49 9
8 14 7
8 11 9
8 39 5
8 45 7
8 79 9
8 37 6
8 78 9
8 75 1
8 24 5
8 54 7
8 65 4
8 9 2
8 56 5
8 23 9
8 13 3
8 41 5
8 33 4
8 29 6
8 46 8
8 43 5
8 17 8
9 39 10
9 26 2
9 49 9
9 25 2
9 61 5
9 31 6
9 64 9
9 24 4
9 48 7
9 78 6
9 43 6
9 37 5
9 27 1
9 42 4
9 36 10
9 50 2
9 67 1
9 68 3
9 46 7
9 62 3
9 40 10
9 76 3
9 30 5
9 35 1
9 56 7
9 22 5
9 15 1
9 59 2
9 16 4
9 18 8
9 10 3
9 80 1
10 50 10
10 66 10
10 40 7
10 53 6
10 78 3
10 23 3
10 17 4
10 11 6
10 34 10
10 54 2
10 30 9
10 16 3
10 65 5
10 68 6
10 79 7
10 59 6
10 69 8
10 24 9
10 67 10
10 38 9
10 80 1
10 18 3
10 15 3
10 73 7
10 29 6
10 48 8
10 45 9
10 12 2
10 26 3
10 14 5
10 75 6
11 62 9
11 72 8
11 24 10
11 52 5
11 66 4
11 47 2
11 18 10
11 68 6
11 65 10
11 64 5
11 43 6
11 53 1
11 78 9
11 49 7
11 75 8
11 37 6
11 27 2
11 54 3
11 79 4
11 25 3
11 32 6
11 46 10
11 14 1
11 39 1
11 12 9
11 60 3
11 63 8
11 33 8
11 30 8
11 13 3
11 51 1
11 26 5
12 42 2
12 57 9
12 18 10
12 31 1
12 29 2
12 28 5
12 70 6
12 36 4
12 56 4
12 16 3
12 68 6
12 49 10
12 47 7
12 64 9
12 62 1
12 50 1
12 43 10
12 67 6
12 72 8
12 26 9
12 74 4
12 32 1
12 75 4
12 22 10
12 20 9
12 37 2
12 55 8
12 41 3
12 34 10
12 15 3
13 66 3
13 23 1
13 46 1
13 53 7
13 79 6
13 36 1
13 18 2
13 56 8
13 77 10
13 45 3
13 39 8
13 75 9
13 51 2
13 29 6
13 47 9
13 33 4
13 38 4
13 69 2
13 70 1
13 72 3
13 64 5
13 60 2
13 35 1
13 59 8
13 28 4
13 37 8
13 55 5
13 21 10
13 27 6
13 41 9
13 16 4
13 32 9
13 31 5
13 20 10
13 52 6
13 76 6
13 49 10
14 64 1
14 48 10
14 36 6
14 56 8
14 71 8
14 75 1
14 26 6
14 38 4
14 74 5
14 63 1
14 43 2
14 41 2
14 29 5
14 49 3
14 52 1
14 28 6
14 33 5
14 80 4
14 18 8
14 67 6
14 50 7
14 23 4
14 16 1
14 59 2
14 15 1
14 60 10
14 77 6
14 34 4
14 68 9
14 27 1
14 51 3
14 19 7
14 70 5
14 65 10
14 31 7
14 73 2
14 72 9
14 47 9
14 66 5
14 62 6
14 54 6
14 55 10
15 48 4
15 39 6
15 33 3
15 37 2
15 59 4
15 24 8
15 57 2
15 54 7
15 18 3
15 22 8
15 55 8
15 74 9
15 75 10
15 67 8
15 78 3
15 40 5
15 26 6
15 65 1
15 61 3
15 27 3
15 56 9
15 79 7
15 68 6
15 58 9
15 62 9
15 77 3
15 46 1
15 30 7
15 76 9
15 44 6
15 63 5
15 72 2
15 16 1
15 17 7
16 55 3
16 69 3
16 34 7
16 37 3
16 68 1
16 35 9
16 70 1
16 51 5
16 64 3
16 23 5
16 26 10
16 58 2
16 73 1
16 62 7
16 52 10
16 67 7
16 44 7
16 21 5
16 38 6
16 17 10
16 45 8
16 20 5
16 49 4
16 40 1
16 28 2
17 51 9
17 72 4
17 67 9
17 59 8
17 62 8
17 77 2
17 32 3
17 18 7
17 23 7
17 45 6
17 48 2
17 36 8
17 38 1
17 75 1
17 31 1
17 69 1
17 37 1
17 70 1
17 71 7
17 24 1
17 55 8
17 74 3
17 65 3
17 63 1
17 33 1
17 26 3
17 60 2
17 56 4
17 61 2
17 43 1
17 25 6
17 29 5
17 41 9
17 49 1
17 50 5
17 66 2
17 76 6
18 61 5
18 50 9
18 77 5
18 41 7
18 54 1
18 31 10
18 27 5
18 39 6
18 72 9
18 42 1
18 43 4
18 26 9
18 55 2
18 37 2
18 66 9
18 35 8
18 40 5
18 48 6
18 60 9
18 24 9
18 74 3
18 49 5
18 73 6
18 47 6
18 52 1
18 28 5
18 70 1
19 28 4
19 47 2
19 74 10
19 80 1
19 46 5
19 67 9
19 57 7
19 48 10
19 22 8
19 26 7
19 56 5
19 44 7
19 37 5
19 20 5
19 71 7
19 68 8
19 23 5
19 42 9
19 32 9
19 75 9
19 30 1
19 43 2
19 76 7
19 77 3
19 73 10
19 69 4
20 49 8
20 42 9
20 77 10
20 59 9
20 48 3
20 54 2
20 44 6
20 40 2
20 29 2
20 65 6
20 68 9
20 26 9
20 74 9
20 56 2
20 66 7
20 78 4
20 53 6
20 22 4
20 60 1
20 64 3
20 36 7
20 30 7
20 58 10
20 51 2
20 75 3
20 38 6
20 34 4
20 62 9
20 50 1
20 57 4
20 35 6
20 25 9
20 76 4
20 23 1
20 61 1
20 28 3
21 23 4
21 78 6
21 68 6
21 46 9
21 30 2
21 35 5
21 71 5
21 73 2
21 70 5
21 80 3
21 24 3
21 60 8
21 49 4
21 55 5
21 44 1
21 66 10
21 41 1
21 28 1
21 26 1
21 51 4
21 48 4
21 54 8
21 56 7
21 38 3
21 57 10
21 33 6
21 50 9
21 64 7
21 42 5
21 43 7
21 53 9
21 47 9
21 31 4
21 45 3
21 37 5
21 72 10
21 58 6
22 78 5
22 44 2
22 41 8
22 57 1
22 56 10
22 52 2
22 29 5
22 40 6
22 31 3
22 59 1
22 73 9
22 77 3
22 25 1
22 50 2
22 34 4
22 36 2
22 54 1
22 28 9
22 67 1
22 71 9
22 26 5
22 37 8
22 43 7
22 62 7
22 63 7
22 49 2
22 24 3
22 66 5
23 77 10
23 76 1
23 38 1
23 42 9
23 71 5
23 57 5
23 29 3
23 27 2
23 37 9
23 46 3
23 61 5
23 55 8
23 43 4
23 28 5
23 53 6
23 73 8
23 70 1
23 41 7
23 40 1
23 65 1
23 45 3
23 34 6
23 44 1
23 72 7
23 56 4
23 35 8
23 54 4
23 63 7
24 72 7
24 28 4
24 51 9
24 55 8
24 34 3
24 65 10
24 69 10
24 79 1
24 33 2
24 63 9
24 61 3
24 27 9
24 31 9
24 73 1
24 37 3
24 53 5
24 54 5
24 75 2
24 76 4
24 52 5
24 40 2
24 45 3
24 71 1
24 30 7
25 52 4
25 44 9
25 80 1
25 27 10
25 36 6
25 66 6
25 77 5
25 32 5
25 73 4
25 40 1
25 46 4
25 59 5
25 63 4
25 74 4
25 53 2
25 43 7
25 70 1
25 47 7
25 35 6
25 30 7
25 51 1
25 78 4
25 76 10
25 50 5
25 29 2
25 45 5
25 38 5
25 61 9
26 43 6
26 42 4
26 55 5
26 65 9
26 57 10
26 32 3
26 44 7
26 60 3
26 54 10
26 64 10
26 53 5
26 77 8
26 59 5
26 33 10
26 73 1
26 49 5
26 79 5
26 35 6
26 41 10
26 78 9
26 66 5
27 50 5
27 70 3
27 74 6
27 43 1
27 35 1
27 38 3
27 59 7
27 67 2
27 30 3
27 64 7
27 52 8
27 40 2
27 33 9
27 28 10
27 51 3
27 72 9
27 34 7
27 61 8
27 76 10
27 41 7
27 32 10
27 42 5
27 68 7
27 77 1
27 55 2
27 73 6
27 29 10
27 66 10
27 49 7
28 46 5
28 51 4
28 55 6
28 39 7
28 48 4
28 61 9
28 75 5
28 59 5
28 62 4
28 58 2
28 60 1
28 69 8
28 56 6
28 36 3
28 64 6
28 33 1
28 42 3
28 72 5
28 34 5
28 74 5
28 47 2
28 65 10
28 71 5
28 41 4
28 35 9
28 80 9
29 69 10
29 78 7
29 37 4
29 63 8
29 33 10
29 79 9
29 64 6
29 66 5
29 51 6
29 61 8
29 44 6
29 49 9
29 76 5
29 56 7
29 60 5
29 50 3
29 72 8
29 43 10
29 39 7
29 35 10
29 70 9
29 48 5
29 57 3
29 71 5
29 40 5
30 66 4
30 52 7
30 41 5
30 47 10
30 36 3
30 79 6
30 56 8
30 77 8
30 53 10
30 42 1
30 80 2
30 33 3
30 75 4
30 72 9
30 48 7
30 74 10
30 65 9
30 69 2
30 50 8
30 34 10
30 37 9
30 71 5
30 62 7
30 57 6
30 32 1
31 49 4
31 61 4
31 39 8
31 47 3
31 36 7
31 50 7
31 37 10
31 43 5
31 35 7
31 42 2
31 34 3
31 40 1
31 80 8
31 62 7
31 54 7
31 69 6
31 44 10
31 70 5
31 76 9
31 38 1
31 71 2
31 77 6
31 41 5
31 53 4
32 46 7
32 55 6
32 75 1
32 51 1
32 35 4
32 73 9
32 37 10
32 72 3
32 44 2
32 66 7
32 45 3
32 47 4
32 43 6
32 61 10
32 71 2
32 65 9
32 52 10
32 76 1
32 39 9
32 58 3
32 53 10
33 71 3
33 49 4
33 66 2
33 47 2
33 79 4
33 59 5
33 80 1
33 51 10
33 64 7
33 37 5
33 78 3
33 65 4
33 46 2
33 60 1
33 63 3
33 40 1
33 56 7
33 50 7
33 75 1
33 61 3
33 68 1
33 44 4
33 67 5
33 72 5
33 41 10
33 76 9
33 74 7
33 39 1
33 55 1
33 57 6
34 42 7
34 80 8
34 66 9
34 59 2
34 57 8
34 74 1
34 56 7
34 55 2
34 45 10
34 70 9
34 68 9
34 77 7
34 43 2
34 49 6
34 48 3
34 39 5
34 38 4
34 76 3
34 79 6
35 63 8
35 51 4
35 74 3
35 41 7
35 56 6
35 76 4
35 54 7
35 50 7
35 46 3
35 57 8
35 45 6
35 44 5
35 79 10
35 47 5
35 40 1
35 80 10
35 59 7
35 66 9
36 47 2
36 37 1
36 44 8
36 39 3
36 64 8
36 48 5
36 46 10
36 66 7
36 55 9
36 76 1
36 58 6
36 79 10
36 60 1
36 72 8
36 41 3
36 75 3
36 38 9
36 67 5
36 45 8
37 74 1
37 52 1
37 71 4
37 41 1
37 61 6
37 56 8
37 78 9
37 73 5
37 68 7
37 51 1
37 40 8
37 50 4
37 55 1
37 72 4
37 38 7
37 54 10
37 57 4
37 69 8
37 63 10
37 76 3
37 43 7
38 75 3
38 51 10
38 71 10
38 76 8
38 57 9
38 70 7
38 47 8
38 61 4
38 72 8
38 49 2
38 68 6
38 54 1
38 40 9
38 44 8
38 59 9
38 62 4
38 73 10
38 64 7
38 77 3
38 53 8
38 78 9
38 48 9
39 48 10
39 55 7
39 78 5
39 53 3
39 41 4
39 65 1
39 61 10
39 66 10
39 57 10
39 40 3
39 70 1
39 59 8
39 80 4
39 75 10
39 54 2
39 69 6
39 42 1
39 43 5
39 44 5
39 62 10
39 68 5
39 45 8
39 73 3
40 47 3
40 48 5
40 61 3
40 64 5
40 75 2
40 54 7
40 68 9
40 58 7
40 73 4
40 43 4
40 62 5
40 65 3
40 53 9
40 49 6
40 60 2
40 71 3
40 44 4
40 46 6
40 77 4
41 69 3
41 77 4
41 75 1
41 72 4
41 76 6
41 43 2
41 62 7
41 70 10
41 45 3
41 59 7
41 79 6
41 67 10
41 44 4
41 42 10
41 73 4
41 46 7
41 56 2
41 65 4
41 49 10
42 49 5
42 77 10
42 48 4
42 45 9
42 57 1
42 67 1
42 76 9
42 61 8
42 58 7
42 54 10
42 46 8
42 74 4
42 52 10
42 43 2
42 60 4
42 55 6
42 66 3
42 80 2
43 59 3
43 66 10
43 53 2
43 72 2
43 45 9
43 56 2
43 71 6
43 73 9
43 64 5
43 75 3
43 47 1
43 77 6
43 51 6
43 69 1
44 57 4
44 63 5
44 51 2
44 71 2
44 74 6
44 73 9
44 66 2
44 59 1
44 52 9
44 65 2
44 76 1
44 47 4
44 45 2
44 72 1
44 67 9
44 49 8
44 62 2
44 56 4
45 56 10
45 55 3
45 71 8
45 67 9
45 47 4
45 59 10
45 70 3
45 63 10
45 52 6
45 51 2
45 73 9
46 52 3
46 75 2
46 48 5
46 78 9
46 74 7
46 53 3
46 58 5
46 57 2
46 56 10
46 64 4
46 61 4
46 54 8
46 70 4
46 73 6
46 77 2
46 76 3
46 49 6
46 69 7
47 73 4
47 70 8
47 67 5
47 69 4
47 60 10
47 62 1
47 78 5
47 76 5
47 80 3
47 49 2
47 63 2
48 61 10
48 55 4
48 57 1
48 52 3
48 77 3
48 79 10
48 75 3
48 76 8
48 71 3
48 65 1
48 64 8
48 59 2
48 66 6
48 69 1
48 58 2
48 80 9
48 70 10
48 50 2
48 56 10
49 80 8
49 56 8
49 78 10
49 75 9
49 58 9
49 66 10
49 64 7
49 50 10
49 71 9
49 51 3
50 73 9
50 58 9
50 75 3
50 57 2
50 54 4
50 64 9
50 66 4
50 69 3
50 59 4
50 70 9
50 77 8
50 56 3
50 65 5
51 79 8
51 71 5
51 65 3
51 67 2
51 77 2
51 66 6
51 56 3
51 52 3
51 55 2
51 54 4
51 59 1
51 73 1
51 74 7
52 70 9
52 77 4
52 75 7
52 59 2
52 57 9
52 54 10
52 65 5
52 76 6
52 80 7
52 72 10
52 56 7
52 68 9
52 67 1
52 61 2
52 55 7
52 78 4
52 64 7
53 63 6
53 60 6
53 68 2
53 70 4
53 54 5
53 56 4
53 65 8
53 73 9
53 61 2
53 55 6
53 64 1
53 80 2
53 57 7
54 60 1
54 62 4
54 75 3
54 63 7
54 59 6
54 55 8
54 71 4
54 69 8
54 72 8
54 73 1
54 66 7
54 67 7
54 76 3
55 65 7
55 64 5
55 59 6
55 68 6
55 74 2
55 67 10
55 58 4
55 73 5
55 69 7
55 75 10
55 70 3
55 66 9
56 80 10
56 72 8
56 65 6
56 67 4
56 57 7
56 76 10
56 61 7
56 74 2
56 64 6
56 59 5
56 71 9
56 77 4
56 66 7
57 71 9
57 76 7
57 78 5
57 73 5
57 65 3
57 68 10
57 58 9
57 80 1
57 74 9
57 60 1
57 77 3
57 64 3
57 69 6
58 70 3
58 69 8
58 66 7
58 76 6
58 80 10
58 73 3
58 79 9
58 64 7
58 67 3
58 62 5
58 59 9
58 65 2
59 64 10
59 77 8
59 75 9
59 68 2
59 71 7
59 67 2
59 61 4
59 73 7
59 63 2
59 62 4
59 74 5
59 72 7
60 61 2
60 73 2
60 76 6
60 70 10
60 65 2
60 69 2
60 64 5
60 78 1
60 67 2
60 72 4
60 74 4
60 66 5
60 62 9
60 80 4
60 77 9
60 68 4
60 75 7
61 66 4
61 77 2
61 78 8
61 80 5
61 72 7
61 64 1
61 76 6
61 70 3
61 74 6
61 73 3
61 67 7
61 71 10
61 65 1
62 65 9
62 74 10
62 77 7
62 66 2
62 71 9
62 70 1
62 80 4
62 63 8
62 69 9
62 64 1
63 78 8
63 77 1
63 64 7
63 74 4
63 71 3
63 80 5
64 69 1
64 79 3
64 74 5
64 67 4
64 70 7
64 72 5
64 78 4
64 77 3
64 66 6
65 77 4
65 70 2
65 67 6
65 79 8
65 66 8
66 74 8
66 77 10
66 73 7
66 76 3
66 75 6
66 68 9
66 72 6
66 71 7
66 80 6
67 77 3
67 76 10
67 69 3
67 75 6
67 68 9
67 79 9
67 80 6
67 74 9
67 78 10
67 70 7
68 71 4
68 76 5
68 77 2
68 72 4
68 78 9
68 73 1
68 69 9
68 80 9
69 72 1
69 80 9
69 76 8
69 78 3
69 70 7
69 74 9
69 71 10
70 80 5
70 72 4
70 79 1
70 77 4
71 76 1
71 72 5
71 75 1
71 80 2
71 77 10
71 73 10
72 73 2
72 79 10
72 75 2
72 76 10
72 74 1
72 78 1
72 80 10
73 80 5
73 79 4
74 78 2
74 76 9
75 76 6
77 79 10
77 78 8


==> anc/instances/benchmark/maxCutMet/pw09_100.0 <==
100 4455 
1 3 10
1 61 10
1 62 1
1 43 6
1 23 6
1 47 8
1 76 9
1 39 3
1 83 3
1 92 5
1 32 6
1 89 4
1 69 7
1 24 1
1 37 7
1 80 5
1 86 1
1 4 4
1 59 1
1 26 4
1 30 2
1 48 8
1 90 5
1 63 9
1 14 6
1 49 10
1 27 9
1 20 6
1 44 6
1 34 2
1 70 4
1 11 3
1 84 1
1 58 3
1 78 4
1 55 10
1 66 3
1 97 4
1 68 10
1 17 6
1 29 8
1 99 2
1 16 10
1 46 3
1 19 6
1 42 2
1 77 6
1 98 8
1 9 7
1 71 6
1 82 5
1 53 7
1 56 6
1 100 10
1 74 7
1 60 8
1 12 4
1 65 4
1 52 6
1 31 9
1 73 2
1 87 5
1 67 10
1 94 2
1 13 3
1 5 6
1 6 10
1 88 2
1 81 8
1 96 10
1 57 4
1 64 10
1 45 6
1 38 3
1 22 8
1 85 7
1 2 3
1 36 4
1 79 2
1 54 3
1 8 5
1 40 8
1 10 1
1 7 8
1 41 7
1 33 5
1 25 2
1 95 2
1 93 3
2 91 9
2 98 3
2 25 4
2 24 4
2 62 8
2 88 2
2 92 2
2 68 7
2 67 7
2 15 5
2 94 4
2 60 4
2 20 10
2 90 6
2 93 4
2 4 4
2 16 2
2 22 6
2 96 7
2 18 6
2 27 2
2 7 4
2 6 9
2 84 1
2 70 5
2 63 6
2 39 6
2 76 9
2 55 6
2 79 6
2 26 4
2 37 3
2 89 4
2 33 10
2 5 9
2 80 2
2 64 4
2 11 9
2 46 7
2 58 6
2 3 5
2 35 1
2 10 9
2 43 8
2 65 6
2 36 5
2 28 4
2 59 2
2 45 2
2 42 2
2 56 5
2 31 7
2 17 5
2 78 7
2 73 8
2 77 4
2 75 5
2 72 3
2 8 8
2 82 7
2 71 9
2 23 10
2 49 10
2 19 8
2 57 2
2 21 7
2 61 3
2 53 7
2 30 7
2 85 9
2 41 2
2 51 5
2 13 8
2 38 5
2 52 1
2 29 3
2 44 10
2 97 10
2 83 10
2 54 1
2 32 9
2 100 3
2 95 2
2 86 5
2 48 8
3 80 9
3 46 4
3 10 5
3 67 5
3 35 8
3 7 1
3 88 1
3 71 5
3 77 10
3 93 2
3 72 1
3 40 3
3 18 8
3 85 3
3 74 8
3 65 3
3 49 8
3 56 2
3 92 3
3 68 8
3 73 2
3 22 6
3 29 2
3 51 7
3 89 6
3 91 10
3 100 8
3 20 6
3 26 10
3 94 2
3 30 4
3 6 5
3 4 6
3 19 3
3 54 3
3 64 7
3 61 10
3 33 4
3 55 7
3 25 1
3 11 5
3 21 1
3 53 8
3 76 5
3 13 4
3 83 8
3 79 7
3 66 6
3 47 7
3 9 2
3 87 7
3 98 1
3 15 9
3 17 5
3 99 1
3 12 1
3 95 5
3 23 6
3 50 2
3 8 10
3 28 6
3 5 5
3 38 7
3 27 8
3 24 4
3 42 3
3 16 6
3 58 9
3 81 10
3 41 6
3 39 2
3 63 5
3 36 4
3 59 8
3 43 1
3 44 3
3 34 4
3 62 1
3 84 6
3 14 7
3 45 8
3 52 10
3 57 2
3 48 9
3 97 6
3 78 5
3 70 7
4 10 3
4 12 9
4 66 9
4 89 8
4 68 10
4 95 4
4 56 3
4 59 10
4 72 4
4 34 9
4 17 4
4 94 6
4 85 10
4 6 9
4 42 8
4 79 2
4 11 8
4 87 1
4 93 2
4 31 7
4 99 3
4 76 1
4 69 1
4 15 1
4 84 9
4 18 3
4 28 1
4 86 10
4 51 3
4 83 1
4 26 1
4 64 2
4 97 9
4 67 6
4 88 8
4 46 5
4 32 3
4 74 10
4 81 10
4 70 5
4 52 8
4 45 10
4 49 6
4 77 3
4 71 7
4 13 3
4 90 1
4 58 1
4 27 7
4 96 2
4 16 2
4 48 9
4 61 2
4 92 5
4 22 7
4 53 7
4 38 4
4 39 6
4 75 7
4 7 3
4 44 8
4 47 7
4 8 3
4 65 1
4 41 5
4 91 9
4 21 6
4 23 9
4 98 4
4 24 8
4 30 8
4 29 8
4 54 3
4 73 8
4 9 1
4 82 5
4 80 6
4 55 10
4 20 8
4 60 3
4 63 1
4 78 8
4 5 4
5 100 2
5 10 7
5 81 5
5 63 2
5 48 8
5 94 9
5 50 1
5 60 5
5 11 4
5 76 4
5 64 9
5 95 3
5 69 9
5 99 7
5 9 5
5 36 7
5 59 7
5 73 6
5 85 10
5 28 4
5 23 5
5 39 1
5 12 4
5 61 7
5 19 2
5 43 3
5 66 5
5 6 9
5 74 2
5 70 6
5 58 8
5 71 1
5 57 8
5 47 5
5 52 2
5 77 1
5 42 8
5 14 2
5 22 10
5 72 7
5 78 1
5 32 8
5 88 5
5 49 7
5 25 8
5 38 9
5 83 6
5 7 10
5 51 8
5 15 8
5 31 2
5 34 3
5 86 8
5 96 5
5 35 10
5 92 6
5 97 4
5 33 6
5 54 6
5 30 9
5 45 1
5 24 7
5 44 6
5 18 5
5 53 4
5 90 9
5 29 2
5 13 10
5 21 6
5 8 8
5 91 4
5 65 4
5 79 7
5 27 3
5 93 5
5 89 1
5 55 4
5 20 2
5 80 3
5 67 5
5 87 4
5 82 8
5 17 5
5 56 10
5 46 9
5 98 3
5 41 8
5 62 10
6 23 1
6 41 9
6 72 2
6 60 8
6 92 2
6 16 6
6 65 2
6 81 1
6 87 1
6 51 7
6 17 5
6 46 6
6 86 10
6 52 10
6 47 7
6 30 9
6 100 10
6 56 4
6 39 8
6 20 5
6 26 1
6 84 9
6 45 9
6 21 8
6 69 10
6 75 2
6 14 7
6 74 7
6 54 4
6 57 4
6 63 7
6 97 9
6 25 8
6 37 9
6 38 3
6 22 1
6 11 8
6 28 7
6 62 2
6 67 8
6 32 7
6 78 9
6 40 4
6 24 4
6 8 5
6 15 2
6 50 8
6 64 5
6 44 7
6 48 3
6 27 1
6 53 3
6 35 4
6 43 3
6 71 7
6 76 4
6 9 2
6 31 4
6 58 8
6 49 4
6 33 9
6 80 8
6 85 5
6 79 4
6 94 4
6 13 2
6 91 4
6 59 8
6 82 5
6 98 6
6 61 2
6 99 10
6 95 10
6 55 10
6 93 1
6 96 6
6 34 4
6 7 10
6 90 3
6 10 9
6 73 7
6 77 1
6 19 3
6 88 9
6 83 10
6 42 10
6 18 5
6 89 8
6 70 2
6 68 2
7 76 1
7 34 1
7 16 6
7 65 2
7 44 8
7 52 1
7 49 3
7 33 9
7 11 3
7 20 4
7 31 4
7 15 8
7 12 4
7 95 2
7 83 6
7 30 7
7 71 3
7 61 4
7 9 5
7 10 8
7 66 3
7 25 9
7 70 6
7 17 10
7 8 1
7 45 6
7 58 10
7 38 5
7 56 9
7 26 6
7 50 8
7 37 6
7 27 4
7 40 10
7 74 1
7 78 8
7 23 1
7 59 9
7 91 7
7 94 6
7 42 7
7 80 6
7 48 4
7 39 9
7 67 7
7 99 3
7 14 5
7 89 6
7 13 9
7 43 5
7 21 7
7 87 1
7 36 6
7 69 7
7 92 5
7 32 9
7 29 5
7 54 4
7 62 6
7 57 3
7 55 8
7 19 2
7 35 4
7 97 4
7 88 10
7 68 7
7 81 7
7 46 5
7 75 1
7 100 5
7 84 5
7 73 8
7 85 9
7 18 4
7 41 4
7 60 5
7 24 1
7 82 6
7 53 8
7 98 1
7 79 7
8 39 1
8 62 3
8 86 2
8 89 1
8 12 6
8 38 8
8 10 2
8 57 9
8 95 10
8 83 2
8 91 1
8 99 7
8 71 9
8 98 6
8 63 7
8 29 10
8 94 3
8 49 5
8 93 3
8 46 5
8 47 6
8 9 5
8 65 6
8 53 5
8 51 10
8 72 1
8 90 6
8 14 6
8 84 3
8 60 7
8 37 3
8 22 10
8 66 10
8 87 5
8 23 1
8 19 3
8 15 9
8 74 1
8 30 9
8 61 7
8 26 10
8 56 3
8 17 3
8 33 7
8 75 10
8 77 2
8 21 4
8 70 1
8 24 6
8 88 9
8 85 9
8 16 2
8 64 1
8 48 3
8 32 3
8 44 5
8 36 7
8 69 9
8 35 10
8 11 2
8 96 7
8 58 8
8 55 3
8 42 3
8 13 9
8 28 1
8 76 8
8 80 8
8 78 9
8 41 9
8 34 1
8 68 7
8 54 1
8 50 7
8 73 5
8 27 2
8 67 10
8 43 2
8 79 7
8 81 9
8 82 7
8 25 2
8 45 10
8 97 5
9 47 2
9 90 5
9 29 7
9 99 6
9 35 4
9 68 1
9 79 8
9 31 10
9 22 8
9 83 9
9 27 8
9 92 7
9 19 3
9 87 7
9 84 9
9 56 3
9 72 4
9 12 5
9 23 7
9 71 10
9 100 5
9 49 3
9 24 7
9 52 7
9 14 6
9 51 7
9 85 4
9 64 9
9 17 4
9 28 4
9 26 3
9 15 8
9 25 2
9 57 2
9 76 4
9 40 4
9 13 10
9 46 2
9 10 3
9 50 9
9 70 3
9 39 6
9 97 7
9 73 9
9 96 10
9 62 4
9 16 10
9 59 5
9 30 10
9 66 7
9 78 10
9 42 9
9 32 4
9 86 7
9 91 8
9 88 8
9 75 5
9 81 2
9 20 10
9 60 4
9 43 10
9 21 7
9 65 4
9 58 1
9 33 5
9 61 6
9 45 9
9 77 3
9 69 8
9 89 2
9 94 3
9 44 6
9 48 3
9 37 1
9 18 10
9 98 7
9 93 9
9 67 4
9 38 8
9 55 3
9 11 9
10 60 4
10 17 8
10 55 4
10 79 10
10 70 9
10 37 4
10 49 8
10 90 3
10 11 3
10 21 4
10 84 4
10 42 10
10 16 7
10 32 8
10 77 8
10 54 4
10 31 2
10 99 6
10 80 4
10 34 7
10 92 4
10 41 2
10 67 1
10 25 3
10 64 9
10 58 2
10 20 1
10 27 3
10 52 5
10 71 5
10 65 3
10 29 8
10 48 10
10 95 9
10 46 7
10 57 3
10 89 7
10 33 10
10 72 4
10 98 1
10 53 6
10 82 4
10 40 5
10 73 8
10 50 5
10 47 2
10 100 8
10 93 3
10 62 2
10 43 8
10 94 4
10 22 3
10 18 2
10 14 4
10 30 1
10 85 5
10 76 9
10 78 1
10 91 7
10 75 5
10 13 3
10 28 2
10 51 10
10 69 1
10 97 9
10 63 9
10 12 6
10 19 6
10 61 8
10 23 9
10 59 6
10 45 10
10 36 6
10 35 9
10 86 6
10 15 7
10 39 8
10 87 9
10 56 2
10 38 3
10 68 8
10 26 4
10 66 4
11 25 3
11 62 2
11 55 5
11 90 4
11 48 3
11 18 6
11 22 6
11 60 3
11 54 2
11 40 1
11 80 10
11 79 9
11 68 1
11 94 9
11 45 6
11 37 10
11 21 6
11 73 3
11 69 3
11 38 2
11 86 5
11 81 3
11 13 8
11 46 10
11 78 1
11 31 2
11 98 9
11 14 5
11 61 6
11 77 8
11 93 7
11 16 4
11 84 5
11 87 3
11 34 9
11 67 9
11 30 4
11 53 10
11 97 8
11 39 5
11 74 7
11 28 9
11 51 8
11 41 6
11 76 4
11 88 7
11 27 2
11 47 9
11 96 4
11 44 10
11 64 10
11 12 2
11 70 2
11 43 2
11 59 1
11 95 2
11 35 7
11 52 10
11 92 2
11 42 3
11 17 4
11 63 8
11 33 7
11 56 10
11 100 10
11 20 1
11 72 7
11 89 3
11 32 1
11 15 1
11 66 5
11 82 9
11 83 5
11 24 8
11 58 3
11 23 10
11 50 5
11 85 1
11 49 2
11 26 2
11 65 4
11 91 6
11 57 1
12 17 1
12 19 4
12 48 8
12 31 1
12 33 1
12 15 10
12 24 7
12 20 4
12 44 8
12 47 9
12 98 5
12 88 10
12 43 10
12 89 7
12 58 2
12 83 7
12 53 5
12 26 6
12 38 4
12 66 7
12 99 6
12 55 10
12 36 3
12 56 8
12 52 6
12 23 3
12 65 8
12 18 2
12 92 3
12 39 2
12 74 3
12 22 6
12 86 5
12 30 2
12 73 4
12 13 6
12 69 8
12 49 1
12 87 7
12 70 10
12 16 10
12 84 2
12 79 9
12 14 3
12 51 7
12 25 9
12 76 6
12 27 5
12 54 7
12 72 8
12 80 4
12 62 9
12 71 5
12 64 7
12 95 10
12 96 7
12 40 6
12 29 10
12 82 3
12 81 10
12 37 1
12 63 7
12 91 9
12 21 7
12 32 7
12 59 2
12 41 3
12 61 2
12 75 3
12 94 7
12 77 5
12 85 4
12 68 9
12 42 3
12 93 4
12 50 6
12 97 3
12 28 4
12 100 6
12 45 5
12 78 9
12 46 9
13 34 9
13 77 10
13 96 8
13 67 1
13 53 4
13 33 10
13 65 3
13 74 2
13 22 6
13 43 7
13 19 5
13 87 4
13 31 1
13 64 10
13 66 8
13 71 10
13 17 2
13 72 1
13 68 8
13 75 10
13 48 1
13 62 2
13 69 5
13 98 8
13 95 4
13 61 4
13 54 5
13 46 1
13 82 4
13 27 10
13 93 4
13 90 1
13 57 10
13 44 3
13 70 2
13 15 2
13 88 3
13 84 4
13 76 3
13 51 9
13 25 6
13 83 5
13 30 4
13 16 3
13 35 1
13 60 5
13 73 8
13 14 4
13 32 8
13 100 2
13 18 9
13 80 9
13 37 2
13 99 7
13 50 5
13 86 1
13 45 9
13 52 7
13 56 6
13 47 8
13 23 3
13 28 4
13 94 10
13 91 5
13 40 5
13 49 7
13 29 4
13 81 3
13 79 4
13 38 5
13 89 6
13 42 1
13 26 7
13 20 10
13 58 4
13 39 6
13 97 2
13 63 3
13 21 5
13 92 7
14 18 10
14 72 10
14 90 4
14 83 10
14 59 9
14 78 9
14 100 10
14 44 10
14 23 6
14 65 10
14 91 8
14 61 10
14 73 4
14 37 4
14 89 4
14 43 6
14 95 8
14 17 10
14 48 3
14 54 1
14 60 3
14 16 9
14 93 1
14 57 6
14 82 6
14 58 8
14 35 2
14 79 5
14 46 10
14 32 6
14 71 2
14 67 1
14 69 8
14 27 1
14 55 3
14 21 4
14 99 1
14 85 8
14 74 4
14 40 1
14 63 6
14 52 3
14 81 9
14 33 1
14 28 1
14 97 8
14 64 4
14 80 3
14 92 7
14 42 2
14 49 6
14 22 8
14 84 6
14 50 10
14 53 10
14 34 7
14 68 10
14 94 6
14 56 9
14 77 3
14 38 3
14 86 1
14 75 9
14 96 1
14 45 2
14 29 5
14 98 7
14 24 2
14 20 6
14 76 10
14 30 9
14 19 4
15 72 7
15 81 2
15 62 4
15 17 6
15 25 7
15 68 1
15 82 3
15 43 1
15 34 9
15 75 7
15 88 10
15 48 5
15 87 5
15 73 8
15 67 10
15 20 4
15 60 9
15 22 4
15 38 4
15 86 1
15 26 9
15 77 5
15 58 6
15 24 5
15 95 4
15 29 10
15 90 6
15 61 6
15 83 3
15 100 9
15 76 4
15 49 6
15 80 10
15 21 6
15 30 4
15 16 6
15 93 10
15 84 3
15 99 2
15 19 3
15 78 3
15 98 6
15 70 6
15 57 8
15 91 6
15 23 1
15 32 2
15 33 10
15 56 10
15 55 6
15 45 4
15 53 8
15 54 4
15 96 6
15 18 1
15 92 6
15 40 9
15 69 10
15 71 4
15 52 4
15 65 3
15 85 3
15 36 10
15 46 1
15 37 3
15 28 4
15 94 8
15 35 6
15 51 6
15 42 9
15 63 10
15 59 1
15 41 6
15 47 10
15 89 9
15 27 7
15 44 7
15 31 4
16 84 2
16 68 10
16 41 4
16 79 5
16 58 1
16 57 4
16 90 9
16 86 9
16 92 10
16 74 7
16 60 3
16 28 7
16 25 8
16 38 8
16 94 1
16 26 2
16 96 5
16 61 7
16 77 4
16 54 1
16 39 6
16 17 7
16 89 3
16 20 3
16 97 2
16 65 8
16 23 2
16 59 3
16 51 7
16 30 8
16 75 4
16 37 9
16 48 6
16 76 3
16 53 7
16 100 1
16 85 4
16 62 2
16 44 3
16 70 6
16 98 5
16 64 10
16 43 1
16 22 4
16 32 1
16 45 8
16 33 7
16 95 8
16 18 9
16 91 1
16 50 5
16 36 2
16 66 2
16 42 5
16 88 3
16 47 1
16 21 1
16 99 7
16 93 2
16 73 4
16 63 1
16 87 2
16 81 9
16 72 3
16 78 7
16 49 4
16 31 2
16 71 3
16 56 4
16 69 9
16 80 1
16 27 3
16 83 3
16 40 5
16 35 5
16 19 6
16 29 6
17 43 10
17 44 2
17 78 5
17 74 3
17 45 6
17 18 7
17 58 2
17 20 4
17 97 4
17 77 8
17 62 3
17 92 6
17 72 8
17 53 6
17 86 1
17 59 4
17 41 3
17 55 9
17 57 9
17 48 3
17 26 10
17 25 5
17 99 9
17 22 2
17 73 2
17 40 10
17 52 6
17 56 6
17 50 5
17 64 5
17 49 4
17 66 3
17 19 9
17 21 10
17 82 2
17 33 6
17 93 10
17 27 6
17 91 2
17 68 7
17 98 1
17 81 8
17 61 5
17 23 6
17 24 10
17 39 10
17 88 3
17 65 5
17 37 4
17 96 7
17 32 4
17 67 10
17 75 8
17 31 7
17 80 5
17 28 4
17 60 9
17 47 1
17 69 2
17 71 8
17 29 6
17 30 4
17 34 3
17 95 7
17 35 5
17 90 4
17 70 6
17 38 5
17 84 2
17 87 3
17 46 1
17 51 10
17 63 4
17 36 10
18 96 5
18 82 4
18 23 8
18 58 10
18 75 10
18 69 7
18 27 2
18 26 5
18 90 2
18 47 9
18 85 10
18 42 9
18 89 2
18 33 8
18 81 4
18 32 10
18 48 9
18 80 2
18 74 3
18 57 9
18 60 4
18 66 2
18 40 4
18 21 10
18 71 7
18 20 5
18 34 8
18 65 10
18 54 3
18 64 6
18 68 9
18 97 10
18 56 2
18 24 6
18 72 7
18 30 7
18 35 8
18 83 5
18 38 10
18 51 10
18 44 7
18 31 5
18 84 2
18 73 5
18 19 8
18 22 10
18 49 4
18 77 5
18 63 1
18 39 1
18 86 7
18 76 2
18 67 3
18 100 4
18 53 6
18 25 5
18 88 9
18 93 3
18 37 9
18 36 9
18 55 7
18 99 3
18 92 10
18 94 1
18 91 2
18 43 2
18 61 3
19 88 7
19 32 8
19 82 4
19 72 9
19 90 2
19 78 5
19 28 10
19 57 5
19 42 8
19 85 8
19 89 1
19 98 3
19 51 1
19 29 4
19 76 4
19 40 10
19 25 2
19 24 1
19 60 8
19 71 4
19 39 5
19 55 1
19 34 5
19 65 8
19 36 9
19 94 5
19 81 10
19 46 1
19 35 1
19 49 10
19 91 6
19 92 6
19 33 3
19 77 8
19 83 7
19 58 2
19 53 9
19 87 3
19 84 7
19 43 2
19 50 5
19 22 9
19 47 8
19 86 3
19 59 6
19 96 4
19 61 3
19 21 8
19 52 10
19 37 1
19 31 1
19 30 8
19 69 7
19 68 4
19 70 5
19 56 10
19 80 4
19 79 3
19 66 8
19 75 4
19 95 1
19 99 9
19 100 1
19 64 1
19 27 7
19 74 6
19 67 9
19 97 1
19 23 4
19 62 8
19 63 7
20 32 10
20 27 6
20 92 3
20 81 10
20 95 1
20 43 7
20 54 8
20 42 4
20 83 7
20 50 6
20 35 7
20 30 8
20 91 5
20 52 1
20 21 9
20 53 5
20 38 4
20 63 3
20 97 10
20 57 9
20 60 10
20 40 10
20 67 2
20 82 6
20 47 4
20 72 10
20 41 1
20 34 1
20 62 5
20 37 3
20 77 8
20 31 5
20 78 3
20 51 8
20 74 4
20 94 2
20 90 5
20 39 10
20 84 8
20 24 2
20 88 10
20 98 4
20 56 6
20 68 2
20 58 10
20 23 4
20 75 4
20 79 7
20 46 10
20 49 10
20 33 8
20 44 3
20 48 10
20 99 2
20 87 6
20 96 4
20 25 8
20 93 4
20 59 8
20 71 5
20 29 3
20 61 9
20 86 10
20 66 3
20 76 2
20 26 9
20 89 7
20 65 7
20 70 9
20 69 5
20 64 10
20 100 2
21 61 6
21 41 2
21 81 10
21 98 1
21 49 5
21 89 1
21 62 3
21 26 7
21 95 10
21 73 2
21 39 8
21 24 5
21 83 5
21 69 8
21 60 3
21 42 3
21 93 5
21 38 7
21 55 2
21 53 9
21 34 3
21 94 3
21 71 4
21 48 3
21 33 6
21 78 7
21 79 8
21 30 8
21 25 4
21 68 10
21 57 2
21 59 8
21 76 9
21 28 8
21 52 4
21 80 1
21 43 9
21 96 9
21 75 1
21 70 9
21 31 4
21 84 6
21 87 7
21 86 7
21 63 8
21 100 10
21 35 8
21 44 10
21 65 1
21 50 10
21 58 9
21 85 5
21 82 4
21 56 7
21 67 1
21 32 9
21 37 2
21 92 9
21 91 2
21 90 6
21 40 1
21 88 1
21 72 7
21 99 3
21 46 4
21 97 5
21 29 9
21 54 7
21 64 10
21 36 1
21 77 4
21 22 3
21 27 9
21 74 6
21 66 7
22 72 3
22 67 2
22 36 2
22 85 10
22 47 6
22 74 1
22 64 2
22 35 10
22 34 10
22 59 1
22 88 1
22 99 1
22 26 6
22 29 9
22 79 2
22 30 5
22 31 7
22 37 7
22 75 3
22 76 8
22 95 1
22 63 9
22 49 8
22 82 7
22 69 3
22 24 6
22 23 8
22 94 3
22 56 7
22 65 1
22 66 9
22 54 10
22 27 10
22 40 3
22 93 1
22 28 4
22 58 1
22 71 8
22 87 7
22 48 10
22 53 9
22 89 3
22 25 7
22 50 9
22 39 6
22 97 3
22 42 10
22 57 9
22 92 6
22 84 3
22 46 9
22 38 6
22 91 5
22 55 10
22 86 1
22 45 6
22 73 3
22 44 5
22 70 1
22 60 6
22 96 10
22 90 2
22 77 4
22 43 5
22 98 3
22 83 9
22 51 1
22 61 5
22 32 9
23 32 1
23 68 10
23 88 7
23 71 5
23 91 7
23 37 6
23 86 8
23 82 3
23 84 9
23 52 5
23 36 10
23 95 4
23 99 5
23 63 10
23 73 3
23 46 9
23 41 5
23 35 9
23 28 5
23 26 6
23 47 3
23 69 7
23 62 10
23 51 5
23 89 5
23 33 5
23 98 9
23 83 5
23 81 10
23 94 5
23 58 5
23 60 9
23 90 10
23 56 1
23 78 4
23 48 3
23 61 2
23 92 4
23 72 5
23 29 1
23 49 3
23 66 2
23 64 6
23 34 6
23 55 7
23 30 8
23 70 10
23 97 2
23 76 3
23 39 4
23 25 9
23 77 9
23 67 6
23 80 3
23 65 10
23 38 3
23 43 9
23 75 7
23 59 3
23 45 1
23 79 6
23 53 1
23 31 9
23 54 2
23 50 1
23 74 5
23 57 9
23 44 5
23 24 3
24 79 9
24 89 7
24 92 7
24 52 5
24 75 3
24 65 5
24 96 6
24 66 2
24 39 9
24 37 10
24 54 9
24 81 6
24 95 6
24 40 9
24 76 1
24 32 2
24 77 10
24 57 1
24 97 6
24 80 3
24 87 4
24 53 4
24 51 1
24 59 8
24 26 5
24 72 3
24 25 9
24 58 3
24 94 3
24 44 10
24 56 8
24 63 6
24 85 10
24 61 6
24 78 5
24 70 10
24 28 4
24 27 5
24 34 8
24 91 4
24 99 4
24 41 9
24 47 3
24 71 9
24 33 9
24 30 10
24 84 2
24 98 7
24 48 1
24 69 4
24 55 2
24 88 10
24 68 5
24 73 3
24 67 3
24 50 3
24 83 6
24 31 9
24 36 7
24 29 9
24 62 10
24 35 9
24 42 5
24 60 6
24 100 9
24 93 9
24 45 9
24 90 9
25 48 10
25 36 5
25 74 9
25 59 4
25 78 1
25 63 7
25 95 10
25 93 6
25 82 5
25 77 1
25 73 1
25 57 5
25 35 10
25 39 7
25 55 9
25 72 3
25 83 6
25 45 6
25 66 8
25 26 4
25 76 10
25 40 9
25 30 8
25 28 8
25 96 10
25 97 7
25 65 4
25 71 5
25 27 9
25 29 8
25 98 4
25 53 9
25 99 8
25 64 1
25 60 8
25 68 9
25 94 7
25 69 8
25 81 2
25 52 4
25 49 5
25 47 5
25 44 9
25 42 10
25 85 2
25 37 8
25 91 1
25 89 7
25 87 6
25 92 10
25 62 6
25 100 8
25 51 7
25 86 10
25 54 9
25 50 1
25 31 1
25 38 9
25 80 8
25 90 1
25 32 8
25 70 5
25 33 7
25 46 10
25 75 9
25 58 7
25 84 5
25 67 7
26 83 6
26 28 10
26 97 9
26 98 2
26 34 4
26 40 4
26 70 9
26 75 2
26 62 3
26 91 8
26 92 9
26 56 10
26 30 3
26 36 9
26 81 7
26 45 9
26 85 10
26 39 6
26 31 8
26 32 4
26 50 1
26 51 3
26 37 9
26 90 8
26 46 9
26 42 3
26 68 8
26 76 9
26 99 2
26 38 1
26 59 10
26 48 4
26 93 10
26 100 6
26 27 8
26 47 7
26 61 5
26 94 7
26 41 8
26 52 10
26 64 3
26 49 7
26 44 9
26 82 8
26 29 8
26 35 9
26 71 9
26 87 8
26 88 8
26 33 8
26 55 7
26 63 7
26 43 2
26 69 7
26 79 1
26 77 9
26 54 7
26 73 4
26 95 8
26 96 10
26 80 6
26 86 10
26 58 9
26 74 6
27 30 8
27 65 1
27 95 3
27 89 2
27 86 2
27 41 10
27 73 3
27 36 9
27 58 6
27 35 8
27 93 4
27 79 3
27 42 6
27 71 9
27 97 5
27 43 7
27 78 3
27 49 4
27 28 6
27 52 6
27 54 5
27 72 7
27 32 6
27 64 8
27 55 10
27 50 9
27 34 1
27 84 2
27 29 7
27 38 5
27 81 6
27 51 3
27 74 6
27 83 3
27 67 1
27 82 3
27 85 7
27 60 6
27 53 2
27 57 1
27 98 9
27 59 3
27 39 2
27 66 5
27 31 7
27 62 2
27 100 9
27 90 3
27 96 7
27 33 10
27 44 7
27 80 4
27 48 9
27 68 4
27 99 5
27 45 1
27 75 2
27 70 5
27 76 8
27 69 6
27 46 1
27 56 2
27 92 7
27 37 8
27 77 10
28 42 5
28 54 4
28 72 6
28 85 9
28 61 8
28 90 9
28 32 10
28 84 6
28 33 6
28 93 9
28 82 10
28 43 8
28 75 4
28 36 10
28 74 7
28 67 5
28 98 10
28 46 3
28 50 5
28 41 7
28 86 9
28 78 2
28 34 1
28 91 7
28 45 7
28 70 4
28 52 3
28 99 8
28 88 8
28 58 9
28 87 4
28 65 9
28 40 9
28 48 6
28 89 4
28 30 8
28 100 1
28 47 9
28 60 2
28 62 3
28 57 10
28 31 10
28 97 3
28 35 7
28 77 6
28 64 10
28 68 4
28 83 5
28 39 5
28 69 8
28 81 5
28 55 7
28 76 5
28 63 3
28 29 6
28 95 3
28 37 2
28 80 8
28 92 4
28 94 2
28 71 1
28 79 6
28 96 4
28 56 6
28 44 9
28 66 3
29 98 8
29 62 2
29 97 1
29 58 1
29 47 8
29 73 1
29 37 3
29 89 10
29 50 4
29 90 1
29 30 9
29 87 4
29 56 4
29 82 3
29 84 1
29 85 3
29 71 10
29 64 5
29 99 7
29 57 5
29 78 1
29 63 1
29 76 1
29 44 8
29 59 1
29 66 3
29 67 8
29 75 7
29 52 6
29 55 10
29 53 9
29 43 4
29 91 4
29 70 7
29 39 2
29 34 8
29 36 4
29 42 3
29 69 4
29 40 9
29 94 9
29 35 2
29 68 1
29 77 8
29 51 7
29 88 9
29 100 6
29 81 5
29 49 1
29 65 2
29 86 8
29 38 6
29 54 2
29 79 2
29 60 9
29 48 9
29 92 2
29 61 9
29 46 8
29 45 8
29 74 10
29 41 7
29 72 4
29 33 2
29 31 5
29 80 8
29 83 4
30 100 9
30 52 5
30 64 7
30 70 8
30 92 4
30 45 2
30 48 10
30 34 9
30 35 7
30 46 3
30 61 8
30 98 3
30 81 10
30 77 1
30 97 1
30 83 2
30 43 1
30 57 10
30 36 5
30 91 7
30 89 1
30 39 5
30 47 2
30 96 9
30 76 4
30 85 9
30 41 3
30 55 6
30 59 7
30 68 4
30 50 8
30 63 5
30 72 3
30 82 9
30 73 4
30 71 4
30 79 4
30 32 5
30 75 4
30 99 8
30 67 10
30 74 1
30 33 5
30 62 10
30 44 3
30 51 6
30 87 2
30 31 9
30 66 2
30 88 1
30 78 4
30 69 3
30 53 9
30 65 6
30 42 3
30 58 5
30 94 3
30 60 6
30 49 4
30 56 2
30 54 6
30 40 6
30 80 3
30 38 7
30 86 1
31 80 2
31 41 3
31 56 10
31 42 8
31 93 4
31 32 7
31 78 10
31 58 9
31 91 7
31 36 9
31 54 10
31 45 5
31 72 3
31 97 2
31 90 3
31 60 1
31 94 10
31 47 3
31 100 1
31 35 5
31 74 3
31 33 7
31 84 9
31 99 1
31 44 5
31 64 1
31 77 8
31 51 10
31 83 2
31 37 8
31 57 5
31 70 1
31 38 10
31 53 4
31 34 2
31 59 6
31 46 5
31 96 9
31 69 4
31 49 1
31 76 5
31 95 8
31 85 10
31 71 5
31 39 10
31 87 4
31 65 3
31 81 10
31 50 4
31 55 2
31 48 5
31 61 6
31 40 3
31 68 1
31 73 6
31 98 1
31 86 6
31 62 5
31 88 2
31 92 9
31 82 8
32 93 9
32 94 7
32 51 1
32 67 10
32 42 6
32 53 10
32 56 10
32 77 4
32 45 2
32 54 1
32 96 5
32 46 9
32 91 1
32 100 10
32 70 1
32 64 1
32 61 7
32 33 6
32 99 10
32 37 8
32 66 7
32 38 6
32 75 5
32 55 2
32 44 2
32 89 7
32 78 1
32 62 7
32 95 8
32 98 9
32 73 5
32 85 5
32 34 8
32 47 10
32 49 1
32 63 4
32 68 4
32 87 10
32 88 5
32 57 6
32 80 1
32 81 10
32 83 3
32 65 9
32 36 10
32 86 3
32 92 6
32 72 5
32 35 2
32 74 5
32 59 10
32 69 8
32 60 3
32 39 8
32 90 9
32 82 3
32 71 7
32 58 10
32 48 5
32 40 5
32 79 5
32 52 4
33 87 4
33 91 7
33 62 1
33 43 1
33 65 2
33 77 2
33 60 6
33 40 2
33 46 6
33 63 5
33 99 5
33 75 7
33 55 5
33 84 2
33 61 9
33 88 8
33 39 10
33 80 6
33 52 5
33 78 6
33 96 6
33 98 3
33 93 6
33 53 8
33 74 4
33 83 6
33 54 9
33 70 1
33 100 7
33 49 8
33 81 1
33 42 8
33 69 7
33 94 10
33 45 10
33 71 3
33 51 1
33 36 6
33 67 8
33 41 8
33 48 1
33 57 7
33 38 1
33 34 4
33 66 10
33 35 6
33 85 2
33 72 8
33 89 2
33 44 1
33 97 10
33 92 9
33 47 6
33 68 7
33 79 8
33 59 8
33 95 10
33 90 10
33 37 9
33 56 9
33 50 7
33 64 5
34 63 6
34 56 9
34 74 3
34 93 4
34 37 5
34 86 7
34 87 1
34 83 10
34 94 3
34 40 3
34 42 4
34 46 7
34 95 7
34 49 8
34 61 6
34 85 2
34 67 2
34 77 10
34 35 2
34 66 7
34 59 8
34 92 4
34 43 9
34 41 1
34 72 4
34 99 5
34 60 9
34 97 2
34 89 1
34 57 2
34 90 2
34 55 8
34 54 6
34 47 8
34 39 1
34 96 9
34 58 10
34 65 7
34 70 8
34 81 3
34 80 7
34 51 5
34 91 5
34 38 3
34 78 2
34 53 2
34 84 10
34 64 1
34 69 3
34 68 3
34 73 2
34 48 9
34 75 1
34 44 10
34 82 3
34 71 9
34 52 3
34 36 4
35 44 5
35 46 1
35 52 5
35 79 10
35 93 6
35 51 6
35 47 7
35 92 7
35 40 9
35 81 1
35 62 10
35 56 8
35 99 2
35 77 8
35 69 1
35 59 4
35 42 1
35 68 4
35 53 8
35 67 3
35 82 4
35 43 1
35 71 4
35 91 4
35 75 1
35 100 4
35 48 3
35 49 10
35 80 5
35 70 8
35 97 5
35 65 8
35 94 9
35 37 7
35 83 7
35 36 7
35 84 1
35 50 5
35 72 10
35 41 7
35 60 5
35 55 5
35 39 7
35 45 7
35 90 8
35 74 2
35 76 10
35 85 6
35 63 10
35 89 8
35 57 10
35 64 3
35 54 4
35 96 7
35 95 4
35 98 4
35 66 1
35 88 2
35 86 10
36 56 5
36 92 4
36 83 3
36 73 9
36 68 6
36 72 2
36 55 5
36 54 7
36 91 7
36 76 2
36 45 8
36 75 4
36 67 5
36 58 1
36 69 1
36 66 8
36 78 4
36 60 10
36 57 8
36 38 9
36 61 7
36 88 6
36 87 4
36 81 1
36 74 2
36 97 3
36 49 3
36 80 7
36 98 2
36 52 8
36 77 6
36 99 2
36 85 4
36 95 7
36 59 4
36 39 9
36 40 5
36 89 4
36 63 8
36 48 4
36 100 9
36 86 2
36 79 7
36 70 4
36 43 5
36 44 9
36 46 8
36 71 10
36 90 4
36 93 4
36 47 1
36 94 2
36 51 6
36 62 8
36 65 6
36 50 8
36 82 8
36 42 3
37 39 8
37 52 7
37 57 7
37 76 7
37 100 2
37 69 5
37 47 8
37 84 3
37 68 3
37 72 2
37 77 2
37 44 2
37 60 1
37 75 5
37 54 4
37 49 5
37 65 10
37 59 3
37 63 8
37 73 4
37 40 5
37 90 8
37 51 5
37 95 1
37 83 2
37 99 10
37 71 6
37 58 7
37 45 6
37 78 1
37 56 3
37 87 4
37 38 2
37 46 4
37 67 10
37 97 10
37 48 8
37 64 8
37 82 5
37 98 2
37 86 10
37 70 3
37 50 7
37 91 1
37 89 5
37 74 3
37 43 7
37 96 3
37 79 4
37 61 1
37 42 3
37 53 10
37 41 10
37 62 4
37 80 4
37 94 6
37 55 9
37 66 1
37 93 6
37 81 2
37 92 2
37 85 8
38 95 7
38 91 6
38 65 5
38 60 1
38 87 4
38 96 10
38 100 5
38 42 2
38 45 6
38 73 2
38 83 2
38 48 1
38 98 4
38 97 5
38 92 7
38 81 3
38 53 8
38 80 1
38 39 7
38 69 7
38 93 10
38 79 9
38 70 4
38 90 1
38 58 7
38 47 6
38 84 8
38 86 2
38 66 9
38 41 2
38 62 1
38 89 3
38 40 10
38 94 7
38 99 2
38 88 6
38 46 9
38 51 1
38 71 10
38 78 1
38 85 4
38 56 2
38 82 4
38 77 10
38 63 10
38 68 2
38 52 7
38 57 7
38 50 6
38 72 6
38 43 9
38 54 6
38 75 5
38 44 4
38 67 9
38 76 8
38 55 9
38 64 8
38 49 7
39 52 7
39 74 10
39 59 2
39 73 6
39 64 4
39 97 10
39 92 1
39 71 7
39 79 5
39 40 1
39 88 9
39 44 8
39 77 6
39 72 1
39 42 4
39 100 1
39 90 1
39 61 8
39 51 9
39 57 8
39 82 10
39 70 6
39 41 8
39 46 5
39 78 6
39 65 9
39 49 2
39 58 5
39 91 3
39 95 3
39 69 2
39 63 3
39 45 10
39 80 5
39 56 9
39 86 6
39 99 1
39 75 1
39 62 2
39 53 5
39 85 3
39 67 3
39 98 2
39 76 3
39 81 6
39 54 8
39 48 7
39 47 5
39 43 7
39 87 2
39 93 10
39 66 6
39 55 9
39 94 9
39 84 8
40 86 8
40 75 5
40 85 9
40 66 9
40 69 10
40 47 3
40 93 6
40 78 3
40 64 3
40 83 8
40 80 8
40 68 6
40 52 5
40 88 1
40 58 9
40 42 1
40 96 10
40 59 7
40 71 1
40 87 10
40 56 3
40 44 1
40 49 8
40 81 8
40 77 10
40 62 4
40 95 4
40 97 8
40 46 3
40 70 6
40 60 4
40 76 5
40 98 1
40 61 2
40 89 2
40 67 3
40 55 2
40 45 1
40 53 6
40 79 1
40 92 7
40 43 7
40 57 8
40 73 8
40 63 1
40 90 1
40 48 3
40 41 8
40 74 3
40 54 3
40 84 3
41 54 9
41 76 8
41 53 6
41 81 5
41 71 5
41 96 3
41 89 5
41 67 9
41 69 8
41 92 8
41 77 8
41 88 4
41 47 9
41 44 5
41 84 7
41 62 3
41 50 6
41 51 6
41 86 6
41 49 5
41 75 8
41 65 5
41 87 10
41 95 6
41 78 6
41 90 2
41 66 2
41 56 2
41 43 4
41 42 1
41 100 3
41 70 1
41 60 3
41 61 6
41 83 7
41 52 8
41 97 5
41 99 4
41 79 2
41 98 2
41 74 8
41 45 4
41 46 2
41 63 7
41 80 10
41 48 4
41 93 8
41 57 3
41 59 2
41 68 4
41 58 5
41 73 5
41 91 5
42 82 3
42 45 3
42 73 6
42 49 7
42 98 7
42 61 1
42 83 4
42 99 5
42 89 5
42 52 5
42 77 1
42 70 6
42 97 8
42 78 1
42 62 7
42 66 8
42 68 4
42 87 9
42 43 4
42 72 10
42 48 8
42 53 7
42 84 2
42 92 7
42 59 1
42 91 9
42 63 4
42 57 10
42 67 10
42 80 5
42 69 10
42 58 9
42 44 1
42 95 3
42 65 6
42 56 1
42 96 1
42 76 4
42 51 1
42 55 8
42 46 4
42 60 5
42 54 1
42 71 5
42 79 9
42 86 7
42 50 4
42 75 8
42 94 2
42 64 5
42 90 10
42 100 5
42 93 7
43 93 5
43 51 2
43 87 10
43 90 9
43 53 2
43 74 1
43 99 2
43 61 1
43 54 1
43 67 9
43 59 9
43 44 8
43 94 2
43 50 4
43 98 8
43 97 1
43 47 1
43 71 5
43 45 7
43 63 5
43 79 9
43 68 1
43 65 10
43 100 7
43 86 1
43 48 4
43 76 2
43 62 5
43 92 3
43 55 5
43 91 4
43 70 9
43 46 4
43 58 5
43 72 7
43 75 8
43 60 10
43 89 3
43 57 1
43 78 9
43 83 5
43 80 2
43 96 8
43 82 3
43 66 4
43 69 8
43 85 9
43 84 9
43 64 3
43 49 10
43 81 9
43 88 7
44 66 8
44 89 2
44 83 7
44 56 8
44 72 4
44 51 10
44 68 9
44 88 1
44 82 1
44 93 5
44 95 5
44 57 9
44 92 4
44 75 1
44 63 4
44 85 3
44 87 5
44 47 10
44 78 3
44 52 5
44 86 2
44 90 7
44 98 4
44 99 9
44 94 3
44 84 2
44 73 9
44 55 6
44 45 7
44 77 1
44 71 1
44 46 2
44 100 1
44 81 8
44 65 5
44 50 3
44 64 6
44 80 9
44 54 5
44 67 8
44 69 10
44 61 9
44 76 9
44 70 7
44 79 4
44 59 9
44 48 2
44 97 1
44 91 9
44 96 7
44 53 7
45 98 7
45 82 5
45 75 3
45 97 5
45 83 5
45 70 5
45 52 9
45 80 3
45 71 7
45 64 8
45 47 3
45 74 7
45 51 2
45 58 6
45 93 8
45 63 2
45 61 6
45 50 9
45 86 2
45 88 6
45 96 10
45 87 6
45 89 3
45 94 2
45 91 7
45 55 4
45 62 7
45 90 1
45 69 2
45 84 8
45 53 7
45 66 4
45 77 8
45 76 1
45 99 5
45 100 5
45 95 8
45 48 10
45 65 8
45 73 8
45 79 7
45 59 1
45 56 3
45 72 8
45 68 4
45 60 3
45 81 9
45 57 2
45 92 4
45 67 4
46 88 8
46 90 7
46 86 10
46 67 3
46 73 3
46 49 4
46 54 4
46 96 7
46 56 10
46 66 8
46 57 6
46 85 2
46 61 6
46 48 4
46 87 8
46 69 5
46 92 7
46 78 9
46 100 5
46 74 3
46 51 1
46 62 9
46 55 3
46 58 4
46 63 10
46 82 10
46 47 1
46 91 4
46 89 6
46 72 2
46 81 2
46 77 5
46 53 4
46 52 8
46 80 8
46 68 8
46 64 6
46 50 2
46 83 9
46 65 9
46 70 9
46 60 4
46 75 10
46 94 4
46 97 10
47 94 8
47 92 7
47 71 7
47 90 5
47 98 9
47 89 6
47 97 8
47 86 7
47 91 4
47 60 3
47 84 1
47 74 8
47 73 5
47 77 1
47 83 10
47 66 2
47 61 2
47 79 4
47 53 3
47 58 3
47 52 6
47 55 7
47 100 4
47 64 6
47 81 6
47 93 4
47 95 6
47 99 3
47 63 7
47 65 5
47 49 3
47 56 7
47 96 1
47 59 4
47 62 6
47 68 6
47 82 8
47 70 5
47 78 8
47 75 3
47 88 3
47 87 4
47 54 8
47 85 4
47 80 1
47 48 6
47 72 3
47 51 9
48 92 3
48 55 10
48 93 2
48 78 7
48 63 7
48 98 7
48 100 7
48 67 1
48 71 3
48 56 9
48 79 5
48 72 3
48 65 4
48 66 8
48 49 9
48 68 10
48 73 8
48 90 2
48 52 7
48 61 3
48 89 6
48 86 3
48 84 7
48 81 2
48 70 7
48 76 5
48 87 5
48 94 5
48 99 5
48 69 1
48 59 9
48 82 9
48 80 5
48 95 7
48 97 10
48 74 7
48 88 10
48 60 2
48 91 4
48 64 4
48 53 1
48 50 2
48 54 2
48 62 9
48 83 10
48 75 8
48 57 4
48 51 9
49 73 8
49 84 7
49 83 7
49 89 10
49 53 1
49 70 2
49 61 8
49 88 8
49 79 8
49 81 8
49 58 2
49 74 1
49 75 4
49 72 2
49 68 4
49 65 8
49 86 4
49 63 3
49 50 5
49 76 8
49 66 6
49 77 1
49 87 8
49 69 5
49 52 5
49 78 10
49 55 6
49 56 2
49 93 4
49 82 8
49 94 8
49 91 3
49 62 7
49 97 6
49 100 6
49 60 1
49 59 6
49 67 3
49 80 6
49 54 2
49 64 4
49 51 3
49 98 1
49 96 7
50 93 9
50 57 7
50 66 1
50 58 2
50 86 9
50 75 2
50 61 1
50 83 6
50 88 1
50 62 8
50 72 5
50 92 5
50 52 7
50 80 10
50 70 10
50 51 5
50 73 6
50 96 5
50 79 2
50 54 4
50 67 4
50 94 6
50 78 5
50 82 4
50 91 4
50 87 6
50 65 2
50 56 8
50 99 2
50 84 9
50 89 9
50 68 3
50 77 8
50 60 5
50 63 3
50 64 4
50 53 9
50 95 8
50 59 1
50 76 7
50 71 5
50 69 3
50 97 2
50 90 6
50 81 4
50 85 10
51 80 1
51 82 10
51 83 6
51 77 7
51 85 7
51 70 6
51 88 3
51 57 5
51 53 7
51 93 8
51 66 7
51 68 1
51 87 8
51 56 10
51 55 4
51 95 9
51 71 2
51 94 2
51 90 4
51 65 4
51 72 10
51 67 10
51 86 3
51 81 5
51 92 9
51 91 7
51 52 8
51 96 10
51 69 6
51 76 7
51 62 1
51 74 5
51 84 9
51 58 10
51 79 9
51 54 1
51 89 5
51 60 10
51 78 9
51 75 1
51 61 5
51 99 10
51 63 5
51 59 2
51 64 4
52 83 8
52 86 8
52 88 4
52 81 5
52 70 4
52 80 2
52 96 7
52 62 9
52 58 9
52 82 8
52 79 6
52 99 8
52 95 1
52 93 9
52 94 7
52 56 3
52 71 2
52 69 1
52 91 8
52 98 4
52 84 5
52 53 7
52 100 9
52 77 3
52 73 2
52 59 5
52 65 7
52 68 9
52 92 10
52 60 2
52 55 4
52 57 8
52 72 4
52 87 3
52 64 6
52 61 1
52 97 4
52 74 7
52 67 9
52 85 4
52 75 10
52 63 5
52 90 8
52 76 5
52 54 3
52 66 3
52 78 8
53 76 6
53 57 3
53 99 3
53 98 6
53 74 2
53 73 3
53 75 3
53 86 5
53 79 3
53 61 8
53 69 1
53 97 4
53 70 1
53 91 3
53 54 4
53 65 3
53 78 7
53 90 8
53 80 4
53 56 1
53 94 9
53 92 1
53 82 5
53 67 8
53 89 8
53 81 2
53 88 8
53 66 10
53 87 1
53 93 9
53 83 4
53 71 9
53 59 2
53 60 10
53 62 5
53 84 2
53 58 4
53 72 8
53 63 4
53 64 7
53 77 1
53 95 9
54 82 1
54 80 6
54 83 3
54 69 9
54 57 1
54 71 4
54 90 3
54 88 10
54 61 1
54 92 5
54 70 3
54 100 7
54 94 6
54 66 5
54 60 1
54 97 4
54 62 1
54 84 8
54 93 7
54 76 3
54 67 1
54 79 2
54 58 2
54 95 5
54 96 4
54 81 4
54 72 5
54 98 5
54 55 5
54 86 9
54 63 8
54 65 8
54 78 6
54 75 9
54 87 6
54 77 7
54 85 1
54 59 3
54 68 8
54 56 8
54 73 2
54 64 7
55 100 9
55 94 4
55 83 2
55 92 5
55 98 4
55 99 2
55 84 5
55 61 6
55 70 9
55 58 10
55 80 7
55 97 9
55 59 9
55 57 7
55 75 6
55 89 9
55 95 4
55 93 9
55 86 6
55 90 6
55 73 5
55 68 9
55 60 7
55 62 3
55 85 1
55 72 9
55 82 6
55 87 8
55 65 7
55 78 2
55 64 8
55 76 7
55 88 10
55 69 3
55 91 9
55 77 3
56 57 9
56 67 3
56 90 7
56 96 9
56 95 7
56 65 3
56 68 10
56 99 5
56 94 10
56 61 4
56 62 5
56 63 5
56 80 3
56 92 4
56 86 5
56 66 1
56 77 3
56 78 6
56 89 8
56 71 5
56 91 8
56 83 7
56 64 5
56 85 5
56 100 4
56 88 4
56 79 8
56 60 5
56 81 7
56 84 3
56 93 10
56 76 4
56 70 7
56 82 1
56 87 5
56 75 10
56 74 3
56 73 8
56 98 7
56 97 8
57 64 4
57 66 7
57 94 8
57 63 5
57 92 7
57 88 4
57 60 9
57 68 10
57 72 9
57 84 10
57 93 9
57 82 5
57 59 2
57 58 5
57 98 10
57 100 6
57 73 9
57 67 2
57 85 2
57 95 4
57 97 9
57 69 6
57 70 4
57 75 7
57 99 8
57 61 9
57 80 2
57 79 3
57 76 6
57 65 3
57 77 1
57 74 3
57 86 2
57 96 5
57 90 3
57 62 5
57 89 8
57 91 5
57 71 8
58 59 9
58 91 2
58 89 4
58 68 8
58 76 4
58 86 3
58 71 5
58 92 10
58 64 2
58 72 5
58 87 5
58 97 2
58 65 1
58 62 7
58 99 3
58 60 9
58 73 1
58 66 3
58 69 4
58 80 1
58 70 2
58 83 8
58 63 9
58 82 6
58 81 4
58 78 1
58 67 3
58 100 6
58 98 4
58 75 9
58 77 6
58 61 3
58 88 6
58 74 7
58 90 4
58 94 7
58 96 1
58 84 8
58 95 9
59 88 8
59 82 5
59 91 6
59 81 4
59 69 1
59 98 5
59 65 4
59 68 1
59 72 2
59 76 10
59 100 5
59 89 5
59 75 9
59 64 3
59 71 9
59 77 5
59 97 7
59 99 8
59 94 4
59 90 7
59 80 8
59 60 9
59 74 7
59 78 6
59 92 10
59 61 4
59 63 4
59 66 9
59 70 1
59 84 2
59 86 8
59 96 1
59 85 2
59 83 3
59 93 1
59 73 9
59 62 7
60 76 6
60 64 7
60 91 2
60 68 1
60 61 5
60 85 1
60 79 2
60 74 5
60 65 5
60 62 7
60 93 5
60 99 3
60 97 8
60 100 1
60 75 2
60 89 7
60 86 2
60 83 2
60 82 2
60 67 10
60 95 8
60 71 2
60 88 9
60 81 1
60 73 3
60 84 6
60 87 5
60 78 1
60 94 8
60 92 7
60 90 7
61 86 9
61 99 1
61 74 5
61 68 4
61 89 8
61 63 10
61 70 4
61 85 4
61 71 3
61 98 7
61 96 8
61 97 5
61 92 6
61 82 9
61 64 1
61 69 1
61 77 3
61 84 10
61 90 4
61 81 6
61 76 8
61 73 6
61 94 9
61 72 1
61 100 3
61 65 7
61 62 1
61 79 2
61 80 1
61 95 5
61 78 2
61 67 3
61 66 5
61 88 1
61 83 7
62 82 4
62 96 7
62 68 3
62 81 3
62 90 9
62 72 2
62 86 8
62 95 4
62 97 4
62 89 10
62 76 3
62 65 7
62 78 8
62 88 5
62 93 4
62 64 1
62 67 1
62 94 4
62 85 7
62 77 7
62 79 1
62 84 2
62 69 9
62 70 3
62 74 7
62 92 2
62 63 9
62 80 10
62 99 9
62 75 1
62 83 3
62 91 7
62 73 7
62 71 7
62 100 8
63 69 3
63 99 2
63 71 9
63 66 1
63 78 5
63 93 1
63 83 3
63 84 9
63 75 1
63 72 9
63 91 10
63 65 5
63 94 10
63 87 2
63 64 9
63 85 6
63 88 3
63 100 5
63 81 7
63 89 4
63 82 7
63 90 6
63 80 2
63 86 6
63 67 4
63 74 8
63 96 5
63 77 8
63 70 4
64 90 4
64 74 8
64 78 3
64 83 8
64 93 6
64 85 7
64 70 10
64 75 10
64 80 4
64 91 5
64 88 6
64 98 7
64 100 6
64 96 5
64 89 4
64 99 9
64 92 10
64 69 10
64 77 6
64 67 4
64 84 3
64 81 4
64 68 7
64 87 9
64 95 5
64 73 6
64 76 3
64 66 1
64 86 10
64 82 8
64 94 10
64 79 2
64 72 1
65 72 3
65 84 2
65 96 3
65 100 5
65 87 5
65 88 10
65 95 7
65 76 1
65 99 8
65 97 3
65 70 4
65 80 7
65 69 10
65 86 1
65 74 3
65 71 3
65 90 7
65 67 7
65 68 6
65 92 8
65 77 4
65 83 1
65 85 9
65 93 8
65 79 4
65 73 5
65 89 9
65 91 9
65 94 4
65 78 2
65 81 1
66 67 3
66 82 2
66 77 8
66 96 8
66 69 10
66 72 4
66 90 8
66 83 4
66 78 8
66 81 10
66 98 6
66 94 1
66 68 6
66 84 5
66 91 4
66 75 4
66 97 9
66 99 8
66 93 4
66 76 6
66 70 9
66 100 7
66 79 7
66 92 2
66 86 1
66 73 3
66 95 8
66 80 7
66 71 4
66 89 9
66 85 2
66 87 7
67 78 1
67 96 7
67 68 7
67 74 3
67 89 7
67 72 1
67 76 10
67 97 3
67 73 5
67 85 1
67 77 7
67 80 6
67 95 5
67 87 10
67 71 8
67 83 4
67 91 3
67 79 9
67 92 3
67 81 4
67 84 10
67 82 4
67 99 7
67 86 8
67 93 4
67 100 1
67 75 8
67 90 2
67 94 7
67 69 7
67 98 2
68 82 9
68 91 1
68 69 7
68 79 10
68 89 3
68 77 10
68 99 10
68 81 2
68 76 3
68 88 10
68 85 7
68 96 7
68 86 4
68 74 5
68 84 9
68 73 5
68 87 6
68 95 9
68 70 8
68 93 9
68 94 9
68 75 6
68 90 10
68 83 3
68 80 10
68 97 8
68 71 10
68 78 2
68 98 2
68 100 4
68 92 6
69 100 9
69 75 2
69 99 7
69 85 6
69 94 7
69 90 1
69 95 10
69 71 9
69 92 6
69 96 4
69 86 7
69 74 10
69 98 3
69 97 5
69 93 3
69 91 6
69 89 5
69 79 4
69 87 4
69 76 3
69 72 1
70 98 5
70 88 4
70 76 5
70 78 5
70 94 4
70 87 5
70 71 10
70 81 8
70 72 3
70 93 1
70 100 8
70 96 9
70 95 10
70 86 1
70 75 2
70 73 10
70 80 4
70 77 10
70 84 10
70 79 2
70 99 9
70 74 6
70 83 6
70 82 10
70 85 3
70 91 4
70 90 6
70 92 5
71 95 8
71 78 3
71 80 1
71 100 6
71 81 6
71 84 1
71 96 4
71 73 1
71 92 3
71 88 5
71 89 9
71 74 1
71 79 5
71 98 8
71 86 9
71 82 3
71 75 4
71 85 5
71 93 4
71 77 1
71 83 2
71 97 10
71 94 5
71 99 2
71 72 6
72 92 10
72 83 4
72 98 5
72 89 4
72 84 4
72 73 4
72 96 10
72 85 5
72 81 10
72 93 7
72 88 9
72 76 6
72 97 10
72 91 6
72 95 2
72 86 4
72 94 6
72 87 10
72 80 3
72 100 2
72 74 5
72 90 9
72 75 3
72 82 7
72 78 2
73 80 6
73 81 9
73 75 9
73 95 2
73 83 10
73 96 5
73 99 9
73 100 9
73 93 10
73 76 3
73 94 1
73 85 9
73 98 9
73 87 8
73 90 9
73 91 6
73 77 10
73 78 10
73 89 2
73 92 4
73 88 4
73 97 5
73 84 10
73 79 3
73 74 3
74 79 6
74 76 6
74 97 1
74 87 3
74 90 4
74 99 2
74 88 1
74 98 8
74 91 7
74 81 9
74 94 6
74 86 3
74 75 6
74 92 5
74 96 2
74 95 2
74 82 4
74 93 5
74 78 6
74 84 8
74 85 10
74 80 6
74 100 10
75 79 9
75 95 5
75 92 5
75 99 5
75 87 8
75 89 3
75 94 9
75 96 4
75 82 8
75 84 8
75 78 6
75 86 9
75 88 8
75 93 10
75 80 4
75 100 4
75 83 8
75 90 8
75 81 10
75 76 9
75 97 9
75 98 8
76 100 1
76 93 10
76 84 7
76 99 6
76 92 7
76 87 2
76 94 4
76 85 10
76 89 3
76 95 4
76 86 5
76 90 3
76 82 8
76 80 10
76 77 1
76 91 6
76 98 8
76 97 6
76 79 3
76 78 4
76 88 10
76 96 1
76 83 8
77 97 2
77 86 6
77 92 9
77 79 2
77 82 5
77 98 6
77 81 1
77 93 10
77 84 9
77 83 9
77 91 8
77 95 2
77 99 2
77 88 2
77 89 4
77 78 4
77 80 5
77 87 2
77 100 1
77 90 3
77 94 6
77 96 5
78 99 3
78 79 9
78 89 4
78 88 7
78 90 2
78 100 1
78 94 6
78 83 9
78 95 5
78 85 3
78 98 7
78 97 1
78 84 3
78 92 1
78 96 8
78 91 10
78 81 4
78 87 4
78 86 4
78 80 5
79 93 9
79 97 10
79 98 8
79 85 10
79 82 9
79 86 4
79 81 10
79 95 10
79 83 5
79 90 6
79 94 5
79 92 9
79 88 5
79 96 6
79 87 5
79 80 10
79 89 5
79 84 6
79 91 8
79 99 1
80 85 1
80 93 7
80 91 10
80 88 10
80 82 5
80 81 4
80 86 9
80 94 9
80 90 3
80 89 3
80 83 7
80 87 7
80 95 9
80 96 7
80 92 6
80 100 1
81 88 2
81 91 7
81 99 10
81 82 10
81 90 3
81 97 6
81 85 1
81 93 1
81 96 3
81 89 3
81 94 7
81 92 7
81 98 9
81 86 7
81 87 4
81 100 4
81 84 2
82 92 7
82 84 8
82 99 5
82 86 2
82 96 9
82 89 3
82 88 10
82 91 5
82 97 8
82 95 4
82 93 4
82 98 9
82 87 9
82 83 9
82 100 5
82 85 9
83 92 3
83 85 5
83 100 5
83 98 1
83 97 10
83 96 7
83 90 9
83 93 1
83 87 8
83 86 8
83 95 5
83 94 7
83 99 10
83 91 6
83 89 10
83 84 8
83 88 3
84 85 7
84 91 10
84 96 8
84 98 7
84 100 1
84 92 9
84 99 6
84 87 1
84 90 6
84 88 4
84 97 10
84 95 4
84 93 9
84 94 1
85 92 8
85 98 5
85 91 7
85 97 4
85 99 8
85 95 6
85 100 8
85 89 6
85 88 8
85 87 9
85 86 9
85 93 4
85 90 3
85 94 1
85 96 2
86 99 4
86 88 3
86 97 2
86 92 6
86 96 8
86 87 5
86 100 6
86 94 1
86 98 3
86 90 6
86 89 3
86 91 1
86 93 4
87 97 10
87 93 7
87 100 5
87 96 7
87 94 10
87 95 10
87 88 5
87 99 9
87 98 7
87 89 1
87 91 7
88 96 10
88 94 4
88 98 1
88 100 7
88 91 10
88 95 3
88 90 2
88 99 5
88 89 7
89 90 8
89 91 1
89 92 6
89 97 6
89 99 7
89 96 8
89 95 1
89 100 7
89 93 6
89 94 8
90 94 10
90 100 2
90 95 10
90 91 4
90 99 7
90 98 3
90 92 6
90 96 8
91 96 3
91 92 2
91 93 8
91 98 1
91 99 2
91 100 8
91 97 10
91 94 5
91 95 9
92 99 5
92 93 6
92 95 10
92 100 9
92 96 2
92 98 8
92 94 8
92 97 3
93 95 7
93 100 7
93 96 5
93 97 10
93 99 4
94 97 4
94 95 2
94 99 2
94 100 10
94 96 4
94 98 2
95 96 3
95 97 6
95 100 3
95 98 2
95 99 8
96 99 1
96 98 9
96 97 10
97 98 3
97 99 5
97 100 4
98 99 2


==> anc/instances/benchmark/maxCutMet/pw09_120.0 <==
120 6426 
1 15 3
1 69 7
1 66 3
1 45 1
1 5 7
1 118 10
1 101 2
1 64 7
1 90 6
1 34 4
1 50 10
1 71 8
1 72 8
1 52 10
1 18 10
1 29 3
1 38 4
1 70 10
1 113 5
1 25 9
1 76 1
1 13 1
1 74 4
1 112 9
1 97 7
1 17 1
1 108 4
1 73 2
1 41 1
1 80 5
1 102 6
1 36 6
1 111 8
1 24 7
1 61 10
1 10 9
1 14 6
1 103 5
1 12 8
1 33 6
1 105 2
1 68 9
1 48 9
1 100 9
1 39 6
1 54 9
1 8 7
1 62 7
1 63 8
1 9 6
1 6 6
1 120 2
1 49 8
1 32 1
1 89 6
1 114 3
1 59 6
1 20 5
1 28 1
1 35 4
1 56 1
1 92 7
1 107 4
1 47 5
1 58 10
1 4 1
1 82 6
1 40 2
1 31 7
1 93 7
1 91 3
1 81 4
1 85 1
1 78 4
1 42 8
1 87 3
1 88 10
1 21 10
1 30 6
1 43 9
1 60 10
1 51 7
1 116 1
1 23 2
1 109 10
1 55 4
1 19 4
1 106 2
1 86 3
1 119 8
1 3 1
1 96 5
1 75 2
1 37 2
1 99 9
1 84 9
1 7 10
1 83 2
1 104 10
1 44 7
1 2 10
1 77 5
1 27 4
1 57 7
1 98 2
1 79 6
1 65 2
2 80 8
2 53 6
2 32 9
2 17 1
2 76 5
2 110 5
2 7 10
2 30 7
2 39 8
2 19 7
2 52 5
2 56 9
2 79 10
2 103 6
2 10 9
2 120 8
2 29 2
2 104 1
2 67 7
2 43 5
2 50 4
2 5 8
2 42 10
2 23 3
2 51 9
2 116 8
2 26 6
2 70 3
2 3 2
2 35 9
2 64 2
2 77 6
2 46 4
2 90 9
2 72 10
2 112 5
2 28 9
2 93 6
2 114 8
2 45 5
2 78 6
2 63 7
2 48 5
2 13 10
2 14 8
2 108 5
2 38 9
2 119 9
2 16 2
2 27 3
2 11 9
2 95 7
2 34 9
2 109 9
2 85 8
2 113 7
2 73 7
2 118 10
2 88 10
2 40 3
2 62 6
2 92 2
2 111 10
2 6 2
2 101 7
2 86 6
2 9 9
2 115 8
2 100 8
2 22 8
2 102 9
2 20 5
2 18 7
2 82 3
2 55 5
2 4 2
2 58 2
2 47 7
2 41 6
2 31 8
2 89 2
2 24 10
2 12 10
2 49 1
2 97 10
2 25 7
2 59 8
2 15 5
2 71 9
2 60 8
2 99 1
2 44 3
2 84 7
2 81 10
2 37 8
2 107 8
2 74 3
2 66 5
2 98 9
2 8 3
2 65 7
2 54 2
3 56 8
3 101 2
3 21 5
3 30 5
3 26 2
3 108 10
3 6 10
3 28 4
3 22 9
3 75 8
3 8 1
3 99 1
3 29 9
3 60 10
3 84 4
3 59 2
3 47 2
3 72 8
3 90 6
3 50 3
3 4 1
3 92 5
3 68 8
3 106 5
3 58 4
3 97 8
3 11 7
3 14 4
3 81 9
3 48 5
3 57 6
3 40 3
3 120 3
3 16 10
3 71 10
3 88 10
3 77 5
3 51 7
3 104 9
3 107 7
3 111 9
3 41 10
3 20 9
3 100 7
3 69 6
3 73 4
3 39 1
3 86 5
3 31 10
3 55 8
3 98 5
3 65 2
3 61 4
3 95 8
3 33 2
3 49 2
3 114 4
3 46 3
3 63 1
3 38 1
3 74 7
3 109 2
3 12 7
3 35 10
3 62 5
3 34 9
3 19 2
3 79 5
3 70 8
3 66 10
3 36 1
3 110 9
3 64 7
3 52 8
3 67 5
3 112 5
3 43 5
3 96 9
3 82 2
3 113 2
3 45 6
3 118 3
3 85 3
3 42 10
3 10 5
3 53 9
3 9 5
3 119 9
3 18 4
3 115 1
3 83 8
3 15 3
3 24 1
3 91 5
3 17 10
3 54 4
3 7 10
3 117 9
3 37 9
3 80 7
3 102 9
3 93 8
3 116 2
3 23 3
3 105 1
4 86 3
4 105 10
4 48 8
4 100 9
4 89 8
4 112 9
4 75 5
4 11 7
4 13 8
4 67 3
4 120 3
4 56 7
4 50 5
4 17 6
4 49 6
4 9 2
4 76 8
4 109 1
4 28 4
4 99 4
4 87 9
4 74 8
4 116 8
4 90 3
4 72 3
4 33 6
4 113 4
4 106 2
4 111 7
4 29 8
4 31 3
4 66 5
4 79 8
4 94 5
4 102 5
4 88 1
4 30 10
4 81 10
4 110 10
4 16 6
4 95 5
4 98 5
4 73 3
4 114 5
4 101 3
4 108 2
4 97 10
4 71 6
4 117 3
4 6 8
4 61 10
4 21 8
4 59 4
4 12 5
4 45 4
4 14 9
4 34 6
4 10 4
4 107 1
4 46 7
4 27 6
4 58 8
4 80 3
4 93 4
4 19 4
4 104 7
4 57 7
4 84 9
4 55 8
4 53 1
4 20 3
4 119 3
4 91 9
4 42 8
4 22 7
4 78 5
4 26 6
4 52 10
4 32 7
4 65 1
4 54 2
4 24 6
4 8 3
4 68 1
4 47 1
4 69 4
4 115 9
4 37 8
4 18 5
4 38 6
4 96 3
4 82 2
4 64 5
4 39 2
4 23 10
4 7 6
4 51 1
4 5 7
5 117 6
5 8 3
5 41 1
5 70 7
5 31 7
5 82 1
5 10 3
5 102 7
5 94 10
5 100 7
5 49 6
5 68 10
5 9 5
5 47 9
5 107 1
5 40 10
5 50 9
5 21 9
5 60 6
5 115 7
5 7 7
5 71 8
5 55 3
5 56 5
5 64 10
5 29 9
5 75 2
5 17 3
5 81 9
5 95 6
5 30 4
5 113 10
5 36 7
5 114 6
5 6 6
5 42 1
5 99 9
5 72 5
5 37 6
5 77 8
5 91 10
5 87 5
5 74 9
5 25 5
5 110 9
5 90 10
5 19 9
5 44 5
5 52 4
5 28 3
5 101 4
5 112 9
5 34 3
5 43 4
5 76 5
5 111 8
5 97 9
5 96 1
5 48 5
5 67 5
5 65 1
5 98 6
5 109 1
5 103 4
5 46 10
5 16 7
5 85 4
5 15 5
5 14 8
5 108 4
5 18 6
5 20 9
5 88 7
5 78 3
5 57 9
5 84 10
5 58 4
5 61 8
5 119 3
5 62 9
5 66 5
5 73 9
5 39 4
5 38 9
5 23 2
5 26 8
5 80 6
5 12 1
5 105 9
5 24 4
5 104 5
5 79 4
5 22 3
5 35 5
5 116 1
5 13 6
5 92 4
5 53 6
5 69 9
5 59 8
5 83 2
5 63 1
5 45 6
5 89 10
5 27 9
5 93 10
5 32 10
5 11 9
5 120 3
5 51 5
6 58 3
6 26 5
6 29 6
6 34 1
6 47 5
6 35 6
6 69 3
6 88 10
6 20 8
6 57 5
6 31 10
6 13 2
6 120 5
6 76 2
6 49 9
6 40 7
6 32 8
6 15 3
6 54 3
6 59 3
6 74 10
6 66 3
6 87 10
6 18 9
6 37 4
6 65 3
6 105 6
6 62 7
6 104 10
6 100 7
6 45 3
6 70 8
6 72 9
6 86 8
6 17 7
6 41 9
6 63 10
6 103 8
6 50 1
6 44 4
6 16 2
6 27 8
6 24 9
6 48 8
6 25 7
6 67 10
6 52 5
6 38 6
6 107 1
6 19 2
6 77 6
6 92 6
6 75 10
6 108 4
6 114 4
6 56 9
6 97 3
6 84 2
6 101 8
6 71 7
6 53 3
6 118 6
6 21 3
6 95 6
6 112 5
6 106 7
6 36 8
6 7 2
6 28 10
6 96 3
6 111 7
6 93 1
6 119 10
6 46 6
6 85 3
6 82 3
6 89 10
6 39 10
6 64 2
6 23 3
6 110 3
6 73 5
6 9 6
6 43 3
6 30 9
6 78 6
6 115 2
6 99 8
6 90 4
6 61 6
6 51 4
6 116 4
6 42 5
6 79 6
6 8 7
6 94 5
6 109 8
6 113 2
6 102 6
6 22 7
6 10 8
6 60 2
6 11 7
6 33 9
6 98 5
6 12 1
6 83 2
7 59 8
7 68 9
7 65 8
7 24 7
7 19 2
7 95 3
7 35 10
7 106 6
7 67 7
7 69 2
7 46 6
7 72 8
7 44 6
7 83 9
7 50 8
7 71 3
7 91 1
7 49 1
7 103 2
7 47 10
7 85 3
7 120 8
7 114 6
7 57 5
7 52 1
7 118 4
7 77 7
7 33 3
7 105 2
7 99 8
7 62 3
7 45 7
7 38 1
7 70 9
7 37 10
7 75 2
7 79 9
7 17 2
7 80 9
7 97 6
7 84 1
7 32 10
7 48 7
7 39 5
7 54 5
7 40 8
7 28 5
7 42 1
7 115 3
7 43 9
7 78 2
7 12 4
7 23 1
7 89 9
7 73 2
7 15 5
7 104 7
7 51 8
7 93 1
7 29 5
7 98 6
7 41 5
7 60 4
7 88 7
7 53 5
7 66 5
7 74 1
7 9 1
7 111 4
7 76 5
7 36 10
7 21 5
7 64 6
7 25 4
7 14 4
7 16 4
7 107 5
7 11 1
7 55 9
7 63 2
7 86 3
7 110 1
7 18 5
7 116 6
7 8 6
7 27 10
7 22 10
7 10 7
7 30 9
7 96 9
7 100 1
7 58 9
7 113 10
7 117 2
7 112 8
7 26 3
7 13 5
7 90 8
7 94 1
7 31 3
7 92 2
7 108 1
7 82 5
7 119 7
7 87 10
7 61 3
7 102 3
8 17 2
8 20 5
8 21 4
8 74 6
8 33 3
8 44 1
8 51 10
8 48 10
8 28 9
8 120 1
8 68 8
8 109 7
8 60 7
8 59 6
8 26 8
8 104 3
8 13 1
8 41 5
8 117 3
8 54 5
8 96 5
8 99 8
8 34 8
8 18 10
8 114 8
8 39 5
8 32 9
8 93 10
8 103 5
8 81 8
8 67 2
8 72 6
8 15 8
8 73 1
8 52 6
8 116 8
8 23 2
8 108 7
8 115 4
8 91 2
8 49 1
8 37 4
8 88 8
8 42 5
8 80 8
8 82 1
8 29 7
8 76 2
8 98 9
8 112 6
8 79 3
8 9 7
8 75 2
8 62 6
8 87 4
8 101 6
8 46 1
8 50 10
8 36 3
8 70 10
8 97 6
8 55 3
8 57 6
8 100 8
8 66 10
8 69 7
8 111 9
8 47 9
8 22 6
8 71 6
8 25 5
8 94 10
8 35 2
8 83 6
8 85 3
8 64 1
8 65 9
8 16 8
8 105 8
8 53 5
8 119 3
8 107 3
8 45 2
8 90 4
8 86 4
8 106 8
8 38 3
8 10 2
8 118 2
8 19 9
8 30 1
8 24 1
8 84 7
8 31 6
8 110 4
8 43 2
8 56 3
8 89 7
8 12 6
8 14 7
8 113 1
8 92 4
8 63 1
9 32 1
9 108 8
9 41 5
9 48 2
9 57 4
9 29 7
9 60 8
9 93 10
9 68 4
9 43 8
9 83 8
9 80 8
9 117 10
9 119 9
9 23 9
9 62 7
9 114 10
9 37 2
9 40 2
9 33 8
9 70 10
9 74 1
9 75 4
9 96 10
9 73 9
9 21 7
9 92 7
9 102 4
9 53 7
9 115 10
9 78 7
9 34 7
9 25 8
9 87 1
9 24 6
9 30 3
9 81 7
9 10 3
9 17 8
9 39 10
9 51 1
9 84 4
9 101 1
9 11 2
9 46 2
9 36 2
9 19 4
9 98 4
9 54 10
9 107 8
9 14 1
9 116 4
9 49 4
9 86 6
9 105 3
9 91 5
9 58 10
9 20 4
9 112 7
9 72 8
9 67 1
9 42 4
9 109 4
9 50 6
9 71 2
9 56 4
9 44 9
9 90 10
9 85 4
9 104 3
9 12 1
9 61 7
9 111 2
9 88 10
9 120 6
9 13 4
9 31 6
9 77 9
9 66 9
9 47 5
9 79 9
9 52 10
9 45 6
9 89 7
9 65 7
9 64 5
9 100 5
9 22 9
9 82 7
9 15 3
9 63 8
9 59 1
9 110 4
9 16 7
9 94 7
9 38 1
9 97 7
9 95 3
9 18 1
9 118 7
9 27 1
10 49 3
10 56 8
10 70 2
10 57 9
10 27 7
10 120 4
10 30 8
10 115 1
10 84 10
10 88 10
10 61 7
10 98 3
10 96 7
10 101 3
10 117 10
10 43 4
10 80 6
10 94 7
10 63 9
10 37 8
10 95 9
10 11 10
10 41 6
10 119 10
10 18 10
10 60 7
10 102 9
10 112 8
10 85 5
10 64 1
10 23 5
10 21 4
10 75 4
10 50 6
10 111 2
10 13 10
10 114 1
10 55 4
10 91 10
10 97 1
10 86 9
10 105 8
10 65 2
10 110 7
10 66 1
10 72 9
10 17 9
10 42 2
10 104 10
10 12 10
10 103 8
10 71 3
10 108 9
10 34 7
10 26 8
10 92 7
10 29 2
10 83 10
10 109 4
10 25 3
10 36 10
10 82 6
10 45 10
10 116 4
10 47 6
10 100 6
10 113 10
10 78 10
10 52 9
10 81 9
10 46 1
10 31 7
10 73 6
10 89 10
10 39 8
10 76 1
10 93 1
10 107 9
10 14 4
10 16 7
10 87 5
10 38 3
10 19 6
10 33 3
10 54 5
10 74 3
10 79 2
10 58 7
10 53 3
10 24 2
10 99 4
10 106 8
10 20 5
10 40 10
10 90 2
10 15 10
10 67 2
10 28 10
11 86 9
11 76 7
11 47 10
11 69 6
11 12 7
11 107 4
11 96 9
11 100 8
11 13 9
11 92 10
11 58 4
11 26 7
11 38 7
11 62 7
11 99 3
11 19 1
11 65 9
11 111 4
11 17 3
11 34 5
11 31 9
11 55 3
11 103 8
11 54 9
11 36 2
11 57 10
11 44 9
11 41 3
11 73 3
11 106 10
11 87 2
11 21 9
11 115 3
11 82 10
11 53 4
11 89 2
11 25 9
11 20 6
11 77 6
11 114 2
11 118 3
11 71 7
11 63 4
11 18 4
11 85 4
11 79 4
11 78 9
11 80 2
11 66 7
11 70 8
11 46 1
11 112 9
11 32 3
11 110 7
11 22 9
11 81 10
11 35 9
11 75 10
11 109 4
11 24 1
11 83 7
11 120 8
11 97 8
11 117 6
11 56 10
11 29 10
11 27 2
11 93 6
11 91 10
11 15 7
11 48 8
11 105 4
11 72 1
11 43 6
11 90 6
11 74 2
11 30 2
11 88 10
11 67 6
11 42 7
11 39 5
11 52 1
11 60 3
11 113 3
11 84 1
11 37 2
11 101 9
11 49 4
11 108 9
11 23 3
11 40 4
11 68 2
11 119 6
11 64 7
11 116 4
11 104 4
12 114 4
12 47 8
12 38 8
12 22 8
12 61 10
12 31 7
12 54 2
12 43 4
12 67 6
12 119 7
12 28 9
12 58 9
12 90 8
12 29 9
12 71 9
12 100 8
12 110 2
12 20 2
12 63 7
12 104 8
12 19 8
12 113 10
12 13 4
12 88 1
12 78 5
12 85 9
12 55 10
12 97 2
12 95 10
12 25 10
12 105 10
12 109 7
12 80 10
12 98 4
12 120 6
12 91 9
12 24 1
12 96 8
12 34 4
12 18 5
12 51 2
12 116 6
12 72 6
12 44 3
12 89 9
12 68 9
12 99 1
12 64 8
12 82 4
12 50 2
12 76 5
12 27 9
12 21 8
12 75 7
12 15 5
12 101 3
12 108 5
12 70 3
12 115 7
12 87 4
12 45 8
12 53 9
12 36 4
12 35 9
12 62 10
12 59 8
12 66 8
12 86 9
12 30 2
12 48 1
12 74 4
12 56 10
12 112 8
12 49 3
12 103 6
12 46 4
12 39 9
12 57 1
12 92 2
12 41 4
12 17 5
12 117 9
12 23 3
12 65 2
12 83 7
12 107 8
12 60 9
12 42 4
12 52 3
12 26 1
12 84 5
12 102 3
12 14 1
12 16 7
12 73 6
12 79 6
12 33 2
13 113 5
13 33 7
13 45 5
13 81 2
13 79 4
13 85 10
13 37 2
13 26 3
13 83 2
13 61 10
13 63 7
13 48 4
13 38 3
13 104 7
13 18 5
13 36 2
13 15 4
13 73 3
13 67 9
13 28 8
13 90 6
13 17 10
13 82 5
13 62 3
13 107 10
13 98 7
13 51 5
13 65 8
13 118 8
13 31 9
13 23 3
13 89 8
13 35 4
13 68 4
13 57 7
13 53 10
13 32 6
13 75 2
13 25 4
13 60 7
13 117 9
13 105 2
13 16 4
13 115 7
13 71 6
13 101 4
13 41 10
13 69 2
13 119 4
13 106 3
13 88 9
13 59 10
13 80 2
13 116 2
13 86 2
13 77 10
13 42 3
13 103 9
13 24 1
13 95 2
13 70 5
13 64 1
13 92 2
13 120 3
13 109 5
13 100 9
13 94 2
13 39 10
13 19 4
13 110 9
13 84 4
13 112 10
13 96 2
13 14 1
13 46 1
13 34 6
13 29 5
13 21 3
13 56 1
13 87 6
13 22 3
13 44 5
13 99 10
13 66 1
13 74 4
13 52 10
13 93 2
13 50 8
13 78 10
13 108 5
13 102 6
13 72 2
13 40 6
13 111 3
13 55 8
13 49 8
14 29 10
14 106 2
14 83 5
14 42 2
14 79 9
14 55 3
14 99 9
14 85 6
14 108 6
14 109 5
14 113 8
14 25 1
14 93 7
14 70 3
14 69 10
14 49 3
14 36 5
14 80 3
14 39 3
14 24 3
14 112 5
14 18 10
14 20 8
14 75 10
14 89 3
14 47 3
14 72 3
14 103 3
14 26 6
14 117 8
14 116 2
14 76 9
14 37 6
14 54 3
14 94 1
14 95 10
14 65 4
14 73 10
14 119 1
14 74 1
14 102 5
14 59 9
14 120 10
14 66 1
14 58 7
14 68 1
14 67 4
14 60 6
14 32 2
14 115 5
14 91 4
14 88 6
14 104 5
14 15 10
14 50 8
14 114 2
14 64 5
14 105 4
14 107 5
14 82 6
14 44 3
14 27 3
14 22 7
14 28 2
14 81 5
14 101 9
14 56 8
14 77 6
14 57 2
14 38 3
14 92 10
14 17 3
14 41 2
14 45 2
14 21 9
14 52 1
14 34 7
14 16 9
14 78 1
14 35 9
14 23 6
14 31 10
14 71 6
14 63 2
14 97 9
14 84 5
14 87 8
14 96 5
14 111 9
14 62 10
14 53 2
14 43 2
14 110 10
14 33 6
14 19 4
15 71 1
15 49 10
15 65 10
15 69 5
15 78 5
15 89 2
15 76 10
15 79 8
15 55 4
15 34 2
15 80 3
15 37 7
15 98 8
15 62 2
15 107 5
15 105 5
15 26 4
15 95 8
15 64 5
15 115 9
15 91 2
15 103 6
15 60 9
15 83 4
15 101 10
15 16 4
15 40 2
15 96 5
15 73 5
15 57 4
15 75 8
15 17 9
15 25 9
15 29 2
15 43 10
15 119 10
15 110 8
15 72 7
15 61 4
15 28 6
15 33 2
15 92 7
15 19 1
15 93 6
15 87 10
15 113 8
15 117 7
15 35 9
15 100 6
15 70 6
15 68 7
15 36 10
15 45 6
15 58 10
15 82 1
15 104 5
15 108 2
15 46 1
15 114 10
15 77 2
15 90 10
15 52 1
15 18 5
15 99 4
15 21 10
15 39 7
15 97 3
15 74 5
15 48 9
15 106 9
15 120 3
15 56 4
15 38 4
15 102 1
15 53 1
15 41 4
15 94 3
15 44 7
15 20 9
15 85 2
15 67 3
15 118 6
15 30 7
15 116 5
15 47 5
15 50 9
15 111 2
15 66 1
15 88 3
15 84 7
15 51 3
15 109 2
15 59 4
15 32 5
15 24 1
16 99 9
16 88 5
16 79 3
16 92 9
16 18 9
16 33 4
16 61 3
16 20 4
16 101 7
16 49 10
16 46 7
16 47 9
16 77 1
16 93 10
16 69 8
16 100 6
16 107 9
16 73 8
16 22 4
16 55 6
16 85 5
16 108 4
16 96 6
16 42 10
16 117 8
16 53 8
16 103 10
16 76 4
16 91 7
16 60 9
16 97 4
16 52 3
16 39 6
16 51 3
16 104 9
16 40 4
16 74 8
16 54 9
16 21 9
16 23 7
16 38 4
16 90 2
16 64 10
16 112 7
16 56 2
16 71 10
16 119 10
16 34 5
16 26 1
16 68 10
16 48 4
16 83 2
16 45 1
16 50 9
16 29 8
16 113 10
16 28 9
16 81 9
16 17 3
16 41 9
16 120 4
16 30 9
16 62 1
16 98 4
16 115 10
16 36 5
16 86 6
16 65 7
16 84 2
16 118 10
16 66 3
16 102 7
16 111 3
16 25 8
16 57 10
16 75 1
16 43 4
16 24 3
16 80 7
16 31 9
16 72 5
16 44 8
16 67 2
16 87 9
16 95 6
16 89 6
16 116 1
16 35 5
16 63 4
16 94 8
16 32 2
16 37 3
16 27 4
16 110 1
16 106 9
16 114 7
16 70 4
16 59 8
16 105 8
17 90 7
17 75 9
17 43 4
17 52 2
17 22 10
17 112 2
17 86 1
17 56 3
17 67 9
17 79 4
17 32 9
17 50 3
17 81 10
17 61 10
17 66 10
17 117 3
17 115 4
17 74 4
17 91 7
17 54 9
17 84 6
17 71 7
17 51 3
17 26 10
17 49 4
17 103 10
17 95 5
17 87 2
17 83 10
17 111 7
17 107 2
17 20 10
17 30 3
17 44 6
17 58 3
17 82 4
17 27 9
17 35 2
17 19 1
17 100 3
17 114 5
17 45 4
17 29 7
17 94 8
17 38 2
17 37 2
17 68 8
17 46 5
17 63 6
17 110 7
17 57 3
17 31 3
17 25 7
17 106 7
17 85 3
17 98 7
17 76 10
17 65 6
17 53 5
17 97 4
17 80 5
17 40 7
17 77 10
17 69 5
17 64 10
17 72 1
17 78 5
17 108 6
17 102 1
17 34 7
17 28 3
17 24 9
17 118 9
17 21 5
17 92 5
17 93 3
17 89 8
17 33 2
17 101 6
17 88 9
17 104 10
17 47 7
17 60 6
17 62 7
17 39 8
17 59 3
17 120 2
17 55 3
17 96 5
17 41 10
17 113 1
18 57 6
18 87 4
18 72 3
18 58 10
18 106 1
18 84 6
18 109 8
18 110 1
18 50 3
18 115 4
18 83 10
18 104 1
18 51 3
18 74 9
18 29 6
18 99 2
18 90 9
18 65 5
18 41 2
18 118 4
18 45 9
18 37 2
18 49 2
18 119 4
18 20 4
18 66 7
18 53 7
18 69 4
18 21 3
18 40 9
18 71 10
18 54 6
18 33 10
18 56 7
18 95 9
18 114 3
18 63 4
18 64 7
18 34 6
18 35 2
18 89 7
18 113 3
18 70 10
18 46 4
18 98 2
18 47 5
18 85 4
18 116 9
18 32 10
18 43 1
18 73 4
18 93 2
18 112 1
18 23 1
18 75 6
18 30 6
18 101 3
18 60 5
18 77 8
18 120 3
18 24 7
18 67 9
18 92 1
18 80 7
18 102 2
18 61 9
18 117 1
18 96 5
18 88 10
18 52 1
18 59 3
18 27 8
18 111 2
18 22 3
18 94 3
18 28 6
18 42 3
18 79 10
18 105 4
18 78 9
18 97 10
18 31 9
18 76 1
18 44 9
18 86 10
18 39 10
18 62 1
19 91 5
19 22 3
19 107 10
19 117 1
19 61 9
19 99 10
19 75 6
19 36 8
19 69 2
19 34 4
19 89 8
19 53 2
19 49 2
19 76 8
19 44 3
19 104 9
19 60 6
19 102 8
19 42 9
19 48 4
19 77 4
19 80 8
19 23 4
19 74 2
19 29 7
19 39 3
19 95 6
19 57 5
19 32 8
19 116 5
19 71 6
19 86 5
19 24 4
19 59 9
19 103 1
19 68 1
19 31 9
19 101 6
19 35 4
19 82 6
19 40 7
19 100 6
19 63 6
19 55 4
19 106 8
19 105 2
19 33 1
19 46 5
19 84 7
19 30 3
19 66 3
19 56 7
19 97 10
19 50 3
19 43 4
19 81 3
19 73 7
19 47 1
19 38 9
19 98 3
19 85 10
19 37 4
19 94 10
19 45 1
19 27 4
19 26 8
19 113 6
19 72 3
19 65 6
19 41 9
19 96 2
19 112 3
19 88 4
19 20 5
19 114 7
19 58 7
19 93 2
19 21 10
19 25 2
19 51 9
19 109 10
19 83 7
19 119 2
19 70 6
19 87 6
19 62 4
19 52 9
19 64 8
19 110 2
19 108 9
19 54 6
19 92 4
20 48 8
20 31 9
20 86 9
20 64 2
20 73 9
20 120 1
20 99 10
20 110 6
20 66 7
20 36 5
20 104 9
20 119 9
20 55 4
20 39 8
20 74 4
20 29 1
20 115 10
20 96 3
20 94 5
20 56 5
20 69 6
20 32 3
20 100 6
20 116 6
20 59 9
20 35 4
20 106 8
20 40 6
20 44 6
20 95 4
20 109 3
20 101 1
20 88 4
20 79 7
20 77 5
20 91 9
20 107 10
20 93 4
20 41 1
20 65 9
20 46 2
20 83 5
20 30 9
20 62 4
20 61 4
20 78 3
20 68 7
20 24 6
20 111 3
20 103 3
20 76 3
20 97 5
20 21 6
20 75 8
20 26 2
20 42 5
20 92 6
20 72 9
20 25 10
20 113 10
20 22 3
20 27 1
20 52 5
20 117 2
20 28 7
20 108 6
20 70 9
20 81 5
20 34 4
20 49 8
20 90 10
20 45 9
20 33 2
20 87 7
20 98 6
20 47 8
20 105 2
20 58 9
20 82 1
20 43 4
20 85 4
20 37 9
20 102 3
20 50 8
20 84 9
20 63 10
20 80 2
20 23 6
20 118 9
21 120 4
21 34 9
21 87 8
21 40 5
21 80 4
21 35 8
21 65 6
21 61 2
21 106 8
21 22 3
21 77 7
21 38 8
21 62 8
21 57 9
21 84 6
21 23 3
21 43 1
21 110 1
21 82 7
21 98 6
21 56 7
21 76 2
21 92 3
21 54 3
21 29 2
21 24 8
21 64 4
21 115 3
21 111 8
21 44 2
21 26 7
21 46 4
21 55 10
21 119 10
21 41 8
21 107 6
21 72 10
21 95 6
21 32 6
21 70 9
21 94 1
21 47 3
21 39 8
21 42 1
21 53 6
21 30 2
21 117 2
21 108 7
21 97 7
21 83 3
21 116 10
21 112 7
21 25 8
21 49 1
21 86 9
21 100 3
21 118 8
21 89 4
21 101 5
21 60 3
21 50 3
21 69 8
21 45 10
21 78 9
21 114 4
21 48 8
21 58 8
21 105 6
21 96 7
21 63 2
21 90 2
21 52 5
21 28 5
21 51 7
21 81 3
21 31 10
21 68 8
21 79 4
21 74 7
21 103 6
21 91 4
21 36 10
21 27 3
21 99 2
21 59 4
21 33 9
21 113 1
21 93 10
21 67 10
21 85 8
21 66 1
21 37 1
21 88 1
22 105 3
22 24 10
22 57 7
22 37 7
22 102 9
22 71 4
22 45 6
22 35 5
22 85 8
22 27 5
22 30 5
22 98 5
22 36 3
22 97 9
22 93 5
22 90 7
22 40 7
22 77 2
22 65 1
22 23 1
22 82 1
22 48 9
22 95 1
22 61 8
22 49 4
22 59 5
22 119 8
22 47 9
22 109 10
22 50 8
22 34 4
22 84 9
22 117 1
22 120 2
22 100 6
22 78 6
22 107 7
22 67 1
22 96 5
22 104 8
22 58 7
22 115 6
22 91 6
22 52 10
22 38 4
22 55 5
22 68 3
22 66 9
22 92 7
22 83 3
22 73 7
22 31 10
22 76 7
22 86 9
22 63 4
22 88 4
22 64 2
22 29 2
22 39 8
22 94 2
22 54 7
22 41 10
22 81 2
22 116 5
22 89 1
22 25 1
22 26 7
22 56 9
22 60 10
22 53 8
22 108 2
22 87 1
22 74 5
22 62 8
22 112 2
22 46 7
22 103 6
22 75 3
22 42 2
22 80 7
22 32 3
22 69 2
22 33 1
22 51 2
22 79 10
22 28 8
22 72 9
22 114 4
23 78 6
23 89 7
23 62 4
23 71 8
23 37 7
23 47 2
23 101 4
23 59 10
23 55 1
23 38 5
23 66 8
23 104 7
23 68 2
23 44 9
23 117 7
23 63 6
23 25 3
23 88 5
23 26 7
23 109 9
23 24 7
23 82 5
23 103 9
23 39 6
23 45 5
23 42 10
23 118 1
23 113 8
23 115 5
23 76 2
23 92 5
23 46 8
23 67 4
23 106 2
23 52 3
23 105 8
23 87 2
23 32 3
23 40 3
23 74 10
23 48 1
23 33 1
23 27 2
23 53 5
23 34 4
23 98 9
23 84 1
23 31 5
23 120 9
23 69 10
23 108 1
23 116 6
23 64 7
23 114 7
23 91 1
23 119 3
23 54 8
23 100 5
23 70 10
23 29 10
23 35 9
23 93 3
23 61 8
23 57 4
23 65 9
23 58 5
23 36 6
23 60 2
23 99 8
23 112 2
23 102 7
23 94 7
23 56 2
23 90 2
23 79 2
23 28 5
23 95 2
23 51 3
23 96 4
23 75 4
23 107 10
23 81 10
23 83 7
23 50 6
24 105 4
24 27 2
24 111 1
24 70 8
24 60 7
24 72 4
24 113 10
24 98 9
24 76 10
24 107 4
24 74 10
24 54 5
24 28 4
24 73 6
24 48 2
24 104 2
24 84 4
24 86 9
24 97 3
24 112 7
24 102 7
24 68 2
24 116 5
24 110 2
24 43 7
24 85 2
24 95 10
24 117 8
24 66 4
24 52 9
24 63 1
24 71 2
24 37 2
24 108 8
24 42 4
24 81 7
24 41 1
24 118 6
24 103 2
24 120 3
24 56 6
24 40 1
24 77 1
24 26 3
24 57 2
24 53 8
24 36 10
24 50 4
24 79 1
24 99 8
24 78 4
24 93 9
24 61 10
24 32 2
24 35 10
24 115 6
24 51 10
24 46 9
24 90 9
24 62 3
24 94 3
24 119 1
24 49 1
24 47 6
24 38 7
24 59 5
24 30 7
24 55 10
24 88 9
24 65 6
24 106 4
24 58 4
24 39 10
24 69 3
24 64 2
24 80 9
24 31 8
24 87 7
24 91 4
24 96 5
24 75 9
24 29 3
24 89 4
24 34 8
24 45 2
24 100 3
25 71 3
25 113 4
25 115 9
25 98 3
25 27 8
25 53 7
25 75 6
25 107 5
25 29 7
25 89 9
25 80 10
25 76 1
25 95 4
25 119 9
25 64 5
25 49 9
25 112 9
25 96 1
25 103 4
25 97 8
25 84 3
25 117 7
25 108 6
25 48 7
25 46 10
25 93 9
25 111 10
25 99 2
25 58 8
25 51 5
25 62 9
25 35 8
25 33 5
25 90 8
25 101 2
25 52 1
25 86 8
25 87 4
25 44 5
25 92 7
25 104 1
25 40 8
25 32 2
25 42 10
25 47 5
25 79 9
25 91 2
25 34 7
25 69 2
25 26 6
25 120 7
25 74 10
25 114 9
25 82 3
25 85 10
25 118 6
25 88 4
25 30 2
25 105 5
25 57 10
25 116 4
25 41 2
25 72 10
25 55 8
25 65 2
25 78 1
25 66 10
25 54 1
25 36 3
25 77 10
25 43 4
25 100 6
25 37 2
25 94 2
25 110 5
25 50 5
25 45 10
25 59 10
25 38 4
25 73 6
25 109 9
25 60 8
25 81 7
25 56 9
25 39 2
26 89 5
26 120 4
26 85 10
26 71 8
26 83 10
26 32 2
26 111 2
26 90 7
26 81 4
26 84 6
26 82 6
26 74 1
26 39 5
26 117 6
26 63 8
26 66 4
26 100 3
26 115 2
26 50 8
26 49 8
26 76 4
26 34 10
26 87 8
26 41 7
26 92 3
26 96 4
26 86 1
26 114 3
26 109 8
26 64 10
26 79 7
26 99 5
26 97 2
26 48 2
26 94 6
26 113 6
26 72 8
26 80 5
26 42 8
26 73 4
26 116 8
26 52 4
26 59 3
26 67 9
26 45 4
26 47 9
26 65 10
26 53 7
26 60 6
26 101 3
26 30 4
26 69 10
26 88 8
26 33 9
26 51 8
26 70 6
26 62 7
26 38 7
26 27 5
26 29 4
26 77 3
26 106 7
26 104 4
26 119 6
26 36 9
26 44 1
26 56 2
26 55 1
26 37 4
26 78 10
26 75 6
26 57 1
26 93 4
26 103 6
26 102 4
26 98 8
26 107 9
26 46 2
26 40 1
26 118 9
26 105 7
26 54 5
26 58 7
27 73 10
27 103 9
27 96 4
27 49 4
27 76 7
27 120 6
27 98 4
27 44 10
27 80 5
27 55 3
27 113 9
27 97 9
27 111 3
27 101 9
27 39 3
27 33 3
27 41 7
27 104 2
27 68 5
27 89 5
27 43 3
27 92 6
27 60 5
27 36 5
27 107 7
27 30 2
27 32 2
27 119 2
27 64 4
27 53 5
27 117 3
27 105 7
27 112 4
27 86 1
27 90 10
27 83 5
27 70 4
27 109 2
27 45 8
27 74 2
27 62 7
27 85 6
27 118 1
27 50 7
27 87 6
27 108 5
27 54 10
27 51 5
27 84 7
27 67 1
27 66 9
27 114 8
27 52 9
27 91 4
27 82 10
27 31 2
27 78 9
27 69 3
27 102 9
27 63 10
27 38 6
27 65 8
27 61 3
27 75 10
27 71 6
27 28 3
27 37 4
27 29 3
27 47 7
27 99 10
27 100 3
27 57 4
27 116 3
27 72 10
27 95 3
27 106 10
27 34 9
27 42 2
27 88 8
27 59 9
27 94 9
27 93 10
27 40 4
27 46 8
27 81 1
28 98 5
28 86 6
28 42 4
28 53 8
28 71 5
28 87 3
28 30 6
28 96 8
28 34 10
28 70 6
28 118 5
28 103 10
28 45 2
28 119 8
28 76 1
28 77 3
28 47 9
28 33 8
28 88 2
28 69 2
28 49 1
28 41 6
28 54 3
28 104 2
28 94 7
28 82 10
28 75 3
28 32 2
28 91 5
28 59 1
28 115 9
28 39 3
28 66 7
28 108 5
28 79 3
28 67 7
28 117 8
28 85 10
28 120 6
28 48 3
28 78 2
28 40 6
28 83 6
28 97 10
28 106 7
28 80 3
28 93 5
28 112 1
28 51 4
28 50 1
28 102 7
28 113 2
28 62 5
28 84 8
28 72 6
28 114 6
28 56 5
28 35 6
28 74 4
28 73 7
28 64 6
28 107 10
28 37 3
28 38 9
28 111 5
28 44 5
28 57 6
28 101 7
28 31 4
28 90 5
28 81 2
28 92 3
28 100 9
28 95 6
28 99 6
28 68 10
28 58 2
28 65 3
28 63 10
28 89 3
28 105 9
28 55 8
28 61 1
28 52 4
29 92 6
29 104 5
29 74 6
29 83 2
29 120 2
29 48 1
29 82 3
29 75 6
29 91 5
29 35 7
29 111 2
29 107 5
29 84 10
29 101 5
29 42 7
29 105 10
29 115 3
29 88 1
29 110 3
29 80 5
29 58 10
29 72 4
29 37 2
29 93 10
29 98 6
29 60 3
29 103 8
29 100 6
29 114 2
29 77 1
29 86 3
29 43 2
29 85 9
29 66 5
29 96 3
29 113 6
29 69 7
29 49 1
29 79 7
29 95 9
29 71 1
29 32 9
29 31 3
29 51 2
29 55 9
29 65 4
29 34 4
29 36 4
29 59 4
29 112 10
29 57 5
29 99 5
29 118 10
29 40 9
29 81 8
29 67 5
29 46 2
29 63 9
29 89 5
29 30 8
29 87 9
29 102 6
29 45 9
29 64 4
29 52 3
29 50 2
29 61 1
29 106 6
29 33 8
29 56 1
29 73 7
29 97 9
29 117 10
29 54 9
29 108 7
29 78 5
29 90 9
29 119 1
29 38 7
29 41 2
29 70 4
29 44 6
29 76 6
30 95 3
30 53 1
30 39 8
30 55 6
30 56 10
30 46 6
30 97 8
30 58 2
30 43 1
30 61 4
30 85 2
30 47 4
30 96 1
30 69 10
30 42 8
30 84 3
30 51 10
30 60 2
30 83 6
30 37 6
30 109 5
30 119 4
30 38 2
30 82 9
30 40 5
30 88 2
30 45 3
30 108 5
30 110 8
30 81 8
30 87 4
30 120 5
30 103 7
30 76 6
30 71 6
30 86 4
30 57 9
30 116 10
30 72 6
30 62 10
30 73 8
30 59 3
30 101 7
30 41 7
30 105 10
30 75 7
30 90 4
30 98 7
30 112 4
30 33 6
30 74 4
30 93 9
30 92 3
30 49 10
30 67 2
30 100 4
30 68 3
30 117 1
30 79 4
30 44 2
30 65 7
30 80 8
30 106 7
30 64 4
30 34 5
30 31 2
30 91 2
30 52 8
30 118 10
30 32 4
30 48 4
30 104 8
30 102 1
30 50 5
30 113 10
30 54 5
30 36 5
30 111 1
30 63 2
30 107 1
30 89 4
30 99 5
30 115 1
30 114 9
31 114 10
31 117 1
31 68 6
31 77 6
31 52 10
31 60 9
31 93 3
31 66 4
31 113 1
31 99 3
31 80 8
31 49 3
31 42 2
31 39 2
31 34 7
31 100 9
31 37 10
31 53 10
31 79 6
31 72 3
31 96 9
31 107 9
31 91 5
31 43 8
31 82 9
31 83 4
31 35 10
31 63 10
31 116 7
31 97 2
31 57 7
31 65 4
31 46 6
31 103 9
31 101 3
31 106 6
31 98 7
31 109 9
31 95 3
31 115 5
31 84 6
31 36 10
31 38 10
31 104 1
31 48 3
31 92 1
31 118 6
31 89 9
31 108 5
31 67 4
31 51 9
31 90 8
31 120 6
31 75 3
31 73 6
31 70 2
31 44 1
31 94 7
31 87 10
31 32 8
31 64 4
31 69 2
31 119 6
31 54 4
31 61 7
31 110 5
31 50 9
31 59 9
31 74 1
31 71 8
31 62 10
31 33 5
31 105 5
31 102 7
31 85 3
31 112 5
31 78 8
31 81 9
31 55 4
32 69 7
32 77 1
32 63 8
32 99 7
32 56 1
32 101 1
32 111 7
32 49 5
32 60 1
32 107 10
32 43 3
32 118 2
32 117 3
32 93 4
32 54 1
32 37 9
32 48 6
32 104 8
32 36 7
32 72 7
32 41 1
32 102 6
32 80 3
32 76 10
32 106 8
32 91 7
32 38 9
32 115 6
32 73 9
32 52 2
32 42 9
32 90 10
32 85 6
32 86 10
32 58 1
32 95 5
32 57 3
32 39 6
32 82 1
32 119 7
32 79 9
32 62 1
32 96 2
32 87 3
32 97 1
32 74 6
32 120 4
32 64 10
32 59 6
32 55 8
32 75 1
32 105 1
32 98 6
32 65 2
32 114 6
32 66 3
32 33 6
32 84 8
32 35 8
32 89 4
32 92 7
32 51 3
32 53 1
32 78 5
32 110 10
32 94 3
32 45 3
32 81 1
32 47 7
32 50 5
32 108 3
32 109 7
32 34 10
32 103 7
32 46 9
32 83 4
32 61 1
32 112 8
32 100 6
33 57 10
33 100 6
33 81 5
33 74 6
33 99 9
33 68 3
33 62 3
33 92 5
33 43 5
33 106 9
33 103 9
33 46 10
33 55 3
33 91 8
33 38 5
33 42 7
33 110 10
33 60 9
33 116 1
33 93 9
33 47 8
33 71 6
33 80 6
33 76 3
33 104 9
33 118 10
33 120 3
33 63 9
33 65 1
33 101 8
33 109 5
33 86 4
33 54 10
33 84 10
33 102 3
33 36 6
33 72 7
33 94 10
33 96 7
33 41 3
33 95 7
33 115 8
33 78 9
33 97 5
33 85 10
33 56 9
33 79 1
33 113 7
33 89 2
33 69 1
33 114 9
33 88 3
33 117 10
33 112 5
33 39 8
33 90 3
33 59 3
33 52 9
33 66 1
33 34 1
33 105 1
33 49 4
33 111 3
33 50 3
33 45 4
33 70 4
33 107 3
33 108 5
33 40 6
33 61 5
33 73 1
33 58 9
33 35 7
33 119 7
33 75 9
33 87 2
33 51 10
33 53 4
33 67 7
34 82 8
34 57 4
34 67 5
34 119 6
34 78 9
34 114 1
34 62 10
34 97 3
34 117 3
34 104 6
34 89 6
34 108 6
34 116 1
34 95 7
34 112 5
34 50 1
34 105 7
34 102 10
34 94 2
34 79 7
34 63 4
34 81 1
34 91 3
34 47 3
34 87 5
34 106 3
34 110 5
34 80 3
34 43 9
34 52 2
34 36 8
34 48 5
34 77 10
34 101 3
34 35 8
34 72 2
34 88 5
34 90 2
34 115 3
34 120 1
34 61 9
34 103 9
34 99 8
34 75 9
34 109 7
34 60 9
34 83 9
34 46 3
34 49 8
34 118 7
34 71 3
34 111 1
34 69 2
34 64 2
34 65 9
34 58 7
34 39 4
34 54 7
34 42 2
34 51 8
34 56 7
34 37 1
34 107 1
34 113 1
34 76 6
34 41 4
34 73 6
34 84 10
34 40 7
34 85 7
34 44 2
34 86 10
34 93 6
34 59 7
34 66 1
35 111 6
35 82 7
35 49 5
35 99 7
35 91 7
35 115 6
35 81 9
35 76 8
35 45 8
35 61 3
35 110 2
35 114 5
35 92 9
35 63 3
35 62 9
35 85 3
35 87 2
35 93 9
35 79 7
35 47 10
35 66 6
35 103 3
35 38 4
35 43 7
35 41 9
35 77 3
35 86 7
35 39 7
35 57 9
35 71 6
35 95 7
35 106 6
35 58 2
35 72 10
35 53 7
35 105 1
35 90 10
35 68 1
35 70 10
35 94 8
35 51 4
35 100 2
35 64 5
35 60 2
35 84 2
35 67 7
35 37 3
35 107 8
35 44 9
35 52 9
35 36 6
35 65 4
35 42 10
35 108 4
35 109 2
35 119 4
35 73 1
35 50 8
35 75 2
35 117 4
35 78 9
35 48 3
35 54 8
35 102 1
35 116 6
35 56 2
35 97 1
35 40 5
35 88 1
35 96 7
35 98 1
35 59 1
36 44 9
36 94 7
36 110 7
36 46 7
36 103 5
36 60 4
36 90 8
36 95 1
36 67 7
36 70 6
36 59 6
36 49 2
36 39 8
36 120 7
36 82 9
36 112 6
36 88 6
36 91 9
36 50 5
36 52 3
36 78 1
36 72 3
36 119 1
36 79 2
36 84 1
36 118 9
36 71 4
36 38 10
36 58 7
36 106 9
36 93 2
36 54 8
36 115 1
36 107 7
36 40 5
36 108 6
36 57 7
36 114 2
36 113 2
36 55 3
36 109 8
36 98 8
36 96 4
36 116 5
36 68 8
36 63 1
36 80 6
36 102 10
36 83 3
36 64 10
36 66 1
36 81 3
36 74 2
36 100 1
36 62 7
36 47 10
36 101 7
36 45 8
36 61 8
36 48 5
36 117 6
36 41 1
36 53 3
36 104 7
36 89 1
36 97 3
36 85 1
36 86 5
36 73 4
36 76 6
36 99 6
36 65 7
36 43 8
36 56 10
36 111 5
36 51 9
36 105 6
37 105 1
37 96 5
37 112 8
37 80 9
37 72 8
37 46 8
37 61 1
37 97 7
37 118 1
37 53 2
37 104 2
37 107 9
37 39 1
37 119 9
37 49 6
37 71 3
37 79 7
37 102 7
37 85 6
37 78 10
37 70 9
37 52 7
37 58 6
37 103 7
37 84 3
37 110 1
37 91 3
37 120 4
37 68 1
37 109 2
37 62 9
37 41 8
37 42 2
37 115 7
37 101 8
37 51 9
37 67 3
37 82 8
37 38 10
37 66 8
37 92 4
37 89 7
37 40 3
37 77 9
37 95 6
37 108 9
37 100 3
37 98 3
37 106 2
37 94 8
37 74 1
37 64 5
37 56 9
37 88 10
37 65 4
37 50 4
37 55 4
37 86 4
37 43 10
37 45 8
37 93 6
37 59 8
37 81 7
37 87 3
37 111 5
37 117 9
37 116 6
37 57 3
37 48 1
37 83 2
37 63 6
37 75 3
37 60 4
37 47 2
38 118 4
38 78 10
38 115 4
38 64 8
38 84 1
38 62 8
38 120 1
38 107 4
38 111 8
38 52 9
38 45 10
38 79 2
38 70 7
38 81 9
38 113 6
38 112 4
38 110 2
38 61 9
38 90 7
38 74 3
38 49 6
38 47 3
38 83 4
38 75 5
38 65 7
38 98 8
38 58 2
38 39 9
38 85 7
38 66 6
38 80 1
38 73 10
38 68 7
38 97 3
38 43 3
38 93 6
38 77 10
38 96 2
38 109 10
38 69 5
38 102 6
38 67 5
38 103 10
38 86 8
38 114 6
38 46 6
38 63 3
38 100 10
38 105 10
38 94 1
38 41 1
38 57 3
38 51 5
38 76 9
38 44 3
38 53 10
38 116 5
38 108 4
38 50 7
38 71 9
38 95 6
38 82 2
38 101 6
38 88 1
38 54 10
38 106 3
38 72 9
38 89 5
38 119 6
38 91 10
38 99 7
38 40 5
38 60 4
38 87 9
39 63 2
39 83 4
39 84 9
39 94 4
39 74 8
39 92 3
39 58 6
39 57 9
39 73 2
39 65 3
39 60 3
39 78 8
39 53 7
39 106 6
39 80 8
39 72 6
39 62 4
39 70 3
39 76 2
39 47 7
39 112 8
39 101 8
39 59 4
39 61 7
39 85 10
39 87 1
39 88 6
39 105 4
39 111 4
39 52 8
39 41 1
39 109 3
39 46 5
39 89 10
39 116 8
39 49 7
39 43 7
39 115 8
39 71 6
39 42 6
39 113 9
39 75 2
39 91 7
39 99 9
39 50 8
39 108 6
39 45 4
39 79 2
39 117 8
39 81 6
39 110 9
39 114 10
39 69 7
39 77 1
39 107 1
39 118 7
39 100 9
39 55 4
39 67 10
39 40 7
39 44 4
39 68 6
39 96 9
39 51 10
39 64 9
39 82 3
39 98 4
39 93 6
39 56 2
39 119 3
39 104 10
39 66 6
39 86 6
39 90 1
40 51 10
40 115 6
40 92 7
40 58 2
40 86 9
40 111 4
40 85 8
40 79 9
40 63 3
40 62 7
40 114 4
40 72 6
40 102 1
40 54 7
40 48 4
40 82 2
40 96 2
40 113 3
40 105 3
40 104 10
40 118 3
40 73 2
40 67 9
40 75 8
40 119 10
40 47 4
40 108 9
40 64 2
40 77 5
40 91 4
40 50 4
40 106 8
40 94 10
40 69 6
40 60 5
40 78 4
40 45 1
40 117 7
40 90 7
40 49 7
40 89 4
40 53 5
40 42 6
40 83 5
40 52 4
40 46 8
40 76 4
40 41 8
40 88 10
40 43 5
40 103 8
40 116 3
40 98 8
40 44 5
40 120 3
40 56 2
40 80 9
40 95 10
40 81 7
40 55 6
40 112 5
40 68 8
40 59 2
40 109 7
40 70 1
40 61 7
40 110 2
40 99 2
40 65 6
40 87 4
41 84 8
41 117 3
41 82 2
41 96 5
41 89 6
41 85 4
41 119 6
41 63 5
41 87 2
41 99 3
41 46 4
41 88 1
41 55 10
41 58 9
41 59 8
41 52 9
41 91 6
41 101 5
41 79 5
41 71 8
41 110 3
41 114 10
41 70 10
41 57 9
41 60 3
41 78 8
41 64 10
41 105 9
41 81 3
41 112 8
41 43 5
41 90 3
41 107 7
41 98 8
41 56 1
41 49 9
41 65 1
41 100 5
41 54 7
41 113 4
41 120 1
41 66 6
41 44 2
41 92 6
41 72 2
41 62 2
41 95 4
41 116 7
41 50 5
41 48 8
41 83 4
41 86 3
41 104 3
41 118 4
41 111 9
41 68 2
41 103 8
41 42 7
41 61 8
41 47 3
41 97 2
41 102 7
41 115 10
41 73 8
41 93 7
41 109 6
41 53 8
41 94 5
41 75 10
41 67 8
41 74 5
41 108 6
42 62 3
42 108 4
42 50 2
42 111 10
42 51 8
42 116 1
42 110 6
42 115 5
42 87 6
42 53 4
42 81 6
42 95 2
42 76 1
42 90 10
42 109 6
42 43 3
42 55 5
42 60 7
42 66 2
42 99 6
42 65 10
42 68 1
42 89 3
42 70 9
42 98 1
42 83 2
42 117 5
42 59 2
42 92 3
42 72 5
42 112 4
42 91 6
42 88 7
42 94 3
42 100 4
42 54 1
42 104 7
42 119 10
42 71 10
42 63 8
42 75 7
42 74 3
42 67 4
42 57 5
42 45 6
42 47 4
42 84 3
42 52 7
42 49 7
42 44 9
42 105 1
42 101 7
42 56 5
42 106 10
42 97 2
42 113 8
42 86 10
42 79 2
42 82 8
42 77 3
42 73 8
42 102 8
42 96 1
42 48 9
42 61 1
42 107 4
42 64 10
42 114 6
42 120 2
42 80 5
42 69 6
42 58 9
42 93 10
42 85 8
43 68 3
43 75 4
43 49 2
43 53 6
43 115 3
43 120 4
43 107 3
43 65 1
43 88 3
43 100 6
43 56 9
43 54 7
43 110 4
43 59 2
43 98 2
43 45 3
43 102 10
43 111 4
43 72 6
43 84 3
43 73 6
43 70 9
43 85 3
43 79 7
43 93 6
43 82 4
43 71 1
43 61 5
43 97 5
43 116 2
43 76 5
43 95 3
43 48 7
43 62 7
43 113 7
43 80 6
43 118 1
43 114 4
43 101 2
43 104 10
43 52 2
43 55 2
43 109 5
43 86 6
43 81 1
43 50 7
43 51 9
43 117 8
43 69 10
43 77 1
43 78 4
43 74 7
43 99 3
43 47 6
43 119 5
43 89 7
43 46 9
43 94 7
43 44 4
43 58 7
43 92 8
43 105 5
43 90 9
43 112 7
43 63 10
43 66 10
43 57 2
43 83 8
43 108 9
43 91 5
44 80 2
44 77 2
44 94 9
44 89 8
44 101 1
44 76 9
44 88 4
44 70 9
44 85 9
44 75 2
44 108 9
44 60 10
44 90 2
44 68 3
44 95 9
44 102 7
44 120 2
44 47 4
44 72 1
44 59 8
44 82 6
44 48 5
44 58 4
44 104 6
44 78 2
44 63 9
44 56 4
44 100 7
44 119 1
44 46 8
44 51 6
44 55 5
44 52 9
44 118 5
44 112 6
44 103 10
44 111 2
44 64 3
44 57 2
44 73 7
44 81 2
44 109 4
44 79 7
44 113 8
44 99 1
44 91 5
44 84 1
44 93 5
44 96 9
44 116 4
44 117 9
44 97 7
44 105 10
44 86 8
44 54 3
44 67 6
44 53 5
44 98 5
44 49 3
44 106 8
44 65 8
44 110 3
44 87 4
44 62 2
44 107 6
44 50 1
44 114 1
44 69 9
44 45 4
44 66 6
45 98 7
45 80 2
45 56 7
45 114 4
45 59 2
45 77 6
45 82 9
45 87 10
45 88 3
45 67 7
45 81 6
45 91 3
45 111 4
45 76 4
45 86 10
45 46 10
45 47 4
45 58 6
45 100 5
45 66 9
45 97 10
45 107 4
45 51 8
45 64 4
45 118 9
45 69 1
45 62 6
45 94 6
45 52 7
45 50 9
45 60 7
45 120 3
45 93 4
45 119 6
45 68 2
45 104 4
45 74 5
45 49 9
45 113 3
45 103 3
45 61 7
45 54 8
45 78 1
45 84 4
45 105 4
45 109 4
45 65 8
45 108 6
45 117 1
45 106 6
45 85 5
45 53 1
45 55 5
45 112 9
45 116 8
45 57 8
45 71 7
45 115 2
45 83 9
45 72 6
45 70 1
45 95 10
45 99 4
45 75 1
45 110 8
45 79 8
46 99 5
46 115 8
46 54 5
46 50 3
46 104 6
46 68 9
46 87 2
46 93 9
46 97 5
46 89 1
46 105 5
46 109 6
46 119 9
46 116 8
46 62 4
46 112 6
46 74 6
46 56 7
46 106 6
46 90 10
46 71 7
46 101 1
46 64 8
46 91 9
46 47 1
46 66 2
46 51 2
46 84 7
46 79 7
46 70 6
46 78 9
46 63 10
46 58 1
46 118 10
46 85 6
46 120 5
46 95 6
46 48 7
46 108 8
46 82 4
46 76 4
46 83 4
46 75 1
46 103 5
46 49 1
46 114 9
46 69 9
46 94 2
46 92 4
46 72 2
46 96 8
46 52 5
46 107 5
46 55 10
46 73 8
46 80 10
46 67 2
46 61 5
46 98 9
46 88 2
46 86 1
46 57 3
46 65 9
46 111 2
46 100 6
46 102 10
46 59 7
47 107 2
47 79 8
47 70 7
47 80 2
47 81 6
47 94 1
47 112 8
47 49 3
47 65 8
47 83 5
47 90 7
47 102 1
47 84 5
47 78 8
47 99 3
47 114 10
47 60 7
47 120 5
47 119 9
47 103 1
47 117 3
47 54 7
47 59 4
47 55 8
47 87 3
47 93 3
47 85 1
47 88 5
47 57 8
47 72 8
47 73 7
47 50 9
47 66 10
47 89 2
47 64 3
47 104 10
47 48 5
47 77 5
47 62 10
47 98 8
47 97 1
47 53 2
47 118 1
47 109 10
47 82 9
47 92 2
47 108 1
47 63 6
47 52 4
47 58 5
47 101 8
47 67 10
47 116 7
47 51 5
47 56 3
47 96 5
47 105 2
47 113 8
47 110 7
47 76 1
47 95 8
47 68 8
47 106 7
48 65 8
48 88 5
48 109 7
48 75 8
48 54 1
48 82 3
48 84 10
48 55 1
48 71 8
48 83 6
48 68 7
48 50 6
48 79 10
48 115 8
48 100 1
48 51 9
48 69 4
48 89 9
48 105 4
48 57 8
48 113 8
48 60 5
48 90 2
48 110 7
48 107 1
48 80 5
48 49 9
48 114 5
48 77 5
48 117 6
48 56 2
48 119 8
48 120 8
48 62 8
48 104 3
48 92 4
48 102 2
48 67 10
48 95 2
48 94 10
48 76 10
48 64 5
48 85 6
48 52 8
48 108 9
48 81 2
48 86 4
48 87 3
48 53 8
48 59 8
48 98 3
48 63 4
48 58 1
48 66 10
48 112 7
48 101 9
48 73 4
48 93 5
48 91 7
48 97 3
48 111 6
48 99 9
48 106 10
48 96 8
49 89 7
49 74 7
49 119 5
49 96 9
49 83 8
49 68 2
49 67 9
49 66 10
49 85 1
49 84 4
49 118 10
49 100 5
49 107 4
49 80 7
49 50 6
49 109 2
49 64 1
49 88 4
49 76 7
49 105 9
49 87 6
49 93 2
49 69 2
49 110 9
49 97 10
49 61 9
49 55 2
49 65 10
49 77 9
49 116 10
49 72 1
49 70 3
49 52 7
49 102 9
49 60 7
49 81 2
49 94 10
49 62 6
49 86 10
49 51 10
49 101 3
49 92 6
49 98 7
49 57 5
49 75 9
49 53 1
49 117 7
49 106 8
49 73 7
49 120 3
49 113 4
49 115 3
49 56 1
49 111 4
49 54 7
49 103 9
49 82 3
49 90 6
49 108 5
49 58 6
49 91 2
49 104 6
49 59 4
49 112 1
49 63 10
49 95 2
49 79 1
50 65 4
50 59 10
50 63 6
50 85 1
50 62 4
50 119 8
50 92 5
50 101 8
50 91 4
50 88 7
50 82 5
50 117 2
50 71 7
50 115 5
50 83 10
50 64 3
50 87 1
50 79 1
50 56 2
50 102 7
50 58 1
50 112 5
50 57 7
50 105 5
50 90 9
50 68 6
50 94 9
50 98 10
50 96 8
50 55 7
50 84 3
50 116 10
50 73 3
50 120 4
50 118 6
50 52 8
50 107 4
50 99 5
50 60 3
50 72 1
50 100 1
50 114 5
50 89 8
50 51 7
50 95 7
50 78 2
50 69 3
50 74 6
50 76 5
50 111 9
50 110 6
50 106 3
50 103 1
50 108 10
50 61 2
50 93 7
50 67 8
50 53 1
50 77 2
50 97 6
50 80 3
50 66 3
50 54 2
50 75 3
50 70 9
51 53 10
51 89 8
51 70 1
51 54 5
51 72 5
51 91 1
51 99 1
51 79 6
51 56 6
51 115 7
51 71 9
51 85 10
51 74 3
51 58 8
51 111 8
51 60 1
51 76 6
51 81 8
51 73 9
51 95 4
51 118 1
51 64 5
51 117 2
51 108 7
51 61 4
51 109 3
51 101 7
51 90 9
51 104 10
51 80 1
51 97 7
51 110 6
51 100 8
51 96 9
51 82 7
51 59 10
51 57 3
51 103 8
51 88 4
51 83 9
51 55 6
51 66 1
51 62 1
51 77 2
51 107 2
51 116 4
51 106 6
51 98 3
51 67 7
51 112 8
51 94 7
51 93 6
51 52 2
51 113 9
51 120 3
51 78 8
51 105 1
51 119 7
51 87 1
51 69 1
52 91 1
52 102 9
52 101 2
52 77 9
52 76 1
52 105 1
52 65 9
52 84 9
52 97 1
52 69 4
52 107 3
52 110 9
52 112 6
52 63 9
52 66 5
52 55 8
52 82 9
52 116 3
52 62 5
52 93 1
52 115 8
52 98 3
52 57 5
52 88 4
52 119 8
52 103 5
52 94 3
52 87 8
52 81 7
52 117 6
52 59 9
52 53 1
52 109 8
52 74 8
52 108 8
52 111 6
52 78 5
52 85 4
52 58 4
52 61 7
52 71 4
52 60 4
52 120 2
52 90 10
52 92 2
52 100 4
52 70 8
52 67 7
52 114 2
52 106 1
52 99 4
52 80 9
52 83 1
52 73 10
52 118 10
52 54 1
52 56 1
52 104 7
52 86 2
53 69 1
53 68 5
53 91 8
53 67 7
53 70 4
53 98 9
53 94 3
53 79 2
53 80 6
53 106 7
53 73 4
53 56 7
53 102 6
53 83 6
53 104 3
53 118 5
53 92 1
53 86 7
53 113 10
53 109 8
53 116 9
53 58 4
53 77 5
53 112 7
53 81 8
53 66 1
53 78 1
53 111 10
53 59 2
53 76 4
53 117 4
53 84 2
53 101 6
53 114 5
53 75 10
53 88 1
53 105 3
53 71 9
53 107 6
53 65 7
53 103 9
53 85 4
53 57 8
53 120 5
53 82 10
53 89 2
53 93 7
53 61 10
53 99 10
53 115 6
53 64 7
53 97 2
53 60 5
53 62 3
53 96 3
53 100 3
53 72 8
53 119 8
53 63 5
53 110 7
53 55 2
54 104 4
54 105 7
54 119 2
54 84 2
54 85 9
54 75 9
54 62 1
54 114 3
54 103 10
54 116 6
54 115 10
54 111 2
54 108 3
54 87 10
54 99 2
54 118 9
54 61 8
54 113 7
54 55 7
54 86 1
54 89 2
54 96 5
54 71 3
54 120 6
54 83 8
54 60 7
54 106 9
54 82 8
54 68 5
54 117 8
54 63 5
54 57 9
54 92 1
54 98 1
54 109 2
54 73 7
54 110 10
54 112 7
54 56 6
54 81 6
54 70 8
54 65 1
54 74 2
54 94 1
54 90 10
54 72 4
54 107 10
54 76 9
54 88 7
54 78 4
54 79 8
54 66 8
54 67 6
54 77 4
54 64 7
54 102 1
54 69 4
54 80 7
54 59 8
54 97 8
54 91 9
55 74 9
55 100 3
55 80 5
55 94 8
55 98 10
55 79 7
55 77 6
55 108 6
55 114 1
55 84 8
55 104 6
55 63 3
55 71 6
55 111 5
55 106 2
55 101 5
55 56 2
55 75 3
55 93 8
55 85 8
55 61 10
55 86 2
55 62 4
55 116 7
55 87 2
55 95 6
55 88 4
55 67 3
55 91 2
55 60 2
55 115 9
55 90 3
55 68 2
55 66 2
55 119 1
55 57 3
55 109 10
55 76 5
55 107 9
55 72 1
55 120 10
55 105 2
55 83 1
55 112 8
55 117 8
55 102 5
55 89 10
55 110 10
55 103 2
55 81 2
55 118 6
55 64 9
56 116 9
56 84 4
56 78 10
56 89 3
56 62 5
56 88 5
56 66 8
56 117 9
56 81 1
56 111 7
56 92 3
56 75 9
56 73 8
56 86 1
56 112 6
56 69 4
56 102 9
56 83 9
56 82 5
56 91 10
56 80 9
56 70 10
56 100 6
56 98 9
56 120 9
56 109 9
56 59 9
56 93 3
56 97 2
56 107 6
56 72 6
56 63 5
56 57 4
56 105 8
56 76 2
56 60 3
56 118 1
56 61 6
56 103 6
56 58 3
56 99 7
56 114 4
56 104 9
56 119 3
56 113 5
56 106 7
56 64 3
56 74 2
56 71 2
56 67 6
56 101 9
56 95 8
56 85 5
56 96 7
57 71 8
57 73 8
57 83 9
57 60 2
57 98 2
57 118 8
57 92 10
57 72 4
57 107 6
57 105 8
57 87 7
57 74 9
57 103 3
57 75 10
57 99 6
57 113 10
57 104 6
57 101 10
57 86 10
57 110 5
57 120 3
57 85 5
57 66 9
57 69 7
57 116 4
57 112 6
57 93 8
57 117 10
57 82 4
57 109 7
57 64 5
57 91 5
57 96 8
57 81 4
57 111 5
57 58 5
57 89 5
57 68 7
57 106 6
57 100 5
57 114 7
57 59 8
57 97 10
57 77 1
57 95 6
57 88 3
57 90 10
57 61 10
57 79 4
57 62 4
57 80 10
57 94 10
57 76 10
57 84 6
57 102 2
57 108 10
57 65 8
57 115 9
58 118 4
58 59 8
58 81 7
58 80 3
58 82 9
58 85 2
58 115 5
58 119 10
58 72 7
58 75 9
58 62 2
58 97 3
58 96 8
58 92 1
58 107 6
58 104 9
58 116 7
58 99 7
58 111 6
58 76 1
58 110 3
58 88 10
58 77 4
58 109 3
58 69 3
58 93 9
58 106 2
58 61 10
58 94 1
58 103 6
58 89 3
58 67 1
58 60 1
58 73 5
58 101 9
58 63 2
58 113 3
58 84 6
58 70 3
58 78 2
58 87 7
58 68 5
58 117 8
58 71 9
58 86 3
58 114 3
58 90 3
58 100 6
58 64 6
58 65 4
58 74 6
58 95 6
58 112 5
58 108 1
59 82 2
59 102 3
59 73 5
59 106 1
59 100 9
59 72 3
59 104 3
59 120 10
59 90 4
59 109 1
59 87 6
59 80 3
59 75 4
59 69 3
59 64 1
59 71 7
59 115 4
59 96 1
59 62 4
59 114 1
59 101 10
59 66 1
59 83 3
59 119 8
59 85 4
59 78 4
59 65 1
59 92 7
59 79 7
59 86 8
59 108 9
59 84 4
59 111 9
59 118 5
59 107 4
59 74 8
59 68 10
59 60 6
59 95 9
59 70 10
59 103 4
59 63 7
59 113 4
59 94 6
59 98 10
59 91 3
59 77 8
59 99 5
59 88 8
59 117 8
59 97 7
59 110 4
59 105 2
59 89 4
60 72 8
60 85 10
60 94 1
60 83 5
60 61 10
60 86 10
60 118 3
60 108 8
60 71 8
60 82 4
60 104 9
60 119 6
60 107 7
60 75 8
60 66 5
60 90 7
60 64 3
60 111 1
60 96 10
60 79 3
60 115 9
60 106 1
60 74 9
60 98 2
60 65 9
60 91 7
60 67 10
60 95 5
60 100 1
60 87 6
60 73 7
60 110 1
60 117 8
60 62 4
60 97 1
60 84 9
60 69 5
60 109 5
60 101 7
60 116 3
60 78 5
60 76 4
60 113 2
60 114 10
60 105 3
60 77 8
60 99 1
60 88 10
60 92 10
60 120 8
61 88 5
61 109 7
61 119 5
61 96 2
61 106 10
61 62 9
61 80 5
61 83 6
61 81 5
61 110 4
61 103 2
61 64 4
61 79 8
61 93 5
61 65 4
61 71 7
61 104 9
61 69 9
61 102 1
61 67 4
61 105 10
61 78 7
61 107 6
61 92 4
61 97 10
61 86 6
61 70 10
61 90 7
61 85 5
61 118 8
61 108 7
61 63 8
61 76 7
61 84 7
61 120 5
61 87 1
61 82 1
61 101 10
61 72 8
61 66 3
61 117 6
61 99 9
61 95 8
61 112 2
61 74 8
61 73 5
61 89 4
61 115 5
61 111 2
62 93 4
62 83 2
62 85 3
62 68 8
62 113 10
62 88 9
62 76 1
62 90 7
62 97 3
62 120 2
62 112 7
62 67 1
62 77 9
62 98 7
62 104 9
62 87 4
62 99 7
62 118 8
62 63 6
62 79 6
62 108 1
62 96 7
62 84 9
62 119 1
62 71 1
62 92 8
62 95 9
62 73 6
62 70 9
62 105 8
62 111 7
62 102 3
62 64 4
62 117 4
62 66 4
62 69 6
62 82 4
62 114 7
62 101 6
62 115 4
62 78 2
62 72 7
62 75 10
62 74 8
62 110 9
62 109 1
62 80 1
62 81 7
62 116 1
62 94 7
62 100 2
62 89 2
63 70 8
63 113 7
63 116 4
63 90 2
63 71 7
63 102 2
63 66 10
63 67 3
63 104 4
63 112 2
63 85 2
63 99 4
63 97 4
63 117 3
63 103 2
63 119 1
63 80 8
63 115 1
63 108 6
63 76 1
63 68 8
63 69 6
63 78 7
63 83 2
63 92 2
63 100 9
63 87 4
63 109 10
63 88 8
63 114 7
63 89 8
63 91 8
63 75 10
63 106 4
63 65 2
63 74 5
63 96 1
63 120 10
63 101 2
63 93 8
63 77 2
63 84 7
63 79 4
63 95 2
63 118 8
63 86 4
63 81 1
63 105 6
63 64 4
64 75 9
64 99 8
64 93 10
64 97 1
64 66 3
64 113 9
64 84 10
64 68 7
64 76 2
64 120 2
64 86 8
64 100 4
64 114 5
64 107 3
64 117 5
64 91 4
64 116 8
64 94 9
64 83 9
64 108 10
64 112 7
64 79 8
64 103 2
64 72 6
64 65 1
64 101 10
64 96 10
64 73 5
64 81 8
64 95 4
64 80 6
64 74 8
64 106 5
64 85 1
64 89 1
64 71 2
64 98 6
64 69 10
64 90 4
64 115 6
64 82 2
64 77 5
64 87 2
64 118 3
64 88 9
64 105 3
64 111 10
64 109 1
64 67 10
65 110 2
65 90 8
65 96 1
65 81 3
65 68 6
65 112 5
65 70 2
65 119 8
65 77 8
65 101 8
65 113 4
65 67 1
65 97 9
65 98 7
65 73 9
65 111 1
65 80 1
65 100 8
65 82 6
65 108 4
65 85 4
65 109 1
65 72 5
65 89 3
65 74 9
65 79 9
65 106 4
65 92 9
65 76 1
65 104 8
65 75 6
65 120 9
65 115 1
65 78 2
65 91 8
65 114 7
65 83 7
65 95 3
65 103 5
65 86 7
65 116 5
65 93 4
65 99 5
65 105 7
65 107 3
65 94 2
65 84 2
65 118 5
65 66 8
66 98 3
66 99 5
66 113 1
66 120 5
66 105 8
66 103 2
66 78 5
66 119 2
66 84 6
66 88 7
66 91 5
66 86 8
66 76 6
66 85 1
66 93 5
66 102 5
66 101 9
66 117 2
66 116 2
66 87 10
66 90 3
66 110 9
66 112 9
66 81 5
66 100 1
66 74 5
66 72 1
66 67 6
66 80 4
66 97 9
66 109 8
66 70 7
66 114 4
66 96 5
66 104 10
66 73 6
66 115 7
66 69 8
66 108 4
66 71 2
66 77 6
66 79 10
66 94 8
66 95 1
66 68 8
66 111 3
66 106 7
66 89 3
66 118 9
66 92 2
66 75 6
66 107 2
66 83 10
67 94 1
67 112 5
67 102 7
67 114 7
67 100 3
67 101 9
67 86 4
67 111 10
67 118 5
67 79 8
67 68 5
67 70 3
67 109 10
67 75 10
67 113 3
67 88 8
67 91 3
67 116 9
67 104 10
67 90 7
67 98 6
67 110 8
67 74 9
67 99 3
67 92 5
67 120 2
67 117 5
67 107 7
67 69 7
67 85 5
67 72 3
67 105 3
67 96 9
67 76 5
67 81 10
67 77 3
67 93 6
67 119 9
67 71 4
67 95 4
67 78 1
67 82 7
67 115 8
67 73 4
67 97 4
67 103 3
67 80 10
67 83 4
67 108 1
67 87 9
68 83 7
68 77 4
68 84 9
68 105 1
68 87 10
68 99 1
68 93 8
68 104 9
68 96 10
68 85 2
68 118 8
68 89 1
68 94 6
68 81 1
68 116 10
68 86 2
68 100 3
68 101 3
68 117 3
68 90 7
68 113 9
68 72 10
68 107 7
68 108 5
68 102 1
68 98 7
68 80 6
68 76 2
68 114 9
68 106 9
68 71 8
68 74 7
68 109 6
68 95 10
68 115 2
68 69 4
68 78 3
68 70 3
68 112 7
68 103 4
68 111 9
68 75 6
68 119 6
68 79 5
68 91 8
68 82 4
68 97 3
69 78 6
69 82 5
69 80 5
69 72 4
69 97 9
69 99 5
69 86 4
69 98 8
69 70 5
69 73 1
69 85 6
69 117 9
69 118 5
69 88 3
69 102 1
69 89 9
69 75 10
69 71 1
69 76 7
69 104 7
69 94 6
69 103 4
69 114 4
69 107 8
69 110 8
69 96 5
69 91 10
69 100 10
69 77 10
69 115 8
69 101 6
69 83 2
69 112 1
69 87 2
69 105 4
69 106 1
69 113 6
69 93 9
69 79 8
69 120 1
69 81 1
69 119 2
69 74 10
69 116 3
69 90 1
69 95 6
69 108 7
70 84 3
70 91 6
70 75 9
70 92 4
70 95 8
70 99 8
70 97 3
70 80 10
70 78 2
70 106 1
70 101 3
70 93 7
70 81 2
70 88 7
70 83 1
70 118 9
70 116 9
70 85 4
70 103 4
70 117 7
70 114 4
70 113 10
70 107 1
70 109 3
70 100 10
70 98 7
70 94 6
70 102 9
70 120 8
70 86 9
70 76 6
70 77 5
70 82 3
70 90 5
70 73 3
70 87 6
70 79 6
70 108 9
70 72 4
70 71 8
70 112 5
70 105 6
70 89 1
70 111 3
70 110 10
71 101 4
71 79 1
71 95 5
71 89 9
71 104 5
71 80 10
71 100 9
71 92 7
71 97 6
71 118 9
71 102 4
71 111 4
71 103 1
71 107 6
71 113 3
71 110 3
71 74 10
71 96 1
71 91 5
71 85 5
71 88 10
71 87 5
71 90 9
71 73 3
71 112 4
71 86 2
71 98 5
71 72 1
71 115 10
71 94 8
71 76 1
71 119 7
71 84 9
71 81 9
71 108 5
71 120 6
71 105 3
71 83 4
71 77 1
71 117 4
71 109 10
71 75 3
71 99 4
71 82 10
71 114 4
71 93 1
71 78 2
72 84 5
72 92 8
72 94 6
72 73 5
72 103 4
72 120 5
72 111 10
72 88 2
72 87 2
72 99 1
72 106 5
72 117 4
72 108 10
72 97 4
72 83 6
72 90 8
72 114 6
72 113 5
72 116 3
72 98 8
72 110 4
72 107 8
72 101 4
72 89 3
72 104 5
72 93 7
72 86 1
72 119 1
72 115 1
72 112 8
72 78 7
72 75 4
72 102 1
72 79 2
72 91 8
72 80 7
72 109 10
72 77 7
72 85 2
72 105 9
72 100 2
72 82 7
72 95 2
72 96 6
72 118 7
73 76 9
73 75 10
73 80 9
73 98 4
73 106 3
73 113 4
73 116 9
73 118 8
73 91 6
73 93 3
73 103 10
73 117 4
73 74 1
73 110 6
73 84 5
73 102 9
73 77 10
73 101 8
73 114 9
73 120 8
73 83 1
73 111 4
73 89 1
73 112 7
73 78 4
73 88 10
73 95 6
73 115 7
73 107 9
73 109 1
73 108 2
73 86 5
73 97 4
73 87 10
73 99 4
73 105 3
73 81 6
73 119 10
74 115 6
74 95 7
74 83 6
74 86 3
74 104 6
74 88 6
74 94 4
74 119 3
74 105 9
74 99 6
74 101 8
74 85 9
74 107 6
74 97 6
74 92 3
74 78 7
74 80 9
74 108 9
74 106 9
74 91 3
74 90 6
74 81 6
74 110 7
74 87 4
74 93 4
74 113 2
74 102 2
74 118 10
74 100 4
74 117 7
74 77 5
74 96 5
74 111 2
74 120 2
74 76 5
74 79 9
74 82 5
74 109 2
74 103 8
74 112 10
74 98 9
74 84 1
74 114 2
75 84 5
75 110 9
75 105 8
75 96 6
75 91 6
75 115 5
75 80 5
75 114 2
75 111 1
75 119 1
75 89 3
75 92 10
75 95 9
75 109 10
75 83 2
75 87 9
75 99 8
75 117 6
75 85 6
75 81 4
75 90 4
75 112 8
75 113 6
75 106 8
75 107 7
75 104 8
75 86 10
75 116 6
75 79 6
75 102 6
75 88 6
75 76 6
75 120 3
75 77 3
75 101 8
75 94 7
75 82 8
75 97 6
75 93 3
75 108 5
75 78 9
75 118 1
76 93 7
76 119 8
76 92 6
76 108 7
76 78 1
76 88 2
76 99 10
76 103 7
76 112 4
76 97 10
76 89 4
76 84 4
76 116 2
76 107 8
76 96 2
76 111 4
76 106 10
76 77 6
76 91 5
76 98 7
76 95 8
76 86 6
76 90 4
76 115 7
76 100 7
76 81 1
76 117 6
76 102 10
76 94 6
76 105 1
76 79 5
76 109 10
76 85 7
76 80 8
76 87 3
76 114 2
76 104 4
76 101 3
76 120 7
76 82 10
76 118 8
77 90 10
77 88 8
77 111 4
77 116 5
77 89 9
77 112 9
77 92 2
77 80 5
77 119 7
77 113 5
77 103 3
77 114 2
77 95 6
77 86 2
77 81 7
77 120 8
77 109 5
77 96 6
77 106 3
77 97 3
77 107 3
77 91 10
77 115 1
77 110 7
77 102 5
77 83 7
77 94 3
77 101 10
77 100 5
77 98 5
77 105 5
77 85 1
77 82 10
77 104 10
77 117 1
77 93 2
77 87 2
77 78 10
77 99 1
78 115 5
78 88 6
78 105 4
78 118 8
78 117 9
78 104 10
78 113 10
78 87 10
78 92 9
78 93 7
78 99 5
78 101 4
78 89 3
78 114 7
78 116 6
78 91 1
78 102 8
78 90 3
78 95 5
78 86 8
78 94 1
78 98 2
78 82 7
78 81 4
78 84 7
78 119 9
78 108 5
78 111 7
78 110 3
78 79 4
78 120 1
78 100 6
78 97 10
78 107 5
78 112 8
78 103 1
78 109 9
78 85 1
78 80 3
79 108 8
79 110 3
79 91 6
79 99 8
79 80 8
79 88 7
79 92 6
79 118 6
79 115 2
79 89 1
79 90 7
79 104 7
79 112 4
79 113 4
79 84 7
79 82 5
79 93 9
79 119 8
79 106 7
79 86 5
79 111 7
79 114 3
79 103 1
79 100 9
79 120 7
79 97 4
79 107 7
79 83 10
79 98 4
79 105 6
79 101 3
79 95 2
79 87 10
79 116 2
79 102 9
79 117 3
79 85 1
79 81 4
79 96 2
79 94 8
80 101 7
80 115 7
80 91 6
80 98 4
80 105 1
80 110 6
80 95 8
80 118 2
80 97 3
80 119 2
80 103 9
80 99 3
80 114 10
80 106 2
80 94 4
80 113 8
80 93 7
80 82 10
80 100 5
80 117 4
80 96 1
80 81 9
80 107 4
80 111 5
80 86 9
80 92 1
80 83 10
80 87 4
80 112 1
80 84 9
80 90 2
80 88 8
80 116 2
80 109 7
80 104 3
80 120 4
80 85 3
80 102 8
80 108 6
81 94 2
81 113 1
81 118 3
81 93 4
81 120 9
81 86 5
81 111 8
81 83 9
81 105 9
81 114 7
81 119 4
81 107 5
81 90 6
81 104 6
81 103 10
81 88 5
81 102 10
81 106 7
81 85 1
81 92 1
81 98 4
81 109 1
81 89 4
81 97 2
81 115 4
81 108 4
81 96 3
81 99 5
81 87 6
81 91 10
81 101 4
81 110 2
81 112 2
81 100 4
82 94 4
82 97 9
82 95 4
82 117 7
82 88 3
82 92 4
82 103 8
82 85 1
82 112 6
82 83 2
82 87 8
82 104 6
82 89 5
82 90 10
82 113 3
82 84 8
82 110 7
82 114 1
82 106 9
82 86 5
82 120 2
82 91 8
82 102 4
82 99 3
82 101 3
82 118 8
82 96 5
82 93 10
82 116 9
82 109 10
82 105 8
82 115 6
82 119 5
82 107 7
82 108 7
83 103 6
83 115 10
83 116 9
83 87 10
83 107 8
83 105 5
83 106 2
83 84 5
83 109 4
83 114 5
83 86 3
83 85 6
83 120 1
83 99 2
83 96 2
83 119 1
83 93 9
83 102 1
83 110 10
83 104 10
83 95 9
83 101 1
83 118 10
83 112 8
83 113 3
83 111 4
83 92 10
83 97 6
83 89 2
83 117 5
83 90 1
83 94 5
83 98 9
83 88 2
83 100 4
83 108 8
84 114 1
84 120 2
84 91 4
84 107 1
84 87 7
84 99 8
84 113 6
84 112 1
84 92 2
84 96 5
84 88 7
84 116 3
84 97 6
84 118 4
84 94 1
84 106 8
84 109 2
84 105 2
84 119 9
84 89 2
84 104 6
84 102 7
84 110 8
84 103 1
84 101 7
84 108 8
84 111 6
84 100 3
84 85 4
84 90 1
84 86 7
84 115 3
85 108 10
85 92 2
85 96 7
85 109 6
85 95 2
85 103 5
85 111 6
85 112 7
85 99 2
85 114 4
85 110 9
85 115 5
85 87 5
85 91 3
85 89 1
85 88 8
85 106 9
85 93 3
85 118 10
85 119 10
85 94 4
85 117 8
85 104 2
85 120 10
85 113 9
85 100 7
85 101 1
85 116 3
85 98 1
85 97 7
85 90 9
85 107 4
86 95 7
86 101 1
86 91 4
86 109 10
86 119 5
86 96 6
86 87 3
86 102 5
86 100 5
86 89 5
86 118 1
86 88 5
86 116 7
86 114 5
86 93 5
86 92 10
86 107 4
86 103 8
86 105 9
86 94 3
86 110 6
86 120 10
86 90 3
86 115 9
86 104 9
86 112 7
86 99 10
86 113 5
86 117 8
86 106 6
87 112 6
87 99 6
87 95 8
87 110 5
87 114 10
87 109 2
87 98 1
87 93 4
87 106 5
87 96 6
87 107 5
87 104 7
87 120 5
87 115 3
87 111 3
87 100 8
87 91 10
87 97 4
87 88 6
87 92 1
87 89 6
87 105 3
87 119 1
87 108 6
88 99 4
88 98 5
88 116 5
88 91 7
88 115 8
88 101 4
88 106 9
88 108 1
88 103 6
88 118 8
88 90 2
88 114 3
88 112 8
88 89 2
88 105 6
88 92 5
88 93 9
88 117 4
88 102 2
88 104 9
88 95 8
88 94 7
88 119 7
88 113 2
88 97 9
88 111 1
88 120 5
88 96 6
88 100 3
88 107 2
89 114 8
89 113 1
89 115 10
89 117 6
89 102 2
89 119 9
89 101 6
89 110 6
89 104 10
89 95 1
89 120 2
89 99 1
89 98 7
89 93 9
89 105 9
89 96 7
89 94 1
89 97 4
89 92 8
89 108 7
89 106 2
89 91 1
89 107 9
89 116 2
89 103 2
89 109 9
89 90 8
89 118 1
90 103 5
90 101 10
90 104 3
90 119 7
90 96 4
90 110 1
90 99 7
90 93 7
90 114 2
90 97 6
90 100 5
90 94 7
90 113 8
90 107 5
90 115 7
90 98 8
90 109 8
90 106 6
90 111 5
90 116 8
90 92 3
90 102 6
90 91 6
90 108 5
90 95 1
90 118 9
90 112 2
90 120 1
91 108 8
91 110 4
91 114 2
91 113 6
91 115 10
91 109 3
91 97 6
91 99 8
91 107 6
91 116 3
91 92 8
91 94 5
91 111 2
91 100 4
91 103 5
91 102 7
91 95 8
91 93 3
91 101 3
91 119 1
91 96 4
91 106 3
91 98 5
91 120 5
91 118 1
91 105 9
91 104 8
91 117 5
92 102 10
92 111 3
92 118 8
92 109 5
92 98 5
92 108 4
92 95 8
92 104 10
92 107 6
92 116 6
92 100 1
92 106 3
92 105 7
92 99 6
92 93 5
92 117 2
92 94 6
92 115 7
92 119 8
92 103 8
92 101 7
92 114 10
93 108 2
93 95 1
93 117 9
93 120 9
93 100 8
93 115 10
93 111 7
93 116 2
93 98 10
93 96 1
93 104 1
93 119 10
93 94 5
93 112 6
93 105 7
93 110 10
93 114 2
93 109 7
93 102 9
93 107 5
93 101 6
93 103 3
93 99 10
93 113 9
93 106 9
93 97 10
94 110 1
94 103 4
94 97 5
94 100 5
94 102 4
94 95 5
94 98 6
94 115 4
94 107 9
94 104 5
94 101 6
94 109 7
94 118 2
94 117 1
94 108 9
94 119 8
94 106 4
94 96 1
94 99 2
94 114 4
94 113 2
94 111 3
94 116 1
94 120 3
95 113 1
95 100 10
95 115 1
95 109 5
95 107 6
95 116 2
95 98 8
95 111 7
95 99 5
95 118 4
95 117 8
95 96 7
95 119 3
95 101 6
95 110 10
95 112 7
95 120 1
95 106 1
95 103 2
95 104 2
95 114 3
95 102 1
95 105 10
96 105 2
96 116 8
96 118 10
96 98 10
96 111 9
96 120 9
96 107 9
96 101 6
96 102 5
96 114 10
96 108 7
96 106 10
96 97 7
96 115 2
96 103 10
96 110 10
96 99 8
96 117 6
96 100 3
96 109 4
96 113 4
96 112 3
97 102 3
97 117 10
97 106 8
97 99 6
97 107 7
97 118 4
97 114 2
97 103 1
97 110 9
97 98 3
97 100 7
97 108 3
97 104 7
97 112 6
97 113 6
97 109 4
97 116 7
97 120 5
97 101 10
97 119 8
97 111 2
98 116 4
98 105 7
98 101 9
98 120 7
98 104 9
98 110 7
98 118 4
98 109 4
98 117 1
98 119 1
98 100 1
98 113 3
98 103 4
98 108 2
98 106 4
98 99 4
98 114 6
98 115 5
98 102 4
98 112 3
98 111 8
99 101 7
99 116 10
99 100 3
99 113 8
99 120 7
99 105 9
99 111 10
99 108 6
99 112 5
99 103 1
99 110 5
99 118 9
99 115 2
99 106 8
99 119 7
99 107 7
100 111 5
100 113 5
100 117 7
100 116 2
100 106 3
100 104 6
100 115 2
100 102 8
100 110 4
100 103 8
100 107 8
100 119 8
100 118 4
100 101 10
100 105 9
100 120 1
100 114 2
100 108 3
101 112 8
101 103 4
101 111 10
101 115 6
101 106 2
101 118 10
101 119 10
101 102 1
101 105 6
101 116 9
101 109 9
101 104 4
101 120 1
101 110 5
102 103 4
102 113 3
102 117 2
102 106 2
102 104 4
102 107 5
102 115 2
102 109 7
102 110 4
102 120 1
102 116 7
102 105 7
102 112 2
102 118 9
102 108 4
102 119 3
103 119 1
103 111 7
103 107 2
103 114 1
103 104 2
103 113 3
103 109 2
103 120 6
103 105 1
103 115 10
103 112 5
103 116 2
103 110 9
103 106 9
103 108 5
103 118 9
104 106 5
104 113 1
104 108 2
104 115 1
104 117 6
104 111 2
104 120 3
104 109 3
104 110 9
104 118 9
104 119 8
104 107 2
104 114 5
104 105 5
105 120 6
105 113 10
105 106 5
105 119 6
105 112 8
105 111 10
105 109 6
105 114 3
105 107 7
105 117 2
105 108 8
105 118 5
105 110 7
105 115 9
105 116 7
106 109 2
106 118 10
106 119 4
106 112 4
106 120 7
106 115 10
106 113 9
106 107 9
106 110 8
106 114 4
106 111 3
106 108 5
106 116 3
107 109 1
107 117 6
107 120 10
107 110 7
107 119 9
107 118 1
107 113 6
107 114 8
107 108 6
107 111 6
107 116 9
107 115 9
107 112 6
108 119 1
108 115 8
108 116 9
108 109 8
108 120 2
108 114 1
108 113 7
108 118 8
108 117 7
108 110 3
108 112 10
108 111 9
109 118 7
109 120 2
109 117 4
109 113 8
109 112 9
109 115 5
109 119 6
109 110 7
109 114 4
109 116 5
110 116 10
110 115 4
110 113 5
110 114 3
110 111 3
111 114 6
111 120 1
111 118 8
111 113 6
111 115 1
111 117 9
111 116 5
111 119 1
112 113 4
112 120 10
112 116 1
112 115 10
112 117 8
112 118 9
112 114 1
113 114 1
113 118 10
113 115 6
113 120 9
113 116 6
113 119 9
114 119 2
114 115 1
114 117 3
114 120 2
114 118 5
114 116 3
115 119 5
115 120 4
115 116 4
115 117 1
115 118 8
116 119 6
116 117 8
116 120 6
117 119 3
117 120 4
117 118 5
118 119 1
118 120 9
119 120 7


==> anc/instances/benchmark/maxCutMet/pw09_140.0 <==
140 8757 
1 38 6
1 85 1
1 64 10
1 70 3
1 33 1
1 79 5
1 63 2
1 39 6
1 66 2
1 97 1
1 127 6
1 89 10
1 83 9
1 81 9
1 24 2
1 135 9
1 7 5
1 104 1
1 12 8
1 98 10
1 52 9
1 21 4
1 23 5
1 101 1
1 53 10
1 87 5
1 111 5
1 112 5
1 2 10
1 16 7
1 19 5
1 125 8
1 103 8
1 59 10
1 106 3
1 57 6
1 133 7
1 95 8
1 61 2
1 13 4
1 44 10
1 29 8
1 48 2
1 118 3
1 138 4
1 62 6
1 4 9
1 139 8
1 116 2
1 30 9
1 122 1
1 5 3
1 128 5
1 126 1
1 31 1
1 80 8
1 131 8
1 6 5
1 109 3
1 25 3
1 60 5
1 120 7
1 107 2
1 42 5
1 40 1
1 22 4
1 78 5
1 18 5
1 108 3
1 121 6
1 137 7
1 54 6
1 55 7
1 51 6
1 113 6
1 129 4
1 11 10
1 37 3
1 123 8
1 35 7
1 68 4
1 45 4
1 82 1
1 41 7
1 26 9
1 73 4
1 92 3
1 114 6
1 43 1
1 119 1
1 3 6
1 9 3
1 99 7
1 20 5
1 117 3
1 105 8
1 58 3
1 14 1
1 65 3
1 100 4
1 132 3
1 34 1
1 124 2
1 67 2
1 110 10
1 10 10
1 28 5
1 76 2
1 102 7
1 84 10
1 47 7
1 8 9
1 94 4
1 69 2
1 86 7
1 90 9
1 46 4
1 72 9
1 96 5
1 56 5
1 77 4
1 88 10
1 71 9
1 115 3
1 75 5
2 86 9
2 8 9
2 54 8
2 137 8
2 88 10
2 96 1
2 26 5
2 40 1
2 55 2
2 13 2
2 63 8
2 106 10
2 125 10
2 132 5
2 85 5
2 5 4
2 76 4
2 14 9
2 120 5
2 91 9
2 82 4
2 41 7
2 59 9
2 68 2
2 42 7
2 24 8
2 123 10
2 109 7
2 62 7
2 46 2
2 70 6
2 81 3
2 110 7
2 4 6
2 51 5
2 128 3
2 130 10
2 69 3
2 95 3
2 115 7
2 48 2
2 9 5
2 31 8
2 117 10
2 71 9
2 52 7
2 116 2
2 29 2
2 58 3
2 28 4
2 97 7
2 92 5
2 36 1
2 99 8
2 39 10
2 126 9
2 133 8
2 19 2
2 73 3
2 119 10
2 100 4
2 57 2
2 114 7
2 80 4
2 21 4
2 79 3
2 12 7
2 7 1
2 20 7
2 118 3
2 136 3
2 75 8
2 129 1
2 107 2
2 27 8
2 16 6
2 102 9
2 83 6
2 6 4
2 101 1
2 84 2
2 32 5
2 111 6
2 15 9
2 22 8
2 45 2
2 37 5
2 30 7
2 131 7
2 66 6
2 135 4
2 49 8
2 93 7
2 35 3
2 44 5
2 60 2
2 127 6
2 94 6
2 47 4
2 122 6
2 33 3
2 113 6
2 124 6
2 43 9
2 18 8
2 78 1
2 112 8
2 104 9
2 23 4
2 65 8
2 134 1
2 61 10
2 98 4
2 56 10
2 67 2
2 17 2
2 64 2
2 105 1
2 50 3
2 3 9
2 103 8
2 108 1
2 138 7
2 34 4
2 25 5
2 53 5
3 128 5
3 60 5
3 33 5
3 30 7
3 117 8
3 13 1
3 28 5
3 107 3
3 10 7
3 65 7
3 64 7
3 12 2
3 129 9
3 46 1
3 68 1
3 80 5
3 99 10
3 23 6
3 53 4
3 24 5
3 77 5
3 87 4
3 71 7
3 84 1
3 58 4
3 57 1
3 138 9
3 52 1
3 114 5
3 59 5
3 75 4
3 66 3
3 127 10
3 109 9
3 17 8
3 115 6
3 43 1
3 90 5
3 32 9
3 86 1
3 37 1
3 31 8
3 116 6
3 44 2
3 85 7
3 41 7
3 74 5
3 106 3
3 110 9
3 70 6
3 63 8
3 4 4
3 18 10
3 96 7
3 21 1
3 20 4
3 8 8
3 25 10
3 137 2
3 69 1
3 73 9
3 113 8
3 39 8
3 78 9
3 49 8
3 7 7
3 27 5
3 67 9
3 54 6
3 26 4
3 134 5
3 48 1
3 108 1
3 126 3
3 121 4
3 16 2
3 9 3
3 101 7
3 92 7
3 136 9
3 97 5
3 50 2
3 42 5
3 89 10
3 11 7
3 88 4
3 34 3
3 95 3
3 62 8
3 105 7
3 47 10
3 72 5
3 29 1
3 14 4
3 36 2
3 132 2
3 120 9
3 56 5
3 5 2
3 131 6
3 6 2
3 112 3
3 98 5
3 83 6
3 102 7
3 82 6
3 51 7
3 79 4
3 100 7
3 93 1
3 55 9
3 40 6
3 15 10
3 91 10
3 133 7
3 135 5
3 139 5
3 104 6
3 22 10
3 140 8
4 77 8
4 15 10
4 81 9
4 17 10
4 71 4
4 83 3
4 54 9
4 40 4
4 129 8
4 67 1
4 70 6
4 138 5
4 7 1
4 127 8
4 109 7
4 72 10
4 69 4
4 52 9
4 135 10
4 36 9
4 9 10
4 59 1
4 122 10
4 132 10
4 75 2
4 105 5
4 80 9
4 20 8
4 8 1
4 68 7
4 6 2
4 13 8
4 41 5
4 29 10
4 23 5
4 57 2
4 107 2
4 82 8
4 65 1
4 74 4
4 26 7
4 32 7
4 133 1
4 35 7
4 117 3
4 104 1
4 46 2
4 102 9
4 106 6
4 121 6
4 44 7
4 137 2
4 103 2
4 98 6
4 136 9
4 14 2
4 73 9
4 99 3
4 134 10
4 21 1
4 84 10
4 45 6
4 16 6
4 19 2
4 120 8
4 110 1
4 111 4
4 61 9
4 118 3
4 108 5
4 86 2
4 131 6
4 30 9
4 87 2
4 89 8
4 48 5
4 113 7
4 124 8
4 51 5
4 128 3
4 88 9
4 49 1
4 28 6
4 78 10
4 93 1
4 62 3
4 43 8
4 92 1
4 119 6
4 94 3
4 140 10
4 66 9
4 33 6
4 125 3
4 64 9
4 55 9
4 5 1
4 22 7
4 12 2
4 139 4
4 27 3
4 76 3
4 101 4
4 31 8
4 25 5
4 63 7
4 96 3
4 60 2
4 58 7
4 47 10
4 50 1
4 18 5
4 24 5
4 95 3
4 37 1
4 97 4
4 42 3
4 112 7
4 90 6
4 126 9
4 116 7
5 17 3
5 79 6
5 11 8
5 114 4
5 64 9
5 74 1
5 9 1
5 47 7
5 118 2
5 28 4
5 61 9
5 35 5
5 16 7
5 139 4
5 53 8
5 63 2
5 131 8
5 85 5
5 65 2
5 49 8
5 103 10
5 126 5
5 59 4
5 15 6
5 132 9
5 110 6
5 51 6
5 12 2
5 40 2
5 6 4
5 34 7
5 44 6
5 82 5
5 119 10
5 87 9
5 66 2
5 30 7
5 127 10
5 124 2
5 112 10
5 46 7
5 80 4
5 97 8
5 23 4
5 134 7
5 31 5
5 73 3
5 75 6
5 7 2
5 138 4
5 125 1
5 55 10
5 72 6
5 98 4
5 140 3
5 84 2
5 128 6
5 43 6
5 36 3
5 38 9
5 33 8
5 20 2
5 39 3
5 109 8
5 21 2
5 69 4
5 120 4
5 10 1
5 70 5
5 62 3
5 54 6
5 106 7
5 121 8
5 78 9
5 48 1
5 94 7
5 58 6
5 111 3
5 37 10
5 41 4
5 19 4
5 60 3
5 99 10
5 137 1
5 136 4
5 56 10
5 13 3
5 100 5
5 122 3
5 25 6
5 88 2
5 24 7
5 14 8
5 18 6
5 32 7
5 133 2
5 107 6
5 89 4
5 50 8
5 96 4
5 129 8
5 81 10
5 92 7
5 105 6
5 71 1
5 76 2
5 113 1
5 42 2
5 130 1
5 93 6
5 29 2
5 117 1
5 95 3
5 45 8
5 115 3
6 99 9
6 113 7
6 130 9
6 47 1
6 51 5
6 32 1
6 13 9
6 63 2
6 101 7
6 28 10
6 97 7
6 95 5
6 39 6
6 46 9
6 106 6
6 22 6
6 29 1
6 21 1
6 62 8
6 35 6
6 58 10
6 52 2
6 122 6
6 16 5
6 117 8
6 126 4
6 127 5
6 93 6
6 45 8
6 24 2
6 12 4
6 26 10
6 118 7
6 55 2
6 68 8
6 138 1
6 30 3
6 102 9
6 66 6
6 90 10
6 82 6
6 137 3
6 139 1
6 108 7
6 98 3
6 53 10
6 27 5
6 7 5
6 120 7
6 44 7
6 67 9
6 23 8
6 136 6
6 104 10
6 111 1
6 17 6
6 50 3
6 72 8
6 56 2
6 10 10
6 76 5
6 81 8
6 134 1
6 94 7
6 59 7
6 125 2
6 84 9
6 71 4
6 132 9
6 33 2
6 42 5
6 70 3
6 83 5
6 15 2
6 109 5
6 80 6
6 115 6
6 85 7
6 74 1
6 65 2
6 75 5
6 91 10
6 14 10
6 140 4
6 18 5
6 128 2
6 135 10
6 110 9
6 77 2
6 54 6
6 79 7
6 107 1
6 8 1
6 88 3
6 34 2
6 121 7
6 116 5
6 129 7
6 61 2
6 37 5
6 112 5
6 48 8
6 131 5
6 25 5
6 87 8
6 64 4
6 86 7
6 69 4
6 57 7
6 60 1
6 19 5
6 96 5
6 40 8
6 123 4
6 124 2
6 31 10
6 43 9
6 133 7
6 41 1
7 34 3
7 130 8
7 62 2
7 112 8
7 107 6
7 136 8
7 50 10
7 82 5
7 103 10
7 57 4
7 31 7
7 53 10
7 87 3
7 85 4
7 20 1
7 22 2
7 12 7
7 92 1
7 127 7
7 46 9
7 58 6
7 89 10
7 11 3
7 33 5
7 65 5
7 106 3
7 21 6
7 74 7
7 42 2
7 8 3
7 132 4
7 118 9
7 70 4
7 88 9
7 95 7
7 66 7
7 10 4
7 119 4
7 122 1
7 138 1
7 94 7
7 120 10
7 71 2
7 32 6
7 14 6
7 80 7
7 104 5
7 126 10
7 99 1
7 40 8
7 43 7
7 75 1
7 109 10
7 24 9
7 63 1
7 76 8
7 38 9
7 98 6
7 64 1
7 44 3
7 13 4
7 69 9
7 105 9
7 84 4
7 79 7
7 83 8
7 123 9
7 17 7
7 48 10
7 73 5
7 124 1
7 113 6
7 49 8
7 86 5
7 9 4
7 36 10
7 102 8
7 116 9
7 55 1
7 59 6
7 97 10
7 100 5
7 51 6
7 115 4
7 139 5
7 45 2
7 35 5
7 114 7
7 25 6
7 110 10
7 52 10
7 108 5
7 96 3
7 128 5
7 26 10
7 93 2
7 125 2
7 135 3
7 68 3
7 56 1
7 15 9
7 140 1
7 72 2
7 131 8
7 91 6
7 39 9
7 117 7
7 54 7
7 60 5
7 134 2
7 129 1
7 19 9
7 78 8
7 16 4
7 30 1
7 101 8
7 90 8
7 81 2
7 29 6
7 137 7
7 61 9
7 77 4
8 98 4
8 105 4
8 26 9
8 107 3
8 101 9
8 41 2
8 63 3
8 68 7
8 127 3
8 137 2
8 117 3
8 57 10
8 122 6
8 106 1
8 45 7
8 71 6
8 134 3
8 99 7
8 25 10
8 27 8
8 136 7
8 34 1
8 126 8
8 129 6
8 90 2
8 64 5
8 60 7
8 130 7
8 67 6
8 76 5
8 24 3
8 74 2
8 13 5
8 100 4
8 69 8
8 120 3
8 85 9
8 19 1
8 72 5
8 29 5
8 12 4
8 44 3
8 61 2
8 49 3
8 102 4
8 50 10
8 21 3
8 17 5
8 38 6
8 95 8
8 30 3
8 51 6
8 75 4
8 103 5
8 40 9
8 37 10
8 112 7
8 115 4
8 32 4
8 55 10
8 135 8
8 77 6
8 48 5
8 16 3
8 42 4
8 97 3
8 58 9
8 82 9
8 84 4
8 79 9
8 139 10
8 108 5
8 83 1
8 10 9
8 59 8
8 81 9
8 133 2
8 118 5
8 39 6
8 140 5
8 43 8
8 104 6
8 88 10
8 80 10
8 47 5
8 14 8
8 22 2
8 96 9
8 114 2
8 52 9
8 18 10
8 119 2
8 65 5
8 35 2
8 20 7
8 113 4
8 53 8
8 36 6
8 9 3
8 28 9
8 93 6
8 111 8
8 132 4
8 128 8
8 138 1
8 92 8
8 31 1
8 124 2
8 87 5
8 89 8
8 91 1
8 62 5
8 23 1
8 116 10
8 73 4
8 109 6
8 86 5
8 121 2
8 125 7
9 103 9
9 89 4
9 126 7
9 20 9
9 84 4
9 69 5
9 137 6
9 31 2
9 42 9
9 125 6
9 115 6
9 65 6
9 52 3
9 94 1
9 98 10
9 113 8
9 85 1
9 66 2
9 97 3
9 121 7
9 128 1
9 95 10
9 17 2
9 133 3
9 47 4
9 110 2
9 74 10
9 18 1
9 50 1
9 129 10
9 38 9
9 32 9
9 109 1
9 104 9
9 127 6
9 99 10
9 90 3
9 12 9
9 93 6
9 101 7
9 106 1
9 54 7
9 57 4
9 70 5
9 87 2
9 49 10
9 53 9
9 58 7
9 100 9
9 22 6
9 83 9
9 40 2
9 77 3
9 75 1
9 21 7
9 105 6
9 44 6
9 51 8
9 139 6
9 76 10
9 35 2
9 15 8
9 62 7
9 61 10
9 112 1
9 78 2
9 81 6
9 29 6
9 82 2
9 30 7
9 60 1
9 43 9
9 117 3
9 67 3
9 26 4
9 24 5
9 102 3
9 140 6
9 130 7
9 123 2
9 79 4
9 39 1
9 138 3
9 45 10
9 91 1
9 13 5
9 33 5
9 72 5
9 55 3
9 116 1
9 10 1
9 48 1
9 16 10
9 119 8
9 96 8
9 80 9
9 122 9
9 118 8
9 114 4
9 34 9
9 135 9
9 23 7
9 37 7
9 108 3
9 132 7
9 71 10
9 59 7
9 136 2
9 88 10
9 63 5
9 28 3
9 41 5
9 14 7
9 25 4
9 120 8
9 19 3
9 68 10
9 11 7
9 107 10
9 134 1
9 92 7
10 11 7
10 55 2
10 106 4
10 112 10
10 95 3
10 70 9
10 109 7
10 122 10
10 68 8
10 113 4
10 21 2
10 134 3
10 130 3
10 75 6
10 120 10
10 15 6
10 74 10
10 111 10
10 51 5
10 64 7
10 67 4
10 110 6
10 132 5
10 58 10
10 50 1
10 18 9
10 125 5
10 43 6
10 38 5
10 69 9
10 13 5
10 71 2
10 44 1
10 140 5
10 102 7
10 27 2
10 53 5
10 86 5
10 96 5
10 56 4
10 22 4
10 63 9
10 42 5
10 82 7
10 90 2
10 105 10
10 32 7
10 126 2
10 52 9
10 121 3
10 54 4
10 123 3
10 119 4
10 12 9
10 114 5
10 88 7
10 131 2
10 16 3
10 115 1
10 89 6
10 31 1
10 79 7
10 36 1
10 91 5
10 35 4
10 98 2
10 100 3
10 77 9
10 45 2
10 85 5
10 17 3
10 136 4
10 73 5
10 129 5
10 80 1
10 87 10
10 34 6
10 124 4
10 46 8
10 139 10
10 61 3
10 84 6
10 57 9
10 39 7
10 24 5
10 49 10
10 103 6
10 118 8
10 116 9
10 41 2
10 37 1
10 62 3
10 60 3
10 33 4
10 19 2
10 48 5
10 133 4
10 78 1
10 128 5
10 138 5
10 97 1
10 94 2
10 107 1
10 101 10
10 92 7
10 93 8
10 23 8
10 29 7
10 81 5
10 137 4
10 108 5
10 99 2
10 20 7
10 104 4
10 47 10
10 135 3
10 26 1
10 59 10
11 87 3
11 54 8
11 125 4
11 35 4
11 139 7
11 20 1
11 63 6
11 61 7
11 128 9
11 58 2
11 111 5
11 25 5
11 36 7
11 29 10
11 72 5
11 59 1
11 90 5
11 44 1
11 78 9
11 119 3
11 70 4
11 129 4
11 71 4
11 117 1
11 41 9
11 50 8
11 73 7
11 46 8
11 103 3
11 113 2
11 85 10
11 66 7
11 42 6
11 131 2
11 105 9
11 133 5
11 30 2
11 33 5
11 28 8
11 21 6
11 62 6
11 12 1
11 97 8
11 130 7
11 65 2
11 83 10
11 91 7
11 138 4
11 108 10
11 27 10
11 14 6
11 137 2
11 15 9
11 118 2
11 95 5
11 116 4
11 100 10
11 23 1
11 84 3
11 107 8
11 127 4
11 77 1
11 68 8
11 39 8
11 55 3
11 40 10
11 60 5
11 135 6
11 126 3
11 57 6
11 43 4
11 80 1
11 74 5
11 16 6
11 19 3
11 79 4
11 106 9
11 88 10
11 32 2
11 52 8
11 101 5
11 124 4
11 76 10
11 94 8
11 104 6
11 34 6
11 53 10
11 93 2
11 31 8
11 134 4
11 132 9
11 109 2
11 13 8
11 86 10
11 140 8
11 75 3
11 22 5
11 92 2
11 123 9
11 24 1
11 96 4
11 17 5
11 67 10
11 56 10
11 45 2
11 121 2
11 114 9
11 37 4
11 49 7
11 112 3
11 64 6
11 110 3
11 115 5
11 26 9
11 47 4
11 51 6
12 37 7
12 97 7
12 84 3
12 16 5
12 130 9
12 106 2
12 127 8
12 115 6
12 14 4
12 24 4
12 70 3
12 129 10
12 42 9
12 53 8
12 123 4
12 90 9
12 29 9
12 75 5
12 118 5
12 119 1
12 40 5
12 79 5
12 68 3
12 128 7
12 133 3
12 63 2
12 66 4
12 88 7
12 136 2
12 125 2
12 120 7
12 116 6
12 58 3
12 73 9
12 17 9
12 89 4
12 21 8
12 92 4
12 131 9
12 56 9
12 95 10
12 36 8
12 23 4
12 111 5
12 54 10
12 104 4
12 49 6
12 85 8
12 112 2
12 105 9
12 52 7
12 81 10
12 113 5
12 32 9
12 80 9
12 47 2
12 61 10
12 108 8
12 98 4
12 67 8
12 31 6
12 41 7
12 64 7
12 99 8
12 48 8
12 13 9
12 94 5
12 93 5
12 139 2
12 65 9
12 18 2
12 15 1
12 83 10
12 62 1
12 96 5
12 109 3
12 107 5
12 35 6
12 69 8
12 43 6
12 137 6
12 87 6
12 38 2
12 55 2
12 76 7
12 117 10
12 140 10
12 25 5
12 34 7
12 30 3
12 126 4
12 60 5
12 39 7
12 44 4
12 135 6
12 121 7
12 103 6
12 50 3
12 20 7
12 82 1
12 78 1
12 101 6
12 33 10
12 45 8
12 114 5
12 28 7
12 27 6
12 74 1
12 110 6
12 100 9
12 59 3
12 26 7
12 138 3
12 71 6
13 18 9
13 126 6
13 86 4
13 60 9
13 122 3
13 129 9
13 75 8
13 19 9
13 116 4
13 79 2
13 41 2
13 39 4
13 47 2
13 49 3
13 83 3
13 38 3
13 105 2
13 30 3
13 29 2
13 97 9
13 138 8
13 115 2
13 137 4
13 140 9
13 88 8
13 42 9
13 56 2
13 101 7
13 85 6
13 37 10
13 132 10
13 22 7
13 100 10
13 21 9
13 65 8
13 34 9
13 92 10
13 77 6
13 82 9
13 35 3
13 36 10
13 107 1
13 127 5
13 46 8
13 43 9
13 14 5
13 93 3
13 74 4
13 54 8
13 125 6
13 131 5
13 104 2
13 114 6
13 119 2
13 72 8
13 53 2
13 64 3
13 84 1
13 81 5
13 108 4
13 87 4
13 68 6
13 23 9
13 26 10
13 80 7
13 62 3
13 103 8
13 96 3
13 113 5
13 28 1
13 57 4
13 94 6
13 139 4
13 15 1
13 63 5
13 51 2
13 112 10
13 73 2
13 90 7
13 130 6
13 44 2
13 16 4
13 110 5
13 136 8
13 99 6
13 111 3
13 33 9
13 45 3
13 71 4
13 76 10
13 135 7
13 40 10
13 102 7
13 66 1
13 123 8
13 17 7
13 58 10
13 78 10
13 117 5
13 31 5
13 118 3
13 124 1
13 89 1
13 109 10
13 95 6
13 59 5
13 133 9
13 20 7
13 52 6
13 120 7
13 48 4
13 128 7
13 69 4
13 27 2
13 55 4
13 61 10
13 67 1
13 25 4
13 91 2
13 106 4
13 70 8
13 121 5
13 134 5
14 72 2
14 82 1
14 106 8
14 131 6
14 55 7
14 28 9
14 39 1
14 27 2
14 60 10
14 112 7
14 67 2
14 99 9
14 129 7
14 33 8
14 128 2
14 86 1
14 109 3
14 80 4
14 87 6
14 15 9
14 136 4
14 73 4
14 81 2
14 101 7
14 61 2
14 51 1
14 121 7
14 78 9
14 91 6
14 137 3
14 139 3
14 97 1
14 92 1
14 134 6
14 95 6
14 24 10
14 57 6
14 35 3
14 93 7
14 124 4
14 104 8
14 62 6
14 40 7
14 23 8
14 17 9
14 83 9
14 56 10
14 115 1
14 30 2
14 66 2
14 42 8
14 38 4
14 43 4
14 18 7
14 68 8
14 64 1
14 119 4
14 71 3
14 37 1
14 41 9
14 48 1
14 125 1
14 100 3
14 63 2
14 105 7
14 116 2
14 46 8
14 79 10
14 54 4
14 85 4
14 34 5
14 140 8
14 90 8
14 53 1
14 45 3
14 126 9
14 20 3
14 29 7
14 88 8
14 122 2
14 113 6
14 26 6
14 94 6
14 16 7
14 132 7
14 75 9
14 84 8
14 59 9
14 31 9
14 108 9
14 107 3
14 47 4
14 111 2
14 130 10
14 25 6
14 70 6
14 58 3
14 98 9
14 77 2
14 76 8
14 65 2
14 120 9
14 117 1
14 123 10
14 19 8
14 118 3
14 103 4
14 138 10
14 135 10
14 133 3
14 89 1
15 91 2
15 92 5
15 102 9
15 122 6
15 56 3
15 19 2
15 76 6
15 111 9
15 69 1
15 105 2
15 104 7
15 86 5
15 131 2
15 70 6
15 101 10
15 113 1
15 112 3
15 139 5
15 128 6
15 73 1
15 21 5
15 45 8
15 18 6
15 98 9
15 72 3
15 57 7
15 62 1
15 52 4
15 58 9
15 126 10
15 119 8
15 114 4
15 20 7
15 89 9
15 46 10
15 103 1
15 67 8
15 47 2
15 110 10
15 124 6
15 96 10
15 75 5
15 63 1
15 99 8
15 30 6
15 82 5
15 121 6
15 35 10
15 106 2
15 53 1
15 115 1
15 136 7
15 77 9
15 37 6
15 40 2
15 88 5
15 26 3
15 32 2
15 81 4
15 118 2
15 108 3
15 100 9
15 125 5
15 140 1
15 65 2
15 78 5
15 51 2
15 64 9
15 123 7
15 29 5
15 36 4
15 79 9
15 116 7
15 120 3
15 107 2
15 50 4
15 25 10
15 93 6
15 97 8
15 60 6
15 135 3
15 133 6
15 38 3
15 61 10
15 74 8
15 71 6
15 43 3
15 95 1
15 68 9
15 17 3
15 34 1
15 83 6
15 127 6
15 31 10
15 129 4
15 27 4
15 84 10
15 87 10
15 23 7
15 24 1
15 80 2
15 41 10
15 94 1
15 44 10
15 22 9
15 66 7
15 28 9
15 85 6
15 33 8
15 130 4
15 42 3
15 90 1
15 55 7
16 117 8
16 17 1
16 78 1
16 44 5
16 98 9
16 119 3
16 25 5
16 101 4
16 56 10
16 99 2
16 124 4
16 72 4
16 35 7
16 92 10
16 32 3
16 140 3
16 95 5
16 103 7
16 33 4
16 22 9
16 63 9
16 55 3
16 40 1
16 129 6
16 77 7
16 131 10
16 80 1
16 52 3
16 91 7
16 51 9
16 108 8
16 29 2
16 87 5
16 93 1
16 120 9
16 115 6
16 38 10
16 88 9
16 128 7
16 90 9
16 74 1
16 31 3
16 82 8
16 67 7
16 110 5
16 83 7
16 76 6
16 106 9
16 53 3
16 59 2
16 136 7
16 18 6
16 138 8
16 84 9
16 86 8
16 57 10
16 96 5
16 127 6
16 132 6
16 62 5
16 43 5
16 79 6
16 39 2
16 49 10
16 135 5
16 42 9
16 105 3
16 46 2
16 58 5
16 45 2
16 94 2
16 81 7
16 66 7
16 41 3
16 71 10
16 104 7
16 125 4
16 109 3
16 137 8
16 100 7
16 36 5
16 28 4
16 20 10
16 34 5
16 60 7
16 123 10
16 64 5
16 68 2
16 70 1
16 54 6
16 50 7
16 102 2
16 133 4
16 24 7
16 97 4
16 113 7
16 26 3
16 21 1
16 134 3
16 114 9
16 126 2
16 37 5
16 111 3
16 107 7
16 89 7
16 112 4
16 75 4
17 98 1
17 81 2
17 80 9
17 18 6
17 61 2
17 74 9
17 75 4
17 49 8
17 107 7
17 72 4
17 123 1
17 109 6
17 66 5
17 120 9
17 79 6
17 88 3
17 105 7
17 104 4
17 64 2
17 41 7
17 90 5
17 121 4
17 63 2
17 45 3
17 50 6
17 55 6
17 43 10
17 114 5
17 135 4
17 110 8
17 59 3
17 60 6
17 89 9
17 116 1
17 96 6
17 54 6
17 137 5
17 32 10
17 94 3
17 26 3
17 102 1
17 69 1
17 140 2
17 21 3
17 24 10
17 129 2
17 58 2
17 128 6
17 68 5
17 56 7
17 73 3
17 42 5
17 62 4
17 126 5
17 67 2
17 47 7
17 57 1
17 112 4
17 91 8
17 117 7
17 99 5
17 65 7
17 36 3
17 82 10
17 48 4
17 130 5
17 34 3
17 39 3
17 71 2
17 132 10
17 133 10
17 103 2
17 35 8
17 138 7
17 70 9
17 23 1
17 33 2
17 44 10
17 76 3
17 53 5
17 38 10
17 100 6
17 119 7
17 83 6
17 95 3
17 52 8
17 97 4
17 101 6
17 108 1
17 124 9
17 28 10
17 86 7
17 22 10
17 118 8
17 85 9
17 115 5
17 139 2
17 122 5
17 113 7
17 20 8
17 25 5
17 127 5
17 93 3
17 46 8
17 27 2
17 29 7
17 77 6
17 134 4
17 51 9
17 111 5
17 30 7
17 40 8
17 106 1
17 78 8
18 40 7
18 108 9
18 27 1
18 126 6
18 101 3
18 114 5
18 128 10
18 123 6
18 112 7
18 80 3
18 59 6
18 122 8
18 66 2
18 84 8
18 115 6
18 124 7
18 67 10
18 55 1
18 32 7
18 137 8
18 68 9
18 50 4
18 88 2
18 60 1
18 24 1
18 87 7
18 82 7
18 29 8
18 117 6
18 44 8
18 30 7
18 107 1
18 125 9
18 36 2
18 118 2
18 53 3
18 31 4
18 62 1
18 85 9
18 131 7
18 105 5
18 83 5
18 63 8
18 130 6
18 33 2
18 116 1
18 47 7
18 99 2
18 79 8
18 49 7
18 26 10
18 77 4
18 110 6
18 134 6
18 25 1
18 41 10
18 69 9
18 119 9
18 37 5
18 58 7
18 42 10
18 104 10
18 76 7
18 34 9
18 74 4
18 102 9
18 98 8
18 103 8
18 138 5
18 22 10
18 57 1
18 61 3
18 100 7
18 89 1
18 132 4
18 111 2
18 121 1
18 56 6
18 78 6
18 90 6
18 140 9
18 38 3
18 95 2
18 51 7
18 93 6
18 21 1
18 139 2
18 92 3
18 19 5
18 52 4
18 96 8
18 81 7
18 64 8
18 43 3
18 127 7
18 70 3
18 86 8
18 109 5
18 39 2
18 73 8
18 48 10
18 106 3
18 20 4
18 91 6
18 133 4
18 94 2
18 45 4
18 28 8
18 35 7
18 54 7
18 129 10
18 135 7
18 65 6
18 120 9
18 97 6
19 69 8
19 39 4
19 57 5
19 119 1
19 43 1
19 111 6
19 22 4
19 129 3
19 71 5
19 113 2
19 123 3
19 35 7
19 58 1
19 54 2
19 105 9
19 79 1
19 104 9
19 138 10
19 49 3
19 72 9
19 98 3
19 85 2
19 107 7
19 42 10
19 23 1
19 66 2
19 30 6
19 96 4
19 102 10
19 24 9
19 40 3
19 130 4
19 28 5
19 121 8
19 56 9
19 125 9
19 97 6
19 62 7
19 122 6
19 32 9
19 103 1
19 110 5
19 31 10
19 134 3
19 101 5
19 117 5
19 38 1
19 89 9
19 55 10
19 34 8
19 53 5
19 77 8
19 90 4
19 81 6
19 20 4
19 131 2
19 132 2
19 95 4
19 25 7
19 92 5
19 73 3
19 59 7
19 21 7
19 64 8
19 47 10
19 135 7
19 41 5
19 48 2
19 108 8
19 118 6
19 36 4
19 76 10
19 133 6
19 128 10
19 127 4
19 65 8
19 50 1
19 86 2
19 109 3
19 37 5
19 70 3
19 88 1
19 124 8
19 29 3
19 126 5
19 94 4
19 87 6
19 115 3
19 83 10
19 51 6
19 33 4
19 46 4
19 60 5
19 68 3
19 99 8
19 84 9
19 136 7
19 80 4
19 106 7
19 112 4
19 78 3
19 75 6
19 74 10
19 91 1
19 63 8
19 100 4
19 116 7
19 140 8
19 93 3
19 82 10
20 140 7
20 66 1
20 54 9
20 115 4
20 48 4
20 104 3
20 133 3
20 95 2
20 33 2
20 83 1
20 110 9
20 90 7
20 78 7
20 82 2
20 97 1
20 123 4
20 46 8
20 53 10
20 26 9
20 31 10
20 35 2
20 44 7
20 103 2
20 86 5
20 105 6
20 118 9
20 96 1
20 27 10
20 29 8
20 34 7
20 128 10
20 67 3
20 57 7
20 58 2
20 85 10
20 99 1
20 42 6
20 111 6
20 76 7
20 43 9
20 49 6
20 139 4
20 63 1
20 38 4
20 24 7
20 107 5
20 135 10
20 81 9
20 64 8
20 119 3
20 92 1
20 55 9
20 50 4
20 56 9
20 122 5
20 75 2
20 136 7
20 37 7
20 72 7
20 60 2
20 114 7
20 52 8
20 25 7
20 126 8
20 51 2
20 127 4
20 36 2
20 93 4
20 113 8
20 138 9
20 132 7
20 98 10
20 32 2
20 101 6
20 73 4
20 129 9
20 120 3
20 112 5
20 79 4
20 131 6
20 40 10
20 41 3
20 116 4
20 100 1
20 23 4
20 80 1
20 117 8
20 47 9
20 108 6
20 102 3
20 69 7
20 39 6
20 21 8
20 74 3
20 137 8
20 65 6
20 59 10
20 94 10
20 89 6
20 125 5
20 87 3
20 91 4
20 45 7
20 68 8
20 130 10
20 22 9
20 134 5
20 77 6
20 28 4
20 71 10
20 84 6
20 70 7
20 30 5
21 70 6
21 121 5
21 53 1
21 96 7
21 69 3
21 91 2
21 42 1
21 103 5
21 49 10
21 31 7
21 52 1
21 40 1
21 116 7
21 29 3
21 58 9
21 110 4
21 94 1
21 92 3
21 26 9
21 71 4
21 79 4
21 51 7
21 43 3
21 126 8
21 35 6
21 131 8
21 86 9
21 41 9
21 33 2
21 111 2
21 134 2
21 28 9
21 93 5
21 88 9
21 61 2
21 32 8
21 81 3
21 125 1
21 78 8
21 132 7
21 115 5
21 74 2
21 138 5
21 56 3
21 90 10
21 97 9
21 60 6
21 128 4
21 34 9
21 118 2
21 99 4
21 120 3
21 137 5
21 113 8
21 133 3
21 72 3
21 119 3
21 140 8
21 114 7
21 23 4
21 135 4
21 130 4
21 112 3
21 109 4
21 25 2
21 48 4
21 124 9
21 64 10
21 37 8
21 22 10
21 77 3
21 100 4
21 47 7
21 105 5
21 59 1
21 62 8
21 27 10
21 117 2
21 129 4
21 38 5
21 67 5
21 106 4
21 66 5
21 83 7
21 30 7
21 127 7
21 36 10
21 89 10
21 95 10
21 85 2
21 65 6
21 63 1
21 87 9
21 98 4
21 55 8
21 122 10
21 82 8
21 139 6
21 84 8
21 46 3
21 75 7
21 39 10
21 101 3
21 136 2
21 107 4
21 102 6
21 123 3
21 44 6
21 80 4
22 92 6
22 83 8
22 101 4
22 106 8
22 96 9
22 109 3
22 99 3
22 110 3
22 58 3
22 85 10
22 56 4
22 123 3
22 49 10
22 50 6
22 78 6
22 94 1
22 54 5
22 130 10
22 117 6
22 45 9
22 91 7
22 133 9
22 32 10
22 75 10
22 86 10
22 90 10
22 61 5
22 76 6
22 47 7
22 132 5
22 55 5
22 44 5
22 112 5
22 37 1
22 114 8
22 126 8
22 127 2
22 34 7
22 77 3
22 63 9
22 134 8
22 46 8
22 29 9
22 62 2
22 41 3
22 88 6
22 128 10
22 108 3
22 89 5
22 33 4
22 84 1
22 24 7
22 82 7
22 43 1
22 115 1
22 140 1
22 138 4
22 66 10
22 129 3
22 38 5
22 60 5
22 137 5
22 28 7
22 98 4
22 125 9
22 136 3
22 52 10
22 23 3
22 73 4
22 121 8
22 57 8
22 100 8
22 93 9
22 131 9
22 65 4
22 59 10
22 122 7
22 69 4
22 111 4
22 139 7
22 68 7
22 135 5
22 118 7
22 124 2
22 104 7
22 81 2
22 31 4
22 48 1
22 102 6
22 64 9
22 103 2
22 107 2
22 79 5
22 53 1
22 120 10
22 87 10
22 39 3
22 35 7
22 36 1
22 113 4
22 105 1
22 72 1
22 70 5
22 67 4
22 27 4
23 130 9
23 94 10
23 95 6
23 56 9
23 93 2
23 31 2
23 106 3
23 71 4
23 135 8
23 48 7
23 111 9
23 139 1
23 116 1
23 25 10
23 77 9
23 138 6
23 102 1
23 85 2
23 53 8
23 109 6
23 39 8
23 128 9
23 55 10
23 123 9
23 118 1
23 137 8
23 43 10
23 90 3
23 38 9
23 57 1
23 68 4
23 82 5
23 74 10
23 96 6
23 42 3
23 132 4
23 115 7
23 49 5
23 134 9
23 108 10
23 114 7
23 24 2
23 92 8
23 66 4
23 80 1
23 103 9
23 52 8
23 58 8
23 72 3
23 125 1
23 62 6
23 129 1
23 44 6
23 126 5
23 136 2
23 120 1
23 99 6
23 35 5
23 81 5
23 117 9
23 86 6
23 97 7
23 76 8
23 88 10
23 91 4
23 40 1
23 124 8
23 63 8
23 110 8
23 36 2
23 37 6
23 34 10
23 121 9
23 33 4
23 104 4
23 122 9
23 89 8
23 100 8
23 45 1
23 70 9
23 65 3
23 28 10
23 127 3
23 84 1
23 98 5
23 60 6
23 59 1
23 75 7
23 27 4
23 101 1
23 29 4
23 69 2
23 41 2
23 26 4
23 79 10
23 50 7
23 54 4
23 133 4
23 87 3
23 131 6
23 46 6
23 61 2
24 62 5
24 115 6
24 135 5
24 71 6
24 41 3
24 56 7
24 116 5
24 92 7
24 77 5
24 25 4
24 69 1
24 112 3
24 98 9
24 111 4
24 50 2
24 67 4
24 87 9
24 118 9
24 107 9
24 36 3
24 99 10
24 91 4
24 55 4
24 93 5
24 64 2
24 47 8
24 131 5
24 44 1
24 26 9
24 80 10
24 84 1
24 85 4
24 100 7
24 60 3
24 32 5
24 120 1
24 106 9
24 88 10
24 129 9
24 90 8
24 57 10
24 136 3
24 132 7
24 65 6
24 78 3
24 51 6
24 95 1
24 38 8
24 94 4
24 61 6
24 53 5
24 54 5
24 34 4
24 79 8
24 121 7
24 40 10
24 102 2
24 138 4
24 82 10
24 58 10
24 83 3
24 42 6
24 139 8
24 30 2
24 63 6
24 73 2
24 96 3
24 113 9
24 74 10
24 117 5
24 48 4
24 39 1
24 114 4
24 81 7
24 127 10
24 110 7
24 72 3
24 109 9
24 28 6
24 104 6
24 52 3
24 137 2
24 43 7
24 101 2
24 130 5
24 89 10
24 133 10
24 29 2
24 97 7
24 103 8
24 134 9
24 105 6
24 46 6
24 33 2
24 59 5
24 66 8
24 128 8
24 27 10
25 109 8
25 28 3
25 39 10
25 83 7
25 56 7
25 136 1
25 41 4
25 45 3
25 93 1
25 125 7
25 91 10
25 81 9
25 126 8
25 114 3
25 108 9
25 133 8
25 131 2
25 115 4
25 35 3
25 134 8
25 77 2
25 63 3
25 101 4
25 127 6
25 88 9
25 138 9
25 97 7
25 38 5
25 85 10
25 139 2
25 59 1
25 65 3
25 67 5
25 54 6
25 121 7
25 96 7
25 105 1
25 27 8
25 66 6
25 42 1
25 128 9
25 75 8
25 129 2
25 107 1
25 103 9
25 118 4
25 29 9
25 32 8
25 49 7
25 140 7
25 73 8
25 33 10
25 53 9
25 111 4
25 90 1
25 62 5
25 106 10
25 79 5
25 117 5
25 61 5
25 82 7
25 72 3
25 68 8
25 124 1
25 58 1
25 110 10
25 99 1
25 130 8
25 116 9
25 87 4
25 26 10
25 47 10
25 89 8
25 74 10
25 98 5
25 37 6
25 76 8
25 94 5
25 95 10
25 86 4
25 78 4
25 60 4
25 119 1
25 52 3
25 48 5
25 112 10
25 44 4
25 120 1
25 92 7
25 43 1
25 55 9
25 132 9
25 113 5
25 30 4
25 57 9
25 122 3
25 69 7
25 71 4
25 100 2
25 46 7
25 102 4
25 40 10
25 50 7
25 51 7
25 34 9
25 80 8
25 135 1
25 31 10
25 36 10
25 137 9
26 71 8
26 86 3
26 31 9
26 64 6
26 65 9
26 80 6
26 52 6
26 102 9
26 47 10
26 106 1
26 126 4
26 99 7
26 133 6
26 113 9
26 91 10
26 107 10
26 92 8
26 87 1
26 41 7
26 38 9
26 37 8
26 85 8
26 40 3
26 111 3
26 93 6
26 35 8
26 84 7
26 59 10
26 132 5
26 82 10
26 42 8
26 118 10
26 137 10
26 49 1
26 75 5
26 134 5
26 61 3
26 57 1
26 81 5
26 36 9
26 29 1
26 72 8
26 74 2
26 55 5
26 131 7
26 77 9
26 27 1
26 66 6
26 54 1
26 136 8
26 34 7
26 43 2
26 130 2
26 121 7
26 94 5
26 50 1
26 90 4
26 28 8
26 140 5
26 95 6
26 45 6
26 97 7
26 44 9
26 114 1
26 53 9
26 51 5
26 108 1
26 117 1
26 112 4
26 33 4
26 69 3
26 110 8
26 39 7
26 105 10
26 104 2
26 125 10
26 116 9
26 67 4
26 98 5
26 122 8
26 63 8
26 103 10
26 124 10
26 123 4
26 48 1
26 88 10
26 127 1
26 68 8
26 89 3
26 129 10
26 76 5
26 46 6
26 138 4
26 60 7
26 70 8
26 100 1
26 58 3
26 115 6
26 120 8
26 78 9
26 109 10
26 30 10
26 83 9
26 79 1
26 139 4
27 82 3
27 63 8
27 102 10
27 47 1
27 140 10
27 44 2
27 134 6
27 49 5
27 114 7
27 104 2
27 131 2
27 78 2
27 29 7
27 70 7
27 89 6
27 97 10
27 79 2
27 127 1
27 32 5
27 90 4
27 105 6
27 71 6
27 55 9
27 107 5
27 36 3
27 41 5
27 135 1
27 117 5
27 50 4
27 67 8
27 116 9
27 38 4
27 96 7
27 92 3
27 48 3
27 94 4
27 130 1
27 98 3
27 88 4
27 109 4
27 110 10
27 120 9
27 72 8
27 111 9
27 118 6
27 87 3
27 61 7
27 80 6
27 136 8
27 103 4
27 59 7
27 57 8
27 68 10
27 99 8
27 65 2
27 34 6
27 121 3
27 129 1
27 30 9
27 125 1
27 35 3
27 108 9
27 28 4
27 69 6
27 122 9
27 54 10
27 139 8
27 56 10
27 85 10
27 52 7
27 101 3
27 112 4
27 62 4
27 86 9
27 75 4
27 73 7
27 77 7
27 91 2
27 76 1
27 126 6
27 133 6
27 81 10
27 93 3
27 31 10
27 83 8
27 119 6
27 60 10
27 53 10
27 95 4
27 51 1
27 115 5
27 40 8
27 137 8
27 37 8
27 33 6
27 128 7
27 45 8
27 46 7
27 39 1
27 66 8
27 106 8
27 113 8
28 134 5
28 119 8
28 90 10
28 69 2
28 78 3
28 88 5
28 74 10
28 94 1
28 65 3
28 126 7
28 109 8
28 137 3
28 89 8
28 35 5
28 116 7
28 135 10
28 117 9
28 62 6
28 75 8
28 40 4
28 118 5
28 59 1
28 68 5
28 111 3
28 39 6
28 76 8
28 60 8
28 85 3
28 102 7
28 120 8
28 121 9
28 38 2
28 54 2
28 86 5
28 87 2
28 46 7
28 51 2
28 56 9
28 107 3
28 95 5
28 31 8
28 57 2
28 79 3
28 138 3
28 131 4
28 80 8
28 136 3
28 132 9
28 32 7
28 100 7
28 34 10
28 36 2
28 112 9
28 70 10
28 44 4
28 106 10
28 83 3
28 105 10
28 43 9
28 47 5
28 104 7
28 133 9
28 122 4
28 41 9
28 130 3
28 110 3
28 114 3
28 123 6
28 29 4
28 50 7
28 96 8
28 125 8
28 42 2
28 82 8
28 48 9
28 128 4
28 97 10
28 103 2
28 140 3
28 61 5
28 92 9
28 64 2
28 98 6
28 113 9
28 30 1
28 139 10
28 101 8
28 81 5
28 91 3
28 53 6
28 33 9
28 93 3
28 99 10
28 67 1
28 77 1
28 49 2
28 37 5
28 45 9
28 71 4
28 115 10
28 84 2
28 108 4
29 105 1
29 53 2
29 38 8
29 132 7
29 126 6
29 99 9
29 70 6
29 52 10
29 65 3
29 93 6
29 58 1
29 109 5
29 39 9
29 129 10
29 125 7
29 44 1
29 30 10
29 134 10
29 140 7
29 61 5
29 96 1
29 85 3
29 55 8
29 43 6
29 137 1
29 135 2
29 82 2
29 35 1
29 123 8
29 86 5
29 107 6
29 114 8
29 115 7
29 47 1
29 87 6
29 92 4
29 32 8
29 34 7
29 113 3
29 67 2
29 131 8
29 48 4
29 45 7
29 103 9
29 117 6
29 49 2
29 118 8
29 78 3
29 80 8
29 37 1
29 64 7
29 57 9
29 77 7
29 79 4
29 136 5
29 128 4
29 40 9
29 89 9
29 81 7
29 133 1
29 139 10
29 73 5
29 33 6
29 111 7
29 104 8
29 121 8
29 83 10
29 84 9
29 50 8
29 90 3
29 122 10
29 46 8
29 72 9
29 76 5
29 75 8
29 51 5
29 56 8
29 63 3
29 31 3
29 119 3
29 68 6
29 97 2
29 88 1
29 66 6
29 120 9
29 138 7
29 116 5
29 95 10
29 69 4
29 59 8
29 41 1
29 124 3
29 62 10
29 101 5
29 108 10
29 106 1
29 42 2
29 98 1
29 102 8
30 44 5
30 73 4
30 54 6
30 59 4
30 53 7
30 138 5
30 119 1
30 84 9
30 65 3
30 40 5
30 46 8
30 129 4
30 79 8
30 90 6
30 140 7
30 95 4
30 69 6
30 70 8
30 75 9
30 42 1
30 37 8
30 127 3
30 56 5
30 88 2
30 130 10
30 49 3
30 134 2
30 111 10
30 78 3
30 133 9
30 43 6
30 36 1
30 104 5
30 105 9
30 99 9
30 87 3
30 89 8
30 135 7
30 103 9
30 94 9
30 64 7
30 112 2
30 81 4
30 77 8
30 74 8
30 139 4
30 47 3
30 55 8
30 48 9
30 106 9
30 102 9
30 31 9
30 137 7
30 113 7
30 38 1
30 41 5
30 86 2
30 60 5
30 108 5
30 68 9
30 121 9
30 82 4
30 93 3
30 80 6
30 57 3
30 122 6
30 85 2
30 125 1
30 34 5
30 91 5
30 114 9
30 45 6
30 136 10
30 126 5
30 109 2
30 132 3
30 50 4
30 32 5
30 97 8
30 131 1
30 100 4
30 101 4
30 120 7
30 35 7
30 52 3
30 71 6
30 66 9
31 112 6
31 84 4
31 129 6
31 110 7
31 131 6
31 125 9
31 134 7
31 69 10
31 103 1
31 117 5
31 95 5
31 41 5
31 40 10
31 73 6
31 42 5
31 44 7
31 94 1
31 79 8
31 65 7
31 76 4
31 56 5
31 123 7
31 74 1
31 43 3
31 50 10
31 132 4
31 46 4
31 81 7
31 97 1
31 127 7
31 137 1
31 100 10
31 67 5
31 116 8
31 104 8
31 140 4
31 108 9
31 35 7
31 93 9
31 58 10
31 88 9
31 89 2
31 49 3
31 121 4
31 34 1
31 78 1
31 68 9
31 53 1
31 87 10
31 91 6
31 83 6
31 86 8
31 119 3
31 92 8
31 61 7
31 113 8
31 57 6
31 66 9
31 120 7
31 124 8
31 90 10
31 80 5
31 45 6
31 105 2
31 62 3
31 38 4
31 139 9
31 101 2
31 128 8
31 133 6
31 51 10
31 59 7
31 107 3
31 33 9
31 63 10
31 122 10
31 77 9
31 85 9
31 48 3
31 98 7
31 36 9
31 126 6
31 109 9
31 115 9
31 102 10
31 60 3
31 47 5
31 118 10
31 72 3
31 64 10
31 71 7
31 37 9
32 65 9
32 98 8
32 57 8
32 124 3
32 50 6
32 60 7
32 111 3
32 108 4
32 49 7
32 79 3
32 39 1
32 70 8
32 136 6
32 38 6
32 95 3
32 140 4
32 76 1
32 72 7
32 77 3
32 112 3
32 129 7
32 78 6
32 94 2
32 43 6
32 34 1
32 126 9
32 107 8
32 139 9
32 51 1
32 86 10
32 114 3
32 105 6
32 45 2
32 44 2
32 36 7
32 87 3
32 47 9
32 93 1
32 130 4
32 96 8
32 62 6
32 97 9
32 35 6
32 61 2
32 53 1
32 90 2
32 134 5
32 69 3
32 133 5
32 42 6
32 73 5
32 138 3
32 75 4
32 59 8
32 99 10
32 54 3
32 40 3
32 80 7
32 135 1
32 110 1
32 41 9
32 66 10
32 33 7
32 58 10
32 46 2
32 68 3
32 63 6
32 109 5
32 101 3
32 113 1
32 132 5
32 71 6
32 118 5
32 119 5
32 55 7
32 56 2
32 128 7
32 127 1
32 131 4
32 82 3
32 89 8
32 116 6
32 37 3
32 91 5
32 137 4
32 120 1
32 83 4
32 122 8
32 92 3
32 67 5
32 121 3
32 117 10
32 64 4
32 106 3
32 88 10
32 102 6
32 84 3
32 85 7
32 52 5
32 123 4
32 104 8
33 134 2
33 130 1
33 94 7
33 60 2
33 117 1
33 69 5
33 102 7
33 121 7
33 39 3
33 88 1
33 74 3
33 43 10
33 122 1
33 139 9
33 125 10
33 47 8
33 76 10
33 91 9
33 104 1
33 109 5
33 38 8
33 100 2
33 68 7
33 34 5
33 40 3
33 45 7
33 65 1
33 62 4
33 46 7
33 55 1
33 79 10
33 112 2
33 41 1
33 115 1
33 90 1
33 44 4
33 137 10
33 105 3
33 54 6
33 120 2
33 132 6
33 64 3
33 123 1
33 119 7
33 98 7
33 75 4
33 118 7
33 103 5
33 80 1
33 111 8
33 78 3
33 56 2
33 37 9
33 135 2
33 89 8
33 48 8
33 82 4
33 126 3
33 116 6
33 72 3
33 127 2
33 35 1
33 66 7
33 53 8
33 93 9
33 71 6
33 95 3
33 99 9
33 73 5
33 67 5
33 86 6
33 59 7
33 107 10
33 58 7
33 84 1
33 114 2
33 129 6
33 113 5
33 97 10
33 57 10
33 81 6
33 61 3
33 36 10
33 52 8
33 138 6
33 83 7
33 131 9
33 42 4
33 49 9
33 101 7
33 136 8
33 87 9
33 96 2
33 140 1
33 110 3
33 63 8
34 97 6
34 45 2
34 115 8
34 112 7
34 71 5
34 78 1
34 100 4
34 86 2
34 52 2
34 70 9
34 39 5
34 103 8
34 51 6
34 56 2
34 37 4
34 127 6
34 124 1
34 135 3
34 133 5
34 93 2
34 105 2
34 47 4
34 137 8
34 58 7
34 72 6
34 53 8
34 140 8
34 60 1
34 130 10
34 82 5
34 43 2
34 126 8
34 109 7
34 121 5
34 61 3
34 123 9
34 90 5
34 85 9
34 48 9
34 110 10
34 106 2
34 122 7
34 69 6
34 59 5
34 87 3
34 92 5
34 54 2
34 40 1
34 139 4
34 42 3
34 131 1
34 35 7
34 113 6
34 128 9
34 119 10
34 84 7
34 117 2
34 81 7
34 83 8
34 138 8
34 50 1
34 55 2
34 89 2
34 63 5
34 108 2
34 76 4
34 104 3
34 94 10
34 46 3
34 116 3
34 125 1
34 75 9
34 41 4
34 57 6
34 111 7
34 67 4
34 96 6
34 107 5
34 65 9
34 129 8
34 99 9
34 101 10
34 102 8
34 68 8
34 74 1
34 73 3
34 62 1
34 77 6
34 98 8
34 66 7
34 49 4
34 44 5
34 79 1
35 70 2
35 124 8
35 59 10
35 81 6
35 64 2
35 57 8
35 54 9
35 102 1
35 87 3
35 114 4
35 74 7
35 106 3
35 78 9
35 126 6
35 83 3
35 119 8
35 122 10
35 110 3
35 69 4
35 115 8
35 120 7
35 47 4
35 125 9
35 101 7
35 137 8
35 134 1
35 109 1
35 40 10
35 90 5
35 86 6
35 39 5
35 67 3
35 128 10
35 100 6
35 88 6
35 130 9
35 118 3
35 105 10
35 68 2
35 65 2
35 98 9
35 84 5
35 129 7
35 50 10
35 92 2
35 41 3
35 95 1
35 131 4
35 58 3
35 121 5
35 62 10
35 97 5
35 77 7
35 107 10
35 104 5
35 48 3
35 135 7
35 136 2
35 117 5
35 56 1
35 63 7
35 49 7
35 140 10
35 111 1
35 93 8
35 94 7
35 71 6
35 43 4
35 44 5
35 89 4
35 55 7
35 123 7
35 73 7
35 116 10
35 96 7
35 99 1
35 60 6
35 46 6
35 85 5
35 36 8
35 91 2
35 138 9
35 127 2
35 76 10
35 61 2
35 37 3
35 45 2
35 42 1
35 112 5
35 108 1
35 53 8
35 51 4
36 102 2
36 63 10
36 100 10
36 64 4
36 111 7
36 106 5
36 70 2
36 122 5
36 139 9
36 72 4
36 79 3
36 94 9
36 110 10
36 84 3
36 92 1
36 65 5
36 86 10
36 89 7
36 93 8
36 83 4
36 78 10
36 42 6
36 73 8
36 37 5
36 74 9
36 129 1
36 53 7
36 77 5
36 119 1
36 45 9
36 104 7
36 43 2
36 128 2
36 136 10
36 112 9
36 39 7
36 38 1
36 113 9
36 97 3
36 48 1
36 125 9
36 123 9
36 101 4
36 95 2
36 138 1
36 58 8
36 75 4
36 108 1
36 80 7
36 90 8
36 130 5
36 134 4
36 126 7
36 120 6
36 124 8
36 68 4
36 54 1
36 66 8
36 105 7
36 50 9
36 121 10
36 55 7
36 44 9
36 115 6
36 135 6
36 69 7
36 51 3
36 88 9
36 127 7
36 87 6
36 62 7
36 71 8
36 132 7
36 67 1
36 96 1
36 140 6
36 81 1
36 47 9
36 82 4
36 61 7
36 109 1
36 133 6
36 103 1
36 76 2
36 49 9
36 85 4
36 40 5
36 114 2
36 118 7
36 60 5
36 52 9
36 59 10
36 117 9
36 98 6
36 56 9
37 133 3
37 81 1
37 110 8
37 121 4
37 138 5
37 102 6
37 42 8
37 82 2
37 94 1
37 79 9
37 50 10
37 93 3
37 116 10
37 120 9
37 107 2
37 38 6
37 140 1
37 72 2
37 59 3
37 130 9
37 136 10
37 99 1
37 134 8
37 119 3
37 40 7
37 97 7
37 125 7
37 135 9
37 126 7
37 55 10
37 46 10
37 90 6
37 64 7
37 96 10
37 103 7
37 56 10
37 44 1
37 71 10
37 139 10
37 105 3
37 122 3
37 58 7
37 127 4
37 43 3
37 83 9
37 77 4
37 112 8
37 69 2
37 45 1
37 87 3
37 101 2
37 70 9
37 91 10
37 115 5
37 74 8
37 52 3
37 47 9
37 67 10
37 98 5
37 85 5
37 61 1
37 62 10
37 53 3
37 41 5
37 60 9
37 113 8
37 73 8
37 92 8
37 128 9
37 63 9
37 54 8
37 114 9
37 124 7
37 84 3
37 48 8
37 137 2
37 68 8
37 132 2
37 89 10
37 51 9
37 66 3
37 76 7
37 129 8
37 78 9
37 123 10
37 49 9
37 111 10
37 65 9
37 131 6
37 117 10
37 57 5
37 100 2
37 75 8
37 108 3
37 106 5
38 96 4
38 135 6
38 64 6
38 100 8
38 80 10
38 41 7
38 73 3
38 78 6
38 70 3
38 49 4
38 63 7
38 53 6
38 116 8
38 119 1
38 50 10
38 66 5
38 74 9
38 122 3
38 85 6
38 125 6
38 123 10
38 114 1
38 108 8
38 42 7
38 47 10
38 86 2
38 131 7
38 140 6
38 99 10
38 56 8
38 39 6
38 134 7
38 79 9
38 97 8
38 138 4
38 46 2
38 129 3
38 132 5
38 128 7
38 55 9
38 67 9
38 120 6
38 88 10
38 90 8
38 106 2
38 87 1
38 44 2
38 60 4
38 77 1
38 94 9
38 136 8
38 112 2
38 130 6
38 121 5
38 68 7
38 83 10
38 103 4
38 93 4
38 109 2
38 52 8
38 124 2
38 133 2
38 115 3
38 65 10
38 45 4
38 102 1
38 40 6
38 91 2
38 76 9
38 101 9
38 98 9
38 82 4
38 61 6
38 72 2
38 69 6
38 62 9
38 59 1
38 51 7
38 54 9
38 43 3
38 117 1
38 58 3
38 137 5
38 105 1
38 126 4
38 107 10
38 118 4
38 71 4
38 127 1
38 57 7
38 48 1
38 110 7
38 139 3
38 89 2
38 111 7
39 101 4
39 96 8
39 98 3
39 40 1
39 135 3
39 118 2
39 136 1
39 137 1
39 75 3
39 128 3
39 122 2
39 102 5
39 88 6
39 100 10
39 47 4
39 116 6
39 77 2
39 52 1
39 111 1
39 82 5
39 48 3
39 81 1
39 109 9
39 138 10
39 134 5
39 97 8
39 79 3
39 49 7
39 46 8
39 57 10
39 91 2
39 73 4
39 86 7
39 103 5
39 58 7
39 112 8
39 89 9
39 115 6
39 95 4
39 83 3
39 93 3
39 59 4
39 50 2
39 61 4
39 76 10
39 56 2
39 126 3
39 130 9
39 67 8
39 53 4
39 90 2
39 62 4
39 68 10
39 139 8
39 105 8
39 84 1
39 117 8
39 133 8
39 60 10
39 119 3
39 99 10
39 65 6
39 69 4
39 129 3
39 124 2
39 104 9
39 51 8
39 131 9
39 125 5
39 113 1
39 63 6
39 54 10
39 71 9
39 92 2
39 140 7
39 55 3
39 120 3
39 44 2
39 66 3
39 108 8
39 110 5
39 114 4
39 72 4
39 85 9
39 42 1
39 45 4
39 121 8
39 106 9
39 41 10
39 74 4
40 119 6
40 50 8
40 56 4
40 139 4
40 124 1
40 65 1
40 54 3
40 131 8
40 72 7
40 78 9
40 127 9
40 102 6
40 111 8
40 125 8
40 84 4
40 73 8
40 97 2
40 92 10
40 62 8
40 69 7
40 135 5
40 66 9
40 59 6
40 95 2
40 80 10
40 75 4
40 81 5
40 110 2
40 88 9
40 129 5
40 99 4
40 115 5
40 126 9
40 61 7
40 104 1
40 116 10
40 112 3
40 74 5
40 130 4
40 137 7
40 83 1
40 82 3
40 96 2
40 60 7
40 45 9
40 58 5
40 42 1
40 106 5
40 46 2
40 109 5
40 103 10
40 52 1
40 57 5
40 120 8
40 68 6
40 55 2
40 85 9
40 70 9
40 128 9
40 117 7
40 53 8
40 134 3
40 76 9
40 132 9
40 79 3
40 140 9
40 98 1
40 77 7
40 100 10
40 48 1
40 86 2
40 64 8
40 94 8
40 87 5
40 118 3
40 44 6
40 89 3
40 67 1
40 47 9
40 43 2
40 114 1
40 138 2
40 121 9
40 63 3
40 51 8
40 49 1
40 113 3
40 91 4
40 90 5
40 123 4
40 93 2
41 106 10
41 108 6
41 93 10
41 138 7
41 99 5
41 48 7
41 51 1
41 129 3
41 125 6
41 85 8
41 74 4
41 117 8
41 45 9
41 130 2
41 112 4
41 78 4
41 63 7
41 100 8
41 103 2
41 89 3
41 88 4
41 87 3
41 92 8
41 94 9
41 114 4
41 61 10
41 58 3
41 67 9
41 62 5
41 50 7
41 68 10
41 53 3
41 118 4
41 127 8
41 54 6
41 44 8
41 60 4
41 47 4
41 82 7
41 90 8
41 113 9
41 116 1
41 49 3
41 43 9
41 120 1
41 115 3
41 80 8
41 105 8
41 66 6
41 135 3
41 119 2
41 109 1
41 140 4
41 75 5
41 126 6
41 81 4
41 46 5
41 136 10
41 55 2
41 83 5
41 97 2
41 134 3
41 110 10
41 139 6
41 57 10
41 137 5
41 73 5
41 84 2
41 101 1
41 102 8
41 131 2
41 42 4
41 95 1
41 96 7
41 128 10
41 123 4
41 124 10
41 79 8
41 59 7
41 77 7
41 71 10
41 64 9
41 69 4
41 86 1
41 111 4
41 133 9
42 106 4
42 70 9
42 89 7
42 96 8
42 61 2
42 75 8
42 74 2
42 51 5
42 84 3
42 139 2
42 76 6
42 101 4
42 56 2
42 71 8
42 91 9
42 113 4
42 52 7
42 78 5
42 120 4
42 128 1
42 119 10
42 108 7
42 65 5
42 129 7
42 50 3
42 99 10
42 95 3
42 109 9
42 77 8
42 59 3
42 64 8
42 47 10
42 58 2
42 124 3
42 134 9
42 110 8
42 67 6
42 60 2
42 131 5
42 63 5
42 46 2
42 102 10
42 100 8
42 135 2
42 72 2
42 62 8
42 130 1
42 140 8
42 127 10
42 87 6
42 53 6
42 123 4
42 97 6
42 126 10
42 45 4
42 94 9
42 121 3
42 66 6
42 98 7
42 80 8
42 92 5
42 48 10
42 69 4
42 81 6
42 57 3
42 115 10
42 55 10
42 103 9
42 136 7
42 93 9
42 114 2
42 88 4
42 111 7
42 122 9
42 125 1
42 73 6
42 85 8
42 105 8
42 112 4
42 107 10
42 132 8
42 79 8
42 118 5
42 138 9
42 116 8
42 68 1
42 137 4
42 83 9
43 60 10
43 126 1
43 49 8
43 132 4
43 50 2
43 128 1
43 74 1
43 100 2
43 138 9
43 102 6
43 82 9
43 120 3
43 116 8
43 65 8
43 113 2
43 81 4
43 87 1
43 76 6
43 93 3
43 68 10
43 107 4
43 104 8
43 135 5
43 59 4
43 124 4
43 117 7
43 109 9
43 96 3
43 95 1
43 89 3
43 134 3
43 61 9
43 137 2
43 131 3
43 108 1
43 64 4
43 122 6
43 47 6
43 77 2
43 140 6
43 112 7
43 110 1
43 88 10
43 58 7
43 114 2
43 119 8
43 105 1
43 70 6
43 71 5
43 83 6
43 106 7
43 136 10
43 72 9
43 63 9
43 48 3
43 45 4
43 62 9
43 101 10
43 44 9
43 55 2
43 69 2
43 97 5
43 115 1
43 103 10
43 127 1
43 129 1
43 99 7
43 133 10
43 90 5
43 56 7
43 80 8
43 98 3
43 52 4
43 91 8
43 54 3
43 79 7
43 86 3
43 111 6
43 92 5
43 118 5
43 78 3
43 46 9
43 139 6
43 75 9
44 101 10
44 66 5
44 83 10
44 123 10
44 109 4
44 106 9
44 112 1
44 45 6
44 103 2
44 125 6
44 86 8
44 56 9
44 63 9
44 99 7
44 77 3
44 50 5
44 85 3
44 91 9
44 88 2
44 60 10
44 116 8
44 67 1
44 74 5
44 93 4
44 58 2
44 100 4
44 79 4
44 136 2
44 81 6
44 71 3
44 108 2
44 54 1
44 104 5
44 110 7
44 72 9
44 48 7
44 80 1
44 98 2
44 59 3
44 135 8
44 140 4
44 64 3
44 68 5
44 78 4
44 137 9
44 92 5
44 95 4
44 107 6
44 129 6
44 96 10
44 51 1
44 53 6
44 115 3
44 122 5
44 97 9
44 124 10
44 139 1
44 113 5
44 76 2
44 87 5
44 138 7
44 133 5
44 128 4
44 120 5
44 90 3
44 47 8
44 118 2
44 121 7
44 119 8
44 94 6
44 73 9
44 84 5
44 82 4
44 69 6
44 75 7
44 117 6
44 52 9
44 134 4
44 131 1
44 65 5
44 132 6
44 114 3
44 49 4
44 55 4
44 70 1
44 127 7
44 105 3
44 61 6
45 130 4
45 63 1
45 124 8
45 52 3
45 61 10
45 105 8
45 86 7
45 119 9
45 78 4
45 70 5
45 125 4
45 131 3
45 82 3
45 60 10
45 91 4
45 84 6
45 118 9
45 126 10
45 55 9
45 90 1
45 121 1
45 64 6
45 111 9
45 48 8
45 77 2
45 112 9
45 59 8
45 115 2
45 99 4
45 108 4
45 81 10
45 66 5
45 87 1
45 76 7
45 50 1
45 134 3
45 116 2
45 135 7
45 117 7
45 109 6
45 127 3
45 46 10
45 140 1
45 107 2
45 96 1
45 83 2
45 106 3
45 58 5
45 104 10
45 114 1
45 88 2
45 95 4
45 98 10
45 65 1
45 51 6
45 123 7
45 72 6
45 71 4
45 100 5
45 102 4
45 69 3
45 101 1
45 93 7
45 49 7
45 128 4
45 67 6
45 110 4
45 62 8
45 79 2
45 97 8
45 85 3
45 74 2
45 122 4
45 136 2
45 53 3
45 80 6
45 120 6
45 75 3
45 57 1
45 113 8
45 132 4
45 92 5
45 129 4
45 47 9
45 73 2
45 94 1
45 68 9
45 139 5
46 54 5
46 55 8
46 134 3
46 74 3
46 128 6
46 53 7
46 66 10
46 62 4
46 111 5
46 131 8
46 73 6
46 68 8
46 63 1
46 56 8
46 132 4
46 137 6
46 65 10
46 140 9
46 136 9
46 112 6
46 52 1
46 100 10
46 76 7
46 123 5
46 80 1
46 135 2
46 69 9
46 84 8
46 104 10
46 59 1
46 81 7
46 93 8
46 67 6
46 107 2
46 113 5
46 71 4
46 88 10
46 78 6
46 79 10
46 103 3
46 89 2
46 90 2
46 75 6
46 130 3
46 99 9
46 98 7
46 133 9
46 106 2
46 47 2
46 138 2
46 122 4
46 91 3
46 94 3
46 115 2
46 127 3
46 116 6
46 77 10
46 85 3
46 126 7
46 129 7
46 83 5
46 120 8
46 139 1
46 105 7
46 51 1
46 109 4
46 70 10
46 121 8
46 125 2
46 102 10
46 82 8
46 61 6
46 50 3
46 60 1
46 95 4
46 108 10
46 57 7
46 49 6
46 117 3
46 97 8
46 119 9
46 118 1
46 48 5
46 96 10
46 72 3
47 61 1
47 81 4
47 57 7
47 51 8
47 71 1
47 129 9
47 138 4
47 52 5
47 131 5
47 94 9
47 90 3
47 114 5
47 102 7
47 68 3
47 98 10
47 55 2
47 48 2
47 103 3
47 58 4
47 119 1
47 110 6
47 65 2
47 83 9
47 115 3
47 80 8
47 104 8
47 117 3
47 134 6
47 87 5
47 72 10
47 130 6
47 91 10
47 69 5
47 79 2
47 50 6
47 96 10
47 139 8
47 101 1
47 93 5
47 70 6
47 100 6
47 76 4
47 95 2
47 105 2
47 56 7
47 75 2
47 53 5
47 126 10
47 63 6
47 112 9
47 97 6
47 74 6
47 107 3
47 108 6
47 82 10
47 116 7
47 124 7
47 77 6
47 137 6
47 125 3
47 122 1
47 109 8
47 60 8
47 128 3
47 121 1
47 84 3
47 73 10
47 78 8
47 86 6
47 59 9
47 135 3
47 132 5
47 62 6
47 92 10
47 133 10
47 89 5
47 118 5
47 67 2
47 49 1
47 123 5
48 102 6
48 58 8
48 82 8
48 53 2
48 79 1
48 100 9
48 123 9
48 120 6
48 114 7
48 88 6
48 66 10
48 87 5
48 65 9
48 75 7
48 49 8
48 113 7
48 92 7
48 122 2
48 116 10
48 136 2
48 71 6
48 72 8
48 63 1
48 127 4
48 133 1
48 94 6
48 96 9
48 140 2
48 81 8
48 104 8
48 134 10
48 84 10
48 130 4
48 85 9
48 51 9
48 101 2
48 55 1
48 56 7
48 61 9
48 59 10
48 83 8
48 76 1
48 97 1
48 99 6
48 80 5
48 52 6
48 111 8
48 128 3
48 93 7
48 117 5
48 118 7
48 119 6
48 121 3
48 54 2
48 74 6
48 73 1
48 90 10
48 91 2
48 129 5
48 115 5
48 107 2
48 77 4
48 108 2
48 57 1
48 106 5
48 95 3
48 139 4
48 62 7
48 50 9
48 67 3
48 137 4
48 110 7
48 70 3
48 138 4
48 135 7
48 69 8
48 112 8
48 86 10
48 109 8
48 132 6
48 126 7
49 135 5
49 64 8
49 140 7
49 126 6
49 57 6
49 120 3
49 114 7
49 131 10
49 134 8
49 95 10
49 98 1
49 51 7
49 108 4
49 84 2
49 73 1
49 116 10
49 124 7
49 115 6
49 82 9
49 139 9
49 106 2
49 66 7
49 118 6
49 85 5
49 105 8
49 83 7
49 121 10
49 59 1
49 113 9
49 94 7
49 117 8
49 55 4
49 54 3
49 119 3
49 79 6
49 69 4
49 56 2
49 86 4
49 75 7
49 125 10
49 128 9
49 107 8
49 109 6
49 81 3
49 68 3
49 67 1
49 77 6
49 110 1
49 87 10
49 111 10
49 137 4
49 99 10
49 62 8
49 60 3
49 136 1
49 70 9
49 101 1
49 112 3
49 52 5
49 58 9
49 72 1
49 76 6
49 61 9
49 71 4
49 88 6
49 89 10
49 96 4
49 50 1
49 78 10
49 122 5
49 127 6
49 104 4
49 93 8
49 123 9
49 102 5
49 130 9
49 53 9
49 91 2
49 97 10
50 74 7
50 95 1
50 70 9
50 129 6
50 127 10
50 76 9
50 89 10
50 62 3
50 128 9
50 77 8
50 92 2
50 105 4
50 53 8
50 96 6
50 101 4
50 51 1
50 61 6
50 79 4
50 80 4
50 119 4
50 63 7
50 123 5
50 135 10
50 137 6
50 120 10
50 94 7
50 109 10
50 73 4
50 69 10
50 112 9
50 125 7
50 58 2
50 103 5
50 113 4
50 102 5
50 114 1
50 65 5
50 86 9
50 55 4
50 99 10
50 115 4
50 140 3
50 118 1
50 90 10
50 88 5
50 87 7
50 126 7
50 82 6
50 84 9
50 75 4
50 106 3
50 71 5
50 107 9
50 108 5
50 124 3
50 136 3
50 110 3
50 52 7
50 67 1
50 78 5
50 100 6
50 57 3
50 104 10
50 83 7
50 72 3
50 59 3
50 133 3
50 122 2
50 93 9
50 139 1
50 56 10
50 138 10
50 64 3
50 60 7
50 98 10
50 81 8
50 132 2
50 117 4
50 130 6
50 91 5
50 116 7
50 131 1
50 85 6
50 134 6
51 103 2
51 133 8
51 91 4
51 111 3
51 95 6
51 136 8
51 94 10
51 98 5
51 89 8
51 56 2
51 67 10
51 116 5
51 79 2
51 106 8
51 135 3
51 54 10
51 102 4
51 96 7
51 77 1
51 84 4
51 69 9
51 92 10
51 119 9
51 62 3
51 113 6
51 126 7
51 81 10
51 129 1
51 59 3
51 109 5
51 58 9
51 97 5
51 74 8
51 122 9
51 123 7
51 110 4
51 78 4
51 99 6
51 57 5
51 61 2
51 86 9
51 132 7
51 121 8
51 138 6
51 117 2
51 90 1
51 104 7
51 100 9
51 88 7
51 115 5
51 124 4
51 76 3
51 107 3
51 140 5
51 125 5
51 114 2
51 52 4
51 60 10
51 134 9
51 118 8
51 93 8
51 130 6
51 72 8
51 127 6
51 131 1
51 83 4
51 64 1
51 101 8
51 75 6
51 108 10
51 71 2
51 70 2
51 80 6
51 139 10
51 73 2
51 68 3
51 53 9
51 55 2
52 125 2
52 88 1
52 108 3
52 66 3
52 115 8
52 111 9
52 55 4
52 59 8
52 54 8
52 67 1
52 76 7
52 121 7
52 112 1
52 87 1
52 118 1
52 90 10
52 62 4
52 81 7
52 83 10
52 101 1
52 132 2
52 71 2
52 79 4
52 105 7
52 91 8
52 53 10
52 57 5
52 130 6
52 116 2
52 61 5
52 85 10
52 72 2
52 131 8
52 99 6
52 114 1
52 139 9
52 68 4
52 100 4
52 107 6
52 56 4
52 133 9
52 60 3
52 113 6
52 134 8
52 128 3
52 129 9
52 137 6
52 136 9
52 106 2
52 74 8
52 126 1
52 78 7
52 82 2
52 77 7
52 84 4
52 135 2
52 94 3
52 63 9
52 93 1
52 127 7
52 58 6
52 138 2
52 124 3
52 103 4
52 102 8
52 65 7
52 104 6
52 75 4
52 120 3
52 119 3
52 64 6
52 97 6
52 140 1
52 73 1
52 122 4
52 109 10
52 70 4
52 110 10
52 89 4
52 95 1
52 123 10
52 98 5
52 80 3
52 96 2
52 92 2
53 79 3
53 92 6
53 138 3
53 68 2
53 96 9
53 135 10
53 113 6
53 103 9
53 69 7
53 74 5
53 67 7
53 136 7
53 137 10
53 80 6
53 125 1
53 94 9
53 57 5
53 88 4
53 85 6
53 81 9
53 102 1
53 91 4
53 111 9
53 123 2
53 132 8
53 119 5
53 101 4
53 98 10
53 54 3
53 117 1
53 122 7
53 76 4
53 110 10
53 62 4
53 55 5
53 86 9
53 124 3
53 116 4
53 139 6
53 59 7
53 115 5
53 131 7
53 61 1
53 70 7
53 60 2
53 84 2
53 64 8
53 133 1
53 120 6
53 127 6
53 112 2
53 87 8
53 89 9
53 66 7
53 72 10
53 78 9
53 56 2
53 106 9
53 71 4
53 108 9
53 130 4
53 109 1
53 93 6
53 100 5
53 90 2
53 58 10
53 73 9
53 99 3
53 129 3
53 105 9
53 104 5
53 134 10
53 77 7
53 83 6
54 124 9
54 88 6
54 61 5
54 72 6
54 104 3
54 59 5
54 126 3
54 64 3
54 94 5
54 112 6
54 70 1
54 140 10
54 118 3
54 123 6
54 114 7
54 116 3
54 131 3
54 96 10
54 106 10
54 58 4
54 60 4
54 93 7
54 82 2
54 111 3
54 65 7
54 80 3
54 102 1
54 107 10
54 86 4
54 69 4
54 133 3
54 77 2
54 68 6
54 79 6
54 90 9
54 99 6
54 55 10
54 63 5
54 95 8
54 56 3
54 130 7
54 110 4
54 128 3
54 108 3
54 75 4
54 139 7
54 134 6
54 120 9
54 109 1
54 122 8
54 91 2
54 81 9
54 84 6
54 73 1
54 117 4
54 135 1
54 127 3
54 105 2
54 137 7
54 62 3
54 87 8
54 138 8
54 67 2
54 83 10
54 136 2
54 121 8
54 115 2
54 101 8
54 125 7
54 76 10
54 89 5
54 74 2
54 57 7
54 119 9
54 66 4
54 132 6
54 100 9
54 85 9
55 82 7
55 102 6
55 65 7
55 126 3
55 107 7
55 120 7
55 131 7
55 98 10
55 95 8
55 74 6
55 89 5
55 85 2
55 66 9
55 99 6
55 78 10
55 134 8
55 109 7
55 91 10
55 70 2
55 92 2
55 94 9
55 140 7
55 84 9
55 80 4
55 119 7
55 81 2
55 136 7
55 67 9
55 58 4
55 72 8
55 101 8
55 61 2
55 83 3
55 122 9
55 137 2
55 88 6
55 116 8
55 115 5
55 114 6
55 135 1
55 60 9
55 117 7
55 73 6
55 132 5
55 96 1
55 90 2
55 57 6
55 76 8
55 71 4
55 129 3
55 75 7
55 106 3
55 86 6
55 130 10
55 127 2
55 128 4
55 87 1
55 133 7
55 68 8
55 108 9
55 103 8
55 110 6
55 62 5
55 121 9
55 105 2
55 63 6
55 93 3
55 104 8
55 124 8
55 112 6
55 139 5
56 94 6
56 92 9
56 121 5
56 82 1
56 102 2
56 127 1
56 136 10
56 134 8
56 125 4
56 112 4
56 64 9
56 78 4
56 81 7
56 131 8
56 137 10
56 61 6
56 84 8
56 74 3
56 72 8
56 140 10
56 100 10
56 60 7
56 77 5
56 63 2
56 67 4
56 118 2
56 95 7
56 129 8
56 80 5
56 79 5
56 71 3
56 65 9
56 133 2
56 88 4
56 59 1
56 86 2
56 120 7
56 83 6
56 99 2
56 123 4
56 91 8
56 128 5
56 66 7
56 115 6
56 135 10
56 108 8
56 90 3
56 117 10
56 75 4
56 76 6
56 57 10
56 106 6
56 110 7
56 93 8
56 139 2
56 113 8
56 98 3
56 130 8
56 68 7
56 96 10
56 122 10
56 70 3
56 73 9
56 111 9
56 119 2
56 62 1
56 132 2
56 101 2
56 107 9
56 85 9
56 69 3
56 97 8
56 58 7
56 109 1
56 116 2
56 89 1
57 103 2
57 104 9
57 137 4
57 126 1
57 94 9
57 76 2
57 95 2
57 88 1
57 112 2
57 71 6
57 98 5
57 130 1
57 132 3
57 105 2
57 96 5
57 119 2
57 133 6
57 72 2
57 131 7
57 120 10
57 92 3
57 118 7
57 59 1
57 80 7
57 83 1
57 70 6
57 124 10
57 84 2
57 99 2
57 123 4
57 134 5
57 79 3
57 128 2
57 64 8
57 91 5
57 136 2
57 102 2
57 129 10
57 93 6
57 86 4
57 66 1
57 69 9
57 111 6
57 127 9
57 106 1
57 139 9
57 62 6
57 115 2
57 138 8
57 101 8
57 113 1
57 58 3
57 90 3
57 73 5
57 122 2
57 63 3
57 140 5
57 125 3
57 74 8
57 135 4
57 85 3
57 87 9
57 77 1
57 108 8
57 97 8
57 107 3
57 117 8
57 121 3
57 89 4
57 78 10
57 81 8
57 109 1
57 67 8
57 114 2
57 65 4
57 75 4
57 110 3
57 100 7
58 128 1
58 125 5
58 138 5
58 67 9
58 103 4
58 107 6
58 104 10
58 97 2
58 91 1
58 79 3
58 126 7
58 130 3
58 89 2
58 64 9
58 94 7
58 69 6
58 73 3
58 72 4
58 109 5
58 113 6
58 118 5
58 101 10
58 71 5
58 114 3
58 84 7
58 115 5
58 105 10
58 98 10
58 77 9
58 123 7
58 121 5
58 75 4
58 62 3
58 134 10
58 60 2
58 61 10
58 82 1
58 88 2
58 80 9
58 78 7
58 140 9
58 68 3
58 133 8
58 86 10
58 102 7
58 116 6
58 136 5
58 81 3
58 132 5
58 74 6
58 110 4
58 66 10
58 85 8
58 139 8
58 100 4
58 63 5
58 129 8
58 70 5
58 119 3
58 96 9
58 111 2
58 59 2
58 92 1
58 108 3
58 137 10
58 120 4
58 76 6
58 83 9
58 127 7
58 93 7
58 112 4
58 65 6
58 90 7
59 82 1
59 70 7
59 101 3
59 66 7
59 63 6
59 123 4
59 132 5
59 134 8
59 65 9
59 127 7
59 80 6
59 89 3
59 74 7
59 116 2
59 109 7
59 95 4
59 88 2
59 72 10
59 67 5
59 77 4
59 73 4
59 126 6
59 61 7
59 78 9
59 113 2
59 104 4
59 86 10
59 122 8
59 79 8
59 131 8
59 68 1
59 121 1
59 137 9
59 92 4
59 76 7
59 108 7
59 107 3
59 105 5
59 129 4
59 100 10
59 112 6
59 60 1
59 128 7
59 85 7
59 125 4
59 93 2
59 81 1
59 90 5
59 84 5
59 139 7
59 71 6
59 103 9
59 124 6
59 102 6
59 64 3
59 140 4
59 98 6
59 87 7
59 130 10
59 119 10
59 135 10
59 133 1
59 110 3
59 120 4
59 91 6
59 69 9
59 118 6
59 136 4
59 97 6
59 106 10
59 75 8
59 99 10
60 86 10
60 62 8
60 97 7
60 115 2
60 71 7
60 119 5
60 129 9
60 89 5
60 136 2
60 76 8
60 125 3
60 138 6
60 92 9
60 110 7
60 137 7
60 66 5
60 113 9
60 130 3
60 131 3
60 123 9
60 94 5
60 63 4
60 64 3
60 117 2
60 93 9
60 83 8
60 135 6
60 61 3
60 82 8
60 84 3
60 70 1
60 134 6
60 90 1
60 103 3
60 78 4
60 80 1
60 75 8
60 95 5
60 67 3
60 68 3
60 128 6
60 139 3
60 118 3
60 116 3
60 102 1
60 99 1
60 104 6
60 127 3
60 69 1
60 81 10
60 126 2
60 105 2
60 72 5
60 91 7
60 107 5
60 100 10
60 65 6
60 133 3
60 114 5
60 109 1
60 73 5
60 106 10
60 122 9
60 96 9
60 111 4
60 77 1
60 79 2
60 98 4
60 120 1
60 74 9
60 121 6
60 112 1
60 108 3
60 88 8
61 97 5
61 140 1
61 120 10
61 90 2
61 139 8
61 107 1
61 121 3
61 92 5
61 73 6
61 119 5
61 131 9
61 95 8
61 118 7
61 79 4
61 115 5
61 91 3
61 69 5
61 82 4
61 128 5
61 105 9
61 70 10
61 129 7
61 126 1
61 81 6
61 135 5
61 75 3
61 110 3
61 74 2
61 83 5
61 101 9
61 132 6
61 78 2
61 111 6
61 93 2
61 113 5
61 114 2
61 125 4
61 77 10
61 85 6
61 66 5
61 86 7
61 88 8
61 67 7
61 89 2
61 80 9
61 109 10
61 64 5
61 133 8
61 65 5
61 103 6
61 72 9
61 124 5
61 99 8
61 137 3
61 104 2
61 98 2
61 134 9
61 71 6
61 102 8
61 108 6
61 117 5
61 68 5
61 106 6
61 96 1
61 122 3
61 123 6
61 136 4
61 84 6
61 130 9
62 117 3
62 69 7
62 73 3
62 84 8
62 128 4
62 98 9
62 139 2
62 137 4
62 102 9
62 65 5
62 112 2
62 81 3
62 82 5
62 140 5
62 126 3
62 71 5
62 121 7
62 95 8
62 103 6
62 114 3
62 100 2
62 136 3
62 138 10
62 91 3
62 92 5
62 90 2
62 80 10
62 132 7
62 89 9
62 104 8
62 131 2
62 127 3
62 96 3
62 66 4
62 83 7
62 116 7
62 122 2
62 129 4
62 67 4
62 86 7
62 72 5
62 70 7
62 93 4
62 118 10
62 111 8
62 109 1
62 120 3
62 106 8
62 115 10
62 99 2
62 107 8
62 78 2
62 135 7
62 108 3
62 113 8
62 105 6
62 76 1
62 77 5
62 75 9
62 88 8
62 68 8
62 124 2
62 134 3
62 125 5
62 74 6
62 63 6
62 110 6
62 119 5
62 79 9
62 133 4
62 85 3
62 123 6
63 131 5
63 90 8
63 126 6
63 130 5
63 70 8
63 122 2
63 102 5
63 81 2
63 93 3
63 129 9
63 96 9
63 107 10
63 112 7
63 125 5
63 108 2
63 97 4
63 120 9
63 71 3
63 133 8
63 119 2
63 132 4
63 99 4
63 127 5
63 98 3
63 135 8
63 82 5
63 137 9
63 69 1
63 117 1
63 116 9
63 110 7
63 89 4
63 72 8
63 101 2
63 68 7
63 115 10
63 85 2
63 136 6
63 74 2
63 75 8
63 88 4
63 86 3
63 73 10
63 92 9
63 123 9
63 79 1
63 105 3
63 78 3
63 124 10
63 103 8
63 138 2
63 118 6
63 114 1
63 104 5
63 121 10
63 111 7
63 100 5
63 128 5
63 77 6
63 91 8
63 87 4
63 109 4
63 113 8
63 65 4
63 80 6
63 67 8
63 134 8
63 64 7
63 95 4
63 139 2
63 66 1
64 71 4
64 86 9
64 82 10
64 114 10
64 128 10
64 81 7
64 130 6
64 69 1
64 134 1
64 132 7
64 136 9
64 111 9
64 97 4
64 123 7
64 137 10
64 85 3
64 70 10
64 121 4
64 116 2
64 98 3
64 131 9
64 126 2
64 129 9
64 77 4
64 87 4
64 91 3
64 74 9
64 84 3
64 138 3
64 83 8
64 109 8
64 80 3
64 103 6
64 66 9
64 90 9
64 108 3
64 67 6
64 117 1
64 127 8
64 113 10
64 72 9
64 75 7
64 112 6
64 102 6
64 115 1
64 65 10
64 139 1
64 104 7
64 79 1
64 101 4
64 99 6
64 122 2
64 89 8
64 93 1
64 124 1
64 92 6
64 78 4
64 76 7
64 125 4
64 107 1
64 100 9
64 119 9
64 118 2
64 68 4
64 133 6
64 73 8
64 94 6
64 140 5
64 110 4
64 105 3
64 106 6
64 96 8
65 68 4
65 75 5
65 94 1
65 132 6
65 89 7
65 113 2
65 84 1
65 72 9
65 107 4
65 135 2
65 71 7
65 112 10
65 100 7
65 74 8
65 124 8
65 80 8
65 87 10
65 108 10
65 103 4
65 121 10
65 117 4
65 133 8
65 69 8
65 90 3
65 129 9
65 79 6
65 78 1
65 137 3
65 119 2
65 97 8
65 101 3
65 91 7
65 106 2
65 83 2
65 104 7
65 122 1
65 123 10
65 82 7
65 76 6
65 67 4
65 131 1
65 120 9
65 138 9
65 95 3
65 136 2
65 128 8
65 115 2
65 140 5
65 139 2
65 92 3
65 114 6
65 116 9
65 85 7
65 110 4
65 98 3
65 77 5
65 118 3
65 130 5
65 111 4
65 66 6
65 86 10
65 70 5
65 96 9
65 99 1
65 125 7
65 81 4
66 96 1
66 114 7
66 123 6
66 117 3
66 111 3
66 127 2
66 122 7
66 116 2
66 131 10
66 98 4
66 106 5
66 104 3
66 136 6
66 94 10
66 97 1
66 70 7
66 81 7
66 103 1
66 101 6
66 109 2
66 134 1
66 75 6
66 67 7
66 120 6
66 100 7
66 110 8
66 113 7
66 68 4
66 108 5
66 92 6
66 121 2
66 119 7
66 91 6
66 138 1
66 137 3
66 80 3
66 105 2
66 95 4
66 133 8
66 69 9
66 99 5
66 132 2
66 72 3
66 135 2
66 71 5
66 79 5
66 90 4
66 87 2
66 88 3
66 129 3
66 124 1
66 115 3
66 82 8
66 73 4
66 77 8
66 84 1
66 118 6
66 89 10
66 85 6
66 126 8
66 125 2
66 139 7
66 76 4
66 112 6
66 86 3
66 102 6
66 128 10
66 130 10
66 107 9
66 78 9
67 101 10
67 115 3
67 89 5
67 84 1
67 134 9
67 97 10
67 81 1
67 93 3
67 82 1
67 133 5
67 105 1
67 69 8
67 136 4
67 114 3
67 109 7
67 103 10
67 100 3
67 124 6
67 68 6
67 102 1
67 140 2
67 117 6
67 90 7
67 83 3
67 71 1
67 95 5
67 128 7
67 92 6
67 138 4
67 98 2
67 96 6
67 70 5
67 131 4
67 87 1
67 127 6
67 74 8
67 132 1
67 72 3
67 126 8
67 108 1
67 78 3
67 122 9
67 75 4
67 88 1
67 130 2
67 120 5
67 73 6
67 79 6
67 123 9
67 107 1
67 112 4
67 137 8
67 85 9
67 116 4
67 77 10
67 135 10
67 113 2
67 110 8
67 91 10
67 99 7
67 94 6
67 104 3
67 76 8
67 106 8
67 121 7
67 129 4
67 80 9
68 123 1
68 115 1
68 125 2
68 137 8
68 84 5
68 71 8
68 128 10
68 96 4
68 139 1
68 133 8
68 109 9
68 70 10
68 136 8
68 94 10
68 69 6
68 110 10
68 135 3
68 140 3
68 91 9
68 98 4
68 87 2
68 107 7
68 102 6
68 72 8
68 101 2
68 81 1
68 104 6
68 92 1
68 106 9
68 100 9
68 112 7
68 73 8
68 99 10
68 117 9
68 120 7
68 129 2
68 119 2
68 105 4
68 93 2
68 78 5
68 103 2
68 126 8
68 86 6
68 90 10
68 124 7
68 131 9
68 114 5
68 130 7
68 74 1
68 108 1
68 83 7
68 89 8
68 77 8
68 121 8
68 111 6
68 97 3
68 85 3
68 75 6
68 79 7
68 80 5
68 118 3
68 132 4
68 122 7
68 127 4
68 116 3
68 95 10
68 76 3
68 138 2
69 105 6
69 71 8
69 99 6
69 122 9
69 106 6
69 85 1
69 120 2
69 88 1
69 131 10
69 107 7
69 87 2
69 113 7
69 103 9
69 114 7
69 79 2
69 119 1
69 109 6
69 84 7
69 110 8
69 124 8
69 98 6
69 81 8
69 90 8
69 100 5
69 96 3
69 115 7
69 70 5
69 125 3
69 102 8
69 75 7
69 118 3
69 128 1
69 132 2
69 130 1
69 116 7
69 76 2
69 111 3
69 74 5
69 138 4
69 80 9
69 127 6
69 137 1
69 140 7
69 134 3
69 73 8
69 82 3
69 104 2
69 97 5
69 129 3
69 133 2
69 121 9
69 86 3
69 139 9
69 77 10
69 136 10
69 135 5
69 126 8
69 95 5
69 92 9
69 112 8
69 123 9
69 83 3
69 78 5
69 117 10
70 111 1
70 76 6
70 110 7
70 128 9
70 77 9
70 89 3
70 102 2
70 91 7
70 119 10
70 72 4
70 73 6
70 97 9
70 88 2
70 122 2
70 133 3
70 137 10
70 90 1
70 115 10
70 81 9
70 120 7
70 109 3
70 139 10
70 130 4
70 82 4
70 87 8
70 132 5
70 107 3
70 118 8
70 131 3
70 94 2
70 84 1
70 92 6
70 101 4
70 75 2
70 96 7
70 114 4
70 124 4
70 98 9
70 100 4
70 134 4
70 95 7
70 78 6
70 127 10
70 104 10
70 74 10
70 135 2
70 103 8
70 117 9
70 113 2
70 136 3
70 140 10
70 71 4
70 123 3
70 86 3
70 85 7
70 116 1
70 126 8
70 83 4
70 125 7
70 138 5
71 89 8
71 80 4
71 118 10
71 130 8
71 120 6
71 107 2
71 90 2
71 117 8
71 126 1
71 77 9
71 137 8
71 76 8
71 91 2
71 114 7
71 104 9
71 109 4
71 129 9
71 83 9
71 113 7
71 110 1
71 134 8
71 72 1
71 87 7
71 74 8
71 115 1
71 103 8
71 84 5
71 121 1
71 97 1
71 136 10
71 111 2
71 86 8
71 112 6
71 127 10
71 98 10
71 116 3
71 122 3
71 94 2
71 92 8
71 75 8
71 131 7
71 105 4
71 106 6
71 135 6
71 125 8
71 96 1
71 99 10
71 95 4
71 85 10
71 139 4
71 101 2
71 119 4
71 93 2
71 128 8
71 140 1
71 81 7
71 82 2
71 100 5
71 123 3
72 134 3
72 74 4
72 111 9
72 73 3
72 110 3
72 86 4
72 104 3
72 139 2
72 106 5
72 81 6
72 128 8
72 105 5
72 94 8
72 107 7
72 117 1
72 90 6
72 115 5
72 91 1
72 103 3
72 88 6
72 102 8
72 92 1
72 127 4
72 137 5
72 132 2
72 75 9
72 98 9
72 135 10
72 93 2
72 112 10
72 85 8
72 129 9
72 76 9
72 89 3
72 82 1
72 113 1
72 136 1
72 100 3
72 133 7
72 96 4
72 123 2
72 138 1
72 125 3
72 126 3
72 120 2
72 119 6
72 77 10
72 80 7
72 140 10
72 116 10
72 114 4
72 122 7
72 131 5
72 79 9
72 109 3
72 99 3
72 95 5
72 108 8
72 130 6
72 118 6
72 101 5
73 92 2
73 116 10
73 83 3
73 99 5
73 88 1
73 119 6
73 93 2
73 95 9
73 104 4
73 108 5
73 133 4
73 103 1
73 75 6
73 85 5
73 118 3
73 109 6
73 81 10
73 86 3
73 89 3
73 135 2
73 126 1
73 102 1
73 74 8
73 140 5
73 96 10
73 97 8
73 100 3
73 112 4
73 110 5
73 121 7
73 139 6
73 127 7
73 125 8
73 106 10
73 91 2
73 115 9
73 137 8
73 98 2
73 76 6
73 123 6
73 78 5
73 80 1
73 90 8
73 124 6
73 134 7
73 131 8
73 107 3
73 132 4
73 105 7
73 120 2
73 87 7
73 138 10
73 129 7
73 113 5
73 82 6
73 136 5
73 79 10
73 128 3
73 114 1
73 122 1
73 111 6
73 77 10
73 94 6
74 132 7
74 78 6
74 80 10
74 120 7
74 138 4
74 103 8
74 116 6
74 130 4
74 126 2
74 127 6
74 90 6
74 98 10
74 86 9
74 95 6
74 114 3
74 134 1
74 115 6
74 101 9
74 85 8
74 105 5
74 84 9
74 81 2
74 133 5
74 123 4
74 87 6
74 82 10
74 137 3
74 131 5
74 107 1
74 119 6
74 108 6
74 139 3
74 77 9
74 79 8
74 97 8
74 118 1
74 112 3
74 135 6
74 91 6
74 88 5
74 140 5
74 124 10
74 93 4
74 83 8
74 92 5
74 125 6
74 102 10
74 110 4
74 111 1
74 121 1
74 99 8
74 113 5
74 136 8
74 117 5
74 100 9
74 75 2
74 129 2
74 89 7
74 104 9
74 76 10
75 140 1
75 134 4
75 78 8
75 104 9
75 110 8
75 107 5
75 87 1
75 88 4
75 94 8
75 81 9
75 83 8
75 116 7
75 121 5
75 100 2
75 80 6
75 79 10
75 85 9
75 101 6
75 109 6
75 139 4
75 84 5
75 91 2
75 120 7
75 111 5
75 138 8
75 124 1
75 90 5
75 137 2
75 105 9
75 76 10
75 89 8
75 118 6
75 82 9
75 127 3
75 129 4
75 125 8
75 131 3
75 92 5
75 103 10
75 106 8
75 86 4
75 126 10
75 97 9
75 136 1
75 99 4
75 77 2
75 98 7
75 93 7
75 115 9
75 128 4
75 114 5
75 95 8
75 132 2
75 130 6
75 135 4
76 80 5
76 85 2
76 117 5
76 100 9
76 118 6
76 101 6
76 140 5
76 136 9
76 128 3
76 79 4
76 129 5
76 112 7
76 125 9
76 138 8
76 109 10
76 110 10
76 135 4
76 82 4
76 139 6
76 131 8
76 83 3
76 120 6
76 104 2
76 111 5
76 95 5
76 93 1
76 126 4
76 81 1
76 88 1
76 119 10
76 133 7
76 105 4
76 113 4
76 121 6
76 84 4
76 77 1
76 92 7
76 137 3
76 91 7
76 102 1
76 107 4
76 123 1
76 96 1
76 90 5
76 122 3
76 132 5
76 103 6
76 94 9
76 124 2
76 130 3
76 134 4
76 97 9
76 78 2
76 86 1
76 116 3
77 93 9
77 79 5
77 92 6
77 120 6
77 124 9
77 133 2
77 104 2
77 114 8
77 102 3
77 111 3
77 89 10
77 82 2
77 90 6
77 87 10
77 126 10
77 106 2
77 117 4
77 103 8
77 116 10
77 85 10
77 138 10
77 97 1
77 98 6
77 123 2
77 135 7
77 105 8
77 94 10
77 136 2
77 91 8
77 127 3
77 108 2
77 101 10
77 80 1
77 132 2
77 95 4
77 115 4
77 109 2
77 107 9
77 99 9
77 113 9
77 118 1
77 96 7
77 125 5
77 121 7
77 86 4
77 88 6
77 130 7
77 129 4
77 112 7
77 110 5
77 83 4
77 128 4
77 78 8
77 119 1
77 100 10
77 140 2
77 81 2
77 134 10
77 122 3
78 97 1
78 136 10
78 112 3
78 79 7
78 130 7
78 109 7
78 118 2
78 84 5
78 90 4
78 111 3
78 80 1
78 120 6
78 113 6
78 131 9
78 85 9
78 129 9
78 98 6
78 92 5
78 86 1
78 105 2
78 127 6
78 100 4
78 89 5
78 128 4
78 110 7
78 95 3
78 108 10
78 93 2
78 114 5
78 135 5
78 115 7
78 101 6
78 87 1
78 102 6
78 126 10
78 82 5
78 91 9
78 137 8
78 96 2
78 138 2
78 104 3
78 123 5
78 134 6
78 121 1
78 88 10
78 132 2
78 125 4
78 119 7
78 106 8
78 83 1
78 139 4
78 81 6
78 122 5
78 124 9
78 99 3
78 107 10
78 133 8
79 87 3
79 97 7
79 117 4
79 108 10
79 114 8
79 90 10
79 106 3
79 121 10
79 135 6
79 134 6
79 96 4
79 131 5
79 111 2
79 85 1
79 115 6
79 95 9
79 140 1
79 120 7
79 110 5
79 88 8
79 118 2
79 104 1
79 139 10
79 136 1
79 94 9
79 129 1
79 81 2
79 125 6
79 113 5
79 112 6
79 101 2
79 82 4
79 92 4
79 116 9
79 86 3
79 109 5
79 99 6
79 130 7
79 137 1
79 83 5
79 105 1
79 132 4
79 126 2
79 84 5
79 91 8
79 100 3
79 107 7
79 123 4
79 119 8
79 127 7
79 80 9
79 98 1
79 103 1
79 102 8
79 138 8
80 109 8
80 117 2
80 120 7
80 81 1
80 114 8
80 123 4
80 132 9
80 122 7
80 119 9
80 102 3
80 108 1
80 131 8
80 85 6
80 82 7
80 111 5
80 100 10
80 124 6
80 116 7
80 87 8
80 138 7
80 133 7
80 110 3
80 135 3
80 96 1
80 136 6
80 103 4
80 90 8
80 101 8
80 128 1
80 98 5
80 104 3
80 99 2
80 95 8
80 89 4
80 86 2
80 140 6
80 118 7
80 91 5
80 84 2
80 137 8
80 129 4
80 105 1
80 88 6
80 115 1
80 134 6
80 130 2
80 113 7
80 97 8
80 106 10
80 139 8
80 112 7
81 106 10
81 138 1
81 116 4
81 139 1
81 90 10
81 95 5
81 107 6
81 108 4
81 130 6
81 98 7
81 102 4
81 114 5
81 97 5
81 121 6
81 112 10
81 125 10
81 110 5
81 127 1
81 129 10
81 126 1
81 131 5
81 96 7
81 87 10
81 113 1
81 94 10
81 140 9
81 100 5
81 117 6
81 82 9
81 123 8
81 88 10
81 85 8
81 124 1
81 119 8
81 89 6
81 132 3
81 103 5
81 122 8
81 136 10
81 128 9
81 105 2
81 137 5
81 134 4
81 120 8
81 84 10
81 133 9
81 118 9
81 104 8
81 83 7
81 101 10
81 109 10
81 99 8
81 135 3
82 120 6
82 122 7
82 98 6
82 132 4
82 106 6
82 133 3
82 127 1
82 131 5
82 109 5
82 112 6
82 101 6
82 125 5
82 137 9
82 124 10
82 90 5
82 86 4
82 96 4
82 118 7
82 105 2
82 110 10
82 138 3
82 99 8
82 113 1
82 129 8
82 100 1
82 91 1
82 111 5
82 130 6
82 119 7
82 83 7
82 93 8
82 97 9
82 116 2
82 94 9
82 95 1
82 85 3
82 115 4
82 87 4
82 92 1
82 126 1
82 139 7
82 117 2
82 140 4
82 107 2
82 108 8
82 102 4
82 121 5
82 104 10
82 103 10
82 123 6
82 135 1
82 89 6
82 88 2
82 136 7
83 99 10
83 103 7
83 119 6
83 108 8
83 94 8
83 104 9
83 135 4
83 112 8
83 95 2
83 111 10
83 90 3
83 129 1
83 125 8
83 128 8
83 86 9
83 115 9
83 89 8
83 136 3
83 88 9
83 124 3
83 109 5
83 98 3
83 85 7
83 120 10
83 110 2
83 123 8
83 116 2
83 114 7
83 84 5
83 107 8
83 138 10
83 100 4
83 117 4
83 113 4
83 105 2
83 96 6
83 91 6
83 122 2
83 106 2
83 140 5
83 133 7
83 101 2
83 132 7
83 102 10
83 87 4
83 130 9
83 126 10
83 139 10
83 127 5
84 132 2
84 107 6
84 115 1
84 105 2
84 89 5
84 135 10
84 119 1
84 98 1
84 88 2
84 123 10
84 113 9
84 97 1
84 96 3
84 103 4
84 102 5
84 136 2
84 125 7
84 120 3
84 110 9
84 129 10
84 134 5
84 128 6
84 90 1
84 94 4
84 92 3
84 91 1
84 101 9
84 138 5
84 118 8
84 93 8
84 117 8
84 130 7
84 114 5
84 87 7
84 112 10
84 106 7
84 133 2
84 95 5
84 99 6
84 85 9
84 140 5
84 109 7
84 122 8
84 137 7
84 126 5
84 116 4
84 124 6
84 111 8
84 121 7
84 139 1
84 127 7
84 104 9
84 100 10
85 132 1
85 116 3
85 104 2
85 122 8
85 110 8
85 125 2
85 139 2
85 112 1
85 90 3
85 120 4
85 119 3
85 118 4
85 115 1
85 99 9
85 108 1
85 123 2
85 86 10
85 114 5
85 91 2
85 126 5
85 100 2
85 97 8
85 101 2
85 129 7
85 105 5
85 136 3
85 128 9
85 103 9
85 133 4
85 89 9
85 106 4
85 92 8
85 95 9
85 109 6
85 127 8
85 111 5
85 124 7
85 121 1
85 134 1
85 94 3
85 107 6
85 93 6
85 130 6
85 113 9
85 117 8
85 102 3
85 135 2
85 137 10
85 138 5
85 140 2
86 96 3
86 93 3
86 120 6
86 140 5
86 111 5
86 98 1
86 132 10
86 105 10
86 114 9
86 90 1
86 116 5
86 91 5
86 136 8
86 87 2
86 100 8
86 108 1
86 88 7
86 128 8
86 102 8
86 103 1
86 104 2
86 125 8
86 131 2
86 127 2
86 126 9
86 107 5
86 134 8
86 139 2
86 129 7
86 106 5
86 115 3
86 137 1
86 124 8
86 135 6
86 118 6
86 97 6
86 117 4
86 101 10
86 94 7
86 92 1
86 122 8
86 123 4
86 119 10
86 112 1
86 138 9
86 109 1
87 94 4
87 96 1
87 109 7
87 117 8
87 106 1
87 139 1
87 98 9
87 131 1
87 93 9
87 119 9
87 90 10
87 112 7
87 115 2
87 108 7
87 110 5
87 95 8
87 128 10
87 107 5
87 125 3
87 89 8
87 99 10
87 122 3
87 97 6
87 111 9
87 100 9
87 101 10
87 127 9
87 133 5
87 113 6
87 126 7
87 130 5
87 137 9
87 123 8
87 118 10
87 102 5
87 129 6
87 88 5
87 136 6
87 103 4
87 104 8
87 140 9
87 121 3
87 138 7
87 120 8
87 105 6
87 116 4
87 134 7
87 91 8
87 132 3
88 109 8
88 104 8
88 96 4
88 136 4
88 107 6
88 102 4
88 90 2
88 114 3
88 124 8
88 93 9
88 127 1
88 95 8
88 105 10
88 113 10
88 123 6
88 130 1
88 99 6
88 126 10
88 115 9
88 94 1
88 133 1
88 110 4
88 92 10
88 132 2
88 138 1
88 112 7
88 119 8
88 139 7
88 134 6
88 117 1
88 129 1
88 120 7
88 131 9
88 106 9
88 103 7
88 100 7
88 125 2
88 108 8
88 128 5
88 137 9
88 97 1
88 121 3
88 118 4
88 116 1
88 91 3
88 140 10
89 136 8
89 98 4
89 107 3
89 108 2
89 128 1
89 92 7
89 139 9
89 93 7
89 132 7
89 116 4
89 134 9
89 102 5
89 96 10
89 131 1
89 118 4
89 94 2
89 113 4
89 125 10
89 97 5
89 99 4
89 106 2
89 140 6
89 124 10
89 121 7
89 137 10
89 100 10
89 138 3
89 95 5
89 90 4
89 133 6
89 101 7
89 104 10
89 103 8
89 109 7
89 126 7
89 105 1
89 119 2
89 117 3
89 111 5
89 127 8
89 130 4
89 110 7
89 114 4
89 129 2
89 120 2
89 91 9
90 110 7
90 132 8
90 126 10
90 140 7
90 100 4
90 96 9
90 92 7
90 124 1
90 91 8
90 137 7
90 97 5
90 108 3
90 128 9
90 113 8
90 133 4
90 101 2
90 130 7
90 123 4
90 139 4
90 109 3
90 125 6
90 95 4
90 105 4
90 129 2
90 107 2
90 93 8
90 122 10
90 104 5
90 115 8
90 103 6
90 111 5
90 106 3
90 121 3
90 99 2
90 119 8
90 134 1
90 112 2
90 117 2
90 136 2
90 138 8
90 118 1
90 131 5
90 116 10
90 94 10
90 98 7
90 120 8
90 135 2
90 102 1
90 127 2
91 134 7
91 107 1
91 103 9
91 132 10
91 123 3
91 133 2
91 125 3
91 108 4
91 104 5
91 92 6
91 115 10
91 114 5
91 121 1
91 130 5
91 102 3
91 94 5
91 122 2
91 138 6
91 111 6
91 97 3
91 124 3
91 96 2
91 112 3
91 126 7
91 109 6
91 131 5
91 119 6
91 140 1
91 135 10
91 129 8
91 93 3
91 95 5
91 105 4
91 118 10
91 139 5
91 113 3
91 127 5
91 100 7
91 120 4
91 117 1
91 136 2
91 116 6
91 101 4
91 99 6
91 128 2
92 125 9
92 140 3
92 132 8
92 98 1
92 104 2
92 111 8
92 96 1
92 118 7
92 139 7
92 103 10
92 112 1
92 102 4
92 115 10
92 129 7
92 100 5
92 138 5
92 135 10
92 122 6
92 108 10
92 116 3
92 126 3
92 107 7
92 95 8
92 123 1
92 134 3
92 113 9
92 101 8
92 119 10
92 106 9
92 117 8
92 93 6
92 131 6
92 128 5
92 130 1
92 94 5
92 110 6
92 105 8
92 124 4
92 97 9
92 109 6
93 102 2
93 137 7
93 130 4
93 125 2
93 123 6
93 128 9
93 100 4
93 111 5
93 108 1
93 97 7
93 127 5
93 122 7
93 106 8
93 109 4
93 96 6
93 126 7
93 103 7
93 95 3
93 138 4
93 104 5
93 107 9
93 129 1
93 135 4
93 117 1
93 116 7
93 113 5
93 136 2
93 140 10
93 120 6
93 101 3
93 119 6
93 132 8
93 99 10
93 98 10
94 110 3
94 115 6
94 116 1
94 122 9
94 96 6
94 139 8
94 137 10
94 119 6
94 130 6
94 118 6
94 136 10
94 124 1
94 129 2
94 135 7
94 112 2
94 103 5
94 95 3
94 133 9
94 101 2
94 107 3
94 134 10
94 106 3
94 123 7
94 128 9
94 121 1
94 138 8
94 126 5
94 102 8
94 132 4
94 127 4
94 131 8
94 125 1
94 140 3
94 104 2
94 98 7
94 109 6
94 113 5
94 114 9
94 117 8
94 97 4
94 100 9
95 130 6
95 118 1
95 134 8
95 124 2
95 107 8
95 109 2
95 119 4
95 103 10
95 139 5
95 97 4
95 121 7
95 123 2
95 138 8
95 140 3
95 126 2
95 127 2
95 96 7
95 120 7
95 113 10
95 105 4
95 111 4
95 99 6
95 114 9
95 135 7
95 101 2
95 112 1
95 116 7
95 108 8
95 129 10
95 136 2
95 115 9
95 110 1
95 137 10
95 133 8
95 125 8
95 131 5
95 132 1
96 130 8
96 127 10
96 98 3
96 103 3
96 140 3
96 138 7
96 133 3
96 109 7
96 111 9
96 117 8
96 105 10
96 139 9
96 128 9
96 121 6
96 124 8
96 112 10
96 131 10
96 102 6
96 106 9
96 122 10
96 116 4
96 129 9
96 101 4
96 107 4
96 123 4
96 104 5
96 118 6
96 135 6
96 136 1
96 97 5
96 132 1
96 125 9
96 108 10
96 134 4
96 115 10
96 100 1
96 110 7
96 137 9
96 113 10
96 114 7
97 113 3
97 106 2
97 103 8
97 108 2
97 135 5
97 98 4
97 121 3
97 111 9
97 131 9
97 124 4
97 102 10
97 115 9
97 134 7
97 126 8
97 114 8
97 129 5
97 105 1
97 107 7
97 140 8
97 137 5
97 99 4
97 101 6
97 123 5
97 139 8
97 104 5
97 119 4
97 116 3
97 122 10
97 133 1
97 117 5
97 136 10
97 125 7
97 120 7
97 100 10
97 112 2
97 128 8
97 138 1
97 132 3
98 112 7
98 133 3
98 124 10
98 116 6
98 117 9
98 101 5
98 114 1
98 140 7
98 134 8
98 100 6
98 115 3
98 132 6
98 118 9
98 107 8
98 121 6
98 119 2
98 111 9
98 99 4
98 128 8
98 105 8
98 106 9
98 127 5
98 136 7
98 137 2
98 130 8
98 104 2
98 102 6
98 122 9
98 129 6
98 125 7
98 110 3
98 139 3
98 123 10
98 126 5
98 108 2
98 135 3
98 131 3
98 113 8
98 109 4
99 120 7
99 134 7
99 102 10
99 109 3
99 114 1
99 140 2
99 130 1
99 110 6
99 132 5
99 116 1
99 127 7
99 122 7
99 100 8
99 112 9
99 124 7
99 131 1
99 107 8
99 136 6
99 106 4
99 115 7
99 119 1
99 101 9
99 105 1
99 128 1
99 117 1
99 126 9
99 113 9
99 123 2
99 103 9
99 135 1
99 108 7
99 137 5
99 125 6
99 138 7
99 139 1
99 129 4
99 118 3
100 137 8
100 117 5
100 111 1
100 104 10
100 131 6
100 113 5
100 128 8
100 130 7
100 101 5
100 138 1
100 139 7
100 119 8
100 103 6
100 126 5
100 129 3
100 110 9
100 116 8
100 135 8
100 109 8
100 102 2
100 133 6
100 123 8
100 136 3
100 112 5
100 107 6
100 125 3
100 120 1
100 132 2
100 106 1
100 122 6
100 115 10
100 105 9
100 140 9
100 114 5
100 127 9
100 134 7
100 121 6
100 124 7
100 108 3
101 126 9
101 132 1
101 136 2
101 128 1
101 131 7
101 120 1
101 135 10
101 110 9
101 138 2
101 118 10
101 130 8
101 124 3
101 119 8
101 114 5
101 139 10
101 133 9
101 106 1
101 123 7
101 104 7
101 129 10
101 112 10
101 137 9
101 122 1
101 105 9
101 103 9
101 140 9
101 108 8
101 113 1
101 117 1
101 102 7
101 127 3
101 109 1
101 107 8
101 116 8
102 136 6
102 111 4
102 105 8
102 127 5
102 109 3
102 110 5
102 134 8
102 103 9
102 118 4
102 107 2
102 123 2
102 138 1
102 122 3
102 108 7
102 117 4
102 129 9
102 120 1
102 121 10
102 104 3
102 106 6
102 133 5
102 125 1
102 139 5
102 113 1
102 126 9
102 114 2
102 116 1
102 135 2
102 112 9
102 128 7
102 140 4
102 119 3
102 130 8
102 137 1
102 115 10
102 124 6
102 131 6
103 133 3
103 123 6
103 130 5
103 139 7
103 113 8
103 116 2
103 136 2
103 104 9
103 107 9
103 140 5
103 118 10
103 132 3
103 111 6
103 106 1
103 105 9
103 112 1
103 122 6
103 129 5
103 124 6
103 131 6
103 125 6
103 114 6
103 109 5
103 108 2
103 110 9
103 134 10
103 137 1
103 127 5
103 138 7
103 126 10
104 130 3
104 118 8
104 119 6
104 124 8
104 112 6
104 109 4
104 125 2
104 116 7
104 122 3
104 110 6
104 113 7
104 120 2
104 107 6
104 111 1
104 136 6
104 127 8
104 129 9
104 106 4
104 140 10
104 121 4
104 117 4
104 133 6
104 114 4
104 132 10
104 135 1
104 105 8
104 128 7
104 134 2
104 115 6
104 138 7
104 137 2
104 139 8
104 108 3
104 126 6
104 123 7
104 131 8
105 132 2
105 140 2
105 126 6
105 110 3
105 122 9
105 107 2
105 134 5
105 120 8
105 128 3
105 121 6
105 136 5
105 119 5
105 127 6
105 111 4
105 109 8
105 133 10
105 138 10
105 116 9
105 118 7
105 108 3
105 125 3
105 137 2
105 123 7
105 124 7
105 135 4
105 106 10
105 114 10
105 130 8
105 113 6
106 121 8
106 137 10
106 129 6
106 124 1
106 126 7
106 119 6
106 132 6
106 115 1
106 122 9
106 125 2
106 118 10
106 123 6
106 108 7
106 116 4
106 114 9
106 107 6
106 130 5
106 117 10
106 127 10
106 138 9
106 111 1
106 120 6
106 110 4
106 135 9
106 134 10
106 139 3
106 109 9
106 136 9
106 131 8
106 128 1
106 113 4
106 133 4
106 140 2
107 123 3
107 110 3
107 117 1
107 140 8
107 121 7
107 139 1
107 126 3
107 133 3
107 125 1
107 129 9
107 120 3
107 119 5
107 128 7
107 138 10
107 137 9
107 124 7
107 130 9
107 115 4
107 113 6
107 131 9
107 118 5
107 135 7
107 111 5
107 134 6
107 108 9
107 114 2
107 136 9
107 132 3
107 116 6
107 127 3
107 122 9
108 119 7
108 138 10
108 130 2
108 124 7
108 113 1
108 118 7
108 109 2
108 127 4
108 128 1
108 110 9
108 133 1
108 139 5
108 122 2
108 112 2
108 121 8
108 135 4
108 126 5
108 114 6
108 132 10
108 115 7
108 137 4
108 123 9
108 134 7
108 136 1
108 111 6
108 140 1
108 120 3
108 117 1
108 131 2
109 122 1
109 136 3
109 130 2
109 115 1
109 127 10
109 126 5
109 117 9
109 111 5
109 123 3
109 139 1
109 132 5
109 124 9
109 140 6
109 112 8
109 128 4
109 119 3
109 116 8
109 135 8
109 118 10
109 125 5
109 131 8
109 120 1
109 137 4
109 114 4
109 121 3
109 138 2
109 134 8
110 137 9
110 134 10
110 132 7
110 113 7
110 133 1
110 122 6
110 140 9
110 136 1
110 112 1
110 117 7
110 116 9
110 138 6
110 139 3
110 125 10
110 130 6
110 135 5
110 123 3
110 124 3
110 129 9
110 118 8
110 114 1
110 131 1
110 126 6
110 128 8
110 115 10
110 111 3
110 120 9
111 140 5
111 136 7
111 122 5
111 133 4
111 138 3
111 126 3
111 120 2
111 123 4
111 124 1
111 132 1
111 137 7
111 113 7
111 128 8
111 129 4
111 139 8
111 115 3
111 118 5
111 117 9
111 121 7
111 116 2
111 125 8
111 119 1
111 127 4
111 114 9
111 134 1
111 135 8
111 131 8
111 112 7
112 123 7
112 134 6
112 129 2
112 138 6
112 130 5
112 135 3
112 137 3
112 114 9
112 113 10
112 127 1
112 119 9
112 115 10
112 124 9
112 118 10
112 140 2
112 128 7
112 126 8
112 121 6
112 132 6
112 139 6
112 116 4
112 133 4
112 125 5
112 120 2
112 136 3
112 117 3
112 131 4
113 140 10
113 122 5
113 126 2
113 135 5
113 115 7
113 136 5
113 131 6
113 125 10
113 128 2
113 129 3
113 114 3
113 130 9
113 119 9
113 139 5
113 117 5
113 118 4
113 133 7
113 127 8
113 134 2
113 120 3
113 123 6
113 138 3
113 121 3
113 116 8
113 137 6
113 124 1
114 121 5
114 120 5
114 125 7
114 140 9
114 133 7
114 127 5
114 131 8
114 139 9
114 138 5
114 130 7
114 137 8
114 129 8
114 136 4
114 134 10
114 115 7
114 119 2
114 118 6
114 117 10
114 128 3
114 116 7
114 132 2
114 122 10
114 123 6
114 135 8
114 126 2
114 124 3
115 137 1
115 139 8
115 122 6
115 130 10
115 116 6
115 131 5
115 119 9
115 132 7
115 127 2
115 135 6
115 129 10
115 138 10
115 117 5
115 125 3
115 140 9
115 133 6
115 123 3
115 121 1
115 134 6
115 118 3
115 126 9
115 124 5
115 136 4
115 128 8
116 129 1
116 118 5
116 140 5
116 119 6
116 131 5
116 133 6
116 127 8
116 139 9
116 124 2
116 128 1
116 135 9
116 138 1
116 126 9
116 121 1
116 125 1
116 132 4
116 120 3
116 137 5
116 123 7
116 134 5
116 130 8
116 136 6
116 117 10
116 122 9
117 119 3
117 120 9
117 123 2
117 128 9
117 137 7
117 138 10
117 132 8
117 135 7
117 131 6
117 124 7
117 136 5
117 121 6
117 134 1
117 125 3
117 118 3
117 130 2
117 139 6
117 129 9
117 126 1
117 122 10
117 127 6
118 130 5
118 123 4
118 121 6
118 125 6
118 139 9
118 129 1
118 133 4
118 126 10
118 138 2
118 135 2
118 131 7
118 137 2
118 120 6
118 122 8
118 134 3
118 127 2
118 132 8
118 124 3
119 133 1
119 134 9
119 128 10
119 138 10
119 125 4
119 140 6
119 129 3
119 127 1
119 135 6
119 132 4
119 136 8
119 121 1
119 139 6
119 126 6
119 124 3
119 120 5
119 130 3
119 137 2
119 123 10
120 135 9
120 123 1
120 128 5
120 140 1
120 130 7
120 126 2
120 139 1
120 132 8
120 129 2
120 137 4
120 131 6
120 136 9
120 125 8
120 121 3
120 134 10
120 133 1
120 138 9
120 122 9
120 124 5
121 122 5
121 132 6
121 133 3
121 138 4
121 129 2
121 135 4
121 123 9
121 137 3
121 130 3
121 124 2
121 140 1
121 127 5
121 126 1
121 131 4
121 139 7
121 125 9
121 128 5
122 130 3
122 133 4
122 136 10
122 138 1
122 124 10
122 126 8
122 128 1
122 125 10
122 135 9
122 129 4
122 131 6
122 132 10
122 137 9
122 134 10
122 123 8
122 127 10
123 137 6
123 126 2
123 134 10
123 133 6
123 125 10
123 128 4
123 124 8
123 131 9
123 139 9
123 136 6
123 130 1
123 140 8
123 132 3
123 129 9
123 138 10
123 135 4
124 136 9
124 140 1
124 128 5
124 134 6
124 129 10
124 126 3
124 133 3
124 132 10
124 135 7
124 139 7
124 137 1
124 131 2
124 127 6
124 138 10
125 130 9
125 136 7
125 129 3
125 131 7
125 126 7
125 134 3
125 137 6
125 139 4
125 135 8
125 128 5
126 129 3
126 134 8
126 127 5
126 136 4
126 133 8
126 131 1
126 137 1
126 132 7
126 135 5
126 128 6
126 130 10
126 138 1
126 139 4
126 140 4
127 139 3
127 132 4
127 135 7
127 133 7
127 137 3
127 136 10
127 128 10
127 129 6
127 130 6
127 131 7
127 134 10
127 138 1
128 131 5
128 135 5
128 137 9
128 139 10
128 136 4
128 134 8
128 129 6
128 132 3
128 130 10
128 140 6
128 133 2
128 138 4
129 131 2
129 140 5
129 136 6
129 139 7
129 137 9
129 130 5
129 132 9
129 138 6
129 135 2
129 134 3
130 136 1
130 131 6
130 135 7
130 133 4
130 140 7
130 137 9
130 139 1
130 132 2
131 140 6
131 138 3
131 136 5
131 134 3
131 132 2
131 139 8
131 133 7
131 137 3
131 135 10
132 140 5
132 139 2
132 135 2
132 134 2
132 136 4
132 133 6
132 138 1
133 137 7
133 136 2
133 134 5
133 139 1
134 136 6
134 139 8
134 137 3
134 140 2
134 135 3
134 138 3
135 136 10
135 138 6
135 139 8
135 140 4
135 137 8
136 140 8
136 137 3
136 138 10
136 139 3
137 138 10
137 139 10
137 140 5
138 139 8
138 140 9
139 140 2


==> anc/instances/benchmark/maxCutMet/pw09_160.0 <==
160 11448 
1 91 7
1 159 2
1 127 6
1 117 5
1 144 2
1 64 6
1 70 1
1 136 5
1 21 3
1 128 6
1 93 6
1 38 5
1 39 10
1 36 6
1 87 2
1 90 2
1 6 1
1 122 5
1 48 7
1 145 9
1 32 6
1 3 1
1 28 10
1 86 8
1 132 10
1 18 8
1 35 10
1 151 9
1 106 4
1 89 3
1 67 2
1 23 4
1 96 7
1 79 3
1 112 4
1 59 5
1 68 3
1 46 10
1 150 3
1 111 9
1 141 3
1 2 8
1 121 2
1 31 8
1 24 7
1 29 3
1 120 6
1 160 8
1 110 9
1 131 1
1 66 9
1 155 1
1 69 2
1 7 3
1 133 10
1 157 10
1 98 9
1 45 7
1 10 10
1 58 10
1 99 7
1 73 9
1 9 8
1 30 6
1 102 9
1 63 5
1 108 2
1 76 3
1 152 5
1 26 6
1 103 6
1 8 4
1 25 1
1 16 8
1 125 1
1 135 5
1 14 10
1 65 6
1 124 1
1 129 6
1 137 4
1 34 10
1 33 4
1 53 3
1 51 8
1 72 1
1 101 8
1 78 6
1 17 6
1 19 10
1 100 4
1 13 6
1 84 10
1 92 7
1 153 7
1 4 6
1 138 3
1 95 8
1 57 7
1 27 10
1 15 10
1 81 3
1 154 8
1 105 5
1 5 5
1 44 1
1 118 6
1 40 2
1 104 4
1 123 2
1 142 9
1 22 3
1 50 6
1 20 6
1 49 10
1 109 6
1 130 8
1 77 10
1 71 1
1 42 10
1 37 7
1 54 8
1 41 4
1 126 4
1 143 5
1 88 7
1 83 7
1 43 5
1 61 2
1 119 9
1 116 2
1 56 4
1 140 9
1 158 9
1 94 2
1 146 5
1 55 2
1 113 5
1 82 9
1 149 2
1 147 2
2 160 7
2 135 6
2 62 10
2 63 9
2 58 3
2 40 10
2 107 2
2 66 10
2 68 10
2 33 6
2 142 7
2 80 7
2 153 3
2 29 4
2 42 5
2 147 8
2 157 3
2 152 3
2 52 8
2 122 9
2 39 10
2 77 3
2 140 7
2 70 8
2 36 4
2 26 3
2 90 3
2 130 8
2 65 9
2 76 3
2 128 8
2 105 2
2 98 8
2 88 4
2 75 4
2 154 5
2 71 2
2 133 10
2 23 5
2 101 6
2 35 1
2 32 5
2 110 3
2 73 10
2 45 2
2 86 4
2 114 8
2 11 3
2 119 4
2 60 1
2 7 2
2 141 7
2 148 10
2 106 2
2 81 9
2 155 9
2 117 2
2 46 5
2 34 4
2 5 2
2 93 3
2 123 3
2 49 9
2 16 10
2 103 7
2 15 9
2 112 8
2 3 8
2 20 1
2 92 1
2 113 2
2 131 5
2 21 9
2 74 5
2 24 9
2 8 9
2 48 8
2 50 9
2 100 10
2 18 3
2 61 5
2 38 1
2 83 9
2 12 4
2 30 3
2 158 7
2 47 9
2 95 9
2 41 2
2 56 10
2 89 2
2 134 2
2 115 5
2 132 8
2 91 6
2 108 6
2 120 8
2 72 10
2 146 4
2 28 3
2 137 8
2 43 2
2 124 9
2 22 2
2 145 9
2 14 3
2 59 10
2 55 6
2 150 1
2 136 10
2 44 4
2 78 10
2 144 1
2 111 5
2 67 4
2 139 9
2 99 6
2 4 8
2 85 1
2 53 4
2 13 6
2 69 4
2 84 7
2 9 10
2 37 5
2 54 5
2 156 5
2 127 3
2 102 1
2 97 8
2 116 6
2 159 5
2 51 2
2 104 1
3 125 7
3 42 8
3 87 3
3 68 5
3 62 4
3 126 1
3 80 7
3 103 10
3 156 4
3 139 10
3 130 4
3 108 2
3 118 6
3 67 8
3 138 1
3 72 4
3 137 4
3 77 2
3 133 10
3 120 9
3 79 8
3 98 1
3 29 5
3 88 10
3 145 7
3 109 6
3 47 7
3 43 5
3 19 9
3 38 1
3 24 1
3 26 10
3 11 4
3 110 1
3 160 5
3 155 9
3 15 7
3 154 8
3 102 8
3 14 3
3 132 1
3 144 7
3 54 1
3 41 4
3 65 4
3 123 8
3 10 8
3 44 8
3 66 4
3 84 2
3 31 5
3 107 4
3 75 6
3 50 9
3 21 6
3 90 3
3 106 3
3 32 1
3 85 5
3 82 1
3 151 3
3 128 7
3 16 7
3 61 6
3 159 4
3 143 2
3 30 9
3 114 10
3 100 9
3 57 1
3 36 5
3 150 3
3 124 9
3 117 1
3 40 1
3 121 4
3 59 4
3 12 9
3 51 4
3 94 5
3 129 4
3 122 3
3 60 9
3 134 4
3 22 7
3 28 9
3 147 4
3 97 7
3 55 7
3 101 1
3 86 4
3 6 5
3 81 10
3 46 9
3 140 8
3 71 10
3 33 4
3 13 8
3 149 9
3 93 5
3 76 8
3 53 5
3 17 5
3 64 3
3 63 3
3 104 5
3 99 7
3 111 6
3 142 5
3 96 3
3 141 1
3 4 10
3 131 5
3 58 8
3 127 10
3 73 1
3 83 4
3 78 4
3 91 2
3 18 6
3 52 8
3 112 6
3 8 8
3 49 6
3 74 9
3 20 3
3 5 5
3 69 7
3 39 10
3 148 2
3 146 8
3 56 7
3 115 9
3 157 4
3 153 1
3 45 2
3 9 7
3 92 6
3 37 2
3 89 1
3 152 4
3 25 2
3 135 5
3 119 7
3 48 5
3 34 2
4 133 1
4 140 2
4 63 3
4 121 3
4 144 7
4 117 1
4 150 10
4 81 8
4 99 5
4 8 6
4 33 1
4 87 1
4 90 5
4 52 1
4 100 5
4 156 2
4 149 3
4 12 5
4 105 6
4 45 7
4 29 8
4 101 2
4 50 7
4 94 3
4 78 7
4 85 3
4 53 5
4 44 7
4 56 4
4 49 9
4 159 4
4 30 10
4 107 8
4 40 10
4 21 2
4 98 4
4 154 4
4 111 6
4 42 2
4 114 9
4 22 10
4 71 1
4 141 6
4 14 5
4 62 1
4 92 2
4 103 2
4 58 8
4 158 5
4 39 10
4 138 10
4 135 4
4 60 3
4 69 8
4 77 3
4 64 9
4 123 9
4 147 8
4 76 10
4 95 2
4 72 4
4 139 5
4 10 9
4 128 10
4 160 8
4 148 7
4 146 7
4 61 7
4 25 10
4 131 4
4 145 5
4 18 5
4 47 7
4 20 2
4 152 4
4 23 10
4 119 1
4 137 10
4 151 9
4 93 5
4 38 9
4 120 2
4 79 1
4 157 3
4 5 8
4 110 4
4 75 6
4 126 4
4 125 7
4 27 7
4 9 8
4 155 1
4 86 5
4 26 1
4 132 7
4 127 4
4 74 4
4 129 5
4 89 2
4 51 7
4 13 2
4 67 6
4 88 3
4 15 1
4 28 5
4 48 2
4 115 5
4 153 10
4 16 10
4 54 9
4 7 3
4 19 5
4 84 2
4 17 4
4 57 7
4 35 4
4 122 10
4 37 10
4 106 1
4 55 7
4 6 6
4 130 2
4 102 2
4 108 5
4 118 1
4 34 5
4 43 4
4 73 5
4 83 2
4 136 4
4 36 2
4 124 10
4 96 1
4 41 7
4 116 6
4 142 6
4 24 4
4 97 6
4 31 4
4 11 8
4 113 6
4 70 8
5 119 8
5 73 7
5 159 6
5 156 4
5 127 5
5 114 9
5 18 7
5 97 8
5 47 4
5 57 5
5 22 9
5 63 1
5 20 9
5 72 2
5 43 8
5 108 3
5 123 10
5 117 2
5 17 9
5 128 6
5 44 10
5 82 1
5 160 9
5 132 7
5 24 5
5 157 1
5 93 2
5 52 3
5 84 5
5 81 7
5 34 5
5 133 8
5 134 9
5 92 8
5 95 5
5 125 2
5 7 9
5 102 1
5 19 9
5 91 9
5 33 10
5 65 3
5 99 9
5 104 2
5 76 1
5 135 3
5 152 8
5 89 2
5 23 6
5 121 9
5 118 2
5 113 2
5 35 8
5 107 2
5 96 7
5 16 9
5 111 10
5 80 10
5 10 5
5 51 8
5 139 8
5 30 10
5 103 8
5 27 2
5 120 3
5 116 8
5 83 6
5 137 1
5 106 8
5 37 9
5 94 8
5 15 5
5 53 1
5 8 4
5 9 3
5 144 1
5 141 9
5 155 3
5 49 2
5 136 10
5 129 6
5 90 5
5 39 10
5 140 8
5 79 2
5 148 6
5 154 1
5 55 1
5 59 3
5 101 2
5 122 6
5 50 9
5 29 3
5 11 10
5 58 6
5 61 6
5 87 1
5 105 10
5 109 3
5 62 7
5 112 7
5 100 1
5 66 9
5 86 6
5 42 4
5 150 1
5 115 2
5 77 2
5 71 7
5 88 7
5 25 5
5 143 3
5 130 7
5 12 7
5 70 10
5 74 10
5 36 9
5 98 6
5 54 1
5 60 10
5 45 1
5 131 8
5 78 10
5 69 5
5 31 7
5 38 6
5 158 2
5 46 9
5 6 6
5 21 2
5 28 9
5 14 5
5 32 6
5 110 9
5 48 5
5 149 6
5 147 4
5 124 7
5 68 9
5 75 9
5 142 10
5 56 1
5 85 2
5 126 2
6 35 6
6 12 7
6 153 10
6 138 4
6 28 1
6 76 3
6 145 2
6 124 8
6 48 8
6 50 6
6 123 6
6 137 6
6 54 6
6 79 8
6 144 10
6 59 8
6 157 10
6 154 10
6 85 4
6 108 2
6 66 5
6 115 8
6 69 1
6 25 4
6 94 4
6 90 3
6 61 6
6 49 6
6 114 8
6 38 4
6 134 5
6 139 2
6 58 3
6 105 8
6 24 10
6 68 2
6 152 6
6 13 10
6 136 7
6 88 7
6 60 10
6 147 3
6 151 9
6 41 4
6 33 1
6 97 8
6 37 3
6 102 4
6 55 4
6 93 6
6 83 3
6 43 4
6 146 7
6 47 8
6 46 6
6 141 10
6 87 6
6 53 1
6 7 4
6 42 4
6 160 1
6 23 1
6 143 3
6 15 9
6 16 4
6 30 5
6 51 9
6 77 8
6 81 5
6 118 3
6 116 9
6 39 6
6 121 5
6 10 1
6 56 2
6 34 4
6 156 10
6 135 6
6 19 2
6 9 10
6 110 1
6 62 5
6 36 7
6 122 9
6 67 7
6 44 3
6 117 6
6 129 10
6 98 1
6 71 2
6 11 6
6 126 7
6 14 4
6 99 8
6 31 8
6 84 5
6 86 6
6 106 4
6 52 9
6 142 2
6 57 7
6 101 6
6 104 3
6 64 3
6 18 3
6 131 2
6 103 8
6 100 10
6 159 6
6 73 3
6 22 5
6 20 2
6 158 6
6 70 9
6 140 5
6 91 8
6 132 7
6 125 3
6 29 1
6 27 3
6 72 4
6 17 10
6 133 1
6 128 6
6 65 6
6 111 8
6 45 5
6 120 4
6 21 6
6 109 1
6 26 7
6 40 4
6 149 9
6 32 5
6 127 10
6 148 9
6 63 5
6 96 3
6 112 9
6 74 5
6 130 2
6 82 1
6 80 9
6 150 10
6 8 10
7 73 8
7 101 8
7 14 8
7 56 6
7 122 10
7 111 10
7 155 10
7 40 4
7 121 2
7 63 8
7 116 5
7 100 6
7 19 6
7 51 9
7 102 3
7 139 9
7 98 5
7 120 1
7 150 1
7 42 2
7 67 6
7 143 2
7 97 10
7 94 1
7 52 7
7 136 10
7 38 5
7 119 9
7 91 4
7 70 9
7 84 1
7 107 1
7 47 7
7 106 2
7 128 3
7 25 9
7 68 8
7 147 6
7 149 10
7 93 10
7 82 5
7 65 7
7 127 1
7 49 4
7 87 3
7 12 2
7 15 7
7 8 5
7 37 2
7 64 3
7 95 5
7 75 3
7 33 6
7 114 5
7 85 4
7 145 10
7 16 3
7 74 5
7 141 4
7 71 10
7 117 8
7 133 7
7 61 5
7 17 2
7 44 1
7 58 8
7 148 7
7 13 10
7 83 6
7 24 6
7 130 9
7 123 9
7 88 6
7 92 1
7 41 6
7 156 7
7 89 2
7 158 6
7 31 7
7 138 9
7 80 4
7 99 4
7 54 9
7 9 7
7 78 2
7 112 2
7 104 7
7 113 6
7 53 7
7 124 8
7 108 1
7 154 9
7 77 2
7 32 6
7 135 7
7 55 6
7 110 10
7 60 3
7 159 2
7 72 5
7 137 6
7 86 8
7 90 1
7 105 3
7 144 3
7 146 3
7 27 1
7 57 6
7 76 6
7 46 10
7 140 3
7 134 2
7 103 6
7 18 4
7 20 7
7 96 10
7 109 5
7 11 5
7 48 4
7 59 8
7 62 6
7 160 9
7 153 3
7 34 9
7 126 5
7 28 10
7 81 3
7 115 10
7 22 1
7 23 1
7 131 3
7 45 9
7 36 8
7 79 3
7 132 6
8 16 10
8 112 8
8 74 7
8 152 3
8 135 7
8 96 3
8 52 8
8 85 2
8 75 7
8 119 3
8 22 3
8 129 1
8 134 7
8 63 8
8 116 9
8 131 3
8 25 4
8 77 5
8 13 8
8 149 6
8 142 7
8 59 5
8 69 4
8 128 5
8 24 5
8 109 4
8 79 1
8 46 5
8 38 4
8 91 8
8 18 10
8 43 5
8 126 1
8 124 6
8 54 9
8 101 7
8 55 4
8 14 7
8 97 7
8 92 2
8 110 7
8 44 7
8 105 3
8 80 8
8 67 10
8 61 2
8 26 8
8 76 9
8 40 9
8 144 10
8 118 9
8 148 2
8 89 1
8 115 1
8 70 4
8 153 8
8 51 6
8 73 10
8 71 4
8 57 10
8 88 3
8 125 6
8 9 9
8 30 7
8 95 4
8 41 7
8 32 1
8 151 6
8 48 9
8 35 2
8 147 8
8 122 8
8 113 9
8 45 6
8 27 5
8 114 5
8 137 2
8 21 9
8 133 8
8 11 1
8 78 4
8 31 8
8 83 8
8 60 8
8 141 1
8 66 1
8 64 2
8 34 9
8 49 8
8 117 5
8 121 9
8 84 2
8 93 10
8 90 6
8 139 6
8 82 5
8 72 5
8 47 3
8 87 10
8 146 1
8 29 4
8 145 4
8 36 6
8 20 3
8 108 1
8 157 4
8 42 6
8 155 7
8 130 8
8 159 8
8 68 2
8 140 1
8 50 10
8 28 6
8 127 6
8 94 10
8 104 6
8 156 9
8 99 2
8 39 6
8 111 6
8 62 2
8 56 7
8 12 5
8 154 7
8 10 9
8 19 9
8 103 3
8 17 6
8 58 9
8 53 3
8 138 10
8 33 5
8 106 2
8 23 7
9 137 1
9 90 9
9 154 9
9 93 3
9 146 2
9 66 1
9 119 1
9 110 4
9 48 9
9 100 2
9 141 10
9 125 10
9 73 3
9 85 6
9 24 8
9 28 10
9 132 7
9 70 1
9 40 5
9 33 3
9 94 1
9 140 5
9 35 7
9 78 5
9 106 4
9 26 8
9 38 10
9 20 6
9 30 8
9 27 9
9 108 2
9 68 6
9 62 7
9 16 3
9 152 10
9 71 10
9 86 3
9 136 2
9 50 2
9 145 7
9 49 10
9 63 8
9 92 7
9 126 8
9 69 8
9 39 3
9 47 3
9 74 2
9 56 7
9 23 1
9 10 5
9 72 6
9 22 9
9 153 2
9 105 5
9 75 3
9 95 2
9 121 2
9 143 7
9 112 9
9 150 2
9 19 6
9 60 9
9 80 8
9 144 7
9 45 3
9 97 9
9 139 8
9 151 8
9 43 7
9 12 5
9 61 10
9 18 10
9 98 9
9 53 7
9 64 5
9 91 5
9 59 9
9 124 1
9 58 7
9 128 8
9 116 8
9 159 5
9 138 4
9 57 8
9 46 4
9 44 4
9 87 3
9 157 3
9 103 3
9 67 5
9 142 6
9 51 2
9 21 3
9 129 6
9 76 6
9 32 3
9 133 8
9 109 3
9 84 10
9 25 10
9 83 7
9 131 2
9 77 5
9 41 9
9 55 8
9 134 7
9 89 7
9 120 6
9 11 6
9 130 3
9 123 5
9 104 1
9 54 6
9 88 6
9 65 6
9 122 9
9 31 8
9 101 2
9 147 3
9 149 4
9 37 10
9 36 6
9 13 7
9 114 4
9 96 7
9 115 1
9 34 1
9 99 3
9 113 8
9 156 8
9 107 1
9 158 5
9 127 10
9 42 1
9 135 8
9 102 2
10 31 10
10 21 4
10 69 7
10 151 8
10 131 2
10 145 8
10 63 5
10 103 9
10 16 7
10 97 8
10 102 6
10 153 3
10 89 9
10 24 6
10 119 2
10 125 3
10 55 3
10 129 5
10 20 1
10 144 6
10 118 7
10 77 7
10 42 2
10 40 1
10 28 1
10 84 6
10 112 8
10 22 8
10 13 7
10 99 6
10 110 7
10 37 5
10 75 9
10 18 7
10 39 7
10 86 1
10 96 8
10 152 1
10 54 2
10 133 4
10 123 9
10 111 4
10 115 10
10 95 2
10 80 4
10 68 9
10 120 6
10 34 6
10 76 7
10 81 2
10 117 9
10 143 7
10 52 5
10 127 10
10 136 3
10 93 2
10 45 6
10 56 10
10 87 1
10 27 8
10 124 9
10 67 1
10 41 6
10 46 7
10 146 4
10 85 3
10 26 2
10 48 9
10 17 10
10 121 9
10 141 4
10 137 2
10 92 7
10 113 4
10 38 3
10 150 9
10 155 10
10 83 9
10 90 8
10 65 9
10 148 3
10 64 5
10 44 8
10 73 9
10 78 8
10 32 5
10 15 2
10 33 9
10 139 5
10 74 4
10 130 10
10 58 1
10 158 5
10 109 2
10 142 8
10 12 10
10 25 9
10 114 6
10 107 2
10 19 7
10 62 6
10 61 2
10 29 2
10 53 1
10 122 2
10 108 4
10 116 1
10 36 9
10 60 7
10 51 3
10 35 2
10 159 1
10 156 3
10 132 4
10 88 10
10 101 8
10 72 2
10 43 6
10 147 7
10 134 6
10 128 6
10 11 4
10 14 7
10 50 6
10 79 3
10 70 5
10 149 4
10 47 3
10 49 10
10 105 8
10 98 2
11 137 5
11 91 1
11 58 8
11 67 5
11 118 5
11 19 4
11 72 6
11 96 10
11 133 2
11 152 10
11 24 9
11 45 1
11 81 7
11 43 8
11 17 9
11 104 1
11 13 5
11 59 7
11 86 10
11 12 7
11 74 5
11 139 3
11 129 4
11 127 8
11 112 6
11 141 9
11 51 1
11 47 3
11 142 9
11 66 10
11 63 1
11 131 8
11 146 7
11 65 4
11 111 2
11 136 7
11 108 7
11 126 5
11 117 2
11 26 1
11 93 1
11 102 3
11 114 7
11 61 1
11 71 6
11 147 6
11 82 4
11 21 3
11 116 2
11 128 2
11 70 3
11 120 2
11 103 1
11 119 1
11 57 10
11 20 2
11 76 7
11 143 1
11 56 3
11 28 8
11 106 2
11 98 7
11 99 7
11 107 6
11 113 2
11 40 2
11 36 9
11 27 4
11 35 9
11 39 7
11 109 4
11 97 2
11 46 10
11 95 4
11 80 2
11 159 10
11 49 10
11 151 8
11 29 1
11 42 2
11 105 3
11 138 6
11 155 1
11 92 8
11 79 1
11 31 10
11 68 4
11 75 5
11 123 7
11 32 8
11 85 1
11 160 4
11 64 8
11 69 1
11 52 4
11 18 4
11 140 3
11 130 10
11 38 8
11 22 7
11 148 2
11 100 1
11 53 2
11 144 5
11 37 5
11 44 4
11 77 8
11 124 7
11 60 7
11 132 4
11 15 2
11 78 6
11 62 10
11 88 4
11 83 1
11 41 2
11 23 9
11 90 7
11 145 8
11 121 6
11 73 9
11 89 6
11 125 4
11 153 8
11 158 5
11 134 2
11 150 2
11 101 8
11 149 6
11 34 10
11 154 5
11 87 3
12 14 5
12 52 7
12 38 1
12 142 2
12 34 2
12 139 10
12 60 8
12 83 1
12 125 9
12 24 1
12 134 9
12 16 5
12 122 4
12 106 4
12 101 1
12 51 10
12 155 3
12 141 10
12 109 4
12 153 3
12 77 8
12 72 4
12 121 1
12 18 4
12 138 3
12 25 4
12 23 10
12 86 9
12 69 4
12 104 2
12 66 8
12 59 5
12 156 7
12 131 4
12 43 7
12 48 2
12 124 2
12 157 2
12 152 6
12 110 4
12 107 6
12 160 5
12 149 9
12 55 1
12 71 3
12 44 3
12 27 7
12 98 7
12 118 7
12 127 9
12 150 4
12 54 5
12 144 1
12 94 7
12 146 10
12 120 3
12 87 6
12 30 7
12 114 8
12 115 7
12 62 1
12 140 10
12 93 5
12 75 4
12 76 10
12 117 4
12 45 6
12 123 9
12 32 2
12 147 10
12 96 2
12 26 7
12 130 1
12 143 8
12 29 2
12 53 6
12 88 4
12 135 1
12 80 7
12 73 6
12 13 9
12 85 1
12 41 2
12 105 7
12 46 6
12 58 2
12 50 5
12 65 5
12 89 9
12 111 8
12 31 7
12 108 1
12 136 10
12 129 6
12 63 7
12 81 2
12 17 8
12 21 5
12 148 2
12 102 1
12 70 1
12 47 9
12 74 8
12 99 8
12 78 4
12 61 10
12 64 8
12 145 6
12 37 5
12 82 5
12 154 9
12 151 3
12 68 6
12 90 8
12 84 4
12 132 10
12 15 1
12 103 1
12 112 8
12 40 5
12 116 6
12 133 5
12 95 8
12 35 1
12 56 3
12 33 7
12 42 10
12 126 10
12 57 2
12 128 4
12 113 5
12 91 9
12 19 1
12 22 10
12 28 9
12 36 3
12 92 1
13 36 8
13 32 7
13 149 2
13 125 4
13 97 2
13 158 1
13 46 4
13 154 2
13 157 10
13 160 7
13 145 9
13 87 2
13 69 4
13 152 4
13 17 2
13 45 7
13 66 7
13 117 10
13 126 4
13 28 9
13 81 8
13 156 8
13 120 5
13 82 9
13 56 3
13 90 1
13 137 5
13 83 9
13 132 4
13 78 3
13 51 6
13 79 7
13 105 6
13 127 5
13 122 10
13 30 5
13 101 2
13 64 7
13 70 7
13 102 7
13 151 6
13 88 2
13 71 6
13 107 1
13 39 9
13 37 4
13 93 1
13 62 5
13 35 9
13 139 10
13 23 8
13 26 6
13 57 1
13 124 10
13 116 6
13 27 2
13 38 5
13 91 8
13 136 5
13 92 7
13 41 1
13 123 9
13 109 3
13 130 1
13 44 4
13 95 3
13 129 9
13 128 3
13 20 1
13 148 5
13 119 10
13 108 8
13 43 7
13 50 10
13 96 4
13 111 3
13 86 9
13 42 4
13 147 6
13 60 7
13 114 3
13 29 3
13 65 8
13 115 4
13 100 1
13 133 4
13 52 8
13 53 10
13 85 2
13 68 7
13 19 2
13 99 2
13 103 4
13 112 6
13 40 6
13 121 8
13 21 2
13 77 5
13 73 6
13 61 4
13 140 1
13 63 5
13 106 10
13 80 2
13 54 5
13 74 6
13 150 5
13 76 6
13 55 5
13 94 7
13 155 4
13 59 2
13 104 3
13 135 1
13 15 4
13 47 8
13 131 1
13 34 5
13 25 6
13 118 10
13 113 1
13 142 4
13 98 10
13 58 8
13 89 2
13 153 5
13 144 4
13 84 6
13 110 4
13 22 1
13 49 10
13 67 4
13 33 4
13 159 10
13 18 7
13 72 2
14 105 6
14 144 3
14 130 4
14 56 2
14 66 7
14 76 7
14 80 6
14 48 3
14 89 1
14 59 6
14 150 2
14 125 4
14 88 4
14 92 6
14 82 5
14 72 10
14 119 5
14 20 4
14 95 4
14 23 7
14 45 1
14 70 10
14 85 4
14 38 3
14 120 8
14 65 10
14 103 1
14 74 8
14 114 7
14 154 9
14 53 3
14 32 5
14 39 3
14 123 4
14 35 3
14 34 1
14 31 4
14 81 2
14 69 10
14 121 1
14 26 2
14 77 8
14 60 5
14 84 5
14 157 5
14 113 1
14 57 7
14 149 3
14 33 9
14 61 4
14 107 4
14 15 8
14 116 9
14 143 6
14 55 8
14 50 9
14 94 9
14 49 9
14 110 6
14 75 1
14 83 2
14 17 5
14 133 1
14 73 1
14 51 3
14 159 3
14 64 2
14 99 8
14 24 1
14 108 4
14 93 8
14 127 2
14 30 3
14 134 7
14 67 7
14 138 6
14 129 6
14 41 5
14 101 1
14 100 5
14 21 7
14 29 4
14 140 1
14 115 8
14 86 9
14 158 8
14 68 4
14 126 4
14 37 6
14 96 7
14 145 7
14 142 1
14 106 10
14 112 4
14 104 3
14 52 3
14 122 8
14 137 4
14 98 9
14 78 6
14 136 5
14 79 10
14 63 1
14 27 4
14 19 2
14 135 8
14 47 8
14 25 8
14 141 1
14 155 6
14 111 10
14 160 8
14 118 7
14 97 7
14 139 5
14 109 2
14 44 1
14 54 5
14 40 7
14 90 8
14 146 9
14 22 2
14 18 5
14 132 10
14 128 5
14 46 8
14 16 1
14 152 4
15 63 1
15 95 1
15 145 9
15 51 9
15 141 1
15 115 9
15 113 6
15 87 3
15 68 5
15 59 9
15 160 6
15 94 3
15 75 5
15 37 9
15 67 5
15 119 3
15 130 1
15 46 10
15 92 6
15 43 9
15 124 3
15 53 10
15 105 3
15 48 6
15 64 9
15 93 5
15 133 8
15 40 6
15 120 5
15 60 3
15 78 8
15 23 5
15 39 10
15 143 1
15 121 3
15 116 7
15 131 4
15 24 6
15 72 10
15 114 4
15 137 7
15 47 6
15 66 4
15 62 2
15 154 10
15 125 4
15 56 1
15 106 3
15 84 6
15 22 5
15 152 9
15 76 10
15 123 6
15 101 7
15 98 5
15 129 8
15 127 4
15 28 10
15 126 1
15 99 3
15 79 9
15 148 6
15 139 6
15 27 6
15 109 7
15 155 2
15 58 7
15 31 10
15 85 7
15 158 6
15 110 4
15 50 3
15 144 10
15 97 3
15 103 4
15 26 10
15 91 1
15 107 5
15 112 2
15 122 5
15 100 8
15 49 8
15 25 9
15 104 9
15 61 9
15 132 9
15 117 6
15 153 8
15 159 3
15 128 3
15 38 5
15 16 6
15 156 1
15 36 8
15 136 8
15 96 7
15 57 1
15 140 2
15 142 6
15 73 2
15 134 10
15 89 7
15 21 3
15 71 5
15 77 8
15 90 9
15 41 6
15 150 5
15 138 5
15 18 10
15 111 8
15 88 2
15 108 8
15 44 7
15 81 9
15 69 1
15 83 4
15 32 4
15 35 10
15 149 2
15 55 10
15 146 3
15 74 3
15 82 2
15 118 6
15 157 2
15 30 3
15 42 1
15 29 8
15 54 6
15 19 5
15 102 9
15 17 4
16 159 2
16 22 10
16 40 3
16 127 3
16 138 3
16 17 3
16 152 9
16 51 1
16 39 1
16 113 5
16 29 4
16 96 3
16 55 3
16 60 6
16 43 4
16 125 1
16 62 3
16 67 1
16 45 8
16 143 6
16 64 7
16 36 6
16 20 3
16 35 2
16 42 9
16 120 4
16 131 4
16 73 6
16 157 5
16 141 5
16 144 9
16 133 7
16 52 4
16 139 6
16 86 4
16 119 5
16 156 3
16 66 8
16 76 7
16 78 8
16 44 7
16 90 8
16 137 4
16 77 9
16 82 8
16 46 2
16 105 9
16 102 9
16 19 6
16 95 1
16 132 5
16 59 4
16 21 3
16 121 10
16 61 2
16 98 6
16 49 5
16 128 5
16 94 3
16 130 3
16 153 5
16 38 2
16 27 8
16 18 7
16 129 4
16 84 5
16 89 5
16 74 5
16 56 6
16 81 1
16 145 6
16 149 2
16 91 8
16 108 9
16 70 2
16 54 3
16 122 3
16 71 8
16 154 1
16 93 7
16 103 4
16 23 7
16 79 9
16 118 1
16 116 7
16 155 6
16 100 4
16 50 5
16 72 2
16 99 5
16 53 9
16 87 4
16 58 9
16 151 8
16 30 2
16 158 9
16 25 5
16 83 4
16 65 9
16 57 10
16 140 8
16 69 9
16 106 2
16 85 4
16 68 6
16 101 2
16 115 9
16 37 2
16 88 3
16 32 10
16 63 5
16 146 2
16 110 3
16 31 8
16 47 5
16 28 10
16 109 8
16 75 10
16 142 7
16 124 9
16 135 2
16 33 9
16 117 1
16 26 9
16 134 3
16 107 9
16 114 6
16 92 1
17 36 4
17 153 4
17 132 4
17 127 2
17 32 8
17 154 3
17 110 2
17 46 2
17 83 3
17 120 4
17 23 7
17 82 6
17 44 5
17 131 9
17 121 9
17 157 9
17 89 1
17 69 10
17 74 10
17 39 5
17 147 3
17 26 3
17 59 2
17 84 8
17 40 4
17 45 4
17 158 10
17 92 3
17 50 4
17 98 5
17 126 10
17 85 8
17 87 5
17 100 5
17 119 8
17 116 2
17 56 9
17 73 7
17 88 8
17 42 2
17 150 5
17 71 10
17 43 5
17 142 3
17 109 6
17 18 10
17 137 6
17 70 6
17 53 1
17 103 6
17 128 9
17 156 6
17 129 6
17 152 8
17 135 5
17 139 9
17 151 6
17 141 5
17 28 3
17 140 10
17 30 10
17 96 7
17 95 5
17 155 2
17 138 4
17 117 6
17 35 4
17 57 4
17 47 3
17 68 8
17 104 3
17 60 6
17 65 7
17 149 8
17 115 6
17 63 4
17 19 4
17 111 5
17 144 3
17 79 3
17 20 8
17 130 6
17 55 8
17 22 1
17 80 1
17 148 3
17 112 1
17 54 5
17 143 2
17 93 8
17 90 6
17 118 4
17 113 8
17 33 9
17 108 7
17 81 4
17 124 2
17 29 3
17 77 8
17 86 8
17 114 10
17 66 8
17 48 6
17 102 10
17 105 5
17 24 5
17 62 4
17 49 4
17 123 5
17 37 6
17 41 6
17 101 1
17 94 4
17 106 1
17 61 5
17 136 6
17 122 8
17 146 8
17 38 6
17 160 10
17 25 7
17 31 1
17 67 6
17 64 7
17 91 1
17 134 6
17 72 9
17 34 5
17 133 9
18 67 1
18 37 4
18 71 7
18 84 10
18 113 3
18 82 10
18 65 1
18 62 7
18 85 10
18 134 1
18 109 9
18 33 10
18 96 10
18 56 10
18 34 2
18 47 7
18 130 2
18 117 9
18 125 3
18 122 2
18 93 6
18 141 6
18 81 3
18 107 8
18 83 6
18 119 9
18 121 8
18 26 4
18 73 9
18 105 4
18 64 8
18 120 8
18 49 9
18 80 9
18 36 1
18 153 4
18 25 2
18 59 4
18 99 9
18 89 2
18 133 5
18 61 6
18 88 4
18 60 8
18 78 2
18 68 7
18 39 10
18 38 4
18 155 1
18 123 8
18 157 1
18 98 1
18 28 7
18 101 6
18 42 4
18 135 8
18 66 9
18 118 9
18 79 2
18 111 3
18 140 1
18 77 2
18 86 10
18 75 3
18 35 9
18 46 10
18 21 1
18 97 8
18 151 7
18 102 2
18 87 3
18 58 8
18 160 4
18 74 9
18 142 4
18 19 6
18 23 1
18 43 10
18 145 6
18 131 4
18 48 6
18 156 7
18 158 9
18 136 9
18 103 8
18 94 8
18 132 8
18 70 6
18 31 3
18 30 10
18 50 10
18 54 3
18 24 4
18 57 1
18 106 3
18 104 5
18 53 6
18 72 5
18 55 7
18 90 1
18 51 4
18 20 2
18 116 3
18 114 3
18 108 4
18 40 10
18 143 8
18 52 9
18 32 4
18 100 4
18 146 4
18 22 9
18 150 9
18 45 4
18 115 1
18 144 9
18 112 8
18 159 10
18 44 6
18 129 7
18 137 2
18 91 4
18 128 8
18 95 7
18 69 1
18 110 5
18 127 2
18 29 8
18 148 5
18 139 5
18 124 2
19 74 9
19 153 1
19 67 9
19 157 5
19 86 1
19 58 1
19 79 7
19 25 3
19 31 3
19 63 5
19 76 9
19 158 8
19 65 3
19 155 7
19 144 6
19 21 1
19 84 1
19 71 2
19 96 9
19 115 5
19 42 5
19 53 5
19 78 10
19 97 3
19 126 3
19 91 10
19 133 6
19 108 8
19 55 6
19 45 7
19 72 3
19 32 3
19 24 9
19 64 10
19 37 10
19 154 10
19 69 1
19 138 5
19 47 9
19 70 10
19 109 7
19 23 3
19 60 7
19 43 5
19 29 9
19 100 1
19 122 6
19 28 2
19 149 9
19 105 2
19 143 4
19 102 5
19 111 4
19 98 3
19 134 6
19 132 5
19 30 6
19 80 5
19 129 3
19 93 8
19 95 9
19 85 8
19 116 3
19 114 8
19 130 10
19 36 6
19 52 10
19 81 3
19 40 2
19 56 4
19 145 1
19 135 4
19 34 1
19 83 4
19 141 9
19 142 4
19 39 10
19 110 3
19 68 7
19 131 3
19 119 4
19 101 3
19 146 1
19 150 2
19 41 1
19 113 1
19 140 1
19 20 6
19 82 3
19 112 10
19 89 7
19 148 1
19 160 10
19 127 9
19 48 9
19 94 7
19 137 7
19 59 7
19 66 1
19 44 2
19 88 6
19 151 3
19 50 5
19 124 3
19 136 5
19 77 10
19 73 2
19 156 5
19 104 6
19 118 1
19 54 3
19 99 2
19 103 6
19 46 9
19 152 2
19 33 9
19 27 6
19 123 9
19 159 10
19 120 1
19 90 7
19 51 9
19 92 3
19 26 6
19 22 4
20 28 2
20 60 6
20 34 7
20 25 6
20 131 3
20 116 4
20 46 8
20 149 6
20 142 4
20 97 3
20 90 3
20 112 10
20 32 5
20 54 7
20 147 9
20 22 8
20 48 7
20 144 1
20 136 6
20 127 5
20 104 8
20 70 6
20 39 5
20 94 1
20 122 5
20 47 9
20 58 10
20 73 5
20 113 1
20 49 4
20 52 1
20 42 10
20 75 6
20 102 3
20 123 8
20 64 8
20 138 10
20 95 3
20 21 1
20 44 2
20 85 3
20 129 4
20 111 8
20 56 6
20 36 10
20 27 4
20 45 6
20 133 9
20 158 5
20 117 9
20 148 8
20 23 1
20 82 1
20 26 7
20 69 4
20 37 4
20 154 10
20 88 1
20 51 8
20 135 3
20 110 1
20 156 3
20 78 4
20 24 8
20 118 9
20 124 9
20 153 9
20 66 4
20 151 3
20 109 4
20 55 9
20 146 1
20 107 9
20 89 8
20 41 2
20 53 9
20 106 4
20 79 7
20 38 1
20 132 3
20 128 6
20 72 7
20 92 2
20 68 6
20 119 2
20 86 8
20 87 3
20 83 3
20 160 2
20 134 5
20 120 8
20 139 3
20 98 3
20 145 7
20 125 8
20 93 7
20 31 3
20 50 7
20 121 2
20 74 10
20 57 3
20 137 7
20 114 1
20 59 3
20 150 4
20 91 4
20 140 4
20 40 4
20 35 3
20 61 4
20 152 8
20 105 2
20 65 2
20 77 2
20 159 1
20 101 6
20 62 1
20 99 3
20 63 3
20 157 7
20 84 10
20 30 10
20 71 3
20 108 9
20 143 2
21 32 2
21 153 10
21 93 2
21 140 4
21 97 9
21 31 4
21 80 7
21 29 9
21 75 1
21 72 9
21 87 10
21 22 5
21 144 9
21 40 8
21 66 4
21 120 5
21 79 8
21 54 7
21 41 5
21 63 5
21 78 3
21 107 7
21 145 10
21 147 7
21 149 8
21 104 10
21 133 8
21 45 3
21 61 2
21 101 4
21 23 8
21 119 7
21 100 9
21 77 3
21 142 5
21 46 1
21 112 4
21 135 9
21 98 7
21 30 4
21 122 4
21 81 7
21 86 6
21 82 9
21 109 4
21 68 5
21 146 2
21 27 1
21 48 1
21 155 6
21 115 6
21 70 3
21 62 9
21 123 7
21 134 4
21 118 7
21 137 10
21 83 6
21 24 2
21 160 8
21 44 8
21 88 7
21 113 2
21 106 2
21 141 8
21 34 1
21 39 1
21 128 9
21 58 4
21 105 8
21 111 2
21 35 1
21 67 10
21 114 4
21 156 3
21 37 5
21 127 8
21 71 3
21 90 2
21 51 4
21 152 1
21 108 7
21 102 3
21 33 10
21 74 7
21 96 9
21 85 6
21 38 8
21 154 2
21 84 10
21 64 3
21 42 9
21 150 3
21 130 7
21 143 2
21 53 6
21 117 6
21 89 10
21 91 1
21 132 7
21 103 10
21 50 8
21 25 4
21 60 3
21 126 10
21 148 10
21 138 1
21 131 1
21 36 6
21 76 8
21 159 5
21 28 6
21 52 5
21 65 6
21 59 2
21 99 3
21 55 5
21 57 3
21 110 4
21 129 10
21 124 3
21 136 8
21 125 6
21 26 8
21 121 3
22 116 2
22 52 3
22 98 5
22 71 5
22 82 1
22 61 2
22 144 4
22 56 7
22 53 9
22 45 1
22 29 5
22 156 10
22 125 7
22 55 7
22 80 4
22 36 3
22 34 10
22 136 7
22 44 7
22 81 7
22 113 4
22 25 2
22 101 5
22 59 6
22 26 1
22 47 9
22 102 6
22 120 8
22 87 3
22 91 4
22 155 3
22 114 5
22 50 2
22 137 2
22 49 5
22 30 6
22 146 5
22 118 4
22 54 4
22 150 7
22 112 10
22 147 10
22 105 1
22 77 1
22 117 6
22 119 3
22 70 1
22 88 8
22 48 1
22 95 8
22 152 2
22 126 4
22 41 7
22 157 8
22 39 10
22 131 5
22 37 6
22 46 4
22 58 5
22 143 6
22 104 8
22 128 4
22 135 4
22 63 10
22 51 4
22 66 5
22 103 3
22 67 4
22 133 7
22 90 9
22 24 3
22 57 4
22 129 2
22 153 1
22 89 2
22 141 3
22 96 10
22 68 1
22 23 2
22 158 6
22 134 8
22 151 2
22 31 1
22 35 6
22 28 5
22 62 1
22 145 4
22 160 10
22 43 8
22 84 9
22 93 6
22 73 2
22 32 1
22 140 6
22 109 9
22 111 9
22 64 8
22 60 7
22 110 2
22 42 7
22 142 7
22 97 6
22 75 4
22 94 9
22 130 10
22 92 3
22 86 5
22 79 10
22 27 10
22 154 6
22 138 8
22 106 6
22 69 4
22 149 6
22 124 5
22 159 1
22 33 3
22 107 3
22 85 6
22 121 2
22 99 1
22 132 3
22 115 8
22 38 8
22 65 7
22 83 6
22 108 3
23 61 3
23 25 9
23 118 10
23 153 8
23 110 6
23 67 9
23 69 5
23 147 6
23 64 9
23 53 9
23 34 8
23 120 10
23 102 6
23 108 2
23 132 10
23 86 3
23 150 3
23 122 5
23 111 9
23 81 5
23 56 8
23 60 3
23 113 8
23 80 5
23 70 7
23 48 7
23 151 7
23 146 3
23 106 1
23 89 3
23 87 10
23 41 4
23 135 8
23 72 5
23 103 4
23 42 3
23 126 7
23 130 5
23 157 1
23 85 7
23 66 8
23 94 3
23 58 7
23 62 5
23 49 7
23 140 1
23 139 9
23 138 3
23 96 2
23 63 9
23 37 4
23 83 3
23 129 7
23 24 2
23 39 5
23 77 4
23 116 1
23 35 7
23 50 2
23 54 8
23 152 2
23 33 10
23 115 8
23 158 10
23 30 7
23 68 2
23 155 9
23 59 7
23 74 5
23 144 1
23 101 6
23 31 8
23 127 8
23 38 5
23 156 3
23 119 6
23 141 9
23 92 3
23 57 3
23 28 1
23 148 5
23 27 2
23 36 8
23 145 3
23 52 4
23 82 2
23 105 7
23 136 4
23 98 5
23 137 5
23 55 6
23 79 8
23 88 7
23 47 9
23 154 5
23 123 6
23 90 5
23 93 1
23 125 5
23 124 7
23 44 1
23 65 10
23 40 3
23 143 7
23 29 3
23 76 6
23 32 6
23 142 9
23 45 10
23 97 9
23 133 8
23 71 5
23 134 9
23 160 10
23 95 8
23 149 8
23 84 9
23 43 3
23 26 3
23 112 3
23 100 9
23 107 7
24 100 9
24 26 9
24 151 9
24 53 10
24 134 1
24 58 6
24 148 7
24 55 9
24 158 8
24 99 7
24 150 3
24 33 4
24 102 4
24 104 9
24 38 9
24 138 4
24 131 9
24 57 6
24 92 6
24 144 8
24 103 4
24 109 8
24 107 3
24 27 1
24 137 4
24 49 8
24 122 1
24 116 4
24 124 10
24 142 1
24 141 10
24 31 6
24 29 3
24 81 1
24 84 5
24 108 8
24 56 6
24 45 7
24 130 2
24 87 3
24 140 3
24 91 7
24 35 5
24 42 8
24 78 9
24 136 8
24 159 1
24 126 4
24 95 5
24 76 8
24 152 7
24 74 10
24 143 7
24 75 5
24 115 10
24 155 10
24 66 3
24 90 1
24 67 6
24 128 6
24 121 2
24 127 7
24 83 3
24 51 2
24 73 7
24 36 2
24 125 3
24 147 2
24 98 8
24 156 5
24 86 9
24 88 3
24 72 7
24 123 5
24 60 6
24 39 2
24 157 1
24 68 6
24 146 6
24 160 7
24 105 6
24 113 2
24 153 8
24 97 1
24 89 9
24 28 1
24 54 10
24 37 8
24 129 1
24 64 3
24 112 2
24 139 3
24 154 10
24 132 5
24 117 6
24 135 7
24 25 10
24 110 10
24 145 3
24 52 1
24 59 8
24 111 8
24 65 4
24 41 8
24 48 3
24 61 8
24 32 5
24 101 8
24 96 1
24 119 10
24 69 5
24 114 6
24 44 9
24 62 1
24 46 7
24 106 2
24 120 6
24 63 8
24 94 8
25 33 5
25 77 8
25 31 6
25 79 9
25 60 2
25 141 9
25 46 2
25 153 1
25 145 1
25 39 8
25 105 3
25 138 9
25 110 8
25 127 7
25 111 5
25 144 6
25 62 8
25 67 10
25 75 5
25 118 6
25 113 4
25 128 7
25 80 10
25 36 8
25 98 4
25 82 2
25 58 8
25 124 2
25 92 5
25 119 7
25 117 6
25 40 3
25 121 5
25 154 8
25 65 2
25 72 4
25 150 4
25 158 10
25 37 2
25 106 2
25 30 7
25 48 3
25 74 2
25 157 6
25 41 6
25 136 3
25 147 9
25 34 9
25 71 6
25 116 2
25 52 5
25 70 2
25 107 6
25 29 9
25 103 9
25 59 5
25 142 4
25 112 8
25 32 8
25 86 5
25 146 10
25 131 8
25 66 8
25 26 7
25 140 6
25 35 2
25 129 7
25 54 3
25 73 9
25 83 4
25 156 5
25 84 9
25 109 10
25 102 2
25 160 8
25 76 5
25 42 7
25 132 5
25 44 7
25 137 6
25 28 5
25 100 9
25 123 2
25 53 8
25 49 8
25 45 5
25 151 2
25 57 3
25 148 3
25 50 2
25 99 3
25 68 4
25 61 7
25 81 2
25 139 10
25 95 10
25 133 1
25 125 4
25 159 9
25 130 10
25 101 9
25 122 4
25 43 2
25 56 7
25 55 6
25 96 10
25 152 9
25 114 8
25 93 8
25 135 2
25 27 10
25 87 3
25 47 10
25 51 9
25 94 9
25 38 4
26 34 9
26 153 9
26 59 1
26 144 1
26 154 6
26 36 9
26 145 7
26 146 10
26 39 10
26 130 2
26 71 5
26 104 1
26 136 5
26 50 2
26 157 4
26 56 10
26 102 6
26 150 4
26 147 9
26 42 9
26 41 7
26 69 8
26 62 5
26 89 7
26 126 10
26 66 8
26 98 5
26 55 4
26 112 5
26 38 9
26 109 5
26 85 8
26 123 3
26 158 4
26 156 5
26 90 8
26 65 8
26 43 5
26 106 10
26 100 6
26 63 10
26 31 2
26 57 8
26 40 5
26 113 1
26 137 5
26 60 2
26 155 2
26 74 6
26 101 3
26 134 7
26 160 3
26 54 1
26 61 5
26 49 4
26 30 10
26 73 6
26 28 3
26 86 7
26 87 2
26 91 9
26 52 6
26 84 1
26 133 8
26 152 9
26 27 1
26 32 9
26 125 6
26 110 4
26 96 6
26 29 4
26 88 6
26 128 7
26 58 2
26 99 9
26 120 6
26 33 9
26 83 5
26 70 9
26 124 8
26 79 4
26 53 9
26 67 5
26 80 5
26 77 9
26 64 2
26 135 10
26 72 3
26 95 2
26 46 3
26 121 3
26 44 8
26 118 7
26 148 9
26 81 5
26 117 9
26 78 8
26 75 8
26 142 1
26 143 10
26 94 10
26 127 1
26 122 7
26 159 1
26 51 5
26 48 7
26 97 2
26 107 7
26 108 8
26 37 5
26 105 5
26 149 4
26 68 3
26 35 5
26 116 6
26 139 5
26 151 8
27 91 3
27 98 1
27 95 10
27 102 5
27 85 8
27 46 7
27 55 3
27 138 8
27 33 7
27 118 6
27 126 2
27 153 1
27 122 4
27 83 2
27 109 5
27 140 8
27 49 10
27 71 6
27 111 1
27 105 9
27 129 1
27 145 5
27 155 5
27 108 7
27 123 9
27 65 6
27 150 10
27 142 7
27 143 10
27 149 10
27 43 2
27 127 7
27 134 8
27 28 1
27 69 6
27 116 10
27 37 4
27 60 5
27 68 5
27 92 6
27 100 10
27 133 3
27 148 4
27 34 9
27 29 1
27 125 10
27 38 10
27 121 8
27 70 1
27 82 5
27 154 6
27 56 8
27 103 10
27 84 8
27 63 4
27 136 9
27 81 9
27 99 3
27 132 3
27 137 4
27 93 2
27 131 9
27 88 2
27 90 2
27 157 7
27 57 1
27 94 9
27 104 7
27 141 10
27 89 8
27 151 9
27 113 6
27 54 3
27 67 10
27 158 6
27 120 8
27 75 7
27 135 8
27 117 3
27 147 3
27 114 1
27 87 6
27 110 1
27 159 5
27 112 4
27 130 3
27 119 5
27 96 6
27 139 10
27 86 2
27 44 1
27 31 8
27 41 1
27 53 6
27 64 10
27 97 3
27 73 2
27 36 2
27 101 4
27 78 2
27 30 5
27 146 10
27 66 1
27 74 8
27 35 9
27 79 6
27 152 1
27 32 1
27 124 10
27 77 1
27 106 7
27 128 3
27 47 5
27 107 8
27 42 9
27 72 6
27 59 10
27 62 6
27 80 5
27 115 10
27 58 2
28 114 2
28 54 1
28 137 8
28 83 4
28 97 1
28 94 8
28 74 2
28 61 7
28 78 9
28 80 8
28 31 8
28 89 9
28 55 4
28 37 1
28 143 7
28 125 9
28 159 4
28 56 4
28 142 7
28 147 10
28 86 7
28 77 6
28 60 6
28 158 8
28 130 8
28 117 7
28 154 1
28 134 5
28 109 9
28 93 7
28 98 2
28 59 2
28 69 6
28 32 4
28 110 1
28 29 2
28 67 1
28 149 5
28 48 3
28 103 5
28 43 5
28 87 10
28 141 1
28 150 6
28 58 4
28 96 7
28 66 2
28 35 5
28 84 6
28 100 9
28 121 1
28 42 6
28 124 4
28 101 7
28 53 2
28 41 3
28 44 10
28 118 7
28 111 5
28 68 7
28 71 1
28 91 4
28 115 7
28 73 2
28 105 5
28 146 2
28 90 8
28 136 4
28 107 2
28 129 7
28 34 2
28 160 4
28 40 2
28 45 6
28 123 10
28 57 9
28 82 2
28 126 2
28 112 1
28 39 10
28 85 10
28 139 2
28 151 8
28 133 3
28 95 8
28 52 9
28 92 1
28 156 6
28 49 7
28 102 7
28 62 3
28 140 2
28 104 1
28 33 3
28 145 10
28 76 6
28 116 7
28 148 3
28 88 3
28 108 7
28 138 1
28 132 3
28 152 8
28 72 4
28 63 2
28 79 9
28 122 1
28 120 7
28 155 5
28 47 6
28 81 9
28 64 7
28 99 8
28 38 3
28 70 8
28 106 8
28 131 5
29 59 9
29 67 6
29 34 10
29 126 2
29 42 7
29 75 4
29 80 6
29 141 5
29 45 8
29 102 8
29 95 3
29 78 6
29 150 3
29 82 4
29 72 6
29 64 1
29 31 5
29 63 3
29 61 2
29 106 10
29 120 3
29 57 10
29 151 2
29 93 8
29 159 9
29 139 7
29 50 9
29 146 5
29 153 9
29 47 8
29 66 1
29 51 3
29 38 5
29 76 1
29 105 2
29 60 9
29 85 1
29 46 2
29 109 9
29 41 3
29 152 4
29 158 8
29 71 1
29 114 9
29 79 6
29 91 2
29 110 7
29 118 7
29 37 10
29 94 7
29 122 7
29 160 3
29 89 5
29 87 3
29 142 1
29 112 1
29 108 4
29 137 4
29 124 6
29 132 3
29 115 3
29 103 6
29 154 3
29 100 9
29 144 3
29 121 7
29 70 2
29 62 1
29 33 6
29 123 6
29 81 9
29 96 8
29 157 8
29 53 9
29 65 10
29 99 1
29 130 2
29 111 6
29 145 3
29 138 9
29 101 1
29 84 4
29 49 8
29 36 3
29 98 5
29 136 5
29 55 10
29 116 2
29 143 8
29 30 1
29 74 5
29 117 6
29 39 7
29 92 9
29 83 9
29 77 4
29 125 3
29 56 8
29 32 9
29 128 2
29 73 5
29 52 3
29 127 3
29 90 10
29 107 9
29 113 4
29 155 8
29 43 5
29 54 4
29 97 5
29 104 4
29 69 2
29 131 4
29 156 10
29 58 5
30 87 4
30 107 4
30 31 9
30 75 5
30 78 1
30 54 4
30 70 2
30 36 1
30 109 5
30 103 8
30 100 5
30 108 3
30 73 1
30 125 9
30 156 2
30 42 6
30 63 1
30 91 8
30 101 5
30 55 8
30 68 3
30 84 4
30 58 5
30 53 7
30 111 7
30 115 1
30 134 5
30 159 5
30 52 8
30 35 9
30 45 3
30 105 7
30 64 8
30 32 10
30 98 6
30 89 1
30 96 2
30 62 9
30 93 4
30 122 4
30 116 6
30 38 5
30 67 4
30 153 2
30 126 8
30 132 1
30 121 4
30 149 7
30 95 7
30 142 3
30 133 6
30 127 8
30 77 9
30 76 3
30 37 1
30 49 10
30 72 10
30 104 8
30 157 2
30 69 2
30 48 2
30 155 8
30 136 4
30 160 7
30 33 8
30 83 7
30 112 10
30 74 7
30 151 10
30 118 4
30 59 5
30 139 7
30 154 6
30 71 1
30 46 7
30 82 3
30 144 4
30 135 1
30 56 10
30 99 10
30 146 6
30 152 5
30 150 3
30 61 1
30 88 1
30 113 7
30 140 4
30 114 9
30 128 7
30 60 9
30 51 5
30 44 7
30 141 4
30 65 5
30 79 7
30 117 10
30 90 6
30 92 5
30 148 5
30 40 7
30 123 1
30 120 3
30 131 8
30 143 6
30 145 6
30 124 9
30 34 3
30 81 6
30 41 9
30 158 5
30 138 2
30 50 8
30 106 4
30 94 8
30 102 5
30 47 4
31 113 6
31 32 8
31 115 8
31 150 7
31 73 10
31 133 8
31 112 6
31 120 2
31 128 1
31 155 10
31 67 10
31 45 10
31 38 8
31 137 6
31 63 6
31 136 8
31 77 10
31 144 1
31 43 9
31 50 2
31 75 6
31 88 8
31 60 9
31 152 3
31 118 10
31 159 2
31 40 5
31 37 8
31 105 2
31 106 1
31 117 4
31 65 3
31 34 1
31 140 6
31 160 2
31 53 3
31 93 2
31 131 6
31 86 9
31 111 5
31 36 2
31 158 8
31 119 10
31 145 5
31 95 10
31 72 4
31 66 3
31 103 7
31 70 6
31 81 1
31 68 3
31 48 8
31 39 6
31 147 5
31 92 4
31 157 10
31 114 5
31 99 10
31 107 9
31 82 2
31 54 2
31 142 10
31 154 7
31 138 5
31 116 2
31 134 9
31 64 5
31 101 2
31 51 10
31 91 8
31 71 6
31 104 5
31 46 3
31 109 10
31 148 6
31 121 1
31 100 4
31 94 2
31 89 4
31 127 7
31 130 10
31 151 2
31 57 6
31 143 6
31 132 5
31 79 3
31 76 5
31 125 8
31 102 1
31 41 9
31 110 5
31 55 1
31 56 10
31 80 5
31 62 3
31 87 4
31 108 9
31 58 10
31 96 5
31 59 4
31 69 5
31 149 6
31 124 8
31 61 4
31 52 1
31 146 2
31 44 3
31 153 7
31 47 5
31 74 2
31 84 9
31 129 2
31 33 4
31 126 2
31 42 9
31 85 2
31 123 5
31 35 5
32 60 3
32 59 7
32 150 8
32 74 1
32 127 9
32 114 5
32 130 10
32 56 9
32 69 4
32 57 2
32 160 9
32 51 8
32 71 1
32 89 3
32 129 4
32 35 1
32 88 4
32 53 9
32 48 6
32 63 4
32 145 1
32 45 2
32 98 5
32 154 3
32 107 6
32 152 9
32 83 3
32 144 10
32 36 6
32 119 6
32 110 7
32 134 8
32 37 10
32 139 10
32 147 2
32 46 7
32 104 1
32 84 10
32 109 9
32 155 4
32 38 2
32 153 2
32 128 7
32 156 1
32 132 4
32 42 2
32 131 7
32 143 3
32 79 3
32 135 3
32 81 5
32 61 4
32 68 6
32 136 3
32 106 9
32 91 6
32 93 5
32 142 8
32 146 7
32 73 7
32 101 4
32 112 4
32 49 10
32 96 9
32 92 6
32 87 1
32 97 3
32 103 9
32 86 1
32 100 2
32 62 1
32 118 6
32 122 6
32 113 7
32 64 6
32 148 10
32 58 2
32 111 7
32 140 6
32 82 2
32 157 2
32 99 2
32 66 7
32 90 2
32 141 8
32 80 1
32 124 8
32 85 6
32 78 5
32 105 7
32 94 6
32 72 3
32 123 1
32 117 1
32 33 9
32 138 9
32 43 2
32 125 8
32 116 9
32 120 2
32 54 9
32 115 7
32 70 8
32 65 3
32 44 8
32 126 2
32 67 4
32 159 3
32 102 9
32 137 5
32 75 9
32 149 5
32 55 4
33 156 6
33 67 2
33 59 7
33 145 8
33 98 8
33 127 9
33 40 4
33 83 4
33 101 6
33 80 6
33 143 8
33 124 1
33 129 9
33 132 3
33 126 5
33 155 2
33 105 6
33 134 9
33 125 5
33 65 9
33 158 4
33 99 5
33 41 1
33 102 6
33 141 3
33 128 3
33 118 6
33 89 10
33 151 1
33 92 1
33 74 3
33 160 8
33 93 8
33 61 2
33 34 4
33 121 2
33 94 1
33 85 2
33 131 10
33 45 6
33 91 1
33 140 10
33 77 8
33 84 7
33 75 1
33 106 8
33 107 10
33 66 7
33 47 5
33 111 10
33 157 1
33 37 10
33 60 6
33 133 4
33 112 3
33 136 8
33 116 9
33 147 10
33 53 8
33 152 7
33 62 2
33 87 7
33 69 2
33 50 5
33 142 7
33 79 5
33 54 7
33 55 7
33 76 5
33 81 9
33 78 2
33 51 1
33 123 9
33 46 6
33 103 1
33 43 6
33 113 4
33 154 3
33 52 5
33 97 9
33 90 6
33 88 4
33 122 4
33 119 2
33 153 8
33 39 8
33 42 3
33 114 2
33 86 10
33 109 4
33 150 3
33 35 3
33 68 9
33 115 7
33 139 9
33 49 4
33 48 1
33 82 8
33 58 9
33 148 9
33 57 2
33 36 9
33 70 10
33 120 5
33 96 6
33 64 3
33 56 7
33 108 10
33 159 4
33 104 6
33 146 4
33 73 7
33 71 3
33 135 9
33 38 4
33 95 6
33 72 9
33 63 3
33 137 3
34 146 7
34 142 3
34 134 3
34 120 4
34 52 3
34 45 2
34 88 8
34 48 6
34 66 3
34 123 7
34 138 9
34 61 2
34 43 9
34 71 8
34 60 6
34 106 5
34 133 8
34 108 4
34 150 3
34 137 4
34 77 5
34 68 7
34 78 8
34 100 1
34 124 1
34 113 1
34 101 5
34 145 2
34 69 3
34 136 6
34 96 5
34 151 6
34 141 7
34 128 10
34 155 1
34 149 3
34 65 4
34 92 6
34 81 10
34 131 5
34 121 9
34 117 1
34 85 10
34 127 7
34 82 2
34 97 10
34 152 6
34 57 10
34 104 10
34 86 4
34 50 7
34 38 4
34 83 5
34 114 9
34 36 3
34 119 1
34 49 4
34 158 2
34 112 8
34 58 7
34 129 1
34 99 6
34 40 5
34 70 9
34 54 10
34 89 2
34 139 2
34 93 9
34 53 10
34 132 2
34 47 1
34 148 4
34 140 4
34 103 7
34 74 6
34 156 3
34 107 3
34 37 5
34 62 9
34 63 5
34 39 10
34 98 2
34 154 7
34 159 5
34 105 2
34 64 1
34 84 10
34 76 3
34 91 8
34 56 6
34 46 1
34 42 1
34 72 7
34 110 5
34 94 3
34 118 3
34 102 1
34 75 7
34 109 7
34 41 3
34 90 3
34 122 2
34 79 1
34 126 5
34 51 10
34 153 2
34 35 5
34 67 2
34 147 4
34 143 10
34 87 8
34 157 8
34 125 9
34 44 5
34 135 9
35 72 6
35 84 8
35 94 8
35 61 10
35 107 4
35 65 4
35 153 8
35 79 7
35 106 1
35 74 4
35 137 7
35 124 1
35 160 5
35 129 10
35 149 6
35 48 8
35 37 2
35 44 4
35 148 2
35 117 2
35 71 5
35 126 4
35 40 4
35 102 9
35 138 4
35 75 9
35 98 8
35 128 10
35 95 5
35 145 9
35 69 3
35 120 1
35 104 10
35 89 9
35 54 3
35 113 4
35 38 8
35 82 6
35 136 9
35 66 4
35 46 2
35 131 10
35 135 8
35 111 2
35 90 4
35 127 7
35 81 9
35 144 7
35 157 2
35 60 4
35 150 2
35 55 6
35 154 7
35 58 8
35 52 2
35 57 6
35 132 9
35 97 8
35 155 8
35 49 8
35 59 2
35 146 2
35 118 2
35 119 7
35 159 3
35 130 4
35 114 3
35 115 3
35 100 10
35 116 4
35 67 5
35 103 4
35 139 3
35 93 7
35 70 7
35 77 1
35 125 3
35 53 8
35 158 6
35 108 1
35 47 8
35 133 9
35 143 1
35 112 7
35 92 3
35 43 5
35 64 4
35 83 3
35 80 2
35 147 4
35 86 9
35 73 3
35 140 9
35 62 3
35 85 4
35 121 7
35 99 2
35 152 6
35 63 6
35 36 5
35 101 5
35 109 10
35 122 10
35 96 8
35 45 1
35 88 1
35 110 9
35 50 1
35 51 9
35 42 3
35 41 7
35 91 3
35 134 1
35 87 3
35 105 6
35 141 7
36 97 1
36 103 4
36 59 3
36 90 7
36 79 8
36 92 10
36 129 2
36 60 5
36 137 3
36 89 10
36 37 8
36 98 3
36 52 2
36 131 2
36 57 8
36 120 5
36 149 10
36 134 8
36 76 8
36 142 5
36 111 8
36 99 6
36 152 1
36 87 6
36 123 2
36 100 9
36 106 3
36 108 5
36 147 5
36 114 2
36 117 10
36 141 6
36 145 2
36 64 6
36 118 5
36 156 9
36 58 4
36 126 4
36 75 4
36 136 1
36 39 2
36 154 9
36 107 3
36 47 2
36 93 10
36 127 1
36 109 1
36 67 9
36 151 3
36 139 7
36 94 9
36 85 4
36 50 6
36 121 8
36 63 10
36 150 10
36 125 2
36 91 5
36 130 5
36 113 6
36 144 6
36 41 9
36 119 8
36 95 5
36 148 7
36 66 10
36 101 4
36 153 10
36 77 10
36 53 7
36 159 9
36 110 9
36 128 9
36 122 1
36 160 5
36 74 6
36 43 6
36 45 9
36 143 8
36 124 10
36 49 1
36 70 9
36 69 3
36 54 3
36 61 5
36 116 4
36 56 6
36 82 7
36 105 2
36 146 7
36 73 10
36 48 3
36 104 3
36 86 10
36 46 10
36 115 3
36 138 10
36 84 2
36 80 10
36 51 5
36 55 3
36 140 3
36 68 2
36 88 3
36 155 7
36 158 6
36 135 8
36 96 9
36 81 10
36 78 1
36 102 5
36 62 8
36 65 3
36 40 4
36 83 7
36 42 7
37 128 3
37 64 4
37 113 10
37 61 10
37 137 8
37 139 10
37 85 1
37 40 6
37 122 7
37 80 9
37 74 6
37 125 1
37 160 9
37 118 4
37 63 5
37 39 6
37 119 7
37 43 8
37 67 6
37 65 5
37 78 1
37 151 10
37 66 8
37 72 8
37 154 5
37 68 5
37 127 6
37 136 8
37 71 3
37 53 3
37 121 8
37 76 5
37 102 1
37 99 9
37 98 7
37 126 2
37 49 7
37 110 9
37 147 2
37 81 4
37 95 4
37 94 7
37 48 2
37 131 2
37 38 2
37 107 8
37 60 6
37 57 4
37 89 3
37 44 2
37 88 10
37 93 10
37 133 2
37 141 10
37 153 9
37 46 1
37 100 4
37 90 2
37 86 5
37 142 9
37 150 4
37 115 2
37 47 4
37 69 10
37 52 8
37 82 4
37 92 10
37 112 6
37 149 5
37 70 9
37 148 2
37 73 5
37 157 7
37 97 4
37 158 7
37 156 4
37 117 1
37 83 8
37 101 9
37 77 3
37 129 9
37 103 7
37 143 4
37 111 10
37 56 7
37 55 10
37 45 1
37 132 8
37 123 5
37 79 5
37 124 2
37 91 1
37 135 9
37 50 7
37 134 9
37 62 3
37 144 10
37 42 4
37 138 3
37 75 6
37 130 9
37 87 10
37 120 1
37 116 5
37 59 2
38 127 5
38 45 6
38 86 9
38 98 8
38 115 4
38 63 1
38 112 7
38 159 3
38 148 1
38 129 1
38 158 7
38 88 9
38 77 4
38 83 6
38 138 10
38 72 8
38 66 7
38 81 8
38 126 5
38 146 8
38 67 7
38 90 2
38 68 9
38 65 1
38 46 6
38 62 3
38 53 4
38 93 1
38 142 4
38 96 9
38 91 8
38 151 8
38 155 5
38 56 7
38 85 6
38 134 2
38 160 1
38 113 5
38 122 4
38 131 2
38 149 8
38 92 1
38 47 5
38 100 2
38 75 2
38 84 10
38 143 9
38 82 7
38 54 6
38 117 10
38 61 8
38 130 2
38 150 4
38 71 6
38 55 5
38 132 2
38 107 1
38 74 4
38 105 5
38 58 3
38 94 7
38 59 1
38 44 2
38 124 4
38 145 3
38 125 9
38 42 3
38 121 6
38 153 8
38 128 4
38 43 2
38 123 6
38 109 8
38 152 7
38 39 2
38 116 9
38 40 8
38 60 8
38 69 6
38 103 2
38 64 6
38 135 4
38 114 2
38 120 2
38 156 5
38 144 7
38 157 2
38 140 8
38 70 7
38 147 9
38 104 7
38 50 9
38 139 7
38 101 3
38 106 4
38 95 7
38 87 5
38 78 7
38 111 7
38 49 1
38 99 10
38 89 9
38 102 9
38 79 9
38 133 8
38 41 8
38 51 5
38 110 4
39 143 7
39 87 6
39 105 6
39 85 3
39 150 8
39 42 5
39 57 3
39 156 8
39 49 9
39 63 2
39 66 7
39 123 10
39 71 5
39 137 9
39 81 4
39 43 10
39 46 9
39 96 9
39 70 9
39 61 6
39 88 1
39 116 1
39 44 6
39 149 9
39 135 10
39 107 10
39 155 7
39 41 7
39 111 7
39 47 1
39 97 9
39 113 8
39 160 1
39 78 9
39 64 6
39 131 4
39 115 3
39 89 5
39 142 3
39 126 7
39 52 5
39 154 1
39 60 2
39 133 9
39 109 7
39 99 9
39 129 10
39 147 4
39 102 6
39 59 7
39 106 8
39 40 2
39 74 4
39 110 10
39 103 7
39 146 8
39 145 5
39 114 8
39 112 6
39 83 9
39 144 9
39 72 8
39 53 7
39 82 2
39 69 7
39 120 4
39 151 4
39 48 7
39 65 9
39 124 9
39 158 2
39 58 7
39 94 4
39 93 1
39 125 10
39 139 5
39 100 3
39 157 4
39 140 8
39 121 10
39 132 10
39 118 9
39 108 8
39 136 10
39 122 7
39 153 4
39 92 2
39 45 6
39 51 4
39 101 2
39 54 5
39 130 9
39 56 1
39 152 4
39 95 9
39 76 5
39 84 4
39 127 5
39 148 3
39 68 2
39 75 8
39 91 6
39 67 2
39 77 1
39 90 10
39 98 5
39 117 6
39 86 10
39 128 6
39 119 3
39 73 4
39 80 2
39 79 7
39 141 10
39 50 3
40 89 2
40 62 1
40 131 1
40 88 1
40 158 1
40 120 6
40 67 8
40 150 5
40 84 6
40 154 2
40 78 5
40 45 1
40 105 4
40 144 8
40 125 2
40 52 7
40 57 5
40 118 3
40 91 5
40 95 3
40 137 2
40 77 10
40 129 5
40 133 5
40 152 6
40 96 8
40 109 5
40 116 2
40 160 7
40 117 7
40 72 7
40 56 1
40 97 4
40 104 8
40 111 6
40 93 3
40 126 4
40 146 10
40 53 6
40 159 10
40 70 2
40 149 7
40 145 4
40 156 1
40 41 5
40 69 8
40 50 1
40 71 3
40 66 9
40 115 10
40 51 2
40 138 8
40 75 2
40 92 9
40 127 10
40 151 2
40 132 6
40 73 10
40 153 1
40 124 1
40 134 9
40 119 6
40 46 6
40 140 3
40 60 5
40 135 10
40 110 7
40 43 9
40 49 4
40 100 8
40 54 4
40 61 6
40 79 8
40 55 2
40 121 3
40 94 3
40 58 6
40 44 10
40 65 4
40 113 9
40 63 6
40 90 2
40 130 9
40 143 1
40 68 8
40 101 3
40 85 8
40 103 2
40 112 6
40 83 6
40 76 2
40 139 3
40 64 8
40 87 7
40 128 6
40 42 4
40 74 3
40 123 10
40 141 6
40 107 1
40 48 4
40 80 7
41 160 9
41 137 10
41 75 10
41 46 10
41 105 10
41 153 4
41 100 10
41 152 9
41 81 2
41 116 10
41 120 10
41 104 10
41 103 2
41 133 2
41 79 3
41 99 10
41 58 5
41 139 9
41 44 5
41 76 3
41 117 4
41 106 3
41 135 3
41 134 5
41 101 3
41 142 10
41 129 9
41 71 1
41 68 7
41 82 9
41 47 10
41 43 10
41 61 1
41 146 5
41 45 9
41 136 2
41 108 8
41 145 8
41 148 4
41 95 7
41 72 7
41 156 7
41 121 4
41 91 5
41 124 10
41 55 9
41 109 1
41 53 7
41 93 1
41 78 1
41 154 9
41 48 5
41 54 6
41 159 8
41 56 8
41 123 10
41 73 1
41 66 1
41 89 7
41 147 4
41 51 1
41 49 7
41 140 8
41 92 1
41 107 5
41 86 1
41 110 8
41 96 6
41 155 4
41 60 8
41 111 5
41 62 8
41 122 2
41 113 1
41 138 2
41 132 2
41 128 6
41 59 5
41 90 10
41 102 10
41 127 8
41 131 8
41 84 4
41 143 5
41 151 4
41 63 2
41 112 2
41 97 2
41 149 4
41 87 8
41 119 1
41 77 5
41 74 7
41 158 4
41 50 6
41 83 8
41 98 6
41 144 3
41 42 4
41 125 5
41 65 10
41 118 2
41 80 1
42 129 3
42 131 6
42 52 2
42 91 3
42 137 9
42 71 6
42 110 5
42 55 3
42 117 6
42 54 2
42 160 10
42 134 3
42 67 5
42 73 3
42 146 6
42 108 10
42 94 2
42 51 10
42 105 1
42 125 2
42 61 4
42 43 10
42 77 10
42 104 7
42 84 9
42 83 6
42 48 6
42 128 1
42 148 8
42 116 3
42 112 2
42 140 8
42 141 6
42 109 10
42 53 8
42 143 10
42 118 5
42 132 5
42 149 1
42 138 10
42 157 2
42 86 2
42 50 6
42 152 5
42 122 9
42 139 7
42 56 6
42 62 2
42 75 4
42 114 4
42 130 1
42 63 8
42 111 10
42 120 9
42 76 5
42 60 7
42 65 2
42 99 8
42 79 7
42 150 1
42 70 5
42 126 4
42 121 6
42 74 4
42 87 2
42 80 5
42 151 10
42 72 6
42 119 3
42 107 8
42 147 6
42 102 10
42 106 8
42 45 8
42 57 2
42 142 6
42 123 9
42 88 4
42 144 7
42 89 5
42 136 3
42 46 3
42 127 7
42 96 7
42 82 10
42 98 10
42 64 6
42 135 1
42 154 9
42 133 4
42 78 2
42 44 10
42 66 9
42 90 9
42 85 5
42 49 1
42 95 3
42 97 4
42 115 9
42 100 7
42 159 10
43 113 5
43 152 9
43 129 3
43 69 2
43 136 1
43 65 7
43 106 4
43 134 5
43 147 6
43 135 6
43 141 4
43 108 8
43 45 10
43 78 2
43 50 2
43 94 7
43 123 7
43 84 5
43 105 3
43 86 8
43 151 9
43 66 3
43 157 6
43 130 7
43 120 5
43 81 1
43 57 2
43 109 6
43 54 9
43 159 2
43 68 7
43 67 5
43 143 8
43 82 10
43 95 9
43 58 1
43 117 8
43 118 8
43 79 2
43 154 6
43 75 10
43 107 10
43 60 10
43 144 6
43 148 2
43 150 4
43 122 6
43 70 2
43 74 2
43 112 10
43 102 7
43 149 3
43 87 2
43 56 5
43 132 3
43 131 10
43 46 8
43 146 6
43 61 5
43 126 2
43 93 3
43 119 2
43 88 6
43 72 6
43 91 9
43 124 3
43 116 8
43 145 9
43 158 8
43 92 5
43 138 9
43 101 3
43 97 9
43 99 1
43 96 2
43 156 9
43 127 9
43 51 9
43 63 4
43 71 8
43 128 4
43 153 3
43 111 10
43 73 10
43 85 3
43 114 1
43 90 10
43 125 1
43 121 6
43 160 10
43 100 9
43 155 2
43 55 5
43 53 8
43 139 9
43 52 3
43 103 5
43 115 3
43 89 7
43 133 1
43 47 3
43 64 8
44 80 4
44 60 6
44 103 6
44 144 8
44 128 5
44 77 10
44 74 8
44 122 5
44 118 6
44 92 8
44 70 5
44 137 8
44 106 4
44 154 8
44 54 5
44 148 3
44 146 10
44 82 4
44 115 2
44 105 1
44 142 10
44 107 5
44 51 3
44 119 6
44 149 9
44 67 7
44 102 6
44 112 2
44 136 6
44 99 3
44 104 10
44 58 3
44 73 1
44 78 9
44 129 7
44 134 4
44 75 9
44 93 6
44 130 8
44 64 2
44 124 7
44 145 6
44 76 2
44 151 8
44 160 8
44 49 2
44 53 1
44 150 4
44 113 5
44 123 1
44 147 4
44 155 9
44 48 2
44 116 7
44 133 10
44 66 10
44 83 8
44 132 6
44 109 7
44 55 7
44 56 10
44 110 8
44 126 2
44 114 7
44 47 3
44 138 1
44 52 7
44 61 3
44 57 1
44 90 5
44 79 8
44 100 6
44 131 3
44 117 4
44 143 7
44 59 8
44 62 6
44 86 5
44 159 2
44 120 8
44 94 8
44 121 3
44 63 3
44 156 9
44 140 7
44 125 6
44 127 2
44 88 10
44 98 9
44 152 2
44 50 3
44 91 10
44 139 6
44 65 9
44 81 6
44 71 3
44 153 2
44 46 9
44 68 3
44 45 1
44 157 8
44 141 9
44 85 5
44 135 2
44 69 10
44 84 4
44 89 10
44 108 8
45 61 5
45 98 5
45 72 2
45 97 10
45 64 1
45 110 4
45 118 2
45 91 8
45 85 9
45 77 10
45 112 7
45 76 5
45 111 5
45 103 4
45 130 5
45 50 7
45 63 7
45 141 10
45 73 8
45 105 3
45 46 7
45 113 7
45 147 6
45 88 5
45 62 4
45 142 3
45 99 9
45 136 2
45 90 4
45 55 1
45 128 7
45 160 9
45 107 3
45 114 8
45 150 6
45 151 9
45 126 1
45 96 10
45 82 9
45 101 3
45 152 9
45 60 7
45 80 7
45 74 9
45 102 8
45 66 1
45 159 1
45 137 2
45 134 10
45 135 8
45 54 10
45 146 5
45 131 8
45 51 3
45 127 1
45 148 9
45 153 4
45 48 3
45 123 3
45 122 9
45 93 2
45 149 2
45 53 2
45 70 2
45 104 9
45 106 8
45 75 7
45 67 2
45 78 10
45 139 10
45 125 2
45 69 8
45 86 4
45 79 8
45 108 6
45 100 8
45 124 1
45 94 2
45 117 8
45 71 6
45 144 3
45 121 2
45 154 2
45 95 3
45 115 4
45 83 1
45 65 4
45 143 2
45 140 2
45 109 3
45 133 6
45 155 10
45 119 5
45 84 6
45 49 4
45 59 8
45 56 5
45 87 1
45 138 8
45 157 8
45 158 5
45 47 5
45 89 6
45 156 9
46 61 9
46 150 6
46 123 9
46 80 2
46 109 6
46 127 7
46 93 4
46 97 10
46 111 5
46 104 2
46 73 4
46 124 10
46 101 6
46 135 4
46 160 10
46 136 10
46 65 1
46 103 7
46 67 2
46 94 9
46 55 3
46 54 7
46 129 7
46 63 8
46 75 7
46 102 1
46 70 5
46 143 4
46 138 1
46 157 8
46 48 1
46 105 2
46 121 4
46 84 1
46 148 2
46 141 10
46 47 4
46 142 4
46 107 5
46 60 9
46 87 3
46 58 7
46 118 4
46 158 2
46 146 6
46 99 6
46 114 10
46 56 7
46 152 10
46 147 6
46 133 4
46 145 6
46 66 2
46 82 9
46 86 4
46 117 10
46 144 9
46 126 10
46 159 10
46 132 3
46 85 8
46 81 9
46 134 6
46 96 4
46 53 1
46 120 10
46 110 7
46 89 4
46 76 9
46 90 7
46 113 9
46 115 9
46 130 10
46 64 1
46 116 5
46 154 3
46 91 4
46 68 6
46 156 6
46 88 1
46 51 1
46 140 5
46 62 1
46 139 6
46 79 6
46 119 5
46 78 9
46 137 4
46 108 8
46 149 6
46 100 8
46 106 4
46 155 6
46 122 3
46 57 9
46 50 5
46 69 9
46 92 9
46 98 2
46 112 9
46 128 4
47 48 10
47 50 3
47 61 7
47 77 9
47 141 1
47 100 2
47 55 4
47 115 3
47 160 7
47 145 4
47 93 9
47 104 4
47 90 7
47 82 3
47 137 9
47 54 7
47 87 3
47 143 9
47 157 9
47 129 7
47 63 6
47 114 9
47 102 6
47 91 3
47 78 9
47 142 5
47 134 4
47 65 8
47 99 2
47 148 3
47 74 9
47 159 7
47 150 4
47 152 8
47 86 2
47 112 5
47 158 2
47 132 4
47 146 1
47 53 2
47 95 6
47 108 6
47 127 9
47 140 2
47 98 9
47 64 1
47 101 2
47 81 7
47 118 4
47 71 4
47 79 8
47 139 1
47 57 7
47 131 1
47 83 4
47 67 10
47 85 1
47 73 2
47 52 10
47 103 9
47 84 10
47 89 1
47 109 6
47 153 2
47 120 2
47 135 7
47 69 10
47 97 5
47 111 8
47 133 4
47 119 3
47 130 5
47 96 6
47 92 10
47 105 10
47 94 7
47 70 6
47 144 9
47 68 1
47 121 1
47 128 1
47 138 4
47 75 8
47 113 1
47 156 10
47 60 8
47 136 7
47 88 7
47 124 3
47 59 8
47 49 1
47 116 5
47 154 2
47 80 4
47 58 4
47 117 2
47 110 9
47 51 4
47 147 9
47 151 5
47 62 8
47 122 1
47 56 10
47 126 4
47 72 1
47 76 10
47 149 3
48 74 10
48 51 4
48 105 2
48 108 1
48 126 6
48 139 6
48 103 3
48 87 5
48 71 6
48 124 1
48 95 8
48 147 9
48 125 5
48 76 6
48 155 4
48 58 2
48 92 3
48 115 2
48 144 2
48 60 8
48 113 9
48 66 2
48 141 9
48 129 9
48 59 6
48 146 8
48 148 3
48 117 8
48 57 6
48 54 7
48 123 8
48 53 5
48 142 2
48 153 10
48 152 9
48 62 5
48 93 5
48 61 1
48 77 8
48 52 9
48 107 9
48 118 1
48 110 2
48 67 10
48 111 3
48 135 1
48 80 2
48 160 4
48 97 8
48 150 3
48 106 4
48 121 4
48 101 5
48 149 10
48 154 9
48 100 2
48 119 7
48 69 9
48 86 7
48 68 1
48 63 9
48 128 8
48 122 2
48 55 7
48 127 4
48 151 2
48 120 1
48 70 1
48 65 7
48 104 4
48 83 6
48 132 2
48 159 9
48 138 7
48 99 7
48 145 1
48 140 7
48 98 9
48 81 3
48 49 9
48 133 6
48 114 2
48 56 5
48 50 4
48 79 8
48 158 6
48 109 4
48 157 7
48 91 10
48 72 6
48 131 4
48 89 5
48 102 1
48 112 9
48 130 4
48 116 7
48 78 10
48 82 8
48 143 2
49 155 7
49 157 7
49 102 5
49 62 3
49 112 10
49 150 10
49 98 7
49 67 6
49 75 9
49 142 1
49 158 10
49 59 3
49 147 6
49 126 9
49 83 4
49 99 2
49 77 1
49 51 1
49 152 10
49 139 4
49 160 3
49 76 2
49 103 5
49 70 7
49 74 7
49 88 5
49 124 8
49 128 2
49 68 9
49 146 4
49 82 6
49 149 7
49 52 5
49 137 8
49 110 10
49 66 10
49 117 2
49 125 9
49 69 2
49 131 10
49 121 7
49 141 6
49 127 1
49 94 4
49 114 4
49 80 7
49 140 2
49 156 9
49 123 7
49 138 10
49 101 7
49 89 2
49 106 4
49 50 7
49 108 10
49 79 1
49 148 1
49 118 1
49 136 8
49 132 3
49 86 2
49 144 3
49 72 4
49 143 9
49 100 8
49 120 3
49 159 1
49 96 4
49 81 7
49 92 8
49 111 1
49 116 5
49 130 3
49 119 10
49 93 8
49 104 4
49 78 7
49 105 2
49 122 3
49 87 5
49 53 5
49 65 3
49 129 6
49 134 8
49 55 7
49 91 3
49 56 1
49 73 9
49 63 4
49 153 6
49 97 1
49 58 3
49 109 3
49 85 7
49 135 10
49 145 5
49 71 7
49 115 9
49 107 10
49 64 4
49 57 3
49 90 3
49 95 2
50 146 7
50 63 9
50 106 1
50 83 4
50 104 4
50 55 7
50 160 6
50 85 3
50 129 6
50 102 5
50 120 4
50 103 9
50 93 2
50 126 10
50 140 2
50 101 1
50 138 7
50 154 5
50 59 3
50 153 3
50 77 9
50 92 5
50 111 10
50 79 6
50 53 9
50 88 2
50 52 5
50 123 9
50 137 9
50 130 9
50 78 3
50 159 9
50 57 6
50 116 7
50 75 3
50 69 5
50 90 1
50 107 4
50 144 1
50 124 7
50 68 2
50 139 9
50 115 9
50 54 10
50 76 9
50 100 4
50 67 2
50 95 8
50 143 3
50 60 7
50 96 6
50 155 7
50 71 7
50 132 3
50 128 6
50 51 7
50 142 10
50 152 8
50 145 9
50 134 8
50 151 3
50 87 7
50 141 1
50 148 9
50 125 9
50 82 5
50 98 8
50 73 8
50 74 2
50 158 4
50 122 10
50 61 8
50 81 10
50 86 3
50 56 5
50 99 8
50 136 5
50 94 1
50 121 5
50 108 1
50 97 8
50 109 4
50 157 4
50 58 7
50 117 5
50 84 10
50 110 1
50 149 8
50 70 5
50 91 10
50 105 10
50 66 3
50 135 7
50 72 9
50 133 2
50 147 8
50 150 4
50 119 9
50 80 9
51 61 10
51 82 1
51 150 10
51 123 2
51 122 9
51 70 5
51 55 3
51 159 4
51 60 10
51 88 3
51 154 4
51 115 6
51 76 3
51 131 10
51 126 10
51 89 8
51 78 9
51 148 3
51 138 5
51 77 1
51 135 2
51 96 4
51 106 6
51 84 8
51 65 10
51 56 6
51 156 7
51 116 9
51 83 1
51 59 2
51 68 4
51 155 2
51 151 8
51 114 1
51 97 3
51 57 10
51 153 8
51 137 7
51 140 8
51 127 9
51 125 3
51 81 3
51 108 5
51 113 7
51 66 8
51 80 2
51 103 3
51 85 1
51 143 1
51 95 9
51 101 4
51 141 8
51 128 8
51 157 2
51 58 10
51 92 7
51 52 6
51 87 9
51 110 3
51 98 10
51 147 1
51 99 10
51 124 10
51 144 3
51 105 5
51 119 4
51 62 6
51 120 3
51 158 4
51 146 6
51 63 7
51 117 9
51 91 4
51 69 8
51 100 7
51 90 4
51 112 2
51 54 1
51 67 6
51 93 2
51 136 2
51 79 4
51 71 3
51 86 7
51 139 8
51 73 2
51 102 5
51 129 6
51 142 7
51 121 9
51 134 1
51 74 9
51 132 5
51 104 3
51 149 10
52 119 1
52 90 10
52 96 8
52 132 5
52 120 7
52 142 1
52 84 4
52 141 1
52 97 9
52 145 3
52 62 2
52 156 7
52 107 5
52 111 5
52 83 1
52 53 6
52 61 1
52 69 3
52 144 3
52 140 8
52 94 8
52 54 2
52 76 10
52 65 7
52 155 8
52 160 4
52 56 5
52 92 5
52 152 9
52 123 1
52 74 10
52 149 5
52 63 8
52 159 4
52 126 7
52 131 1
52 55 7
52 148 4
52 80 4
52 68 7
52 102 7
52 60 9
52 124 10
52 67 4
52 64 4
52 116 7
52 129 1
52 135 7
52 93 8
52 88 9
52 105 10
52 133 9
52 157 6
52 57 4
52 139 6
52 115 5
52 150 5
52 143 3
52 75 1
52 104 2
52 95 6
52 106 8
52 109 3
52 101 4
52 100 6
52 137 6
52 72 2
52 138 2
52 117 3
52 118 6
52 128 3
52 147 10
52 71 10
52 153 1
52 82 2
52 108 1
52 79 6
52 158 4
52 113 2
52 91 2
52 134 7
52 89 2
52 98 10
52 78 5
52 73 7
52 86 1
52 127 8
52 151 5
52 58 6
52 146 1
52 136 8
52 114 2
52 122 8
52 87 4
52 85 1
52 154 7
53 62 10
53 141 9
53 66 9
53 55 5
53 129 5
53 68 5
53 142 4
53 84 7
53 127 8
53 98 2
53 61 4
53 102 5
53 60 5
53 97 10
53 153 6
53 101 2
53 65 7
53 125 7
53 106 4
53 69 4
53 108 7
53 93 9
53 56 7
53 126 1
53 57 8
53 75 10
53 99 6
53 116 8
53 76 1
53 94 5
53 88 2
53 120 10
53 150 10
53 67 7
53 64 6
53 100 9
53 132 4
53 110 2
53 96 6
53 105 9
53 83 7
53 85 6
53 158 6
53 124 6
53 156 5
53 82 4
53 118 10
53 143 3
53 73 4
53 155 7
53 123 5
53 144 4
53 122 3
53 135 9
53 72 4
53 148 1
53 121 7
53 115 7
53 139 5
53 90 8
53 146 9
53 130 9
53 152 7
53 77 7
53 87 6
53 74 3
53 81 8
53 114 10
53 71 7
53 63 5
53 134 6
53 80 4
53 92 6
53 86 10
53 133 8
53 128 5
53 79 10
53 89 1
53 147 4
53 78 8
53 119 3
53 154 3
53 58 1
53 70 8
53 117 5
53 113 6
53 131 1
53 140 10
53 112 7
53 149 10
53 95 3
53 136 2
53 103 4
53 107 8
53 160 6
53 54 4
53 91 9
53 111 7
53 138 10
53 159 10
54 111 5
54 153 5
54 65 4
54 104 4
54 66 3
54 132 3
54 70 2
54 62 5
54 124 8
54 97 1
54 69 7
54 95 9
54 154 9
54 76 8
54 120 5
54 100 3
54 86 7
54 84 7
54 60 2
54 77 4
54 123 8
54 149 8
54 148 7
54 115 4
54 110 8
54 85 6
54 130 8
54 91 9
54 159 3
54 94 1
54 155 1
54 87 7
54 116 10
54 61 2
54 67 5
54 71 7
54 74 9
54 89 8
54 68 4
54 128 7
54 158 1
54 109 9
54 141 4
54 98 1
54 117 4
54 138 6
54 83 9
54 147 8
54 126 4
54 92 8
54 107 1
54 144 6
54 56 2
54 72 5
54 112 10
54 55 3
54 134 5
54 133 2
54 88 4
54 102 7
54 93 2
54 140 1
54 122 3
54 63 1
54 137 5
54 150 8
54 99 7
54 105 3
54 79 2
54 96 8
54 157 4
54 125 7
54 142 5
54 59 9
54 156 2
54 106 2
54 78 6
54 103 4
54 146 9
54 90 1
54 119 1
54 121 3
54 152 1
54 136 5
54 113 2
54 131 2
54 114 3
54 129 6
54 135 7
54 101 10
54 82 3
54 143 5
54 75 5
54 108 8
54 127 10
54 57 1
54 151 1
54 64 4
55 99 3
55 158 7
55 57 2
55 62 3
55 118 4
55 128 1
55 134 9
55 159 8
55 160 8
55 84 2
55 79 2
55 139 7
55 154 6
55 89 2
55 157 8
55 155 9
55 115 4
55 95 7
55 101 9
55 145 3
55 96 10
55 110 10
55 109 2
55 69 9
55 92 2
55 135 8
55 126 3
55 100 5
55 67 3
55 121 2
55 78 10
55 103 4
55 129 7
55 122 1
55 80 4
55 111 2
55 71 8
55 120 2
55 125 3
55 65 4
55 143 4
55 112 6
55 106 1
55 85 9
55 63 2
55 152 6
55 148 5
55 64 7
55 107 2
55 124 5
55 130 6
55 105 8
55 133 5
55 97 4
55 91 8
55 140 9
55 113 4
55 131 3
55 90 5
55 116 7
55 74 2
55 151 9
55 68 2
55 83 8
55 86 5
55 102 9
55 88 9
55 87 1
55 147 9
55 119 5
55 76 3
55 142 2
55 73 3
55 138 5
55 59 10
55 81 2
55 153 2
55 82 6
55 156 6
55 70 5
55 72 2
55 136 10
55 127 9
55 146 8
55 132 10
55 108 1
55 61 7
55 114 1
55 149 8
55 58 2
55 94 9
55 77 6
56 130 4
56 141 4
56 104 5
56 98 3
56 113 5
56 124 5
56 117 2
56 89 9
56 139 7
56 128 7
56 97 4
56 132 6
56 116 5
56 122 2
56 154 7
56 77 6
56 76 1
56 125 10
56 78 8
56 72 7
56 90 4
56 142 4
56 64 2
56 80 6
56 103 1
56 82 7
56 143 3
56 140 8
56 133 4
56 159 7
56 144 5
56 95 2
56 65 1
56 160 6
56 79 4
56 96 7
56 148 9
56 115 7
56 153 10
56 137 10
56 101 4
56 85 2
56 151 4
56 118 2
56 74 8
56 123 2
56 107 4
56 129 5
56 86 7
56 59 6
56 94 6
56 134 6
56 99 6
56 69 1
56 158 5
56 149 6
56 157 3
56 102 8
56 81 7
56 67 5
56 127 5
56 121 2
56 108 1
56 83 3
56 126 3
56 109 3
56 147 2
56 145 1
56 105 3
56 63 6
56 66 3
56 68 6
56 61 5
56 112 2
56 57 4
56 131 1
56 152 7
56 70 10
56 58 4
56 84 8
56 110 10
56 111 10
56 91 8
56 92 10
56 114 10
56 106 8
56 135 9
56 93 5
56 119 1
56 150 3
56 62 6
56 71 1
56 100 2
56 73 3
56 138 10
56 146 7
56 120 3
57 86 9
57 121 10
57 94 2
57 125 6
57 134 3
57 144 3
57 107 4
57 141 8
57 155 4
57 73 1
57 70 3
57 87 8
57 88 8
57 124 4
57 131 7
57 64 4
57 97 10
57 143 2
57 81 7
57 137 6
57 100 8
57 156 1
57 72 6
57 147 10
57 142 6
57 116 1
57 111 5
57 80 5
57 62 2
57 93 3
57 127 2
57 158 7
57 146 3
57 83 3
57 63 4
57 61 10
57 120 8
57 59 2
57 65 1
57 92 10
57 99 8
57 74 4
57 91 2
57 79 4
57 119 3
57 130 8
57 60 5
57 135 1
57 160 6
57 114 4
57 78 2
57 115 4
57 129 4
57 67 10
57 58 6
57 133 9
57 98 10
57 68 9
57 151 4
57 96 9
57 101 5
57 90 5
57 69 8
57 117 1
57 136 9
57 122 5
57 102 7
57 113 5
57 159 7
57 89 8
57 153 5
57 154 1
57 139 1
57 108 8
57 66 9
57 128 8
57 77 5
57 110 6
57 85 6
57 84 9
57 140 1
57 138 4
57 126 3
57 82 3
57 106 7
57 157 10
57 105 9
57 103 2
57 149 7
57 112 10
57 76 9
58 139 9
58 126 10
58 83 4
58 131 2
58 62 2
58 102 3
58 96 5
58 127 7
58 159 10
58 76 3
58 129 10
58 90 8
58 73 9
58 104 6
58 64 5
58 61 7
58 108 5
58 141 1
58 101 3
58 140 6
58 152 3
58 116 7
58 146 5
58 79 2
58 132 10
58 63 3
58 133 8
58 147 7
58 123 5
58 70 2
58 118 8
58 160 6
58 93 4
58 138 6
58 149 6
58 80 4
58 71 6
58 112 7
58 120 6
58 143 6
58 89 8
58 150 10
58 151 4
58 145 4
58 98 8
58 158 3
58 68 10
58 117 8
58 142 6
58 130 3
58 91 1
58 105 3
58 111 7
58 81 7
58 128 1
58 60 3
58 125 8
58 124 2
58 153 6
58 106 4
58 74 1
58 95 6
58 154 10
58 157 6
58 78 1
58 67 6
58 109 6
58 103 6
58 135 4
58 94 8
58 82 1
58 85 10
58 84 1
58 92 7
58 88 1
58 77 1
58 86 9
58 156 2
58 59 9
58 69 5
58 144 1
58 122 3
58 75 7
58 137 9
58 107 3
58 155 8
58 110 8
58 115 3
58 114 1
58 65 3
58 97 1
58 113 4
58 121 3
58 66 8
58 100 7
59 132 6
59 60 1
59 139 7
59 100 4
59 96 1
59 97 7
59 63 2
59 82 2
59 130 6
59 80 1
59 160 4
59 83 1
59 137 8
59 68 3
59 103 5
59 70 4
59 159 10
59 153 1
59 118 10
59 111 4
59 84 5
59 142 9
59 81 7
59 157 3
59 92 2
59 109 9
59 151 9
59 129 3
59 127 7
59 121 8
59 146 2
59 148 5
59 94 6
59 76 6
59 73 3
59 134 4
59 135 10
59 141 3
59 90 5
59 110 10
59 107 7
59 99 10
59 138 7
59 65 1
59 133 5
59 123 8
59 126 4
59 89 4
59 136 8
59 72 8
59 128 8
59 102 4
59 69 6
59 124 9
59 101 10
59 125 4
59 115 4
59 140 10
59 93 9
59 64 8
59 117 10
59 66 10
59 75 3
59 144 4
59 106 5
59 88 2
59 156 9
59 86 7
59 122 9
59 116 7
59 150 1
59 158 1
59 62 3
59 112 7
59 77 1
59 149 3
59 145 4
59 113 7
59 155 9
59 74 5
59 98 1
59 87 5
59 154 4
59 104 8
59 108 6
59 78 5
59 152 3
59 105 1
59 71 5
60 155 5
60 90 5
60 160 10
60 67 5
60 139 9
60 75 2
60 135 10
60 143 9
60 97 2
60 104 2
60 94 1
60 99 4
60 153 1
60 130 3
60 63 6
60 140 7
60 107 3
60 73 8
60 84 8
60 86 3
60 102 6
60 108 3
60 127 6
60 122 2
60 70 7
60 66 10
60 88 1
60 144 9
60 120 7
60 79 9
60 85 8
60 114 10
60 77 4
60 74 1
60 159 7
60 105 3
60 146 8
60 148 3
60 124 8
60 93 5
60 117 6
60 101 9
60 76 9
60 131 7
60 118 7
60 71 10
60 62 9
60 113 3
60 152 9
60 136 4
60 141 10
60 68 8
60 82 5
60 125 6
60 78 10
60 134 2
60 96 3
60 132 7
60 98 3
60 64 3
60 61 4
60 100 7
60 92 4
60 126 3
60 147 6
60 158 3
60 72 6
60 103 9
60 154 3
60 95 4
60 142 1
60 156 3
60 111 4
60 89 3
60 112 5
60 109 6
60 80 7
60 145 4
60 91 6
60 119 4
60 138 1
60 150 4
60 106 3
60 81 5
60 123 7
60 129 2
60 83 4
60 116 10
60 157 7
60 137 10
60 121 9
61 65 2
61 105 9
61 128 5
61 130 10
61 126 9
61 155 3
61 92 6
61 100 6
61 133 7
61 160 2
61 140 3
61 97 6
61 82 4
61 69 10
61 139 2
61 144 9
61 132 10
61 131 3
61 90 5
61 77 9
61 115 6
61 96 3
61 103 8
61 93 5
61 116 5
61 62 3
61 75 2
61 149 4
61 94 6
61 76 7
61 78 4
61 118 2
61 104 9
61 89 7
61 145 7
61 106 8
61 63 6
61 80 5
61 95 9
61 88 10
61 120 6
61 141 4
61 70 4
61 68 4
61 117 8
61 99 3
61 159 4
61 85 9
61 134 10
61 153 3
61 86 3
61 136 8
61 119 4
61 71 8
61 81 4
61 108 7
61 148 5
61 123 8
61 84 7
61 129 10
61 102 6
61 137 1
61 67 6
61 109 7
61 112 10
61 79 6
61 152 7
61 121 3
61 122 9
61 64 9
61 156 6
61 66 6
61 138 10
61 91 9
61 150 9
61 157 8
61 146 4
61 83 1
61 143 4
61 147 6
61 72 5
61 158 8
61 154 2
61 114 10
61 107 8
61 142 4
61 125 9
61 135 9
61 87 3
62 144 8
62 140 8
62 90 2
62 96 10
62 107 2
62 106 2
62 154 3
62 122 2
62 149 7
62 131 9
62 135 7
62 141 10
62 76 6
62 159 10
62 139 8
62 85 7
62 99 5
62 152 1
62 87 2
62 95 10
62 153 3
62 132 10
62 121 9
62 83 5
62 138 9
62 100 4
62 119 8
62 104 1
62 92 6
62 146 3
62 101 5
62 88 5
62 86 9
62 77 7
62 65 10
62 64 3
62 157 9
62 147 3
62 68 4
62 137 9
62 84 1
62 103 10
62 91 3
62 69 9
62 124 2
62 67 8
62 72 5
62 148 2
62 143 9
62 79 5
62 78 9
62 114 9
62 82 1
62 129 5
62 142 6
62 109 10
62 93 7
62 71 5
62 73 10
62 151 5
62 75 6
62 120 4
62 133 7
62 126 1
62 155 7
62 130 9
62 117 10
62 136 1
62 158 3
62 97 9
62 102 9
62 66 5
62 145 4
62 105 5
62 127 2
62 80 2
62 113 6
62 70 5
62 89 8
62 112 5
62 115 9
62 118 9
62 125 5
62 108 3
62 160 5
62 123 4
62 156 4
62 110 6
62 74 10
62 150 1
62 63 4
62 94 6
63 69 4
63 96 4
63 138 7
63 106 1
63 143 1
63 121 6
63 111 7
63 108 10
63 87 3
63 135 5
63 147 8
63 134 3
63 75 4
63 137 10
63 103 7
63 92 2
63 76 7
63 156 10
63 126 2
63 119 4
63 139 8
63 72 8
63 146 10
63 78 2
63 81 8
63 118 1
63 74 1
63 144 9
63 133 10
63 99 8
63 71 1
63 154 1
63 91 4
63 93 1
63 158 5
63 120 5
63 114 4
63 83 9
63 129 8
63 84 4
63 101 3
63 90 5
63 130 7
63 104 10
63 64 1
63 98 10
63 97 9
63 127 3
63 105 2
63 80 5
63 77 3
63 150 1
63 109 8
63 110 7
63 115 9
63 65 8
63 107 7
63 157 4
63 155 2
63 145 2
63 79 2
63 66 2
63 85 5
63 153 3
63 136 1
63 160 4
63 86 9
63 67 8
63 112 7
63 68 4
63 125 5
63 82 3
63 117 3
63 70 8
63 151 4
63 73 10
63 140 4
63 124 6
63 94 8
63 88 5
63 132 8
63 89 4
63 128 10
63 122 8
63 102 3
63 113 4
63 159 6
63 152 1
64 84 3
64 129 3
64 112 5
64 109 9
64 152 1
64 73 2
64 96 8
64 82 4
64 160 3
64 118 10
64 156 6
64 108 1
64 122 4
64 159 10
64 130 5
64 72 4
64 104 4
64 71 9
64 100 2
64 155 4
64 80 10
64 93 6
64 101 5
64 85 4
64 115 1
64 133 3
64 83 4
64 150 6
64 65 7
64 68 7
64 106 7
64 148 10
64 119 1
64 132 6
64 154 5
64 70 9
64 142 7
64 131 10
64 121 9
64 146 7
64 120 2
64 90 3
64 91 8
64 67 3
64 107 6
64 145 4
64 136 4
64 113 2
64 69 2
64 116 10
64 128 9
64 141 5
64 158 6
64 66 7
64 143 5
64 135 10
64 76 2
64 140 2
64 144 7
64 139 3
64 137 6
64 138 1
64 127 4
64 110 2
64 102 3
64 81 10
64 153 5
64 74 9
64 97 8
64 94 10
64 75 10
64 149 4
64 98 2
64 157 5
64 89 5
64 99 4
64 114 5
64 117 7
64 77 8
64 103 8
64 134 5
64 124 9
64 86 1
64 151 7
64 126 5
64 92 8
64 147 1
64 95 2
64 105 6
64 87 7
64 125 7
65 100 6
65 101 1
65 91 6
65 122 5
65 120 1
65 141 6
65 160 6
65 134 10
65 155 7
65 83 10
65 129 9
65 156 7
65 144 2
65 80 7
65 117 4
65 109 6
65 89 9
65 133 3
65 66 10
65 84 10
65 110 10
65 87 9
65 116 7
65 130 1
65 118 8
65 150 6
65 157 4
65 76 6
65 132 8
65 93 10
65 103 1
65 142 9
65 139 6
65 131 8
65 154 7
65 128 6
65 158 6
65 106 2
65 74 4
65 153 5
65 70 5
65 148 6
65 85 5
65 151 10
65 79 3
65 77 10
65 104 9
65 147 3
65 73 9
65 107 6
65 137 9
65 119 5
65 114 6
65 97 9
65 81 3
65 121 9
65 159 1
65 149 1
65 102 2
65 138 7
65 71 7
65 105 2
65 127 10
65 94 8
65 135 1
65 99 10
65 88 4
65 112 9
65 111 3
65 136 8
65 146 1
65 98 5
65 126 5
65 124 3
65 152 1
65 140 6
65 95 1
65 125 5
65 86 7
65 92 9
65 108 9
65 90 5
65 96 3
65 67 4
65 72 8
65 78 9
65 68 8
66 73 1
66 141 9
66 124 3
66 86 5
66 131 1
66 67 1
66 123 3
66 105 3
66 135 2
66 120 5
66 101 5
66 119 5
66 84 4
66 134 6
66 93 3
66 70 3
66 85 10
66 121 6
66 136 8
66 126 2
66 82 5
66 106 1
66 68 3
66 109 2
66 133 6
66 107 8
66 132 5
66 69 10
66 97 6
66 152 2
66 79 2
66 108 3
66 138 4
66 157 2
66 94 9
66 130 4
66 129 10
66 160 3
66 146 7
66 88 9
66 89 10
66 100 9
66 155 2
66 71 2
66 156 2
66 78 7
66 137 2
66 91 3
66 98 4
66 158 3
66 143 10
66 103 6
66 128 2
66 92 3
66 151 5
66 114 4
66 90 6
66 77 1
66 99 1
66 115 3
66 147 8
66 104 1
66 116 1
66 153 7
66 145 4
66 74 3
66 140 2
66 80 5
66 112 6
66 150 9
66 117 6
66 83 5
66 111 4
66 125 3
66 96 4
66 139 9
66 148 7
66 118 5
66 95 2
66 154 8
66 142 2
66 159 1
66 87 5
66 81 7
66 72 2
67 121 3
67 127 1
67 159 4
67 100 10
67 94 3
67 125 4
67 135 8
67 89 9
67 141 5
67 101 8
67 133 4
67 154 3
67 140 6
67 86 9
67 160 5
67 149 1
67 115 8
67 118 9
67 90 1
67 96 3
67 111 3
67 129 5
67 130 10
67 131 8
67 81 6
67 144 2
67 123 7
67 136 10
67 126 10
67 143 6
67 92 9
67 83 5
67 132 4
67 74 9
67 116 7
67 97 1
67 153 1
67 117 5
67 95 8
67 119 5
67 105 3
67 142 5
67 148 4
67 108 9
67 138 8
67 93 10
67 155 1
67 113 4
67 151 10
67 71 3
67 156 10
67 110 10
67 98 10
67 145 6
67 104 10
67 134 7
67 77 8
67 124 7
67 146 8
67 91 3
67 84 10
67 69 1
67 114 9
67 80 3
67 75 2
67 106 9
67 147 9
67 85 3
67 99 5
67 128 10
67 88 4
67 137 7
67 73 7
67 72 4
67 109 5
67 120 6
67 82 8
67 103 10
67 122 2
67 76 5
67 70 8
67 157 10
67 78 3
67 152 7
67 107 10
68 124 7
68 113 4
68 84 8
68 143 9
68 81 9
68 78 8
68 99 7
68 89 3
68 85 2
68 96 6
68 144 2
68 131 1
68 154 6
68 127 7
68 111 8
68 132 8
68 105 1
68 148 5
68 107 10
68 121 3
68 75 6
68 70 8
68 71 4
68 160 5
68 158 1
68 137 10
68 129 7
68 150 1
68 156 7
68 116 2
68 109 5
68 136 1
68 135 5
68 159 10
68 77 2
68 126 3
68 123 9
68 83 1
68 76 1
68 114 3
68 94 1
68 88 7
68 110 1
68 82 10
68 140 3
68 119 5
68 97 10
68 155 5
68 153 4
68 95 2
68 103 1
68 142 9
68 151 1
68 80 9
68 91 5
68 108 8
68 93 9
68 79 1
68 104 10
68 102 5
68 74 3
68 120 2
68 115 7
68 146 3
68 149 4
68 90 9
68 72 7
68 133 5
68 73 3
68 147 10
68 130 9
68 139 6
68 141 9
68 128 4
68 145 8
68 87 10
68 157 1
68 125 7
68 138 6
68 100 8
68 86 4
69 115 8
69 143 10
69 79 5
69 137 6
69 104 4
69 108 5
69 120 10
69 116 1
69 138 2
69 109 5
69 147 10
69 154 5
69 125 7
69 121 10
69 70 8
69 149 1
69 157 5
69 76 1
69 107 4
69 144 6
69 94 7
69 72 10
69 90 2
69 145 1
69 114 3
69 153 2
69 142 5
69 127 4
69 91 4
69 122 2
69 129 9
69 126 4
69 160 1
69 71 1
69 135 8
69 124 1
69 95 10
69 131 2
69 117 2
69 101 7
69 102 7
69 105 8
69 112 10
69 89 10
69 151 2
69 118 4
69 113 1
69 132 2
69 128 9
69 106 8
69 83 7
69 139 6
69 86 2
69 148 5
69 159 1
69 74 6
69 100 10
69 152 3
69 85 6
69 111 10
69 136 8
69 150 10
69 98 1
69 78 3
69 77 1
69 81 6
69 119 4
69 82 9
69 80 6
69 158 4
69 84 7
69 96 7
69 146 2
69 99 6
69 73 6
69 140 10
69 156 4
69 103 2
69 134 2
70 102 5
70 106 6
70 130 6
70 74 5
70 114 2
70 157 9
70 72 7
70 128 1
70 107 1
70 158 5
70 139 6
70 143 3
70 77 6
70 123 9
70 124 5
70 120 5
70 85 7
70 152 10
70 117 7
70 121 1
70 93 8
70 113 5
70 140 1
70 136 8
70 109 7
70 90 5
70 101 10
70 100 8
70 118 1
70 122 4
70 110 1
70 142 4
70 97 9
70 87 7
70 91 3
70 92 7
70 149 5
70 138 2
70 147 8
70 96 3
70 112 9
70 156 9
70 115 2
70 159 10
70 75 5
70 105 5
70 132 3
70 137 5
70 134 6
70 133 7
70 119 8
70 127 9
70 141 3
70 160 6
70 86 3
70 80 10
70 116 7
70 94 10
70 82 7
70 73 7
70 129 7
70 78 10
70 150 4
70 71 10
70 88 2
70 111 8
70 95 8
70 148 10
70 151 4
70 145 8
70 89 3
70 131 3
70 125 5
70 104 8
70 144 7
70 99 2
70 154 2
70 98 5
70 79 10
70 135 6
71 85 8
71 124 5
71 109 7
71 140 6
71 121 3
71 112 8
71 94 8
71 113 2
71 87 2
71 155 7
71 133 6
71 89 5
71 131 6
71 132 6
71 117 1
71 114 5
71 126 4
71 88 8
71 135 3
71 120 5
71 83 10
71 152 10
71 142 4
71 146 8
71 134 10
71 149 3
71 106 7
71 108 4
71 73 6
71 98 6
71 105 2
71 160 8
71 97 5
71 150 7
71 153 4
71 159 2
71 145 5
71 74 8
71 99 5
71 111 2
71 148 8
71 139 9
71 101 2
71 76 8
71 80 6
71 77 4
71 138 10
71 125 9
71 96 8
71 78 4
71 79 1
71 75 8
71 103 1
71 118 6
71 129 9
71 158 10
71 91 6
71 157 9
71 110 4
71 137 6
71 130 6
71 116 7
71 107 4
71 84 1
71 93 1
71 144 8
71 156 9
71 123 5
71 136 3
71 92 10
71 143 2
71 119 7
71 127 1
71 104 2
71 141 10
71 122 8
71 102 2
71 86 5
71 115 7
72 142 3
72 153 8
72 158 7
72 144 6
72 127 3
72 115 6
72 145 1
72 74 6
72 156 2
72 105 5
72 136 4
72 86 2
72 96 7
72 81 3
72 140 9
72 99 4
72 77 4
72 117 5
72 107 7
72 73 8
72 160 1
72 95 9
72 151 10
72 126 10
72 119 8
72 141 6
72 83 9
72 139 9
72 133 2
72 76 1
72 85 2
72 75 1
72 125 2
72 118 3
72 101 9
72 148 9
72 159 9
72 108 4
72 78 7
72 147 7
72 146 3
72 80 5
72 79 6
72 109 1
72 143 6
72 129 4
72 97 1
72 132 8
72 106 1
72 116 9
72 88 1
72 110 1
72 122 9
72 84 1
72 123 2
72 94 2
72 149 7
72 131 2
72 98 7
72 91 3
72 138 8
72 82 6
72 124 10
72 87 8
72 120 1
72 137 3
72 102 6
72 150 4
72 90 10
72 103 8
72 152 9
72 154 6
72 111 4
72 112 3
72 100 2
72 104 8
72 155 2
72 121 3
72 113 6
72 130 10
72 89 2
72 135 4
73 110 10
73 154 1
73 139 7
73 89 4
73 93 7
73 86 5
73 75 5
73 95 2
73 109 7
73 159 2
73 151 4
73 149 10
73 97 4
73 156 7
73 140 2
73 85 5
73 121 5
73 152 2
73 148 6
73 84 6
73 101 5
73 81 7
73 120 3
73 108 4
73 135 6
73 132 4
73 123 6
73 118 4
73 137 6
73 141 4
73 133 1
73 130 8
73 83 1
73 160 2
73 94 4
73 76 5
73 157 10
73 129 8
73 131 8
73 113 2
73 100 8
73 117 4
73 77 8
73 147 3
73 136 10
73 119 5
73 88 4
73 99 9
73 122 6
73 82 4
73 80 6
73 96 7
73 116 7
73 74 2
73 124 2
73 105 8
73 90 1
73 145 5
73 134 3
73 150 4
73 104 7
73 155 2
73 127 6
73 114 3
73 146 5
73 143 7
73 106 1
73 112 7
73 102 7
73 138 8
73 144 10
73 115 2
73 103 3
73 91 7
73 98 8
73 158 8
73 126 4
73 78 1
73 125 3
73 92 8
73 79 8
73 153 6
73 111 4
73 107 9
74 143 10
74 77 2
74 75 4
74 92 4
74 81 3
74 102 3
74 99 5
74 149 7
74 82 7
74 80 10
74 108 8
74 136 5
74 104 1
74 100 2
74 158 6
74 89 1
74 105 3
74 152 6
74 151 5
74 155 7
74 132 5
74 107 1
74 117 1
74 94 8
74 111 3
74 147 8
74 95 3
74 150 8
74 122 8
74 83 10
74 85 9
74 133 4
74 78 2
74 86 7
74 144 3
74 129 2
74 157 4
74 154 7
74 148 8
74 120 8
74 139 1
74 119 7
74 110 5
74 112 8
74 93 10
74 109 4
74 98 7
74 160 10
74 131 8
74 153 3
74 87 1
74 142 2
74 159 4
74 141 10
74 134 7
74 140 10
74 113 1
74 101 9
74 135 4
74 116 1
74 118 7
74 97 5
74 123 5
74 128 7
74 130 7
74 84 9
74 146 8
74 156 10
74 126 10
74 91 5
74 88 10
74 115 2
74 79 5
74 121 7
74 127 8
74 125 7
74 124 3
74 76 3
74 90 1
74 114 1
75 119 2
75 160 6
75 131 9
75 109 3
75 100 7
75 85 1
75 110 3
75 137 1
75 132 2
75 143 10
75 128 8
75 125 10
75 89 1
75 142 10
75 113 2
75 86 2
75 93 10
75 155 9
75 82 8
75 111 9
75 133 9
75 123 7
75 81 6
75 76 3
75 138 7
75 117 10
75 159 3
75 149 4
75 145 3
75 144 1
75 121 4
75 94 10
75 158 4
75 130 7
75 99 10
75 122 10
75 116 1
75 96 10
75 95 7
75 87 4
75 147 3
75 98 9
75 157 7
75 79 4
75 146 10
75 120 3
75 135 7
75 141 6
75 127 6
75 84 10
75 148 8
75 103 9
75 108 6
75 114 7
75 102 5
75 151 10
75 112 6
75 156 6
75 77 10
75 88 6
75 101 3
75 115 4
75 107 9
75 78 4
75 152 5
75 129 8
75 104 4
75 126 5
75 136 6
75 153 6
75 140 4
75 124 10
75 139 10
75 118 9
75 83 8
75 106 3
75 90 8
75 134 5
75 105 7
75 80 1
75 150 3
76 127 8
76 99 9
76 137 1
76 119 1
76 131 9
76 125 2
76 78 10
76 160 4
76 154 4
76 132 7
76 93 7
76 155 2
76 152 6
76 98 4
76 146 5
76 105 1
76 82 3
76 101 10
76 90 4
76 122 4
76 151 7
76 129 7
76 159 5
76 112 8
76 106 6
76 153 4
76 133 3
76 79 9
76 134 4
76 124 7
76 88 5
76 97 4
76 116 7
76 92 4
76 128 3
76 141 9
76 100 10
76 135 9
76 142 7
76 77 7
76 121 3
76 120 5
76 147 5
76 157 10
76 158 1
76 91 8
76 81 2
76 103 1
76 87 3
76 104 4
76 143 4
76 89 7
76 148 2
76 117 4
76 102 4
76 109 6
76 110 4
76 118 7
76 156 9
76 149 9
76 138 3
76 140 8
76 144 6
76 139 6
76 136 6
76 114 5
76 95 2
76 130 8
76 123 3
76 108 2
76 94 8
76 111 7
77 159 2
77 155 9
77 97 2
77 87 2
77 107 6
77 156 6
77 95 10
77 143 1
77 110 4
77 99 3
77 121 1
77 135 1
77 118 8
77 114 1
77 128 7
77 112 7
77 147 2
77 142 3
77 104 9
77 157 9
77 125 10
77 92 4
77 101 4
77 124 7
77 117 7
77 96 4
77 102 3
77 88 6
77 133 2
77 80 10
77 89 9
77 151 4
77 137 1
77 79 9
77 131 9
77 94 4
77 122 8
77 144 5
77 111 4
77 123 1
77 86 2
77 78 6
77 82 3
77 134 8
77 150 1
77 129 5
77 138 3
77 93 1
77 140 1
77 81 10
77 153 4
77 105 1
77 141 4
77 90 10
77 108 6
77 91 10
77 83 7
77 113 5
77 154 9
77 85 6
77 109 4
77 106 8
77 119 1
77 84 4
77 120 6
77 132 4
77 130 5
77 152 6
77 158 8
77 139 2
77 115 2
77 126 4
77 145 3
77 127 1
77 146 5
78 116 3
78 129 7
78 146 9
78 80 2
78 157 1
78 134 1
78 86 6
78 118 2
78 142 9
78 85 3
78 117 1
78 128 1
78 110 1
78 87 8
78 82 8
78 92 7
78 89 3
78 159 1
78 105 3
78 96 10
78 122 8
78 160 2
78 101 8
78 145 2
78 94 10
78 115 9
78 107 2
78 141 9
78 147 4
78 84 4
78 138 7
78 112 1
78 114 2
78 93 4
78 124 7
78 90 10
78 121 6
78 123 3
78 95 6
78 127 1
78 100 1
78 99 5
78 103 10
78 135 10
78 137 3
78 91 5
78 108 6
78 158 7
78 151 2
78 126 7
78 109 2
78 120 3
78 88 6
78 133 7
78 154 6
78 106 1
78 136 1
78 140 5
78 125 10
78 102 1
78 130 2
78 153 3
78 113 2
78 149 6
78 144 2
78 152 4
78 83 10
78 139 3
78 131 2
79 87 10
79 147 10
79 133 10
79 137 4
79 99 2
79 114 6
79 155 3
79 148 10
79 120 2
79 91 5
79 108 9
79 84 7
79 122 10
79 138 4
79 118 10
79 127 5
79 130 5
79 149 8
79 104 10
79 121 1
79 106 4
79 101 5
79 92 10
79 141 7
79 134 5
79 159 9
79 139 3
79 95 6
79 81 2
79 129 5
79 86 4
79 98 1
79 150 7
79 103 8
79 146 2
79 131 3
79 154 1
79 136 4
79 156 5
79 93 8
79 90 3
79 144 2
79 83 3
79 109 4
79 112 2
79 82 6
79 89 7
79 110 5
79 125 2
79 123 3
79 116 9
79 97 8
79 115 9
79 117 6
79 113 8
79 128 3
79 140 8
79 157 8
79 153 1
79 94 5
79 100 8
79 105 9
79 88 6
79 152 5
79 102 3
79 142 1
79 85 6
79 111 5
79 107 3
79 151 5
79 160 9
79 158 5
79 135 7
79 96 4
79 145 7
79 143 8
80 109 1
80 149 8
80 125 7
80 105 3
80 104 6
80 103 5
80 110 4
80 155 8
80 150 7
80 148 3
80 127 5
80 111 8
80 107 3
80 106 7
80 82 10
80 136 6
80 81 10
80 131 4
80 83 7
80 88 9
80 158 2
80 141 7
80 115 3
80 138 7
80 135 5
80 85 3
80 147 1
80 152 3
80 146 4
80 99 7
80 91 3
80 119 3
80 87 7
80 118 2
80 89 7
80 95 10
80 122 6
80 100 3
80 143 10
80 144 1
80 130 10
80 139 4
80 98 2
80 123 10
80 114 5
80 120 9
80 124 7
80 108 2
80 112 7
80 86 7
80 128 9
80 121 4
80 153 1
80 159 9
80 96 4
80 140 1
80 129 4
80 84 3
80 156 7
80 134 6
80 102 5
80 132 7
80 117 4
80 154 8
80 133 10
80 116 1
80 142 2
80 94 2
80 145 7
80 151 6
80 113 7
80 126 2
80 160 9
81 138 1
81 91 7
81 149 2
81 109 2
81 145 9
81 156 3
81 115 9
81 90 3
81 146 5
81 132 7
81 148 1
81 83 9
81 112 6
81 158 3
81 126 10
81 88 4
81 141 5
81 99 5
81 130 10
81 143 7
81 123 9
81 106 8
81 122 2
81 155 2
81 129 8
81 153 2
81 85 3
81 101 3
81 131 9
81 105 2
81 93 2
81 98 8
81 133 4
81 110 9
81 86 10
81 103 7
81 82 5
81 137 9
81 84 6
81 125 7
81 97 4
81 160 6
81 157 5
81 108 7
81 140 2
81 128 2
81 87 7
81 102 3
81 136 3
81 111 9
81 154 3
81 113 7
81 107 7
81 116 1
81 135 4
81 100 10
81 127 6
81 114 6
81 151 2
81 119 1
81 142 10
81 92 3
81 94 7
82 132 5
82 88 2
82 98 9
82 120 1
82 115 1
82 154 3
82 106 7
82 83 2
82 89 7
82 100 10
82 131 4
82 143 7
82 134 10
82 128 6
82 127 9
82 148 3
82 92 8
82 91 3
82 130 7
82 97 5
82 113 10
82 87 1
82 105 8
82 149 6
82 111 10
82 126 6
82 110 1
82 94 5
82 112 5
82 99 8
82 84 7
82 135 4
82 138 1
82 95 7
82 153 3
82 116 9
82 102 10
82 156 3
82 133 2
82 108 10
82 139 1
82 96 10
82 142 5
82 117 7
82 119 8
82 125 10
82 136 3
82 141 1
82 160 5
82 159 4
82 157 10
82 104 1
82 137 9
82 124 10
82 158 10
82 152 2
82 145 4
82 118 8
82 144 3
82 121 7
82 109 3
82 114 10
82 155 6
82 107 4
82 146 3
82 140 8
82 85 1
82 151 4
82 90 5
82 101 8
82 86 5
82 103 2
83 98 9
83 85 9
83 125 6
83 135 8
83 103 2
83 143 8
83 113 1
83 152 8
83 116 9
83 131 6
83 133 4
83 146 7
83 144 6
83 132 3
83 129 2
83 117 3
83 92 10
83 110 5
83 111 7
83 149 5
83 102 10
83 126 2
83 109 7
83 157 7
83 145 3
83 86 9
83 121 8
83 112 3
83 159 10
83 128 1
83 107 4
83 124 3
83 134 6
83 122 4
83 99 2
83 115 7
83 118 3
83 90 3
83 95 3
83 114 7
83 136 8
83 123 7
83 96 3
83 130 4
83 137 2
83 160 1
83 97 2
83 89 5
83 120 6
83 158 7
83 141 6
83 105 3
83 142 6
83 154 8
83 151 1
83 139 8
83 101 1
83 138 2
83 91 10
83 84 10
83 153 2
83 155 9
83 93 4
83 106 2
83 156 8
83 140 2
83 88 2
83 119 1
83 87 1
84 152 7
84 150 5
84 132 6
84 131 10
84 137 3
84 111 7
84 121 3
84 110 3
84 115 8
84 120 10
84 147 10
84 89 9
84 148 5
84 130 7
84 157 3
84 133 5
84 149 3
84 96 3
84 145 8
84 104 7
84 143 3
84 123 6
84 129 4
84 118 3
84 94 6
84 139 9
84 108 3
84 127 4
84 142 5
84 100 7
84 159 8
84 144 10
84 91 10
84 158 6
84 134 2
84 146 8
84 117 4
84 116 8
84 155 7
84 153 4
84 105 8
84 160 9
84 97 9
84 112 3
84 122 6
84 101 3
84 140 3
84 88 7
84 92 9
84 128 5
84 141 3
84 151 9
84 107 6
84 113 9
84 109 7
84 106 5
84 99 8
84 103 3
84 95 8
84 93 10
84 98 1
84 86 4
84 125 10
84 138 3
84 119 2
84 135 8
85 158 1
85 140 8
85 123 3
85 97 6
85 88 8
85 120 3
85 149 6
85 128 8
85 121 6
85 137 2
85 134 7
85 110 3
85 99 5
85 131 1
85 148 6
85 101 4
85 133 3
85 145 2
85 94 5
85 156 8
85 113 4
85 147 4
85 132 9
85 91 1
85 89 5
85 141 10
85 160 6
85 154 7
85 103 6
85 93 1
85 138 5
85 136 8
85 139 9
85 129 3
85 109 2
85 86 1
85 116 2
85 95 2
85 87 8
85 111 10
85 112 3
85 104 2
85 117 9
85 114 9
85 130 1
85 122 7
85 102 4
85 143 4
85 107 4
85 92 5
85 98 3
85 119 1
85 127 9
85 124 6
85 146 5
85 96 2
85 125 3
85 150 4
85 144 10
85 106 3
85 115 4
85 135 6
85 126 8
85 155 2
85 152 5
85 151 3
85 90 9
86 155 9
86 136 3
86 95 2
86 124 10
86 158 3
86 153 7
86 114 7
86 151 10
86 108 10
86 113 5
86 98 5
86 144 4
86 138 7
86 106 4
86 131 3
86 112 4
86 94 6
86 117 7
86 97 9
86 93 9
86 126 6
86 127 3
86 150 7
86 103 2
86 89 1
86 142 1
86 157 6
86 133 9
86 154 9
86 160 9
86 132 9
86 91 2
86 88 10
86 111 1
86 145 4
86 129 4
86 101 9
86 140 5
86 152 2
86 99 2
86 135 1
86 90 5
86 122 5
86 119 8
86 107 4
86 134 9
86 120 4
86 139 8
86 147 2
86 141 2
86 87 1
86 115 2
86 159 3
86 149 2
86 116 9
86 128 6
86 130 10
86 146 5
86 121 9
86 118 1
86 100 6
86 92 9
86 102 2
86 156 8
86 109 9
86 143 2
86 125 1
86 104 4
87 118 10
87 107 10
87 123 1
87 126 2
87 116 9
87 128 2
87 111 6
87 121 6
87 152 7
87 137 7
87 134 10
87 94 4
87 138 8
87 112 6
87 117 1
87 136 9
87 109 6
87 139 2
87 106 7
87 151 1
87 122 4
87 97 2
87 147 2
87 149 2
87 153 5
87 159 2
87 91 4
87 150 3
87 89 7
87 115 8
87 155 2
87 92 9
87 113 7
87 135 1
87 96 3
87 145 6
87 102 2
87 101 1
87 146 7
87 144 1
87 143 4
87 157 8
87 95 6
87 100 10
87 105 8
87 119 1
87 130 1
87 99 6
87 132 1
87 114 9
87 110 7
87 140 7
87 125 7
87 88 8
87 104 1
87 148 3
87 133 9
87 156 4
87 131 1
87 108 8
87 98 1
87 141 8
87 142 7
87 124 10
87 160 7
87 129 9
88 121 9
88 145 8
88 147 1
88 117 2
88 134 3
88 114 9
88 153 4
88 99 7
88 144 9
88 122 10
88 104 4
88 120 10
88 107 4
88 96 6
88 133 10
88 90 6
88 126 10
88 102 2
88 110 2
88 116 9
88 92 10
88 159 6
88 157 9
88 129 10
88 95 6
88 101 1
88 151 6
88 160 10
88 131 5
88 109 6
88 119 7
88 97 1
88 118 1
88 149 3
88 156 9
88 103 3
88 135 9
88 143 8
88 108 1
88 111 7
88 115 4
88 137 6
88 140 5
88 113 8
88 158 10
88 154 4
88 130 5
88 138 4
88 106 7
88 91 3
88 100 8
88 128 10
88 142 5
88 94 2
88 98 10
88 112 9
88 125 8
88 124 3
88 146 9
88 123 10
88 141 10
88 139 8
88 148 5
88 127 6
88 132 8
88 93 7
88 150 10
88 89 2
89 106 2
89 113 6
89 135 8
89 140 6
89 158 10
89 130 7
89 143 9
89 155 6
89 119 6
89 92 6
89 147 10
89 150 9
89 94 1
89 139 7
89 125 4
89 123 4
89 101 10
89 152 7
89 124 1
89 104 4
89 120 3
89 110 6
89 126 9
89 137 1
89 118 3
89 134 5
89 96 9
89 156 3
89 97 1
89 144 6
89 145 8
89 116 6
89 111 5
89 129 9
89 128 4
89 107 2
89 105 3
89 127 7
89 151 4
89 159 3
89 109 1
89 102 6
89 131 7
89 114 2
89 112 4
89 115 5
89 95 1
89 132 2
89 142 9
89 98 5
89 133 10
89 141 6
89 153 8
89 146 1
89 138 1
89 99 5
89 148 8
89 121 5
89 157 1
89 160 6
89 103 1
89 117 10
89 122 5
90 93 3
90 143 10
90 99 5
90 112 3
90 110 7
90 133 8
90 127 3
90 114 8
90 119 7
90 146 8
90 104 1
90 135 5
90 145 1
90 142 8
90 103 10
90 96 2
90 124 6
90 129 9
90 91 2
90 100 6
90 120 5
90 106 5
90 109 6
90 102 7
90 111 2
90 98 7
90 128 2
90 141 2
90 158 5
90 151 3
90 107 3
90 97 7
90 101 10
90 154 5
90 116 6
90 138 8
90 155 3
90 149 6
90 156 4
90 121 6
90 108 7
90 150 1
90 152 7
90 148 9
90 139 7
90 131 4
90 140 1
90 153 8
90 136 4
90 137 3
90 92 1
90 113 9
90 122 7
90 94 3
90 126 10
90 157 7
90 144 10
90 160 10
90 132 10
90 125 3
90 134 2
90 123 10
90 117 6
91 104 7
91 150 3
91 96 3
91 142 4
91 106 8
91 98 2
91 138 8
91 132 9
91 92 8
91 109 5
91 94 3
91 99 9
91 125 6
91 95 3
91 110 9
91 159 1
91 115 3
91 141 9
91 146 2
91 131 1
91 116 8
91 101 6
91 121 10
91 147 2
91 119 5
91 156 7
91 149 8
91 129 10
91 135 6
91 134 1
91 145 5
91 102 9
91 158 9
91 126 4
91 124 1
91 140 4
91 157 1
91 97 10
91 154 8
91 118 7
91 144 10
91 133 9
91 103 1
91 122 10
91 130 8
91 105 8
91 139 4
91 143 4
91 114 4
91 117 7
91 152 9
91 137 9
91 123 8
91 108 6
91 112 10
91 93 6
91 155 9
91 113 6
91 107 5
91 128 4
91 111 7
91 153 3
91 151 4
92 154 2
92 135 3
92 133 5
92 146 9
92 150 10
92 151 10
92 102 7
92 131 6
92 114 3
92 121 3
92 160 5
92 157 9
92 112 9
92 139 7
92 110 7
92 106 9
92 101 10
92 145 10
92 97 8
92 143 7
92 119 4
92 99 5
92 142 7
92 130 8
92 159 7
92 156 4
92 122 6
92 94 6
92 125 5
92 158 2
92 95 1
92 105 4
92 124 9
92 108 5
92 140 6
92 144 1
92 132 8
92 138 8
92 128 2
92 141 2
92 148 6
92 104 6
92 103 9
92 137 2
92 96 1
92 109 7
92 153 7
92 127 10
92 123 1
92 120 9
92 149 6
92 98 9
92 93 5
92 107 7
92 134 6
92 152 2
92 117 10
92 115 3
92 116 4
92 118 10
92 136 1
92 100 3
92 155 8
92 129 7
92 111 6
93 94 8
93 140 4
93 137 1
93 147 6
93 107 1
93 149 8
93 116 7
93 141 1
93 142 10
93 112 6
93 108 10
93 129 5
93 110 9
93 95 6
93 103 6
93 158 3
93 104 7
93 106 9
93 119 3
93 139 2
93 102 3
93 135 9
93 144 5
93 138 8
93 133 6
93 122 6
93 115 9
93 145 2
93 157 7
93 101 10
93 117 4
93 152 10
93 148 9
93 97 2
93 126 3
93 96 9
93 127 9
93 109 1
93 134 10
93 105 2
93 120 8
93 151 6
93 160 1
93 150 1
93 156 7
93 153 6
93 159 5
93 118 8
93 123 9
93 143 4
93 136 8
93 114 10
93 111 8
93 124 5
93 128 10
93 100 3
93 113 10
93 125 9
93 155 7
93 130 10
93 132 5
93 99 9
94 159 9
94 123 5
94 145 5
94 135 3
94 158 7
94 109 8
94 107 2
94 111 7
94 121 1
94 125 3
94 105 5
94 144 7
94 114 10
94 99 2
94 98 9
94 160 3
94 103 5
94 139 6
94 95 3
94 151 3
94 146 8
94 108 10
94 100 2
94 141 7
94 152 1
94 131 6
94 149 2
94 120 8
94 153 9
94 104 10
94 155 5
94 97 10
94 122 3
94 133 3
94 106 5
94 142 7
94 127 1
94 154 2
94 128 9
94 156 3
94 140 2
94 115 1
94 138 2
94 147 7
94 157 9
94 118 10
94 132 3
94 113 3
94 101 2
94 143 1
94 96 2
94 116 9
94 137 10
94 148 8
94 102 10
94 126 9
94 134 9
94 117 2
94 136 2
94 124 8
94 130 3
95 136 4
95 156 6
95 112 3
95 126 3
95 127 3
95 153 7
95 108 7
95 97 2
95 132 7
95 131 1
95 101 6
95 121 10
95 120 8
95 111 6
95 151 7
95 133 1
95 145 8
95 114 8
95 100 9
95 157 5
95 98 2
95 158 10
95 146 8
95 123 6
95 113 7
95 107 10
95 140 7
95 135 9
95 122 3
95 160 1
95 109 4
95 116 1
95 150 3
95 130 1
95 128 8
95 105 5
95 96 6
95 117 6
95 149 3
95 118 1
95 103 9
95 134 3
95 99 5
95 148 3
95 154 6
95 124 1
95 143 9
95 141 3
95 144 5
95 138 2
95 139 5
95 147 2
95 159 3
95 137 10
95 152 5
95 104 7
95 155 5
95 106 5
96 120 6
96 158 2
96 127 4
96 142 6
96 156 7
96 143 10
96 155 5
96 118 1
96 145 8
96 108 9
96 130 7
96 98 9
96 125 10
96 121 4
96 149 4
96 117 8
96 99 3
96 105 1
96 133 10
96 140 9
96 159 9
96 134 6
96 135 2
96 136 9
96 123 8
96 113 10
96 119 2
96 100 2
96 103 6
96 138 6
96 157 7
96 112 6
96 144 3
96 147 10
96 101 10
96 126 4
96 151 1
96 132 9
96 160 9
96 106 9
96 124 7
96 131 4
96 104 5
96 102 10
96 139 8
96 128 4
96 148 9
96 141 5
96 115 7
96 110 2
96 111 10
96 116 9
96 150 8
96 129 5
96 122 1
96 154 2
96 146 5
96 137 2
97 146 9
97 122 8
97 113 9
97 150 1
97 111 3
97 118 7
97 143 5
97 152 3
97 98 7
97 128 10
97 126 6
97 160 2
97 120 4
97 138 1
97 159 4
97 102 10
97 127 9
97 149 5
97 134 10
97 129 9
97 99 3
97 108 5
97 137 8
97 155 3
97 112 6
97 151 8
97 140 2
97 117 3
97 132 9
97 124 2
97 141 5
97 103 3
97 123 7
97 104 10
97 105 9
97 154 4
97 156 8
97 144 6
97 119 6
97 125 2
97 131 1
97 147 1
97 133 1
97 135 4
97 130 1
97 142 7
97 157 9
97 145 9
97 106 2
97 109 10
97 158 7
97 139 1
97 114 2
97 116 9
97 153 1
97 136 10
97 148 8
97 121 2
98 135 9
98 139 6
98 109 10
98 123 2
98 147 7
98 153 2
98 113 8
98 136 8
98 122 4
98 101 6
98 112 3
98 156 1
98 128 4
98 150 10
98 124 8
98 149 7
98 129 9
98 141 9
98 121 9
98 134 5
98 117 2
98 152 8
98 115 1
98 118 6
98 119 3
98 130 8
98 120 6
98 110 2
98 116 5
98 144 1
98 143 8
98 151 3
98 155 3
98 104 6
98 142 4
98 148 3
98 105 7
98 100 3
98 99 4
98 106 1
98 111 8
98 126 2
98 107 4
98 102 7
98 125 10
98 132 5
98 160 4
98 114 10
98 157 1
98 127 2
98 137 3
98 138 8
98 154 4
98 159 7
98 158 1
98 133 7
98 145 2
98 108 3
99 110 1
99 105 2
99 118 6
99 101 9
99 140 8
99 119 9
99 132 7
99 115 8
99 107 4
99 130 1
99 160 10
99 114 6
99 153 7
99 131 6
99 155 9
99 100 1
99 106 7
99 113 2
99 138 7
99 127 10
99 137 10
99 103 1
99 133 5
99 142 6
99 145 2
99 147 4
99 156 1
99 150 8
99 159 7
99 112 3
99 120 5
99 126 8
99 108 10
99 104 4
99 139 4
99 144 9
99 111 5
99 151 5
99 143 8
99 128 3
99 149 3
99 148 3
99 116 1
99 109 8
99 135 2
99 121 4
99 152 5
99 125 3
99 134 4
99 122 2
99 141 9
100 114 1
100 141 7
100 160 9
100 125 10
100 106 5
100 148 4
100 156 4
100 123 10
100 145 4
100 132 7
100 124 2
100 127 5
100 107 10
100 134 3
100 154 6
100 130 3
100 139 5
100 133 9
100 102 8
100 113 6
100 101 9
100 111 3
100 151 1
100 119 7
100 157 9
100 147 9
100 155 2
100 144 4
100 109 5
100 142 9
100 120 10
100 135 3
100 118 6
100 150 2
100 104 7
100 136 3
100 146 4
100 105 9
100 117 10
100 129 2
100 112 1
100 140 10
100 159 1
100 116 5
100 121 2
100 128 9
100 153 7
100 110 6
100 122 10
100 126 4
100 152 2
100 131 7
100 143 6
101 141 2
101 143 10
101 117 4
101 145 2
101 150 2
101 148 9
101 146 6
101 159 7
101 133 4
101 124 3
101 108 8
101 121 3
101 149 6
101 157 6
101 105 9
101 129 10
101 147 3
101 125 3
101 132 1
101 106 3
101 118 1
101 130 4
101 142 7
101 126 9
101 137 1
101 156 8
101 158 8
101 160 6
101 115 6
101 144 10
101 139 10
101 136 8
101 112 3
101 138 8
101 102 7
101 104 3
101 151 10
101 134 10
101 113 4
101 131 7
101 153 2
101 135 2
101 116 10
101 114 9
101 119 8
101 123 10
101 154 1
101 111 8
101 122 6
101 107 6
101 109 7
101 140 6
101 152 3
101 103 2
101 110 6
101 120 10
102 115 8
102 133 6
102 156 10
102 123 8
102 127 6
102 110 2
102 149 1
102 106 3
102 119 9
102 136 1
102 154 2
102 130 10
102 103 4
102 146 6
102 104 10
102 121 2
102 114 10
102 118 1
102 141 2
102 122 9
102 126 8
102 158 4
102 151 9
102 155 3
102 150 3
102 129 9
102 153 1
102 125 5
102 157 2
102 131 5
102 116 5
102 145 9
102 143 3
102 128 3
102 107 6
102 124 3
102 152 8
102 109 7
102 140 7
102 113 9
102 137 6
102 147 1
102 144 9
102 139 6
102 105 8
102 111 8
102 120 8
102 135 8
102 108 5
102 160 4
103 123 7
103 155 5
103 115 9
103 104 3
103 143 3
103 119 3
103 144 4
103 120 3
103 154 8
103 116 6
103 146 3
103 133 6
103 125 1
103 131 2
103 153 5
103 129 8
103 118 1
103 158 3
103 105 3
103 137 4
103 156 1
103 147 9
103 138 2
103 148 4
103 130 10
103 151 9
103 107 4
103 134 2
103 160 6
103 124 6
103 106 1
103 126 6
103 152 1
103 145 1
103 111 8
103 109 6
103 139 8
103 108 7
103 114 8
103 159 7
103 132 8
103 127 9
103 128 3
103 150 7
103 117 2
103 110 2
103 113 1
103 140 1
103 122 1
103 135 2
103 142 1
103 149 6
104 158 3
104 136 6
104 150 9
104 140 3
104 146 2
104 118 3
104 155 9
104 129 5
104 126 2
104 113 7
104 109 4
104 141 10
104 135 4
104 131 8
104 125 3
104 128 1
104 137 8
104 153 3
104 142 1
104 149 7
104 114 6
104 148 5
104 151 6
104 132 1
104 106 4
104 130 10
104 144 4
104 107 3
104 157 2
104 159 5
104 145 5
104 115 9
104 138 10
104 160 8
104 112 10
104 143 7
104 117 1
104 116 6
104 108 2
104 105 1
104 119 8
104 134 2
104 154 1
104 152 3
104 156 9
104 121 6
104 111 4
104 133 9
104 147 7
105 146 5
105 142 2
105 155 4
105 109 10
105 149 10
105 117 7
105 154 1
105 135 7
105 108 6
105 157 9
105 127 2
105 138 7
105 147 10
105 158 9
105 139 6
105 131 8
105 150 7
105 107 5
105 106 6
105 111 1
105 115 6
105 129 2
105 156 2
105 151 4
105 140 5
105 122 10
105 123 6
105 148 3
105 119 10
105 130 10
105 126 1
105 112 8
105 144 2
105 114 3
105 134 1
105 132 5
105 136 8
105 120 5
105 124 5
105 133 8
105 145 8
105 118 4
105 110 9
105 128 6
105 160 8
105 125 2
105 113 3
105 141 3
105 153 7
105 159 8
106 141 3
106 160 10
106 144 1
106 143 3
106 110 3
106 113 1
106 146 5
106 118 7
106 108 5
106 142 4
106 129 6
106 134 9
106 156 4
106 137 6
106 116 10
106 111 1
106 119 4
106 133 9
106 127 5
106 138 8
106 126 6
106 139 8
106 128 3
106 147 4
106 153 5
106 115 7
106 150 2
106 148 5
106 135 3
106 117 5
106 152 6
106 159 8
106 112 6
106 140 7
106 121 2
106 125 3
106 122 2
106 154 1
106 107 10
106 132 10
106 151 4
106 158 2
106 130 3
106 109 9
106 149 3
106 123 8
106 136 3
106 145 1
106 131 7
106 120 10
106 114 8
107 142 3
107 122 4
107 147 9
107 138 2
107 159 7
107 124 9
107 158 1
107 111 1
107 136 3
107 120 5
107 128 7
107 129 4
107 156 9
107 149 10
107 112 9
107 155 9
107 121 3
107 130 10
107 146 7
107 137 4
107 131 4
107 157 3
107 132 9
107 140 5
107 117 9
107 153 10
107 139 9
107 110 7
107 123 7
107 135 2
107 119 9
107 118 3
107 116 1
107 109 7
107 154 7
107 133 4
107 143 5
107 152 5
107 160 8
107 144 9
107 113 2
107 150 5
107 114 2
107 141 6
107 151 9
107 126 7
107 115 5
107 125 4
107 108 6
107 145 9
107 148 3
108 145 8
108 143 9
108 130 6
108 129 3
108 148 9
108 120 5
108 138 8
108 114 8
108 113 5
108 146 3
108 111 8
108 112 3
108 110 4
108 134 7
108 118 2
108 128 5
108 160 3
108 155 6
108 154 2
108 117 1
108 152 6
108 156 2
108 136 9
108 133 7
108 131 3
108 147 5
108 121 3
108 135 4
108 158 3
108 159 8
108 157 10
108 150 3
108 119 1
108 141 5
108 115 2
108 126 9
108 151 8
108 149 7
108 116 6
108 139 8
108 153 7
108 140 3
109 130 6
109 134 7
109 136 6
109 154 7
109 126 9
109 160 8
109 153 10
109 125 7
109 152 7
109 135 2
109 142 7
109 116 1
109 148 10
109 151 3
109 155 5
109 110 6
109 144 4
109 147 10
109 127 2
109 150 10
109 149 4
109 121 7
109 122 2
109 140 9
109 143 3
109 132 3
109 120 8
109 111 6
109 115 4
109 138 1
109 145 1
109 118 9
109 146 10
109 131 7
109 158 7
109 141 5
109 139 2
109 124 9
109 159 10
109 137 7
109 157 8
109 123 10
109 112 4
109 117 7
109 129 3
109 156 9
109 114 10
109 133 10
109 119 9
110 160 2
110 143 10
110 113 7
110 135 2
110 142 3
110 137 4
110 149 4
110 111 2
110 126 10
110 157 6
110 139 3
110 150 4
110 146 5
110 154 4
110 112 5
110 133 5
110 131 4
110 134 3
110 156 2
110 153 9
110 138 1
110 125 4
110 148 5
110 147 6
110 114 5
110 155 2
110 123 2
110 122 8
110 121 8
110 158 3
110 128 4
110 151 3
110 145 10
110 144 3
110 141 9
110 140 10
110 136 6
110 124 10
110 129 9
110 116 3
110 159 7
110 130 6
110 127 9
111 137 5
111 114 5
111 120 2
111 155 10
111 150 3
111 123 6
111 122 9
111 147 3
111 159 8
111 126 3
111 157 5
111 135 10
111 118 1
111 127 9
111 139 2
111 148 6
111 144 10
111 125 6
111 116 10
111 153 10
111 151 3
111 149 1
111 156 10
111 143 4
111 138 3
111 160 6
111 154 6
111 133 9
111 130 6
111 146 9
111 119 9
111 136 1
111 124 2
111 158 8
111 134 10
111 121 3
111 142 1
111 129 4
111 117 2
111 132 6
111 145 10
111 141 3
111 128 10
111 152 7
112 114 3
112 136 1
112 115 1
112 127 8
112 148 3
112 126 2
112 155 2
112 117 10
112 137 9
112 131 5
112 144 5
112 151 8
112 160 9
112 143 7
112 147 4
112 129 4
112 146 3
112 122 7
112 154 9
112 128 1
112 158 9
112 159 1
112 134 3
112 133 5
112 121 6
112 141 1
112 124 7
112 119 1
112 125 2
112 123 7
112 140 8
112 130 4
112 120 7
112 135 2
112 150 5
112 152 8
112 139 5
112 132 6
112 149 5
112 138 8
112 118 2
112 142 1
112 145 5
112 153 6
113 147 5
113 117 10
113 114 7
113 125 6
113 139 2
113 133 1
113 141 3
113 159 2
113 152 10
113 122 10
113 123 3
113 118 3
113 132 4
113 131 10
113 135 9
113 151 4
113 121 5
113 128 1
113 153 1
113 158 3
113 145 4
113 150 10
113 160 1
113 143 4
113 144 3
113 119 9
113 138 5
113 129 6
113 146 1
113 148 2
113 137 4
113 130 9
113 155 2
113 116 1
113 154 3
113 134 1
113 149 8
113 124 10
113 126 10
113 142 10
113 140 6
113 115 10
113 127 10
114 138 5
114 125 10
114 126 6
114 134 6
114 143 4
114 156 3
114 118 6
114 122 10
114 135 8
114 119 5
114 159 8
114 129 8
114 127 9
114 137 5
114 141 6
114 115 5
114 145 7
114 148 5
114 131 2
114 157 10
114 121 8
114 146 6
114 136 4
114 139 4
114 142 5
114 117 1
114 160 1
114 133 4
114 120 9
114 153 4
114 147 2
114 132 10
114 128 4
114 149 3
114 152 9
114 144 7
114 140 1
114 123 4
114 150 10
114 124 10
115 130 6
115 131 5
115 116 10
115 129 1
115 142 3
115 125 3
115 134 8
115 150 8
115 153 8
115 139 8
115 148 7
115 141 9
115 132 7
115 155 8
115 135 8
115 143 2
115 121 1
115 145 6
115 152 3
115 137 8
115 154 1
115 158 6
115 117 6
115 128 5
115 136 6
115 160 6
115 140 3
115 156 7
115 149 4
115 122 1
115 123 5
115 157 5
115 133 8
115 119 7
115 159 4
116 159 2
116 140 9
116 152 3
116 141 3
116 125 4
116 131 7
116 158 4
116 126 5
116 150 8
116 138 10
116 129 8
116 139 3
116 147 6
116 146 8
116 160 2
116 145 8
116 144 4
116 157 2
116 122 6
116 117 1
116 127 3
116 134 8
116 137 4
116 121 7
116 132 7
116 123 8
116 120 2
116 151 2
116 124 2
116 142 5
116 135 6
116 143 10
116 155 10
116 118 3
116 130 3
116 156 8
117 143 9
117 140 6
117 138 8
117 142 10
117 120 8
117 155 3
117 129 5
117 153 10
117 125 4
117 127 6
117 136 7
117 126 5
117 119 6
117 156 6
117 159 1
117 131 9
117 122 3
117 144 3
117 147 1
117 158 7
117 157 4
117 135 6
117 121 6
117 128 10
117 141 9
117 133 2
117 150 5
117 148 7
117 123 8
117 124 8
117 154 1
117 130 2
117 139 6
117 152 9
117 137 6
117 118 4
117 132 7
117 145 4
117 134 5
117 146 7
117 149 4
118 160 5
118 136 4
118 145 4
118 143 6
118 134 8
118 156 6
118 119 5
118 126 7
118 122 3
118 132 9
118 138 2
118 131 1
118 144 1
118 127 3
118 130 3
118 153 1
118 124 2
118 159 1
118 135 9
118 128 4
118 120 1
118 141 5
118 123 5
118 142 5
118 157 8
118 149 2
118 125 4
118 147 3
118 155 8
118 129 2
118 133 2
118 148 9
118 151 4
118 152 9
118 121 4
118 158 7
118 140 9
118 139 8
118 137 3
119 140 8
119 152 5
119 151 9
119 157 3
119 158 3
119 129 6
119 148 8
119 154 5
119 147 2
119 126 4
119 134 5
119 155 1
119 139 4
119 131 2
119 138 6
119 136 10
119 124 3
119 125 6
119 149 9
119 145 9
119 142 8
119 160 8
119 121 3
119 120 5
119 137 3
119 153 1
119 141 7
119 135 6
119 127 4
119 123 4
119 132 5
119 150 10
119 144 8
119 146 3
119 128 10
119 130 7
120 153 1
120 137 2
120 138 10
120 130 5
120 131 1
120 148 7
120 128 6
120 142 3
120 134 9
120 122 2
120 151 6
120 124 4
120 129 9
120 156 4
120 140 8
120 149 9
120 152 3
120 126 7
120 135 7
120 144 9
120 158 3
120 159 6
120 123 6
120 141 6
120 143 10
120 139 8
120 157 3
120 127 9
120 133 2
120 147 8
120 150 7
120 136 9
120 145 8
120 160 1
120 154 7
120 132 6
121 125 4
121 133 4
121 131 7
121 145 9
121 158 5
121 126 10
121 153 5
121 129 10
121 146 3
121 124 4
121 127 8
121 132 6
121 148 7
121 123 1
121 139 1
121 128 2
121 143 3
121 156 6
121 152 3
121 134 4
121 149 5
121 130 6
121 144 2
121 140 8
121 154 3
121 137 5
121 157 9
121 135 9
121 138 3
121 160 3
121 155 5
121 142 9
121 159 6
121 150 6
122 151 9
122 141 10
122 125 5
122 123 6
122 156 10
122 138 4
122 154 10
122 144 5
122 143 5
122 140 2
122 131 4
122 127 1
122 148 10
122 157 3
122 133 8
122 153 10
122 139 5
122 145 1
122 150 10
122 155 4
122 124 8
122 128 1
122 159 9
122 158 3
122 129 9
122 147 4
122 130 3
122 160 2
122 146 10
122 137 8
122 132 7
122 135 10
122 149 2
122 126 9
122 142 3
122 152 1
123 138 10
123 125 8
123 130 1
123 152 6
123 126 5
123 124 6
123 143 2
123 159 4
123 128 7
123 151 4
123 154 7
123 144 8
123 127 1
123 133 3
123 149 2
123 147 10
123 157 5
123 141 2
123 137 2
123 158 9
123 145 9
123 135 3
123 150 9
123 129 9
123 146 2
123 140 9
123 153 6
123 148 3
123 155 8
123 132 5
123 131 10
123 136 4
123 139 5
123 134 2
124 147 9
124 153 2
124 144 7
124 131 1
124 137 10
124 146 6
124 151 5
124 133 3
124 156 3
124 159 1
124 128 2
124 142 1
124 141 6
124 134 2
124 149 3
124 127 2
124 130 10
124 126 1
124 129 5
124 139 8
124 155 2
124 136 5
124 150 9
124 158 5
124 138 2
124 152 4
124 143 3
124 140 10
124 154 3
124 132 3
124 145 7
124 125 8
124 160 1
125 137 1
125 126 1
125 132 2
125 129 3
125 153 6
125 156 4
125 130 5
125 133 9
125 142 10
125 136 4
125 150 1
125 139 2
125 157 3
125 138 9
125 151 3
125 127 9
125 155 6
125 160 4
125 134 7
125 159 3
125 128 5
125 143 1
125 131 8
125 135 6
125 154 9
125 144 1
125 147 1
125 141 8
125 148 10
125 140 7
126 135 6
126 148 9
126 151 8
126 150 10
126 160 7
126 153 6
126 149 10
126 140 9
126 154 2
126 144 3
126 143 1
126 136 10
126 146 4
126 128 2
126 133 1
126 145 10
126 157 10
126 137 5
126 130 9
126 129 9
126 158 10
126 152 9
126 139 4
126 141 8
126 142 5
126 131 8
126 138 3
126 156 7
126 155 8
127 142 10
127 145 5
127 135 10
127 148 1
127 143 3
127 158 4
127 139 5
127 129 10
127 128 7
127 156 5
127 132 10
127 130 8
127 154 7
127 151 5
127 146 5
127 136 4
127 137 3
127 141 4
127 147 9
127 133 5
127 131 4
127 134 9
127 144 4
127 153 4
127 150 5
127 157 10
127 149 4
127 160 9
127 159 8
128 129 9
128 158 5
128 138 1
128 160 5
128 139 3
128 131 2
128 157 2
128 154 8
128 140 10
128 144 1
128 159 10
128 152 1
128 142 8
128 151 10
128 156 10
128 143 4
128 155 3
128 145 6
128 150 3
128 136 4
128 134 2
128 147 2
128 146 4
128 148 3
128 141 8
128 135 5
128 133 6
128 153 3
128 132 1
129 137 10
129 160 8
129 148 4
129 138 8
129 151 9
129 147 7
129 155 2
129 134 9
129 136 9
129 132 5
129 159 10
129 157 4
129 141 1
129 139 7
129 143 6
129 140 7
129 131 4
129 146 5
129 150 1
129 149 10
129 133 4
129 154 5
129 135 1
129 153 10
130 147 10
130 146 4
130 159 1
130 131 8
130 148 2
130 151 1
130 144 2
130 132 2
130 150 10
130 141 3
130 152 4
130 149 10
130 136 2
130 154 7
130 160 7
130 157 1
130 140 2
130 133 10
130 134 7
130 155 3
130 143 1
130 139 1
130 137 8
130 142 6
130 153 8
130 158 4
131 154 9
131 160 4
131 146 5
131 147 2
131 145 5
131 132 2
131 138 7
131 149 1
131 158 5
131 142 3
131 155 9
131 134 1
131 148 7
131 159 9
131 139 4
131 140 4
131 152 3
131 157 6
131 150 2
131 136 8
131 144 3
131 151 5
131 137 5
131 133 8
131 153 8
131 143 10
131 135 10
131 156 10
132 153 7
132 144 7
132 141 2
132 133 4
132 155 4
132 151 5
132 156 7
132 159 10
132 160 3
132 139 1
132 152 10
132 140 7
132 158 2
132 146 6
132 138 4
132 134 9
132 148 3
132 143 8
132 136 1
132 154 2
132 145 3
132 147 3
132 137 4
132 142 8
132 149 6
132 157 1
133 136 4
133 153 9
133 137 4
133 157 10
133 144 10
133 143 4
133 134 3
133 151 9
133 145 6
133 147 5
133 140 3
133 146 4
133 156 4
133 141 6
133 155 5
133 158 5
133 149 2
133 150 6
133 154 1
133 142 9
133 159 6
133 152 9
133 160 1
133 148 8
134 135 9
134 155 1
134 143 9
134 159 6
134 150 3
134 147 10
134 146 8
134 144 9
134 140 4
134 142 9
134 156 1
134 160 4
134 158 6
134 136 10
134 154 3
134 151 10
134 157 1
134 139 8
134 149 6
134 145 2
134 137 3
134 141 5
135 141 3
135 139 6
135 155 10
135 137 6
135 152 2
135 138 5
135 157 8
135 150 2
135 143 6
135 149 8
135 158 4
135 136 7
135 153 4
135 148 5
135 145 8
135 147 6
135 160 4
135 146 9
135 154 10
135 156 2
135 144 10
135 151 2
136 141 1
136 140 1
136 139 1
136 156 8
136 153 1
136 146 9
136 149 1
136 152 9
136 157 1
136 151 3
136 137 4
136 138 7
136 150 4
136 154 8
136 148 5
136 159 6
136 142 5
136 147 8
136 143 4
136 160 6
136 158 4
136 155 2
136 145 5
137 153 3
137 139 6
137 142 5
137 148 3
137 151 5
137 154 4
137 141 1
137 146 7
137 157 6
137 143 9
137 150 7
137 145 3
137 160 3
137 144 6
137 152 2
137 155 10
137 156 6
137 158 4
137 159 8
137 138 2
137 147 8
137 149 1
138 147 9
138 154 7
138 141 5
138 157 4
138 140 8
138 143 9
138 156 3
138 151 4
138 146 10
138 149 9
138 158 9
138 155 2
138 150 9
138 152 3
138 159 9
138 139 8
138 144 6
138 145 2
138 142 1
138 153 7
139 152 9
139 160 5
139 155 7
139 151 7
139 156 4
139 145 7
139 153 4
139 141 1
139 147 7
139 150 1
139 146 8
139 144 7
139 154 1
139 140 4
139 148 1
139 142 10
139 157 3
139 159 4
139 149 3
139 143 2
139 158 6
140 148 6
140 159 9
140 149 7
140 157 6
140 156 1
140 143 8
140 145 10
140 158 10
140 151 1
140 153 4
140 142 1
140 160 8
140 147 2
140 141 7
140 150 4
140 144 6
141 148 5
141 151 9
141 145 3
141 158 6
141 152 6
141 160 6
141 159 6
141 156 10
141 150 4
141 143 8
141 153 3
141 149 2
141 147 10
141 155 4
141 146 9
142 154 7
142 147 4
142 157 9
142 159 6
142 155 3
142 160 5
142 151 3
142 153 6
142 149 2
142 148 9
142 150 4
142 145 6
142 143 4
142 158 8
142 146 7
142 156 3
143 150 8
143 155 6
143 144 3
143 158 5
143 146 2
143 152 8
143 153 3
143 145 6
143 147 6
143 151 8
143 148 9
143 156 2
143 157 3
143 154 1
143 149 5
144 149 7
144 151 4
144 159 10
144 146 6
144 160 7
144 152 3
144 150 9
144 148 9
144 154 7
144 157 10
144 147 6
144 156 5
144 155 4
144 153 7
145 157 3
145 146 9
145 155 7
145 154 7
145 151 10
145 158 4
145 150 8
145 147 8
145 156 7
145 149 3
145 148 3
145 159 6
145 152 5
146 160 6
146 158 2
146 157 10
146 152 9
146 159 4
146 155 10
146 154 6
146 147 4
146 151 7
146 148 1
146 150 10
147 157 4
147 149 8
147 154 4
147 160 6
147 156 9
147 151 10
147 148 5
147 158 3
147 155 6
147 159 7
147 152 3
147 153 9
148 153 5
148 150 1
148 160 2
148 156 6
148 152 5
148 158 1
148 159 8
148 149 7
148 155 4
148 154 10
148 151 3
149 152 1
149 150 2
149 157 1
149 158 4
149 151 8
149 159 5
149 154 6
149 156 4
149 155 8
149 153 8
150 152 5
150 155 7
150 158 4
150 156 8
150 154 10
150 157 8
150 160 10
150 159 5
150 153 7
150 151 7
151 155 4
151 152 3
151 156 8
151 157 1
151 153 7
151 159 6
151 158 5
151 160 5
152 156 9
152 160 1
152 154 9
152 157 2
152 153 4
152 159 10
153 159 3
153 160 1
153 155 5
153 154 5
153 157 9
153 158 9
153 156 8
154 159 9
154 158 5
154 157 10
154 155 2
155 157 4
155 158 5
155 156 8
155 159 1
155 160 7
156 157 4
156 159 6
156 158 6
157 159 8
157 158 1
157 160 9
158 160 5
158 159 4
159 160 6


==> anc/instances/benchmark/maxCutMet/pw09_180.0 <==
180 14499 
1 82 9
1 3 4
1 149 1
1 117 8
1 143 3
1 153 2
1 76 4
1 45 7
1 146 2
1 67 2
1 65 6
1 112 2
1 126 5
1 173 4
1 9 5
1 24 8
1 90 3
1 145 10
1 118 7
1 101 10
1 50 1
1 174 9
1 8 4
1 35 1
1 11 3
1 86 2
1 43 6
1 167 1
1 179 5
1 154 4
1 59 6
1 55 7
1 73 10
1 128 2
1 116 5
1 127 5
1 4 3
1 124 1
1 28 9
1 129 7
1 31 3
1 33 4
1 147 1
1 180 1
1 26 4
1 47 9
1 130 8
1 142 5
1 115 3
1 64 6
1 25 7
1 141 5
1 100 10
1 14 2
1 66 3
1 169 8
1 17 2
1 10 1
1 161 2
1 40 10
1 48 5
1 172 9
1 110 9
1 170 8
1 162 3
1 176 9
1 92 8
1 16 4
1 6 5
1 158 3
1 164 3
1 37 2
1 123 4
1 93 6
1 79 6
1 171 1
1 138 5
1 178 4
1 39 7
1 102 2
1 122 1
1 159 1
1 140 7
1 89 4
1 104 6
1 87 4
1 106 9
1 77 5
1 133 10
1 156 8
1 168 3
1 165 10
1 166 8
1 18 1
1 2 4
1 36 2
1 88 7
1 105 10
1 27 5
1 52 1
1 132 3
1 119 1
1 148 3
1 81 2
1 152 10
1 108 6
1 139 5
1 114 2
1 13 9
1 63 6
1 134 5
1 157 4
1 30 3
1 75 8
1 61 2
1 160 3
1 32 10
1 41 8
1 96 5
1 58 4
1 56 3
1 38 7
1 109 9
1 150 6
1 57 9
1 44 7
1 107 3
1 72 4
1 80 4
1 53 5
1 46 5
1 21 3
1 23 6
1 29 8
1 85 4
1 144 9
1 91 9
1 19 3
1 177 7
1 68 3
1 71 10
1 155 10
1 60 2
1 5 8
1 84 5
1 120 2
1 111 6
1 103 8
1 70 3
1 97 7
1 131 10
1 98 9
1 34 1
1 74 10
1 62 5
1 20 1
1 51 7
1 135 10
1 78 7
1 113 3
1 94 1
1 121 3
1 83 6
1 54 4
2 57 8
2 162 5
2 71 3
2 163 9
2 111 6
2 91 7
2 17 7
2 99 6
2 142 3
2 150 7
2 16 9
2 88 6
2 120 5
2 106 8
2 83 8
2 35 6
2 138 5
2 93 7
2 86 8
2 154 10
2 4 4
2 82 6
2 47 3
2 159 6
2 72 9
2 173 9
2 118 10
2 55 3
2 46 3
2 20 4
2 117 5
2 32 3
2 170 4
2 119 9
2 9 6
2 164 8
2 109 1
2 131 2
2 124 9
2 147 4
2 133 1
2 52 5
2 37 7
2 70 5
2 171 10
2 125 8
2 48 1
2 112 1
2 169 8
2 74 4
2 50 8
2 132 5
2 63 9
2 49 2
2 134 7
2 145 9
2 100 1
2 8 2
2 176 6
2 76 3
2 23 3
2 175 2
2 95 1
2 69 4
2 139 1
2 36 2
2 78 4
2 44 1
2 113 3
2 121 5
2 174 5
2 115 9
2 152 1
2 107 7
2 101 8
2 3 2
2 66 6
2 155 6
2 84 2
2 128 8
2 59 3
2 56 2
2 42 2
2 105 2
2 149 5
2 135 6
2 177 6
2 6 10
2 158 5
2 81 6
2 108 1
2 75 3
2 5 4
2 161 2
2 21 2
2 60 5
2 58 7
2 19 2
2 41 1
2 18 3
2 151 1
2 26 6
2 144 5
2 30 10
2 38 7
2 34 9
2 116 2
2 14 2
2 166 10
2 122 10
2 156 9
2 97 9
2 73 10
2 64 5
2 68 8
2 89 1
2 94 5
2 85 2
2 130 7
2 168 6
2 114 2
2 61 6
2 137 1
2 65 1
2 22 2
2 129 7
2 87 5
2 25 6
2 79 9
2 140 10
2 28 10
2 157 2
2 123 5
2 167 6
2 179 9
2 24 3
2 102 1
2 178 2
2 146 6
2 103 1
2 29 6
2 96 8
2 127 8
2 62 4
2 172 9
2 40 9
2 80 1
2 53 3
2 15 2
2 51 7
2 54 5
2 27 4
2 143 7
2 160 9
2 148 1
2 98 5
2 77 2
2 12 5
2 7 10
2 110 9
2 45 10
2 11 1
2 165 5
2 33 3
3 110 9
3 55 3
3 53 7
3 123 8
3 47 3
3 132 6
3 62 1
3 23 1
3 179 5
3 87 8
3 24 2
3 59 6
3 104 5
3 88 3
3 170 3
3 164 2
3 154 7
3 148 6
3 39 4
3 86 6
3 80 4
3 66 10
3 17 9
3 19 8
3 71 6
3 153 7
3 82 3
3 60 1
3 155 3
3 4 1
3 160 1
3 43 5
3 5 8
3 72 10
3 52 5
3 22 5
3 159 10
3 172 9
3 140 7
3 26 9
3 125 1
3 30 8
3 96 3
3 11 2
3 69 7
3 157 1
3 101 2
3 67 6
3 97 1
3 34 3
3 152 1
3 149 9
3 107 10
3 54 4
3 9 9
3 134 2
3 113 4
3 77 10
3 90 3
3 70 9
3 98 1
3 16 10
3 65 1
3 33 8
3 12 5
3 122 5
3 6 4
3 15 1
3 167 5
3 117 7
3 118 8
3 177 2
3 130 8
3 75 9
3 135 7
3 95 8
3 10 2
3 44 9
3 166 9
3 76 1
3 13 8
3 158 6
3 64 6
3 92 3
3 178 6
3 163 10
3 176 9
3 42 6
3 41 4
3 111 6
3 74 3
3 46 3
3 100 9
3 21 7
3 83 5
3 115 4
3 129 7
3 56 6
3 89 8
3 145 5
3 48 7
3 102 9
3 146 10
3 124 4
3 57 8
3 156 6
3 168 6
3 45 1
3 143 6
3 93 10
3 68 5
3 50 4
3 20 4
3 139 4
3 58 6
3 116 1
3 114 10
3 81 7
3 109 6
3 144 1
3 99 2
3 63 10
3 174 9
3 142 6
3 133 3
3 128 9
3 61 3
3 27 6
3 147 7
3 103 10
3 85 8
3 108 2
3 137 8
3 173 3
3 36 5
3 25 1
3 49 7
3 40 8
3 14 4
3 120 9
3 84 9
3 180 5
3 8 3
3 161 3
3 138 4
3 112 3
3 94 3
3 106 8
3 175 5
3 131 8
3 32 10
3 136 3
3 119 1
3 38 8
3 162 1
3 31 1
3 126 2
3 169 7
3 141 7
3 29 8
4 26 10
4 137 7
4 57 8
4 48 6
4 46 2
4 85 5
4 99 5
4 74 6
4 45 4
4 159 7
4 11 1
4 30 9
4 135 3
4 69 5
4 66 2
4 126 2
4 129 3
4 59 7
4 86 8
4 107 5
4 77 7
4 166 4
4 7 5
4 40 6
4 39 1
4 9 3
4 28 4
4 175 5
4 8 9
4 76 4
4 128 8
4 146 7
4 101 9
4 103 8
4 52 1
4 127 2
4 138 5
4 104 10
4 130 8
4 49 9
4 113 8
4 154 1
4 142 7
4 92 9
4 10 3
4 73 8
4 68 2
4 156 2
4 110 10
4 125 4
4 153 7
4 144 4
4 78 3
4 13 10
4 16 2
4 81 9
4 170 8
4 67 7
4 15 9
4 19 8
4 145 1
4 83 4
4 177 8
4 56 1
4 53 1
4 141 3
4 169 7
4 51 4
4 61 10
4 37 10
4 60 7
4 89 2
4 112 5
4 151 8
4 174 9
4 114 9
4 84 10
4 21 5
4 75 5
4 98 8
4 47 7
4 82 10
4 179 8
4 132 10
4 20 7
4 95 2
4 64 9
4 115 4
4 24 7
4 44 7
4 62 3
4 176 8
4 116 4
4 109 3
4 118 4
4 102 10
4 172 1
4 147 9
4 121 7
4 29 7
4 152 5
4 158 9
4 96 10
4 106 2
4 36 7
4 93 3
4 63 6
4 55 10
4 171 6
4 122 7
4 120 9
4 124 4
4 31 2
4 157 5
4 160 10
4 140 6
4 6 3
4 38 9
4 23 3
4 136 7
4 42 4
4 131 5
4 72 6
4 167 10
4 111 5
4 22 4
4 50 3
4 165 9
4 161 6
4 178 6
4 150 2
4 173 3
4 79 3
4 33 7
4 108 1
4 90 10
4 119 6
4 180 1
4 18 10
4 149 8
4 14 10
4 139 8
4 143 7
4 43 5
4 94 10
4 32 3
4 97 9
4 91 1
4 34 6
4 105 4
4 80 8
4 88 7
4 162 3
4 41 2
4 155 8
4 65 6
5 55 3
5 60 7
5 172 6
5 62 8
5 28 5
5 108 8
5 92 9
5 146 10
5 76 1
5 131 10
5 72 8
5 8 1
5 70 8
5 82 9
5 126 8
5 30 8
5 150 7
5 178 5
5 104 6
5 167 4
5 151 2
5 84 8
5 129 2
5 165 6
5 157 3
5 171 10
5 136 6
5 21 8
5 156 10
5 160 4
5 73 2
5 90 4
5 29 3
5 13 4
5 95 8
5 132 7
5 100 5
5 18 4
5 15 1
5 88 6
5 17 1
5 164 9
5 6 10
5 180 1
5 137 2
5 162 7
5 49 7
5 138 8
5 168 2
5 10 2
5 158 2
5 31 7
5 87 7
5 19 9
5 58 2
5 148 8
5 170 5
5 89 8
5 177 1
5 144 8
5 115 5
5 169 7
5 145 8
5 142 3
5 53 8
5 109 9
5 61 6
5 48 8
5 14 10
5 22 1
5 106 3
5 65 3
5 57 6
5 35 6
5 107 3
5 103 5
5 26 2
5 117 1
5 43 7
5 125 6
5 119 4
5 166 6
5 69 3
5 80 3
5 83 7
5 25 6
5 24 7
5 44 8
5 124 2
5 154 5
5 12 9
5 176 2
5 78 9
5 27 7
5 20 4
5 51 5
5 113 8
5 139 1
5 173 10
5 54 6
5 59 7
5 34 10
5 153 10
5 11 6
5 152 5
5 37 9
5 66 6
5 120 8
5 56 6
5 7 5
5 143 6
5 63 4
5 50 3
5 99 2
5 111 9
5 67 2
5 33 4
5 155 3
5 71 1
5 91 5
5 45 10
5 134 8
5 159 2
5 93 7
5 85 1
5 128 3
5 127 10
5 112 4
5 114 5
5 105 4
5 79 4
5 77 10
5 175 6
5 94 10
5 122 6
5 147 5
5 110 2
5 163 10
5 74 5
5 38 2
5 81 10
5 102 7
5 123 6
5 42 7
5 133 4
5 101 3
5 116 9
5 23 1
5 41 1
5 16 1
5 32 2
5 52 3
5 179 10
5 140 10
5 121 10
5 97 3
5 174 6
6 135 8
6 22 9
6 105 10
6 127 5
6 44 2
6 180 7
6 126 4
6 23 7
6 145 1
6 28 1
6 119 6
6 150 10
6 130 5
6 82 4
6 106 7
6 100 5
6 88 4
6 149 4
6 102 6
6 172 10
6 137 9
6 113 7
6 70 5
6 8 1
6 46 4
6 120 2
6 84 1
6 56 7
6 27 1
6 95 10
6 163 1
6 58 2
6 78 9
6 25 10
6 89 1
6 93 2
6 122 8
6 63 2
6 123 1
6 96 10
6 164 2
6 165 1
6 11 4
6 169 3
6 32 7
6 108 2
6 37 3
6 79 3
6 153 5
6 54 1
6 75 5
6 42 8
6 13 4
6 132 9
6 81 4
6 177 7
6 94 6
6 171 4
6 175 10
6 7 7
6 136 8
6 20 9
6 131 8
6 90 6
6 16 5
6 71 5
6 146 1
6 92 9
6 36 3
6 99 8
6 17 9
6 43 7
6 10 8
6 38 1
6 166 6
6 67 1
6 66 5
6 104 3
6 129 4
6 152 5
6 76 9
6 83 10
6 30 6
6 103 9
6 40 10
6 134 8
6 48 9
6 138 7
6 101 7
6 77 6
6 147 4
6 176 2
6 110 4
6 91 7
6 73 5
6 34 5
6 72 7
6 161 5
6 68 2
6 39 6
6 170 7
6 148 4
6 117 6
6 21 10
6 142 4
6 80 10
6 33 2
6 47 1
6 139 9
6 45 2
6 85 4
6 12 3
6 59 4
6 107 4
6 151 7
6 125 7
6 143 9
6 97 5
6 173 6
6 144 6
6 9 3
6 52 10
6 118 2
6 178 10
6 26 6
6 18 10
6 109 6
6 156 6
6 24 8
6 65 4
6 86 5
6 160 2
6 167 1
6 124 6
6 159 1
6 62 7
6 14 3
6 69 4
6 87 4
6 57 9
6 168 10
6 158 10
6 111 1
6 53 5
6 174 10
6 128 4
6 64 5
6 50 5
6 61 3
6 51 4
6 141 8
6 49 10
6 115 9
6 41 2
6 155 2
6 114 8
6 157 9
6 133 7
6 98 3
6 154 1
6 74 8
7 170 3
7 157 6
7 147 2
7 115 9
7 141 10
7 173 5
7 23 3
7 19 7
7 81 9
7 25 6
7 178 10
7 162 5
7 79 10
7 52 8
7 28 6
7 118 5
7 142 1
7 137 5
7 143 10
7 64 4
7 44 10
7 100 8
7 62 4
7 73 1
7 102 10
7 164 6
7 12 8
7 18 2
7 40 5
7 127 10
7 77 3
7 161 10
7 54 7
7 159 7
7 80 7
7 63 3
7 29 5
7 68 5
7 117 5
7 34 9
7 21 8
7 84 5
7 50 8
7 166 7
7 140 5
7 106 4
7 17 10
7 174 6
7 66 2
7 112 1
7 35 9
7 148 5
7 36 7
7 103 8
7 151 9
7 16 5
7 88 6
7 168 3
7 31 2
7 122 8
7 132 7
7 13 1
7 165 4
7 14 6
7 38 8
7 113 9
7 24 4
7 48 8
7 93 4
7 33 7
7 129 10
7 130 5
7 125 9
7 175 6
7 169 1
7 91 3
7 45 7
7 163 4
7 120 10
7 123 9
7 133 9
7 111 8
7 59 6
7 171 10
7 53 7
7 176 9
7 135 1
7 37 10
7 74 4
7 126 7
7 131 10
7 138 8
7 136 9
7 72 1
7 26 10
7 42 5
7 58 3
7 60 7
7 94 4
7 116 6
7 153 10
7 86 9
7 30 7
7 67 6
7 39 3
7 85 5
7 150 7
7 154 4
7 11 4
7 92 3
7 160 8
7 70 8
7 89 2
7 121 9
7 158 4
7 76 6
7 46 7
7 114 5
7 43 8
7 82 2
7 124 3
7 27 2
7 22 4
7 156 8
7 71 3
7 179 10
7 98 8
7 149 5
7 96 9
7 128 3
7 9 9
7 145 4
7 41 5
7 90 5
7 61 6
7 134 9
7 110 10
7 95 3
7 105 9
7 139 10
7 177 3
7 32 4
7 15 7
7 101 8
7 8 4
7 51 6
7 87 9
7 65 1
7 57 7
7 69 10
7 47 7
7 155 7
7 49 5
7 108 8
7 119 5
7 78 8
7 104 7
7 99 4
7 146 4
8 133 1
8 14 4
8 45 4
8 83 10
8 107 8
8 12 7
8 178 8
8 145 2
8 11 5
8 106 4
8 103 3
8 18 10
8 92 7
8 99 3
8 146 9
8 19 7
8 98 7
8 139 3
8 88 5
8 29 10
8 16 3
8 42 1
8 169 2
8 132 3
8 77 1
8 43 10
8 66 2
8 119 3
8 68 5
8 118 7
8 90 9
8 25 7
8 111 6
8 52 5
8 143 5
8 120 1
8 112 10
8 110 2
8 156 10
8 64 6
8 129 1
8 163 4
8 47 9
8 54 9
8 168 8
8 166 8
8 130 8
8 121 4
8 21 10
8 141 2
8 161 8
8 150 2
8 159 6
8 30 9
8 142 8
8 22 5
8 38 2
8 65 7
8 69 5
8 174 8
8 71 4
8 89 3
8 87 6
8 72 3
8 117 2
8 179 3
8 31 9
8 176 3
8 134 8
8 53 3
8 91 10
8 108 2
8 57 6
8 177 7
8 128 8
8 123 5
8 136 10
8 49 4
8 157 7
8 164 7
8 26 3
8 93 6
8 62 4
8 74 9
8 115 2
8 131 6
8 20 5
8 73 3
8 144 5
8 173 1
8 17 3
8 109 10
8 10 6
8 67 3
8 82 3
8 48 4
8 171 6
8 59 1
8 40 4
8 140 10
8 15 7
8 51 4
8 50 3
8 28 8
8 116 6
8 100 7
8 23 5
8 122 4
8 46 3
8 56 5
8 165 8
8 127 3
8 125 9
8 24 3
8 172 7
8 39 1
8 33 5
8 13 8
8 97 2
8 114 8
8 34 9
8 102 7
8 35 4
8 170 7
8 180 2
8 126 5
8 86 10
8 60 1
8 155 7
8 80 10
8 152 8
8 55 3
8 94 7
8 154 4
8 124 6
8 84 10
8 75 9
8 79 3
8 104 2
8 70 4
8 85 7
8 162 9
8 41 10
8 95 9
8 37 5
8 167 3
8 147 1
8 137 2
8 158 7
8 175 9
8 149 3
8 36 8
8 160 7
8 135 10
8 105 1
8 113 8
9 50 4
9 72 7
9 155 1
9 15 2
9 55 1
9 146 9
9 132 8
9 90 2
9 130 4
9 116 8
9 47 9
9 103 7
9 83 5
9 180 1
9 51 10
9 135 3
9 157 5
9 82 5
9 94 2
9 154 7
9 165 5
9 121 3
9 10 10
9 107 8
9 70 1
9 144 5
9 54 6
9 174 5
9 39 5
9 131 7
9 110 7
9 98 2
9 129 10
9 34 9
9 168 3
9 91 3
9 42 7
9 178 7
9 95 10
9 145 1
9 59 2
9 37 8
9 169 5
9 175 1
9 26 2
9 148 10
9 23 7
9 97 5
9 62 4
9 99 10
9 60 6
9 152 7
9 172 8
9 177 3
9 128 7
9 150 10
9 163 3
9 151 1
9 102 4
9 114 6
9 118 1
9 12 9
9 111 2
9 80 1
9 173 10
9 31 6
9 74 5
9 52 5
9 92 2
9 161 10
9 88 6
9 65 3
9 179 4
9 115 2
9 109 1
9 96 1
9 28 3
9 29 7
9 45 10
9 22 3
9 30 3
9 133 9
9 21 7
9 104 6
9 89 7
9 166 8
9 27 9
9 84 4
9 138 9
9 32 2
9 93 1
9 48 9
9 25 10
9 71 9
9 113 8
9 35 3
9 33 10
9 134 6
9 66 3
9 127 2
9 64 6
9 125 7
9 137 4
9 119 3
9 19 3
9 126 4
9 24 8
9 156 3
9 61 1
9 36 10
9 79 1
9 108 2
9 49 8
9 53 6
9 78 8
9 40 7
9 117 6
9 44 5
9 120 10
9 81 2
9 86 10
9 57 8
9 38 7
9 56 1
9 162 5
9 159 9
9 67 10
9 136 10
9 77 8
9 76 1
9 73 8
9 160 4
9 58 1
9 69 6
9 112 8
9 100 2
9 141 4
9 142 9
9 139 9
9 170 5
9 20 2
9 68 8
9 46 10
9 101 7
9 106 7
9 18 6
9 171 7
9 63 10
9 122 6
9 140 6
9 153 2
9 167 3
9 13 5
9 14 5
10 152 4
10 22 3
10 17 5
10 72 5
10 99 7
10 28 1
10 88 4
10 63 2
10 46 5
10 52 7
10 68 8
10 32 6
10 175 1
10 44 8
10 145 5
10 30 2
10 43 5
10 170 6
10 78 8
10 23 10
10 149 3
10 26 7
10 54 10
10 119 9
10 163 7
10 24 2
10 85 3
10 60 10
10 90 7
10 69 3
10 27 9
10 19 7
10 137 9
10 50 3
10 166 3
10 84 6
10 121 10
10 146 9
10 100 2
10 178 5
10 66 3
10 154 1
10 148 6
10 129 9
10 55 10
10 14 2
10 126 9
10 31 9
10 80 3
10 89 2
10 25 7
10 128 1
10 40 4
10 92 1
10 165 1
10 97 5
10 144 4
10 150 10
10 109 4
10 35 6
10 130 5
10 113 10
10 67 9
10 98 9
10 161 7
10 62 10
10 167 7
10 169 2
10 64 3
10 48 5
10 12 2
10 134 7
10 115 1
10 87 8
10 83 2
10 112 9
10 164 10
10 61 5
10 53 3
10 135 8
10 158 8
10 174 6
10 58 10
10 21 2
10 74 7
10 118 5
10 138 2
10 141 7
10 16 9
10 171 7
10 34 10
10 91 10
10 101 6
10 56 9
10 136 1
10 47 7
10 71 4
10 151 1
10 11 9
10 96 3
10 102 8
10 20 6
10 70 5
10 79 8
10 82 3
10 36 6
10 110 9
10 76 6
10 179 1
10 75 7
10 147 3
10 117 2
10 15 9
10 45 3
10 116 9
10 38 9
10 127 6
10 159 2
10 160 6
10 123 8
10 86 7
10 131 3
10 49 7
10 65 7
10 176 5
10 93 8
10 77 9
10 122 9
10 106 4
10 18 7
10 73 9
10 42 9
10 168 1
10 124 5
10 173 3
10 155 1
10 59 2
10 105 2
10 81 6
10 140 5
10 39 3
10 114 8
10 108 2
10 111 10
10 156 4
10 13 5
10 142 6
10 95 5
10 157 1
10 139 3
10 29 9
10 133 3
10 51 3
10 120 6
10 94 1
10 153 2
10 143 5
10 33 7
11 177 6
11 144 6
11 138 5
11 172 9
11 21 5
11 158 6
11 108 1
11 45 8
11 118 4
11 171 6
11 24 10
11 55 2
11 85 5
11 44 10
11 147 7
11 125 8
11 156 7
11 84 6
11 130 9
11 91 10
11 18 8
11 102 6
11 106 1
11 132 10
11 133 3
11 39 2
11 37 6
11 86 7
11 101 10
11 180 4
11 27 7
11 161 4
11 165 9
11 69 2
11 66 2
11 159 8
11 16 5
11 173 7
11 128 4
11 163 9
11 68 2
11 148 2
11 63 5
11 77 6
11 114 10
11 107 8
11 131 6
11 175 10
11 46 5
11 59 1
11 94 10
11 79 3
11 13 8
11 38 6
11 115 9
11 93 8
11 116 3
11 53 9
11 129 9
11 89 7
11 139 6
11 34 2
11 56 8
11 31 5
11 141 4
11 109 1
11 155 2
11 19 8
11 117 4
11 169 3
11 122 1
11 90 1
11 153 6
11 166 6
11 174 9
11 30 8
11 98 5
11 137 3
11 142 5
11 26 6
11 40 10
11 64 8
11 121 10
11 143 10
11 149 1
11 103 8
11 75 1
11 17 8
11 70 1
11 52 10
11 123 1
11 176 8
11 119 5
11 51 5
11 88 6
11 14 7
11 111 1
11 32 2
11 15 2
11 146 9
11 42 2
11 23 9
11 72 4
11 151 8
11 104 3
11 178 9
11 112 6
11 41 1
11 67 4
11 61 10
11 74 4
11 110 10
11 35 2
11 48 3
11 12 8
11 160 5
11 65 8
11 97 6
11 152 6
11 120 8
11 127 5
11 50 8
11 99 4
11 154 1
11 71 4
11 124 2
11 87 8
11 22 4
11 170 4
11 135 5
11 81 3
11 167 6
11 140 5
11 80 2
11 134 2
11 105 3
11 20 6
11 83 4
11 76 4
11 54 10
11 150 3
11 164 1
11 47 8
11 82 7
11 157 7
11 96 3
11 78 3
11 113 4
11 126 8
11 73 10
12 119 2
12 97 1
12 89 1
12 54 3
12 103 4
12 84 8
12 99 9
12 151 2
12 142 3
12 75 8
12 130 1
12 100 7
12 17 7
12 61 2
12 67 4
12 143 9
12 35 9
12 73 5
12 68 2
12 19 9
12 150 3
12 78 6
12 25 1
12 38 5
12 66 9
12 90 7
12 92 1
12 144 8
12 65 7
12 127 4
12 77 8
12 114 6
12 104 10
12 156 1
12 83 6
12 13 10
12 122 2
12 111 8
12 74 8
12 175 3
12 118 9
12 50 2
12 139 10
12 96 3
12 124 3
12 137 3
12 126 6
12 153 2
12 46 8
12 136 7
12 117 8
12 24 7
12 141 5
12 49 1
12 171 3
12 20 3
12 157 5
12 53 4
12 30 10
12 76 4
12 152 3
12 173 6
12 36 3
12 95 8
12 115 3
12 160 5
12 23 3
12 56 10
12 177 8
12 63 1
12 47 6
12 21 7
12 116 8
12 28 9
12 44 6
12 146 1
12 81 7
12 169 9
12 87 10
12 59 6
12 102 10
12 31 5
12 34 2
12 43 8
12 147 4
12 132 8
12 45 10
12 71 10
12 140 8
12 162 2
12 121 3
12 69 3
12 167 8
12 80 9
12 58 5
12 176 7
12 106 3
12 164 5
12 172 7
12 133 3
12 134 10
12 112 3
12 41 4
12 85 2
12 107 8
12 15 5
12 48 5
12 98 8
12 18 9
12 40 9
12 82 5
12 33 9
12 105 2
12 168 3
12 101 8
12 27 10
12 120 9
12 51 8
12 131 9
12 88 3
12 110 10
12 91 4
12 14 7
12 86 1
12 135 2
12 155 4
12 22 7
12 148 5
12 60 10
12 158 2
12 29 2
12 79 9
12 108 6
12 93 7
12 149 7
12 32 8
12 42 4
12 161 10
12 70 7
12 170 4
12 145 7
12 179 3
12 39 1
12 166 1
12 129 3
12 180 3
12 128 7
12 109 5
12 72 1
12 26 6
12 165 10
13 35 5
13 95 2
13 144 1
13 133 10
13 56 7
13 19 4
13 136 4
13 161 10
13 142 3
13 173 10
13 15 3
13 111 2
13 126 1
13 166 10
13 58 8
13 44 8
13 32 8
13 124 10
13 97 9
13 90 5
13 45 2
13 103 9
13 170 10
13 40 6
13 37 7
13 54 2
13 110 5
13 60 2
13 152 2
13 167 10
13 121 1
13 47 3
13 43 4
13 65 6
13 86 10
13 88 2
13 81 7
13 61 3
13 159 6
13 26 8
13 165 8
13 115 9
13 36 6
13 149 9
13 29 4
13 94 2
13 24 1
13 33 9
13 79 3
13 160 3
13 177 6
13 172 2
13 164 7
13 38 7
13 22 7
13 163 3
13 53 3
13 145 5
13 139 1
13 169 6
13 21 10
13 131 3
13 99 10
13 118 1
13 122 7
13 117 10
13 78 2
13 157 6
13 83 4
13 143 2
13 119 1
13 74 3
13 87 9
13 51 1
13 106 2
13 34 4
13 82 5
13 42 8
13 18 4
13 30 3
13 101 8
13 135 7
13 113 8
13 89 10
13 108 5
13 138 10
13 134 9
13 92 3
13 105 4
13 75 6
13 132 2
13 178 2
13 73 4
13 63 1
13 57 6
13 112 3
13 64 9
13 67 6
13 91 10
13 93 5
13 70 6
13 16 8
13 116 4
13 168 3
13 49 8
13 150 3
13 55 2
13 28 2
13 147 2
13 41 10
13 76 3
13 128 8
13 125 4
13 72 5
13 146 1
13 123 4
13 158 10
13 148 4
13 68 1
13 107 6
13 102 1
13 109 9
13 77 10
13 27 10
13 130 5
13 84 4
13 62 4
13 171 1
13 46 6
13 129 2
13 156 9
13 96 4
13 48 6
13 179 6
13 25 9
13 100 6
13 39 10
13 180 7
13 20 4
13 141 7
13 176 4
13 104 7
13 71 9
13 80 10
13 69 5
13 127 2
13 140 4
13 114 9
13 31 10
13 66 5
13 162 10
14 91 4
14 88 9
14 25 2
14 46 9
14 19 2
14 165 10
14 29 3
14 116 1
14 15 8
14 122 9
14 148 8
14 38 4
14 66 4
14 82 8
14 107 7
14 22 10
14 115 7
14 125 10
14 149 9
14 167 9
14 159 6
14 103 2
14 72 2
14 45 2
14 166 6
14 174 8
14 70 7
14 123 5
14 60 3
14 90 7
14 142 2
14 96 1
14 180 9
14 121 3
14 86 5
14 109 9
14 95 7
14 21 3
14 114 7
14 39 9
14 35 6
14 50 4
14 113 3
14 36 4
14 150 3
14 77 3
14 154 10
14 99 5
14 71 2
14 31 5
14 105 4
14 160 9
14 37 5
14 84 4
14 94 7
14 153 3
14 64 3
14 98 1
14 69 3
14 135 9
14 126 8
14 163 3
14 155 4
14 76 8
14 44 8
14 26 2
14 17 9
14 171 7
14 164 8
14 117 1
14 134 1
14 16 2
14 175 2
14 169 8
14 146 9
14 139 9
14 58 4
14 131 10
14 42 4
14 87 10
14 101 5
14 158 2
14 161 7
14 28 4
14 173 3
14 137 1
14 74 8
14 65 1
14 33 10
14 55 5
14 104 6
14 176 6
14 49 9
14 52 5
14 144 10
14 18 6
14 151 7
14 41 10
14 120 9
14 133 6
14 179 7
14 73 1
14 111 7
14 43 4
14 61 7
14 57 6
14 80 9
14 24 8
14 68 3
14 51 9
14 152 5
14 81 3
14 112 1
14 138 5
14 53 2
14 145 9
14 92 7
14 127 9
14 170 10
14 110 9
14 32 10
14 59 2
14 178 9
14 75 2
14 27 2
14 54 9
14 67 4
14 172 7
14 85 7
14 34 7
14 156 1
14 132 8
14 48 10
14 47 9
14 106 9
14 102 1
14 100 9
14 162 7
14 93 8
14 62 8
14 147 5
14 83 6
14 118 7
14 108 10
14 177 3
14 128 6
14 78 9
14 89 7
14 23 10
14 130 1
15 139 7
15 22 6
15 180 2
15 145 3
15 50 7
15 62 5
15 85 1
15 34 6
15 75 2
15 94 1
15 86 2
15 84 4
15 21 2
15 51 4
15 103 3
15 109 10
15 147 9
15 97 10
15 63 7
15 117 10
15 78 4
15 18 1
15 71 8
15 48 4
15 155 10
15 130 2
15 105 6
15 111 1
15 47 2
15 173 9
15 98 6
15 118 4
15 176 1
15 163 7
15 23 5
15 79 4
15 152 5
15 144 8
15 177 5
15 93 4
15 81 3
15 60 2
15 46 9
15 140 1
15 39 6
15 80 7
15 114 10
15 40 5
15 131 8
15 36 7
15 151 5
15 30 9
15 164 9
15 101 2
15 44 2
15 88 9
15 31 5
15 124 1
15 159 3
15 170 6
15 178 4
15 115 1
15 168 3
15 162 5
15 167 8
15 17 10
15 136 3
15 120 1
15 28 10
15 129 6
15 175 8
15 72 5
15 179 10
15 16 2
15 169 3
15 92 4
15 67 7
15 91 8
15 102 6
15 146 2
15 90 2
15 148 3
15 66 6
15 116 4
15 122 7
15 127 8
15 74 3
15 59 8
15 125 4
15 138 3
15 160 10
15 70 2
15 57 3
15 106 6
15 49 1
15 65 3
15 37 9
15 119 4
15 26 8
15 64 1
15 53 3
15 19 1
15 43 7
15 45 9
15 61 9
15 54 4
15 104 4
15 110 7
15 95 3
15 76 7
15 107 10
15 166 4
15 135 4
15 153 3
15 52 5
15 158 4
15 156 6
15 82 10
15 128 8
15 161 4
15 133 3
15 32 3
15 99 7
15 154 4
15 132 8
15 27 2
15 73 10
15 174 1
15 171 1
15 25 4
15 24 3
15 108 2
15 149 7
15 126 4
15 42 3
15 83 5
15 165 10
15 172 6
15 143 4
15 56 10
15 123 7
15 157 3
15 38 6
15 35 3
15 142 6
15 96 9
15 89 3
16 62 7
16 51 9
16 126 7
16 121 6
16 44 10
16 69 10
16 138 8
16 151 10
16 149 6
16 101 2
16 70 3
16 163 8
16 116 8
16 166 2
16 91 1
16 127 9
16 180 6
16 164 10
16 31 9
16 90 1
16 172 10
16 145 6
16 122 10
16 105 8
16 83 7
16 158 6
16 48 9
16 20 2
16 24 6
16 94 1
16 160 1
16 135 6
16 128 1
16 113 5
16 49 8
16 47 6
16 174 4
16 130 5
16 139 7
16 81 2
16 50 7
16 67 1
16 169 8
16 76 10
16 102 2
16 86 10
16 150 5
16 35 1
16 177 1
16 108 9
16 92 10
16 118 1
16 42 8
16 114 3
16 179 7
16 115 9
16 77 6
16 68 8
16 34 1
16 109 6
16 140 8
16 106 10
16 117 7
16 96 9
16 103 9
16 64 2
16 111 6
16 57 6
16 161 7
16 39 7
16 98 8
16 143 10
16 80 7
16 107 5
16 168 7
16 32 1
16 157 9
16 141 7
16 66 7
16 61 9
16 52 2
16 21 3
16 142 9
16 78 8
16 37 7
16 159 9
16 53 4
16 22 7
16 55 6
16 131 9
16 58 8
16 112 7
16 148 6
16 147 6
16 178 4
16 89 3
16 99 7
16 154 8
16 45 10
16 152 8
16 88 10
16 129 9
16 75 8
16 171 7
16 132 10
16 95 5
16 176 2
16 59 9
16 125 3
16 175 1
16 97 1
16 153 3
16 156 10
16 82 8
16 110 9
16 144 8
16 17 10
16 23 2
16 25 9
16 33 5
16 30 5
16 29 9
16 162 1
16 93 3
16 165 9
16 84 7
16 19 2
16 54 5
16 100 8
16 65 6
16 167 8
16 41 10
16 123 1
16 124 5
16 173 7
16 40 4
16 119 7
16 155 6
16 28 8
16 46 5
16 36 6
16 27 2
16 87 7
16 133 9
16 137 10
16 18 5
16 26 8
16 60 5
16 85 8
16 136 4
16 79 2
17 71 1
17 74 7
17 20 6
17 81 1
17 92 7
17 160 8
17 180 9
17 23 9
17 155 2
17 77 7
17 94 4
17 76 9
17 88 1
17 40 4
17 35 1
17 64 9
17 168 6
17 89 8
17 114 2
17 177 10
17 101 10
17 26 7
17 51 1
17 42 10
17 107 7
17 171 2
17 169 3
17 144 8
17 164 4
17 174 2
17 83 10
17 148 7
17 45 9
17 62 7
17 33 9
17 65 9
17 87 1
17 69 8
17 110 9
17 98 3
17 59 8
17 50 3
17 31 2
17 113 8
17 103 10
17 119 2
17 73 8
17 130 10
17 90 8
17 138 3
17 78 3
17 153 1
17 19 3
17 123 10
17 112 3
17 161 4
17 105 2
17 176 1
17 129 8
17 68 1
17 154 10
17 102 1
17 166 3
17 150 2
17 157 8
17 162 4
17 135 7
17 38 8
17 149 5
17 152 1
17 175 10
17 86 10
17 136 1
17 34 3
17 66 4
17 172 5
17 132 6
17 124 3
17 67 10
17 24 6
17 159 6
17 85 6
17 56 4
17 49 5
17 37 9
17 46 7
17 32 7
17 39 1
17 54 10
17 151 9
17 140 3
17 122 4
17 96 10
17 44 1
17 95 10
17 141 2
17 117 1
17 156 8
17 84 5
17 60 5
17 100 8
17 79 9
17 104 10
17 173 10
17 99 2
17 127 7
17 41 8
17 131 9
17 55 7
17 91 5
17 115 8
17 165 9
17 134 8
17 28 5
17 80 9
17 22 1
17 53 7
17 158 10
17 147 1
17 145 7
17 29 3
17 128 3
17 178 4
17 47 6
17 109 3
17 179 10
17 133 1
17 48 9
17 61 2
17 120 5
17 18 4
17 143 3
17 43 4
17 137 9
17 125 7
17 118 4
17 30 2
17 167 2
17 163 1
17 121 8
17 93 5
17 82 2
17 58 10
17 70 10
18 91 2
18 31 3
18 46 5
18 147 8
18 137 7
18 152 9
18 22 6
18 148 4
18 146 8
18 48 4
18 106 1
18 157 1
18 173 8
18 81 1
18 59 2
18 112 8
18 123 7
18 175 9
18 92 4
18 102 2
18 110 4
18 38 9
18 62 7
18 155 3
18 113 3
18 82 7
18 141 2
18 51 5
18 151 6
18 27 10
18 99 5
18 75 6
18 29 1
18 98 10
18 41 3
18 43 6
18 86 2
18 87 10
18 90 7
18 34 3
18 39 1
18 143 8
18 93 6
18 73 4
18 68 10
18 116 8
18 64 1
18 114 4
18 74 3
18 76 3
18 140 10
18 117 1
18 25 5
18 119 2
18 149 3
18 55 6
18 104 3
18 96 3
18 134 2
18 167 8
18 89 9
18 101 8
18 158 2
18 97 4
18 28 4
18 178 4
18 180 8
18 177 6
18 125 7
18 126 9
18 53 3
18 56 10
18 168 2
18 26 9
18 122 6
18 161 5
18 30 3
18 83 4
18 84 6
18 57 9
18 170 8
18 133 4
18 128 10
18 79 10
18 66 5
18 49 7
18 52 3
18 130 3
18 65 9
18 71 8
18 164 4
18 50 3
18 159 3
18 118 4
18 111 6
18 54 8
18 165 8
18 77 4
18 100 7
18 124 10
18 42 7
18 144 2
18 94 8
18 40 3
18 19 8
18 63 7
18 129 6
18 67 5
18 120 4
18 23 9
18 132 4
18 108 7
18 166 10
18 72 6
18 95 3
18 33 8
18 174 3
18 171 5
18 121 9
18 156 2
18 24 3
18 138 6
18 163 7
18 142 2
18 139 9
18 80 1
18 88 6
18 21 8
18 103 3
18 154 5
18 105 2
18 69 7
18 36 5
18 35 10
18 127 8
18 37 9
18 169 3
18 150 9
18 45 8
18 60 5
18 172 6
18 115 8
18 109 4
18 145 3
19 131 10
19 24 1
19 31 8
19 138 4
19 95 1
19 45 1
19 134 3
19 112 3
19 153 5
19 100 2
19 81 2
19 170 7
19 110 10
19 66 7
19 118 2
19 21 8
19 42 2
19 28 10
19 22 3
19 107 1
19 63 2
19 86 6
19 37 8
19 111 7
19 124 7
19 154 2
19 77 4
19 23 10
19 92 6
19 164 3
19 103 2
19 49 10
19 70 10
19 113 7
19 44 1
19 84 3
19 73 9
19 171 5
19 129 10
19 69 4
19 71 10
19 58 2
19 126 7
19 35 8
19 163 9
19 123 4
19 94 4
19 149 6
19 172 1
19 116 2
19 60 9
19 36 4
19 139 10
19 143 5
19 169 9
19 64 2
19 151 7
19 41 9
19 174 2
19 62 5
19 102 3
19 72 2
19 165 9
19 78 10
19 59 4
19 167 1
19 83 9
19 96 8
19 127 10
19 91 3
19 142 6
19 136 6
19 53 9
19 20 5
19 148 5
19 74 3
19 140 9
19 32 10
19 101 5
19 125 7
19 150 5
19 161 10
19 25 9
19 133 10
19 34 5
19 90 3
19 43 5
19 121 5
19 156 8
19 76 9
19 130 2
19 120 9
19 137 5
19 166 1
19 40 6
19 152 3
19 175 10
19 51 1
19 173 9
19 160 4
19 52 1
19 159 4
19 179 10
19 135 4
19 158 2
19 145 10
19 109 10
19 128 5
19 87 9
19 50 10
19 89 6
19 104 4
19 29 10
19 177 1
19 47 10
19 98 9
19 157 9
19 54 8
19 176 9
19 114 8
19 38 1
19 61 7
19 56 8
19 75 6
19 30 4
19 155 1
19 99 7
19 57 8
19 26 9
19 106 8
19 97 3
19 68 4
19 55 5
19 178 8
19 65 7
19 39 2
19 46 10
20 117 9
20 99 7
20 109 6
20 50 4
20 95 1
20 143 10
20 83 9
20 25 7
20 90 2
20 107 5
20 112 1
20 149 6
20 68 2
20 62 3
20 131 8
20 148 6
20 49 10
20 27 3
20 173 8
20 170 9
20 105 6
20 91 6
20 65 4
20 73 1
20 145 9
20 176 4
20 56 8
20 86 10
20 140 3
20 119 4
20 93 10
20 87 3
20 69 9
20 51 5
20 45 5
20 144 4
20 44 5
20 151 1
20 179 3
20 120 4
20 108 8
20 71 10
20 80 2
20 118 4
20 94 3
20 102 7
20 165 9
20 32 8
20 167 10
20 41 2
20 163 2
20 52 9
20 46 2
20 96 9
20 58 9
20 139 6
20 174 6
20 92 2
20 137 6
20 30 5
20 142 10
20 31 8
20 132 5
20 28 10
20 39 6
20 115 8
20 162 5
20 33 7
20 38 1
20 127 2
20 64 6
20 175 7
20 172 4
20 130 2
20 66 5
20 129 4
20 85 7
20 153 3
20 103 5
20 178 4
20 157 10
20 133 5
20 23 7
20 160 7
20 26 9
20 55 2
20 81 3
20 169 3
20 21 8
20 72 2
20 152 2
20 75 4
20 134 1
20 67 7
20 147 1
20 100 4
20 150 10
20 154 7
20 97 3
20 177 1
20 34 10
20 74 2
20 128 7
20 111 6
20 88 3
20 40 2
20 106 4
20 42 7
20 60 6
20 122 9
20 110 5
20 82 6
20 136 5
20 126 6
20 138 7
20 101 3
20 164 1
20 70 8
20 161 3
20 22 10
20 37 2
20 146 6
20 57 5
20 54 6
20 24 10
20 104 3
20 29 9
20 59 4
20 114 10
20 141 9
20 98 4
20 116 9
20 84 5
20 79 3
20 63 2
20 180 9
20 125 8
20 35 9
20 47 7
20 113 6
20 159 8
20 77 6
20 155 6
20 135 7
20 36 7
20 171 8
20 76 3
20 156 4
20 48 3
20 158 2
20 78 7
21 108 1
21 166 1
21 67 7
21 179 1
21 107 9
21 72 7
21 143 1
21 73 3
21 112 10
21 47 8
21 59 9
21 157 9
21 81 2
21 111 3
21 145 3
21 126 8
21 32 5
21 42 3
21 91 1
21 63 5
21 142 4
21 87 9
21 84 3
21 97 8
21 173 3
21 89 7
21 128 5
21 31 1
21 106 5
21 71 6
21 61 2
21 127 5
21 160 5
21 131 7
21 100 9
21 35 10
21 24 1
21 149 1
21 132 3
21 165 9
21 152 9
21 38 4
21 151 7
21 136 9
21 45 6
21 161 10
21 92 1
21 96 1
21 164 10
21 155 10
21 153 9
21 122 4
21 148 4
21 170 8
21 64 8
21 85 8
21 130 6
21 169 3
21 158 4
21 99 10
21 109 3
21 52 1
21 23 8
21 110 1
21 121 8
21 118 4
21 90 1
21 180 8
21 150 1
21 68 4
21 36 2
21 133 6
21 95 3
21 175 4
21 78 2
21 117 5
21 86 10
21 129 10
21 123 2
21 76 6
21 154 6
21 146 9
21 79 1
21 104 10
21 159 9
21 44 2
21 141 10
21 101 6
21 167 9
21 27 6
21 178 5
21 88 4
21 33 2
21 177 10
21 26 5
21 124 8
21 25 9
21 53 6
21 57 4
21 134 8
21 69 8
21 82 2
21 135 7
21 56 8
21 113 10
21 65 5
21 43 1
21 119 6
21 75 6
21 30 9
21 162 6
21 48 10
21 114 7
21 55 4
21 41 4
21 174 8
21 83 10
21 176 2
21 66 5
21 144 2
21 70 6
21 22 10
21 28 6
21 147 9
21 94 7
21 74 7
21 29 10
21 120 3
21 46 4
21 60 9
21 105 5
21 103 6
21 140 10
21 116 3
21 171 1
21 168 2
21 156 6
21 137 5
21 125 4
21 50 3
21 40 5
21 77 10
21 93 4
21 172 1
22 166 3
22 113 3
22 131 5
22 153 4
22 65 6
22 87 6
22 167 7
22 132 1
22 69 1
22 50 2
22 56 1
22 39 5
22 108 9
22 154 10
22 127 4
22 34 5
22 129 4
22 172 5
22 47 5
22 80 7
22 169 8
22 156 9
22 114 3
22 36 7
22 150 2
22 54 3
22 165 10
22 104 7
22 76 3
22 135 8
22 151 2
22 24 9
22 94 4
22 173 1
22 57 6
22 134 3
22 159 8
22 38 5
22 59 9
22 107 5
22 96 6
22 143 7
22 168 8
22 121 8
22 73 3
22 142 8
22 164 9
22 133 3
22 78 5
22 44 7
22 82 6
22 178 8
22 49 2
22 28 3
22 67 10
22 141 4
22 60 4
22 40 8
22 125 2
22 161 3
22 160 10
22 62 6
22 177 3
22 35 8
22 27 4
22 33 9
22 103 7
22 43 3
22 88 9
22 42 2
22 97 2
22 124 4
22 126 1
22 74 8
22 72 6
22 155 6
22 175 9
22 180 2
22 83 2
22 81 8
22 79 8
22 100 6
22 138 3
22 61 2
22 29 5
22 174 10
22 63 7
22 32 2
22 92 7
22 148 3
22 146 9
22 145 9
22 51 8
22 110 8
22 123 6
22 86 2
22 71 8
22 118 4
22 52 3
22 77 7
22 130 5
22 31 2
22 68 5
22 90 9
22 46 7
22 99 8
22 137 7
22 149 1
22 45 10
22 101 3
22 53 1
22 158 1
22 84 8
22 117 7
22 122 3
22 120 8
22 85 6
22 147 2
22 171 8
22 66 5
22 89 8
22 176 5
22 91 6
22 152 5
22 128 4
22 98 6
22 75 7
22 48 5
22 112 9
22 105 9
22 170 2
22 179 10
22 70 2
22 111 8
22 102 4
22 93 2
23 118 9
23 172 4
23 82 1
23 31 3
23 176 9
23 103 2
23 66 9
23 154 10
23 87 2
23 146 7
23 130 5
23 110 7
23 41 6
23 111 5
23 94 6
23 38 6
23 51 8
23 138 6
23 145 10
23 157 7
23 91 2
23 180 10
23 85 4
23 83 10
23 121 2
23 109 2
23 78 4
23 96 2
23 112 10
23 90 6
23 86 4
23 175 7
23 100 8
23 73 3
23 24 5
23 170 10
23 36 1
23 116 10
23 52 5
23 54 3
23 40 5
23 122 6
23 81 8
23 53 7
23 84 1
23 160 6
23 74 6
23 148 6
23 33 7
23 70 4
23 27 6
23 174 9
23 149 2
23 144 4
23 131 6
23 72 2
23 88 8
23 128 1
23 58 2
23 46 7
23 32 10
23 161 9
23 48 1
23 75 4
23 42 2
23 166 9
23 147 5
23 151 10
23 97 9
23 156 4
23 101 10
23 141 10
23 117 7
23 140 9
23 136 6
23 63 6
23 29 10
23 123 4
23 126 2
23 26 3
23 169 6
23 49 5
23 80 5
23 68 8
23 153 4
23 98 10
23 135 9
23 57 2
23 67 6
23 137 5
23 165 3
23 171 7
23 61 7
23 79 3
23 158 7
23 77 7
23 114 10
23 30 10
23 127 10
23 62 5
23 129 1
23 159 9
23 173 9
23 124 10
23 134 5
23 143 10
23 178 6
23 28 3
23 106 1
23 60 5
23 59 9
23 102 7
23 89 6
23 152 1
23 39 6
23 99 5
23 132 4
23 155 3
23 133 7
23 107 8
23 115 9
23 108 1
23 150 5
23 179 7
23 34 4
23 64 9
23 163 5
23 125 6
23 93 6
23 162 6
23 37 10
23 104 3
23 164 5
23 65 3
23 105 8
23 69 2
23 25 3
23 92 5
23 142 5
23 168 7
23 35 5
23 95 3
23 167 1
24 61 3
24 136 1
24 175 3
24 28 6
24 26 3
24 88 9
24 110 2
24 126 6
24 143 10
24 80 4
24 47 1
24 53 7
24 138 6
24 119 10
24 58 8
24 68 4
24 74 5
24 158 3
24 54 1
24 69 4
24 128 8
24 41 4
24 132 7
24 94 10
24 145 2
24 127 5
24 66 9
24 139 10
24 82 5
24 105 3
24 92 4
24 30 5
24 60 9
24 149 1
24 157 9
24 165 5
24 170 6
24 133 9
24 164 9
24 118 5
24 84 1
24 35 10
24 25 2
24 37 9
24 125 4
24 96 2
24 178 10
24 147 1
24 73 6
24 112 6
24 100 4
24 113 4
24 160 6
24 177 4
24 29 1
24 103 4
24 169 1
24 148 9
24 55 5
24 79 3
24 130 9
24 134 9
24 39 7
24 108 10
24 174 4
24 59 7
24 57 9
24 159 3
24 36 2
24 52 2
24 49 9
24 179 10
24 124 6
24 180 10
24 85 10
24 38 4
24 42 10
24 162 8
24 144 9
24 104 10
24 142 1
24 111 5
24 171 2
24 90 9
24 168 1
24 140 4
24 67 4
24 155 4
24 150 4
24 51 3
24 97 4
24 75 3
24 146 2
24 106 7
24 166 4
24 95 10
24 50 4
24 167 6
24 62 2
24 77 1
24 81 7
24 89 8
24 33 2
24 93 10
24 161 6
24 86 3
24 156 4
24 48 6
24 44 8
24 87 3
24 70 10
24 109 6
24 76 8
24 43 7
24 32 10
24 45 2
24 56 6
24 176 1
24 71 2
24 116 2
24 117 7
24 135 5
24 83 8
24 154 2
24 129 4
24 137 3
24 34 8
24 102 5
24 131 9
24 114 2
24 121 9
24 152 9
24 151 7
24 46 7
24 115 3
24 40 4
24 63 2
24 123 9
24 72 4
24 153 6
25 75 2
25 136 8
25 65 7
25 121 4
25 124 2
25 68 3
25 47 10
25 170 4
25 58 10
25 129 6
25 78 10
25 102 2
25 151 7
25 177 7
25 111 3
25 165 10
25 104 7
25 98 2
25 125 1
25 59 5
25 43 3
25 138 6
25 92 6
25 160 7
25 95 8
25 26 7
25 62 8
25 50 9
25 29 2
25 162 2
25 94 2
25 142 9
25 106 8
25 110 7
25 141 9
25 79 3
25 80 10
25 152 4
25 34 9
25 119 8
25 77 10
25 46 9
25 128 10
25 45 2
25 137 9
25 63 9
25 44 1
25 40 10
25 178 6
25 39 2
25 85 7
25 82 8
25 33 4
25 31 7
25 38 9
25 90 8
25 115 3
25 123 2
25 97 1
25 108 7
25 158 1
25 144 1
25 49 4
25 130 10
25 105 8
25 169 7
25 161 1
25 93 8
25 135 5
25 48 8
25 171 2
25 157 3
25 96 3
25 155 1
25 134 2
25 150 3
25 148 2
25 172 3
25 153 4
25 72 6
25 109 4
25 64 4
25 53 4
25 176 6
25 73 1
25 42 10
25 140 1
25 30 9
25 55 9
25 66 4
25 145 10
25 74 8
25 168 3
25 41 4
25 37 9
25 175 3
25 131 10
25 101 9
25 87 4
25 114 1
25 127 5
25 166 2
25 180 4
25 126 3
25 120 2
25 173 3
25 164 6
25 60 7
25 116 2
25 57 3
25 149 9
25 76 9
25 156 10
25 84 1
25 67 7
25 103 6
25 163 1
25 147 7
25 117 4
25 83 1
25 89 4
25 35 8
25 70 1
25 99 1
25 28 6
25 118 3
25 122 8
25 112 2
25 51 5
25 167 6
25 154 5
25 174 5
25 88 3
25 61 3
25 139 6
26 98 3
26 69 3
26 55 1
26 167 9
26 82 4
26 101 1
26 48 8
26 141 7
26 143 6
26 92 2
26 174 4
26 179 8
26 140 3
26 127 1
26 34 8
26 105 6
26 36 2
26 81 7
26 138 5
26 155 7
26 104 6
26 54 1
26 149 10
26 109 9
26 86 10
26 133 2
26 158 4
26 56 6
26 131 8
26 139 10
26 64 2
26 147 2
26 172 2
26 160 8
26 71 8
26 175 6
26 72 6
26 41 4
26 136 8
26 151 5
26 90 1
26 44 9
26 84 1
26 74 9
26 102 2
26 173 9
26 137 3
26 130 2
26 170 6
26 126 2
26 166 1
26 79 5
26 59 7
26 67 1
26 39 9
26 31 8
26 49 7
26 144 4
26 35 10
26 164 1
26 58 6
26 42 2
26 107 7
26 113 7
26 28 2
26 117 8
26 122 1
26 134 3
26 65 5
26 114 5
26 103 4
26 118 9
26 80 10
26 50 5
26 89 5
26 132 9
26 40 7
26 165 3
26 157 8
26 73 6
26 112 7
26 51 8
26 43 10
26 111 4
26 123 6
26 29 7
26 68 3
26 129 9
26 146 2
26 47 4
26 83 1
26 95 4
26 38 1
26 110 3
26 142 10
26 156 7
26 168 9
26 32 8
26 37 10
26 75 1
26 116 2
26 124 4
26 53 6
26 70 5
26 33 8
26 96 3
26 119 6
26 62 9
26 162 3
26 153 3
26 85 8
26 152 2
26 106 7
26 87 5
26 52 4
26 150 1
26 88 4
26 161 4
26 45 4
26 115 5
26 100 1
26 178 4
26 91 8
26 108 10
26 27 8
26 46 10
26 99 7
26 159 10
26 78 3
26 61 7
26 121 8
26 60 7
26 30 9
26 177 5
26 180 1
26 76 4
26 171 8
26 94 4
26 77 6
26 135 4
27 69 7
27 56 10
27 173 2
27 103 9
27 160 6
27 38 3
27 101 3
27 114 10
27 118 2
27 102 5
27 43 2
27 166 2
27 32 5
27 87 8
27 68 10
27 128 7
27 149 6
27 138 6
27 161 4
27 141 3
27 151 8
27 145 9
27 125 4
27 62 10
27 77 4
27 180 4
27 112 6
27 165 2
27 66 7
27 49 9
27 65 10
27 54 10
27 90 2
27 46 6
27 73 4
27 171 6
27 150 2
27 70 3
27 98 10
27 147 6
27 99 9
27 113 9
27 172 10
27 42 6
27 135 6
27 110 8
27 84 6
27 174 4
27 75 8
27 168 5
27 79 7
27 29 4
27 105 7
27 129 6
27 83 10
27 131 3
27 146 8
27 122 9
27 52 4
27 143 10
27 76 7
27 140 4
27 116 8
27 108 10
27 59 1
27 137 9
27 167 2
27 78 6
27 92 8
27 132 10
27 37 3
27 94 2
27 82 9
27 155 6
27 121 2
27 142 8
27 127 1
27 63 5
27 53 2
27 40 2
27 67 3
27 177 4
27 34 6
27 72 7
27 179 7
27 96 10
27 176 3
27 41 1
27 178 3
27 86 4
27 100 9
27 119 10
27 107 1
27 85 1
27 144 3
27 111 5
27 159 6
27 35 9
27 154 10
27 51 9
27 157 9
27 134 10
27 57 7
27 109 3
27 148 10
27 169 3
27 45 7
27 133 9
27 115 3
27 81 1
27 64 8
27 33 8
27 104 7
27 130 8
27 163 2
27 120 9
27 139 4
27 91 2
27 89 7
27 44 9
27 28 7
27 47 3
27 60 5
27 61 1
27 124 7
27 39 10
27 74 8
27 106 2
27 31 1
27 117 8
27 156 5
27 50 2
27 80 8
27 164 5
27 158 10
27 48 1
27 88 3
27 36 7
27 30 9
28 65 9
28 54 1
28 106 7
28 115 4
28 43 3
28 34 1
28 98 10
28 81 2
28 154 6
28 147 2
28 85 4
28 164 3
28 174 8
28 132 6
28 127 5
28 48 2
28 121 8
28 116 6
28 62 6
28 169 3
28 30 3
28 118 10
28 117 8
28 114 9
28 179 7
28 97 8
28 166 5
28 122 10
28 104 5
28 94 5
28 162 1
28 60 8
28 82 7
28 109 9
28 152 1
28 139 1
28 151 4
28 42 3
28 46 10
28 33 1
28 103 5
28 176 3
28 178 4
28 96 9
28 148 8
28 47 8
28 32 6
28 120 1
28 76 2
28 52 7
28 142 1
28 74 7
28 56 1
28 95 4
28 37 10
28 78 10
28 77 8
28 167 2
28 105 7
28 53 7
28 31 4
28 160 9
28 67 4
28 131 1
28 161 1
28 134 6
28 64 5
28 88 2
28 69 4
28 51 1
28 149 10
28 75 2
28 90 7
28 44 9
28 73 10
28 175 3
28 165 1
28 36 4
28 125 8
28 102 8
28 99 4
28 91 4
28 159 5
28 89 6
28 155 8
28 135 9
28 79 5
28 168 5
28 173 1
28 58 4
28 180 9
28 80 5
28 170 5
28 40 6
28 107 7
28 45 3
28 84 8
28 124 10
28 72 1
28 123 9
28 133 9
28 138 5
28 38 4
28 171 8
28 141 2
28 150 10
28 66 4
28 129 8
28 71 6
28 49 3
28 101 4
28 86 1
28 143 7
28 61 8
28 144 3
28 158 10
28 126 7
28 156 5
28 39 5
28 57 3
28 41 6
28 100 3
28 93 7
28 111 10
28 83 10
28 130 10
28 137 6
28 70 3
28 35 4
28 177 2
28 136 4
29 54 4
29 42 7
29 175 8
29 72 7
29 160 6
29 87 4
29 99 7
29 65 2
29 168 5
29 77 9
29 123 1
29 95 7
29 49 9
29 88 3
29 98 2
29 47 3
29 154 7
29 136 6
29 41 7
29 103 3
29 46 6
29 148 6
29 50 9
29 118 4
29 97 5
29 52 2
29 33 3
29 107 3
29 70 8
29 129 9
29 39 7
29 141 3
29 113 4
29 80 9
29 158 3
29 177 9
29 31 1
29 92 2
29 40 6
29 90 1
29 45 9
29 32 1
29 35 9
29 73 1
29 91 1
29 130 5
29 96 3
29 127 4
29 170 5
29 79 4
29 161 2
29 162 6
29 172 5
29 104 10
29 128 6
29 62 4
29 122 1
29 112 3
29 134 10
29 67 3
29 115 5
29 69 1
29 85 9
29 145 1
29 43 9
29 169 4
29 93 2
29 55 3
29 163 8
29 125 8
29 132 7
29 30 5
29 51 6
29 56 5
29 61 1
29 64 8
29 110 3
29 83 9
29 89 7
29 147 6
29 157 5
29 36 2
29 156 5
29 164 9
29 75 10
29 166 7
29 180 4
29 74 3
29 76 9
29 78 6
29 117 4
29 44 7
29 179 4
29 59 3
29 68 7
29 149 1
29 60 9
29 131 3
29 105 1
29 100 9
29 121 2
29 178 9
29 171 8
29 143 8
29 106 6
29 165 10
29 63 9
29 144 10
29 151 10
29 126 1
29 57 10
29 153 10
29 137 1
29 86 6
29 53 4
29 94 5
29 38 9
29 109 10
29 58 2
29 82 8
29 114 10
29 81 4
29 37 4
29 159 7
29 34 4
29 120 3
29 48 3
29 116 1
29 108 4
29 146 1
29 138 7
29 84 9
29 152 7
29 167 4
30 101 2
30 161 4
30 138 3
30 48 4
30 85 4
30 122 7
30 149 1
30 68 10
30 93 8
30 144 10
30 134 5
30 72 9
30 46 10
30 129 2
30 38 5
30 61 5
30 170 1
30 40 6
30 95 10
30 114 9
30 92 10
30 171 3
30 88 1
30 117 2
30 172 3
30 54 2
30 39 10
30 166 10
30 150 6
30 74 2
30 56 5
30 147 5
30 111 6
30 139 8
30 141 2
30 83 6
30 89 6
30 102 8
30 167 2
30 131 5
30 43 4
30 165 4
30 148 8
30 35 4
30 176 4
30 158 9
30 91 10
30 155 10
30 128 5
30 175 6
30 33 8
30 168 4
30 79 10
30 112 7
30 60 5
30 70 10
30 110 6
30 140 4
30 87 1
30 126 7
30 162 2
30 109 2
30 75 7
30 76 6
30 82 5
30 121 5
30 180 7
30 103 9
30 130 2
30 96 4
30 44 4
30 98 4
30 51 5
30 159 7
30 47 4
30 146 4
30 67 10
30 55 9
30 53 10
30 177 3
30 137 7
30 153 8
30 36 2
30 57 6
30 151 4
30 45 10
30 58 2
30 66 1
30 99 6
30 116 9
30 100 3
30 174 10
30 179 2
30 133 6
30 135 5
30 108 2
30 169 6
30 94 6
30 124 2
30 106 8
30 178 7
30 123 1
30 105 10
30 164 4
30 115 7
30 142 6
30 97 4
30 163 9
30 152 8
30 104 5
30 42 4
30 31 5
30 119 4
30 65 3
30 49 1
30 154 5
30 37 5
30 69 7
30 143 1
30 63 3
30 34 9
30 136 1
30 73 3
30 145 5
30 41 1
30 78 8
30 32 9
30 113 2
30 107 10
30 81 1
30 157 9
30 64 10
30 127 10
30 59 9
30 80 7
30 120 10
31 64 1
31 89 7
31 151 5
31 114 6
31 110 6
31 179 1
31 124 6
31 85 1
31 130 7
31 78 5
31 39 7
31 75 7
31 157 5
31 84 8
31 144 7
31 139 10
31 127 10
31 100 10
31 70 7
31 109 2
31 103 10
31 147 1
31 44 8
31 160 3
31 81 9
31 107 3
31 82 8
31 43 1
31 116 6
31 98 3
31 61 10
31 146 1
31 156 10
31 73 5
31 129 7
31 74 4
31 96 10
31 176 8
31 162 4
31 141 5
31 112 7
31 79 1
31 117 2
31 99 6
31 170 2
31 92 8
31 34 7
31 121 3
31 58 8
31 93 2
31 102 2
31 161 8
31 47 10
31 65 2
31 91 4
31 76 4
31 77 4
31 66 7
31 57 9
31 55 10
31 120 6
31 95 2
31 168 8
31 173 3
31 68 5
31 72 1
31 177 8
31 125 9
31 59 1
31 149 9
31 135 7
31 62 2
31 106 4
31 131 10
31 36 1
31 174 4
31 145 10
31 159 1
31 88 10
31 171 9
31 94 8
31 172 6
31 154 1
31 153 7
31 132 9
31 142 9
31 67 4
31 48 1
31 101 6
31 71 9
31 169 8
31 105 7
31 158 6
31 108 7
31 51 2
31 54 7
31 152 7
31 52 6
31 163 10
31 83 5
31 41 2
31 138 6
31 90 4
31 119 9
31 128 6
31 137 1
31 150 9
31 40 8
31 167 3
31 50 10
31 123 6
31 178 10
31 133 8
31 118 9
31 165 5
31 97 4
31 37 1
31 155 8
31 69 2
31 134 9
31 49 5
31 60 9
31 53 8
31 32 6
31 113 5
31 148 7
31 140 7
31 87 4
31 164 4
31 166 10
31 126 2
31 63 7
31 42 2
31 122 8
31 35 6
31 86 4
31 80 8
31 175 8
32 124 9
32 130 5
32 138 9
32 50 9
32 161 9
32 122 4
32 59 1
32 57 10
32 33 10
32 89 4
32 153 5
32 80 1
32 102 4
32 152 9
32 58 7
32 71 10
32 101 3
32 159 2
32 92 10
32 173 1
32 75 4
32 107 5
32 38 9
32 41 4
32 171 9
32 73 3
32 66 1
32 108 6
32 47 1
32 132 1
32 99 7
32 146 9
32 109 6
32 157 3
32 76 3
32 74 2
32 129 2
32 118 7
32 79 8
32 156 8
32 103 5
32 82 5
32 69 10
32 85 10
32 113 10
32 63 6
32 111 8
32 127 3
32 100 10
32 170 9
32 97 4
32 123 6
32 61 5
32 143 9
32 176 6
32 44 7
32 136 4
32 64 6
32 37 9
32 169 10
32 145 1
32 160 4
32 135 10
32 55 1
32 43 10
32 141 9
32 133 6
32 56 6
32 148 5
32 162 9
32 67 3
32 98 8
32 104 8
32 128 4
32 77 3
32 155 9
32 165 10
32 147 8
32 90 3
32 163 1
32 106 2
32 70 4
32 78 9
32 114 8
32 139 4
32 175 8
32 180 9
32 83 10
32 53 3
32 51 5
32 42 4
32 65 7
32 54 5
32 158 1
32 119 2
32 39 3
32 137 1
32 49 7
32 174 1
32 179 7
32 142 7
32 34 3
32 40 2
32 116 7
32 144 5
32 172 3
32 46 7
32 168 1
32 60 9
32 125 8
32 91 6
32 151 1
32 48 6
32 94 6
32 166 7
32 68 6
32 121 2
32 95 8
32 86 7
32 105 3
32 140 5
32 36 2
32 178 10
32 149 4
32 167 10
32 164 4
32 81 2
32 120 2
32 134 3
32 72 2
32 45 10
32 126 3
32 112 1
32 110 9
33 180 2
33 100 4
33 151 9
33 162 4
33 99 4
33 102 4
33 78 1
33 97 3
33 47 5
33 114 8
33 45 5
33 167 3
33 178 7
33 36 2
33 62 9
33 124 8
33 103 3
33 44 6
33 34 10
33 42 1
33 67 2
33 123 6
33 132 9
33 145 3
33 58 6
33 95 1
33 52 10
33 163 4
33 50 3
33 46 1
33 174 1
33 121 1
33 173 4
33 142 10
33 170 9
33 148 4
33 125 1
33 140 9
33 158 1
33 107 3
33 138 1
33 111 4
33 116 8
33 49 9
33 135 4
33 51 10
33 70 3
33 64 8
33 126 2
33 131 5
33 35 2
33 160 4
33 157 7
33 164 7
33 40 6
33 176 4
33 105 8
33 101 5
33 113 6
33 81 2
33 149 6
33 165 4
33 53 6
33 74 3
33 152 1
33 80 10
33 93 5
33 66 10
33 108 9
33 146 4
33 109 3
33 76 4
33 175 2
33 65 4
33 147 2
33 168 9
33 79 5
33 94 4
33 128 10
33 179 10
33 127 6
33 88 9
33 87 2
33 55 2
33 106 5
33 172 8
33 61 1
33 91 7
33 68 5
33 60 7
33 112 5
33 82 6
33 63 4
33 177 6
33 144 4
33 86 10
33 96 3
33 75 7
33 153 8
33 122 2
33 139 2
33 159 6
33 133 4
33 89 5
33 57 4
33 56 10
33 110 1
33 117 2
33 59 7
33 143 4
33 120 9
33 98 8
33 90 6
33 69 3
33 134 10
33 83 4
33 136 4
33 41 6
33 38 8
33 150 10
33 71 10
33 104 10
33 84 10
33 118 1
33 119 2
33 129 9
33 171 10
33 85 3
34 156 1
34 77 7
34 119 3
34 68 7
34 122 9
34 101 10
34 162 7
34 55 4
34 95 1
34 131 10
34 153 5
34 74 10
34 47 4
34 134 4
34 178 5
34 53 10
34 148 8
34 171 7
34 63 7
34 54 10
34 59 1
34 107 3
34 140 3
34 52 10
34 127 2
34 163 4
34 90 7
34 92 9
34 128 4
34 50 1
34 93 2
34 102 1
34 85 9
34 149 3
34 177 6
34 155 4
34 150 3
34 170 8
34 147 1
34 105 6
34 159 10
34 99 7
34 69 10
34 110 5
34 179 4
34 138 2
34 165 6
34 108 4
34 42 6
34 71 5
34 94 6
34 117 10
34 176 4
34 109 2
34 91 8
34 38 7
34 154 10
34 137 3
34 124 10
34 82 4
34 180 9
34 35 6
34 80 2
34 88 1
34 125 2
34 173 6
34 152 5
34 103 9
34 136 3
34 67 6
34 84 5
34 44 8
34 51 5
34 172 9
34 75 7
34 104 1
34 113 6
34 112 7
34 57 4
34 133 5
34 157 8
34 79 9
34 120 6
34 146 4
34 60 10
34 83 10
34 81 1
34 132 1
34 174 9
34 123 10
34 141 4
34 56 4
34 87 2
34 98 8
34 62 4
34 37 9
34 49 3
34 73 9
34 121 2
34 143 1
34 45 6
34 166 5
34 142 7
34 135 8
34 76 7
34 139 7
34 36 6
34 97 7
34 114 4
34 144 2
34 161 4
34 66 1
34 116 3
34 96 2
34 78 2
34 145 3
34 65 4
34 151 8
34 58 10
34 164 6
34 115 4
34 118 5
34 168 6
34 175 7
34 167 2
34 89 2
34 111 1
34 126 6
34 129 5
35 158 6
35 136 3
35 81 6
35 133 7
35 124 7
35 126 2
35 154 10
35 47 9
35 46 7
35 70 1
35 92 7
35 169 3
35 69 5
35 54 2
35 55 5
35 49 1
35 149 1
35 102 4
35 96 5
35 173 5
35 168 4
35 80 8
35 179 8
35 82 3
35 110 2
35 44 9
35 106 1
35 60 9
35 51 8
35 93 4
35 171 9
35 172 9
35 37 4
35 52 9
35 119 5
35 59 3
35 90 9
35 138 4
35 101 6
35 72 1
35 95 8
35 134 10
35 45 5
35 170 9
35 150 9
35 40 4
35 84 7
35 86 8
35 107 3
35 160 8
35 129 5
35 79 8
35 111 9
35 147 4
35 63 7
35 43 10
35 98 3
35 116 7
35 58 10
35 122 10
35 148 6
35 121 6
35 115 6
35 132 10
35 39 5
35 108 2
35 123 10
35 38 10
35 142 10
35 83 3
35 78 8
35 140 8
35 180 2
35 91 10
35 163 6
35 143 3
35 131 1
35 145 3
35 67 7
35 50 7
35 117 1
35 164 8
35 120 8
35 152 6
35 103 7
35 61 3
35 153 4
35 57 3
35 176 4
35 66 2
35 77 1
35 62 7
35 42 3
35 177 3
35 155 5
35 68 2
35 128 3
35 175 8
35 53 10
35 112 1
35 94 7
35 161 10
35 159 6
35 137 3
35 130 3
35 100 8
35 89 4
35 105 10
35 104 8
35 135 6
35 114 8
35 151 10
35 127 4
35 162 2
35 178 3
35 157 3
35 125 2
35 174 4
35 146 7
35 71 5
35 113 8
35 76 8
35 73 10
35 88 7
35 99 6
35 36 6
35 109 1
35 75 1
35 87 6
35 48 8
36 175 5
36 127 8
36 178 5
36 166 10
36 61 3
36 148 2
36 85 4
36 64 9
36 50 8
36 120 2
36 107 5
36 168 3
36 162 3
36 139 5
36 44 6
36 57 3
36 145 1
36 66 1
36 96 5
36 53 1
36 69 1
36 94 7
36 52 1
36 39 7
36 58 7
36 95 6
36 150 9
36 170 9
36 47 5
36 78 5
36 54 10
36 87 10
36 154 1
36 88 3
36 167 2
36 41 8
36 105 9
36 81 10
36 111 7
36 83 7
36 138 7
36 37 3
36 141 9
36 122 3
36 102 2
36 115 5
36 119 8
36 156 2
36 173 5
36 124 2
36 92 2
36 45 8
36 51 9
36 84 7
36 43 9
36 80 3
36 171 10
36 161 6
36 125 5
36 48 9
36 158 10
36 136 5
36 140 6
36 79 7
36 174 5
36 143 8
36 76 6
36 60 10
36 146 3
36 46 4
36 180 3
36 103 5
36 142 3
36 130 3
36 71 1
36 123 4
36 73 6
36 108 6
36 160 4
36 110 3
36 114 9
36 86 6
36 177 10
36 165 3
36 129 7
36 153 8
36 104 4
36 101 5
36 152 6
36 77 8
36 67 4
36 91 4
36 169 3
36 42 1
36 131 1
36 163 5
36 113 7
36 155 1
36 49 9
36 164 6
36 70 10
36 112 4
36 133 2
36 65 5
36 90 8
36 93 2
36 144 8
36 132 1
36 106 7
36 63 1
36 75 7
36 151 5
36 157 6
36 56 5
36 100 5
36 126 6
36 99 6
36 147 5
36 149 5
36 159 3
36 128 5
36 121 7
36 55 2
36 38 7
37 55 5
37 68 3
37 174 6
37 101 4
37 163 4
37 102 10
37 170 1
37 85 10
37 57 5
37 41 7
37 131 1
37 90 4
37 79 7
37 127 6
37 63 8
37 143 6
37 115 3
37 156 10
37 49 9
37 86 6
37 169 1
37 97 4
37 100 7
37 129 5
37 179 10
37 42 1
37 44 8
37 139 10
37 76 8
37 53 10
37 111 4
37 81 7
37 126 2
37 124 8
37 148 1
37 117 4
37 69 10
37 106 3
37 113 6
37 121 2
37 62 6
37 109 3
37 167 7
37 80 9
37 114 6
37 151 1
37 51 8
37 54 7
37 65 2
37 135 1
37 155 6
37 87 8
37 83 2
37 60 8
37 89 7
37 78 6
37 154 3
37 40 7
37 152 10
37 149 5
37 120 4
37 110 4
37 52 8
37 123 6
37 38 7
37 175 4
37 146 6
37 145 7
37 66 2
37 95 2
37 125 9
37 50 4
37 58 10
37 150 6
37 141 2
37 72 1
37 134 1
37 70 5
37 45 9
37 166 8
37 164 9
37 153 8
37 82 3
37 75 10
37 43 7
37 88 6
37 39 1
37 77 10
37 107 1
37 160 8
37 140 9
37 171 9
37 176 3
37 173 5
37 105 6
37 64 8
37 91 1
37 119 2
37 180 3
37 96 9
37 138 4
37 172 3
37 130 5
37 112 1
37 162 1
37 59 1
37 103 8
37 104 9
37 47 8
37 73 10
37 147 10
37 144 10
37 71 7
37 157 5
37 132 4
37 161 5
37 46 5
37 94 5
37 158 9
37 98 5
37 99 6
37 133 2
37 84 10
37 67 3
37 128 5
37 108 9
37 56 3
38 83 1
38 59 2
38 119 6
38 162 4
38 154 9
38 164 1
38 95 8
38 52 7
38 101 4
38 64 1
38 65 6
38 178 2
38 44 10
38 82 8
38 152 4
38 169 6
38 177 3
38 62 7
38 70 3
38 68 6
38 54 10
38 180 8
38 145 1
38 124 2
38 155 8
38 106 5
38 116 7
38 163 6
38 171 1
38 130 3
38 132 2
38 133 2
38 47 4
38 66 8
38 42 6
38 91 9
38 109 10
38 73 4
38 61 3
38 147 9
38 121 7
38 156 8
38 120 3
38 77 3
38 55 7
38 102 1
38 92 3
38 79 9
38 49 2
38 150 3
38 127 9
38 129 8
38 128 2
38 118 9
38 161 6
38 146 1
38 126 9
38 43 9
38 103 1
38 40 3
38 151 7
38 138 7
38 110 6
38 93 10
38 57 9
38 139 6
38 60 2
38 125 3
38 112 7
38 115 3
38 84 7
38 80 5
38 137 3
38 88 10
38 113 2
38 157 4
38 134 2
38 100 1
38 89 6
38 175 1
38 140 2
38 69 6
38 114 4
38 179 7
38 165 3
38 107 10
38 90 10
38 160 3
38 123 1
38 96 1
38 105 9
38 149 8
38 45 10
38 87 7
38 148 4
38 135 1
38 75 3
38 170 8
38 108 10
38 172 2
38 158 1
38 176 5
38 74 1
38 58 7
38 39 6
38 63 8
38 71 1
38 167 9
38 141 1
38 85 7
38 48 10
38 56 10
38 159 2
38 117 5
38 78 8
38 72 3
38 104 3
38 174 7
38 53 6
38 97 7
38 41 6
38 50 4
38 81 2
38 168 4
38 86 9
38 98 7
38 67 9
38 153 4
38 99 8
38 111 10
38 122 8
39 52 2
39 90 7
39 94 8
39 145 10
39 179 10
39 122 8
39 177 5
39 61 4
39 108 5
39 105 5
39 74 10
39 161 5
39 96 3
39 63 1
39 92 7
39 109 10
39 129 4
39 153 9
39 107 4
39 100 4
39 49 2
39 95 4
39 126 4
39 162 8
39 78 7
39 149 2
39 47 3
39 51 6
39 115 6
39 79 8
39 106 7
39 57 8
39 157 1
39 93 8
39 138 9
39 133 6
39 114 2
39 164 3
39 111 5
39 128 7
39 166 5
39 40 9
39 120 9
39 180 8
39 77 10
39 121 5
39 143 5
39 118 3
39 137 3
39 43 4
39 110 7
39 55 2
39 64 9
39 81 1
39 67 5
39 60 2
39 130 1
39 127 8
39 116 2
39 117 3
39 163 9
39 155 3
39 97 4
39 86 5
39 53 7
39 146 9
39 170 6
39 103 10
39 62 5
39 85 8
39 168 6
39 131 9
39 84 1
39 154 6
39 56 3
39 175 5
39 169 3
39 102 9
39 80 9
39 66 3
39 124 2
39 89 8
39 148 8
39 173 1
39 152 3
39 156 2
39 151 5
39 119 2
39 54 3
39 171 5
39 158 9
39 165 1
39 142 5
39 139 9
39 104 5
39 147 6
39 71 9
39 45 9
39 73 10
39 144 8
39 46 10
39 44 6
39 87 8
39 172 5
39 41 9
39 141 4
39 72 9
39 150 6
39 174 6
39 135 6
39 167 4
39 125 10
39 136 6
39 75 5
39 98 8
39 59 10
39 91 7
39 140 5
39 42 3
39 58 8
39 68 9
39 123 1
39 113 7
39 99 3
39 134 4
40 72 3
40 47 7
40 114 7
40 171 10
40 108 10
40 156 4
40 54 7
40 126 9
40 95 10
40 117 9
40 77 9
40 59 7
40 133 4
40 82 8
40 157 6
40 146 5
40 106 4
40 84 4
40 138 5
40 148 6
40 113 2
40 110 4
40 151 10
40 128 7
40 81 2
40 51 1
40 119 3
40 83 7
40 96 4
40 159 10
40 93 5
40 42 1
40 99 10
40 92 3
40 118 4
40 75 10
40 63 3
40 104 4
40 164 6
40 131 6
40 115 10
40 88 7
40 64 9
40 166 8
40 46 6
40 165 8
40 112 6
40 49 1
40 168 2
40 180 6
40 125 5
40 58 3
40 162 5
40 177 7
40 160 6
40 74 10
40 176 8
40 139 2
40 178 3
40 152 8
40 105 2
40 57 4
40 144 3
40 111 5
40 66 3
40 91 3
40 50 5
40 124 3
40 153 3
40 135 7
40 80 9
40 71 3
40 41 6
40 53 3
40 130 4
40 89 4
40 87 10
40 147 9
40 55 8
40 161 4
40 67 10
40 56 4
40 73 6
40 136 1
40 154 3
40 109 4
40 52 7
40 129 4
40 143 7
40 90 5
40 169 1
40 158 10
40 142 6
40 69 8
40 65 7
40 102 10
40 70 9
40 174 1
40 155 3
40 134 7
40 68 3
40 137 10
40 175 8
40 170 7
40 167 2
40 173 8
40 76 10
40 100 2
40 79 8
40 163 10
40 43 8
40 48 8
40 150 3
40 122 4
40 101 10
40 145 7
40 107 9
40 179 6
40 123 9
40 60 8
40 97 1
40 98 2
40 86 5
40 85 1
40 103 4
40 94 7
40 45 4
40 141 10
41 135 7
41 138 4
41 89 10
41 54 4
41 112 8
41 96 3
41 131 1
41 65 9
41 179 10
41 143 10
41 82 9
41 110 4
41 51 4
41 123 6
41 77 5
41 146 4
41 170 1
41 129 2
41 153 9
41 101 3
41 94 4
41 45 1
41 157 8
41 142 5
41 167 7
41 105 9
41 150 5
41 70 5
41 55 2
41 76 6
41 58 2
41 86 10
41 121 5
41 160 5
41 90 3
41 48 8
41 61 1
41 114 6
41 93 1
41 168 5
41 145 8
41 95 9
41 154 4
41 171 4
41 158 8
41 166 2
41 125 7
41 98 4
41 42 10
41 113 3
41 81 9
41 92 6
41 127 5
41 74 4
41 152 8
41 52 2
41 124 10
41 64 6
41 107 3
41 44 3
41 63 3
41 75 1
41 175 6
41 73 9
41 116 5
41 78 10
41 126 4
41 97 6
41 159 9
41 117 8
41 172 2
41 161 8
41 66 3
41 91 1
41 102 3
41 120 9
41 156 3
41 130 9
41 144 3
41 164 4
41 88 5
41 128 3
41 137 2
41 169 4
41 83 1
41 53 1
41 148 2
41 139 2
41 165 6
41 56 8
41 140 1
41 57 9
41 71 9
41 162 4
41 134 9
41 119 2
41 99 3
41 69 9
41 176 5
41 122 7
41 100 3
41 62 10
41 85 4
41 132 6
41 46 6
41 106 10
41 79 5
41 84 4
41 47 2
41 108 7
41 80 10
41 163 10
41 60 2
41 43 5
41 104 2
41 49 6
41 178 8
41 151 8
41 173 7
41 50 7
41 147 5
41 177 4
41 149 10
41 72 2
41 118 8
41 141 8
41 155 9
41 68 3
42 89 8
42 166 8
42 158 10
42 108 2
42 151 3
42 47 10
42 65 3
42 153 1
42 75 5
42 110 7
42 84 10
42 95 6
42 109 4
42 88 9
42 107 1
42 50 9
42 59 4
42 144 9
42 105 7
42 76 7
42 53 6
42 160 4
42 161 5
42 97 6
42 122 1
42 116 5
42 129 6
42 141 1
42 49 1
42 94 7
42 87 6
42 136 9
42 120 5
42 73 4
42 67 5
42 117 7
42 86 1
42 96 3
42 91 5
42 72 5
42 55 5
42 82 6
42 172 2
42 78 1
42 176 7
42 168 4
42 164 8
42 124 6
42 155 9
42 171 9
42 112 2
42 150 3
42 79 8
42 146 8
42 177 1
42 114 8
42 69 4
42 178 2
42 137 8
42 98 4
42 118 5
42 132 6
42 99 4
42 45 6
42 93 1
42 179 7
42 58 5
42 145 6
42 64 10
42 123 2
42 126 8
42 148 10
42 85 6
42 44 10
42 169 10
42 100 5
42 54 8
42 134 9
42 173 4
42 143 5
42 127 5
42 90 1
42 125 4
42 74 7
42 101 4
42 80 3
42 103 2
42 130 6
42 92 6
42 133 8
42 154 2
42 77 3
42 61 5
42 43 10
42 52 4
42 180 6
42 163 4
42 119 4
42 128 8
42 162 10
42 142 7
42 70 5
42 157 3
42 113 7
42 175 1
42 159 4
42 135 6
42 174 5
42 81 4
42 60 4
42 156 8
42 170 8
42 149 7
42 139 6
42 147 4
42 63 9
42 62 9
42 106 6
42 152 2
42 165 8
42 48 1
42 51 9
42 138 4
42 121 6
42 71 6
42 131 2
42 66 4
42 111 1
42 102 9
42 104 4
43 49 7
43 89 6
43 155 3
43 127 10
43 102 6
43 101 10
43 93 5
43 142 3
43 61 10
43 116 9
43 90 3
43 173 9
43 99 3
43 82 10
43 123 6
43 94 5
43 118 6
43 171 7
43 178 6
43 114 8
43 150 4
43 151 1
43 51 7
43 76 5
43 74 9
43 132 1
43 67 5
43 172 3
43 134 10
43 46 6
43 128 5
43 125 10
43 126 6
43 168 4
43 135 9
43 146 2
43 157 4
43 122 7
43 75 3
43 129 8
43 167 6
43 124 7
43 64 5
43 130 5
43 180 1
43 117 2
43 105 6
43 88 2
43 149 2
43 152 7
43 58 9
43 136 9
43 120 8
43 165 6
43 139 2
43 55 10
43 86 5
43 147 8
43 110 9
43 162 2
43 57 4
43 174 2
43 159 10
43 45 8
43 154 8
43 79 4
43 158 1
43 87 7
43 112 8
43 73 6
43 166 5
43 138 1
43 53 5
43 133 10
43 153 6
43 71 3
43 66 5
43 137 4
43 111 1
43 95 6
43 131 10
43 59 4
43 113 10
43 77 3
43 106 7
43 103 2
43 169 4
43 92 1
43 47 2
43 179 10
43 156 7
43 81 5
43 85 1
43 121 9
43 177 9
43 62 6
43 52 3
43 84 7
43 63 3
43 69 2
43 143 7
43 104 2
43 164 5
43 107 4
43 119 10
43 68 2
43 78 4
43 109 6
43 98 8
43 161 6
43 163 4
43 83 6
43 50 9
43 140 9
43 80 9
43 141 10
43 176 4
43 91 6
43 175 2
43 60 6
43 65 3
44 166 4
44 143 8
44 76 1
44 106 5
44 159 4
44 53 3
44 123 4
44 57 4
44 122 10
44 120 1
44 150 6
44 62 7
44 179 7
44 149 7
44 91 10
44 156 10
44 118 1
44 131 2
44 85 3
44 153 9
44 71 3
44 47 7
44 140 3
44 141 10
44 68 6
44 121 10
44 146 8
44 137 10
44 59 10
44 160 7
44 169 10
44 136 5
44 86 5
44 104 3
44 49 10
44 87 8
44 88 5
44 178 10
44 139 1
44 163 5
44 107 10
44 147 10
44 148 3
44 167 2
44 64 4
44 114 2
44 60 5
44 175 4
44 174 10
44 58 4
44 45 1
44 172 7
44 161 1
44 145 2
44 82 2
44 110 7
44 171 6
44 173 5
44 127 1
44 61 6
44 81 10
44 132 9
44 93 3
44 111 3
44 116 9
44 92 1
44 157 5
44 75 5
44 101 1
44 144 3
44 80 5
44 108 4
44 176 8
44 96 7
44 72 2
44 155 8
44 124 10
44 65 5
44 180 2
44 56 8
44 79 1
44 164 5
44 151 5
44 94 9
44 130 2
44 152 6
44 74 10
44 103 8
44 117 3
44 125 4
44 115 3
44 165 1
44 135 5
44 83 8
44 90 6
44 77 8
44 128 5
44 99 5
44 73 9
44 162 8
44 138 3
44 54 4
44 100 10
44 112 7
44 50 8
44 142 1
44 113 1
44 119 3
44 97 2
44 168 4
44 105 1
44 95 1
44 70 1
44 51 3
44 55 8
44 126 8
44 129 3
45 90 10
45 178 1
45 86 3
45 106 8
45 152 8
45 66 2
45 58 5
45 105 8
45 168 2
45 156 5
45 72 4
45 82 5
45 179 1
45 158 5
45 98 9
45 138 9
45 167 7
45 174 7
45 61 6
45 64 3
45 170 7
45 169 7
45 119 1
45 157 5
45 56 4
45 50 1
45 116 7
45 75 4
45 134 8
45 143 2
45 110 7
45 137 4
45 60 2
45 175 8
45 120 5
45 130 1
45 140 10
45 78 8
45 87 10
45 146 4
45 100 9
45 122 1
45 70 5
45 114 9
45 103 6
45 77 7
45 101 7
45 62 7
45 95 1
45 93 3
45 164 7
45 52 7
45 55 2
45 124 9
45 142 4
45 121 5
45 107 1
45 79 7
45 92 7
45 83 8
45 81 8
45 118 1
45 74 4
45 94 1
45 85 10
45 113 7
45 59 2
45 129 1
45 136 6
45 151 5
45 73 6
45 160 8
45 99 9
45 159 9
45 76 3
45 111 7
45 128 5
45 145 10
45 139 10
45 71 4
45 115 1
45 172 5
45 54 10
45 49 9
45 144 3
45 155 3
45 161 5
45 125 10
45 173 6
45 96 6
45 166 4
45 147 7
45 171 5
45 67 5
45 153 1
45 162 7
45 102 4
45 141 10
45 165 8
45 48 6
45 127 2
45 108 5
45 123 8
45 63 1
45 47 1
45 51 3
45 53 6
45 150 6
45 91 6
45 117 1
45 57 2
45 69 3
45 180 9
45 104 2
45 177 9
45 133 4
45 80 2
45 176 4
45 132 2
45 89 3
45 109 6
45 68 6
45 131 10
45 154 9
45 84 6
45 126 3
45 46 8
46 115 9
46 113 3
46 119 5
46 101 10
46 84 7
46 104 4
46 149 2
46 50 2
46 76 7
46 57 7
46 73 4
46 93 8
46 165 5
46 130 10
46 68 9
46 152 10
46 92 8
46 177 10
46 106 5
46 47 3
46 145 3
46 131 7
46 124 7
46 175 2
46 138 5
46 148 9
46 62 5
46 117 4
46 173 3
46 69 3
46 143 7
46 75 6
46 122 8
46 78 6
46 70 2
46 114 1
46 54 7
46 96 7
46 108 1
46 168 7
46 128 5
46 126 4
46 53 7
46 127 3
46 153 3
46 132 7
46 156 5
46 125 4
46 134 10
46 161 10
46 180 4
46 48 3
46 179 10
46 163 1
46 176 2
46 49 6
46 112 4
46 118 6
46 151 5
46 178 4
46 111 8
46 121 5
46 157 10
46 56 7
46 98 5
46 67 7
46 97 3
46 90 10
46 63 8
46 103 6
46 141 6
46 82 8
46 159 7
46 94 5
46 105 4
46 158 2
46 86 6
46 170 10
46 166 10
46 66 7
46 133 6
46 171 6
46 58 4
46 109 2
46 147 9
46 100 9
46 95 5
46 169 3
46 65 5
46 85 1
46 80 10
46 174 2
46 144 1
46 146 7
46 79 6
46 83 8
46 123 9
46 137 7
46 55 10
46 74 2
46 52 2
46 88 6
46 60 3
46 99 7
46 110 2
46 61 10
46 51 1
46 129 2
46 116 5
46 150 9
46 139 2
46 154 4
46 162 2
46 164 10
46 102 10
46 91 6
46 71 7
46 135 5
46 59 10
46 136 8
46 155 6
46 140 1
46 142 4
46 64 2
46 87 4
46 120 8
46 89 2
47 94 2
47 76 9
47 169 5
47 54 2
47 98 10
47 115 5
47 102 2
47 150 4
47 64 5
47 101 10
47 79 5
47 149 6
47 63 6
47 128 10
47 69 10
47 106 5
47 109 9
47 55 3
47 100 10
47 117 7
47 159 1
47 141 9
47 82 9
47 50 5
47 174 4
47 131 6
47 144 8
47 73 1
47 129 5
47 62 4
47 137 7
47 120 2
47 154 10
47 49 5
47 143 10
47 90 7
47 52 4
47 121 8
47 89 4
47 88 9
47 179 7
47 132 7
47 155 9
47 167 6
47 71 9
47 160 9
47 74 8
47 178 2
47 153 4
47 166 2
47 105 1
47 81 2
47 107 8
47 123 3
47 78 5
47 124 4
47 164 1
47 118 2
47 99 1
47 114 3
47 108 4
47 83 4
47 75 3
47 87 1
47 122 8
47 158 7
47 139 9
47 138 5
47 162 4
47 86 2
47 56 3
47 113 2
47 142 1
47 65 7
47 134 5
47 97 2
47 68 10
47 111 6
47 96 2
47 136 3
47 66 4
47 57 4
47 146 10
47 51 8
47 170 2
47 53 9
47 116 2
47 58 3
47 177 1
47 61 7
47 161 6
47 85 10
47 151 7
47 157 9
47 80 3
47 176 6
47 67 3
47 112 4
47 48 1
47 110 10
47 126 8
47 104 2
47 60 4
47 133 2
47 103 1
47 173 5
47 95 10
47 148 8
47 156 3
47 91 9
47 163 1
47 147 6
47 172 9
47 125 10
47 72 4
47 77 8
47 145 1
47 152 8
47 168 9
47 130 9
48 160 9
48 86 6
48 113 9
48 58 1
48 131 4
48 63 3
48 126 4
48 176 3
48 67 2
48 171 1
48 110 6
48 87 4
48 125 5
48 123 10
48 156 10
48 84 2
48 128 4
48 122 2
48 155 10
48 124 5
48 90 2
48 55 4
48 73 3
48 49 10
48 179 7
48 101 4
48 117 7
48 142 2
48 114 7
48 136 1
48 112 7
48 100 7
48 95 6
48 147 5
48 81 7
48 61 7
48 78 10
48 56 3
48 71 2
48 106 3
48 163 9
48 72 9
48 51 7
48 91 6
48 108 8
48 137 9
48 98 1
48 74 4
48 97 2
48 52 8
48 54 5
48 152 8
48 70 4
48 96 8
48 146 8
48 134 4
48 94 6
48 107 10
48 144 10
48 143 7
48 120 1
48 168 6
48 178 5
48 132 2
48 150 3
48 151 10
48 158 1
48 130 8
48 103 1
48 173 3
48 175 9
48 157 4
48 166 9
48 79 5
48 133 4
48 76 4
48 148 5
48 89 2
48 161 10
48 59 6
48 85 9
48 69 8
48 172 10
48 115 8
48 66 1
48 127 9
48 77 7
48 138 9
48 99 7
48 50 5
48 118 2
48 169 8
48 62 8
48 82 8
48 65 2
48 92 9
48 119 2
48 154 4
48 102 2
48 57 9
48 111 8
48 165 10
48 53 5
48 177 6
48 162 5
48 180 6
48 75 3
48 170 3
48 159 8
48 64 2
48 135 8
48 153 3
48 93 7
48 167 8
48 80 1
48 149 10
48 140 5
48 129 10
48 145 7
48 141 6
49 83 5
49 127 6
49 174 1
49 149 9
49 162 8
49 128 9
49 173 8
49 163 5
49 115 4
49 164 10
49 62 6
49 93 10
49 82 1
49 103 7
49 109 5
49 170 2
49 179 2
49 111 3
49 58 5
49 88 2
49 87 10
49 63 4
49 151 4
49 65 6
49 80 6
49 68 6
49 129 6
49 160 3
49 153 4
49 132 1
49 85 5
49 143 3
49 94 2
49 175 3
49 142 7
49 131 6
49 61 2
49 141 5
49 107 10
49 180 8
49 113 7
49 98 6
49 137 8
49 52 1
49 84 10
49 50 1
49 155 6
49 148 9
49 92 8
49 60 9
49 161 6
49 74 7
49 121 4
49 106 6
49 150 7
49 64 7
49 158 3
49 71 5
49 89 3
49 56 6
49 167 5
49 177 9
49 100 7
49 91 8
49 135 8
49 101 8
49 123 4
49 54 8
49 145 3
49 130 8
49 99 6
49 147 7
49 126 9
49 97 3
49 159 3
49 70 9
49 122 5
49 169 2
49 78 10
49 171 7
49 55 4
49 76 7
49 73 7
49 102 3
49 136 3
49 119 8
49 86 9
49 108 5
49 152 1
49 105 9
49 139 7
49 168 2
49 124 6
49 138 4
49 66 3
49 53 6
49 176 3
49 95 6
49 116 9
49 165 2
49 117 3
49 114 6
49 118 9
49 154 5
49 146 6
49 166 2
49 77 8
49 157 10
49 104 10
49 96 8
49 51 8
49 90 8
49 57 6
49 134 3
49 72 7
49 144 8
49 81 8
50 115 5
50 172 4
50 77 2
50 57 2
50 169 3
50 136 1
50 166 7
50 173 7
50 171 9
50 98 1
50 73 4
50 75 4
50 108 3
50 80 10
50 61 5
50 84 5
50 121 10
50 165 10
50 66 4
50 105 10
50 92 9
50 148 8
50 130 8
50 168 2
50 113 1
50 68 3
50 119 7
50 162 7
50 167 10
50 133 6
50 59 1
50 111 5
50 134 7
50 157 6
50 96 6
50 103 7
50 155 7
50 138 1
50 87 10
50 145 10
50 120 4
50 85 6
50 170 8
50 88 8
50 62 10
50 159 10
50 89 3
50 129 7
50 149 3
50 93 8
50 156 8
50 116 10
50 114 1
50 142 2
50 131 4
50 143 10
50 164 7
50 175 1
50 179 8
50 174 10
50 139 3
50 97 10
50 91 4
50 100 7
50 110 6
50 176 10
50 94 7
50 180 5
50 153 7
50 132 1
50 147 8
50 178 10
50 53 4
50 69 9
50 141 7
50 152 2
50 151 7
50 109 7
50 102 3
50 55 4
50 76 6
50 79 2
50 51 3
50 161 4
50 127 9
50 124 2
50 64 7
50 125 9
50 65 10
50 140 10
50 158 1
50 95 2
50 70 2
50 54 1
50 63 10
50 78 4
50 107 2
50 150 6
50 60 10
50 90 2
50 106 9
50 126 5
50 154 1
50 122 3
50 82 7
50 58 7
50 135 8
50 160 2
50 101 6
50 74 8
50 81 9
50 52 9
50 104 5
50 56 5
51 129 7
51 78 4
51 62 10
51 88 8
51 77 1
51 120 9
51 134 3
51 126 1
51 71 7
51 127 7
51 180 10
51 121 7
51 94 7
51 125 9
51 165 2
51 140 10
51 90 3
51 105 8
51 96 5
51 57 7
51 151 2
51 73 9
51 58 5
51 167 2
51 149 4
51 87 8
51 61 9
51 112 6
51 177 3
51 159 2
51 108 10
51 101 5
51 99 9
51 154 6
51 114 10
51 82 8
51 107 5
51 74 9
51 179 6
51 85 5
51 98 7
51 84 10
51 63 8
51 133 10
51 106 6
51 76 1
51 137 7
51 65 9
51 91 3
51 158 8
51 52 4
51 67 10
51 166 5
51 141 7
51 148 1
51 145 5
51 118 4
51 95 7
51 164 2
51 119 1
51 170 10
51 146 2
51 68 1
51 92 6
51 176 6
51 172 10
51 66 8
51 138 2
51 117 8
51 69 5
51 144 1
51 143 10
51 135 8
51 97 9
51 103 5
51 109 8
51 142 3
51 155 7
51 130 5
51 147 1
51 153 1
51 161 1
51 128 9
51 104 7
51 123 6
51 64 6
51 152 7
51 124 9
51 131 8
51 81 4
51 173 8
51 83 5
51 53 5
51 56 10
51 122 8
51 178 7
51 160 10
51 163 8
51 113 1
51 116 5
51 168 2
51 86 1
51 80 8
51 93 5
51 55 5
51 132 9
51 139 6
51 156 5
51 162 7
51 100 5
51 174 7
51 169 9
52 57 7
52 157 7
52 131 9
52 172 9
52 114 3
52 148 7
52 111 6
52 105 1
52 126 9
52 179 9
52 164 8
52 64 10
52 169 8
52 140 5
52 81 2
52 58 9
52 101 2
52 121 6
52 66 3
52 120 1
52 137 1
52 74 5
52 144 7
52 139 4
52 135 8
52 77 10
52 65 2
52 156 8
52 177 7
52 136 1
52 167 8
52 146 10
52 153 6
52 60 8
52 97 2
52 109 8
52 123 10
52 80 3
52 103 6
52 96 3
52 112 7
52 94 10
52 158 2
52 150 4
52 56 4
52 134 3
52 108 6
52 170 1
52 127 4
52 54 10
52 102 6
52 175 7
52 138 8
52 100 5
52 68 2
52 107 7
52 161 7
52 72 1
52 118 4
52 89 8
52 93 9
52 63 6
52 124 2
52 53 6
52 165 10
52 129 2
52 159 4
52 163 9
52 104 6
52 78 4
52 130 8
52 166 5
52 162 4
52 86 7
52 116 8
52 178 1
52 59 8
52 125 3
52 151 8
52 91 9
52 115 8
52 117 9
52 98 9
52 113 5
52 173 4
52 55 4
52 147 1
52 128 1
52 145 7
52 119 8
52 84 9
52 174 2
52 141 3
52 160 4
52 83 3
52 67 3
52 168 10
52 95 6
52 75 3
52 85 9
52 143 3
52 176 1
52 73 3
52 69 8
52 155 3
52 154 2
52 133 10
52 142 3
52 88 8
52 99 3
53 131 10
53 82 6
53 139 10
53 127 5
53 137 10
53 136 7
53 170 9
53 116 1
53 54 1
53 74 3
53 79 9
53 56 5
53 143 10
53 112 4
53 109 9
53 154 6
53 105 7
53 165 5
53 110 6
53 91 5
53 145 6
53 113 6
53 177 8
53 93 8
53 130 7
53 88 4
53 141 10
53 158 5
53 107 4
53 151 4
53 164 7
53 148 10
53 62 3
53 103 6
53 163 2
53 73 4
53 102 9
53 106 8
53 135 2
53 157 5
53 99 7
53 66 9
53 147 8
53 155 5
53 87 8
53 138 8
53 98 8
53 75 7
53 159 1
53 129 3
53 175 10
53 115 3
53 166 10
53 69 1
53 180 8
53 128 10
53 142 7
53 173 10
53 65 5
53 84 4
53 77 4
53 134 4
53 68 1
53 161 9
53 57 7
53 174 2
53 60 7
53 156 7
53 92 2
53 58 6
53 83 2
53 81 5
53 120 6
53 152 1
53 100 1
53 95 6
53 64 2
53 96 8
53 90 6
53 144 4
53 132 5
53 162 5
53 153 9
53 76 9
53 178 4
53 150 7
53 179 5
53 72 2
53 101 6
53 111 2
53 118 6
53 176 1
53 89 1
53 167 1
53 140 9
53 121 6
53 85 9
53 168 5
53 108 7
53 171 6
53 61 4
53 67 9
53 55 1
53 119 4
53 71 10
53 94 4
53 63 7
53 123 6
53 169 1
53 125 9
53 124 4
53 70 2
53 80 1
53 97 1
53 114 9
53 172 9
54 141 8
54 163 2
54 124 5
54 77 10
54 111 9
54 130 2
54 179 9
54 95 3
54 142 5
54 121 8
54 125 7
54 68 8
54 76 2
54 129 7
54 128 7
54 117 5
54 162 9
54 61 8
54 131 6
54 155 3
54 93 2
54 156 4
54 127 3
54 140 4
54 137 6
54 169 5
54 89 3
54 147 10
54 139 10
54 157 4
54 91 6
54 81 2
54 170 6
54 180 6
54 165 2
54 158 4
54 94 7
54 168 7
54 146 4
54 96 10
54 173 2
54 138 10
54 58 7
54 160 3
54 159 4
54 167 4
54 109 5
54 176 1
54 122 2
54 164 1
54 104 8
54 63 5
54 90 3
54 62 1
54 115 4
54 103 10
54 102 6
54 175 4
54 149 5
54 135 6
54 119 7
54 178 9
54 88 1
54 75 3
54 80 8
54 150 10
54 154 8
54 153 8
54 64 1
54 172 2
54 126 10
54 134 9
54 79 8
54 116 6
54 132 10
54 106 1
54 74 7
54 120 7
54 59 1
54 83 3
54 110 2
54 144 8
54 66 7
54 152 3
54 56 6
54 72 4
54 99 10
54 55 5
54 92 5
54 97 7
54 108 8
54 174 4
54 114 4
54 84 5
54 136 1
54 143 10
54 69 10
54 86 1
54 67 2
54 85 2
54 73 8
54 171 5
54 151 2
54 100 4
54 71 4
54 161 6
54 118 2
54 70 8
54 107 9
54 145 1
54 166 3
54 133 10
54 57 10
54 60 4
54 82 7
55 99 2
55 140 4
55 67 10
55 102 8
55 135 1
55 72 9
55 65 5
55 68 10
55 165 3
55 89 7
55 109 1
55 104 8
55 127 7
55 150 1
55 139 1
55 95 9
55 141 2
55 58 1
55 130 6
55 124 7
55 155 2
55 142 10
55 74 6
55 114 2
55 164 6
55 175 4
55 147 8
55 97 5
55 82 3
55 122 10
55 162 2
55 103 8
55 87 6
55 145 5
55 151 8
55 171 4
55 132 8
55 106 4
55 107 8
55 116 3
55 66 6
55 71 7
55 110 4
55 105 7
55 167 9
55 133 7
55 77 2
55 146 10
55 79 1
55 112 1
55 73 1
55 98 9
55 172 3
55 59 8
55 137 5
55 75 7
55 90 9
55 159 1
55 161 4
55 118 5
55 62 3
55 81 8
55 86 5
55 94 8
55 131 1
55 115 9
55 56 7
55 138 8
55 129 10
55 163 9
55 173 9
55 134 3
55 156 6
55 57 6
55 144 9
55 121 4
55 166 4
55 126 3
55 178 2
55 177 8
55 60 9
55 92 4
55 78 10
55 69 10
55 85 8
55 76 9
55 111 9
55 152 9
55 100 4
55 174 1
55 91 10
55 83 7
55 169 10
55 136 1
55 153 9
55 168 10
55 123 6
55 180 1
55 149 9
55 70 9
55 119 5
55 113 2
55 148 9
55 84 9
55 117 4
55 143 5
55 154 6
55 88 2
55 63 1
55 157 4
55 125 10
56 177 6
56 89 2
56 79 8
56 156 3
56 176 2
56 87 5
56 83 6
56 78 3
56 155 7
56 161 10
56 134 4
56 159 9
56 173 5
56 117 4
56 66 3
56 97 5
56 68 6
56 74 6
56 144 3
56 107 5
56 108 8
56 149 10
56 99 4
56 166 3
56 92 1
56 90 8
56 58 6
56 91 2
56 88 10
56 61 7
56 135 7
56 82 4
56 80 8
56 118 3
56 169 7
56 101 1
56 103 6
56 170 4
56 148 5
56 75 7
56 120 9
56 85 9
56 126 5
56 164 8
56 180 7
56 123 4
56 168 7
56 172 4
56 125 9
56 133 5
56 59 3
56 138 9
56 136 9
56 119 1
56 153 3
56 146 6
56 84 7
56 129 9
56 115 4
56 140 5
56 152 5
56 145 8
56 167 3
56 96 2
56 67 8
56 122 3
56 77 3
56 141 6
56 63 2
56 70 8
56 132 3
56 131 3
56 121 4
56 114 7
56 69 2
56 139 7
56 76 1
56 86 2
56 110 7
56 95 10
56 143 6
56 128 8
56 93 1
56 171 3
56 102 10
56 147 7
56 142 9
56 151 1
56 71 2
56 65 5
56 116 6
56 175 8
56 160 3
56 98 6
56 62 3
56 81 4
56 157 3
56 60 5
56 154 4
56 178 2
56 112 10
56 150 3
56 137 7
56 165 2
56 104 3
56 105 7
56 124 10
56 113 8
56 94 8
56 106 9
56 179 4
56 174 8
56 162 2
56 130 3
56 72 4
56 111 7
56 158 2
56 100 10
56 127 5
56 73 4
57 108 5
57 157 1
57 158 6
57 145 3
57 161 4
57 99 3
57 101 10
57 72 4
57 97 6
57 96 6
57 142 7
57 132 1
57 93 2
57 76 3
57 137 2
57 176 10
57 77 3
57 81 8
57 178 4
57 138 4
57 116 5
57 104 3
57 164 9
57 68 8
57 79 3
57 171 5
57 155 1
57 156 10
57 149 3
57 153 9
57 139 2
57 88 1
57 165 10
57 167 7
57 140 9
57 143 1
57 107 1
57 65 5
57 92 7
57 90 7
57 148 6
57 146 4
57 126 8
57 105 5
57 111 1
57 74 5
57 177 3
57 121 3
57 118 1
57 144 2
57 172 6
57 174 4
57 175 2
57 103 3
57 114 3
57 66 1
57 159 4
57 180 6
57 91 1
57 78 9
57 62 9
57 130 2
57 179 2
57 94 6
57 112 5
57 124 1
57 160 4
57 70 4
57 113 8
57 151 9
57 117 9
57 125 3
57 71 3
57 129 7
57 98 1
57 170 7
57 100 10
57 102 6
57 83 8
57 86 10
57 75 7
57 84 9
57 85 1
57 95 6
57 147 3
57 128 9
57 80 1
57 168 1
57 120 10
57 69 7
57 169 6
57 123 7
57 119 4
57 152 4
57 136 10
57 64 9
57 110 6
57 150 6
57 87 4
57 61 9
57 60 4
57 58 4
57 82 1
57 173 4
57 59 7
58 97 3
58 155 8
58 154 8
58 133 5
58 112 4
58 129 9
58 99 10
58 100 8
58 64 4
58 149 2
58 142 6
58 94 8
58 110 1
58 108 7
58 96 1
58 61 5
58 156 7
58 157 6
58 153 6
58 148 7
58 124 5
58 150 9
58 144 6
58 62 5
58 135 3
58 71 6
58 111 5
58 92 1
58 66 2
58 83 9
58 87 7
58 165 9
58 127 8
58 164 8
58 63 4
58 167 3
58 140 2
58 70 8
58 138 5
58 163 5
58 147 6
58 159 9
58 77 3
58 130 1
58 104 5
58 84 5
58 102 6
58 109 3
58 172 9
58 88 10
58 91 6
58 132 4
58 170 7
58 117 2
58 75 9
58 93 1
58 152 2
58 73 9
58 103 10
58 125 5
58 79 10
58 139 2
58 69 8
58 85 1
58 151 9
58 136 10
58 82 7
58 118 1
58 141 5
58 116 4
58 107 4
58 78 3
58 175 3
58 113 3
58 128 7
58 168 7
58 179 7
58 86 5
58 101 1
58 114 10
58 134 2
58 145 6
58 80 4
58 59 6
58 143 3
58 89 3
58 115 1
58 105 2
58 177 2
58 65 5
58 120 10
58 119 1
58 171 3
58 126 6
58 174 2
58 90 5
58 169 2
58 123 4
58 161 1
58 122 7
58 98 3
58 180 2
58 146 5
58 72 2
58 60 3
58 173 8
58 74 8
58 67 7
58 95 5
58 166 5
59 141 9
59 128 7
59 114 5
59 108 8
59 95 2
59 105 2
59 69 6
59 131 5
59 146 5
59 85 5
59 123 10
59 124 4
59 113 8
59 175 6
59 64 4
59 176 3
59 129 7
59 103 1
59 94 8
59 127 7
59 159 5
59 115 6
59 96 7
59 143 9
59 152 1
59 180 10
59 121 5
59 172 5
59 154 6
59 151 5
59 99 9
59 91 2
59 164 7
59 168 5
59 110 1
59 87 4
59 100 2
59 61 8
59 79 9
59 136 10
59 67 5
59 89 1
59 106 6
59 75 1
59 165 3
59 102 10
59 163 7
59 92 3
59 134 10
59 119 1
59 82 10
59 81 10
59 137 1
59 73 9
59 148 5
59 155 8
59 71 6
59 65 8
59 116 5
59 101 7
59 62 8
59 179 4
59 97 3
59 98 3
59 156 2
59 174 2
59 169 10
59 112 10
59 70 2
59 111 2
59 107 10
59 72 7
59 133 10
59 125 6
59 63 4
59 144 8
59 161 2
59 173 3
59 120 3
59 145 2
59 130 7
59 68 2
59 74 10
59 77 3
59 78 3
59 171 3
59 80 3
59 126 3
59 139 2
59 84 9
59 150 3
59 83 9
59 160 3
59 60 3
59 117 4
59 138 1
59 122 2
59 149 1
59 158 2
59 178 8
59 177 5
59 162 5
59 142 5
59 93 8
59 118 4
59 157 4
59 88 6
60 83 4
60 177 1
60 64 5
60 171 8
60 143 5
60 142 2
60 174 1
60 158 10
60 155 4
60 139 6
60 147 5
60 138 7
60 67 3
60 74 3
60 76 5
60 146 3
60 99 3
60 62 10
60 105 7
60 80 8
60 89 10
60 159 5
60 150 2
60 123 2
60 169 9
60 165 8
60 86 3
60 154 6
60 144 1
60 140 2
60 73 2
60 100 1
60 153 3
60 92 9
60 112 7
60 63 5
60 61 10
60 102 8
60 68 4
60 101 6
60 164 10
60 176 1
60 156 2
60 129 8
60 130 9
60 163 10
60 78 3
60 133 5
60 70 4
60 124 6
60 180 9
60 111 7
60 110 7
60 85 9
60 145 7
60 160 1
60 173 9
60 91 3
60 97 5
60 168 7
60 93 1
60 96 2
60 162 8
60 69 2
60 178 4
60 108 8
60 82 7
60 135 1
60 118 4
60 72 9
60 149 3
60 137 7
60 122 2
60 109 4
60 120 3
60 134 4
60 175 10
60 66 2
60 141 10
60 127 5
60 81 1
60 126 4
60 117 9
60 179 7
60 151 5
60 71 7
60 84 7
60 90 2
60 94 9
60 88 8
60 136 9
60 65 1
60 114 8
60 113 7
60 103 9
60 172 7
60 157 7
60 75 4
60 161 6
60 116 7
60 95 6
60 98 9
60 128 3
60 115 5
60 87 8
60 77 10
60 79 6
60 104 3
61 136 8
61 171 6
61 99 3
61 106 2
61 82 9
61 166 10
61 105 7
61 117 10
61 165 9
61 95 8
61 161 8
61 73 4
61 154 2
61 158 7
61 64 4
61 77 9
61 87 2
61 179 1
61 111 4
61 176 3
61 144 7
61 92 8
61 119 9
61 86 3
61 114 6
61 107 4
61 149 2
61 177 7
61 100 7
61 84 5
61 102 4
61 139 1
61 163 1
61 66 7
61 71 1
61 81 4
61 67 5
61 135 1
61 162 6
61 172 4
61 178 6
61 150 3
61 62 2
61 134 10
61 96 6
61 89 4
61 98 4
61 79 6
61 75 5
61 146 7
61 76 2
61 120 3
61 148 6
61 113 3
61 68 2
61 109 5
61 175 5
61 131 9
61 167 2
61 152 6
61 126 2
61 153 9
61 168 4
61 104 3
61 124 10
61 108 7
61 85 4
61 115 5
61 74 10
61 118 2
61 78 8
61 130 8
61 63 5
61 65 3
61 170 7
61 121 8
61 174 8
61 160 4
61 72 9
61 169 2
61 128 3
61 80 5
61 157 1
61 147 9
61 97 1
61 112 5
61 70 2
61 69 10
61 155 10
61 91 6
61 116 5
61 164 8
61 101 6
61 180 3
61 129 2
61 122 3
61 145 5
61 156 2
61 127 7
61 123 10
61 173 1
61 90 4
61 141 5
61 159 3
61 93 2
61 103 8
62 117 7
62 74 7
62 94 3
62 177 10
62 111 8
62 123 2
62 80 6
62 85 4
62 63 8
62 110 8
62 119 4
62 114 4
62 133 3
62 158 4
62 81 7
62 176 1
62 142 3
62 104 2
62 78 2
62 73 10
62 106 6
62 155 10
62 124 6
62 87 5
62 175 10
62 71 9
62 131 8
62 65 10
62 146 4
62 93 4
62 126 6
62 96 2
62 109 10
62 76 2
62 150 4
62 159 6
62 118 1
62 178 9
62 154 1
62 99 6
62 122 1
62 105 7
62 115 1
62 79 9
62 168 1
62 174 6
62 98 8
62 165 1
62 143 9
62 120 10
62 89 7
62 164 8
62 108 7
62 137 8
62 127 10
62 166 8
62 138 10
62 152 10
62 91 2
62 139 5
62 77 8
62 134 2
62 113 4
62 132 10
62 180 6
62 112 10
62 135 3
62 128 4
62 121 3
62 67 10
62 92 5
62 149 5
62 103 10
62 157 7
62 130 5
62 86 8
62 82 4
62 140 6
62 75 7
62 170 3
62 95 1
62 102 9
62 169 10
62 162 7
62 148 10
62 107 1
62 100 4
62 141 9
62 97 10
62 70 4
62 116 5
62 64 5
62 83 3
62 172 9
62 68 6
62 90 7
62 136 3
62 88 4
62 144 4
62 156 7
62 129 7
62 125 9
62 145 9
62 171 6
62 72 9
62 153 8
62 173 1
62 69 8
62 151 3
63 80 4
63 99 9
63 180 2
63 121 3
63 90 1
63 98 10
63 167 5
63 157 7
63 124 3
63 78 1
63 102 5
63 108 5
63 135 6
63 165 4
63 74 3
63 84 10
63 154 8
63 106 2
63 123 1
63 113 3
63 110 7
63 172 2
63 142 7
63 95 8
63 170 5
63 129 7
63 159 9
63 71 4
63 72 7
63 177 3
63 145 3
63 64 2
63 101 8
63 87 8
63 100 6
63 75 3
63 65 2
63 171 2
63 109 7
63 179 10
63 161 4
63 117 2
63 168 10
63 70 3
63 130 7
63 175 7
63 144 6
63 127 7
63 149 3
63 89 5
63 93 1
63 118 4
63 133 2
63 85 3
63 105 8
63 146 8
63 116 5
63 76 10
63 156 3
63 153 10
63 155 4
63 128 4
63 79 5
63 112 8
63 143 1
63 111 4
63 82 2
63 160 10
63 132 8
63 174 1
63 94 10
63 97 1
63 152 9
63 173 1
63 137 9
63 114 5
63 103 8
63 104 2
63 148 7
63 81 4
63 92 3
63 83 1
63 163 7
63 166 7
63 138 7
63 136 5
63 91 9
63 169 10
63 147 7
63 122 5
63 119 8
63 150 1
63 69 1
63 131 4
63 67 10
63 77 1
63 134 4
63 141 9
63 68 5
63 73 1
63 158 3
63 88 6
63 86 10
63 125 10
63 66 5
64 129 7
64 133 8
64 124 1
64 107 5
64 122 9
64 126 4
64 68 7
64 79 10
64 143 10
64 156 4
64 101 10
64 75 10
64 99 4
64 72 1
64 104 4
64 112 9
64 137 10
64 65 9
64 145 5
64 83 3
64 144 9
64 78 6
64 130 8
64 168 3
64 88 1
64 87 9
64 158 5
64 86 4
64 166 3
64 100 3
64 135 9
64 160 3
64 174 4
64 77 6
64 81 2
64 142 3
64 80 9
64 175 6
64 98 8
64 157 2
64 69 3
64 159 8
64 121 6
64 172 9
64 73 1
64 136 4
64 92 10
64 176 9
64 89 7
64 91 7
64 147 2
64 71 7
64 74 5
64 161 10
64 76 3
64 127 9
64 117 2
64 114 2
64 141 4
64 165 1
64 146 9
64 102 5
64 70 10
64 134 4
64 170 6
64 152 4
64 105 6
64 179 6
64 108 10
64 95 6
64 132 3
64 163 1
64 167 7
64 106 5
64 116 10
64 67 10
64 150 6
64 94 10
64 90 3
64 109 4
64 118 2
64 120 5
64 171 5
64 82 1
64 96 1
64 119 7
64 173 5
64 164 3
64 155 9
64 93 2
64 139 5
64 97 3
64 110 10
64 113 1
64 85 2
64 148 1
64 180 8
64 103 3
64 151 2
64 111 7
64 128 4
64 125 9
65 110 9
65 67 8
65 106 8
65 70 1
65 84 8
65 122 1
65 94 1
65 66 1
65 176 7
65 161 2
65 79 6
65 140 1
65 144 9
65 155 5
65 113 5
65 114 6
65 170 9
65 133 1
65 152 1
65 147 2
65 172 6
65 167 5
65 165 9
65 118 2
65 158 9
65 96 10
65 143 10
65 124 2
65 138 8
65 74 3
65 179 10
65 109 1
65 90 9
65 88 10
65 156 5
65 101 9
65 80 8
65 151 10
65 76 9
65 75 2
65 105 3
65 82 8
65 132 6
65 116 9
65 164 9
65 103 2
65 112 10
65 128 6
65 104 9
65 153 9
65 145 6
65 146 9
65 72 2
65 73 8
65 173 9
65 89 1
65 87 6
65 71 1
65 120 1
65 149 7
65 135 4
65 168 2
65 100 9
65 102 4
65 85 9
65 93 2
65 91 7
65 107 7
65 159 5
65 83 7
65 139 2
65 77 7
65 148 3
65 180 10
65 126 6
65 115 2
65 169 4
65 166 7
65 69 9
65 125 9
65 95 3
65 174 6
65 175 1
65 68 2
65 119 8
65 78 5
65 81 1
65 163 8
65 154 8
65 150 5
65 136 3
65 134 3
65 86 8
65 98 3
65 131 7
65 162 4
65 157 1
65 127 8
65 160 8
65 177 4
65 178 4
66 116 10
66 105 2
66 155 2
66 175 5
66 172 9
66 80 6
66 168 2
66 135 1
66 100 6
66 97 1
66 171 2
66 147 3
66 138 9
66 157 7
66 120 4
66 153 1
66 127 7
66 99 4
66 142 8
66 68 6
66 132 7
66 118 10
66 94 4
66 133 7
66 150 9
66 86 3
66 72 6
66 134 5
66 78 8
66 128 4
66 70 1
66 81 8
66 69 4
66 114 9
66 156 3
66 126 9
66 178 1
66 162 9
66 73 1
66 125 10
66 89 6
66 113 5
66 152 6
66 88 2
66 169 4
66 160 10
66 76 10
66 177 7
66 119 1
66 92 4
66 144 10
66 102 2
66 117 1
66 74 8
66 83 10
66 131 8
66 166 3
66 151 7
66 103 8
66 82 7
66 115 8
66 174 5
66 143 3
66 149 6
66 123 4
66 67 2
66 163 3
66 71 4
66 96 8
66 91 2
66 180 7
66 179 7
66 121 7
66 93 1
66 79 10
66 165 5
66 145 6
66 122 7
66 158 5
66 141 1
66 167 10
66 140 6
66 159 6
66 90 1
66 98 9
66 87 6
66 136 7
66 112 1
66 84 8
66 146 9
66 148 1
66 95 6
66 173 8
66 161 1
66 130 3
66 154 2
66 104 5
66 139 8
66 176 5
66 170 10
66 75 5
66 77 3
66 164 6
66 124 1
66 107 9
66 111 2
67 83 1
67 85 5
67 162 3
67 82 2
67 100 8
67 158 5
67 160 1
67 166 4
67 153 7
67 145 7
67 97 9
67 96 6
67 106 6
67 122 3
67 152 1
67 116 9
67 178 6
67 69 5
67 137 6
67 156 8
67 68 10
67 139 1
67 144 4
67 129 9
67 105 10
67 138 5
67 130 6
67 169 9
67 104 1
67 70 7
67 102 5
67 78 5
67 161 9
67 134 10
67 179 7
67 170 8
67 72 9
67 132 10
67 74 2
67 71 3
67 114 7
67 133 4
67 115 7
67 165 10
67 101 7
67 127 3
67 135 4
67 174 10
67 80 1
67 148 3
67 75 6
67 108 8
67 87 5
67 120 3
67 84 8
67 125 1
67 164 5
67 126 10
67 81 9
67 131 8
67 175 9
67 89 8
67 94 2
67 111 3
67 110 2
67 141 2
67 91 4
67 124 4
67 117 6
67 171 3
67 142 3
67 172 6
67 90 10
67 92 3
67 159 6
67 118 7
67 113 5
67 128 7
67 93 3
67 119 1
67 88 1
67 123 2
67 167 2
67 157 9
67 95 7
67 149 4
67 147 3
67 107 3
67 163 6
67 151 6
67 176 1
67 136 3
67 140 8
67 168 7
67 73 5
67 150 1
67 98 6
67 76 2
67 103 1
67 77 2
67 173 6
67 180 2
67 155 2
68 159 4
68 118 7
68 93 2
68 173 8
68 113 1
68 163 10
68 147 5
68 107 1
68 179 7
68 78 4
68 144 5
68 102 4
68 89 5
68 97 4
68 170 10
68 121 5
68 160 6
68 94 5
68 157 3
68 99 8
68 150 4
68 156 6
68 129 1
68 119 7
68 122 6
68 152 7
68 76 5
68 80 1
68 75 3
68 104 2
68 127 4
68 140 9
68 174 7
68 123 5
68 148 5
68 154 5
68 143 5
68 133 5
68 126 1
68 172 9
68 70 5
68 79 8
68 141 2
68 168 5
68 69 1
68 128 6
68 101 1
68 134 8
68 139 3
68 74 7
68 88 2
68 167 6
68 85 7
68 77 6
68 175 10
68 138 5
68 132 5
68 95 6
68 91 1
68 98 4
68 164 10
68 111 5
68 82 6
68 135 7
68 158 1
68 145 8
68 106 10
68 115 10
68 105 4
68 100 10
68 81 5
68 114 5
68 146 4
68 124 3
68 161 10
68 117 7
68 112 10
68 125 5
68 116 3
68 110 10
68 109 1
68 137 5
68 171 8
68 131 8
68 90 1
68 72 1
68 84 6
68 120 1
68 103 4
68 151 6
68 153 3
68 108 4
68 169 9
68 165 1
68 130 1
68 96 10
69 85 2
69 100 9
69 167 9
69 155 8
69 121 7
69 117 7
69 154 3
69 169 7
69 178 5
69 135 2
69 153 2
69 108 5
69 158 2
69 129 4
69 163 7
69 162 3
69 147 5
69 123 9
69 174 1
69 143 7
69 149 4
69 137 5
69 148 9
69 72 3
69 177 3
69 120 1
69 145 6
69 125 10
69 91 7
69 79 1
69 102 4
69 97 10
69 132 4
69 173 9
69 81 3
69 118 1
69 164 5
69 86 5
69 141 7
69 126 1
69 168 2
69 106 3
69 84 2
69 161 4
69 70 2
69 78 10
69 122 7
69 127 7
69 83 6
69 128 10
69 109 5
69 104 5
69 136 4
69 176 5
69 124 10
69 76 3
69 82 10
69 77 10
69 98 3
69 71 8
69 114 1
69 105 9
69 75 4
69 179 1
69 110 6
69 74 3
69 92 4
69 170 8
69 115 3
69 96 5
69 146 8
69 151 3
69 140 8
69 142 4
69 87 5
69 119 6
69 144 2
69 107 5
69 175 9
69 156 6
69 73 4
69 94 6
69 150 9
69 89 8
69 88 5
69 80 7
69 152 8
69 165 7
69 171 5
69 111 8
69 180 10
69 130 3
69 134 10
69 93 3
69 103 4
70 109 1
70 88 10
70 147 8
70 151 1
70 130 7
70 76 4
70 165 3
70 75 3
70 143 8
70 101 8
70 105 9
70 139 10
70 161 8
70 99 5
70 91 8
70 80 1
70 144 8
70 90 5
70 132 4
70 85 2
70 178 1
70 115 4
70 137 5
70 122 6
70 71 9
70 78 1
70 97 7
70 146 10
70 152 1
70 117 8
70 173 4
70 164 8
70 111 1
70 168 10
70 92 4
70 136 2
70 81 5
70 179 10
70 83 9
70 123 6
70 82 10
70 141 4
70 108 5
70 104 4
70 126 5
70 150 8
70 133 3
70 127 1
70 77 8
70 121 3
70 138 8
70 118 9
70 100 3
70 163 6
70 79 5
70 171 4
70 167 8
70 94 3
70 129 2
70 107 5
70 160 8
70 170 4
70 102 1
70 180 1
70 112 3
70 154 3
70 159 3
70 124 5
70 134 9
70 169 8
70 149 6
70 86 5
70 156 8
70 119 6
70 162 3
70 135 5
70 74 8
70 84 6
70 142 10
70 110 6
70 113 10
70 106 9
70 158 10
70 157 7
70 87 4
70 175 7
70 114 3
70 174 4
70 145 2
70 120 2
70 128 8
70 166 5
70 172 10
70 96 8
70 103 6
70 93 7
71 120 5
71 165 4
71 111 4
71 104 6
71 171 9
71 128 3
71 117 6
71 123 4
71 178 10
71 150 9
71 126 9
71 118 3
71 89 5
71 160 6
71 72 6
71 107 6
71 116 7
71 154 3
71 142 3
71 129 9
71 176 1
71 121 2
71 140 9
71 156 2
71 180 8
71 152 2
71 147 9
71 77 10
71 149 8
71 163 1
71 93 6
71 145 3
71 114 2
71 99 10
71 174 9
71 135 9
71 95 2
71 161 8
71 122 1
71 112 7
71 167 5
71 73 3
71 90 5
71 106 9
71 133 4
71 101 5
71 153 8
71 96 2
71 141 9
71 132 2
71 102 8
71 164 6
71 84 9
71 87 1
71 115 7
71 92 7
71 82 10
71 108 8
71 136 6
71 179 9
71 148 8
71 146 7
71 139 4
71 137 2
71 158 3
71 97 6
71 119 3
71 75 4
71 80 4
71 81 9
71 144 7
71 168 9
71 105 2
71 88 7
71 98 6
71 143 5
71 157 8
71 91 6
71 155 1
71 85 7
71 159 3
71 76 5
71 83 9
71 78 1
71 110 4
71 173 8
71 131 9
71 74 7
71 79 5
71 177 2
71 162 1
71 127 10
71 86 3
71 138 8
71 124 1
71 103 2
71 109 4
71 125 3
71 151 6
71 100 7
72 79 7
72 117 10
72 127 8
72 87 10
72 74 10
72 177 3
72 96 5
72 129 6
72 138 3
72 133 10
72 92 9
72 140 9
72 166 3
72 163 1
72 152 7
72 106 3
72 80 6
72 82 4
72 124 5
72 102 4
72 160 10
72 171 1
72 169 2
72 90 8
72 142 9
72 162 9
72 158 3
72 105 8
72 99 3
72 150 6
72 156 10
72 86 4
72 155 7
72 116 8
72 135 9
72 165 2
72 101 6
72 91 4
72 85 1
72 81 4
72 88 10
72 145 1
72 93 8
72 112 8
72 159 7
72 174 3
72 137 1
72 149 5
72 167 5
72 118 4
72 97 2
72 83 7
72 176 9
72 151 3
72 147 9
72 115 6
72 168 2
72 157 7
72 122 4
72 98 10
72 134 3
72 125 2
72 75 7
72 178 4
72 104 2
72 141 2
72 113 7
72 144 8
72 126 2
72 164 10
72 76 2
72 170 6
72 73 2
72 131 6
72 78 9
72 111 6
72 109 5
72 121 4
72 107 9
72 146 10
72 120 7
72 139 2
72 172 5
72 175 9
72 114 9
72 84 4
72 128 8
72 180 8
72 119 9
72 136 8
72 173 3
72 89 4
72 154 10
72 95 6
72 77 2
72 148 1
72 103 1
72 130 8
72 100 6
73 131 5
73 94 5
73 103 7
73 89 10
73 166 1
73 109 10
73 138 10
73 107 3
73 114 8
73 170 3
73 88 3
73 98 9
73 178 9
73 142 5
73 180 6
73 153 10
73 125 5
73 139 7
73 101 5
73 128 8
73 118 10
73 117 10
73 102 4
73 95 7
73 144 4
73 112 3
73 110 6
73 130 7
73 156 3
73 149 5
73 148 3
73 145 3
73 169 10
73 165 9
73 76 5
73 163 6
73 173 2
73 135 1
73 134 9
73 147 1
73 96 7
73 115 4
73 100 3
73 74 7
73 92 1
73 97 3
73 152 2
73 77 2
73 150 9
73 146 8
73 122 7
73 132 10
73 79 8
73 80 2
73 85 7
73 160 2
73 111 4
73 179 6
73 176 3
73 171 7
73 121 2
73 126 8
73 168 9
73 143 10
73 86 3
73 167 7
73 104 4
73 91 7
73 172 4
73 105 2
73 106 7
73 78 1
73 116 6
73 136 1
73 158 2
73 108 4
73 82 3
73 75 2
73 151 10
73 154 2
73 174 10
73 141 7
73 175 7
73 87 5
73 124 9
73 84 3
73 81 5
73 140 7
73 162 9
73 164 7
73 93 6
73 113 3
73 157 2
73 133 5
73 155 2
73 161 5
73 159 10
74 143 3
74 158 7
74 134 7
74 87 6
74 99 3
74 106 6
74 156 1
74 171 2
74 112 8
74 90 9
74 147 9
74 115 7
74 135 1
74 154 9
74 113 2
74 125 1
74 163 7
74 77 9
74 117 9
74 83 5
74 86 10
74 89 6
74 97 9
74 174 9
74 157 3
74 142 4
74 138 10
74 110 4
74 165 5
74 105 9
74 91 1
74 162 10
74 173 2
74 80 1
74 132 7
74 178 6
74 177 3
74 175 7
74 131 7
74 116 9
74 170 2
74 121 7
74 114 4
74 109 2
74 94 8
74 164 5
74 76 5
74 145 7
74 139 10
74 111 2
74 166 5
74 102 7
74 98 3
74 129 1
74 103 4
74 119 10
74 146 1
74 95 2
74 79 5
74 100 5
74 168 6
74 141 6
74 75 2
74 148 7
74 180 6
74 118 7
74 120 4
74 150 10
74 179 6
74 81 3
74 123 3
74 152 9
74 85 1
74 159 4
74 137 9
74 176 10
74 140 6
74 133 7
74 167 10
74 122 4
74 130 1
74 161 10
74 169 9
74 151 6
74 155 5
74 153 6
74 136 5
74 144 5
74 78 7
74 84 8
74 96 4
74 93 6
74 160 4
74 149 7
75 167 4
75 162 7
75 135 9
75 168 4
75 94 5
75 113 9
75 82 9
75 88 1
75 172 10
75 147 10
75 100 4
75 169 9
75 81 6
75 110 8
75 180 3
75 86 6
75 89 6
75 128 6
75 152 3
75 159 10
75 121 1
75 108 8
75 112 4
75 145 1
75 164 6
75 154 6
75 176 9
75 96 9
75 77 6
75 105 10
75 133 5
75 166 3
75 137 8
75 178 4
75 78 2
75 120 5
75 131 6
75 160 4
75 103 4
75 134 4
75 155 5
75 101 1
75 123 10
75 174 1
75 104 4
75 102 9
75 92 8
75 125 1
75 126 2
75 130 4
75 109 5
75 171 9
75 87 3
75 179 6
75 98 1
75 173 5
75 156 8
75 118 8
75 149 1
75 119 5
75 124 5
75 146 1
75 148 2
75 115 7
75 79 10
75 84 9
75 91 9
75 117 7
75 177 1
75 80 7
75 153 7
75 163 3
75 99 4
75 138 4
75 151 2
75 175 6
75 106 2
75 150 7
75 95 7
75 90 10
75 83 8
75 107 2
75 116 4
75 143 1
75 127 5
75 136 7
75 111 10
75 129 2
75 97 2
75 157 5
75 170 7
75 142 1
75 122 10
75 158 6
75 93 2
75 114 9
76 78 4
76 99 6
76 105 10
76 147 7
76 119 6
76 94 5
76 86 3
76 161 9
76 109 10
76 83 4
76 89 9
76 143 10
76 93 7
76 170 7
76 159 7
76 108 4
76 162 3
76 102 8
76 133 9
76 152 4
76 160 5
76 129 7
76 113 1
76 96 5
76 112 8
76 121 5
76 98 2
76 77 8
76 154 2
76 138 4
76 171 7
76 145 2
76 172 3
76 141 2
76 146 1
76 116 4
76 166 8
76 125 5
76 111 9
76 92 3
76 103 6
76 131 4
76 173 7
76 142 10
76 127 7
76 91 4
76 157 5
76 156 10
76 155 1
76 97 4
76 150 9
76 165 6
76 107 7
76 101 9
76 82 4
76 135 1
76 84 8
76 153 7
76 117 9
76 134 2
76 128 3
76 178 5
76 175 9
76 115 3
76 180 2
76 148 5
76 95 4
76 176 4
76 79 7
76 81 5
76 164 1
76 106 1
76 163 3
76 136 2
76 149 3
76 139 5
76 120 10
76 88 2
76 132 4
76 168 2
76 137 7
76 174 2
76 144 7
76 140 5
76 100 3
76 90 9
76 80 9
76 167 8
76 123 1
76 118 3
76 122 7
76 130 4
76 158 1
77 139 1
77 151 4
77 161 1
77 88 4
77 143 6
77 154 2
77 171 1
77 157 8
77 120 10
77 179 5
77 166 6
77 97 3
77 116 5
77 167 6
77 165 1
77 122 5
77 107 8
77 134 10
77 168 7
77 132 4
77 111 8
77 113 4
77 152 9
77 141 10
77 91 3
77 86 5
77 78 8
77 79 3
77 172 1
77 140 3
77 176 1
77 96 5
77 163 10
77 102 4
77 95 4
77 170 10
77 148 3
77 160 1
77 126 7
77 100 3
77 162 5
77 129 2
77 119 2
77 131 4
77 150 2
77 128 7
77 146 3
77 106 4
77 174 7
77 138 9
77 85 3
77 144 3
77 178 4
77 130 2
77 121 5
77 108 1
77 81 10
77 90 8
77 114 8
77 98 1
77 135 9
77 136 5
77 110 2
77 177 8
77 92 10
77 133 8
77 142 4
77 115 9
77 101 8
77 104 4
77 137 1
77 125 8
77 147 6
77 158 8
77 99 7
77 103 10
77 117 8
77 124 1
77 145 4
77 169 6
77 94 3
77 155 9
77 156 6
77 173 9
77 118 10
77 80 6
77 83 7
77 149 5
77 112 6
77 109 9
77 123 10
78 180 5
78 165 7
78 176 8
78 167 5
78 134 1
78 153 5
78 108 8
78 175 8
78 103 7
78 102 7
78 145 7
78 84 7
78 79 6
78 87 3
78 115 10
78 104 6
78 85 1
78 166 2
78 139 4
78 125 9
78 150 6
78 98 9
78 135 6
78 136 1
78 173 7
78 96 3
78 169 8
78 133 7
78 172 3
78 137 2
78 128 7
78 114 10
78 149 9
78 152 8
78 162 9
78 177 7
78 105 9
78 129 4
78 86 8
78 100 3
78 120 5
78 97 5
78 168 5
78 121 6
78 157 8
78 93 8
78 163 10
78 113 8
78 88 1
78 155 4
78 109 4
78 89 2
78 159 6
78 131 7
78 151 8
78 164 8
78 107 10
78 156 7
78 144 3
78 178 2
78 161 6
78 171 5
78 94 8
78 127 8
78 80 2
78 118 7
78 112 8
78 138 1
78 92 4
78 124 2
78 117 7
78 90 2
78 99 10
78 170 1
78 110 2
78 130 4
78 116 9
78 140 1
78 111 1
78 143 6
78 154 8
78 122 2
78 126 3
78 146 7
78 123 7
78 148 3
78 119 8
78 179 4
78 132 8
78 101 8
78 82 8
78 160 5
78 141 6
78 142 2
78 83 4
78 106 9
78 174 7
79 166 4
79 141 4
79 159 6
79 153 4
79 117 6
79 172 9
79 115 6
79 161 10
79 138 6
79 110 6
79 104 5
79 180 6
79 124 3
79 102 3
79 131 6
79 99 9
79 145 10
79 91 8
79 87 5
79 103 7
79 151 7
79 134 8
79 140 5
79 156 7
79 122 2
79 135 1
79 114 1
79 162 3
79 89 3
79 136 8
79 175 4
79 173 5
79 93 7
79 80 7
79 160 2
79 169 2
79 112 4
79 96 6
79 149 3
79 132 7
79 143 2
79 174 9
79 176 8
79 155 2
79 94 6
79 164 10
79 130 1
79 97 3
79 177 9
79 163 7
79 113 10
79 133 3
79 107 10
79 152 2
79 108 8
79 125 10
79 82 8
79 139 1
79 146 3
79 83 5
79 168 2
79 81 7
79 142 7
79 167 3
79 100 7
79 111 9
79 123 8
79 86 10
79 92 1
79 88 3
79 85 8
79 179 4
79 120 10
79 95 9
79 171 5
79 118 10
79 148 5
79 98 8
79 157 10
79 106 3
79 126 7
79 137 4
79 90 2
79 178 10
79 105 8
79 116 8
79 154 2
79 121 4
79 144 10
79 170 7
79 147 7
79 101 4
79 150 1
80 129 4
80 180 10
80 123 7
80 116 7
80 173 9
80 146 5
80 99 8
80 166 3
80 149 9
80 167 8
80 159 8
80 117 6
80 144 9
80 153 9
80 96 5
80 104 5
80 94 1
80 98 4
80 118 8
80 119 7
80 155 2
80 138 5
80 120 6
80 178 7
80 154 7
80 152 9
80 134 8
80 112 3
80 156 8
80 163 8
80 90 9
80 170 8
80 91 1
80 169 4
80 147 10
80 172 10
80 165 2
80 162 3
80 131 4
80 97 6
80 151 6
80 135 5
80 93 9
80 141 5
80 128 10
80 124 1
80 133 7
80 125 1
80 179 1
80 137 5
80 164 8
80 103 5
80 82 1
80 83 3
80 88 3
80 148 6
80 113 6
80 130 1
80 157 4
80 139 8
80 126 5
80 115 4
80 85 5
80 121 6
80 122 6
80 108 3
80 174 5
80 160 2
80 168 4
80 140 2
80 102 8
80 132 3
80 110 7
80 81 5
80 84 1
80 150 3
80 127 9
80 101 4
80 114 7
80 177 10
80 171 2
80 105 9
80 95 2
80 175 2
80 145 9
80 136 3
80 92 9
80 100 2
80 86 3
80 89 4
81 141 2
81 122 6
81 170 4
81 95 2
81 113 6
81 155 7
81 152 8
81 120 4
81 109 5
81 154 10
81 129 7
81 108 1
81 178 9
81 100 6
81 148 6
81 142 10
81 128 2
81 115 7
81 88 8
81 117 5
81 162 10
81 139 8
81 175 2
81 101 2
81 165 3
81 177 9
81 119 10
81 171 7
81 156 9
81 157 5
81 124 3
81 98 1
81 87 1
81 84 6
81 123 5
81 134 8
81 161 2
81 106 4
81 112 6
81 89 8
81 168 7
81 91 4
81 85 1
81 138 1
81 140 9
81 102 1
81 137 10
81 97 3
81 103 4
81 90 7
81 82 5
81 163 9
81 130 8
81 92 10
81 136 1
81 83 3
81 180 10
81 105 9
81 150 8
81 132 1
81 94 2
81 167 4
81 114 8
81 158 4
81 135 5
81 131 4
81 179 2
81 96 7
81 118 10
81 116 10
81 174 8
81 153 10
81 166 7
81 93 3
81 104 7
81 159 1
81 169 5
81 127 2
81 146 1
81 176 3
81 133 3
81 160 10
81 126 9
81 99 4
82 165 6
82 83 4
82 91 1
82 85 10
82 107 5
82 125 4
82 170 8
82 100 5
82 115 3
82 178 9
82 90 5
82 88 6
82 166 5
82 161 7
82 130 6
82 114 3
82 124 7
82 146 10
82 145 10
82 162 1
82 154 7
82 121 9
82 122 7
82 95 4
82 92 8
82 116 8
82 110 1
82 158 2
82 127 10
82 169 10
82 151 1
82 93 6
82 174 10
82 94 8
82 147 2
82 142 10
82 171 8
82 101 5
82 176 6
82 135 7
82 160 5
82 163 1
82 179 2
82 120 4
82 104 1
82 140 7
82 155 1
82 119 3
82 102 1
82 118 4
82 175 8
82 109 1
82 138 3
82 137 7
82 105 7
82 177 10
82 112 5
82 139 3
82 150 1
82 108 3
82 144 1
82 167 1
82 87 5
82 148 5
82 168 10
82 143 1
82 149 1
82 164 1
82 128 10
82 156 3
82 180 9
82 152 1
82 129 4
82 86 6
82 159 4
82 153 1
82 132 8
82 89 1
82 96 8
82 106 7
82 117 8
82 123 7
82 84 10
83 112 1
83 87 2
83 179 6
83 89 9
83 107 7
83 124 8
83 163 3
83 95 6
83 115 5
83 162 8
83 96 2
83 160 5
83 157 7
83 135 5
83 152 5
83 176 8
83 92 5
83 144 2
83 158 7
83 141 7
83 136 2
83 178 3
83 106 10
83 90 2
83 169 3
83 128 5
83 114 4
83 170 10
83 154 1
83 161 4
83 143 2
83 147 7
83 123 6
83 111 2
83 133 4
83 140 5
83 172 5
83 180 7
83 139 8
83 99 9
83 175 3
83 149 8
83 127 1
83 146 6
83 86 10
83 138 2
83 122 7
83 102 8
83 98 9
83 177 3
83 109 4
83 159 1
83 91 5
83 142 10
83 125 8
83 120 7
83 93 6
83 150 10
83 94 10
83 165 1
83 171 4
83 131 3
83 113 2
83 84 3
83 155 6
83 156 6
83 130 9
83 168 6
83 134 5
83 85 5
83 166 6
83 137 4
83 121 8
83 173 7
83 148 5
83 145 7
83 108 7
83 119 1
83 129 6
83 100 5
83 151 9
83 103 10
83 167 7
83 97 1
83 164 6
83 117 6
84 151 3
84 137 5
84 105 6
84 160 4
84 164 5
84 132 5
84 112 6
84 113 3
84 102 2
84 153 9
84 90 6
84 129 7
84 85 5
84 89 4
84 180 7
84 146 10
84 178 7
84 103 9
84 130 5
84 168 3
84 114 4
84 117 1
84 161 9
84 121 5
84 155 3
84 156 2
84 150 7
84 179 1
84 125 9
84 167 1
84 93 2
84 176 6
84 116 6
84 110 5
84 158 1
84 122 3
84 120 10
84 123 7
84 98 6
84 138 8
84 163 10
84 159 1
84 135 7
84 119 10
84 144 6
84 177 2
84 147 6
84 118 9
84 91 10
84 107 3
84 149 9
84 126 6
84 92 7
84 142 8
84 141 7
84 97 3
84 172 2
84 100 9
84 170 10
84 173 7
84 115 8
84 166 10
84 109 10
84 134 1
84 99 10
84 175 7
84 162 9
84 148 10
84 96 3
84 127 4
84 174 4
84 152 6
84 88 4
84 154 5
84 101 10
84 169 10
84 111 5
84 128 7
84 157 10
84 139 9
84 87 2
84 140 6
84 131 5
84 136 9
84 165 6
84 145 5
85 146 2
85 158 2
85 173 8
85 98 8
85 108 9
85 134 6
85 141 10
85 155 2
85 123 5
85 159 10
85 166 6
85 129 1
85 109 4
85 140 3
85 118 9
85 124 9
85 99 2
85 161 4
85 90 1
85 95 4
85 122 5
85 86 4
85 174 7
85 102 4
85 177 4
85 167 3
85 176 2
85 172 1
85 103 5
85 143 10
85 101 10
85 133 1
85 139 3
85 132 1
85 135 1
85 130 7
85 152 10
85 107 3
85 119 4
85 105 8
85 112 6
85 93 7
85 131 3
85 104 6
85 100 2
85 151 2
85 162 10
85 169 2
85 111 8
85 153 10
85 175 8
85 120 8
85 180 3
85 110 9
85 117 9
85 147 10
85 106 9
85 157 10
85 138 7
85 115 1
85 144 9
85 97 9
85 160 1
85 150 5
85 164 1
85 91 8
85 87 3
85 178 5
85 154 9
85 145 4
85 94 2
85 89 5
85 179 5
85 137 3
85 171 2
85 156 10
85 114 1
85 163 6
85 92 6
85 121 10
85 136 4
85 96 10
85 116 8
85 113 6
85 126 8
85 148 7
85 170 7
85 128 7
86 124 3
86 151 5
86 133 1
86 127 1
86 101 6
86 118 4
86 122 6
86 162 6
86 160 10
86 176 7
86 140 1
86 175 6
86 168 4
86 159 2
86 154 9
86 92 5
86 97 10
86 138 3
86 91 4
86 150 8
86 106 1
86 115 4
86 156 5
86 179 5
86 128 9
86 141 5
86 167 7
86 166 10
86 87 8
86 144 9
86 114 3
86 139 9
86 153 8
86 136 5
86 172 4
86 137 5
86 90 1
86 143 3
86 174 6
86 110 9
86 165 9
86 104 3
86 100 4
86 102 9
86 131 6
86 147 2
86 89 10
86 93 7
86 173 9
86 94 4
86 111 9
86 178 3
86 142 7
86 126 4
86 169 6
86 117 4
86 163 6
86 108 10
86 135 1
86 130 3
86 161 4
86 155 10
86 171 10
86 170 7
86 149 3
86 96 10
86 119 5
86 134 1
86 132 9
86 120 3
86 112 9
86 123 6
86 146 10
86 157 5
86 113 8
86 145 6
86 121 9
86 152 4
86 158 2
86 116 10
86 95 8
86 107 10
86 109 1
86 148 2
86 177 1
86 88 7
86 99 7
86 129 2
86 98 5
86 180 2
87 175 10
87 148 5
87 180 5
87 101 10
87 109 9
87 160 10
87 108 5
87 158 7
87 99 9
87 149 10
87 168 5
87 128 10
87 145 10
87 114 2
87 138 5
87 146 10
87 98 1
87 103 10
87 112 10
87 123 1
87 105 3
87 96 4
87 120 9
87 163 1
87 170 6
87 152 5
87 176 7
87 119 5
87 88 1
87 90 10
87 173 7
87 178 8
87 129 1
87 134 7
87 94 8
87 107 1
87 132 6
87 179 6
87 113 10
87 177 8
87 111 1
87 144 6
87 151 3
87 115 4
87 125 10
87 169 3
87 171 2
87 162 9
87 136 6
87 154 8
87 157 2
87 95 4
87 127 7
87 165 4
87 147 2
87 150 8
87 155 1
87 102 8
87 137 7
87 139 10
87 104 4
87 110 8
87 164 10
87 159 5
87 166 10
87 124 9
87 156 6
87 142 4
87 121 1
87 172 10
87 89 1
87 130 2
87 140 9
87 167 7
87 92 9
87 100 5
87 143 4
87 174 7
87 133 5
87 97 2
87 126 5
87 153 8
88 131 4
88 125 8
88 91 5
88 111 6
88 176 6
88 141 5
88 156 1
88 138 7
88 132 3
88 171 7
88 174 10
88 140 4
88 119 10
88 127 10
88 180 2
88 114 4
88 104 3
88 153 7
88 179 9
88 103 3
88 98 7
88 117 5
88 97 9
88 112 10
88 170 2
88 178 2
88 172 4
88 109 10
88 118 1
88 151 5
88 102 4
88 163 9
88 120 9
88 155 9
88 177 8
88 124 4
88 168 1
88 100 7
88 150 9
88 121 5
88 148 1
88 166 9
88 123 8
88 108 6
88 89 10
88 167 6
88 93 9
88 128 10
88 106 9
88 105 7
88 142 5
88 95 8
88 116 6
88 147 5
88 137 5
88 113 7
88 164 10
88 161 6
88 122 1
88 99 7
88 94 5
88 134 2
88 126 9
88 173 2
88 115 2
88 135 1
88 92 3
88 136 4
88 144 1
88 162 4
88 133 7
88 143 10
88 149 5
88 157 8
88 160 3
88 130 6
88 158 5
88 175 1
88 154 2
88 152 6
88 145 7
88 129 8
88 101 6
88 169 10
88 90 3
89 112 2
89 96 8
89 164 10
89 144 7
89 180 6
89 149 10
89 142 3
89 170 1
89 111 9
89 175 2
89 159 6
89 145 6
89 132 9
89 157 5
89 113 6
89 90 1
89 152 7
89 127 1
89 167 3
89 122 5
89 114 8
89 177 2
89 135 7
89 119 3
89 131 1
89 121 2
89 146 8
89 163 1
89 138 3
89 118 3
89 98 9
89 102 7
89 115 1
89 133 2
89 158 4
89 97 4
89 173 8
89 109 2
89 169 5
89 99 4
89 105 3
89 174 8
89 151 5
89 165 1
89 139 6
89 104 7
89 136 10
89 116 1
89 171 3
89 137 6
89 106 1
89 153 4
89 178 9
89 120 3
89 117 7
89 124 2
89 154 8
89 94 9
89 166 9
89 143 1
89 150 4
89 126 9
89 176 4
89 147 6
89 100 10
89 155 9
89 103 8
89 179 9
89 107 6
89 140 2
89 93 6
89 110 6
89 92 1
89 95 4
89 101 1
89 91 9
89 128 1
89 162 10
89 141 7
89 172 1
89 148 9
89 160 2
89 156 7
90 146 6
90 107 7
90 94 5
90 116 6
90 139 2
90 168 1
90 171 8
90 104 7
90 148 9
90 176 10
90 115 3
90 102 6
90 172 2
90 110 1
90 140 10
90 149 3
90 105 10
90 131 2
90 95 8
90 161 5
90 113 1
90 167 2
90 169 7
90 117 5
90 134 6
90 166 5
90 143 6
90 128 2
90 174 6
90 179 4
90 112 1
90 136 1
90 127 3
90 92 1
90 164 2
90 126 2
90 153 6
90 157 10
90 96 2
90 119 4
90 160 5
90 100 3
90 118 6
90 163 4
90 155 9
90 173 2
90 120 7
90 122 3
90 145 1
90 152 6
90 93 10
90 129 9
90 124 1
90 98 6
90 165 9
90 109 9
90 144 10
90 154 9
90 141 3
90 111 5
90 114 3
90 132 8
90 97 7
90 125 4
90 150 10
90 147 10
90 177 9
90 135 1
90 121 3
90 108 1
90 138 3
90 162 5
90 158 1
90 99 3
90 159 8
90 142 1
90 170 7
90 156 7
90 151 7
90 178 6
90 103 6
90 137 1
90 91 6
90 123 9
90 106 7
91 163 7
91 133 10
91 177 2
91 162 10
91 150 1
91 141 3
91 137 7
91 178 3
91 165 6
91 118 3
91 92 6
91 101 3
91 97 7
91 98 9
91 148 6
91 166 3
91 113 8
91 145 5
91 143 3
91 144 1
91 140 6
91 149 7
91 136 6
91 121 6
91 109 5
91 129 2
91 124 2
91 161 2
91 156 10
91 126 8
91 93 8
91 153 8
91 173 5
91 164 2
91 110 10
91 100 9
91 106 8
91 120 4
91 174 2
91 157 10
91 159 10
91 119 9
91 134 9
91 114 6
91 95 3
91 175 3
91 131 6
91 115 9
91 172 3
91 99 6
91 103 9
91 108 8
91 176 5
91 122 7
91 102 3
91 111 1
91 168 2
91 167 9
91 132 9
91 94 5
91 152 6
91 125 6
91 135 2
91 154 9
91 158 1
91 104 6
91 123 7
91 151 4
91 112 4
91 180 9
91 169 7
91 146 1
91 130 10
91 117 9
91 160 2
91 128 2
91 116 2
91 138 3
92 143 5
92 176 5
92 126 9
92 104 2
92 98 10
92 129 5
92 139 8
92 130 2
92 96 2
92 111 6
92 99 1
92 124 1
92 140 7
92 152 4
92 95 6
92 106 8
92 172 5
92 169 6
92 147 4
92 163 5
92 116 10
92 120 3
92 160 6
92 167 2
92 138 2
92 173 9
92 105 4
92 179 9
92 159 6
92 133 1
92 146 8
92 141 10
92 107 4
92 177 9
92 150 7
92 137 7
92 117 5
92 171 5
92 128 9
92 112 1
92 108 5
92 115 9
92 175 4
92 153 5
92 101 6
92 149 4
92 157 1
92 136 3
92 103 4
92 162 2
92 100 1
92 127 6
92 114 1
92 156 3
92 142 8
92 151 4
92 165 6
92 134 2
92 119 3
92 158 1
92 154 1
92 110 2
92 168 8
92 118 10
92 148 5
92 164 1
92 113 3
92 132 3
92 135 9
92 94 9
92 109 7
92 174 5
92 93 6
92 166 9
92 123 7
92 145 5
92 121 10
92 97 8
93 159 6
93 125 10
93 141 8
93 113 6
93 172 8
93 131 2
93 106 2
93 133 2
93 108 3
93 121 3
93 155 3
93 180 7
93 146 2
93 178 5
93 95 1
93 169 3
93 122 5
93 167 9
93 100 5
93 161 8
93 171 7
93 147 2
93 144 2
93 150 7
93 170 1
93 118 7
93 145 7
93 149 7
93 166 5
93 164 5
93 148 8
93 120 5
93 139 8
93 140 10
93 163 7
93 124 9
93 136 6
93 168 1
93 158 3
93 134 7
93 176 7
93 177 5
93 132 5
93 152 5
93 105 7
93 126 3
93 119 1
93 157 5
93 130 1
93 114 6
93 117 4
93 137 3
93 153 10
93 123 7
93 101 6
93 107 4
93 112 5
93 99 7
93 173 6
93 127 3
93 142 1
93 97 4
93 96 9
93 151 4
93 116 10
93 135 4
93 102 5
93 128 8
93 111 6
93 154 2
93 109 9
93 174 1
93 104 5
93 115 9
93 103 3
93 156 3
93 129 10
93 94 6
93 160 7
93 143 9
93 98 6
94 155 1
94 140 1
94 152 9
94 146 10
94 175 7
94 125 4
94 129 10
94 154 2
94 95 8
94 113 3
94 174 3
94 166 8
94 111 10
94 173 3
94 123 3
94 150 3
94 139 7
94 136 4
94 110 3
94 176 3
94 147 7
94 121 1
94 127 3
94 153 2
94 108 7
94 167 7
94 149 7
94 114 4
94 159 10
94 151 2
94 180 7
94 172 9
94 148 8
94 98 7
94 179 10
94 169 1
94 144 9
94 105 6
94 120 5
94 101 6
94 141 1
94 119 6
94 170 4
94 109 1
94 106 8
94 143 8
94 138 6
94 145 7
94 135 9
94 104 6
94 130 9
94 161 6
94 163 7
94 118 1
94 131 3
94 96 7
94 142 7
94 168 10
94 97 2
94 122 4
94 158 1
94 171 7
94 164 6
94 128 9
94 102 3
94 162 1
94 132 3
94 115 10
94 112 10
94 177 2
94 157 8
94 165 1
94 133 5
94 100 6
94 117 2
94 116 9
94 160 9
94 126 7
94 103 4
95 98 3
95 122 3
95 171 8
95 97 9
95 126 4
95 99 2
95 136 2
95 102 7
95 178 8
95 165 9
95 128 10
95 114 3
95 153 10
95 145 7
95 130 10
95 117 7
95 179 6
95 159 5
95 142 2
95 174 8
95 144 4
95 155 1
95 138 4
95 105 9
95 101 8
95 116 4
95 177 8
95 148 5
95 140 6
95 113 10
95 150 6
95 123 3
95 120 10
95 106 3
95 173 9
95 125 7
95 158 10
95 141 8
95 119 6
95 112 8
95 139 6
95 137 2
95 121 3
95 154 2
95 169 5
95 127 8
95 157 3
95 151 9
95 180 10
95 103 3
95 164 10
95 124 10
95 176 10
95 133 2
95 107 6
95 110 5
95 163 8
95 118 8
95 149 2
95 168 6
95 156 2
95 111 10
95 167 9
95 162 2
95 166 8
95 175 9
95 146 5
95 129 1
95 160 2
95 132 1
95 161 2
95 172 8
95 115 3
95 104 2
95 108 6
95 135 6
96 158 3
96 135 6
96 173 6
96 124 3
96 145 1
96 157 6
96 120 9
96 154 7
96 177 2
96 97 9
96 139 6
96 156 6
96 179 1
96 138 2
96 153 9
96 133 8
96 161 6
96 104 10
96 165 6
96 125 9
96 144 1
96 121 9
96 175 3
96 109 7
96 132 7
96 151 7
96 140 2
96 178 6
96 131 2
96 112 3
96 143 7
96 168 10
96 166 7
96 130 8
96 137 6
96 160 3
96 116 1
96 98 6
96 100 9
96 164 1
96 172 3
96 123 7
96 126 1
96 105 6
96 150 3
96 127 9
96 152 3
96 171 3
96 114 1
96 148 2
96 180 3
96 147 9
96 169 6
96 149 4
96 163 1
96 117 7
96 113 1
96 142 10
96 119 10
96 162 1
96 159 9
96 136 8
96 128 2
96 155 1
96 101 5
96 106 3
96 167 4
96 176 6
96 103 5
96 107 5
96 110 9
96 118 10
96 108 9
96 111 1
97 156 4
97 117 3
97 127 5
97 99 1
97 108 6
97 167 7
97 145 4
97 102 5
97 129 2
97 154 1
97 138 8
97 157 10
97 169 6
97 160 2
97 141 3
97 153 4
97 133 3
97 106 6
97 120 8
97 118 3
97 179 10
97 143 5
97 123 10
97 159 6
97 112 4
97 130 9
97 151 4
97 136 2
97 135 2
97 155 10
97 142 4
97 100 6
97 146 9
97 132 10
97 121 8
97 152 8
97 124 1
97 134 9
97 170 8
97 128 7
97 174 8
97 163 5
97 164 9
97 150 3
97 115 2
97 119 4
97 147 1
97 101 4
97 166 9
97 172 5
97 180 6
97 107 10
97 177 10
97 158 2
97 161 7
97 173 6
97 176 9
97 111 7
97 103 7
97 110 2
97 144 5
97 148 3
97 149 3
97 139 4
97 171 4
97 105 3
97 178 10
97 140 8
97 109 10
97 116 2
97 162 3
97 168 1
97 137 8
97 165 9
97 122 10
98 124 8
98 113 9
98 148 8
98 169 3
98 174 9
98 125 5
98 117 6
98 146 9
98 145 6
98 116 4
98 115 5
98 134 9
98 175 9
98 176 7
98 114 3
98 171 6
98 139 6
98 165 8
98 177 3
98 162 2
98 149 4
98 164 10
98 140 7
98 99 6
98 101 1
98 167 10
98 102 3
98 156 1
98 131 8
98 170 3
98 160 7
98 150 4
98 130 5
98 112 5
98 111 10
98 180 6
98 144 1
98 106 2
98 163 4
98 127 1
98 120 6
98 157 10
98 104 6
98 173 4
98 135 5
98 179 6
98 172 3
98 107 8
98 105 10
98 143 3
98 103 7
98 151 2
98 153 2
98 123 1
98 118 8
98 121 5
98 126 6
98 142 8
98 154 8
98 158 9
98 129 7
98 132 10
98 152 8
98 136 4
98 109 3
98 108 3
98 147 5
98 138 3
98 122 9
98 137 6
98 166 9
98 110 4
98 119 1
98 161 6
99 125 7
99 170 6
99 149 9
99 173 10
99 157 2
99 135 7
99 134 8
99 121 10
99 114 1
99 100 6
99 145 9
99 115 5
99 163 10
99 158 1
99 139 2
99 176 1
99 141 5
99 136 7
99 140 7
99 162 6
99 166 6
99 118 1
99 153 6
99 159 6
99 144 6
99 105 7
99 127 2
99 156 6
99 130 3
99 133 3
99 177 1
99 113 4
99 104 9
99 171 1
99 107 5
99 120 1
99 108 5
99 128 5
99 103 4
99 172 8
99 146 2
99 126 4
99 109 3
99 168 7
99 161 9
99 106 6
99 174 10
99 119 5
99 142 3
99 116 2
99 143 10
99 117 9
99 169 6
99 122 8
99 151 3
99 101 4
99 164 10
99 175 3
99 111 5
99 148 3
99 132 5
99 178 3
99 137 3
99 110 8
99 150 4
99 124 2
99 123 6
99 155 2
99 138 4
99 180 8
99 147 4
99 102 1
100 119 9
100 114 8
100 177 7
100 172 1
100 134 9
100 121 4
100 132 2
100 163 4
100 140 7
100 149 5
100 136 6
100 162 10
100 175 3
100 159 6
100 153 6
100 151 2
100 120 3
100 157 6
100 170 10
100 111 7
100 155 6
100 116 3
100 126 8
100 104 5
100 117 2
100 161 1
100 156 6
100 169 7
100 128 7
100 143 5
100 180 6
100 142 8
100 146 9
100 158 8
100 166 5
100 145 1
100 165 4
100 118 6
100 107 3
100 139 5
100 135 6
100 171 6
100 112 9
100 144 10
100 174 2
100 173 9
100 113 4
100 131 4
100 109 1
100 108 1
100 101 10
100 152 1
100 110 8
100 102 4
100 148 8
100 105 4
100 124 4
100 176 1
100 125 3
100 168 4
100 122 3
100 179 8
100 164 10
100 150 4
100 127 6
100 141 8
100 154 3
100 129 6
100 115 2
100 103 3
100 137 3
100 123 1
100 106 10
101 152 6
101 117 1
101 163 4
101 157 9
101 145 9
101 165 2
101 130 4
101 179 6
101 111 8
101 120 9
101 169 8
101 122 5
101 177 5
101 166 6
101 107 8
101 103 3
101 155 1
101 149 6
101 116 4
101 139 4
101 108 9
101 138 10
101 137 10
101 102 5
101 172 7
101 171 8
101 114 6
101 128 9
101 146 6
101 174 1
101 143 7
101 168 6
101 112 9
101 131 9
101 129 8
101 126 1
101 105 2
101 134 3
101 176 2
101 115 6
101 175 5
101 178 6
101 170 9
101 121 3
101 162 3
101 113 6
101 180 7
101 118 2
101 136 3
101 148 1
101 123 5
101 167 1
101 159 9
101 132 4
101 153 5
101 161 6
101 125 2
101 106 3
101 154 1
101 164 4
101 109 7
101 150 8
101 133 6
101 127 2
101 142 6
101 135 3
101 156 3
101 173 10
101 158 7
101 144 2
101 147 5
101 151 5
102 147 8
102 120 10
102 133 6
102 173 2
102 105 10
102 111 6
102 149 4
102 171 2
102 104 1
102 138 3
102 164 7
102 117 5
102 172 7
102 108 7
102 125 9
102 121 5
102 174 2
102 168 6
102 116 1
102 157 4
102 163 8
102 165 7
102 155 9
102 152 5
102 142 7
102 162 5
102 153 9
102 156 8
102 161 9
102 109 3
102 160 2
102 166 6
102 113 8
102 169 2
102 128 1
102 151 10
102 137 3
102 158 9
102 112 8
102 122 5
102 115 6
102 150 1
102 119 9
102 148 7
102 110 7
102 103 4
102 139 2
102 180 6
102 154 2
102 136 7
102 114 9
102 146 7
102 159 3
102 140 10
102 130 6
102 127 2
102 178 10
102 141 7
102 132 3
102 126 5
102 107 6
102 177 7
102 131 2
102 134 5
102 106 7
102 176 8
102 179 5
102 144 8
102 170 10
102 124 3
102 129 1
102 167 9
102 145 2
102 123 7
103 147 2
103 142 1
103 162 10
103 168 6
103 136 10
103 104 5
103 115 1
103 180 8
103 108 10
103 177 6
103 125 9
103 174 6
103 163 9
103 114 7
103 151 7
103 165 10
103 179 9
103 171 8
103 117 6
103 139 7
103 159 3
103 105 4
103 160 5
103 140 5
103 106 1
103 175 5
103 121 5
103 130 10
103 154 5
103 111 8
103 170 7
103 146 9
103 164 3
103 155 7
103 123 6
103 173 2
103 158 7
103 166 6
103 178 8
103 141 10
103 138 10
103 145 7
103 110 7
103 124 5
103 113 8
103 126 7
103 143 1
103 135 1
103 169 8
103 148 3
103 129 8
103 127 1
103 120 2
103 122 3
103 157 9
103 149 9
103 132 5
103 176 5
103 167 3
103 128 3
103 172 4
103 137 3
103 152 10
103 112 2
103 156 4
103 131 10
103 144 1
103 116 8
103 118 6
103 133 9
103 153 6
103 119 5
103 150 1
103 107 8
103 134 4
103 109 9
104 119 6
104 162 8
104 129 9
104 134 2
104 176 4
104 152 5
104 111 9
104 115 1
104 163 1
104 172 7
104 151 5
104 169 1
104 173 9
104 132 3
104 166 4
104 158 1
104 145 2
104 146 9
104 110 9
104 122 3
104 142 5
104 165 10
104 136 6
104 153 10
104 120 8
104 106 5
104 156 4
104 113 4
104 148 10
104 123 1
104 171 2
104 154 3
104 170 8
104 133 1
104 180 3
104 140 1
104 131 9
104 179 4
104 141 9
104 130 7
104 150 5
104 175 10
104 137 10
104 167 8
104 144 3
104 121 8
104 177 10
104 157 9
104 147 10
104 125 7
104 112 6
104 178 3
104 108 2
104 118 8
104 155 10
104 149 8
104 164 6
104 174 7
104 161 5
104 138 5
104 160 7
104 114 8
104 124 9
104 117 5
104 127 10
104 107 4
104 128 4
104 168 5
104 126 8
105 116 8
105 127 5
105 135 2
105 124 4
105 164 10
105 115 4
105 157 5
105 168 6
105 137 9
105 118 1
105 113 5
105 125 7
105 162 1
105 120 4
105 145 8
105 142 7
105 121 10
105 160 3
105 109 5
105 172 8
105 150 10
105 166 6
105 151 3
105 154 4
105 126 7
105 144 7
105 108 9
105 167 4
105 134 8
105 155 8
105 152 1
105 132 3
105 139 8
105 159 8
105 161 2
105 136 7
105 173 4
105 177 9
105 146 3
105 156 3
105 119 1
105 148 1
105 123 2
105 147 4
105 158 2
105 165 5
105 141 5
105 133 5
105 174 3
105 112 6
105 107 4
105 138 3
105 110 3
105 122 9
105 128 2
105 179 10
105 169 3
105 176 3
105 180 4
105 163 6
105 149 9
105 130 2
105 153 9
105 106 6
105 178 5
105 175 9
105 143 10
105 117 1
106 172 8
106 161 1
106 120 3
106 177 2
106 175 7
106 144 10
106 156 5
106 111 2
106 131 2
106 164 7
106 139 7
106 134 7
106 126 1
106 132 8
106 107 9
106 122 3
106 166 4
106 119 2
106 117 6
106 165 2
106 140 5
106 158 7
106 148 8
106 171 9
106 159 5
106 109 6
106 121 5
106 155 9
106 133 5
106 146 6
106 168 2
106 179 9
106 180 10
106 169 10
106 128 8
106 110 3
106 108 1
106 151 1
106 115 3
106 150 6
106 116 7
106 114 10
106 129 4
106 149 8
106 137 9
106 143 8
106 118 6
106 130 2
106 125 2
106 160 3
106 145 7
106 124 5
106 176 4
106 112 8
106 153 1
106 162 5
106 170 4
106 173 4
106 123 8
106 167 9
106 141 4
106 138 4
106 157 1
106 154 6
106 113 1
106 147 1
106 163 5
106 127 6
106 152 5
106 135 7
106 174 1
106 178 6
106 142 9
107 140 7
107 122 8
107 144 1
107 123 4
107 136 1
107 168 1
107 118 4
107 179 8
107 132 10
107 166 3
107 169 7
107 172 5
107 146 2
107 149 2
107 157 10
107 159 10
107 111 9
107 124 6
107 127 3
107 119 7
107 163 10
107 164 10
107 153 6
107 151 7
107 137 10
107 147 5
107 155 5
107 154 4
107 139 3
107 171 3
107 148 3
107 135 10
107 134 5
107 177 3
107 141 8
107 125 5
107 162 2
107 174 5
107 116 9
107 180 1
107 150 8
107 142 6
107 167 7
107 129 3
107 138 4
107 109 7
107 143 10
107 110 4
107 120 3
107 173 4
107 156 3
107 133 3
107 115 4
107 121 10
107 117 10
107 160 4
107 128 1
107 130 3
107 158 7
107 145 4
107 152 8
107 131 1
107 161 4
107 178 2
107 108 9
107 126 2
107 170 6
108 180 10
108 138 8
108 120 6
108 124 5
108 122 8
108 169 3
108 117 8
108 131 3
108 109 10
108 177 3
108 133 6
108 163 4
108 171 1
108 179 4
108 136 9
108 156 9
108 141 9
108 126 9
108 142 2
108 121 6
108 168 9
108 154 5
108 125 5
108 155 2
108 137 7
108 115 7
108 129 3
108 149 4
108 111 2
108 147 2
108 162 6
108 110 5
108 161 1
108 113 6
108 164 1
108 175 4
108 132 8
108 145 10
108 176 7
108 165 4
108 128 3
108 159 3
108 144 2
108 140 3
108 139 7
108 173 7
108 160 4
108 167 2
108 157 6
108 123 7
108 152 5
108 135 6
108 170 7
108 148 5
108 178 2
108 130 9
108 151 2
108 153 3
108 150 9
108 134 9
108 146 2
108 118 3
108 172 1
108 116 5
108 143 3
108 127 10
108 114 8
109 154 8
109 174 10
109 113 7
109 142 5
109 135 9
109 114 10
109 170 2
109 140 6
109 128 8
109 133 9
109 171 2
109 146 1
109 119 10
109 131 2
109 151 4
109 127 7
109 160 10
109 122 2
109 143 6
109 111 3
109 126 4
109 136 1
109 175 5
109 124 7
109 145 4
109 138 3
109 164 3
109 134 3
109 153 1
109 112 8
109 166 9
109 157 1
109 117 2
109 155 7
109 168 4
109 172 2
109 130 6
109 152 6
109 149 10
109 137 6
109 163 1
109 110 1
109 144 9
109 129 1
109 116 6
109 115 2
109 161 1
109 162 2
109 158 10
109 121 6
109 156 8
109 178 6
109 159 5
109 173 4
109 180 10
109 125 4
109 177 10
109 150 3
109 139 7
109 167 1
109 147 2
109 165 9
109 123 1
109 132 6
110 180 9
110 141 3
110 143 8
110 151 4
110 165 8
110 116 10
110 125 7
110 169 8
110 173 1
110 131 6
110 137 2
110 154 10
110 175 9
110 132 7
110 121 7
110 147 3
110 117 1
110 133 3
110 140 9
110 145 7
110 146 9
110 135 2
110 138 4
110 142 1
110 164 1
110 178 8
110 130 2
110 155 5
110 158 3
110 129 3
110 115 9
110 152 3
110 149 10
110 174 9
110 157 2
110 134 5
110 120 3
110 126 8
110 111 9
110 172 5
110 162 10
110 160 3
110 127 4
110 112 8
110 153 8
110 128 3
110 150 3
110 166 5
110 114 8
110 144 4
110 118 9
110 123 7
110 148 7
110 119 3
110 136 3
110 179 1
110 113 4
110 122 7
110 167 1
111 172 4
111 145 8
111 171 4
111 163 2
111 127 6
111 114 7
111 167 6
111 135 3
111 112 6
111 138 5
111 118 6
111 120 2
111 147 4
111 150 4
111 157 2
111 140 3
111 164 4
111 139 3
111 180 9
111 125 2
111 160 7
111 132 10
111 166 10
111 131 4
111 168 5
111 123 3
111 129 4
111 134 5
111 128 6
111 136 10
111 178 7
111 137 8
111 133 4
111 122 4
111 170 10
111 116 2
111 148 7
111 119 2
111 173 4
111 154 3
111 176 9
111 117 4
111 155 6
111 115 1
111 177 7
111 156 6
111 158 2
111 149 1
111 159 7
111 153 5
111 179 8
111 126 2
111 142 8
111 121 4
111 174 6
111 143 6
111 152 8
111 124 3
111 169 8
111 165 2
111 162 4
112 160 10
112 167 9
112 165 4
112 137 8
112 128 8
112 151 6
112 136 5
112 117 10
112 130 9
112 125 6
112 153 7
112 134 1
112 145 7
112 113 6
112 176 8
112 149 5
112 179 2
112 129 6
112 172 7
112 147 9
112 148 10
112 124 5
112 169 3
112 164 2
112 122 5
112 126 3
112 144 9
112 170 4
112 154 4
112 156 4
112 168 2
112 150 2
112 178 3
112 166 5
112 174 5
112 152 6
112 142 2
112 177 1
112 118 9
112 121 1
112 120 1
112 141 3
112 180 10
112 133 6
112 163 3
112 155 1
112 115 9
112 139 4
112 127 9
112 159 4
112 143 4
112 157 1
112 146 5
112 116 7
112 114 6
112 171 1
112 131 10
112 162 9
112 123 3
112 132 9
112 140 5
112 173 9
113 165 9
113 137 4
113 144 2
113 166 7
113 136 6
113 123 10
113 117 6
113 157 2
113 179 10
113 155 1
113 119 6
113 164 1
113 131 3
113 126 3
113 140 2
113 138 4
113 171 9
113 139 10
113 175 8
113 159 3
113 158 4
113 169 1
113 160 3
113 128 10
113 141 9
113 154 6
113 167 5
113 134 6
113 129 3
113 151 3
113 162 4
113 143 2
113 178 10
113 121 2
113 153 9
113 150 8
113 122 8
113 142 8
113 124 8
113 127 10
113 163 4
113 152 6
113 146 3
113 149 7
113 135 9
113 174 4
113 125 2
113 130 1
113 120 2
113 180 8
113 132 9
113 148 10
113 145 4
113 168 10
113 170 8
113 176 8
113 114 10
113 172 8
113 173 3
113 133 1
113 115 7
114 128 4
114 144 2
114 165 8
114 118 9
114 152 4
114 116 2
114 150 8
114 172 1
114 166 2
114 123 6
114 161 4
114 168 10
114 175 3
114 173 7
114 124 7
114 139 10
114 179 8
114 160 8
114 162 10
114 119 9
114 117 7
114 142 2
114 178 10
114 157 6
114 151 6
114 158 3
114 132 6
114 169 9
114 115 4
114 134 8
114 136 2
114 121 10
114 140 10
114 167 2
114 130 7
114 163 3
114 155 9
114 177 7
114 153 8
114 135 10
114 164 4
114 174 3
114 154 8
114 145 6
114 146 7
114 138 5
114 176 2
114 156 6
114 149 7
114 143 8
114 125 5
114 159 2
114 180 6
114 137 9
114 171 5
114 127 9
114 131 9
114 170 9
114 133 8
114 147 4
115 136 3
115 121 9
115 154 2
115 157 3
115 172 7
115 126 9
115 144 3
115 118 1
115 164 6
115 132 10
115 155 4
115 138 8
115 137 8
115 161 3
115 119 4
115 129 7
115 178 4
115 174 8
115 159 6
115 163 7
115 123 5
115 140 2
115 146 4
115 120 10
115 143 9
115 158 3
115 168 7
115 145 4
115 127 9
115 116 10
115 122 3
115 134 4
115 176 10
115 147 6
115 124 7
115 125 9
115 139 1
115 128 8
115 175 6
115 165 1
115 177 7
115 170 1
115 171 9
115 150 10
115 173 9
115 151 5
115 131 4
115 117 5
115 148 10
115 169 10
115 160 2
115 149 5
115 141 2
115 167 8
115 142 9
115 133 4
115 156 8
115 135 1
115 179 4
115 130 4
116 168 3
116 174 1
116 151 1
116 170 2
116 166 9
116 121 6
116 122 3
116 138 9
116 160 2
116 139 6
116 143 2
116 161 7
116 153 1
116 171 5
116 130 5
116 132 9
116 124 1
116 157 7
116 141 9
116 146 7
116 163 9
116 134 2
116 159 4
116 119 1
116 164 8
116 156 2
116 123 9
116 140 5
116 125 2
116 135 7
116 150 6
116 136 8
116 180 10
116 158 9
116 179 4
116 118 6
116 162 8
116 165 10
116 148 3
116 178 7
116 131 10
116 129 8
116 147 10
116 120 1
116 142 3
116 152 6
116 177 9
116 154 9
116 133 3
116 117 10
116 176 6
116 126 4
116 149 5
116 167 9
116 155 4
116 127 2
117 155 9
117 150 6
117 153 1
117 121 1
117 171 3
117 158 3
117 123 8
117 173 10
117 118 5
117 179 10
117 133 10
117 164 1
117 124 8
117 178 3
117 165 6
117 166 7
117 147 3
117 169 8
117 151 7
117 167 1
117 144 9
117 135 6
117 163 1
117 136 2
117 170 1
117 127 10
117 161 10
117 156 9
117 177 4
117 137 1
117 145 2
117 132 3
117 174 2
117 180 3
117 120 8
117 143 1
117 157 8
117 146 3
117 162 4
117 131 5
117 134 5
117 126 2
117 129 1
117 149 7
117 125 2
117 130 9
117 119 9
117 142 5
117 172 10
117 141 8
117 148 6
117 168 4
117 139 4
117 140 4
118 123 5
118 156 6
118 180 8
118 122 7
118 151 6
118 178 10
118 159 6
118 164 8
118 130 9
118 136 10
118 160 8
118 127 1
118 158 3
118 174 3
118 177 6
118 129 2
118 141 5
118 148 6
118 167 4
118 128 7
118 132 10
118 140 10
118 125 1
118 171 1
118 131 10
118 119 9
118 149 9
118 138 5
118 133 4
118 146 4
118 169 8
118 161 1
118 135 10
118 121 4
118 153 1
118 176 8
118 147 7
118 175 6
118 137 6
118 172 5
118 124 1
118 168 6
118 163 3
118 145 1
118 126 10
118 154 10
118 170 4
118 144 1
118 157 3
118 150 3
118 139 2
118 143 4
118 166 4
118 179 9
118 155 2
119 129 2
119 165 4
119 128 7
119 173 7
119 122 5
119 154 3
119 176 10
119 126 10
119 174 7
119 132 3
119 146 4
119 177 9
119 148 6
119 142 3
119 150 8
119 159 8
119 147 4
119 170 10
119 123 2
119 168 9
119 139 3
119 121 8
119 152 9
119 130 3
119 149 3
119 160 10
119 133 4
119 171 1
119 141 10
119 162 6
119 153 5
119 178 7
119 156 3
119 166 6
119 135 5
119 158 1
119 144 8
119 134 1
119 172 9
119 164 5
119 157 2
119 131 7
119 169 1
119 124 7
119 136 8
119 179 3
119 125 1
119 127 7
119 143 6
119 155 8
119 161 6
119 137 3
119 140 3
119 180 7
119 151 2
120 170 3
120 131 6
120 155 7
120 125 7
120 160 1
120 176 4
120 149 5
120 152 6
120 136 1
120 180 1
120 178 6
120 154 3
120 169 1
120 172 2
120 165 1
120 124 10
120 173 7
120 153 5
120 127 10
120 129 10
120 135 8
120 159 3
120 141 6
120 137 2
120 122 5
120 157 4
120 168 9
120 134 1
120 143 5
120 138 8
120 174 6
120 162 5
120 123 7
120 144 3
120 145 7
120 150 7
120 128 4
120 133 10
120 177 8
120 164 7
120 151 8
120 147 4
120 121 1
120 179 10
120 158 4
120 142 4
120 130 4
120 171 2
120 163 7
120 166 7
120 148 6
120 139 1
120 175 6
120 156 7
121 168 10
121 128 1
121 123 7
121 154 4
121 151 8
121 177 8
121 169 8
121 171 6
121 125 6
121 134 6
121 173 2
121 157 4
121 176 5
121 145 1
121 159 7
121 135 9
121 178 2
121 149 10
121 124 5
121 155 2
121 164 1
121 166 6
121 175 10
121 142 10
121 180 7
121 170 3
121 132 9
121 161 1
121 163 8
121 131 2
121 141 7
121 156 8
121 130 1
121 162 4
121 133 8
121 172 1
121 148 7
121 136 1
121 144 6
121 150 1
121 122 7
121 126 8
121 179 9
121 127 9
121 146 8
121 152 3
121 160 2
121 129 5
121 165 6
121 139 3
121 143 6
121 153 7
121 174 2
121 147 2
121 167 2
121 137 7
121 138 5
122 152 4
122 160 6
122 172 5
122 141 9
122 124 4
122 127 9
122 164 8
122 178 8
122 136 8
122 147 1
122 151 8
122 129 10
122 157 9
122 166 4
122 142 1
122 144 4
122 174 8
122 149 8
122 150 4
122 180 2
122 165 7
122 169 9
122 154 1
122 159 5
122 161 5
122 173 7
122 132 4
122 125 10
122 153 5
122 176 8
122 146 9
122 145 9
122 179 5
122 133 4
122 170 8
122 162 2
122 171 9
122 158 6
122 163 2
122 123 5
122 134 6
122 168 3
122 156 6
122 148 5
122 131 4
122 175 2
122 139 5
122 177 9
122 138 3
122 130 5
122 140 5
122 137 3
122 155 1
123 157 1
123 159 1
123 127 4
123 168 4
123 162 5
123 178 4
123 148 2
123 173 10
123 140 6
123 142 9
123 151 9
123 147 2
123 133 7
123 171 2
123 177 9
123 165 4
123 152 7
123 174 7
123 124 3
123 166 3
123 156 8
123 129 4
123 130 7
123 138 6
123 126 10
123 180 6
123 144 10
123 136 6
123 179 9
123 175 4
123 135 1
123 154 8
123 163 1
123 132 8
123 158 8
123 137 8
123 134 10
123 131 9
123 141 1
123 150 9
123 139 3
123 145 6
123 164 6
123 146 6
123 170 7
123 149 7
123 128 1
123 172 2
123 125 10
123 143 10
123 161 4
124 132 10
124 128 4
124 150 5
124 134 3
124 173 9
124 169 7
124 174 10
124 136 6
124 154 5
124 171 9
124 179 9
124 151 10
124 139 7
124 129 10
124 149 2
124 178 9
124 126 1
124 145 5
124 153 8
124 165 1
124 127 1
124 164 10
124 159 1
124 147 4
124 167 3
124 138 8
124 148 10
124 131 1
124 135 9
124 175 9
124 172 7
124 125 4
124 133 1
124 130 6
124 166 4
124 156 1
124 176 10
124 140 8
124 143 8
124 163 4
124 161 5
124 170 6
124 144 10
124 157 4
124 137 5
124 146 8
124 158 3
125 169 8
125 165 6
125 130 7
125 145 6
125 129 6
125 166 2
125 177 6
125 139 2
125 140 3
125 160 9
125 171 9
125 126 6
125 127 8
125 176 2
125 151 1
125 161 1
125 152 8
125 143 1
125 150 9
125 179 9
125 153 9
125 163 3
125 137 2
125 172 10
125 133 5
125 149 8
125 178 6
125 154 4
125 162 6
125 148 6
125 128 7
125 141 7
125 136 4
125 156 7
125 157 5
125 146 8
125 175 7
125 158 4
125 168 9
125 155 4
125 131 8
125 142 9
125 167 9
125 164 10
125 173 7
125 147 6
125 134 1
125 135 8
125 138 7
125 180 8
125 174 1
126 157 8
126 171 6
126 132 5
126 166 5
126 146 8
126 168 10
126 150 10
126 144 6
126 142 4
126 153 3
126 180 6
126 139 9
126 160 9
126 170 2
126 143 8
126 145 6
126 151 10
126 138 2
126 167 3
126 156 8
126 130 4
126 177 6
126 155 9
126 161 3
126 169 9
126 128 10
126 173 4
126 131 10
126 141 9
126 176 1
126 159 6
126 163 5
126 165 5
126 134 3
126 172 2
126 179 4
126 147 2
126 154 5
126 127 3
126 135 10
126 164 10
126 149 5
126 162 7
126 175 9
126 158 3
126 133 6
126 129 1
126 178 5
127 180 9
127 146 4
127 129 7
127 128 1
127 159 7
127 179 8
127 133 1
127 176 8
127 153 2
127 172 4
127 145 4
127 139 2
127 134 1
127 144 3
127 177 3
127 157 7
127 137 6
127 161 10
127 155 1
127 167 6
127 178 4
127 158 2
127 130 9
127 142 4
127 138 7
127 164 3
127 131 3
127 136 9
127 168 10
127 150 8
127 147 3
127 132 3
127 165 3
127 166 2
127 173 1
127 174 8
127 156 2
127 171 8
127 175 6
127 162 3
127 170 3
127 148 8
127 143 9
127 169 2
127 160 8
127 154 5
127 135 8
128 169 5
128 148 9
128 141 10
128 144 5
128 132 4
128 167 5
128 176 2
128 156 1
128 173 7
128 164 8
128 178 3
128 162 8
128 154 2
128 166 8
128 158 9
128 145 8
128 175 1
128 136 9
128 177 5
128 168 4
128 137 1
128 130 8
128 135 7
128 140 3
128 143 4
128 179 7
128 161 8
128 134 3
128 149 10
128 133 10
128 174 8
128 165 5
128 171 3
128 146 5
128 170 5
128 172 8
128 139 7
128 151 5
128 150 3
128 129 9
128 163 9
128 180 10
128 159 4
128 142 6
128 152 10
129 140 2
129 153 9
129 161 5
129 171 8
129 139 6
129 154 3
129 136 3
129 143 6
129 138 4
129 166 8
129 150 4
129 146 10
129 169 1
129 151 4
129 160 2
129 162 2
129 156 2
129 142 1
129 180 3
129 170 3
129 132 3
129 164 8
129 175 1
129 152 1
129 172 5
129 163 6
129 155 9
129 145 6
129 147 3
129 174 7
129 149 10
129 167 1
129 168 2
129 134 9
129 159 10
129 176 10
129 148 8
129 137 2
129 130 3
129 178 4
129 157 1
129 131 1
129 177 5
129 158 4
129 179 9
130 161 2
130 177 6
130 171 5
130 139 8
130 151 2
130 133 8
130 155 1
130 167 2
130 137 2
130 132 4
130 131 10
130 179 2
130 140 5
130 180 10
130 143 5
130 174 10
130 162 3
130 146 7
130 136 3
130 148 6
130 134 2
130 166 6
130 169 6
130 138 5
130 172 5
130 173 2
130 158 9
130 145 4
130 142 8
130 135 10
130 144 8
130 153 1
130 178 3
130 147 5
130 170 3
130 165 8
130 168 9
130 176 7
130 163 10
130 141 2
130 175 9
130 157 8
130 156 2
130 149 3
130 164 3
131 177 5
131 178 6
131 153 8
131 136 6
131 168 1
131 166 2
131 151 6
131 174 4
131 137 2
131 138 6
131 135 5
131 146 3
131 147 1
131 176 7
131 148 3
131 165 5
131 180 3
131 144 5
131 140 5
131 150 4
131 159 5
131 161 6
131 163 4
131 134 6
131 175 9
131 158 2
131 132 8
131 170 9
131 172 3
131 149 8
131 157 9
131 167 6
131 160 10
131 173 10
131 141 6
131 145 4
131 162 3
131 169 10
131 152 8
131 155 4
131 171 9
131 156 8
131 142 8
131 139 1
132 138 4
132 175 5
132 149 2
132 165 5
132 161 7
132 179 9
132 144 4
132 169 9
132 139 9
132 172 7
132 145 2
132 174 9
132 173 5
132 153 6
132 156 8
132 178 7
132 176 7
132 147 5
132 180 9
132 170 7
132 141 10
132 177 7
132 168 4
132 155 6
132 140 2
132 133 9
132 148 9
132 146 5
132 137 2
132 142 10
132 152 6
132 160 10
132 167 4
132 134 7
132 171 4
132 158 7
132 159 6
132 151 8
132 164 7
132 162 10
132 154 3
132 135 3
132 143 8
132 157 5
132 163 4
133 144 9
133 150 8
133 149 6
133 145 4
133 177 5
133 146 7
133 167 9
133 155 4
133 156 4
133 154 9
133 180 6
133 147 3
133 164 6
133 153 1
133 172 3
133 179 5
133 173 1
133 135 3
133 141 2
133 169 4
133 152 7
133 138 9
133 170 4
133 137 7
133 142 8
133 140 5
133 161 8
133 157 5
133 134 4
133 165 6
133 148 9
133 136 2
133 171 2
133 166 6
133 175 1
133 176 7
133 151 2
133 139 2
133 159 5
133 160 10
133 163 3
133 174 6
133 162 10
134 139 8
134 162 6
134 152 6
134 178 3
134 159 1
134 136 4
134 160 2
134 161 8
134 164 10
134 175 8
134 179 7
134 169 5
134 137 6
134 135 3
134 167 1
134 143 2
134 168 1
134 163 6
134 166 2
134 150 6
134 145 9
134 146 2
134 180 3
134 155 3
134 151 8
134 138 7
134 153 10
134 172 4
134 140 6
134 148 2
134 149 9
134 170 6
134 157 2
134 174 1
134 147 9
134 142 10
134 144 2
134 141 6
134 156 4
134 173 3
134 176 5
134 165 2
135 148 6
135 155 3
135 153 2
135 154 4
135 138 9
135 176 6
135 151 2
135 165 10
135 177 1
135 156 3
135 168 9
135 141 4
135 146 4
135 180 2
135 172 1
135 157 1
135 147 1
135 173 10
135 136 8
135 150 5
135 175 10
135 144 6
135 158 3
135 140 3
135 162 6
135 167 8
135 178 9
135 163 3
135 159 1
135 171 2
135 169 1
135 170 1
135 152 5
135 161 8
135 179 5
135 143 3
135 166 5
135 145 5
135 174 6
135 149 6
135 160 3
135 137 2
135 142 7
136 176 8
136 159 9
136 171 5
136 156 4
136 144 5
136 174 8
136 148 7
136 146 3
136 158 7
136 166 2
136 157 8
136 139 4
136 147 2
136 165 5
136 164 10
136 163 1
136 150 5
136 145 8
136 173 3
136 155 4
136 151 9
136 169 5
136 167 6
136 177 10
136 179 3
136 178 9
136 142 7
136 149 6
136 175 9
136 141 5
136 180 5
136 168 1
136 153 3
136 152 2
136 140 10
136 138 7
136 137 8
136 154 9
136 172 1
137 140 4
137 149 5
137 150 9
137 178 10
137 156 7
137 163 1
137 180 7
137 148 2
137 141 3
137 165 10
137 175 4
137 154 5
137 142 4
137 176 1
137 172 4
137 171 4
137 145 3
137 169 6
137 139 3
137 179 2
137 166 5
137 144 9
137 170 10
137 157 9
137 173 8
137 138 7
137 159 4
137 167 2
137 162 5
137 160 2
137 152 8
137 153 1
137 177 6
137 168 2
137 158 7
137 155 3
137 161 1
137 147 8
137 174 5
137 146 2
137 143 1
138 155 6
138 170 6
138 157 1
138 163 5
138 139 7
138 145 1
138 168 3
138 150 6
138 175 6
138 161 4
138 167 3
138 158 4
138 169 2
138 148 3
138 153 9
138 143 10
138 162 5
138 165 5
138 179 10
138 166 7
138 156 6
138 149 10
138 151 9
138 147 3
138 171 2
138 144 10
138 180 6
138 172 5
138 173 7
138 159 3
138 152 9
139 159 8
139 151 5
139 172 7
139 171 5
139 144 5
139 180 6
139 163 7
139 155 6
139 168 4
139 166 5
139 147 4
139 160 6
139 174 4
139 169 10
139 177 1
139 156 3
139 158 9
139 153 4
139 140 4
139 165 4
139 149 10
139 170 6
139 178 9
139 145 10
139 157 1
139 173 9
139 154 6
139 146 8
139 175 5
139 148 8
139 164 5
139 141 6
139 150 7
139 162 8
139 179 1
139 152 8
139 176 9
139 167 9
139 143 1
140 155 2
140 166 4
140 154 4
140 178 8
140 160 6
140 143 9
140 165 10
140 156 4
140 179 10
140 149 6
140 141 8
140 159 4
140 157 6
140 158 3
140 152 2
140 162 9
140 164 1
140 176 10
140 161 5
140 151 1
140 148 7
140 175 4
140 147 5
140 145 9
140 169 9
140 144 10
140 173 2
140 163 1
140 172 2
140 174 2
140 170 4
140 153 2
140 171 6
140 168 10
140 167 10
140 142 2
140 146 1
141 171 9
141 172 8
141 144 7
141 165 9
141 161 5
141 167 6
141 177 10
141 145 8
141 146 5
141 148 6
141 160 6
141 151 8
141 178 7
141 159 8
141 149 4
141 150 3
141 164 7
141 169 8
141 166 10
141 175 2
141 152 3
141 158 5
141 162 3
141 170 8
141 179 8
141 147 10
141 168 2
141 173 1
141 163 3
141 156 1
141 153 7
141 174 6
141 143 4
141 176 10
142 179 9
142 166 10
142 155 10
142 156 4
142 154 3
142 150 5
142 178 1
142 170 2
142 168 1
142 171 1
142 158 10
142 173 4
142 174 10
142 152 9
142 144 1
142 175 4
142 167 7
142 146 10
142 149 6
142 176 1
142 143 5
142 162 3
142 161 10
142 165 1
142 145 8
142 147 2
142 177 7
142 151 4
142 148 1
142 157 9
142 160 3
142 172 8
142 169 3
142 164 3
143 158 4
143 172 1
143 169 1
143 152 2
143 150 2
143 175 7
143 164 8
143 160 9
143 177 3
143 176 2
143 170 7
143 173 5
143 162 9
143 154 5
143 148 2
143 149 4
143 153 8
143 180 5
143 174 8
143 179 5
143 167 2
143 168 9
143 165 4
143 145 5
143 171 3
143 178 4
143 144 1
143 155 6
143 146 5
143 159 4
143 166 3
143 157 3
143 163 1
144 151 10
144 166 9
144 164 9
144 169 9
144 153 10
144 152 9
144 179 2
144 160 9
144 148 7
144 163 9
144 149 7
144 154 3
144 165 8
144 170 6
144 146 10
144 150 4
144 175 6
144 168 4
144 158 2
144 176 7
144 162 1
144 178 5
144 173 5
144 180 8
144 177 9
144 161 1
144 155 3
144 159 6
144 167 8
144 156 10
144 174 5
144 147 1
144 157 7
144 145 3
145 150 4
145 169 9
145 168 1
145 176 7
145 170 8
145 166 1
145 177 4
145 175 6
145 147 10
145 151 10
145 160 1
145 156 7
145 149 8
145 152 2
145 155 1
145 167 2
145 179 8
145 161 10
145 163 1
145 154 10
145 148 9
145 171 9
145 164 7
145 153 8
145 157 1
145 162 7
145 158 3
145 172 9
145 146 8
145 174 9
146 157 5
146 151 2
146 166 4
146 153 8
146 164 1
146 170 1
146 179 10
146 171 3
146 152 5
146 172 5
146 155 3
146 175 4
146 150 8
146 173 1
146 161 4
146 176 2
146 162 1
146 159 10
146 148 7
146 180 4
146 168 7
146 174 4
146 165 2
146 147 9
146 149 5
146 177 4
146 158 8
146 163 1
146 169 4
146 154 10
146 160 3
146 167 4
147 163 8
147 167 8
147 148 3
147 170 6
147 180 8
147 151 5
147 161 5
147 176 8
147 172 9
147 159 2
147 174 10
147 168 5
147 158 4
147 166 2
147 175 7
147 150 9
147 173 6
147 155 9
147 153 9
147 164 8
147 160 4
147 165 3
147 177 9
147 149 8
147 152 9
147 162 1
147 179 10
147 178 4
147 154 9
148 170 4
148 178 4
148 168 9
148 171 1
148 157 8
148 162 9
148 173 1
148 155 6
148 166 10
148 176 1
148 160 7
148 149 1
148 172 1
148 152 7
148 158 4
148 167 6
148 159 4
148 179 1
148 161 8
148 153 4
148 175 2
148 156 9
148 154 6
148 163 3
148 180 5
148 174 10
148 150 7
149 170 3
149 178 6
149 171 6
149 168 8
149 165 4
149 161 3
149 176 2
149 163 3
149 172 10
149 160 5
149 162 6
149 174 4
149 158 7
149 169 10
149 152 3
149 167 6
149 180 5
149 175 8
149 156 1
149 159 6
149 157 8
149 153 7
149 177 8
149 151 6
149 179 8
149 150 9
149 173 2
149 154 9
149 166 8
150 160 2
150 157 1
150 151 9
150 179 2
150 175 7
150 177 10
150 167 6
150 165 1
150 171 8
150 173 5
150 154 1
150 164 5
150 176 10
150 180 6
150 153 7
150 163 6
150 166 1
150 170 1
150 168 4
150 162 4
150 174 10
150 155 3
150 152 9
150 159 7
150 161 1
150 172 7
150 156 3
151 164 7
151 158 1
151 152 10
151 153 1
151 175 10
151 177 2
151 160 1
151 166 1
151 171 7
151 156 6
151 168 7
151 154 8
151 167 2
151 169 1
151 161 5
151 165 1
151 159 3
151 157 7
151 174 5
151 179 2
151 170 1
151 176 3
151 155 7
152 174 2
152 176 10
152 154 7
152 175 10
152 179 8
152 155 9
152 170 10
152 162 4
152 173 6
152 160 6
152 168 1
152 172 3
152 169 3
152 158 7
152 163 3
152 165 2
152 166 5
152 171 6
152 167 5
152 164 10
152 157 5
152 178 7
152 153 4
152 180 8
152 156 5
153 168 8
153 157 6
153 175 10
153 155 9
153 171 4
153 154 2
153 167 4
153 169 7
153 176 10
153 172 10
153 177 2
153 178 7
153 162 10
153 163 3
153 180 8
153 164 1
153 158 5
153 159 2
153 173 6
153 166 6
153 179 4
153 156 8
153 170 10
153 165 2
153 160 10
153 161 9
154 169 9
154 171 3
154 172 6
154 178 8
154 164 10
154 163 9
154 166 6
154 179 2
154 170 8
154 160 8
154 156 5
154 176 2
154 158 9
154 173 3
154 161 1
154 180 9
154 168 3
154 177 7
154 155 6
154 157 8
154 165 2
155 179 2
155 161 6
155 160 7
155 164 4
155 159 7
155 167 8
155 175 8
155 171 3
155 163 2
155 165 10
155 162 7
155 170 9
155 176 10
155 166 6
155 174 3
155 156 6
155 173 4
155 168 9
155 180 5
155 157 9
155 172 1
155 177 8
156 166 3
156 161 4
156 171 5
156 160 8
156 165 4
156 162 6
156 177 3
156 174 3
156 168 8
156 157 3
156 176 2
156 173 2
156 159 3
156 169 10
156 158 4
156 178 10
156 170 9
156 175 5
156 172 5
156 164 6
156 163 2
157 173 4
157 160 7
157 170 1
157 161 2
157 165 5
157 178 4
157 166 2
157 158 4
157 176 9
157 168 2
157 162 4
157 169 1
157 167 8
157 180 7
157 179 6
157 164 7
157 175 2
157 174 1
157 177 9
158 159 2
158 169 3
158 162 2
158 175 7
158 177 5
158 161 5
158 174 7
158 163 2
158 171 8
158 160 7
158 164 8
158 170 6
158 165 10
158 173 7
158 178 5
158 172 3
158 176 10
158 167 3
159 168 10
159 166 10
159 173 4
159 165 6
159 170 1
159 169 1
159 175 3
159 167 2
159 160 3
159 178 2
159 163 1
159 177 6
159 174 9
159 179 10
159 161 6
159 164 5
159 176 10
159 180 7
160 167 3
160 163 2
160 176 8
160 170 1
160 165 1
160 175 2
160 169 10
160 166 6
160 178 1
160 180 8
160 177 3
160 164 6
160 179 9
160 171 9
160 172 10
160 162 10
160 173 10
160 161 7
160 168 10
161 179 8
161 180 10
161 167 9
161 175 5
161 173 6
161 168 10
161 171 6
161 174 4
161 163 2
161 165 3
161 177 3
161 162 3
161 176 7
161 166 9
161 170 3
161 178 2
161 169 4
162 178 10
162 176 7
162 177 7
162 172 1
162 168 4
162 170 10
162 180 9
162 164 3
162 163 1
162 174 3
162 171 6
162 179 5
162 175 10
162 166 10
162 169 7
163 179 8
163 171 7
163 168 7
163 178 2
163 164 9
163 170 3
163 172 6
163 166 5
163 173 3
163 165 9
163 175 4
163 174 2
163 180 4
163 169 1
163 167 2
163 177 3
164 172 1
164 178 2
164 174 9
164 170 5
164 166 5
164 173 7
164 180 8
164 179 4
164 167 9
164 165 7
164 168 2
164 171 4
164 169 5
164 175 8
165 171 3
165 174 7
165 169 9
165 175 2
165 170 5
165 177 3
165 172 8
165 180 6
165 167 10
165 178 4
165 168 7
165 166 8
165 179 10
166 169 1
166 178 4
166 177 4
166 170 6
166 171 9
166 167 2
166 175 1
166 179 2
166 172 4
166 174 3
166 168 9
166 176 4
166 173 10
167 170 3
167 178 1
167 169 3
167 179 4
167 177 5
167 175 10
167 172 6
167 171 1
167 173 4
167 180 1
167 168 8
167 176 1
167 174 1
168 169 5
168 171 2
168 173 3
168 174 8
168 176 1
168 172 5
168 177 2
168 175 6
168 179 10
168 170 2
168 178 7
168 180 5
169 177 7
169 170 10
169 178 4
169 180 7
169 176 5
169 172 10
169 171 1
169 175 4
170 180 4
170 175 5
170 178 4
170 174 1
170 171 6
170 177 10
170 179 7
170 176 3
170 172 9
171 180 8
171 178 3
171 175 2
171 179 4
171 173 8
171 176 7
172 175 2
172 177 8
172 179 6
172 176 1
172 180 5
172 178 1
173 174 3
173 177 9
173 176 6
173 180 7
173 179 3
173 175 9
174 176 9
174 178 4
174 180 1
174 179 1
175 178 10
175 177 7
175 176 2
175 179 10
176 180 3
176 178 3
176 179 10
177 179 4
177 178 10
177 180 5
178 179 7
178 180 1
179 180 5


==> anc/instances/benchmark/maxCutMet/pw09_200.0 <==
200 17910 
1 109 9
1 162 9
1 111 3
1 120 5
1 8 9
1 58 7
1 181 3
1 145 8
1 131 4
1 123 10
1 70 3
1 6 1
1 102 7
1 84 2
1 76 7
1 24 7
1 199 3
1 124 10
1 48 8
1 188 10
1 86 6
1 193 3
1 35 10
1 32 8
1 95 10
1 129 3
1 186 4
1 29 4
1 194 4
1 54 7
1 41 2
1 158 1
1 134 6
1 164 4
1 5 4
1 195 3
1 174 1
1 165 2
1 182 3
1 108 4
1 33 5
1 40 2
1 79 2
1 183 5
1 97 8
1 55 1
1 16 3
1 137 2
1 116 10
1 22 6
1 178 5
1 56 4
1 90 5
1 104 5
1 74 4
1 2 10
1 12 3
1 66 5
1 10 10
1 57 6
1 176 6
1 143 3
1 19 8
1 168 7
1 89 1
1 15 4
1 157 7
1 128 5
1 197 3
1 67 2
1 71 7
1 34 10
1 13 1
1 159 7
1 73 2
1 14 10
1 142 1
1 175 6
1 179 9
1 30 10
1 133 5
1 18 9
1 126 4
1 7 4
1 51 2
1 52 1
1 200 1
1 38 6
1 166 10
1 119 10
1 161 3
1 11 3
1 60 10
1 28 4
1 62 1
1 25 4
1 177 8
1 184 2
1 156 9
1 99 5
1 53 3
1 167 5
1 146 10
1 135 9
1 196 7
1 153 4
1 148 9
1 151 1
1 93 4
1 185 6
1 36 9
1 23 9
1 100 7
1 21 4
1 64 1
1 125 3
1 43 6
1 105 5
1 87 4
1 3 4
1 198 4
1 190 8
1 139 8
1 110 6
1 78 6
1 61 5
1 17 5
1 96 7
1 80 2
1 9 8
1 68 8
1 144 10
1 69 10
1 160 9
1 171 2
1 37 5
1 103 7
1 154 5
1 152 4
1 75 4
1 141 6
1 49 2
1 192 4
1 169 6
1 149 9
1 107 8
1 101 6
1 77 6
1 72 7
1 150 3
1 172 4
1 81 5
1 155 4
1 42 5
1 132 3
1 83 10
1 85 7
1 130 9
1 82 9
1 46 1
1 45 3
1 92 10
1 106 9
1 4 9
1 138 10
1 122 8
1 147 2
1 127 6
1 88 2
1 50 7
1 59 7
1 47 6
1 118 10
1 94 1
1 44 7
1 39 9
1 115 1
1 191 3
1 27 6
1 31 4
1 136 6
2 86 7
2 32 6
2 108 6
2 142 1
2 143 3
2 134 6
2 138 6
2 31 5
2 183 10
2 200 6
2 30 2
2 88 3
2 53 5
2 98 5
2 46 1
2 160 4
2 141 4
2 61 8
2 175 4
2 12 8
2 121 4
2 127 9
2 179 3
2 147 10
2 69 9
2 83 10
2 19 7
2 21 6
2 120 6
2 171 5
2 198 3
2 39 3
2 65 1
2 193 8
2 76 4
2 107 1
2 72 10
2 106 10
2 102 4
2 36 4
2 60 9
2 3 6
2 156 8
2 195 7
2 165 7
2 180 5
2 48 4
2 129 9
2 161 5
2 5 7
2 128 2
2 15 8
2 131 3
2 186 1
2 64 5
2 52 5
2 110 5
2 71 10
2 47 8
2 67 3
2 116 5
2 99 9
2 145 7
2 56 3
2 77 4
2 50 9
2 51 5
2 85 1
2 45 1
2 173 10
2 194 5
2 155 1
2 42 3
2 54 3
2 34 10
2 157 6
2 41 4
2 63 2
2 154 10
2 170 3
2 163 10
2 164 5
2 190 2
2 20 9
2 25 10
2 44 8
2 105 7
2 151 6
2 113 3
2 192 2
2 137 9
2 90 3
2 18 3
2 14 8
2 49 1
2 196 7
2 158 10
2 150 10
2 111 5
2 159 9
2 55 7
2 75 3
2 152 5
2 68 8
2 133 10
2 78 9
2 162 7
2 104 2
2 117 5
2 81 6
2 9 7
2 178 2
2 79 7
2 27 4
2 40 7
2 176 6
2 84 6
2 140 5
2 8 4
2 37 3
2 28 7
2 22 7
2 112 1
2 191 7
2 92 7
2 144 10
2 189 3
2 197 8
2 35 6
2 124 2
2 70 10
2 23 10
2 168 7
2 59 10
2 91 9
2 123 4
2 17 4
2 174 5
2 7 7
2 181 10
2 95 2
2 58 3
2 125 10
2 66 2
2 26 3
2 96 7
2 184 9
2 24 3
2 185 10
2 94 4
2 136 10
2 87 3
2 139 10
2 29 8
2 109 8
2 10 8
2 97 4
2 74 9
2 82 10
2 114 2
2 182 2
2 146 6
2 149 9
2 130 1
2 62 1
2 80 6
2 148 8
2 153 10
2 122 6
2 11 2
2 57 1
2 43 10
2 132 9
2 38 6
2 115 6
3 53 6
3 144 9
3 68 8
3 28 10
3 46 10
3 104 10
3 172 7
3 108 7
3 125 7
3 181 6
3 166 2
3 18 4
3 78 3
3 49 4
3 191 2
3 188 5
3 109 6
3 151 7
3 25 4
3 127 6
3 178 7
3 58 7
3 120 9
3 200 6
3 122 10
3 93 9
3 187 4
3 67 6
3 159 3
3 155 10
3 193 9
3 184 2
3 145 9
3 92 4
3 76 3
3 72 10
3 173 8
3 179 4
3 105 6
3 74 5
3 150 4
3 148 2
3 169 3
3 134 10
3 86 6
3 99 4
3 41 5
3 154 6
3 88 3
3 139 7
3 85 6
3 106 4
3 195 6
3 90 5
3 147 10
3 75 2
3 55 2
3 132 5
3 189 4
3 17 9
3 6 5
3 157 6
3 65 3
3 121 6
3 82 9
3 185 5
3 182 5
3 11 10
3 7 6
3 95 1
3 126 2
3 152 3
3 69 2
3 9 6
3 115 4
3 40 7
3 164 2
3 153 2
3 61 5
3 175 5
3 31 8
3 117 4
3 107 7
3 34 4
3 81 1
3 130 7
3 162 3
3 70 9
3 36 8
3 12 1
3 116 4
3 110 1
3 146 7
3 4 5
3 114 8
3 149 9
3 183 10
3 128 6
3 197 8
3 89 4
3 10 7
3 102 10
3 39 7
3 118 3
3 21 4
3 43 10
3 19 3
3 168 8
3 50 8
3 44 3
3 73 10
3 174 1
3 51 7
3 123 1
3 98 5
3 63 6
3 15 6
3 54 2
3 5 8
3 29 4
3 190 1
3 66 6
3 111 3
3 124 1
3 176 6
3 91 6
3 161 10
3 37 1
3 180 4
3 96 5
3 136 2
3 100 7
3 27 6
3 196 8
3 48 1
3 62 10
3 94 7
3 57 2
3 20 7
3 52 8
3 71 6
3 101 10
3 133 5
3 194 9
3 24 10
3 14 5
3 199 6
3 77 8
3 163 6
3 33 9
3 56 3
3 129 10
3 45 4
3 198 6
3 170 8
3 177 6
3 138 2
3 87 6
3 38 2
3 26 6
3 160 3
3 35 5
3 113 8
3 167 2
3 16 10
3 23 2
3 97 3
3 137 10
3 30 2
3 141 10
3 135 4
3 158 10
3 47 8
3 156 8
3 192 7
3 13 9
3 79 1
3 119 1
3 103 5
4 11 2
4 54 7
4 145 10
4 173 10
4 172 7
4 41 8
4 179 7
4 124 1
4 171 7
4 198 2
4 58 9
4 12 7
4 104 6
4 193 10
4 52 3
4 151 10
4 14 1
4 199 4
4 140 2
4 15 3
4 43 2
4 40 2
4 186 10
4 137 4
4 123 6
4 147 6
4 50 5
4 183 1
4 156 8
4 42 1
4 164 1
4 95 8
4 131 4
4 152 9
4 81 4
4 146 5
4 47 1
4 77 6
4 9 3
4 30 7
4 27 6
4 185 7
4 112 2
4 96 5
4 44 7
4 155 4
4 85 7
4 46 3
4 192 9
4 135 4
4 194 7
4 133 10
4 18 7
4 117 4
4 13 6
4 97 7
4 83 7
4 191 6
4 55 9
4 26 2
4 74 1
4 162 10
4 22 4
4 181 4
4 51 5
4 160 6
4 100 10
4 78 4
4 116 4
4 17 5
4 108 4
4 157 2
4 189 8
4 113 6
4 130 8
4 53 2
4 60 1
4 190 5
4 129 4
4 101 1
4 105 4
4 6 1
4 73 1
4 59 1
4 66 7
4 120 9
4 87 9
4 92 3
4 33 8
4 31 4
4 39 1
4 71 1
4 90 9
4 168 7
4 170 7
4 121 10
4 56 5
4 68 7
4 154 4
4 134 9
4 174 10
4 119 6
4 24 1
4 111 6
4 167 1
4 49 5
4 180 9
4 61 6
4 159 5
4 29 3
4 139 10
4 158 2
4 143 2
4 125 9
4 175 5
4 72 1
4 69 8
4 37 5
4 153 1
4 128 5
4 91 1
4 187 6
4 45 2
4 70 9
4 89 5
4 114 4
4 127 10
4 76 1
4 38 5
4 161 4
4 166 4
4 99 4
4 48 3
4 10 3
4 103 5
4 57 9
4 188 4
4 141 4
4 177 4
4 20 7
4 5 10
4 32 10
4 132 5
4 25 9
4 107 6
4 63 7
4 86 9
4 62 10
4 144 1
4 196 9
4 8 1
4 84 8
4 94 2
4 16 5
4 67 9
4 138 6
4 65 3
4 64 10
4 109 7
4 35 4
4 75 8
4 182 8
4 195 6
4 200 9
4 163 8
4 21 8
4 136 7
4 82 10
4 88 9
4 122 3
4 169 3
4 102 8
4 98 7
4 165 9
4 34 8
4 150 8
4 197 6
4 118 10
4 184 1
4 178 2
5 175 6
5 107 7
5 192 6
5 151 1
5 34 9
5 114 5
5 41 3
5 113 4
5 171 3
5 172 9
5 159 10
5 141 10
5 111 10
5 109 4
5 17 1
5 22 5
5 153 5
5 63 7
5 163 1
5 152 9
5 190 8
5 15 3
5 57 2
5 101 4
5 183 7
5 188 2
5 71 6
5 87 3
5 72 4
5 131 8
5 155 2
5 9 10
5 46 9
5 157 5
5 173 10
5 84 3
5 62 5
5 92 1
5 33 7
5 170 6
5 37 4
5 158 7
5 59 7
5 78 6
5 140 8
5 164 5
5 75 7
5 193 8
5 58 3
5 168 10
5 196 3
5 30 8
5 162 10
5 20 10
5 124 10
5 8 6
5 134 3
5 21 3
5 189 7
5 108 3
5 180 4
5 125 3
5 73 10
5 44 1
5 105 8
5 81 1
5 86 6
5 147 10
5 83 6
5 121 6
5 51 4
5 31 10
5 122 10
5 82 4
5 60 3
5 80 4
5 116 9
5 119 10
5 32 1
5 154 1
5 97 5
5 178 2
5 177 5
5 182 7
5 148 10
5 50 9
5 143 3
5 99 3
5 138 10
5 145 8
5 167 5
5 38 9
5 195 7
5 39 4
5 40 2
5 93 6
5 123 8
5 120 6
5 49 7
5 14 5
5 56 5
5 67 3
5 7 2
5 199 5
5 35 8
5 23 3
5 27 9
5 77 8
5 55 7
5 132 8
5 42 1
5 137 1
5 94 10
5 54 8
5 13 4
5 25 10
5 169 4
5 103 5
5 110 3
5 43 1
5 184 8
5 102 4
5 117 5
5 142 2
5 76 4
5 24 5
5 98 4
5 161 3
5 12 4
5 106 6
5 150 5
5 79 2
5 186 3
5 115 1
5 200 6
5 28 1
5 194 4
5 146 8
5 166 10
5 198 3
5 90 10
5 70 6
5 176 9
5 127 8
5 36 2
5 144 1
5 133 4
5 181 3
5 61 3
5 47 10
5 126 7
5 65 6
5 89 1
5 69 6
5 85 8
5 130 8
5 95 8
5 165 1
5 112 6
5 29 3
5 26 9
5 139 6
5 100 8
5 128 6
5 53 5
5 197 7
5 66 2
5 64 10
5 185 10
5 91 9
5 136 1
5 174 2
5 179 8
6 32 5
6 107 5
6 158 6
6 181 5
6 16 1
6 65 3
6 130 4
6 163 8
6 48 10
6 56 5
6 13 5
6 89 5
6 165 9
6 197 8
6 168 8
6 173 4
6 159 3
6 73 10
6 166 1
6 103 7
6 146 4
6 74 10
6 154 1
6 139 6
6 187 7
6 50 7
6 137 3
6 70 8
6 192 3
6 9 10
6 72 9
6 175 8
6 164 5
6 40 7
6 109 8
6 191 10
6 110 7
6 112 5
6 12 4
6 91 6
6 141 2
6 129 10
6 133 2
6 94 10
6 126 5
6 54 4
6 174 8
6 172 2
6 31 6
6 189 7
6 57 5
6 113 5
6 147 6
6 64 4
6 47 1
6 59 10
6 116 8
6 127 3
6 42 6
6 179 9
6 108 3
6 114 5
6 122 5
6 182 8
6 35 4
6 10 2
6 196 8
6 153 5
6 160 9
6 79 2
6 75 6
6 51 6
6 20 5
6 185 4
6 83 6
6 11 5
6 19 4
6 80 7
6 66 8
6 124 6
6 178 8
6 84 2
6 28 8
6 151 3
6 183 9
6 148 10
6 134 2
6 93 1
6 199 2
6 157 2
6 194 8
6 98 3
6 26 10
6 125 7
6 41 7
6 128 8
6 15 4
6 156 6
6 52 2
6 121 8
6 87 5
6 155 10
6 7 1
6 14 2
6 53 2
6 169 5
6 37 8
6 193 4
6 152 3
6 85 5
6 117 8
6 97 7
6 200 4
6 25 3
6 99 2
6 102 8
6 34 8
6 39 3
6 198 5
6 92 3
6 43 6
6 138 7
6 195 5
6 150 4
6 55 10
6 106 7
6 88 2
6 8 3
6 69 4
6 86 9
6 132 6
6 176 1
6 30 10
6 24 5
6 82 1
6 44 2
6 123 8
6 177 4
6 161 8
6 18 6
6 81 8
6 22 3
6 119 4
6 136 10
6 96 7
6 142 10
6 120 1
6 71 4
6 68 1
6 58 10
6 184 3
6 90 3
6 101 9
6 38 6
6 118 10
6 27 4
6 171 7
6 17 8
6 46 3
6 45 3
6 104 8
6 144 7
6 105 6
6 190 3
6 100 9
6 63 9
6 78 9
6 131 1
6 67 7
6 180 8
6 95 7
6 135 3
6 29 8
6 149 8
6 49 9
6 76 2
6 36 9
7 123 4
7 61 8
7 116 10
7 58 4
7 109 2
7 78 8
7 148 10
7 62 8
7 115 10
7 192 9
7 71 1
7 193 5
7 196 10
7 141 9
7 155 2
7 118 5
7 57 3
7 66 2
7 121 4
7 179 4
7 133 8
7 102 5
7 103 3
7 99 9
7 177 2
7 96 7
7 169 9
7 59 4
7 69 9
7 10 6
7 124 3
7 108 2
7 73 5
7 195 3
7 153 8
7 11 7
7 111 8
7 80 6
7 129 9
7 29 3
7 185 9
7 27 9
7 163 2
7 17 4
7 135 3
7 139 7
7 87 9
7 51 1
7 144 8
7 198 10
7 130 3
7 14 9
7 132 5
7 190 6
7 54 8
7 89 9
7 107 6
7 182 9
7 106 8
7 76 10
7 101 6
7 184 6
7 159 8
7 22 5
7 13 6
7 156 3
7 125 8
7 31 6
7 45 5
7 77 5
7 30 9
7 91 8
7 48 10
7 43 4
7 157 6
7 161 10
7 180 3
7 138 7
7 187 10
7 18 4
7 15 3
7 158 2
7 46 5
7 60 1
7 82 3
7 137 5
7 174 9
7 114 6
7 119 2
7 52 7
7 188 2
7 143 8
7 149 6
7 55 2
7 85 1
7 26 5
7 166 2
7 151 1
7 90 6
7 162 4
7 176 3
7 94 3
7 197 2
7 150 7
7 140 8
7 173 1
7 86 2
7 20 9
7 170 6
7 134 9
7 49 1
7 70 3
7 28 10
7 8 2
7 81 6
7 68 9
7 126 9
7 117 8
7 171 3
7 186 3
7 131 6
7 79 10
7 47 9
7 67 8
7 164 5
7 38 5
7 154 8
7 35 10
7 104 1
7 21 1
7 40 6
7 199 5
7 50 9
7 33 8
7 105 7
7 175 2
7 37 8
7 23 7
7 194 5
7 122 6
7 92 6
7 172 1
7 19 1
7 178 2
7 9 7
7 74 1
7 34 10
7 189 3
7 44 3
7 100 5
7 64 5
7 63 3
7 41 3
7 152 5
7 97 2
7 200 10
7 110 9
7 53 9
7 165 9
7 136 8
7 183 6
7 191 10
7 39 7
7 32 2
7 160 3
7 98 1
7 147 9
7 167 3
7 42 9
7 113 10
7 75 9
7 95 4
8 27 10
8 15 5
8 114 1
8 22 10
8 78 9
8 184 10
8 117 1
8 51 2
8 167 5
8 44 2
8 64 7
8 176 1
8 165 6
8 66 3
8 88 3
8 140 5
8 48 7
8 111 1
8 65 5
8 14 8
8 60 4
8 185 5
8 154 9
8 36 6
8 141 9
8 170 7
8 83 3
8 32 3
8 143 10
8 139 9
8 123 1
8 24 10
8 86 9
8 119 3
8 134 2
8 74 5
8 120 5
8 96 4
8 30 9
8 67 9
8 94 2
8 125 5
8 148 10
8 61 5
8 91 9
8 142 4
8 174 4
8 89 7
8 153 1
8 49 2
8 138 1
8 72 5
8 181 2
8 156 10
8 85 1
8 37 2
8 196 7
8 73 1
8 190 2
8 116 7
8 160 1
8 9 9
8 34 10
8 121 9
8 62 8
8 122 5
8 186 9
8 21 10
8 151 10
8 16 2
8 193 7
8 128 7
8 131 1
8 194 6
8 107 3
8 69 3
8 191 9
8 54 8
8 10 2
8 145 9
8 31 9
8 45 9
8 102 9
8 87 10
8 35 2
8 104 6
8 187 7
8 161 8
8 50 1
8 105 1
8 112 6
8 101 3
8 63 6
8 20 9
8 115 7
8 152 7
8 168 4
8 93 6
8 58 10
8 157 3
8 47 3
8 77 6
8 76 2
8 150 5
8 41 4
8 180 3
8 84 3
8 130 9
8 149 6
8 82 6
8 26 4
8 25 10
8 99 1
8 90 10
8 57 8
8 162 1
8 179 7
8 29 1
8 108 1
8 133 6
8 19 2
8 17 3
8 159 6
8 33 7
8 188 2
8 195 7
8 169 6
8 146 5
8 79 7
8 198 9
8 110 3
8 70 4
8 136 3
8 53 6
8 68 7
8 81 6
8 127 9
8 163 7
8 129 3
8 155 2
8 132 5
8 52 6
8 189 9
8 137 7
8 42 10
8 97 10
8 109 4
8 11 5
8 80 7
8 200 4
8 199 2
8 197 1
8 135 9
8 147 7
8 106 2
8 192 10
8 113 6
8 18 3
8 175 4
8 100 3
8 12 4
8 13 1
8 92 8
8 172 9
8 126 2
8 177 2
8 43 8
9 86 5
9 137 10
9 196 7
9 184 10
9 134 10
9 55 3
9 63 4
9 89 4
9 130 2
9 18 6
9 117 2
9 26 2
9 36 4
9 133 1
9 97 10
9 20 2
9 125 2
9 42 8
9 129 1
9 93 10
9 25 6
9 153 3
9 115 3
9 108 1
9 113 7
9 34 6
9 40 6
9 175 4
9 56 4
9 28 4
9 183 10
9 77 8
9 141 9
9 95 4
9 91 8
9 121 10
9 27 10
9 120 1
9 193 7
9 24 1
9 101 1
9 32 1
9 88 5
9 52 3
9 187 9
9 90 7
9 192 3
9 171 10
9 197 3
9 177 2
9 200 6
9 75 9
9 174 2
9 33 3
9 139 10
9 167 10
9 16 2
9 178 5
9 148 7
9 104 6
9 132 6
9 37 4
9 12 6
9 81 1
9 189 7
9 70 7
9 158 6
9 48 6
9 172 6
9 66 7
9 13 10
9 78 4
9 186 2
9 62 10
9 79 1
9 194 1
9 149 1
9 136 10
9 109 9
9 45 4
9 74 6
9 94 1
9 38 6
9 154 7
9 22 7
9 67 8
9 49 10
9 19 1
9 114 7
9 162 5
9 143 8
9 190 6
9 47 7
9 29 9
9 179 9
9 144 10
9 103 2
9 170 1
9 165 5
9 160 4
9 124 7
9 173 4
9 188 9
9 147 2
9 35 9
9 11 6
9 110 7
9 98 6
9 180 6
9 72 1
9 122 9
9 76 7
9 84 8
9 53 4
9 138 3
9 44 3
9 156 3
9 64 9
9 146 1
9 92 2
9 142 10
9 118 5
9 96 7
9 107 6
9 176 9
9 195 8
9 14 2
9 100 10
9 61 4
9 123 9
9 46 1
9 119 5
9 181 6
9 185 10
9 199 2
9 10 1
9 111 8
9 161 5
9 145 6
9 127 2
9 198 9
9 164 2
9 83 10
9 80 10
9 135 7
9 169 10
9 57 2
9 151 4
9 68 10
9 155 9
9 112 5
9 131 7
9 182 2
9 51 6
9 60 7
9 128 5
9 166 5
9 43 7
9 159 2
9 99 6
9 15 2
9 31 10
9 54 10
9 152 6
9 87 10
9 71 9
9 102 10
9 59 8
9 157 7
9 168 7
9 58 5
9 17 4
9 105 8
9 191 1
9 85 6
9 50 4
9 41 8
9 69 10
10 179 8
10 47 1
10 84 8
10 126 1
10 182 9
10 53 4
10 106 3
10 115 8
10 59 7
10 183 1
10 140 2
10 153 9
10 68 6
10 14 2
10 31 5
10 98 9
10 30 1
10 148 5
10 46 1
10 71 1
10 32 8
10 85 5
10 189 1
10 25 9
10 132 7
10 83 2
10 154 8
10 38 9
10 137 8
10 35 4
10 17 8
10 81 3
10 29 4
10 186 6
10 90 9
10 45 10
10 105 4
10 124 5
10 165 1
10 120 8
10 164 10
10 171 5
10 92 10
10 48 10
10 12 1
10 173 1
10 55 10
10 22 4
10 133 6
10 177 7
10 134 10
10 104 5
10 111 8
10 96 7
10 89 9
10 58 5
10 138 2
10 44 10
10 158 7
10 163 3
10 196 3
10 15 8
10 181 10
10 97 1
10 168 5
10 28 4
10 188 8
10 20 2
10 130 10
10 100 4
10 24 9
10 107 9
10 156 6
10 184 6
10 190 7
10 128 1
10 11 9
10 118 2
10 95 6
10 200 6
10 33 6
10 49 9
10 169 2
10 149 7
10 93 8
10 101 6
10 144 5
10 79 6
10 151 4
10 57 9
10 19 7
10 67 5
10 135 3
10 194 2
10 99 1
10 197 1
10 119 8
10 72 4
10 103 3
10 61 8
10 21 7
10 146 10
10 116 2
10 108 2
10 34 7
10 114 10
10 50 8
10 170 2
10 150 7
10 141 1
10 60 7
10 65 9
10 41 1
10 102 9
10 69 4
10 121 8
10 16 1
10 145 8
10 185 8
10 13 10
10 54 6
10 199 7
10 175 8
10 70 9
10 109 6
10 76 7
10 88 3
10 162 4
10 94 3
10 127 6
10 75 3
10 157 8
10 37 9
10 143 5
10 86 10
10 142 7
10 166 6
10 27 5
10 18 4
10 51 3
10 74 3
10 26 6
10 198 5
10 123 2
10 64 2
10 80 10
10 43 3
10 63 10
10 167 9
10 147 1
10 152 7
10 40 1
10 56 4
10 195 2
10 66 9
10 110 2
10 39 2
10 139 2
10 87 5
10 62 10
10 122 4
10 187 6
10 117 2
10 159 6
10 172 4
10 160 10
10 161 2
10 193 3
10 42 8
10 112 6
10 73 1
10 36 4
10 129 2
10 192 1
10 113 5
11 181 6
11 35 1
11 99 2
11 130 1
11 77 4
11 171 3
11 180 6
11 149 8
11 80 1
11 102 2
11 176 3
11 23 10
11 145 4
11 106 6
11 121 9
11 73 10
11 20 8
11 91 2
11 173 10
11 143 6
11 19 4
11 175 6
11 45 10
11 65 7
11 137 9
11 87 8
11 109 5
11 193 9
11 151 1
11 85 5
11 54 6
11 41 7
11 160 3
11 144 3
11 75 9
11 72 7
11 76 4
11 103 10
11 84 2
11 186 6
11 22 9
11 200 4
11 69 5
11 98 6
11 58 10
11 53 9
11 94 4
11 132 6
11 179 2
11 119 1
11 64 9
11 155 2
11 83 7
11 174 5
11 113 2
11 43 5
11 120 10
11 114 1
11 21 9
11 82 3
11 105 2
11 13 4
11 122 6
11 36 1
11 140 1
11 55 5
11 111 7
11 37 3
11 154 2
11 60 3
11 198 5
11 147 1
11 18 1
11 88 5
11 185 4
11 190 10
11 146 6
11 50 6
11 189 7
11 26 9
11 188 5
11 81 2
11 142 1
11 197 10
11 29 10
11 56 1
11 187 1
11 157 9
11 172 2
11 138 7
11 156 2
11 159 2
11 44 3
11 47 5
11 49 6
11 136 8
11 129 10
11 177 6
11 39 1
11 123 3
11 126 1
11 110 3
11 112 9
11 133 1
11 118 2
11 184 4
11 115 7
11 165 10
11 15 4
11 117 4
11 16 5
11 153 3
11 52 8
11 104 4
11 51 6
11 194 9
11 108 9
11 152 2
11 14 9
11 139 10
11 74 7
11 191 8
11 150 3
11 134 1
11 86 6
11 63 2
11 170 4
11 79 8
11 158 6
11 148 6
11 164 7
11 66 10
11 46 8
11 124 9
11 40 1
11 62 6
11 135 2
11 42 4
11 89 6
11 163 2
11 48 4
11 125 3
11 70 1
11 169 10
11 167 9
11 34 10
11 38 9
11 61 10
11 12 8
11 33 4
11 24 6
11 25 4
11 100 8
11 178 9
11 67 2
11 196 7
11 192 9
11 141 9
11 32 9
11 27 8
11 31 9
11 127 6
11 95 5
11 78 7
11 166 8
11 183 7
11 131 7
11 57 10
11 71 8
11 17 4
12 77 7
12 99 3
12 21 6
12 188 8
12 177 8
12 191 4
12 14 6
12 128 3
12 170 2
12 28 10
12 185 7
12 134 6
12 58 9
12 104 8
12 83 10
12 27 6
12 122 9
12 138 1
12 33 4
12 139 10
12 45 4
12 169 9
12 42 5
12 29 3
12 194 3
12 30 7
12 93 7
12 96 10
12 107 1
12 38 4
12 121 3
12 172 1
12 117 10
12 131 5
12 115 4
12 164 7
12 136 8
12 43 9
12 53 7
12 173 2
12 41 10
12 69 6
12 88 6
12 73 2
12 179 1
12 133 4
12 54 10
12 182 4
12 160 10
12 171 8
12 176 7
12 146 2
12 151 4
12 153 6
12 89 7
12 35 2
12 181 1
12 16 5
12 19 3
12 48 7
12 34 8
12 72 7
12 46 9
12 158 3
12 44 1
12 51 1
12 68 9
12 189 7
12 25 3
12 92 6
12 127 6
12 195 9
12 50 2
12 61 4
12 123 7
12 183 1
12 166 5
12 148 3
12 18 8
12 184 4
12 94 1
12 57 10
12 155 4
12 32 2
12 163 5
12 167 8
12 37 3
12 159 8
12 119 10
12 125 7
12 59 8
12 47 3
12 80 4
12 39 3
12 81 1
12 162 9
12 62 10
12 75 9
12 132 2
12 174 4
12 109 5
12 13 3
12 100 6
12 17 8
12 36 5
12 40 8
12 84 7
12 135 9
12 129 9
12 190 5
12 87 5
12 168 10
12 49 3
12 126 4
12 67 9
12 60 9
12 124 6
12 150 8
12 24 8
12 110 4
12 152 9
12 52 6
12 102 10
12 186 8
12 86 2
12 56 10
12 192 9
12 91 1
12 55 4
12 193 2
12 180 10
12 130 6
12 157 6
12 175 1
12 200 8
12 142 2
12 15 1
12 143 10
12 22 7
12 140 8
12 105 2
12 70 2
12 165 6
12 95 6
12 78 3
12 112 2
12 26 6
12 101 6
12 74 5
12 145 7
12 85 9
12 137 10
12 144 1
12 23 6
12 118 10
12 113 8
12 156 6
12 65 6
12 141 7
12 199 10
12 98 10
12 82 5
12 106 2
12 161 10
13 141 10
13 195 2
13 43 5
13 85 9
13 42 2
13 87 1
13 83 10
13 74 9
13 64 9
13 184 2
13 68 3
13 44 10
13 170 3
13 58 5
13 120 6
13 98 5
13 135 1
13 113 6
13 112 10
13 92 1
13 81 8
13 126 6
13 26 8
13 14 10
13 172 6
13 27 2
13 194 6
13 108 5
13 80 3
13 63 7
13 169 10
13 45 6
13 96 8
13 125 5
13 93 2
13 90 8
13 197 4
13 127 6
13 95 1
13 101 6
13 161 8
13 185 4
13 24 2
13 89 4
13 155 5
13 173 3
13 177 7
13 140 7
13 54 6
13 69 5
13 157 5
13 19 7
13 142 6
13 104 7
13 99 5
13 186 5
13 193 6
13 132 4
13 59 2
13 121 6
13 188 6
13 128 10
13 156 3
13 154 3
13 159 2
13 38 8
13 129 4
13 133 2
13 32 1
13 35 4
13 168 8
13 181 5
13 73 3
13 200 10
13 149 10
13 70 10
13 196 9
13 34 4
13 122 4
13 151 6
13 119 7
13 18 10
13 23 8
13 160 5
13 145 6
13 75 1
13 183 5
13 179 5
13 77 1
13 176 4
13 165 7
13 192 2
13 164 5
13 71 1
13 41 8
13 94 7
13 91 2
13 150 1
13 15 10
13 29 9
13 66 8
13 199 3
13 46 5
13 187 1
13 97 6
13 17 5
13 167 8
13 180 9
13 110 7
13 47 10
13 31 6
13 50 6
13 115 10
13 37 3
13 36 2
13 88 7
13 30 4
13 67 3
13 107 4
13 131 5
13 134 6
13 139 5
13 61 4
13 40 6
13 166 6
13 76 5
13 158 8
13 130 1
13 33 3
13 62 10
13 56 2
13 49 5
13 136 9
13 146 4
13 191 8
13 39 9
13 117 5
13 178 8
13 16 5
13 55 10
13 100 5
13 182 1
13 190 10
13 51 6
13 60 3
13 137 10
13 144 7
13 48 4
13 84 9
13 174 4
13 148 6
13 21 3
13 79 6
13 162 9
13 72 9
13 123 5
13 147 6
13 57 1
13 152 7
13 116 7
13 102 6
13 143 9
13 189 1
13 103 8
14 123 10
14 136 3
14 142 2
14 56 2
14 143 3
14 91 2
14 174 4
14 86 9
14 92 6
14 75 10
14 58 7
14 184 6
14 37 7
14 185 4
14 176 8
14 137 10
14 133 5
14 25 7
14 163 4
14 141 2
14 195 5
14 100 9
14 102 6
14 192 8
14 15 1
14 80 4
14 71 5
14 149 7
14 55 1
14 167 9
14 168 2
14 32 4
14 116 6
14 22 3
14 74 7
14 88 9
14 39 7
14 154 1
14 122 9
14 99 5
14 134 9
14 200 2
14 145 8
14 72 10
14 119 4
14 180 2
14 54 8
14 61 2
14 147 2
14 69 5
14 95 3
14 164 7
14 107 8
14 60 5
14 108 6
14 33 5
14 101 1
14 63 9
14 40 6
14 104 10
14 194 3
14 129 10
14 70 5
14 162 3
14 41 9
14 68 4
14 114 8
14 135 2
14 31 9
14 45 8
14 166 1
14 189 6
14 47 4
14 183 2
14 112 9
14 106 5
14 115 5
14 128 8
14 87 3
14 197 6
14 17 1
14 161 4
14 155 7
14 126 2
14 78 10
14 157 3
14 105 5
14 118 4
14 186 2
14 27 4
14 34 7
14 83 4
14 169 6
14 103 9
14 29 8
14 179 8
14 49 4
14 139 1
14 73 4
14 57 1
14 81 5
14 19 9
14 144 6
14 52 6
14 159 2
14 146 2
14 28 1
14 20 8
14 66 10
14 182 6
14 181 10
14 190 9
14 53 9
14 110 6
14 198 10
14 21 6
14 67 5
14 43 5
14 30 2
14 18 4
14 79 6
14 84 1
14 109 1
14 138 3
14 187 2
14 117 6
14 85 5
14 193 4
14 16 9
14 124 7
14 171 3
14 48 8
14 156 10
14 158 1
14 172 4
14 90 1
14 150 9
14 50 1
14 44 9
14 151 8
14 113 6
14 148 1
14 38 2
14 64 4
14 98 9
14 120 8
14 94 2
14 42 5
14 160 5
14 59 6
14 132 10
14 77 9
14 82 2
14 170 1
14 165 1
14 97 8
14 26 7
14 191 1
14 131 1
14 36 9
14 46 4
14 188 7
14 175 4
14 96 3
14 173 10
14 153 4
14 23 9
14 111 4
14 35 10
14 130 8
14 93 10
15 51 3
15 139 4
15 164 9
15 32 9
15 178 3
15 105 3
15 131 3
15 56 1
15 171 2
15 86 2
15 89 9
15 188 1
15 82 8
15 187 7
15 173 3
15 63 2
15 109 7
15 27 5
15 165 7
15 117 1
15 163 4
15 149 7
15 185 3
15 155 5
15 151 1
15 78 10
15 45 2
15 31 6
15 23 2
15 133 7
15 73 7
15 68 1
15 30 1
15 35 3
15 52 5
15 104 4
15 127 2
15 57 1
15 49 9
15 191 5
15 145 2
15 122 5
15 19 8
15 135 9
15 143 6
15 116 3
15 21 7
15 33 2
15 181 10
15 66 5
15 40 8
15 87 10
15 198 2
15 37 9
15 134 1
15 95 2
15 50 10
15 114 6
15 92 7
15 80 9
15 93 2
15 25 6
15 18 3
15 59 7
15 22 10
15 110 3
15 20 10
15 103 7
15 98 9
15 183 5
15 64 1
15 55 7
15 44 9
15 24 10
15 150 10
15 34 5
15 197 7
15 84 10
15 41 10
15 136 2
15 168 5
15 85 4
15 79 1
15 142 3
15 69 10
15 97 6
15 106 9
15 174 6
15 179 3
15 39 7
15 74 2
15 137 10
15 195 7
15 29 7
15 88 2
15 140 9
15 53 5
15 144 8
15 146 2
15 124 8
15 200 9
15 161 4
15 60 6
15 194 4
15 65 4
15 90 4
15 26 3
15 72 10
15 96 1
15 193 9
15 186 10
15 128 10
15 46 10
15 158 6
15 71 8
15 76 1
15 192 1
15 157 4
15 180 3
15 159 1
15 184 3
15 126 7
15 121 1
15 166 8
15 108 1
15 119 6
15 120 8
15 129 7
15 196 2
15 177 5
15 167 6
15 107 3
15 102 7
15 125 1
15 100 1
15 182 1
15 16 5
15 156 2
15 123 2
15 75 2
15 101 6
15 58 8
15 91 5
15 70 8
15 162 9
15 160 2
15 47 7
15 176 2
15 172 5
15 81 4
15 190 10
15 36 3
15 132 7
15 54 4
15 152 10
15 43 3
15 38 2
15 111 8
15 112 6
15 189 1
15 118 3
15 62 10
15 199 10
15 115 9
15 175 7
15 42 1
15 170 3
16 106 9
16 194 7
16 111 6
16 187 10
16 176 4
16 67 6
16 154 6
16 105 3
16 165 10
16 189 5
16 60 5
16 130 7
16 96 10
16 29 5
16 120 9
16 139 7
16 48 2
16 78 10
16 24 4
16 37 9
16 86 1
16 161 1
16 153 8
16 77 6
16 22 10
16 151 8
16 145 3
16 33 10
16 129 6
16 91 9
16 41 6
16 89 7
16 26 4
16 185 3
16 54 5
16 121 2
16 85 10
16 178 2
16 198 10
16 200 9
16 39 9
16 190 4
16 163 1
16 63 3
16 148 5
16 64 9
16 156 9
16 113 4
16 92 1
16 125 9
16 76 3
16 142 9
16 69 7
16 170 7
16 147 8
16 28 2
16 19 7
16 56 3
16 44 9
16 81 5
16 25 8
16 104 3
16 46 5
16 100 5
16 82 8
16 184 10
16 73 9
16 119 6
16 128 9
16 174 4
16 162 8
16 102 6
16 159 3
16 126 10
16 107 6
16 23 1
16 90 1
16 75 3
16 196 6
16 94 6
16 197 9
16 53 2
16 31 2
16 43 8
16 99 7
16 175 4
16 132 7
16 173 6
16 149 8
16 71 6
16 191 7
16 140 3
16 183 5
16 127 6
16 134 10
16 59 5
16 160 8
16 122 5
16 141 4
16 144 1
16 66 1
16 137 5
16 193 6
16 55 7
16 51 2
16 18 6
16 79 1
16 138 4
16 179 3
16 117 6
16 108 7
16 35 7
16 110 4
16 47 4
16 192 2
16 172 8
16 93 7
16 109 2
16 70 6
16 98 5
16 171 3
16 61 7
16 101 1
16 158 5
16 30 3
16 52 3
16 169 9
16 80 5
16 62 6
16 58 8
16 150 9
16 45 2
16 152 5
16 131 1
16 87 6
16 103 1
16 135 8
16 57 4
16 118 2
16 112 1
16 34 7
16 157 4
16 167 8
16 83 4
16 133 8
16 49 3
16 116 6
16 40 3
16 38 10
16 123 6
16 95 8
16 36 9
16 97 5
16 136 7
16 143 3
16 195 8
16 166 3
16 164 1
16 146 7
16 42 3
16 199 5
16 50 9
16 27 6
16 74 5
16 72 3
16 177 8
16 124 10
16 65 2
16 114 1
17 147 6
17 194 2
17 144 6
17 31 3
17 146 5
17 126 5
17 72 1
17 105 8
17 53 3
17 50 7
17 198 5
17 77 3
17 85 6
17 155 9
17 117 10
17 61 10
17 158 1
17 136 7
17 128 9
17 181 4
17 47 10
17 45 8
17 34 3
17 122 4
17 139 7
17 20 7
17 73 10
17 99 8
17 94 2
17 175 9
17 82 3
17 63 10
17 182 7
17 134 7
17 35 9
17 141 9
17 57 4
17 170 5
17 145 7
17 129 7
17 120 7
17 180 4
17 96 5
17 62 3
17 22 3
17 130 3
17 121 8
17 157 7
17 135 9
17 95 9
17 64 8
17 190 5
17 79 5
17 109 6
17 86 8
17 112 5
17 59 10
17 150 9
17 159 3
17 111 3
17 196 10
17 48 9
17 132 4
17 114 10
17 37 6
17 51 1
17 183 7
17 200 7
17 166 3
17 93 1
17 133 6
17 186 1
17 162 8
17 55 7
17 42 4
17 21 2
17 187 4
17 151 7
17 131 4
17 100 10
17 173 1
17 199 8
17 119 1
17 71 1
17 148 6
17 87 1
17 185 3
17 108 4
17 58 2
17 104 5
17 39 5
17 65 8
17 137 5
17 178 8
17 92 3
17 156 9
17 107 10
17 68 1
17 70 5
17 123 5
17 66 5
17 165 6
17 91 8
17 40 9
17 83 7
17 23 9
17 125 6
17 179 4
17 26 7
17 113 1
17 172 2
17 154 8
17 188 9
17 167 7
17 41 7
17 189 8
17 163 8
17 171 6
17 116 6
17 24 5
17 197 9
17 152 5
17 115 9
17 127 9
17 149 7
17 143 3
17 110 10
17 32 9
17 76 1
17 18 10
17 177 10
17 25 2
17 36 8
17 97 6
17 67 2
17 80 3
17 103 9
17 54 5
17 142 7
17 138 1
17 81 2
17 30 9
17 193 3
17 161 2
17 191 1
17 74 3
17 195 9
17 75 5
17 88 3
17 27 4
17 78 2
17 56 10
17 192 3
17 90 4
17 140 4
17 124 6
17 89 4
17 84 6
17 168 2
18 156 7
18 81 2
18 116 1
18 129 7
18 111 7
18 51 1
18 82 1
18 77 2
18 170 9
18 114 8
18 83 4
18 193 6
18 108 5
18 85 9
18 187 9
18 168 10
18 96 5
18 182 7
18 127 10
18 48 10
18 140 8
18 175 3
18 62 1
18 98 8
18 115 1
18 144 6
18 135 4
18 154 8
18 44 1
18 139 9
18 20 2
18 47 5
18 54 1
18 92 10
18 58 2
18 84 3
18 43 2
18 37 6
18 110 6
18 21 4
18 134 5
18 119 7
18 172 10
18 63 8
18 200 8
18 199 9
18 117 8
18 53 10
18 72 8
18 91 9
18 74 6
18 148 6
18 49 10
18 125 2
18 126 8
18 99 9
18 26 10
18 104 1
18 190 5
18 142 8
18 158 8
18 161 9
18 35 4
18 194 10
18 61 9
18 179 7
18 120 8
18 57 6
18 198 4
18 68 7
18 188 5
18 38 6
18 69 6
18 178 6
18 174 7
18 163 9
18 136 3
18 147 3
18 80 3
18 31 7
18 180 1
18 146 1
18 124 1
18 177 8
18 27 2
18 32 1
18 19 9
18 132 8
18 157 8
18 39 6
18 197 7
18 153 10
18 183 6
18 143 3
18 66 6
18 28 8
18 50 2
18 118 3
18 30 2
18 106 10
18 90 9
18 46 7
18 185 6
18 59 6
18 36 9
18 100 8
18 152 2
18 76 10
18 42 10
18 25 6
18 70 10
18 87 8
18 184 8
18 41 10
18 60 10
18 138 8
18 101 8
18 164 6
18 167 2
18 45 10
18 29 6
18 162 1
18 145 4
18 113 9
18 65 8
18 160 1
18 86 7
18 88 1
18 141 1
18 186 9
18 103 5
18 89 1
18 102 1
18 189 3
18 155 10
18 109 3
18 176 4
18 171 6
18 165 7
18 78 1
18 137 2
18 56 9
18 94 7
18 131 8
18 52 2
18 128 8
18 22 1
18 75 6
18 121 8
18 191 5
18 150 10
18 196 4
18 151 6
18 71 7
19 100 5
19 172 3
19 179 1
19 80 9
19 32 4
19 21 2
19 92 1
19 75 4
19 45 5
19 40 10
19 48 6
19 193 6
19 89 4
19 168 10
19 43 6
19 73 3
19 149 9
19 187 2
19 85 5
19 125 3
19 56 10
19 39 6
19 160 3
19 185 1
19 154 9
19 155 4
19 23 8
19 50 9
19 57 3
19 156 6
19 169 6
19 34 7
19 105 6
19 81 1
19 104 1
19 196 3
19 167 5
19 28 7
19 150 3
19 159 8
19 164 10
19 103 5
19 190 10
19 65 10
19 158 1
19 143 1
19 63 7
19 200 2
19 47 9
19 31 3
19 86 2
19 54 9
19 181 9
19 191 4
19 36 4
19 78 7
19 58 6
19 69 1
19 79 3
19 184 5
19 119 8
19 46 5
19 120 6
19 41 10
19 153 3
19 49 10
19 55 7
19 114 3
19 194 4
19 115 9
19 137 8
19 101 9
19 99 3
19 111 1
19 141 9
19 37 9
19 173 1
19 186 7
19 175 8
19 68 2
19 140 6
19 64 9
19 138 8
19 148 10
19 171 5
19 61 5
19 90 9
19 176 4
19 44 8
19 53 7
19 197 10
19 96 2
19 139 7
19 59 8
19 133 4
19 97 1
19 177 10
19 199 5
19 94 5
19 67 10
19 174 4
19 166 5
19 25 4
19 29 6
19 163 7
19 126 8
19 20 10
19 122 4
19 180 2
19 71 2
19 157 7
19 35 1
19 33 4
19 70 3
19 147 9
19 130 9
19 66 3
19 142 1
19 127 2
19 76 9
19 188 9
19 162 2
19 117 1
19 146 4
19 72 5
19 24 4
19 30 9
19 51 3
19 132 3
19 165 7
19 145 5
19 93 4
19 116 10
19 182 1
19 118 7
19 129 10
19 109 10
19 124 9
19 84 7
19 134 10
19 110 3
19 87 4
19 91 9
19 88 3
19 161 10
19 108 4
19 135 3
19 106 1
19 136 3
19 189 5
19 26 9
19 113 9
19 52 7
19 74 1
19 151 5
19 192 6
19 123 8
19 183 6
19 170 4
20 141 7
20 164 10
20 22 10
20 68 2
20 58 4
20 50 3
20 125 6
20 87 4
20 198 4
20 139 6
20 24 1
20 129 4
20 181 3
20 103 5
20 62 6
20 79 9
20 110 5
20 55 7
20 191 7
20 168 6
20 134 3
20 133 1
20 123 1
20 182 3
20 31 8
20 145 7
20 189 4
20 91 1
20 118 4
20 83 6
20 176 6
20 173 8
20 196 7
20 112 2
20 39 7
20 188 4
20 175 1
20 41 7
20 96 5
20 151 9
20 152 3
20 85 6
20 199 5
20 177 9
20 106 1
20 121 4
20 60 9
20 169 1
20 193 6
20 46 1
20 162 2
20 52 2
20 166 5
20 51 6
20 184 2
20 174 3
20 37 2
20 102 6
20 99 9
20 170 5
20 154 1
20 30 8
20 101 5
20 114 5
20 73 8
20 98 1
20 183 10
20 192 8
20 29 9
20 187 9
20 149 5
20 33 7
20 95 10
20 23 6
20 86 10
20 64 5
20 45 3
20 34 9
20 122 7
20 108 9
20 78 1
20 135 8
20 180 2
20 200 10
20 155 9
20 61 7
20 84 3
20 74 10
20 190 10
20 72 9
20 59 5
20 127 4
20 75 5
20 35 6
20 57 3
20 93 9
20 65 6
20 56 10
20 146 5
20 111 7
20 76 7
20 119 1
20 130 5
20 104 10
20 186 5
20 195 5
20 161 8
20 172 5
20 70 6
20 156 10
20 136 4
20 120 6
20 26 3
20 32 9
20 94 10
20 115 6
20 132 1
20 153 8
20 69 7
20 40 5
20 131 8
20 66 4
20 54 2
20 105 9
20 77 9
20 126 8
20 137 6
20 82 7
20 47 6
20 100 3
20 36 7
20 157 7
20 25 5
20 197 1
20 92 1
20 160 2
20 117 3
20 49 9
20 38 10
20 21 4
20 142 4
20 109 8
20 171 5
20 128 5
20 90 4
20 71 5
20 63 7
20 185 1
20 81 1
20 150 8
20 143 2
20 144 4
20 89 1
20 27 6
20 113 9
20 48 7
20 159 5
20 140 7
20 97 9
20 148 10
21 67 6
21 161 4
21 116 1
21 156 6
21 45 2
21 52 6
21 108 6
21 185 4
21 163 6
21 186 9
21 107 6
21 23 5
21 122 6
21 136 6
21 105 6
21 94 10
21 69 1
21 70 8
21 58 10
21 145 5
21 194 2
21 83 4
21 159 3
21 152 1
21 148 9
21 101 7
21 73 9
21 121 8
21 28 10
21 50 1
21 35 8
21 25 10
21 31 4
21 64 4
21 93 1
21 153 5
21 33 3
21 162 1
21 191 2
21 40 9
21 46 4
21 169 3
21 56 10
21 168 3
21 120 7
21 71 3
21 147 5
21 89 6
21 182 5
21 174 9
21 90 9
21 32 6
21 199 2
21 117 1
21 38 3
21 88 2
21 195 6
21 175 5
21 140 2
21 151 10
21 125 4
21 177 3
21 181 2
21 43 6
21 123 10
21 66 3
21 188 10
21 62 9
21 106 10
21 119 10
21 87 2
21 78 4
21 63 8
21 135 6
21 95 7
21 197 3
21 100 8
21 75 8
21 170 6
21 82 2
21 80 8
21 166 5
21 178 4
21 134 2
21 76 3
21 84 6
21 42 5
21 114 5
21 102 8
21 157 7
21 99 3
21 158 10
21 133 6
21 55 10
21 97 7
21 173 8
21 92 1
21 132 3
21 51 9
21 59 8
21 65 5
21 61 6
21 187 4
21 85 6
21 180 10
21 154 3
21 115 5
21 96 9
21 172 7
21 103 3
21 79 4
21 165 8
21 91 5
21 142 3
21 149 1
21 72 4
21 129 6
21 74 3
21 113 1
21 190 5
21 111 3
21 179 6
21 77 5
21 49 8
21 118 7
21 29 2
21 47 2
21 48 10
21 53 3
21 141 4
21 160 6
21 167 1
21 104 4
21 137 4
21 139 6
21 128 2
21 110 7
21 98 2
21 143 1
21 24 2
21 109 7
21 30 5
21 86 5
21 184 8
21 144 8
21 124 4
21 131 9
21 200 6
21 22 4
21 150 1
21 41 1
21 27 7
21 198 2
21 26 4
21 146 6
21 127 8
21 196 3
21 39 1
21 130 7
21 176 5
21 44 7
21 68 1
21 60 10
22 174 10
22 38 8
22 31 1
22 187 1
22 51 1
22 114 10
22 195 10
22 69 10
22 108 9
22 137 7
22 184 5
22 149 6
22 103 5
22 156 2
22 30 6
22 26 1
22 141 8
22 146 2
22 132 10
22 104 9
22 151 8
22 148 6
22 53 4
22 77 8
22 87 5
22 46 5
22 122 7
22 189 10
22 138 4
22 28 9
22 64 2
22 168 8
22 135 3
22 181 8
22 36 4
22 100 4
22 35 10
22 167 7
22 150 3
22 70 4
22 65 10
22 41 9
22 83 1
22 127 2
22 85 4
22 33 7
22 86 3
22 59 2
22 71 10
22 155 10
22 39 8
22 97 3
22 73 4
22 106 4
22 62 8
22 152 5
22 179 5
22 126 6
22 193 10
22 54 3
22 79 7
22 99 8
22 121 7
22 173 3
22 90 3
22 75 1
22 142 9
22 190 6
22 32 7
22 58 6
22 183 4
22 66 5
22 199 1
22 182 3
22 95 4
22 164 5
22 145 1
22 84 4
22 78 8
22 68 7
22 196 5
22 139 10
22 52 5
22 144 8
22 172 9
22 153 2
22 56 6
22 48 3
22 200 1
22 88 6
22 96 7
22 143 2
22 197 1
22 177 2
22 128 4
22 27 7
22 102 2
22 192 8
22 116 6
22 112 4
22 91 4
22 80 1
22 188 9
22 162 7
22 37 9
22 178 8
22 160 4
22 107 7
22 158 1
22 72 1
22 133 1
22 165 9
22 82 8
22 76 9
22 63 8
22 49 9
22 45 5
22 166 10
22 92 9
22 171 4
22 176 6
22 89 4
22 101 5
22 111 1
22 185 4
22 25 1
22 129 4
22 157 10
22 125 3
22 50 10
22 117 2
22 115 10
22 113 9
22 180 5
22 29 1
22 81 9
22 154 6
22 42 6
22 34 2
22 67 2
22 159 9
22 191 4
22 98 9
22 43 3
22 186 10
22 118 5
22 74 2
22 119 6
22 94 8
22 134 8
22 44 6
22 124 10
22 131 9
22 61 3
22 109 4
22 170 2
22 93 4
22 110 4
22 57 7
22 123 7
22 55 5
22 120 10
23 29 5
23 150 6
23 189 2
23 72 3
23 51 5
23 177 9
23 114 5
23 32 1
23 144 1
23 186 4
23 89 5
23 97 7
23 137 2
23 64 1
23 27 8
23 121 4
23 68 1
23 99 1
23 55 6
23 57 6
23 41 10
23 36 8
23 35 8
23 178 2
23 113 2
23 107 2
23 135 10
23 62 4
23 100 7
23 109 1
23 195 8
23 94 5
23 182 3
23 188 2
23 181 10
23 112 3
23 69 8
23 83 3
23 65 4
23 96 1
23 78 3
23 76 7
23 110 10
23 25 5
23 190 1
23 126 6
23 154 1
23 53 9
23 166 7
23 167 6
23 115 4
23 31 8
23 197 3
23 117 4
23 50 7
23 59 6
23 122 8
23 158 8
23 43 3
23 66 5
23 173 4
23 198 8
23 139 10
23 156 10
23 168 4
23 116 2
23 42 9
23 77 10
23 129 10
23 26 4
23 165 1
23 95 4
23 169 4
23 183 9
23 141 1
23 160 7
23 88 3
23 92 8
23 118 3
23 120 3
23 44 6
23 143 3
23 45 6
23 149 2
23 108 5
23 174 3
23 170 1
23 140 7
23 52 6
23 172 3
23 191 3
23 33 5
23 74 5
23 106 9
23 133 6
23 93 1
23 98 7
23 192 4
23 40 3
23 75 2
23 185 6
23 180 1
23 79 8
23 82 10
23 39 7
23 38 8
23 124 7
23 138 4
23 148 5
23 184 6
23 28 5
23 146 5
23 200 7
23 24 8
23 81 9
23 171 2
23 56 9
23 142 6
23 147 6
23 87 3
23 175 1
23 80 5
23 159 3
23 101 8
23 49 9
23 196 9
23 104 2
23 61 8
23 151 10
23 111 5
23 132 7
23 54 8
23 67 1
23 125 5
23 187 5
23 164 6
23 73 10
23 70 6
23 161 1
23 128 6
23 136 10
23 176 9
23 194 8
23 179 2
23 102 1
23 34 6
23 84 8
23 47 9
23 46 4
23 90 5
23 71 4
23 152 9
23 157 4
23 48 5
23 30 9
23 134 4
23 37 6
24 139 9
24 73 7
24 154 1
24 147 4
24 69 1
24 176 2
24 188 8
24 168 4
24 61 3
24 52 10
24 34 3
24 171 1
24 141 6
24 153 8
24 57 5
24 70 6
24 198 10
24 26 6
24 47 7
24 81 1
24 43 7
24 162 2
24 161 1
24 179 4
24 78 10
24 199 2
24 120 5
24 76 3
24 50 10
24 142 2
24 156 3
24 40 3
24 80 2
24 192 7
24 89 3
24 107 2
24 86 9
24 172 7
24 146 1
24 71 1
24 45 4
24 129 9
24 54 4
24 178 1
24 182 6
24 128 2
24 170 7
24 180 3
24 82 10
24 97 1
24 138 9
24 177 6
24 148 6
24 113 7
24 92 7
24 114 1
24 46 4
24 193 10
24 106 6
24 122 3
24 155 3
24 77 8
24 27 8
24 115 7
24 123 3
24 200 4
24 169 6
24 66 6
24 42 1
24 164 6
24 137 6
24 62 3
24 100 5
24 30 7
24 75 4
24 91 10
24 157 4
24 108 8
24 159 10
24 125 7
24 29 4
24 131 2
24 173 7
24 144 5
24 183 5
24 49 4
24 127 10
24 174 2
24 152 1
24 197 7
24 130 9
24 64 8
24 101 2
24 38 4
24 67 6
24 37 8
24 189 8
24 158 10
24 135 4
24 31 2
24 95 7
24 185 2
24 195 4
24 65 4
24 124 8
24 44 6
24 98 4
24 132 6
24 32 6
24 99 10
24 35 4
24 104 1
24 56 5
24 51 5
24 190 2
24 84 10
24 187 6
24 133 6
24 87 4
24 184 7
24 167 10
24 103 3
24 110 6
24 94 3
24 55 6
24 53 6
24 163 8
24 88 5
24 181 2
24 119 2
24 111 3
24 134 1
24 143 10
24 126 8
24 112 8
24 68 2
24 186 4
24 93 10
24 63 4
24 150 10
24 140 7
24 151 1
24 105 6
24 58 1
24 160 9
24 145 2
24 136 3
24 166 10
24 74 10
24 83 4
24 39 10
24 196 5
24 194 6
24 118 6
24 59 1
24 48 7
24 96 2
24 79 2
24 85 7
24 90 6
24 109 8
24 121 1
24 28 2
24 25 6
24 36 6
24 117 10
25 167 5
25 107 9
25 142 9
25 79 8
25 136 4
25 190 1
25 100 5
25 80 3
25 182 7
25 162 4
25 191 5
25 180 9
25 122 2
25 94 1
25 156 9
25 173 1
25 99 8
25 153 3
25 123 9
25 139 2
25 54 3
25 81 9
25 104 3
25 154 3
25 135 5
25 47 7
25 149 7
25 56 9
25 120 2
25 45 9
25 171 8
25 95 9
25 111 2
25 93 7
25 158 8
25 32 7
25 152 6
25 130 4
25 184 7
25 168 6
25 57 2
25 97 5
25 88 10
25 39 9
25 157 4
25 36 5
25 177 3
25 65 4
25 48 1
25 108 5
25 92 10
25 129 4
25 165 9
25 63 7
25 30 2
25 140 6
25 31 10
25 43 1
25 194 5
25 187 5
25 105 5
25 38 5
25 87 6
25 102 5
25 109 4
25 170 2
25 46 7
25 90 1
25 60 2
25 40 6
25 50 10
25 199 2
25 86 6
25 66 4
25 37 2
25 169 7
25 126 8
25 172 10
25 84 7
25 174 8
25 166 10
25 121 7
25 138 7
25 103 5
25 33 10
25 192 8
25 188 1
25 155 10
25 125 2
25 106 2
25 85 4
25 51 8
25 179 5
25 128 10
25 116 5
25 110 5
25 183 9
25 114 10
25 101 4
25 77 6
25 59 6
25 131 7
25 151 4
25 44 8
25 132 1
25 197 9
25 198 3
25 119 6
25 27 10
25 189 9
25 161 9
25 144 3
25 118 6
25 52 5
25 26 4
25 145 7
25 176 8
25 113 6
25 34 2
25 133 6
25 181 5
25 73 9
25 28 6
25 163 9
25 64 10
25 75 5
25 69 1
25 160 2
25 143 5
25 141 2
25 53 2
25 200 2
25 134 8
25 55 4
25 175 8
25 112 6
25 91 6
25 83 9
25 164 6
25 82 10
25 89 10
25 127 3
25 98 3
25 76 6
25 193 2
25 78 5
25 96 3
25 196 7
25 29 5
25 147 1
25 117 1
25 68 6
25 178 5
25 115 8
25 61 4
25 41 6
25 159 7
26 114 6
26 57 7
26 83 6
26 84 1
26 116 7
26 158 10
26 103 9
26 118 9
26 113 9
26 74 8
26 186 7
26 184 9
26 149 10
26 98 6
26 106 9
26 169 6
26 80 3
26 155 5
26 87 4
26 188 6
26 196 7
26 27 3
26 135 9
26 162 1
26 45 7
26 192 2
26 100 4
26 131 7
26 200 5
26 133 7
26 189 10
26 124 1
26 79 9
26 164 6
26 102 8
26 185 4
26 59 6
26 151 5
26 93 3
26 137 5
26 125 4
26 92 5
26 46 2
26 134 1
26 99 7
26 77 6
26 193 10
26 81 1
26 197 10
26 170 4
26 76 4
26 160 4
26 109 8
26 174 2
26 179 9
26 115 10
26 191 1
26 94 9
26 195 2
26 49 6
26 173 9
26 138 6
26 89 6
26 171 7
26 146 8
26 180 10
26 154 1
26 145 3
26 64 5
26 51 10
26 177 4
26 55 1
26 108 10
26 176 1
26 88 10
26 85 5
26 43 7
26 153 5
26 42 9
26 33 7
26 167 5
26 86 8
26 48 10
26 91 2
26 96 10
26 95 2
26 28 4
26 40 3
26 132 9
26 50 8
26 129 1
26 41 6
26 69 1
26 190 10
26 97 1
26 123 5
26 126 2
26 181 5
26 150 4
26 58 7
26 70 9
26 30 3
26 147 4
26 122 7
26 31 3
26 112 5
26 62 6
26 157 9
26 35 7
26 110 1
26 65 5
26 32 10
26 104 7
26 165 6
26 117 2
26 152 1
26 139 3
26 61 2
26 38 5
26 172 8
26 119 4
26 53 6
26 127 6
26 36 1
26 187 6
26 71 8
26 78 6
26 194 4
26 144 10
26 182 10
26 128 7
26 90 10
26 168 4
26 73 7
26 161 6
26 198 2
26 101 3
26 183 7
26 148 3
26 47 9
26 34 4
26 199 3
26 140 3
26 60 9
26 54 7
26 130 4
26 56 8
26 72 10
26 121 5
26 63 10
26 105 8
26 142 10
26 175 8
26 156 2
27 118 7
27 97 3
27 165 8
27 80 3
27 189 5
27 167 8
27 129 9
27 81 6
27 79 8
27 60 4
27 64 8
27 170 8
27 164 1
27 38 9
27 95 5
27 143 8
27 68 9
27 132 10
27 55 6
27 125 2
27 121 6
27 173 3
27 88 6
27 89 1
27 119 9
27 87 7
27 178 6
27 48 2
27 134 1
27 110 6
27 194 5
27 150 1
27 116 10
27 29 2
27 142 2
27 128 8
27 76 8
27 103 7
27 196 10
27 73 5
27 28 3
27 195 2
27 30 7
27 98 2
27 104 3
27 145 2
27 175 4
27 71 7
27 31 3
27 179 9
27 54 10
27 191 7
27 56 3
27 180 6
27 141 9
27 78 8
27 169 1
27 50 2
27 82 9
27 200 4
27 193 10
27 99 6
27 152 2
27 46 9
27 102 10
27 158 9
27 107 5
27 160 1
27 72 1
27 155 1
27 135 1
27 33 10
27 147 8
27 181 5
27 40 9
27 69 2
27 182 6
27 96 1
27 92 4
27 53 10
27 176 1
27 109 5
27 126 3
27 63 2
27 130 7
27 157 4
27 140 3
27 42 8
27 168 5
27 188 10
27 90 2
27 77 1
27 184 9
27 174 3
27 117 8
27 67 8
27 39 3
27 133 10
27 93 2
27 106 5
27 124 6
27 146 3
27 35 4
27 51 8
27 75 8
27 94 1
27 85 10
27 183 1
27 120 9
27 127 10
27 149 1
27 156 1
27 114 7
27 161 3
27 113 7
27 108 9
27 62 1
27 198 5
27 52 2
27 105 7
27 172 6
27 166 7
27 171 2
27 139 8
27 154 10
27 163 2
27 192 4
27 122 4
27 58 10
27 162 10
27 41 8
27 45 3
27 37 8
27 131 8
27 148 8
27 199 1
27 187 4
27 159 7
27 153 8
27 84 10
27 44 4
27 137 6
27 66 6
27 49 4
27 138 2
27 101 9
27 36 10
27 197 2
27 136 2
27 65 8
28 45 7
28 90 5
28 129 4
28 145 10
28 138 3
28 101 4
28 108 6
28 179 9
28 196 2
28 97 6
28 178 10
28 63 6
28 72 5
28 107 2
28 167 6
28 79 3
28 180 8
28 195 2
28 151 4
28 95 10
28 136 8
28 197 9
28 68 10
28 62 7
28 168 10
28 165 7
28 46 5
28 182 1
28 35 7
28 159 3
28 61 6
28 66 4
28 64 7
28 150 3
28 77 2
28 73 3
28 154 7
28 57 6
28 44 5
28 109 9
28 131 4
28 147 4
28 110 8
28 89 6
28 161 2
28 192 3
28 93 6
28 32 6
28 36 6
28 80 10
28 86 3
28 54 2
28 33 10
28 85 6
28 119 5
28 31 1
28 121 8
28 124 8
28 157 9
28 41 6
28 185 5
28 141 9
28 58 7
28 116 7
28 117 5
28 82 7
28 70 3
28 42 9
28 48 2
28 75 2
28 187 6
28 164 10
28 105 8
28 122 4
28 189 9
28 71 8
28 55 2
28 29 7
28 171 7
28 156 6
28 126 3
28 84 2
28 56 7
28 52 6
28 162 7
28 125 6
28 198 3
28 135 6
28 177 10
28 143 2
28 120 4
28 69 5
28 78 9
28 174 5
28 173 6
28 175 7
28 59 5
28 51 1
28 191 2
28 83 9
28 132 8
28 152 4
28 112 9
28 128 5
28 193 5
28 133 2
28 98 5
28 49 2
28 199 7
28 163 9
28 184 10
28 194 10
28 94 4
28 183 9
28 113 8
28 142 1
28 172 4
28 118 7
28 137 9
28 38 6
28 158 8
28 43 2
28 81 7
28 103 2
28 39 4
28 106 9
28 149 8
28 102 10
28 170 6
28 47 4
28 91 1
28 67 6
28 188 9
28 74 8
28 144 9
28 60 2
28 140 9
28 114 10
28 99 4
28 115 7
28 123 6
28 50 9
28 146 9
28 76 10
28 176 10
28 139 10
28 148 1
28 169 9
28 127 9
28 34 8
28 111 3
28 160 7
28 96 7
28 92 4
28 166 6
28 186 5
28 87 7
28 190 10
29 124 6
29 110 10
29 129 4
29 117 6
29 45 1
29 48 1
29 192 1
29 69 3
29 176 8
29 89 1
29 43 3
29 116 3
29 64 5
29 188 2
29 198 1
29 130 5
29 60 7
29 143 2
29 166 10
29 138 3
29 128 7
29 190 2
29 74 8
29 80 1
29 160 1
29 184 1
29 88 9
29 181 7
29 97 5
29 70 1
29 94 6
29 193 3
29 185 6
29 149 9
29 137 3
29 63 9
29 33 7
29 126 3
29 196 5
29 125 3
29 133 8
29 91 7
29 53 1
29 104 5
29 102 6
29 108 3
29 76 10
29 127 6
29 131 10
29 163 6
29 158 6
29 36 3
29 164 2
29 37 9
29 148 3
29 175 7
29 41 5
29 153 9
29 84 6
29 119 6
29 87 1
29 167 4
29 183 5
29 172 5
29 156 1
29 146 4
29 58 10
29 178 7
29 109 8
29 107 5
29 155 2
29 42 10
29 135 5
29 101 1
29 191 9
29 78 5
29 103 10
29 179 3
29 106 2
29 144 3
29 171 5
29 123 4
29 151 1
29 147 3
29 44 10
29 54 4
29 79 9
29 85 2
29 73 9
29 113 4
29 65 8
29 67 7
29 161 5
29 83 5
29 99 4
29 173 6
29 39 6
29 142 10
29 40 3
29 118 3
29 52 1
29 51 6
29 141 10
29 115 7
29 105 5
29 81 4
29 134 7
29 157 1
29 30 10
29 114 1
29 57 5
29 82 5
29 174 1
29 112 10
29 121 10
29 159 1
29 68 7
29 86 1
29 72 8
29 122 1
29 111 10
29 61 10
29 136 1
29 49 5
29 75 5
29 35 3
29 197 7
29 145 4
29 152 4
29 38 1
29 93 8
29 96 4
29 162 9
29 189 2
29 200 1
29 187 1
29 46 1
29 62 9
29 139 4
29 66 1
29 169 5
29 95 7
29 92 2
29 154 2
29 59 5
29 31 1
29 170 6
29 55 2
29 47 1
29 182 8
29 50 4
29 168 10
29 32 8
29 165 9
29 98 6
29 140 5
29 199 3
30 154 9
30 151 3
30 195 5
30 88 4
30 106 3
30 69 10
30 78 8
30 85 10
30 41 1
30 46 9
30 123 6
30 164 10
30 77 6
30 101 10
30 142 4
30 180 3
30 177 7
30 55 3
30 141 5
30 176 3
30 52 5
30 67 3
30 79 9
30 97 9
30 115 3
30 157 5
30 193 9
30 70 10
30 96 7
30 160 2
30 32 9
30 200 10
30 131 4
30 93 10
30 43 6
30 183 4
30 94 8
30 76 2
30 73 7
30 36 7
30 44 4
30 100 5
30 166 4
30 125 7
30 81 7
30 54 3
30 98 5
30 136 3
30 163 3
30 149 10
30 199 4
30 116 10
30 144 10
30 112 1
30 184 1
30 190 3
30 90 8
30 75 10
30 187 4
30 47 4
30 39 7
30 134 10
30 140 7
30 40 1
30 135 9
30 95 6
30 63 10
30 168 3
30 107 8
30 42 10
30 34 7
30 92 4
30 83 2
30 171 1
30 35 3
30 99 8
30 181 2
30 84 3
30 169 7
30 122 6
30 58 1
30 132 10
30 109 2
30 188 10
30 145 10
30 165 7
30 143 2
30 148 1
30 56 9
30 175 4
30 129 7
30 170 5
30 64 1
30 158 2
30 113 10
30 86 7
30 173 5
30 198 8
30 62 2
30 192 1
30 159 10
30 179 5
30 194 3
30 153 8
30 150 3
30 61 10
30 118 9
30 121 8
30 127 3
30 128 1
30 45 9
30 31 2
30 185 2
30 87 3
30 152 6
30 82 4
30 117 10
30 91 6
30 133 6
30 120 8
30 104 9
30 57 7
30 53 6
30 178 7
30 138 2
30 80 1
30 162 1
30 172 6
30 139 6
30 110 5
30 49 2
30 59 3
30 108 8
30 119 7
30 74 10
30 65 7
30 182 4
30 147 3
30 51 6
30 196 10
30 71 3
30 191 1
30 114 10
30 189 5
30 66 3
30 161 1
30 186 1
30 174 10
30 124 8
30 60 3
30 48 6
30 197 10
30 155 8
30 111 9
30 167 7
30 50 10
30 130 4
30 68 9
30 38 7
30 103 5
31 127 5
31 159 8
31 52 5
31 69 1
31 148 5
31 56 2
31 97 2
31 144 3
31 108 10
31 149 7
31 166 3
31 76 2
31 191 3
31 119 6
31 163 10
31 104 6
31 175 9
31 165 2
31 59 5
31 62 1
31 36 10
31 180 3
31 193 10
31 126 9
31 65 4
31 96 10
31 143 7
31 86 10
31 194 4
31 122 2
31 189 4
31 183 3
31 198 9
31 39 4
31 129 7
31 167 7
31 84 1
31 147 5
31 102 6
31 181 6
31 43 10
31 131 6
31 113 1
31 187 6
31 49 7
31 130 3
31 142 7
31 152 8
31 42 8
31 54 2
31 88 7
31 140 7
31 146 2
31 177 7
31 114 4
31 75 2
31 138 5
31 188 1
31 156 2
31 95 7
31 170 1
31 197 4
31 45 10
31 72 6
31 121 2
31 173 4
31 91 10
31 85 1
31 136 7
31 112 4
31 98 2
31 67 9
31 66 2
31 40 6
31 106 2
31 179 8
31 89 8
31 120 9
31 185 2
31 137 4
31 105 4
31 101 5
31 55 3
31 68 8
31 150 4
31 79 3
31 192 8
31 80 5
31 200 8
31 128 7
31 90 4
31 73 10
31 57 3
31 107 9
31 32 9
31 35 2
31 190 9
31 145 8
31 133 6
31 74 5
31 195 5
31 64 3
31 154 9
31 116 4
31 81 7
31 115 1
31 47 6
31 155 7
31 94 7
31 174 10
31 51 4
31 92 5
31 87 5
31 168 1
31 83 2
31 124 10
31 199 1
31 100 8
31 33 8
31 176 7
31 153 6
31 158 2
31 184 1
31 162 3
31 139 7
31 151 5
31 123 10
31 34 5
31 117 6
31 135 5
31 82 10
31 99 4
31 164 1
31 186 3
31 171 7
31 178 1
31 38 6
31 109 3
31 78 9
31 46 8
31 93 8
31 182 6
31 141 5
31 58 10
31 41 9
31 132 8
31 196 4
31 111 5
31 53 9
31 37 6
31 48 3
31 161 10
31 110 10
31 63 3
32 45 7
32 188 7
32 136 5
32 70 1
32 157 8
32 46 9
32 94 10
32 175 1
32 171 8
32 154 7
32 99 6
32 95 1
32 34 1
32 90 9
32 174 7
32 60 5
32 160 5
32 36 7
32 159 9
32 165 4
32 44 8
32 101 10
32 52 9
32 37 2
32 139 9
32 134 9
32 63 7
32 184 7
32 77 5
32 89 7
32 195 10
32 190 6
32 128 10
32 153 9
32 152 5
32 106 4
32 79 3
32 68 2
32 110 10
32 138 5
32 197 4
32 168 5
32 180 10
32 163 9
32 182 5
32 48 5
32 111 2
32 88 7
32 183 6
32 118 6
32 49 5
32 185 3
32 107 7
32 66 9
32 124 7
32 161 3
32 87 7
32 40 4
32 169 7
32 117 3
32 192 2
32 105 3
32 127 2
32 147 5
32 115 5
32 65 2
32 51 7
32 76 5
32 144 4
32 135 5
32 189 7
32 120 8
32 38 10
32 41 4
32 86 10
32 187 9
32 137 2
32 148 10
32 43 7
32 103 3
32 57 9
32 123 2
32 64 5
32 142 6
32 126 8
32 84 6
32 176 10
32 119 4
32 121 3
32 113 3
32 75 5
32 33 5
32 150 7
32 116 6
32 96 6
32 92 9
32 61 10
32 74 4
32 140 6
32 73 1
32 141 10
32 198 2
32 179 3
32 129 1
32 146 2
32 164 4
32 102 9
32 200 10
32 56 3
32 72 5
32 81 4
32 122 4
32 130 9
32 199 5
32 181 6
32 58 3
32 196 4
32 177 5
32 170 8
32 42 6
32 35 4
32 167 5
32 158 4
32 80 3
32 133 4
32 125 1
32 131 5
32 54 4
32 143 5
32 193 2
32 55 5
32 191 8
32 155 7
32 186 1
32 91 8
32 112 4
32 156 6
32 39 1
32 108 8
32 100 8
32 145 10
32 67 6
32 50 6
32 97 8
32 132 7
32 149 1
32 194 2
32 62 7
32 59 2
32 69 9
32 162 3
32 98 9
32 151 7
32 114 2
32 109 5
32 93 2
32 53 5
33 143 7
33 39 7
33 133 1
33 196 8
33 192 5
33 161 2
33 62 8
33 200 7
33 88 9
33 156 2
33 38 7
33 118 3
33 108 8
33 153 8
33 184 9
33 174 3
33 84 6
33 54 5
33 189 2
33 186 8
33 65 3
33 87 7
33 63 9
33 46 6
33 148 7
33 71 3
33 105 10
33 141 7
33 67 3
33 49 7
33 58 6
33 69 9
33 159 6
33 50 3
33 167 3
33 127 3
33 177 7
33 185 6
33 93 4
33 79 1
33 48 3
33 155 10
33 181 3
33 151 6
33 169 10
33 106 4
33 44 2
33 103 5
33 149 4
33 60 4
33 123 8
33 128 2
33 40 7
33 145 5
33 170 8
33 82 3
33 190 3
33 37 8
33 137 3
33 95 7
33 116 5
33 178 7
33 99 5
33 114 10
33 83 2
33 139 2
33 194 5
33 34 1
33 97 8
33 117 2
33 45 1
33 42 5
33 154 10
33 171 4
33 47 8
33 113 9
33 126 9
33 182 6
33 146 6
33 179 3
33 115 5
33 36 4
33 152 4
33 59 9
33 100 6
33 77 10
33 160 3
33 73 10
33 56 1
33 110 4
33 164 7
33 94 6
33 124 9
33 121 8
33 64 3
33 129 2
33 140 4
33 57 9
33 80 9
33 66 3
33 104 4
33 76 5
33 180 1
33 130 7
33 52 3
33 183 7
33 72 7
33 195 2
33 187 1
33 85 7
33 101 4
33 68 10
33 41 2
33 112 1
33 74 3
33 55 4
33 166 5
33 78 5
33 120 3
33 61 9
33 109 9
33 89 5
33 162 2
33 147 8
33 98 1
33 144 6
33 173 5
33 102 8
33 86 10
33 158 10
33 125 6
33 193 4
33 198 5
33 157 2
33 199 8
33 134 2
33 191 7
33 135 3
33 96 3
33 81 2
33 75 1
33 92 9
33 119 6
33 142 2
33 90 2
33 122 1
33 70 10
34 54 1
34 76 2
34 44 4
34 65 1
34 143 3
34 150 3
34 111 7
34 138 4
34 94 1
34 160 1
34 35 7
34 137 2
34 141 10
34 53 1
34 79 6
34 163 10
34 123 1
34 129 8
34 189 3
34 120 3
34 162 2
34 139 5
34 58 2
34 184 3
34 193 3
34 63 10
34 95 5
34 168 9
34 43 8
34 133 7
34 85 6
34 88 2
34 72 2
34 121 5
34 144 3
34 190 4
34 90 2
34 42 5
34 51 10
34 108 1
34 117 9
34 169 10
34 127 2
34 66 8
34 106 1
34 70 7
34 119 2
34 98 2
34 74 3
34 122 4
34 73 7
34 62 1
34 49 10
34 89 7
34 80 5
34 116 5
34 195 8
34 69 2
34 196 1
34 114 3
34 47 9
34 159 6
34 179 7
34 151 4
34 158 4
34 67 5
34 87 2
34 178 9
34 170 7
34 198 2
34 39 2
34 173 5
34 149 3
34 166 1
34 174 5
34 182 2
34 78 6
34 175 2
34 64 4
34 157 6
34 59 9
34 171 3
34 38 10
34 91 3
34 113 2
34 92 4
34 126 8
34 191 6
34 97 8
34 112 3
34 52 9
34 110 2
34 192 5
34 104 5
34 84 9
34 130 7
34 161 4
34 48 1
34 109 7
34 197 9
34 140 10
34 155 1
34 185 10
34 46 6
34 164 2
34 60 3
34 75 8
34 145 6
34 134 6
34 100 3
34 200 3
34 132 7
34 124 6
34 103 1
34 146 4
34 96 1
34 107 9
34 81 4
34 41 7
34 36 10
34 131 4
34 156 5
34 99 5
34 115 8
34 45 2
34 101 7
34 199 2
34 180 6
34 40 4
34 172 5
34 61 10
34 102 6
34 142 3
34 167 9
34 57 3
34 50 8
34 147 3
34 136 4
34 188 1
34 71 8
34 152 5
34 153 1
34 165 8
34 154 5
34 105 10
34 118 8
34 181 3
34 93 10
34 56 9
34 68 4
34 186 4
34 86 8
34 55 8
35 115 9
35 53 3
35 138 9
35 146 10
35 48 4
35 109 2
35 45 10
35 36 9
35 47 7
35 114 1
35 59 3
35 58 8
35 38 8
35 40 9
35 89 4
35 110 2
35 64 2
35 86 8
35 180 6
35 80 5
35 195 1
35 147 5
35 71 1
35 54 7
35 183 3
35 41 8
35 143 6
35 93 10
35 90 8
35 68 2
35 98 1
35 172 3
35 55 5
35 92 1
35 134 10
35 144 7
35 145 7
35 46 10
35 118 9
35 95 7
35 66 6
35 158 8
35 185 6
35 63 8
35 84 7
35 124 4
35 106 4
35 94 7
35 168 3
35 44 9
35 152 5
35 132 8
35 156 3
35 129 5
35 96 4
35 116 3
35 88 6
35 107 6
35 72 2
35 182 3
35 194 7
35 42 7
35 159 3
35 73 8
35 108 4
35 141 1
35 171 10
35 127 4
35 85 2
35 184 10
35 83 7
35 160 10
35 193 1
35 69 10
35 192 5
35 122 5
35 149 3
35 87 10
35 43 3
35 190 2
35 56 2
35 91 7
35 78 3
35 102 10
35 100 8
35 51 2
35 148 3
35 198 7
35 82 9
35 104 8
35 111 2
35 163 2
35 37 4
35 76 9
35 130 4
35 121 3
35 65 9
35 157 5
35 187 1
35 74 5
35 79 3
35 199 2
35 113 3
35 131 10
35 142 5
35 39 8
35 177 6
35 135 9
35 133 3
35 99 8
35 60 9
35 196 7
35 57 1
35 151 3
35 139 4
35 128 4
35 166 7
35 178 1
35 189 2
35 77 4
35 188 10
35 169 2
35 174 6
35 105 1
35 176 10
35 150 1
35 161 3
35 125 2
35 75 3
35 67 6
35 153 6
35 197 2
35 103 6
35 137 1
35 167 6
35 179 6
35 61 5
35 70 2
35 162 4
35 170 5
35 140 7
35 50 6
35 200 2
35 81 5
35 117 8
35 155 8
35 123 6
36 105 1
36 168 3
36 148 7
36 195 8
36 109 7
36 154 5
36 88 7
36 149 10
36 116 2
36 111 3
36 108 3
36 86 7
36 136 7
36 178 3
36 190 10
36 115 5
36 92 4
36 198 6
36 121 6
36 167 4
36 83 3
36 89 9
36 132 5
36 180 7
36 171 4
36 117 7
36 114 6
36 182 4
36 91 3
36 172 9
36 76 5
36 55 6
36 67 2
36 196 8
36 153 1
36 96 4
36 187 9
36 69 6
36 63 2
36 120 8
36 93 3
36 145 2
36 146 7
36 40 10
36 112 2
36 81 8
36 128 1
36 106 7
36 104 2
36 183 6
36 60 2
36 131 7
36 163 1
36 44 9
36 141 4
36 164 4
36 170 2
36 160 3
36 176 9
36 61 2
36 42 6
36 85 8
36 138 3
36 113 3
36 38 2
36 140 8
36 166 10
36 186 5
36 130 4
36 184 5
36 84 4
36 150 7
36 47 6
36 45 1
36 58 9
36 122 9
36 65 8
36 103 10
36 177 1
36 200 6
36 72 10
36 139 3
36 157 10
36 124 4
36 80 10
36 90 8
36 127 6
36 100 8
36 77 10
36 173 4
36 52 8
36 73 3
36 74 10
36 101 10
36 147 8
36 179 7
36 165 10
36 152 2
36 188 3
36 62 1
36 143 5
36 142 3
36 75 3
36 94 10
36 155 10
36 97 3
36 193 8
36 174 1
36 102 8
36 79 8
36 181 10
36 57 8
36 41 2
36 162 6
36 37 9
36 43 3
36 118 2
36 156 1
36 129 9
36 50 5
36 119 3
36 169 4
36 78 8
36 51 10
36 87 2
36 126 7
36 39 5
36 159 3
36 189 5
36 110 10
36 54 8
36 71 9
36 158 10
36 197 5
36 46 5
36 95 5
36 144 2
36 135 2
36 66 4
36 53 2
36 134 5
36 123 1
36 194 5
36 107 6
36 133 6
36 192 5
36 185 6
36 56 3
36 199 1
36 82 7
36 48 5
36 49 8
36 59 5
37 87 9
37 184 9
37 163 5
37 68 6
37 116 5
37 169 5
37 88 7
37 113 6
37 51 1
37 123 9
37 153 3
37 77 6
37 176 5
37 166 5
37 54 5
37 101 10
37 151 6
37 76 1
37 91 7
37 89 10
37 44 2
37 70 1
37 132 3
37 157 8
37 136 5
37 69 1
37 134 1
37 162 8
37 100 7
37 193 4
37 124 2
37 65 6
37 50 8
37 120 3
37 114 6
37 71 3
37 119 4
37 75 4
37 85 8
37 144 5
37 39 2
37 171 3
37 195 6
37 117 2
37 145 6
37 183 5
37 81 1
37 95 7
37 133 4
37 67 10
37 197 9
37 198 7
37 104 3
37 102 5
37 56 7
37 174 6
37 110 2
37 194 3
37 55 5
37 99 3
37 131 9
37 172 10
37 188 9
37 168 2
37 148 9
37 60 1
37 106 8
37 66 6
37 43 8
37 90 3
37 83 6
37 158 3
37 93 9
37 59 7
37 57 3
37 180 9
37 58 3
37 130 2
37 42 7
37 74 2
37 84 8
37 79 1
37 86 10
37 141 1
37 137 7
37 112 8
37 48 8
37 139 8
37 165 9
37 41 1
37 146 7
37 52 10
37 175 6
37 121 1
37 111 5
37 47 4
37 129 1
37 38 9
37 149 8
37 96 2
37 53 9
37 156 10
37 185 10
37 154 4
37 179 4
37 61 7
37 178 1
37 155 5
37 97 6
37 140 6
37 45 10
37 196 2
37 103 1
37 159 2
37 170 5
37 126 7
37 147 7
37 189 7
37 118 6
37 135 3
37 46 7
37 98 4
37 49 5
37 73 2
37 177 1
37 115 3
37 182 10
37 78 9
37 64 6
37 187 1
37 190 5
37 200 7
37 125 10
37 138 2
37 105 7
37 127 1
37 164 3
37 128 4
37 199 9
37 150 3
37 122 2
37 167 1
37 173 7
37 72 5
37 160 5
37 108 5
37 152 10
38 85 7
38 69 3
38 97 2
38 178 4
38 187 9
38 75 2
38 162 1
38 157 3
38 61 5
38 47 3
38 160 6
38 73 4
38 91 8
38 161 3
38 170 8
38 120 3
38 88 7
38 197 1
38 115 7
38 200 4
38 128 7
38 45 1
38 173 1
38 87 10
38 167 1
38 83 4
38 169 1
38 126 9
38 109 4
38 150 4
38 57 2
38 71 2
38 153 3
38 99 5
38 164 9
38 81 7
38 43 8
38 70 5
38 179 4
38 79 3
38 165 8
38 195 4
38 174 2
38 123 9
38 52 5
38 183 2
38 166 3
38 176 8
38 136 7
38 134 2
38 133 4
38 140 5
38 184 4
38 95 1
38 102 4
38 125 9
38 185 7
38 180 7
38 151 10
38 58 3
38 139 7
38 110 7
38 159 2
38 100 5
38 107 1
38 77 7
38 129 4
38 108 1
38 41 2
38 67 5
38 40 1
38 117 2
38 94 4
38 192 1
38 119 7
38 189 3
38 130 7
38 82 9
38 113 9
38 50 5
38 149 9
38 163 1
38 155 1
38 188 1
38 177 4
38 135 6
38 142 2
38 196 10
38 49 9
38 121 8
38 96 8
38 76 5
38 190 10
38 152 2
38 172 1
38 90 4
38 118 6
38 145 5
38 44 6
38 186 3
38 175 3
38 171 1
38 116 10
38 147 5
38 103 6
38 194 1
38 51 7
38 168 4
38 39 1
38 158 5
38 148 9
38 89 2
38 127 7
38 122 10
38 132 10
38 138 4
38 68 6
38 59 1
38 143 1
38 65 5
38 42 7
38 66 8
38 144 4
38 78 1
38 181 1
38 146 2
38 114 3
38 84 6
38 111 7
38 137 1
38 104 4
38 124 7
38 131 9
38 60 1
38 93 4
38 199 4
38 55 7
38 63 7
38 154 4
38 191 2
38 86 10
38 182 8
38 53 7
38 54 3
38 46 1
38 56 9
39 199 5
39 117 2
39 53 5
39 64 10
39 51 10
39 188 9
39 169 5
39 178 7
39 47 10
39 129 9
39 46 9
39 130 9
39 133 2
39 81 4
39 57 3
39 89 5
39 184 6
39 97 1
39 70 5
39 78 5
39 180 4
39 48 7
39 68 8
39 192 8
39 175 9
39 164 9
39 200 8
39 124 10
39 109 5
39 62 8
39 138 9
39 72 8
39 102 9
39 147 5
39 165 6
39 190 4
39 170 5
39 187 1
39 90 4
39 95 5
39 132 9
39 182 2
39 115 5
39 173 8
39 194 7
39 151 5
39 103 6
39 137 5
39 54 10
39 167 6
39 92 9
39 161 9
39 150 5
39 60 10
39 139 5
39 88 8
39 159 3
39 101 5
39 55 7
39 153 8
39 65 10
39 123 5
39 128 6
39 80 8
39 49 9
39 76 8
39 121 5
39 116 7
39 191 8
39 43 3
39 50 10
39 40 10
39 144 1
39 197 5
39 189 10
39 156 9
39 146 9
39 44 10
39 134 5
39 186 8
39 160 8
39 168 9
39 179 4
39 82 1
39 149 8
39 157 1
39 120 2
39 181 7
39 122 1
39 152 5
39 94 3
39 96 4
39 93 3
39 113 1
39 158 6
39 143 5
39 86 10
39 177 4
39 148 6
39 119 2
39 172 6
39 176 1
39 118 4
39 75 1
39 127 6
39 59 5
39 145 7
39 71 9
39 185 6
39 45 3
39 196 2
39 163 1
39 126 5
39 61 10
39 56 2
39 106 2
39 91 9
39 41 2
39 52 10
39 100 3
39 104 1
39 166 10
39 108 1
39 111 6
39 85 8
39 136 6
39 107 10
39 66 10
39 114 1
39 79 3
39 198 1
39 125 5
39 42 3
39 174 1
39 87 7
39 183 3
39 98 1
39 162 6
39 73 7
39 105 9
39 135 7
39 141 3
39 67 4
39 99 3
39 112 3
39 110 8
39 69 6
39 84 9
39 77 1
40 185 3
40 157 3
40 136 4
40 74 7
40 134 1
40 66 9
40 71 9
40 96 1
40 195 1
40 91 3
40 105 9
40 176 8
40 182 6
40 165 10
40 175 4
40 125 6
40 80 4
40 164 4
40 169 9
40 129 1
40 77 6
40 191 9
40 131 5
40 72 1
40 150 2
40 193 3
40 44 7
40 159 8
40 137 6
40 197 2
40 97 6
40 79 9
40 141 4
40 158 9
40 106 6
40 180 6
40 49 10
40 147 10
40 139 3
40 123 6
40 47 7
40 102 8
40 48 7
40 73 10
40 65 7
40 119 2
40 56 3
40 140 2
40 160 8
40 184 2
40 99 5
40 62 8
40 107 6
40 57 10
40 112 9
40 151 3
40 41 1
40 120 2
40 61 7
40 196 9
40 93 4
40 59 4
40 63 5
40 145 8
40 86 8
40 68 2
40 171 3
40 64 5
40 168 1
40 88 4
40 76 1
40 144 10
40 126 5
40 179 10
40 50 9
40 130 9
40 172 9
40 188 8
40 94 3
40 138 9
40 190 1
40 194 3
40 111 1
40 58 1
40 109 4
40 173 4
40 69 7
40 92 2
40 187 4
40 52 8
40 78 6
40 133 2
40 83 10
40 200 1
40 100 6
40 70 5
40 162 8
40 45 8
40 75 3
40 54 6
40 142 9
40 174 6
40 104 7
40 42 8
40 46 8
40 155 5
40 170 3
40 127 1
40 55 8
40 60 4
40 90 2
40 161 2
40 116 4
40 154 6
40 167 2
40 156 10
40 199 9
40 117 1
40 98 9
40 81 6
40 163 1
40 132 4
40 178 7
40 124 7
40 53 8
40 166 1
40 128 3
40 103 9
40 67 5
40 148 1
40 89 4
40 152 4
40 143 1
40 198 4
40 110 2
40 189 10
40 84 7
40 186 2
40 43 6
40 115 3
41 90 6
41 169 3
41 140 10
41 157 3
41 63 2
41 160 8
41 102 7
41 105 5
41 193 5
41 148 9
41 80 6
41 167 7
41 141 6
41 66 9
41 135 4
41 43 6
41 139 6
41 179 8
41 177 4
41 128 4
41 52 5
41 134 7
41 149 2
41 163 1
41 136 4
41 87 10
41 91 10
41 184 10
41 164 7
41 187 5
41 111 5
41 95 9
41 83 2
41 200 1
41 74 7
41 76 5
41 173 10
41 145 2
41 123 1
41 154 6
41 142 1
41 155 3
41 82 3
41 100 3
41 158 9
41 107 7
41 172 8
41 84 8
41 110 1
41 45 3
41 166 1
41 47 3
41 71 8
41 54 6
41 101 6
41 130 1
41 147 10
41 182 7
41 195 8
41 86 5
41 50 5
41 92 6
41 146 5
41 78 3
41 198 9
41 88 1
41 180 5
41 176 1
41 183 1
41 114 8
41 51 7
41 96 4
41 126 4
41 73 2
41 103 1
41 85 4
41 125 8
41 72 6
41 56 7
41 152 5
41 162 3
41 119 3
41 151 2
41 58 8
41 159 3
41 65 2
41 143 4
41 57 10
41 170 4
41 53 9
41 120 7
41 94 10
41 79 1
41 46 7
41 64 3
41 108 3
41 178 9
41 75 3
41 121 2
41 55 10
41 109 10
41 132 7
41 181 5
41 124 10
41 196 8
41 189 8
41 115 9
41 106 10
41 165 3
41 70 4
41 117 6
41 68 1
41 133 8
41 48 9
41 144 7
41 104 9
41 59 10
41 81 5
41 199 2
41 67 9
41 60 3
41 112 1
41 153 2
41 69 10
41 137 6
41 197 2
41 161 2
41 93 10
41 191 4
41 116 10
41 99 4
41 62 6
41 186 7
41 150 2
41 190 7
41 113 7
41 44 6
42 78 7
42 152 4
42 95 4
42 159 3
42 182 3
42 98 2
42 136 9
42 192 2
42 166 6
42 134 2
42 148 1
42 81 4
42 117 1
42 189 6
42 194 5
42 83 9
42 168 10
42 130 1
42 137 1
42 174 8
42 69 4
42 68 7
42 141 5
42 167 6
42 144 4
42 199 3
42 118 8
42 151 8
42 145 10
42 103 9
42 196 4
42 45 6
42 90 10
42 91 7
42 64 9
42 75 2
42 54 1
42 127 6
42 87 5
42 147 5
42 172 1
42 116 8
42 107 10
42 114 8
42 101 10
42 176 2
42 63 3
42 169 8
42 47 1
42 128 10
42 60 7
42 59 1
42 198 6
42 113 6
42 80 10
42 131 7
42 74 9
42 120 5
42 44 7
42 193 10
42 49 2
42 186 1
42 170 3
42 146 10
42 48 9
42 53 5
42 46 7
42 183 2
42 76 9
42 93 2
42 55 10
42 115 3
42 73 4
42 50 7
42 92 1
42 187 10
42 180 2
42 61 10
42 66 5
42 121 1
42 89 6
42 56 10
42 191 7
42 71 4
42 86 1
42 175 7
42 149 10
42 138 5
42 65 2
42 179 7
42 97 8
42 177 10
42 188 8
42 162 4
42 154 8
42 158 8
42 139 8
42 100 5
42 88 8
42 184 5
42 181 6
42 165 10
42 79 5
42 164 9
42 195 2
42 132 1
42 140 6
42 82 9
42 124 9
42 163 3
42 155 7
42 51 3
42 142 2
42 52 1
42 77 2
42 111 7
42 200 4
42 197 10
42 96 4
42 135 2
42 104 5
42 157 9
42 106 4
42 126 2
42 153 1
42 160 4
42 70 4
42 72 1
42 156 9
42 173 5
42 123 6
42 94 6
42 129 8
42 122 8
42 161 1
42 171 5
42 143 2
42 110 5
42 112 7
42 105 4
42 150 8
43 49 2
43 118 7
43 193 8
43 62 1
43 58 9
43 156 9
43 140 6
43 162 10
43 191 7
43 123 10
43 63 2
43 189 9
43 76 5
43 164 5
43 74 5
43 144 8
43 137 10
43 157 8
43 126 4
43 182 8
43 66 4
43 59 6
43 159 1
43 104 2
43 90 5
43 82 10
43 149 1
43 102 10
43 79 4
43 180 10
43 101 1
43 67 5
43 88 8
43 65 4
43 181 5
43 54 2
43 192 2
43 122 10
43 127 1
43 120 1
43 91 6
43 143 2
43 170 7
43 155 4
43 95 1
43 69 2
43 52 7
43 128 2
43 176 1
43 160 4
43 174 10
43 146 10
43 153 9
43 190 6
43 130 4
43 96 6
43 72 5
43 112 7
43 73 9
43 44 6
43 110 1
43 184 3
43 51 1
43 57 2
43 94 7
43 165 8
43 175 1
43 98 2
43 150 4
43 83 5
43 116 2
43 147 8
43 154 10
43 166 5
43 139 3
43 188 6
43 46 9
43 197 2
43 48 10
43 119 2
43 142 10
43 151 7
43 183 4
43 80 3
43 148 7
43 152 7
43 178 4
43 85 3
43 141 8
43 133 6
43 198 2
43 145 1
43 70 8
43 132 3
43 135 7
43 53 1
43 171 9
43 115 10
43 114 4
43 136 9
43 56 8
43 60 10
43 124 1
43 84 4
43 138 9
43 106 3
43 187 7
43 92 2
43 177 4
43 103 3
43 185 10
43 86 6
43 168 5
43 199 10
43 64 1
43 47 2
43 75 3
43 134 7
43 172 5
43 113 4
43 167 4
43 125 8
43 163 9
43 99 3
43 71 3
43 169 4
43 121 2
43 68 10
43 55 10
43 161 8
43 196 3
43 97 10
43 77 2
43 179 7
43 78 8
43 100 6
43 50 7
43 45 3
43 129 10
43 117 3
43 93 6
43 81 6
43 87 9
43 200 10
43 173 10
43 108 4
43 186 6
44 117 2
44 107 2
44 133 7
44 91 7
44 145 9
44 101 4
44 78 6
44 192 2
44 99 8
44 80 9
44 172 4
44 138 5
44 156 5
44 187 9
44 198 10
44 120 4
44 84 3
44 184 2
44 110 9
44 104 5
44 171 9
44 48 5
44 76 7
44 140 4
44 124 5
44 186 2
44 69 1
44 181 5
44 82 9
44 191 7
44 130 9
44 125 6
44 151 1
44 141 10
44 111 1
44 95 7
44 114 10
44 146 6
44 200 4
44 152 10
44 131 9
44 164 5
44 66 3
44 189 1
44 174 6
44 150 6
44 179 8
44 86 4
44 59 1
44 102 5
44 49 8
44 158 10
44 175 8
44 55 7
44 72 5
44 118 5
44 167 6
44 88 5
44 163 2
44 103 2
44 112 1
44 149 3
44 45 8
44 64 9
44 54 4
44 87 1
44 166 4
44 168 4
44 176 2
44 161 8
44 132 3
44 154 10
44 165 4
44 162 10
44 129 10
44 155 1
44 60 1
44 74 8
44 47 10
44 83 8
44 93 7
44 199 3
44 182 6
44 73 8
44 139 2
44 147 2
44 128 3
44 194 8
44 157 9
44 126 4
44 58 6
44 193 5
44 108 1
44 53 5
44 57 4
44 71 5
44 178 5
44 183 6
44 143 7
44 134 10
44 56 4
44 96 5
44 94 3
44 92 2
44 113 8
44 196 1
44 67 5
44 122 5
44 177 7
44 79 9
44 85 6
44 51 6
44 148 10
44 98 6
44 144 2
44 116 6
44 185 4
44 170 10
44 188 5
44 136 3
44 89 1
44 50 8
44 115 5
44 123 5
44 109 3
44 127 2
44 100 10
44 105 8
44 142 8
44 46 8
44 153 4
44 159 4
44 75 9
44 70 7
44 121 8
44 81 1
44 180 4
45 184 5
45 85 9
45 109 6
45 76 8
45 112 9
45 149 3
45 101 1
45 142 9
45 194 9
45 165 9
45 193 7
45 168 7
45 68 7
45 141 1
45 81 8
45 187 4
45 111 7
45 74 6
45 56 4
45 176 5
45 87 8
45 63 9
45 52 6
45 171 10
45 180 1
45 183 3
45 132 1
45 57 5
45 70 2
45 140 3
45 105 9
45 174 6
45 128 8
45 177 7
45 133 5
45 110 9
45 93 8
45 134 5
45 59 6
45 62 1
45 197 1
45 83 5
45 146 9
45 115 9
45 97 6
45 179 4
45 153 3
45 66 10
45 157 5
45 69 1
45 91 5
45 136 3
45 137 5
45 72 2
45 127 2
45 90 1
45 78 5
45 102 10
45 191 10
45 163 2
45 152 8
45 53 3
45 119 4
45 200 4
45 114 10
45 154 6
45 144 9
45 106 5
45 82 7
45 107 1
45 159 10
45 175 5
45 182 8
45 99 2
45 130 5
45 104 3
45 55 3
45 100 7
45 158 7
45 162 2
45 116 6
45 199 1
45 60 10
45 113 4
45 103 7
45 190 7
45 118 6
45 124 4
45 94 8
45 84 10
45 135 7
45 48 1
45 143 3
45 65 8
45 166 3
45 131 3
45 150 9
45 98 3
45 49 1
45 80 4
45 79 5
45 123 8
45 195 4
45 129 8
45 125 6
45 122 9
45 96 6
45 172 7
45 67 5
45 164 1
45 161 9
45 139 3
45 95 8
45 189 4
45 51 1
45 108 6
45 148 3
45 160 6
45 138 6
45 64 6
45 126 1
45 181 6
45 61 2
45 170 9
45 169 7
45 121 1
45 155 2
45 117 5
45 145 8
45 88 9
45 156 6
45 75 7
45 92 9
45 50 8
45 54 10
45 167 2
45 185 7
45 196 7
45 186 10
45 151 9
46 111 1
46 101 7
46 92 9
46 98 3
46 95 4
46 86 2
46 100 2
46 170 9
46 177 5
46 99 10
46 164 2
46 57 2
46 185 5
46 193 5
46 59 6
46 119 5
46 146 9
46 69 10
46 126 1
46 195 5
46 153 5
46 70 2
46 84 5
46 156 9
46 144 5
46 118 8
46 183 6
46 147 6
46 56 5
46 166 6
46 78 8
46 90 8
46 180 6
46 103 10
46 81 3
46 112 6
46 110 9
46 109 10
46 149 1
46 150 8
46 179 5
46 187 6
46 157 6
46 62 9
46 189 6
46 102 7
46 138 9
46 154 1
46 74 10
46 105 4
46 97 5
46 65 1
46 133 1
46 184 4
46 168 9
46 77 4
46 66 1
46 88 5
46 192 4
46 89 6
46 163 6
46 121 3
46 130 7
46 199 8
46 117 5
46 158 5
46 94 10
46 175 8
46 132 2
46 106 8
46 134 9
46 82 7
46 96 7
46 162 5
46 128 6
46 91 5
46 83 5
46 176 7
46 169 9
46 104 8
46 122 7
46 172 5
46 52 8
46 51 9
46 182 5
46 135 10
46 194 3
46 140 7
46 68 6
46 141 7
46 139 9
46 181 3
46 72 7
46 80 2
46 127 6
46 145 2
46 48 4
46 60 2
46 53 8
46 198 4
46 124 10
46 186 10
46 63 1
46 114 1
46 87 5
46 75 6
46 159 2
46 188 3
46 108 8
46 73 3
46 113 6
46 47 8
46 197 5
46 142 7
46 115 6
46 125 5
46 171 2
46 76 10
46 160 3
46 131 4
46 107 3
46 136 3
46 191 10
46 152 3
46 129 8
46 55 10
46 123 1
46 50 10
46 178 10
46 200 8
46 143 10
46 148 7
46 67 7
46 173 7
46 61 7
46 93 2
47 78 9
47 110 8
47 117 9
47 98 2
47 136 10
47 59 4
47 57 7
47 166 3
47 144 5
47 194 8
47 186 3
47 154 1
47 147 5
47 96 2
47 152 2
47 67 8
47 195 8
47 171 3
47 188 8
47 106 4
47 160 8
47 91 10
47 190 5
47 189 5
47 133 6
47 181 6
47 134 4
47 153 1
47 191 7
47 163 8
47 88 9
47 199 2
47 113 1
47 93 10
47 68 9
47 90 5
47 132 6
47 193 5
47 172 9
47 66 5
47 158 5
47 182 6
47 53 7
47 54 7
47 115 3
47 145 10
47 102 5
47 146 9
47 51 1
47 100 7
47 121 8
47 107 6
47 127 7
47 196 7
47 49 8
47 138 2
47 156 5
47 155 5
47 84 5
47 95 6
47 120 9
47 101 2
47 165 8
47 80 4
47 119 10
47 174 7
47 177 6
47 192 3
47 123 6
47 129 8
47 161 10
47 178 1
47 73 10
47 179 2
47 137 2
47 185 7
47 198 2
47 79 8
47 69 2
47 105 8
47 56 7
47 169 10
47 140 3
47 61 10
47 62 6
47 114 6
47 52 6
47 150 10
47 118 9
47 126 7
47 83 6
47 58 1
47 86 7
47 104 5
47 184 9
47 92 6
47 70 2
47 74 5
47 139 1
47 131 10
47 85 7
47 122 6
47 183 2
47 99 9
47 142 8
47 149 5
47 180 9
47 135 6
47 167 3
47 97 4
47 124 7
47 108 10
47 50 2
47 72 3
47 176 10
47 151 9
47 65 5
47 159 10
47 48 6
47 82 2
47 111 3
47 87 1
47 63 1
47 125 9
47 143 9
47 55 5
47 175 5
47 103 5
47 141 3
47 170 2
47 75 1
47 81 3
47 77 10
47 64 3
47 116 9
47 168 9
47 76 7
47 197 1
47 148 6
47 200 1
48 49 6
48 116 7
48 75 9
48 193 7
48 61 5
48 125 4
48 88 3
48 149 6
48 122 8
48 82 4
48 114 7
48 199 4
48 145 10
48 105 9
48 52 5
48 103 10
48 123 7
48 139 10
48 146 8
48 77 7
48 110 4
48 121 1
48 197 5
48 151 4
48 160 1
48 147 8
48 106 2
48 56 1
48 58 1
48 143 1
48 104 3
48 107 8
48 80 1
48 163 1
48 132 8
48 65 7
48 79 3
48 198 7
48 108 10
48 141 9
48 74 7
48 51 10
48 183 4
48 126 4
48 67 4
48 192 5
48 131 10
48 111 8
48 182 8
48 194 8
48 96 5
48 60 5
48 112 3
48 144 4
48 53 7
48 173 8
48 70 10
48 63 6
48 153 3
48 174 7
48 102 9
48 84 3
48 157 10
48 169 9
48 55 7
48 101 6
48 54 2
48 188 8
48 178 9
48 152 5
48 148 2
48 166 3
48 64 4
48 165 2
48 128 5
48 177 1
48 87 9
48 187 3
48 164 5
48 94 7
48 98 8
48 181 2
48 118 5
48 129 9
48 69 6
48 186 4
48 180 8
48 138 2
48 196 3
48 76 6
48 85 7
48 133 7
48 168 7
48 200 8
48 124 1
48 62 1
48 179 4
48 167 9
48 172 9
48 155 2
48 171 10
48 191 7
48 72 2
48 162 4
48 119 8
48 115 6
48 109 8
48 134 9
48 190 1
48 136 10
48 142 9
48 78 8
48 57 7
48 99 1
48 140 9
48 68 7
48 50 1
48 83 3
48 170 9
48 113 7
48 154 7
48 158 6
48 66 4
48 130 1
48 90 6
48 120 4
48 93 7
48 86 5
48 159 9
48 150 10
48 100 8
48 161 5
49 108 2
49 105 6
49 110 10
49 191 1
49 92 8
49 51 1
49 141 7
49 190 3
49 82 1
49 174 6
49 139 8
49 78 7
49 148 7
49 195 7
49 192 1
49 200 10
49 121 3
49 134 4
49 107 7
49 54 3
49 129 10
49 160 2
49 103 6
49 97 2
49 197 4
49 57 4
49 169 3
49 194 8
49 151 7
49 66 2
49 114 4
49 88 6
49 67 4
49 124 3
49 198 5
49 75 7
49 165 10
49 112 1
49 52 5
49 155 6
49 115 4
49 71 6
49 147 3
49 98 10
49 86 8
49 196 8
49 186 5
49 101 9
49 166 4
49 180 7
49 161 10
49 76 1
49 176 10
49 122 5
49 131 4
49 178 6
49 81 5
49 173 5
49 95 2
49 80 1
49 162 2
49 156 9
49 163 1
49 119 7
49 140 6
49 64 8
49 149 5
49 111 10
49 152 10
49 68 2
49 177 3
49 143 5
49 74 4
49 109 3
49 93 2
49 69 7
49 172 5
49 181 1
49 179 6
49 65 4
49 158 6
49 96 6
49 84 7
49 77 9
49 89 3
49 185 10
49 91 4
49 133 3
49 189 1
49 99 9
49 63 3
49 187 8
49 164 6
49 58 10
49 188 6
49 72 7
49 154 9
49 127 5
49 137 2
49 70 2
49 142 6
49 168 6
49 135 5
49 53 9
49 136 9
49 79 6
49 61 2
49 171 7
49 83 10
49 138 3
49 62 1
49 125 10
49 90 3
49 116 5
49 175 5
49 159 1
49 94 4
49 55 4
49 145 9
49 128 1
49 104 8
49 59 9
49 170 1
49 50 7
49 193 1
49 56 4
49 183 4
49 106 3
49 182 3
49 184 10
49 118 5
49 132 1
49 102 8
49 73 6
49 144 9
49 87 10
49 126 2
49 150 2
50 72 7
50 200 2
50 124 3
50 84 7
50 198 9
50 174 6
50 51 1
50 145 7
50 79 8
50 158 2
50 151 10
50 162 10
50 119 2
50 123 2
50 93 1
50 56 3
50 75 3
50 196 5
50 194 2
50 135 9
50 55 4
50 140 5
50 191 5
50 154 4
50 186 3
50 197 10
50 168 8
50 61 8
50 178 5
50 181 6
50 146 9
50 111 5
50 58 9
50 166 3
50 190 9
50 192 6
50 128 8
50 106 5
50 112 1
50 172 9
50 142 6
50 81 4
50 179 3
50 156 1
50 67 9
50 189 1
50 105 8
50 159 9
50 157 7
50 74 8
50 199 9
50 147 8
50 165 6
50 86 7
50 57 1
50 125 5
50 70 2
50 143 3
50 115 10
50 118 4
50 82 2
50 177 2
50 108 9
50 104 3
50 60 2
50 101 8
50 160 10
50 122 2
50 97 3
50 170 3
50 65 1
50 80 5
50 95 3
50 77 9
50 161 6
50 169 2
50 183 3
50 164 4
50 150 10
50 171 1
50 110 1
50 137 1
50 139 8
50 116 4
50 121 3
50 83 8
50 87 9
50 66 6
50 64 1
50 155 3
50 102 9
50 68 1
50 131 9
50 136 5
50 176 1
50 167 1
50 152 8
50 103 9
50 90 7
50 98 1
50 130 9
50 113 6
50 109 10
50 141 8
50 184 2
50 94 4
50 187 5
50 73 2
50 173 1
50 133 10
50 188 1
50 89 7
50 148 1
50 85 10
50 107 6
50 153 6
50 53 7
50 120 5
50 69 7
50 59 4
50 134 5
50 117 5
50 144 3
50 129 9
50 88 1
50 193 3
50 149 10
50 114 10
50 92 5
50 91 6
50 99 2
50 175 3
50 127 7
51 148 2
51 58 3
51 160 4
51 172 1
51 168 1
51 64 7
51 110 5
51 103 6
51 106 3
51 79 5
51 188 7
51 144 2
51 182 7
51 74 10
51 150 9
51 62 3
51 164 1
51 111 4
51 149 6
51 115 1
51 73 5
51 125 9
51 129 3
51 152 4
51 170 1
51 177 8
51 147 6
51 76 5
51 176 4
51 192 8
51 52 10
51 95 8
51 183 6
51 138 7
51 130 2
51 98 4
51 96 1
51 97 2
51 104 9
51 57 3
51 140 1
51 114 8
51 80 3
51 82 7
51 161 3
51 141 1
51 191 7
51 171 1
51 196 8
51 69 1
51 195 7
51 127 8
51 113 2
51 131 5
51 87 10
51 99 3
51 68 6
51 187 1
51 155 8
51 199 5
51 83 4
51 91 5
51 145 7
51 55 3
51 92 7
51 112 7
51 101 3
51 200 3
51 151 10
51 108 10
51 63 8
51 167 1
51 77 10
51 84 1
51 93 3
51 198 2
51 102 9
51 142 9
51 128 4
51 133 7
51 121 1
51 88 10
51 146 2
51 135 1
51 190 4
51 81 4
51 173 8
51 56 8
51 67 4
51 86 9
51 197 3
51 65 5
51 107 9
51 66 10
51 189 6
51 193 1
51 136 3
51 105 4
51 78 9
51 59 2
51 165 1
51 137 3
51 109 1
51 166 5
51 61 6
51 180 5
51 126 4
51 158 2
51 139 3
51 100 7
51 123 1
51 53 9
51 75 4
51 174 2
51 163 2
51 134 7
51 72 4
51 178 10
51 181 6
51 122 9
51 120 4
51 118 8
51 116 2
51 119 2
51 70 1
51 169 1
51 156 6
51 186 1
51 124 1
51 159 5
51 117 10
51 90 6
51 157 4
51 153 4
51 85 4
52 188 6
52 72 8
52 166 10
52 158 8
52 133 10
52 185 3
52 194 4
52 152 10
52 83 10
52 157 9
52 68 2
52 160 2
52 178 9
52 195 8
52 69 6
52 114 4
52 182 8
52 145 9
52 59 7
52 71 3
52 153 2
52 151 4
52 93 9
52 117 4
52 85 6
52 169 3
52 92 1
52 122 4
52 103 5
52 76 2
52 127 3
52 64 7
52 131 5
52 124 1
52 168 10
52 191 4
52 82 9
52 110 3
52 128 9
52 154 6
52 74 4
52 67 4
52 58 3
52 115 8
52 120 3
52 55 3
52 96 9
52 142 9
52 164 3
52 70 8
52 161 9
52 140 7
52 171 1
52 143 1
52 155 3
52 119 9
52 150 8
52 135 9
52 137 10
52 90 9
52 63 3
52 89 5
52 165 9
52 80 3
52 163 8
52 56 10
52 65 8
52 112 3
52 183 9
52 184 9
52 61 6
52 94 3
52 189 7
52 125 6
52 62 2
52 156 10
52 130 4
52 172 4
52 180 2
52 97 6
52 132 9
52 91 2
52 102 7
52 138 10
52 100 9
52 105 10
52 196 2
52 186 6
52 98 10
52 79 3
52 174 3
52 113 7
52 146 8
52 129 8
52 200 7
52 193 6
52 73 3
52 141 10
52 118 10
52 192 8
52 104 4
52 162 8
52 123 3
52 107 6
52 148 7
52 95 7
52 111 10
52 149 8
52 109 8
52 77 10
52 139 6
52 181 9
52 136 6
52 106 10
52 198 10
52 179 5
52 53 8
52 81 8
52 147 5
52 159 7
52 144 7
52 57 4
52 176 9
52 197 4
52 190 10
52 167 2
52 86 7
52 54 6
52 101 2
52 66 3
52 84 6
52 75 2
52 121 4
52 126 4
52 175 4
53 196 10
53 61 2
53 146 9
53 69 10
53 97 7
53 153 6
53 80 2
53 114 7
53 76 2
53 88 2
53 63 5
53 133 3
53 178 4
53 86 10
53 177 5
53 79 7
53 118 2
53 73 2
53 160 8
53 152 9
53 102 5
53 179 7
53 163 7
53 159 6
53 107 5
53 91 2
53 123 2
53 168 10
53 130 2
53 103 9
53 154 10
53 164 6
53 186 9
53 96 1
53 141 10
53 62 6
53 176 10
53 109 4
53 106 5
53 116 1
53 162 5
53 200 9
53 57 1
53 128 8
53 56 8
53 122 10
53 60 5
53 172 1
53 166 1
53 198 4
53 192 9
53 139 9
53 112 5
53 181 2
53 92 7
53 89 4
53 90 6
53 124 10
53 66 1
53 174 10
53 65 7
53 117 5
53 54 9
53 157 5
53 98 1
53 155 4
53 173 7
53 182 7
53 81 1
53 171 1
53 108 1
53 195 4
53 72 8
53 175 9
53 105 9
53 82 5
53 158 2
53 58 1
53 145 3
53 135 4
53 78 8
53 110 2
53 119 8
53 59 6
53 194 4
53 161 9
53 137 7
53 129 5
53 185 3
53 74 9
53 77 8
53 189 10
53 183 9
53 111 4
53 134 5
53 140 5
53 104 3
53 113 8
53 126 1
53 55 9
53 188 6
53 138 7
53 156 2
53 193 10
53 120 5
53 191 9
53 170 3
53 132 7
53 121 4
53 75 10
53 83 8
53 187 5
53 190 9
53 142 10
53 197 7
53 144 9
53 136 4
53 127 2
53 95 7
53 180 1
53 147 5
53 68 2
53 184 8
53 94 8
53 143 5
53 71 9
53 85 8
53 100 10
53 149 6
53 84 5
53 150 6
53 151 8
53 165 9
54 57 5
54 104 4
54 79 2
54 97 2
54 117 2
54 115 9
54 167 9
54 187 2
54 174 3
54 78 8
54 65 6
54 114 7
54 133 5
54 66 3
54 159 4
54 95 7
54 191 3
54 72 7
54 83 9
54 132 4
54 151 3
54 73 10
54 160 5
54 155 1
54 63 9
54 75 1
54 91 5
54 196 1
54 62 7
54 87 6
54 71 4
54 156 8
54 84 3
54 111 6
54 199 6
54 154 1
54 181 2
54 68 6
54 99 4
54 88 6
54 123 1
54 110 7
54 120 5
54 93 5
54 168 7
54 82 10
54 164 2
54 189 5
54 113 4
54 197 10
54 109 3
54 70 5
54 148 9
54 145 7
54 177 7
54 77 10
54 129 1
54 200 3
54 153 8
54 144 1
54 172 1
54 180 2
54 158 9
54 108 2
54 101 4
54 94 2
54 55 6
54 89 2
54 146 6
54 116 4
54 98 6
54 162 2
54 149 6
54 118 9
54 67 2
54 58 9
54 127 6
54 140 10
54 112 1
54 80 4
54 165 2
54 122 10
54 176 5
54 192 10
54 184 9
54 121 6
54 195 2
54 139 10
54 119 5
54 131 5
54 124 10
54 105 4
54 194 8
54 171 1
54 169 2
54 64 2
54 143 2
54 163 9
54 128 1
54 92 3
54 59 5
54 85 4
54 90 1
54 134 6
54 150 1
54 142 9
54 56 4
54 61 5
54 193 4
54 185 4
54 198 7
54 152 1
54 175 6
54 86 8
54 106 10
54 170 1
54 96 3
54 182 7
54 130 5
54 190 4
54 102 5
54 135 7
54 166 1
54 173 10
54 161 2
54 186 6
54 125 4
54 157 6
54 137 8
54 138 3
54 76 2
54 100 5
54 188 2
55 167 2
55 81 4
55 104 1
55 109 6
55 102 9
55 147 2
55 175 1
55 74 10
55 136 3
55 67 8
55 160 1
55 69 8
55 79 10
55 157 2
55 125 5
55 181 1
55 169 9
55 93 7
55 63 1
55 154 2
55 118 8
55 59 8
55 162 10
55 159 7
55 103 8
55 132 9
55 133 9
55 115 6
55 83 7
55 151 7
55 190 2
55 116 7
55 95 9
55 179 1
55 139 1
55 71 3
55 200 3
55 178 4
55 73 7
55 61 3
55 76 6
55 114 9
55 75 7
55 146 7
55 130 10
55 170 8
55 194 8
55 138 2
55 65 1
55 122 10
55 90 3
55 153 4
55 141 6
55 198 7
55 64 1
55 164 8
55 94 9
55 149 9
55 168 6
55 98 6
55 106 8
55 96 6
55 91 5
55 171 5
55 110 8
55 177 4
55 158 9
55 165 1
55 191 10
55 101 3
55 143 3
55 56 5
55 152 4
55 134 5
55 131 4
55 150 8
55 107 7
55 166 9
55 188 10
55 140 5
55 57 4
55 174 4
55 89 9
55 176 1
55 121 10
55 186 10
55 124 4
55 156 3
55 78 9
55 173 1
55 108 4
55 105 2
55 60 10
55 66 9
55 92 5
55 184 7
55 117 6
55 180 1
55 82 7
55 192 2
55 70 2
55 148 8
55 62 3
55 111 6
55 126 10
55 195 6
55 99 6
55 77 7
55 128 8
55 161 3
55 127 4
55 196 5
55 185 1
55 86 1
55 144 8
55 120 10
55 137 3
55 145 9
55 113 7
55 197 8
55 189 4
55 199 5
55 187 9
55 84 7
55 163 5
55 193 1
55 112 10
55 88 6
55 80 9
55 85 8
55 87 9
55 100 8
55 182 10
55 155 9
56 146 5
56 73 5
56 78 10
56 110 1
56 186 9
56 150 3
56 64 4
56 185 10
56 85 2
56 153 10
56 139 9
56 79 7
56 57 2
56 130 7
56 129 4
56 99 3
56 95 10
56 62 3
56 107 10
56 117 10
56 108 5
56 182 6
56 175 2
56 191 10
56 77 6
56 103 2
56 90 3
56 157 9
56 60 1
56 66 6
56 141 5
56 126 5
56 116 10
56 125 8
56 161 1
56 105 8
56 75 1
56 119 4
56 197 6
56 131 3
56 58 8
56 104 4
56 87 10
56 102 6
56 189 6
56 184 7
56 142 5
56 98 2
56 113 9
56 138 9
56 133 2
56 127 6
56 181 7
56 70 1
56 122 7
56 89 10
56 106 4
56 59 6
56 152 4
56 188 10
56 115 7
56 193 5
56 171 10
56 167 5
56 121 2
56 128 9
56 132 10
56 179 4
56 71 7
56 200 8
56 180 2
56 148 2
56 147 8
56 195 7
56 164 6
56 198 4
56 168 3
56 120 10
56 160 8
56 65 8
56 145 3
56 81 3
56 173 8
56 194 10
56 196 7
56 187 10
56 109 9
56 88 8
56 100 9
56 136 1
56 69 8
56 123 7
56 154 9
56 111 5
56 162 10
56 143 7
56 80 4
56 176 4
56 135 5
56 170 10
56 144 2
56 83 3
56 82 3
56 190 7
56 134 8
56 159 1
56 178 2
56 165 10
56 86 10
56 172 6
56 149 5
56 61 3
56 177 7
56 199 3
56 155 6
56 158 9
56 174 2
56 67 7
56 96 8
56 74 7
56 163 4
56 68 10
56 156 2
56 114 1
56 118 1
56 112 7
56 183 5
56 140 3
56 91 3
56 166 3
56 76 1
56 84 9
56 151 9
57 102 9
57 174 7
57 175 10
57 120 8
57 196 10
57 97 3
57 136 7
57 166 2
57 83 2
57 193 8
57 144 4
57 66 6
57 170 9
57 92 1
57 78 5
57 95 6
57 110 6
57 195 6
57 133 6
57 139 5
57 71 2
57 122 4
57 94 5
57 114 10
57 141 10
57 177 10
57 173 2
57 89 6
57 152 7
57 109 8
57 93 9
57 159 7
57 176 6
57 162 1
57 104 1
57 194 8
57 199 3
57 143 3
57 123 9
57 74 3
57 112 10
57 62 10
57 108 1
57 81 9
57 80 10
57 197 10
57 116 2
57 190 9
57 88 6
57 85 1
57 87 8
57 126 1
57 79 8
57 68 5
57 105 4
57 169 4
57 180 10
57 96 1
57 99 5
57 130 6
57 69 4
57 98 7
57 137 2
57 185 3
57 140 7
57 151 6
57 147 2
57 129 2
57 182 3
57 70 2
57 160 10
57 148 7
57 135 8
57 118 3
57 117 4
57 86 1
57 58 4
57 186 3
57 192 4
57 191 6
57 73 8
57 153 10
57 145 2
57 63 5
57 158 10
57 163 1
57 131 9
57 183 10
57 113 10
57 59 6
57 181 2
57 198 3
57 157 2
57 179 3
57 106 9
57 75 3
57 188 5
57 121 5
57 119 10
57 189 10
57 90 7
57 184 5
57 156 2
57 149 8
57 168 9
57 107 3
57 138 10
57 115 4
57 72 6
57 172 9
57 76 4
57 84 3
57 146 1
57 132 6
57 178 7
57 65 9
57 164 10
57 124 7
57 127 3
57 103 8
57 171 6
57 150 5
57 128 8
57 82 9
57 187 2
57 134 6
57 100 6
57 77 9
57 67 3
57 154 6
58 103 2
58 120 3
58 90 10
58 62 6
58 195 9
58 99 6
58 180 1
58 144 10
58 77 8
58 197 4
58 101 6
58 185 6
58 164 9
58 71 8
58 106 1
58 140 8
58 69 1
58 145 10
58 156 9
58 104 1
58 133 3
58 141 5
58 72 2
58 80 5
58 81 3
58 98 8
58 182 8
58 113 7
58 123 6
58 125 1
58 95 9
58 184 8
58 147 6
58 79 1
58 112 7
58 135 3
58 137 6
58 159 3
58 82 4
58 149 3
58 83 1
58 187 3
58 66 5
58 128 9
58 179 1
58 168 9
58 200 4
58 188 4
58 131 6
58 181 10
58 68 8
58 111 4
58 198 3
58 151 7
58 74 5
58 174 3
58 158 7
58 139 4
58 73 3
58 122 2
58 76 8
58 61 7
58 152 1
58 105 5
58 86 7
58 142 8
58 127 3
58 118 5
58 171 8
58 186 9
58 177 5
58 108 7
58 115 7
58 192 3
58 92 2
58 170 6
58 107 7
58 163 6
58 178 4
58 154 5
58 132 7
58 153 3
58 189 6
58 88 8
58 176 6
58 96 9
58 146 8
58 65 7
58 143 5
58 59 1
58 166 7
58 193 9
58 102 5
58 138 3
58 75 4
58 190 5
58 85 2
58 93 5
58 161 8
58 150 6
58 196 9
58 89 5
58 124 2
58 191 7
58 109 10
58 78 6
58 117 2
58 169 7
58 173 6
58 60 9
58 194 9
58 160 10
58 134 7
58 97 5
58 129 5
58 157 6
58 94 9
58 162 2
58 70 8
58 91 7
58 199 2
58 167 9
58 63 10
58 175 4
59 122 1
59 65 1
59 125 5
59 177 5
59 198 1
59 181 4
59 63 10
59 147 9
59 188 6
59 146 7
59 166 5
59 175 10
59 75 9
59 162 10
59 130 10
59 171 6
59 134 2
59 102 4
59 148 4
59 121 1
59 194 10
59 82 10
59 79 9
59 76 5
59 157 9
59 173 3
59 135 1
59 89 1
59 103 3
59 111 9
59 154 7
59 66 9
59 149 1
59 160 6
59 96 1
59 128 8
59 145 3
59 113 5
59 80 9
59 190 9
59 192 6
59 95 5
59 185 2
59 97 3
59 180 10
59 67 6
59 85 1
59 83 1
59 116 3
59 151 2
59 168 3
59 144 10
59 87 3
59 199 10
59 137 10
59 114 2
59 191 5
59 169 5
59 170 3
59 153 8
59 161 7
59 98 9
59 62 1
59 107 6
59 73 8
59 158 1
59 127 3
59 72 10
59 187 7
59 141 10
59 101 1
59 186 3
59 93 6
59 94 2
59 159 5
59 196 2
59 167 4
59 131 4
59 123 6
59 69 10
59 132 7
59 88 9
59 140 3
59 86 2
59 120 6
59 182 2
59 195 9
59 71 9
59 64 10
59 91 5
59 99 8
59 108 8
59 106 4
59 143 1
59 184 4
59 81 8
59 156 9
59 176 3
59 183 5
59 74 9
59 193 7
59 119 4
59 155 8
59 139 10
59 133 7
59 110 3
59 124 9
59 152 2
59 138 2
59 84 4
59 142 5
59 61 4
59 115 3
59 172 8
59 179 5
59 163 8
59 100 6
59 189 4
59 126 2
59 197 3
59 92 9
59 118 3
59 109 9
59 90 2
59 105 10
59 164 3
59 70 3
59 136 6
60 160 10
60 100 10
60 172 10
60 153 7
60 142 1
60 136 3
60 135 6
60 86 2
60 94 3
60 90 4
60 68 4
60 178 10
60 83 4
60 120 6
60 65 5
60 126 4
60 116 1
60 187 9
60 78 10
60 163 4
60 198 9
60 144 9
60 85 1
60 124 9
60 162 1
60 177 4
60 155 3
60 112 8
60 158 2
60 179 4
60 127 3
60 182 6
60 139 7
60 185 8
60 70 9
60 169 7
60 103 7
60 64 7
60 118 9
60 82 6
60 99 3
60 193 4
60 101 1
60 98 9
60 174 3
60 190 1
60 137 2
60 107 6
60 167 9
60 191 5
60 181 2
60 67 5
60 117 6
60 108 5
60 140 6
60 104 2
60 171 5
60 91 9
60 188 9
60 149 2
60 66 10
60 154 9
60 192 6
60 123 8
60 197 6
60 95 2
60 61 6
60 71 8
60 102 10
60 184 10
60 77 2
60 129 2
60 138 3
60 105 3
60 164 9
60 110 6
60 200 8
60 151 7
60 157 9
60 122 9
60 92 6
60 121 2
60 195 7
60 88 10
60 76 2
60 128 6
60 146 5
60 81 6
60 72 9
60 113 1
60 180 5
60 97 5
60 119 7
60 148 7
60 133 10
60 150 6
60 156 5
60 62 9
60 165 7
60 134 10
60 186 8
60 143 8
60 176 7
60 63 8
60 111 5
60 175 2
60 145 2
60 166 9
60 141 10
60 199 3
60 152 4
60 189 6
60 80 1
60 79 5
60 114 8
60 73 3
60 106 9
60 170 1
60 130 7
60 196 6
60 93 8
60 131 3
60 89 3
61 144 4
61 171 2
61 141 5
61 100 10
61 125 10
61 123 1
61 193 1
61 179 2
61 69 6
61 155 4
61 136 4
61 154 9
61 85 10
61 134 9
61 186 3
61 92 5
61 187 6
61 99 9
61 106 4
61 126 10
61 118 9
61 161 3
61 86 2
61 165 6
61 74 5
61 188 5
61 138 8
61 95 9
61 147 4
61 196 1
61 146 6
61 158 3
61 119 1
61 169 1
61 130 1
61 129 3
61 77 1
61 105 10
61 148 8
61 111 9
61 88 4
61 175 8
61 153 3
61 112 1
61 63 4
61 189 4
61 163 2
61 104 9
61 113 3
61 114 1
61 73 1
61 80 6
61 173 10
61 170 7
61 102 10
61 182 6
61 131 6
61 91 6
61 93 5
61 180 6
61 198 3
61 82 3
61 94 3
61 152 9
61 97 7
61 142 6
61 176 10
61 110 6
61 103 6
61 121 2
61 140 5
61 172 5
61 135 5
61 107 1
61 79 5
61 199 9
61 190 7
61 150 5
61 89 2
61 87 10
61 194 1
61 128 10
61 143 7
61 174 8
61 70 6
61 120 10
61 162 2
61 200 10
61 183 3
61 160 5
61 168 1
61 109 9
61 71 1
61 156 8
61 133 3
61 139 8
61 84 3
61 167 8
61 76 6
61 115 8
61 166 10
61 90 6
61 191 6
61 178 4
61 78 5
61 108 7
61 137 1
61 157 7
61 195 4
61 145 7
61 116 2
61 132 2
61 66 9
61 184 5
61 67 1
61 124 3
61 151 8
61 127 1
61 185 7
61 117 5
61 64 4
61 62 6
61 122 4
61 192 7
61 101 3
62 164 5
62 140 2
62 100 8
62 161 7
62 143 5
62 64 6
62 122 4
62 162 4
62 138 4
62 65 2
62 114 6
62 158 3
62 112 1
62 79 4
62 165 7
62 163 2
62 131 8
62 91 1
62 174 4
62 190 7
62 66 8
62 63 2
62 157 5
62 105 9
62 200 4
62 155 6
62 70 4
62 150 3
62 67 9
62 73 4
62 197 5
62 152 4
62 181 4
62 101 7
62 99 4
62 182 8
62 175 5
62 98 3
62 78 8
62 119 9
62 171 3
62 134 10
62 186 8
62 147 9
62 196 4
62 110 6
62 118 7
62 128 10
62 133 8
62 146 3
62 69 10
62 94 4
62 177 6
62 144 5
62 154 4
62 106 3
62 169 3
62 176 6
62 93 10
62 97 10
62 71 7
62 72 3
62 96 7
62 76 7
62 81 8
62 80 10
62 109 5
62 172 8
62 166 10
62 193 1
62 115 7
62 184 9
62 88 7
62 117 9
62 68 9
62 170 10
62 192 1
62 135 8
62 111 9
62 84 7
62 194 9
62 127 1
62 137 7
62 89 5
62 126 4
62 87 10
62 199 5
62 139 7
62 187 5
62 104 7
62 90 7
62 74 4
62 185 5
62 183 5
62 156 4
62 82 10
62 191 3
62 142 6
62 159 7
62 168 9
62 125 10
62 145 6
62 107 1
62 92 8
62 75 8
62 132 2
62 102 7
62 120 5
62 103 9
62 121 6
62 95 8
62 179 6
62 195 3
62 113 6
62 116 10
62 149 2
62 173 9
62 136 4
62 153 4
62 160 6
62 86 3
62 85 4
62 151 3
62 167 3
63 113 4
63 183 9
63 199 7
63 134 4
63 197 10
63 90 10
63 147 1
63 177 4
63 74 9
63 149 7
63 135 8
63 189 10
63 83 8
63 117 10
63 174 3
63 84 3
63 144 3
63 167 4
63 93 10
63 98 1
63 128 6
63 130 2
63 106 6
63 67 6
63 118 8
63 86 7
63 120 3
63 68 4
63 109 10
63 145 10
63 92 8
63 77 8
63 80 10
63 110 1
63 133 10
63 127 8
63 72 4
63 152 8
63 88 3
63 185 2
63 142 6
63 169 10
63 87 8
63 157 3
63 96 10
63 111 6
63 192 7
63 196 8
63 101 8
63 71 6
63 139 1
63 131 6
63 119 4
63 186 10
63 173 1
63 125 1
63 166 9
63 112 10
63 190 3
63 122 2
63 156 1
63 104 6
63 70 10
63 184 8
63 193 1
63 132 2
63 161 2
63 89 4
63 176 3
63 200 2
63 115 2
63 172 4
63 178 2
63 78 2
63 66 6
63 129 6
63 188 9
63 191 2
63 155 3
63 69 2
63 91 1
63 73 6
63 159 2
63 107 7
63 165 8
63 136 6
63 171 5
63 163 2
63 114 5
63 148 7
63 158 9
63 116 3
63 175 6
63 81 10
63 105 2
63 168 10
63 162 3
63 179 7
63 198 6
63 102 1
63 79 4
63 170 3
63 160 4
63 141 5
63 138 7
63 100 8
63 143 9
63 194 6
63 182 10
63 108 1
63 64 1
63 121 4
63 95 5
63 82 9
63 195 9
63 151 3
63 97 1
63 103 6
63 180 5
63 76 6
63 164 8
63 94 7
63 146 2
63 65 1
63 140 2
63 126 6
63 150 7
64 171 1
64 87 9
64 144 4
64 129 8
64 194 9
64 104 1
64 166 1
64 161 9
64 173 4
64 172 4
64 153 5
64 117 2
64 141 7
64 139 4
64 88 3
64 111 4
64 67 6
64 123 3
64 181 6
64 190 1
64 151 1
64 96 9
64 155 5
64 118 8
64 121 10
64 101 4
64 143 1
64 115 9
64 82 1
64 183 2
64 133 1
64 128 4
64 100 6
64 71 2
64 85 8
64 65 5
64 106 4
64 156 3
64 148 4
64 192 6
64 193 9
64 145 3
64 127 3
64 78 6
64 160 8
64 177 6
64 119 5
64 72 7
64 169 2
64 165 2
64 150 4
64 186 3
64 69 9
64 75 6
64 122 5
64 178 7
64 168 2
64 196 5
64 195 10
64 130 10
64 99 5
64 147 7
64 146 8
64 164 7
64 158 7
64 83 5
64 126 7
64 163 8
64 93 4
64 89 1
64 116 9
64 137 10
64 76 5
64 91 6
64 98 7
64 180 9
64 108 4
64 103 1
64 80 1
64 109 3
64 175 6
64 95 10
64 149 7
64 136 8
64 135 5
64 179 5
64 157 2
64 159 6
64 102 4
64 170 3
64 191 1
64 197 9
64 86 5
64 182 2
64 187 2
64 81 4
64 138 8
64 73 9
64 140 2
64 131 7
64 176 9
64 84 2
64 97 6
64 152 10
64 92 9
64 120 1
64 66 10
64 200 3
64 68 2
64 77 1
64 74 8
64 112 8
64 114 9
64 162 6
64 189 3
64 125 6
64 113 7
64 79 3
64 134 3
64 94 6
64 124 6
64 154 3
64 90 3
65 124 10
65 164 6
65 114 4
65 187 2
65 165 3
65 118 2
65 163 2
65 166 2
65 169 7
65 125 5
65 192 3
65 90 10
65 167 5
65 75 5
65 185 5
65 137 8
65 134 8
65 145 9
65 123 4
65 98 5
65 72 8
65 183 1
65 67 4
65 135 2
65 139 5
65 116 6
65 96 7
65 141 2
65 140 5
65 83 7
65 104 8
65 173 2
65 80 5
65 119 10
65 84 8
65 142 5
65 71 6
65 144 1
65 168 7
65 143 3
65 177 7
65 117 4
65 188 10
65 194 4
65 107 5
65 129 1
65 82 8
65 174 8
65 89 9
65 147 7
65 190 6
65 74 1
65 160 2
65 193 1
65 76 5
65 106 6
65 110 5
65 79 1
65 150 7
65 99 4
65 115 4
65 191 1
65 69 4
65 120 9
65 162 4
65 181 8
65 182 9
65 172 5
65 196 3
65 122 4
65 111 6
65 73 7
65 176 9
65 95 7
65 77 6
65 200 6
65 130 8
65 178 8
65 101 3
65 170 10
65 78 7
65 136 4
65 189 9
65 198 4
65 197 10
65 109 3
65 112 3
65 121 6
65 92 4
65 81 3
65 195 6
65 108 9
65 155 8
65 93 5
65 91 9
65 199 3
65 175 6
65 68 6
65 85 5
65 184 1
65 148 4
65 100 7
65 94 8
65 154 6
65 126 10
65 157 2
65 171 2
65 149 2
65 128 8
65 156 4
65 66 10
65 179 8
65 151 5
65 102 6
65 88 10
65 159 6
65 133 4
65 152 1
66 175 5
66 67 5
66 144 9
66 145 3
66 118 8
66 176 3
66 192 8
66 164 2
66 68 1
66 121 4
66 177 6
66 153 3
66 196 1
66 131 8
66 170 3
66 128 4
66 171 3
66 149 8
66 143 9
66 110 3
66 100 10
66 83 8
66 69 4
66 71 5
66 191 3
66 199 3
66 150 6
66 102 8
66 179 3
66 141 7
66 84 7
66 126 2
66 94 4
66 76 8
66 79 9
66 80 6
66 120 6
66 167 9
66 107 4
66 186 10
66 152 6
66 124 8
66 162 4
66 136 5
66 137 3
66 139 1
66 188 10
66 91 9
66 159 2
66 187 2
66 200 6
66 87 7
66 93 7
66 155 10
66 81 9
66 163 8
66 86 10
66 98 7
66 156 8
66 88 10
66 198 6
66 174 4
66 119 2
66 108 7
66 101 9
66 193 1
66 132 9
66 154 3
66 195 7
66 125 10
66 112 8
66 106 7
66 180 1
66 116 1
66 89 9
66 158 7
66 123 10
66 197 8
66 113 9
66 169 9
66 96 10
66 184 3
66 173 1
66 127 4
66 134 1
66 157 3
66 130 7
66 104 7
66 181 7
66 82 9
66 92 9
66 129 7
66 85 2
66 117 4
66 190 5
66 151 7
66 138 8
66 97 9
66 140 5
66 105 4
66 133 7
66 75 5
66 77 5
66 172 5
66 166 2
66 74 2
66 142 6
66 95 8
66 78 7
66 148 3
66 111 4
66 146 8
67 169 10
67 83 9
67 128 6
67 159 8
67 75 8
67 94 1
67 113 4
67 121 10
67 179 1
67 200 4
67 145 4
67 194 9
67 135 1
67 187 1
67 150 4
67 115 4
67 118 6
67 114 7
67 161 8
67 173 3
67 183 1
67 185 1
67 142 5
67 130 9
67 95 8
67 158 10
67 103 6
67 157 4
67 110 9
67 138 2
67 178 9
67 146 10
67 101 3
67 193 9
67 99 10
67 136 7
67 98 10
67 168 8
67 87 4
67 111 6
67 71 4
67 117 1
67 198 8
67 76 8
67 177 6
67 195 7
67 126 3
67 78 2
67 91 4
67 152 10
67 120 9
67 97 8
67 119 5
67 153 4
67 131 7
67 125 8
67 85 7
67 92 1
67 192 8
67 143 6
67 139 5
67 77 8
67 122 2
67 132 1
67 171 4
67 181 7
67 191 10
67 96 5
67 160 1
67 162 1
67 155 7
67 199 8
67 182 8
67 80 1
67 163 4
67 112 6
67 184 6
67 89 6
67 197 3
67 149 1
67 93 10
67 167 10
67 151 7
67 140 7
67 148 3
67 175 1
67 141 2
67 68 6
67 180 4
67 129 6
67 109 10
67 81 7
67 73 9
67 137 2
67 102 6
67 84 9
67 79 8
67 133 8
67 164 8
67 123 6
67 108 4
67 156 10
67 82 5
67 189 8
67 147 1
67 124 7
67 86 6
67 70 3
67 165 8
67 190 9
67 134 9
67 107 6
67 116 4
67 74 5
67 166 6
67 90 2
68 121 8
68 166 3
68 141 9
68 196 6
68 144 8
68 137 10
68 92 8
68 149 10
68 157 1
68 154 5
68 187 2
68 134 7
68 198 3
68 139 1
68 172 1
68 83 3
68 147 3
68 90 6
68 167 3
68 190 10
68 126 9
68 93 7
68 108 10
68 163 9
68 159 5
68 200 4
68 76 8
68 168 2
68 97 10
68 111 9
68 78 6
68 140 2
68 80 1
68 191 3
68 91 7
68 142 2
68 165 7
68 150 4
68 189 4
68 129 4
68 105 2
68 176 8
68 162 9
68 73 1
68 84 2
68 185 1
68 174 6
68 75 3
68 178 5
68 169 7
68 72 7
68 130 3
68 153 7
68 181 10
68 143 10
68 193 8
68 118 2
68 117 4
68 132 1
68 112 9
68 85 10
68 120 2
68 123 8
68 135 7
68 152 7
68 177 5
68 127 3
68 192 6
68 158 5
68 128 7
68 96 10
68 113 4
68 182 10
68 103 9
68 155 2
68 136 8
68 160 7
68 161 9
68 82 9
68 115 6
68 188 8
68 95 9
68 183 8
68 184 10
68 186 9
68 179 7
68 107 1
68 94 3
68 106 7
68 77 6
68 197 3
68 99 8
68 69 5
68 70 5
68 145 2
68 119 8
68 89 5
68 114 3
68 109 7
68 124 10
68 131 9
68 171 2
68 101 1
68 116 10
68 173 5
68 100 8
68 87 5
68 86 9
68 151 1
68 71 10
68 138 2
68 74 7
68 148 5
68 170 10
68 146 10
68 110 2
68 199 5
68 98 10
68 102 4
68 133 5
68 156 10
68 164 7
69 183 10
69 77 2
69 182 8
69 163 7
69 137 3
69 86 10
69 142 9
69 152 1
69 98 5
69 120 5
69 168 9
69 180 4
69 134 8
69 117 2
69 162 3
69 108 3
69 188 8
69 197 9
69 104 6
69 147 7
69 92 4
69 123 1
69 178 4
69 88 5
69 127 7
69 194 4
69 79 8
69 101 4
69 159 2
69 156 1
69 128 9
69 146 10
69 166 4
69 161 3
69 126 1
69 82 6
69 181 9
69 106 7
69 130 7
69 136 6
69 138 1
69 121 1
69 125 10
69 172 5
69 107 10
69 89 5
69 119 3
69 129 9
69 155 8
69 96 8
69 143 1
69 78 9
69 84 5
69 91 7
69 154 4
69 170 5
69 148 5
69 145 2
69 184 5
69 102 6
69 144 9
69 153 7
69 99 1
69 149 1
69 167 10
69 140 3
69 90 9
69 135 7
69 169 6
69 124 9
69 179 2
69 80 2
69 70 5
69 173 8
69 171 10
69 174 6
69 118 9
69 187 4
69 110 4
69 87 4
69 177 8
69 199 7
69 109 1
69 186 6
69 133 10
69 72 1
69 193 1
69 111 3
69 95 4
69 151 5
69 105 4
69 164 10
69 73 7
69 114 5
69 195 10
69 75 7
69 191 3
69 103 7
69 185 8
69 190 7
69 198 1
69 200 9
69 122 5
69 97 2
69 85 7
69 189 1
69 158 5
69 100 9
69 116 1
69 165 7
69 76 9
69 83 3
69 141 6
70 190 5
70 111 5
70 115 4
70 183 10
70 82 5
70 90 3
70 87 8
70 175 5
70 140 1
70 143 6
70 173 8
70 119 5
70 162 3
70 101 5
70 168 5
70 150 10
70 200 1
70 113 5
70 171 7
70 105 7
70 156 6
70 102 7
70 73 1
70 126 5
70 176 1
70 107 2
70 94 4
70 141 8
70 166 5
70 85 9
70 76 3
70 91 9
70 165 9
70 149 2
70 103 9
70 164 5
70 174 8
70 134 6
70 187 9
70 138 7
70 136 10
70 96 2
70 172 3
70 177 8
70 123 9
70 161 2
70 132 4
70 199 5
70 92 5
70 95 9
70 79 10
70 192 6
70 158 4
70 93 1
70 120 2
70 114 7
70 133 2
70 189 1
70 74 7
70 72 9
70 193 9
70 152 3
70 112 9
70 100 5
70 81 10
70 167 7
70 170 7
70 145 8
70 139 7
70 125 1
70 185 4
70 75 7
70 147 9
70 121 9
70 116 10
70 88 2
70 97 6
70 153 3
70 197 5
70 188 7
70 169 2
70 181 4
70 78 2
70 160 7
70 106 5
70 124 6
70 144 5
70 108 5
70 148 7
70 191 10
70 137 9
70 151 6
70 110 9
70 195 5
70 146 7
70 186 3
70 104 5
70 117 7
70 194 6
70 142 9
70 180 8
70 99 3
70 135 2
70 130 1
70 196 1
70 154 7
70 83 1
70 86 10
70 128 2
70 89 4
70 182 5
70 71 9
70 198 5
70 77 1
70 98 6
71 148 5
71 196 9
71 164 1
71 167 2
71 97 4
71 88 6
71 165 5
71 116 1
71 86 9
71 154 5
71 144 2
71 81 4
71 166 3
71 73 9
71 187 2
71 77 4
71 79 3
71 120 8
71 136 9
71 121 3
71 75 4
71 173 5
71 149 7
71 134 2
71 84 5
71 161 3
71 108 7
71 107 2
71 180 7
71 105 2
71 151 1
71 74 6
71 95 7
71 186 7
71 175 1
71 133 4
71 147 7
71 192 1
71 111 9
71 131 7
71 160 8
71 93 9
71 118 7
71 119 10
71 178 9
71 137 2
71 146 6
71 115 3
71 195 5
71 123 5
71 177 5
71 87 6
71 80 9
71 83 7
71 171 2
71 109 2
71 113 8
71 140 9
71 141 9
71 191 4
71 85 5
71 174 10
71 72 8
71 82 1
71 150 9
71 197 3
71 162 4
71 92 2
71 179 3
71 100 4
71 172 4
71 169 6
71 102 6
71 188 8
71 122 1
71 185 2
71 98 7
71 110 5
71 138 3
71 142 2
71 114 10
71 170 3
71 90 4
71 194 1
71 128 10
71 183 6
71 89 2
71 132 7
71 112 5
71 139 8
71 145 9
71 152 10
71 199 7
71 125 7
71 96 4
71 78 2
71 143 6
71 129 9
71 155 2
71 168 2
71 126 6
71 76 9
71 153 3
71 127 10
71 158 4
71 130 4
71 200 1
71 94 4
71 103 8
71 104 4
71 156 7
71 198 3
71 91 3
71 99 9
71 181 2
71 106 10
71 184 8
72 95 8
72 82 2
72 105 5
72 182 4
72 170 7
72 149 7
72 76 6
72 147 5
72 152 8
72 122 9
72 110 6
72 88 2
72 136 2
72 177 4
72 199 4
72 192 8
72 162 9
72 193 6
72 93 6
72 158 7
72 189 9
72 150 3
72 186 4
72 197 3
72 166 9
72 73 8
72 103 5
72 86 10
72 91 6
72 161 6
72 118 6
72 129 8
72 155 8
72 198 10
72 112 4
72 113 7
72 168 10
72 131 5
72 141 10
72 107 5
72 106 6
72 124 10
72 142 1
72 137 4
72 78 9
72 96 4
72 102 9
72 128 8
72 157 9
72 184 1
72 132 8
72 114 1
72 121 3
72 135 4
72 125 9
72 79 4
72 92 7
72 160 3
72 100 3
72 169 3
72 187 3
72 156 8
72 83 5
72 80 3
72 119 8
72 176 1
72 146 2
72 104 9
72 133 1
72 167 9
72 194 10
72 183 7
72 191 7
72 111 1
72 188 4
72 97 7
72 101 8
72 175 7
72 190 8
72 115 3
72 163 6
72 130 3
72 172 10
72 195 5
72 165 5
72 139 9
72 174 1
72 108 5
72 179 3
72 171 1
72 178 5
72 196 7
72 138 6
72 77 1
72 153 10
72 127 8
72 185 3
72 75 6
72 173 5
72 148 3
72 81 7
72 94 6
72 181 7
72 159 2
72 200 1
72 151 10
72 87 5
72 126 9
72 120 6
72 164 7
72 154 10
72 99 2
72 90 8
72 117 4
72 145 1
73 82 2
73 112 8
73 198 10
73 89 6
73 173 7
73 176 6
73 147 6
73 87 10
73 76 7
73 180 8
73 108 4
73 124 10
73 126 8
73 197 1
73 158 9
73 97 7
73 152 5
73 114 9
73 104 1
73 78 5
73 118 4
73 96 4
73 84 10
73 140 3
73 86 2
73 168 9
73 179 6
73 134 5
73 83 8
73 161 3
73 193 9
73 138 2
73 129 9
73 111 6
73 195 1
73 81 4
73 131 8
73 163 7
73 191 2
73 181 10
73 188 10
73 105 2
73 169 5
73 99 7
73 135 8
73 149 6
73 79 9
73 119 1
73 183 3
73 109 1
73 75 7
73 171 1
73 85 4
73 186 7
73 121 7
73 103 6
73 196 6
73 162 6
73 194 10
73 107 5
73 132 6
73 170 10
73 80 2
73 115 2
73 106 6
73 189 3
73 199 1
73 102 4
73 166 4
73 182 3
73 148 5
73 167 7
73 94 4
73 100 5
73 175 2
73 192 2
73 92 3
73 113 6
73 136 3
73 187 5
73 144 3
73 164 5
73 74 9
73 174 2
73 160 2
73 116 3
73 137 9
73 88 4
73 172 7
73 98 4
73 184 7
73 150 7
73 125 4
73 156 2
73 133 7
73 120 10
73 153 10
73 142 8
73 177 9
73 200 9
73 157 5
73 110 4
73 77 6
73 141 1
73 90 3
73 165 2
73 143 5
73 95 7
73 123 2
73 185 5
73 145 2
74 148 6
74 163 8
74 75 6
74 187 6
74 139 2
74 165 2
74 85 1
74 168 2
74 89 1
74 97 3
74 157 8
74 129 7
74 154 8
74 118 10
74 173 6
74 87 6
74 195 1
74 93 9
74 88 6
74 135 5
74 133 8
74 77 6
74 197 3
74 92 3
74 177 1
74 145 7
74 100 1
74 179 7
74 136 3
74 91 6
74 106 8
74 180 7
74 143 5
74 188 7
74 127 3
74 119 5
74 171 7
74 170 2
74 169 9
74 184 6
74 138 3
74 153 7
74 199 9
74 99 7
74 116 7
74 82 7
74 113 8
74 149 2
74 192 10
74 166 5
74 147 9
74 114 6
74 76 8
74 120 8
74 125 2
74 90 8
74 144 3
74 174 6
74 155 5
74 194 1
74 141 8
74 191 1
74 151 9
74 134 3
74 111 8
74 185 10
74 105 1
74 84 3
74 103 9
74 142 8
74 109 7
74 98 10
74 86 2
74 79 6
74 101 5
74 156 2
74 167 3
74 126 8
74 175 1
74 137 7
74 146 6
74 190 1
74 110 5
74 162 10
74 178 7
74 196 6
74 115 5
74 121 4
74 122 2
74 158 5
74 80 9
74 123 5
74 128 7
74 152 7
74 172 8
74 189 2
74 193 8
74 164 5
74 159 9
74 83 10
74 161 10
74 95 7
74 183 3
74 150 7
74 198 8
74 160 9
74 81 1
74 181 2
74 186 8
74 78 1
74 112 1
74 200 2
74 117 6
74 176 9
75 130 7
75 134 3
75 160 4
75 137 3
75 118 9
75 159 10
75 83 8
75 116 5
75 197 7
75 195 8
75 107 8
75 90 2
75 88 8
75 146 4
75 133 8
75 79 9
75 178 4
75 196 7
75 138 9
75 140 10
75 113 8
75 189 10
75 168 1
75 81 9
75 97 4
75 103 2
75 139 1
75 105 6
75 166 7
75 185 7
75 179 1
75 171 2
75 170 9
75 199 9
75 82 1
75 125 3
75 190 4
75 186 5
75 184 7
75 120 7
75 108 9
75 84 9
75 151 3
75 200 7
75 162 1
75 112 3
75 76 9
75 177 7
75 150 5
75 85 6
75 191 6
75 131 10
75 172 8
75 106 4
75 176 3
75 165 6
75 117 5
75 141 9
75 102 7
75 156 4
75 89 7
75 92 4
75 114 7
75 152 3
75 193 10
75 164 10
75 142 5
75 143 5
75 123 5
75 86 4
75 94 9
75 95 5
75 136 8
75 198 3
75 153 6
75 128 10
75 80 3
75 167 3
75 115 7
75 127 7
75 163 7
75 154 3
75 148 6
75 144 8
75 132 4
75 122 9
75 104 10
75 77 8
75 192 1
75 181 2
75 129 6
75 99 4
75 173 2
75 124 4
75 187 5
75 87 8
75 126 10
75 147 1
75 149 6
75 101 9
75 174 8
75 183 7
75 98 3
75 109 8
75 182 4
75 157 7
75 121 9
75 91 8
75 93 4
76 95 3
76 168 3
76 78 2
76 155 9
76 169 10
76 104 8
76 125 1
76 128 2
76 92 4
76 123 3
76 172 2
76 77 8
76 119 1
76 135 2
76 101 1
76 113 6
76 143 3
76 132 5
76 148 8
76 124 1
76 139 8
76 137 10
76 163 9
76 173 5
76 200 10
76 133 8
76 165 2
76 105 9
76 161 7
76 108 2
76 90 3
76 127 1
76 145 6
76 171 1
76 131 7
76 167 6
76 192 6
76 114 7
76 96 9
76 120 10
76 194 10
76 151 9
76 79 2
76 182 6
76 189 8
76 193 2
76 80 6
76 98 9
76 138 6
76 81 10
76 178 6
76 134 5
76 184 10
76 149 7
76 195 10
76 89 7
76 136 5
76 142 6
76 130 5
76 147 5
76 144 9
76 99 8
76 121 4
76 160 5
76 199 6
76 93 10
76 106 7
76 126 6
76 183 7
76 177 8
76 196 3
76 156 9
76 111 6
76 191 7
76 153 9
76 150 3
76 100 10
76 117 2
76 103 4
76 140 10
76 188 2
76 198 10
76 175 8
76 118 6
76 162 10
76 107 8
76 122 4
76 157 7
76 154 7
76 141 9
76 186 10
76 83 7
76 82 2
76 102 4
76 109 9
76 85 5
76 84 4
76 197 3
76 170 6
76 166 6
76 94 1
76 158 3
76 180 10
76 112 9
76 179 5
76 181 1
76 146 10
76 116 10
76 159 1
76 187 6
76 185 8
76 87 8
76 97 5
76 176 7
76 174 7
77 137 8
77 113 4
77 177 4
77 166 10
77 100 4
77 131 4
77 105 10
77 142 9
77 141 1
77 167 10
77 171 4
77 155 8
77 120 6
77 145 4
77 149 4
77 114 4
77 121 9
77 162 5
77 80 6
77 104 2
77 125 9
77 110 6
77 95 5
77 185 3
77 133 10
77 146 6
77 119 6
77 161 1
77 89 2
77 88 10
77 173 7
77 127 7
77 174 6
77 176 4
77 189 8
77 187 10
77 118 1
77 190 1
77 106 4
77 112 7
77 182 5
77 98 10
77 94 7
77 122 9
77 101 4
77 91 5
77 116 2
77 117 2
77 159 9
77 132 1
77 152 7
77 163 5
77 87 4
77 194 10
77 84 2
77 129 9
77 90 7
77 96 1
77 140 2
77 81 6
77 175 4
77 83 1
77 85 1
77 107 10
77 160 5
77 180 4
77 108 2
77 169 1
77 124 2
77 136 7
77 92 7
77 195 9
77 138 3
77 126 2
77 178 6
77 153 5
77 139 3
77 93 4
77 148 4
77 147 3
77 135 1
77 128 9
77 78 3
77 168 4
77 109 5
77 82 10
77 193 8
77 115 5
77 172 9
77 103 7
77 134 6
77 181 5
77 191 7
77 164 10
77 123 5
77 196 4
77 102 4
77 179 3
77 130 7
77 170 3
77 192 2
77 200 2
77 188 8
77 99 8
77 198 6
77 156 6
77 197 7
77 165 9
77 199 4
78 139 8
78 194 10
78 189 10
78 110 6
78 183 10
78 121 3
78 140 5
78 154 3
78 115 5
78 182 3
78 84 2
78 174 5
78 136 3
78 80 1
78 103 2
78 98 2
78 168 1
78 152 3
78 180 2
78 170 7
78 134 6
78 114 6
78 85 2
78 192 7
78 198 6
78 120 4
78 163 9
78 92 7
78 129 1
78 164 6
78 116 5
78 185 8
78 195 1
78 161 4
78 177 2
78 95 2
78 132 5
78 175 5
78 108 4
78 146 5
78 162 5
78 105 9
78 93 6
78 128 6
78 123 9
78 142 8
78 171 10
78 159 6
78 156 9
78 186 8
78 184 3
78 86 1
78 127 1
78 99 7
78 102 1
78 150 3
78 157 8
78 81 10
78 113 6
78 173 6
78 133 10
78 147 9
78 145 2
78 125 6
78 119 9
78 109 4
78 112 9
78 181 8
78 143 7
78 89 4
78 188 1
78 91 7
78 117 10
78 126 9
78 97 3
78 107 8
78 199 7
78 149 9
78 144 2
78 135 7
78 122 8
78 94 3
78 165 2
78 138 6
78 197 3
78 141 3
78 160 1
78 90 7
78 153 3
78 124 3
78 176 7
78 83 3
78 190 1
78 196 10
78 200 10
78 166 2
78 148 9
78 88 9
78 172 3
78 82 9
78 169 10
78 87 4
78 151 6
78 130 8
78 191 7
78 178 5
78 96 6
78 167 6
79 162 4
79 94 3
79 136 6
79 189 3
79 133 2
79 105 10
79 192 4
79 116 3
79 154 3
79 197 5
79 104 4
79 129 4
79 99 1
79 130 6
79 196 2
79 95 1
79 200 9
79 145 7
79 115 1
79 175 10
79 179 2
79 174 10
79 84 8
79 165 5
79 166 1
79 118 6
79 186 1
79 160 3
79 194 1
79 148 4
79 155 9
79 173 6
79 98 2
79 110 2
79 147 2
79 132 4
79 137 7
79 159 9
79 191 1
79 114 1
79 150 6
79 108 3
79 163 1
79 103 1
79 151 10
79 144 4
79 119 9
79 93 1
79 176 7
79 143 7
79 109 7
79 152 4
79 134 3
79 195 9
79 106 8
79 83 6
79 90 10
79 138 8
79 181 6
79 140 8
79 125 7
79 120 7
79 92 1
79 190 1
79 96 3
79 139 6
79 169 10
79 153 9
79 112 10
79 122 10
79 185 9
79 97 10
79 89 6
79 100 8
79 107 2
79 164 2
79 170 6
79 171 6
79 168 7
79 178 6
79 87 5
79 183 6
79 180 4
79 177 8
79 172 3
79 161 6
79 85 9
79 111 6
79 167 5
79 101 9
79 156 5
79 113 4
79 146 1
79 82 6
79 187 10
79 141 5
79 193 7
79 127 5
79 128 9
79 91 9
79 123 5
79 86 1
79 182 7
79 142 4
79 80 10
79 198 6
79 81 10
80 140 2
80 159 10
80 95 2
80 152 6
80 171 5
80 109 8
80 106 2
80 103 8
80 143 2
80 151 9
80 83 6
80 132 10
80 100 2
80 126 5
80 199 5
80 172 1
80 117 10
80 169 10
80 192 9
80 198 3
80 124 4
80 141 6
80 156 2
80 148 3
80 118 6
80 136 5
80 82 9
80 162 6
80 101 5
80 194 2
80 108 7
80 157 10
80 86 1
80 123 1
80 111 9
80 112 6
80 96 5
80 178 9
80 107 3
80 99 5
80 105 8
80 150 1
80 84 6
80 133 8
80 193 1
80 197 5
80 188 10
80 165 10
80 90 1
80 81 2
80 181 9
80 155 9
80 137 9
80 200 3
80 175 6
80 147 7
80 153 3
80 163 4
80 102 9
80 122 1
80 160 1
80 94 9
80 138 1
80 104 8
80 174 2
80 180 6
80 196 3
80 179 6
80 114 7
80 91 1
80 145 8
80 142 8
80 190 3
80 131 8
80 183 9
80 164 6
80 189 10
80 135 2
80 89 3
80 167 8
80 191 4
80 115 10
80 98 1
80 129 10
80 149 10
80 97 3
80 170 9
80 120 1
80 121 6
80 176 6
80 128 2
80 134 6
80 130 5
80 184 2
80 154 6
80 166 7
80 125 4
80 88 9
80 185 7
80 168 3
80 186 9
80 195 7
80 144 10
80 146 7
80 187 10
80 92 8
80 158 6
80 113 4
80 139 1
80 85 5
81 115 2
81 139 9
81 118 6
81 200 4
81 130 5
81 133 10
81 143 3
81 132 2
81 111 8
81 151 2
81 195 6
81 97 8
81 192 2
81 98 7
81 149 7
81 181 4
81 112 1
81 173 3
81 163 1
81 145 10
81 138 4
81 88 6
81 183 1
81 100 2
81 84 1
81 127 7
81 168 4
81 125 7
81 185 2
81 197 2
81 169 1
81 101 7
81 156 6
81 95 10
81 82 5
81 196 7
81 85 6
81 194 5
81 137 1
81 148 9
81 110 1
81 108 6
81 170 3
81 136 1
81 104 1
81 142 6
81 87 1
81 155 6
81 191 8
81 131 8
81 184 7
81 190 5
81 144 9
81 124 9
81 91 3
81 166 3
81 120 4
81 158 5
81 96 2
81 154 4
81 188 9
81 189 1
81 103 2
81 147 8
81 94 7
81 199 9
81 121 5
81 134 7
81 165 1
81 92 4
81 93 7
81 113 3
81 178 10
81 129 3
81 90 2
81 140 2
81 152 6
81 99 3
81 160 3
81 116 8
81 107 8
81 123 9
81 161 4
81 174 4
81 106 6
81 105 4
81 167 5
81 117 9
81 141 7
81 182 10
81 198 5
81 186 1
81 164 3
81 153 4
81 114 7
81 171 4
81 146 2
81 135 5
81 150 2
81 83 5
81 177 3
81 176 3
81 157 4
81 126 4
81 102 8
81 159 6
81 172 4
81 180 7
82 87 5
82 195 6
82 123 1
82 101 8
82 179 2
82 94 4
82 154 1
82 99 6
82 175 1
82 167 6
82 110 1
82 160 6
82 145 5
82 89 9
82 196 10
82 128 7
82 168 4
82 136 9
82 86 3
82 132 5
82 107 9
82 184 2
82 178 10
82 187 1
82 138 3
82 113 6
82 111 8
82 161 3
82 176 2
82 139 4
82 135 6
82 120 2
82 149 7
82 88 10
82 98 7
82 125 4
82 108 10
82 183 8
82 130 1
82 137 6
82 177 3
82 191 5
82 190 7
82 173 7
82 169 3
82 200 3
82 96 1
82 181 3
82 147 1
82 171 7
82 163 1
82 85 4
82 103 6
82 174 9
82 129 9
82 102 5
82 150 6
82 142 4
82 185 1
82 115 4
82 140 1
82 131 8
82 91 9
82 106 8
82 83 2
82 117 3
82 148 8
82 144 4
82 172 3
82 189 10
82 84 3
82 157 9
82 127 1
82 165 8
82 122 2
82 119 3
82 141 9
82 118 6
82 126 9
82 134 1
82 186 1
82 95 3
82 146 8
82 193 5
82 116 9
82 158 2
82 162 6
82 155 6
82 194 4
82 156 9
82 112 4
82 105 3
82 121 6
82 180 4
82 153 7
82 197 3
82 166 9
82 199 1
82 93 5
82 92 10
82 124 4
82 97 4
82 188 9
83 145 5
83 120 4
83 99 6
83 169 4
83 142 8
83 97 6
83 121 3
83 126 5
83 192 10
83 92 7
83 200 9
83 114 1
83 104 8
83 182 3
83 134 8
83 158 10
83 177 1
83 148 5
83 130 5
83 107 3
83 186 4
83 127 8
83 133 6
83 86 5
83 151 7
83 185 2
83 174 6
83 84 1
83 191 7
83 160 4
83 176 5
83 178 9
83 103 5
83 105 7
83 154 4
83 193 1
83 157 10
83 153 4
83 149 4
83 165 6
83 93 2
83 171 8
83 180 6
83 170 4
83 189 5
83 89 4
83 108 3
83 166 8
83 118 3
83 128 10
83 129 3
83 98 2
83 123 10
83 164 5
83 190 7
83 95 7
83 110 5
83 135 5
83 94 3
83 163 5
83 156 8
83 117 7
83 102 1
83 196 1
83 161 3
83 198 10
83 194 7
83 197 10
83 167 10
83 199 1
83 143 3
83 168 6
83 116 7
83 132 2
83 183 1
83 137 7
83 162 5
83 136 10
83 144 3
83 112 7
83 159 10
83 113 10
83 124 10
83 181 4
83 147 9
83 115 7
83 179 3
83 152 10
83 172 10
83 87 8
83 195 1
83 125 7
83 85 8
83 131 10
83 96 3
83 141 4
83 184 2
83 155 10
83 175 6
83 88 9
83 109 7
83 150 6
83 187 4
83 140 4
83 100 6
83 101 6
84 88 10
84 195 9
84 89 6
84 139 2
84 100 3
84 158 5
84 107 8
84 184 5
84 110 9
84 102 2
84 200 7
84 157 5
84 162 4
84 87 7
84 143 7
84 142 7
84 140 9
84 128 7
84 136 6
84 108 6
84 160 5
84 113 8
84 145 5
84 131 8
84 193 1
84 116 2
84 188 8
84 112 4
84 141 5
84 174 9
84 118 6
84 153 9
84 178 5
84 114 5
84 104 1
84 135 7
84 187 6
84 132 1
84 92 1
84 171 7
84 123 3
84 115 1
84 97 6
84 177 9
84 144 7
84 170 3
84 152 4
84 155 4
84 86 10
84 149 1
84 111 1
84 192 3
84 85 6
84 91 3
84 163 4
84 159 8
84 148 4
84 164 6
84 105 10
84 129 10
84 99 10
84 196 8
84 172 8
84 156 3
84 190 5
84 93 8
84 127 3
84 96 3
84 138 8
84 109 8
84 120 7
84 124 1
84 121 8
84 182 7
84 147 4
84 198 10
84 154 7
84 183 4
84 133 3
84 165 3
84 130 4
84 94 1
84 169 1
84 137 2
84 176 4
84 180 1
84 167 8
84 125 7
84 185 8
84 119 10
84 90 3
84 98 2
84 101 9
84 199 10
84 146 4
84 191 9
84 166 2
84 122 7
84 161 9
84 117 2
84 194 6
84 150 4
84 151 6
84 186 3
85 182 2
85 113 6
85 169 2
85 129 4
85 191 3
85 115 5
85 196 7
85 124 3
85 159 4
85 171 2
85 127 6
85 135 9
85 168 1
85 136 10
85 138 2
85 192 3
85 92 8
85 154 10
85 146 1
85 103 6
85 178 8
85 131 9
85 153 9
85 97 8
85 162 10
85 186 6
85 166 2
85 123 3
85 164 9
85 174 8
85 114 2
85 156 2
85 108 1
85 190 9
85 117 5
85 101 2
85 119 6
85 110 9
85 147 2
85 198 3
85 189 9
85 133 2
85 143 1
85 195 8
85 150 5
85 148 2
85 144 2
85 105 4
85 86 6
85 188 9
85 90 5
85 185 8
85 94 1
85 158 8
85 173 7
85 180 9
85 126 9
85 193 10
85 125 7
85 155 8
85 167 5
85 122 6
85 141 3
85 111 1
85 112 5
85 87 5
85 96 10
85 181 10
85 102 6
85 172 3
85 99 6
85 100 9
85 151 2
85 176 9
85 140 6
85 139 7
85 120 4
85 137 9
85 200 5
85 89 2
85 177 6
85 160 1
85 187 6
85 197 4
85 104 1
85 116 10
85 145 1
85 161 4
85 142 6
85 121 2
85 130 8
85 175 10
85 152 3
85 163 8
85 98 8
85 93 8
85 109 7
85 88 1
85 165 4
85 107 5
85 132 5
85 183 4
85 184 9
86 171 5
86 197 10
86 125 7
86 101 6
86 98 7
86 145 1
86 128 6
86 173 1
86 133 10
86 90 4
86 122 9
86 148 5
86 198 10
86 164 3
86 132 1
86 151 6
86 180 9
86 193 10
86 135 10
86 112 5
86 186 9
86 108 6
86 107 9
86 113 6
86 120 10
86 99 8
86 156 7
86 175 3
86 200 3
86 160 6
86 134 2
86 141 7
86 174 8
86 155 7
86 146 7
86 165 4
86 138 4
86 91 4
86 126 1
86 163 4
86 87 7
86 170 4
86 161 1
86 199 6
86 111 8
86 94 6
86 130 8
86 196 4
86 176 3
86 123 10
86 187 4
86 194 10
86 169 7
86 168 6
86 183 9
86 96 1
86 100 1
86 185 2
86 181 10
86 182 1
86 184 7
86 131 3
86 162 1
86 153 2
86 191 4
86 106 8
86 102 8
86 166 7
86 139 5
86 137 1
86 140 2
86 158 6
86 152 3
86 150 4
86 177 9
86 116 6
86 109 9
86 92 7
86 192 9
86 119 5
86 157 8
86 103 4
86 190 7
86 167 7
86 136 3
86 117 2
86 95 1
86 115 9
86 154 1
86 105 2
86 89 6
86 88 4
86 110 7
86 147 9
86 179 5
86 159 2
86 114 6
86 129 7
86 189 5
87 197 4
87 108 6
87 173 1
87 132 6
87 142 4
87 185 1
87 125 4
87 136 4
87 116 2
87 175 9
87 112 9
87 93 4
87 89 9
87 138 4
87 177 5
87 193 9
87 148 10
87 128 10
87 139 9
87 135 4
87 91 7
87 150 6
87 134 1
87 130 10
87 181 1
87 124 1
87 107 9
87 189 8
87 115 5
87 99 5
87 127 1
87 119 7
87 153 4
87 186 6
87 90 1
87 151 6
87 88 1
87 101 9
87 167 6
87 174 1
87 200 6
87 113 4
87 105 1
87 156 9
87 183 8
87 97 1
87 137 6
87 187 6
87 98 5
87 95 9
87 133 2
87 178 9
87 166 9
87 120 10
87 158 9
87 122 8
87 196 4
87 162 10
87 188 9
87 92 10
87 179 6
87 180 1
87 114 3
87 109 10
87 145 5
87 140 8
87 104 2
87 106 8
87 184 9
87 117 1
87 182 10
87 192 3
87 141 5
87 121 2
87 103 4
87 110 3
87 176 10
87 194 4
87 100 4
87 102 8
87 143 1
87 147 9
87 161 6
87 144 4
87 159 8
87 168 2
87 163 10
87 157 1
87 149 5
87 146 10
87 96 3
87 129 10
87 171 4
87 118 3
87 164 10
87 169 8
87 131 6
87 111 6
87 172 9
87 123 3
87 152 7
88 124 6
88 196 7
88 180 4
88 189 1
88 139 9
88 136 1
88 198 2
88 165 8
88 164 8
88 169 6
88 133 4
88 93 2
88 100 10
88 148 4
88 145 2
88 99 4
88 184 2
88 157 9
88 102 2
88 98 1
88 111 10
88 121 1
88 131 6
88 92 3
88 138 10
88 125 10
88 174 7
88 163 8
88 176 3
88 181 7
88 183 4
88 167 10
88 141 10
88 194 9
88 104 4
88 192 4
88 129 8
88 132 2
88 150 4
88 158 8
88 190 2
88 173 10
88 103 2
88 105 8
88 128 3
88 166 6
88 191 4
88 135 9
88 106 1
88 89 2
88 126 7
88 108 5
88 154 10
88 177 5
88 168 5
88 116 5
88 134 3
88 146 10
88 160 8
88 185 6
88 162 9
88 94 3
88 147 3
88 144 5
88 156 9
88 188 2
88 96 2
88 143 3
88 182 9
88 170 5
88 110 2
88 161 9
88 127 8
88 90 9
88 122 9
88 137 5
88 175 5
88 113 6
88 109 4
88 112 10
88 120 2
88 152 9
88 200 3
88 197 4
88 115 8
88 140 2
88 155 3
88 119 7
88 95 6
88 149 2
88 159 1
88 195 8
88 153 5
88 114 1
88 101 3
88 186 2
89 97 2
89 152 2
89 139 1
89 119 6
89 148 7
89 196 9
89 90 8
89 92 1
89 194 9
89 189 7
89 98 4
89 161 8
89 134 10
89 176 3
89 96 6
89 170 2
89 94 2
89 169 1
89 145 2
89 125 1
89 154 8
89 197 4
89 192 4
89 178 1
89 106 9
89 111 9
89 191 6
89 110 8
89 101 10
89 153 5
89 129 1
89 151 4
89 200 6
89 121 5
89 174 3
89 183 8
89 158 9
89 141 7
89 108 7
89 185 2
89 135 1
89 123 2
89 113 1
89 190 6
89 117 3
89 164 7
89 131 7
89 116 5
89 162 4
89 155 1
89 172 5
89 175 7
89 173 10
89 107 6
89 103 9
89 127 5
89 181 4
89 112 3
89 136 1
89 177 8
89 120 8
89 104 8
89 180 2
89 144 9
89 159 9
89 126 10
89 122 4
89 184 3
89 124 8
89 160 7
89 140 1
89 146 2
89 114 9
89 167 9
89 115 2
89 93 7
89 198 10
89 147 6
89 149 4
89 186 6
89 99 9
89 142 9
89 143 4
89 166 10
89 137 9
89 133 2
89 193 10
89 109 7
89 128 7
89 168 6
89 156 1
89 150 6
89 171 10
89 95 9
89 179 7
89 118 9
89 199 5
89 132 5
89 100 10
89 130 2
89 165 9
89 157 8
90 169 4
90 175 9
90 178 3
90 129 9
90 120 3
90 111 7
90 95 5
90 128 10
90 94 3
90 174 8
90 99 9
90 155 6
90 176 8
90 165 2
90 164 6
90 170 9
90 142 4
90 183 3
90 171 8
90 106 5
90 180 5
90 133 2
90 198 9
90 134 10
90 139 10
90 112 6
90 143 9
90 137 7
90 167 3
90 188 4
90 148 10
90 146 10
90 93 1
90 102 7
90 192 3
90 101 6
90 145 9
90 200 7
90 92 9
90 138 2
90 161 2
90 197 3
90 105 4
90 195 6
90 182 3
90 172 6
90 160 10
90 136 10
90 126 3
90 109 3
90 162 9
90 108 1
90 91 10
90 144 9
90 96 5
90 177 3
90 114 6
90 122 9
90 181 2
90 135 10
90 115 2
90 153 3
90 190 4
90 187 9
90 159 4
90 158 3
90 117 3
90 185 6
90 196 2
90 186 3
90 147 8
90 179 6
90 194 5
90 103 1
90 118 5
90 141 10
90 157 1
90 150 1
90 98 2
90 97 2
90 184 2
90 121 3
90 189 6
90 149 2
90 124 4
90 191 3
90 127 5
90 130 3
90 163 3
90 119 5
90 123 2
90 151 3
90 173 3
90 104 8
90 131 9
90 168 1
90 125 4
91 176 2
91 151 10
91 126 8
91 180 10
91 147 4
91 132 6
91 187 1
91 175 6
91 163 10
91 181 4
91 106 3
91 120 8
91 183 3
91 168 4
91 102 7
91 145 7
91 188 7
91 127 6
91 139 5
91 129 5
91 164 10
91 115 2
91 157 2
91 138 10
91 169 1
91 117 5
91 116 6
91 130 5
91 156 7
91 140 3
91 136 3
91 125 8
91 95 10
91 94 8
91 108 6
91 146 10
91 191 1
91 97 8
91 192 8
91 148 3
91 121 6
91 131 3
91 107 6
91 200 9
91 178 3
91 194 8
91 162 3
91 100 4
91 155 3
91 153 10
91 101 3
91 193 6
91 110 7
91 189 6
91 165 2
91 124 7
91 114 1
91 113 5
91 103 3
91 158 6
91 197 4
91 160 4
91 172 2
91 174 2
91 135 4
91 112 9
91 170 2
91 185 8
91 93 7
91 154 5
91 186 2
91 133 5
91 190 6
91 167 7
91 119 9
91 122 1
91 195 3
91 182 4
91 161 1
91 152 6
91 98 10
91 143 2
91 144 8
91 105 7
91 184 3
91 96 8
91 128 5
91 166 9
91 150 1
91 141 5
91 159 7
91 177 4
91 109 8
91 137 3
91 123 4
91 104 1
91 173 9
91 111 9
91 142 5
92 178 10
92 132 10
92 155 7
92 93 8
92 169 6
92 154 4
92 147 10
92 95 7
92 170 10
92 158 6
92 133 3
92 189 2
92 162 9
92 117 6
92 179 3
92 164 6
92 118 9
92 98 8
92 152 4
92 116 4
92 159 8
92 126 7
92 183 3
92 166 8
92 102 3
92 137 4
92 195 10
92 134 8
92 131 6
92 127 10
92 110 4
92 123 8
92 200 8
92 196 9
92 176 10
92 199 6
92 145 3
92 104 8
92 99 1
92 194 9
92 175 6
92 139 5
92 96 7
92 124 7
92 119 5
92 157 1
92 135 10
92 184 1
92 197 3
92 190 2
92 165 3
92 128 8
92 111 1
92 129 6
92 106 6
92 103 2
92 113 4
92 136 4
92 181 2
92 109 9
92 151 8
92 141 5
92 105 9
92 108 3
92 188 2
92 101 8
92 115 8
92 173 3
92 153 8
92 149 9
92 177 7
92 198 9
92 182 4
92 161 9
92 143 4
92 146 9
92 193 9
92 163 9
92 186 6
92 192 8
92 144 6
92 122 1
92 167 8
92 94 2
92 142 5
92 125 6
92 180 9
92 97 8
92 187 5
92 114 4
92 150 3
92 112 5
92 138 9
92 107 3
92 156 10
92 171 9
92 174 3
92 168 6
92 100 9
92 148 8
92 185 9
92 140 3
93 95 3
93 127 6
93 190 7
93 135 8
93 166 9
93 117 3
93 167 4
93 193 7
93 155 10
93 175 1
93 142 5
93 122 5
93 157 2
93 141 7
93 194 1
93 109 3
93 184 9
93 169 8
93 98 2
93 108 4
93 146 9
93 136 4
93 151 5
93 120 8
93 144 2
93 107 1
93 124 1
93 159 8
93 177 9
93 168 9
93 145 3
93 140 4
93 119 6
93 164 8
93 105 7
93 200 8
93 174 6
93 183 10
93 97 3
93 130 7
93 149 3
93 116 3
93 114 7
93 143 3
93 162 3
93 132 3
93 129 5
93 199 8
93 115 8
93 189 4
93 185 9
93 171 5
93 172 1
93 161 9
93 101 7
93 150 3
93 147 1
93 139 9
93 192 5
93 126 9
93 113 5
93 128 6
93 112 2
93 96 3
93 158 4
93 170 3
93 104 8
93 100 1
93 106 1
93 186 5
93 102 10
93 133 3
93 181 2
93 118 4
93 156 5
93 187 8
93 110 2
93 111 3
93 99 9
93 121 2
93 94 7
93 182 6
93 137 2
93 179 4
93 191 5
93 173 6
93 165 1
93 153 6
93 160 10
93 103 2
93 176 8
93 123 8
93 152 9
93 197 5
94 157 2
94 103 7
94 106 7
94 100 9
94 139 8
94 114 2
94 174 3
94 128 3
94 155 10
94 154 9
94 186 3
94 134 4
94 115 7
94 129 6
94 177 5
94 196 8
94 97 2
94 179 1
94 172 7
94 137 6
94 122 9
94 153 7
94 171 2
94 96 9
94 132 6
94 163 7
94 111 5
94 152 9
94 143 4
94 146 2
94 195 7
94 183 9
94 148 2
94 200 7
94 167 5
94 180 4
94 98 8
94 104 4
94 141 2
94 198 2
94 110 5
94 117 8
94 108 9
94 126 3
94 182 10
94 130 3
94 107 7
94 150 1
94 136 4
94 144 9
94 187 10
94 158 3
94 184 6
94 160 3
94 161 7
94 168 2
94 151 10
94 181 4
94 138 8
94 120 2
94 95 9
94 189 7
94 166 2
94 170 6
94 105 8
94 178 10
94 131 8
94 142 8
94 176 3
94 145 1
94 159 8
94 140 9
94 127 3
94 191 10
94 193 3
94 199 6
94 194 3
94 121 7
94 164 7
94 102 9
94 99 6
94 125 2
94 162 10
94 101 5
94 175 2
94 135 7
94 113 3
94 185 10
94 188 6
94 133 1
94 173 10
94 118 9
94 169 4
94 156 9
94 119 10
94 116 4
95 152 1
95 171 5
95 133 3
95 150 1
95 106 4
95 187 1
95 135 7
95 200 7
95 185 8
95 124 10
95 109 9
95 117 6
95 156 3
95 122 1
95 148 5
95 154 3
95 129 10
95 168 3
95 153 3
95 130 10
95 116 9
95 155 2
95 161 3
95 199 10
95 167 6
95 190 5
95 96 1
95 170 10
95 128 8
95 173 7
95 110 5
95 198 6
95 149 2
95 134 9
95 174 5
95 105 9
95 192 9
95 141 5
95 191 6
95 144 6
95 104 3
95 125 6
95 112 10
95 100 10
95 151 5
95 137 8
95 101 6
95 119 8
95 183 6
95 160 4
95 159 7
95 121 2
95 179 2
95 136 5
95 142 8
95 123 8
95 147 10
95 127 9
95 114 7
95 195 5
95 177 4
95 176 4
95 162 4
95 143 9
95 189 4
95 115 7
95 180 1
95 108 3
95 197 1
95 97 6
95 165 3
95 172 7
95 164 6
95 145 7
95 169 1
95 126 3
95 118 8
95 99 4
95 181 5
95 107 4
95 102 4
95 111 3
95 140 5
95 182 8
95 120 6
95 188 2
95 178 4
95 193 8
95 103 7
95 194 3
95 157 6
95 132 9
95 158 9
96 126 8
96 114 9
96 155 2
96 176 6
96 98 5
96 131 8
96 122 8
96 141 5
96 144 2
96 156 10
96 103 10
96 132 8
96 183 2
96 97 2
96 161 10
96 142 7
96 113 3
96 163 10
96 184 10
96 173 5
96 139 4
96 162 9
96 152 3
96 140 2
96 199 8
96 117 3
96 200 8
96 115 1
96 125 10
96 197 8
96 106 6
96 169 2
96 194 5
96 191 9
96 123 5
96 190 5
96 108 4
96 102 9
96 181 1
96 129 9
96 130 6
96 188 9
96 124 1
96 182 5
96 168 2
96 109 7
96 187 2
96 105 3
96 150 5
96 107 7
96 195 7
96 192 5
96 171 10
96 128 6
96 148 6
96 167 5
96 170 9
96 127 9
96 186 10
96 110 3
96 118 6
96 100 7
96 159 7
96 154 4
96 104 1
96 134 5
96 116 7
96 101 7
96 138 3
96 180 4
96 99 10
96 164 7
96 175 1
96 166 9
96 147 2
96 145 4
96 133 10
96 160 8
96 179 2
96 120 3
96 119 6
96 112 6
96 158 10
96 165 9
96 121 5
96 196 2
96 189 7
96 172 7
96 153 8
96 174 6
96 135 2
96 151 6
96 177 10
96 193 7
96 146 8
96 157 7
96 149 8
96 185 2
96 143 2
97 156 9
97 113 8
97 151 4
97 165 1
97 110 6
97 178 8
97 119 1
97 175 2
97 188 2
97 114 2
97 124 5
97 183 6
97 122 7
97 141 2
97 195 10
97 192 2
97 103 9
97 160 9
97 153 4
97 115 1
97 170 8
97 152 10
97 176 1
97 194 4
97 132 10
97 149 4
97 106 8
97 102 1
97 128 6
97 190 4
97 101 7
97 169 8
97 200 6
97 104 4
97 154 8
97 105 8
97 193 7
97 117 7
97 171 2
97 148 9
97 109 9
97 140 9
97 126 4
97 138 4
97 172 2
97 161 4
97 112 7
97 184 2
97 155 4
97 131 9
97 167 3
97 143 5
97 133 4
97 173 4
97 108 6
97 121 7
97 127 5
97 123 5
97 100 3
97 197 6
97 164 8
97 191 10
97 180 7
97 162 1
97 134 5
97 177 4
97 145 2
97 129 2
97 163 5
97 189 1
97 187 4
97 174 3
97 111 7
97 116 5
97 199 1
97 157 3
97 158 4
97 135 8
97 182 5
97 142 5
97 98 1
97 166 4
97 130 4
97 168 2
97 181 1
97 185 5
98 186 9
98 107 7
98 197 5
98 132 6
98 164 8
98 131 3
98 130 4
98 185 3
98 189 4
98 179 8
98 180 3
98 137 8
98 102 9
98 155 4
98 117 7
98 141 2
98 192 8
98 194 4
98 113 4
98 178 3
98 191 6
98 195 5
98 168 4
98 166 3
98 106 8
98 151 10
98 127 8
98 118 3
98 143 9
98 170 5
98 161 2
98 146 10
98 167 4
98 199 2
98 108 5
98 133 5
98 176 6
98 99 7
98 124 8
98 136 6
98 138 5
98 157 4
98 142 3
98 148 4
98 181 1
98 163 3
98 139 7
98 144 3
98 150 6
98 169 10
98 114 4
98 147 3
98 159 9
98 125 5
98 188 7
98 154 6
98 120 8
98 158 3
98 100 7
98 165 1
98 109 9
98 160 7
98 200 2
98 126 7
98 140 3
98 119 2
98 177 1
98 129 6
98 135 1
98 175 10
98 187 2
98 193 3
98 172 8
98 198 10
98 184 1
98 174 2
98 112 2
98 149 7
98 162 7
98 105 4
98 153 10
98 103 3
98 123 8
98 145 8
98 190 3
98 152 8
98 116 10
98 173 8
98 196 6
98 134 10
98 104 8
98 156 2
98 171 4
99 108 6
99 175 1
99 144 6
99 195 6
99 131 10
99 124 2
99 185 6
99 118 6
99 154 10
99 196 2
99 100 2
99 181 5
99 119 7
99 167 2
99 191 10
99 142 3
99 110 3
99 182 8
99 123 8
99 129 4
99 109 2
99 121 2
99 153 9
99 112 6
99 135 8
99 111 7
99 189 10
99 170 9
99 150 4
99 160 3
99 172 6
99 140 6
99 173 6
99 159 10
99 113 5
99 163 6
99 139 6
99 120 10
99 157 8
99 107 1
99 138 5
99 145 9
99 164 9
99 178 10
99 186 6
99 126 8
99 174 9
99 183 10
99 198 5
99 180 1
99 105 4
99 194 4
99 104 6
99 176 4
99 188 6
99 193 3
99 101 5
99 158 4
99 116 8
99 133 9
99 134 5
99 168 3
99 128 6
99 125 3
99 152 7
99 127 3
99 130 9
99 184 5
99 114 8
99 166 8
99 103 4
99 117 10
99 171 1
99 136 4
99 177 3
99 137 8
99 122 4
99 106 3
99 187 7
99 147 1
99 169 4
99 102 10
99 200 7
99 156 10
99 161 8
99 151 4
99 115 1
99 165 8
99 149 6
100 134 8
100 112 7
100 126 3
100 142 5
100 111 3
100 110 10
100 187 2
100 145 6
100 118 3
100 138 2
100 147 3
100 186 7
100 159 5
100 129 8
100 164 6
100 163 2
100 151 9
100 123 1
100 197 5
100 122 4
100 130 1
100 194 6
100 200 9
100 141 3
100 155 3
100 180 1
100 101 7
100 166 2
100 195 7
100 148 1
100 115 7
100 146 3
100 137 1
100 176 7
100 136 6
100 198 3
100 177 7
100 168 7
100 170 6
100 109 10
100 158 6
100 174 1
100 173 7
100 167 2
100 184 9
100 149 6
100 143 8
100 125 2
100 160 6
100 154 9
100 171 7
100 113 10
100 131 8
100 182 3
100 190 1
100 132 1
100 156 7
100 189 9
100 169 1
100 120 6
100 114 8
100 152 4
100 144 4
100 196 5
100 191 6
100 178 6
100 162 8
100 161 2
100 121 7
100 172 6
100 119 7
100 116 7
100 153 2
100 193 10
100 102 10
100 150 3
100 106 4
100 181 4
100 140 4
100 124 7
100 165 4
100 127 1
100 117 5
100 135 8
100 183 3
100 133 9
100 103 5
100 175 5
100 179 5
100 104 5
101 111 4
101 145 10
101 159 10
101 190 5
101 137 4
101 130 5
101 116 1
101 153 10
101 154 7
101 132 9
101 173 8
101 198 1
101 133 9
101 113 5
101 138 6
101 189 7
101 166 6
101 151 10
101 182 7
101 128 7
101 136 7
101 121 7
101 179 1
101 155 10
101 177 8
101 192 8
101 161 8
101 131 2
101 102 5
101 170 10
101 125 1
101 105 6
101 114 4
101 193 1
101 129 9
101 104 8
101 142 2
101 185 10
101 165 4
101 115 9
101 109 3
101 196 7
101 184 5
101 164 3
101 141 2
101 139 5
101 120 3
101 134 4
101 112 8
101 140 9
101 126 5
101 110 5
101 168 2
101 118 5
101 122 2
101 123 2
101 197 5
101 124 1
101 188 10
101 148 6
101 106 10
101 152 5
101 195 6
101 119 3
101 163 8
101 175 4
101 178 9
101 162 4
101 158 4
101 172 10
101 157 7
101 108 2
101 127 1
101 107 3
101 191 5
101 194 1
101 146 2
101 143 1
101 103 4
101 181 1
101 183 4
101 199 8
101 167 6
101 180 9
101 171 4
101 147 5
101 200 3
101 117 5
101 186 2
102 191 3
102 196 3
102 110 6
102 183 10
102 114 5
102 198 1
102 149 5
102 109 10
102 104 3
102 162 3
102 193 4
102 186 3
102 150 7
102 159 10
102 170 2
102 125 9
102 163 10
102 141 6
102 185 5
102 195 9
102 190 10
102 155 9
102 176 10
102 146 8
102 120 7
102 178 7
102 152 1
102 157 10
102 192 5
102 129 3
102 199 7
102 106 1
102 108 2
102 166 8
102 147 9
102 148 3
102 133 7
102 131 5
102 128 5
102 136 9
102 144 4
102 138 8
102 134 8
102 160 7
102 124 1
102 132 4
102 135 6
102 184 4
102 173 2
102 145 8
102 142 10
102 180 4
102 143 2
102 112 9
102 116 2
102 187 4
102 103 6
102 107 5
102 188 6
102 153 8
102 168 9
102 154 8
102 123 5
102 118 5
102 137 10
102 189 2
102 172 4
102 105 9
102 115 7
102 122 4
102 181 2
102 140 9
102 156 2
102 197 10
102 171 9
102 139 9
102 111 7
102 113 3
102 130 4
102 117 3
102 167 6
102 177 8
102 165 6
102 151 2
102 158 2
102 169 3
102 126 4
103 181 3
103 122 2
103 160 3
103 187 8
103 112 9
103 144 2
103 136 9
103 176 6
103 180 2
103 164 5
103 192 6
103 199 9
103 133 2
103 119 1
103 138 6
103 165 3
103 162 5
103 137 2
103 123 2
103 200 5
103 155 2
103 127 10
103 156 3
103 186 6
103 151 10
103 152 5
103 132 5
103 142 4
103 153 7
103 141 2
103 128 5
103 194 2
103 130 3
103 150 9
103 149 5
103 182 4
103 107 3
103 129 7
103 148 4
103 105 7
103 131 9
103 183 8
103 178 9
103 109 4
103 159 10
103 175 1
103 110 2
103 111 10
103 135 2
103 120 7
103 168 10
103 139 7
103 198 7
103 166 4
103 106 1
103 190 9
103 114 5
103 189 2
103 134 8
103 143 4
103 113 3
103 147 8
103 195 9
103 177 3
103 174 4
103 163 3
103 170 1
103 118 6
103 125 8
103 154 3
103 161 3
103 126 2
103 157 3
103 169 2
103 121 5
103 188 6
103 172 6
103 173 8
103 124 4
103 193 3
103 145 6
103 185 10
103 115 1
103 116 6
103 197 10
103 171 2
103 146 8
103 108 10
103 158 6
103 184 10
103 104 10
104 139 5
104 168 1
104 180 5
104 199 8
104 156 4
104 157 10
104 154 2
104 195 1
104 175 7
104 191 2
104 138 4
104 188 9
104 159 7
104 198 2
104 119 7
104 147 1
104 146 2
104 163 6
104 190 9
104 123 8
104 129 6
104 177 2
104 126 4
104 197 5
104 151 7
104 135 5
104 110 10
104 186 8
104 173 4
104 142 7
104 120 6
104 184 2
104 183 2
104 118 8
104 167 7
104 165 2
104 137 6
104 170 4
104 121 2
104 193 7
104 150 4
104 152 7
104 179 3
104 112 2
104 194 10
104 113 1
104 106 3
104 114 10
104 132 5
104 171 2
104 148 8
104 169 4
104 181 7
104 158 9
104 174 4
104 161 8
104 124 8
104 164 6
104 162 9
104 153 6
104 122 5
104 134 6
104 196 4
104 200 6
104 187 9
104 116 7
104 166 1
104 144 1
104 107 10
104 109 6
104 182 1
104 127 10
104 125 3
104 172 5
104 111 3
104 189 10
104 117 10
104 155 2
104 136 7
104 131 8
104 128 2
104 140 8
104 149 10
104 176 9
104 178 6
104 115 7
105 130 6
105 173 2
105 181 4
105 117 8
105 125 7
105 191 5
105 132 1
105 155 2
105 134 9
105 146 1
105 192 4
105 147 3
105 195 6
105 182 7
105 199 3
105 194 3
105 183 9
105 184 10
105 169 4
105 185 1
105 123 7
105 127 3
105 167 8
105 164 5
105 153 6
105 112 4
105 129 5
105 110 7
105 121 4
105 168 8
105 145 3
105 118 6
105 108 2
105 189 3
105 159 6
105 187 8
105 128 1
105 176 5
105 197 10
105 157 8
105 148 6
105 140 6
105 161 1
105 160 8
105 196 3
105 139 3
105 180 10
105 154 8
105 122 1
105 111 3
105 193 2
105 162 3
105 137 3
105 166 6
105 171 4
105 150 9
105 131 5
105 156 7
105 200 10
105 174 2
105 120 1
105 198 6
105 113 7
105 170 4
105 109 3
105 136 6
105 138 3
105 172 4
105 141 6
105 179 6
105 177 1
105 115 8
105 144 6
105 114 8
105 178 7
105 188 8
105 124 5
105 142 10
105 165 10
105 126 6
105 152 7
105 133 1
105 143 8
105 149 4
105 186 10
106 123 6
106 145 3
106 173 1
106 167 1
106 124 3
106 121 10
106 198 8
106 200 2
106 174 9
106 166 6
106 116 8
106 157 6
106 155 6
106 153 5
106 141 2
106 144 7
106 115 9
106 112 6
106 189 1
106 108 6
106 186 3
106 127 8
106 156 1
106 146 7
106 195 8
106 138 4
106 158 10
106 119 3
106 199 4
106 111 9
106 176 2
106 165 4
106 178 10
106 149 1
106 168 9
106 177 9
106 154 6
106 172 4
106 171 10
106 175 7
106 126 2
106 194 1
106 118 1
106 160 8
106 133 8
106 197 4
106 185 7
106 196 8
106 179 8
106 135 1
106 125 6
106 147 2
106 143 3
106 182 10
106 110 3
106 152 8
106 134 5
106 114 8
106 117 9
106 187 9
106 140 3
106 122 6
106 142 4
106 128 10
106 183 6
106 188 8
106 180 10
106 136 8
106 193 9
106 131 4
106 162 9
106 150 3
106 170 1
106 129 6
106 109 2
106 107 10
106 192 6
106 148 5
106 169 8
106 161 7
106 130 7
106 137 4
106 120 1
107 165 5
107 149 6
107 190 3
107 128 9
107 143 8
107 155 1
107 174 9
107 150 7
107 115 7
107 119 7
107 117 9
107 191 7
107 122 5
107 182 4
107 121 6
107 193 3
107 183 4
107 176 3
107 152 6
107 125 5
107 141 2
107 116 2
107 200 8
107 134 8
107 186 7
107 166 2
107 192 3
107 167 7
107 194 9
107 136 10
107 160 10
107 198 9
107 146 7
107 108 6
107 153 3
107 197 7
107 164 1
107 123 8
107 188 2
107 129 6
107 120 8
107 133 7
107 169 2
107 185 2
107 177 5
107 135 10
107 127 7
107 132 3
107 112 7
107 189 7
107 137 9
107 124 10
107 158 7
107 113 7
107 159 10
107 199 1
107 110 7
107 114 9
107 195 2
107 168 2
107 171 4
107 173 1
107 109 7
107 139 3
107 156 10
107 184 6
107 126 8
107 162 10
107 175 5
107 151 5
107 131 4
107 142 6
107 172 8
107 181 4
107 180 3
107 111 5
107 161 6
107 147 8
107 118 2
107 196 2
107 178 1
107 148 9
107 130 1
107 144 4
107 179 9
108 169 8
108 112 5
108 182 4
108 193 10
108 163 10
108 123 4
108 176 7
108 147 9
108 135 2
108 128 2
108 144 4
108 196 4
108 166 1
108 170 3
108 175 8
108 140 5
108 161 1
108 148 7
108 181 4
108 165 10
108 120 5
108 189 7
108 116 6
108 178 10
108 191 1
108 162 3
108 109 4
108 197 7
108 152 4
108 121 4
108 177 5
108 160 10
108 146 9
108 113 5
108 199 5
108 153 4
108 125 10
108 117 8
108 157 8
108 119 4
108 115 7
108 110 7
108 195 2
108 187 8
108 185 10
108 145 7
108 141 10
108 130 3
108 149 9
108 151 7
108 172 5
108 138 7
108 183 1
108 114 4
108 127 7
108 184 9
108 200 4
108 143 1
108 168 2
108 198 7
108 136 4
108 188 3
108 186 7
108 150 8
108 134 9
108 194 9
108 159 10
108 154 5
108 118 2
108 131 9
108 156 5
108 126 4
108 132 2
108 179 6
108 164 7
108 158 3
108 180 1
108 137 9
108 139 3
108 167 10
108 142 10
108 171 2
108 173 9
108 155 2
108 122 9
108 174 5
108 190 1
108 133 5
109 112 2
109 116 4
109 142 5
109 193 5
109 134 2
109 192 10
109 137 1
109 141 6
109 179 4
109 159 9
109 183 3
109 111 6
109 155 10
109 182 1
109 139 7
109 128 1
109 150 9
109 181 6
109 149 4
109 120 5
109 135 5
109 161 7
109 127 8
109 190 1
109 162 2
109 132 10
109 158 6
109 133 9
109 129 5
109 170 3
109 152 7
109 189 8
109 123 7
109 165 2
109 125 4
109 124 3
109 166 6
109 163 10
109 140 7
109 131 7
109 199 7
109 115 8
109 138 2
109 151 5
109 186 10
109 119 9
109 188 10
109 148 4
109 153 8
109 200 3
109 191 2
109 144 6
109 147 7
109 164 3
109 168 2
109 195 2
109 121 3
109 175 7
109 171 2
109 126 8
109 187 4
109 160 4
109 154 8
109 196 4
109 130 10
109 157 1
109 173 7
109 176 4
109 146 7
109 136 1
109 197 2
109 167 9
109 194 1
109 114 8
109 156 10
109 110 6
109 169 7
109 118 1
109 180 6
109 174 10
109 117 1
110 153 1
110 180 10
110 148 5
110 181 10
110 119 6
110 195 8
110 190 2
110 111 3
110 115 3
110 179 10
110 147 5
110 185 3
110 133 7
110 166 10
110 150 1
110 152 4
110 194 7
110 143 4
110 170 8
110 139 1
110 197 8
110 141 4
110 162 1
110 183 8
110 138 6
110 154 10
110 123 1
110 182 4
110 159 2
110 131 9
110 112 4
110 117 10
110 167 2
110 134 4
110 128 10
110 114 8
110 198 9
110 155 8
110 146 7
110 176 1
110 192 5
110 135 10
110 120 7
110 196 8
110 187 9
110 193 3
110 160 8
110 171 8
110 177 10
110 125 5
110 129 7
110 156 5
110 151 1
110 126 2
110 174 9
110 199 5
110 169 6
110 186 1
110 163 7
110 184 10
110 175 9
110 168 9
110 164 2
110 116 1
110 157 1
110 127 5
110 132 9
110 144 4
110 140 2
110 188 7
110 136 4
110 122 9
110 118 9
110 172 2
110 178 9
110 113 7
110 165 4
111 126 9
111 166 1
111 151 5
111 184 3
111 124 3
111 125 4
111 197 5
111 161 8
111 179 2
111 162 10
111 200 3
111 119 8
111 135 1
111 186 3
111 114 2
111 181 7
111 141 5
111 136 6
111 175 2
111 148 8
111 172 2
111 112 4
111 198 4
111 134 8
111 192 3
111 143 4
111 183 1
111 144 2
111 149 4
111 123 7
111 152 10
111 182 9
111 121 8
111 127 10
111 167 8
111 160 5
111 177 6
111 137 6
111 168 3
111 157 6
111 176 7
111 117 4
111 116 4
111 188 1
111 185 6
111 133 3
111 150 6
111 131 6
111 145 4
111 115 3
111 159 10
111 196 4
111 158 2
111 155 7
111 154 2
111 190 2
111 193 2
111 194 6
111 156 9
111 139 7
111 180 10
111 189 3
111 128 7
111 187 2
111 118 6
111 138 6
111 129 8
111 171 3
111 170 2
111 113 2
111 140 7
111 191 2
111 165 9
111 164 10
111 130 3
111 122 1
111 173 1
112 173 6
112 156 6
112 150 5
112 115 3
112 113 7
112 191 10
112 160 6
112 118 4
112 153 6
112 149 10
112 152 10
112 142 5
112 141 1
112 136 4
112 147 5
112 174 3
112 124 5
112 184 2
112 190 1
112 188 6
112 185 3
112 177 4
112 146 10
112 170 4
112 158 7
112 175 1
112 120 9
112 126 2
112 192 3
112 169 3
112 116 9
112 186 4
112 145 3
112 138 10
112 137 9
112 189 4
112 172 6
112 135 2
112 133 2
112 161 4
112 157 9
112 154 5
112 168 7
112 197 9
112 179 2
112 127 8
112 123 7
112 181 8
112 122 10
112 151 4
112 194 10
112 131 6
112 183 9
112 196 4
112 162 1
112 143 8
112 187 9
112 140 5
112 119 1
112 163 7
112 171 8
112 134 8
112 121 6
112 195 9
112 114 5
112 128 4
112 178 8
112 132 5
112 176 10
112 164 7
112 200 5
112 165 6
112 198 5
112 148 9
112 166 10
112 193 5
112 159 3
112 125 6
112 199 9
112 129 9
113 187 8
113 176 9
113 153 1
113 148 1
113 171 1
113 115 7
113 117 7
113 151 6
113 145 4
113 154 5
113 191 6
113 184 7
113 136 5
113 185 7
113 124 7
113 174 8
113 162 6
113 144 1
113 178 7
113 150 7
113 147 2
113 132 3
113 122 4
113 141 9
113 200 2
113 195 1
113 165 7
113 180 2
113 157 5
113 181 1
113 198 2
113 166 3
113 131 6
113 123 4
113 135 7
113 167 1
113 126 2
113 175 7
113 172 2
113 156 6
113 142 10
113 129 7
113 197 6
113 199 5
113 143 6
113 169 9
113 186 1
113 189 3
113 116 4
113 160 8
113 133 8
113 173 8
113 164 8
113 140 9
113 139 5
113 158 5
113 149 10
113 161 6
113 155 1
113 194 8
113 163 7
113 182 10
113 119 8
113 170 8
113 127 5
113 168 10
113 192 8
113 190 6
113 130 2
113 120 7
113 128 4
113 114 3
113 134 4
113 179 1
113 125 8
113 188 4
113 159 9
113 118 9
113 152 3
113 146 4
113 183 5
113 137 3
114 194 1
114 147 6
114 158 9
114 161 6
114 191 7
114 198 5
114 150 5
114 156 8
114 142 8
114 141 6
114 145 7
114 149 7
114 135 4
114 157 9
114 183 4
114 151 9
114 187 1
114 137 1
114 173 2
114 167 5
114 124 8
114 193 9
114 197 5
114 140 5
114 121 10
114 139 8
114 171 3
114 130 5
114 182 7
114 160 10
114 119 8
114 192 10
114 126 2
114 169 5
114 154 9
114 129 4
114 199 3
114 196 10
114 190 4
114 179 8
114 188 3
114 117 6
114 120 6
114 175 7
114 178 4
114 181 6
114 118 4
114 176 2
114 166 9
114 172 1
114 159 7
114 174 1
114 165 9
114 134 6
114 116 10
114 177 8
114 133 6
114 136 9
114 143 5
114 195 1
114 127 2
114 189 10
114 152 9
114 131 2
114 123 2
114 162 4
114 184 10
114 122 6
114 168 6
114 186 8
114 115 9
114 200 4
114 144 4
114 185 3
114 163 2
114 125 5
114 128 7
115 122 10
115 162 2
115 120 4
115 163 1
115 151 1
115 172 2
115 178 7
115 188 4
115 132 6
115 119 8
115 181 7
115 174 5
115 164 2
115 187 8
115 179 7
115 116 4
115 143 5
115 177 9
115 140 6
115 129 8
115 173 8
115 184 2
115 146 4
115 152 1
115 157 6
115 145 2
115 158 7
115 168 8
115 190 3
115 117 2
115 150 1
115 170 4
115 195 7
115 167 6
115 166 9
115 155 8
115 200 1
115 141 9
115 182 4
115 153 4
115 193 9
115 126 1
115 194 4
115 130 7
115 148 3
115 139 9
115 127 10
115 118 2
115 180 2
115 154 8
115 124 10
115 171 5
115 142 6
115 138 5
115 196 4
115 169 3
115 144 4
115 131 1
115 149 6
115 160 10
115 165 5
115 159 3
115 199 7
115 121 5
115 147 1
115 161 2
115 192 7
115 156 8
115 123 6
115 197 6
115 186 5
115 176 7
115 175 8
115 134 5
115 137 3
115 185 9
115 189 7
115 128 9
115 136 4
115 135 6
115 125 9
115 133 4
116 164 4
116 129 10
116 198 8
116 122 3
116 141 4
116 130 3
116 177 10
116 148 1
116 124 1
116 187 8
116 162 4
116 143 1
116 197 6
116 161 4
116 174 8
116 193 7
116 149 10
116 196 6
116 157 7
116 134 1
116 120 4
116 163 3
116 192 7
116 147 4
116 145 9
116 186 8
116 123 8
116 154 2
116 167 9
116 185 5
116 126 7
116 121 7
116 182 8
116 127 2
116 173 4
116 142 4
116 118 9
116 191 4
116 138 2
116 184 8
116 139 8
116 176 8
116 128 3
116 179 10
116 166 9
116 135 8
116 153 10
116 188 7
116 194 5
116 199 7
116 170 8
116 133 1
116 183 5
116 171 10
116 119 3
116 189 10
116 136 3
116 150 2
116 155 10
116 146 8
116 140 2
116 131 1
116 159 2
116 152 9
116 151 1
116 181 7
116 137 1
116 165 10
116 190 10
116 168 5
116 195 10
116 144 10
116 132 2
116 200 5
116 178 7
116 158 1
116 160 1
117 162 4
117 128 7
117 200 10
117 142 8
117 129 9
117 185 7
117 157 7
117 155 2
117 160 8
117 176 8
117 174 3
117 147 8
117 120 6
117 151 9
117 126 5
117 119 5
117 192 2
117 165 6
117 194 9
117 167 3
117 124 1
117 191 5
117 136 4
117 188 1
117 143 4
117 187 8
117 190 10
117 153 1
117 131 8
117 121 6
117 141 1
117 123 2
117 170 10
117 144 10
117 130 6
117 164 5
117 138 7
117 166 2
117 183 9
117 195 7
117 169 1
117 186 5
117 175 8
117 135 2
117 152 10
117 177 7
117 181 6
117 150 5
117 127 3
117 118 10
117 184 8
117 148 5
117 171 2
117 193 5
117 146 5
117 133 10
117 197 9
117 132 4
117 173 4
117 125 8
117 179 10
117 168 7
117 154 2
117 163 5
117 149 10
117 182 5
117 159 2
117 196 6
117 189 10
117 161 4
117 198 3
117 172 1
117 156 8
117 180 9
117 199 5
118 151 1
118 185 4
118 192 5
118 119 7
118 144 5
118 191 7
118 141 7
118 200 5
118 170 2
118 146 6
118 193 1
118 160 9
118 179 4
118 158 9
118 136 7
118 169 5
118 128 1
118 149 10
118 164 7
118 150 6
118 123 5
118 135 2
118 138 2
118 180 6
118 145 2
118 134 10
118 182 8
118 196 5
118 162 10
118 122 9
118 188 3
118 154 6
118 137 5
118 176 6
118 143 3
118 131 8
118 165 4
118 173 5
118 127 4
118 139 8
118 198 9
118 130 3
118 153 1
118 172 10
118 183 7
118 148 2
118 133 5
118 155 5
118 194 9
118 174 6
118 140 7
118 187 9
118 195 4
118 190 2
118 161 4
118 178 10
118 121 8
118 125 10
118 177 3
118 197 1
118 167 6
118 147 10
118 163 9
118 120 9
118 166 10
118 129 5
118 152 10
118 181 4
118 175 4
118 157 4
118 171 8
118 156 10
118 189 8
118 126 7
118 184 5
118 168 6
118 142 1
119 154 4
119 152 3
119 191 1
119 174 3
119 150 7
119 187 9
119 198 10
119 141 9
119 165 7
119 159 8
119 142 7
119 166 6
119 128 5
119 121 7
119 197 7
119 138 10
119 178 9
119 195 4
119 194 5
119 185 1
119 168 9
119 181 10
119 182 8
119 151 2
119 124 7
119 145 4
119 149 10
119 136 8
119 173 2
119 177 5
119 153 1
119 190 9
119 135 7
119 188 9
119 140 7
119 147 1
119 171 7
119 172 2
119 134 6
119 163 6
119 183 4
119 129 5
119 164 5
119 189 1
119 125 3
119 200 1
119 170 8
119 162 9
119 123 9
119 161 2
119 176 2
119 175 3
119 126 10
119 156 7
119 155 8
119 196 3
119 143 7
119 192 9
119 160 2
119 169 10
119 120 10
119 132 8
119 144 4
119 133 1
119 157 10
119 193 3
119 148 10
119 130 7
119 122 5
119 186 10
119 139 1
119 137 3
119 199 8
119 146 6
119 179 5
120 150 5
120 180 6
120 166 8
120 173 2
120 141 2
120 122 5
120 176 3
120 162 10
120 165 6
120 153 10
120 184 1
120 159 4
120 138 5
120 172 7
120 129 5
120 175 5
120 128 9
120 194 1
120 198 8
120 171 10
120 200 7
120 177 7
120 190 10
120 126 5
120 163 5
120 146 3
120 135 9
120 168 9
120 144 4
120 155 8
120 134 4
120 195 9
120 125 8
120 157 8
120 183 3
120 187 8
120 145 3
120 133 8
120 179 3
120 169 4
120 170 9
120 188 7
120 147 3
120 186 3
120 167 10
120 160 10
120 140 7
120 193 8
120 123 2
120 158 6
120 142 2
120 148 8
120 154 4
120 124 6
120 181 7
120 156 5
120 161 1
120 174 10
120 131 6
120 192 4
120 196 3
120 149 10
120 121 8
120 137 7
120 164 2
120 151 2
120 143 2
120 199 7
121 165 9
121 151 4
121 130 4
121 171 10
121 139 4
121 137 3
121 179 8
121 198 6
121 143 3
121 148 9
121 152 9
121 129 1
121 131 4
121 193 9
121 172 7
121 128 7
121 155 3
121 136 9
121 167 2
121 166 4
121 200 4
121 161 5
121 157 6
121 134 6
121 178 4
121 135 4
121 123 5
121 188 5
121 144 6
121 196 9
121 159 9
121 145 9
121 168 1
121 177 9
121 160 7
121 150 5
121 125 6
121 187 7
121 122 2
121 164 1
121 141 6
121 175 6
121 149 6
121 158 3
121 176 3
121 138 7
121 154 1
121 132 8
121 126 5
121 199 10
121 156 10
121 142 3
121 189 10
121 133 5
121 163 3
121 191 10
121 180 10
121 124 9
121 147 2
121 197 6
121 170 1
121 174 4
121 195 5
121 184 4
121 140 1
121 194 10
121 185 8
121 182 9
121 192 6
121 183 8
121 127 4
121 190 6
121 173 7
122 148 10
122 192 3
122 170 1
122 135 5
122 155 9
122 178 7
122 159 6
122 167 8
122 151 1
122 176 6
122 153 3
122 175 10
122 142 2
122 172 3
122 187 5
122 149 5
122 133 10
122 171 5
122 124 4
122 139 2
122 165 6
122 200 8
122 160 4
122 188 1
122 184 3
122 156 10
122 181 4
122 168 9
122 127 8
122 198 8
122 162 7
122 137 7
122 132 5
122 164 8
122 126 4
122 174 8
122 129 8
122 143 7
122 123 5
122 125 3
122 138 6
122 134 9
122 147 3
122 197 4
122 145 5
122 195 4
122 173 3
122 182 4
122 150 4
122 185 2
122 189 10
122 131 7
122 158 2
122 166 9
122 196 9
122 152 7
122 186 2
122 130 6
122 128 8
122 157 4
122 161 5
122 199 6
122 179 1
122 136 9
122 146 9
122 193 4
122 140 1
122 191 1
122 154 10
122 177 6
122 194 1
122 190 8
123 171 7
123 174 1
123 164 10
123 124 2
123 157 9
123 181 4
123 151 7
123 138 4
123 162 2
123 168 6
123 194 8
123 140 4
123 143 3
123 147 1
123 149 6
123 175 1
123 182 8
123 125 10
123 189 10
123 173 10
123 128 2
123 167 8
123 136 3
123 144 1
123 146 7
123 178 2
123 176 3
123 192 3
123 199 8
123 187 9
123 196 5
123 141 8
123 166 9
123 154 7
123 142 2
123 148 5
123 139 6
123 135 10
123 158 5
123 153 7
123 180 6
123 126 9
123 195 7
123 183 5
123 188 6
123 193 2
123 161 10
123 197 5
123 200 2
123 160 7
123 172 8
123 145 6
123 155 9
123 134 7
123 150 4
123 169 4
123 127 2
123 165 8
123 159 9
123 190 7
123 131 8
123 129 10
123 184 3
123 130 4
123 177 9
123 156 8
123 137 6
123 186 1
123 198 1
123 191 8
124 190 10
124 161 3
124 192 1
124 171 5
124 178 4
124 177 5
124 131 6
124 198 5
124 170 3
124 154 4
124 150 10
124 197 1
124 196 2
124 128 3
124 162 7
124 155 8
124 186 2
124 181 7
124 146 8
124 142 9
124 152 7
124 165 1
124 137 3
124 188 9
124 184 7
124 127 6
124 185 10
124 143 10
124 140 8
124 172 5
124 158 9
124 129 7
124 139 10
124 176 8
124 138 9
124 193 7
124 168 5
124 166 5
124 136 10
124 187 6
124 133 10
124 164 9
124 149 3
124 157 1
124 200 3
124 191 6
124 132 6
124 194 5
124 151 9
124 153 9
124 173 8
124 125 6
124 174 6
124 183 10
124 195 4
124 163 2
124 147 6
124 130 3
124 134 7
124 148 10
124 160 10
124 159 3
124 180 6
124 175 7
124 144 3
124 126 4
124 182 4
124 135 7
124 156 3
124 199 1
125 175 3
125 143 9
125 188 6
125 141 9
125 189 1
125 163 1
125 170 4
125 148 3
125 156 4
125 192 6
125 183 2
125 142 3
125 171 1
125 139 9
125 162 10
125 179 4
125 177 2
125 168 8
125 196 5
125 126 4
125 199 5
125 194 10
125 184 1
125 151 3
125 161 9
125 191 5
125 131 4
125 174 6
125 180 9
125 187 5
125 181 5
125 159 1
125 178 6
125 135 2
125 132 5
125 147 8
125 140 10
125 152 8
125 195 6
125 190 4
125 185 4
125 129 1
125 134 2
125 130 6
125 136 1
125 200 4
125 128 5
125 166 8
125 144 8
125 165 6
125 160 4
125 150 8
125 127 3
125 186 7
125 137 10
125 157 6
125 198 8
125 155 8
125 154 5
125 197 9
125 164 7
125 167 9
125 146 10
125 133 2
126 143 7
126 155 7
126 181 6
126 142 6
126 161 4
126 200 7
126 175 4
126 153 4
126 195 9
126 163 6
126 179 9
126 183 3
126 139 6
126 135 10
126 176 5
126 128 9
126 189 4
126 162 2
126 168 5
126 134 6
126 130 7
126 156 8
126 159 2
126 131 3
126 127 8
126 182 4
126 129 6
126 158 6
126 169 6
126 137 4
126 151 1
126 171 9
126 148 8
126 138 10
126 193 4
126 192 3
126 177 5
126 132 2
126 165 7
126 157 9
126 198 10
126 196 1
126 147 2
126 160 2
126 141 7
126 150 8
126 194 8
126 144 4
126 146 3
126 145 10
126 185 1
126 164 3
126 178 3
126 186 6
126 199 8
126 167 9
126 133 7
126 154 4
126 170 5
126 174 4
126 190 3
126 140 3
126 180 2
126 136 8
126 191 2
126 188 9
127 141 6
127 191 6
127 195 2
127 167 2
127 143 9
127 186 2
127 200 10
127 196 8
127 184 8
127 135 8
127 189 5
127 147 3
127 169 3
127 149 9
127 175 1
127 185 1
127 197 2
127 161 1
127 154 3
127 165 10
127 164 1
127 138 2
127 168 3
127 150 9
127 144 8
127 162 9
127 133 7
127 170 4
127 183 1
127 145 3
127 130 3
127 192 8
127 190 7
127 129 8
127 180 2
127 177 10
127 159 9
127 152 10
127 134 4
127 188 6
127 193 5
127 140 6
127 173 5
127 187 1
127 176 1
127 139 1
127 157 10
127 128 9
127 156 3
127 198 8
127 148 1
127 160 8
127 151 3
127 178 3
127 136 5
127 171 10
127 131 10
127 199 8
127 166 10
127 132 6
127 158 1
127 137 8
128 185 6
128 188 7
128 159 2
128 133 5
128 131 2
128 181 6
128 174 9
128 195 5
128 137 3
128 157 5
128 152 10
128 179 6
128 154 3
128 130 3
128 187 6
128 198 8
128 193 5
128 161 5
128 162 5
128 150 3
128 182 3
128 199 2
128 168 10
128 176 3
128 177 3
128 148 2
128 197 7
128 144 9
128 163 10
128 175 8
128 156 1
128 149 5
128 145 7
128 135 6
128 200 10
128 155 6
128 153 1
128 143 4
128 172 6
128 191 8
128 166 9
128 171 1
128 151 7
128 167 9
128 146 6
128 129 8
128 173 5
128 132 9
128 140 8
128 170 3
128 192 6
128 158 7
128 183 7
128 194 4
128 169 10
128 141 3
128 189 7
128 178 3
128 184 6
128 134 8
129 168 9
129 154 6
129 194 6
129 134 3
129 149 1
129 192 3
129 144 2
129 158 1
129 169 3
129 135 4
129 195 9
129 136 5
129 179 1
129 159 8
129 147 3
129 200 4
129 152 10
129 160 8
129 171 7
129 178 2
129 180 1
129 167 10
129 191 10
129 142 5
129 188 6
129 197 2
129 157 10
129 161 1
129 150 5
129 163 6
129 196 5
129 173 5
129 156 1
129 131 8
129 138 6
129 184 1
129 148 7
129 185 1
129 166 9
129 189 7
129 170 10
129 176 4
129 174 1
129 141 6
129 190 2
129 140 4
129 175 7
129 199 7
129 153 1
129 172 2
129 155 9
129 187 9
129 133 9
129 162 1
129 182 10
129 164 7
129 139 4
129 177 9
129 186 1
129 137 9
129 146 3
129 143 5
129 193 1
129 181 8
129 145 7
130 195 2
130 143 7
130 179 1
130 185 2
130 139 3
130 154 9
130 148 1
130 157 2
130 159 7
130 193 5
130 146 7
130 189 5
130 144 4
130 182 7
130 166 3
130 153 1
130 199 6
130 145 3
130 198 3
130 169 1
130 131 6
130 140 1
130 172 5
130 177 7
130 134 10
130 147 7
130 152 5
130 197 1
130 190 5
130 165 10
130 156 1
130 150 10
130 164 5
130 186 4
130 167 1
130 163 10
130 174 5
130 188 6
130 142 3
130 173 6
130 136 10
130 200 4
130 135 8
130 132 6
130 178 10
130 133 3
130 151 5
130 171 10
130 184 7
130 180 3
130 141 3
130 170 9
130 181 5
130 176 6
130 194 10
130 196 5
130 191 7
130 187 3
130 175 10
130 160 3
131 184 1
131 196 10
131 139 7
131 159 7
131 195 8
131 158 6
131 149 10
131 134 6
131 178 1
131 154 3
131 148 10
131 182 8
131 187 3
131 147 5
131 198 9
131 156 4
131 176 7
131 141 3
131 142 4
131 193 3
131 190 10
131 175 4
131 189 8
131 143 1
131 188 9
131 155 6
131 165 7
131 199 3
131 192 4
131 169 4
131 160 2
131 162 6
131 144 5
131 183 6
131 171 6
131 166 6
131 161 1
131 163 6
131 153 5
131 177 3
131 174 5
131 194 3
131 151 2
131 135 6
131 146 6
131 191 10
131 138 2
131 186 3
131 173 10
131 197 4
131 136 4
131 172 1
131 179 9
131 150 8
131 185 9
131 167 10
131 181 10
131 170 8
131 200 1
131 133 5
131 180 4
131 157 1
131 145 10
131 152 6
132 183 9
132 174 3
132 147 7
132 154 10
132 179 8
132 170 4
132 176 1
132 185 4
132 153 8
132 157 4
132 188 7
132 197 5
132 146 2
132 165 10
132 177 3
132 151 2
132 175 8
132 191 6
132 167 2
132 178 9
132 194 4
132 158 6
132 136 3
132 180 1
132 134 5
132 168 8
132 190 3
132 142 1
132 150 9
132 162 9
132 198 2
132 169 4
132 192 6
132 144 9
132 199 7
132 141 6
132 172 3
132 171 9
132 133 7
132 145 8
132 173 9
132 148 10
132 195 10
132 137 6
132 166 9
132 149 7
132 196 2
132 186 3
132 189 10
132 187 7
132 143 2
132 135 9
132 182 8
132 164 5
132 184 10
132 161 2
132 139 8
132 181 2
132 155 8
132 156 1
132 193 8
133 194 7
133 177 6
133 140 3
133 182 3
133 134 6
133 152 10
133 157 7
133 197 10
133 143 10
133 144 2
133 180 3
133 192 3
133 136 5
133 196 5
133 138 3
133 148 2
133 198 5
133 156 6
133 155 1
133 169 1
133 162 10
133 147 4
133 200 5
133 189 9
133 158 3
133 187 7
133 190 6
133 173 10
133 176 10
133 186 4
133 183 4
133 163 9
133 142 4
133 135 9
133 150 4
133 146 4
133 164 6
133 191 5
133 184 10
133 165 3
133 167 9
133 168 6
133 161 5
133 151 6
133 153 2
133 154 6
133 195 3
133 199 1
133 171 8
133 137 6
133 178 1
133 170 10
133 159 8
133 160 1
133 185 8
133 149 7
133 179 5
133 188 6
134 172 2
134 162 9
134 195 3
134 135 3
134 170 10
134 159 2
134 174 6
134 180 2
134 193 5
134 198 9
134 158 7
134 199 3
134 171 7
134 192 8
134 197 3
134 156 9
134 146 2
134 187 3
134 139 1
134 150 4
134 136 1
134 140 1
134 160 2
134 137 6
134 184 2
134 182 6
134 161 8
134 190 3
134 163 1
134 179 7
134 151 7
134 169 2
134 183 7
134 153 7
134 145 7
134 196 9
134 142 4
134 176 6
134 188 4
134 164 3
134 152 10
134 173 8
134 200 4
134 144 2
134 178 7
134 177 3
134 185 6
134 191 9
134 168 9
134 143 3
134 167 7
134 175 10
134 194 7
134 181 1
134 147 4
134 165 5
134 154 4
134 157 7
134 149 8
134 166 6
135 173 10
135 180 7
135 175 2
135 197 7
135 143 5
135 163 5
135 154 4
135 196 5
135 186 10
135 137 1
135 165 1
135 174 3
135 151 2
135 160 2
135 140 9
135 162 4
135 149 9
135 147 5
135 172 1
135 184 6
135 156 4
135 152 5
135 190 6
135 142 5
135 189 3
135 177 10
135 171 9
135 158 7
135 194 5
135 192 3
135 164 10
135 179 1
135 141 9
135 148 1
135 146 7
135 166 10
135 188 10
135 159 10
135 138 4
135 144 8
135 191 1
135 176 6
135 169 6
135 155 7
135 167 1
135 157 2
135 200 8
135 198 9
135 145 2
135 187 7
135 178 5
135 185 10
135 182 6
135 170 9
135 161 10
135 139 8
135 193 3
135 195 6
135 153 4
135 150 9
135 168 2
135 181 10
135 183 4
135 136 8
135 199 10
136 140 9
136 177 8
136 147 7
136 176 6
136 151 10
136 150 6
136 162 9
136 137 8
136 174 8
136 190 1
136 167 5
136 153 2
136 181 10
136 141 7
136 187 1
136 139 5
136 163 5
136 185 4
136 158 7
136 194 4
136 180 5
136 189 10
136 178 1
136 183 10
136 170 1
136 168 4
136 142 6
136 165 7
136 175 8
136 188 9
136 149 1
136 154 6
136 169 2
136 186 6
136 143 10
136 166 4
136 152 5
136 146 10
136 161 10
136 172 2
136 138 2
136 192 10
136 156 5
136 193 7
136 148 2
136 196 9
136 191 3
136 173 6
136 199 10
136 195 6
136 179 7
136 171 5
136 200 2
136 159 8
136 182 6
136 157 2
136 160 1
137 156 3
137 146 9
137 170 6
137 155 5
137 143 8
137 147 1
137 163 4
137 193 2
137 161 1
137 174 10
137 149 1
137 198 7
137 173 10
137 187 9
137 190 1
137 152 3
137 196 2
137 168 6
137 195 4
137 144 3
137 164 9
137 141 3
137 183 8
137 165 6
137 150 3
137 159 8
137 151 3
137 148 10
137 158 10
137 182 6
137 200 5
137 142 10
137 153 5
137 192 3
137 140 10
137 171 5
137 185 4
137 172 3
137 176 8
137 145 4
137 191 3
137 160 10
137 199 3
137 175 9
137 138 8
137 178 9
137 180 5
137 177 1
137 157 10
137 167 1
137 194 8
137 186 2
137 197 9
137 189 4
137 184 1
137 181 7
137 188 6
137 154 5
137 162 3
137 166 6
138 170 5
138 187 10
138 157 5
138 162 5
138 165 3
138 140 8
138 176 8
138 168 9
138 175 6
138 160 8
138 173 4
138 155 6
138 185 8
138 163 3
138 191 3
138 181 7
138 164 6
138 154 7
138 190 9
138 182 7
138 142 2
138 166 2
138 159 1
138 144 3
138 156 5
138 184 3
138 143 6
138 158 7
138 139 6
138 186 4
138 197 4
138 195 1
138 169 4
138 180 1
138 141 3
138 189 10
138 199 2
138 172 10
138 171 4
138 196 5
138 194 9
138 200 7
138 192 8
138 198 2
138 167 1
138 149 4
138 188 3
138 174 2
138 153 2
138 147 3
138 145 10
138 178 3
138 146 3
138 151 4
138 152 2
138 179 4
138 177 8
138 193 6
138 161 2
139 171 2
139 200 7
139 174 4
139 177 6
139 153 4
139 192 9
139 175 9
139 167 2
139 157 7
139 194 9
139 159 5
139 176 8
139 172 8
139 197 3
139 143 9
139 162 6
139 147 2
139 185 3
139 193 10
139 187 3
139 180 2
139 151 1
139 158 10
139 166 2
139 195 2
139 152 10
139 178 4
139 183 8
139 148 5
139 173 6
139 190 7
139 144 8
139 146 10
139 182 10
139 149 9
139 155 5
139 181 1
139 141 9
139 198 8
139 160 9
139 164 2
139 156 3
139 168 10
139 179 5
139 145 4
139 154 4
139 150 6
139 196 4
139 186 4
139 188 9
139 163 9
139 199 4
139 161 10
139 170 6
140 157 5
140 191 3
140 172 3
140 198 9
140 165 4
140 147 9
140 189 9
140 176 7
140 168 1
140 177 4
140 199 8
140 161 2
140 160 4
140 145 8
140 188 7
140 195 10
140 186 5
140 200 10
140 150 8
140 190 6
140 159 2
140 144 1
140 187 7
140 179 9
140 169 8
140 142 8
140 162 5
140 152 1
140 154 10
140 153 7
140 181 2
140 175 7
140 155 10
140 158 4
140 171 5
140 180 1
140 196 1
140 149 8
140 151 9
140 143 3
140 173 5
140 156 4
140 146 10
140 194 9
140 178 8
140 174 8
140 164 4
140 182 10
140 197 6
140 166 9
140 185 3
140 184 2
140 193 7
140 141 7
140 163 3
141 182 1
141 195 9
141 194 7
141 180 6
141 163 7
141 164 5
141 161 4
141 146 1
141 155 4
141 158 3
141 183 9
141 187 2
141 171 10
141 192 6
141 191 7
141 196 1
141 151 5
141 189 7
141 174 6
141 200 5
141 193 8
141 154 6
141 147 4
141 162 4
141 145 5
141 142 5
141 167 5
141 178 8
141 143 2
141 170 9
141 157 4
141 181 6
141 172 8
141 175 8
141 150 10
141 169 4
141 184 3
141 177 8
141 165 5
141 152 9
141 159 4
141 168 2
141 166 9
141 144 10
141 179 10
141 176 8
141 199 6
141 186 10
141 160 3
141 173 3
141 185 7
141 153 4
141 188 9
141 149 7
141 190 9
141 198 2
142 188 1
142 197 5
142 145 4
142 147 8
142 144 9
142 182 1
142 192 3
142 165 3
142 157 10
142 146 3
142 163 2
142 173 10
142 162 9
142 170 9
142 166 9
142 194 1
142 172 2
142 174 5
142 154 5
142 156 9
142 176 9
142 180 1
142 168 3
142 150 8
142 161 7
142 175 1
142 186 6
142 191 3
142 196 8
142 200 7
142 155 8
142 148 10
142 185 6
142 177 4
142 181 8
142 190 3
142 151 9
142 183 8
142 149 4
142 193 2
142 167 7
142 195 1
142 199 3
142 171 9
142 184 6
142 143 6
142 179 3
142 153 3
142 164 7
142 178 2
142 169 3
142 187 8
142 189 2
143 152 6
143 173 7
143 175 7
143 169 1
143 195 7
143 160 5
143 191 9
143 183 8
143 198 8
143 200 6
143 184 3
143 178 4
143 155 7
143 179 8
143 164 2
143 150 3
143 144 9
143 151 6
143 157 1
143 168 7
143 161 6
143 176 10
143 190 10
143 165 6
143 156 4
143 192 4
143 196 3
143 177 3
143 154 5
143 149 8
143 186 3
143 171 3
143 187 3
143 194 10
143 167 5
143 145 3
143 147 6
143 153 2
143 189 10
143 159 6
143 162 10
143 180 3
143 182 7
143 146 2
143 199 10
143 163 6
143 181 9
143 172 3
143 197 7
143 170 9
143 185 1
143 193 1
143 188 2
143 148 4
143 174 4
144 148 3
144 184 6
144 179 1
144 186 10
144 183 10
144 188 3
144 167 2
144 166 10
144 175 1
144 152 5
144 190 8
144 147 1
144 155 10
144 185 4
144 168 2
144 145 6
144 146 4
144 161 5
144 199 5
144 172 5
144 194 2
144 182 2
144 151 5
144 165 9
144 180 2
144 157 2
144 164 7
144 171 2
144 153 10
144 191 9
144 195 4
144 163 6
144 198 1
144 187 4
144 196 7
144 169 6
144 178 3
144 154 5
144 193 3
144 150 10
144 189 5
144 181 2
144 149 9
144 159 10
144 192 8
144 200 4
144 176 9
144 160 1
144 173 5
144 162 1
144 177 8
144 174 9
144 156 6
144 170 10
145 200 10
145 185 8
145 163 1
145 160 5
145 197 9
145 198 6
145 165 4
145 150 8
145 195 6
145 187 7
145 173 4
145 193 2
145 191 7
145 161 3
145 176 1
145 184 3
145 189 9
145 181 3
145 190 1
145 155 7
145 172 2
145 178 3
145 199 5
145 183 5
145 186 5
145 146 4
145 162 4
145 151 5
145 196 10
145 148 6
145 177 6
145 154 9
145 159 6
145 180 2
145 194 5
145 156 8
145 158 8
145 169 8
145 153 9
145 170 1
145 149 2
145 167 5
145 147 7
145 168 6
145 179 8
145 166 10
145 174 4
145 188 10
145 192 3
145 171 6
145 152 3
145 175 4
146 187 4
146 191 3
146 159 4
146 151 6
146 168 9
146 183 8
146 185 8
146 172 8
146 166 7
146 163 4
146 158 5
146 155 1
146 182 7
146 169 1
146 175 6
146 196 2
146 190 1
146 156 7
146 200 9
146 192 10
146 179 7
146 154 10
146 148 9
146 152 3
146 188 4
146 173 2
146 198 5
146 170 5
146 178 10
146 193 2
146 161 6
146 195 2
146 199 4
146 147 8
146 194 4
146 181 2
146 177 6
146 149 8
146 164 9
146 150 7
146 162 8
146 189 3
146 180 6
146 153 9
146 157 1
146 165 1
146 167 4
146 171 5
147 193 2
147 158 6
147 175 2
147 154 1
147 157 3
147 174 10
147 159 9
147 162 2
147 187 3
147 196 7
147 192 4
147 164 5
147 153 7
147 173 8
147 149 10
147 178 2
147 151 9
147 165 7
147 179 6
147 170 4
147 150 5
147 181 7
147 167 3
147 190 4
147 200 9
147 160 7
147 191 7
147 171 3
147 172 2
147 189 2
147 183 6
147 148 3
147 169 9
147 180 6
147 177 1
147 188 5
147 197 10
147 186 1
147 184 7
147 194 3
147 163 6
147 152 3
147 198 8
147 156 8
147 161 3
147 182 7
147 155 9
147 185 9
148 176 2
148 178 4
148 152 1
148 192 4
148 155 3
148 186 6
148 161 9
148 181 8
148 175 5
148 196 4
148 160 9
148 149 2
148 164 2
148 184 8
148 197 1
148 154 10
148 195 3
148 159 2
148 157 5
148 187 7
148 171 4
148 191 3
148 185 9
148 170 10
148 153 2
148 156 3
148 150 7
148 168 6
148 166 7
148 162 7
148 188 5
148 199 5
148 182 2
148 193 9
148 169 1
148 189 10
148 180 9
148 183 2
148 200 10
148 172 4
148 167 5
148 163 1
148 194 1
148 151 1
148 190 3
148 198 6
149 160 1
149 172 5
149 159 2
149 186 1
149 198 1
149 152 5
149 191 10
149 182 3
149 154 5
149 163 3
149 156 7
149 162 2
149 188 1
149 170 3
149 181 8
149 164 5
149 180 5
149 177 7
149 192 6
149 185 10
149 151 5
149 196 9
149 193 7
149 157 7
149 173 1
149 176 2
149 178 10
149 153 6
149 171 8
149 195 9
149 166 6
149 183 5
149 197 3
149 199 10
149 158 6
149 187 10
149 169 2
149 179 1
149 190 7
149 189 5
149 161 4
149 194 9
149 175 7
149 174 8
150 162 8
150 187 2
150 194 2
150 190 3
150 168 8
150 180 10
150 174 3
150 171 8
150 191 8
150 153 6
150 163 6
150 166 2
150 154 6
150 156 4
150 161 7
150 198 1
150 165 4
150 157 4
150 179 1
150 185 7
150 178 5
150 167 2
150 200 3
150 195 4
150 172 10
150 158 4
150 181 5
150 196 4
150 159 5
150 160 1
150 175 5
150 170 10
150 164 7
150 197 10
150 199 7
150 152 10
150 182 8
150 192 9
150 184 3
150 173 9
150 186 10
150 169 7
150 183 3
151 180 9
151 191 7
151 200 6
151 177 10
151 182 8
151 155 2
151 163 5
151 171 9
151 185 10
151 156 1
151 181 6
151 153 6
151 159 6
151 174 3
151 190 6
151 183 9
151 172 2
151 158 3
151 189 2
151 199 2
151 198 10
151 161 8
151 167 10
151 166 10
151 196 9
151 194 3
151 152 7
151 157 4
151 179 3
151 192 9
151 170 10
151 188 2
151 187 4
151 184 5
151 164 4
151 168 10
151 197 2
151 162 10
151 193 3
151 160 9
151 165 6
151 169 10
152 200 1
152 153 4
152 175 6
152 181 9
152 189 2
152 191 3
152 192 6
152 186 10
152 158 1
152 185 6
152 197 2
152 155 4
152 167 10
152 190 4
152 162 2
152 157 8
152 184 8
152 188 3
152 164 9
152 180 3
152 183 3
152 165 6
152 199 10
152 174 2
152 173 3
152 159 5
152 178 10
152 160 10
152 163 6
152 176 6
152 166 1
152 161 8
152 182 3
152 193 4
152 179 9
152 187 2
152 156 8
152 168 5
152 198 9
152 171 4
152 169 5
152 195 4
152 196 4
152 170 8
152 154 9
152 194 5
153 183 2
153 192 10
153 166 10
153 164 2
153 181 7
153 162 4
153 175 7
153 200 1
153 187 10
153 174 8
153 169 1
153 180 8
153 159 10
153 160 5
153 177 1
153 173 3
153 196 5
153 163 4
153 158 10
153 198 10
153 156 4
153 182 1
153 170 4
153 167 8
153 179 2
153 188 5
153 161 9
153 176 9
153 193 4
153 199 10
153 189 1
153 168 4
153 195 9
153 185 2
153 157 4
153 186 9
153 178 8
153 190 6
153 155 1
153 154 2
153 197 6
153 191 8
153 194 7
153 172 1
154 196 9
154 167 6
154 183 5
154 175 1
154 189 8
154 198 1
154 190 2
154 185 3
154 158 7
154 181 10
154 174 4
154 177 4
154 156 10
154 200 3
154 172 5
154 187 1
154 155 1
154 188 9
154 159 9
154 182 1
154 170 6
154 191 9
154 171 6
154 194 6
154 180 6
154 160 3
154 176 1
154 186 7
154 168 5
154 199 3
154 192 1
154 166 2
154 178 2
154 193 8
154 165 10
154 179 9
154 169 9
154 163 6
154 195 6
155 199 5
155 198 2
155 172 7
155 160 3
155 187 10
155 189 3
155 167 3
155 163 3
155 177 5
155 195 10
155 188 9
155 157 3
155 200 7
155 173 8
155 194 8
155 158 10
155 164 3
155 165 2
155 168 7
155 183 4
155 171 9
155 192 1
155 197 6
155 174 9
155 176 9
155 184 5
155 159 3
155 170 3
155 162 2
155 181 9
155 178 2
155 179 1
155 182 1
155 156 6
155 169 10
155 180 1
155 166 6
155 186 1
156 161 4
156 189 2
156 188 7
156 172 3
156 169 9
156 165 6
156 157 8
156 168 1
156 176 7
156 184 5
156 198 7
156 162 4
156 167 10
156 182 2
156 186 9
156 173 5
156 200 4
156 158 9
156 163 1
156 166 2
156 164 8
156 185 9
156 171 9
156 177 7
156 183 3
156 199 3
156 181 10
156 197 9
156 160 3
156 180 2
156 178 8
156 191 1
156 193 5
156 170 8
156 195 9
156 187 9
156 175 1
156 190 9
156 194 6
156 192 1
157 198 4
157 183 6
157 172 8
157 177 7
157 193 2
157 171 4
157 161 10
157 173 7
157 182 1
157 175 3
157 159 7
157 199 5
157 170 2
157 180 8
157 194 6
157 196 2
157 188 10
157 162 3
157 169 4
157 176 7
157 189 2
157 195 1
157 184 4
157 167 6
157 158 4
157 179 4
157 178 8
157 181 7
157 200 2
157 186 9
157 160 8
157 191 6
157 164 9
157 190 7
157 187 10
157 163 6
157 168 8
157 174 9
157 197 6
157 165 1
158 190 3
158 175 3
158 193 10
158 174 1
158 168 5
158 171 6
158 184 8
158 178 2
158 188 10
158 186 9
158 200 4
158 172 7
158 160 9
158 181 7
158 162 8
158 167 8
158 187 1
158 177 9
158 176 3
158 179 9
158 165 1
158 169 1
158 192 7
158 199 6
158 194 4
158 173 6
158 183 1
158 180 8
158 198 7
158 166 9
158 164 2
158 163 10
158 191 9
158 185 1
158 170 6
158 159 5
158 195 1
158 196 8
158 182 4
158 161 7
159 175 6
159 180 8
159 164 5
159 200 2
159 192 2
159 187 8
159 189 1
159 188 4
159 174 8
159 183 2
159 185 3
159 171 5
159 165 10
159 193 8
159 196 1
159 181 9
159 198 5
159 182 4
159 178 10
159 170 8
159 194 9
159 173 5
159 176 3
159 168 6
159 191 10
159 166 9
159 172 2
159 162 9
159 199 3
159 167 6
159 190 9
159 163 4
159 186 3
159 169 5
159 184 6
159 179 8
159 177 1
159 160 4
159 161 3
159 195 5
160 180 7
160 171 7
160 168 4
160 162 10
160 169 6
160 174 9
160 164 7
160 192 10
160 187 8
160 179 4
160 189 6
160 175 9
160 166 5
160 176 1
160 200 8
160 163 6
160 167 5
160 173 9
160 193 4
160 165 4
160 183 1
160 196 2
160 186 4
160 185 10
160 197 8
160 184 5
160 178 3
160 194 8
160 190 2
160 161 4
160 199 4
160 172 8
160 177 2
160 170 3
160 181 10
160 188 1
160 182 4
160 198 2
160 195 8
160 191 6
161 175 5
161 194 5
161 191 6
161 176 2
161 186 9
161 174 8
161 170 6
161 162 9
161 198 8
161 185 1
161 200 5
161 182 6
161 179 1
161 199 1
161 177 10
161 188 4
161 167 8
161 187 7
161 164 3
161 189 8
161 178 8
161 169 8
161 192 1
161 183 3
161 197 5
161 168 6
161 171 4
161 184 10
161 180 6
161 172 2
161 193 7
161 173 5
161 181 6
161 196 6
161 190 2
162 176 4
162 168 2
162 186 1
162 183 6
162 171 4
162 182 10
162 191 6
162 170 6
162 197 9
162 194 10
162 175 10
162 169 10
162 181 4
162 167 10
162 188 9
162 165 6
162 187 4
162 164 6
162 166 7
162 172 10
162 179 2
162 189 6
162 193 1
162 198 7
162 163 2
162 184 5
162 185 5
162 180 7
162 196 7
162 190 1
162 177 5
162 173 1
162 178 7
163 191 6
163 170 1
163 200 8
163 169 9
163 197 8
163 175 3
163 179 10
163 199 9
163 189 8
163 183 3
163 194 7
163 188 4
163 198 10
163 182 4
163 178 4
163 174 8
163 186 4
163 181 2
163 171 1
163 164 2
163 180 9
163 176 1
163 195 4
163 193 5
163 190 6
163 185 8
163 177 5
163 165 10
163 196 10
163 184 9
163 173 7
164 191 8
164 174 1
164 195 7
164 192 7
164 187 2
164 183 5
164 172 9
164 177 7
164 184 9
164 169 7
164 199 2
164 168 3
164 189 7
164 180 5
164 188 2
164 166 4
164 173 4
164 200 3
164 185 8
164 178 1
164 175 1
164 171 3
164 193 9
164 198 7
164 181 7
164 190 2
164 170 8
164 165 10
164 186 3
164 176 5
165 198 10
165 178 7
165 194 8
165 181 6
165 179 7
165 186 10
165 200 8
165 166 7
165 168 6
165 188 7
165 191 2
165 169 1
165 185 10
165 167 5
165 195 9
165 173 3
165 197 3
165 183 1
165 187 10
165 172 10
165 176 9
165 180 8
165 175 4
165 189 9
165 190 9
165 182 3
165 177 9
165 184 8
165 196 9
165 171 3
165 170 3
165 192 8
165 193 7
166 195 2
166 175 3
166 179 3
166 194 4
166 189 6
166 199 5
166 171 7
166 181 10
166 183 10
166 172 2
166 200 1
166 186 3
166 187 7
166 184 2
166 170 10
166 180 10
166 188 10
166 182 8
166 193 10
166 190 1
166 177 10
166 196 5
166 174 8
166 168 1
166 173 1
166 197 6
166 192 8
166 185 8
166 167 2
167 196 9
167 200 4
167 168 5
167 192 3
167 179 10
167 177 8
167 183 7
167 195 5
167 180 2
167 197 8
167 193 8
167 190 8
167 172 3
167 189 9
167 188 8
167 184 2
167 187 9
167 199 3
167 170 5
167 198 8
167 191 9
167 174 10
167 182 1
167 171 7
167 178 7
167 181 1
167 185 3
167 186 8
167 194 3
167 176 6
167 175 5
167 169 6
168 177 2
168 192 6
168 185 8
168 175 5
168 186 7
168 170 2
168 171 7
168 188 7
168 190 2
168 178 2
168 197 4
168 199 8
168 194 6
168 176 10
168 179 10
168 174 6
168 173 7
168 191 4
168 169 3
168 198 7
168 189 9
168 193 7
168 184 2
168 172 10
168 187 4
168 182 3
168 183 1
168 181 8
168 200 3
169 190 2
169 185 9
169 188 6
169 170 9
169 173 7
169 197 5
169 181 1
169 186 5
169 199 2
169 198 1
169 178 10
169 172 2
169 174 6
169 192 9
169 182 10
169 193 8
169 187 10
169 194 1
169 180 10
169 191 1
169 183 1
169 179 3
169 196 1
169 189 10
169 171 9
170 194 10
170 181 4
170 196 2
170 185 2
170 191 10
170 198 10
170 177 5
170 179 2
170 173 3
170 186 9
170 188 5
170 183 4
170 172 2
170 184 1
170 174 5
170 171 4
170 199 8
170 190 7
170 192 4
170 178 2
170 200 3
170 187 1
170 180 7
170 193 7
171 175 7
171 186 9
171 174 5
171 197 5
171 177 4
171 173 6
171 184 6
171 195 4
171 183 3
171 200 2
171 199 8
171 192 9
171 176 5
171 185 4
171 194 4
171 178 5
171 190 9
171 193 9
171 180 1
171 172 2
171 189 5
171 179 9
171 188 1
171 187 4
171 198 4
171 191 6
171 181 9
171 196 5
171 182 3
172 180 9
172 179 9
172 191 9
172 176 8
172 182 3
172 194 10
172 188 9
172 200 4
172 185 8
172 196 8
172 195 4
172 184 9
172 197 9
172 175 5
172 178 9
172 192 4
172 173 3
172 199 4
172 190 8
172 183 1
172 189 7
172 187 4
172 186 9
172 177 9
172 174 10
173 187 9
173 197 10
173 182 5
173 188 8
173 194 3
173 198 2
173 183 7
173 190 8
173 179 5
173 186 10
173 180 9
173 174 5
173 181 10
173 199 4
173 191 8
173 189 1
173 178 1
173 193 9
173 196 5
173 192 6
173 176 9
173 177 3
173 200 3
173 184 6
173 185 7
173 195 6
174 184 3
174 185 6
174 196 3
174 200 1
174 183 2
174 177 10
174 188 3
174 193 8
174 179 8
174 187 10
174 182 8
174 199 6
174 180 9
174 176 4
174 191 10
174 190 3
174 194 2
174 197 4
174 195 9
174 178 2
174 198 2
174 181 5
174 189 8
174 175 5
175 185 6
175 183 4
175 186 10
175 187 1
175 181 8
175 176 10
175 178 7
175 191 9
175 188 6
175 182 9
175 193 10
175 198 7
175 180 8
175 196 5
175 200 3
175 179 5
175 199 6
175 194 2
175 189 9
175 177 1
175 192 2
176 178 8
176 193 9
176 179 7
176 186 2
176 189 9
176 190 10
176 177 9
176 182 3
176 183 10
176 187 4
176 181 7
176 200 3
176 198 3
176 185 8
176 192 3
176 184 3
176 196 6
176 197 9
176 191 10
176 195 5
176 180 1
176 188 1
177 197 3
177 178 2
177 192 5
177 198 6
177 191 8
177 199 2
177 184 8
177 179 10
177 194 2
177 189 7
177 181 4
177 186 10
177 182 8
177 193 6
177 190 4
177 187 4
177 188 10
177 185 8
177 196 6
177 200 8
177 180 7
178 179 6
178 196 8
178 198 6
178 192 7
178 191 1
178 183 6
178 185 8
178 187 5
178 182 3
178 194 2
178 200 1
178 180 9
178 184 7
178 190 5
178 181 4
178 195 7
178 188 9
178 189 7
178 193 8
179 182 9
179 188 1
179 200 10
179 185 2
179 197 8
179 194 2
179 180 9
179 187 4
179 190 3
179 189 9
179 186 4
179 181 6
179 199 8
179 184 1
179 183 10
179 198 7
179 191 7
179 196 10
179 195 8
180 197 8
180 195 10
180 184 7
180 199 2
180 193 7
180 191 5
180 200 3
180 192 4
180 198 3
180 186 3
180 181 7
180 183 8
180 190 8
180 187 9
180 188 8
180 185 6
180 194 5
180 196 6
180 182 9
181 186 2
181 185 5
181 193 4
181 189 6
181 183 7
181 187 9
181 191 3
181 200 10
181 195 9
181 184 6
181 194 3
181 199 10
181 198 7
181 197 4
181 188 2
181 190 6
181 196 5
181 192 1
181 182 8
182 195 9
182 197 3
182 183 3
182 200 9
182 187 10
182 193 3
182 192 8
182 191 5
182 190 7
182 188 8
182 186 5
182 194 1
182 198 2
182 189 5
182 184 2
182 199 8
182 185 7
182 196 7
183 199 6
183 193 5
183 185 10
183 194 8
183 197 2
183 192 3
183 191 7
183 188 7
183 189 8
183 187 3
183 198 10
183 186 2
183 190 6
183 200 3
183 195 6
184 186 7
184 196 4
184 189 9
184 194 7
184 190 1
184 195 6
184 192 3
184 197 2
184 187 2
184 200 3
184 198 1
184 191 1
184 199 8
184 185 2
184 193 1
184 188 8
185 200 5
185 190 6
185 194 5
185 193 9
185 187 7
185 199 4
185 196 4
185 191 9
185 189 9
185 186 3
185 188 2
185 192 7
185 195 2
185 197 10
186 197 2
186 189 1
186 195 4
186 190 10
186 199 8
186 196 2
186 191 1
186 187 2
186 200 1
186 193 10
186 198 4
186 194 6
187 192 6
187 194 2
187 188 6
187 189 9
187 197 4
187 190 8
187 191 7
187 195 8
187 193 9
187 200 7
188 193 5
188 192 6
188 194 4
188 195 6
188 198 2
188 191 10
188 196 5
188 200 4
188 190 10
188 189 5
189 197 5
189 196 6
189 199 1
189 191 10
189 198 5
189 192 7
189 194 5
189 195 5
189 190 2
189 193 10
190 193 2
190 200 4
190 191 10
190 194 6
190 198 2
190 196 8
190 195 1
190 192 10
191 199 1
191 193 10
191 200 1
191 196 1
191 195 9
191 197 10
192 193 9
192 199 4
192 196 2
192 194 10
192 200 8
192 197 1
192 198 9
193 197 9
193 198 6
193 200 3
193 195 4
193 194 1
193 199 6
194 199 1
194 200 5
194 198 2
194 196 4
194 195 1
195 197 10
195 200 1
195 199 7
195 198 2
195 196 2
196 197 3
196 199 3
196 198 9
197 200 9
197 199 7
198 199 3
198 200 1
199 200 4


==> anc/instances/benchmark/maxCutMet/pw09_250.0 <==
250 28013 
1 212 10
1 207 4
1 46 6
1 166 5
1 238 6
1 53 4
1 60 2
1 229 6
1 121 6
1 141 6
1 105 3
1 31 8
1 59 6
1 25 7
1 209 2
1 158 9
1 239 10
1 21 8
1 27 6
1 70 8
1 50 1
1 2 8
1 30 6
1 99 5
1 133 2
1 103 4
1 45 5
1 13 9
1 15 9
1 97 8
1 14 8
1 186 1
1 157 9
1 76 1
1 151 3
1 192 9
1 52 3
1 231 2
1 32 1
1 216 2
1 115 1
1 130 7
1 191 7
1 89 7
1 245 9
1 9 2
1 62 5
1 228 2
1 188 3
1 247 10
1 202 5
1 74 5
1 203 3
1 123 10
1 69 2
1 87 4
1 143 5
1 244 9
1 187 9
1 65 3
1 4 1
1 47 6
1 172 5
1 64 3
1 100 1
1 234 5
1 220 5
1 43 5
1 193 9
1 233 7
1 119 3
1 127 3
1 106 2
1 35 7
1 57 7
1 114 1
1 222 8
1 126 8
1 177 1
1 211 7
1 120 10
1 41 8
1 224 5
1 122 4
1 182 4
1 33 5
1 91 2
1 40 4
1 205 4
1 159 9
1 174 2
1 181 10
1 194 9
1 165 4
1 242 5
1 48 6
1 10 5
1 90 10
1 128 2
1 16 1
1 139 9
1 243 7
1 83 3
1 221 6
1 160 5
1 250 8
1 223 3
1 206 6
1 213 5
1 7 10
1 77 8
1 249 2
1 129 3
1 42 7
1 218 4
1 204 5
1 51 3
1 237 7
1 98 4
1 146 6
1 112 5
1 75 4
1 84 6
1 24 4
1 226 10
1 175 9
1 54 8
1 68 2
1 12 10
1 6 10
1 107 7
1 71 8
1 168 2
1 217 1
1 195 5
1 73 2
1 190 7
1 111 3
1 167 8
1 110 7
1 232 4
1 215 7
1 19 10
1 61 6
1 163 9
1 8 10
1 37 10
1 39 4
1 80 8
1 136 3
1 38 4
1 125 1
1 66 6
1 149 6
1 227 3
1 142 1
1 116 5
1 230 9
1 63 3
1 22 9
1 104 10
1 147 3
1 164 7
1 219 8
1 49 1
1 72 5
1 197 8
1 102 7
1 196 9
1 18 6
1 131 3
1 94 9
1 135 8
1 178 8
1 153 3
1 225 3
1 199 8
1 214 1
1 189 5
1 113 9
1 140 2
1 185 10
1 173 6
1 11 10
1 29 2
1 132 10
1 180 5
1 26 8
1 170 10
1 118 4
1 138 5
1 96 7
1 20 7
1 241 9
1 34 1
1 246 3
1 152 8
1 117 7
1 240 2
1 248 3
1 156 5
1 137 6
1 161 10
1 144 10
1 3 8
1 109 9
1 150 5
1 183 1
1 81 9
1 236 8
1 28 2
1 23 5
1 93 10
1 124 2
1 171 8
1 78 1
1 210 5
1 92 10
1 79 5
1 36 10
1 44 8
1 86 2
1 17 8
2 103 8
2 187 1
2 117 10
2 192 5
2 7 5
2 233 1
2 100 8
2 232 9
2 29 9
2 170 8
2 244 2
2 199 7
2 167 10
2 11 6
2 183 4
2 22 7
2 83 4
2 145 5
2 138 2
2 161 3
2 129 10
2 226 8
2 90 7
2 106 8
2 175 2
2 95 4
2 6 4
2 43 3
2 40 4
2 248 8
2 50 6
2 137 5
2 227 10
2 10 2
2 110 2
2 196 1
2 59 1
2 123 5
2 202 3
2 60 2
2 191 7
2 213 4
2 177 4
2 168 4
2 185 1
2 35 5
2 228 7
2 206 8
2 219 6
2 220 4
2 34 8
2 157 6
2 222 10
2 215 4
2 94 3
2 38 6
2 142 8
2 200 10
2 15 4
2 141 9
2 41 5
2 134 10
2 66 2
2 131 10
2 91 6
2 54 7
2 21 1
2 128 10
2 218 9
2 204 8
2 197 4
2 120 5
2 12 5
2 155 5
2 53 9
2 205 5
2 122 7
2 210 7
2 153 4
2 52 1
2 140 4
2 58 9
2 127 2
2 231 7
2 198 5
2 87 7
2 115 6
2 78 8
2 55 3
2 5 6
2 201 7
2 37 1
2 46 6
2 208 5
2 30 4
2 217 10
2 169 1
2 112 6
2 224 3
2 221 4
2 101 2
2 223 9
2 133 3
2 148 10
2 171 1
2 104 4
2 74 7
2 17 8
2 176 3
2 26 8
2 151 1
2 211 1
2 31 7
2 214 6
2 76 4
2 184 4
2 124 6
2 107 2
2 193 10
2 229 3
2 109 5
2 86 3
2 84 4
2 165 3
2 64 5
2 147 2
2 48 1
2 241 1
2 156 10
2 236 6
2 166 8
2 146 3
2 65 2
2 61 6
2 163 6
2 42 8
2 68 4
2 114 7
2 159 6
2 69 10
2 158 5
2 88 1
2 247 1
2 235 2
2 3 3
2 126 7
2 28 5
2 132 7
2 203 4
2 23 3
2 116 3
2 9 5
2 71 6
2 135 4
2 152 6
2 239 3
2 173 4
2 174 9
2 105 6
2 4 5
2 136 4
2 73 1
2 243 4
2 108 2
2 181 1
2 143 1
2 179 9
2 194 2
2 245 8
2 242 6
2 63 5
2 97 1
2 238 2
2 89 2
2 162 6
2 250 8
2 195 10
2 56 3
2 62 2
2 72 3
2 13 9
2 188 1
2 82 1
2 125 7
2 79 8
2 24 5
2 189 3
2 172 10
2 19 8
2 20 1
2 225 1
2 139 6
2 246 9
2 237 9
2 118 8
2 98 6
2 18 9
2 234 9
2 14 6
2 44 6
2 47 4
2 16 2
2 113 10
2 154 3
2 92 2
2 240 1
2 190 9
2 77 2
2 216 9
2 111 4
2 121 9
2 27 3
2 57 7
2 209 6
2 93 6
2 36 9
2 70 9
2 186 8
2 8 7
2 130 8
2 150 4
2 160 6
3 34 6
3 199 10
3 98 1
3 235 9
3 233 6
3 30 2
3 176 2
3 17 2
3 193 10
3 66 2
3 217 6
3 103 1
3 94 2
3 76 9
3 73 8
3 26 10
3 165 5
3 47 2
3 11 3
3 177 5
3 231 6
3 21 2
3 154 6
3 64 4
3 48 5
3 162 7
3 107 4
3 145 7
3 99 6
3 89 9
3 41 9
3 136 5
3 236 9
3 213 9
3 249 6
3 182 10
3 51 10
3 160 1
3 247 4
3 131 10
3 23 3
3 65 5
3 84 3
3 118 7
3 183 3
3 150 7
3 123 4
3 91 8
3 224 10
3 121 7
3 232 7
3 161 6
3 230 4
3 62 1
3 38 4
3 146 8
3 8 10
3 53 7
3 225 1
3 153 8
3 211 7
3 117 7
3 190 3
3 119 3
3 248 6
3 164 9
3 56 5
3 215 4
3 229 8
3 157 6
3 234 10
3 80 6
3 12 5
3 39 1
3 185 10
3 32 10
3 221 3
3 25 2
3 43 1
3 205 7
3 144 9
3 168 5
3 54 9
3 209 7
3 74 6
3 129 4
3 237 8
3 184 8
3 13 7
3 243 8
3 238 5
3 49 7
3 137 10
3 68 3
3 208 1
3 24 10
3 31 8
3 79 1
3 159 6
3 10 5
3 19 8
3 27 5
3 181 2
3 36 7
3 178 1
3 22 8
3 187 2
3 171 4
3 86 3
3 71 8
3 244 6
3 151 10
3 163 9
3 111 6
3 214 5
3 122 2
3 58 7
3 240 3
3 204 5
3 69 6
3 105 2
3 135 8
3 138 4
3 200 7
3 202 6
3 116 2
3 242 10
3 196 6
3 93 5
3 83 10
3 220 5
3 239 1
3 46 9
3 158 5
3 90 3
3 77 1
3 114 7
3 128 4
3 120 2
3 218 4
3 206 1
3 15 9
3 110 7
3 223 9
3 29 8
3 45 6
3 92 1
3 20 2
3 166 9
3 61 7
3 155 5
3 78 10
3 212 5
3 250 1
3 106 6
3 33 3
3 72 4
3 101 7
3 197 3
3 75 2
3 228 4
3 198 5
3 55 1
3 113 7
3 173 9
3 52 9
3 130 10
3 139 10
3 14 4
3 28 7
3 148 1
3 9 4
3 5 8
3 169 6
3 192 6
3 63 2
3 70 7
3 210 5
3 100 10
3 102 10
3 125 8
3 35 1
3 246 8
3 175 10
3 4 3
3 149 6
3 60 2
3 142 7
3 141 10
3 132 6
3 115 9
3 191 10
3 194 3
3 167 9
3 109 2
3 67 2
3 170 4
3 147 8
3 44 1
3 174 1
3 85 2
3 195 8
3 189 6
3 97 7
3 42 3
3 6 8
3 7 7
3 104 6
3 59 6
3 37 10
3 126 8
3 156 1
3 186 6
3 219 8
3 96 4
3 108 1
3 87 10
3 207 6
3 133 2
3 134 3
3 88 2
3 16 5
3 227 6
3 112 8
4 37 1
4 245 6
4 48 1
4 157 3
4 219 10
4 130 5
4 226 5
4 79 4
4 41 8
4 107 8
4 136 1
4 105 3
4 28 9
4 65 3
4 211 9
4 228 2
4 47 6
4 40 4
4 76 4
4 69 7
4 249 6
4 73 6
4 240 5
4 132 7
4 232 7
4 208 6
4 120 4
4 159 6
4 224 7
4 200 10
4 206 6
4 56 4
4 66 8
4 147 3
4 209 8
4 109 6
4 125 3
4 81 6
4 20 10
4 223 10
4 148 9
4 242 9
4 238 2
4 194 4
4 163 9
4 57 10
4 42 10
4 30 8
4 101 9
4 39 10
4 154 2
4 221 3
4 55 1
4 51 2
4 217 3
4 183 10
4 43 2
4 197 10
4 50 9
4 205 6
4 165 1
4 59 9
4 246 9
4 46 6
4 175 6
4 213 4
4 99 5
4 33 1
4 169 4
4 100 3
4 102 10
4 173 3
4 72 6
4 106 3
4 122 10
4 222 10
4 174 3
4 161 3
4 78 6
4 186 10
4 151 3
4 23 10
4 179 3
4 110 3
4 220 5
4 133 7
4 127 4
4 111 3
4 19 1
4 118 6
4 21 7
4 190 7
4 162 10
4 22 7
4 27 3
4 104 2
4 139 7
4 150 10
4 49 6
4 116 7
4 237 2
4 129 6
4 11 10
4 89 7
4 31 1
4 178 6
4 54 7
4 177 6
4 244 9
4 239 7
4 16 1
4 198 9
4 168 2
4 112 9
4 170 2
4 95 8
4 207 5
4 144 5
4 141 7
4 231 7
4 5 7
4 71 4
4 94 5
4 103 3
4 35 7
4 235 5
4 131 7
4 199 3
4 26 8
4 90 7
4 7 7
4 86 4
4 53 4
4 218 7
4 85 10
4 204 4
4 164 9
4 247 1
4 60 3
4 96 2
4 113 3
4 227 3
4 185 10
4 236 10
4 214 8
4 61 2
4 70 7
4 64 10
4 119 7
4 193 6
4 29 5
4 92 4
4 80 6
4 146 4
4 68 4
4 44 6
4 10 9
4 201 2
4 140 10
4 167 6
4 212 9
4 188 10
4 176 4
4 45 1
4 229 10
4 91 6
4 36 6
4 74 9
4 13 5
4 145 7
4 160 5
4 155 9
4 250 3
4 134 4
4 142 9
4 108 8
4 124 4
4 153 6
4 143 8
4 75 5
4 225 6
4 180 7
4 8 6
4 195 6
4 6 6
4 233 6
4 87 1
4 230 9
4 166 6
4 182 4
4 187 2
4 135 2
4 83 3
4 243 6
4 196 4
4 25 7
4 93 3
4 216 2
4 215 7
4 191 8
4 241 9
4 63 8
4 126 4
4 203 1
4 82 10
4 67 9
4 172 6
4 38 3
4 17 10
4 128 10
4 77 10
4 97 8
4 52 6
4 84 1
4 115 8
4 248 8
4 24 5
4 88 9
4 62 1
4 12 4
5 117 2
5 73 8
5 14 6
5 44 10
5 188 5
5 81 2
5 68 10
5 70 6
5 207 8
5 145 9
5 233 3
5 225 2
5 166 3
5 22 1
5 49 7
5 107 2
5 50 7
5 140 8
5 227 7
5 100 2
5 85 4
5 226 6
5 54 9
5 46 5
5 210 5
5 110 7
5 179 4
5 43 4
5 130 1
5 113 4
5 8 8
5 87 6
5 151 5
5 111 9
5 208 4
5 40 3
5 162 2
5 189 6
5 243 9
5 33 5
5 192 1
5 95 9
5 245 8
5 250 3
5 77 1
5 153 5
5 195 2
5 168 10
5 34 8
5 185 6
5 89 5
5 135 2
5 123 3
5 121 10
5 237 5
5 35 10
5 20 9
5 53 10
5 232 3
5 78 1
5 196 9
5 214 6
5 131 10
5 97 1
5 209 8
5 144 1
5 235 4
5 98 1
5 31 5
5 102 4
5 80 5
5 72 5
5 148 4
5 177 3
5 18 2
5 147 4
5 21 7
5 41 2
5 124 8
5 234 3
5 183 10
5 57 7
5 197 8
5 215 3
5 246 2
5 248 3
5 182 5
5 236 8
5 229 2
5 129 3
5 238 7
5 239 1
5 165 7
5 105 4
5 11 6
5 205 1
5 101 5
5 136 5
5 167 1
5 6 1
5 172 6
5 222 9
5 93 9
5 66 9
5 242 5
5 115 4
5 30 3
5 26 3
5 152 10
5 108 7
5 55 5
5 99 5
5 106 8
5 247 7
5 133 1
5 63 5
5 36 8
5 139 5
5 103 4
5 174 4
5 65 1
5 217 8
5 213 7
5 155 4
5 138 10
5 212 2
5 146 2
5 48 8
5 218 10
5 25 2
5 7 8
5 180 1
5 230 1
5 9 9
5 109 4
5 94 3
5 37 1
5 219 7
5 170 1
5 15 3
5 119 9
5 141 6
5 42 8
5 126 3
5 200 1
5 12 7
5 231 3
5 223 10
5 69 3
5 122 4
5 156 4
5 74 5
5 56 2
5 142 9
5 228 5
5 125 1
5 45 6
5 175 6
5 169 6
5 190 10
5 194 3
5 150 7
5 132 6
5 39 8
5 118 7
5 96 10
5 202 7
5 249 1
5 154 5
5 164 3
5 82 2
5 187 8
5 240 4
5 13 3
5 181 1
5 173 7
5 161 4
5 128 9
5 92 2
5 79 4
5 220 2
5 75 2
5 104 4
5 32 6
5 64 2
5 201 7
5 28 6
5 58 1
5 62 9
5 211 4
5 19 9
5 193 8
5 198 3
5 127 7
5 203 4
5 91 1
5 27 10
5 221 2
5 60 4
5 16 3
5 29 5
5 244 9
5 120 3
5 59 7
5 71 9
5 137 9
5 160 5
5 134 5
5 38 1
5 24 2
5 216 1
5 90 1
5 114 3
5 204 9
5 186 4
5 143 4
5 149 1
5 23 3
5 116 5
5 88 4
5 171 10
5 199 8
6 229 6
6 179 9
6 183 4
6 87 6
6 66 4
6 60 4
6 119 8
6 219 6
6 149 7
6 58 2
6 240 2
6 190 7
6 244 1
6 230 6
6 42 4
6 72 8
6 74 5
6 157 8
6 61 7
6 220 4
6 213 4
6 106 4
6 39 9
6 108 8
6 130 6
6 40 5
6 105 10
6 175 5
6 46 3
6 113 1
6 248 4
6 115 4
6 242 9
6 206 1
6 11 8
6 16 6
6 194 4
6 37 7
6 180 9
6 13 7
6 89 10
6 197 3
6 49 1
6 170 1
6 104 5
6 90 3
6 162 10
6 205 6
6 68 4
6 97 9
6 145 2
6 7 10
6 50 5
6 189 10
6 24 4
6 95 2
6 177 5
6 178 5
6 221 6
6 212 5
6 234 3
6 62 10
6 226 8
6 147 7
6 187 5
6 129 10
6 238 5
6 63 1
6 133 5
6 32 1
6 78 8
6 67 7
6 9 9
6 171 3
6 29 2
6 181 4
6 137 10
6 70 1
6 156 5
6 152 3
6 142 5
6 188 8
6 236 1
6 102 10
6 193 10
6 31 7
6 134 9
6 48 1
6 154 8
6 127 1
6 98 1
6 47 9
6 82 10
6 81 2
6 128 9
6 15 7
6 21 10
6 202 3
6 124 5
6 140 9
6 208 5
6 109 5
6 232 2
6 159 4
6 20 3
6 209 9
6 43 1
6 198 8
6 76 9
6 235 5
6 28 5
6 10 9
6 141 9
6 94 5
6 216 10
6 138 3
6 151 7
6 41 3
6 83 3
6 120 4
6 12 5
6 84 9
6 184 5
6 54 7
6 207 7
6 153 4
6 38 5
6 99 9
6 228 5
6 224 2
6 239 10
6 92 6
6 172 10
6 166 8
6 204 8
6 116 5
6 155 7
6 100 10
6 182 4
6 55 1
6 143 4
6 192 6
6 223 5
6 79 2
6 201 6
6 52 7
6 218 5
6 22 9
6 158 3
6 36 3
6 107 3
6 191 9
6 245 9
6 176 3
6 56 5
6 86 9
6 186 2
6 8 5
6 45 10
6 163 9
6 64 4
6 33 10
6 165 7
6 69 4
6 14 9
6 132 1
6 111 7
6 19 3
6 249 4
6 80 2
6 123 9
6 131 10
6 101 2
6 35 7
6 173 3
6 169 2
6 195 2
6 246 1
6 227 3
6 200 5
6 75 4
6 122 8
6 77 5
6 161 5
6 118 6
6 222 10
6 51 2
6 233 6
6 139 7
6 44 3
6 136 3
6 85 7
6 203 10
6 30 7
6 199 3
6 217 8
6 65 2
6 103 5
6 71 2
6 26 2
6 243 8
6 53 3
6 93 3
6 34 1
6 18 1
6 110 8
6 91 5
6 73 9
6 174 7
6 146 2
6 27 4
6 117 1
6 237 3
6 247 7
6 241 4
6 185 1
6 168 5
6 125 4
6 57 10
6 112 9
6 250 6
6 59 3
6 148 10
6 135 6
7 179 10
7 241 10
7 57 3
7 186 1
7 51 7
7 67 4
7 92 6
7 19 6
7 117 7
7 160 2
7 154 6
7 96 10
7 159 1
7 62 4
7 214 6
7 145 2
7 184 6
7 36 2
7 223 3
7 93 1
7 162 4
7 33 3
7 116 4
7 121 9
7 237 1
7 29 10
7 134 8
7 94 10
7 220 9
7 81 8
7 114 7
7 14 5
7 136 5
7 103 2
7 161 10
7 217 3
7 73 6
7 180 2
7 205 8
7 248 6
7 98 10
7 13 8
7 27 6
7 80 3
7 55 8
7 47 1
7 240 6
7 219 1
7 86 6
7 71 6
7 140 1
7 15 9
7 190 2
7 221 5
7 91 2
7 232 5
7 147 8
7 246 4
7 142 7
7 244 1
7 187 4
7 12 3
7 194 1
7 34 2
7 141 3
7 40 7
7 198 4
7 195 9
7 9 8
7 182 2
7 177 6
7 84 3
7 163 7
7 130 3
7 127 9
7 42 8
7 44 10
7 193 4
7 111 5
7 37 6
7 132 1
7 189 8
7 218 3
7 150 5
7 43 9
7 139 2
7 209 4
7 178 6
7 52 8
7 245 10
7 199 7
7 102 3
7 10 7
7 169 3
7 167 3
7 64 10
7 35 5
7 203 5
7 212 2
7 156 5
7 90 8
7 166 6
7 137 8
7 122 7
7 30 7
7 157 5
7 183 1
7 108 3
7 115 7
7 82 8
7 225 5
7 216 3
7 50 5
7 243 1
7 99 8
7 197 10
7 77 3
7 88 2
7 242 4
7 59 9
7 201 2
7 95 10
7 11 2
7 192 4
7 79 2
7 78 9
7 25 4
7 110 10
7 208 8
7 222 5
7 131 9
7 228 10
7 151 9
7 200 3
7 149 9
7 224 6
7 101 8
7 148 5
7 8 4
7 125 3
7 129 1
7 239 10
7 75 7
7 230 5
7 206 4
7 144 5
7 49 8
7 83 3
7 170 1
7 45 2
7 112 10
7 16 5
7 250 1
7 165 9
7 213 2
7 109 8
7 234 8
7 210 6
7 226 2
7 176 4
7 231 4
7 215 7
7 74 1
7 171 6
7 63 3
7 39 3
7 53 6
7 72 4
7 22 7
7 123 7
7 133 4
7 105 10
7 58 5
7 196 10
7 41 9
7 173 1
7 155 5
7 66 4
7 56 2
7 100 1
7 107 7
7 143 3
7 97 4
7 211 4
7 174 2
7 247 3
7 152 1
7 87 2
7 54 4
7 175 3
7 207 8
7 172 2
7 233 5
7 17 10
7 48 5
7 188 2
7 118 6
7 158 5
7 236 9
7 235 2
7 38 6
7 191 7
7 31 1
7 20 10
7 85 2
7 153 7
7 146 10
7 238 6
7 119 7
7 168 2
7 69 1
7 89 3
7 24 3
7 113 3
7 68 3
7 61 9
8 114 6
8 91 8
8 94 10
8 138 5
8 231 2
8 44 2
8 53 4
8 204 7
8 90 8
8 230 3
8 244 1
8 195 2
8 64 1
8 125 4
8 23 4
8 77 6
8 120 1
8 79 1
8 40 8
8 67 6
8 22 2
8 81 10
8 153 2
8 122 4
8 132 10
8 197 4
8 68 5
8 211 9
8 191 10
8 163 3
8 38 9
8 21 9
8 173 10
8 189 10
8 83 8
8 47 4
8 20 8
8 142 6
8 89 6
8 130 8
8 162 4
8 226 2
8 246 4
8 96 8
8 216 4
8 87 2
8 227 1
8 196 6
8 34 3
8 111 4
8 234 9
8 26 8
8 201 1
8 92 5
8 86 4
8 115 6
8 209 5
8 168 8
8 95 9
8 155 5
8 222 10
8 182 4
8 213 4
8 100 4
8 241 3
8 110 6
8 59 10
8 152 3
8 150 2
8 184 7
8 194 4
8 181 2
8 141 10
8 247 6
8 218 5
8 69 6
8 84 1
8 24 7
8 62 6
8 248 9
8 225 4
8 51 3
8 50 7
8 80 8
8 72 1
8 214 9
8 29 4
8 179 3
8 178 1
8 229 4
8 238 1
8 145 7
8 27 1
8 54 8
8 85 1
8 203 10
8 15 2
8 112 1
8 175 3
8 61 8
8 106 10
8 109 5
8 186 2
8 172 8
8 233 10
8 208 2
8 161 6
8 228 4
8 113 1
8 71 4
8 237 10
8 48 5
8 169 4
8 149 10
8 14 8
8 135 4
8 17 9
8 16 8
8 137 6
8 242 10
8 74 1
8 202 4
8 70 4
8 245 5
8 102 3
8 9 7
8 223 5
8 65 4
8 13 5
8 118 6
8 198 1
8 212 8
8 104 5
8 99 9
8 101 7
8 82 9
8 205 3
8 93 8
8 33 6
8 239 5
8 188 6
8 180 7
8 18 9
8 167 2
8 206 6
8 183 7
8 58 8
8 117 6
8 151 3
8 45 6
8 177 6
8 220 5
8 129 10
8 236 2
8 105 9
8 139 1
8 31 7
8 108 2
8 166 7
8 249 2
8 127 9
8 144 3
8 148 6
8 123 1
8 207 5
8 30 3
8 41 6
8 131 3
8 103 8
8 97 6
8 52 10
8 190 9
8 224 3
8 78 4
8 119 4
8 240 5
8 143 5
8 12 10
8 158 8
8 217 8
8 243 7
8 10 9
8 57 10
8 133 7
8 200 4
8 156 4
8 187 9
8 121 9
8 126 8
8 25 8
8 140 8
8 235 2
8 43 1
8 19 1
8 116 5
8 76 1
8 98 6
8 215 3
8 185 7
8 42 7
8 171 10
8 157 5
8 192 8
8 250 4
8 154 1
8 88 5
8 146 5
8 11 7
8 232 8
8 160 9
8 221 3
8 124 8
8 32 3
8 159 8
8 199 6
9 25 9
9 222 10
9 236 8
9 36 9
9 137 9
9 196 2
9 12 10
9 103 2
9 65 10
9 157 1
9 189 6
9 68 5
9 41 8
9 27 7
9 219 10
9 127 6
9 52 1
9 91 5
9 174 1
9 205 7
9 242 10
9 199 8
9 113 10
9 206 5
9 240 1
9 60 4
9 135 9
9 49 3
9 123 7
9 115 10
9 23 7
9 56 2
9 72 9
9 221 6
9 38 3
9 108 5
9 125 4
9 216 6
9 156 3
9 143 8
9 74 3
9 33 6
9 18 8
9 231 2
9 218 8
9 11 2
9 17 1
9 230 3
9 50 4
9 89 2
9 233 1
9 241 8
9 42 8
9 79 2
9 193 2
9 183 8
9 178 5
9 229 4
9 98 4
9 78 5
9 121 8
9 58 9
9 100 9
9 114 9
9 234 3
9 13 2
9 163 9
9 170 6
9 186 1
9 54 9
9 209 8
9 106 1
9 130 5
9 109 6
9 112 3
9 97 9
9 93 6
9 34 5
9 182 3
9 101 2
9 212 4
9 126 5
9 239 6
9 14 3
9 47 3
9 83 10
9 138 2
9 214 10
9 175 7
9 48 3
9 140 5
9 63 3
9 53 7
9 30 2
9 171 9
9 162 1
9 150 9
9 90 4
9 129 3
9 243 10
9 235 1
9 16 4
9 203 1
9 146 7
9 225 2
9 26 6
9 238 9
9 194 5
9 55 2
9 184 10
9 246 10
9 122 3
9 155 10
9 195 8
9 192 10
9 95 5
9 224 3
9 223 3
9 215 4
9 201 10
9 153 3
9 92 9
9 43 1
9 66 3
9 19 6
9 117 8
9 173 3
9 245 8
9 145 1
9 94 6
9 152 8
9 46 2
9 82 9
9 226 3
9 208 7
9 81 3
9 161 3
9 187 7
9 24 6
9 148 2
9 168 7
9 105 5
9 181 6
9 84 4
9 244 10
9 71 9
9 191 4
9 213 7
9 29 2
9 61 9
9 237 7
9 10 6
9 102 6
9 28 8
9 169 10
9 76 3
9 202 7
9 167 1
9 32 1
9 75 1
9 151 6
9 15 7
9 250 1
9 86 3
9 85 6
9 21 10
9 204 2
9 51 3
9 227 10
9 180 1
9 211 7
9 249 4
9 136 8
9 118 1
9 197 6
9 116 1
9 44 8
9 210 4
9 134 9
9 147 7
9 160 3
9 80 6
9 232 5
9 179 2
9 69 9
9 220 1
9 107 5
9 133 10
9 144 5
9 99 1
9 207 10
9 124 6
9 247 7
9 73 10
9 139 9
9 59 8
9 149 6
9 141 4
9 88 3
9 110 3
9 37 10
9 87 8
9 176 5
9 185 8
9 172 4
9 198 8
9 217 4
9 64 8
9 164 6
9 200 6
9 35 8
9 104 8
9 159 9
10 167 8
10 98 6
10 128 10
10 41 4
10 99 8
10 174 7
10 145 5
10 196 10
10 208 3
10 235 3
10 209 10
10 198 2
10 56 9
10 161 2
10 105 2
10 129 1
10 37 6
10 96 8
10 74 1
10 171 1
10 225 10
10 188 7
10 40 10
10 190 4
10 53 2
10 19 4
10 27 7
10 79 4
10 33 4
10 234 5
10 16 10
10 207 9
10 73 10
10 245 1
10 169 9
10 71 8
10 140 7
10 249 1
10 232 7
10 111 1
10 112 1
10 117 2
10 138 8
10 240 2
10 61 10
10 50 1
10 84 4
10 173 1
10 201 2
10 243 9
10 178 3
10 148 8
10 24 10
10 248 6
10 36 4
10 101 9
10 103 1
10 113 6
10 66 9
10 12 8
10 90 7
10 183 2
10 224 9
10 212 1
10 70 4
10 130 5
10 32 10
10 51 1
10 180 6
10 120 5
10 158 3
10 247 10
10 54 8
10 176 3
10 191 8
10 199 2
10 210 8
10 124 7
10 25 1
10 134 10
10 220 6
10 166 5
10 219 4
10 151 9
10 49 1
10 155 2
10 94 10
10 28 3
10 222 10
10 91 4
10 35 1
10 93 9
10 125 7
10 137 6
10 159 7
10 89 7
10 126 1
10 147 7
10 150 2
10 226 7
10 48 8
10 87 2
10 229 4
10 114 3
10 38 9
10 142 1
10 88 9
10 189 4
10 236 5
10 239 9
10 20 5
10 182 2
10 60 5
10 119 1
10 121 4
10 216 5
10 193 9
10 214 8
10 95 9
10 63 8
10 115 10
10 172 7
10 231 1
10 72 3
10 141 8
10 131 7
10 18 7
10 164 2
10 237 8
10 118 5
10 204 1
10 133 5
10 186 8
10 179 7
10 62 3
10 203 10
10 163 10
10 65 7
10 80 3
10 107 3
10 213 4
10 55 2
10 181 1
10 44 5
10 160 6
10 149 4
10 47 1
10 14 4
10 26 8
10 197 7
10 205 4
10 227 5
10 187 6
10 122 2
10 184 10
10 76 2
10 206 10
10 139 5
10 58 6
10 52 5
10 217 4
10 15 6
10 127 7
10 200 7
10 85 9
10 135 5
10 77 8
10 17 3
10 250 10
10 156 4
10 228 10
10 211 8
10 136 3
10 246 8
10 97 8
10 154 7
10 170 9
10 67 3
10 104 8
10 83 6
10 68 1
10 233 1
10 144 7
10 102 1
10 162 4
10 108 2
10 194 9
10 106 7
10 221 9
10 116 1
10 242 3
10 13 1
10 46 2
10 81 1
10 223 4
10 78 2
10 175 6
10 110 10
10 241 1
10 43 4
10 202 9
10 39 7
10 82 4
10 143 1
10 100 7
10 152 5
10 30 4
10 165 8
10 244 2
10 230 8
10 21 5
10 92 2
10 185 7
10 75 3
10 157 6
10 168 8
10 23 6
10 238 1
10 64 8
11 138 1
11 45 9
11 204 9
11 241 7
11 237 1
11 27 4
11 215 6
11 147 9
11 91 2
11 153 6
11 192 10
11 28 3
11 80 4
11 47 6
11 13 10
11 223 8
11 121 2
11 194 2
11 185 10
11 154 2
11 216 5
11 231 2
11 34 10
11 22 6
11 149 1
11 77 5
11 100 8
11 144 7
11 60 10
11 135 9
11 101 3
11 172 8
11 69 10
11 103 3
11 217 7
11 155 5
11 219 6
11 145 6
11 111 7
11 239 9
11 76 8
11 21 8
11 141 8
11 117 8
11 159 8
11 20 1
11 238 8
11 209 2
11 33 7
11 55 5
11 118 6
11 156 5
11 193 3
11 246 1
11 124 2
11 171 3
11 119 8
11 15 6
11 245 1
11 143 3
11 87 5
11 74 10
11 152 2
11 32 1
11 187 2
11 218 8
11 228 9
11 151 2
11 170 6
11 176 2
11 25 1
11 86 10
11 130 2
11 108 5
11 43 8
11 128 3
11 26 1
11 222 10
11 220 6
11 49 4
11 181 10
11 62 4
11 148 7
11 37 7
11 24 10
11 29 7
11 109 6
11 225 10
11 162 3
11 196 1
11 68 3
11 188 1
11 23 1
11 247 9
11 46 6
11 82 3
11 136 9
11 207 4
11 229 5
11 65 1
11 95 10
11 123 1
11 114 9
11 174 6
11 163 4
11 50 5
11 73 1
11 48 2
11 51 10
11 179 7
11 106 3
11 126 6
11 230 8
11 197 1
11 139 8
11 38 6
11 115 3
11 79 4
11 175 9
11 98 5
11 203 8
11 70 9
11 56 6
11 177 5
11 169 7
11 93 8
11 180 9
11 122 1
11 189 10
11 39 5
11 17 8
11 199 1
11 78 2
11 205 7
11 166 10
11 221 1
11 52 7
11 167 9
11 19 6
11 113 8
11 206 8
11 112 9
11 182 1
11 146 8
11 191 1
11 57 9
11 85 7
11 99 2
11 164 6
11 168 4
11 71 10
11 140 2
11 105 6
11 133 2
11 120 6
11 173 9
11 12 9
11 226 10
11 242 5
11 42 10
11 249 6
11 96 7
11 63 2
11 214 1
11 75 10
11 158 8
11 44 4
11 250 3
11 178 10
11 116 2
11 161 6
11 89 9
11 90 4
11 16 6
11 160 5
11 210 8
11 35 8
11 243 3
11 165 6
11 59 5
11 30 3
11 41 2
11 157 7
11 208 5
11 125 9
11 129 7
11 36 9
11 134 1
11 104 6
11 202 6
11 31 3
11 150 6
11 131 2
11 92 5
11 40 9
11 94 3
11 102 9
11 183 4
11 236 9
11 142 1
11 211 2
11 200 2
11 244 10
11 233 1
11 184 4
11 198 6
11 240 3
11 227 6
11 84 7
11 232 2
11 127 3
11 201 2
11 132 2
11 224 3
11 66 9
11 97 10
11 18 8
11 14 10
11 248 10
12 195 4
12 242 9
12 245 6
12 24 7
12 44 10
12 62 7
12 117 5
12 225 1
12 168 9
12 124 4
12 105 9
12 238 7
12 106 8
12 199 9
12 102 5
12 52 8
12 177 3
12 229 1
12 45 10
12 155 7
12 60 5
12 184 1
12 239 3
12 125 2
12 221 6
12 144 8
12 244 9
12 240 5
12 61 9
12 23 6
12 145 10
12 29 7
12 212 6
12 246 1
12 91 7
12 183 2
12 247 9
12 28 5
12 202 10
12 186 8
12 207 9
12 198 2
12 232 6
12 152 9
12 115 3
12 66 5
12 13 7
12 163 8
12 217 9
12 188 7
12 191 5
12 208 2
12 99 2
12 20 10
12 26 8
12 136 7
12 96 4
12 122 6
12 25 10
12 57 3
12 170 9
12 181 2
12 241 6
12 148 6
12 167 9
12 179 9
12 48 5
12 203 6
12 146 9
12 19 6
12 33 9
12 64 8
12 135 8
12 82 1
12 137 6
12 227 1
12 75 9
12 193 2
12 47 5
12 94 8
12 143 3
12 173 1
12 172 8
12 42 8
12 236 7
12 205 2
12 190 6
12 104 2
12 200 6
12 56 9
12 53 1
12 129 3
12 196 9
12 118 8
12 178 8
12 185 6
12 161 4
12 111 10
12 54 10
12 87 5
12 58 1
12 49 10
12 89 6
12 189 9
12 237 6
12 176 9
12 234 6
12 90 2
12 248 8
12 187 7
12 151 10
12 160 5
12 50 7
12 126 8
12 211 7
12 37 7
12 85 3
12 230 5
12 110 7
12 226 9
12 112 10
12 219 7
12 101 4
12 76 2
12 65 4
12 72 5
12 175 1
12 30 3
12 149 6
12 214 4
12 116 5
12 158 4
12 27 9
12 81 7
12 121 7
12 206 6
12 209 8
12 140 1
12 77 5
12 131 1
12 154 10
12 224 2
12 162 10
12 39 9
12 70 8
12 216 7
12 51 3
12 97 6
12 95 3
12 171 3
12 67 6
12 46 4
12 180 4
12 79 3
12 166 7
12 210 6
12 14 2
12 92 7
12 201 2
12 114 6
12 174 2
12 197 6
12 150 2
12 147 7
12 40 3
12 73 3
12 21 1
12 159 6
12 132 9
12 127 9
12 113 3
12 107 8
12 68 8
12 98 1
12 74 7
12 142 10
12 153 7
12 80 8
12 128 9
12 169 6
12 139 9
12 223 4
12 93 9
12 63 9
12 31 3
12 15 10
12 108 2
12 249 4
12 43 1
12 84 8
12 119 6
12 17 10
12 109 10
12 22 9
12 250 5
12 192 6
12 32 6
12 55 5
12 134 3
12 133 1
12 231 1
12 235 5
12 100 4
12 16 9
12 78 7
12 130 8
12 35 3
12 41 8
12 213 10
13 88 4
13 221 1
13 117 6
13 130 7
13 138 8
13 190 1
13 85 9
13 123 2
13 122 7
13 204 7
13 202 5
13 66 7
13 151 4
13 167 1
13 84 2
13 240 4
13 236 10
13 99 5
13 218 4
13 107 3
13 224 10
13 72 10
13 170 5
13 203 6
13 242 1
13 233 7
13 194 5
13 61 3
13 57 6
13 238 8
13 69 3
13 239 5
13 56 7
13 241 7
13 26 10
13 68 9
13 53 4
13 24 6
13 128 8
13 41 4
13 81 4
13 29 2
13 136 5
13 209 7
13 198 6
13 125 1
13 164 3
13 217 3
13 149 7
13 245 10
13 139 5
13 207 10
13 195 4
13 121 10
13 142 1
13 246 6
13 131 6
13 234 6
13 248 2
13 73 10
13 98 3
13 206 5
13 191 3
13 80 4
13 146 2
13 156 3
13 77 10
13 59 9
13 89 8
13 54 3
13 106 6
13 193 10
13 83 9
13 31 9
13 16 10
13 229 5
13 188 1
13 250 6
13 231 3
13 115 9
13 100 9
13 119 3
13 175 3
13 18 10
13 94 1
13 87 8
13 143 10
13 20 6
13 216 6
13 153 1
13 133 5
13 19 9
13 210 2
13 92 10
13 28 7
13 186 9
13 33 7
13 63 4
13 93 4
13 38 6
13 144 8
13 64 8
13 147 2
13 154 1
13 45 7
13 101 1
13 244 1
13 237 5
13 178 6
13 97 4
13 205 4
13 148 10
13 200 2
13 42 8
13 166 3
13 192 4
13 58 3
13 108 7
13 180 8
13 126 4
13 95 4
13 168 2
13 15 4
13 141 10
13 228 1
13 82 10
13 113 10
13 118 4
13 27 1
13 230 2
13 23 7
13 235 4
13 74 4
13 48 3
13 127 7
13 110 3
13 129 2
13 46 5
13 90 6
13 211 1
13 39 7
13 104 5
13 134 7
13 223 9
13 140 6
13 137 2
13 177 6
13 162 7
13 215 1
13 109 7
13 76 1
13 114 4
13 35 7
13 182 9
13 79 7
13 197 6
13 179 1
13 181 1
13 165 3
13 155 7
13 232 10
13 225 7
13 91 5
13 201 1
13 86 10
13 65 4
13 78 10
13 158 8
13 51 6
13 152 2
13 184 2
13 247 6
13 226 8
13 17 1
13 103 7
13 40 4
13 22 6
13 163 4
13 157 1
13 243 2
13 44 8
13 219 8
13 43 7
13 62 7
13 183 10
13 120 2
13 169 9
13 36 3
13 112 10
13 220 8
13 160 5
13 96 4
13 135 7
13 105 7
13 176 4
13 75 8
13 34 6
13 227 8
13 189 3
13 52 7
13 173 6
13 30 5
13 222 10
13 102 8
13 196 1
13 21 1
13 70 6
13 249 3
13 172 3
13 150 6
13 47 6
13 214 2
13 49 2
14 138 8
14 40 7
14 44 9
14 21 9
14 220 10
14 217 6
14 17 8
14 103 8
14 212 8
14 211 5
14 123 10
14 147 7
14 214 2
14 130 8
14 231 2
14 204 5
14 61 9
14 216 7
14 151 5
14 224 7
14 71 2
14 64 9
14 219 3
14 170 6
14 120 2
14 72 4
14 92 8
14 24 7
14 96 7
14 74 9
14 158 8
14 182 7
14 192 5
14 37 3
14 32 8
14 66 8
14 104 9
14 209 10
14 156 6
14 42 5
14 80 10
14 75 4
14 207 6
14 43 7
14 50 8
14 169 2
14 28 6
14 193 3
14 76 6
14 118 4
14 115 1
14 107 4
14 62 3
14 20 3
14 91 3
14 48 2
14 114 9
14 157 10
14 60 8
14 38 10
14 197 4
14 93 9
14 249 1
14 139 4
14 181 2
14 154 4
14 67 9
14 102 7
14 200 1
14 132 7
14 95 6
14 180 7
14 122 1
14 218 10
14 142 1
14 52 6
14 153 9
14 146 1
14 94 1
14 133 4
14 100 5
14 101 2
14 54 5
14 99 3
14 117 1
14 173 1
14 152 7
14 46 2
14 56 1
14 124 7
14 160 5
14 178 6
14 235 9
14 195 2
14 184 8
14 189 9
14 77 8
14 199 5
14 164 1
14 51 7
14 116 1
14 150 3
14 126 6
14 168 9
14 15 10
14 208 7
14 22 1
14 247 3
14 176 9
14 98 8
14 167 9
14 172 4
14 88 1
14 203 2
14 59 4
14 89 4
14 143 10
14 57 5
14 183 8
14 137 10
14 145 5
14 70 2
14 242 7
14 112 10
14 232 10
14 78 2
14 136 8
14 179 8
14 206 3
14 113 5
14 241 9
14 47 5
14 85 1
14 58 5
14 16 4
14 188 2
14 166 10
14 81 10
14 243 9
14 108 1
14 49 2
14 27 2
14 238 1
14 25 2
14 236 2
14 134 4
14 194 1
14 210 8
14 131 4
14 34 10
14 36 10
14 84 10
14 159 8
14 229 8
14 228 6
14 149 3
14 141 9
14 82 5
14 69 9
14 191 4
14 29 3
14 175 6
14 105 5
14 213 9
14 65 8
14 26 6
14 198 10
14 111 10
14 237 6
14 127 10
14 190 4
14 110 10
14 106 7
14 205 7
14 23 8
14 174 7
14 19 8
14 119 2
14 140 2
14 221 9
14 87 5
14 33 10
14 68 9
14 148 7
14 233 5
14 39 8
14 45 8
14 18 6
14 73 9
14 227 3
14 223 6
14 234 5
14 79 3
14 240 9
14 41 3
14 90 1
14 250 10
14 121 1
14 31 4
14 83 4
14 161 3
14 245 8
14 55 10
14 222 9
14 185 6
14 128 4
14 246 5
14 129 6
14 171 5
14 201 2
14 244 8
14 239 6
14 144 7
14 63 2
14 162 5
14 135 6
14 202 6
14 248 9
14 109 9
14 35 2
15 116 3
15 192 9
15 228 9
15 70 7
15 20 10
15 143 2
15 103 7
15 206 6
15 102 5
15 114 7
15 162 6
15 241 3
15 91 2
15 217 3
15 224 4
15 54 4
15 198 9
15 140 8
15 194 10
15 145 6
15 210 8
15 191 6
15 35 9
15 107 8
15 112 5
15 237 6
15 109 9
15 169 3
15 83 8
15 25 10
15 80 6
15 205 10
15 123 8
15 196 8
15 87 10
15 147 2
15 16 9
15 52 4
15 129 3
15 168 10
15 34 1
15 201 3
15 222 6
15 155 3
15 246 9
15 56 3
15 178 8
15 82 10
15 94 7
15 239 1
15 33 5
15 208 9
15 142 2
15 60 2
15 227 4
15 96 9
15 193 2
15 184 5
15 236 5
15 165 2
15 121 8
15 233 7
15 219 7
15 131 5
15 161 4
15 38 1
15 120 9
15 171 3
15 74 2
15 117 6
15 166 9
15 139 6
15 47 4
15 29 3
15 190 10
15 248 8
15 78 7
15 46 9
15 234 2
15 138 10
15 149 3
15 63 2
15 176 2
15 75 2
15 186 7
15 235 8
15 97 6
15 202 2
15 122 4
15 89 10
15 212 10
15 250 1
15 125 3
15 159 6
15 231 5
15 195 5
15 37 2
15 180 1
15 43 9
15 249 1
15 88 10
15 50 9
15 27 5
15 44 6
15 158 4
15 185 8
15 73 2
15 137 7
15 188 4
15 141 7
15 55 5
15 181 7
15 170 5
15 146 1
15 148 3
15 51 9
15 113 2
15 41 6
15 157 6
15 173 5
15 21 2
15 39 6
15 226 3
15 32 9
15 203 2
15 92 8
15 104 6
15 223 2
15 69 6
15 132 8
15 28 4
15 76 4
15 153 4
15 53 7
15 182 3
15 135 5
15 174 4
15 17 8
15 110 2
15 45 10
15 85 3
15 67 1
15 57 8
15 154 1
15 244 9
15 207 7
15 209 9
15 71 1
15 48 6
15 81 1
15 90 4
15 106 10
15 172 3
15 101 7
15 26 5
15 115 2
15 40 6
15 150 6
15 19 6
15 66 7
15 105 9
15 58 5
15 119 1
15 49 6
15 23 6
15 175 6
15 18 3
15 225 2
15 229 10
15 177 2
15 134 1
15 240 3
15 31 1
15 199 3
15 232 2
15 124 1
15 61 7
15 179 3
15 167 7
15 204 7
15 216 4
15 100 10
15 65 9
15 183 6
15 230 8
15 164 6
15 22 2
15 245 8
15 62 6
15 93 7
15 86 10
15 160 7
15 127 7
15 151 5
15 247 8
15 118 4
15 130 8
15 59 10
15 144 1
15 197 7
15 72 7
15 189 8
15 99 1
15 133 4
15 84 6
15 111 3
15 136 8
15 242 3
15 218 5
15 36 9
15 187 1
15 214 5
15 108 10
15 220 5
15 95 6
15 211 6
16 117 10
16 162 6
16 30 3
16 236 10
16 193 2
16 96 9
16 129 9
16 178 3
16 240 1
16 33 10
16 199 9
16 140 1
16 34 4
16 235 2
16 171 1
16 113 1
16 210 3
16 150 5
16 29 2
16 217 2
16 85 7
16 20 10
16 158 2
16 141 2
16 207 2
16 28 8
16 248 10
16 166 1
16 175 3
16 75 4
16 40 9
16 26 1
16 228 1
16 219 5
16 227 2
16 177 3
16 94 9
16 119 9
16 209 1
16 137 1
16 155 6
16 149 8
16 18 1
16 133 2
16 211 2
16 105 4
16 157 9
16 134 10
16 233 5
16 122 3
16 182 9
16 37 6
16 55 3
16 241 5
16 148 9
16 31 5
16 159 3
16 218 4
16 220 3
16 22 4
16 181 10
16 38 1
16 247 7
16 174 7
16 53 3
16 231 4
16 127 2
16 168 5
16 180 10
16 35 5
16 57 5
16 69 4
16 221 5
16 160 7
16 98 5
16 97 3
16 61 1
16 196 10
16 54 8
16 109 3
16 108 10
16 95 3
16 136 5
16 17 8
16 123 9
16 190 7
16 77 6
16 198 6
16 68 1
16 51 10
16 103 2
16 120 3
16 114 7
16 184 5
16 118 5
16 215 10
16 46 6
16 195 2
16 131 4
16 170 3
16 163 10
16 167 5
16 74 2
16 146 8
16 156 9
16 232 6
16 60 5
16 216 6
16 42 4
16 73 3
16 70 4
16 243 6
16 79 5
16 115 1
16 191 2
16 230 7
16 224 3
16 32 5
16 62 5
16 130 7
16 237 3
16 222 8
16 145 7
16 173 10
16 205 3
16 164 5
16 111 7
16 250 6
16 203 5
16 90 4
16 186 10
16 76 8
16 100 10
16 128 7
16 23 8
16 197 3
16 126 8
16 169 6
16 125 9
16 24 1
16 246 8
16 226 5
16 91 10
16 135 9
16 110 2
16 41 8
16 66 5
16 212 9
16 234 6
16 107 6
16 92 2
16 179 3
16 143 6
16 19 10
16 39 10
16 99 4
16 176 5
16 208 5
16 64 6
16 116 6
16 239 6
16 187 8
16 142 8
16 112 9
16 206 8
16 154 2
16 44 5
16 43 1
16 161 7
16 47 3
16 213 7
16 223 7
16 188 10
16 86 10
16 71 7
16 59 2
16 132 7
16 165 5
16 58 4
16 139 7
16 225 9
16 21 8
16 144 1
16 229 2
16 192 9
16 67 8
16 82 7
16 200 6
16 93 4
16 63 7
16 202 4
16 89 2
16 153 5
16 183 5
16 27 4
16 81 10
16 88 1
16 78 8
16 151 6
16 185 1
16 25 4
16 80 7
16 84 2
16 214 9
16 65 6
16 204 6
16 189 5
16 245 9
16 106 8
17 238 7
17 42 1
17 232 2
17 107 9
17 99 10
17 133 10
17 206 5
17 78 10
17 142 5
17 33 8
17 75 7
17 51 5
17 43 1
17 144 4
17 38 2
17 222 5
17 216 7
17 119 8
17 65 6
17 58 9
17 184 7
17 236 9
17 110 8
17 188 1
17 55 4
17 135 2
17 30 4
17 196 5
17 138 7
17 95 7
17 234 10
17 41 7
17 88 4
17 69 2
17 146 10
17 134 2
17 121 3
17 26 6
17 166 6
17 35 4
17 62 5
17 84 5
17 22 3
17 204 1
17 85 4
17 66 6
17 71 4
17 102 2
17 70 4
17 86 4
17 168 5
17 214 7
17 174 7
17 103 5
17 126 6
17 245 5
17 220 8
17 210 4
17 169 10
17 46 6
17 173 2
17 113 5
17 56 10
17 150 10
17 53 8
17 20 6
17 192 7
17 44 8
17 231 1
17 45 6
17 249 1
17 215 4
17 213 7
17 178 6
17 131 10
17 189 10
17 194 7
17 97 3
17 175 3
17 155 1
17 180 2
17 125 9
17 18 8
17 195 3
17 158 7
17 132 1
17 159 1
17 154 4
17 141 9
17 235 2
17 90 1
17 139 4
17 40 9
17 164 3
17 31 7
17 83 5
17 240 8
17 57 10
17 122 8
17 81 1
17 176 4
17 23 7
17 157 3
17 116 10
17 76 3
17 109 6
17 82 1
17 64 4
17 143 4
17 123 5
17 181 6
17 127 10
17 111 10
17 156 7
17 171 10
17 241 8
17 167 8
17 228 2
17 91 6
17 115 1
17 186 6
17 170 4
17 104 4
17 117 4
17 87 1
17 25 6
17 247 8
17 48 3
17 93 2
17 211 10
17 244 5
17 50 2
17 187 10
17 105 2
17 239 8
17 61 9
17 21 3
17 198 2
17 202 7
17 147 3
17 217 6
17 226 7
17 201 5
17 77 6
17 151 1
17 200 3
17 108 4
17 130 1
17 219 9
17 177 9
17 185 1
17 243 7
17 242 7
17 140 8
17 63 4
17 27 6
17 237 8
17 197 10
17 128 7
17 233 9
17 101 4
17 136 7
17 73 6
17 98 1
17 191 6
17 227 10
17 89 2
17 29 3
17 124 8
17 193 9
17 60 9
17 37 7
17 145 3
17 203 9
17 148 3
17 223 2
17 229 2
17 165 9
17 92 6
17 149 9
17 190 8
17 72 4
17 209 4
17 129 3
17 137 1
17 32 5
17 207 9
17 106 4
17 179 8
17 163 7
17 172 7
17 160 8
17 230 10
17 246 2
17 114 8
17 36 2
17 34 10
17 28 6
17 205 7
17 80 3
17 212 1
17 47 3
17 100 1
17 39 7
17 68 3
17 161 3
17 120 9
17 112 8
17 218 3
17 67 9
17 54 6
17 94 7
18 163 7
18 118 8
18 87 5
18 122 9
18 205 6
18 139 3
18 66 5
18 46 8
18 236 10
18 215 6
18 19 9
18 186 5
18 111 3
18 204 2
18 196 1
18 52 3
18 124 5
18 23 9
18 171 7
18 166 10
18 78 6
18 132 4
18 94 9
18 99 10
18 69 2
18 65 8
18 191 5
18 208 4
18 108 10
18 242 4
18 123 5
18 156 7
18 247 1
18 24 7
18 44 3
18 110 2
18 109 7
18 150 8
18 194 5
18 107 9
18 178 3
18 62 5
18 228 6
18 198 3
18 234 1
18 68 6
18 152 4
18 33 6
18 127 7
18 143 2
18 233 1
18 28 8
18 177 4
18 243 4
18 245 10
18 49 8
18 167 7
18 200 6
18 136 8
18 222 5
18 73 5
18 182 7
18 206 8
18 38 7
18 203 2
18 197 7
18 100 9
18 183 9
18 31 1
18 37 4
18 74 2
18 135 6
18 214 5
18 86 6
18 249 8
18 97 4
18 60 4
18 34 3
18 45 6
18 103 10
18 67 10
18 51 8
18 226 2
18 36 2
18 61 7
18 50 9
18 147 1
18 189 4
18 95 3
18 27 3
18 125 5
18 149 3
18 235 2
18 104 6
18 219 10
18 207 8
18 146 5
18 190 10
18 84 3
18 81 6
18 76 9
18 232 4
18 173 7
18 192 1
18 58 8
18 32 6
18 158 7
18 130 6
18 218 3
18 199 2
18 176 5
18 141 1
18 30 9
18 160 4
18 117 7
18 237 2
18 165 10
18 138 5
18 172 10
18 88 5
18 40 10
18 83 9
18 126 9
18 201 6
18 115 6
18 244 9
18 57 10
18 168 7
18 56 5
18 55 4
18 229 2
18 184 9
18 193 10
18 26 9
18 29 2
18 250 7
18 54 8
18 230 3
18 112 7
18 102 4
18 145 8
18 217 2
18 64 6
18 48 6
18 170 6
18 22 1
18 159 9
18 153 4
18 175 9
18 169 4
18 224 7
18 53 9
18 85 2
18 187 2
18 155 3
18 142 6
18 212 10
18 105 6
18 241 4
18 213 5
18 238 7
18 35 1
18 119 6
18 221 9
18 211 8
18 89 4
18 113 10
18 72 7
18 210 8
18 148 6
18 42 1
18 39 4
18 114 8
18 116 5
18 47 8
18 129 8
18 162 5
18 179 2
18 92 2
18 98 4
18 43 5
18 137 10
18 41 8
18 227 2
18 216 10
18 90 7
18 240 9
18 134 5
18 120 3
18 174 10
18 246 10
18 220 1
18 70 5
18 133 2
18 225 10
18 161 7
18 231 8
18 181 6
18 154 8
18 157 3
18 71 3
18 25 8
18 248 3
18 140 3
18 106 3
18 21 1
18 180 8
18 82 4
18 151 4
19 160 1
19 236 8
19 119 4
19 49 8
19 54 9
19 184 3
19 99 7
19 51 9
19 144 1
19 250 4
19 198 1
19 72 8
19 228 5
19 147 3
19 162 4
19 35 8
19 27 10
19 152 5
19 203 4
19 244 9
19 235 9
19 120 3
19 82 6
19 28 7
19 58 3
19 100 9
19 40 7
19 39 7
19 249 6
19 143 3
19 118 9
19 155 3
19 87 4
19 107 4
19 192 8
19 209 7
19 149 6
19 136 5
19 212 5
19 42 7
19 161 2
19 93 8
19 200 3
19 101 5
19 21 10
19 183 4
19 180 8
19 248 6
19 111 10
19 178 4
19 167 9
19 138 2
19 213 1
19 103 8
19 224 4
19 191 2
19 145 10
19 182 4
19 98 5
19 246 2
19 83 1
19 122 2
19 168 5
19 157 5
19 175 2
19 70 1
19 229 10
19 29 2
19 169 5
19 92 8
19 163 4
19 69 2
19 90 6
19 164 7
19 170 9
19 237 10
19 137 1
19 166 6
19 102 1
19 133 8
19 154 7
19 126 9
19 59 4
19 185 6
19 197 1
19 193 4
19 234 3
19 199 7
19 139 1
19 148 9
19 68 9
19 132 2
19 121 9
19 44 7
19 205 5
19 159 7
19 231 8
19 67 6
19 108 1
19 201 8
19 174 1
19 89 9
19 196 7
19 158 4
19 131 1
19 105 9
19 73 4
19 232 9
19 63 3
19 48 7
19 64 1
19 141 4
19 242 6
19 179 6
19 50 3
19 202 8
19 243 2
19 62 4
19 225 10
19 134 5
19 24 7
19 189 3
19 223 1
19 85 8
19 181 6
19 177 4
19 91 7
19 20 9
19 187 1
19 114 10
19 94 9
19 195 8
19 38 1
19 23 6
19 188 10
19 153 5
19 96 9
19 217 10
19 156 10
19 245 4
19 146 1
19 226 2
19 33 6
19 215 6
19 112 3
19 77 6
19 52 10
19 247 6
19 173 1
19 80 9
19 222 4
19 30 8
19 86 7
19 37 8
19 127 2
19 171 4
19 56 6
19 57 4
19 227 7
19 130 3
19 172 9
19 36 3
19 117 7
19 150 6
19 211 7
19 135 10
19 78 2
19 104 3
19 239 1
19 34 1
19 124 8
19 32 8
19 238 3
19 106 8
19 41 5
19 210 10
19 46 10
19 123 9
19 230 4
19 110 9
19 75 5
19 216 8
19 219 10
19 142 7
19 71 5
19 220 5
19 45 10
19 97 9
19 88 1
19 116 2
19 218 3
19 26 2
19 221 4
19 95 1
19 53 9
19 25 3
19 31 10
19 176 1
19 81 1
19 61 8
19 74 4
19 109 3
19 206 5
19 151 8
19 125 10
19 128 8
19 84 10
19 241 3
19 22 6
19 194 5
19 214 7
19 240 3
19 60 6
19 47 9
19 79 1
19 113 8
20 187 5
20 184 8
20 96 6
20 68 5
20 77 8
20 134 2
20 120 5
20 162 8
20 248 9
20 121 5
20 111 10
20 91 5
20 41 7
20 207 7
20 176 3
20 242 7
20 146 2
20 94 5
20 119 4
20 210 3
20 128 5
20 199 10
20 131 4
20 90 6
20 178 4
20 159 10
20 180 1
20 49 3
20 124 1
20 122 9
20 127 7
20 196 4
20 80 3
20 189 2
20 75 7
20 218 9
20 89 10
20 47 7
20 97 6
20 153 2
20 93 6
20 46 8
20 217 4
20 26 3
20 135 4
20 66 9
20 186 4
20 102 8
20 59 10
20 243 9
20 167 7
20 155 7
20 172 10
20 205 5
20 182 4
20 236 1
20 183 9
20 225 6
20 113 5
20 154 8
20 67 5
20 57 7
20 63 2
20 54 4
20 118 7
20 152 8
20 112 4
20 85 9
20 194 5
20 160 5
20 206 6
20 213 1
20 126 9
20 250 5
20 214 7
20 173 6
20 23 4
20 143 7
20 43 8
20 177 7
20 103 5
20 157 5
20 138 9
20 50 1
20 105 8
20 86 9
20 234 7
20 53 4
20 72 7
20 148 3
20 82 10
20 163 9
20 24 3
20 25 9
20 174 2
20 48 10
20 156 7
20 141 10
20 115 5
20 69 8
20 232 5
20 33 6
20 175 7
20 73 6
20 65 6
20 164 5
20 58 3
20 215 1
20 245 2
20 104 9
20 116 8
20 62 8
20 151 6
20 191 4
20 78 5
20 202 1
20 227 6
20 110 5
20 34 2
20 125 2
20 193 10
20 170 10
20 229 5
20 192 9
20 83 10
20 92 8
20 198 8
20 147 10
20 249 9
20 27 1
20 144 3
20 195 2
20 35 7
20 70 4
20 79 10
20 60 4
20 226 7
20 247 2
20 37 4
20 123 3
20 117 10
20 76 6
20 211 3
20 216 6
20 55 7
20 84 3
20 99 3
20 241 7
20 169 6
20 237 7
20 231 4
20 166 10
20 208 5
20 87 5
20 22 4
20 212 1
20 240 1
20 165 5
20 220 8
20 139 10
20 136 9
20 200 8
20 224 8
20 228 4
20 238 10
20 197 10
20 95 2
20 106 10
20 244 8
20 40 6
20 30 6
20 179 3
20 71 8
20 188 8
20 81 10
20 209 7
20 239 2
20 137 3
20 31 8
20 246 9
20 64 3
20 149 8
20 132 10
20 42 4
20 221 1
20 56 6
20 204 1
20 36 4
20 142 7
20 21 2
20 101 3
20 52 9
20 190 5
20 88 8
20 98 4
20 168 4
20 108 8
20 44 5
20 28 1
20 130 4
20 107 9
20 161 1
20 219 10
20 109 2
20 145 6
20 45 1
20 171 9
20 233 6
20 203 1
20 32 6
20 100 2
21 126 2
21 65 8
21 188 7
21 178 2
21 192 7
21 239 6
21 62 5
21 226 8
21 177 7
21 45 9
21 229 7
21 115 4
21 80 2
21 156 1
21 69 5
21 228 8
21 196 6
21 180 8
21 99 3
21 162 3
21 221 1
21 206 8
21 154 1
21 123 5
21 57 5
21 191 7
21 150 10
21 73 10
21 231 5
21 148 8
21 170 8
21 142 5
21 155 7
21 120 5
21 245 3
21 47 5
21 230 7
21 237 6
21 222 10
21 84 4
21 181 3
21 93 9
21 44 6
21 179 5
21 66 2
21 202 6
21 166 8
21 197 3
21 227 9
21 107 10
21 33 1
21 32 3
21 172 7
21 97 7
21 149 2
21 30 10
21 34 9
21 220 8
21 194 9
21 100 5
21 88 9
21 94 3
21 152 5
21 26 9
21 137 6
21 39 5
21 61 4
21 98 7
21 118 1
21 225 4
21 124 7
21 233 3
21 31 10
21 147 7
21 146 10
21 95 10
21 243 9
21 104 3
21 112 6
21 145 4
21 217 10
21 38 2
21 189 6
21 52 8
21 56 2
21 92 1
21 111 10
21 63 3
21 183 9
21 246 4
21 127 3
21 168 6
21 234 1
21 242 2
21 195 2
21 83 2
21 103 7
21 23 7
21 116 2
21 55 10
21 87 10
21 70 9
21 75 8
21 128 10
21 29 8
21 64 7
21 187 3
21 144 8
21 193 7
21 90 8
21 129 4
21 132 3
21 60 7
21 59 10
21 173 1
21 67 10
21 153 4
21 205 9
21 96 3
21 203 10
21 209 1
21 207 10
21 159 10
21 46 2
21 78 2
21 68 6
21 40 3
21 51 9
21 36 8
21 151 5
21 42 9
21 72 5
21 200 1
21 157 1
21 58 4
21 163 9
21 91 7
21 199 3
21 250 9
21 110 8
21 174 9
21 131 10
21 167 8
21 24 6
21 240 2
21 140 10
21 139 6
21 219 8
21 133 1
21 241 10
21 236 1
21 208 10
21 106 10
21 53 6
21 71 10
21 224 5
21 105 1
21 138 4
21 101 1
21 82 10
21 190 6
21 201 4
21 28 8
21 81 5
21 121 1
21 22 1
21 165 4
21 27 4
21 223 3
21 213 2
21 37 9
21 43 4
21 161 10
21 212 1
21 41 10
21 79 8
21 74 8
21 214 6
21 158 10
21 89 10
21 171 6
21 86 7
21 135 6
21 102 5
21 164 1
21 134 1
21 54 4
21 143 6
21 136 10
21 185 4
21 119 9
21 77 6
21 113 8
21 235 8
21 176 4
21 175 9
21 182 3
21 114 5
21 108 9
21 48 2
21 249 7
21 35 5
21 130 3
21 85 1
22 205 9
22 226 5
22 140 4
22 33 2
22 211 5
22 195 9
22 92 2
22 215 6
22 94 2
22 155 1
22 27 1
22 66 10
22 170 4
22 209 2
22 141 3
22 63 9
22 96 6
22 38 4
22 65 8
22 179 9
22 49 4
22 224 2
22 85 4
22 90 9
22 77 2
22 182 5
22 95 5
22 213 7
22 225 6
22 98 3
22 185 6
22 30 5
22 222 7
22 106 4
22 113 2
22 76 2
22 238 2
22 178 2
22 54 6
22 184 3
22 120 9
22 36 3
22 64 7
22 161 3
22 157 8
22 192 5
22 118 8
22 153 1
22 131 8
22 89 7
22 134 3
22 100 1
22 174 9
22 250 6
22 143 5
22 80 2
22 228 9
22 233 3
22 110 4
22 123 10
22 144 8
22 234 1
22 244 9
22 240 6
22 61 6
22 148 5
22 207 10
22 221 4
22 193 9
22 136 8
22 173 10
22 74 3
22 220 6
22 112 1
22 159 10
22 183 5
22 232 7
22 93 6
22 26 7
22 175 8
22 167 7
22 189 2
22 79 9
22 59 10
22 82 6
22 115 4
22 91 2
22 128 9
22 246 1
22 235 3
22 41 10
22 168 9
22 212 7
22 57 4
22 102 4
22 154 7
22 151 10
22 216 1
22 122 1
22 42 1
22 187 5
22 164 1
22 46 7
22 188 7
22 236 3
22 197 6
22 171 4
22 239 7
22 88 8
22 194 1
22 139 4
22 71 9
22 81 2
22 199 8
22 40 3
22 25 4
22 200 6
22 247 3
22 196 8
22 217 1
22 165 4
22 242 7
22 152 1
22 138 6
22 156 1
22 75 8
22 34 3
22 137 2
22 160 5
22 69 6
22 32 8
22 116 1
22 29 9
22 229 5
22 227 9
22 23 1
22 149 10
22 145 7
22 204 8
22 249 5
22 52 2
22 203 1
22 104 7
22 60 4
22 105 9
22 114 7
22 109 1
22 202 7
22 198 1
22 39 3
22 208 7
22 135 1
22 53 4
22 180 9
22 245 2
22 101 6
22 142 7
22 132 1
22 51 5
22 210 9
22 231 1
22 230 7
22 67 1
22 24 10
22 126 3
22 158 10
22 206 1
22 28 6
22 241 5
22 218 4
22 73 9
22 166 1
22 172 2
22 150 10
22 86 1
22 127 10
22 248 6
22 111 3
22 47 10
22 177 8
22 201 3
22 108 7
22 68 1
22 83 5
22 181 6
22 58 6
22 87 7
22 55 7
22 119 7
22 243 3
22 62 7
22 31 5
22 176 2
22 146 7
22 186 6
22 84 6
22 37 6
22 162 5
22 133 3
22 169 8
22 124 3
22 121 7
23 231 8
23 74 10
23 219 10
23 188 10
23 40 8
23 30 5
23 201 5
23 96 9
23 56 1
23 193 7
23 127 1
23 146 5
23 158 8
23 42 4
23 137 1
23 134 2
23 68 10
23 29 5
23 98 4
23 78 3
23 37 2
23 243 10
23 76 5
23 181 3
23 214 8
23 143 2
23 67 4
23 199 6
23 26 2
23 43 10
23 45 3
23 115 4
23 226 6
23 168 9
23 108 1
23 35 1
23 112 10
23 152 6
23 25 5
23 240 10
23 173 1
23 140 7
23 187 7
23 130 9
23 178 5
23 133 6
23 151 5
23 149 9
23 220 6
23 135 5
23 106 4
23 62 3
23 241 2
23 206 3
23 142 10
23 90 6
23 102 6
23 49 3
23 61 7
23 86 6
23 247 8
23 97 9
23 41 3
23 123 3
23 80 10
23 210 10
23 103 2
23 184 3
23 60 1
23 159 5
23 82 3
23 221 6
23 75 9
23 156 2
23 185 2
23 232 9
23 215 5
23 118 9
23 250 8
23 71 3
23 107 5
23 124 8
23 177 4
23 164 3
23 99 8
23 53 7
23 101 5
23 183 7
23 244 8
23 120 10
23 169 2
23 182 4
23 139 2
23 190 7
23 194 10
23 174 3
23 69 7
23 170 3
23 235 10
23 160 2
23 176 4
23 122 8
23 148 5
23 165 5
23 230 5
23 195 8
23 245 4
23 59 5
23 191 9
23 128 1
23 186 1
23 171 6
23 34 7
23 154 6
23 192 5
23 27 5
23 180 2
23 205 2
23 150 2
23 161 3
23 111 7
23 63 4
23 73 7
23 64 8
23 242 1
23 121 6
23 228 3
23 233 2
23 204 1
23 217 5
23 145 10
23 225 6
23 88 5
23 209 8
23 131 6
23 38 9
23 51 5
23 239 10
23 246 10
23 114 4
23 28 6
23 132 10
23 87 2
23 44 6
23 125 4
23 141 7
23 196 7
23 208 4
23 248 5
23 77 6
23 147 4
23 163 6
23 89 2
23 157 6
23 84 10
23 54 10
23 234 5
23 91 4
23 236 3
23 189 1
23 48 3
23 216 7
23 79 9
23 24 2
23 72 8
23 100 10
23 167 2
23 229 10
23 32 10
23 104 10
23 47 10
23 224 5
23 138 3
23 197 6
23 81 4
23 218 9
23 237 4
23 116 5
23 117 6
23 179 8
23 153 2
23 222 2
23 36 1
23 70 5
23 105 6
23 212 8
23 162 7
23 203 6
23 110 4
23 144 10
23 94 5
23 39 8
23 46 7
23 57 4
23 172 6
23 119 6
23 223 10
23 52 5
23 50 8
23 83 7
23 249 1
23 238 3
23 166 3
23 200 2
23 207 5
23 31 10
23 198 10
23 126 7
23 92 10
23 213 3
23 58 10
24 93 1
24 184 7
24 137 2
24 171 10
24 37 1
24 75 5
24 61 1
24 249 1
24 113 8
24 198 1
24 201 8
24 114 7
24 213 8
24 91 5
24 65 6
24 77 7
24 42 3
24 48 3
24 34 6
24 136 4
24 54 3
24 166 2
24 104 10
24 111 1
24 231 5
24 28 6
24 235 10
24 188 2
24 212 1
24 238 1
24 125 7
24 230 10
24 119 1
24 50 8
24 112 3
24 174 4
24 193 1
24 44 6
24 142 3
24 59 9
24 242 1
24 163 4
24 222 7
24 79 6
24 81 10
24 109 4
24 224 7
24 217 8
24 219 8
24 71 5
24 30 10
24 194 2
24 146 4
24 228 6
24 98 1
24 145 2
24 181 9
24 167 9
24 123 6
24 74 5
24 84 3
24 53 5
24 243 2
24 247 4
24 178 7
24 239 5
24 64 4
24 29 4
24 157 10
24 66 4
24 69 6
24 126 5
24 116 9
24 186 6
24 208 6
24 148 8
24 128 4
24 200 10
24 225 6
24 26 10
24 51 7
24 154 4
24 105 3
24 190 7
24 118 3
24 232 7
24 183 10
24 180 3
24 107 5
24 196 4
24 106 2
24 52 5
24 153 4
24 210 3
24 43 2
24 202 9
24 233 5
24 205 1
24 226 7
24 143 6
24 185 7
24 172 9
24 78 6
24 41 4
24 102 10
24 192 7
24 99 10
24 46 3
24 206 7
24 45 1
24 215 8
24 117 5
24 55 7
24 204 6
24 169 8
24 195 10
24 100 4
24 218 4
24 161 8
24 72 9
24 159 9
24 149 5
24 86 2
24 63 3
24 176 3
24 27 8
24 38 3
24 85 9
24 158 7
24 132 1
24 108 4
24 216 9
24 156 7
24 89 5
24 80 5
24 197 3
24 134 1
24 175 1
24 191 8
24 96 4
24 179 10
24 173 9
24 138 5
24 214 7
24 115 7
24 130 8
24 82 1
24 209 8
24 177 10
24 47 9
24 168 3
24 246 9
24 165 8
24 90 4
24 240 5
24 244 4
24 95 4
24 56 10
24 83 6
24 245 3
24 150 2
24 67 1
24 76 10
24 229 8
24 223 6
24 97 9
24 70 9
24 170 6
24 122 1
24 110 10
24 120 6
24 151 4
24 220 3
24 58 10
24 140 9
24 207 8
24 162 5
24 92 1
24 49 9
24 129 7
24 62 9
24 103 9
24 131 9
24 88 4
24 248 1
24 33 2
24 250 10
24 32 9
24 189 8
24 234 8
24 211 7
24 203 10
24 221 4
24 127 7
25 205 3
25 168 1
25 221 2
25 148 9
25 127 9
25 231 2
25 132 1
25 27 2
25 164 3
25 234 7
25 199 10
25 179 3
25 225 1
25 162 2
25 241 1
25 157 1
25 209 10
25 191 7
25 159 8
25 65 6
25 47 7
25 54 10
25 50 6
25 71 10
25 182 2
25 189 10
25 152 9
25 173 4
25 44 6
25 217 10
25 138 4
25 149 7
25 43 6
25 230 2
25 113 10
25 106 6
25 60 5
25 94 6
25 101 5
25 100 8
25 145 3
25 236 9
25 89 7
25 112 6
25 135 9
25 39 9
25 104 10
25 69 7
25 144 3
25 58 9
25 176 1
25 118 6
25 83 1
25 30 10
25 146 7
25 76 10
25 200 9
25 220 2
25 92 1
25 201 4
25 117 2
25 197 10
25 218 5
25 124 10
25 213 3
25 52 9
25 81 3
25 36 2
25 32 6
25 77 1
25 226 3
25 46 4
25 153 7
25 62 8
25 155 8
25 120 2
25 128 10
25 66 5
25 51 1
25 246 2
25 229 3
25 88 1
25 115 2
25 143 5
25 216 6
25 243 10
25 55 5
25 59 10
25 78 9
25 174 3
25 222 8
25 28 5
25 249 10
25 137 5
25 202 4
25 49 2
25 188 2
25 215 8
25 245 9
25 211 9
25 98 3
25 232 5
25 107 8
25 140 5
25 206 8
25 228 9
25 192 1
25 90 10
25 75 5
25 178 3
25 95 1
25 150 5
25 33 2
25 48 6
25 142 9
25 195 1
25 169 7
25 154 9
25 63 5
25 183 2
25 248 8
25 141 8
25 130 6
25 187 1
25 64 5
25 67 4
25 151 10
25 172 7
25 72 2
25 105 1
25 84 4
25 123 10
25 194 6
25 224 3
25 161 10
25 133 3
25 156 1
25 207 5
25 110 3
25 134 1
25 37 3
25 223 10
25 73 1
25 167 8
25 158 9
25 122 4
25 240 8
25 93 3
25 203 3
25 38 1
25 193 9
25 163 7
25 56 8
25 45 8
25 126 8
25 136 3
25 165 5
25 160 10
25 210 8
25 198 4
25 26 9
25 139 8
25 68 3
25 227 4
25 102 6
25 186 6
25 119 10
25 34 2
25 239 5
25 97 3
25 57 6
25 103 6
25 237 3
25 91 4
25 96 2
25 114 4
25 108 1
25 180 2
25 166 10
25 190 9
25 74 9
25 87 7
25 131 6
25 171 3
25 233 1
25 29 4
25 208 8
25 185 10
25 184 6
25 61 4
25 111 6
25 40 6
25 170 4
25 116 4
25 42 1
26 176 4
26 224 1
26 144 2
26 61 9
26 96 9
26 92 4
26 247 3
26 210 8
26 215 10
26 64 8
26 105 5
26 175 10
26 134 1
26 70 4
26 160 9
26 72 7
26 152 7
26 45 10
26 58 9
26 87 9
26 151 6
26 189 10
26 177 10
26 88 9
26 138 10
26 122 10
26 56 10
26 89 10
26 124 1
26 198 1
26 179 6
26 244 4
26 141 4
26 114 2
26 108 5
26 40 6
26 130 6
26 202 3
26 116 8
26 159 7
26 51 9
26 186 9
26 222 10
26 235 6
26 150 2
26 35 7
26 249 4
26 71 4
26 248 7
26 182 7
26 31 1
26 60 9
26 39 3
26 174 10
26 95 10
26 213 10
26 212 10
26 94 5
26 128 3
26 239 2
26 230 7
26 86 10
26 143 8
26 208 7
26 99 6
26 203 9
26 183 3
26 32 9
26 62 4
26 197 9
26 216 8
26 90 6
26 161 6
26 42 9
26 194 2
26 154 8
26 53 2
26 112 3
26 227 2
26 49 3
26 38 10
26 66 6
26 158 5
26 104 6
26 98 8
26 188 4
26 200 1
26 118 2
26 167 1
26 103 7
26 48 8
26 238 3
26 137 9
26 125 1
26 226 8
26 117 10
26 73 5
26 146 9
26 68 6
26 37 9
26 59 9
26 155 6
26 78 8
26 113 6
26 123 9
26 217 3
26 245 5
26 54 2
26 33 8
26 240 3
26 229 8
26 192 9
26 50 9
26 36 7
26 34 9
26 79 1
26 140 6
26 156 9
26 164 3
26 199 10
26 214 5
26 196 7
26 69 3
26 181 5
26 168 6
26 101 7
26 97 2
26 83 2
26 47 1
26 67 7
26 209 3
26 76 2
26 63 3
26 228 8
26 85 3
26 173 2
26 52 7
26 241 5
26 120 2
26 115 7
26 106 3
26 41 10
26 93 3
26 206 5
26 187 3
26 191 7
26 172 5
26 185 10
26 180 2
26 27 2
26 74 3
26 205 5
26 165 7
26 107 6
26 190 4
26 142 9
26 29 9
26 55 3
26 170 9
26 121 9
26 82 10
26 148 2
26 225 4
26 250 6
26 193 5
26 233 3
26 119 6
26 243 6
26 30 7
26 127 7
26 207 2
26 81 6
26 109 7
26 223 9
26 195 4
26 157 1
26 166 9
26 84 9
26 184 1
26 236 5
26 129 8
26 100 9
26 218 2
26 44 1
26 219 2
26 242 4
26 204 9
26 75 1
26 221 7
26 28 4
26 65 2
26 135 2
26 234 1
26 147 1
26 131 10
26 178 1
26 153 1
26 110 5
26 102 7
26 163 5
26 57 7
26 139 5
26 136 3
26 211 2
26 246 8
26 46 4
26 171 9
27 106 1
27 37 4
27 104 10
27 139 4
27 117 3
27 33 2
27 232 8
27 240 9
27 221 4
27 134 6
27 114 5
27 59 9
27 169 10
27 94 6
27 102 3
27 42 5
27 36 8
27 140 10
27 73 8
27 75 10
27 244 9
27 165 10
27 118 3
27 249 3
27 202 9
27 61 6
27 49 4
27 190 10
27 198 9
27 86 9
27 70 4
27 71 7
27 64 7
27 43 5
27 206 10
27 55 6
27 40 4
27 155 8
27 194 4
27 205 2
27 219 10
27 212 8
27 126 3
27 161 5
27 56 9
27 88 8
27 93 2
27 162 7
27 184 9
27 216 4
27 60 8
27 192 4
27 188 10
27 147 9
27 189 9
27 151 3
27 132 4
27 203 8
27 66 8
27 152 4
27 143 2
27 215 7
27 113 9
27 234 1
27 69 4
27 197 4
27 239 9
27 207 10
27 81 2
27 187 8
27 183 6
27 214 4
27 193 7
27 172 4
27 35 5
27 90 6
27 65 5
27 222 6
27 246 4
27 68 10
27 157 10
27 123 6
27 112 3
27 250 9
27 177 1
27 77 8
27 160 5
27 116 9
27 154 1
27 164 10
27 242 9
27 225 1
27 153 3
27 74 4
27 170 8
27 46 3
27 231 4
27 80 3
27 211 4
27 158 4
27 241 6
27 101 8
27 96 10
27 196 8
27 227 5
27 38 7
27 91 6
27 67 9
27 135 7
27 107 5
27 62 3
27 97 9
27 199 5
27 204 9
27 58 6
27 237 4
27 180 4
27 175 1
27 109 3
27 168 3
27 47 9
27 29 6
27 32 9
27 99 4
27 186 9
27 220 3
27 178 7
27 128 9
27 248 10
27 121 9
27 108 4
27 83 7
27 52 4
27 92 10
27 34 9
27 119 9
27 213 4
27 185 3
27 89 5
27 141 10
27 179 9
27 45 4
27 201 10
27 200 2
27 163 4
27 174 2
27 87 10
27 145 9
27 209 8
27 159 4
27 146 8
27 176 9
27 243 5
27 223 5
27 76 1
27 136 7
27 149 1
27 54 5
27 229 2
27 30 2
27 78 3
27 247 9
27 31 5
27 191 2
27 130 10
27 210 2
27 82 8
27 63 8
27 166 5
27 41 8
27 53 2
27 39 5
27 100 5
27 51 5
27 181 4
27 127 6
27 236 6
27 98 2
27 173 10
27 167 1
27 48 3
27 150 10
27 217 9
27 44 3
27 103 5
27 84 5
27 195 9
27 79 6
27 105 10
27 171 6
27 148 7
27 218 10
27 50 8
27 138 9
27 226 2
27 28 7
27 124 3
27 245 9
27 125 8
28 250 4
28 183 1
28 108 8
28 179 3
28 41 9
28 51 9
28 113 6
28 171 1
28 81 8
28 114 5
28 126 8
28 242 9
28 53 9
28 71 9
28 125 4
28 29 1
28 197 3
28 70 6
28 187 7
28 67 9
28 159 1
28 30 2
28 55 10
28 221 5
28 170 1
28 64 2
28 65 1
28 90 7
28 158 10
28 160 4
28 124 10
28 164 6
28 58 9
28 165 4
28 127 8
28 92 2
28 85 10
28 219 8
28 86 4
28 228 1
28 66 10
28 173 9
28 63 3
28 56 10
28 166 1
28 210 9
28 94 9
28 193 2
28 244 9
28 194 1
28 52 9
28 218 6
28 38 5
28 44 8
28 233 5
28 119 1
28 184 8
28 60 7
28 78 3
28 103 10
28 57 4
28 143 1
28 245 4
28 82 1
28 46 4
28 191 7
28 217 7
28 136 5
28 172 8
28 236 6
28 33 9
28 144 9
28 31 10
28 118 9
28 75 2
28 83 2
28 235 7
28 34 2
28 248 4
28 138 4
28 208 4
28 76 10
28 216 9
28 115 8
28 139 4
28 107 8
28 215 9
28 72 5
28 174 7
28 77 7
28 123 4
28 68 3
28 182 7
28 147 6
28 231 9
28 95 2
28 104 8
28 181 6
28 220 7
28 211 1
28 73 7
28 148 1
28 150 5
28 246 8
28 91 5
28 167 7
28 132 7
28 226 9
28 177 5
28 240 3
28 205 6
28 243 3
28 156 6
28 96 10
28 157 7
28 35 6
28 249 10
28 162 9
28 209 3
28 40 9
28 112 10
28 223 6
28 100 4
28 214 1
28 189 1
28 153 9
28 69 8
28 178 2
28 207 7
28 176 1
28 93 10
28 50 7
28 198 4
28 241 1
28 80 4
28 190 4
28 175 2
28 39 2
28 102 2
28 141 7
28 149 2
28 134 2
28 89 10
28 98 3
28 239 3
28 222 1
28 122 8
28 234 5
28 97 6
28 61 1
28 145 8
28 47 5
28 202 4
28 225 6
28 232 9
28 59 2
28 133 1
28 186 9
28 106 4
28 45 4
28 201 1
28 229 6
28 180 9
28 188 2
28 130 5
28 142 8
28 62 4
28 163 3
28 48 3
28 121 2
28 152 4
28 87 3
28 204 9
28 196 7
28 213 3
28 135 4
28 84 1
28 43 2
28 120 3
28 185 6
28 54 9
28 105 7
28 131 3
28 99 10
28 137 5
28 155 10
28 195 9
28 74 4
28 129 7
28 36 7
28 247 8
28 238 4
28 230 6
28 169 4
28 128 3
28 116 6
28 140 6
28 161 9
28 101 2
28 109 9
28 117 5
28 237 4
29 49 4
29 183 9
29 160 4
29 169 10
29 44 4
29 165 4
29 222 4
29 73 1
29 228 10
29 220 1
29 93 10
29 42 4
29 144 10
29 77 2
29 249 5
29 215 10
29 134 9
29 64 7
29 164 5
29 132 10
29 174 2
29 161 3
29 207 7
29 167 3
29 118 10
29 148 8
29 203 8
29 219 9
29 75 10
29 45 1
29 179 3
29 138 7
29 66 1
29 146 9
29 135 8
29 85 9
29 234 5
29 143 10
29 150 10
29 89 8
29 119 4
29 71 9
29 172 4
29 210 5
29 52 2
29 239 1
29 247 6
29 187 10
29 43 7
29 171 10
29 98 5
29 108 3
29 100 9
29 115 3
29 109 3
29 106 8
29 233 7
29 181 7
29 33 5
29 237 1
29 130 8
29 202 5
29 157 8
29 117 10
29 180 8
29 50 2
29 63 9
29 216 7
29 113 4
29 212 6
29 62 4
29 122 8
29 47 8
29 116 5
29 243 5
29 240 10
29 137 9
29 101 3
29 133 2
29 53 5
29 211 1
29 155 8
29 91 6
29 238 2
29 104 5
29 201 8
29 178 2
29 34 1
29 141 4
29 82 7
29 163 6
29 177 2
29 149 7
29 38 10
29 102 7
29 217 2
29 188 8
29 145 9
29 209 6
29 206 1
29 218 5
29 107 5
29 72 2
29 147 4
29 170 6
29 175 8
29 184 7
29 197 8
29 176 2
29 81 8
29 204 10
29 250 6
29 95 4
29 69 10
29 193 8
29 225 4
29 87 2
29 39 4
29 229 4
29 205 1
29 182 10
29 166 4
29 131 3
29 158 2
29 156 6
29 246 5
29 194 4
29 244 2
29 86 5
29 129 6
29 142 5
29 127 2
29 80 10
29 99 6
29 192 9
29 60 2
29 224 2
29 242 4
29 58 2
29 65 3
29 41 4
29 226 3
29 56 5
29 67 6
29 54 3
29 59 4
29 48 3
29 96 1
29 199 1
29 105 8
29 61 3
29 31 5
29 173 1
29 191 8
29 235 6
29 140 8
29 121 2
29 232 5
29 198 6
29 190 9
29 103 6
29 46 5
29 114 1
29 111 6
29 208 2
29 90 5
29 227 10
29 84 10
29 231 5
29 196 4
29 37 3
29 83 6
29 168 1
29 126 5
29 74 9
29 245 7
29 76 8
29 189 4
29 151 3
29 30 9
29 88 1
29 159 10
29 68 7
29 154 6
29 153 3
29 94 1
29 152 8
29 236 5
29 97 5
29 213 6
29 186 5
29 55 5
30 110 6
30 234 5
30 71 2
30 78 7
30 247 4
30 174 10
30 94 3
30 200 2
30 146 5
30 208 10
30 88 10
30 56 6
30 104 3
30 218 3
30 135 6
30 127 8
30 166 4
30 202 3
30 97 3
30 184 6
30 91 2
30 179 7
30 37 2
30 241 4
30 133 3
30 70 6
30 172 5
30 51 10
30 199 7
30 167 2
30 151 1
30 52 2
30 212 10
30 141 7
30 95 1
30 205 2
30 118 5
30 178 6
30 227 10
30 194 7
30 176 7
30 113 9
30 129 4
30 43 3
30 153 6
30 203 10
30 148 6
30 103 3
30 130 3
30 101 4
30 89 10
30 186 3
30 216 9
30 82 7
30 122 8
30 48 2
30 215 5
30 210 5
30 225 4
30 107 8
30 45 1
30 196 2
30 124 8
30 158 10
30 217 6
30 222 5
30 206 4
30 90 9
30 224 5
30 47 8
30 65 9
30 235 1
30 84 9
30 238 3
30 41 4
30 188 1
30 211 6
30 192 7
30 99 4
30 183 1
30 96 8
30 54 7
30 50 9
30 142 5
30 126 7
30 38 7
30 182 5
30 68 1
30 123 9
30 138 7
30 248 1
30 242 6
30 149 5
30 250 6
30 231 7
30 170 8
30 112 7
30 159 2
30 117 7
30 191 9
30 120 2
30 226 4
30 181 9
30 69 3
30 219 7
30 152 9
30 115 10
30 58 1
30 245 4
30 42 5
30 93 8
30 121 8
30 34 9
30 232 5
30 173 2
30 59 8
30 161 2
30 75 5
30 137 1
30 140 10
30 229 3
30 243 3
30 171 5
30 185 8
30 214 7
30 209 3
30 193 3
30 114 1
30 246 8
30 72 2
30 87 4
30 36 6
30 131 10
30 49 1
30 244 1
30 92 8
30 249 2
30 169 5
30 155 10
30 239 10
30 62 6
30 55 6
30 180 3
30 195 7
30 220 3
30 100 4
30 73 7
30 187 10
30 35 4
30 63 9
30 175 7
30 198 1
30 150 10
30 163 10
30 86 6
30 85 1
30 125 8
30 83 4
30 207 9
30 33 1
30 154 4
30 134 5
30 160 6
30 177 6
30 240 10
30 31 8
30 147 9
30 237 3
30 44 5
30 108 6
30 79 10
30 164 6
30 213 1
30 77 9
30 57 10
30 221 5
30 109 1
30 162 8
30 46 4
30 61 2
30 204 7
30 60 4
30 165 3
30 81 5
30 67 4
30 102 6
30 40 2
30 233 1
30 189 3
30 116 3
30 157 3
30 119 5
30 132 1
30 143 10
30 39 4
30 230 5
30 111 7
30 105 10
31 222 8
31 145 3
31 108 8
31 156 7
31 32 10
31 241 9
31 133 3
31 195 2
31 246 9
31 67 3
31 186 9
31 77 2
31 212 3
31 199 10
31 41 7
31 123 9
31 40 6
31 44 8
31 38 3
31 187 1
31 183 7
31 119 10
31 86 8
31 136 2
31 233 10
31 201 9
31 99 7
31 137 9
31 244 9
31 232 6
31 129 7
31 126 4
31 127 3
31 84 8
31 243 2
31 71 3
31 213 7
31 169 7
31 82 8
31 189 1
31 188 6
31 153 5
31 58 1
31 138 6
31 220 6
31 55 1
31 134 7
31 135 1
31 115 2
31 164 6
31 168 1
31 34 8
31 175 8
31 202 2
31 118 1
31 149 3
31 109 5
31 110 1
31 166 2
31 215 6
31 219 2
31 197 6
31 75 6
31 167 9
31 103 1
31 48 4
31 64 7
31 93 5
31 228 4
31 120 3
31 179 7
31 161 3
31 165 2
31 163 4
31 182 8
31 37 7
31 245 8
31 68 6
31 104 8
31 206 6
31 185 9
31 106 8
31 90 6
31 214 5
31 147 8
31 174 6
31 142 7
31 223 1
31 74 1
31 39 4
31 170 4
31 45 7
31 144 5
31 101 5
31 49 1
31 76 2
31 177 7
31 160 8
31 154 5
31 122 10
31 116 8
31 210 3
31 42 8
31 53 4
31 85 2
31 237 7
31 250 7
31 50 1
31 236 3
31 224 4
31 193 9
31 192 2
31 91 4
31 79 4
31 61 7
31 230 6
31 143 3
31 43 10
31 113 3
31 248 1
31 162 2
31 52 9
31 60 10
31 47 5
31 63 2
31 107 3
31 225 2
31 125 9
31 172 3
31 171 3
31 158 10
31 35 6
31 218 10
31 112 8
31 217 3
31 184 2
31 226 8
31 240 9
31 69 8
31 247 7
31 196 4
31 81 5
31 92 7
31 238 1
31 114 1
31 150 9
31 46 6
31 72 8
31 181 10
31 198 3
31 121 10
31 33 4
31 59 2
31 234 6
31 152 1
31 70 5
31 66 1
31 203 6
31 131 8
31 200 1
31 205 1
31 204 7
31 221 1
31 146 6
31 208 2
31 54 2
31 100 4
31 141 3
31 180 2
31 216 10
31 207 2
31 78 1
31 148 4
31 209 8
31 235 4
31 132 5
31 88 7
31 178 10
31 51 10
31 102 2
31 229 3
31 96 3
31 173 7
31 227 10
31 155 7
31 124 1
31 111 9
31 249 6
31 73 1
31 94 8
31 239 9
31 117 10
31 65 1
31 130 8
31 57 3
31 211 1
32 48 5
32 173 4
32 35 8
32 65 8
32 127 1
32 207 1
32 139 6
32 203 1
32 196 1
32 62 10
32 197 1
32 186 2
32 147 4
32 53 7
32 123 9
32 137 8
32 79 8
32 201 6
32 151 5
32 157 8
32 118 7
32 72 7
32 89 1
32 141 7
32 50 2
32 66 6
32 158 4
32 223 8
32 226 5
32 132 5
32 84 4
32 189 9
32 121 8
32 87 9
32 73 9
32 216 8
32 120 3
32 191 5
32 218 7
32 170 2
32 57 7
32 152 1
32 83 7
32 68 2
32 125 9
32 82 5
32 243 6
32 56 6
32 88 1
32 134 7
32 213 10
32 114 5
32 131 6
32 167 6
32 58 8
32 245 4
32 85 1
32 143 4
32 165 5
32 248 10
32 43 8
32 45 4
32 116 6
32 97 2
32 187 5
32 164 7
32 163 4
32 91 3
32 204 5
32 198 10
32 106 1
32 232 8
32 112 6
32 128 7
32 210 10
32 145 5
32 92 1
32 202 5
32 95 1
32 244 7
32 77 4
32 81 2
32 217 10
32 160 6
32 228 10
32 94 3
32 108 7
32 140 3
32 37 9
32 90 10
32 206 1
32 109 10
32 111 3
32 214 10
32 171 8
32 52 1
32 129 1
32 224 9
32 146 9
32 44 1
32 75 5
32 184 7
32 238 7
32 246 4
32 54 1
32 142 1
32 176 7
32 242 8
32 63 6
32 159 10
32 208 3
32 107 4
32 221 1
32 51 8
32 110 6
32 190 2
32 98 1
32 235 6
32 96 3
32 174 7
32 46 9
32 117 7
32 135 6
32 155 1
32 99 10
32 185 10
32 240 6
32 222 1
32 38 5
32 130 4
32 230 9
32 180 6
32 69 7
32 178 4
32 41 9
32 115 10
32 234 9
32 124 8
32 122 9
32 237 9
32 233 2
32 215 1
32 55 5
32 177 10
32 168 2
32 182 1
32 249 8
32 60 3
32 86 1
32 148 10
32 227 3
32 188 4
32 193 3
32 219 5
32 64 7
32 236 6
32 67 7
32 119 8
32 33 9
32 205 5
32 133 2
32 102 3
32 239 6
32 138 2
32 195 10
32 211 5
32 225 9
32 76 8
32 100 9
32 104 9
32 175 3
32 34 9
32 154 10
32 209 9
32 80 7
32 61 8
32 200 7
32 113 1
32 126 6
32 241 7
32 247 5
32 105 9
32 42 4
32 36 7
32 59 3
32 103 3
32 194 8
32 70 2
32 40 2
32 172 1
32 181 2
32 162 1
32 149 2
32 229 9
32 150 6
32 39 6
32 93 5
32 220 6
32 78 3
32 179 9
33 206 1
33 43 4
33 125 6
33 236 2
33 170 6
33 182 6
33 190 6
33 59 7
33 106 10
33 176 5
33 155 7
33 247 6
33 175 3
33 37 7
33 127 9
33 38 9
33 129 5
33 134 1
33 148 4
33 157 7
33 230 7
33 224 10
33 164 8
33 83 2
33 109 1
33 229 3
33 107 6
33 86 8
33 196 5
33 152 6
33 146 7
33 44 5
33 74 5
33 189 9
33 215 7
33 212 9
33 102 7
33 84 5
33 46 3
33 97 4
33 112 4
33 186 8
33 153 1
33 114 8
33 62 8
33 240 10
33 54 7
33 226 2
33 45 6
33 207 4
33 42 1
33 137 1
33 183 8
33 50 6
33 171 1
33 221 9
33 219 7
33 82 6
33 167 9
33 235 5
33 228 3
33 52 10
33 136 5
33 208 10
33 178 10
33 130 1
33 131 10
33 78 3
33 81 2
33 222 1
33 250 5
33 217 1
33 98 2
33 133 3
33 200 6
33 188 5
33 245 7
33 139 6
33 116 9
33 95 1
33 231 8
33 89 1
33 135 2
33 79 10
33 179 4
33 72 7
33 49 3
33 58 3
33 165 4
33 88 8
33 238 5
33 140 3
33 187 10
33 234 3
33 202 1
33 113 3
33 111 6
33 56 10
33 141 10
33 184 1
33 168 2
33 69 6
33 64 5
33 41 2
33 233 2
33 225 3
33 205 6
33 198 1
33 90 5
33 55 4
33 132 4
33 209 1
33 185 6
33 169 8
33 121 5
33 138 5
33 108 4
33 203 1
33 101 4
33 119 10
33 199 3
33 143 10
33 47 7
33 242 8
33 73 9
33 181 10
33 93 8
33 214 3
33 180 1
33 166 7
33 201 6
33 162 8
33 105 10
33 65 6
33 53 6
33 244 5
33 87 9
33 57 2
33 63 1
33 177 9
33 100 5
33 67 3
33 193 6
33 213 1
33 246 5
33 147 3
33 237 1
33 243 6
33 174 2
33 159 10
33 76 7
33 150 1
33 227 5
33 117 6
33 126 1
33 163 6
33 173 5
33 92 10
33 122 5
33 156 1
33 191 6
33 223 1
33 77 5
33 239 9
33 142 3
33 216 2
33 40 8
33 96 2
33 145 2
33 210 3
33 120 1
33 249 3
33 39 2
33 211 10
33 61 7
33 85 6
33 151 6
33 99 5
33 91 9
33 172 5
33 160 10
33 158 4
33 204 8
33 154 2
33 35 8
33 51 6
33 123 5
33 118 5
33 218 2
33 194 3
33 48 4
33 103 5
33 80 5
33 71 1
33 241 3
33 197 2
33 161 10
33 192 10
34 111 9
34 155 8
34 69 3
34 163 3
34 92 1
34 233 9
34 141 6
34 186 3
34 238 10
34 44 2
34 109 2
34 202 10
34 60 1
34 153 3
34 237 3
34 223 6
34 106 4
34 195 4
34 51 8
34 167 6
34 98 9
34 185 9
34 68 2
34 235 5
34 228 3
34 132 8
34 89 9
34 142 7
34 149 4
34 133 2
34 36 5
34 72 5
34 38 10
34 171 4
34 70 3
34 120 2
34 73 4
34 88 1
34 214 6
34 100 8
34 211 6
34 170 1
34 117 4
34 150 10
34 239 1
34 151 3
34 148 9
34 242 2
34 190 8
34 129 5
34 158 5
34 45 3
34 112 10
34 37 9
34 124 2
34 231 1
34 226 8
34 184 4
34 144 1
34 134 7
34 66 3
34 205 1
34 177 7
34 113 8
34 196 3
34 107 2
34 180 9
34 103 6
34 197 8
34 75 10
34 227 8
34 80 10
34 207 5
34 130 4
34 247 9
34 128 9
34 39 1
34 241 9
34 136 7
34 183 9
34 236 9
34 173 10
34 99 1
34 193 5
34 78 7
34 172 4
34 249 5
34 61 3
34 94 10
34 63 1
34 65 10
34 188 6
34 179 6
34 50 4
34 121 9
34 140 5
34 135 10
34 181 3
34 71 8
34 182 9
34 46 9
34 47 2
34 194 9
34 55 3
34 152 8
34 83 8
34 87 5
34 178 10
34 62 6
34 57 3
34 169 1
34 96 4
34 67 6
34 212 5
34 95 8
34 216 2
34 108 1
34 76 1
34 49 3
34 42 7
34 221 4
34 118 4
34 225 1
34 234 3
34 125 3
34 218 7
34 90 8
34 213 7
34 145 8
34 138 5
34 40 10
34 232 4
34 166 5
34 77 10
34 147 9
34 246 5
34 154 9
34 119 7
34 243 8
34 41 10
34 191 1
34 48 5
34 58 4
34 209 5
34 59 9
34 116 4
34 189 4
34 192 4
34 198 8
34 53 10
34 229 1
34 54 9
34 168 5
34 91 3
34 206 10
34 157 8
34 187 5
34 127 8
34 56 9
34 200 5
34 210 10
34 137 5
34 35 8
34 244 6
34 160 4
34 104 3
34 84 5
34 199 3
34 123 6
34 64 5
34 122 4
34 230 3
34 165 7
34 93 3
34 240 8
34 114 10
34 250 8
34 81 1
34 222 10
34 224 6
34 102 2
34 52 4
34 220 2
34 126 7
34 82 3
34 131 3
34 156 7
34 110 9
34 161 8
35 237 7
35 192 8
35 41 2
35 112 10
35 93 4
35 62 9
35 74 7
35 201 5
35 155 1
35 153 10
35 125 3
35 56 5
35 100 1
35 164 4
35 117 6
35 170 6
35 174 5
35 199 6
35 122 10
35 136 1
35 42 8
35 220 6
35 105 7
35 107 1
35 180 3
35 172 6
35 38 6
35 185 6
35 173 5
35 241 2
35 52 2
35 118 6
35 73 5
35 45 3
35 248 2
35 163 10
35 121 7
35 94 2
35 196 3
35 87 9
35 177 3
35 139 5
35 165 8
35 119 4
35 244 1
35 239 7
35 126 9
35 166 9
35 108 6
35 132 5
35 206 3
35 204 5
35 78 7
35 217 4
35 162 3
35 95 8
35 57 1
35 214 1
35 202 5
35 229 6
35 212 6
35 159 2
35 233 3
35 86 5
35 200 6
35 247 6
35 144 1
35 120 6
35 240 10
35 169 10
35 246 2
35 63 6
35 231 5
35 65 3
35 226 1
35 167 7
35 145 9
35 104 4
35 111 6
35 151 10
35 161 8
35 115 2
35 46 4
35 197 7
35 148 2
35 209 9
35 80 1
35 243 8
35 219 10
35 49 5
35 157 5
35 156 10
35 176 2
35 113 6
35 210 9
35 48 8
35 249 9
35 82 7
35 213 5
35 98 1
35 194 2
35 146 6
35 39 6
35 242 6
35 89 2
35 195 6
35 77 9
35 205 5
35 193 9
35 225 4
35 141 4
35 68 8
35 36 2
35 183 6
35 227 6
35 203 8
35 61 9
35 175 8
35 182 9
35 143 4
35 129 5
35 238 10
35 171 10
35 70 9
35 189 6
35 81 4
35 186 2
35 137 1
35 47 4
35 228 6
35 152 7
35 135 3
35 37 6
35 43 8
35 85 3
35 67 2
35 140 10
35 69 10
35 127 1
35 79 9
35 109 8
35 181 5
35 234 1
35 184 1
35 142 1
35 84 4
35 232 3
35 51 10
35 179 1
35 110 8
35 72 6
35 130 9
35 131 10
35 150 7
35 208 4
35 158 2
35 188 3
35 99 2
35 207 6
35 138 5
35 123 3
35 50 3
35 215 4
35 124 9
35 223 10
35 60 7
35 66 6
35 40 8
35 187 5
35 59 10
35 236 8
35 75 1
35 128 6
35 54 2
35 198 3
35 64 9
35 92 6
35 216 9
35 245 8
35 250 9
35 55 4
35 88 5
35 106 1
35 71 6
35 91 2
35 101 5
35 211 10
35 190 9
35 178 3
35 90 8
35 218 1
35 235 3
35 103 2
35 224 5
35 114 1
35 96 10
35 97 1
35 191 10
35 168 2
35 147 4
35 44 4
36 110 6
36 105 9
36 228 2
36 75 5
36 247 4
36 207 9
36 106 8
36 194 1
36 48 6
36 92 6
36 177 7
36 138 3
36 64 4
36 136 9
36 79 8
36 137 10
36 60 6
36 202 3
36 225 7
36 124 5
36 219 2
36 57 10
36 243 6
36 172 9
36 230 6
36 238 2
36 151 10
36 173 2
36 85 1
36 63 9
36 204 3
36 141 5
36 134 7
36 45 7
36 119 7
36 249 8
36 232 1
36 55 7
36 211 6
36 189 2
36 167 7
36 91 7
36 231 2
36 212 1
36 37 5
36 149 9
36 78 8
36 47 10
36 156 1
36 116 3
36 133 6
36 140 5
36 222 6
36 147 7
36 46 8
36 218 9
36 115 7
36 163 3
36 239 3
36 248 5
36 54 4
36 50 9
36 165 10
36 107 6
36 126 9
36 168 5
36 44 7
36 152 2
36 148 10
36 96 1
36 171 2
36 179 5
36 216 3
36 159 8
36 153 6
36 97 4
36 182 7
36 94 6
36 155 5
36 169 8
36 139 1
36 123 8
36 203 3
36 74 10
36 220 6
36 108 10
36 82 10
36 71 9
36 188 6
36 200 1
36 146 5
36 142 1
36 40 8
36 162 6
36 164 7
36 190 2
36 176 1
36 81 10
36 224 8
36 166 7
36 84 2
36 143 9
36 157 3
36 244 9
36 87 9
36 178 7
36 117 5
36 187 9
36 144 7
36 68 2
36 39 6
36 56 9
36 43 3
36 206 3
36 100 1
36 114 7
36 229 7
36 95 9
36 201 4
36 70 8
36 58 5
36 131 5
36 99 5
36 98 1
36 53 5
36 121 3
36 120 10
36 122 7
36 161 3
36 113 10
36 221 9
36 77 6
36 175 9
36 102 7
36 38 2
36 130 9
36 214 1
36 245 9
36 191 3
36 226 8
36 125 1
36 135 2
36 112 1
36 227 2
36 186 9
36 127 1
36 217 8
36 241 10
36 235 5
36 118 10
36 192 4
36 86 5
36 154 4
36 89 7
36 150 6
36 195 10
36 69 6
36 111 9
36 90 5
36 246 4
36 73 10
36 145 2
36 128 7
36 180 2
36 236 5
36 198 3
36 132 9
36 41 7
36 250 9
36 51 5
36 196 8
36 233 8
36 170 3
36 66 2
36 208 7
36 205 9
36 181 3
36 65 4
36 197 8
36 158 9
36 174 7
36 72 4
36 88 5
36 183 4
36 52 6
36 49 4
36 80 3
36 242 6
36 59 6
36 184 4
36 160 9
36 199 5
36 215 3
36 213 5
36 193 10
37 218 10
37 149 5
37 74 3
37 162 10
37 241 7
37 60 1
37 247 10
37 116 2
37 242 7
37 174 5
37 94 7
37 182 1
37 41 10
37 135 3
37 130 6
37 237 4
37 189 4
37 147 10
37 214 9
37 109 6
37 164 2
37 114 5
37 81 10
37 117 2
37 206 2
37 186 2
37 154 6
37 145 2
37 208 8
37 243 7
37 139 10
37 250 5
37 194 1
37 65 8
37 111 6
37 71 3
37 119 7
37 98 2
37 52 4
37 122 7
37 185 4
37 127 6
37 238 3
37 172 9
37 179 9
37 93 8
37 43 8
37 173 1
37 121 2
37 192 10
37 207 4
37 92 4
37 42 2
37 45 9
37 246 7
37 100 4
37 56 3
37 232 3
37 77 2
37 51 7
37 38 7
37 83 3
37 157 3
37 196 3
37 233 4
37 215 9
37 95 3
37 198 6
37 193 8
37 248 7
37 160 4
37 40 6
37 204 5
37 167 3
37 61 5
37 150 8
37 115 9
37 184 10
37 125 4
37 234 8
37 47 3
37 118 6
37 140 10
37 105 9
37 137 6
37 187 5
37 80 3
37 213 10
37 143 1
37 79 6
37 70 4
37 188 5
37 49 1
37 39 6
37 225 5
37 176 10
37 152 3
37 244 3
37 75 10
37 91 3
37 107 5
37 148 9
37 166 9
37 236 5
37 219 10
37 62 9
37 126 3
37 132 8
37 102 10
37 239 6
37 104 1
37 86 10
37 220 8
37 66 9
37 88 8
37 53 1
37 112 2
37 245 9
37 224 3
37 183 5
37 142 2
37 199 1
37 113 10
37 99 5
37 44 2
37 120 8
37 210 1
37 69 8
37 82 1
37 78 9
37 212 2
37 227 9
37 89 1
37 87 5
37 48 9
37 106 2
37 180 10
37 161 5
37 141 10
37 165 6
37 209 3
37 128 10
37 205 3
37 59 9
37 58 7
37 229 5
37 191 2
37 181 4
37 217 8
37 228 2
37 226 8
37 146 7
37 90 6
37 96 7
37 144 7
37 159 1
37 85 8
37 73 8
37 101 10
37 97 2
37 170 5
37 67 6
37 110 10
37 222 1
37 156 3
37 202 4
37 123 8
37 84 3
37 169 10
37 72 8
37 54 4
37 155 8
37 108 7
37 131 2
37 153 3
37 163 7
37 55 6
37 129 4
37 190 5
37 197 5
37 240 2
37 249 10
37 235 4
37 175 7
37 136 5
37 231 7
37 151 6
37 178 4
37 103 8
37 200 9
37 177 2
37 68 6
38 86 1
38 180 9
38 193 8
38 243 5
38 168 5
38 173 7
38 222 8
38 158 10
38 214 7
38 64 4
38 230 9
38 120 1
38 139 3
38 70 4
38 92 5
38 219 5
38 165 5
38 56 4
38 138 4
38 113 8
38 115 6
38 161 1
38 105 1
38 57 5
38 97 3
38 234 2
38 130 9
38 125 7
38 135 4
38 207 5
38 81 2
38 101 6
38 175 9
38 224 7
38 235 4
38 54 8
38 194 10
38 217 5
38 118 1
38 52 2
38 112 1
38 107 2
38 199 8
38 160 9
38 247 3
38 156 8
38 157 2
38 61 8
38 71 7
38 117 8
38 191 3
38 84 2
38 149 10
38 239 9
38 204 6
38 79 5
38 177 1
38 76 3
38 166 6
38 66 10
38 206 4
38 87 2
38 100 5
38 155 7
38 104 3
38 244 8
38 96 10
38 181 10
38 75 7
38 62 6
38 148 8
38 154 6
38 142 9
38 73 7
38 213 10
38 209 7
38 85 8
38 127 4
38 114 1
38 78 7
38 72 7
38 197 4
38 74 8
38 143 6
38 98 2
38 144 7
38 241 4
38 53 1
38 140 10
38 109 10
38 208 2
38 49 2
38 51 6
38 205 10
38 116 6
38 77 8
38 248 4
38 227 6
38 129 7
38 210 8
38 48 4
38 220 6
38 187 6
38 95 3
38 94 6
38 41 3
38 145 7
38 44 1
38 102 4
38 226 3
38 196 5
38 186 2
38 200 2
38 223 8
38 89 4
38 152 1
38 153 1
38 183 4
38 184 7
38 163 6
38 212 6
38 189 6
38 216 2
38 169 1
38 55 1
38 106 9
38 164 3
38 178 5
38 119 1
38 188 1
38 225 6
38 131 10
38 147 4
38 240 2
38 132 9
38 83 10
38 47 2
38 242 7
38 232 5
38 58 4
38 190 10
38 124 10
38 133 9
38 146 8
38 162 3
38 60 3
38 67 9
38 201 5
38 134 4
38 45 10
38 231 4
38 151 5
38 90 7
38 141 8
38 229 2
38 167 7
38 65 9
38 221 2
38 121 10
38 233 5
38 99 9
38 80 3
38 211 10
38 203 7
38 150 9
38 249 1
38 218 10
38 215 3
38 185 8
38 137 10
38 68 1
38 63 2
38 250 1
38 128 2
38 46 10
38 39 1
38 182 7
38 103 4
38 159 5
38 93 1
38 69 8
38 82 5
38 108 4
38 171 2
38 202 3
38 122 5
38 236 2
38 50 6
38 40 5
38 91 5
39 44 3
39 241 8
39 220 1
39 205 5
39 243 9
39 190 8
39 121 4
39 157 6
39 229 7
39 131 4
39 152 10
39 122 7
39 56 5
39 142 1
39 179 2
39 64 7
39 109 10
39 249 10
39 231 7
39 194 10
39 132 7
39 43 9
39 182 5
39 90 6
39 191 7
39 167 8
39 227 2
39 197 5
39 78 1
39 200 6
39 134 6
39 74 2
39 91 2
39 187 10
39 158 5
39 73 9
39 198 5
39 170 6
39 250 4
39 127 8
39 72 3
39 110 7
39 156 8
39 230 4
39 246 1
39 162 8
39 62 6
39 137 3
39 213 9
39 60 10
39 203 10
39 240 4
39 69 7
39 114 2
39 175 6
39 92 9
39 223 10
39 129 9
39 145 4
39 173 3
39 53 8
39 59 4
39 216 7
39 117 3
39 153 7
39 83 9
39 54 7
39 172 2
39 163 9
39 218 9
39 80 8
39 75 10
39 184 4
39 150 4
39 169 4
39 183 7
39 42 10
39 107 10
39 217 9
39 77 4
39 96 3
39 79 5
39 248 8
39 219 7
39 234 9
39 192 6
39 71 10
39 149 10
39 128 5
39 104 4
39 201 7
39 89 1
39 85 8
39 119 9
39 224 7
39 164 8
39 47 3
39 233 10
39 195 5
39 206 6
39 126 3
39 82 6
39 123 8
39 138 2
39 221 6
39 144 8
39 99 6
39 188 5
39 141 6
39 70 9
39 98 1
39 135 3
39 61 6
39 228 10
39 139 1
39 67 3
39 186 9
39 108 6
39 160 10
39 116 6
39 103 5
39 87 7
39 58 8
39 237 4
39 212 4
39 209 1
39 146 6
39 63 6
39 50 5
39 202 1
39 204 7
39 66 1
39 155 7
39 245 2
39 125 2
39 102 1
39 111 2
39 176 2
39 45 1
39 95 3
39 88 8
39 177 3
39 133 10
39 154 2
39 189 4
39 81 3
39 199 9
39 211 5
39 180 3
39 52 7
39 136 5
39 171 4
39 196 10
39 159 10
39 168 10
39 84 8
39 55 2
39 247 8
39 242 1
39 181 1
39 112 2
39 130 7
39 215 7
39 147 7
39 65 9
39 118 8
39 161 1
39 94 2
39 210 1
39 105 5
39 207 3
39 178 2
39 239 5
39 115 9
39 120 2
39 165 10
39 232 1
39 235 6
39 244 5
39 193 6
39 151 3
39 86 9
39 124 2
39 226 4
39 76 7
39 166 10
39 68 9
39 113 10
39 185 7
39 97 10
39 57 5
39 214 8
39 93 6
39 40 4
39 51 3
40 148 9
40 47 7
40 83 10
40 243 2
40 87 3
40 239 9
40 112 9
40 86 1
40 70 9
40 124 6
40 240 5
40 203 8
40 109 2
40 175 3
40 116 10
40 227 5
40 94 6
40 157 4
40 185 3
40 177 7
40 125 5
40 81 5
40 226 6
40 154 1
40 77 8
40 168 5
40 155 9
40 161 9
40 120 10
40 159 3
40 62 9
40 75 5
40 205 3
40 152 10
40 234 9
40 103 7
40 76 7
40 206 6
40 210 9
40 173 2
40 214 7
40 141 3
40 136 7
40 193 5
40 52 6
40 190 1
40 114 10
40 108 4
40 150 10
40 60 7
40 54 2
40 88 7
40 58 9
40 43 4
40 57 4
40 93 8
40 69 2
40 158 6
40 176 1
40 44 9
40 73 10
40 85 3
40 237 7
40 51 3
40 119 8
40 217 8
40 71 4
40 53 4
40 162 6
40 90 2
40 186 2
40 250 7
40 110 6
40 229 4
40 68 4
40 199 10
40 209 6
40 171 1
40 249 10
40 197 2
40 222 6
40 246 5
40 63 2
40 179 3
40 80 10
40 248 7
40 59 5
40 242 7
40 236 9
40 117 6
40 180 3
40 194 9
40 106 6
40 139 9
40 164 4
40 228 10
40 198 7
40 55 10
40 191 2
40 201 4
40 72 10
40 244 6
40 208 10
40 138 2
40 128 8
40 142 5
40 101 4
40 137 10
40 79 8
40 144 8
40 207 4
40 121 3
40 82 3
40 202 4
40 49 5
40 238 4
40 91 10
40 200 8
40 127 10
40 230 5
40 182 3
40 92 2
40 212 5
40 42 1
40 213 10
40 143 1
40 56 5
40 130 7
40 245 8
40 216 6
40 131 2
40 66 10
40 46 7
40 113 5
40 195 3
40 189 10
40 41 4
40 247 6
40 174 5
40 146 5
40 96 4
40 151 8
40 78 4
40 219 2
40 74 6
40 153 3
40 204 8
40 45 4
40 67 3
40 165 10
40 100 3
40 145 10
40 166 5
40 61 9
40 122 9
40 97 7
40 111 3
40 225 4
40 135 1
40 196 4
40 123 4
40 235 1
40 133 8
40 50 2
40 89 5
40 65 5
40 64 3
40 221 6
40 181 4
40 156 2
40 223 7
40 95 4
40 169 4
40 184 9
40 48 6
40 170 1
40 241 4
40 129 1
40 118 7
40 160 5
40 98 1
40 192 7
40 178 10
40 218 5
40 211 2
40 232 4
40 102 3
41 209 5
41 76 4
41 156 10
41 85 1
41 182 8
41 45 1
41 93 4
41 162 8
41 223 5
41 87 3
41 228 10
41 141 10
41 59 1
41 138 9
41 117 5
41 174 5
41 218 4
41 231 1
41 97 7
41 110 8
41 165 4
41 250 3
41 119 7
41 101 8
41 99 1
41 163 9
41 100 7
41 167 10
41 150 3
41 106 6
41 153 9
41 128 8
41 58 3
41 172 6
41 137 4
41 62 2
41 88 4
41 68 6
41 214 3
41 196 4
41 200 6
41 131 2
41 125 2
41 180 4
41 242 7
41 114 5
41 179 8
41 158 5
41 211 1
41 188 4
41 118 5
41 145 3
41 112 10
41 90 4
41 224 10
41 47 5
41 77 1
41 187 10
41 135 8
41 247 5
41 201 1
41 70 7
41 237 5
41 171 1
41 210 9
41 109 8
41 185 3
41 81 8
41 67 6
41 147 7
41 69 10
41 107 1
41 80 1
41 140 2
41 115 6
41 111 1
41 166 3
41 52 1
41 92 2
41 103 1
41 66 4
41 89 7
41 151 10
41 157 2
41 169 4
41 75 7
41 229 4
41 104 1
41 205 3
41 49 8
41 152 2
41 160 9
41 220 8
41 54 6
41 235 8
41 51 1
41 120 8
41 189 9
41 204 10
41 108 5
41 199 9
41 127 2
41 246 10
41 84 10
41 194 4
41 96 1
41 206 9
41 175 2
41 225 3
41 219 1
41 60 5
41 86 3
41 232 2
41 221 7
41 183 1
41 48 4
41 148 7
41 98 6
41 136 7
41 78 4
41 56 3
41 105 2
41 83 3
41 208 1
41 146 5
41 239 5
41 129 4
41 65 10
41 241 1
41 159 3
41 177 5
41 133 9
41 207 2
41 63 8
41 149 1
41 249 1
41 64 8
41 126 2
41 53 9
41 202 10
41 46 3
41 61 9
41 123 2
41 43 8
41 244 1
41 186 3
41 42 7
41 161 6
41 134 4
41 238 10
41 155 10
41 71 1
41 95 9
41 190 4
41 124 10
41 168 2
41 198 5
41 245 7
41 122 8
41 248 2
41 74 8
41 144 9
41 178 2
41 230 3
41 102 5
41 113 4
41 154 8
41 143 6
41 222 6
41 164 8
41 181 1
41 73 1
41 191 1
41 192 7
41 195 10
41 216 6
41 203 1
41 82 5
41 55 4
41 236 8
41 173 8
41 170 2
41 233 3
41 130 1
41 234 4
41 184 9
41 91 9
42 133 9
42 225 7
42 125 10
42 216 2
42 240 9
42 62 1
42 92 3
42 69 2
42 206 9
42 150 4
42 250 5
42 168 10
42 93 5
42 196 4
42 157 8
42 47 8
42 233 2
42 201 5
42 204 8
42 161 6
42 151 1
42 50 6
42 163 2
42 109 10
42 186 9
42 183 5
42 238 8
42 229 10
42 246 8
42 83 10
42 248 7
42 221 9
42 127 5
42 80 4
42 195 8
42 74 7
42 184 5
42 193 10
42 121 10
42 155 9
42 129 3
42 226 6
42 213 3
42 94 6
42 167 9
42 72 7
42 49 9
42 117 3
42 48 7
42 197 3
42 212 1
42 210 3
42 194 9
42 164 8
42 205 6
42 207 5
42 134 1
42 61 1
42 148 5
42 46 3
42 64 6
42 160 5
42 136 10
42 227 9
42 203 2
42 244 9
42 123 2
42 236 1
42 146 7
42 76 10
42 218 8
42 87 5
42 78 2
42 101 3
42 118 5
42 60 6
42 65 7
42 249 1
42 220 9
42 88 5
42 51 10
42 122 3
42 63 6
42 243 7
42 147 4
42 100 9
42 70 3
42 128 9
42 242 1
42 178 5
42 91 9
42 114 5
42 185 6
42 58 7
42 247 1
42 99 8
42 66 2
42 44 4
42 120 10
42 140 4
42 107 10
42 172 10
42 215 10
42 202 3
42 224 6
42 180 6
42 116 3
42 182 2
42 239 7
42 166 7
42 211 7
42 174 5
42 176 2
42 192 5
42 77 2
42 113 7
42 181 5
42 228 8
42 171 6
42 131 1
42 177 9
42 198 6
42 154 2
42 170 4
42 231 1
42 214 8
42 95 1
42 245 1
42 126 1
42 199 6
42 102 7
42 52 5
42 187 9
42 108 4
42 141 6
42 137 7
42 57 2
42 89 9
42 105 2
42 165 10
42 71 1
42 119 1
42 241 4
42 188 2
42 175 1
42 235 5
42 200 10
42 67 2
42 149 8
42 152 1
42 135 5
42 86 2
42 191 3
42 90 10
42 103 8
42 162 1
42 209 3
42 143 6
42 98 10
42 222 2
42 132 10
42 81 8
42 84 6
42 45 5
42 96 9
42 230 1
42 54 4
42 223 10
42 153 6
42 217 10
42 79 2
42 158 10
42 142 3
42 55 8
42 219 6
42 82 5
42 97 3
42 85 9
42 56 7
42 179 3
42 106 3
42 59 7
42 110 8
42 159 4
42 156 6
42 130 3
42 189 5
42 169 4
42 139 9
42 232 5
42 53 6
42 112 8
42 104 10
43 116 1
43 64 4
43 82 6
43 214 6
43 47 7
43 155 4
43 227 5
43 204 4
43 118 4
43 186 8
43 60 9
43 55 4
43 143 3
43 191 4
43 58 6
43 46 9
43 248 3
43 244 9
43 45 6
43 57 4
43 238 10
43 212 2
43 88 5
43 65 10
43 173 10
43 70 5
43 103 4
43 217 6
43 107 8
43 86 7
43 134 4
43 219 3
43 138 8
43 87 10
43 129 9
43 240 2
43 190 2
43 68 8
43 77 9
43 148 7
43 113 7
43 127 7
43 51 5
43 246 10
43 181 9
43 109 9
43 141 6
43 78 7
43 124 9
43 202 1
43 97 2
43 209 3
43 150 6
43 247 9
43 232 3
43 49 6
43 210 3
43 234 9
43 119 5
43 176 5
43 117 5
43 104 8
43 242 3
43 139 1
43 178 9
43 206 5
43 153 7
43 208 6
43 207 8
43 198 4
43 132 1
43 75 7
43 111 7
43 180 4
43 122 8
43 151 1
43 101 9
43 199 8
43 72 6
43 169 4
43 183 2
43 89 6
43 158 10
43 92 1
43 144 10
43 152 1
43 93 3
43 137 5
43 135 4
43 164 10
43 194 1
43 174 7
43 74 4
43 245 9
43 133 4
43 136 8
43 229 1
43 184 2
43 241 6
43 149 9
43 147 2
43 145 2
43 61 5
43 192 9
43 120 4
43 79 6
43 201 1
43 95 6
43 102 7
43 197 2
43 146 1
43 142 2
43 213 7
43 105 8
43 108 2
43 203 4
43 188 3
43 54 9
43 222 4
43 44 10
43 140 7
43 224 4
43 182 5
43 48 1
43 100 6
43 98 5
43 67 1
43 131 9
43 94 8
43 170 7
43 71 3
43 115 1
43 66 3
43 162 10
43 130 6
43 193 10
43 165 3
43 195 6
43 112 4
43 160 10
43 233 3
43 230 6
43 106 10
43 163 5
43 99 8
43 235 8
43 52 7
43 73 2
43 80 3
43 114 5
43 85 2
43 236 4
43 69 9
43 123 8
43 125 2
43 228 5
43 205 1
43 189 2
43 156 1
43 177 8
43 84 5
43 221 5
43 223 9
43 249 6
43 175 9
43 166 6
43 231 4
43 59 8
43 50 3
43 154 4
43 76 1
43 167 1
43 239 7
43 81 8
43 196 7
43 90 6
43 237 2
43 62 7
43 63 6
43 161 6
43 83 10
43 243 4
43 56 9
43 172 5
43 200 2
43 121 5
43 220 8
43 250 10
43 53 4
43 179 6
43 211 7
43 157 8
43 216 6
44 45 7
44 175 4
44 243 7
44 96 4
44 201 6
44 79 1
44 61 5
44 112 3
44 85 3
44 77 4
44 107 2
44 246 9
44 57 10
44 212 6
44 49 5
44 46 6
44 98 8
44 150 2
44 169 6
44 207 10
44 142 8
44 191 2
44 53 1
44 114 2
44 154 6
44 194 7
44 137 7
44 227 3
44 205 5
44 223 5
44 152 2
44 148 6
44 94 5
44 92 9
44 122 10
44 208 7
44 119 1
44 83 9
44 128 5
44 240 1
44 168 5
44 153 4
44 163 6
44 182 3
44 160 4
44 124 5
44 95 3
44 151 4
44 147 2
44 203 10
44 241 3
44 55 4
44 70 10
44 66 4
44 155 10
44 197 9
44 100 7
44 220 2
44 164 8
44 224 10
44 196 8
44 80 10
44 75 9
44 236 9
44 135 10
44 165 6
44 200 8
44 103 10
44 226 2
44 187 1
44 125 8
44 140 7
44 62 10
44 104 9
44 247 9
44 126 10
44 202 10
44 52 4
44 64 6
44 67 6
44 183 3
44 238 4
44 48 7
44 239 7
44 121 2
44 244 6
44 245 3
44 242 5
44 97 3
44 102 5
44 222 10
44 146 1
44 174 5
44 188 3
44 214 9
44 231 10
44 117 1
44 167 6
44 81 2
44 69 7
44 68 1
44 193 6
44 230 7
44 134 1
44 186 3
44 198 2
44 91 5
44 192 9
44 178 4
44 218 7
44 89 2
44 129 9
44 63 2
44 211 5
44 71 1
44 59 7
44 250 6
44 237 9
44 130 1
44 206 1
44 166 9
44 101 8
44 111 7
44 118 5
44 195 7
44 88 8
44 177 7
44 217 5
44 180 1
44 131 7
44 123 5
44 50 10
44 149 6
44 233 6
44 120 5
44 158 9
44 73 1
44 141 2
44 110 8
44 93 2
44 190 3
44 65 9
44 90 7
44 116 10
44 171 8
44 51 1
44 209 2
44 170 6
44 136 5
44 172 9
44 139 1
44 127 4
44 72 9
44 84 3
44 145 6
44 249 1
44 133 9
44 185 9
44 176 10
44 232 5
44 213 4
44 156 4
44 235 8
44 173 9
44 162 2
44 115 5
44 234 7
44 105 7
44 215 3
44 138 2
44 106 1
44 78 8
44 113 1
44 54 1
44 248 1
44 47 6
44 56 8
44 228 4
44 87 7
44 181 3
44 144 10
44 109 7
44 219 10
44 204 10
44 86 3
45 147 4
45 98 6
45 188 7
45 178 2
45 156 10
45 85 5
45 215 4
45 116 1
45 117 10
45 112 7
45 92 7
45 246 9
45 115 9
45 227 9
45 193 4
45 81 9
45 160 4
45 235 9
45 202 5
45 171 9
45 239 9
45 126 6
45 97 10
45 240 5
45 224 10
45 233 3
45 143 10
45 141 3
45 72 6
45 52 3
45 57 8
45 191 10
45 218 9
45 165 4
45 152 5
45 217 9
45 187 7
45 195 9
45 66 9
45 75 2
45 245 2
45 155 3
45 79 2
45 87 3
45 185 1
45 207 5
45 80 9
45 77 9
45 103 4
45 214 9
45 201 2
45 222 9
45 130 8
45 129 8
45 157 2
45 236 9
45 108 6
45 131 7
45 137 6
45 168 4
45 231 2
45 232 9
45 145 5
45 179 9
45 86 8
45 62 4
45 53 10
45 125 7
45 189 1
45 238 10
45 78 8
45 111 4
45 50 2
45 161 3
45 151 9
45 181 7
45 91 1
45 180 3
45 216 10
45 170 4
45 51 1
45 113 9
45 64 7
45 167 7
45 135 4
45 84 6
45 89 7
45 150 2
45 162 8
45 190 2
45 177 10
45 229 3
45 197 5
45 49 1
45 128 8
45 138 4
45 107 4
45 118 7
45 124 8
45 139 9
45 213 4
45 61 3
45 47 7
45 120 5
45 59 6
45 159 8
45 249 3
45 183 4
45 136 4
45 158 9
45 127 9
45 196 2
45 184 8
45 244 8
45 212 5
45 203 6
45 175 5
45 99 7
45 219 3
45 208 7
45 176 8
45 198 4
45 174 6
45 102 1
45 173 2
45 48 7
45 247 3
45 242 8
45 93 2
45 71 5
45 182 7
45 225 5
45 60 3
45 105 2
45 83 1
45 206 3
45 210 8
45 76 7
45 121 8
45 54 5
45 146 3
45 154 7
45 96 5
45 67 2
45 164 7
45 237 7
45 209 10
45 110 5
45 223 3
45 46 7
45 142 10
45 186 6
45 221 4
45 123 7
45 140 3
45 73 3
45 250 6
45 101 8
45 166 1
45 228 1
45 119 1
45 192 7
45 69 3
45 74 4
45 226 4
45 56 3
45 211 5
45 100 8
45 68 4
45 153 1
45 94 3
45 133 1
45 199 7
45 220 10
45 248 5
45 106 9
45 148 2
45 63 2
45 65 7
45 90 10
45 82 8
45 234 8
45 114 3
45 144 6
45 70 6
45 169 7
45 149 2
45 243 1
45 163 6
45 204 5
46 150 8
46 198 1
46 113 5
46 57 5
46 106 2
46 93 5
46 87 9
46 192 2
46 141 3
46 186 8
46 144 1
46 135 5
46 84 6
46 104 1
46 216 5
46 138 9
46 85 8
46 187 1
46 245 6
46 154 9
46 122 6
46 110 5
46 61 8
46 143 2
46 117 9
46 126 10
46 232 1
46 48 2
46 155 9
46 200 6
46 79 1
46 101 8
46 159 8
46 179 6
46 91 9
46 134 5
46 109 10
46 176 3
46 172 3
46 178 10
46 133 7
46 169 2
46 183 10
46 153 3
46 98 8
46 205 10
46 132 9
46 139 8
46 102 1
46 236 10
46 119 5
46 92 10
46 127 4
46 68 9
46 204 3
46 162 8
46 237 1
46 174 9
46 70 3
46 240 9
46 171 10
46 248 5
46 149 8
46 218 4
46 212 3
46 211 9
46 181 1
46 107 1
46 118 5
46 112 5
46 165 4
46 78 9
46 213 10
46 82 1
46 99 2
46 167 9
46 203 2
46 175 8
46 226 2
46 116 1
46 164 8
46 145 7
46 214 8
46 235 10
46 74 5
46 241 10
46 182 9
46 128 9
46 136 10
46 71 10
46 76 5
46 190 4
46 123 7
46 63 1
46 158 4
46 65 10
46 206 2
46 105 4
46 222 8
46 242 6
46 184 4
46 224 1
46 233 1
46 73 9
46 137 3
46 129 5
46 244 5
46 209 10
46 58 10
46 180 10
46 97 8
46 100 10
46 210 7
46 250 10
46 195 9
46 243 5
46 124 5
46 108 1
46 161 7
46 146 6
46 230 1
46 88 5
46 202 6
46 152 4
46 221 5
46 247 7
46 64 6
46 234 2
46 166 6
46 199 5
46 62 8
46 81 1
46 217 3
46 228 10
46 50 4
46 215 6
46 193 2
46 160 4
46 75 2
46 83 5
46 77 2
46 201 4
46 189 7
46 55 10
46 103 8
46 225 6
46 147 4
46 47 2
46 67 9
46 96 8
46 163 2
46 229 9
46 120 6
46 185 6
46 95 2
46 51 10
46 148 6
46 177 1
46 173 8
46 151 1
46 80 4
46 219 5
46 238 9
46 156 1
46 121 9
46 59 6
46 56 1
46 168 1
46 231 1
46 249 10
46 53 9
46 52 6
46 60 1
46 197 7
46 94 7
46 69 2
46 157 9
46 86 7
46 125 7
46 227 4
46 223 10
46 191 2
46 170 6
46 246 4
46 114 5
46 111 8
46 66 4
46 115 4
47 199 5
47 141 6
47 241 9
47 193 5
47 243 7
47 177 4
47 70 5
47 123 3
47 218 10
47 227 2
47 170 1
47 138 1
47 198 8
47 102 10
47 94 8
47 172 2
47 234 8
47 230 5
47 162 5
47 91 3
47 148 9
47 159 9
47 63 6
47 139 8
47 52 6
47 161 7
47 144 6
47 207 8
47 229 8
47 147 7
47 186 9
47 236 8
47 224 3
47 202 6
47 78 8
47 195 6
47 188 9
47 239 5
47 98 5
47 109 8
47 85 9
47 133 8
47 185 3
47 167 4
47 50 10
47 77 10
47 197 9
47 97 2
47 75 3
47 61 2
47 246 8
47 225 5
47 53 6
47 178 2
47 242 8
47 64 1
47 223 5
47 48 7
47 184 2
47 83 7
47 153 1
47 95 10
47 173 10
47 175 5
47 127 5
47 72 8
47 196 2
47 117 3
47 151 8
47 204 6
47 74 4
47 194 9
47 200 8
47 158 3
47 99 7
47 136 1
47 211 3
47 228 3
47 119 7
47 114 3
47 54 2
47 247 3
47 69 2
47 192 9
47 115 2
47 80 4
47 160 2
47 87 6
47 210 6
47 105 2
47 58 10
47 179 4
47 215 1
47 82 1
47 67 7
47 129 8
47 93 6
47 180 1
47 156 7
47 116 10
47 68 4
47 110 10
47 166 7
47 217 4
47 107 7
47 164 4
47 201 2
47 174 3
47 132 8
47 203 1
47 96 1
47 208 5
47 146 4
47 155 5
47 152 6
47 59 1
47 189 2
47 51 1
47 125 4
47 190 6
47 171 8
47 231 9
47 84 2
47 143 9
47 62 7
47 71 10
47 124 4
47 182 10
47 57 4
47 183 3
47 212 2
47 92 2
47 206 3
47 135 6
47 213 9
47 191 9
47 120 4
47 250 8
47 176 2
47 104 1
47 209 7
47 216 10
47 108 10
47 112 8
47 56 1
47 157 2
47 205 2
47 66 10
47 140 10
47 88 3
47 60 4
47 165 7
47 49 10
47 249 3
47 240 10
47 55 7
47 134 8
47 113 10
47 219 4
47 79 5
47 245 3
47 122 10
47 101 5
47 232 5
47 233 4
47 248 6
47 86 3
47 103 4
47 90 9
47 142 7
47 226 10
47 149 6
47 130 2
47 163 9
47 76 10
47 187 2
47 244 3
47 169 1
47 128 1
47 89 6
47 181 1
47 65 6
47 168 1
47 220 3
47 131 2
47 238 3
47 154 9
47 145 4
48 179 8
48 149 6
48 188 1
48 235 9
48 105 5
48 208 8
48 161 2
48 177 5
48 77 8
48 55 6
48 66 5
48 176 5
48 231 7
48 99 10
48 187 7
48 57 10
48 120 10
48 128 7
48 250 10
48 138 10
48 145 2
48 159 9
48 155 10
48 83 9
48 69 2
48 109 10
48 217 2
48 127 3
48 71 7
48 190 3
48 169 9
48 111 8
48 154 4
48 156 7
48 84 6
48 192 2
48 72 4
48 236 1
48 88 5
48 140 8
48 214 6
48 193 9
48 204 6
48 246 1
48 132 9
48 60 10
48 209 8
48 228 10
48 87 9
48 215 3
48 74 4
48 191 9
48 221 2
48 67 1
48 125 5
48 80 7
48 90 3
48 220 7
48 230 7
48 116 6
48 158 4
48 197 8
48 189 2
48 226 3
48 103 2
48 73 2
48 130 7
48 82 1
48 51 1
48 160 10
48 196 9
48 117 2
48 174 8
48 56 7
48 122 8
48 107 2
48 136 5
48 146 2
48 108 4
48 227 1
48 199 7
48 58 4
48 104 6
48 91 2
48 249 10
48 147 3
48 134 1
48 241 9
48 129 2
48 100 2
48 50 3
48 240 3
48 206 2
48 94 1
48 65 9
48 142 1
48 110 3
48 200 3
48 180 4
48 148 7
48 178 5
48 64 9
48 202 6
48 118 10
48 153 4
48 59 7
48 131 6
48 244 4
48 245 2
48 112 7
48 219 6
48 185 4
48 54 6
48 207 3
48 212 10
48 166 10
48 213 8
48 195 5
48 168 10
48 224 4
48 52 5
48 121 4
48 135 6
48 173 1
48 165 6
48 106 10
48 126 5
48 232 8
48 139 10
48 238 8
48 216 4
48 86 4
48 163 5
48 89 1
48 70 5
48 242 1
48 151 10
48 198 6
48 167 3
48 92 10
48 164 8
48 170 6
48 133 2
48 96 10
48 203 5
48 205 5
48 123 3
48 78 5
48 150 7
48 137 8
48 175 9
48 172 2
48 115 2
48 186 1
48 95 10
48 53 10
48 211 6
48 184 2
48 143 5
48 101 5
48 97 5
48 233 1
48 75 10
48 76 1
48 210 4
48 114 6
48 183 8
48 239 1
48 229 8
48 182 7
48 144 9
48 79 6
48 247 3
48 63 10
48 152 3
48 157 2
48 225 2
48 171 4
48 98 8
49 197 4
49 110 2
49 52 3
49 114 6
49 175 8
49 211 3
49 121 6
49 157 10
49 82 10
49 212 2
49 174 3
49 163 3
49 201 6
49 226 4
49 243 7
49 124 2
49 116 7
49 103 5
49 86 5
49 187 9
49 179 5
49 135 1
49 177 2
49 195 7
49 234 10
49 203 2
49 68 6
49 92 5
49 62 5
49 97 10
49 154 7
49 172 3
49 246 4
49 158 8
49 141 3
49 88 9
49 194 3
49 156 3
49 152 7
49 101 7
49 133 2
49 180 10
49 58 6
49 79 2
49 200 1
49 54 5
49 98 10
49 250 7
49 213 8
49 60 7
49 249 4
49 167 6
49 83 6
49 70 2
49 105 2
49 220 8
49 191 3
49 89 5
49 173 3
49 148 7
49 136 1
49 210 7
49 129 4
49 57 6
49 205 2
49 160 9
49 100 5
49 185 3
49 149 10
49 66 10
49 61 5
49 216 5
49 144 8
49 240 2
49 209 1
49 208 8
49 188 3
49 55 4
49 206 5
49 140 9
49 190 10
49 67 1
49 76 4
49 115 2
49 123 2
49 122 2
49 72 7
49 65 3
49 186 9
49 78 5
49 239 7
49 248 2
49 214 3
49 169 6
49 145 8
49 56 1
49 112 8
49 74 4
49 131 7
49 84 8
49 50 9
49 134 9
49 118 1
49 94 2
49 237 1
49 198 6
49 225 10
49 153 4
49 138 9
49 199 6
49 130 7
49 155 2
49 75 8
49 111 9
49 164 1
49 229 2
49 232 1
49 109 6
49 117 4
49 231 1
49 126 8
49 59 8
49 166 10
49 87 7
49 143 10
49 150 3
49 139 8
49 192 9
49 230 3
49 146 9
49 119 2
49 189 4
49 178 10
49 204 9
49 176 7
49 81 9
49 224 6
49 227 2
49 151 9
49 219 7
49 51 3
49 120 9
49 108 1
49 235 10
49 223 10
49 71 8
49 247 2
49 222 4
49 128 1
49 102 1
49 80 8
49 183 10
49 170 10
49 161 3
49 107 7
49 202 8
49 73 5
49 77 7
49 63 3
49 245 10
49 228 4
49 215 3
49 95 2
49 238 6
49 196 10
49 127 7
49 64 1
49 93 8
49 142 4
49 113 10
49 184 9
49 147 8
49 171 6
49 182 4
49 193 4
49 241 9
49 137 10
49 162 1
49 69 9
49 53 5
49 90 6
50 169 1
50 143 7
50 109 1
50 113 4
50 164 10
50 108 8
50 170 8
50 191 10
50 74 3
50 102 2
50 160 1
50 189 9
50 159 3
50 185 9
50 180 2
50 248 9
50 84 9
50 205 8
50 223 8
50 71 7
50 93 8
50 100 7
50 133 6
50 218 8
50 237 6
50 69 1
50 142 1
50 204 4
50 181 1
50 174 7
50 78 1
50 173 8
50 172 5
50 152 8
50 202 6
50 250 2
50 175 7
50 241 7
50 240 10
50 111 1
50 206 3
50 155 3
50 195 3
50 107 10
50 245 3
50 68 6
50 82 6
50 239 7
50 188 7
50 79 4
50 96 9
50 128 6
50 215 5
50 131 5
50 140 2
50 114 9
50 193 5
50 211 8
50 220 3
50 158 8
50 243 4
50 73 1
50 184 3
50 88 5
50 213 5
50 125 1
50 165 9
50 61 2
50 141 10
50 183 4
50 51 1
50 144 8
50 156 8
50 177 6
50 217 10
50 210 4
50 161 3
50 63 9
50 64 3
50 77 3
50 60 3
50 187 2
50 246 2
50 115 1
50 87 3
50 194 6
50 123 6
50 168 7
50 138 8
50 98 1
50 85 1
50 247 10
50 118 10
50 171 9
50 208 9
50 136 2
50 201 1
50 153 3
50 233 8
50 190 3
50 225 5
50 224 8
50 162 5
50 119 10
50 52 1
50 121 4
50 157 4
50 196 4
50 200 2
50 86 6
50 226 3
50 101 6
50 83 7
50 89 7
50 91 2
50 197 6
50 99 5
50 70 6
50 249 3
50 117 7
50 124 3
50 179 8
50 56 6
50 59 1
50 130 8
50 80 7
50 231 1
50 57 6
50 54 2
50 146 4
50 203 1
50 147 2
50 120 4
50 242 5
50 72 7
50 106 8
50 199 2
50 192 5
50 198 7
50 221 7
50 145 5
50 81 8
50 55 1
50 139 9
50 151 7
50 234 2
50 94 7
50 209 10
50 116 5
50 126 3
50 148 6
50 163 1
50 228 3
50 137 5
50 219 4
50 167 2
50 76 8
50 178 4
50 214 3
50 67 3
50 112 8
50 103 5
50 186 5
50 110 6
50 222 6
50 62 8
50 90 7
50 95 9
50 232 6
50 65 9
50 166 9
50 229 8
50 149 1
50 122 8
50 135 5
50 127 3
50 154 8
50 236 5
51 76 8
51 236 9
51 121 9
51 196 10
51 113 8
51 134 7
51 165 5
51 145 10
51 123 8
51 81 5
51 180 1
51 182 6
51 127 8
51 70 7
51 125 10
51 119 4
51 108 6
51 53 8
51 191 4
51 250 6
51 143 1
51 104 1
51 109 9
51 58 10
51 87 4
51 56 10
51 60 9
51 152 10
51 241 9
51 217 6
51 149 10
51 93 2
51 55 3
51 136 1
51 137 10
51 57 2
51 97 5
51 226 7
51 203 8
51 229 10
51 105 1
51 188 1
51 167 5
51 83 2
51 150 10
51 234 1
51 244 2
51 155 1
51 102 6
51 223 5
51 107 1
51 207 1
51 249 8
51 61 8
51 98 6
51 189 2
51 85 10
51 115 8
51 212 5
51 157 10
51 177 9
51 114 2
51 138 6
51 94 4
51 110 6
51 194 6
51 206 2
51 170 4
51 171 10
51 201 6
51 66 8
51 112 9
51 64 1
51 187 7
51 96 8
51 69 3
51 221 4
51 122 9
51 65 10
51 224 5
51 238 8
51 78 10
51 209 6
51 179 7
51 205 9
51 190 4
51 89 3
51 88 5
51 79 1
51 144 1
51 233 8
51 100 8
51 211 2
51 91 2
51 68 2
51 181 4
51 140 7
51 215 7
51 198 3
51 172 7
51 197 1
51 174 4
51 74 1
51 52 6
51 159 3
51 200 7
51 231 8
51 199 5
51 246 9
51 84 5
51 116 3
51 148 7
51 95 9
51 156 10
51 106 3
51 210 8
51 183 4
51 168 7
51 176 9
51 128 6
51 54 5
51 132 9
51 62 10
51 99 2
51 135 9
51 124 7
51 151 9
51 147 1
51 235 1
51 75 5
51 90 4
51 118 4
51 160 8
51 126 10
51 242 10
51 101 2
51 161 10
51 111 6
51 219 8
51 141 10
51 158 7
51 248 10
51 204 4
51 237 2
51 184 10
51 133 7
51 71 10
51 243 9
51 169 3
51 202 9
51 117 7
51 63 3
51 185 6
51 173 1
51 103 5
51 192 4
51 208 7
51 166 4
51 82 2
51 195 9
51 153 5
51 129 1
51 218 4
51 178 5
51 154 4
51 139 9
51 86 10
51 239 8
51 146 2
51 220 2
51 228 7
51 240 2
51 67 8
51 213 2
51 247 6
51 230 3
51 216 10
51 162 1
51 186 1
51 175 8
51 163 6
51 73 6
51 227 5
51 120 5
51 193 1
51 164 8
51 131 2
52 172 5
52 168 10
52 120 5
52 220 8
52 246 2
52 80 7
52 248 2
52 72 10
52 209 3
52 130 8
52 237 6
52 201 2
52 115 5
52 180 2
52 138 1
52 136 5
52 56 5
52 134 4
52 215 5
52 151 8
52 243 1
52 211 10
52 58 3
52 94 1
52 212 10
52 124 7
52 206 10
52 91 10
52 86 7
52 208 8
52 163 6
52 167 7
52 63 10
52 245 6
52 65 9
52 104 1
52 165 6
52 210 4
52 192 10
52 217 5
52 190 9
52 108 6
52 241 3
52 146 4
52 139 4
52 226 10
52 233 3
52 249 4
52 101 6
52 114 8
52 79 1
52 100 10
52 119 9
52 155 2
52 159 7
52 132 7
52 68 5
52 117 2
52 140 10
52 102 6
52 93 7
52 223 7
52 66 6
52 106 8
52 145 10
52 218 7
52 82 3
52 111 7
52 95 8
52 67 9
52 131 9
52 202 1
52 121 5
52 92 4
52 219 9
52 156 1
52 207 1
52 127 5
52 204 2
52 60 8
52 158 4
52 235 9
52 230 1
52 244 8
52 153 9
52 228 10
52 118 2
52 126 10
52 125 4
52 242 9
52 216 10
52 128 7
52 171 3
52 189 1
52 64 5
52 179 5
52 89 8
52 61 10
52 184 10
52 250 1
52 157 10
52 198 7
52 142 8
52 232 3
52 54 2
52 193 2
52 191 8
52 196 8
52 182 10
52 77 7
52 57 6
52 85 9
52 148 1
52 187 1
52 71 10
52 116 8
52 110 10
52 147 8
52 224 9
52 73 3
52 169 7
52 205 6
52 105 2
52 84 6
52 90 5
52 69 2
52 181 6
52 75 6
52 185 7
52 176 6
52 188 8
52 177 10
52 141 5
52 214 5
52 109 10
52 88 6
52 236 4
52 129 4
52 78 9
52 152 2
52 239 5
52 103 2
52 225 5
52 137 2
52 149 9
52 161 6
52 240 6
52 107 3
52 122 5
52 247 8
52 160 6
52 81 10
52 97 8
52 154 2
52 170 2
52 135 10
52 199 9
52 195 8
52 59 9
52 70 9
52 166 4
52 174 8
52 133 8
52 87 6
52 173 6
52 123 9
52 200 6
52 186 3
52 113 9
52 53 3
52 222 10
52 197 1
52 162 7
52 96 8
52 229 8
52 175 9
52 144 3
52 112 3
52 231 2
52 143 6
52 98 8
53 84 7
53 79 5
53 238 5
53 147 6
53 80 2
53 163 5
53 247 10
53 216 3
53 87 7
53 188 2
53 194 8
53 70 2
53 66 3
53 244 3
53 246 4
53 54 3
53 242 5
53 190 3
53 161 4
53 154 2
53 64 8
53 237 5
53 119 10
53 165 5
53 240 8
53 116 10
53 226 1
53 114 1
53 184 5
53 148 6
53 221 6
53 68 3
53 103 2
53 144 3
53 150 7
53 71 1
53 212 7
53 196 10
53 125 10
53 211 10
53 160 1
53 139 8
53 143 6
53 118 3
53 168 7
53 110 7
53 105 4
53 189 4
53 126 7
53 138 9
53 166 2
53 192 10
53 151 9
53 89 6
53 172 3
53 250 4
53 136 1
53 137 7
53 180 8
53 186 7
53 57 5
53 215 10
53 129 7
53 209 10
53 173 6
53 169 7
53 141 5
53 203 9
53 162 3
53 220 7
53 124 2
53 117 8
53 230 1
53 210 10
53 206 2
53 249 4
53 122 4
53 164 9
53 205 6
53 108 2
53 191 5
53 195 7
53 204 7
53 104 4
53 97 1
53 155 9
53 74 5
53 100 6
53 187 7
53 228 10
53 91 8
53 58 3
53 93 1
53 131 8
53 153 2
53 134 8
53 201 1
53 67 3
53 182 1
53 132 5
53 217 2
53 178 2
53 202 8
53 142 5
53 82 6
53 193 3
53 223 7
53 233 1
53 176 8
53 121 6
53 59 5
53 158 1
53 65 10
53 179 9
53 197 2
53 60 10
53 76 4
53 73 6
53 127 5
53 90 6
53 63 5
53 241 4
53 56 9
53 174 2
53 128 8
53 133 10
53 83 6
53 156 9
53 149 2
53 92 10
53 234 2
53 72 7
53 123 9
53 185 6
53 135 10
53 248 1
53 213 6
53 239 8
53 146 6
53 219 4
53 236 7
53 208 2
53 69 6
53 113 1
53 107 3
53 170 10
53 229 9
53 106 10
53 245 10
53 102 1
53 88 1
53 152 3
53 94 9
53 85 3
53 115 3
53 145 6
53 235 9
53 222 1
53 62 3
53 232 5
53 61 6
53 183 7
53 218 9
53 159 1
53 55 6
53 181 10
53 101 4
53 171 7
53 177 10
53 157 5
53 214 6
53 175 5
53 130 1
53 95 8
53 75 7
54 246 3
54 144 6
54 227 2
54 181 8
54 76 6
54 74 2
54 117 1
54 106 1
54 233 7
54 244 6
54 205 1
54 249 1
54 211 8
54 110 1
54 177 6
54 108 6
54 198 4
54 92 10
54 85 6
54 224 5
54 230 10
54 173 6
54 178 6
54 138 10
54 118 3
54 220 9
54 217 8
54 64 5
54 119 3
54 189 7
54 155 6
54 174 7
54 81 4
54 228 3
54 184 10
54 162 7
54 120 10
54 56 4
54 136 5
54 176 4
54 237 10
54 112 7
54 60 10
54 231 10
54 94 1
54 168 7
54 152 2
54 208 9
54 248 5
54 107 8
54 147 2
54 70 1
54 169 3
54 236 6
54 68 4
54 204 2
54 170 2
54 114 8
54 196 6
54 166 4
54 127 5
54 79 10
54 193 9
54 210 9
54 80 5
54 245 9
54 171 8
54 95 10
54 134 6
54 145 4
54 90 1
54 146 9
54 148 4
54 182 6
54 77 5
54 241 3
54 163 7
54 65 3
54 103 2
54 89 2
54 91 3
54 62 3
54 206 1
54 113 3
54 154 8
54 213 10
54 194 3
54 164 7
54 207 2
54 197 3
54 130 2
54 133 7
54 191 4
54 78 3
54 151 6
54 201 8
54 222 4
54 125 1
54 150 3
54 239 8
54 101 8
54 73 9
54 129 2
54 140 8
54 66 2
54 221 5
54 58 7
54 59 1
54 192 7
54 232 9
54 83 3
54 195 5
54 172 7
54 121 6
54 209 4
54 159 3
54 102 4
54 116 6
54 188 4
54 88 3
54 175 2
54 109 10
54 104 8
54 142 2
54 167 8
54 100 4
54 186 8
54 99 6
54 235 7
54 123 6
54 87 3
54 229 1
54 96 10
54 61 4
54 158 8
54 97 6
54 63 10
54 98 1
54 153 9
54 215 1
54 122 7
54 223 2
54 93 6
54 135 3
54 139 6
54 183 9
54 132 3
54 218 5
54 115 5
54 214 6
54 250 10
54 187 1
54 185 5
54 180 4
54 71 8
54 55 6
54 75 6
54 69 2
54 242 6
54 247 6
54 200 2
54 165 4
54 160 8
54 143 6
54 243 7
54 156 5
54 57 3
54 82 2
54 203 4
54 131 6
54 234 9
54 212 8
54 226 7
54 216 3
55 219 7
55 186 4
55 223 5
55 91 8
55 85 1
55 154 1
55 130 2
55 62 9
55 134 3
55 203 5
55 170 4
55 248 4
55 199 4
55 93 2
55 94 3
55 69 9
55 165 3
55 98 6
55 209 3
55 132 9
55 143 3
55 164 7
55 82 8
55 111 10
55 161 5
55 153 9
55 228 6
55 146 9
55 84 10
55 131 8
55 232 3
55 222 5
55 155 3
55 141 1
55 120 7
55 213 8
55 188 7
55 175 3
55 234 3
55 231 6
55 78 6
55 149 4
55 160 6
55 148 10
55 88 10
55 192 6
55 135 4
55 191 4
55 113 10
55 89 5
55 80 5
55 245 2
55 205 8
55 214 4
55 202 6
55 162 6
55 102 7
55 77 5
55 236 6
55 197 9
55 211 10
55 221 4
55 195 8
55 177 1
55 212 9
55 157 9
55 215 7
55 74 7
55 103 5
55 101 2
55 237 2
55 247 8
55 210 3
55 133 8
55 176 2
55 109 8
55 92 1
55 96 2
55 181 8
55 123 2
55 218 6
55 139 1
55 110 1
55 163 3
55 249 2
55 200 9
55 159 10
55 67 6
55 230 3
55 115 9
55 194 5
55 172 4
55 66 3
55 179 10
55 144 10
55 242 8
55 241 4
55 152 7
55 190 8
55 138 8
55 208 9
55 108 10
55 73 4
55 68 3
55 90 3
55 183 3
55 204 6
55 244 3
55 83 6
55 121 2
55 75 4
55 187 8
55 65 9
55 201 9
55 114 4
55 235 2
55 107 9
55 238 4
55 71 7
55 158 9
55 125 1
55 225 8
55 246 1
55 100 3
55 166 8
55 124 5
55 64 1
55 61 8
55 207 3
55 116 1
55 151 7
55 173 4
55 127 9
55 227 3
55 58 1
55 243 10
55 140 7
55 56 8
55 60 6
55 104 7
55 126 4
55 250 5
55 226 6
55 216 7
55 185 3
55 86 3
55 142 4
55 196 5
55 105 8
55 182 9
55 206 2
55 129 2
55 178 4
55 99 3
55 70 6
55 117 1
55 112 3
55 57 1
55 156 9
55 145 9
55 95 8
55 180 7
55 220 6
55 118 7
55 168 1
55 233 6
55 72 1
55 193 5
55 239 7
55 189 1
55 137 1
55 97 7
55 106 3
55 122 10
55 229 7
55 81 1
55 63 4
55 87 6
55 224 1
55 217 7
55 240 6
55 184 4
56 65 5
56 98 5
56 94 4
56 146 8
56 154 6
56 232 10
56 212 10
56 77 9
56 178 6
56 239 3
56 230 3
56 73 2
56 59 10
56 135 3
56 176 10
56 83 3
56 223 8
56 194 1
56 205 9
56 100 7
56 84 9
56 183 2
56 198 5
56 130 4
56 103 4
56 193 5
56 74 9
56 137 2
56 134 2
56 181 6
56 62 9
56 244 6
56 107 10
56 167 7
56 169 5
56 142 1
56 187 10
56 86 2
56 216 6
56 162 4
56 151 10
56 189 1
56 114 5
56 144 8
56 215 7
56 143 7
56 202 3
56 222 9
56 131 9
56 58 10
56 88 3
56 72 5
56 211 8
56 97 8
56 165 1
56 245 2
56 196 10
56 242 10
56 199 3
56 158 6
56 129 6
56 207 10
56 231 9
56 75 8
56 179 4
56 70 5
56 166 5
56 180 4
56 238 1
56 150 6
56 108 8
56 122 6
56 218 3
56 109 9
56 247 4
56 148 2
56 99 3
56 92 5
56 185 3
56 250 6
56 217 4
56 163 3
56 157 4
56 120 6
56 177 3
56 117 10
56 228 8
56 219 5
56 235 6
56 156 4
56 116 9
56 141 8
56 224 9
56 71 3
56 152 6
56 126 3
56 168 9
56 124 1
56 159 2
56 214 6
56 123 8
56 110 1
56 149 10
56 200 7
56 204 10
56 233 7
56 96 7
56 206 7
56 101 2
56 105 8
56 87 9
56 140 6
56 210 2
56 201 2
56 106 3
56 89 1
56 57 2
56 209 4
56 190 9
56 128 8
56 91 1
56 248 5
56 220 5
56 175 10
56 81 10
56 133 7
56 182 4
56 188 10
56 184 3
56 66 6
56 197 6
56 138 3
56 68 2
56 243 9
56 227 2
56 186 1
56 161 8
56 60 1
56 229 2
56 64 4
56 113 5
56 127 5
56 240 3
56 132 7
56 155 8
56 226 4
56 236 10
56 164 7
56 213 7
56 111 2
56 237 1
56 125 2
56 208 5
56 93 7
56 90 5
56 221 1
56 203 2
56 119 3
56 145 5
56 115 2
56 63 4
56 136 4
56 104 3
56 174 8
56 246 6
56 139 2
56 79 1
56 172 10
56 241 7
56 160 6
56 82 9
56 225 3
56 69 5
56 80 3
56 191 1
56 195 8
57 193 5
57 190 6
57 117 10
57 185 4
57 159 6
57 239 6
57 236 7
57 173 8
57 202 4
57 129 5
57 135 2
57 209 5
57 112 10
57 138 7
57 82 10
57 157 2
57 106 3
57 188 2
57 116 8
57 213 10
57 59 5
57 233 3
57 136 7
57 198 10
57 131 10
57 177 7
57 222 9
57 65 5
57 169 10
57 247 9
57 192 2
57 225 4
57 79 1
57 140 2
57 94 10
57 205 6
57 118 10
57 105 6
57 196 10
57 211 7
57 119 9
57 200 1
57 67 7
57 74 6
57 80 1
57 179 1
57 107 1
57 249 7
57 60 3
57 240 4
57 76 9
57 108 1
57 212 1
57 191 3
57 150 1
57 162 2
57 70 5
57 181 4
57 142 6
57 132 5
57 154 4
57 125 5
57 231 5
57 166 2
57 180 9
57 168 6
57 242 7
57 115 6
57 172 8
57 102 8
57 78 7
57 184 9
57 141 3
57 147 6
57 104 4
57 81 1
57 110 4
57 224 8
57 189 6
57 71 9
57 176 1
57 187 10
57 228 9
57 145 2
57 199 1
57 134 3
57 160 2
57 148 3
57 139 5
57 133 5
57 165 9
57 226 5
57 123 8
57 151 3
57 87 4
57 234 3
57 103 8
57 99 1
57 85 5
57 174 5
57 210 10
57 66 10
57 241 5
57 170 2
57 230 5
57 221 10
57 208 7
57 149 9
57 121 7
57 235 10
57 91 1
57 90 9
57 68 6
57 161 2
57 146 9
57 218 3
57 229 5
57 244 6
57 143 6
57 153 9
57 84 7
57 183 3
57 206 5
57 73 5
57 155 2
57 163 5
57 197 3
57 127 1
57 217 2
57 86 3
57 109 4
57 164 4
57 175 5
57 214 2
57 93 10
57 245 2
57 204 4
57 216 3
57 194 7
57 75 2
57 186 1
57 111 10
57 232 5
57 156 9
57 220 10
57 89 5
57 237 10
57 96 4
57 95 7
57 83 3
57 250 5
57 114 1
57 124 5
57 248 10
57 97 6
57 64 1
57 158 2
57 88 5
57 223 8
57 152 8
57 195 5
57 207 7
57 238 4
57 167 10
57 72 3
57 227 3
57 171 7
57 122 7
57 243 1
57 137 3
57 62 5
57 120 6
57 201 10
57 58 7
58 249 4
58 148 9
58 239 5
58 126 8
58 244 8
58 153 3
58 66 10
58 221 9
58 211 7
58 155 10
58 162 8
58 102 5
58 203 5
58 204 10
58 238 8
58 110 3
58 172 6
58 223 10
58 104 2
58 241 5
58 64 9
58 174 8
58 196 7
58 147 10
58 75 6
58 150 7
58 116 7
58 224 6
58 91 8
58 137 10
58 152 6
58 240 5
58 83 5
58 220 3
58 142 4
58 69 10
58 191 8
58 136 6
58 182 3
58 197 6
58 151 7
58 179 3
58 157 2
58 128 1
58 100 4
58 93 2
58 134 4
58 78 6
58 186 4
58 195 5
58 184 3
58 167 9
58 217 1
58 80 3
58 140 6
58 129 1
58 121 3
58 235 3
58 213 7
58 192 6
58 178 3
58 158 9
58 60 8
58 173 1
58 176 2
58 222 2
58 143 3
58 65 10
58 125 2
58 135 6
58 101 4
58 227 7
58 68 5
58 109 5
58 202 9
58 99 5
58 103 6
58 250 6
58 122 10
58 171 2
58 117 7
58 149 3
58 166 2
58 209 3
58 144 1
58 123 10
58 108 2
58 198 5
58 106 7
58 87 5
58 95 3
58 199 6
58 230 7
58 105 3
58 82 10
58 175 8
58 73 6
58 97 6
58 159 7
58 96 3
58 72 3
58 218 10
58 141 1
58 194 3
58 77 4
58 233 10
58 71 6
58 84 3
58 94 2
58 231 9
58 79 8
58 107 1
58 130 3
58 219 4
58 208 4
58 215 5
58 111 5
58 145 7
58 216 9
58 59 8
58 214 2
58 183 6
58 113 7
58 146 4
58 70 9
58 92 5
58 189 3
58 226 1
58 163 2
58 156 4
58 112 4
58 61 7
58 190 10
58 139 8
58 181 4
58 168 1
58 133 9
58 81 2
58 90 1
58 228 7
58 86 3
58 200 10
58 63 3
58 201 5
58 132 9
58 177 8
58 160 4
58 212 9
58 207 6
58 74 8
58 62 5
58 188 3
58 124 4
58 206 6
58 169 10
58 210 8
58 120 7
58 115 3
58 164 9
58 237 3
58 154 6
58 247 9
58 246 4
58 85 3
58 89 2
58 242 9
58 165 2
58 76 4
58 193 6
58 161 6
58 127 2
58 185 1
58 187 5
58 225 5
59 212 6
59 202 7
59 101 2
59 161 8
59 157 10
59 136 8
59 221 4
59 122 4
59 187 2
59 131 2
59 244 5
59 152 8
59 214 8
59 94 10
59 200 6
59 92 8
59 209 8
59 204 10
59 166 7
59 144 9
59 68 4
59 121 5
59 222 3
59 117 3
59 250 1
59 142 6
59 229 3
59 111 8
59 159 3
59 100 10
59 95 10
59 81 8
59 216 10
59 225 9
59 82 10
59 236 7
59 67 10
59 107 1
59 180 1
59 93 7
59 98 7
59 241 2
59 79 5
59 175 7
59 195 1
59 126 2
59 106 7
59 72 7
59 170 10
59 61 8
59 104 1
59 148 1
59 145 8
59 116 3
59 168 4
59 167 7
59 190 7
59 228 3
59 103 2
59 147 8
59 234 5
59 185 9
59 108 2
59 223 7
59 154 5
59 133 3
59 130 3
59 60 8
59 84 3
59 176 1
59 231 3
59 91 6
59 240 3
59 120 9
59 77 4
59 62 10
59 233 2
59 227 3
59 88 10
59 128 8
59 194 9
59 139 8
59 206 7
59 246 3
59 205 4
59 242 6
59 218 1
59 71 4
59 162 8
59 137 1
59 215 6
59 226 1
59 220 6
59 232 6
59 171 6
59 135 8
59 192 7
59 193 1
59 188 6
59 66 4
59 224 6
59 165 4
59 127 10
59 75 9
59 153 6
59 177 6
59 169 10
59 160 8
59 87 9
59 163 1
59 96 9
59 219 6
59 118 6
59 211 6
59 155 3
59 105 4
59 181 9
59 63 8
59 76 8
59 249 10
59 140 6
59 90 5
59 245 2
59 164 6
59 115 7
59 158 4
59 123 8
59 207 2
59 179 3
59 189 6
59 150 10
59 85 9
59 143 5
59 197 4
59 129 9
59 112 2
59 149 8
59 173 5
59 196 6
59 109 10
59 146 1
59 138 5
59 208 8
59 191 4
59 156 8
59 198 7
59 73 7
59 114 8
59 235 5
59 110 8
59 78 9
59 248 2
59 89 1
59 86 8
59 217 6
59 201 5
59 74 1
59 134 10
59 239 2
59 172 2
59 80 6
59 186 4
59 119 5
59 247 8
59 102 7
59 83 9
59 213 10
59 141 4
60 92 1
60 79 5
60 70 3
60 184 9
60 147 2
60 210 6
60 249 10
60 246 4
60 200 9
60 88 9
60 119 7
60 99 10
60 179 4
60 131 9
60 174 6
60 219 3
60 94 9
60 62 7
60 223 4
60 71 10
60 66 5
60 159 1
60 178 5
60 120 1
60 230 6
60 183 7
60 162 2
60 83 1
60 161 5
60 91 3
60 110 9
60 218 1
60 78 5
60 199 2
60 134 8
60 82 6
60 250 1
60 108 3
60 151 7
60 111 3
60 208 9
60 126 9
60 69 8
60 212 1
60 146 8
60 139 10
60 137 2
60 185 5
60 150 3
60 74 6
60 220 9
60 182 2
60 241 10
60 76 7
60 75 9
60 154 9
60 136 3
60 188 9
60 198 5
60 197 6
60 103 3
60 138 5
60 205 4
60 73 9
60 181 10
60 132 6
60 93 8
60 211 9
60 98 1
60 100 3
60 236 1
60 194 2
60 152 10
60 237 8
60 168 10
60 231 4
60 214 8
60 172 4
60 228 4
60 148 1
60 234 3
60 87 3
60 163 3
60 117 7
60 124 2
60 135 6
60 216 1
60 85 1
60 80 10
60 165 10
60 209 3
60 77 4
60 109 4
60 63 4
60 115 1
60 105 1
60 244 9
60 153 8
60 145 2
60 64 10
60 180 2
60 195 4
60 243 2
60 106 4
60 225 6
60 247 10
60 213 4
60 235 2
60 72 5
60 96 10
60 130 3
60 143 6
60 129 5
60 112 4
60 227 9
60 155 8
60 229 10
60 215 4
60 238 1
60 61 9
60 121 1
60 240 9
60 140 10
60 122 9
60 113 7
60 206 7
60 157 4
60 81 10
60 144 1
60 107 8
60 142 7
60 84 9
60 173 1
60 191 10
60 141 7
60 123 6
60 207 5
60 239 2
60 248 6
60 232 6
60 202 6
60 226 1
60 222 7
60 95 2
60 104 6
60 189 8
60 133 10
60 192 9
60 187 9
60 224 2
60 166 8
60 158 1
60 190 7
60 118 5
60 114 5
60 127 1
60 203 8
60 101 9
60 170 3
60 221 3
60 245 2
60 97 7
60 164 5
60 176 10
60 128 2
61 172 8
61 203 4
61 220 10
61 169 6
61 125 5
61 127 7
61 92 4
61 75 6
61 192 10
61 134 2
61 174 9
61 198 2
61 191 8
61 159 4
61 219 2
61 201 5
61 170 4
61 241 2
61 229 2
61 114 7
61 139 8
61 107 6
61 204 6
61 124 7
61 155 4
61 168 1
61 245 4
61 148 7
61 238 5
61 117 10
61 77 5
61 69 9
61 173 2
61 115 6
61 137 3
61 129 8
61 91 3
61 178 9
61 68 3
61 152 1
61 136 5
61 104 8
61 120 7
61 246 2
61 175 10
61 230 6
61 70 5
61 182 5
61 130 10
61 218 8
61 242 8
61 86 2
61 194 10
61 223 2
61 243 4
61 160 7
61 185 6
61 167 6
61 186 6
61 190 5
61 222 5
61 73 1
61 156 5
61 103 2
61 212 4
61 121 2
61 214 9
61 208 2
61 94 4
61 95 4
61 164 2
61 105 5
61 144 2
61 123 6
61 85 3
61 250 4
61 226 6
61 179 7
61 154 9
61 231 2
61 151 9
61 163 3
61 145 1
61 153 9
61 67 1
61 101 2
61 128 10
61 138 7
61 165 7
61 141 6
61 74 4
61 146 5
61 205 7
61 89 10
61 247 3
61 157 1
61 158 5
61 90 6
61 72 1
61 180 3
61 236 5
61 80 4
61 82 5
61 207 8
61 177 9
61 150 9
61 166 8
61 143 2
61 217 10
61 244 10
61 96 5
61 97 5
61 181 3
61 83 9
61 171 6
61 237 6
61 224 3
61 197 2
61 195 9
61 249 3
61 65 2
61 99 10
61 135 2
61 87 6
61 111 2
61 193 2
61 234 9
61 133 3
61 142 8
61 63 10
61 200 5
61 106 9
61 209 1
61 118 3
61 147 1
61 213 10
61 122 4
61 100 8
61 221 10
61 131 10
61 176 9
61 79 4
61 235 2
61 240 10
61 84 1
61 215 8
61 108 9
61 64 4
61 126 8
61 232 2
61 81 6
61 93 6
61 233 9
61 110 3
61 102 4
61 161 5
61 210 7
61 216 7
61 227 10
61 225 7
61 211 8
61 184 8
61 119 8
61 76 3
61 228 2
61 189 10
61 183 4
61 206 8
61 248 9
62 159 8
62 185 6
62 196 4
62 183 3
62 74 2
62 162 6
62 79 10
62 235 8
62 140 7
62 102 8
62 149 1
62 103 8
62 232 9
62 75 7
62 95 1
62 113 10
62 237 1
62 152 3
62 143 8
62 65 9
62 207 4
62 226 2
62 80 6
62 114 9
62 128 9
62 213 1
62 184 8
62 227 8
62 147 8
62 250 8
62 112 1
62 224 3
62 212 4
62 160 7
62 206 2
62 216 5
62 92 9
62 173 7
62 239 7
62 156 3
62 110 10
62 146 2
62 72 9
62 210 4
62 228 7
62 141 3
62 249 1
62 154 1
62 120 8
62 136 2
62 217 10
62 246 6
62 111 9
62 91 10
62 180 8
62 139 7
62 244 8
62 167 6
62 208 5
62 204 6
62 215 6
62 121 8
62 192 3
62 202 9
62 76 5
62 179 2
62 94 7
62 177 4
62 176 2
62 172 3
62 84 8
62 150 6
62 178 9
62 231 10
62 88 1
62 209 5
62 190 4
62 191 7
62 106 2
62 169 2
62 100 7
62 234 7
62 82 9
62 161 5
62 145 9
62 66 3
62 238 6
62 86 9
62 182 9
62 67 9
62 83 4
62 193 1
62 93 5
62 171 4
62 240 4
62 197 2
62 166 2
62 199 7
62 195 9
62 229 4
62 69 7
62 134 6
62 70 3
62 230 1
62 142 1
62 104 1
62 248 8
62 123 8
62 117 2
62 73 7
62 245 3
62 243 3
62 222 9
62 151 2
62 132 10
62 127 7
62 77 3
62 157 2
62 108 10
62 105 7
62 189 1
62 125 1
62 119 4
62 63 4
62 225 7
62 242 4
62 181 7
62 115 8
62 187 10
62 236 8
62 98 7
62 153 10
62 233 7
62 124 10
62 78 3
62 122 6
62 164 8
62 219 2
62 155 5
62 68 10
62 247 4
62 211 10
62 135 10
62 109 8
62 220 2
62 205 10
62 71 9
62 137 8
62 223 10
62 200 10
62 90 4
62 188 10
62 85 10
62 221 6
62 201 5
62 126 4
62 198 6
62 144 8
62 96 3
62 130 8
62 203 4
62 214 5
62 131 5
62 129 3
63 128 10
63 101 9
63 220 8
63 208 2
63 104 8
63 112 3
63 170 1
63 169 6
63 215 5
63 103 3
63 217 7
63 182 1
63 148 8
63 195 4
63 187 10
63 248 2
63 226 1
63 106 6
63 177 7
63 119 4
63 141 8
63 117 4
63 125 4
63 113 10
63 73 6
63 193 3
63 191 4
63 72 6
63 64 3
63 212 8
63 124 7
63 126 6
63 66 6
63 149 6
63 74 7
63 99 1
63 88 1
63 89 3
63 206 7
63 68 1
63 196 4
63 194 5
63 167 1
63 249 2
63 129 1
63 100 3
63 242 2
63 123 5
63 90 8
63 79 8
63 115 4
63 159 10
63 227 6
63 244 5
63 143 7
63 240 2
63 233 1
63 83 2
63 107 10
63 95 10
63 209 10
63 165 7
63 197 10
63 202 8
63 162 5
63 111 10
63 198 10
63 171 7
63 211 4
63 132 3
63 179 3
63 223 2
63 175 1
63 76 6
63 155 3
63 207 3
63 164 8
63 219 9
63 204 5
63 156 9
63 93 9
63 184 7
63 200 3
63 151 9
63 172 4
63 144 5
63 186 7
63 131 8
63 178 7
63 185 1
63 214 3
63 71 1
63 210 5
63 203 1
63 232 9
63 245 3
63 116 2
63 133 4
63 82 8
63 235 10
63 246 7
63 163 10
63 238 7
63 92 10
63 87 3
63 222 3
63 236 8
63 199 1
63 109 8
63 102 5
63 201 1
63 180 8
63 138 1
63 247 7
63 154 9
63 139 1
63 137 9
63 166 5
63 130 1
63 174 10
63 85 2
63 121 8
63 142 5
63 140 10
63 228 5
63 160 3
63 221 7
63 96 7
63 77 4
63 105 10
63 80 3
63 161 6
63 181 8
63 84 1
63 243 2
63 134 2
63 231 2
63 97 2
63 237 2
63 135 8
63 91 7
63 229 4
63 213 6
63 110 6
63 241 7
63 86 4
63 225 9
63 118 7
63 146 10
63 239 5
63 122 9
63 230 9
63 173 7
63 75 2
63 234 5
63 224 5
63 218 6
63 94 3
63 176 5
63 127 3
63 192 1
63 152 7
63 190 2
63 120 10
63 188 1
63 168 9
63 78 1
63 145 2
64 136 3
64 238 8
64 129 1
64 216 7
64 174 2
64 67 3
64 169 5
64 191 2
64 146 6
64 70 5
64 185 6
64 75 3
64 194 3
64 245 3
64 106 4
64 241 1
64 133 3
64 132 2
64 110 8
64 192 9
64 175 5
64 102 1
64 187 8
64 212 8
64 186 5
64 184 2
64 239 1
64 158 1
64 242 4
64 159 9
64 165 4
64 163 1
64 105 5
64 100 8
64 86 9
64 87 2
64 244 9
64 243 5
64 97 4
64 104 5
64 144 6
64 247 4
64 160 10
64 114 8
64 207 7
64 190 10
64 221 1
64 153 8
64 109 8
64 95 7
64 208 7
64 224 9
64 71 5
64 225 6
64 230 5
64 173 5
64 69 8
64 155 2
64 130 7
64 120 7
64 172 7
64 157 3
64 78 6
64 83 3
64 195 5
64 81 10
64 92 4
64 196 7
64 111 5
64 170 4
64 232 3
64 151 2
64 101 8
64 162 4
64 77 2
64 85 1
64 229 5
64 74 4
64 233 8
64 246 7
64 199 9
64 200 10
64 150 1
64 183 4
64 139 7
64 214 3
64 250 4
64 228 8
64 202 10
64 227 1
64 127 3
64 134 4
64 117 1
64 142 1
64 218 9
64 118 9
64 94 3
64 168 10
64 167 10
64 193 9
64 141 10
64 231 1
64 166 4
64 152 6
64 73 5
64 115 5
64 99 5
64 123 10
64 210 1
64 113 7
64 149 6
64 181 8
64 96 9
64 222 7
64 119 8
64 171 6
64 138 5
64 135 4
64 204 7
64 179 8
64 203 2
64 98 1
64 72 9
64 220 9
64 108 1
64 201 9
64 215 5
64 154 3
64 176 3
64 226 3
64 217 5
64 219 4
64 240 4
64 84 9
64 161 10
64 82 1
64 93 2
64 156 1
64 237 10
64 107 10
64 124 7
64 180 1
64 177 9
64 90 9
64 76 9
64 121 4
64 236 8
64 88 5
64 79 9
64 178 10
64 137 1
64 145 4
64 68 2
64 131 7
64 206 9
64 91 10
64 209 3
64 148 8
64 125 6
64 197 10
64 182 10
64 143 9
64 198 6
64 80 10
64 122 2
64 116 2
64 65 10
64 205 10
64 211 1
64 234 8
64 66 7
64 89 5
64 128 1
65 97 8
65 104 7
65 230 10
65 108 9
65 71 4
65 199 9
65 164 1
65 228 9
65 153 5
65 94 1
65 80 4
65 191 4
65 95 5
65 99 5
65 85 2
65 125 4
65 87 3
65 109 7
65 86 8
65 226 5
65 138 9
65 145 8
65 100 1
65 102 7
65 232 5
65 123 6
65 188 5
65 244 10
65 214 10
65 66 10
65 175 1
65 146 1
65 197 3
65 235 5
65 75 7
65 177 9
65 128 5
65 133 8
65 72 4
65 113 6
65 117 9
65 186 6
65 79 3
65 78 3
65 184 1
65 106 9
65 81 6
65 250 5
65 185 3
65 160 4
65 247 5
65 169 5
65 203 7
65 130 6
65 165 9
65 207 10
65 239 9
65 93 10
65 74 4
65 171 7
65 222 3
65 233 1
65 209 8
65 180 3
65 179 6
65 205 3
65 91 6
65 114 7
65 208 6
65 144 10
65 240 5
65 206 8
65 137 8
65 122 7
65 150 5
65 116 4
65 234 9
65 194 10
65 127 4
65 238 3
65 77 5
65 126 3
65 176 9
65 245 4
65 216 7
65 96 1
65 147 8
65 225 10
65 217 10
65 140 3
65 157 2
65 151 10
65 166 10
65 89 7
65 187 4
65 139 6
65 219 2
65 189 6
65 246 1
65 111 5
65 192 3
65 173 5
65 211 4
65 118 3
65 129 10
65 82 1
65 204 10
65 248 7
65 162 2
65 119 1
65 68 4
65 92 4
65 167 6
65 70 3
65 69 8
65 242 4
65 236 9
65 90 8
65 131 1
65 84 2
65 158 5
65 83 8
65 183 3
65 221 7
65 168 7
65 163 10
65 198 10
65 196 1
65 178 3
65 237 3
65 229 4
65 134 1
65 141 3
65 224 3
65 193 10
65 174 3
65 223 3
65 132 9
65 212 4
65 142 4
65 135 2
65 182 7
65 149 3
65 101 7
65 136 9
65 243 8
65 201 5
65 181 10
65 73 7
65 154 3
65 210 2
65 215 8
65 195 10
65 200 8
65 241 8
65 148 3
65 152 9
65 67 10
65 190 4
65 159 3
65 161 9
65 231 1
65 76 9
65 218 4
65 88 8
65 156 10
65 120 8
65 172 2
65 155 5
66 104 5
66 229 6
66 84 9
66 134 9
66 216 10
66 225 3
66 106 3
66 149 5
66 205 2
66 213 6
66 112 9
66 154 7
66 192 3
66 123 10
66 72 8
66 121 3
66 207 10
66 231 7
66 71 7
66 217 3
66 232 9
66 239 7
66 131 10
66 91 9
66 130 10
66 249 7
66 153 7
66 138 7
66 111 8
66 95 8
66 140 1
66 159 9
66 87 1
66 193 3
66 208 5
66 81 6
66 211 6
66 219 4
66 114 3
66 161 3
66 176 2
66 90 1
66 230 7
66 203 9
66 122 2
66 77 5
66 97 4
66 109 9
66 99 5
66 244 6
66 234 4
66 184 1
66 85 4
66 174 8
66 246 7
66 220 10
66 113 3
66 83 6
66 210 1
66 70 8
66 170 7
66 75 3
66 158 8
66 125 6
66 247 5
66 196 1
66 223 3
66 167 2
66 194 1
66 93 7
66 224 4
66 237 3
66 82 5
66 197 9
66 101 1
66 100 1
66 126 7
66 182 10
66 74 10
66 98 10
66 169 4
66 178 6
66 191 5
66 79 1
66 73 8
66 103 5
66 86 9
66 226 7
66 118 4
66 144 1
66 228 4
66 181 5
66 241 2
66 218 2
66 133 8
66 102 10
66 89 5
66 201 10
66 124 3
66 117 7
66 116 1
66 190 1
66 67 8
66 198 1
66 187 4
66 233 10
66 147 1
66 236 8
66 185 9
66 141 7
66 209 9
66 157 5
66 129 10
66 243 5
66 221 1
66 152 10
66 110 3
66 165 10
66 96 4
66 80 3
66 195 7
66 120 8
66 186 5
66 139 6
66 206 5
66 222 2
66 128 10
66 150 3
66 142 3
66 145 5
66 240 9
66 151 8
66 76 4
66 68 1
66 248 6
66 107 4
66 199 5
66 188 5
66 69 8
66 136 1
66 105 8
66 212 8
66 245 6
66 173 10
66 156 3
66 160 4
66 235 5
66 115 4
66 135 1
66 180 9
66 171 1
66 175 1
66 78 6
66 163 5
66 227 3
66 108 10
66 146 5
66 148 8
66 155 3
66 168 1
66 214 10
66 189 1
66 177 2
66 132 8
66 127 6
66 164 10
67 221 10
67 220 3
67 68 9
67 99 1
67 109 1
67 184 7
67 122 2
67 114 8
67 123 8
67 120 5
67 248 3
67 141 9
67 233 3
67 100 2
67 107 5
67 237 1
67 200 9
67 186 2
67 231 5
67 212 6
67 168 10
67 235 6
67 95 2
67 183 2
67 88 10
67 161 10
67 174 3
67 199 4
67 234 7
67 112 3
67 148 4
67 188 8
67 135 2
67 121 9
67 75 3
67 137 3
67 166 3
67 131 7
67 87 5
67 244 5
67 74 9
67 176 9
67 196 9
67 163 4
67 136 7
67 143 9
67 84 10
67 219 5
67 225 5
67 198 6
67 194 1
67 133 5
67 172 5
67 146 4
67 113 3
67 82 7
67 108 7
67 72 3
67 83 2
67 153 1
67 185 10
67 129 3
67 182 3
67 250 7
67 102 1
67 227 8
67 128 5
67 139 8
67 228 2
67 103 7
67 140 9
67 213 7
67 249 5
67 191 7
67 98 6
67 241 5
67 86 8
67 124 5
67 118 6
67 154 2
67 195 1
67 105 8
67 208 9
67 180 8
67 132 9
67 175 3
67 90 1
67 203 5
67 236 1
67 215 5
67 155 9
67 218 6
67 79 8
67 167 10
67 138 10
67 85 7
67 156 2
67 217 9
67 149 9
67 238 4
67 106 7
67 165 8
67 222 5
67 216 7
67 189 10
67 207 6
67 230 6
67 127 8
67 245 3
67 92 2
67 193 8
67 142 8
67 202 9
67 187 7
67 78 5
67 144 8
67 119 10
67 89 4
67 214 4
67 104 3
67 240 6
67 158 1
67 157 6
67 116 4
67 160 1
67 81 3
67 70 9
67 247 7
67 130 1
67 96 8
67 97 8
67 170 1
67 177 1
67 71 4
67 152 1
67 223 8
67 181 8
67 179 10
67 224 8
67 201 9
67 211 9
67 190 5
67 226 8
67 169 8
67 111 9
67 210 2
67 151 7
67 204 9
67 126 7
67 110 9
67 125 5
67 69 1
67 93 7
67 205 9
67 246 8
67 80 8
67 115 3
67 192 3
67 242 2
67 101 2
68 179 9
68 220 10
68 84 1
68 245 9
68 223 5
68 184 5
68 203 8
68 213 2
68 171 7
68 227 8
68 241 10
68 87 8
68 215 4
68 107 10
68 71 3
68 193 10
68 172 1
68 230 9
68 118 7
68 248 10
68 100 4
68 166 3
68 239 6
68 238 4
68 113 10
68 122 7
68 229 7
68 129 2
68 85 8
68 237 5
68 195 5
68 89 5
68 135 8
68 234 8
68 196 1
68 115 8
68 136 1
68 182 8
68 128 6
68 194 2
68 157 2
68 218 8
68 175 10
68 75 8
68 106 7
68 82 2
68 161 10
68 181 6
68 130 7
68 141 10
68 95 3
68 222 8
68 167 7
68 137 7
68 159 2
68 206 2
68 88 3
68 124 9
68 163 7
68 76 10
68 208 5
68 233 9
68 143 3
68 123 6
68 86 9
68 144 10
68 149 10
68 152 8
68 158 3
68 156 4
68 102 2
68 200 10
68 186 3
68 121 7
68 117 4
68 219 4
68 160 7
68 236 4
68 207 3
68 189 7
68 205 3
68 221 9
68 138 2
68 243 7
68 108 3
68 212 7
68 69 3
68 173 2
68 148 8
68 94 6
68 119 4
68 83 1
68 146 4
68 98 8
68 145 2
68 232 3
68 216 1
68 209 8
68 126 1
68 91 2
68 201 4
68 154 10
68 165 10
68 177 2
68 217 5
68 125 9
68 80 1
68 105 10
68 127 1
68 150 9
68 183 3
68 109 5
68 246 1
68 139 6
68 250 3
68 242 9
68 235 5
68 79 7
68 226 9
68 228 10
68 192 8
68 188 3
68 78 6
68 178 4
68 190 9
68 140 1
68 224 7
68 92 4
68 77 6
68 244 5
68 187 8
68 225 6
68 74 5
68 147 10
68 90 9
68 191 7
68 199 3
68 134 8
68 151 10
68 211 8
68 103 1
68 180 9
68 131 10
68 231 6
68 247 4
68 81 8
68 70 5
68 249 6
68 116 4
68 153 5
68 133 9
68 97 9
68 112 1
68 202 6
68 104 10
68 110 3
68 73 1
68 240 4
68 197 9
68 132 7
68 210 5
68 114 5
68 142 8
68 111 6
68 174 5
69 236 5
69 210 3
69 87 1
69 142 3
69 159 7
69 110 7
69 202 9
69 79 3
69 151 6
69 198 3
69 178 1
69 129 8
69 163 6
69 147 1
69 118 10
69 245 8
69 150 5
69 95 4
69 104 9
69 107 3
69 201 7
69 197 3
69 132 6
69 117 1
69 143 6
69 192 9
69 160 4
69 219 9
69 73 1
69 186 6
69 96 6
69 74 3
69 168 4
69 86 8
69 75 9
69 249 1
69 157 6
69 170 8
69 145 10
69 241 9
69 206 4
69 246 4
69 226 9
69 120 5
69 172 5
69 183 9
69 121 10
69 84 8
69 111 4
69 211 9
69 232 10
69 77 8
69 105 8
69 108 1
69 195 6
69 128 7
69 203 5
69 177 9
69 80 4
69 209 6
69 230 10
69 114 7
69 243 5
69 233 7
69 214 6
69 78 6
69 207 1
69 250 10
69 224 6
69 223 5
69 148 2
69 185 5
69 136 4
69 152 7
69 218 6
69 196 6
69 137 9
69 182 4
69 242 5
69 221 3
69 240 9
69 193 6
69 194 1
69 93 2
69 89 10
69 138 1
69 134 2
69 216 6
69 125 1
69 149 4
69 153 4
69 76 2
69 98 7
69 204 6
69 180 8
69 234 4
69 144 5
69 191 9
69 71 1
69 175 9
69 154 2
69 92 7
69 162 7
69 112 2
69 199 9
69 164 9
69 141 9
69 83 8
69 126 7
69 115 4
69 187 10
69 217 7
69 72 6
69 174 6
69 116 6
69 169 3
69 101 2
69 156 3
69 189 2
69 212 9
69 158 8
69 140 9
69 239 5
69 109 7
69 127 6
69 247 2
69 85 2
69 171 1
69 184 9
69 235 10
69 213 10
69 122 1
69 179 5
69 100 5
69 90 6
69 205 7
69 124 7
69 225 6
69 200 10
69 99 10
69 135 2
69 166 3
69 215 8
69 146 1
69 130 9
69 139 10
69 248 7
69 113 6
69 208 3
69 103 2
69 91 8
69 102 3
69 167 4
69 155 6
69 94 7
69 119 2
70 108 1
70 155 9
70 116 8
70 231 1
70 162 8
70 235 6
70 136 1
70 203 9
70 111 10
70 183 8
70 113 9
70 217 1
70 238 4
70 101 5
70 77 4
70 126 10
70 71 2
70 208 5
70 226 7
70 246 3
70 133 6
70 123 4
70 239 1
70 216 9
70 75 5
70 192 7
70 100 5
70 237 9
70 173 10
70 97 2
70 195 8
70 103 7
70 78 6
70 92 1
70 167 10
70 187 4
70 166 6
70 229 4
70 228 6
70 193 9
70 85 1
70 185 6
70 222 9
70 233 1
70 234 5
70 150 3
70 241 8
70 129 4
70 213 5
70 214 2
70 210 9
70 109 8
70 91 1
70 138 2
70 202 6
70 137 8
70 152 8
70 159 4
70 88 6
70 175 4
70 120 1
70 102 7
70 98 3
70 106 4
70 105 3
70 122 3
70 134 3
70 227 9
70 201 4
70 89 5
70 225 9
70 148 8
70 84 8
70 179 5
70 74 3
70 165 7
70 240 6
70 205 6
70 190 7
70 94 4
70 245 10
70 242 3
70 172 4
70 161 3
70 127 6
70 196 5
70 135 7
70 82 7
70 128 2
70 93 9
70 243 3
70 220 8
70 125 3
70 130 3
70 149 1
70 139 9
70 204 3
70 194 10
70 114 8
70 112 3
70 83 6
70 146 8
70 191 7
70 207 3
70 200 4
70 131 7
70 250 6
70 199 8
70 115 4
70 211 5
70 107 7
70 156 10
70 244 10
70 76 10
70 86 10
70 124 7
70 121 10
70 117 4
70 209 7
70 171 1
70 249 2
70 81 10
70 230 4
70 182 1
70 104 8
70 223 9
70 221 8
70 144 1
70 80 7
70 96 3
70 232 1
70 188 2
70 153 7
70 141 2
70 119 10
70 178 9
70 118 5
70 247 7
70 140 3
70 219 3
70 215 8
70 160 8
70 236 1
70 198 9
70 79 1
70 73 7
70 181 9
70 163 5
70 90 9
70 99 1
70 132 8
70 218 2
70 197 3
70 168 2
70 158 5
70 143 1
70 147 10
70 170 6
70 176 3
70 142 7
70 151 2
71 158 6
71 109 2
71 151 5
71 215 10
71 233 10
71 185 7
71 221 2
71 156 9
71 126 5
71 230 10
71 115 7
71 203 3
71 131 1
71 220 10
71 249 2
71 225 6
71 147 5
71 114 9
71 155 6
71 160 7
71 132 10
71 246 9
71 79 8
71 94 4
71 101 9
71 213 5
71 85 10
71 241 6
71 239 8
71 165 4
71 135 7
71 108 2
71 161 4
71 193 8
71 129 2
71 192 10
71 75 10
71 90 3
71 112 7
71 250 3
71 217 1
71 113 9
71 142 5
71 122 1
71 105 7
71 104 9
71 133 2
71 96 4
71 172 3
71 139 4
71 176 4
71 216 2
71 150 6
71 243 4
71 240 10
71 247 2
71 76 8
71 116 7
71 137 10
71 97 7
71 170 10
71 200 5
71 168 5
71 164 3
71 210 7
71 234 7
71 237 3
71 125 1
71 148 10
71 120 2
71 227 10
71 190 7
71 219 3
71 121 6
71 78 7
71 157 3
71 123 8
71 207 4
71 95 3
71 84 5
71 145 5
71 245 9
71 117 9
71 138 4
71 226 6
71 183 6
71 224 5
71 188 3
71 127 2
71 201 1
71 166 9
71 189 3
71 177 5
71 167 4
71 175 4
71 197 2
71 154 4
71 223 3
71 74 10
71 73 10
71 91 4
71 106 5
71 93 8
71 143 1
71 110 3
71 244 8
71 209 8
71 184 9
71 162 2
71 238 1
71 144 10
71 222 7
71 195 2
71 186 3
71 88 1
71 206 8
71 202 9
71 194 2
71 235 10
71 100 10
71 130 6
71 214 3
71 119 10
71 212 6
71 152 6
71 111 6
71 171 5
71 198 3
71 103 2
71 128 7
71 118 5
71 87 8
71 204 1
71 98 8
71 180 1
71 77 10
71 153 6
71 187 6
71 83 7
71 86 3
71 228 7
71 81 2
71 205 4
71 236 6
71 211 10
71 178 1
71 159 5
71 92 1
71 232 3
71 136 10
71 242 5
71 248 4
71 218 1
71 149 1
71 173 9
71 134 2
71 181 3
71 140 5
71 82 2
71 199 4
71 174 1
71 196 1
71 191 5
72 152 6
72 78 1
72 178 10
72 92 10
72 220 4
72 242 5
72 115 3
72 76 7
72 144 5
72 77 10
72 191 3
72 123 6
72 241 9
72 238 1
72 137 8
72 140 2
72 177 1
72 193 3
72 185 4
72 187 8
72 139 10
72 208 8
72 200 6
72 110 3
72 100 5
72 146 9
72 247 1
72 246 8
72 153 7
72 166 9
72 150 9
72 136 10
72 74 5
72 218 1
72 167 6
72 173 5
72 97 6
72 205 1
72 80 1
72 165 9
72 98 5
72 164 4
72 79 7
72 214 7
72 90 7
72 103 6
72 89 6
72 157 4
72 228 10
72 130 4
72 161 8
72 138 5
72 202 4
72 135 4
72 203 4
72 176 4
72 235 7
72 170 9
72 81 6
72 96 6
72 82 7
72 190 9
72 213 5
72 104 1
72 88 9
72 230 7
72 212 7
72 118 6
72 188 3
72 234 4
72 119 2
72 101 9
72 236 4
72 133 10
72 111 3
72 154 8
72 245 6
72 186 8
72 106 2
72 183 3
72 91 5
72 114 10
72 197 5
72 108 7
72 159 7
72 211 3
72 229 3
72 189 3
72 201 2
72 87 5
72 120 10
72 168 2
72 243 7
72 122 6
72 221 5
72 163 8
72 141 5
72 226 5
72 250 7
72 117 1
72 195 3
72 128 5
72 83 10
72 231 8
72 219 1
72 194 2
72 86 4
72 174 4
72 145 4
72 237 6
72 127 1
72 192 4
72 224 7
72 107 6
72 209 1
72 210 2
72 204 10
72 131 6
72 148 5
72 149 6
72 113 8
72 248 3
72 143 1
72 222 5
72 109 4
72 116 2
72 95 3
72 180 1
72 199 2
72 227 7
72 147 2
72 94 1
72 162 1
72 179 7
72 217 4
72 84 2
72 196 1
72 240 9
72 142 4
72 215 4
72 126 10
72 244 10
72 172 7
72 151 2
72 207 10
72 158 5
72 124 6
72 112 7
72 171 10
72 105 2
72 125 8
72 156 2
72 75 5
72 175 1
72 134 4
72 233 5
72 102 8
72 181 5
72 249 4
72 225 4
72 184 4
72 216 3
72 169 6
73 110 8
73 92 1
73 232 5
73 126 5
73 178 8
73 144 9
73 234 1
73 222 4
73 134 6
73 146 7
73 191 2
73 137 1
73 82 4
73 203 9
73 139 7
73 95 8
73 149 9
73 135 6
73 124 6
73 128 5
73 198 8
73 151 9
73 225 10
73 100 7
73 208 5
73 132 6
73 199 5
73 195 10
73 120 10
73 87 6
73 80 1
73 76 9
73 250 3
73 116 8
73 167 2
73 231 4
73 147 3
73 97 3
73 175 3
73 246 8
73 249 5
73 210 8
73 204 2
73 168 1
73 202 9
73 181 4
73 180 9
73 157 6
73 117 6
73 106 7
73 113 1
73 221 1
73 136 6
73 165 7
73 177 4
73 226 3
73 142 10
73 189 6
73 161 7
73 213 10
73 91 6
73 99 6
73 85 3
73 133 2
73 207 4
73 239 5
73 155 5
73 159 10
73 188 7
73 108 6
73 176 4
73 194 8
73 77 3
73 158 9
73 192 2
73 153 2
73 156 7
73 193 7
73 184 3
73 84 6
73 123 2
73 244 10
73 171 7
73 247 7
73 93 4
73 236 4
73 138 10
73 220 3
73 173 2
73 206 8
73 152 7
73 237 3
73 145 1
73 102 10
73 200 3
73 209 8
73 118 3
73 187 3
73 114 9
73 241 6
73 154 4
73 223 5
73 88 3
73 201 9
73 214 2
73 179 10
73 219 8
73 190 1
73 79 1
73 243 7
73 230 1
73 240 5
73 81 7
73 211 1
73 160 9
73 164 1
73 148 6
73 196 6
73 121 9
73 215 6
73 119 4
73 115 8
73 94 3
73 235 2
73 101 1
73 216 5
73 182 4
73 205 6
73 103 6
73 248 2
73 163 4
73 197 4
73 104 7
73 98 6
73 107 1
73 75 4
73 143 8
73 227 7
73 129 2
73 174 6
73 89 1
73 186 8
73 130 4
73 86 7
73 74 2
73 166 6
73 125 8
73 90 6
73 127 6
74 134 10
74 112 1
74 240 1
74 167 3
74 164 2
74 144 1
74 148 4
74 174 4
74 108 7
74 82 8
74 150 9
74 187 7
74 152 10
74 160 1
74 215 9
74 122 4
74 169 9
74 180 3
74 142 9
74 221 2
74 242 8
74 159 6
74 232 4
74 173 9
74 166 8
74 109 6
74 93 3
74 99 1
74 115 6
74 76 4
74 205 9
74 129 2
74 117 5
74 250 2
74 163 2
74 246 2
74 225 9
74 101 1
74 80 1
74 218 4
74 245 1
74 118 3
74 124 9
74 202 8
74 234 10
74 94 6
74 236 3
74 227 8
74 212 10
74 229 1
74 139 2
74 184 6
74 145 6
74 178 9
74 177 1
74 206 2
74 128 6
74 78 7
74 102 9
74 238 7
74 149 3
74 103 10
74 220 5
74 210 3
74 141 5
74 201 10
74 85 9
74 95 2
74 151 6
74 213 2
74 75 7
74 192 4
74 98 9
74 209 7
74 77 4
74 83 9
74 96 9
74 89 5
74 185 10
74 119 3
74 100 4
74 203 3
74 87 3
74 125 6
74 211 9
74 110 5
74 133 8
74 223 3
74 179 2
74 81 10
74 155 9
74 84 7
74 79 6
74 228 8
74 91 8
74 165 4
74 170 3
74 86 1
74 132 9
74 230 10
74 138 6
74 207 8
74 168 8
74 186 6
74 137 1
74 92 9
74 175 9
74 194 1
74 90 4
74 200 3
74 243 3
74 126 7
74 116 10
74 214 5
74 226 4
74 88 2
74 113 7
74 235 8
74 131 6
74 182 10
74 143 9
74 190 7
74 233 8
74 146 10
74 231 9
74 154 2
74 104 5
74 111 6
74 153 5
74 147 7
74 157 3
74 222 5
74 237 4
74 161 8
74 195 4
74 224 10
74 189 8
74 107 5
74 158 4
74 105 10
74 106 2
74 181 6
74 216 6
74 247 4
74 135 2
74 123 1
74 188 5
74 136 5
74 162 2
74 249 4
74 244 10
74 196 4
74 140 3
74 97 6
74 176 5
74 217 5
74 127 2
74 130 3
74 248 8
74 208 5
74 198 6
74 114 9
74 120 1
74 199 10
75 112 2
75 121 1
75 133 6
75 83 10
75 144 5
75 150 7
75 214 7
75 234 10
75 111 8
75 125 7
75 184 4
75 120 2
75 80 8
75 93 5
75 90 10
75 228 5
75 170 6
75 210 7
75 166 3
75 209 9
75 175 9
75 107 8
75 123 9
75 122 4
75 236 2
75 131 4
75 189 10
75 247 9
75 186 9
75 192 6
75 87 4
75 118 8
75 157 1
75 245 10
75 249 5
75 117 8
75 235 8
75 102 2
75 81 9
75 148 3
75 103 7
75 215 9
75 136 4
75 168 7
75 205 7
75 229 6
75 105 7
75 171 9
75 237 7
75 138 1
75 128 9
75 110 8
75 106 5
75 139 7
75 242 7
75 240 5
75 108 6
75 187 7
75 248 9
75 109 4
75 140 10
75 181 7
75 226 6
75 95 2
75 217 3
75 84 9
75 114 1
75 227 9
75 82 10
75 135 1
75 239 10
75 116 4
75 203 2
75 77 9
75 190 2
75 219 7
75 159 4
75 152 7
75 142 9
75 243 2
75 91 4
75 222 10
75 178 10
75 169 2
75 124 8
75 126 1
75 244 5
75 164 7
75 183 5
75 143 6
75 134 2
75 154 10
75 163 6
75 193 10
75 137 6
75 97 1
75 194 4
75 224 3
75 232 8
75 216 3
75 198 5
75 98 1
75 241 4
75 145 1
75 76 9
75 204 1
75 85 8
75 201 8
75 176 9
75 233 2
75 200 4
75 158 3
75 132 7
75 225 1
75 104 5
75 151 5
75 167 8
75 202 4
75 188 3
75 223 5
75 156 4
75 130 1
75 191 9
75 161 1
75 165 7
75 172 6
75 119 6
75 197 9
75 153 7
75 173 3
75 213 4
75 174 10
75 94 4
75 149 9
75 88 3
75 238 6
75 231 9
75 113 9
75 195 8
75 162 6
75 221 8
75 115 1
75 129 8
75 220 7
75 127 6
75 92 9
75 86 9
75 230 8
75 79 3
75 250 3
75 218 9
75 179 4
75 211 3
75 207 8
75 99 2
75 100 3
76 113 2
76 119 1
76 191 8
76 103 9
76 204 10
76 126 2
76 97 3
76 98 3
76 213 4
76 197 3
76 131 8
76 152 4
76 145 9
76 116 1
76 247 7
76 161 6
76 174 10
76 127 8
76 121 5
76 167 9
76 162 9
76 99 5
76 229 1
76 87 8
76 151 4
76 188 2
76 157 7
76 233 7
76 215 4
76 79 3
76 241 4
76 92 10
76 101 4
76 179 6
76 206 4
76 190 4
76 243 1
76 146 5
76 110 7
76 111 3
76 106 3
76 199 6
76 134 1
76 123 6
76 165 3
76 149 5
76 112 1
76 248 10
76 142 1
76 195 3
76 217 1
76 184 1
76 168 10
76 95 2
76 156 5
76 231 5
76 219 6
76 192 8
76 227 1
76 234 6
76 140 7
76 96 4
76 208 8
76 138 6
76 105 9
76 133 3
76 189 5
76 84 3
76 181 7
76 88 7
76 172 6
76 176 1
76 137 2
76 239 10
76 117 4
76 212 7
76 185 7
76 235 6
76 224 8
76 236 1
76 163 2
76 93 5
76 214 7
76 209 7
76 141 2
76 211 7
76 232 7
76 200 10
76 122 5
76 136 10
76 171 10
76 114 7
76 159 5
76 210 9
76 207 1
76 175 10
76 108 5
76 80 6
76 230 6
76 182 1
76 100 7
76 124 4
76 183 9
76 115 4
76 81 9
76 203 3
76 250 1
76 143 6
76 218 10
76 223 8
76 82 2
76 91 3
76 129 10
76 102 5
76 216 3
76 139 5
76 178 9
76 249 9
76 109 3
76 205 4
76 237 10
76 130 10
76 90 10
76 132 5
76 144 9
76 118 9
76 77 9
76 186 8
76 83 7
76 154 1
76 193 3
76 89 7
76 85 8
76 170 10
76 78 9
76 225 3
76 221 6
76 180 3
76 160 8
76 177 8
76 222 7
76 150 6
76 240 7
76 169 10
76 158 10
76 128 4
76 125 4
76 147 1
76 226 9
76 166 8
76 153 1
76 242 5
76 120 2
76 246 2
76 196 5
76 135 9
76 94 9
76 107 9
76 164 1
76 187 10
77 107 10
77 161 3
77 115 8
77 202 5
77 196 9
77 101 10
77 100 2
77 129 6
77 247 9
77 146 5
77 134 2
77 93 3
77 197 1
77 221 4
77 90 8
77 177 1
77 127 4
77 98 9
77 156 9
77 172 4
77 188 7
77 110 9
77 238 3
77 191 7
77 225 9
77 109 1
77 166 7
77 176 6
77 184 2
77 186 4
77 180 10
77 181 7
77 185 3
77 205 7
77 116 1
77 91 6
77 79 5
77 169 10
77 215 10
77 131 6
77 209 7
77 218 10
77 195 5
77 213 4
77 106 1
77 143 1
77 128 4
77 123 1
77 97 3
77 145 1
77 81 1
77 228 1
77 152 9
77 137 4
77 80 2
77 117 8
77 112 1
77 108 2
77 87 8
77 126 10
77 125 2
77 84 8
77 235 9
77 78 5
77 132 6
77 88 5
77 104 7
77 120 4
77 151 6
77 139 9
77 118 10
77 227 7
77 175 4
77 92 4
77 130 10
77 219 1
77 233 8
77 150 2
77 155 10
77 234 5
77 232 9
77 229 2
77 114 2
77 244 2
77 144 3
77 212 5
77 142 8
77 167 3
77 245 2
77 216 9
77 241 8
77 198 7
77 223 2
77 243 8
77 105 2
77 119 6
77 96 6
77 153 6
77 85 5
77 89 5
77 242 2
77 250 10
77 236 6
77 82 3
77 140 3
77 147 6
77 211 5
77 226 1
77 224 2
77 102 6
77 231 10
77 138 9
77 160 6
77 201 1
77 122 9
77 214 7
77 222 7
77 207 1
77 187 3
77 154 10
77 208 5
77 133 10
77 149 10
77 199 7
77 170 10
77 237 5
77 206 8
77 200 5
77 173 9
77 111 9
77 124 8
77 158 7
77 157 2
77 217 1
77 103 6
77 210 2
77 174 6
77 164 8
77 168 9
77 246 3
77 249 1
77 99 3
77 121 3
77 165 8
77 182 10
77 83 3
77 141 1
77 189 10
77 171 5
77 113 2
77 135 8
77 163 10
77 204 4
77 220 2
78 230 2
78 161 10
78 199 9
78 154 10
78 108 8
78 87 8
78 235 5
78 176 3
78 245 2
78 155 1
78 107 5
78 96 6
78 239 9
78 127 3
78 147 10
78 175 6
78 181 5
78 219 1
78 158 4
78 185 9
78 100 9
78 111 5
78 224 1
78 148 4
78 167 4
78 227 3
78 94 2
78 246 10
78 203 9
78 128 6
78 178 9
78 174 1
78 133 6
78 123 10
78 173 9
78 198 1
78 157 3
78 143 10
78 85 3
78 179 4
78 168 4
78 145 5
78 247 3
78 187 4
78 250 1
78 153 10
78 149 4
78 122 9
78 205 8
78 90 2
78 97 6
78 209 9
78 188 5
78 121 4
78 130 1
78 186 8
78 226 2
78 156 1
78 99 1
78 89 4
78 194 8
78 242 5
78 221 6
78 241 6
78 103 8
78 126 5
78 200 9
78 101 8
78 144 8
78 113 1
78 124 8
78 208 3
78 152 1
78 237 2
78 211 7
78 184 10
78 140 4
78 138 9
78 146 2
78 236 3
78 220 7
78 135 9
78 114 1
78 191 9
78 192 6
78 139 10
78 165 7
78 214 10
78 117 1
78 210 8
78 213 6
78 193 9
78 189 4
78 183 8
78 119 4
78 197 6
78 82 9
78 231 3
78 212 9
78 110 3
78 137 10
78 223 10
78 206 2
78 115 2
78 79 3
78 172 3
78 80 8
78 164 9
78 195 9
78 93 8
78 182 3
78 91 5
78 163 8
78 84 10
78 131 6
78 248 3
78 92 7
78 244 4
78 151 9
78 238 7
78 215 5
78 170 9
78 201 6
78 240 7
78 106 9
78 102 5
78 222 8
78 169 7
78 166 10
78 118 2
78 234 10
78 132 5
78 162 6
78 88 2
78 216 6
78 86 6
78 233 2
78 105 9
78 225 4
78 204 2
78 190 3
78 180 7
78 136 7
78 125 1
78 141 9
78 232 9
78 120 2
78 202 9
78 109 3
78 95 5
78 116 10
79 156 2
79 203 10
79 248 2
79 157 2
79 195 1
79 178 9
79 210 10
79 214 6
79 172 8
79 176 10
79 249 3
79 142 4
79 200 3
79 92 8
79 117 1
79 180 4
79 163 9
79 136 10
79 88 6
79 113 8
79 175 6
79 166 6
79 168 8
79 193 7
79 146 6
79 189 4
79 242 6
79 86 2
79 93 10
79 244 10
79 141 3
79 171 7
79 188 6
79 232 4
79 224 6
79 103 4
79 99 7
79 90 1
79 104 3
79 139 2
79 124 8
79 213 9
79 209 4
79 223 6
79 118 7
79 239 4
79 125 8
79 212 1
79 184 10
79 235 7
79 95 6
79 97 8
79 96 4
79 134 4
79 120 6
79 207 5
79 218 7
79 208 6
79 145 9
79 94 4
79 215 4
79 122 7
79 151 1
79 91 4
79 170 6
79 230 9
79 129 1
79 228 7
79 82 5
79 161 2
79 105 10
79 165 1
79 127 10
79 191 1
79 222 5
79 204 2
79 128 8
79 181 2
79 102 5
79 87 8
79 169 4
79 187 5
79 174 2
79 150 6
79 246 4
79 116 2
79 194 4
79 107 5
79 80 3
79 190 3
79 159 4
79 84 7
79 112 2
79 160 8
79 234 5
79 137 9
79 250 5
79 140 10
79 106 3
79 192 6
79 173 8
79 247 10
79 206 6
79 121 9
79 236 8
79 152 5
79 100 3
79 130 10
79 227 10
79 241 4
79 167 7
79 119 10
79 162 5
79 110 5
79 114 2
79 182 4
79 238 1
79 81 4
79 164 6
79 131 9
79 149 5
79 101 3
79 111 2
79 202 2
79 179 7
79 108 9
79 143 6
79 85 10
79 231 8
79 147 10
79 83 4
79 245 3
79 243 3
79 153 3
79 237 7
79 198 6
79 217 10
79 144 5
79 211 3
79 109 1
79 201 5
79 196 8
79 158 7
79 135 8
79 126 5
79 186 9
79 221 4
79 226 4
79 225 6
80 134 10
80 182 4
80 84 9
80 176 5
80 105 10
80 126 8
80 91 2
80 224 6
80 218 4
80 132 2
80 98 10
80 97 10
80 201 3
80 200 3
80 127 5
80 199 5
80 178 9
80 119 2
80 213 10
80 231 3
80 111 7
80 110 3
80 237 10
80 189 3
80 165 7
80 82 6
80 160 5
80 115 6
80 147 2
80 177 9
80 169 5
80 238 3
80 128 1
80 170 6
80 198 9
80 161 6
80 135 9
80 90 6
80 227 4
80 250 8
80 214 9
80 211 9
80 209 4
80 249 3
80 133 4
80 175 10
80 121 2
80 104 10
80 243 8
80 174 2
80 193 9
80 155 8
80 81 9
80 186 4
80 216 1
80 114 5
80 206 4
80 207 1
80 164 9
80 100 5
80 225 4
80 162 4
80 94 2
80 86 10
80 190 5
80 101 6
80 112 4
80 109 2
80 83 7
80 143 9
80 96 1
80 152 4
80 124 3
80 123 4
80 139 3
80 217 6
80 223 8
80 103 3
80 146 2
80 172 1
80 142 4
80 210 9
80 102 5
80 141 6
80 173 5
80 244 7
80 233 5
80 137 3
80 204 8
80 156 3
80 205 5
80 203 2
80 166 5
80 219 7
80 154 5
80 131 6
80 222 8
80 92 5
80 117 9
80 120 10
80 196 4
80 246 6
80 158 2
80 130 7
80 247 3
80 85 7
80 149 10
80 159 7
80 148 3
80 191 9
80 239 7
80 226 9
80 138 5
80 228 7
80 106 7
80 151 10
80 232 5
80 107 2
80 89 3
80 229 8
80 184 2
80 125 2
80 150 4
80 187 8
80 183 2
80 235 8
80 87 3
80 179 1
80 241 3
80 194 8
80 185 3
80 208 3
80 116 8
80 180 4
80 113 7
80 157 7
80 248 5
80 230 3
80 240 7
80 88 3
80 220 10
80 234 9
80 212 8
80 188 6
80 195 5
80 93 1
80 242 9
81 150 10
81 171 6
81 247 4
81 98 10
81 244 3
81 225 2
81 106 6
81 114 4
81 209 6
81 235 6
81 214 7
81 184 3
81 118 8
81 195 3
81 175 3
81 82 8
81 246 1
81 215 6
81 87 5
81 223 4
81 149 6
81 248 5
81 162 6
81 237 1
81 122 8
81 166 10
81 242 3
81 103 7
81 201 4
81 109 8
81 94 7
81 238 1
81 127 8
81 190 7
81 96 1
81 206 10
81 90 3
81 140 6
81 108 7
81 136 9
81 217 10
81 243 10
81 205 5
81 165 2
81 228 10
81 169 3
81 132 2
81 240 8
81 124 8
81 126 1
81 200 9
81 180 2
81 128 9
81 99 5
81 185 8
81 194 6
81 115 5
81 210 2
81 234 1
81 221 10
81 207 1
81 196 1
81 154 7
81 117 3
81 218 7
81 172 5
81 85 3
81 198 4
81 219 6
81 191 1
81 204 6
81 189 4
81 233 3
81 121 9
81 226 8
81 222 5
81 192 5
81 111 10
81 116 6
81 177 4
81 130 2
81 160 1
81 155 3
81 145 10
81 104 7
81 119 10
81 161 3
81 146 5
81 173 8
81 229 7
81 158 2
81 187 10
81 107 2
81 232 3
81 102 4
81 83 8
81 164 8
81 182 10
81 181 9
81 151 10
81 120 9
81 202 5
81 188 4
81 134 5
81 213 7
81 241 3
81 84 5
81 203 3
81 220 10
81 224 8
81 91 7
81 143 4
81 135 8
81 142 5
81 156 7
81 141 4
81 123 5
81 157 5
81 212 6
81 174 1
81 137 3
81 92 4
81 245 2
81 86 9
81 105 3
81 125 6
81 197 5
81 131 2
81 88 3
81 112 7
81 152 1
81 231 9
81 183 8
81 249 8
81 208 4
81 227 7
81 170 5
81 186 3
81 179 2
81 239 9
81 129 8
81 199 10
81 159 3
81 95 1
81 100 7
81 167 5
81 113 5
81 138 7
81 163 1
81 89 3
82 134 7
82 178 2
82 155 10
82 98 7
82 200 3
82 136 7
82 133 1
82 142 9
82 181 9
82 182 6
82 89 5
82 107 9
82 172 7
82 177 9
82 152 1
82 234 4
82 154 1
82 196 6
82 214 1
82 102 8
82 199 6
82 121 6
82 141 1
82 204 10
82 127 2
82 145 5
82 195 1
82 180 3
82 171 6
82 135 1
82 187 3
82 184 6
82 100 5
82 213 2
82 243 7
82 103 8
82 240 9
82 122 6
82 207 7
82 208 7
82 232 6
82 158 1
82 245 5
82 219 4
82 115 8
82 159 7
82 221 8
82 226 1
82 162 10
82 118 7
82 222 9
82 203 8
82 173 9
82 111 10
82 201 6
82 231 6
82 202 4
82 227 2
82 212 9
82 166 2
82 126 9
82 85 3
82 175 10
82 191 8
82 149 2
82 164 5
82 116 7
82 131 9
82 139 10
82 156 2
82 230 1
82 239 3
82 228 2
82 97 9
82 194 5
82 117 6
82 209 7
82 124 2
82 125 6
82 157 10
82 205 9
82 132 7
82 151 9
82 114 10
82 211 9
82 110 9
82 242 10
82 186 2
82 109 3
82 163 1
82 236 8
82 93 10
82 96 7
82 169 2
82 94 8
82 153 6
82 190 9
82 241 6
82 244 4
82 189 4
82 179 2
82 105 4
82 248 4
82 130 1
82 104 1
82 99 8
82 123 8
82 128 9
82 143 8
82 185 1
82 192 6
82 216 2
82 90 4
82 170 6
82 167 1
82 249 10
82 225 10
82 113 6
82 137 10
82 197 1
82 210 3
82 95 8
82 188 9
82 84 3
82 160 4
82 92 5
82 176 6
82 147 10
82 120 5
82 237 2
82 215 9
82 193 1
82 144 3
82 223 6
82 91 1
82 218 1
82 250 7
82 238 2
82 206 2
82 129 8
82 150 2
82 87 3
82 233 7
82 146 2
82 246 3
82 106 7
82 119 3
82 83 1
82 138 4
82 247 2
83 146 2
83 179 2
83 238 4
83 172 5
83 224 8
83 132 10
83 165 5
83 154 2
83 168 10
83 178 2
83 103 10
83 116 5
83 102 2
83 213 7
83 190 9
83 198 6
83 155 2
83 194 5
83 163 4
83 131 10
83 106 8
83 248 7
83 124 9
83 96 5
83 204 3
83 174 6
83 202 1
83 173 10
83 227 7
83 209 3
83 144 8
83 170 1
83 123 10
83 101 8
83 86 7
83 250 4
83 243 8
83 118 10
83 237 1
83 201 9
83 128 1
83 141 10
83 147 3
83 85 2
83 161 1
83 157 2
83 93 8
83 219 6
83 177 7
83 136 6
83 230 10
83 205 10
83 203 6
83 245 8
83 98 2
83 153 2
83 193 7
83 162 10
83 114 8
83 218 2
83 249 9
83 139 1
83 143 3
83 112 2
83 160 8
83 228 8
83 222 7
83 240 2
83 88 2
83 188 10
83 166 7
83 220 5
83 99 5
83 239 6
83 125 8
83 200 4
83 223 4
83 91 5
83 210 1
83 109 1
83 246 6
83 236 3
83 89 6
83 176 7
83 111 10
83 175 5
83 129 10
83 126 9
83 231 5
83 232 3
83 107 7
83 186 9
83 97 4
83 120 8
83 235 10
83 133 8
83 233 9
83 206 9
83 104 1
83 110 5
83 241 2
83 184 3
83 94 3
83 195 3
83 84 1
83 217 10
83 208 8
83 212 5
83 247 8
83 138 8
83 221 10
83 105 7
83 191 5
83 187 10
83 216 1
83 135 7
83 140 8
83 183 7
83 207 10
83 150 3
83 87 3
83 234 2
83 113 2
83 122 9
83 214 5
83 196 9
83 181 7
83 197 2
83 211 4
83 199 9
83 244 1
83 192 2
83 159 1
83 119 3
83 108 1
83 134 1
83 95 4
83 130 7
83 148 10
83 229 1
83 164 2
83 215 7
83 180 1
83 169 4
83 152 4
83 226 6
83 185 9
83 156 4
83 167 6
83 92 7
83 137 9
83 90 2
83 158 1
83 225 10
83 127 2
83 117 3
84 243 5
84 150 7
84 137 9
84 135 6
84 99 6
84 164 1
84 186 2
84 105 2
84 235 6
84 244 5
84 108 7
84 224 1
84 184 1
84 156 6
84 106 4
84 85 2
84 87 8
84 120 6
84 93 6
84 176 1
84 240 9
84 98 2
84 199 3
84 134 6
84 160 4
84 209 1
84 89 3
84 185 5
84 165 3
84 141 8
84 152 4
84 175 5
84 158 3
84 94 6
84 192 9
84 118 5
84 123 10
84 166 6
84 86 4
84 189 5
84 212 8
84 249 5
84 193 8
84 250 3
84 115 4
84 142 1
84 143 5
84 232 10
84 88 6
84 194 5
84 138 8
84 208 8
84 197 7
84 234 4
84 167 7
84 132 5
84 178 1
84 161 6
84 107 1
84 223 9
84 130 3
84 228 8
84 144 9
84 140 2
84 139 1
84 247 5
84 229 2
84 157 2
84 213 2
84 218 10
84 97 3
84 127 3
84 177 10
84 114 7
84 103 9
84 233 3
84 148 3
84 163 10
84 92 4
84 231 4
84 181 2
84 155 6
84 205 6
84 246 8
84 96 7
84 216 3
84 230 4
84 200 3
84 159 3
84 210 3
84 136 8
84 183 10
84 133 5
84 131 3
84 112 10
84 217 4
84 147 7
84 220 8
84 125 3
84 196 7
84 236 8
84 104 2
84 241 1
84 239 9
84 90 10
84 151 8
84 102 10
84 201 4
84 238 10
84 100 2
84 242 2
84 129 9
84 145 2
84 198 5
84 117 1
84 170 5
84 154 4
84 174 4
84 171 7
84 95 5
84 227 10
84 248 3
84 211 5
84 226 7
84 153 8
84 222 5
84 126 2
84 146 6
84 206 3
84 179 8
84 202 8
84 204 5
84 221 1
84 128 8
84 182 3
84 124 9
84 168 5
84 149 9
84 101 7
84 173 7
84 203 5
84 225 6
84 91 6
84 215 5
84 180 4
84 195 10
84 162 6
84 110 6
84 219 3
84 191 7
84 121 2
84 111 3
84 214 5
85 211 10
85 112 4
85 97 7
85 125 10
85 215 7
85 93 10
85 150 2
85 141 10
85 117 6
85 209 2
85 88 1
85 128 7
85 184 7
85 205 8
85 115 7
85 153 8
85 219 10
85 143 9
85 138 7
85 120 3
85 148 9
85 250 1
85 195 4
85 135 6
85 223 4
85 174 5
85 147 7
85 113 5
85 207 5
85 232 3
85 204 1
85 146 3
85 233 1
85 185 6
85 122 6
85 111 1
85 190 9
85 124 10
85 142 5
85 176 1
85 194 2
85 108 7
85 161 6
85 91 2
85 169 7
85 121 5
85 109 5
85 107 8
85 210 2
85 167 3
85 242 10
85 130 1
85 222 6
85 206 2
85 229 1
85 244 6
85 234 6
85 177 10
85 172 4
85 220 6
85 235 5
85 186 10
85 110 1
85 218 9
85 98 6
85 155 1
85 133 8
85 137 5
85 201 8
85 86 1
85 197 10
85 249 9
85 149 6
85 159 7
85 198 6
85 179 1
85 247 5
85 213 9
85 182 10
85 106 1
85 196 9
85 132 10
85 199 3
85 99 8
85 123 5
85 236 6
85 158 1
85 214 10
85 216 3
85 240 5
85 126 10
85 189 9
85 156 9
85 165 5
85 187 3
85 245 2
85 241 4
85 200 9
85 212 6
85 102 7
85 160 7
85 180 6
85 225 7
85 239 2
85 188 5
85 248 8
85 226 1
85 162 6
85 178 9
85 203 6
85 202 1
85 114 2
85 119 2
85 246 10
85 90 2
85 217 1
85 237 10
85 118 9
85 171 7
85 224 9
85 129 4
85 139 6
85 238 5
85 193 9
85 104 7
85 92 8
85 105 4
85 95 10
85 170 3
85 101 5
85 96 3
85 151 9
85 173 7
85 144 2
85 166 5
85 131 1
85 100 8
85 145 1
85 89 7
85 164 5
85 127 8
85 152 1
85 87 7
85 154 1
85 228 8
85 175 6
85 230 5
85 183 5
85 191 7
85 192 6
85 208 4
85 116 5
86 232 3
86 185 10
86 239 9
86 127 5
86 180 1
86 95 7
86 115 7
86 167 9
86 206 1
86 217 1
86 106 2
86 203 9
86 100 7
86 218 1
86 94 2
86 220 3
86 128 8
86 92 3
86 172 5
86 198 5
86 91 7
86 152 8
86 177 7
86 213 8
86 243 7
86 157 5
86 245 9
86 126 1
86 246 6
86 159 7
86 156 6
86 230 2
86 158 6
86 235 7
86 155 7
86 110 7
86 231 1
86 247 8
86 165 5
86 224 10
86 199 5
86 107 4
86 144 3
86 223 5
86 97 5
86 147 6
86 96 4
86 120 1
86 234 10
86 194 5
86 133 10
86 131 1
86 190 7
86 125 8
86 212 5
86 191 2
86 161 10
86 164 5
86 225 1
86 226 1
86 148 2
86 138 6
86 201 5
86 219 7
86 176 7
86 89 4
86 205 1
86 215 4
86 151 7
86 241 2
86 207 6
86 188 6
86 150 7
86 130 9
86 103 6
86 193 7
86 183 10
86 112 7
86 189 1
86 134 10
86 186 1
86 214 3
86 166 5
86 181 9
86 200 9
86 113 10
86 139 9
86 238 3
86 197 6
86 236 9
86 122 9
86 210 4
86 162 8
86 244 10
86 222 1
86 171 5
86 135 7
86 240 9
86 175 2
86 145 6
86 105 9
86 104 10
86 221 10
86 209 7
86 227 1
86 208 1
86 204 9
86 233 3
86 99 7
86 124 7
86 216 2
86 118 4
86 136 2
86 98 7
86 102 9
86 88 6
86 119 1
86 237 4
86 141 10
86 109 9
86 132 6
86 123 5
86 101 4
86 149 8
86 178 8
86 170 5
86 142 2
86 179 2
86 114 5
86 202 10
86 154 3
86 196 3
86 211 2
86 229 9
86 146 1
86 168 5
86 174 4
86 90 3
86 182 3
86 248 5
86 93 3
86 108 10
86 117 4
86 116 6
86 192 7
86 195 1
86 228 9
87 91 7
87 197 3
87 240 2
87 126 10
87 173 10
87 186 1
87 202 4
87 152 6
87 171 9
87 247 6
87 145 1
87 209 2
87 201 5
87 146 3
87 232 2
87 113 7
87 102 5
87 200 8
87 229 8
87 224 10
87 110 9
87 228 3
87 95 7
87 128 6
87 182 10
87 180 6
87 159 8
87 198 4
87 155 8
87 106 7
87 134 9
87 219 1
87 96 9
87 99 5
87 127 8
87 220 6
87 196 7
87 143 7
87 109 6
87 231 5
87 174 1
87 194 10
87 98 3
87 117 5
87 189 2
87 242 5
87 165 1
87 120 6
87 139 3
87 238 2
87 214 5
87 135 7
87 111 6
87 158 7
87 234 8
87 100 10
87 112 9
87 137 8
87 103 2
87 215 7
87 160 5
87 121 4
87 217 2
87 237 5
87 144 3
87 116 3
87 170 4
87 175 1
87 138 8
87 218 2
87 97 1
87 166 8
87 169 9
87 181 7
87 233 10
87 250 10
87 204 10
87 148 5
87 192 10
87 157 8
87 235 5
87 227 5
87 129 9
87 105 2
87 179 7
87 162 9
87 241 3
87 133 5
87 163 2
87 150 9
87 172 7
87 205 5
87 130 4
87 193 1
87 216 5
87 140 6
87 212 8
87 123 2
87 183 9
87 203 10
87 249 2
87 245 3
87 223 10
87 167 8
87 124 2
87 213 6
87 161 8
87 125 7
87 131 3
87 177 4
87 142 5
87 89 6
87 115 8
87 211 10
87 132 3
87 244 5
87 207 3
87 92 7
87 93 9
87 154 1
87 178 6
87 185 6
87 190 1
87 187 10
87 119 3
87 195 1
87 164 7
87 176 4
87 206 1
87 153 10
87 141 8
87 199 8
87 243 3
87 107 5
87 221 4
87 225 2
87 147 9
87 188 1
87 151 5
87 88 1
87 122 2
87 149 4
87 191 5
87 156 3
87 104 8
87 222 9
87 184 9
87 90 9
87 101 8
87 236 1
87 226 2
87 248 4
88 225 7
88 165 9
88 146 1
88 175 1
88 93 1
88 210 7
88 236 3
88 127 1
88 140 5
88 134 2
88 125 6
88 130 7
88 153 9
88 114 1
88 178 6
88 220 3
88 245 7
88 115 7
88 102 7
88 105 7
88 96 8
88 192 10
88 227 4
88 187 8
88 231 10
88 94 7
88 137 6
88 152 2
88 206 1
88 194 4
88 246 6
88 202 10
88 223 10
88 201 7
88 239 2
88 183 5
88 136 4
88 217 5
88 198 1
88 113 4
88 169 2
88 188 7
88 159 7
88 100 7
88 244 8
88 107 10
88 200 6
88 154 7
88 229 7
88 232 3
88 143 5
88 129 2
88 203 1
88 106 2
88 167 9
88 170 10
88 247 9
88 213 2
88 235 7
88 135 9
88 111 10
88 238 9
88 234 2
88 171 6
88 242 10
88 139 8
88 243 1
88 98 2
88 180 9
88 190 8
88 108 2
88 90 5
88 212 6
88 207 7
88 173 9
88 128 1
88 189 8
88 155 3
88 149 8
88 117 10
88 193 1
88 160 8
88 131 10
88 103 2
88 118 6
88 204 5
88 163 8
88 205 8
88 141 1
88 95 7
88 145 7
88 219 8
88 126 1
88 156 9
88 233 10
88 199 1
88 249 10
88 99 1
88 124 7
88 164 8
88 222 3
88 116 2
88 248 1
88 186 1
88 157 7
88 211 9
88 142 3
88 109 10
88 250 7
88 181 10
88 218 1
88 101 1
88 119 5
88 237 4
88 195 7
88 226 9
88 185 5
88 91 6
88 123 7
88 104 7
88 161 4
88 228 10
88 144 6
88 133 5
88 214 3
88 215 8
88 191 4
88 216 2
88 209 7
88 196 4
88 151 10
88 92 3
88 184 3
88 230 4
88 89 5
88 120 1
88 174 8
88 97 8
88 110 8
88 148 10
88 112 3
88 176 7
88 147 8
88 172 4
88 158 3
88 168 2
88 132 7
88 150 3
88 177 6
89 184 5
89 242 2
89 220 3
89 148 9
89 121 4
89 147 10
89 159 4
89 122 9
89 224 5
89 208 4
89 227 9
89 161 9
89 170 3
89 103 3
89 248 5
89 191 1
89 124 2
89 203 1
89 167 8
89 199 5
89 229 6
89 117 2
89 111 8
89 130 9
89 101 10
89 158 4
89 114 7
89 157 5
89 163 8
89 118 5
89 133 3
89 190 10
89 166 1
89 239 3
89 233 8
89 226 6
89 154 3
89 216 10
89 112 10
89 149 5
89 131 1
89 145 1
89 225 5
89 210 5
89 106 8
89 234 8
89 137 6
89 160 8
89 185 8
89 174 4
89 152 8
89 126 4
89 200 7
89 232 9
89 189 9
89 205 7
89 221 4
89 128 8
89 212 10
89 90 9
89 138 6
89 218 2
89 104 2
89 98 10
89 151 3
89 150 1
89 214 4
89 206 2
89 177 1
89 119 3
89 176 8
89 249 8
89 241 9
89 237 9
89 195 6
89 209 7
89 156 8
89 186 6
89 139 7
89 197 1
89 116 3
89 127 1
89 171 1
89 231 3
89 172 6
89 194 3
89 113 3
89 201 9
89 222 2
89 178 3
89 125 5
89 143 4
89 91 1
89 162 10
89 92 6
89 173 3
89 129 6
89 247 7
89 183 6
89 165 9
89 204 5
89 250 3
89 100 1
89 230 10
89 110 10
89 99 5
89 94 5
89 96 4
89 219 10
89 240 1
89 135 8
89 153 1
89 168 2
89 144 4
89 93 10
89 223 10
89 132 10
89 192 1
89 169 10
89 181 9
89 108 4
89 175 7
89 95 8
89 246 10
89 188 2
89 141 2
89 245 6
89 182 9
89 164 5
89 217 2
89 115 8
89 123 8
89 193 10
89 140 10
89 142 5
89 207 10
89 180 9
89 107 6
89 196 7
89 228 10
89 198 9
89 238 6
89 179 3
89 236 1
89 146 8
89 97 10
90 170 8
90 127 4
90 221 2
90 179 5
90 96 6
90 205 5
90 231 7
90 250 2
90 240 8
90 154 1
90 238 5
90 129 8
90 97 7
90 201 4
90 248 1
90 220 4
90 169 7
90 207 5
90 145 3
90 94 8
90 152 7
90 232 10
90 135 4
90 122 6
90 189 5
90 99 6
90 156 7
90 235 10
90 245 6
90 111 2
90 108 1
90 158 5
90 185 10
90 109 3
90 121 7
90 175 4
90 247 2
90 138 7
90 171 5
90 93 10
90 110 1
90 194 6
90 210 9
90 213 6
90 95 7
90 224 2
90 176 3
90 184 8
90 120 7
90 178 4
90 160 3
90 211 6
90 219 2
90 137 10
90 153 9
90 105 3
90 225 5
90 157 9
90 214 8
90 126 3
90 116 3
90 187 4
90 186 3
90 136 2
90 237 8
90 134 5
90 141 10
90 173 8
90 233 4
90 166 8
90 230 2
90 118 8
90 100 4
90 92 4
90 151 2
90 161 6
90 216 10
90 148 9
90 183 10
90 209 4
90 241 8
90 112 2
90 102 8
90 181 4
90 107 3
90 198 2
90 177 8
90 131 7
90 244 2
90 204 1
90 236 7
90 180 8
90 106 1
90 143 4
90 218 3
90 142 5
90 228 3
90 114 2
90 130 2
90 229 1
90 243 4
90 202 1
90 188 1
90 249 7
90 222 7
90 182 7
90 168 7
90 191 4
90 146 2
90 125 9
90 167 4
90 117 1
90 239 10
90 208 6
90 242 9
90 217 8
90 196 1
90 128 10
90 195 10
90 140 5
90 98 2
90 159 6
90 104 3
90 227 7
90 234 7
90 113 3
90 101 8
90 91 9
90 200 6
90 165 7
90 215 10
90 226 7
90 199 7
90 203 1
90 144 8
90 124 3
90 123 8
90 193 1
90 149 3
90 192 4
90 164 2
90 212 4
90 155 1
90 163 4
90 103 2
91 161 5
91 247 6
91 238 6
91 210 10
91 241 10
91 158 5
91 204 6
91 114 1
91 107 6
91 139 10
91 171 8
91 177 7
91 131 8
91 115 1
91 170 3
91 236 2
91 137 8
91 100 1
91 167 6
91 140 9
91 182 3
91 223 5
91 234 9
91 134 2
91 102 10
91 200 8
91 155 6
91 217 10
91 179 2
91 153 1
91 233 6
91 212 2
91 129 7
91 136 10
91 147 7
91 118 3
91 205 2
91 232 7
91 116 5
91 196 4
91 110 8
91 243 4
91 119 7
91 138 1
91 207 2
91 168 7
91 160 2
91 184 5
91 231 10
91 106 1
91 152 4
91 113 1
91 97 9
91 219 3
91 221 5
91 96 5
91 237 7
91 189 6
91 229 1
91 239 9
91 208 5
91 103 4
91 246 3
91 156 7
91 185 7
91 173 3
91 178 2
91 125 9
91 149 10
91 190 9
91 157 2
91 120 10
91 195 5
91 240 6
91 183 6
91 141 10
91 101 3
91 132 9
91 199 5
91 224 1
91 92 3
91 135 1
91 244 2
91 226 8
91 154 9
91 108 3
91 228 7
91 145 8
91 193 2
91 104 6
91 143 6
91 142 8
91 214 10
91 181 5
91 191 9
91 192 9
91 188 5
91 164 9
91 123 2
91 198 2
91 235 3
91 126 1
91 186 6
91 206 8
91 203 6
91 230 6
91 209 7
91 245 3
91 117 3
91 121 4
91 218 4
91 222 8
91 169 9
91 99 2
91 94 8
91 163 3
91 159 9
91 248 10
91 249 5
91 172 2
91 216 8
91 98 7
91 211 8
91 197 6
91 227 7
91 111 2
91 165 10
91 187 3
91 122 9
91 162 1
91 150 10
91 128 9
91 144 2
91 124 9
91 127 8
91 166 5
91 133 1
91 148 5
91 95 6
92 196 3
92 222 4
92 137 4
92 205 3
92 171 6
92 140 6
92 104 4
92 136 2
92 133 5
92 142 1
92 123 1
92 112 1
92 161 3
92 134 8
92 175 4
92 209 1
92 110 3
92 93 8
92 111 7
92 224 4
92 202 9
92 247 1
92 94 6
92 244 1
92 96 5
92 186 8
92 125 4
92 249 6
92 163 7
92 200 1
92 143 1
92 164 2
92 109 3
92 148 1
92 225 4
92 194 3
92 201 9
92 116 7
92 120 7
92 141 8
92 230 6
92 248 4
92 232 1
92 228 8
92 181 8
92 165 5
92 214 5
92 210 5
92 153 6
92 107 2
92 246 7
92 159 5
92 114 3
92 151 7
92 176 6
92 178 10
92 100 7
92 184 8
92 227 10
92 98 10
92 216 10
92 204 1
92 124 10
92 207 7
92 169 2
92 129 7
92 105 8
92 150 6
92 182 10
92 168 7
92 195 6
92 127 5
92 118 5
92 235 6
92 220 10
92 97 9
92 208 9
92 229 7
92 115 1
92 189 4
92 183 8
92 188 5
92 145 2
92 102 5
92 131 5
92 126 4
92 212 9
92 106 1
92 162 2
92 177 10
92 170 6
92 180 8
92 119 5
92 103 9
92 138 4
92 203 5
92 193 1
92 146 6
92 206 9
92 101 5
92 113 7
92 215 7
92 135 6
92 187 5
92 157 7
92 128 3
92 154 2
92 231 1
92 241 5
92 149 8
92 173 2
92 155 1
92 238 8
92 191 3
92 213 6
92 198 10
92 147 3
92 179 7
92 223 3
92 221 10
92 199 2
92 234 4
92 172 8
92 243 4
92 132 9
92 99 7
92 158 10
92 160 2
92 152 6
92 237 3
92 218 2
92 174 3
92 219 3
92 130 7
92 240 7
92 108 5
92 211 9
92 95 8
92 122 3
92 226 9
92 167 9
92 245 10
92 239 7
92 190 1
93 236 2
93 221 1
93 106 9
93 135 2
93 228 1
93 169 2
93 171 9
93 214 9
93 154 8
93 137 9
93 111 4
93 202 7
93 190 6
93 244 1
93 196 4
93 178 9
93 246 9
93 100 5
93 209 5
93 207 1
93 204 7
93 235 10
93 152 3
93 143 2
93 107 9
93 130 4
93 179 8
93 142 4
93 138 9
93 194 3
93 193 7
93 125 3
93 105 9
93 232 1
93 115 10
93 120 9
93 133 2
93 177 4
93 238 10
93 172 9
93 189 3
93 195 6
93 201 7
93 94 5
93 166 2
93 150 3
93 242 7
93 153 7
93 121 5
93 113 1
93 99 3
93 223 10
93 108 8
93 112 3
93 222 6
93 148 10
93 233 4
93 206 4
93 208 10
93 187 2
93 170 6
93 119 1
93 160 8
93 114 2
93 162 9
93 101 6
93 203 9
93 182 6
93 230 6
93 159 5
93 144 8
93 157 5
93 104 3
93 141 5
93 192 2
93 217 8
93 95 1
93 136 5
93 165 4
93 103 1
93 226 8
93 218 6
93 116 1
93 173 8
93 147 5
93 131 7
93 224 2
93 126 7
93 128 1
93 200 9
93 97 9
93 168 1
93 245 6
93 180 10
93 102 10
93 231 3
93 188 3
93 227 9
93 155 8
93 158 10
93 215 8
93 151 9
93 134 7
93 248 9
93 247 7
93 132 1
93 183 2
93 156 1
93 117 8
93 118 3
93 146 4
93 225 1
93 216 8
93 241 4
93 139 2
93 197 4
93 237 10
93 145 8
93 234 9
93 220 4
93 175 7
93 243 2
93 140 3
93 161 3
93 176 3
93 98 10
93 213 1
93 174 8
93 211 3
93 124 10
93 186 4
93 229 8
93 240 4
93 239 2
93 181 7
93 127 4
93 110 7
93 167 7
93 129 1
93 163 3
93 205 2
94 164 1
94 230 2
94 163 6
94 221 8
94 128 6
94 156 4
94 125 4
94 226 1
94 232 9
94 209 5
94 157 6
94 201 1
94 108 3
94 207 3
94 148 4
94 212 10
94 149 1
94 222 5
94 144 3
94 118 10
94 143 5
94 241 3
94 123 5
94 95 10
94 171 5
94 121 6
94 206 10
94 237 5
94 141 2
94 210 1
94 228 1
94 126 3
94 103 8
94 224 4
94 189 3
94 97 8
94 130 5
94 178 9
94 236 10
94 115 10
94 179 10
94 142 9
94 135 4
94 119 10
94 190 4
94 170 7
94 192 4
94 172 2
94 225 10
94 186 4
94 150 7
94 205 8
94 193 9
94 169 4
94 175 8
94 242 6
94 167 2
94 131 9
94 132 5
94 183 3
94 100 9
94 223 3
94 180 4
94 196 9
94 162 2
94 229 8
94 227 8
94 158 1
94 197 1
94 214 10
94 165 1
94 200 1
94 122 6
94 173 9
94 248 9
94 219 10
94 220 7
94 198 3
94 191 10
94 216 3
94 129 8
94 240 3
94 127 4
94 195 6
94 185 2
94 199 5
94 147 2
94 120 2
94 124 5
94 114 3
94 166 9
94 211 7
94 159 7
94 104 7
94 249 9
94 217 2
94 208 4
94 133 4
94 140 4
94 181 2
94 231 5
94 101 3
94 245 1
94 194 3
94 235 9
94 136 6
94 250 2
94 243 5
94 184 8
94 188 7
94 113 10
94 233 5
94 152 8
94 111 9
94 213 10
94 151 7
94 112 1
94 176 2
94 117 2
94 218 7
94 99 6
94 161 9
94 177 7
94 109 3
94 116 1
94 246 10
94 168 2
94 215 6
94 203 6
94 96 10
94 134 5
94 187 5
94 146 2
94 138 8
94 154 3
94 107 10
94 137 4
94 247 6
94 153 8
95 209 7
95 167 8
95 237 3
95 187 5
95 225 10
95 109 6
95 185 5
95 224 2
95 186 9
95 199 7
95 122 9
95 197 2
95 101 9
95 138 2
95 168 4
95 213 6
95 133 3
95 162 10
95 173 3
95 146 9
95 200 7
95 192 10
95 112 7
95 102 9
95 236 6
95 235 8
95 221 8
95 250 6
95 246 4
95 179 6
95 131 3
95 111 4
95 191 7
95 249 1
95 128 9
95 190 1
95 229 4
95 137 1
95 208 9
95 164 5
95 201 3
95 107 2
95 176 9
95 194 3
95 152 1
95 129 7
95 230 4
95 113 9
95 153 6
95 155 3
95 100 7
95 188 1
95 171 8
95 216 8
95 160 6
95 114 1
95 127 8
95 203 6
95 116 9
95 108 10
95 150 8
95 135 10
95 215 5
95 169 10
95 227 1
95 156 7
95 117 9
95 141 3
95 195 6
95 193 9
95 220 10
95 184 7
95 172 7
95 228 6
95 223 5
95 238 10
95 210 7
95 157 9
95 142 3
95 148 5
95 204 1
95 175 6
95 243 7
95 159 1
95 144 9
95 165 4
95 99 8
95 231 10
95 180 7
95 233 3
95 126 2
95 212 7
95 218 7
95 177 6
95 241 7
95 205 5
95 106 4
95 98 8
95 214 3
95 118 8
95 154 2
95 248 9
95 110 7
95 163 5
95 211 5
95 174 3
95 232 4
95 161 5
95 121 7
95 149 2
95 207 2
95 245 10
95 123 7
95 151 5
95 196 5
95 222 7
95 147 10
95 182 8
95 140 6
95 198 10
95 96 3
95 115 9
95 240 4
95 143 9
95 125 6
95 170 3
95 105 1
95 239 10
95 103 7
95 183 5
95 247 8
95 132 2
95 234 10
95 202 5
95 158 10
95 219 9
95 136 8
95 217 5
95 104 4
95 97 2
96 201 9
96 123 6
96 147 3
96 117 10
96 102 3
96 140 1
96 247 10
96 175 8
96 181 2
96 215 6
96 235 5
96 133 8
96 241 8
96 227 1
96 191 3
96 239 4
96 137 8
96 111 10
96 158 1
96 104 6
96 131 6
96 218 1
96 149 10
96 195 3
96 207 4
96 144 9
96 122 6
96 233 2
96 139 4
96 229 6
96 179 2
96 184 3
96 142 2
96 169 3
96 244 7
96 141 5
96 101 3
96 166 1
96 212 1
96 249 4
96 231 3
96 176 6
96 106 5
96 126 8
96 105 6
96 151 4
96 99 4
96 154 5
96 124 7
96 205 4
96 112 3
96 188 6
96 243 10
96 150 10
96 109 4
96 198 6
96 115 5
96 183 4
96 192 2
96 197 9
96 185 5
96 129 2
96 173 7
96 228 3
96 160 1
96 223 4
96 134 4
96 168 10
96 248 8
96 226 3
96 203 7
96 245 6
96 221 2
96 138 6
96 204 4
96 165 6
96 208 8
96 194 10
96 209 10
96 163 9
96 222 6
96 161 7
96 157 2
96 172 3
96 199 8
96 167 1
96 202 1
96 189 6
96 135 3
96 190 7
96 220 10
96 238 4
96 136 3
96 242 9
96 103 1
96 156 5
96 107 9
96 146 4
96 237 3
96 230 9
96 152 2
96 213 9
96 116 2
96 97 6
96 113 2
96 120 8
96 250 1
96 148 10
96 224 9
96 171 2
96 236 1
96 219 7
96 130 9
96 121 1
96 145 4
96 128 10
96 108 9
96 178 3
96 119 2
96 240 7
96 196 8
96 164 10
96 211 6
96 127 6
96 206 1
96 246 4
96 114 2
96 162 3
96 143 3
96 132 4
96 186 1
96 98 1
96 182 3
96 155 6
96 177 3
96 125 10
96 234 1
96 214 7
96 210 1
96 174 9
96 110 9
96 159 9
96 193 5
96 217 1
96 100 6
96 180 9
96 216 2
97 140 5
97 193 7
97 247 7
97 173 1
97 207 8
97 183 4
97 199 9
97 117 6
97 162 8
97 197 6
97 124 5
97 195 5
97 191 5
97 248 5
97 134 4
97 164 1
97 208 8
97 240 1
97 194 3
97 217 2
97 163 3
97 202 10
97 222 10
97 216 1
97 205 7
97 245 1
97 179 5
97 128 5
97 106 2
97 114 1
97 236 3
97 122 4
97 169 3
97 212 2
97 174 8
97 171 8
97 158 2
97 206 7
97 188 7
97 98 8
97 115 3
97 107 9
97 142 9
97 181 6
97 218 10
97 189 6
97 209 9
97 165 6
97 243 4
97 120 7
97 175 3
97 211 9
97 229 5
97 136 10
97 153 10
97 144 7
97 127 5
97 170 5
97 138 7
97 244 4
97 215 2
97 150 8
97 204 5
97 135 2
97 147 1
97 219 8
97 220 3
97 112 3
97 99 2
97 228 2
97 190 1
97 198 4
97 100 6
97 241 1
97 239 1
97 235 1
97 113 2
97 111 8
97 242 1
97 178 7
97 148 3
97 192 1
97 246 3
97 118 5
97 152 1
97 184 2
97 237 10
97 200 5
97 145 6
97 231 8
97 172 3
97 226 2
97 151 10
97 130 6
97 155 5
97 221 4
97 105 1
97 186 6
97 203 7
97 201 5
97 139 9
97 167 6
97 185 5
97 238 7
97 129 5
97 108 8
97 223 8
97 121 9
97 161 1
97 176 5
97 125 2
97 224 9
97 160 7
97 182 3
97 196 6
97 159 9
97 233 6
97 101 10
97 116 2
97 143 8
97 103 7
97 109 4
97 214 10
97 119 4
97 126 6
97 166 4
97 249 10
97 156 6
97 213 1
97 168 4
97 250 2
97 123 7
97 133 10
97 234 6
97 131 4
97 232 7
97 154 9
97 137 3
98 139 9
98 121 2
98 174 1
98 122 4
98 190 1
98 248 2
98 188 10
98 165 8
98 231 3
98 220 1
98 160 5
98 154 6
98 180 10
98 147 10
98 218 5
98 222 7
98 203 1
98 99 9
98 235 7
98 164 9
98 204 2
98 192 8
98 106 9
98 238 1
98 163 3
98 126 7
98 124 2
98 206 7
98 167 7
98 212 6
98 105 8
98 227 6
98 242 10
98 132 10
98 108 10
98 210 10
98 228 5
98 213 2
98 176 10
98 179 9
98 127 3
98 183 1
98 112 8
98 161 7
98 229 6
98 171 6
98 211 8
98 123 6
98 118 7
98 225 3
98 173 2
98 187 6
98 128 1
98 129 10
98 115 6
98 149 9
98 232 10
98 116 7
98 156 1
98 241 3
98 216 4
98 144 6
98 172 7
98 175 7
98 109 3
98 148 10
98 202 1
98 233 4
98 114 7
98 143 1
98 153 1
98 226 9
98 186 3
98 107 5
98 158 2
98 177 6
98 217 7
98 246 8
98 236 6
98 157 5
98 113 1
98 199 9
98 243 3
98 102 6
98 184 5
98 247 3
98 234 10
98 205 7
98 110 7
98 119 6
98 140 4
98 168 7
98 145 4
98 189 3
98 219 7
98 194 3
98 250 5
98 214 3
98 135 6
98 198 5
98 178 2
98 117 2
98 224 4
98 169 9
98 141 7
98 237 4
98 208 3
98 125 2
98 100 2
98 170 4
98 207 7
98 142 4
98 181 4
98 230 3
98 130 5
98 101 7
98 249 9
98 138 10
98 239 2
98 182 10
98 193 3
98 223 7
98 151 10
98 136 10
98 131 5
98 166 1
98 137 9
98 162 8
98 215 3
98 133 10
98 134 6
98 200 8
98 209 7
98 185 1
98 191 9
98 150 7
98 240 9
98 103 6
98 245 1
98 244 1
98 159 5
98 201 8
98 146 4
99 193 4
99 120 6
99 127 5
99 238 3
99 204 8
99 116 5
99 154 9
99 216 1
99 147 6
99 170 1
99 218 3
99 208 9
99 200 10
99 220 10
99 206 6
99 117 5
99 153 3
99 161 1
99 145 8
99 250 4
99 201 3
99 249 9
99 233 3
99 155 2
99 243 4
99 109 1
99 113 10
99 209 3
99 163 5
99 125 5
99 128 4
99 239 10
99 119 1
99 123 10
99 231 8
99 156 3
99 121 10
99 159 4
99 158 8
99 180 5
99 195 9
99 196 9
99 214 7
99 230 3
99 131 8
99 222 4
99 105 2
99 104 7
99 240 8
99 160 6
99 164 3
99 139 5
99 190 7
99 144 4
99 115 9
99 151 9
99 177 3
99 182 6
99 157 3
99 187 6
99 199 6
99 194 6
99 148 10
99 107 2
99 181 5
99 172 2
99 223 10
99 126 6
99 191 10
99 152 8
99 173 8
99 142 9
99 213 10
99 184 1
99 129 7
99 198 7
99 103 7
99 110 3
99 124 6
99 192 4
99 202 4
99 106 8
99 101 1
99 176 1
99 140 1
99 171 3
99 225 8
99 143 7
99 111 8
99 236 2
99 100 2
99 130 1
99 135 2
99 211 6
99 149 2
99 150 4
99 179 3
99 186 10
99 226 7
99 217 4
99 102 4
99 168 9
99 234 7
99 174 5
99 165 2
99 141 7
99 189 8
99 136 4
99 134 5
99 118 2
99 246 3
99 221 5
99 205 1
99 227 7
99 232 2
99 245 10
99 207 3
99 133 1
99 175 2
99 228 4
99 132 5
99 108 6
99 112 5
99 235 5
99 167 1
99 197 4
99 219 1
99 241 2
99 185 3
99 237 5
99 166 8
99 215 4
99 169 10
99 242 8
99 247 7
99 212 9
99 146 6
99 114 5
100 129 3
100 227 10
100 192 1
100 187 8
100 218 10
100 128 5
100 232 3
100 159 8
100 160 2
100 140 2
100 131 5
100 122 7
100 118 10
100 123 2
100 198 6
100 226 3
100 213 1
100 204 9
100 145 9
100 206 2
100 138 6
100 125 9
100 126 9
100 117 4
100 235 4
100 156 2
100 193 1
100 236 1
100 163 8
100 127 4
100 173 8
100 246 3
100 248 8
100 243 9
100 180 2
100 148 6
100 184 5
100 112 2
100 107 5
100 151 5
100 108 4
100 249 4
100 146 1
100 143 6
100 178 8
100 242 4
100 197 9
100 208 3
100 239 9
100 224 2
100 172 10
100 203 1
100 176 6
100 219 8
100 207 8
100 141 8
100 205 10
100 120 7
100 234 1
100 158 10
100 153 1
100 240 10
100 133 8
100 161 4
100 150 4
100 136 9
100 191 1
100 154 8
100 109 1
100 103 9
100 201 10
100 202 9
100 196 10
100 119 5
100 250 6
100 106 8
100 105 1
100 149 3
100 101 10
100 124 4
100 137 9
100 222 5
100 229 6
100 212 9
100 165 5
100 139 4
100 110 9
100 182 9
100 132 9
100 221 5
100 211 5
100 170 1
100 147 10
100 121 8
100 247 2
100 130 1
100 116 10
100 166 3
100 102 7
100 225 7
100 200 7
100 175 7
100 168 3
100 155 9
100 223 4
100 135 7
100 214 6
100 152 8
100 217 8
100 115 3
100 195 5
100 113 1
100 157 4
100 188 2
100 230 9
100 209 2
100 169 8
100 189 7
100 104 5
100 185 2
100 162 7
100 179 6
100 194 8
100 190 3
100 228 9
100 181 10
101 139 2
101 167 1
101 152 3
101 149 7
101 246 2
101 175 1
101 238 6
101 223 6
101 146 5
101 148 10
101 156 2
101 145 10
101 191 2
101 217 8
101 202 1
101 203 10
101 190 8
101 200 1
101 218 3
101 231 6
101 142 9
101 168 9
101 177 9
101 184 9
101 112 8
101 104 10
101 124 1
101 143 8
101 235 5
101 195 9
101 229 6
101 111 3
101 150 10
101 180 8
101 107 2
101 161 7
101 226 8
101 154 6
101 125 4
101 206 10
101 174 5
101 221 6
101 165 8
101 153 3
101 182 5
101 244 4
101 225 1
101 169 8
101 144 5
101 204 6
101 227 9
101 196 1
101 197 10
101 212 9
101 201 6
101 110 8
101 193 8
101 214 8
101 115 9
101 192 8
101 178 1
101 118 10
101 103 5
101 209 6
101 247 5
101 122 7
101 230 5
101 138 5
101 127 8
101 135 5
101 236 7
101 213 8
101 106 6
101 228 10
101 159 8
101 181 8
101 123 2
101 219 1
101 120 5
101 189 5
101 243 4
101 129 4
101 117 9
101 186 3
101 170 1
101 234 7
101 237 2
101 242 8
101 151 4
101 114 4
101 194 4
101 109 6
101 108 1
101 133 7
101 232 4
101 131 7
101 134 5
101 158 6
101 162 4
101 140 9
101 185 2
101 136 1
101 147 5
101 207 7
101 119 2
101 173 4
101 141 8
101 224 2
101 216 9
101 126 9
101 241 8
101 113 10
101 155 3
101 121 1
101 248 5
101 249 7
101 130 9
101 188 1
101 210 6
101 116 9
101 198 2
101 208 1
101 250 8
101 102 7
101 132 3
101 239 1
101 205 2
101 164 9
101 105 3
101 157 4
101 187 2
101 172 7
101 240 9
102 153 6
102 184 9
102 146 9
102 148 6
102 227 7
102 200 4
102 245 3
102 249 10
102 233 5
102 210 1
102 190 5
102 133 6
102 250 5
102 125 6
102 204 2
102 206 1
102 216 7
102 247 1
102 232 5
102 229 6
102 188 4
102 107 4
102 154 10
102 163 2
102 202 8
102 165 1
102 162 5
102 240 6
102 182 5
102 115 5
102 135 9
102 156 8
102 142 6
102 219 3
102 235 1
102 217 2
102 106 5
102 199 3
102 137 10
102 159 4
102 123 3
102 114 5
102 196 9
102 218 1
102 220 1
102 171 6
102 129 1
102 113 10
102 119 6
102 238 5
102 169 6
102 191 9
102 198 4
102 164 6
102 215 9
102 140 2
102 112 3
102 157 6
102 242 1
102 138 8
102 134 1
102 121 5
102 139 10
102 205 6
102 117 2
102 186 3
102 108 4
102 185 9
102 160 8
102 194 2
102 175 1
102 166 10
102 189 7
102 172 5
102 248 2
102 118 9
102 131 9
102 224 7
102 203 10
102 176 3
102 246 1
102 179 5
102 126 9
102 120 3
102 195 9
102 212 2
102 213 6
102 136 4
102 208 2
102 243 6
102 181 9
102 239 9
102 128 9
102 170 8
102 197 2
102 141 4
102 132 5
102 144 9
102 111 5
102 192 4
102 177 4
102 214 2
102 143 1
102 174 6
102 178 1
102 155 1
102 201 6
102 223 1
102 145 7
102 152 8
102 209 3
102 158 1
102 116 2
102 226 6
102 124 4
102 234 5
102 104 5
102 151 3
102 150 1
102 180 10
102 110 1
102 183 1
102 211 5
102 241 6
102 103 1
102 167 8
102 236 8
102 147 8
102 127 9
102 228 2
102 168 1
103 121 1
103 191 2
103 131 2
103 159 4
103 215 5
103 177 6
103 240 4
103 149 1
103 164 9
103 174 6
103 154 6
103 165 2
103 111 5
103 114 9
103 129 8
103 208 3
103 139 6
103 238 1
103 192 3
103 230 8
103 138 8
103 166 7
103 173 9
103 211 9
103 142 9
103 171 6
103 113 9
103 145 10
103 221 5
103 244 8
103 199 6
103 246 1
103 227 9
103 223 7
103 155 9
103 183 1
103 248 6
103 146 6
103 220 2
103 109 5
103 204 2
103 214 8
103 132 8
103 150 7
103 228 6
103 119 1
103 133 5
103 182 6
103 186 4
103 104 7
103 175 3
103 216 10
103 222 6
103 153 6
103 126 3
103 225 4
103 189 9
103 110 7
103 137 2
103 157 9
103 184 10
103 196 9
103 148 9
103 118 2
103 112 9
103 178 9
103 143 6
103 106 3
103 179 7
103 122 7
103 115 7
103 141 8
103 206 9
103 207 7
103 168 4
103 234 9
103 170 2
103 105 7
103 158 7
103 162 6
103 135 2
103 209 4
103 123 1
103 195 5
103 134 7
103 163 4
103 203 1
103 198 8
103 200 6
103 190 6
103 236 5
103 224 1
103 151 3
103 180 10
103 161 5
103 232 7
103 140 1
103 108 7
103 193 3
103 188 8
103 117 4
103 247 3
103 136 1
103 231 4
103 156 3
103 226 6
103 127 3
103 237 10
103 242 4
103 210 8
103 243 4
103 172 2
103 217 6
103 250 1
103 120 10
103 235 9
103 201 8
103 213 2
103 219 3
103 185 10
103 152 5
103 187 10
103 124 2
103 241 5
103 218 8
103 128 4
103 160 10
103 245 5
103 202 8
103 212 6
103 197 8
103 116 7
103 125 3
103 239 4
104 163 1
104 128 6
104 113 2
104 230 10
104 164 10
104 225 2
104 241 2
104 224 8
104 154 8
104 142 8
104 247 5
104 131 7
104 172 2
104 203 3
104 169 10
104 149 4
104 109 9
104 220 3
104 218 10
104 125 9
104 228 2
104 196 6
104 236 5
104 221 2
104 105 4
104 202 5
104 193 1
104 177 3
104 219 2
104 147 1
104 158 7
104 213 3
104 235 4
104 198 10
104 146 4
104 133 10
104 243 1
104 180 6
104 233 8
104 204 9
104 135 8
104 140 3
104 139 3
104 155 9
104 227 10
104 168 10
104 186 3
104 130 1
104 116 7
104 170 8
104 160 9
104 181 1
104 127 7
104 136 2
104 108 2
104 214 2
104 244 9
104 190 7
104 201 8
104 200 9
104 176 9
104 151 3
104 194 5
104 107 5
104 174 3
104 211 3
104 166 6
104 162 4
104 141 4
104 246 7
104 138 10
104 132 8
104 106 9
104 167 1
104 210 6
104 137 8
104 117 9
104 184 10
104 134 3
104 250 10
104 192 8
104 111 6
104 175 9
104 215 3
104 120 7
104 182 10
104 171 5
104 187 8
104 148 1
104 188 7
104 165 3
104 249 3
104 206 10
104 191 6
104 212 8
104 222 7
104 242 4
104 122 9
104 179 6
104 144 2
104 183 1
104 118 2
104 156 1
104 110 9
104 150 2
104 216 2
104 226 3
104 238 10
104 114 5
104 178 8
104 161 7
104 208 7
104 123 10
104 124 6
104 189 8
104 112 7
104 239 5
104 153 1
104 245 2
104 231 2
104 197 8
104 248 5
104 129 4
104 234 9
104 240 10
104 145 2
104 115 9
105 204 7
105 249 7
105 246 8
105 160 7
105 172 8
105 116 6
105 188 3
105 110 4
105 161 1
105 245 6
105 224 2
105 213 9
105 123 7
105 239 3
105 149 10
105 197 9
105 171 4
105 115 10
105 187 8
105 117 5
105 126 3
105 169 8
105 202 4
105 106 4
105 127 3
105 136 7
105 233 5
105 150 3
105 175 7
105 237 8
105 217 7
105 194 6
105 236 4
105 167 10
105 210 8
105 196 3
105 140 9
105 211 6
105 184 4
105 132 8
105 227 6
105 190 8
105 168 4
105 223 9
105 134 6
105 151 7
105 108 5
105 199 2
105 207 10
105 154 3
105 143 10
105 192 8
105 130 3
105 243 5
105 162 3
105 208 2
105 195 9
105 158 3
105 135 6
105 212 8
105 209 5
105 166 3
105 124 4
105 230 10
105 152 5
105 121 6
105 125 8
105 182 6
105 145 2
105 226 3
105 165 8
105 228 4
105 112 4
105 138 3
105 229 5
105 174 10
105 183 1
105 232 8
105 137 8
105 146 3
105 222 2
105 221 10
105 248 8
105 153 2
105 178 7
105 131 8
105 242 7
105 214 2
105 198 2
105 244 5
105 189 2
105 206 2
105 203 2
105 215 8
105 118 2
105 142 1
105 157 5
105 109 6
105 238 1
105 144 4
105 185 8
105 205 5
105 155 7
105 170 1
105 114 4
105 163 4
105 156 6
105 128 6
105 122 2
105 200 8
105 139 10
105 159 1
105 173 7
105 225 2
105 250 10
105 113 8
105 241 5
105 177 7
105 235 7
105 216 6
105 147 6
105 107 5
105 240 4
105 111 6
105 133 6
105 234 2
105 176 8
106 174 5
106 172 5
106 120 10
106 207 8
106 237 6
106 248 1
106 181 5
106 132 6
106 197 3
106 133 1
106 205 2
106 193 7
106 145 3
106 217 8
106 213 8
106 210 1
106 232 7
106 167 1
106 196 4
106 240 1
106 175 5
106 152 8
106 184 7
106 203 7
106 218 10
106 183 7
106 233 6
106 179 1
106 206 4
106 137 8
106 202 2
106 192 6
106 107 10
106 166 10
106 219 5
106 148 4
106 112 3
106 155 1
106 163 8
106 200 10
106 156 6
106 161 5
106 247 9
106 204 10
106 189 6
106 231 1
106 239 6
106 186 3
106 144 9
106 234 2
106 235 9
106 212 10
106 162 10
106 185 9
106 242 6
106 250 1
106 215 1
106 113 8
106 146 3
106 230 8
106 173 3
106 159 1
106 122 5
106 164 8
106 222 1
106 114 5
106 134 1
106 190 1
106 194 2
106 165 8
106 158 6
106 199 2
106 168 8
106 223 4
106 227 4
106 128 7
106 160 5
106 111 2
106 246 1
106 109 5
106 224 3
106 135 1
106 177 4
106 187 9
106 119 7
106 228 5
106 236 2
106 249 4
106 123 1
106 178 6
106 129 7
106 118 3
106 238 5
106 229 1
106 171 6
106 220 4
106 127 2
106 140 1
106 115 8
106 221 9
106 153 2
106 110 4
106 141 7
106 136 7
106 244 9
106 157 1
106 180 7
106 243 8
106 125 4
106 108 1
106 191 3
106 169 10
106 117 6
106 214 9
106 216 7
106 130 5
106 209 2
106 149 4
106 138 5
106 142 8
106 226 4
106 131 10
106 195 3
106 126 8
106 151 2
106 121 6
106 154 7
106 147 1
106 150 4
106 124 9
106 198 2
106 211 1
106 116 4
107 250 6
107 114 7
107 220 2
107 167 3
107 191 5
107 121 10
107 188 9
107 164 10
107 115 2
107 221 2
107 144 2
107 161 2
107 212 10
107 227 9
107 213 5
107 229 7
107 198 9
107 186 4
107 175 6
107 222 9
107 187 6
107 124 6
107 238 5
107 243 9
107 205 6
107 239 1
107 116 5
107 173 6
107 246 4
107 165 9
107 195 2
107 228 3
107 216 5
107 183 5
107 136 4
107 132 1
107 185 5
107 224 10
107 138 3
107 126 7
107 200 1
107 180 2
107 127 9
107 110 7
107 155 9
107 152 5
107 148 9
107 147 2
107 159 1
107 230 7
107 118 3
107 240 4
107 207 4
107 158 8
107 211 3
107 153 7
107 172 9
107 209 4
107 182 1
107 217 9
107 108 3
107 131 6
107 247 8
107 177 8
107 112 3
107 242 7
107 135 4
107 143 4
107 149 3
107 201 4
107 208 2
107 170 5
107 214 7
107 249 3
107 178 10
107 235 4
107 194 7
107 232 4
107 184 2
107 150 8
107 171 9
107 125 4
107 142 8
107 226 3
107 156 5
107 145 10
107 218 2
107 130 7
107 199 4
107 176 9
107 120 6
107 162 1
107 197 6
107 245 6
107 241 4
107 237 3
107 203 9
107 146 4
107 119 8
107 190 6
107 189 4
107 215 4
107 233 8
107 225 6
107 204 3
107 137 2
107 219 9
107 193 10
107 140 5
107 160 1
107 113 10
107 231 7
107 128 10
107 248 4
107 223 4
107 244 3
107 174 5
107 179 6
107 169 2
107 168 9
107 141 2
107 129 4
107 236 8
107 134 2
107 122 10
107 210 6
107 123 3
107 163 6
108 166 5
108 118 2
108 232 6
108 125 3
108 223 4
108 190 1
108 130 8
108 183 6
108 149 5
108 136 8
108 175 1
108 139 9
108 189 3
108 204 5
108 227 9
108 141 8
108 222 3
108 239 5
108 113 1
108 132 3
108 212 2
108 146 1
108 170 8
108 110 6
108 179 6
108 228 1
108 143 10
108 171 10
108 247 2
108 155 8
108 133 9
108 138 4
108 192 8
108 205 9
108 154 1
108 158 5
108 218 8
108 159 8
108 120 9
108 198 7
108 243 7
108 225 2
108 153 9
108 119 4
108 164 5
108 231 4
108 128 4
108 121 4
108 206 9
108 152 8
108 197 7
108 215 5
108 221 1
108 194 1
108 242 6
108 211 10
108 156 3
108 127 9
108 148 10
108 162 1
108 245 4
108 185 1
108 147 5
108 214 8
108 157 7
108 233 1
108 174 4
108 169 10
108 145 8
108 248 4
108 207 6
108 116 4
108 160 6
108 234 1
108 142 10
108 237 2
108 249 4
108 217 4
108 200 5
108 167 2
108 188 6
108 202 6
108 134 7
108 123 2
108 137 5
108 219 9
108 220 10
108 229 6
108 144 10
108 177 1
108 114 6
108 186 2
108 151 6
108 187 4
108 176 1
108 226 10
108 163 10
108 209 9
108 241 2
108 150 1
108 135 6
108 201 5
108 112 2
108 165 3
108 178 6
108 210 5
108 122 4
108 117 1
108 195 2
108 246 1
108 126 3
108 213 1
108 180 10
108 109 1
108 230 8
108 182 5
108 203 3
108 181 5
108 173 8
108 131 10
108 168 5
108 124 1
108 224 9
108 238 7
108 115 3
108 184 3
108 172 1
108 140 7
108 193 6
108 199 8
108 161 1
108 240 10
108 235 3
109 178 7
109 127 5
109 161 1
109 202 1
109 177 5
109 186 5
109 124 7
109 214 1
109 118 1
109 197 1
109 135 8
109 192 7
109 207 2
109 193 2
109 239 10
109 181 10
109 246 4
109 210 2
109 115 8
109 236 6
109 156 1
109 122 2
109 195 3
109 185 10
109 233 7
109 184 8
109 159 4
109 170 4
109 111 1
109 144 6
109 129 9
109 183 7
109 203 10
109 121 6
109 229 3
109 126 5
109 137 5
109 227 9
109 113 5
109 157 10
109 164 1
109 188 5
109 179 9
109 201 10
109 173 8
109 128 10
109 110 8
109 205 7
109 200 9
109 230 4
109 167 1
109 147 4
109 199 6
109 218 2
109 237 6
109 150 9
109 208 2
109 166 3
109 146 7
109 158 3
109 242 9
109 163 3
109 133 1
109 141 4
109 182 6
109 241 6
109 215 7
109 220 2
109 134 10
109 136 8
109 211 4
109 139 5
109 247 3
109 223 4
109 187 6
109 232 3
109 240 4
109 234 9
109 117 6
109 206 7
109 160 2
109 123 9
109 235 5
109 138 1
109 125 7
109 153 5
109 250 1
109 238 6
109 119 4
109 131 1
109 196 9
109 174 9
109 145 3
109 155 3
109 213 1
109 151 5
109 149 4
109 116 9
109 198 9
109 249 7
109 226 5
109 176 4
109 154 3
109 189 1
109 152 9
109 142 5
109 222 9
109 216 4
109 225 1
109 162 7
109 140 1
109 231 4
109 190 5
109 219 6
109 165 8
109 245 4
109 204 4
109 194 1
109 172 10
109 171 5
109 212 10
109 175 9
109 148 2
109 243 10
109 221 6
110 137 5
110 151 5
110 225 9
110 179 4
110 170 5
110 166 6
110 177 3
110 167 10
110 161 10
110 150 9
110 207 7
110 125 7
110 212 10
110 132 6
110 112 4
110 217 8
110 134 1
110 182 3
110 173 10
110 149 5
110 154 7
110 156 1
110 139 9
110 203 3
110 215 9
110 206 4
110 237 4
110 143 8
110 165 3
110 209 3
110 117 2
110 114 10
110 172 5
110 116 6
110 175 2
110 124 9
110 204 2
110 208 4
110 141 7
110 135 10
110 120 3
110 242 6
110 224 3
110 122 5
110 231 6
110 126 3
110 115 3
110 121 1
110 169 1
110 136 10
110 202 9
110 160 2
110 226 5
110 138 5
110 174 4
110 180 5
110 111 9
110 164 4
110 113 6
110 190 7
110 205 8
110 155 9
110 223 5
110 193 6
110 200 9
110 194 9
110 130 3
110 171 2
110 229 1
110 123 2
110 131 2
110 236 9
110 152 10
110 162 6
110 232 10
110 244 8
110 221 6
110 220 4
110 159 1
110 181 1
110 128 6
110 246 1
110 243 9
110 249 2
110 118 8
110 192 9
110 241 6
110 119 10
110 188 6
110 157 4
110 240 5
110 183 7
110 201 9
110 234 2
110 227 9
110 133 2
110 219 9
110 218 9
110 197 5
110 176 9
110 228 6
110 142 3
110 233 5
110 245 7
110 146 9
110 214 4
110 153 8
110 239 2
110 145 4
110 211 2
110 230 5
110 222 4
110 147 9
110 129 9
110 235 3
110 199 6
110 247 6
110 168 4
110 163 2
111 151 2
111 140 6
111 236 5
111 230 9
111 246 8
111 219 6
111 218 1
111 214 5
111 164 3
111 239 2
111 126 6
111 157 3
111 220 4
111 114 2
111 189 1
111 152 7
111 194 1
111 240 9
111 245 4
111 181 9
111 206 4
111 153 10
111 209 10
111 241 4
111 161 8
111 143 4
111 238 2
111 190 9
111 179 10
111 237 2
111 155 7
111 117 6
111 195 7
111 229 9
111 116 1
111 163 10
111 211 2
111 196 1
111 167 2
111 169 3
111 182 6
111 188 1
111 149 6
111 147 4
111 121 5
111 125 8
111 112 5
111 129 7
111 202 7
111 198 1
111 216 2
111 193 7
111 160 8
111 221 9
111 137 1
111 162 5
111 171 3
111 197 1
111 203 3
111 227 8
111 178 5
111 156 3
111 136 4
111 132 5
111 225 4
111 122 2
111 113 3
111 204 7
111 186 8
111 234 5
111 180 3
111 187 1
111 242 8
111 224 2
111 228 1
111 115 7
111 146 6
111 199 4
111 165 6
111 226 10
111 223 7
111 249 9
111 192 6
111 133 4
111 168 3
111 215 8
111 130 9
111 200 6
111 201 10
111 150 9
111 139 2
111 123 9
111 173 5
111 184 2
111 247 5
111 235 9
111 210 2
111 131 1
111 177 7
111 118 6
111 119 5
111 135 7
111 191 7
111 175 9
111 170 6
111 144 4
111 250 4
111 222 7
111 205 8
111 213 8
111 124 8
111 217 10
111 243 8
111 174 3
111 159 9
111 148 2
111 154 5
111 134 9
111 120 9
111 172 6
111 145 10
111 183 4
111 127 6
111 185 8
111 166 4
111 176 10
111 141 5
111 212 6
112 153 2
112 208 2
112 196 3
112 185 4
112 181 2
112 194 10
112 143 1
112 244 1
112 135 8
112 123 9
112 120 3
112 177 9
112 151 6
112 203 1
112 205 3
112 162 3
112 125 2
112 193 7
112 126 10
112 124 8
112 137 10
112 243 2
112 167 5
112 238 1
112 129 1
112 226 10
112 128 3
112 154 3
112 182 3
112 186 5
112 211 10
112 122 5
112 164 2
112 170 8
112 216 10
112 176 5
112 163 1
112 156 7
112 227 4
112 140 8
112 220 6
112 221 4
112 119 10
112 198 8
112 184 1
112 116 2
112 118 5
112 202 10
112 233 1
112 179 8
112 207 4
112 147 3
112 245 8
112 183 1
112 224 4
112 127 6
112 250 1
112 158 7
112 212 5
112 171 9
112 240 10
112 204 7
112 146 8
112 130 8
112 210 4
112 136 9
112 199 6
112 223 5
112 248 5
112 175 10
112 190 3
112 219 5
112 142 6
112 189 9
112 234 6
112 165 2
112 166 3
112 213 5
112 217 3
112 214 5
112 148 2
112 206 7
112 117 10
112 242 2
112 236 1
112 239 3
112 144 4
112 178 9
112 246 4
112 195 5
112 231 4
112 249 10
112 172 7
112 115 2
112 168 1
112 191 8
112 200 2
112 133 10
112 150 1
112 229 9
112 174 10
112 134 1
112 161 9
112 152 5
112 180 7
112 138 7
112 241 2
112 113 6
112 209 7
112 141 6
112 149 1
112 131 6
112 159 10
112 187 4
112 230 5
112 157 2
112 173 6
112 201 10
112 215 10
112 155 7
112 192 7
112 132 1
112 121 5
112 197 5
112 218 4
113 187 10
113 239 1
113 145 3
113 199 5
113 210 10
113 183 8
113 203 3
113 151 5
113 225 9
113 189 6
113 122 4
113 238 6
113 223 2
113 174 5
113 170 9
113 152 10
113 179 7
113 123 9
113 212 8
113 147 1
113 177 4
113 233 1
113 118 1
113 202 5
113 201 2
113 156 3
113 182 2
113 171 5
113 216 5
113 143 3
113 227 1
113 222 9
113 194 3
113 162 10
113 198 7
113 153 10
113 135 9
113 243 9
113 132 10
113 164 10
113 248 1
113 236 5
113 117 5
113 166 4
113 133 6
113 150 10
113 114 2
113 245 4
113 218 7
113 240 9
113 181 10
113 188 2
113 173 8
113 241 10
113 207 7
113 185 10
113 242 5
113 196 8
113 154 3
113 172 10
113 237 8
113 244 6
113 211 6
113 144 7
113 209 1
113 215 2
113 168 6
113 121 9
113 247 8
113 115 3
113 137 5
113 204 7
113 136 2
113 116 7
113 131 8
113 128 10
113 200 8
113 129 4
113 148 6
113 142 1
113 167 7
113 178 6
113 134 3
113 127 1
113 119 9
113 186 6
113 191 8
113 224 3
113 217 6
113 125 3
113 249 9
113 160 2
113 235 1
113 141 3
113 165 2
113 159 9
113 208 2
113 232 7
113 161 8
113 250 7
113 226 7
113 228 7
113 175 8
113 197 10
113 220 5
113 169 6
113 192 8
113 146 8
113 139 8
113 158 5
113 157 6
113 193 7
113 184 2
113 214 2
113 155 7
113 126 1
113 130 7
113 219 8
113 163 7
113 205 3
113 140 2
113 138 7
114 139 7
114 118 8
114 235 2
114 250 6
114 237 7
114 182 8
114 125 3
114 221 5
114 241 3
114 126 9
114 242 3
114 233 3
114 176 3
114 120 9
114 164 5
114 165 10
114 211 4
114 161 8
114 186 8
114 117 9
114 149 9
114 148 7
114 199 9
114 189 10
114 191 3
114 185 6
114 124 7
114 228 6
114 187 2
114 213 6
114 131 2
114 194 4
114 160 10
114 212 8
114 142 3
114 138 10
114 215 4
114 130 9
114 197 9
114 135 4
114 190 6
114 192 2
114 247 10
114 127 3
114 208 3
114 226 3
114 201 10
114 172 3
114 146 1
114 162 4
114 147 5
114 222 7
114 184 8
114 229 7
114 121 6
114 223 5
114 171 8
114 143 10
114 173 3
114 227 7
114 238 7
114 218 7
114 214 6
114 220 5
114 178 1
114 166 5
114 210 6
114 119 4
114 216 3
114 203 10
114 205 1
114 248 5
114 193 9
114 128 4
114 129 2
114 180 1
114 217 6
114 152 6
114 153 2
114 170 1
114 132 7
114 195 2
114 163 6
114 151 6
114 249 6
114 134 6
114 230 10
114 207 10
114 236 5
114 188 4
114 179 3
114 206 3
114 140 4
114 174 7
114 246 7
114 155 3
114 141 10
114 154 2
114 243 5
114 181 1
114 209 2
114 156 1
114 115 4
114 225 6
114 150 10
114 168 6
114 234 9
114 145 5
114 144 9
114 167 5
114 239 5
114 198 1
114 200 2
114 183 8
114 175 6
114 122 10
114 240 4
114 231 3
114 232 6
114 159 4
114 158 3
114 202 7
114 177 9
115 211 3
115 116 2
115 240 8
115 168 8
115 179 6
115 250 5
115 181 10
115 220 7
115 139 2
115 186 7
115 183 10
115 130 1
115 214 7
115 165 2
115 243 6
115 160 4
115 173 10
115 158 4
115 239 1
115 202 6
115 175 5
115 246 2
115 134 3
115 234 9
115 164 6
115 127 4
115 225 1
115 218 4
115 148 9
115 141 8
115 153 9
115 169 2
115 185 7
115 229 10
115 198 9
115 221 8
115 166 9
115 142 1
115 118 1
115 136 3
115 177 5
115 178 1
115 238 10
115 154 3
115 151 1
115 231 3
115 207 9
115 143 5
115 171 9
115 147 2
115 129 7
115 204 10
115 245 10
115 117 3
115 194 5
115 209 10
115 176 4
115 210 2
115 125 6
115 205 7
115 128 2
115 161 6
115 162 7
115 237 1
115 145 5
115 180 5
115 192 4
115 212 1
115 189 7
115 203 1
115 152 6
115 131 9
115 191 10
115 193 8
115 133 10
115 196 4
115 150 5
115 137 6
115 188 6
115 219 1
115 236 3
115 241 10
115 247 9
115 182 1
115 149 8
115 244 5
115 208 8
115 122 7
115 119 9
115 170 9
115 222 10
115 213 7
115 140 4
115 195 6
115 235 9
115 199 10
115 200 5
115 184 2
115 144 7
115 233 10
115 174 6
115 121 6
115 159 4
115 197 4
115 206 2
115 230 10
115 156 6
115 146 9
115 226 1
115 216 5
115 248 3
115 249 9
115 190 10
115 242 1
115 123 9
115 126 3
116 201 6
116 192 6
116 243 5
116 202 4
116 228 5
116 140 7
116 249 8
116 139 3
116 206 2
116 225 4
116 244 3
116 196 2
116 125 4
116 205 4
116 250 1
116 198 8
116 216 6
116 230 3
116 219 7
116 241 9
116 121 10
116 208 9
116 148 7
116 236 3
116 117 4
116 237 6
116 220 9
116 238 1
116 173 5
116 133 2
116 188 2
116 164 3
116 119 8
116 158 1
116 197 7
116 234 9
116 146 5
116 135 5
116 231 2
116 162 6
116 182 1
116 191 4
116 223 5
116 166 3
116 147 1
116 151 1
116 187 3
116 248 4
116 247 10
116 207 3
116 132 7
116 179 9
116 161 3
116 200 9
116 245 4
116 127 2
116 213 7
116 150 7
116 246 4
116 163 7
116 194 8
116 218 8
116 181 7
116 154 8
116 203 10
116 129 2
116 183 6
116 138 6
116 171 7
116 134 2
116 184 4
116 209 1
116 128 2
116 242 2
116 240 8
116 176 3
116 169 9
116 190 10
116 152 7
116 142 7
116 156 8
116 157 1
116 123 10
116 144 1
116 145 10
116 174 1
116 168 7
116 143 5
116 149 5
116 153 2
116 212 5
116 159 7
116 217 8
116 199 10
116 186 5
116 131 6
116 232 10
116 204 4
116 155 10
116 136 8
116 195 9
116 226 6
116 222 7
116 141 8
116 193 7
116 137 9
116 165 10
116 185 5
116 172 1
116 175 10
116 170 7
116 224 2
116 189 7
116 130 4
116 122 3
116 160 7
116 239 1
116 211 1
116 233 6
116 124 2
116 180 3
116 126 2
116 178 5
116 215 7
116 229 1
117 189 7
117 201 7
117 224 4
117 124 4
117 217 4
117 210 2
117 144 4
117 158 10
117 165 1
117 128 1
117 196 5
117 212 10
117 175 3
117 173 5
117 152 9
117 127 6
117 180 7
117 213 1
117 223 9
117 231 8
117 138 3
117 235 10
117 184 9
117 123 2
117 151 6
117 239 5
117 145 9
117 194 7
117 135 5
117 157 10
117 241 6
117 229 1
117 141 7
117 163 5
117 211 4
117 245 2
117 136 8
117 222 5
117 188 10
117 249 4
117 162 1
117 130 5
117 195 7
117 234 3
117 248 3
117 171 8
117 132 9
117 199 3
117 242 6
117 218 1
117 125 6
117 183 6
117 137 3
117 198 7
117 219 10
117 226 7
117 146 4
117 121 10
117 166 9
117 160 4
117 181 7
117 203 9
117 227 6
117 230 9
117 167 10
117 200 5
117 148 2
117 134 7
117 140 4
117 164 7
117 191 3
117 126 7
117 214 1
117 120 2
117 122 8
117 168 5
117 161 3
117 243 9
117 149 10
117 207 9
117 237 2
117 221 5
117 228 6
117 238 9
117 246 4
117 182 4
117 143 3
117 220 1
117 172 2
117 192 9
117 176 7
117 186 7
117 153 2
117 244 1
117 178 4
117 147 9
117 202 9
117 139 6
117 193 1
117 190 7
117 118 8
117 185 10
117 208 4
117 179 10
117 154 4
117 187 5
117 247 5
117 215 10
117 150 7
117 169 3
117 177 4
117 174 1
117 250 3
117 205 1
117 240 6
117 156 2
117 159 5
118 237 10
118 167 2
118 152 10
118 159 5
118 214 7
118 246 7
118 145 1
118 236 2
118 140 8
118 226 10
118 171 5
118 150 6
118 135 2
118 219 2
118 199 2
118 146 1
118 177 6
118 124 4
118 195 2
118 134 8
118 198 9
118 188 7
118 181 6
118 213 5
118 149 7
118 244 6
118 194 1
118 228 9
118 189 4
118 191 9
118 162 2
118 183 6
118 155 4
118 220 8
118 151 5
118 176 5
118 186 5
118 232 4
118 126 10
118 230 5
118 157 1
118 141 4
118 241 7
118 217 8
118 131 7
118 174 5
118 142 6
118 224 9
118 139 2
118 210 3
118 187 10
118 238 7
118 169 7
118 153 1
118 165 3
118 178 7
118 242 7
118 209 2
118 175 5
118 121 9
118 190 10
118 248 2
118 133 6
118 123 6
118 222 2
118 233 7
118 221 8
118 156 6
118 125 7
118 170 4
118 182 10
118 215 3
118 185 3
118 203 7
118 120 4
118 173 3
118 206 8
118 166 10
118 247 1
118 205 2
118 180 6
118 129 9
118 196 9
118 249 9
118 179 8
118 202 8
118 245 7
118 234 1
118 212 7
118 207 9
118 137 7
118 143 7
118 243 4
118 144 7
118 192 4
118 127 5
118 193 2
118 136 6
118 138 10
118 119 1
118 184 1
118 227 1
118 163 7
118 231 3
118 229 3
118 128 4
118 218 1
118 239 4
118 240 9
118 172 3
118 122 7
118 216 4
118 235 1
118 223 3
118 154 7
118 208 5
118 148 9
118 211 8
118 168 2
118 200 5
118 225 3
118 161 10
118 160 9
118 197 7
119 245 3
119 238 4
119 194 3
119 226 8
119 183 1
119 168 5
119 247 5
119 222 4
119 186 3
119 227 1
119 204 1
119 248 2
119 128 10
119 236 3
119 249 1
119 221 6
119 193 4
119 130 9
119 166 5
119 177 6
119 201 3
119 175 9
119 155 6
119 214 1
119 131 2
119 163 4
119 171 4
119 156 10
119 134 9
119 123 3
119 229 7
119 170 3
119 149 1
119 220 9
119 205 5
119 241 8
119 215 9
119 142 7
119 161 3
119 189 7
119 216 9
119 244 7
119 234 5
119 195 7
119 167 1
119 139 2
119 240 8
119 235 8
119 233 4
119 125 1
119 197 10
119 224 1
119 140 8
119 198 8
119 164 5
119 162 9
119 180 1
119 151 7
119 173 7
119 223 4
119 219 6
119 199 5
119 120 2
119 154 1
119 132 3
119 207 9
119 147 10
119 141 5
119 185 1
119 242 6
119 165 8
119 144 10
119 129 3
119 190 10
119 192 6
119 231 1
119 135 1
119 153 2
119 143 1
119 150 5
119 172 7
119 187 2
119 213 10
119 184 1
119 209 10
119 136 6
119 146 4
119 250 4
119 196 6
119 176 8
119 182 3
119 206 6
119 211 9
119 217 2
119 179 7
119 159 5
119 202 5
119 124 3
119 188 1
119 178 5
119 237 7
119 169 7
119 228 7
119 203 10
119 145 6
119 157 1
119 243 1
119 160 7
119 158 2
119 212 2
119 208 10
119 230 8
119 137 4
119 133 6
119 181 6
119 138 2
119 127 9
119 218 10
119 148 9
119 200 5
119 122 3
119 174 3
119 126 5
119 239 5
119 191 4
120 165 10
120 177 2
120 157 5
120 137 6
120 208 8
120 187 1
120 140 10
120 154 5
120 215 4
120 199 10
120 183 5
120 216 9
120 221 2
120 182 6
120 207 5
120 212 10
120 231 3
120 189 3
120 156 6
120 171 10
120 147 8
120 126 4
120 247 4
120 190 6
120 204 2
120 142 8
120 158 8
120 160 3
120 191 2
120 234 9
120 150 7
120 169 6
120 129 10
120 201 10
120 224 3
120 227 4
120 202 7
120 250 6
120 138 4
120 141 5
120 223 10
120 232 10
120 174 1
120 206 7
120 127 4
120 185 3
120 175 4
120 245 7
120 242 6
120 178 8
120 167 6
120 198 9
120 143 10
120 239 7
120 135 1
120 244 2
120 128 6
120 170 1
120 146 2
120 220 8
120 197 5
120 166 2
120 172 7
120 228 6
120 186 9
120 181 2
120 176 10
120 164 2
120 246 6
120 145 1
120 151 2
120 219 5
120 225 8
120 134 4
120 192 5
120 203 10
120 121 6
120 133 2
120 240 4
120 132 9
120 180 6
120 139 4
120 179 2
120 193 6
120 230 6
120 162 2
120 195 6
120 130 2
120 226 7
120 125 2
120 233 8
120 124 9
120 217 9
120 194 3
120 173 9
120 131 9
120 196 6
120 200 1
120 168 4
120 211 9
120 243 7
120 136 3
120 249 3
120 248 2
120 144 1
120 237 5
120 214 2
120 236 5
120 123 2
120 229 4
120 241 9
120 188 9
120 184 2
120 122 10
120 205 5
120 149 7
120 159 6
120 238 2
120 148 5
120 213 10
121 213 7
121 172 10
121 155 3
121 173 10
121 145 3
121 171 7
121 152 8
121 131 4
121 210 3
121 136 3
121 239 7
121 153 10
121 139 1
121 193 6
121 195 5
121 133 9
121 231 4
121 128 10
121 157 5
121 202 6
121 135 2
121 180 6
121 250 9
121 207 9
121 225 4
121 183 9
121 227 8
121 182 5
121 162 9
121 141 4
121 247 6
121 208 5
121 230 2
121 242 1
121 233 2
121 201 7
121 249 10
121 189 9
121 246 5
121 222 8
121 217 9
121 167 1
121 235 10
121 154 1
121 206 1
121 126 9
121 186 4
121 142 7
121 219 9
121 198 10
121 240 10
121 144 3
121 194 5
121 243 4
121 229 2
121 215 1
121 188 5
121 147 10
121 134 7
121 236 2
121 224 9
121 146 6
121 238 6
121 184 1
121 185 5
121 124 7
121 190 6
121 212 10
121 209 5
121 132 4
121 159 4
121 203 10
121 199 6
121 127 5
121 181 6
121 204 7
121 200 2
121 149 2
121 187 6
121 123 5
121 197 6
121 150 4
121 196 4
121 148 10
121 163 9
121 179 3
121 220 7
121 164 1
121 129 9
121 166 1
121 226 3
121 232 2
121 158 10
121 137 10
121 244 4
121 178 5
121 122 3
121 211 1
121 160 9
121 192 4
121 214 5
121 138 6
121 221 2
121 140 8
121 245 4
121 143 5
121 205 2
121 218 8
121 169 6
121 248 4
121 191 7
122 230 9
122 173 8
122 137 9
122 172 7
122 190 5
122 169 8
122 244 10
122 129 5
122 228 8
122 174 1
122 234 3
122 142 7
122 178 1
122 180 10
122 185 9
122 199 10
122 192 10
122 240 10
122 196 7
122 207 8
122 141 3
122 126 10
122 227 4
122 246 3
122 236 7
122 130 3
122 201 9
122 226 4
122 197 5
122 211 7
122 154 7
122 183 7
122 162 8
122 152 5
122 127 2
122 189 2
122 238 5
122 229 5
122 225 4
122 182 9
122 219 7
122 203 4
122 171 10
122 159 8
122 200 10
122 210 3
122 132 3
122 158 1
122 164 8
122 239 10
122 138 6
122 123 7
122 156 3
122 198 7
122 209 6
122 139 1
122 184 7
122 181 7
122 157 6
122 128 4
122 144 5
122 194 2
122 220 7
122 153 8
122 218 5
122 235 8
122 215 8
122 221 6
122 155 5
122 186 10
122 134 9
122 195 4
122 241 9
122 248 4
122 133 1
122 140 3
122 124 8
122 146 1
122 151 2
122 149 9
122 223 10
122 135 1
122 147 10
122 191 2
122 150 4
122 212 9
122 231 7
122 168 1
122 242 7
122 247 6
122 213 8
122 161 6
122 163 4
122 205 10
122 188 2
122 204 7
122 131 2
122 202 4
122 217 8
122 249 9
122 166 3
122 175 4
122 145 2
122 165 9
122 224 2
122 167 7
122 143 3
122 206 4
122 160 2
122 208 5
122 176 1
122 177 6
122 245 1
122 148 7
122 125 9
123 156 3
123 214 9
123 150 1
123 135 4
123 197 5
123 209 8
123 227 6
123 185 5
123 212 1
123 222 9
123 160 7
123 166 2
123 149 5
123 174 8
123 164 9
123 131 7
123 140 5
123 129 6
123 193 2
123 241 9
123 176 2
123 221 5
123 147 10
123 151 6
123 136 1
123 217 2
123 188 7
123 186 3
123 245 9
123 177 9
123 189 3
123 223 2
123 198 3
123 225 2
123 228 3
123 126 1
123 159 3
123 142 5
123 153 1
123 130 5
123 168 2
123 190 4
123 250 9
123 191 9
123 210 9
123 179 7
123 182 1
123 194 5
123 138 2
123 231 9
123 234 7
123 169 6
123 196 3
123 173 10
123 199 4
123 219 7
123 203 10
123 163 5
123 201 5
123 213 7
123 172 6
123 200 10
123 230 6
123 155 7
123 132 8
123 239 8
123 246 6
123 125 10
123 133 9
123 204 1
123 139 5
123 216 10
123 167 9
123 141 5
123 226 3
123 237 9
123 187 9
123 157 6
123 247 4
123 249 5
123 215 8
123 137 5
123 205 8
123 184 9
123 178 3
123 232 5
123 171 8
123 233 5
123 224 2
123 238 8
123 154 5
123 175 6
123 242 10
123 248 7
123 161 3
123 152 4
123 202 8
123 192 8
123 144 5
123 195 2
123 180 7
123 236 3
123 143 1
123 165 5
123 181 7
123 158 10
123 229 7
123 146 1
123 218 5
123 240 10
123 162 9
123 206 1
123 134 9
123 145 3
123 244 3
124 145 3
124 174 9
124 215 5
124 169 2
124 153 1
124 179 5
124 164 8
124 247 8
124 142 1
124 206 10
124 201 9
124 238 2
124 186 9
124 202 3
124 237 8
124 157 8
124 229 3
124 207 6
124 129 3
124 213 9
124 224 8
124 193 7
124 226 3
124 220 5
124 217 2
124 133 10
124 159 10
124 218 6
124 211 6
124 228 2
124 126 9
124 195 1
124 143 9
124 225 2
124 127 5
124 246 7
124 240 9
124 154 1
124 181 6
124 183 2
124 135 5
124 249 9
124 139 2
124 199 7
124 214 6
124 221 9
124 140 9
124 172 4
124 241 8
124 167 6
124 192 7
124 184 8
124 178 2
124 244 5
124 196 9
124 198 4
124 222 9
124 156 4
124 136 7
124 148 4
124 144 4
124 219 2
124 177 10
124 131 1
124 189 3
124 160 4
124 223 6
124 208 5
124 194 10
124 250 10
124 147 7
124 171 6
124 203 6
124 138 5
124 150 1
124 209 2
124 170 8
124 248 7
124 155 3
124 197 8
124 216 1
124 204 2
124 162 4
124 227 8
124 166 10
124 165 7
124 173 9
124 239 9
124 231 6
124 212 4
124 137 5
124 187 5
124 168 4
124 141 7
124 180 2
124 182 6
124 191 1
124 175 9
124 163 7
124 158 9
124 132 5
124 200 2
124 176 2
124 161 8
124 234 3
124 243 9
124 205 2
124 130 3
124 134 9
124 149 10
124 190 4
124 188 6
124 245 9
124 210 1
124 235 8
124 232 1
125 213 4
125 247 7
125 225 1
125 163 1
125 218 7
125 177 5
125 249 6
125 168 8
125 170 3
125 165 8
125 138 3
125 230 9
125 231 2
125 169 9
125 236 5
125 141 8
125 188 7
125 187 10
125 164 9
125 158 4
125 167 4
125 233 7
125 220 5
125 240 4
125 189 7
125 248 4
125 171 1
125 132 3
125 147 6
125 200 2
125 186 10
125 150 3
125 215 6
125 126 10
125 192 2
125 234 6
125 162 2
125 175 3
125 209 1
125 130 2
125 139 4
125 143 1
125 191 7
125 212 7
125 145 8
125 148 6
125 196 2
125 144 6
125 137 2
125 235 3
125 179 5
125 241 4
125 199 8
125 238 6
125 243 6
125 246 5
125 134 9
125 166 6
125 153 7
125 202 2
125 242 3
125 151 5
125 178 9
125 161 4
125 203 9
125 207 2
125 239 2
125 173 7
125 244 10
125 146 7
125 204 2
125 140 4
125 176 7
125 185 10
125 193 10
125 149 6
125 216 4
125 182 3
125 156 4
125 142 8
125 227 9
125 133 4
125 205 3
125 222 6
125 159 3
125 206 10
125 232 10
125 224 10
125 221 8
125 152 2
125 226 8
125 157 6
125 184 8
125 128 8
125 197 10
125 174 6
125 223 3
125 129 2
125 201 6
125 214 10
125 245 2
125 211 10
125 135 4
125 195 6
125 250 10
125 136 4
125 208 6
125 127 10
125 180 5
125 237 6
125 172 9
125 194 3
125 183 9
125 190 8
125 155 4
126 224 6
126 182 1
126 226 4
126 245 3
126 191 7
126 135 7
126 201 4
126 145 2
126 239 9
126 148 5
126 151 1
126 188 1
126 212 7
126 161 4
126 187 2
126 246 7
126 221 9
126 134 2
126 137 9
126 225 7
126 219 5
126 206 8
126 234 10
126 138 9
126 237 6
126 166 3
126 249 4
126 204 2
126 180 1
126 211 4
126 213 7
126 164 4
126 139 2
126 250 8
126 178 7
126 175 2
126 172 1
126 153 10
126 170 1
126 208 1
126 130 3
126 248 9
126 202 9
126 230 2
126 132 10
126 199 6
126 215 7
126 144 1
126 242 3
126 235 1
126 167 8
126 140 8
126 152 3
126 190 4
126 189 5
126 150 3
126 169 4
126 196 9
126 209 4
126 220 3
126 232 1
126 181 3
126 223 4
126 163 8
126 244 8
126 146 2
126 171 4
126 207 3
126 179 1
126 185 7
126 129 8
126 128 8
126 210 1
126 198 6
126 194 10
126 203 4
126 228 5
126 236 5
126 156 10
126 193 2
126 136 8
126 195 4
126 155 8
126 222 3
126 184 5
126 159 2
126 147 7
126 160 10
126 162 4
126 149 4
126 197 8
126 142 2
126 216 5
126 243 10
126 158 8
126 183 5
126 240 4
126 227 7
126 192 8
126 157 9
126 214 10
126 174 10
126 186 8
126 247 1
126 200 4
126 131 10
126 233 2
126 154 4
126 238 6
126 177 8
126 133 4
126 127 5
126 218 3
126 168 2
126 205 3
127 151 10
127 182 4
127 250 10
127 241 2
127 139 9
127 245 4
127 149 3
127 215 3
127 192 10
127 176 7
127 199 8
127 130 4
127 137 1
127 239 6
127 221 9
127 181 5
127 196 8
127 185 7
127 167 8
127 132 10
127 193 8
127 148 5
127 200 1
127 206 1
127 131 2
127 141 8
127 219 5
127 240 7
127 155 7
127 217 10
127 198 1
127 232 7
127 133 2
127 145 2
127 191 7
127 203 10
127 172 4
127 223 4
127 177 7
127 202 4
127 237 3
127 156 10
127 160 9
127 207 4
127 233 5
127 170 1
127 189 6
127 183 6
127 138 1
127 184 8
127 213 7
127 142 3
127 164 8
127 224 5
127 178 8
127 187 4
127 214 4
127 247 9
127 220 2
127 212 4
127 201 1
127 174 4
127 243 2
127 246 4
127 235 6
127 159 9
127 194 10
127 152 8
127 226 8
127 227 10
127 179 7
127 197 9
127 143 6
127 222 9
127 234 8
127 188 3
127 128 6
127 248 8
127 231 6
127 134 5
127 158 1
127 169 10
127 180 1
127 163 3
127 154 6
127 218 4
127 195 10
127 129 2
127 161 7
127 205 2
127 147 3
127 136 1
127 225 1
127 190 2
127 175 2
127 150 9
127 168 8
127 211 1
127 135 10
127 171 1
127 210 8
127 208 1
127 157 2
127 229 5
127 146 8
127 242 1
127 230 5
127 249 3
127 244 3
127 144 6
127 140 8
127 238 1
128 180 4
128 222 4
128 175 8
128 195 2
128 196 2
128 134 4
128 193 3
128 137 5
128 207 3
128 199 9
128 239 5
128 233 5
128 142 2
128 179 4
128 249 5
128 201 5
128 248 9
128 153 5
128 198 7
128 238 4
128 166 3
128 217 1
128 185 5
128 165 4
128 154 4
128 242 9
128 181 5
128 227 6
128 228 6
128 208 3
128 172 8
128 225 5
128 240 3
128 140 8
128 168 5
128 159 5
128 129 8
128 202 1
128 131 1
128 132 7
128 151 3
128 247 6
128 191 7
128 171 10
128 235 9
128 174 6
128 215 6
128 250 8
128 232 6
128 148 7
128 186 9
128 189 1
128 162 7
128 178 6
128 147 5
128 200 3
128 141 10
128 184 4
128 173 5
128 145 7
128 138 5
128 136 10
128 160 9
128 149 10
128 188 7
128 205 3
128 243 3
128 170 9
128 133 3
128 210 5
128 246 8
128 244 9
128 209 6
128 169 7
128 177 5
128 211 1
128 182 10
128 156 1
128 139 5
128 218 2
128 221 5
128 197 2
128 241 8
128 192 2
128 152 1
128 150 9
128 213 9
128 194 2
128 176 9
128 237 6
128 135 4
128 204 6
128 144 9
128 158 7
128 229 2
128 230 4
128 206 8
128 157 7
128 234 7
128 226 7
128 167 10
128 187 7
128 143 2
128 155 8
128 163 7
128 231 2
128 224 9
128 190 5
128 164 1
128 203 10
129 249 7
129 204 2
129 240 10
129 244 10
129 134 10
129 235 3
129 205 3
129 149 5
129 183 6
129 195 10
129 200 9
129 208 9
129 239 2
129 192 1
129 130 5
129 236 10
129 237 7
129 184 9
129 147 1
129 173 6
129 219 3
129 131 3
129 169 6
129 210 6
129 145 5
129 177 7
129 226 10
129 203 4
129 142 1
129 213 8
129 231 2
129 220 10
129 133 9
129 182 1
129 221 4
129 250 6
129 245 4
129 144 5
129 190 1
129 201 6
129 172 3
129 218 5
129 230 2
129 155 1
129 168 5
129 185 2
129 140 7
129 152 1
129 171 5
129 154 3
129 212 3
129 224 5
129 194 2
129 146 2
129 158 6
129 246 8
129 181 2
129 161 7
129 222 1
129 187 7
129 150 1
129 227 5
129 234 7
129 141 5
129 179 10
129 223 2
129 151 6
129 211 7
129 163 3
129 186 9
129 206 9
129 189 2
129 157 2
129 174 3
129 198 8
129 188 5
129 241 4
129 165 10
129 164 3
129 233 8
129 214 1
129 156 3
129 132 8
129 215 2
129 243 8
129 178 1
129 166 8
129 137 4
129 207 4
129 248 5
129 217 10
129 228 1
129 180 2
129 193 4
129 162 10
129 225 4
129 242 9
129 216 4
129 238 8
129 247 7
129 229 2
129 143 4
129 135 2
129 209 8
129 160 2
129 138 6
129 176 5
129 167 10
129 202 1
129 175 2
130 188 3
130 206 4
130 135 8
130 147 8
130 247 7
130 229 2
130 194 2
130 207 6
130 223 7
130 159 10
130 155 7
130 185 9
130 245 4
130 168 7
130 156 9
130 210 2
130 177 8
130 181 6
130 190 10
130 131 8
130 143 9
130 162 1
130 221 2
130 158 3
130 142 4
130 195 7
130 192 6
130 213 6
130 145 10
130 132 6
130 242 9
130 225 10
130 199 4
130 212 9
130 196 5
130 154 5
130 141 7
130 217 3
130 152 6
130 164 9
130 165 8
130 226 7
130 183 5
130 140 5
130 186 2
130 200 9
130 189 2
130 241 10
130 150 1
130 237 6
130 235 6
130 148 3
130 171 1
130 170 3
130 215 1
130 218 7
130 227 9
130 187 4
130 166 1
130 178 6
130 134 5
130 146 10
130 151 9
130 234 2
130 208 5
130 153 1
130 246 8
130 203 2
130 244 6
130 169 4
130 239 3
130 191 3
130 240 8
130 224 7
130 182 9
130 248 1
130 205 8
130 144 7
130 219 10
130 176 5
130 216 4
130 222 3
130 228 1
130 173 9
130 204 1
130 175 9
130 249 6
130 250 4
130 160 9
130 138 10
130 193 9
130 167 8
130 197 10
130 214 9
130 139 1
130 133 2
130 198 3
130 220 10
130 209 10
130 231 9
130 238 1
130 136 6
130 149 5
130 232 2
130 161 2
131 202 4
131 174 4
131 237 10
131 214 6
131 198 1
131 172 3
131 210 9
131 155 9
131 144 6
131 240 5
131 225 8
131 205 2
131 151 8
131 171 7
131 221 7
131 170 5
131 154 4
131 227 6
131 233 4
131 179 7
131 229 5
131 226 4
131 245 10
131 184 3
131 136 3
131 139 10
131 142 10
131 169 6
131 156 1
131 133 5
131 217 9
131 222 3
131 201 9
131 189 9
131 231 4
131 134 5
131 194 7
131 165 3
131 209 3
131 173 5
131 175 5
131 243 1
131 182 7
131 247 7
131 166 10
131 203 6
131 181 6
131 204 5
131 232 2
131 208 7
131 176 1
131 236 4
131 140 1
131 212 3
131 199 1
131 145 9
131 141 3
131 218 1
131 164 6
131 213 3
131 224 10
131 149 2
131 148 7
131 187 4
131 206 5
131 196 8
131 241 4
131 183 1
131 216 2
131 195 7
131 143 6
131 246 4
131 162 7
131 193 3
131 180 9
131 168 3
131 200 3
131 250 8
131 234 2
131 235 4
131 220 10
131 211 10
131 190 1
131 248 7
131 146 4
131 178 8
131 161 5
131 188 10
131 191 8
131 167 6
131 160 7
131 153 9
131 186 7
131 177 1
131 138 10
131 135 9
131 150 7
131 197 10
131 238 3
131 249 1
131 132 2
131 147 7
132 162 6
132 198 6
132 182 1
132 146 7
132 152 1
132 144 4
132 160 3
132 148 4
132 215 9
132 192 8
132 226 2
132 208 9
132 201 9
132 250 9
132 228 5
132 133 3
132 235 6
132 245 7
132 189 3
132 234 8
132 175 5
132 150 10
132 248 3
132 200 10
132 202 10
132 214 7
132 233 5
132 212 3
132 156 2
132 207 6
132 158 1
132 197 6
132 163 1
132 187 4
132 206 10
132 194 6
132 137 5
132 230 10
132 203 6
132 161 2
132 172 4
132 177 8
132 205 3
132 229 10
132 173 6
132 242 3
132 218 3
132 210 6
132 237 10
132 249 8
132 140 7
132 196 7
132 199 8
132 191 8
132 153 7
132 190 3
132 183 6
132 186 6
132 157 7
132 142 8
132 168 10
132 211 9
132 138 2
132 239 4
132 151 7
132 167 1
132 236 4
132 188 8
132 164 2
132 147 3
132 243 7
132 149 5
132 225 8
132 179 8
132 227 2
132 193 5
132 224 2
132 143 3
132 165 9
132 223 2
132 141 1
132 159 6
132 139 1
132 145 2
132 135 5
132 181 5
132 154 1
132 169 6
132 180 2
132 221 2
132 219 6
132 209 10
132 204 6
132 178 3
132 170 9
132 222 4
132 246 1
132 195 6
132 216 3
132 176 2
132 213 2
132 155 6
133 246 3
133 144 8
133 165 1
133 181 5
133 210 6
133 222 9
133 179 8
133 162 4
133 150 1
133 215 3
133 167 7
133 204 3
133 155 4
133 183 3
133 163 1
133 187 4
133 169 4
133 148 9
133 231 6
133 207 6
133 202 6
133 191 3
133 223 2
133 189 6
133 182 2
133 225 1
133 201 6
133 249 3
133 245 10
133 241 8
133 221 1
133 176 4
133 200 3
133 151 2
133 147 8
133 243 3
133 203 5
133 180 6
133 156 7
133 194 9
133 145 9
133 240 7
133 197 4
133 236 7
133 192 1
133 216 8
133 134 10
133 170 2
133 224 4
133 199 5
133 140 4
133 174 4
133 244 7
133 208 5
133 193 9
133 185 5
133 158 8
133 137 1
133 230 5
133 226 8
133 138 3
133 227 1
133 237 3
133 190 6
133 235 2
133 239 4
133 184 6
133 172 10
133 142 5
133 146 6
133 211 6
133 220 6
133 218 9
133 168 5
133 161 3
133 234 10
133 232 6
133 247 6
133 160 6
133 213 7
133 143 1
133 214 9
133 219 9
133 157 9
133 139 7
133 136 6
133 250 10
133 175 4
133 206 2
133 212 4
133 233 8
133 171 5
133 186 9
133 159 4
133 228 7
133 196 7
133 164 1
133 178 10
133 135 4
133 152 7
133 166 8
134 191 5
134 218 4
134 241 1
134 242 5
134 136 6
134 199 7
134 223 4
134 194 7
134 144 5
134 220 2
134 152 2
134 137 6
134 162 8
134 198 6
134 143 9
134 187 6
134 147 8
134 176 8
134 245 1
134 214 5
134 166 6
134 203 6
134 250 7
134 155 3
134 164 5
134 205 9
134 249 2
134 230 1
134 170 9
134 246 6
134 138 2
134 236 7
134 174 3
134 165 4
134 209 7
134 142 6
134 193 6
134 234 1
134 228 3
134 229 6
134 177 6
134 217 7
134 135 10
134 238 8
134 179 9
134 211 3
134 173 7
134 157 2
134 141 2
134 169 6
134 168 6
134 213 5
134 202 5
134 189 3
134 204 3
134 244 10
134 156 9
134 150 1
134 163 4
134 221 7
134 225 8
134 224 1
134 216 4
134 222 4
134 146 1
134 190 10
134 148 6
134 158 1
134 153 9
134 219 5
134 247 5
134 233 4
134 167 3
134 184 7
134 181 5
134 172 1
134 180 2
134 139 6
134 192 9
134 188 1
134 200 4
134 151 1
134 154 2
134 197 10
134 210 8
134 185 4
134 215 4
134 201 10
134 231 2
134 175 1
134 212 9
134 243 8
134 237 8
134 239 5
134 186 10
134 183 3
134 178 6
134 161 5
134 149 9
134 145 4
134 140 3
134 232 2
135 250 5
135 239 3
135 181 6
135 213 2
135 238 10
135 219 8
135 142 7
135 195 9
135 237 4
135 145 5
135 140 4
135 203 10
135 176 2
135 163 2
135 249 6
135 216 4
135 201 3
135 196 10
135 202 1
135 150 2
135 178 1
135 198 10
135 233 4
135 232 9
135 139 2
135 193 5
135 229 8
135 146 7
135 185 6
135 218 4
135 172 9
135 221 8
135 183 1
135 156 5
135 206 6
135 167 3
135 148 4
135 241 7
135 210 4
135 209 1
135 234 2
135 230 2
135 189 8
135 161 3
135 147 9
135 169 8
135 171 10
135 175 5
135 162 3
135 225 7
135 138 8
135 188 9
135 168 6
135 208 9
135 174 6
135 199 10
135 246 1
135 242 8
135 247 6
135 164 8
135 149 5
135 243 2
135 222 9
135 245 2
135 186 9
135 159 6
135 187 8
135 226 8
135 236 5
135 151 4
135 154 5
135 143 6
135 177 2
135 211 3
135 173 1
135 192 2
135 137 8
135 157 8
135 212 7
135 235 9
135 136 9
135 144 2
135 207 7
135 170 2
135 228 1
135 141 2
135 160 8
135 191 7
135 215 5
135 194 7
135 231 1
135 166 3
135 190 6
135 179 3
135 220 10
135 240 6
135 155 7
135 204 9
135 200 2
135 182 8
135 224 1
135 205 7
136 182 3
136 164 2
136 157 5
136 220 5
136 204 9
136 156 5
136 238 4
136 146 6
136 219 9
136 152 5
136 234 1
136 177 10
136 229 1
136 243 10
136 148 2
136 197 2
136 180 2
136 149 4
136 228 1
136 209 7
136 214 5
136 181 10
136 226 4
136 202 1
136 143 9
136 169 1
136 216 2
136 190 7
136 215 9
136 233 1
136 212 6
136 183 2
136 140 9
136 147 7
136 203 8
136 196 10
136 154 5
136 224 3
136 153 3
136 208 10
136 239 1
136 246 6
136 163 6
136 199 2
136 167 2
136 225 6
136 230 9
136 201 5
136 227 8
136 207 10
136 237 10
136 206 5
136 186 2
136 223 8
136 198 3
136 235 6
136 205 1
136 192 3
136 138 5
136 245 8
136 191 6
136 221 7
136 172 10
136 166 9
136 185 5
136 150 8
136 193 2
136 213 10
136 240 10
136 231 9
136 160 3
136 151 6
136 139 7
136 168 6
136 162 1
136 179 9
136 155 1
136 249 9
136 232 10
136 188 5
136 187 2
136 200 9
136 211 7
136 178 5
136 218 7
136 165 2
136 195 5
136 142 9
136 248 6
136 250 10
136 175 1
136 173 10
136 244 2
136 159 5
136 210 8
136 141 1
136 217 6
136 161 4
136 174 5
136 170 5
136 247 10
137 165 6
137 226 10
137 247 3
137 249 10
137 221 2
137 212 9
137 149 3
137 151 3
137 169 3
137 243 6
137 219 9
137 206 10
137 153 9
137 234 8
137 167 6
137 200 2
137 176 9
137 205 1
137 230 9
137 178 9
137 162 1
137 140 6
137 239 8
137 190 7
137 179 4
137 211 4
137 227 9
137 217 3
137 201 3
137 175 1
137 224 4
137 202 10
137 168 4
137 214 9
137 160 8
137 216 8
137 220 7
137 237 3
137 148 5
137 242 1
137 163 4
137 186 2
137 194 5
137 161 8
137 184 8
137 156 3
137 189 2
137 158 1
137 209 6
137 240 6
137 150 7
137 171 4
137 199 9
137 146 9
137 197 6
137 222 10
137 225 7
137 164 7
137 198 3
137 245 10
137 139 1
137 177 3
137 141 3
137 138 2
137 236 10
137 172 8
137 232 2
137 215 1
137 183 2
137 170 8
137 154 9
137 193 3
137 187 1
137 188 4
137 207 10
137 195 9
137 157 5
137 241 7
137 210 3
137 155 5
137 196 4
137 218 5
137 174 1
137 142 5
137 233 6
137 180 7
137 166 10
137 250 4
137 173 1
137 191 8
137 228 1
137 185 7
137 203 4
137 213 2
137 159 3
137 246 3
138 235 2
138 246 1
138 233 2
138 169 9
138 222 10
138 145 4
138 193 4
138 168 7
138 234 7
138 159 5
138 179 3
138 217 7
138 140 6
138 141 6
138 205 9
138 148 9
138 230 7
138 244 9
138 241 8
138 157 9
138 208 10
138 240 2
138 139 7
138 245 2
138 158 9
138 196 3
138 153 5
138 207 10
138 176 2
138 250 9
138 202 8
138 195 10
138 194 10
138 215 1
138 172 2
138 163 3
138 188 4
138 213 1
138 221 10
138 211 7
138 152 8
138 220 10
138 212 2
138 177 9
138 228 9
138 198 3
138 243 6
138 189 7
138 206 8
138 164 8
138 185 2
138 187 1
138 181 10
138 209 10
138 210 2
138 191 1
138 174 1
138 232 4
138 161 1
138 227 8
138 238 8
138 214 9
138 192 1
138 197 8
138 218 6
138 200 10
138 156 2
138 178 6
138 226 9
138 146 8
138 170 9
138 144 3
138 216 9
138 154 4
138 231 4
138 184 2
138 147 1
138 182 2
138 203 2
138 162 2
138 142 1
138 224 9
138 171 7
138 175 1
138 151 5
138 190 4
138 237 7
138 167 8
138 225 10
138 248 2
138 183 4
138 143 9
138 165 8
138 223 2
138 155 1
138 180 9
138 150 10
138 201 5
138 239 5
139 221 10
139 218 7
139 213 1
139 150 2
139 249 9
139 166 6
139 239 7
139 167 8
139 200 2
139 242 4
139 219 7
139 144 9
139 217 6
139 215 5
139 250 5
139 146 7
139 210 3
139 165 5
139 148 5
139 179 9
139 248 10
139 241 9
139 240 8
139 162 5
139 230 10
139 159 5
139 207 6
139 197 6
139 247 10
139 181 1
139 216 6
139 164 4
139 183 9
139 177 7
139 142 4
139 232 3
139 141 4
139 192 8
139 237 7
139 236 10
139 176 6
139 170 3
139 225 5
139 205 8
139 140 7
139 204 2
139 214 5
139 190 10
139 203 10
139 154 2
139 245 4
139 226 10
139 182 7
139 231 4
139 229 6
139 175 4
139 222 8
139 143 1
139 161 5
139 156 9
139 244 2
139 189 6
139 211 4
139 233 10
139 193 8
139 223 5
139 238 5
139 191 8
139 195 4
139 202 6
139 185 9
139 149 1
139 186 1
139 196 9
139 235 5
139 208 8
139 147 4
139 168 10
139 171 8
139 209 5
139 158 10
139 172 1
139 178 6
139 169 9
139 187 5
139 212 10
139 174 3
139 201 1
139 188 5
139 228 3
139 206 5
139 220 9
139 157 2
139 246 8
139 153 9
139 199 1
139 145 5
139 243 7
139 151 3
139 184 1
139 198 6
139 224 7
139 155 8
139 160 4
140 195 6
140 230 4
140 160 10
140 215 2
140 227 3
140 222 4
140 219 1
140 193 6
140 155 8
140 250 9
140 188 5
140 141 1
140 243 2
140 148 5
140 212 7
140 235 4
140 237 9
140 159 9
140 211 1
140 242 8
140 205 2
140 153 10
140 186 8
140 199 1
140 216 7
140 233 10
140 239 1
140 245 4
140 201 2
140 145 3
140 182 2
140 224 1
140 248 4
140 236 5
140 209 3
140 200 10
140 174 3
140 214 10
140 194 2
140 150 5
140 231 7
140 144 5
140 180 6
140 163 5
140 238 5
140 162 8
140 218 2
140 152 9
140 249 1
140 208 6
140 179 8
140 165 9
140 217 9
140 154 6
140 169 2
140 167 8
140 181 8
140 156 6
140 226 6
140 207 3
140 240 10
140 183 1
140 176 5
140 172 3
140 198 2
140 177 4
140 171 4
140 151 3
140 223 6
140 220 1
140 147 7
140 170 1
140 196 9
140 190 6
140 168 5
140 244 4
140 157 9
140 203 10
140 164 9
140 185 5
140 241 5
140 197 3
140 210 7
140 192 1
140 187 5
140 229 1
140 166 10
140 184 4
140 202 6
140 234 10
140 232 6
140 173 10
140 146 8
140 246 7
141 174 8
141 160 7
141 157 1
141 215 4
141 148 4
141 166 9
141 169 2
141 142 9
141 234 1
141 230 3
141 211 6
141 159 9
141 146 6
141 153 10
141 243 7
141 241 2
141 239 10
141 149 9
141 185 8
141 171 2
141 222 2
141 188 1
141 217 2
141 213 1
141 214 2
141 199 2
141 206 10
141 233 1
141 161 3
141 152 9
141 155 1
141 247 4
141 179 6
141 229 4
141 218 6
141 195 2
141 143 1
141 235 8
141 154 10
141 216 7
141 203 1
141 183 5
141 244 7
141 175 3
141 245 10
141 197 10
141 223 8
141 186 5
141 219 10
141 164 1
141 196 5
141 190 4
141 191 9
141 240 8
141 228 1
141 165 4
141 210 6
141 145 6
141 198 1
141 147 2
141 194 2
141 162 10
141 193 1
141 212 1
141 204 5
141 238 9
141 226 5
141 209 3
141 231 2
141 173 6
141 172 2
141 158 6
141 170 5
141 168 3
141 201 10
141 192 7
141 250 6
141 187 8
141 144 2
141 207 1
141 227 1
141 236 5
141 176 9
141 224 3
141 167 1
141 246 1
141 205 10
141 178 2
141 151 8
141 237 6
141 184 3
141 156 6
141 202 9
141 177 3
142 148 2
142 246 10
142 160 10
142 150 6
142 143 1
142 186 6
142 197 4
142 215 3
142 223 8
142 242 10
142 192 2
142 198 4
142 219 3
142 232 9
142 239 7
142 173 9
142 248 3
142 234 3
142 204 7
142 207 9
142 156 10
142 181 4
142 189 8
142 154 8
142 211 6
142 157 10
142 184 4
142 217 2
142 152 3
142 231 3
142 243 7
142 185 4
142 230 6
142 208 9
142 221 5
142 163 7
142 218 4
142 146 7
142 188 8
142 240 1
142 200 1
142 210 2
142 180 3
142 166 3
142 153 10
142 203 2
142 182 4
142 147 10
142 233 10
142 177 6
142 178 4
142 194 8
142 236 3
142 196 2
142 226 5
142 212 8
142 145 6
142 174 2
142 151 7
142 171 4
142 206 2
142 187 8
142 159 1
142 175 2
142 169 1
142 162 10
142 227 3
142 222 5
142 250 2
142 201 8
142 247 8
142 183 1
142 229 3
142 191 1
142 238 1
142 235 6
142 228 4
142 245 8
142 214 7
142 190 5
142 202 3
142 176 9
142 244 8
142 209 8
142 179 5
142 172 5
142 220 3
142 149 7
142 158 10
142 168 9
142 193 7
142 237 6
142 167 8
142 199 3
142 225 9
142 164 7
142 216 7
143 145 5
143 165 10
143 227 5
143 228 2
143 224 7
143 146 8
143 239 9
143 201 8
143 238 4
143 166 10
143 218 3
143 248 8
143 159 8
143 162 3
143 207 7
143 180 9
143 226 5
143 191 9
143 231 9
143 205 10
143 233 6
143 240 1
143 160 3
143 157 4
143 172 7
143 190 2
143 234 4
143 247 1
143 204 6
143 243 1
143 195 10
143 167 9
143 175 9
143 170 7
143 147 1
143 161 3
143 236 6
143 183 4
143 163 8
143 216 4
143 225 1
143 174 4
143 200 2
143 199 9
143 144 6
143 150 2
143 149 7
143 206 4
143 203 10
143 245 10
143 210 8
143 148 9
143 197 2
143 229 1
143 188 4
143 217 7
143 235 6
143 244 7
143 194 2
143 164 10
143 186 4
143 176 8
143 171 4
143 209 7
143 154 10
143 222 2
143 232 4
143 249 10
143 211 10
143 184 7
143 214 9
143 155 6
143 192 8
143 169 5
143 220 9
143 193 3
143 212 8
143 250 5
143 158 4
143 185 9
143 179 5
143 153 7
143 151 9
143 219 8
143 181 5
143 173 2
143 221 3
143 223 8
143 152 1
143 168 10
143 208 5
143 202 7
143 187 4
144 248 1
144 237 9
144 178 10
144 145 2
144 210 3
144 198 10
144 204 2
144 180 4
144 171 9
144 183 1
144 168 3
144 170 7
144 224 10
144 214 9
144 234 8
144 221 7
144 244 4
144 158 10
144 228 1
144 186 10
144 241 10
144 201 2
144 240 2
144 239 8
144 211 10
144 164 3
144 161 6
144 176 4
144 156 7
144 225 7
144 190 4
144 207 2
144 246 7
144 212 4
144 151 8
144 231 4
144 159 9
144 172 1
144 215 3
144 149 5
144 175 1
144 247 8
144 235 6
144 216 8
144 185 1
144 169 7
144 226 3
144 200 9
144 217 5
144 157 3
144 179 3
144 196 9
144 155 6
144 181 4
144 223 7
144 213 6
144 187 3
144 205 1
144 202 9
144 220 10
144 208 1
144 218 3
144 209 6
144 154 9
144 147 3
144 232 1
144 197 5
144 243 4
144 238 6
144 191 10
144 203 3
144 165 4
144 148 7
144 153 2
144 189 10
144 166 8
144 233 5
144 152 4
144 199 3
144 174 5
144 184 9
144 163 1
144 250 7
144 173 3
144 193 5
144 230 5
144 245 6
144 162 9
144 192 7
144 236 3
144 206 1
144 227 5
144 195 2
144 146 9
144 188 3
145 189 9
145 175 4
145 241 8
145 228 9
145 168 3
145 237 8
145 165 7
145 218 6
145 247 6
145 212 3
145 223 4
145 154 8
145 160 3
145 233 3
145 197 8
145 206 5
145 147 9
145 193 6
145 221 6
145 146 4
145 158 3
145 236 10
145 240 3
145 187 3
145 178 10
145 163 6
145 200 4
145 184 8
145 229 10
145 192 7
145 181 3
145 191 6
145 186 4
145 202 7
145 216 5
145 226 3
145 149 5
145 219 10
145 230 9
145 220 6
145 198 8
145 209 5
145 155 9
145 188 5
145 222 6
145 148 8
145 234 6
145 171 9
145 238 2
145 150 4
145 250 2
145 235 5
145 151 7
145 179 2
145 207 9
145 156 7
145 210 4
145 214 4
145 232 6
145 166 6
145 199 9
145 239 5
145 180 3
145 177 8
145 246 2
145 172 5
145 215 9
145 213 9
145 211 8
145 201 6
145 242 1
145 217 9
145 243 6
145 185 8
145 196 10
145 195 9
145 227 4
145 208 6
145 190 5
145 152 8
145 159 2
145 167 6
145 173 7
145 194 8
145 164 6
145 174 9
145 249 9
145 161 6
145 248 7
145 204 7
145 245 7
145 157 3
146 239 8
146 228 2
146 225 10
146 166 3
146 208 5
146 169 1
146 213 1
146 170 6
146 156 3
146 224 9
146 234 8
146 175 3
146 163 5
146 186 7
146 183 2
146 202 1
146 189 2
146 167 3
146 203 6
146 219 7
146 164 1
146 171 7
146 181 7
146 244 3
146 205 1
146 240 6
146 191 5
146 221 4
146 245 1
146 154 7
146 233 3
146 148 9
146 196 6
146 177 6
146 184 2
146 190 10
146 243 10
146 192 4
146 160 4
146 235 5
146 238 1
146 198 5
146 159 7
146 193 3
146 222 3
146 236 4
146 187 10
146 147 5
146 247 4
146 211 9
146 161 1
146 223 4
146 229 7
146 197 8
146 172 6
146 162 6
146 195 5
146 210 9
146 230 6
146 250 3
146 188 1
146 237 3
146 242 3
146 152 9
146 207 3
146 246 9
146 249 10
146 173 8
146 227 4
146 241 2
146 180 9
146 209 10
146 158 6
146 214 9
146 179 6
146 200 4
146 212 9
146 231 8
146 216 8
146 174 1
146 176 8
146 217 10
146 153 8
146 182 3
146 194 1
146 232 9
146 149 2
146 157 3
146 165 7
146 178 8
146 168 4
147 176 8
147 242 2
147 148 9
147 156 3
147 248 3
147 233 8
147 246 7
147 239 3
147 182 9
147 171 9
147 169 6
147 201 6
147 189 8
147 236 7
147 198 8
147 222 3
147 228 2
147 177 10
147 232 5
147 213 9
147 240 6
147 187 10
147 194 2
147 151 9
147 219 10
147 190 8
147 216 7
147 154 9
147 168 7
147 229 5
147 155 9
147 217 1
147 172 3
147 166 6
147 161 3
147 215 10
147 207 5
147 195 3
147 157 2
147 153 10
147 160 6
147 231 7
147 225 2
147 152 8
147 165 8
147 205 10
147 245 3
147 234 5
147 223 2
147 191 4
147 250 5
147 247 9
147 220 7
147 238 3
147 149 10
147 159 6
147 226 10
147 179 5
147 185 5
147 214 9
147 237 10
147 204 10
147 158 9
147 170 7
147 162 10
147 174 8
147 167 1
147 181 7
147 206 3
147 208 9
147 210 2
147 196 7
147 244 9
147 212 9
147 180 9
147 164 5
147 227 10
147 202 2
147 243 8
147 209 8
147 193 9
147 163 9
147 249 8
147 188 10
147 192 6
147 178 8
147 173 3
147 186 1
147 183 8
147 224 9
147 199 6
147 184 2
147 150 5
147 241 10
147 211 2
147 203 6
147 197 2
147 221 5
148 227 9
148 188 2
148 235 1
148 247 1
148 159 2
148 173 1
148 210 8
148 231 7
148 218 2
148 201 6
148 211 10
148 162 10
148 169 7
148 191 1
148 168 7
148 198 5
148 176 3
148 209 4
148 233 3
148 155 6
148 224 7
148 167 9
148 185 5
148 154 7
148 249 4
148 174 8
148 213 10
148 177 5
148 152 9
148 178 5
148 197 5
148 243 7
148 186 6
148 238 6
148 150 3
148 189 3
148 248 6
148 153 10
148 180 1
148 250 9
148 229 2
148 212 6
148 240 6
148 223 4
148 228 9
148 242 10
148 179 2
148 220 3
148 225 2
148 236 6
148 196 10
148 195 6
148 219 7
148 206 3
148 230 5
148 149 3
148 192 10
148 156 3
148 216 10
148 163 6
148 226 3
148 207 10
148 175 9
148 232 8
148 203 7
148 194 9
148 172 3
148 221 10
148 171 3
148 170 9
148 193 6
148 208 4
148 214 9
148 166 10
148 190 7
148 202 10
148 183 6
148 217 9
148 215 7
148 184 4
148 187 5
148 181 6
148 164 8
148 157 1
148 199 7
148 241 7
148 158 8
148 234 4
148 200 3
148 204 10
148 244 6
149 201 8
149 177 7
149 171 9
149 237 9
149 250 3
149 188 10
149 165 4
149 233 8
149 187 8
149 195 4
149 200 5
149 235 1
149 234 9
149 166 2
149 216 3
149 244 8
149 194 9
149 198 9
149 159 7
149 168 8
149 205 1
149 181 4
149 189 4
149 211 6
149 150 7
149 223 4
149 197 3
149 170 1
149 158 10
149 228 7
149 213 1
149 160 5
149 212 2
149 179 7
149 241 6
149 242 1
149 206 2
149 154 10
149 204 5
149 186 8
149 176 1
149 208 4
149 218 5
149 226 8
149 246 3
149 248 10
149 225 10
149 210 8
149 199 9
149 227 7
149 178 4
149 196 8
149 243 7
149 161 4
149 247 9
149 249 10
149 172 10
149 155 4
149 162 10
149 219 6
149 156 3
149 167 9
149 191 3
149 245 1
149 190 6
149 169 6
149 224 3
149 239 7
149 152 3
149 209 5
149 175 9
149 231 2
149 232 9
149 173 1
149 214 3
149 222 7
149 217 7
149 220 5
149 203 6
149 151 9
149 236 6
149 221 4
149 240 8
149 183 6
149 184 8
149 193 6
149 192 6
149 174 6
149 163 9
149 164 8
149 215 9
149 229 3
149 180 7
149 153 1
149 238 2
150 151 9
150 163 5
150 167 4
150 207 2
150 154 2
150 178 10
150 191 9
150 210 5
150 194 4
150 230 3
150 156 9
150 218 4
150 185 10
150 224 7
150 198 3
150 236 8
150 214 1
150 157 6
150 249 10
150 243 7
150 189 9
150 177 2
150 192 5
150 168 7
150 244 1
150 221 8
150 155 10
150 213 5
150 162 2
150 195 1
150 234 10
150 201 2
150 164 6
150 176 5
150 153 6
150 174 3
150 182 6
150 215 6
150 186 7
150 231 1
150 246 8
150 223 9
150 193 1
150 206 10
150 172 3
150 219 6
150 170 7
150 202 5
150 205 4
150 152 9
150 229 2
150 179 1
150 173 9
150 181 4
150 228 8
150 211 7
150 180 5
150 203 10
150 245 8
150 238 7
150 212 10
150 161 9
150 199 2
150 183 3
150 233 10
150 232 5
150 250 3
150 216 2
150 225 10
150 209 9
150 204 1
150 184 6
150 248 4
150 196 5
150 241 7
150 222 1
150 159 9
150 242 6
150 190 3
150 166 3
150 158 9
150 208 5
150 217 3
150 175 4
150 237 9
150 169 9
150 247 4
150 226 10
150 160 2
150 240 5
150 235 2
151 210 7
151 249 8
151 235 3
151 166 8
151 165 6
151 203 1
151 193 6
151 162 9
151 232 7
151 208 4
151 177 10
151 170 3
151 229 9
151 199 8
151 159 6
151 171 3
151 173 4
151 187 8
151 237 3
151 179 8
151 222 10
151 190 3
151 185 4
151 215 2
151 217 5
151 228 8
151 248 5
151 218 10
151 163 8
151 172 8
151 174 8
151 223 7
151 160 1
151 202 10
151 196 6
151 207 10
151 236 8
151 220 2
151 247 2
151 233 4
151 155 6
151 186 7
151 164 6
151 189 8
151 205 6
151 216 8
151 153 3
151 181 4
151 227 6
151 211 10
151 231 8
151 238 4
151 156 3
151 178 6
151 157 4
151 214 6
151 154 8
151 191 10
151 161 4
151 241 5
151 246 7
151 194 2
151 226 6
151 192 8
151 183 4
151 198 10
151 225 8
151 213 4
151 180 4
151 169 8
151 168 1
151 245 3
151 219 4
151 250 6
151 209 9
151 224 5
151 167 2
151 152 7
151 204 10
151 234 7
151 239 1
151 200 7
151 243 6
151 182 8
152 214 6
152 173 6
152 231 4
152 217 1
152 193 5
152 166 2
152 238 5
152 222 7
152 187 8
152 168 1
152 237 9
152 161 2
152 230 3
152 226 8
152 185 10
152 221 4
152 212 10
152 171 8
152 219 1
152 201 7
152 159 8
152 239 9
152 250 3
152 204 9
152 205 1
152 223 3
152 153 2
152 192 9
152 182 6
152 246 5
152 218 6
152 169 10
152 177 5
152 208 10
152 243 6
152 234 3
152 181 3
152 232 7
152 176 7
152 191 1
152 165 7
152 167 6
152 240 10
152 184 3
152 197 1
152 241 8
152 162 7
152 180 7
152 174 7
152 188 2
152 170 4
152 164 9
152 155 5
152 215 8
152 163 1
152 158 2
152 183 5
152 160 1
152 216 3
152 156 6
152 189 3
152 198 7
152 154 5
152 220 9
152 229 5
152 247 6
152 224 2
152 175 2
152 249 6
152 209 10
152 227 9
152 172 4
152 194 1
152 236 9
152 202 4
152 203 1
152 248 1
152 179 7
152 186 8
152 207 5
152 245 2
152 225 4
152 213 9
152 210 10
152 190 8
152 196 7
152 206 3
152 233 8
152 199 5
152 157 4
152 211 9
153 210 2
153 168 3
153 225 1
153 207 4
153 216 5
153 195 6
153 208 2
153 160 9
153 156 2
153 185 5
153 162 4
153 192 2
153 211 7
153 232 3
153 179 1
153 166 7
153 228 4
153 200 6
153 197 8
153 178 4
153 246 5
153 175 9
153 209 5
153 230 3
153 170 3
153 235 9
153 155 2
153 231 4
153 238 1
153 226 5
153 217 7
153 236 3
153 194 8
153 250 4
153 240 4
153 223 4
153 193 9
153 191 10
153 234 2
153 245 1
153 229 2
153 158 1
153 205 2
153 212 7
153 188 9
153 169 1
153 173 9
153 177 4
153 247 1
153 154 7
153 176 2
153 163 4
153 243 5
153 214 10
153 174 4
153 199 8
153 183 7
153 203 5
153 206 6
153 249 9
153 202 1
153 182 7
153 220 2
153 184 9
153 189 3
153 201 1
153 213 5
153 180 3
153 167 7
153 239 10
153 215 8
153 204 5
153 165 9
153 233 10
153 242 4
153 186 9
153 157 1
153 222 5
153 171 3
153 221 10
153 227 2
153 241 4
153 159 7
153 219 7
153 237 10
153 196 6
153 172 6
154 195 2
154 196 1
154 244 2
154 232 6
154 191 3
154 212 7
154 227 2
154 203 10
154 190 8
154 213 8
154 180 9
154 204 1
154 186 7
154 171 9
154 220 1
154 164 9
154 240 4
154 169 8
154 229 9
154 243 8
154 231 5
154 230 4
154 209 2
154 242 6
154 247 7
154 206 4
154 216 1
154 228 9
154 166 7
154 226 1
154 221 3
154 214 3
154 188 3
154 189 4
154 193 2
154 217 6
154 184 7
154 176 10
154 249 9
154 178 2
154 202 2
154 200 6
154 161 6
154 179 9
154 198 2
154 211 2
154 250 9
154 172 5
154 160 2
154 162 9
154 182 6
154 205 3
154 238 9
154 233 7
154 156 10
154 199 7
154 158 1
154 201 6
154 210 4
154 155 8
154 165 9
154 219 9
154 215 10
154 197 4
154 241 8
154 208 3
154 218 7
154 157 1
154 177 10
154 168 2
154 185 3
154 225 4
154 181 9
154 207 4
154 224 10
154 223 3
154 167 10
154 222 10
154 236 7
154 159 6
154 183 9
154 235 5
154 239 1
155 223 6
155 213 6
155 204 6
155 238 1
155 167 1
155 161 6
155 174 7
155 208 6
155 199 1
155 215 4
155 248 2
155 232 9
155 244 8
155 189 3
155 212 7
155 163 5
155 239 2
155 177 7
155 168 8
155 183 1
155 188 9
155 225 1
155 162 7
155 175 10
155 170 1
155 173 6
155 187 8
155 233 3
155 234 1
155 202 9
155 227 6
155 198 1
155 209 7
155 184 7
155 219 6
155 201 2
155 217 3
155 182 2
155 156 10
155 190 3
155 181 9
155 185 4
155 197 2
155 192 3
155 229 4
155 160 7
155 172 10
155 169 2
155 241 9
155 159 10
155 222 3
155 220 3
155 226 9
155 178 8
155 196 9
155 214 6
155 206 1
155 249 1
155 243 5
155 211 7
155 176 9
155 237 9
155 236 9
155 210 8
155 230 3
155 191 7
155 250 8
155 203 3
155 218 8
155 179 1
155 157 3
155 235 5
155 246 5
155 231 5
155 240 6
155 193 8
155 200 1
155 186 10
155 221 10
155 207 9
155 171 4
155 242 6
155 247 7
156 164 3
156 226 6
156 205 7
156 163 6
156 173 2
156 224 10
156 185 6
156 236 2
156 241 6
156 167 6
156 243 5
156 197 3
156 206 6
156 193 3
156 219 2
156 162 4
156 190 10
156 235 1
156 157 6
156 242 1
156 177 1
156 216 3
156 212 1
156 223 5
156 181 9
156 168 2
156 187 8
156 202 6
156 207 4
156 225 1
156 196 6
156 178 3
156 240 4
156 215 9
156 198 9
156 227 7
156 192 4
156 217 6
156 245 5
156 220 4
156 159 1
156 210 5
156 182 8
156 194 2
156 191 9
156 228 1
156 208 3
156 237 4
156 250 1
156 238 9
156 247 6
156 189 3
156 158 8
156 199 9
156 160 8
156 211 5
156 203 6
156 183 9
156 233 9
156 176 2
156 246 10
156 204 10
156 200 4
156 186 8
156 231 8
156 166 5
156 169 4
156 171 4
156 221 5
156 170 5
156 209 2
156 165 3
156 188 9
156 201 2
156 229 5
156 172 7
156 184 7
156 230 6
156 175 8
156 248 9
156 179 1
156 232 7
156 214 6
156 239 3
157 211 4
157 214 3
157 206 5
157 194 1
157 179 2
157 203 4
157 163 9
157 215 5
157 221 10
157 164 4
157 248 2
157 173 2
157 190 9
157 189 1
157 230 2
157 200 10
157 177 1
157 243 5
157 210 10
157 213 7
157 239 5
157 178 3
157 237 5
157 216 10
157 165 6
157 158 4
157 241 7
157 219 2
157 249 8
157 193 6
157 231 7
157 170 8
157 182 5
157 205 10
157 227 3
157 192 8
157 232 7
157 204 8
157 176 9
157 171 10
157 199 9
157 202 9
157 195 3
157 233 3
157 160 5
157 174 2
157 218 7
157 208 7
157 159 4
157 223 5
157 180 7
157 184 3
157 175 2
157 228 4
157 238 8
157 191 6
157 224 3
157 217 9
157 162 6
157 172 6
157 226 6
157 229 7
157 225 3
157 197 8
157 242 9
157 235 10
157 196 6
157 207 6
157 247 2
157 244 10
157 185 10
157 166 6
157 181 8
157 187 9
157 167 3
157 186 1
157 234 3
157 222 6
157 236 6
157 168 9
157 220 9
157 183 7
157 212 4
157 245 7
157 161 7
158 213 3
158 162 3
158 199 3
158 231 4
158 247 1
158 229 7
158 170 4
158 189 8
158 220 3
158 207 9
158 159 6
158 196 6
158 239 2
158 223 5
158 190 3
158 217 9
158 228 8
158 226 5
158 198 8
158 249 4
158 242 1
158 208 7
158 161 10
158 178 8
158 184 2
158 246 8
158 216 2
158 169 9
158 222 9
158 176 7
158 214 10
158 234 10
158 236 6
158 232 10
158 245 4
158 215 5
158 168 5
158 179 8
158 182 9
158 195 8
158 209 9
158 204 1
158 237 2
158 225 3
158 174 4
158 201 8
158 171 2
158 181 8
158 197 5
158 188 9
158 164 2
158 206 9
158 191 8
158 211 8
158 194 5
158 218 6
158 227 6
158 173 9
158 166 6
158 224 4
158 235 10
158 172 7
158 167 2
158 238 1
158 185 10
158 250 6
158 219 7
158 205 5
158 177 8
158 165 2
158 241 10
158 192 9
158 210 10
158 230 9
158 221 6
158 175 7
158 202 7
158 243 8
158 186 1
158 187 7
158 240 9
159 188 2
159 189 4
159 187 1
159 186 4
159 170 9
159 249 8
159 215 8
159 173 3
159 227 7
159 239 10
159 250 10
159 190 3
159 245 9
159 176 1
159 222 9
159 204 9
159 183 2
159 229 3
159 168 4
159 216 5
159 232 8
159 223 8
159 200 6
159 230 10
159 194 9
159 163 6
159 206 9
159 234 2
159 193 2
159 195 3
159 213 7
159 198 8
159 212 8
159 238 6
159 246 4
159 207 6
159 248 1
159 231 6
159 162 1
159 226 1
159 210 1
159 196 1
159 219 9
159 184 2
159 199 3
159 217 9
159 241 10
159 228 8
159 178 4
159 242 4
159 214 8
159 205 7
159 218 4
159 191 1
159 181 4
159 243 3
159 179 7
159 182 6
159 160 2
159 225 2
159 185 2
159 220 10
159 197 7
159 165 3
159 180 5
159 201 10
159 209 4
159 166 4
159 247 5
159 236 1
159 171 3
159 237 9
159 221 2
159 224 8
159 203 2
159 233 6
159 192 8
159 172 5
159 161 4
159 211 8
159 177 6
159 174 6
159 235 3
159 240 8
159 208 7
160 196 9
160 163 5
160 161 3
160 178 6
160 228 1
160 222 8
160 244 4
160 198 7
160 179 7
160 233 5
160 249 2
160 204 10
160 235 7
160 213 4
160 164 1
160 225 1
160 190 10
160 242 7
160 188 10
160 205 9
160 229 4
160 183 8
160 217 5
160 195 4
160 181 7
160 234 4
160 215 5
160 236 1
160 219 10
160 187 10
160 211 8
160 201 5
160 202 5
160 165 7
160 175 5
160 171 1
160 232 6
160 176 2
160 237 8
160 239 3
160 250 1
160 167 2
160 226 2
160 212 3
160 169 10
160 207 10
160 174 10
160 210 8
160 203 6
160 221 10
160 194 3
160 246 4
160 241 1
160 173 1
160 170 5
160 227 4
160 248 3
160 220 5
160 209 1
160 182 8
160 186 7
160 180 3
160 197 8
160 224 9
160 216 3
160 231 8
160 200 9
160 172 4
160 199 1
160 184 7
160 185 9
160 193 8
160 208 7
160 243 9
160 238 2
160 177 1
160 191 3
160 247 6
160 223 4
160 214 5
161 209 10
161 246 10
161 199 9
161 221 3
161 207 8
161 162 7
161 241 8
161 183 6
161 182 7
161 216 5
161 204 3
161 202 1
161 235 7
161 233 5
161 239 9
161 249 7
161 186 9
161 243 4
161 180 7
161 222 3
161 250 1
161 229 4
161 223 1
161 218 1
161 174 3
161 211 4
161 226 3
161 164 8
161 166 3
161 228 10
161 169 8
161 224 8
161 165 1
161 163 9
161 176 9
161 177 6
161 168 6
161 192 4
161 188 3
161 193 5
161 225 4
161 234 9
161 194 7
161 213 8
161 232 10
161 214 7
161 195 6
161 242 6
161 189 6
161 217 8
161 231 2
161 198 2
161 191 7
161 203 5
161 190 10
161 197 10
161 178 6
161 181 4
161 185 5
161 173 7
161 245 1
161 244 7
161 215 8
161 248 4
161 236 5
161 238 7
161 187 1
161 208 8
161 170 9
161 227 2
161 200 9
161 247 10
161 237 10
161 219 9
161 184 10
162 187 6
162 175 6
162 231 10
162 222 6
162 192 1
162 212 3
162 250 4
162 177 7
162 207 10
162 215 5
162 174 2
162 229 9
162 203 2
162 167 9
162 214 5
162 202 9
162 184 8
162 246 5
162 199 8
162 208 9
162 223 8
162 198 5
162 179 7
162 209 2
162 164 4
162 240 7
162 169 10
162 230 6
162 193 3
162 196 2
162 172 8
162 220 2
162 216 4
162 232 9
162 238 1
162 244 3
162 213 7
162 227 1
162 163 5
162 225 4
162 205 1
162 217 5
162 191 9
162 249 10
162 165 10
162 168 7
162 171 9
162 176 1
162 233 9
162 234 2
162 241 6
162 194 7
162 197 2
162 206 3
162 239 6
162 247 1
162 243 1
162 201 7
162 236 10
162 226 6
162 204 10
162 166 4
162 183 1
162 190 2
162 170 1
162 195 1
162 237 8
162 245 5
162 218 4
162 185 9
162 181 3
162 173 6
162 178 9
162 221 9
162 211 4
162 219 2
162 242 7
162 188 7
162 180 5
162 200 6
162 228 4
162 210 2
162 186 7
163 210 4
163 165 2
163 191 9
163 225 5
163 203 7
163 184 9
163 222 10
163 194 8
163 247 7
163 229 9
163 212 1
163 233 7
163 168 9
163 242 5
163 200 4
163 218 2
163 213 5
163 243 3
163 186 10
163 228 6
163 195 5
163 180 4
163 245 2
163 219 5
163 188 4
163 237 5
163 181 4
163 174 4
163 249 9
163 250 9
163 241 10
163 206 6
163 202 1
163 244 1
163 223 5
163 170 6
163 240 3
163 224 9
163 248 6
163 179 7
163 236 4
163 235 5
163 187 8
163 176 4
163 230 5
163 197 9
163 234 3
163 216 1
163 198 9
163 169 9
163 172 3
163 205 6
163 193 1
163 178 7
163 182 9
163 177 1
163 207 10
163 211 4
163 238 5
163 171 5
163 209 6
163 192 3
163 232 10
163 208 10
163 204 7
163 185 8
163 239 6
163 217 5
163 227 8
163 231 6
163 246 2
163 167 10
163 199 9
163 175 1
163 166 1
163 190 7
164 224 7
164 231 1
164 241 9
164 165 6
164 166 6
164 245 9
164 233 1
164 244 10
164 193 4
164 178 8
164 199 7
164 186 6
164 207 3
164 230 2
164 181 10
164 175 3
164 169 8
164 192 7
164 171 1
164 213 6
164 216 5
164 177 10
164 249 6
164 189 9
164 225 6
164 168 10
164 208 7
164 242 7
164 236 8
164 229 6
164 200 2
164 184 8
164 176 6
164 194 3
164 188 8
164 172 4
164 250 9
164 210 2
164 174 7
164 220 4
164 240 8
164 167 6
164 247 3
164 211 5
164 221 8
164 190 2
164 219 8
164 201 3
164 248 1
164 212 1
164 187 1
164 235 2
164 223 7
164 209 10
164 202 6
164 197 9
164 218 3
164 238 4
164 195 8
164 205 9
164 246 4
164 239 4
164 243 9
164 182 1
164 228 6
164 203 5
164 191 8
164 173 1
164 232 1
164 234 5
164 226 8
164 196 6
164 227 6
164 185 10
164 198 10
164 170 6
164 217 3
164 237 10
164 215 10
164 206 9
164 180 9
165 213 6
165 249 7
165 236 8
165 237 4
165 185 6
165 207 2
165 188 4
165 186 3
165 224 1
165 233 9
165 174 1
165 167 2
165 246 6
165 204 5
165 228 2
165 209 3
165 184 4
165 210 2
165 225 4
165 245 3
165 214 4
165 247 5
165 171 9
165 178 4
165 166 6
165 227 2
165 239 4
165 234 8
165 219 7
165 169 1
165 175 5
165 179 9
165 208 3
165 229 8
165 198 10
165 195 4
165 170 6
165 200 8
165 202 5
165 244 4
165 191 8
165 222 4
165 180 3
165 189 8
165 215 3
165 187 7
165 218 1
165 240 6
165 216 4
165 199 9
165 238 2
165 192 3
165 173 8
165 196 9
165 248 9
165 241 6
165 183 6
165 197 10
165 181 3
165 211 1
165 172 4
165 177 2
165 250 10
165 217 2
165 226 9
165 194 6
165 221 7
165 205 6
165 223 5
165 232 7
165 203 9
165 243 6
165 206 3
165 193 5
165 176 4
165 230 6
165 212 10
165 242 1
165 235 2
165 231 6
165 220 9
166 167 5
166 198 9
166 212 2
166 210 1
166 247 10
166 189 9
166 235 1
166 229 2
166 238 5
166 214 10
166 179 3
166 188 1
166 240 4
166 184 3
166 191 7
166 172 8
166 207 10
166 244 8
166 196 7
166 175 6
166 180 9
166 199 3
166 169 1
166 242 4
166 224 10
166 249 8
166 195 4
166 186 9
166 223 4
166 181 9
166 219 3
166 177 5
166 248 6
166 222 5
166 231 2
166 187 8
166 190 10
166 173 10
166 203 10
166 200 7
166 216 4
166 201 1
166 192 9
166 185 3
166 193 4
166 194 8
166 236 6
166 220 8
166 206 5
166 174 2
166 168 1
166 225 9
166 228 7
166 215 8
166 237 8
166 171 1
166 178 7
166 182 8
166 227 3
166 233 6
166 245 6
166 232 5
166 234 2
166 213 10
166 202 9
166 197 2
166 230 5
166 243 3
166 209 4
166 239 9
166 226 8
166 183 6
166 176 10
166 218 3
166 217 8
167 219 1
167 191 6
167 227 9
167 192 10
167 218 5
167 173 3
167 184 5
167 175 9
167 224 3
167 203 4
167 197 5
167 190 1
167 194 6
167 222 2
167 213 2
167 170 7
167 212 2
167 240 10
167 204 9
167 232 1
167 169 3
167 216 7
167 241 6
167 180 5
167 242 4
167 208 3
167 193 10
167 174 9
167 200 1
167 234 8
167 243 8
167 248 4
167 188 7
167 228 5
167 223 8
167 205 9
167 246 6
167 196 6
167 198 5
167 179 10
167 225 10
167 244 10
167 250 2
167 215 1
167 202 5
167 201 3
167 207 4
167 187 9
167 171 1
167 168 4
167 186 7
167 245 10
167 176 3
167 206 3
167 233 4
167 182 6
167 199 9
167 237 2
167 195 1
167 247 1
167 210 10
167 229 3
167 209 9
167 230 7
167 238 7
167 220 6
167 181 1
167 231 10
167 178 3
167 189 8
167 183 2
167 249 5
167 177 4
167 185 6
167 239 10
167 217 5
167 172 6
167 221 5
167 226 10
168 213 8
168 170 6
168 233 3
168 230 8
168 238 2
168 176 1
168 244 9
168 186 2
168 194 3
168 239 3
168 242 6
168 249 9
168 227 4
168 223 3
168 193 10
168 234 10
168 231 8
168 192 4
168 247 10
168 190 7
168 221 10
168 210 8
168 171 2
168 196 4
168 220 7
168 240 8
168 226 6
168 169 10
168 203 10
168 236 6
168 178 10
168 250 1
168 218 5
168 177 3
168 224 1
168 180 1
168 208 1
168 235 4
168 217 4
168 228 9
168 225 1
168 219 7
168 243 1
168 222 3
168 215 6
168 201 4
168 183 1
168 185 4
168 214 3
168 175 5
168 179 10
168 204 9
168 199 4
168 184 3
168 202 3
168 246 1
168 188 2
168 200 9
168 181 6
168 241 9
168 187 10
168 198 9
168 191 9
168 237 4
168 232 5
168 209 3
168 248 10
168 173 6
168 195 6
168 174 8
168 211 4
168 207 2
168 206 3
168 189 6
168 197 10
168 172 7
169 192 2
169 201 1
169 193 8
169 218 6
169 226 3
169 223 5
169 195 1
169 182 2
169 212 2
169 233 9
169 225 4
169 178 10
169 240 9
169 221 4
169 228 8
169 170 9
169 205 6
169 196 3
169 248 7
169 209 7
169 185 10
169 234 3
169 194 8
169 203 4
169 181 5
169 236 10
169 215 5
169 187 10
169 171 6
169 227 2
169 186 10
169 173 7
169 216 9
169 250 9
169 222 3
169 247 8
169 177 7
169 174 9
169 245 9
169 183 1
169 220 3
169 200 8
169 204 8
169 202 3
169 242 5
169 180 9
169 224 5
169 176 9
169 199 4
169 191 1
169 232 8
169 188 4
169 190 3
169 213 6
169 175 9
169 231 5
169 238 5
169 246 3
169 179 9
169 249 3
169 219 1
169 198 8
169 241 9
169 217 8
169 211 7
169 210 2
169 208 7
169 244 1
170 215 7
170 249 10
170 242 10
170 188 8
170 193 3
170 171 2
170 201 3
170 174 8
170 183 4
170 203 3
170 206 7
170 213 8
170 248 7
170 227 4
170 244 8
170 214 9
170 240 3
170 196 2
170 177 4
170 197 1
170 222 3
170 202 7
170 243 2
170 238 4
170 241 5
170 207 8
170 189 4
170 229 5
170 219 7
170 224 9
170 217 1
170 221 7
170 245 10
170 180 8
170 195 4
170 200 7
170 228 5
170 182 8
170 175 3
170 231 8
170 223 10
170 233 1
170 230 1
170 234 9
170 204 7
170 192 5
170 232 7
170 210 4
170 172 5
170 211 10
170 187 8
170 190 7
170 208 10
170 218 8
170 236 3
170 220 9
170 194 10
170 235 8
170 178 4
170 239 6
170 216 5
170 185 9
170 173 2
170 212 4
170 181 7
170 205 9
170 191 3
170 237 5
170 184 7
170 179 3
171 185 7
171 218 6
171 232 4
171 221 8
171 216 3
171 176 4
171 227 1
171 175 1
171 205 5
171 203 4
171 177 6
171 194 7
171 200 9
171 224 6
171 235 3
171 212 2
171 187 3
171 236 8
171 196 4
171 250 5
171 199 10
171 244 9
171 201 10
171 228 8
171 234 4
171 206 9
171 231 6
171 192 5
171 183 7
171 238 8
171 172 5
171 241 10
171 182 8
171 190 10
171 242 3
171 184 8
171 178 5
171 222 2
171 239 7
171 240 8
171 225 5
171 223 1
171 204 5
171 213 10
171 247 8
171 249 5
171 179 9
171 217 4
171 207 5
171 214 10
171 197 4
171 189 7
171 202 1
171 198 10
171 193 1
171 174 8
171 208 7
171 246 4
171 211 8
171 220 7
171 181 7
171 173 10
171 180 4
171 215 4
171 186 1
171 243 3
171 230 2
171 229 8
171 191 5
171 209 9
171 219 9
171 245 4
171 233 3
172 221 4
172 238 6
172 183 8
172 178 7
172 198 5
172 247 5
172 203 9
172 177 3
172 185 7
172 205 8
172 232 7
172 245 8
172 229 2
172 202 8
172 173 2
172 175 2
172 246 2
172 222 4
172 189 10
172 215 10
172 182 5
172 237 4
172 216 10
172 191 6
172 210 9
172 192 10
172 180 3
172 223 3
172 211 6
172 219 2
172 226 6
172 196 7
172 208 10
172 225 6
172 244 1
172 184 9
172 193 4
172 224 3
172 236 7
172 242 9
172 179 2
172 195 5
172 214 4
172 176 4
172 227 1
172 231 5
172 218 10
172 186 6
172 241 7
172 206 5
172 228 3
172 212 8
172 197 9
172 217 5
172 233 10
172 249 9
172 199 4
172 204 10
172 194 3
172 187 8
172 174 7
172 200 6
172 201 2
172 243 3
172 213 10
172 248 1
172 235 2
172 240 5
173 212 4
173 222 8
173 243 10
173 235 8
173 176 6
173 205 4
173 203 1
173 240 2
173 223 1
173 183 8
173 175 2
173 238 6
173 249 1
173 177 7
173 216 5
173 217 6
173 250 9
173 186 4
173 234 2
173 185 3
173 191 9
173 174 5
173 192 5
173 229 8
173 195 3
173 226 3
173 179 1
173 193 3
173 227 5
173 248 8
173 213 9
173 208 7
173 197 9
173 194 9
173 210 4
173 246 6
173 204 5
173 181 6
173 237 7
173 236 5
173 196 7
173 224 2
173 215 2
173 182 8
173 209 6
173 241 6
173 207 1
173 211 3
173 239 2
173 199 9
173 178 4
173 220 9
173 187 1
173 221 5
173 231 6
173 184 5
173 180 5
173 228 2
173 219 3
173 189 10
173 202 9
173 242 8
173 200 10
173 247 5
173 190 9
173 188 7
173 244 8
173 201 7
173 232 5
173 230 8
174 206 8
174 180 3
174 187 3
174 209 2
174 192 10
174 196 10
174 231 1
174 216 8
174 230 10
174 242 8
174 220 2
174 238 9
174 184 4
174 182 10
174 191 9
174 213 9
174 237 7
174 244 8
174 211 3
174 214 5
174 226 1
174 222 4
174 208 7
174 205 2
174 236 9
174 224 7
174 179 9
174 186 8
174 178 6
174 198 7
174 177 5
174 194 6
174 219 5
174 223 1
174 217 7
174 201 10
174 232 5
174 181 4
174 248 8
174 233 9
174 250 9
174 202 2
174 247 7
174 239 8
174 175 6
174 176 2
174 215 8
174 245 4
174 225 5
174 234 9
174 183 4
174 204 3
174 193 1
174 210 8
174 229 10
174 241 4
174 195 7
174 189 10
174 197 1
174 199 3
174 203 5
174 221 6
174 240 6
175 189 6
175 202 7
175 192 4
175 240 6
175 196 6
175 235 8
175 191 10
175 207 10
175 201 5
175 217 10
175 179 1
175 247 9
175 237 5
175 181 1
175 180 10
175 222 7
175 195 2
175 176 1
175 226 2
175 219 6
175 231 7
175 238 6
175 182 9
175 243 3
175 236 5
175 186 10
175 234 6
175 213 3
175 220 7
175 193 3
175 206 8
175 250 8
175 178 3
175 208 7
175 230 1
175 225 7
175 242 5
175 199 2
175 205 8
175 221 6
175 228 8
175 190 7
175 233 8
175 239 1
175 232 8
175 198 10
175 241 7
175 194 4
175 184 1
175 244 2
175 200 2
175 197 8
175 211 9
175 246 10
175 209 1
175 216 10
175 210 5
175 224 6
175 214 5
175 188 10
175 204 7
175 248 9
175 249 8
175 227 8
175 212 4
175 218 3
175 203 6
175 229 8
175 177 9
175 245 2
175 185 6
176 179 6
176 227 5
176 207 3
176 240 10
176 226 10
176 184 6
176 222 7
176 178 3
176 181 5
176 201 10
176 247 10
176 217 2
176 183 4
176 239 10
176 231 2
176 193 3
176 196 6
176 177 7
176 241 9
176 210 2
176 212 8
176 180 1
176 234 7
176 194 2
176 192 7
176 203 5
176 220 10
176 218 7
176 211 8
176 189 1
176 182 1
176 229 1
176 195 1
176 233 9
176 215 5
176 236 10
176 188 2
176 219 2
176 197 7
176 235 6
176 190 6
176 223 1
176 242 3
176 199 4
176 200 1
176 206 10
176 232 5
176 237 9
176 204 9
176 187 4
176 191 5
176 216 7
176 225 7
176 209 1
176 228 2
176 244 3
176 185 3
176 246 9
176 202 3
176 224 1
176 198 5
177 217 2
177 250 8
177 212 9
177 215 2
177 193 5
177 183 10
177 216 8
177 181 5
177 214 8
177 178 2
177 239 10
177 235 6
177 221 8
177 207 2
177 194 10
177 225 3
177 249 10
177 185 3
177 195 4
177 218 3
177 226 3
177 231 8
177 241 8
177 248 10
177 205 6
177 191 4
177 192 5
177 222 7
177 228 6
177 190 1
177 200 7
177 211 6
177 224 5
177 208 10
177 227 7
177 188 2
177 209 10
177 197 9
177 201 9
177 240 10
177 244 3
177 242 3
177 243 1
177 196 5
177 199 3
177 213 8
177 237 6
177 246 4
177 182 10
177 238 8
177 229 4
177 198 1
177 204 2
177 210 2
177 230 6
177 223 8
177 186 5
177 187 5
177 180 4
177 179 2
177 233 10
177 206 6
177 219 1
177 220 1
177 234 1
177 247 5
177 236 9
177 189 8
178 235 1
178 201 10
178 250 2
178 232 6
178 220 3
178 182 4
178 196 8
178 183 9
178 241 10
178 199 10
178 195 10
178 186 3
178 222 2
178 188 3
178 233 9
178 242 2
178 228 1
178 193 1
178 189 3
178 184 6
178 185 2
178 202 4
178 248 8
178 210 9
178 214 2
178 229 2
178 203 9
178 212 10
178 231 9
178 239 7
178 179 7
178 217 9
178 227 7
178 194 2
178 192 1
178 245 10
178 205 3
178 206 1
178 180 7
178 236 10
178 181 6
178 237 10
178 191 5
178 230 1
178 215 6
178 218 6
178 226 2
178 221 1
178 247 1
178 219 8
178 223 2
178 211 4
178 225 3
178 246 3
178 249 9
178 244 5
178 209 10
178 243 3
178 207 2
178 187 9
178 208 4
178 238 2
179 198 5
179 203 1
179 194 5
179 209 5
179 217 2
179 241 5
179 182 10
179 234 7
179 223 9
179 230 10
179 235 6
179 204 4
179 249 10
179 196 8
179 231 1
179 243 5
179 224 10
179 212 5
179 228 4
179 215 5
179 227 7
179 184 10
179 202 6
179 197 6
179 221 9
179 201 9
179 211 8
179 190 9
179 236 10
179 180 6
179 208 6
179 239 9
179 199 6
179 240 5
179 232 6
179 248 3
179 183 1
179 216 9
179 188 6
179 233 5
179 229 7
179 237 3
179 189 9
179 242 3
179 195 2
179 245 10
179 247 10
179 238 10
179 213 9
179 222 9
179 205 5
179 219 3
179 250 9
179 226 8
179 225 6
179 207 7
179 186 5
179 244 2
179 191 5
179 210 3
179 192 1
179 181 8
180 225 1
180 195 8
180 224 3
180 247 7
180 184 8
180 231 8
180 185 1
180 191 4
180 248 2
180 238 10
180 193 5
180 212 1
180 223 10
180 208 8
180 213 1
180 200 4
180 232 8
180 240 1
180 246 4
180 202 10
180 226 3
180 229 1
180 187 4
180 210 6
180 244 3
180 207 10
180 218 1
180 228 10
180 236 2
180 221 4
180 250 7
180 201 4
180 245 3
180 204 9
180 237 4
180 203 2
180 196 4
180 189 10
180 190 10
180 182 3
180 205 9
180 188 9
180 233 6
180 249 9
180 194 5
180 216 10
180 192 1
180 222 9
180 220 7
180 199 7
180 214 3
180 215 5
180 234 2
180 198 6
180 206 3
180 217 1
180 235 3
180 186 9
180 209 10
180 183 6
180 197 8
180 242 3
181 206 9
181 184 8
181 208 2
181 198 1
181 228 4
181 249 9
181 202 3
181 211 3
181 197 7
181 188 1
181 186 10
181 222 9
181 238 1
181 185 6
181 240 2
181 219 5
181 195 5
181 224 5
181 201 5
181 218 8
181 183 8
181 200 1
181 242 2
181 250 10
181 232 6
181 199 10
181 187 1
181 225 2
181 221 8
181 203 2
181 233 4
181 213 7
181 191 6
181 216 6
181 241 10
181 226 4
181 196 8
181 245 8
181 214 8
181 244 8
181 182 2
181 207 7
181 189 4
181 209 4
181 193 3
181 237 10
181 235 3
181 223 6
181 236 9
181 192 2
181 230 7
181 246 1
181 190 5
181 215 3
181 239 7
181 227 4
181 243 6
181 247 2
181 194 8
181 217 1
181 220 9
182 196 7
182 247 5
182 236 8
182 200 5
182 205 5
182 184 1
182 218 4
182 242 3
182 227 7
182 185 6
182 208 4
182 187 8
182 215 2
182 193 5
182 206 1
182 183 3
182 211 6
182 203 9
182 195 2
182 230 3
182 188 10
182 210 9
182 186 4
182 190 1
182 192 7
182 229 9
182 217 10
182 239 7
182 235 4
182 207 9
182 213 8
182 223 4
182 234 6
182 220 10
182 204 10
182 246 6
182 209 4
182 221 2
182 237 6
182 232 9
182 214 7
182 233 2
182 240 3
182 219 6
182 202 10
182 225 4
182 231 5
182 249 10
182 189 6
182 201 9
182 198 7
182 197 10
182 238 5
182 241 10
182 212 5
182 250 6
182 222 4
182 199 1
182 243 7
182 194 6
182 245 1
183 210 5
183 248 4
183 223 8
183 222 2
183 208 7
183 243 7
183 189 7
183 207 7
183 214 6
183 209 1
183 236 5
183 246 1
183 221 7
183 237 9
183 234 5
183 249 8
183 239 2
183 231 5
183 190 10
183 220 2
183 225 6
183 216 7
183 238 8
183 244 9
183 240 8
183 194 8
183 206 10
183 245 3
183 213 6
183 197 10
183 215 4
183 195 9
183 205 4
183 202 1
183 211 2
183 188 7
183 212 4
183 232 5
183 196 6
183 198 2
183 224 3
183 227 5
183 193 8
183 192 6
183 203 3
183 218 9
183 235 5
183 229 9
183 230 1
183 219 2
183 187 8
183 241 2
183 226 7
183 247 6
183 191 4
183 184 10
183 250 2
183 217 2
183 228 2
183 186 10
183 233 3
183 242 6
183 200 1
183 199 6
183 185 10
184 247 5
184 223 1
184 205 10
184 218 1
184 233 6
184 201 2
184 190 10
184 238 5
184 228 5
184 231 5
184 200 10
184 226 1
184 204 1
184 202 8
184 211 4
184 203 3
184 199 5
184 236 1
184 239 8
184 214 3
184 193 2
184 206 5
184 209 1
184 208 2
184 207 9
184 187 9
184 213 8
184 195 7
184 198 10
184 196 5
184 224 1
184 189 1
184 197 6
184 227 8
184 229 5
184 185 5
184 221 8
184 192 9
184 234 1
184 244 1
184 215 10
184 225 7
184 237 4
184 235 2
184 217 5
184 222 7
184 194 1
184 210 5
184 241 3
184 219 7
184 250 6
184 216 6
184 240 8
184 245 9
184 242 10
184 212 10
184 220 2
184 230 7
184 232 10
184 188 7
184 249 3
184 191 1
185 218 9
185 190 10
185 243 9
185 204 6
185 240 2
185 193 5
185 205 10
185 210 4
185 209 2
185 224 8
185 186 8
185 244 2
185 191 8
185 203 9
185 221 4
185 206 8
185 199 9
185 228 6
185 227 10
185 234 4
185 242 2
185 226 8
185 208 10
185 222 10
185 233 5
185 195 4
185 220 7
185 211 5
185 202 10
185 217 7
185 246 9
185 231 6
185 198 4
185 223 2
185 230 7
185 229 6
185 232 2
185 247 4
185 196 2
185 249 2
185 200 7
185 245 2
185 194 9
185 189 10
185 236 2
185 250 1
185 192 10
185 216 6
185 239 5
185 201 9
185 219 9
185 212 6
185 187 7
185 235 10
185 197 9
185 248 4
185 225 8
185 188 7
186 248 1
186 192 9
186 208 1
186 225 10
186 212 4
186 223 10
186 216 7
186 250 2
186 241 7
186 236 5
186 197 5
186 207 8
186 187 8
186 243 5
186 215 4
186 237 2
186 249 7
186 199 5
186 200 1
186 194 2
186 201 1
186 240 6
186 203 3
186 231 1
186 234 4
186 227 2
186 189 3
186 228 4
186 244 2
186 211 9
186 188 4
186 246 5
186 214 3
186 204 3
186 210 3
186 202 6
186 209 4
186 239 2
186 219 5
186 226 8
186 232 5
186 242 1
186 206 5
186 196 4
186 217 8
186 191 3
186 222 6
186 193 2
186 245 3
186 224 7
186 230 10
186 195 4
186 235 3
186 220 4
186 233 7
186 221 1
186 238 4
187 195 8
187 189 2
187 236 7
187 193 7
187 234 6
187 249 6
187 209 2
187 243 4
187 242 10
187 227 5
187 204 7
187 238 7
187 203 3
187 194 2
187 213 8
187 215 2
187 210 9
187 237 1
187 211 6
187 201 10
187 216 3
187 246 1
187 235 9
187 232 6
187 221 2
187 240 7
187 200 7
187 250 1
187 192 5
187 191 9
187 222 7
187 229 8
187 219 5
187 205 9
187 239 6
187 244 2
187 207 4
187 225 7
187 233 4
187 231 2
187 202 4
187 214 3
187 248 3
187 245 5
187 247 2
187 197 1
187 217 2
187 198 3
187 196 5
187 228 8
187 226 6
187 230 7
187 206 10
187 208 7
187 199 5
187 241 6
187 212 7
187 224 6
187 218 7
188 204 1
188 240 10
188 190 10
188 216 2
188 196 8
188 208 10
188 225 2
188 217 6
188 223 7
188 214 5
188 221 2
188 195 10
188 202 5
188 193 6
188 215 7
188 244 8
188 220 6
188 237 8
188 250 5
188 247 8
188 198 3
188 213 4
188 199 3
188 207 9
188 234 3
188 241 6
188 203 8
188 228 9
188 229 3
188 231 2
188 191 10
188 245 6
188 230 3
188 236 4
188 246 10
188 243 9
188 232 5
188 235 9
188 200 9
188 219 2
188 194 4
188 206 3
188 239 4
188 211 2
188 189 2
188 224 4
188 238 3
188 226 3
188 227 1
188 197 4
188 222 10
188 192 8
188 218 1
188 242 8
188 205 7
188 209 5
188 201 2
189 238 4
189 249 3
189 190 4
189 244 10
189 199 5
189 228 5
189 234 2
189 236 7
189 203 9
189 227 9
189 230 10
189 245 2
189 232 5
189 202 2
189 208 5
189 222 8
189 233 2
189 250 6
189 239 7
189 195 5
189 194 9
189 226 6
189 217 6
189 248 1
189 231 3
189 197 7
189 211 6
189 247 5
189 218 2
189 193 4
189 213 5
189 210 8
189 242 6
189 207 10
189 240 5
189 235 4
189 220 10
189 243 1
189 201 9
189 225 4
189 204 6
189 216 7
189 214 9
189 219 8
189 223 3
189 200 2
189 196 6
189 215 4
189 198 6
189 192 3
189 246 8
189 191 6
189 224 9
189 209 3
189 241 7
189 205 5
190 249 5
190 235 10
190 192 9
190 226 4
190 220 8
190 230 10
190 240 4
190 238 8
190 215 9
190 232 6
190 223 4
190 250 7
190 224 1
190 225 2
190 194 6
190 227 9
190 236 3
190 205 6
190 202 5
190 197 5
190 207 6
190 217 1
190 219 1
190 246 4
190 204 2
190 229 5
190 206 8
190 213 1
190 231 7
190 239 1
190 234 4
190 222 8
190 193 6
190 228 1
190 201 2
190 209 4
190 212 6
190 195 3
190 203 2
190 245 5
190 242 6
190 208 9
190 199 1
190 191 5
190 214 1
190 233 6
190 244 1
190 221 8
190 243 6
190 210 2
190 198 6
190 241 2
190 200 6
190 218 5
190 211 3
190 196 7
190 247 3
190 216 5
191 203 3
191 226 5
191 205 6
191 241 5
191 197 3
191 193 10
191 228 10
191 218 9
191 246 6
191 201 9
191 244 2
191 192 1
191 212 4
191 232 7
191 199 6
191 229 5
191 239 4
191 223 3
191 235 5
191 227 6
191 233 10
191 202 4
191 207 6
191 231 7
191 204 5
191 236 4
191 198 5
191 230 5
191 242 3
191 213 6
191 237 6
191 194 10
191 214 8
191 250 1
191 221 2
191 245 7
191 238 3
191 225 7
191 240 2
191 209 1
191 196 2
191 248 2
191 224 5
191 200 4
191 215 5
191 211 7
191 217 8
191 210 2
191 220 5
191 219 4
191 208 5
191 216 10
191 243 4
191 247 9
191 206 6
192 225 1
192 234 7
192 194 6
192 206 2
192 238 4
192 199 3
192 197 10
192 233 8
192 198 1
192 213 2
192 231 8
192 196 10
192 222 8
192 250 2
192 224 8
192 241 8
192 247 4
192 215 6
192 240 4
192 205 8
192 218 9
192 210 4
192 245 3
192 227 1
192 204 3
192 207 5
192 212 6
192 244 5
192 221 3
192 195 3
192 228 7
192 226 6
192 223 3
192 232 10
192 211 5
192 237 8
192 236 4
192 229 3
192 230 4
192 193 6
192 217 9
192 214 8
192 219 2
192 201 9
192 235 10
192 216 1
192 202 2
192 246 7
192 248 1
192 209 8
192 200 8
192 249 1
193 222 1
193 236 2
193 199 8
193 198 5
193 230 4
193 215 10
193 195 6
193 224 10
193 217 8
193 213 5
193 218 7
193 244 4
193 226 2
193 228 5
193 210 4
193 221 6
193 250 6
193 209 7
193 235 10
193 204 6
193 211 7
193 233 7
193 234 10
193 194 3
193 227 5
193 201 9
193 206 8
193 231 8
193 229 1
193 243 6
193 249 5
193 245 6
193 202 4
193 214 8
193 225 4
193 203 6
193 239 6
193 205 4
193 208 1
193 223 1
193 241 5
193 238 3
193 220 7
193 246 9
193 248 8
193 237 6
193 207 7
193 216 5
193 242 8
193 247 5
193 200 2
194 243 6
194 217 5
194 233 9
194 205 1
194 204 8
194 228 10
194 242 8
194 236 1
194 232 8
194 214 5
194 212 2
194 197 6
194 210 4
194 218 7
194 240 2
194 211 10
194 198 1
194 248 9
194 239 5
194 247 1
194 223 4
194 195 2
194 206 8
194 219 1
194 199 5
194 201 6
194 208 2
194 221 8
194 249 7
194 237 4
194 200 2
194 224 7
194 238 3
194 246 7
194 226 7
194 213 3
194 209 5
194 250 8
194 216 9
194 229 7
194 231 9
194 227 5
194 215 9
194 230 1
194 235 4
194 245 5
194 241 3
194 202 4
194 207 3
194 220 10
194 203 9
194 196 6
195 250 9
195 213 4
195 244 5
195 218 10
195 196 7
195 208 10
195 233 7
195 236 2
195 240 10
195 239 1
195 238 4
195 231 8
195 210 8
195 246 8
195 242 1
195 221 9
195 223 10
195 227 9
195 234 5
195 230 4
195 197 6
195 217 5
195 225 9
195 216 10
195 232 10
195 249 4
195 198 3
195 207 4
195 248 3
195 206 2
195 224 7
195 201 4
195 219 8
195 237 8
195 226 4
195 247 2
195 212 1
195 228 8
195 205 8
195 222 9
195 215 9
195 199 2
195 211 10
195 204 8
195 209 4
195 200 1
195 229 5
196 221 2
196 249 5
196 224 5
196 208 9
196 241 2
196 202 4
196 242 1
196 223 10
196 217 2
196 212 7
196 211 5
196 198 4
196 205 10
196 209 7
196 216 10
196 228 6
196 207 5
196 230 8
196 219 6
196 236 6
196 246 10
196 204 10
196 200 9
196 213 5
196 239 3
196 226 9
196 240 9
196 197 6
196 235 10
196 201 7
196 234 9
196 222 5
196 227 6
196 203 7
196 199 1
196 247 9
196 245 6
196 229 6
196 231 9
196 232 2
196 244 5
196 206 6
196 237 2
196 210 3
196 215 6
196 248 5
196 220 6
196 250 2
196 243 9
196 214 8
197 219 6
197 245 9
197 241 2
197 246 10
197 211 9
197 239 8
197 209 8
197 231 6
197 198 3
197 243 6
197 223 8
197 244 7
197 233 7
197 200 3
197 201 4
197 215 1
197 218 1
197 235 8
197 222 4
197 217 2
197 220 1
197 247 6
197 206 1
197 204 3
197 248 5
197 249 10
197 202 3
197 226 10
197 240 7
197 199 3
197 203 8
197 236 8
197 216 7
197 212 5
197 207 7
197 232 3
197 227 4
197 242 10
197 238 2
197 230 7
197 210 7
197 208 4
197 205 2
197 221 9
197 229 2
197 234 8
197 237 6
198 207 10
198 209 1
198 224 6
198 243 2
198 213 7
198 217 1
198 235 6
198 242 7
198 218 4
198 231 3
198 245 6
198 237 8
198 230 4
198 216 4
198 203 8
198 248 4
198 233 3
198 249 1
198 200 1
198 201 3
198 247 1
198 199 9
198 226 6
198 211 1
198 246 3
198 210 3
198 215 9
198 223 2
198 206 10
198 244 2
198 236 4
198 241 2
198 227 1
198 212 5
198 225 7
198 208 3
198 240 4
198 219 5
198 214 9
198 250 3
198 228 9
198 204 4
198 220 6
198 205 3
198 234 5
198 232 3
199 202 6
199 244 7
199 239 3
199 200 10
199 207 7
199 227 10
199 201 7
199 249 4
199 219 2
199 222 2
199 235 2
199 226 9
199 236 9
199 212 9
199 224 7
199 242 8
199 221 5
199 230 6
199 203 6
199 240 1
199 225 2
199 247 1
199 210 3
199 232 6
199 248 5
199 213 9
199 218 3
199 223 3
199 238 4
199 231 8
199 220 6
199 216 3
199 241 5
199 204 7
199 206 8
199 229 8
199 217 4
199 245 9
199 228 3
199 208 7
199 214 1
199 237 9
199 234 8
199 246 4
199 215 7
199 250 4
199 233 10
199 209 1
200 230 8
200 233 5
200 225 9
200 245 9
200 208 10
200 202 2
200 210 4
200 232 4
200 243 8
200 203 5
200 204 3
200 235 1
200 218 10
200 212 10
200 211 7
200 244 4
200 201 8
200 222 4
200 250 8
200 220 5
200 205 7
200 224 8
200 234 1
200 249 6
200 223 9
200 221 9
200 246 6
200 239 4
200 229 2
200 207 3
200 209 10
200 238 3
200 248 10
200 214 7
200 231 6
200 226 5
200 240 9
200 217 8
200 227 8
200 228 7
200 219 5
200 215 9
200 236 10
200 242 5
200 206 1
201 215 8
201 233 6
201 210 10
201 211 6
201 243 8
201 209 6
201 234 7
201 205 8
201 227 1
201 240 7
201 203 3
201 229 8
201 228 7
201 238 6
201 212 10
201 219 8
201 220 9
201 226 4
201 225 8
201 242 8
201 224 10
201 202 3
201 235 9
201 249 10
201 246 3
201 208 5
201 232 8
201 245 6
201 250 9
201 236 10
201 222 6
201 244 7
201 239 9
201 217 4
201 223 5
201 221 9
201 231 5
201 247 2
201 248 2
201 204 1
201 230 9
201 214 9
201 207 1
201 216 8
201 241 4
201 206 9
201 237 2
202 240 9
202 248 3
202 217 8
202 214 9
202 235 7
202 225 8
202 221 4
202 211 2
202 216 2
202 208 1
202 222 1
202 212 3
202 230 9
202 209 2
202 237 1
202 239 1
202 247 1
202 246 10
202 207 3
202 213 10
202 229 10
202 220 3
202 224 7
202 245 6
202 243 8
202 242 2
202 223 9
202 215 6
202 226 8
202 238 10
202 227 1
202 241 9
202 228 4
202 210 5
202 218 7
202 219 9
202 205 4
202 231 5
202 250 4
202 234 8
202 203 3
203 204 1
203 243 10
203 245 9
203 236 3
203 242 7
203 213 8
203 220 1
203 206 3
203 228 1
203 207 8
203 224 3
203 219 1
203 229 4
203 240 7
203 230 10
203 248 10
203 232 1
203 249 2
203 227 8
203 218 6
203 210 6
203 244 1
203 238 8
203 231 5
203 225 2
203 212 6
203 221 9
203 226 1
203 216 6
203 246 3
203 234 1
203 214 7
203 215 9
203 223 2
203 208 6
203 241 2
203 250 4
203 235 6
203 237 8
203 217 9
203 209 3
203 233 5
203 211 3
203 239 3
204 224 10
204 240 3
204 237 6
204 211 3
204 244 1
204 249 1
204 210 8
204 208 10
204 213 2
204 226 6
204 239 1
204 233 6
204 206 3
204 220 4
204 205 7
204 241 3
204 247 3
204 207 1
204 232 9
204 229 2
204 250 5
204 248 10
204 215 6
204 218 8
204 222 2
204 245 7
204 209 9
204 231 3
204 221 5
204 216 9
204 212 7
204 217 4
204 242 1
204 227 3
204 234 1
204 228 6
205 217 6
205 246 6
205 209 7
205 239 3
205 234 4
205 233 9
205 235 5
205 219 10
205 213 2
205 215 2
205 207 6
205 241 7
205 231 6
205 214 4
205 242 3
205 221 9
205 226 9
205 229 7
205 208 8
205 250 10
205 223 2
205 225 6
205 222 5
205 211 1
205 243 5
205 247 4
205 216 4
205 230 2
205 228 7
205 237 3
205 206 3
205 245 6
205 218 6
205 212 2
205 240 4
205 238 3
205 224 5
205 210 2
205 244 5
205 220 5
205 249 7
206 210 5
206 245 4
206 225 9
206 238 2
206 209 9
206 232 9
206 246 1
206 241 7
206 224 3
206 207 5
206 231 9
206 217 8
206 239 9
206 235 4
206 250 6
206 236 7
206 208 6
206 212 10
206 244 9
206 219 7
206 248 8
206 237 6
206 215 9
206 222 4
206 249 2
206 242 3
206 223 4
206 243 6
206 221 7
206 211 6
206 234 3
206 220 1
206 228 5
206 226 1
206 216 5
206 240 10
206 213 5
206 218 9
206 233 5
206 230 9
206 247 9
206 229 5
207 241 5
207 229 9
207 246 10
207 211 5
207 212 3
207 242 10
207 236 6
207 208 9
207 232 3
207 209 7
207 227 7
207 220 2
207 238 5
207 237 7
207 217 4
207 222 10
207 224 8
207 243 5
207 214 9
207 250 3
207 231 9
207 234 6
207 213 4
207 245 8
207 230 3
207 226 5
207 215 2
207 240 2
207 216 4
207 244 1
207 235 9
207 221 3
207 228 3
207 225 4
207 223 9
207 248 4
207 239 3
208 211 9
208 239 9
208 245 8
208 229 3
208 243 7
208 230 8
208 240 4
208 209 8
208 242 10
208 227 5
208 228 4
208 233 2
208 248 2
208 231 1
208 234 7
208 223 8
208 217 6
208 210 4
208 212 2
208 250 9
208 246 7
208 221 8
208 226 8
208 225 6
208 244 2
208 215 1
208 222 9
208 213 3
208 232 1
208 237 9
208 249 10
208 218 4
208 238 4
208 241 5
208 216 10
209 221 9
209 216 4
209 222 9
209 248 9
209 229 2
209 223 4
209 215 2
209 225 2
209 228 1
209 240 4
209 218 6
209 224 4
209 239 3
209 213 3
209 246 9
209 236 5
209 233 5
209 212 5
209 227 2
209 211 4
209 241 4
209 235 9
209 230 6
209 244 7
209 219 2
209 243 2
209 214 9
209 247 5
209 231 5
209 238 6
209 249 9
209 210 10
209 242 6
209 220 6
209 217 6
210 244 6
210 233 7
210 226 6
210 232 2
210 250 10
210 236 4
210 247 9
210 242 10
210 249 1
210 234 3
210 246 4
210 228 3
210 237 5
210 235 4
210 222 5
210 240 4
210 245 4
210 225 6
210 238 8
210 223 4
210 221 3
210 231 5
210 217 4
210 229 10
210 214 1
210 241 10
210 212 7
210 220 1
210 216 8
210 227 4
210 211 10
210 248 7
210 224 6
210 230 10
210 219 8
210 243 5
211 223 7
211 247 6
211 233 5
211 216 7
211 245 1
211 242 9
211 249 6
211 240 5
211 243 4
211 215 1
211 244 2
211 226 8
211 212 5
211 220 2
211 230 6
211 235 9
211 217 3
211 241 1
211 237 1
211 236 10
211 218 5
211 229 8
211 214 1
211 222 6
211 238 6
211 227 5
211 213 1
211 250 10
211 225 9
211 246 8
211 248 6
211 228 2
211 232 7
211 234 2
212 222 8
212 221 6
212 239 9
212 229 5
212 245 4
212 234 2
212 236 2
212 223 6
212 213 6
212 225 7
212 241 3
212 224 9
212 215 10
212 246 3
212 217 7
212 218 3
212 216 10
212 232 10
212 228 3
212 243 5
212 247 6
212 244 4
212 219 8
212 242 4
212 249 7
212 235 7
212 240 6
212 230 4
212 238 1
212 248 9
213 247 5
213 224 2
213 240 9
213 244 3
213 232 6
213 235 2
213 228 1
213 221 2
213 223 7
213 215 3
213 225 10
213 218 4
213 246 5
213 245 10
213 233 6
213 248 10
213 222 3
213 234 9
213 238 3
213 217 4
213 237 4
213 243 6
213 229 4
213 236 4
213 220 7
213 214 1
213 227 10
213 216 1
213 226 5
213 231 5
213 241 7
213 230 2
213 219 3
214 222 7
214 224 1
214 215 10
214 248 2
214 245 2
214 217 1
214 244 7
214 236 3
214 223 1
214 239 6
214 243 6
214 235 5
214 246 1
214 234 7
214 218 2
214 228 4
214 233 6
214 216 7
214 250 7
214 219 9
214 226 10
214 249 5
214 232 10
214 237 5
214 240 3
214 220 6
214 225 3
214 227 2
214 231 5
214 242 5
214 221 8
214 247 5
215 241 4
215 224 2
215 217 3
215 219 9
215 227 7
215 234 10
215 216 5
215 246 10
215 230 1
215 247 1
215 223 9
215 249 1
215 242 7
215 240 5
215 225 4
215 222 8
215 229 5
215 245 8
215 228 4
215 239 9
215 220 7
215 238 8
215 237 10
215 233 9
215 243 7
215 250 3
215 218 1
215 226 10
215 232 10
216 250 9
216 231 9
216 237 10
216 234 1
216 223 2
216 226 4
216 217 4
216 232 8
216 247 10
216 230 4
216 233 4
216 225 4
216 221 4
216 248 2
216 244 5
216 241 6
216 219 1
216 239 9
216 235 2
216 220 2
216 228 1
216 246 2
216 218 3
216 236 9
216 238 3
216 245 1
216 222 3
216 249 2
216 240 4
216 224 2
216 242 2
216 229 7
216 227 1
217 221 4
217 218 2
217 235 4
217 240 2
217 249 4
217 228 9
217 225 10
217 223 10
217 230 5
217 231 2
217 232 5
217 236 3
217 229 1
217 226 1
217 248 7
217 246 6
217 243 5
217 241 2
217 219 9
217 244 10
217 245 6
217 247 4
217 222 2
217 238 3
217 227 7
217 234 10
217 233 8
217 220 6
217 224 8
217 237 7
217 242 6
218 240 3
218 238 2
218 250 2
218 248 4
218 249 2
218 224 9
218 223 10
218 222 1
218 245 3
218 233 7
218 239 8
218 219 7
218 225 2
218 229 6
218 243 3
218 244 6
218 230 8
218 237 3
218 220 4
218 228 8
218 235 9
218 236 5
218 221 8
218 227 1
218 226 8
218 241 2
219 242 10
219 231 8
219 238 6
219 225 9
219 236 5
219 222 9
219 226 5
219 243 4
219 248 3
219 237 5
219 224 1
219 232 6
219 247 5
219 234 6
219 235 4
219 221 1
219 241 9
219 239 7
219 223 4
219 230 6
219 250 10
219 229 1
219 240 5
219 220 9
219 246 3
219 249 5
219 233 7
220 222 9
220 224 4
220 239 10
220 250 1
220 249 9
220 233 1
220 248 9
220 240 9
220 231 7
220 237 5
220 246 6
220 226 5
220 236 9
220 247 4
220 234 2
220 223 2
220 228 9
220 238 5
220 232 3
220 244 10
220 229 2
220 227 1
220 235 1
220 242 2
220 230 4
220 225 8
221 235 6
221 242 7
221 246 3
221 249 2
221 226 6
221 241 8
221 234 2
221 229 7
221 232 8
221 239 3
221 225 10
221 237 2
221 238 9
221 230 5
221 227 5
221 236 2
221 240 6
221 248 2
221 224 3
221 228 6
221 244 7
221 233 4
221 250 3
221 222 2
221 223 3
222 234 6
222 238 6
222 236 7
222 240 1
222 246 2
222 231 2
222 233 1
222 223 8
222 248 10
222 235 4
222 247 2
222 225 1
222 243 8
222 230 2
222 232 10
222 250 8
222 249 2
222 245 7
222 227 7
222 229 4
222 244 9
222 237 9
222 224 2
222 228 7
222 242 3
222 226 9
223 231 4
223 243 5
223 235 6
223 232 1
223 244 5
223 228 3
223 240 8
223 234 6
223 236 7
223 249 10
223 242 10
223 248 2
223 238 7
223 239 6
223 250 8
223 247 8
223 230 6
223 225 7
223 246 9
223 241 5
223 233 10
223 226 2
223 237 8
223 229 3
224 225 6
224 250 6
224 237 9
224 243 8
224 249 2
224 239 5
224 232 6
224 234 5
224 228 10
224 238 7
224 230 3
224 240 6
224 248 2
224 241 6
224 231 1
224 247 5
224 245 4
224 235 3
224 227 10
224 226 3
224 229 9
224 244 10
224 233 8
224 236 4
224 242 5
225 241 2
225 232 2
225 244 10
225 231 7
225 242 10
225 236 1
225 234 2
225 240 8
225 246 6
225 239 5
225 243 2
225 227 1
225 229 1
225 248 5
225 235 2
225 237 1
225 238 6
225 247 3
225 228 8
225 226 8
225 250 1
225 233 8
226 236 2
226 239 8
226 250 8
226 241 6
226 246 3
226 229 1
226 247 2
226 240 7
226 233 1
226 249 8
226 228 1
226 232 5
226 230 4
226 234 1
226 242 6
226 248 2
226 243 4
226 237 10
226 227 3
226 244 10
226 231 10
227 250 9
227 246 6
227 231 9
227 229 3
227 241 6
227 244 8
227 232 5
227 228 8
227 240 9
227 239 6
227 249 3
227 237 10
227 238 4
227 248 9
227 234 6
227 243 4
227 242 6
227 233 8
227 235 6
227 247 2
227 245 9
227 236 8
228 245 3
228 242 8
228 236 6
228 239 7
228 230 6
228 241 5
228 249 6
228 235 3
228 250 9
228 247 10
228 234 2
228 231 1
228 233 10
228 244 6
228 240 7
228 229 4
228 246 3
228 248 2
228 232 5
228 243 4
229 244 7
229 239 7
229 241 8
229 231 6
229 246 8
229 232 2
229 234 6
229 250 9
229 243 7
229 242 5
229 238 9
229 230 9
229 233 10
229 245 7
229 235 10
229 248 8
229 247 3
229 236 10
230 239 10
230 242 7
230 245 10
230 241 1
230 249 8
230 235 10
230 238 10
230 232 5
230 233 8
230 248 1
230 231 1
230 250 9
230 244 9
230 237 9
230 247 9
230 240 8
231 238 8
231 246 9
231 241 4
231 234 8
231 240 4
231 236 1
231 242 9
231 247 7
231 248 7
231 250 7
231 245 9
231 235 7
231 243 9
231 237 4
231 249 9
231 233 10
231 232 10
231 244 6
232 243 4
232 233 8
232 242 10
232 250 8
232 240 2
232 235 10
232 237 1
232 249 5
232 246 5
232 234 7
232 238 2
232 236 4
232 248 7
232 244 10
232 247 5
232 245 1
232 239 2
233 242 4
233 240 1
233 234 7
233 237 8
233 238 10
233 248 6
233 235 4
233 239 5
233 249 8
233 236 3
233 246 9
233 245 5
233 247 5
233 241 5
233 244 8
234 244 7
234 240 7
234 237 1
234 247 2
234 235 8
234 239 6
234 246 5
234 236 6
234 248 8
234 241 1
234 238 6
234 249 2
235 246 3
235 239 1
235 249 10
235 242 5
235 245 7
235 238 9
235 248 6
235 237 10
235 244 1
235 236 4
235 241 5
235 247 2
235 243 1
235 250 1
235 240 7
236 244 8
236 248 1
236 250 1
236 247 3
236 237 7
236 249 9
236 245 4
236 243 4
236 238 8
236 239 3
237 244 7
237 245 8
237 242 3
237 240 1
237 248 1
237 241 7
237 249 1
237 239 2
237 243 7
237 238 5
237 246 7
237 247 5
238 243 3
238 244 7
238 248 4
238 242 7
238 245 4
238 249 3
238 247 6
238 239 1
238 240 3
238 250 9
239 247 10
239 248 2
239 246 10
239 249 6
239 243 8
239 240 8
239 242 4
239 241 2
240 248 6
240 249 9
240 242 10
240 243 10
240 247 7
240 250 4
240 241 1
240 245 3
240 246 10
240 244 9
241 248 10
241 242 6
241 247 2
241 244 7
241 243 9
241 246 4
241 250 7
241 249 5
242 243 4
242 244 9
242 250 1
242 246 2
242 247 3
242 245 1
242 249 6
243 245 1
243 248 1
243 246 4
243 249 9
243 250 4
244 249 6
244 245 2
244 250 5
244 248 3
244 246 2
244 247 10
245 246 4
245 247 5
245 249 7
245 250 4
246 247 5
246 250 9
246 249 4
246 248 9
247 249 9
247 250 3
247 248 9
248 249 10
248 250 1
249 250 7


==> anc/instances/benchmark/maxCutMet/pw09_60.0 <==
60 1593 
1 54 10
1 57 4
1 8 4
1 15 8
1 56 2
1 29 10
1 10 2
1 46 1
1 4 3
1 51 7
1 25 10
1 41 3
1 21 5
1 60 4
1 35 5
1 38 2
1 23 8
1 28 5
1 37 10
1 59 10
1 22 1
1 17 10
1 33 5
1 55 7
1 36 6
1 14 2
1 48 10
1 49 7
1 3 5
1 7 10
1 13 5
1 27 2
1 6 2
1 9 9
1 53 6
1 43 9
1 20 9
1 11 6
1 30 4
1 50 1
1 32 7
1 12 3
1 18 6
1 31 7
1 58 5
1 5 7
1 34 2
1 39 5
1 44 5
1 52 1
1 19 5
1 2 7
1 24 9
1 26 8
1 16 10
1 40 5
2 29 4
2 17 10
2 26 8
2 50 5
2 48 2
2 52 6
2 54 7
2 21 7
2 38 4
2 49 2
2 9 6
2 35 6
2 18 8
2 37 2
2 34 2
2 28 10
2 15 2
2 46 9
2 23 10
2 3 8
2 25 8
2 27 5
2 14 2
2 12 4
2 8 1
2 42 5
2 60 9
2 51 6
2 10 7
2 5 5
2 22 3
2 31 7
2 16 4
2 40 7
2 7 8
2 59 10
2 43 5
2 4 4
2 53 9
2 57 9
2 47 4
2 41 2
2 13 1
2 20 2
2 45 3
2 24 9
2 36 6
2 55 1
2 39 10
2 6 4
3 23 7
3 5 8
3 10 2
3 60 5
3 58 9
3 29 3
3 54 10
3 14 9
3 27 10
3 42 3
3 40 1
3 15 9
3 22 4
3 13 8
3 43 5
3 4 3
3 7 8
3 12 1
3 30 7
3 35 2
3 25 5
3 8 10
3 19 3
3 9 5
3 48 4
3 44 9
3 24 8
3 57 4
3 31 5
3 28 10
3 53 9
3 36 10
3 21 6
3 38 10
3 47 6
3 41 7
3 18 2
3 59 5
3 50 8
3 49 2
3 56 7
3 39 8
3 33 6
3 46 1
3 26 6
3 11 1
3 52 7
3 20 6
3 32 3
3 45 10
3 55 8
4 43 7
4 12 10
4 17 2
4 23 5
4 37 10
4 13 1
4 14 6
4 36 4
4 34 3
4 51 3
4 40 10
4 52 2
4 35 5
4 9 2
4 53 10
4 58 1
4 50 5
4 8 1
4 59 4
4 24 9
4 31 4
4 30 4
4 46 10
4 32 3
4 55 7
4 7 6
4 5 9
4 57 7
4 26 2
4 42 4
4 22 2
4 6 2
4 41 7
4 10 1
4 15 9
4 20 6
4 29 4
4 25 2
4 49 10
4 54 9
4 16 10
4 56 6
4 60 10
4 28 3
4 47 5
4 21 6
4 38 6
4 19 8
4 11 7
4 45 5
4 33 3
4 39 7
4 48 3
5 19 4
5 21 7
5 18 3
5 60 9
5 7 10
5 33 1
5 42 5
5 35 3
5 45 9
5 40 7
5 49 8
5 57 2
5 46 4
5 24 10
5 43 9
5 48 6
5 25 4
5 26 5
5 20 8
5 8 7
5 58 6
5 14 1
5 34 9
5 41 8
5 37 5
5 56 10
5 13 1
5 10 5
5 51 5
5 11 4
5 22 3
5 23 2
5 27 10
5 39 6
5 15 4
5 55 10
5 28 7
5 12 3
5 31 5
5 59 5
5 44 7
5 30 7
5 16 6
5 6 5
5 29 7
5 17 7
5 36 4
5 54 7
5 47 6
5 52 4
6 50 5
6 28 2
6 22 3
6 15 4
6 56 10
6 31 3
6 52 3
6 8 7
6 13 4
6 46 10
6 54 3
6 59 4
6 38 8
6 29 6
6 39 8
6 18 4
6 32 8
6 36 7
6 47 9
6 27 1
6 58 6
6 10 4
6 16 6
6 19 4
6 11 4
6 30 9
6 40 3
6 55 3
6 9 5
6 25 4
6 60 4
6 14 1
6 41 9
6 17 3
6 57 1
6 48 1
6 12 2
6 35 7
6 37 10
6 23 5
6 45 5
6 49 6
6 53 10
6 24 9
6 21 9
6 26 9
6 33 8
6 34 5
6 51 2
6 20 8
6 44 9
7 41 7
7 47 2
7 29 10
7 35 5
7 13 9
7 23 5
7 56 3
7 24 4
7 57 1
7 19 9
7 55 2
7 37 5
7 36 8
7 25 6
7 11 10
7 27 2
7 52 7
7 50 7
7 10 1
7 45 7
7 60 5
7 51 9
7 53 1
7 31 4
7 33 4
7 32 1
7 40 2
7 26 7
7 46 1
7 44 10
7 38 5
7 17 10
7 59 7
7 34 2
7 49 3
7 30 8
7 42 5
7 39 5
7 8 8
7 15 5
7 20 9
7 22 1
7 43 8
7 58 6
7 12 2
8 52 9
8 57 9
8 26 6
8 44 1
8 19 2
8 34 5
8 55 6
8 41 4
8 39 8
8 15 7
8 18 2
8 38 9
8 13 3
8 60 2
8 35 4
8 30 5
8 40 9
8 48 2
8 10 7
8 16 4
8 31 7
8 50 3
8 14 8
8 49 2
8 54 8
8 24 2
8 29 4
8 47 9
8 45 9
8 42 7
8 21 1
8 22 1
8 53 8
8 9 4
8 11 10
8 17 10
8 33 6
8 43 6
8 36 4
8 56 3
8 51 2
8 46 4
8 58 1
8 20 9
8 59 6
8 27 3
8 32 10
9 60 1
9 38 8
9 50 5
9 20 7
9 17 5
9 19 1
9 56 1
9 54 5
9 55 7
9 11 2
9 59 1
9 43 3
9 39 2
9 40 7
9 14 10
9 36 6
9 29 8
9 15 2
9 46 7
9 16 7
9 13 2
9 22 6
9 27 4
9 51 4
9 33 3
9 52 1
9 37 9
9 44 3
9 34 5
9 12 6
9 57 4
9 41 8
9 53 1
9 48 6
9 23 4
9 32 7
9 25 2
9 45 9
9 18 2
9 31 6
9 24 6
9 47 9
9 21 8
9 30 7
9 28 6
9 49 5
9 58 9
9 26 1
10 29 4
10 44 7
10 53 4
10 38 5
10 37 6
10 17 3
10 25 7
10 16 10
10 51 1
10 41 7
10 20 5
10 32 6
10 54 8
10 42 7
10 31 8
10 58 6
10 33 1
10 36 4
10 60 3
10 47 2
10 57 1
10 22 10
10 23 4
10 21 1
10 28 9
10 15 6
10 12 6
10 27 5
10 30 1
10 18 1
10 45 2
10 11 10
10 50 8
10 39 9
10 49 3
10 40 8
10 46 4
10 35 5
10 34 6
10 24 2
10 43 2
10 14 8
11 19 1
11 25 4
11 24 1
11 17 1
11 46 10
11 50 9
11 29 7
11 53 1
11 21 5
11 43 6
11 57 7
11 55 1
11 39 8
11 38 4
11 41 1
11 12 5
11 22 6
11 51 2
11 40 3
11 18 6
11 14 4
11 33 2
11 36 2
11 48 7
11 35 4
11 58 7
11 60 9
11 27 2
11 28 5
11 54 6
11 42 1
11 23 6
11 16 1
11 49 1
11 26 9
11 30 9
11 31 4
11 59 9
11 44 7
11 15 10
11 52 8
11 45 5
12 41 1
12 18 2
12 36 7
12 49 10
12 43 4
12 32 7
12 60 3
12 50 10
12 24 7
12 37 7
12 22 2
12 21 4
12 47 2
12 25 6
12 59 7
12 14 4
12 46 1
12 57 6
12 35 6
12 17 10
12 23 6
12 31 10
12 38 6
12 56 9
12 45 2
12 55 3
12 28 2
12 44 5
12 39 10
12 26 2
12 15 4
12 16 1
12 40 2
12 27 9
12 20 1
12 33 3
12 13 6
12 42 3
12 51 8
12 29 6
12 58 9
12 19 5
12 34 4
12 30 6
12 54 6
13 22 6
13 58 9
13 31 7
13 47 10
13 33 4
13 36 1
13 50 5
13 35 4
13 46 3
13 21 7
13 45 1
13 38 5
13 20 4
13 41 10
13 42 10
13 40 2
13 57 2
13 49 8
13 26 2
13 56 4
13 32 9
13 44 3
13 52 6
13 16 1
13 59 7
13 53 9
13 34 6
13 37 8
13 28 1
13 54 3
13 19 9
13 55 1
13 43 1
13 27 5
13 29 8
13 48 5
13 39 1
13 17 4
13 18 6
13 14 5
13 23 6
13 24 2
13 15 10
13 30 9
14 54 6
14 20 3
14 43 6
14 60 5
14 19 1
14 41 6
14 58 6
14 57 7
14 36 4
14 26 8
14 28 6
14 21 10
14 33 6
14 59 5
14 42 3
14 18 9
14 30 10
14 23 10
14 52 5
14 35 8
14 34 7
14 48 10
14 55 1
14 16 1
14 37 6
14 39 9
14 53 9
14 38 7
14 29 6
14 46 1
14 22 4
14 27 7
14 25 9
14 47 9
14 51 9
14 50 9
14 45 5
14 44 6
14 49 3
14 56 4
14 15 1
14 17 8
14 32 6
14 31 4
15 21 4
15 49 1
15 55 7
15 16 4
15 58 5
15 40 2
15 59 8
15 35 2
15 33 10
15 27 4
15 20 1
15 39 6
15 46 2
15 26 2
15 24 4
15 19 7
15 47 5
15 51 1
15 42 6
15 31 8
15 52 3
15 50 2
15 56 4
15 48 6
15 54 10
15 34 6
15 17 7
15 44 6
15 53 10
15 45 5
15 30 8
15 43 3
15 22 1
15 32 7
15 60 9
15 36 1
15 18 2
15 41 5
15 28 2
15 37 5
15 25 10
15 23 4
15 38 2
15 57 7
16 59 4
16 53 5
16 29 6
16 54 7
16 47 7
16 37 10
16 60 10
16 58 9
16 50 8
16 40 3
16 42 1
16 38 2
16 24 8
16 22 4
16 48 9
16 31 3
16 26 5
16 25 4
16 20 5
16 44 10
16 39 4
16 21 6
16 23 10
16 46 2
16 32 3
16 49 6
16 57 4
16 35 7
16 33 8
16 17 2
16 52 3
16 55 1
16 27 1
16 19 4
16 56 2
16 34 3
16 18 4
16 45 4
16 51 6
16 41 1
16 36 8
17 55 3
17 30 8
17 18 1
17 59 9
17 44 4
17 26 5
17 50 9
17 58 8
17 32 9
17 35 4
17 36 7
17 41 4
17 52 5
17 42 6
17 24 3
17 48 2
17 45 5
17 43 4
17 29 8
17 40 4
17 31 2
17 27 9
17 33 2
17 19 5
17 39 6
17 53 6
17 47 4
17 38 2
17 56 2
17 20 8
17 46 10
17 34 10
17 51 7
17 57 7
17 49 9
17 22 1
17 28 8
17 37 8
17 60 9
17 23 2
18 24 10
18 28 4
18 27 10
18 47 7
18 19 9
18 53 1
18 37 5
18 39 9
18 55 4
18 57 5
18 49 3
18 43 3
18 26 6
18 46 4
18 58 4
18 48 3
18 31 7
18 29 2
18 35 6
18 30 6
18 56 3
18 51 5
18 32 5
18 33 3
18 38 3
18 21 4
18 20 7
18 34 4
18 54 3
18 44 9
18 60 5
18 40 8
18 23 6
18 42 5
18 50 4
19 23 9
19 40 7
19 37 3
19 33 1
19 51 6
19 46 7
19 24 5
19 45 1
19 22 5
19 21 6
19 36 1
19 38 5
19 60 6
19 59 9
19 42 5
19 34 9
19 55 3
19 54 3
19 30 6
19 28 4
19 44 6
19 20 9
19 52 2
19 27 1
19 35 2
19 48 1
19 47 10
19 56 3
19 29 1
19 41 8
19 39 10
19 31 10
19 25 8
19 26 1
19 50 10
19 53 6
19 43 2
19 32 9
20 42 3
20 37 3
20 52 4
20 43 4
20 50 4
20 59 7
20 22 5
20 38 6
20 27 7
20 60 7
20 26 6
20 25 1
20 36 4
20 28 9
20 34 9
20 44 2
20 29 8
20 40 9
20 49 10
20 41 4
20 45 6
20 56 3
20 57 6
20 47 7
20 48 10
20 58 2
20 53 8
20 39 4
20 33 5
20 54 1
20 31 5
20 30 3
20 35 9
20 21 5
20 46 2
20 24 5
20 23 3
21 32 10
21 50 8
21 28 4
21 31 5
21 36 9
21 29 6
21 45 10
21 52 4
21 41 4
21 51 2
21 59 7
21 57 2
21 39 2
21 60 9
21 33 8
21 40 9
21 37 4
21 46 5
21 47 3
21 53 9
21 38 7
21 27 2
21 54 10
21 22 2
21 24 7
21 43 10
21 49 9
21 30 5
21 23 2
21 48 6
21 34 1
21 35 10
21 26 9
21 58 7
21 55 2
21 25 1
22 29 4
22 33 1
22 54 1
22 25 8
22 52 4
22 27 8
22 44 9
22 59 2
22 48 3
22 42 2
22 58 9
22 60 3
22 43 9
22 32 10
22 31 2
22 34 4
22 40 2
22 36 2
22 38 2
22 51 8
22 55 1
22 35 4
22 50 5
22 56 9
22 30 7
22 46 2
22 37 6
22 39 6
22 49 1
22 57 10
22 24 2
22 45 1
22 28 4
22 41 1
23 37 7
23 46 9
23 29 7
23 27 2
23 39 6
23 33 10
23 31 9
23 56 4
23 55 10
23 48 1
23 45 8
23 36 9
23 32 9
23 44 1
23 51 10
23 49 7
23 41 5
23 40 5
23 59 9
23 52 1
23 38 2
23 47 6
23 28 7
23 30 7
23 50 1
23 34 10
23 43 10
23 25 10
23 53 3
23 60 10
23 24 2
23 57 8
24 33 8
24 43 10
24 39 7
24 25 8
24 47 9
24 41 5
24 38 5
24 50 3
24 44 6
24 56 3
24 52 7
24 32 10
24 30 8
24 49 9
24 34 5
24 35 5
24 31 8
24 40 5
24 55 9
24 42 10
24 27 8
24 54 4
24 58 9
24 59 10
24 53 4
24 51 8
24 36 4
24 46 5
24 28 6
24 60 8
25 53 6
25 40 8
25 55 3
25 27 7
25 45 6
25 54 4
25 35 10
25 41 9
25 60 6
25 29 3
25 46 3
25 58 1
25 50 5
25 56 8
25 42 10
25 52 4
25 38 9
25 47 8
25 39 4
25 44 2
25 57 2
25 49 1
25 30 3
25 37 10
25 26 9
25 59 6
25 36 2
25 43 3
25 28 6
25 51 3
25 31 9
25 33 9
25 34 3
25 32 3
25 48 3
26 30 9
26 57 5
26 54 5
26 33 5
26 43 2
26 60 9
26 49 2
26 37 5
26 47 7
26 42 7
26 36 3
26 48 6
26 52 1
26 44 10
26 45 3
26 53 9
26 55 5
26 38 1
26 39 5
26 40 5
26 31 7
26 35 9
26 50 2
26 27 1
26 46 9
26 34 6
26 32 4
26 56 3
26 41 2
26 29 1
27 60 9
27 33 4
27 46 4
27 53 7
27 37 8
27 57 10
27 51 3
27 41 9
27 39 8
27 43 10
27 55 3
27 50 8
27 36 9
27 31 8
27 47 9
27 34 7
27 59 5
27 45 2
27 52 6
27 54 1
27 49 4
27 38 1
27 42 10
27 35 1
27 44 5
27 48 6
27 28 2
27 40 10
27 56 1
27 29 3
28 49 5
28 44 10
28 37 5
28 57 3
28 47 8
28 58 4
28 35 3
28 32 3
28 34 1
28 48 10
28 43 6
28 30 2
28 29 9
28 54 1
28 46 6
28 36 7
28 55 4
28 39 1
28 41 7
28 53 2
28 51 2
28 56 4
28 31 5
28 45 10
28 42 5
29 34 10
29 51 5
29 45 2
29 39 6
29 42 2
29 59 6
29 46 7
29 53 8
29 40 7
29 60 1
29 38 2
29 37 4
29 55 6
29 43 8
29 41 7
29 30 5
29 54 9
29 35 5
29 48 5
29 58 9
29 31 6
29 36 1
29 33 1
29 47 7
29 32 8
29 57 10
29 50 1
30 47 10
30 55 7
30 48 3
30 49 5
30 33 10
30 34 2
30 37 10
30 40 2
30 52 5
30 43 4
30 32 9
30 41 1
30 36 1
30 54 7
30 51 8
30 58 2
30 57 3
30 50 7
30 44 9
30 35 8
30 56 5
30 42 6
30 45 7
30 60 10
30 53 9
31 32 5
31 60 9
31 50 3
31 41 4
31 42 6
31 46 1
31 35 10
31 40 10
31 37 10
31 56 7
31 54 8
31 51 10
31 57 3
31 43 8
31 59 1
31 33 8
31 52 6
31 34 4
31 44 1
31 47 5
31 55 9
31 36 7
31 39 4
31 58 7
32 39 7
32 40 10
32 48 1
32 59 5
32 43 10
32 47 10
32 53 7
32 54 3
32 52 5
32 60 1
32 33 1
32 42 8
32 46 7
32 49 5
32 57 4
32 36 9
32 34 3
32 35 4
32 55 3
32 51 5
32 58 5
32 44 7
32 41 6
32 37 10
32 45 3
32 38 2
32 50 5
33 53 2
33 40 1
33 50 2
33 43 2
33 56 5
33 51 9
33 48 3
33 49 1
33 44 9
33 36 10
33 46 7
33 52 4
33 45 3
33 55 9
33 38 3
33 34 8
33 57 9
33 42 3
33 60 7
33 58 9
33 35 10
33 59 8
33 37 8
33 39 3
33 47 2
34 49 1
34 60 4
34 48 1
34 47 8
34 50 9
34 43 1
34 51 2
34 39 6
34 59 2
34 37 2
34 56 5
34 42 6
34 35 7
34 52 6
34 54 1
34 40 5
34 45 6
34 36 3
34 38 8
34 41 5
34 53 5
34 46 4
35 59 1
35 58 6
35 46 7
35 53 9
35 37 5
35 60 10
35 39 10
35 56 1
35 43 4
35 51 3
35 49 9
35 57 6
35 45 7
35 44 8
35 52 1
35 41 10
35 47 4
35 48 4
35 38 3
35 40 7
35 54 5
36 40 5
36 44 8
36 59 6
36 55 4
36 60 6
36 47 6
36 37 4
36 38 4
36 48 6
36 46 2
36 52 1
36 42 7
36 49 9
36 39 4
36 58 6
36 54 6
36 56 7
36 51 3
36 41 2
36 53 4
36 45 7
36 57 5
37 58 6
37 43 7
37 49 5
37 48 4
37 50 3
37 47 6
37 51 8
37 57 10
37 39 6
37 53 5
37 60 3
37 59 5
37 52 3
37 46 4
37 45 1
37 55 1
37 38 4
37 44 1
37 40 3
37 41 7
37 54 1
37 56 3
38 58 4
38 48 6
38 39 8
38 56 10
38 52 5
38 43 1
38 45 3
38 55 6
38 42 7
38 44 2
38 50 10
38 59 9
38 54 4
38 53 7
38 49 2
38 51 1
38 40 5
38 46 5
38 47 4
38 41 1
38 57 1
38 60 10
39 52 9
39 43 6
39 51 7
39 42 6
39 50 1
39 46 8
39 54 5
39 58 8
39 47 2
39 48 7
39 53 5
39 45 4
39 49 4
39 60 5
39 44 3
39 56 8
39 40 1
39 57 4
39 55 2
39 41 10
40 42 1
40 58 4
40 48 10
40 51 10
40 57 9
40 45 4
40 47 6
40 44 1
40 41 6
40 59 10
40 50 7
40 60 3
40 55 3
40 56 1
40 54 9
40 52 1
41 51 2
41 50 4
41 42 8
41 55 7
41 54 2
41 44 4
41 47 7
41 48 1
41 43 9
41 56 2
41 45 10
41 58 7
41 46 2
41 60 3
41 52 5
41 53 2
41 49 1
42 43 6
42 56 2
42 53 9
42 48 7
42 46 6
42 50 9
42 54 8
42 44 9
42 52 10
42 55 4
42 60 5
42 59 5
42 47 2
42 45 4
43 56 10
43 58 1
43 48 3
43 50 6
43 49 6
43 45 8
43 54 1
43 46 9
43 44 1
43 47 1
43 59 4
43 57 9
44 54 9
44 58 10
44 46 2
44 56 8
44 45 4
44 49 8
44 60 6
44 48 5
44 55 6
44 47 3
44 52 4
44 50 1
44 53 5
44 57 9
44 59 7
45 58 2
45 56 5
45 51 8
45 55 7
45 60 8
45 52 4
45 48 7
45 59 9
45 49 3
45 53 8
45 57 1
45 54 9
45 46 10
45 50 2
45 47 2
46 56 10
46 60 2
46 47 10
46 58 9
46 48 3
46 51 5
46 52 7
46 57 6
46 53 10
46 54 4
46 50 6
46 49 7
47 49 1
47 48 4
47 50 6
47 60 4
47 51 10
47 52 3
47 54 3
47 58 3
47 57 7
47 53 1
47 59 8
47 56 5
48 58 1
48 49 8
48 55 6
48 53 6
48 60 5
48 59 4
48 51 3
48 56 3
48 52 5
48 57 10
48 54 8
49 52 6
49 54 4
49 55 7
49 50 5
49 57 1
49 59 7
49 56 7
49 60 3
50 58 4
50 54 5
50 57 7
50 51 10
50 59 1
50 56 5
50 52 1
50 55 5
51 54 8
51 59 3
51 55 1
51 52 4
51 58 2
51 53 4
51 57 5
51 60 10
52 57 8
52 58 3
52 53 6
52 59 3
52 54 7
52 55 4
52 60 9
53 54 4
53 59 2
53 56 2
53 57 8
53 55 6
54 59 9
54 55 7
54 56 6
54 57 7
54 60 10
54 58 8
55 56 2
55 59 7
55 57 9
55 58 9
55 60 6
56 59 8
56 60 6
56 58 1
56 57 10
57 60 2
57 58 2
57 59 1
58 59 8
58 60 2
59 60 10


==> anc/instances/benchmark/maxCutMet/pw09_80.0 <==
80 2844 
1 45 2
1 53 3
1 79 1
1 50 5
1 69 2
1 40 10
1 75 6
1 15 7
1 20 10
1 61 8
1 27 5
1 56 6
1 32 9
1 43 9
1 34 3
1 4 7
1 12 8
1 9 6
1 6 5
1 70 2
1 26 4
1 31 1
1 63 8
1 17 10
1 65 4
1 37 1
1 16 4
1 30 6
1 33 6
1 73 6
1 41 1
1 11 4
1 52 5
1 49 1
1 51 9
1 72 10
1 74 2
1 55 10
1 62 7
1 59 10
1 58 10
1 29 2
1 64 8
1 77 10
1 67 8
1 54 5
1 68 5
1 10 6
1 48 3
1 5 7
1 36 2
1 38 6
1 8 7
1 44 6
1 28 5
1 35 8
1 60 5
1 18 4
1 3 2
1 57 1
1 71 3
1 76 3
1 46 7
1 13 8
1 21 8
1 78 1
1 39 10
1 24 7
1 14 5
1 19 5
1 42 7
1 23 6
1 7 9
1 22 5
1 47 1
1 25 5
1 2 9
2 29 10
2 8 4
2 61 5
2 16 9
2 21 6
2 27 4
2 49 2
2 74 6
2 56 4
2 55 1
2 24 3
2 23 1
2 30 3
2 36 7
2 35 1
2 18 3
2 34 9
2 43 1
2 38 3
2 64 8
2 48 1
2 32 2
2 57 10
2 52 3
2 60 7
2 28 7
2 47 8
2 31 1
2 78 9
2 68 1
2 53 5
2 20 9
2 67 3
2 3 1
2 46 3
2 80 7
2 54 5
2 58 6
2 15 5
2 75 4
2 26 4
2 5 10
2 14 1
2 13 10
2 7 4
2 10 9
2 42 7
2 22 3
2 39 4
2 59 1
2 19 2
2 41 2
2 63 6
2 79 10
2 4 3
2 44 8
2 69 1
2 73 6
2 9 1
2 71 8
2 51 6
2 72 6
2 45 7
2 6 10
2 50 4
2 66 9
2 65 6
2 33 2
3 50 5
3 20 9
3 29 9
3 7 1
3 23 4
3 61 4
3 28 6
3 41 2
3 56 4
3 36 4
3 72 7
3 27 1
3 8 2
3 6 10
3 39 7
3 30 9
3 53 7
3 76 5
3 47 10
3 42 10
3 71 2
3 25 8
3 34 3
3 60 7
3 66 3
3 38 9
3 12 7
3 70 1
3 45 6
3 67 2
3 15 3
3 24 3
3 4 5
3 59 2
3 32 6
3 16 10
3 79 8
3 57 6
3 17 4
3 22 9
3 13 3
3 14 7
3 68 1
3 69 2
3 33 8
3 44 6
3 18 5
3 37 9
3 52 2
3 43 7
3 49 6
3 77 2
3 31 5
3 54 8
3 51 6
3 40 10
3 75 3
3 11 4
3 73 8
3 80 3
3 55 4
3 5 7
3 10 9
3 21 6
3 64 8
3 65 5
3 46 8
3 74 10
4 64 7
4 36 6
4 32 2
4 41 6
4 57 3
4 47 1
4 28 9
4 38 6
4 53 5
4 40 2
4 61 2
4 54 6
4 60 9
4 6 1
4 48 1
4 79 9
4 43 7
4 9 4
4 59 6
4 25 1
4 63 5
4 56 7
4 75 1
4 55 6
4 10 2
4 37 8
4 58 8
4 77 7
4 44 8
4 78 5
4 69 10
4 49 7
4 51 4
4 14 2
4 72 6
4 12 8
4 24 9
4 71 7
4 74 1
4 70 6
4 15 6
4 23 10
4 46 8
4 16 5
4 65 6
4 33 8
4 27 8
4 19 1
4 68 3
4 76 5
4 35 2
4 67 5
4 45 10
4 8 7
4 13 1
4 39 2
4 30 1
4 50 4
4 20 4
4 66 5
4 11 9
4 17 5
4 52 8
4 26 5
4 42 7
4 31 2
4 21 4
5 23 5
5 67 5
5 27 6
5 46 8
5 10 1
5 61 6
5 26 4
5 66 5
5 9 2
5 71 2
5 45 4
5 37 2
5 34 5
5 38 9
5 36 7
5 58 9
5 70 7
5 78 9
5 14 5
5 48 7
5 73 9
5 40 6
5 59 9
5 53 1
5 51 5
5 64 7
5 24 4
5 50 2
5 55 5
5 19 9
5 21 3
5 49 5
5 72 4
5 65 6
5 7 8
5 74 5
5 17 8
5 13 10
5 43 2
5 15 9
5 8 2
5 69 5
5 32 6
5 68 9
5 22 4
5 18 7
5 57 6
5 29 6
5 79 5
5 30 1
5 80 4
5 20 10
5 16 2
5 41 1
5 62 3
5 47 7
5 33 3
5 35 10
5 76 3
5 42 5
5 75 1
5 63 7
5 28 5
5 77 1
5 25 2
5 52 4
5 54 8
5 11 3
6 53 1
6 7 10
6 13 10
6 35 7
6 71 6
6 11 3
6 37 3
6 21 4
6 66 6
6 75 10
6 43 2
6 18 9
6 80 3
6 33 5
6 10 6
6 16 7
6 44 6
6 28 8
6 47 9
6 20 10
6 14 9
6 46 1
6 79 3
6 76 3
6 23 7
6 63 6
6 64 8
6 48 9
6 62 2
6 65 3
6 50 5
6 54 6
6 17 9
6 59 8
6 39 10
6 73 5
6 24 4
6 78 2
6 60 10
6 51 6
6 31 10
6 34 5
6 77 6
6 49 1
6 57 9
6 9 7
6 26 8
6 56 6
6 32 2
6 69 3
6 41 4
6 52 3
6 27 6
6 8 10
6 12 1
6 72 1
6 22 9
6 15 3
6 55 8
6 42 8
6 30 8
6 68 3
6 70 1
6 40 5
6 38 2
6 36 9
6 25 10
6 61 1
6 29 2
6 67 5
7 26 6
7 77 4
7 47 4
7 36 3
7 68 6
7 18 10
7 48 7
7 65 9
7 30 1
7 75 1
7 29 10
7 54 6
7 64 8
7 8 9
7 37 4
7 15 1
7 62 4
7 23 10
7 31 9
7 73 2
7 10 8
7 53 3
7 45 10
7 51 3
7 46 3
7 57 1
7 79 1
7 14 7
7 58 6
7 27 1
7 50 2
7 28 8
7 34 10
7 19 3
7 72 8
7 80 9
7 32 2
7 63 6
7 12 9
7 9 4
7 44 4
7 24 2
7 13 1
7 76 3
7 70 5
7 56 2
7 78 1
7 41 8
7 42 4
7 25 8
7 61 5
7 22 10
7 74 6
7 20 9
7 43 4
7 49 9
7 60 5
7 40 10
7 11 6
7 17 6
7 67 10
7 38 1
7 21 10
7 66 6
7 33 8
7 55 8
7 71 1
8 20 6
8 34 4
8 12 5
8 21 1
8 66 2
8 62 2
8 44 5
8 80 3
8 60 1
8 48 6
8 16 5
8 10 4
8 69 8
8 64 6
8 22 7
8 74 4
8 76 1
8 73 2
8 70 1
8 28 10
8 67 6
8 27 4
8 72 9
8 40 1
8 51 3
8 50 7
8 71 5
8 30 10
8 18 7
8 57 2
8 31 9
8 26 9
8 59 5
8 63 6
8 52 6
8 38 10
8 77 4
8 47 6
8 55 3
8 36 2
8 35 4
8 53 8
8 61 2
8 49 7
8 14 3
8 11 8
8 39 8
8 45 9
8 79 10
8 37 8
8 78 3
8 75 5
8 24 6
8 54 1
8 65 3
8 9 3
8 56 9
8 23 7
8 13 6
8 41 9
8 33 9
8 29 3
8 46 1
8 43 7
8 17 9
9 23 6
9 71 5
9 28 2
9 54 1
9 72 7
9 52 3
9 53 3
9 19 7
9 66 3
9 70 1
9 74 9
9 45 1
9 60 5
9 75 3
9 55 5
9 77 10
9 20 2
9 38 1
9 41 7
9 69 10
9 14 7
9 63 7
9 32 5
9 57 6
9 17 10
9 73 8
9 39 5
9 26 4
9 49 1
9 25 2
9 61 9
9 31 4
9 64 9
9 24 8
9 48 8
9 78 2
9 43 3
9 37 7
9 27 7
9 42 6
9 36 2
9 50 8
9 67 1
9 68 1
9 46 1
9 62 1
9 40 1
9 76 1
9 30 7
9 35 1
9 56 8
9 22 3
9 15 3
9 59 1
9 16 1
9 18 3
9 10 2
9 80 4
10 28 2
10 62 1
10 74 6
10 25 5
10 35 9
10 33 1
10 41 5
10 70 2
10 31 6
10 52 5
10 64 9
10 27 5
10 42 7
10 46 1
10 22 10
10 57 5
10 56 6
10 71 9
10 13 1
10 72 4
10 63 9
10 19 2
10 58 2
10 61 9
10 51 8
10 44 5
10 43 6
10 55 9
10 21 9
10 76 3
10 32 5
10 50 6
10 66 6
10 40 1
10 53 5
10 78 1
10 23 4
10 17 2
10 11 10
10 34 1
10 54 5
10 30 9
10 16 7
10 65 10
10 68 8
10 79 7
10 59 5
10 69 7
10 24 5
10 67 5
10 38 7
10 80 8
10 18 5
10 15 9
10 73 9
10 29 9
10 48 1
10 45 2
10 12 7
10 26 3
10 14 10
10 75 4
11 16 8
11 23 9
11 17 10
11 22 9
11 15 3
11 19 2
11 74 6
11 76 2
11 42 2
11 34 6
11 80 9
11 71 9
11 57 9
11 28 2
11 31 7
11 29 4
11 44 6
11 21 4
11 20 1
11 69 3
11 59 7
11 56 7
11 61 10
11 62 2
11 72 3
11 24 6
11 52 4
11 66 9
11 47 1
11 18 4
11 68 6
11 65 9
11 64 4
11 43 1
11 53 1
11 78 3
11 49 4
11 75 6
11 37 6
11 27 9
11 54 2
11 79 5
11 25 5
11 32 2
11 46 5
11 14 3
11 39 3
11 12 8
11 60 4
11 63 5
11 33 1
11 30 10
11 13 1
11 51 1
11 26 1
12 77 4
12 65 4
12 53 8
12 23 7
12 80 3
12 59 10
12 45 6
12 39 9
12 21 7
12 13 5
12 51 7
12 58 9
12 78 9
12 54 4
12 60 3
12 25 5
12 52 10
12 35 6
12 48 5
12 19 2
12 14 8
12 63 1
12 46 10
12 69 2
12 61 5
12 66 6
12 44 3
12 38 1
12 33 9
12 40 3
12 27 1
12 79 2
12 71 4
12 73 2
12 42 1
12 57 9
12 18 1
12 31 9
12 29 5
12 28 8
12 70 7
12 36 7
12 56 7
12 16 2
12 68 3
12 49 5
12 47 10
12 64 1
12 62 1
12 50 9
12 43 5
12 67 5
12 72 3
12 26 2
12 74 9
12 32 3
12 75 5
12 22 8
12 20 4
12 37 5
12 55 6
12 41 8
12 34 1
12 15 7
13 71 1
13 14 1
13 57 3
13 44 6
13 15 1
13 58 7
13 40 4
13 25 8
13 34 4
13 62 7
13 19 7
13 42 4
13 54 9
13 78 8
13 63 3
13 43 10
13 50 10
13 17 1
13 24 2
13 48 9
13 22 3
13 67 9
13 73 9
13 61 1
13 30 3
13 66 5
13 23 5
13 46 2
13 53 4
13 79 5
13 36 2
13 18 3
13 56 1
13 77 7
13 45 4
13 39 9
13 75 1
13 51 10
13 29 6
13 47 6
13 33 5
13 38 5
13 69 4
13 70 1
13 72 4
13 64 5
13 60 4
13 35 4
13 59 2
13 28 7
13 37 1
13 55 7
13 21 6
13 27 7
13 41 1
13 16 4
13 32 10
13 31 5
13 20 2
13 52 5
13 76 5
13 49 9
14 45 6
14 42 4
14 21 5
14 44 9
14 22 10
14 17 3
14 76 7
14 69 3
14 79 10
14 53 10
14 57 5
14 46 8
14 30 5
14 24 10
14 37 1
14 58 5
14 20 5
14 25 6
14 32 10
14 61 9
14 40 5
14 64 5
14 48 3
14 36 6
14 56 1
14 71 1
14 75 3
14 26 7
14 38 2
14 74 3
14 63 7
14 43 8
14 41 2
14 29 9
14 49 10
14 52 3
14 28 9
14 33 7
14 80 8
14 18 10
14 67 7
14 50 10
14 23 5
14 16 7
14 59 1
14 15 2
14 60 6
14 77 10
14 34 10
14 68 7
14 27 5
14 51 4
14 19 6
14 70 7
14 65 4
14 31 9
14 73 5
14 72 5
14 47 4
14 66 2
14 62 1
14 54 8
14 55 6
15 41 3
15 73 6
15 23 1
15 38 3
15 31 5
15 66 5
15 43 5
15 49 2
15 20 10
15 45 5
15 19 4
15 80 9
15 34 9
15 53 10
15 51 7
15 60 4
15 50 8
15 42 10
15 28 9
15 52 6
15 35 5
15 64 6
15 69 8
15 48 6
15 39 9
15 33 5
15 37 7
15 59 5
15 24 3
15 57 8
15 54 10
15 18 7
15 22 10
15 55 9
15 74 5
15 75 3
15 67 5
15 78 5
15 40 4
15 26 7
15 65 5
15 61 10
15 27 3
15 56 6
15 79 8
15 68 8
15 58 10
15 62 1
15 77 2
15 46 3
15 30 4
15 76 9
15 44 7
15 63 10
15 72 9
15 16 2
15 17 8
16 24 10
16 60 9
16 65 5
16 48 7
16 66 6
16 54 1
16 32 4
16 33 4
16 74 8
16 75 3
16 43 7
16 39 7
16 71 10
16 63 5
16 56 7
16 27 2
16 18 3
16 78 1
16 36 8
16 25 7
16 53 7
16 72 6
16 19 10
16 80 5
16 59 9
16 77 1
16 30 2
16 29 6
16 42 5
16 31 4
16 50 7
16 41 6
16 61 1
16 22 1
16 46 4
16 57 9
16 55 10
16 69 3
16 34 2
16 37 7
16 68 3
16 35 4
16 70 6
16 51 10
16 64 2
16 23 9
16 26 10
16 58 1
16 73 9
16 62 3
16 52 10
16 67 3
16 44 4
16 21 2
16 38 2
16 17 4
16 45 5
16 20 1
16 49 10
16 40 7
16 28 5
17 21 3
17 54 4
17 34 2
17 73 1
17 40 3
17 80 1
17 46 7
17 39 7
17 58 1
17 22 3
17 53 1
17 79 4
17 78 5
17 20 5
17 47 10
17 57 9
17 44 7
17 35 1
17 42 1
17 51 6
17 72 7
17 67 8
17 59 9
17 62 2
17 77 8
17 32 1
17 18 7
17 23 2
17 45 10
17 48 9
17 36 9
17 38 7
17 75 2
17 31 6
17 69 3
17 37 5
17 70 4
17 71 3
17 24 6
17 55 8
17 74 4
17 65 3
17 63 7
17 33 6
17 26 4
17 60 7
17 56 7
17 61 3
17 43 8
17 25 6
17 29 5
17 41 10
17 49 5
17 50 1
17 66 10
17 76 7
18 79 9
18 44 2
18 29 1
18 20 8
18 56 3
18 67 8
18 59 5
18 68 10
18 36 7
18 23 9
18 53 1
18 46 6
18 62 10
18 34 1
18 33 8
18 78 3
18 64 3
18 69 9
18 75 5
18 76 8
18 19 1
18 32 1
18 38 4
18 80 1
18 63 6
18 57 8
18 45 9
18 22 5
18 25 7
18 61 1
18 50 8
18 77 4
18 41 1
18 54 4
18 31 7
18 27 10
18 39 4
18 72 8
18 42 10
18 43 3
18 26 7
18 55 3
18 37 10
18 66 10
18 35 8
18 40 9
18 48 7
18 60 8
18 24 4
18 74 8
18 49 2
18 73 6
18 47 1
18 52 9
18 28 8
18 70 9
19 51 4
19 78 10
19 58 7
19 64 3
19 70 8
19 50 9
19 66 9
19 65 10
19 55 7
19 45 5
19 79 3
19 63 4
19 62 1
19 60 10
19 39 10
19 33 10
19 40 3
19 25 1
19 36 8
19 61 4
19 31 10
19 59 2
19 27 6
19 49 1
19 35 5
19 28 5
19 47 10
19 74 5
19 80 8
19 46 3
19 67 3
19 57 5
19 48 3
19 22 5
19 26 2
19 56 7
19 44 9
19 37 7
19 20 4
19 71 4
19 68 5
19 23 3
19 42 9
19 32 6
19 75 2
19 30 3
19 43 4
19 76 6
19 77 4
19 73 3
19 69 4
20 79 1
20 69 4
20 27 6
20 52 2
20 37 7
20 47 10
20 72 3
20 46 7
20 67 6
20 33 10
20 32 4
20 24 10
20 55 4
20 21 7
20 80 2
20 39 4
20 71 10
20 73 5
20 63 10
20 70 4
20 49 9
20 42 1
20 77 1
20 59 9
20 48 8
20 54 7
20 44 10
20 40 8
20 29 4
20 65 10
20 68 2
20 26 4
20 74 6
20 56 3
20 66 2
20 78 3
20 53 10
20 22 2
20 60 2
20 64 9
20 36 2
20 30 6
20 58 9
20 51 5
20 75 3
20 38 1
20 34 6
20 62 6
20 50 1
20 57 4
20 35 5
20 25 2
20 76 2
20 23 6
20 61 9
20 28 2
21 29 1
21 75 9
21 25 2
21 22 1
21 27 4
21 36 2
21 74 1
21 32 9
21 76 8
21 79 2
21 34 4
21 62 10
21 40 3
21 59 8
21 63 9
21 52 4
21 39 10
21 65 3
21 61 10
21 23 6
21 78 2
21 68 9
21 46 3
21 30 2
21 35 5
21 71 9
21 73 7
21 70 3
21 80 5
21 24 2
21 60 10
21 49 4
21 55 4
21 44 8
21 66 4
21 41 6
21 28 2
21 26 3
21 51 6
21 48 7
21 54 4
21 56 8
21 38 5
21 57 4
21 33 10
21 50 1
21 64 5
21 42 5
21 43 3
21 53 2
21 47 2
21 31 10
21 45 4
21 37 1
21 72 3
21 58 3
22 45 10
22 64 3
22 35 8
22 47 3
22 69 1
22 39 8
22 46 2
22 53 6
22 27 1
22 55 2
22 72 9
22 74 10
22 76 2
22 80 10
22 79 8
22 75 8
22 48 10
22 51 9
22 42 9
22 60 10
22 32 7
22 23 10
22 30 9
22 58 3
22 78 9
22 44 9
22 41 3
22 57 2
22 56 4
22 52 9
22 29 4
22 40 3
22 31 4
22 59 9
22 73 8
22 77 3
22 25 5
22 50 8
22 34 5
22 36 3
22 54 2
22 28 2
22 67 6
22 71 3
22 26 3
22 37 2
22 43 4
22 62 1
22 63 1
22 49 7
22 24 9
22 66 4
23 48 7
23 79 2
23 31 9
23 51 10
23 67 5
23 80 6
23 32 7
23 60 10
23 26 7
23 66 9
23 24 1
23 69 2
23 30 7
23 62 4
23 25 7
23 36 6
23 33 6
23 50 2
23 64 4
23 49 5
23 74 4
23 68 8
23 47 9
23 58 2
23 59 6
23 77 1
23 76 2
23 38 7
23 42 1
23 71 4
23 57 3
23 29 7
23 27 6
23 37 8
23 46 4
23 61 8
23 55 8
23 43 1
23 28 7
23 53 7
23 73 3
23 70 7
23 41 5
23 40 6
23 65 6
23 45 2
23 34 10
23 44 4
23 72 5
23 56 7
23 35 10
23 54 3
23 63 9
24 62 10
24 68 8
24 48 6
24 66 4
24 42 7
24 26 10
24 80 7
24 46 2
24 43 6
24 29 5
24 77 9
24 41 4
24 50 7
24 70 9
24 36 7
24 78 5
24 32 5
24 39 3
24 49 10
24 57 9
24 58 1
24 47 9
24 67 1
24 60 3
24 35 3
24 25 6
24 72 3
24 28 8
24 51 7
24 55 6
24 34 10
24 65 3
24 69 9
24 79 7
24 33 3
24 63 5
24 61 9
24 27 2
24 31 10
24 73 8
24 37 9
24 53 2
24 54 7
24 75 2
24 76 4
24 52 7
24 40 2
24 45 4
24 71 5
24 30 7
25 75 2
25 64 2
25 56 6
25 54 10
25 34 2
25 57 2
25 55 5
25 41 1
25 71 2
25 60 4
25 37 4
25 31 5
25 48 9
25 28 4
25 65 9
25 49 4
25 42 7
25 68 4
25 62 2
25 39 8
25 33 5
25 72 7
25 52 1
25 44 6
25 80 3
25 27 6
25 36 3
25 66 7
25 77 10
25 32 1
25 73 9
25 40 10
25 46 7
25 59 2
25 63 9
25 74 1
25 53 4
25 43 8
25 70 9
25 47 1
25 35 8
25 30 1
25 51 7
25 78 4
25 76 3
25 50 5
25 29 1
25 45 3
25 38 5
25 61 4
26 75 7
26 80 5
26 39 4
26 58 3
26 36 6
26 27 4
26 74 2
26 71 6
26 29 8
26 28 8
26 70 8
26 48 10
26 40 7
26 34 3
26 51 6
26 52 9
26 47 6
26 62 7
26 50 6
26 67 3
26 63 10
26 38 3
26 46 6
26 61 9
26 30 9
26 68 6
26 31 9
26 43 10
26 42 7
26 55 4
26 65 5
26 57 2
26 32 4
26 44 9
26 60 1
26 54 9
26 64 9
26 53 1
26 77 9
26 59 8
26 33 3
26 73 7
26 49 9
26 79 10
26 35 5
26 41 4
26 78 1
26 66 4
27 62 1
27 71 5
27 31 1
27 79 2
27 37 10
27 57 10
27 80 2
27 58 10
27 78 2
27 44 10
27 69 1
27 47 1
27 65 10
27 63 5
27 60 4
27 54 2
27 39 9
27 36 6
27 56 10
27 53 8
27 75 7
27 50 5
27 70 9
27 74 4
27 43 2
27 35 7
27 38 5
27 59 10
27 67 4
27 30 6
27 64 1
27 52 6
27 40 4
27 33 3
27 28 4
27 51 8
27 72 8
27 34 9
27 61 8
27 76 10
27 41 10
27 32 10
27 42 5
27 68 1
27 77 9
27 55 9
27 73 2
27 29 3
27 66 10
27 49 8
28 45 1
28 29 9
28 50 8
28 76 10
28 53 5
28 44 6
28 30 9
28 77 6
28 31 7
28 79 8
28 32 5
28 57 5
28 70 5
28 40 5
28 68 8
28 38 10
28 73 5
28 54 7
28 46 1
28 51 1
28 55 7
28 39 1
28 48 6
28 61 2
28 75 10
28 59 5
28 62 7
28 58 10
28 60 10
28 69 4
28 56 7
28 36 4
28 64 6
28 33 1
28 42 4
28 72 8
28 34 6
28 74 8
28 47 3
28 65 5
28 71 2
28 41 6
28 35 8
28 80 4
29 58 5
29 59 8
29 74 4
29 54 8
29 55 2
29 73 7
29 32 6
29 52 5
29 45 4
29 68 4
29 65 1
29 42 2
29 77 3
29 46 10
29 38 2
29 80 8
29 62 2
29 41 8
29 47 3
29 31 10
29 36 5
29 30 3
29 34 10
29 69 5
29 78 6
29 37 3
29 63 5
29 33 6
29 79 10
29 64 3
29 66 2
29 51 6
29 61 10
29 44 7
29 49 8
29 76 8
29 56 7
29 60 7
29 50 9
29 72 6
29 43 3
29 39 10
29 35 4
29 70 6
29 48 4
29 57 3
29 71 4
29 40 9
30 45 10
30 40 6
30 70 7
30 59 10
30 38 7
30 58 5
30 73 7
30 78 10
30 68 7
30 55 4
30 63 4
30 35 8
30 67 4
30 61 10
30 46 2
30 49 2
30 39 3
30 44 1
30 66 6
30 52 5
30 41 9
30 47 6
30 36 4
30 79 3
30 56 9
30 77 9
30 53 7
30 42 1
30 80 10
30 33 4
30 75 8
30 72 4
30 48 10
30 74 1
30 65 5
30 69 5
30 50 4
30 34 7
30 37 2
30 71 3
30 62 2
30 57 9
30 32 7
31 51 9
31 57 10
31 55 5
31 64 3
31 67 10
31 56 10
31 52 3
31 46 4
31 45 3
31 78 2
31 48 7
31 58 8
31 74 1
31 33 4
31 65 10
31 72 4
31 63 4
31 75 1
31 59 3
31 73 7
31 49 1
31 61 10
31 39 9
31 47 10
31 36 5
31 50 8
31 37 10
31 43 6
31 35 7
31 42 4
31 34 7
31 40 8
31 80 7
31 62 3
31 54 1
31 69 8
31 44 10
31 70 4
31 76 8
31 38 7
31 71 2
31 77 3
31 41 3
31 53 4
32 38 7
32 34 3
32 77 4
32 78 9
32 56 10
32 67 1
32 49 1
32 70 5
32 33 7
32 57 6
32 63 8
32 62 6
32 41 1
32 36 2
32 40 2
32 48 6
32 60 10
32 42 6
32 54 8
32 79 5
32 69 7
32 50 2
32 64 4
32 46 1
32 55 4
32 75 1
32 51 4
32 35 3
32 73 10
32 37 5
32 72 5
32 44 5
32 66 7
32 45 7
32 47 5
32 43 6
32 61 10
32 71 6
32 65 4
32 52 10
32 76 5
32 39 9
32 58 9
32 53 4
33 42 1
33 43 5
33 36 9
33 53 4
33 62 5
33 45 8
33 54 9
33 38 10
33 73 10
33 58 7
33 69 1
33 77 7
33 35 4
33 52 1
33 71 4
33 49 8
33 66 9
33 47 5
33 79 3
33 59 8
33 80 8
33 51 9
33 64 10
33 37 4
33 78 1
33 65 5
33 46 10
33 60 7
33 63 8
33 40 9
33 56 7
33 50 3
33 75 2
33 61 7
33 68 2
33 44 9
33 67 6
33 72 9
33 41 6
33 76 6
33 74 5
33 39 3
33 55 3
33 57 4
34 41 10
34 71 4
34 63 10
34 47 4
34 67 6
34 61 6
34 50 9
34 58 4
34 46 5
34 35 5
34 65 10
34 44 6
34 62 4
34 69 9
34 36 2
34 53 6
34 54 6
34 51 4
34 52 8
34 72 5
34 60 9
34 64 3
34 42 3
34 80 2
34 66 8
34 59 10
34 57 7
34 74 5
34 56 9
34 55 9
34 45 10
34 70 10
34 68 5
34 77 3
34 43 5
34 49 6
34 48 2
34 39 1
34 38 1
34 76 10
34 79 1
35 70 4
35 78 3
35 77 6
35 36 7
35 53 9
35 55 5
35 52 5
35 73 10
35 60 6
35 72 2
35 43 5
35 58 8
35 42 10
35 68 8
35 39 3
35 49 10
35 61 9
35 38 6
35 48 10
35 63 10
35 51 3
35 74 4
35 41 4
35 56 2
35 76 9
35 54 6
35 50 8
35 46 7
35 57 5
35 45 1
35 44 10
35 79 10
35 47 9
35 40 3
35 80 1
35 59 6
35 66 2
36 73 7
36 78 8
36 53 5
36 51 10
36 71 9
36 61 5
36 52 7
36 80 5
36 43 1
36 74 10
36 65 4
36 50 10
36 63 9
36 42 7
36 49 1
36 57 6
36 77 4
36 69 7
36 47 5
36 37 8
36 44 1
36 39 9
36 64 6
36 48 10
36 46 3
36 66 7
36 55 8
36 76 3
36 58 7
36 79 4
36 60 6
36 72 8
36 41 5
36 75 3
36 38 1
36 67 2
36 45 3
37 66 3
37 60 6
37 67 6
37 79 4
37 65 7
37 45 5
37 46 7
37 44 9
37 59 9
37 77 3
37 64 9
37 53 3
37 62 4
37 42 9
37 47 8
37 49 7
37 70 3
37 74 3
37 52 1
37 71 7
37 41 8
37 61 9
37 56 5
37 78 8
37 73 6
37 68 8
37 51 7
37 40 1
37 50 4
37 55 3
37 72 8
37 38 8
37 54 9
37 57 3
37 69 1
37 63 6
37 76 5
37 43 1
38 42 4
38 67 3
38 69 2
38 80 10
38 50 6
38 45 2
38 52 4
38 41 9
38 74 5
38 79 9
38 46 3
38 58 8
38 65 3
38 60 3
38 75 5
38 51 6
38 71 9
38 76 3
38 57 4
38 70 4
38 47 6
38 61 4
38 72 4
38 49 2
38 68 4
38 54 6
38 40 6
38 44 4
38 59 6
38 62 4
38 73 5
38 64 3
38 77 3
38 53 6
38 78 4
38 48 9
39 60 1
39 52 9
39 63 5
39 56 7
39 47 3
39 51 9
39 77 1
39 72 3
39 71 7
39 79 2
39 48 2
39 55 6
39 78 4
39 53 2
39 41 6
39 65 6
39 61 8
39 66 9
39 57 5
39 40 6
39 70 5
39 59 8
39 80 10
39 75 5
39 54 4
39 69 3
39 42 7
39 43 10
39 44 6
39 62 6
39 68 7
39 45 4
39 73 8
40 45 1
40 78 4
40 80 7
40 55 7
40 74 3
40 52 4
40 57 2
40 72 9
40 63 8
40 50 5
40 42 3
40 66 8
40 67 4
40 59 4
40 70 2
40 51 9
40 47 2
40 48 3
40 61 4
40 64 4
40 75 8
40 54 2
40 68 10
40 58 4
40 73 5
40 43 1
40 62 3
40 65 5
40 53 2
40 49 9
40 60 5
40 71 6
40 44 7
40 46 6
40 77 2
41 47 7
41 48 3
41 51 1
41 68 3
41 50 6
41 61 4
41 63 1
41 54 8
41 64 1
41 53 7
41 80 8
41 60 4
41 57 9
41 66 3
41 52 7
41 71 2
41 58 2
41 69 10
41 77 8
41 75 7
41 72 3
41 76 3
41 43 8
41 62 8
41 70 8
41 45 7
41 59 7
41 79 2
41 67 5
41 44 6
41 42 8
41 73 2
41 46 5
41 56 5
41 65 8
41 49 9
42 79 3
42 78 5
42 68 4
42 75 5
42 72 5
42 53 8
42 47 5
42 69 2
42 50 9
42 70 10
42 44 8
42 63 10
42 65 6
42 59 6
42 51 6
42 71 6
42 56 2
42 49 10
42 77 4
42 48 5
42 45 10
42 57 8
42 67 5
42 76 9
42 61 8
42 58 7
42 54 1
42 46 8
42 74 2
42 52 2
42 43 8
42 60 9
42 55 6
42 66 1
42 80 9
43 44 5
43 57 10
43 61 7
43 52 4
43 80 7
43 74 10
43 78 2
43 70 10
43 76 2
43 55 9
43 50 8
43 46 9
43 63 8
43 54 4
43 58 2
43 65 5
43 79 2
43 49 2
43 60 5
43 67 7
43 59 1
43 66 6
43 53 7
43 72 2
43 45 6
43 56 1
43 71 10
43 73 2
43 64 7
43 75 4
43 47 7
43 77 7
43 51 5
43 69 7
44 69 10
44 64 4
44 53 8
44 54 1
44 50 7
44 78 8
44 46 2
44 58 2
44 70 2
44 68 3
44 75 3
44 55 10
44 60 8
44 61 4
44 57 8
44 63 1
44 51 5
44 71 8
44 74 7
44 73 6
44 66 8
44 59 2
44 52 1
44 65 5
44 76 1
44 47 6
44 45 7
44 72 6
44 67 6
44 49 5
44 62 1
44 56 2
45 50 2
45 54 10
45 80 7
45 58 7
45 72 9
45 76 1
45 61 8
45 78 2
45 77 2
45 68 2
45 69 10
45 48 4
45 74 10
45 57 2
45 65 8
45 79 3
45 53 2
45 56 10
45 55 4
45 71 7
45 67 3
45 47 6
45 59 9
45 70 5
45 63 6
45 52 9
45 51 8
45 73 6
46 65 7
46 60 2
46 67 5
46 68 4
46 50 4
46 62 8
46 51 7
46 80 2
46 66 1
46 63 5
46 72 8
46 47 8
46 52 10
46 75 8
46 48 6
46 78 9
46 74 8
46 53 4
46 58 5
46 57 7
46 56 3
46 64 9
46 61 9
46 54 5
46 70 10
46 73 5
46 77 8
46 76 2
46 49 8
46 69 5
47 64 7
47 71 7
47 56 8
47 57 5
47 54 2
47 77 8
47 53 9
47 61 8
47 50 1
47 48 10
47 59 5
47 68 8
47 66 9
47 55 5
47 58 2
47 75 7
47 79 8
47 73 10
47 70 6
47 67 5
47 69 5
47 60 9
47 62 1
47 78 1
47 76 9
47 80 1
47 49 2
47 63 4
48 51 1
48 68 5
48 72 2
48 74 1
48 73 4
48 63 1
48 67 8
48 53 6
48 62 8
48 78 9
48 60 3
48 61 3
48 55 9
48 57 7
48 52 6
48 77 2
48 79 10
48 75 9
48 76 8
48 71 8
48 65 3
48 64 8
48 59 5
48 66 10
48 69 6
48 58 6
48 80 1
48 70 3
48 50 6
48 56 1
49 52 9
49 53 3
49 57 1
49 76 10
49 70 4
49 61 4
49 54 9
49 79 2
49 72 9
49 77 2
49 67 6
49 74 5
49 73 10
49 68 10
49 65 3
49 63 1
49 55 1
49 69 7
49 80 5
49 56 3
49 78 3
49 75 5
49 58 2
49 66 8
49 64 5
49 50 8
49 71 8
49 51 8
50 67 3
50 53 6
50 60 2
50 51 4
50 76 2
50 62 10
50 78 7
50 52 10
50 63 10
50 71 2
50 55 1
50 80 1
50 73 8
50 58 5
50 75 7
50 57 1
50 54 9
50 64 7
50 66 1
50 69 6
50 59 3
50 70 10
50 77 1
50 56 6
50 65 1
51 61 2
51 53 8
51 57 2
51 69 3
51 78 9
51 64 3
51 60 4
51 70 2
51 80 8
51 63 7
51 62 4
51 76 5
51 75 6
51 68 1
51 72 8
51 79 10
51 71 5
51 65 6
51 67 8
51 77 6
51 66 7
51 56 4
51 52 4
51 55 1
51 54 5
51 59 4
51 73 6
51 74 1
52 53 3
52 60 8
52 74 1
52 79 1
52 62 10
52 71 4
52 58 1
52 66 2
52 63 5
52 69 7
52 70 8
52 77 5
52 75 5
52 59 1
52 57 3
52 54 4
52 65 4
52 76 3
52 80 1
52 72 1
52 56 6
52 68 6
52 67 10
52 61 10
52 55 8
52 78 1
52 64 7
53 69 8
53 78 2
53 72 9
53 76 2
53 71 7
53 74 1
53 75 2
53 66 3
53 62 6
53 63 5
53 60 1
53 68 6
53 70 10
53 54 2
53 56 7
53 65 9
53 73 5
53 61 4
53 55 9
53 64 2
53 80 1
53 57 4
54 68 6
54 74 3
54 58 3
54 64 7
54 78 2
54 57 10
54 80 1
54 61 1
54 77 1
54 70 10
54 56 3
54 60 1
54 62 10
54 75 9
54 63 5
54 59 6
54 55 8
54 71 1
54 69 3
54 72 9
54 73 9
54 66 1
54 67 9
54 76 6
55 61 7
55 71 3
55 60 1
55 62 10
55 72 4
55 78 3
55 56 7
55 77 4
55 80 5
55 57 3
55 65 1
55 64 7
55 59 10
55 68 4
55 74 9
55 67 10
55 58 1
55 73 5
55 69 3
55 75 1
55 70 3
55 66 4
56 69 6
56 78 8
56 70 3
56 63 9
56 60 4
56 62 7
56 58 7
56 79 6
56 80 10
56 72 6
56 65 1
56 67 6
56 57 10
56 76 3
56 61 1
56 74 4
56 64 1
56 59 3
56 71 1
56 77 10
56 66 3
57 67 5
57 70 3
57 79 2
57 62 3
57 61 8
57 63 6
57 72 5
57 71 6
57 76 5
57 78 2
57 73 1
57 65 4
57 68 5
57 58 5
57 80 6
57 74 10
57 60 6
57 77 8
57 64 3
57 69 7
58 61 7
58 74 8
58 72 1
58 78 8
58 60 4
58 63 7
58 77 4
58 75 4
58 70 1
58 69 6
58 66 9
58 76 2
58 80 5
58 73 10
58 79 9
58 64 1
58 67 3
58 62 7
58 59 6
58 65 9
59 80 7
59 66 6
59 70 5
59 78 8
59 79 9
59 69 4
59 64 1
59 77 8
59 75 7
59 68 6
59 71 6
59 67 7
59 61 9
59 73 10
59 63 5
59 62 1
59 74 10
59 72 8
60 79 2
60 71 7
60 63 10
60 61 2
60 73 1
60 76 3
60 70 4
60 65 7
60 69 1
60 64 8
60 78 3
60 67 8
60 72 6
60 74 1
60 66 3
60 62 2
60 80 4
60 77 1
60 68 10
60 75 10
61 69 6
61 79 3
61 63 2
61 68 5
61 75 2
61 62 10
61 66 7
61 77 2
61 78 6
61 80 1
61 72 7
61 64 5
61 76 4
61 70 6
61 74 1
61 73 9
61 67 5
61 71 6
61 65 4
62 75 10
62 78 2
62 79 5
62 68 7
62 76 10
62 72 3
62 67 10
62 65 4
62 74 10
62 77 1
62 66 10
62 71 10
62 70 6
62 80 4
62 63 9
62 69 8
62 64 9
63 66 6
63 76 2
63 65 1
63 68 6
63 72 2
63 69 5
63 67 4
63 79 6
63 70 2
63 73 4
63 75 10
63 78 4
63 77 9
63 64 6
63 74 5
63 71 10
63 80 1
64 71 9
64 76 6
64 68 4
64 75 8
64 65 2
64 73 9
64 80 2
64 69 10
64 79 7
64 74 2
64 67 4
64 70 2
64 72 8
64 78 2
64 77 6
64 66 7
65 78 10
65 74 9
65 68 1
65 69 1
65 76 8
65 73 8
65 72 3
65 77 1
65 70 10
65 67 5
65 79 3
65 66 6
66 70 1
66 79 5
66 67 9
66 78 1
66 69 9
66 74 1
66 77 7
66 73 4
66 76 3
66 75 4
66 68 7
66 72 9
66 71 5
66 80 6
67 71 7
67 73 5
67 72 1
67 77 4
67 76 7
67 69 7
67 75 7
67 68 5
67 79 3
67 80 2
67 74 1
67 78 7
67 70 6
68 70 9
68 75 7
68 74 8
68 79 6
68 71 4
68 76 4
68 77 6
68 72 10
68 78 2
68 73 5
68 69 1
68 80 4
69 75 9
69 79 4
69 77 1
69 73 4
69 72 8
69 80 2
69 76 10
69 78 7
69 70 5
69 74 3
69 71 2
70 74 6
70 76 1
70 78 10
70 73 5
70 71 1
70 75 7
70 80 4
70 72 7
70 79 1
70 77 4
71 74 8
71 79 1
71 76 7
71 72 5
71 75 8
71 80 8
71 77 5
71 73 9
72 77 2
72 73 9
72 79 9
72 75 1
72 76 10
72 74 2
72 78 4
72 80 1
73 74 2
73 75 1
73 76 8
73 78 2
73 77 10
73 80 7
73 79 3
74 75 2
74 80 6
74 77 7
74 78 8
74 76 9
75 79 5
75 77 8
75 80 5
75 78 7
75 76 3
76 77 9
76 78 5
76 79 1
77 79 5
77 78 4
78 80 2
78 79 7
79 80 2


==> anc/instances/benchmark/maxCutMet/w05_100.0 <==
100 2475 
1 99 -2
1 16 -2
1 46 6
1 19 -8
1 42 1
1 77 7
1 98 -7
1 9 0
1 71 -4
1 82 -8
1 53 -8
1 56 6
1 100 1
1 74 6
1 60 2
1 12 -1
1 65 -3
1 52 -2
1 31 -3
1 73 -5
1 87 -1
1 67 5
1 94 0
1 13 -1
1 5 7
1 6 8
1 88 5
1 81 -6
1 96 -5
1 57 -7
1 64 -7
1 45 3
1 38 -6
1 22 10
1 85 4
1 2 -4
1 36 -2
1 79 -2
1 54 -5
1 8 4
1 40 10
1 10 -8
1 7 -5
1 41 1
1 33 0
1 25 7
1 95 -10
1 93 9
2 36 10
2 28 -10
2 59 3
2 45 10
2 42 -10
2 56 -4
2 31 -6
2 17 -7
2 78 -4
2 73 -1
2 77 -1
2 75 2
2 72 0
2 8 10
2 82 -5
2 71 0
2 23 9
2 49 3
2 19 -10
2 57 10
2 21 -1
2 61 7
2 53 10
2 30 -2
2 85 0
2 41 10
2 51 -5
2 13 5
2 38 0
2 52 9
2 29 8
2 44 -5
2 97 -6
2 83 -3
2 54 4
2 32 10
2 100 -3
2 95 -6
2 86 -3
2 48 7
3 55 -6
3 25 2
3 11 8
3 21 4
3 53 -3
3 76 6
3 13 0
3 83 10
3 79 -10
3 66 0
3 47 -8
3 9 7
3 87 -3
3 98 4
3 15 4
3 17 2
3 99 6
3 12 -2
3 95 1
3 23 -2
3 50 7
3 8 3
3 28 -10
3 5 -10
3 38 -5
3 27 2
3 24 1
3 42 -7
3 16 8
3 58 -9
3 81 8
3 41 -7
3 39 0
3 63 7
3 36 6
3 59 -9
3 43 -4
3 44 10
3 34 -1
3 62 -10
3 84 0
3 14 -8
3 45 -3
3 52 10
3 57 -6
3 48 2
3 97 -7
3 78 -2
3 70 -4
4 52 8
4 45 -7
4 49 -1
4 77 -8
4 71 -6
4 13 3
4 90 8
4 58 -7
4 27 -4
4 96 -6
4 16 0
4 48 3
4 61 -8
4 92 -9
4 22 0
4 53 0
4 38 -5
4 39 -2
4 75 3
4 7 5
4 44 -4
4 47 -8
4 8 7
4 65 -7
4 41 9
4 91 9
4 21 -10
4 23 -10
4 98 -9
4 24 -9
4 30 -10
4 29 -4
4 54 -1
4 73 3
4 9 0
4 82 8
4 80 -5
4 55 -1
4 20 9
4 60 -9
4 63 3
4 78 1
4 5 5
5 32 5
5 88 -1
5 49 -10
5 25 7
5 38 5
5 83 -10
5 7 3
5 51 1
5 15 5
5 31 -9
5 34 -9
5 86 -5
5 96 -2
5 35 -8
5 92 3
5 97 0
5 33 -6
5 54 5
5 30 5
5 45 2
5 24 8
5 44 -7
5 18 3
5 53 2
5 90 -5
5 29 -10
5 13 -8
5 21 6
5 8 0
5 91 -1
5 65 -1
5 79 6
5 27 10
5 93 -6
5 89 -1
5 55 -9
5 20 2
5 80 -9
5 67 7
5 87 7
5 82 -4
5 17 3
5 56 -6
5 46 2
5 98 8
5 41 -2
5 62 -10
6 78 3
6 40 2
6 24 7
6 8 3
6 15 3
6 50 -8
6 64 -2
6 44 9
6 48 5
6 27 10
6 53 7
6 35 -8
6 43 8
6 71 -10
6 76 9
6 9 0
6 31 -6
6 58 8
6 49 -1
6 33 7
6 80 7
6 85 4
6 79 -5
6 94 0
6 13 -5
6 91 6
6 59 5
6 82 -2
6 98 -1
6 61 3
6 99 -7
6 95 7
6 55 -8
6 93 2
6 96 -6
6 34 5
6 7 8
6 90 -10
6 10 5
6 73 -9
6 77 1
6 19 -4
6 88 3
6 83 -1
6 42 4
6 18 1
6 89 -2
6 70 -6
6 68 9
7 23 5
7 59 -9
7 91 1
7 94 9
7 42 -7
7 80 -3
7 48 4
7 39 -1
7 67 -4
7 99 7
7 14 -9
7 89 8
7 13 -5
7 43 7
7 21 -6
7 87 -6
7 36 -7
7 69 -8
7 92 -8
7 32 -2
7 29 -8
7 54 -9
7 62 3
7 57 -2
7 55 9
7 19 -5
7 35 -7
7 97 10
7 88 -3
7 68 4
7 81 -9
7 46 -7
7 75 1
7 100 7
7 84 4
7 73 -5
7 85 -5
7 18 -6
7 41 1
7 60 6
7 24 4
7 82 -8
7 53 8
7 98 5
7 79 9
8 33 -1
8 75 2
8 77 0
8 21 1
8 70 4
8 24 4
8 88 5
8 85 -10
8 16 -9
8 64 10
8 48 -3
8 32 0
8 44 4
8 36 2
8 69 6
8 35 8
8 11 1
8 96 -8
8 58 7
8 55 1
8 42 -2
8 13 4
8 28 -3
8 76 -4
8 80 -8
8 78 5
8 41 -2
8 34 -9
8 68 -6
8 54 9
8 50 -10
8 73 9
8 27 -5
8 67 -9
8 43 0
8 79 4
8 81 10
8 82 -3
8 25 -2
8 45 2
8 97 -7
9 97 -1
9 73 0
9 96 -2
9 62 6
9 16 -6
9 59 9
9 30 1
9 66 -6
9 78 2
9 42 8
9 32 -9
9 86 -10
9 91 0
9 88 -8
9 75 -5
9 81 0
9 20 -3
9 60 1
9 43 4
9 21 -4
9 65 5
9 58 10
9 33 2
9 61 10
9 45 1
9 77 -2
9 69 -8
9 89 10
9 94 1
9 44 -1
9 48 -3
9 37 -10
9 18 7
9 98 5
9 93 -6
9 67 -5
9 38 -2
9 55 -4
9 11 -10
10 82 -9
10 40 -9
10 73 -4
10 50 8
10 47 6
10 100 -6
10 93 4
10 62 0
10 43 -8
10 94 9
10 22 -6
10 18 2
10 14 5
10 30 -3
10 85 1
10 76 -4
10 78 -8
10 91 -8
10 75 7
10 13 -6
10 28 1
10 51 -9
10 69 -8
10 97 -8
10 63 6
10 12 -1
10 19 6
10 61 -3
10 23 -5
10 59 9
10 45 -5
10 36 6
10 35 -9
10 86 2
10 15 2
10 39 -2
10 87 5
10 56 -7
10 38 9
10 68 10
10 26 9
10 66 9
11 39 -5
11 74 8
11 28 4
11 51 0
11 41 -10
11 76 -1
11 88 -8
11 27 -8
11 47 8
11 96 -7
11 44 4
11 64 1
11 12 9
11 70 -8
11 43 -1
11 59 5
11 95 6
11 35 9
11 52 2
11 92 1
11 42 6
11 17 -10
11 63 3
11 33 0
11 56 10
11 100 -6
11 20 8
11 72 -9
11 89 -1
11 32 4
11 15 5
11 66 5
11 82 -3
11 83 -8
11 24 5
11 58 6
11 23 -6
11 50 10
11 85 5
11 49 4
11 26 -6
11 65 8
11 91 3
11 57 -5
12 13 7
12 69 -8
12 49 -4
12 87 5
12 70 5
12 16 3
12 84 0
12 79 10
12 14 3
12 51 10
12 25 0
12 76 -6
12 27 5
12 54 6
12 72 -3
12 80 1
12 62 4
12 71 -4
12 64 3
12 95 -2
12 96 5
12 40 -1
12 29 6
12 82 -7
12 81 -7
12 37 7
12 63 9
12 91 7
12 21 5
12 32 0
12 59 -8
12 41 -9
12 61 -3
12 75 -9
12 94 1
12 77 -7
12 85 -5
12 68 9
12 42 -7
12 93 0
12 50 6
12 97 9
12 28 0
12 100 2
12 45 1
12 78 -3
12 46 8
13 44 8
13 70 10
13 15 3
13 88 7
13 84 -9
13 76 -4
13 51 -8
13 25 -1
13 83 7
13 30 6
13 16 4
13 35 -9
13 60 7
13 73 -9
13 14 -9
13 32 2
13 100 -5
13 18 6
13 80 -6
13 37 -7
13 99 -9
13 50 7
13 86 -9
13 45 4
13 52 10
13 56 8
13 47 -5
13 23 1
13 28 10
13 94 -1
13 91 -1
13 40 10
13 49 0
13 29 5
13 81 0
13 79 0
13 38 8
13 89 -7
13 42 5
13 26 -2
13 20 -2
13 58 -4
13 39 -4
13 97 -9
13 63 4
13 21 -9
13 92 -4
14 32 10
14 71 7
14 67 -1
14 69 -2
14 27 10
14 55 6
14 21 -8
14 99 -3
14 85 -6
14 74 6
14 40 -8
14 63 1
14 52 -3
14 81 10
14 33 -1
14 28 -2
14 97 4
14 64 -9
14 80 6
14 92 -5
14 42 -6
14 49 2
14 22 10
14 84 -2
14 50 -6
14 53 6
14 34 4
14 68 1
14 94 7
14 56 -8
14 77 -3
14 38 -9
14 86 7
14 75 1
14 96 -10
14 45 3
14 29 -10
14 98 -2
14 24 8
14 20 5
14 76 4
14 30 8
14 19 0
15 30 -8
15 16 -3
15 93 -7
15 84 -2
15 99 -4
15 19 -7
15 78 -10
15 98 1
15 70 5
15 57 -5
15 91 7
15 23 7
15 32 5
15 33 -7
15 56 -3
15 55 -5
15 45 9
15 53 -9
15 54 -9
15 96 4
15 18 -3
15 92 9
15 40 10
15 69 -10
15 71 -2
15 52 1
15 65 -10
15 85 -1
15 36 -6
15 46 -3
15 37 -4
15 28 8
15 94 -3
15 35 -1
15 51 -5
15 42 5
15 63 3
15 59 4
15 41 7
15 47 9
15 89 8
15 27 -5
15 44 9
15 31 1
16 64 -1
16 43 10
16 22 -4
16 32 -1
16 45 10
16 33 6
16 95 -7
16 18 -4
16 91 -4
16 50 -10
16 36 -8
16 66 5
16 42 -6
16 88 -10
16 47 4
16 21 4
16 99 4
16 93 -6
16 73 8
16 63 3
16 87 10
16 81 8
16 72 1
16 78 1
16 49 -2
16 31 4
16 71 7
16 56 -6
16 69 -9
16 80 5
16 27 5
16 83 1
16 40 -2
16 35 10
16 19 0
16 29 0
17 49 -7
17 66 -5
17 19 7
17 21 3
17 82 2
17 33 7
17 93 6
17 27 -8
17 91 -2
17 68 10
17 98 -2
17 81 3
17 61 -4
17 23 -8
17 24 -4
17 39 -2
17 88 4
17 65 -8
17 37 3
17 96 5
17 32 -8
17 67 0
17 75 -8
17 31 -7
17 80 10
17 28 -9
17 60 -6
17 47 6
17 69 -3
17 71 10
17 29 -6
17 30 5
17 34 9
17 95 -7
17 35 -3
17 90 -8
17 70 -2
17 38 7
17 84 5
17 87 2
17 46 2
17 51 7
17 63 -10
17 36 7
18 97 8
18 56 9
18 24 -3
18 72 9
18 30 7
18 35 -6
18 83 -8
18 38 1
18 51 4
18 44 -7
18 31 1
18 84 0
18 73 -8
18 19 1
18 22 -1
18 49 2
18 77 7
18 63 -9
18 39 -10
18 86 0
18 76 -2
18 67 5
18 100 8
18 53 8
18 25 -7
18 88 8
18 93 0
18 37 -1
18 36 4
18 55 -5
18 99 -6
18 92 -5
18 94 8
18 91 -5
18 43 -10
18 61 -5
19 92 0
19 33 7
19 77 -3
19 83 -9
19 58 -10
19 53 7
19 87 -4
19 84 8
19 43 7
19 50 4
19 22 6
19 47 1
19 86 10
19 59 -1
19 96 -10
19 61 -3
19 21 1
19 52 0
19 37 1
19 31 8
19 30 3
19 69 10
19 68 -5
19 70 7
19 56 2
19 80 -2
19 79 1
19 66 -4
19 75 -9
19 95 0
19 99 1
19 100 -7
19 64 -3
19 27 4
19 74 -3
19 67 10
19 97 10
19 23 -4
19 62 4
19 63 -5
20 77 0
20 31 -2
20 78 -4
20 51 -3
20 74 -1
20 94 -2
20 90 3
20 39 8
20 84 3
20 24 -1
20 88 1
20 98 -10
20 56 4
20 68 -8
20 58 -8
20 23 -7
20 75 3
20 79 -9
20 46 3
20 49 -6
20 33 -3
20 44 9
20 48 -6
20 99 -4
20 87 -3
20 96 0
20 25 2
20 93 9
20 59 -1
20 71 -6
20 29 7
20 61 7
20 86 3
20 66 6
20 76 7
20 26 8
20 89 2
20 65 9
20 70 -7
20 69 -1
20 64 -4
20 100 -4
21 28 1
21 52 9
21 80 2
21 43 -2
21 96 4
21 75 3
21 70 -1
21 31 -4
21 84 10
21 87 -7
21 86 -8
21 63 7
21 100 1
21 35 1
21 44 4
21 65 0
21 50 -3
21 58 -6
21 85 9
21 82 -9
21 56 -1
21 67 -2
21 32 10
21 37 -9
21 92 4
21 91 2
21 90 7
21 40 7
21 88 -1
21 72 8
21 99 -2
21 46 -8
21 97 10
21 29 8
21 54 5
21 64 4
21 36 -2
21 77 -9
21 22 7
21 27 7
21 74 -10
21 66 -3
22 54 0
22 27 2
22 40 -1
22 93 -3
22 28 2
22 58 2
22 71 -1
22 87 -6
22 48 -4
22 53 -2
22 89 7
22 25 8
22 50 6
22 39 1
22 97 -5
22 42 0
22 57 -4
22 92 1
22 84 -10
22 46 -2
22 38 6
22 91 8
22 55 9
22 86 -6
22 45 5
22 73 -3
22 44 2
22 70 3
22 60 4
22 96 -2
22 90 -1
22 77 0
22 43 -1
22 98 -1
22 83 5
22 51 8
22 61 7
22 32 -1
23 94 -4
23 58 2
23 60 6
23 90 -10
23 56 8
23 78 2
23 48 -7
23 61 -4
23 92 -4
23 72 -5
23 29 2
23 49 -7
23 66 10
23 64 -7
23 34 9
23 55 -9
23 30 8
23 70 1
23 97 3
23 76 -10
23 39 6
23 25 -8
23 77 -5
23 67 -5
23 80 -4
23 65 -3
23 38 -9
23 43 -1
23 75 -10
23 59 7
23 45 10
23 79 4
23 53 4
23 31 2
23 54 -6
23 50 -5
23 74 -8
23 57 6
23 44 9
23 24 -9
24 51 0
24 59 -9
24 26 10
24 72 -7
24 25 -8
24 58 -4
24 94 -8
24 44 -10
24 56 1
24 63 3
24 85 -10
24 61 2
24 78 -3
24 70 10
24 28 5
24 27 0
24 34 4
24 91 -5
24 99 -4
24 41 5
24 47 2
24 71 5
24 33 9
24 30 -6
24 84 -1
24 98 -2
24 48 8
24 69 -1
24 55 1
24 88 -2
24 68 -4
24 73 1
24 67 -9
24 50 7
24 83 1
24 31 -5
24 36 1
24 29 10
24 62 7
24 35 9
24 42 9
24 60 3
24 100 7
24 93 -5
24 45 -10
24 90 1
25 98 0
25 53 -8
25 99 7
25 64 -6
25 60 -2
25 68 1
25 94 3
25 69 3
25 81 6
25 52 -3
25 49 0
25 47 9
25 44 6
25 42 0
25 85 5
25 37 0
25 91 0
25 89 4
25 87 8
25 92 3
25 62 -1
25 100 -8
25 51 -8
25 86 7
25 54 -8
25 50 -2
25 31 1
25 38 10
25 80 7
25 90 -1
25 32 7
25 70 9
25 33 6
25 46 8
25 75 0
25 58 -6
25 84 0
25 67 3
26 99 4
26 38 5
26 59 3
26 48 10
26 93 6
26 100 -2
26 27 -5
26 47 -5
26 61 8
26 94 9
26 41 0
26 52 -2
26 64 5
26 49 -3
26 44 9
26 82 -7
26 29 9
26 35 -10
26 71 1
26 87 4
26 88 -10
26 33 6
26 55 -9
26 63 9
26 43 5
26 69 4
26 79 -10
26 77 -6
26 54 -7
26 73 9
26 95 10
26 96 10
26 80 4
26 86 -10
26 58 1
26 74 -7
27 55 -10
27 50 4
27 34 2
27 84 5
27 29 -2
27 38 -6
27 81 10
27 51 1
27 74 -9
27 83 -10
27 67 -2
27 82 7
27 85 9
27 60 3
27 53 5
27 57 -1
27 98 -3
27 59 8
27 39 3
27 66 6
27 31 7
27 62 0
27 100 -7
27 90 7
27 96 5
27 33 6
27 44 1
27 80 0
27 48 1
27 68 9
27 99 1
27 45 -8
27 75 -10
27 70 7
27 76 -7
27 69 -8
27 46 -10
27 56 -7
27 92 -7
27 37 -9
27 77 10
28 70 3
28 52 -8
28 99 9
28 88 9
28 58 -5
28 87 7
28 65 10
28 40 -2
28 48 7
28 89 -6
28 30 -5
28 100 -7
28 47 6
28 60 -9
28 62 -6
28 57 6
28 31 -10
28 97 9
28 35 8
28 77 9
28 64 0
28 68 -3
28 83 7
28 39 6
28 69 10
28 81 -10
28 55 -6
28 76 -3
28 63 -10
28 29 -1
28 95 -2
28 37 3
28 80 -5
28 92 8
28 94 1
28 71 10
28 79 8
28 96 -8
28 56 7
28 44 9
28 66 4
29 55 7
29 53 1
29 43 -2
29 91 0
29 70 -6
29 39 -3
29 34 -3
29 36 1
29 42 7
29 69 7
29 40 -4
29 94 5
29 35 -10
29 68 10
29 77 -3
29 51 -2
29 88 -10
29 100 -2
29 81 1
29 49 -2
29 65 5
29 86 -5
29 38 -9
29 54 -7
29 79 4
29 60 5
29 48 8
29 92 -4
29 61 6
29 46 4
29 45 1
29 74 -3
29 41 0
29 72 -6
29 33 -9
29 31 -1
29 80 -5
29 83 -1
30 68 -1
30 50 -9
30 63 -6
30 72 1
30 82 5
30 73 -5
30 71 -4
30 79 -7
30 32 6
30 75 -9
30 99 2
30 67 -1
30 74 9
30 33 8
30 62 -1
30 44 -6
30 51 0
30 87 4
30 31 -2
30 66 5
30 88 1
30 78 -10
30 69 2
30 53 -3
30 65 3
30 42 10
30 58 -10
30 94 9
30 60 -2
30 49 -4
30 56 -6
30 54 0
30 40 0
30 80 9
30 38 -9
30 86 1
31 57 10
31 70 -3
31 38 -5
31 53 7
31 34 9
31 59 5
31 46 -6
31 96 8
31 69 2
31 49 4
31 76 1
31 95 -6
31 85 -3
31 71 7
31 39 -3
31 87 7
31 65 -6
31 81 -5
31 50 5
31 55 -7
31 48 2
31 61 -4
31 40 6
31 68 6
31 73 -8
31 98 1
31 86 -8
31 62 -3
31 88 -3
31 92 -9
31 82 3
32 62 -8
32 95 5
32 98 -6
32 73 -7
32 85 -3
32 34 -10
32 47 6
32 49 8
32 63 -3
32 68 -5
32 87 -10
32 88 7
32 57 -4
32 80 0
32 81 9
32 83 8
32 65 -9
32 36 -7
32 86 6
32 92 -7
32 72 1
32 35 7
32 74 1
32 59 9
32 69 7
32 60 -7
32 39 -7
32 90 1
32 82 -6
32 71 -1
32 58 7
32 48 2
32 40 2
32 79 3
32 52 -4
33 49 6
33 81 -9
33 42 -3
33 69 -3
33 94 -7
33 45 3
33 71 8
33 51 -8
33 36 -8
33 67 9
33 41 5
33 48 5
33 57 9
33 38 -4
33 34 0
33 66 -8
33 35 -2
33 85 7
33 72 -4
33 89 0
33 44 -2
33 97 -8
33 92 -9
33 47 -3
33 68 1
33 79 -2
33 59 2
33 95 -8
33 90 6
33 37 4
33 56 0
33 50 3
33 64 -9
34 72 6
34 99 4
34 60 -9
34 97 8
34 89 9
34 57 -7
34 90 -8
34 55 10
34 54 1
34 47 8
34 39 -5
34 96 7
34 58 3
34 65 -9
34 70 -4
34 81 -6
34 80 -2
34 51 4
34 91 7
34 38 3
34 78 5
34 53 -2
34 84 1
34 64 -8
34 69 0
34 68 7
34 73 8
34 48 2
34 75 4
34 44 -5
34 82 -8
34 71 0
34 52 -2
34 36 7
35 49 4
35 80 -5
35 70 -1
35 97 -6
35 65 -5
35 94 -10
35 37 -7
35 83 -7
35 36 8
35 84 10
35 50 9
35 72 9
35 41 -3
35 60 10
35 55 8
35 39 1
35 45 -4
35 90 -9
35 74 -4
35 76 10
35 85 -8
35 63 -1
35 89 -3
35 57 -10
35 64 -3
35 54 -9
35 96 -7
35 95 -10
35 98 -7
35 66 7
35 88 -7
35 86 -3
36 97 1
36 49 -5
36 80 4
36 98 5
36 52 3
36 77 4
36 99 -4
36 85 -3
36 95 2
36 59 8
36 39 6
36 40 -4
36 89 -1
36 63 -4
36 48 -8
36 100 -4
36 86 -3
36 79 6
36 70 5
36 43 -6
36 44 1
36 46 10
36 71 4
36 90 9
36 93 8
36 47 -1
36 94 -2
36 51 2
36 62 4
36 65 5
36 50 -2
36 82 2
36 42 -7
37 95 10
37 83 3
37 99 -5
37 71 4
37 58 -4
37 45 7
37 78 4
37 56 -3
37 87 9
37 38 1
37 46 -10
37 67 -9
37 97 1
37 48 -7
37 64 6
37 82 0
37 98 -10
37 86 9
37 70 6
37 50 -1
37 91 -1
37 89 6
37 74 -2
37 43 9
37 96 -8
37 79 -2
37 61 1
37 42 5
37 53 6
37 41 -4
37 62 9
37 80 2
37 94 8
37 55 4
37 66 -1
37 93 -4
37 81 5
37 92 -8
37 85 6
38 40 1
38 94 2
38 99 3
38 88 6
38 46 1
38 51 7
38 71 -2
38 78 -7
38 85 -5
38 56 4
38 82 -1
38 77 -8
38 63 -9
38 68 1
38 52 -9
38 57 4
38 50 -2
38 72 9
38 43 5
38 54 -8
38 75 -10
38 44 0
38 67 -6
38 76 2
38 55 -5
38 64 -5
38 49 2
39 46 6
39 78 -1
39 65 10
39 49 1
39 58 5
39 91 -4
39 95 5
39 69 -5
39 63 2
39 45 6
39 80 10
39 56 1
39 86 0
39 99 1
39 75 1
39 62 0
39 53 5
39 85 7
39 67 7
39 98 0
39 76 -4
39 81 -3
39 54 0
39 48 -9
39 47 -9
39 43 1
39 87 9
39 93 6
39 66 -7
39 55 9
39 94 0
39 84 -4
40 59 5
40 71 -9
40 87 3
40 56 10
40 44 1
40 49 2
40 81 10
40 77 -9
40 62 -10
40 95 10
40 97 2
40 46 -1
40 70 -2
40 60 3
40 76 -6
40 98 -2
40 61 -5
40 89 -6
40 67 -4
40 55 -8
40 45 0
40 53 4
40 79 -7
40 92 2
40 43 7
40 57 8
40 73 6
40 63 -6
40 90 5
40 48 -6
40 41 0
40 74 -9
40 54 -9
40 84 2
41 65 0
41 87 -5
41 95 6
41 78 8
41 90 8
41 66 5
41 56 7
41 43 6
41 42 8
41 100 -1
41 70 -5
41 60 6
41 61 -2
41 83 3
41 52 -9
41 97 -8
41 99 10
41 79 -8
41 98 5
41 74 -2
41 45 8
41 46 -1
41 63 -8
41 80 3
41 48 9
41 93 5
41 57 8
41 59 4
41 68 5
41 58 -8
41 73 -8
41 91 -9
42 57 5
42 67 8
42 80 -8
42 69 5
42 58 6
42 44 1
42 95 0
42 65 9
42 56 9
42 96 -7
42 76 -4
42 51 -6
42 55 1
42 46 -2
42 60 10
42 54 -8
42 71 -7
42 79 7
42 86 5
42 50 -4
42 75 -1
42 94 -10
42 64 10
42 90 1
42 100 7
42 93 -5
43 76 3
43 62 -7
43 92 3
43 55 -7
43 91 -3
43 70 -5
43 46 -3
43 58 -8
43 72 9
43 75 -5
43 60 -10
43 89 -3
43 57 -9
43 78 0
43 83 -6
43 80 -6
43 96 2
43 82 10
43 66 -6
43 69 -7
43 85 0
43 84 8
43 64 3
43 49 1
43 81 -5
43 88 7
44 90 -8
44 98 6
44 99 -1
44 94 3
44 84 -6
44 73 -5
44 55 10
44 45 -7
44 77 5
44 71 7
44 46 -7
44 100 0
44 81 9
44 65 1
44 50 7
44 64 9
44 80 -3
44 54 10
44 67 -5
44 69 -9
44 61 -6
44 76 -1
44 70 1
44 79 -10
44 59 -10
44 48 -1
44 97 5
44 91 -8
44 96 2
44 53 10
45 55 -5
45 62 -2
45 90 -1
45 69 8
45 84 -8
45 53 -2
45 66 0
45 77 -8
45 76 7
45 99 -1
45 100 8
45 95 -7
45 48 -3
45 65 -4
45 73 2
45 79 -10
45 59 10
45 56 -8
45 72 -7
45 68 5
45 60 9
45 81 5
45 57 4
45 92 6
45 67 9
46 100 -3
46 74 7
46 51 2
46 62 -7
46 55 10
46 58 3
46 63 7
46 82 1
46 47 2
46 91 0
46 89 9
46 72 -5
46 81 9
46 77 5
46 53 4
46 52 -10
46 80 -8
46 68 -10
46 64 6
46 50 10
46 83 -10
46 65 8
46 70 2
46 60 9
46 75 8
46 94 10
46 97 8
47 63 2
47 65 6
47 49 9
47 56 -7
47 96 6
47 59 10
47 62 -5
47 68 7
47 82 -10
47 70 7
47 78 -1
47 75 2
47 88 -4
47 87 -5
47 54 -5
47 85 2
47 80 8
47 48 8
47 72 -7
47 51 -2
48 84 8
48 81 -4
48 70 -4
48 76 -5
48 87 -4
48 94 7
48 99 -7
48 69 -8
48 59 3
48 82 2
48 80 3
48 95 -4
48 97 0
48 74 6
48 88 4
48 60 -5
48 91 -5
48 64 5
48 53 9
48 50 8
48 54 1
48 62 5
48 83 10
48 75 4
48 57 -5
48 51 10
49 86 1
49 63 6
49 50 1
49 76 10
49 66 5
49 77 7
49 87 5
49 69 -3
49 52 -9
49 78 10
49 55 8
49 56 -6
49 93 -10
49 82 6
49 94 -1
49 91 -1
49 62 -6
49 97 -4
49 100 10
49 60 -10
49 59 -8
49 67 -10
49 80 6
49 54 -7
49 64 5
49 51 -9
49 98 4
49 96 6
50 87 -10
50 65 8
50 56 2
50 99 -3
50 84 -3
50 89 3
50 68 -10
50 77 7
50 60 -5
50 63 -8
50 64 1
50 53 7
50 95 3
50 59 5
50 76 8
50 71 1
50 69 0
50 97 -2
50 90 0
50 81 -8
50 85 10
51 72 7
51 67 -4
51 86 -2
51 81 -2
51 92 -8
51 91 7
51 52 10
51 96 -10
51 69 4
51 76 9
51 62 -3
51 74 10
51 84 1
51 58 -9
51 79 7
51 54 4
51 89 -10
51 60 5
51 78 10
51 75 3
51 61 5
51 99 -8
51 63 5
51 59 -1
51 64 -4
52 84 0
52 53 -2
52 100 -9
52 77 7
52 73 -5
52 59 -9
52 65 -4
52 68 -2
52 92 0
52 60 1
52 55 1
52 57 9
52 72 -10
52 87 0
52 64 3
52 61 10
52 97 0
52 74 -9
52 67 -7
52 85 7
52 75 -3
52 63 2
52 90 10
52 76 6
52 54 1
52 66 7
52 78 10
53 92 -9
53 82 9
53 67 4
53 89 8
53 81 -2
53 88 -4
53 66 0
53 87 -3
53 93 4
53 83 -3
53 71 10
53 59 -8
53 60 -7
53 62 -3
53 84 -6
53 58 -9
53 72 5
53 63 0
53 64 -7
53 77 5
53 95 -9
54 84 4
54 93 3
54 76 3
54 67 8
54 79 2
54 58 0
54 95 -3
54 96 9
54 81 -6
54 72 7
54 98 8
54 55 -9
54 86 9
54 63 5
54 65 0
54 78 2
54 75 -6
54 87 9
54 77 2
54 85 7
54 59 7
54 68 9
54 56 -4
54 73 4
54 64 -2
55 75 -8
55 89 -8
55 95 -3
55 93 -7
55 86 10
55 90 -9
55 73 2
55 68 -6
55 60 -3
55 62 10
55 85 -4
55 72 -5
55 82 2
55 87 9
55 65 -10
55 78 -1
55 64 3
55 76 -1
55 88 -4
55 69 4
55 91 7
55 77 4
56 63 7
56 80 6
56 92 -7
56 86 7
56 66 -8
56 77 1
56 78 3
56 89 -8
56 71 -7
56 91 -8
56 83 1
56 64 9
56 85 -7
56 100 -5
56 88 -3
56 79 -10
56 60 3
56 81 -6
56 84 6
56 93 -3
56 76 -7
56 70 0
56 82 2
56 87 6
56 75 2
56 74 -9
56 73 -6
56 98 -3
56 97 8
57 67 2
57 85 -6
57 95 -9
57 97 3
57 69 1
57 70 -8
57 75 -9
57 99 1
57 61 -5
57 80 -10
57 79 -10
57 76 4
57 65 5
57 77 -8
57 74 5
57 86 6
57 96 -3
57 90 -10
57 62 7
57 89 5
57 91 8
57 71 0
58 62 0
58 99 10
58 60 -3
58 73 -6
58 66 5
58 69 8
58 80 2
58 70 -10
58 83 -4
58 63 3
58 82 10
58 81 -2
58 78 -1
58 67 -7
58 100 -6
58 98 -2
58 75 4
58 77 3
58 61 -3
58 88 -9
58 74 -9
58 90 -10
58 94 0
58 96 4
58 84 3
58 95 -2
59 94 0
59 90 0
59 80 10
59 60 10
59 74 -9
59 78 -10
59 92 -2
59 61 7
59 63 6
59 66 7
59 70 7
59 84 -9
59 86 -1
59 96 3
59 85 0
59 83 5
59 93 -10
59 73 10
59 62 2
60 100 -6
60 75 -4
60 89 4
60 86 3
60 83 -8
60 82 -8
60 67 -4
60 95 3
60 71 -6
60 88 -7
60 81 -3
60 73 2
60 84 8
60 87 -1
60 78 -5
60 94 7
60 92 0
60 90 6
61 69 1
61 77 -7
61 84 -7
61 90 8
61 81 2
61 76 1
61 73 1
61 94 -10
61 72 3
61 100 10
61 65 5
61 62 -1
61 79 3
61 80 -10
61 95 2
61 78 4
61 67 3
61 66 3
61 88 -1
61 83 -5
62 93 -1
62 64 -3
62 67 0
62 94 -4
62 85 -8
62 77 1
62 79 7
62 84 1
62 69 8
62 70 3
62 74 6
62 92 0
62 63 -7
62 80 6
62 99 5
62 75 3
62 83 1
62 91 -8
62 73 -10
62 71 -10
62 100 -10
63 87 8
63 64 -7
63 85 -3
63 88 3
63 100 5
63 81 2
63 89 7
63 82 -4
63 90 -2
63 80 10
63 86 -4
63 67 10
63 74 1
63 96 6
63 77 -5
63 70 -3
64 89 -7
64 99 -4
64 92 -3
64 69 10
64 77 -5
64 67 4
64 84 -4
64 81 -3
64 68 8
64 87 -2
64 95 3
64 73 -1
64 76 0
64 66 -4
64 86 2
64 82 0
64 94 7
64 79 1
64 72 5
65 86 -8
65 74 4
65 71 -8
65 90 1
65 67 2
65 68 -8
65 92 4
65 77 -5
65 83 4
65 85 -4
65 93 -3
65 79 -3
65 73 3
65 89 8
65 91 -7
65 94 -10
65 78 4
65 81 -8
66 91 0
66 75 -7
66 97 -7
66 99 5
66 93 7
66 76 5
66 70 -5
66 100 9
66 79 -6
66 92 4
66 86 10
66 73 7
66 95 10
66 80 5
66 71 -9
66 89 0
66 85 -7
66 87 9
67 87 -3
67 71 8
67 83 3
67 91 6
67 79 -1
67 92 10
67 81 -2
67 84 8
67 82 -6
67 99 2
67 86 2
67 93 -10
67 100 -9
67 75 -8
67 90 6
67 94 -6
67 69 0
67 98 -3
68 74 -1
68 84 -1
68 73 10
68 87 0
68 95 -3
68 70 -3
68 93 7
68 94 -1
68 75 5
68 90 -4
68 83 9
68 80 5
68 97 -10
68 71 0
68 78 4
68 98 9
68 100 -7
68 92 -1
69 71 1
69 92 -4
69 96 7
69 86 -2
69 74 -1
69 98 -6
69 97 -2
69 93 6
69 91 5
69 89 5
69 79 -6
69 87 -5
69 76 -4
69 72 -5
70 96 3
70 95 0
70 86 -2
70 75 3
70 73 -1
70 80 2
70 77 -3
70 84 -6
70 79 -10
70 99 1
70 74 1
70 83 2
70 82 5
70 85 -2
70 91 -4
70 90 -6
70 92 -10
71 74 0
71 79 -6
71 98 9
71 86 -10
71 82 3
71 75 3
71 85 -9
71 93 5
71 77 -3
71 83 3
71 97 -3
71 94 2
71 99 8
71 72 3
72 97 1
72 91 8
72 95 -10
72 86 -1
72 94 9
72 87 -7
72 80 9
72 100 -4
72 74 -2
72 90 -10
72 75 2
72 82 9
72 78 10
73 90 -6
73 91 10
73 77 5
73 78 -2
73 89 7
73 92 5
73 88 10
73 97 -8
73 84 8
73 79 -9
73 74 9
74 96 -6
74 95 1
74 82 -10
74 93 -2
74 78 -8
74 84 -7
74 85 2
74 80 -5
74 100 -3
75 94 9
75 96 -7
75 82 -4
75 84 -7
75 78 5
75 86 -6
75 88 5
75 93 1
75 80 -1
75 100 6
75 83 4
75 90 -8
75 81 10
75 76 -8
75 97 4
75 98 -2
76 82 7
76 80 2
76 77 -5
76 91 -5
76 98 1
76 97 6
76 79 10
76 78 4
76 88 3
76 96 -2
76 83 -4
77 95 4
77 99 4
77 88 -6
77 89 0
77 78 2
77 80 -7
77 87 -1
77 100 -5
77 90 9
77 94 4
77 96 3
78 90 -2
78 100 -3
78 94 1
78 83 -7
78 95 -6
78 85 -3
78 98 -1
78 97 8
78 84 2
78 92 -6
78 96 -2
78 91 -7
78 81 3
78 87 -9
78 86 -10
78 80 2
79 83 -9
79 90 -4
79 94 4
79 92 -2
79 88 3
79 96 5
79 87 -5
79 80 2
79 89 8
79 84 -1
79 91 3
79 99 0
80 96 9
80 92 2
80 100 -6
81 89 7
81 94 0
81 92 -7
81 98 -8
81 86 -7
81 87 10
81 100 -6
81 84 4
82 89 6
82 88 -2
82 91 5
82 97 0
82 95 9
82 93 1
82 98 -8
82 87 10
82 83 -5
82 100 6
82 85 -10
83 97 -5
83 96 -6
83 90 -6
83 93 0
83 87 -10
83 86 10
83 95 -10
83 94 6
83 99 0
83 91 -8
83 89 -2
83 84 -3
83 88 -6
84 92 -4
84 99 -2
84 87 9
84 90 9
84 88 0
84 97 -8
84 95 7
84 93 5
84 94 -10
85 88 -2
85 87 -9
85 86 -8
85 93 -7
85 90 1
85 94 8
85 96 -2
86 100 -2
86 94 -6
86 98 8
86 90 -10
86 89 -1
86 91 -3
86 93 6
87 99 3
87 98 9
87 89 -10
87 91 -8
88 100 -9
88 91 -7
88 95 10
88 90 -6
88 99 8
88 89 -7
89 95 9
89 100 5
89 93 -2
89 94 2
90 99 -6
90 98 0
90 92 -6
90 96 0
91 97 -3
91 94 8
91 95 2
92 96 2
92 98 -5
92 94 1
92 97 -6
93 96 2
93 97 -5
93 99 -8
94 98 -6
95 97 9
95 100 -5
95 98 0
95 99 9
96 98 -3
96 97 9
97 98 6
97 99 1
97 100 3


==> anc/instances/benchmark/maxCutMet/w05_120.0 <==
120 3570 
1 20 0
1 28 -6
1 35 -10
1 56 -10
1 92 -2
1 107 -10
1 47 1
1 58 5
1 4 10
1 82 8
1 40 6
1 31 7
1 93 8
1 91 5
1 81 3
1 85 -3
1 78 4
1 42 1
1 87 2
1 88 -5
1 21 10
1 30 -1
1 43 6
1 60 8
1 51 5
1 116 -10
1 23 -5
1 109 -10
1 55 -1
1 19 -6
1 106 0
1 86 10
1 119 -9
1 3 -7
1 96 -2
1 75 1
1 37 -3
1 99 8
1 84 -10
1 7 6
1 83 6
1 104 -10
1 44 -4
1 2 -1
1 77 5
1 27 -3
1 57 -4
1 98 -9
1 79 2
1 65 8
2 27 6
2 11 5
2 95 1
2 34 -6
2 109 7
2 85 9
2 113 2
2 73 -2
2 118 6
2 88 -9
2 40 -3
2 62 -3
2 92 -5
2 111 -8
2 6 5
2 101 -2
2 86 4
2 9 1
2 115 -2
2 100 -1
2 22 1
2 102 8
2 20 -4
2 18 -8
2 82 4
2 55 -9
2 4 7
2 58 7
2 47 0
2 41 4
2 31 5
2 89 5
2 24 -5
2 12 -1
2 49 4
2 97 -4
2 25 0
2 59 8
2 15 -5
2 71 0
2 60 -5
2 99 -1
2 44 -1
2 84 -4
2 81 9
2 37 9
2 107 -5
2 74 0
2 66 4
2 98 -10
2 8 5
2 65 10
2 54 -2
3 41 -7
3 20 -4
3 100 3
3 69 6
3 73 -8
3 39 1
3 86 10
3 31 -8
3 55 -9
3 98 5
3 65 -5
3 61 -8
3 95 -2
3 33 10
3 49 2
3 114 7
3 46 10
3 63 2
3 38 0
3 74 -1
3 109 -4
3 12 -4
3 35 7
3 62 4
3 34 -3
3 19 -4
3 79 1
3 70 -1
3 66 -1
3 36 -2
3 110 10
3 64 7
3 52 1
3 67 6
3 112 1
3 43 -9
3 96 10
3 82 0
3 113 4
3 45 -2
3 118 8
3 85 7
3 42 -6
3 10 -8
3 53 -8
3 9 -7
3 119 7
3 18 -6
3 115 10
3 83 9
3 15 -7
3 24 5
3 91 -2
3 17 -1
3 54 3
3 7 8
3 117 -6
3 37 10
3 80 7
3 102 -2
3 93 5
3 116 8
3 23 9
3 105 1
4 98 -2
4 73 -6
4 114 -10
4 101 8
4 108 -1
4 97 -10
4 71 0
4 117 5
4 6 -8
4 61 -2
4 21 7
4 59 -9
4 12 7
4 45 5
4 14 -1
4 34 10
4 10 8
4 107 9
4 46 -10
4 27 -3
4 58 6
4 80 -8
4 93 -4
4 19 3
4 104 -3
4 57 -7
4 84 -8
4 55 3
4 53 3
4 20 4
4 119 -3
4 91 -5
4 42 2
4 22 -6
4 78 5
4 26 -5
4 52 2
4 32 -8
4 65 -3
4 54 -2
4 24 -1
4 8 5
4 68 -1
4 47 -8
4 69 5
4 115 10
4 37 3
4 18 -10
4 38 -1
4 96 0
4 82 10
4 64 -1
4 39 -4
4 23 -4
4 7 -7
4 51 2
4 5 1
5 90 3
5 19 -10
5 44 4
5 52 -3
5 28 2
5 101 8
5 112 3
5 34 -6
5 43 8
5 76 -5
5 111 -3
5 97 -8
5 96 7
5 48 2
5 67 5
5 65 9
5 98 3
5 109 -9
5 103 6
5 46 2
5 16 3
5 85 -2
5 15 7
5 14 4
5 108 0
5 18 10
5 20 6
5 88 6
5 78 9
5 57 10
5 84 0
5 58 -6
5 61 10
5 119 9
5 62 2
5 66 5
5 73 3
5 39 -2
5 38 -7
5 23 -10
5 26 0
5 80 -2
5 12 -10
5 105 1
5 24 4
5 104 -5
5 79 3
5 22 2
5 35 5
5 116 6
5 13 -1
5 92 8
5 53 -2
5 69 2
5 59 7
5 83 9
5 63 -9
5 45 -4
5 89 8
5 27 7
5 93 0
5 32 4
5 11 3
5 120 9
5 51 -10
6 50 -8
6 44 -9
6 16 -9
6 27 7
6 24 6
6 48 6
6 25 -2
6 67 9
6 52 8
6 38 10
6 107 1
6 19 8
6 77 -8
6 92 5
6 75 7
6 108 10
6 114 0
6 56 0
6 97 6
6 84 -2
6 101 -9
6 71 4
6 53 -9
6 118 -5
6 21 -3
6 95 -7
6 112 8
6 106 8
6 36 -9
6 7 -7
6 28 -5
6 96 -7
6 111 9
6 93 5
6 119 -8
6 46 1
6 85 5
6 82 10
6 89 6
6 39 -10
6 64 -5
6 23 3
6 110 -4
6 73 1
6 9 6
6 43 10
6 30 -5
6 78 -7
6 115 -7
6 99 -3
6 90 4
6 61 1
6 51 8
6 116 -10
6 42 10
6 79 3
6 8 5
6 94 4
6 109 5
6 113 -3
6 102 3
6 22 -9
6 10 8
6 60 -10
6 11 -4
6 33 -5
6 98 -8
6 12 -7
6 83 -7
7 23 10
7 89 7
7 73 -7
7 15 5
7 104 0
7 51 9
7 93 -5
7 29 6
7 98 -10
7 41 -9
7 60 0
7 88 -3
7 53 -2
7 66 -6
7 74 -1
7 9 -5
7 111 -3
7 76 -7
7 36 10
7 21 6
7 64 -4
7 25 8
7 14 -9
7 16 4
7 107 8
7 11 -5
7 55 -9
7 63 10
7 86 5
7 110 7
7 18 -3
7 116 -10
7 8 6
7 27 -5
7 22 10
7 10 -7
7 30 -4
7 96 -7
7 100 -9
7 58 -5
7 113 -9
7 117 -6
7 112 5
7 26 10
7 13 -9
7 90 6
7 94 -4
7 31 4
7 92 -3
7 108 6
7 82 -6
7 119 4
7 87 4
7 61 5
7 102 1
8 9 -9
8 75 2
8 62 -10
8 87 -6
8 101 -4
8 46 0
8 50 0
8 36 7
8 70 6
8 97 -10
8 55 -1
8 57 -8
8 100 7
8 66 4
8 69 2
8 111 -3
8 47 -2
8 22 1
8 71 -3
8 25 -8
8 94 4
8 35 1
8 83 1
8 85 3
8 64 -10
8 65 -5
8 16 -10
8 105 -10
8 53 7
8 119 -3
8 107 6
8 45 3
8 90 4
8 86 -4
8 106 7
8 38 2
8 10 5
8 118 -10
8 19 -5
8 30 -5
8 24 -4
8 84 7
8 31 6
8 110 1
8 43 1
8 56 -5
8 89 -6
8 12 -3
8 14 -10
8 113 -7
8 92 -7
8 63 -9
9 116 9
9 49 0
9 86 2
9 105 -2
9 91 -8
9 58 10
9 20 -5
9 112 4
9 72 4
9 67 -7
9 42 9
9 109 -8
9 50 6
9 71 0
9 56 10
9 44 1
9 90 3
9 85 3
9 104 -8
9 12 -1
9 61 -3
9 111 3
9 88 -7
9 120 3
9 13 6
9 31 -5
9 77 10
9 66 4
9 47 2
9 79 2
9 52 -7
9 45 -1
9 89 9
9 65 9
9 64 9
9 100 -8
9 22 -3
9 82 2
9 15 5
9 63 -2
9 59 3
9 110 10
9 16 7
9 94 7
9 38 -7
9 97 -2
9 95 3
9 18 9
9 118 8
9 27 -3
10 104 -4
10 12 0
10 103 -4
10 71 -1
10 108 10
10 34 0
10 26 1
10 92 10
10 29 7
10 83 4
10 109 -9
10 25 -3
10 36 8
10 82 -3
10 45 0
10 116 -4
10 47 -1
10 100 2
10 113 6
10 78 0
10 52 9
10 81 3
10 46 0
10 31 10
10 73 -7
10 89 3
10 39 10
10 76 5
10 93 -6
10 107 1
10 14 -9
10 16 5
10 87 4
10 38 -1
10 19 -5
10 33 2
10 54 5
10 74 -4
10 79 -2
10 58 -2
10 53 4
10 24 8
10 99 -2
10 106 -4
10 20 10
10 40 -9
10 90 2
10 15 -2
10 67 2
10 28 10
11 63 3
11 18 -6
11 85 7
11 79 -3
11 78 -8
11 80 10
11 66 -10
11 70 5
11 46 -1
11 112 2
11 32 7
11 110 5
11 22 1
11 81 1
11 35 -1
11 75 0
11 109 -6
11 24 1
11 83 -1
11 120 4
11 97 0
11 117 -1
11 56 -5
11 29 -6
11 27 6
11 93 1
11 91 -8
11 15 1
11 48 -5
11 105 -3
11 72 2
11 43 4
11 90 -8
11 74 -2
11 30 4
11 88 7
11 67 1
11 42 -4
11 39 -5
11 52 7
11 60 0
11 113 -5
11 84 -4
11 37 -1
11 101 -7
11 49 8
11 108 3
11 23 4
11 40 0
11 68 7
11 119 6
11 64 0
11 116 3
11 104 -6
12 116 -9
12 72 -7
12 44 1
12 89 6
12 68 -2
12 99 -5
12 64 -6
12 82 -2
12 50 4
12 76 -1
12 27 -8
12 21 0
12 75 -10
12 15 10
12 101 -5
12 108 9
12 70 -3
12 115 5
12 87 7
12 45 -5
12 53 -4
12 36 -8
12 35 8
12 62 0
12 59 9
12 66 0
12 86 4
12 30 -7
12 48 -9
12 74 8
12 56 6
12 112 3
12 49 -9
12 103 -10
12 46 2
12 39 -1
12 57 5
12 92 2
12 41 -4
12 17 3
12 117 8
12 23 -4
12 65 9
12 83 6
12 107 8
12 60 9
12 42 9
12 52 -8
12 26 1
12 84 9
12 102 6
12 14 -10
12 16 1
12 73 1
12 79 -3
12 33 7
13 16 -5
13 115 4
13 71 -2
13 101 5
13 41 -10
13 69 3
13 119 5
13 106 8
13 88 -9
13 59 -4
13 80 -1
13 116 1
13 86 4
13 77 -3
13 42 10
13 103 1
13 24 -5
13 95 4
13 70 -9
13 64 8
13 92 10
13 120 -8
13 109 8
13 100 -5
13 94 -10
13 39 10
13 19 -2
13 110 4
13 84 -3
13 112 4
13 96 4
13 14 9
13 46 0
13 34 9
13 29 -9
13 21 0
13 56 -2
13 87 -10
13 22 -9
13 44 3
13 99 3
13 66 9
13 74 7
13 52 -9
13 93 10
13 50 -5
13 78 -1
13 108 2
13 102 -5
13 72 2
13 40 -10
13 111 0
13 55 -1
13 49 2
14 74 -8
14 102 -7
14 59 2
14 120 -10
14 66 4
14 58 -6
14 68 -2
14 67 10
14 60 -8
14 32 -5
14 115 6
14 91 -8
14 88 10
14 104 9
14 15 -9
14 50 6
14 114 6
14 64 10
14 105 6
14 107 -4
14 82 -10
14 44 -7
14 27 -6
14 22 8
14 28 7
14 81 -6
14 101 -6
14 56 0
14 77 -7
14 57 9
14 38 -3
14 92 8
14 17 6
14 41 7
14 45 1
14 21 -3
14 52 2
14 34 6
14 16 -4
14 78 -6
14 35 3
14 23 0
14 31 2
14 71 -3
14 63 3
14 97 -3
14 84 4
14 87 -6
14 96 -5
14 111 -2
14 62 -8
14 53 -9
14 43 -4
14 110 0
14 33 -7
14 19 8
15 113 -6
15 117 10
15 35 1
15 100 9
15 70 5
15 68 5
15 36 -6
15 45 0
15 58 -10
15 82 -5
15 104 -3
15 108 2
15 46 -1
15 114 5
15 77 2
15 90 -5
15 52 -1
15 18 10
15 99 0
15 21 -9
15 39 -4
15 97 10
15 74 1
15 48 -3
15 106 10
15 120 3
15 56 0
15 38 6
15 102 0
15 53 6
15 41 8
15 94 5
15 44 -3
15 20 3
15 85 6
15 67 0
15 118 0
15 30 -1
15 116 -6
15 47 -10
15 50 -3
15 111 -8
15 66 5
15 88 -9
15 84 8
15 51 9
15 109 2
15 59 -4
15 32 -10
15 24 -9
16 64 5
16 112 -5
16 56 -6
16 71 9
16 119 6
16 34 3
16 26 -1
16 68 -6
16 48 -1
16 83 3
16 45 -8
16 50 -6
16 29 10
16 113 5
16 28 -7
16 81 0
16 17 5
16 41 4
16 120 0
16 30 8
16 62 3
16 98 10
16 115 -2
16 36 -7
16 86 -1
16 65 -9
16 84 -4
16 118 -3
16 66 -8
16 102 4
16 111 3
16 25 -1
16 57 2
16 75 -8
16 43 3
16 24 -10
16 80 1
16 31 -2
16 72 -8
16 44 8
16 67 8
16 87 8
16 95 -5
16 89 7
16 116 -5
16 35 -6
16 63 -7
16 94 -5
16 32 -5
16 37 3
16 27 9
16 110 10
16 106 4
16 114 3
16 70 1
16 59 -3
16 105 -7
17 82 5
17 27 -7
17 35 10
17 19 8
17 100 8
17 114 -2
17 45 -8
17 29 5
17 94 -4
17 38 10
17 37 10
17 68 6
17 46 -5
17 63 -9
17 110 0
17 57 9
17 31 -3
17 25 -10
17 106 5
17 85 5
17 98 -2
17 76 1
17 65 -2
17 53 -6
17 97 0
17 80 6
17 40 9
17 77 6
17 69 4
17 64 7
17 72 -3
17 78 9
17 108 7
17 102 -3
17 34 -10
17 28 10
17 24 -10
17 118 1
17 21 -5
17 92 8
17 93 -7
17 89 8
17 33 4
17 101 2
17 88 1
17 104 -2
17 47 -10
17 60 2
17 62 9
17 39 0
17 59 -7
17 120 -2
17 55 -5
17 96 -8
17 41 4
17 113 -7
18 85 -5
18 116 5
18 32 7
18 43 7
18 73 7
18 93 -10
18 112 1
18 23 1
18 75 0
18 30 7
18 101 4
18 60 3
18 77 3
18 120 10
18 24 -5
18 67 -7
18 92 -8
18 80 0
18 102 1
18 61 -3
18 117 -4
18 96 -5
18 88 2
18 52 4
18 59 9
18 27 -5
18 111 -7
18 22 -7
18 94 2
18 28 -6
18 42 -4
18 79 6
18 105 0
18 78 -5
18 97 -6
18 31 3
18 76 -1
18 44 3
18 86 4
18 39 -4
18 62 -10
19 31 0
19 101 8
19 35 -3
19 82 3
19 40 9
19 100 -5
19 63 -10
19 55 4
19 106 -6
19 105 2
19 33 -3
19 46 8
19 84 2
19 30 -2
19 66 7
19 56 3
19 97 10
19 50 9
19 43 -3
19 81 -2
19 73 0
19 47 -8
19 38 5
19 98 -2
19 85 -4
19 37 7
19 94 -6
19 45 8
19 27 -6
19 26 -3
19 113 9
19 72 9
19 65 10
19 41 7
19 96 -10
19 112 -5
19 88 -8
19 20 6
19 114 -1
19 58 -6
19 93 8
19 21 9
19 25 0
19 51 3
19 109 -7
19 83 1
19 119 6
19 70 -1
19 87 -2
19 62 9
19 52 1
19 64 -8
19 110 -7
19 108 7
19 54 -6
19 92 6
20 62 5
20 61 -2
20 78 -2
20 68 6
20 24 9
20 111 -10
20 103 -5
20 76 -6
20 97 -8
20 21 10
20 75 -1
20 26 3
20 42 3
20 92 -9
20 72 3
20 25 4
20 113 -3
20 22 5
20 27 -3
20 52 5
20 117 -2
20 28 2
20 108 9
20 70 5
20 81 -5
20 34 -9
20 49 -5
20 90 -7
20 45 -3
20 33 -8
20 87 -1
20 98 -8
20 47 2
20 105 0
20 58 -1
20 82 10
20 43 8
20 85 8
20 37 -10
20 102 -4
20 50 2
20 84 5
20 63 -7
20 80 6
20 23 5
20 118 -5
21 64 0
21 115 2
21 111 2
21 44 -7
21 26 5
21 46 -7
21 55 -8
21 119 9
21 41 -4
21 107 -3
21 72 -7
21 95 -5
21 32 0
21 70 -6
21 94 9
21 47 2
21 39 5
21 42 9
21 53 10
21 30 6
21 117 2
21 108 8
21 97 -1
21 83 7
21 116 0
21 112 5
21 25 1
21 49 7
21 86 4
21 100 5
21 118 10
21 89 -8
21 101 0
21 60 0
21 50 -5
21 69 -5
21 45 -2
21 78 7
21 114 -8
21 48 6
21 58 0
21 105 -6
21 96 -8
21 63 4
21 90 -9
21 52 8
21 28 3
21 51 9
21 81 -4
21 31 5
21 68 -4
21 79 1
21 74 -7
21 103 6
21 91 5
21 36 9
21 27 -3
21 99 8
21 59 9
21 33 -10
21 113 6
21 93 3
21 67 -10
21 85 1
21 66 -4
21 37 -8
21 88 -1
22 67 -5
22 96 -5
22 104 7
22 58 -8
22 115 0
22 91 8
22 52 -8
22 38 2
22 55 5
22 68 9
22 66 -4
22 92 3
22 83 -8
22 73 10
22 31 -10
22 76 8
22 86 -4
22 63 -2
22 88 -9
22 64 4
22 29 8
22 39 -9
22 94 -7
22 54 9
22 41 -3
22 81 -9
22 116 -6
22 89 0
22 25 -5
22 26 -7
22 56 8
22 60 -4
22 53 10
22 108 10
22 87 -7
22 74 -6
22 62 0
22 112 6
22 46 1
22 103 -9
22 75 -2
22 42 -3
22 80 9
22 32 -1
22 69 5
22 33 -1
22 51 -8
22 79 -1
22 28 -7
22 72 6
22 114 -10
23 27 -1
23 53 4
23 34 -4
23 98 4
23 84 4
23 31 9
23 120 10
23 69 -9
23 108 1
23 116 7
23 64 2
23 114 1
23 91 -10
23 119 4
23 54 -5
23 100 9
23 70 0
23 29 -6
23 35 -9
23 93 1
23 61 7
23 57 -1
23 65 8
23 58 -5
23 36 -8
23 60 3
23 99 7
23 112 6
23 102 2
23 94 -1
23 56 8
23 90 -9
23 79 -9
23 28 -9
23 95 1
23 51 -7
23 96 7
23 75 -5
23 107 -7
23 81 7
23 83 3
23 50 6
24 26 -9
24 57 -3
24 53 2
24 36 -9
24 50 -4
24 79 -1
24 99 6
24 78 -1
24 93 -3
24 61 -7
24 32 6
24 35 5
24 115 -3
24 51 9
24 46 1
24 90 -4
24 62 -5
24 94 1
24 119 -1
24 49 -8
24 47 -3
24 38 -5
24 59 -9
24 30 5
24 55 -9
24 88 -8
24 65 -2
24 106 -9
24 58 3
24 39 2
24 69 -8
24 64 1
24 80 -8
24 31 -10
24 87 1
24 91 0
24 96 -4
24 75 3
24 29 -5
24 89 -10
24 34 1
24 45 -5
24 100 0
25 86 8
25 87 5
25 44 -2
25 92 8
25 104 10
25 40 0
25 32 -10
25 42 -4
25 47 -6
25 79 -4
25 91 9
25 34 -6
25 69 3
25 26 -1
25 120 9
25 74 9
25 114 -2
25 82 -9
25 85 2
25 118 0
25 88 9
25 30 -3
25 105 -1
25 57 10
25 116 -8
25 41 8
25 72 -3
25 55 -6
25 65 -7
25 78 -2
25 66 1
25 54 -7
25 36 1
25 77 -2
25 43 0
25 100 9
25 37 -6
25 94 1
25 110 -6
25 50 -4
25 45 0
25 59 5
25 38 3
25 73 -9
25 109 6
25 60 2
25 81 4
25 56 3
25 39 7
26 79 -9
26 99 -6
26 97 -6
26 48 -6
26 94 -5
26 113 -10
26 72 -9
26 80 9
26 42 8
26 73 2
26 116 7
26 52 10
26 59 2
26 67 -6
26 45 8
26 47 -7
26 65 10
26 53 2
26 60 2
26 101 -1
26 30 1
26 69 8
26 88 8
26 33 0
26 51 2
26 70 -9
26 62 7
26 38 -1
26 27 -10
26 29 2
26 77 9
26 106 6
26 104 -5
26 119 10
26 36 7
26 44 0
26 56 0
26 55 -4
26 37 0
26 78 8
26 75 -8
26 57 -5
26 93 3
26 103 0
26 102 -7
26 98 -9
26 107 5
26 46 -5
26 40 -9
26 118 4
26 105 10
26 54 -5
26 58 -8
27 108 -3
27 54 10
27 51 -6
27 84 -6
27 67 -5
27 66 -3
27 114 9
27 52 -7
27 91 8
27 82 -9
27 31 1
27 78 0
27 69 6
27 102 4
27 63 -7
27 38 -7
27 65 -3
27 61 8
27 75 0
27 71 4
27 28 -2
27 37 9
27 29 -3
27 47 4
27 99 -2
27 100 8
27 57 10
27 116 -8
27 72 -9
27 95 8
27 106 -3
27 34 10
27 42 -6
27 88 2
27 59 -2
27 94 -10
27 93 -6
27 40 9
27 46 10
27 81 4
28 48 -8
28 78 2
28 40 2
28 83 -4
28 97 -1
28 106 7
28 80 -2
28 93 -6
28 112 7
28 51 6
28 50 3
28 102 9
28 113 1
28 62 -7
28 84 0
28 72 4
28 114 -3
28 56 -6
28 35 8
28 74 -9
28 73 5
28 64 2
28 107 1
28 37 5
28 38 -2
28 111 -2
28 44 1
28 57 10
28 101 -6
28 31 6
28 90 8
28 81 8
28 92 -10
28 100 0
28 95 -1
28 99 6
28 68 -1
28 58 -6
28 65 5
28 63 4
28 89 5
28 105 -10
28 55 -1
28 61 -6
28 52 3
29 100 -3
29 114 3
29 77 -5
29 86 6
29 43 -9
29 85 3
29 66 -9
29 96 -4
29 113 0
29 69 8
29 49 -4
29 79 2
29 95 -9
29 71 1
29 32 -7
29 31 -10
29 51 -6
29 55 -1
29 65 -2
29 34 8
29 36 0
29 59 2
29 112 7
29 57 -3
29 99 10
29 118 5
29 40 0
29 81 9
29 67 -3
29 46 -2
29 63 -7
29 89 5
29 30 2
29 87 7
29 102 9
29 45 -8
29 64 3
29 52 6
29 50 -2
29 61 7
29 106 -6
29 33 6
29 56 -1
29 73 -10
29 97 -5
29 117 -1
29 54 5
29 108 7
29 78 1
29 90 10
29 119 10
29 38 -2
29 41 1
29 70 6
29 44 2
29 76 10
30 110 -9
30 81 9
30 87 8
30 120 4
30 103 -4
30 76 -7
30 71 4
30 86 -5
30 57 4
30 116 -7
30 72 3
30 62 -7
30 73 7
30 59 10
30 101 2
30 41 8
30 105 10
30 75 -1
30 90 9
30 98 8
30 112 -4
30 33 -10
30 74 7
30 93 8
30 92 -7
30 49 -2
30 67 9
30 100 -2
30 68 -1
30 117 9
30 79 3
30 44 -5
30 65 -4
30 80 -5
30 106 -9
30 64 -10
30 34 5
30 31 -6
30 91 -1
30 52 -1
30 118 2
30 32 10
30 48 10
30 104 5
30 102 -4
30 50 7
30 113 3
30 54 -6
30 36 4
30 111 -8
30 63 -10
30 107 10
30 89 10
30 99 -5
30 115 -8
30 114 -3
31 38 1
31 104 -8
31 48 -9
31 92 7
31 118 6
31 89 -2
31 108 -6
31 67 3
31 51 6
31 90 -5
31 120 -1
31 75 -5
31 73 -1
31 70 0
31 44 -8
31 94 1
31 87 -8
31 32 -8
31 64 10
31 69 10
31 119 8
31 54 -9
31 61 3
31 110 -10
31 50 -6
31 59 6
31 74 5
31 71 0
31 62 0
31 33 -2
31 105 -9
31 102 -9
31 85 -2
31 112 -2
31 78 5
31 81 4
31 55 1
32 39 -6
32 82 6
32 119 1
32 79 -1
32 62 9
32 96 9
32 87 -1
32 97 -5
32 74 6
32 120 -5
32 64 -5
32 59 -4
32 55 -5
32 75 6
32 105 -9
32 98 1
32 65 -3
32 114 -6
32 66 -5
32 33 3
32 84 -9
32 35 3
32 89 10
32 92 5
32 51 -1
32 53 5
32 78 0
32 110 9
32 94 1
32 45 -1
32 81 -4
32 47 -2
32 50 10
32 108 6
32 109 9
32 34 1
32 103 -2
32 46 -9
32 83 -10
32 61 -2
32 112 7
32 100 8
33 94 -10
33 96 2
33 41 -10
33 95 -4
33 115 9
33 78 4
33 97 8
33 85 -10
33 56 -2
33 79 -1
33 113 9
33 89 9
33 69 -5
33 114 -8
33 88 -5
33 117 6
33 112 -6
33 39 2
33 90 4
33 59 -10
33 52 8
33 66 4
33 34 7
33 105 -5
33 49 -6
33 111 -4
33 50 7
33 45 -6
33 70 2
33 107 7
33 108 -4
33 40 -7
33 61 10
33 73 9
33 58 1
33 35 -5
33 119 -7
33 75 -6
33 87 10
33 51 5
33 53 1
33 67 -7
34 120 0
34 61 6
34 103 7
34 99 -3
34 75 0
34 109 1
34 60 0
34 83 -7
34 46 -3
34 49 3
34 118 2
34 71 6
34 111 1
34 69 -5
34 64 4
34 65 -5
34 58 -8
34 39 5
34 54 4
34 42 -3
34 51 6
34 56 8
34 37 -2
34 107 -2
34 113 -9
34 76 1
34 41 4
34 73 3
34 84 -2
34 40 -2
34 85 -7
34 44 -3
34 86 5
34 93 0
34 59 7
34 66 -7
35 94 -3
35 51 6
35 100 9
35 64 6
35 60 -4
35 84 -4
35 67 -10
35 37 1
35 107 -5
35 44 -7
35 52 -8
35 36 -6
35 65 -3
35 42 9
35 108 10
35 109 -4
35 119 7
35 73 -9
35 50 -4
35 75 4
35 117 -2
35 78 -5
35 48 6
35 54 5
35 102 4
35 116 0
35 56 -4
35 97 -2
35 40 8
35 88 -8
35 96 -8
35 98 5
35 59 10
36 108 9
36 57 7
36 114 -1
36 113 -10
36 55 -3
36 109 -5
36 98 6
36 96 9
36 116 0
36 68 8
36 63 7
36 80 0
36 102 2
36 83 4
36 64 6
36 66 8
36 81 -10
36 74 8
36 100 -9
36 62 6
36 47 0
36 101 6
36 45 7
36 61 -2
36 48 8
36 117 -1
36 41 6
36 53 5
36 104 -3
36 89 -8
36 97 -10
36 85 9
36 86 1
36 73 4
36 76 10
36 99 9
36 65 -8
36 43 2
36 56 -9
36 111 4
36 51 3
36 105 -6
37 115 7
37 101 3
37 51 -4
37 67 8
37 82 10
37 38 6
37 66 -8
37 92 3
37 89 -1
37 40 -2
37 77 -9
37 95 2
37 108 -9
37 100 -5
37 98 4
37 106 3
37 94 -2
37 74 -10
37 64 8
37 56 5
37 88 8
37 65 -2
37 50 6
37 55 2
37 86 2
37 43 5
37 45 0
37 93 10
37 59 7
37 81 7
37 87 -4
37 111 6
37 117 1
37 116 7
37 57 -9
37 48 -5
37 83 9
37 63 4
37 75 -7
37 60 9
37 47 5
38 43 -3
38 93 0
38 77 -7
38 96 -5
38 109 -2
38 69 1
38 102 -10
38 67 -6
38 103 -7
38 86 10
38 114 -8
38 46 7
38 63 1
38 100 2
38 105 -7
38 94 -8
38 41 0
38 57 8
38 51 7
38 76 2
38 44 -10
38 53 4
38 116 1
38 108 8
38 50 8
38 71 -4
38 95 9
38 82 6
38 101 -7
38 88 -7
38 54 -9
38 106 5
38 72 10
38 89 5
38 119 10
38 91 10
38 99 -8
38 40 3
38 60 6
38 87 3
39 41 9
39 109 -10
39 46 -7
39 89 -6
39 116 -8
39 49 -9
39 43 9
39 115 1
39 71 -4
39 42 -2
39 113 -5
39 75 2
39 91 3
39 99 0
39 50 -1
39 108 -4
39 45 9
39 79 -8
39 117 -5
39 81 -4
39 110 -1
39 114 3
39 69 -10
39 77 9
39 107 -1
39 118 0
39 100 -5
39 55 10
39 67 10
39 40 2
39 44 3
39 68 -1
39 96 -9
39 51 -2
39 64 -10
39 82 -2
39 98 4
39 93 5
39 56 5
39 119 1
39 104 5
39 66 -5
39 86 -8
39 90 -6
40 91 -6
40 50 0
40 106 -4
40 94 -3
40 69 1
40 60 5
40 78 2
40 45 4
40 117 3
40 90 2
40 49 0
40 89 -9
40 53 9
40 42 -1
40 83 4
40 52 3
40 46 -10
40 76 9
40 41 -7
40 88 -1
40 43 2
40 103 4
40 116 4
40 98 10
40 44 10
40 120 2
40 56 1
40 80 5
40 95 -6
40 81 -1
40 55 -2
40 112 0
40 68 -8
40 59 7
40 109 4
40 70 6
40 61 9
40 110 8
40 99 5
40 65 10
40 87 -8
41 43 -9
41 90 7
41 107 3
41 98 -6
41 56 -4
41 49 7
41 65 -3
41 100 -1
41 54 -10
41 113 -7
41 120 -1
41 66 2
41 44 7
41 92 9
41 72 10
41 62 1
41 95 -4
41 116 -3
41 50 4
41 48 2
41 83 -2
41 86 -3
41 104 -8
41 118 2
41 111 4
41 68 5
41 103 1
41 42 -4
41 61 5
41 47 4
41 97 -1
41 102 -4
41 115 7
41 73 -2
41 93 -4
41 109 6
41 53 -4
41 94 -4
41 75 -3
41 67 10
41 74 -8
41 108 -8
42 100 10
42 54 -8
42 104 1
42 119 -3
42 71 1
42 63 0
42 75 -10
42 74 4
42 67 4
42 57 8
42 45 10
42 47 10
42 84 -3
42 52 10
42 49 8
42 44 -10
42 105 6
42 101 -4
42 56 -10
42 106 -10
42 97 -6
42 113 -10
42 86 -4
42 79 -3
42 82 -8
42 77 -3
42 73 10
42 102 -7
42 96 4
42 48 -3
42 61 4
42 107 -6
42 64 -5
42 114 -8
42 120 8
42 80 -8
42 69 8
42 58 -8
42 93 10
42 85 5
43 101 -1
43 104 -8
43 52 7
43 55 -1
43 109 -3
43 86 -8
43 81 8
43 50 -6
43 51 2
43 117 2
43 69 -9
43 77 9
43 78 10
43 74 10
43 99 4
43 47 0
43 119 -3
43 89 5
43 46 -10
43 94 9
43 44 9
43 58 2
43 92 8
43 105 1
43 90 -4
43 112 -1
43 63 -2
43 66 10
43 57 8
43 83 2
43 108 10
43 91 -8
44 64 -7
44 57 -7
44 73 9
44 81 7
44 109 6
44 79 -1
44 113 9
44 99 7
44 91 6
44 84 7
44 93 -1
44 96 3
44 116 4
44 117 -1
44 97 7
44 105 -5
44 86 2
44 54 1
44 67 2
44 53 -2
44 98 -6
44 49 -2
44 106 -9
44 65 4
44 110 -7
44 87 10
44 62 -6
44 107 -2
44 50 -5
44 114 10
44 69 1
44 45 -4
44 66 2
45 120 -7
45 93 5
45 119 -9
45 68 4
45 104 -3
45 74 0
45 49 -8
45 113 -7
45 103 2
45 61 2
45 54 2
45 78 4
45 84 7
45 105 3
45 109 -1
45 65 9
45 108 5
45 117 0
45 106 -3
45 85 -9
45 53 -1
45 55 5
45 112 -3
45 116 2
45 57 4
45 71 -6
45 115 -8
45 83 -1
45 72 0
45 70 2
45 95 -3
45 99 2
45 75 -1
45 110 -1
45 79 -3
46 78 -10
46 63 -7
46 58 9
46 118 10
46 85 3
46 120 6
46 95 2
46 48 3
46 108 1
46 82 3
46 76 0
46 83 7
46 75 4
46 103 -5
46 49 3
46 114 6
46 69 -10
46 94 -1
46 92 -5
46 72 1
46 96 -3
46 52 -10
46 107 -4
46 55 -3
46 73 1
46 80 6
46 67 5
46 61 -5
46 98 10
46 88 -3
46 86 -5
46 57 7
46 65 8
46 111 5
46 100 3
46 102 6
46 59 1
47 72 0
47 73 -2
47 50 -3
47 66 -1
47 89 4
47 64 -1
47 104 3
47 48 9
47 77 9
47 62 -2
47 98 6
47 97 4
47 53 4
47 118 -2
47 109 -10
47 82 5
47 92 -5
47 108 -1
47 63 10
47 52 10
47 58 9
47 101 7
47 67 -7
47 116 -6
47 51 -10
47 56 10
47 96 5
47 105 -10
47 113 -7
47 110 -10
47 76 10
47 95 6
47 68 -2
47 106 5
48 110 4
48 107 7
48 80 -10
48 49 -9
48 114 4
48 77 7
48 117 -6
48 56 -10
48 119 -9
48 120 -6
48 62 8
48 104 -8
48 92 -7
48 102 -10
48 67 -7
48 95 -5
48 94 1
48 76 3
48 64 -9
48 85 4
48 52 2
48 108 5
48 81 -7
48 86 0
48 87 -5
48 53 -7
48 59 -6
48 98 -6
48 63 3
48 58 -10
48 66 -10
48 112 1
48 101 1
48 73 -8
48 93 10
48 91 -7
48 97 7
48 111 -1
48 99 -6
48 106 2
48 96 -1
49 62 -6
49 86 4
49 51 -6
49 101 10
49 92 8
49 98 -5
49 57 10
49 75 -4
49 53 1
49 117 -5
49 106 1
49 73 -2
49 120 -10
49 113 0
49 115 -5
49 56 -5
49 111 2
49 54 -1
49 103 8
49 82 9
49 90 9
49 108 -5
49 58 -2
49 91 3
49 104 -3
49 59 -6
49 112 -1
49 63 0
49 95 4
49 79 3
50 120 3
50 118 -6
50 52 0
50 107 1
50 99 3
50 60 9
50 72 -7
50 100 -7
50 114 0
50 89 4
50 51 3
50 95 -5
50 78 10
50 69 -7
50 74 -10
50 76 1
50 111 -1
50 110 5
50 106 3
50 103 -10
50 108 7
50 61 1
50 93 0
50 67 5
50 53 9
50 77 -1
50 97 2
50 80 -7
50 66 -9
50 54 7
50 75 -10
50 70 -1
51 80 6
51 97 2
51 110 4
51 100 10
51 96 4
51 82 8
51 59 -10
51 57 -8
51 103 -8
51 88 0
51 83 -3
51 55 -5
51 66 -10
51 62 9
51 77 5
51 107 10
51 116 1
51 106 9
51 98 2
51 67 4
51 112 10
51 94 2
51 93 -1
51 52 5
51 113 -8
51 120 -8
51 78 9
51 105 -7
51 119 8
51 87 6
51 69 -3
52 109 9
52 74 2
52 108 0
52 111 -10
52 78 -6
52 85 -1
52 58 -7
52 61 7
52 71 -10
52 60 6
52 120 1
52 90 3
52 92 8
52 100 3
52 70 -6
52 67 -4
52 114 -10
52 106 -8
52 99 0
52 80 5
52 83 2
52 73 -7
52 118 0
52 54 7
52 56 2
52 104 -8
52 86 -7
53 117 -3
53 84 8
53 101 5
53 114 10
53 75 5
53 88 1
53 105 10
53 71 -6
53 107 -2
53 65 10
53 103 9
53 85 -4
53 57 1
53 120 9
53 82 2
53 89 -7
53 93 -3
53 61 -6
53 99 8
53 115 6
53 64 8
53 97 9
53 60 -4
53 62 8
53 96 1
53 100 -6
53 72 3
53 119 -5
53 63 -1
53 110 0
53 55 -5
54 68 5
54 117 -6
54 63 -2
54 57 1
54 92 -10
54 98 10
54 109 -2
54 73 -3
54 110 -1
54 112 -3
54 56 8
54 81 5
54 70 4
54 65 8
54 74 -4
54 94 9
54 90 -7
54 72 5
54 107 4
54 76 -7
54 88 -6
54 78 2
54 79 -8
54 66 -3
54 67 -4
54 77 -10
54 64 -9
54 102 3
54 69 9
54 80 -9
54 59 0
54 97 -4
54 91 -6
55 90 3
55 68 8
55 66 0
55 119 3
55 57 -5
55 109 7
55 76 7
55 107 -3
55 72 4
55 120 3
55 105 4
55 83 8
55 112 -8
55 117 1
55 102 -9
55 89 -10
55 110 -2
55 103 -7
55 81 9
55 118 6
55 64 6
56 63 6
56 57 -9
56 105 -2
56 76 10
56 60 -7
56 118 1
56 61 0
56 103 -9
56 58 8
56 99 -1
56 114 -8
56 104 1
56 119 -5
56 113 -8
56 106 -10
56 64 7
56 74 6
56 71 7
56 67 1
56 101 9
56 95 0
56 85 -3
56 96 6
57 93 7
57 117 2
57 82 6
57 109 9
57 64 1
57 91 0
57 96 0
57 81 2
57 111 -3
57 58 2
57 89 -8
57 68 -5
57 106 -3
57 100 0
57 114 4
57 59 8
57 97 2
57 77 -8
57 95 3
57 88 -1
57 90 -3
57 61 8
57 79 6
57 62 -6
57 80 2
57 94 2
57 76 -7
57 84 -6
57 102 -3
57 108 -1
57 65 -6
57 115 -2
58 106 -3
58 61 -6
58 94 8
58 103 2
58 89 2
58 67 7
58 60 4
58 73 2
58 101 -3
58 63 5
58 113 7
58 84 -3
58 70 -4
58 78 9
58 87 -6
58 68 -10
58 117 -9
58 71 2
58 86 10
58 114 -4
58 90 7
58 100 0
58 64 4
58 65 -2
58 74 1
58 95 8
58 112 1
58 108 -2
59 83 2
59 119 7
59 85 9
59 78 2
59 65 1
59 92 5
59 79 -2
59 86 -4
59 108 -9
59 84 -6
59 111 9
59 118 4
59 107 -5
59 74 5
59 68 7
59 60 -2
59 95 2
59 70 9
59 103 6
59 63 3
59 113 3
59 94 3
59 98 -5
59 91 -2
59 77 3
59 99 5
59 88 4
59 117 -4
59 97 2
59 110 1
59 105 1
59 89 -1
60 106 -8
60 74 -7
60 98 -5
60 65 -10
60 91 8
60 67 -10
60 95 5
60 100 -9
60 87 -4
60 73 8
60 110 1
60 117 10
60 62 10
60 97 1
60 84 10
60 69 -9
60 109 7
60 101 0
60 116 7
60 78 -9
60 76 5
60 113 -1
60 114 -9
60 105 -5
60 77 5
60 99 1
60 88 -3
60 92 -1
60 120 10
61 105 7
61 78 5
61 107 -5
61 92 3
61 97 -3
61 86 3
61 70 9
61 90 -8
61 85 -2
61 118 0
61 108 6
61 63 -7
61 76 9
61 84 9
61 120 -4
61 87 7
61 82 4
61 101 7
61 72 5
61 66 9
61 117 2
61 99 10
61 95 -2
61 112 -3
61 74 6
61 73 9
61 89 -8
61 115 -4
61 111 -4
62 84 -7
62 119 -1
62 71 3
62 92 -1
62 95 9
62 73 7
62 70 8
62 105 8
62 111 5
62 102 -3
62 64 7
62 117 4
62 66 2
62 69 -10
62 82 7
62 114 -6
62 101 -1
62 115 -6
62 78 -6
62 72 6
62 75 3
62 74 -8
62 110 8
62 109 -9
62 80 8
62 81 1
62 116 -2
62 94 -4
62 100 -5
62 89 2
63 80 -8
63 115 -9
63 108 4
63 76 -10
63 68 -1
63 69 7
63 78 -7
63 83 -6
63 92 4
63 100 -8
63 87 -9
63 109 -2
63 88 0
63 114 -8
63 89 6
63 91 -8
63 75 -4
63 106 7
63 65 -10
63 74 7
63 96 9
63 120 -10
63 101 9
63 93 -10
63 77 -8
63 84 2
63 79 -5
63 95 -8
63 118 -9
63 86 6
63 81 3
63 105 10
63 64 -3
64 79 9
64 103 -3
64 72 1
64 65 -6
64 101 7
64 96 10
64 73 9
64 81 -4
64 95 -7
64 80 -2
64 74 3
64 106 10
64 85 9
64 89 -6
64 71 -2
64 98 -6
64 69 2
64 90 -6
64 115 3
64 82 0
64 77 -5
64 87 -4
64 118 9
64 88 -9
64 105 9
64 111 5
64 109 10
64 67 -2
65 74 7
65 79 -7
65 106 -4
65 92 8
65 76 7
65 104 -4
65 75 -8
65 120 -1
65 115 -8
65 78 6
65 91 -8
65 114 5
65 83 9
65 95 4
65 103 10
65 86 8
65 116 7
65 93 9
65 99 7
65 105 -8
65 107 8
65 94 -2
65 84 2
65 118 -1
65 66 -3
66 72 -7
66 67 -2
66 80 -3
66 97 -3
66 109 -8
66 70 -2
66 114 4
66 96 6
66 104 -3
66 73 -4
66 115 -6
66 69 -8
66 108 -7
66 71 10
66 77 -7
66 79 -6
66 94 -6
66 95 -2
66 68 2
66 111 0
66 106 7
66 89 0
66 118 -3
66 92 -4
66 75 7
66 107 5
66 83 8
67 116 -6
67 104 -10
67 90 0
67 98 10
67 110 -8
67 74 10
67 99 -3
67 92 -6
67 120 -9
67 117 -8
67 107 2
67 69 -2
67 85 5
67 72 2
67 105 -3
67 96 -8
67 76 3
67 81 -1
67 77 7
67 93 0
67 119 5
67 71 -7
67 95 -1
67 78 -9
67 82 1
67 115 10
67 73 9
67 97 10
67 103 -9
67 80 -1
67 83 1
67 108 3
67 87 -5
68 72 -8
68 107 10
68 108 5
68 102 -9
68 98 1
68 80 -2
68 76 9
68 114 -9
68 106 3
68 71 -7
68 74 -1
68 109 -6
68 95 4
68 115 4
68 69 9
68 78 8
68 70 3
68 112 1
68 103 0
68 111 -8
68 75 10
68 119 -8
68 79 -6
68 91 -9
68 82 5
68 97 8
69 94 -8
69 103 -5
69 114 6
69 107 4
69 110 9
69 96 2
69 91 2
69 100 6
69 77 3
69 115 0
69 101 -7
69 83 -5
69 112 4
69 87 -2
69 105 -9
69 106 6
69 113 -6
69 93 7
69 79 6
69 120 6
69 81 -8
69 119 -9
69 74 8
69 116 -6
69 90 -8
69 95 7
69 108 4
70 117 1
70 114 -5
70 113 3
70 107 -10
70 109 3
70 100 -6
70 98 -6
70 94 -4
70 102 8
70 120 -9
70 86 -7
70 76 8
70 77 5
70 82 3
70 90 -1
70 73 4
70 87 -4
70 79 1
70 108 9
70 72 -7
70 71 6
70 112 -9
70 105 5
70 89 10
70 111 -5
70 110 10
71 87 -3
71 90 -5
71 73 -3
71 112 0
71 86 -6
71 98 -3
71 72 3
71 115 6
71 94 -1
71 76 -5
71 119 6
71 84 -9
71 81 1
71 108 -6
71 120 -6
71 105 9
71 83 10
71 77 2
71 117 -9
71 109 1
71 75 -5
71 99 -5
71 82 10
71 114 -8
71 93 -2
71 78 3
72 110 6
72 107 8
72 101 2
72 89 -1
72 104 -4
72 93 9
72 86 -5
72 119 3
72 115 10
72 112 1
72 78 3
72 75 -9
72 102 0
72 79 2
72 91 -8
72 80 -6
72 109 -5
72 77 -2
72 85 1
72 105 3
72 100 -7
72 82 10
72 95 0
72 96 4
72 118 -3
73 77 9
73 101 -5
73 114 1
73 120 8
73 83 8
73 111 -3
73 89 -2
73 112 -3
73 78 0
73 88 -7
73 95 -4
73 115 -6
73 107 -1
73 109 10
73 108 -6
73 86 5
73 97 -5
73 87 6
73 99 0
73 105 6
73 81 -8
73 119 -7
74 101 8
74 85 4
74 107 9
74 97 7
74 92 5
74 78 -6
74 80 2
74 108 -10
74 106 10
74 91 -7
74 90 5
74 81 -4
74 110 -3
74 87 2
74 93 -10
74 113 -4
74 102 2
74 118 -3
74 100 -4
74 117 -1
74 77 7
74 96 -7
74 111 10
74 120 1
74 76 -4
74 79 8
74 82 -1
74 109 1
74 103 -3
74 112 -10
74 98 9
74 84 3
74 114 7
75 85 2
75 81 0
75 90 2
75 112 4
75 113 -9
75 106 -4
75 107 4
75 104 -8
75 86 -8
75 116 0
75 79 7
75 102 0
75 88 8
75 76 10
75 120 -9
75 77 8
75 101 -8
75 94 3
75 82 10
75 97 10
75 93 -8
75 108 9
75 78 -4
75 118 10
76 106 -3
76 77 6
76 91 -9
76 98 -6
76 95 7
76 86 -7
76 90 7
76 115 -3
76 100 0
76 81 6
76 117 2
76 102 7
76 94 4
76 105 -10
76 79 -5
76 109 8
76 85 -5
76 80 -7
76 87 3
76 114 7
76 104 -10
76 101 -3
76 120 2
76 82 5
76 118 4
77 81 -9
77 120 4
77 109 -10
77 96 6
77 106 8
77 97 -5
77 107 -2
77 91 9
77 115 -5
77 110 -2
77 102 -4
77 83 5
77 94 -7
77 101 -3
77 100 -8
77 98 -4
77 105 9
77 85 7
77 82 -2
77 104 3
77 117 9
77 93 -10
77 87 -3
77 78 -4
77 99 7
78 91 -8
78 102 -9
78 90 3
78 95 2
78 86 -3
78 94 -4
78 98 4
78 82 -3
78 81 -2
78 84 8
78 119 2
78 108 1
78 111 6
78 110 -10
78 79 -6
78 120 9
78 100 6
78 97 0
78 107 -1
78 112 -5
78 103 8
78 109 6
78 85 -1
78 80 -5
79 119 10
79 106 -9
79 86 -4
79 111 7
79 114 5
79 103 -9
79 100 -6
79 120 5
79 97 9
79 107 10
79 83 4
79 98 -4
79 105 10
79 101 5
79 95 3
79 87 8
79 116 8
79 102 -3
79 117 4
79 85 8
79 81 9
79 96 -3
79 94 -2
80 82 -3
80 100 3
80 117 -1
80 96 -10
80 81 -7
80 107 8
80 111 6
80 86 -2
80 92 -1
80 83 3
80 87 -7
80 112 6
80 84 10
80 90 -1
80 88 -4
80 116 5
80 109 1
80 104 1
80 120 0
80 85 2
80 102 0
80 108 -6
81 105 -9
81 114 3
81 119 0
81 107 6
81 90 -4
81 104 9
81 103 8
81 88 0
81 102 1
81 106 -1
81 85 4
81 92 1
81 98 0
81 109 7
81 89 0
81 97 8
81 115 0
81 108 5
81 96 8
81 99 -1
81 87 -8
81 91 -9
81 101 5
81 110 1
81 112 -4
81 100 2
82 106 3
82 86 -4
82 120 -6
82 91 -1
82 102 -1
82 99 9
82 101 5
82 118 3
82 96 -6
82 93 5
82 116 10
82 109 -6
82 105 7
82 115 5
82 119 -4
82 107 -2
82 108 1
83 101 4
83 118 -8
83 112 -1
83 113 -3
83 111 -6
83 92 -1
83 97 -4
83 89 -5
83 117 -7
83 90 0
83 94 1
83 98 2
83 88 -1
83 100 6
83 108 5
84 94 1
84 106 5
84 109 -9
84 105 -9
84 119 -7
84 89 -7
84 104 -6
84 102 -9
84 110 -6
84 103 2
84 101 4
84 108 3
84 111 -8
84 100 -8
84 85 -2
84 90 -5
84 86 -4
84 115 -1
85 89 -6
85 88 8
85 106 -5
85 93 8
85 118 -8
85 119 -8
85 94 0
85 117 2
85 104 3
85 120 -2
85 113 6
85 100 1
85 101 3
85 116 8
85 98 -6
85 97 -3
85 90 4
85 107 2
86 102 -6
86 100 7
86 89 1
86 118 -9
86 88 -9
86 116 3
86 114 3
86 93 8
86 92 -2
86 107 1
86 103 2
86 105 3
86 94 7
86 110 5
86 120 7
86 90 -9
86 115 -5
86 104 -6
86 112 -8
86 99 -3
86 113 1
86 117 5
86 106 3
87 120 -5
87 115 1
87 111 2
87 100 10
87 91 0
87 97 3
87 88 0
87 92 7
87 89 0
87 105 9
87 119 -10
87 108 7
88 117 5
88 102 -3
88 104 8
88 95 -4
88 94 -9
88 119 9
88 113 -6
88 97 -5
88 111 0
88 120 -6
88 96 4
88 100 2
88 107 -2
89 99 -3
89 98 3
89 93 -10
89 105 -5
89 96 -5
89 94 -1
89 97 -8
89 92 -6
89 108 8
89 106 -1
89 91 6
89 107 6
89 116 5
89 103 -4
89 109 2
89 90 -6
89 118 -9
90 109 9
90 106 10
90 111 -10
90 116 0
90 92 -9
90 102 9
90 91 -2
90 108 -6
90 95 -10
90 118 8
90 112 10
90 120 -8
91 102 -3
91 95 2
91 93 -8
91 101 10
91 119 -6
91 96 -2
91 106 -2
91 98 9
91 120 -3
91 118 -2
91 105 -6
91 104 0
91 117 6
92 100 4
92 106 7
92 105 -5
92 99 9
92 93 -4
92 117 -10
92 94 -2
92 115 -6
92 119 2
92 103 8
92 101 9
92 114 7
93 98 7
93 96 -3
93 104 6
93 119 5
93 94 0
93 112 5
93 105 4
93 110 9
93 114 -3
93 109 -1
93 102 -5
93 107 3
93 101 1
93 103 -5
93 99 -9
93 113 -2
93 106 8
93 97 9
94 115 9
94 107 -9
94 104 -10
94 101 -1
94 109 8
94 118 8
94 117 2
94 108 -10
94 119 8
94 106 -2
94 96 8
94 99 1
94 114 6
94 113 -6
94 111 8
94 116 -1
94 120 -6
95 111 -7
95 99 -5
95 118 2
95 117 -3
95 96 -4
95 119 -1
95 101 -7
95 110 -8
95 112 9
95 120 -8
95 106 -9
95 103 0
95 104 -1
95 114 -10
95 102 -9
95 105 1
96 107 1
96 101 -1
96 102 10
96 114 -5
96 108 -5
96 106 5
96 97 -8
96 115 7
96 103 0
96 110 -10
96 99 3
96 117 1
96 100 7
96 109 8
96 113 6
96 112 10
97 112 -8
97 113 -5
97 109 3
97 116 1
97 120 8
97 101 -10
97 119 -1
97 111 4
98 118 -7
98 109 -1
98 117 10
98 119 2
98 100 4
98 113 5
98 103 6
98 108 9
98 106 -8
98 99 5
98 114 -9
98 115 -2
98 102 3
98 112 4
98 111 2
99 111 6
99 108 1
99 112 -10
99 103 -1
99 110 10
99 118 -10
99 115 9
99 106 0
99 119 0
99 107 10
100 103 -8
100 107 -8
100 119 7
100 118 -7
100 101 -7
100 105 -5
100 120 -8
100 114 2
100 108 0
101 118 -6
101 119 2
101 102 10
101 105 8
101 116 1
101 109 7
101 104 -3
101 120 9
101 110 -2
102 107 9
102 115 -4
102 109 -8
102 110 4
102 120 2
102 116 10
102 105 5
102 112 -2
102 118 5
102 108 8
102 119 9
103 120 -2
103 105 -1
103 115 10
103 112 0
103 116 -7
103 110 6
103 106 6
103 108 -5
103 118 -2
104 111 4
104 120 6
104 109 7
104 110 -5
104 118 -10
104 119 4
104 107 6
104 114 -2
104 105 1
105 111 -2
105 109 -10
105 114 -7
105 107 -5
105 117 -5
105 108 3
105 118 -2
105 110 5
105 115 2
105 116 -9
106 115 -9
106 113 -1
106 107 -4
106 110 6
106 114 1
106 111 2
106 108 -8
106 116 6
107 110 10
107 119 -1
107 118 6
107 113 -5
107 114 5
107 108 10
107 111 -6
107 116 3
107 115 10
107 112 0
108 114 8
108 113 -8
108 118 -4
108 117 0
108 110 -8
108 112 -9
108 111 6
109 112 7
109 115 10
109 119 0
109 110 4
109 114 -8
109 116 0
110 113 -1
110 114 3
110 111 3
111 115 -8
111 117 -4
111 116 -6
111 119 -2
112 117 5
112 118 6
112 114 -9
113 116 7
113 119 -5
114 118 2
114 116 -4
115 118 0
116 117 3
116 120 -3
117 118 10
119 120 -7


==> anc/instances/benchmark/maxCutMet/w05_140.0 <==
140 4865 
1 60 -5
1 120 -5
1 107 1
1 42 -2
1 40 0
1 22 -9
1 78 8
1 18 6
1 108 -4
1 121 2
1 137 -1
1 54 5
1 55 4
1 51 -1
1 113 -7
1 129 4
1 11 2
1 37 -2
1 123 -8
1 35 5
1 68 -2
1 45 -5
1 82 5
1 41 -7
1 26 -4
1 73 4
1 92 1
1 114 -1
1 43 -1
1 119 0
1 3 4
1 9 -6
1 99 5
1 20 9
1 117 8
1 105 3
1 58 -1
1 14 4
1 65 7
1 100 9
1 132 0
1 34 7
1 124 -7
1 67 -7
1 110 -10
1 10 8
1 28 -3
1 76 9
1 102 1
1 84 -6
1 47 1
1 8 -9
1 94 -2
1 69 7
1 86 9
1 90 -8
1 46 4
1 72 9
1 96 3
1 56 -6
1 77 4
1 88 7
1 71 9
1 115 7
1 75 -6
2 57 -9
2 114 2
2 80 -2
2 21 3
2 79 -8
2 12 -9
2 7 4
2 20 -8
2 118 4
2 136 -5
2 75 7
2 129 1
2 107 -7
2 27 7
2 16 -5
2 102 2
2 83 5
2 6 6
2 101 -2
2 84 0
2 32 -7
2 111 10
2 15 2
2 22 -2
2 45 0
2 37 -7
2 30 -2
2 131 7
2 66 -7
2 135 3
2 49 -10
2 93 -2
2 35 1
2 44 2
2 60 4
2 127 7
2 94 4
2 47 -1
2 122 -7
2 33 -6
2 113 9
2 124 4
2 43 -7
2 18 -8
2 78 8
2 112 9
2 104 3
2 23 10
2 65 7
2 134 1
2 61 -5
2 98 2
2 56 10
2 67 -10
2 17 5
2 64 -4
2 105 5
2 50 2
2 3 3
2 103 6
2 108 -5
2 138 8
2 34 6
2 25 7
2 53 10
3 113 8
3 39 5
3 78 -1
3 49 -9
3 7 -6
3 27 -7
3 67 -9
3 54 9
3 26 6
3 134 1
3 48 -5
3 108 10
3 126 9
3 121 2
3 16 8
3 9 10
3 101 7
3 92 -8
3 136 -3
3 97 9
3 50 7
3 42 -3
3 89 10
3 11 -4
3 88 -9
3 34 7
3 95 5
3 62 6
3 105 -9
3 47 1
3 72 6
3 29 10
3 14 3
3 36 -9
3 132 5
3 120 -8
3 56 -2
3 5 5
3 131 -8
3 6 6
3 112 -3
3 98 -8
3 83 9
3 102 7
3 82 -8
3 51 -5
3 79 -6
3 100 -10
3 93 -8
3 55 0
3 40 -5
3 15 4
3 91 5
3 133 0
3 135 -3
3 139 -3
3 104 6
3 22 10
3 140 -7
4 134 9
4 21 -3
4 84 -5
4 45 7
4 16 8
4 19 9
4 120 0
4 110 -9
4 111 -4
4 61 3
4 118 -9
4 108 1
4 86 2
4 131 1
4 30 -2
4 87 -10
4 89 -6
4 48 -7
4 113 -3
4 124 5
4 51 1
4 128 -9
4 88 0
4 49 -10
4 28 -2
4 78 7
4 93 7
4 62 -6
4 43 -10
4 92 3
4 119 7
4 94 10
4 140 -2
4 66 10
4 33 -7
4 125 -5
4 64 -10
4 55 -3
4 5 10
4 22 7
4 12 -4
4 139 -6
4 27 -1
4 76 6
4 101 4
4 31 -10
4 25 -9
4 63 2
4 96 7
4 60 -1
4 58 3
4 47 -10
4 50 -8
4 18 5
4 24 9
4 95 -5
4 37 -8
4 97 8
4 42 10
4 112 1
4 90 -3
4 126 8
4 116 -9
5 138 -10
5 125 9
5 55 -9
5 72 6
5 98 -3
5 140 -1
5 84 0
5 128 -4
5 43 -6
5 36 -10
5 38 -7
5 33 5
5 20 -1
5 39 4
5 109 -3
5 21 -3
5 69 4
5 120 -3
5 10 0
5 70 8
5 62 -3
5 54 4
5 106 6
5 121 4
5 78 -4
5 48 10
5 94 -9
5 58 10
5 111 3
5 37 -2
5 41 8
5 19 -6
5 60 -3
5 99 -4
5 137 9
5 136 -1
5 56 2
5 13 2
5 100 4
5 122 4
5 25 -10
5 88 5
5 24 4
5 14 -7
5 18 1
5 32 1
5 133 -7
5 107 -4
5 89 -8
5 50 -10
5 96 -8
5 129 -2
5 81 0
5 92 -9
5 105 -8
5 71 5
5 76 10
5 113 -10
5 42 3
5 130 -3
5 93 -6
5 29 1
5 117 0
5 95 -10
5 45 7
5 115 5
6 111 -9
6 17 8
6 50 4
6 72 -4
6 56 6
6 10 10
6 76 -10
6 81 8
6 134 10
6 94 -5
6 59 10
6 125 7
6 84 -3
6 71 -2
6 132 -5
6 33 4
6 42 -2
6 70 6
6 83 -8
6 15 -1
6 109 6
6 80 -3
6 115 -3
6 85 -5
6 74 7
6 65 6
6 75 9
6 91 -2
6 14 -10
6 140 0
6 18 -10
6 128 -7
6 135 8
6 110 -1
6 77 7
6 54 10
6 79 -3
6 107 9
6 8 7
6 88 -2
6 34 4
6 121 10
6 116 -4
6 129 1
6 61 1
6 37 -8
6 112 -9
6 48 4
6 131 5
6 25 7
6 87 4
6 64 -4
6 86 6
6 69 3
6 57 7
6 60 3
6 19 -2
6 96 -6
6 40 5
6 123 -6
6 124 10
6 31 -4
6 43 -4
6 133 7
6 41 7
7 79 1
7 83 -7
7 123 2
7 17 8
7 48 4
7 73 -5
7 124 -8
7 113 1
7 49 3
7 86 -3
7 9 5
7 36 0
7 102 10
7 116 8
7 55 6
7 59 -7
7 97 4
7 100 6
7 51 2
7 115 -6
7 139 -1
7 45 -5
7 35 -3
7 114 -7
7 25 0
7 110 6
7 52 8
7 108 3
7 96 4
7 128 -1
7 26 -4
7 93 -3
7 125 2
7 135 -6
7 68 -7
7 56 8
7 15 -2
7 140 -2
7 72 -9
7 131 5
7 91 -3
7 39 3
7 117 1
7 54 -4
7 60 4
7 134 9
7 129 3
7 19 -4
7 78 -1
7 16 -4
7 30 0
7 101 -2
7 90 -5
7 81 10
7 29 -2
7 137 5
7 61 -6
7 77 -10
8 112 -4
8 115 -10
8 32 -1
8 55 -9
8 135 1
8 77 -6
8 48 5
8 16 -1
8 42 -4
8 97 9
8 58 2
8 82 -5
8 84 -9
8 79 4
8 139 8
8 108 1
8 83 8
8 10 3
8 59 -8
8 81 8
8 133 3
8 118 7
8 39 10
8 140 2
8 43 2
8 104 4
8 88 7
8 80 -7
8 47 -10
8 14 1
8 22 5
8 96 -4
8 114 -4
8 52 -7
8 18 -2
8 119 3
8 65 -8
8 35 -10
8 20 9
8 113 -9
8 53 -3
8 36 7
8 9 -7
8 28 0
8 93 3
8 111 4
8 132 7
8 128 -2
8 138 -9
8 92 -10
8 31 3
8 124 -5
8 87 -3
8 89 1
8 91 8
8 62 -7
8 23 -5
8 116 0
8 73 3
8 109 -7
8 86 8
8 121 -10
8 125 1
9 35 -10
9 15 -6
9 62 -7
9 61 -7
9 112 -7
9 78 -2
9 81 -2
9 29 6
9 82 -1
9 30 -2
9 60 -8
9 43 -1
9 117 4
9 67 -10
9 26 4
9 24 -7
9 102 -5
9 140 8
9 130 -9
9 123 -1
9 79 0
9 39 -1
9 138 5
9 45 -10
9 91 -2
9 13 5
9 33 -1
9 72 -8
9 55 -10
9 116 -2
9 10 2
9 48 8
9 16 1
9 119 -3
9 96 -10
9 80 1
9 122 10
9 118 7
9 114 -4
9 34 1
9 135 -1
9 23 9
9 37 8
9 108 5
9 132 3
9 71 -2
9 59 7
9 136 10
9 88 -6
9 63 8
9 28 -3
9 41 -4
9 14 10
9 25 -7
9 120 2
9 19 8
9 68 10
9 11 -3
9 107 -8
9 134 9
9 92 -8
10 121 -3
10 54 9
10 123 -8
10 119 -4
10 12 -5
10 114 10
10 88 -10
10 131 2
10 16 -7
10 115 -7
10 89 -6
10 31 -9
10 79 3
10 36 -2
10 91 8
10 35 9
10 98 8
10 100 10
10 77 -7
10 45 -3
10 85 7
10 17 -9
10 136 -5
10 73 -2
10 129 -9
10 80 8
10 87 -3
10 34 -6
10 124 10
10 46 0
10 139 4
10 61 1
10 84 3
10 57 -8
10 39 -9
10 24 7
10 49 1
10 103 -7
10 118 3
10 116 -9
10 41 4
10 37 3
10 62 9
10 60 9
10 33 -8
10 19 0
10 48 -1
10 133 -8
10 78 4
10 128 9
10 138 2
10 97 8
10 94 -3
10 107 5
10 101 8
10 92 8
10 93 7
10 23 7
10 29 -1
10 81 -4
10 137 0
10 108 -1
10 99 0
10 20 -1
10 104 -7
10 47 -1
10 135 -2
10 26 -9
10 59 -5
11 23 9
11 84 1
11 107 -7
11 127 -10
11 77 10
11 68 0
11 39 2
11 55 8
11 40 -4
11 60 -5
11 135 2
11 126 -8
11 57 -2
11 43 8
11 80 10
11 74 2
11 16 4
11 19 -6
11 79 7
11 106 -10
11 88 8
11 32 4
11 52 2
11 101 -7
11 124 -9
11 76 3
11 94 7
11 104 5
11 34 -10
11 53 10
11 93 2
11 31 -5
11 134 10
11 132 5
11 109 -4
11 13 8
11 86 -10
11 140 -2
11 75 8
11 22 8
11 92 5
11 123 10
11 24 3
11 96 9
11 17 1
11 67 4
11 56 3
11 45 3
11 121 -7
11 114 1
11 37 10
11 49 -10
11 112 -10
11 64 10
11 110 3
11 115 -5
11 26 2
11 47 0
11 51 -2
12 105 -7
12 52 4
12 81 2
12 113 0
12 32 8
12 80 -5
12 47 9
12 61 -4
12 108 9
12 98 -10
12 67 5
12 31 8
12 41 7
12 64 -3
12 99 -10
12 48 -4
12 13 -1
12 94 0
12 93 -6
12 139 5
12 65 4
12 18 0
12 15 -5
12 83 5
12 62 7
12 96 2
12 109 -9
12 107 1
12 35 -10
12 69 -9
12 43 1
12 137 5
12 87 -4
12 38 -2
12 55 3
12 76 10
12 117 -6
12 140 -3
12 25 -4
12 34 -10
12 30 7
12 126 9
12 60 3
12 39 1
12 44 6
12 135 -7
12 121 2
12 103 -10
12 50 -6
12 20 0
12 82 1
12 78 7
12 101 10
12 33 4
12 45 6
12 114 -5
12 28 7
12 27 -10
12 74 -3
12 110 -10
12 100 1
12 59 5
12 26 -1
12 138 -10
12 71 5
13 80 8
13 62 -10
13 103 -6
13 96 -2
13 113 -2
13 28 -2
13 57 -10
13 94 7
13 139 2
13 15 -8
13 63 1
13 51 1
13 112 -7
13 73 9
13 90 1
13 130 -7
13 44 -8
13 16 2
13 110 1
13 136 3
13 99 0
13 111 -4
13 33 -9
13 45 -3
13 71 7
13 76 -9
13 135 5
13 40 -7
13 102 0
13 66 -6
13 123 0
13 17 4
13 58 2
13 78 1
13 117 5
13 31 -9
13 118 -6
13 124 7
13 89 -4
13 109 -1
13 95 10
13 59 -9
13 133 2
13 20 -1
13 52 -7
13 120 -1
13 48 -5
13 128 -9
13 69 7
13 27 -10
13 55 2
13 61 -6
13 67 7
13 25 7
13 91 -1
13 106 -5
13 70 -7
13 121 -10
13 134 -7
14 64 -6
14 119 0
14 71 -4
14 37 -10
14 41 -9
14 48 4
14 125 6
14 100 -8
14 63 -5
14 105 9
14 116 2
14 46 -8
14 79 -4
14 54 4
14 85 0
14 34 -3
14 140 -3
14 90 -2
14 53 8
14 45 0
14 126 0
14 20 2
14 29 8
14 88 -3
14 122 10
14 113 -1
14 26 -2
14 94 -5
14 16 0
14 132 -5
14 75 3
14 84 -1
14 59 -10
14 31 -10
14 108 -9
14 107 -9
14 47 9
14 111 9
14 130 -7
14 25 -2
14 70 -5
14 58 -10
14 98 -6
14 77 10
14 76 -3
14 65 2
14 120 10
14 117 7
14 123 1
14 19 8
14 118 -8
14 103 1
14 138 -8
14 135 -2
14 133 -8
14 89 5
15 35 -4
15 106 7
15 53 -3
15 115 0
15 136 -7
15 77 -7
15 37 1
15 40 -8
15 88 -1
15 26 5
15 32 -9
15 81 0
15 118 -2
15 108 -1
15 100 -6
15 125 -10
15 140 10
15 65 8
15 78 7
15 51 7
15 64 0
15 123 -3
15 29 8
15 36 7
15 79 1
15 116 8
15 120 -4
15 107 10
15 50 5
15 25 8
15 93 4
15 97 -7
15 60 2
15 135 8
15 133 -9
15 38 9
15 61 -4
15 74 -9
15 71 -7
15 43 -3
15 95 -1
15 68 -8
15 17 4
15 34 6
15 83 -8
15 127 3
15 31 2
15 129 -5
15 27 -10
15 84 3
15 87 -9
15 23 3
15 24 1
15 80 6
15 41 6
15 94 8
15 44 -1
15 22 -6
15 66 -10
15 28 -10
15 85 3
15 33 7
15 130 -4
15 42 1
15 90 6
15 55 -9
16 82 8
16 67 8
16 110 9
16 83 -7
16 76 -8
16 106 -5
16 53 7
16 59 3
16 136 1
16 18 7
16 138 9
16 84 -4
16 86 1
16 57 -2
16 96 -9
16 127 -9
16 132 7
16 62 -1
16 43 10
16 79 5
16 39 9
16 49 -10
16 135 10
16 42 -10
16 105 5
16 46 3
16 58 3
16 45 -7
16 94 -10
16 81 7
16 66 -9
16 41 -4
16 71 -2
16 104 4
16 125 -1
16 109 2
16 137 -4
16 100 -5
16 36 7
16 28 -5
16 20 -7
16 34 -4
16 60 -10
16 123 -9
16 64 -3
16 68 4
16 70 -10
16 54 -9
16 50 -4
16 102 6
16 133 3
16 24 -1
16 97 -5
16 113 6
16 26 -2
16 21 -8
16 134 -7
16 114 -6
16 126 -4
16 37 1
16 111 -4
16 107 7
16 89 -6
16 112 -10
16 75 -9
17 128 3
17 68 7
17 56 0
17 73 10
17 42 6
17 62 -3
17 126 0
17 67 -9
17 47 -3
17 57 -4
17 112 8
17 91 -4
17 117 -8
17 99 6
17 65 6
17 36 7
17 82 7
17 48 10
17 130 2
17 34 -9
17 39 -10
17 71 1
17 132 1
17 133 8
17 103 -2
17 35 2
17 138 -7
17 70 -1
17 23 -4
17 33 7
17 44 -1
17 76 0
17 53 5
17 38 1
17 100 -9
17 119 5
17 83 10
17 95 -3
17 52 10
17 97 7
17 101 0
17 108 2
17 124 9
17 28 -2
17 86 0
17 22 -5
17 118 9
17 85 -10
17 115 6
17 139 -4
17 122 -8
17 113 -8
17 20 6
17 25 3
17 127 -2
17 93 1
17 46 6
17 27 3
17 29 -3
17 77 6
17 134 1
17 51 -10
17 111 -6
17 30 -1
17 40 -7
17 106 8
17 78 -3
18 130 0
18 33 9
18 116 10
18 47 -5
18 99 -6
18 79 1
18 49 -3
18 26 -4
18 77 5
18 110 1
18 134 0
18 25 4
18 41 -8
18 69 -7
18 119 8
18 37 5
18 58 -8
18 42 7
18 104 0
18 76 8
18 34 -10
18 74 -7
18 102 -8
18 98 10
18 103 3
18 138 10
18 22 9
18 57 2
18 61 10
18 100 -2
18 89 8
18 132 -10
18 111 1
18 121 -8
18 56 9
18 78 -2
18 90 7
18 140 8
18 38 -8
18 95 10
18 51 0
18 93 -7
18 21 5
18 139 -6
18 92 9
18 19 6
18 52 7
18 96 -3
18 81 -3
18 64 -10
18 43 8
18 127 -6
18 70 3
18 86 -6
18 109 -7
18 39 -2
18 73 -9
18 48 -7
18 106 -8
18 20 5
18 91 -9
18 133 -1
18 94 -10
18 45 -5
18 28 -4
18 35 2
18 54 4
18 129 -1
18 135 8
18 65 8
18 120 3
18 97 -1
19 90 -6
19 81 -8
19 20 -1
19 131 -3
19 132 1
19 95 6
19 25 -4
19 92 -6
19 73 10
19 59 7
19 21 -5
19 64 -8
19 47 -5
19 135 6
19 41 0
19 48 3
19 108 -10
19 118 10
19 36 1
19 76 -5
19 133 -6
19 128 -8
19 127 -5
19 65 -4
19 50 2
19 86 -3
19 109 4
19 37 7
19 70 -10
19 88 -7
19 124 -2
19 29 -4
19 126 3
19 94 1
19 87 6
19 115 8
19 83 -5
19 51 -6
19 33 3
19 46 -10
19 60 -6
19 68 -9
19 99 8
19 84 4
19 136 4
19 80 -10
19 106 5
19 112 -4
19 78 4
19 75 -2
19 74 3
19 91 -8
19 63 8
19 100 4
19 116 -9
19 140 -7
19 93 0
19 82 -3
20 60 1
20 114 8
20 52 10
20 25 -9
20 126 8
20 51 -9
20 127 -9
20 36 -7
20 93 -6
20 113 5
20 138 -5
20 132 -1
20 98 -9
20 32 -3
20 101 -2
20 73 8
20 129 7
20 120 -4
20 112 2
20 79 -7
20 131 -10
20 40 8
20 41 0
20 116 -4
20 100 7
20 23 -3
20 80 5
20 117 3
20 47 5
20 108 0
20 102 8
20 69 -9
20 39 -10
20 21 1
20 74 1
20 137 -9
20 65 2
20 59 4
20 94 4
20 89 6
20 125 1
20 87 -10
20 91 3
20 45 -6
20 68 -2
20 130 5
20 22 10
20 134 -2
20 77 -10
20 28 6
20 71 1
20 84 6
20 70 4
20 30 -7
21 72 6
21 119 5
21 140 10
21 114 7
21 23 4
21 135 2
21 130 1
21 112 1
21 109 0
21 25 9
21 48 -2
21 124 10
21 64 -5
21 37 -1
21 22 -5
21 77 -5
21 100 -4
21 47 -8
21 105 1
21 59 -4
21 62 9
21 27 10
21 117 1
21 129 -2
21 38 5
21 67 -8
21 106 -9
21 66 -3
21 83 6
21 30 9
21 127 9
21 36 0
21 89 -7
21 95 -2
21 85 -1
21 65 -2
21 63 -6
21 87 3
21 98 -8
21 55 -5
21 122 4
21 82 7
21 139 6
21 84 -4
21 46 -5
21 75 -9
21 39 -1
21 101 -6
21 136 4
21 107 7
21 102 -4
21 123 0
21 44 8
21 80 7
22 134 4
22 46 0
22 29 -10
22 62 3
22 41 -6
22 88 -7
22 128 10
22 108 -9
22 89 4
22 33 -1
22 84 -8
22 24 9
22 82 10
22 43 -8
22 115 10
22 140 -1
22 138 -2
22 66 1
22 129 6
22 38 5
22 60 -5
22 137 -8
22 28 -7
22 98 -5
22 125 0
22 136 -7
22 52 9
22 23 -7
22 73 8
22 121 8
22 57 1
22 100 1
22 93 3
22 131 -5
22 65 7
22 59 2
22 122 -8
22 69 -5
22 111 0
22 139 9
22 68 10
22 135 6
22 118 -1
22 124 9
22 104 -7
22 81 7
22 31 9
22 48 -4
22 102 -10
22 64 2
22 103 -4
22 107 -10
22 79 2
22 53 -10
22 120 -2
22 87 -2
22 39 8
22 35 9
22 36 4
22 113 8
22 105 -2
22 72 -9
22 70 -7
22 67 -4
22 27 -2
23 66 7
23 80 -3
23 103 -2
23 52 -2
23 58 -8
23 72 -8
23 125 2
23 62 6
23 129 -7
23 44 6
23 126 -6
23 136 -5
23 120 4
23 99 -3
23 35 -10
23 81 -5
23 117 -3
23 86 0
23 97 0
23 76 -8
23 88 -2
23 91 3
23 40 9
23 124 -5
23 63 -4
23 110 2
23 36 2
23 37 5
23 34 10
23 121 -3
23 33 7
23 104 6
23 122 3
23 89 -9
23 100 -9
23 45 10
23 70 0
23 65 -10
23 28 2
23 127 9
23 84 2
23 98 6
23 60 0
23 59 8
23 75 -7
23 27 -10
23 101 5
23 29 -8
23 69 1
23 41 -8
23 26 1
23 79 1
23 50 3
23 54 4
23 133 -7
23 87 4
23 131 0
23 46 -3
23 61 9
24 78 -5
24 51 3
24 95 4
24 38 9
24 94 10
24 61 -6
24 53 1
24 54 -2
24 34 -4
24 79 -10
24 121 -6
24 40 2
24 102 1
24 138 9
24 82 -5
24 58 9
24 83 2
24 42 3
24 139 -1
24 30 2
24 63 -5
24 73 10
24 96 -7
24 113 2
24 74 10
24 117 2
24 48 9
24 39 10
24 114 -4
24 81 4
24 127 6
24 110 8
24 72 -2
24 109 -1
24 28 7
24 104 6
24 52 9
24 137 2
24 43 -5
24 101 -6
24 130 9
24 89 -10
24 133 0
24 29 6
24 97 -7
24 103 3
24 134 1
24 105 -7
24 46 -10
24 33 6
24 59 9
24 66 4
24 128 9
24 27 9
25 140 9
25 73 6
25 33 -4
25 53 -6
25 111 3
25 90 -7
25 62 8
25 106 4
25 79 6
25 117 -1
25 61 -7
25 82 -2
25 72 6
25 68 7
25 124 8
25 58 -2
25 110 9
25 99 4
25 130 9
25 116 1
25 87 -5
25 26 -10
25 47 2
25 89 -1
25 74 -10
25 98 2
25 37 -3
25 76 2
25 94 -2
25 95 9
25 86 -3
25 78 8
25 60 5
25 119 8
25 52 8
25 48 9
25 112 9
25 44 7
25 120 -9
25 92 8
25 43 -10
25 55 -10
25 132 7
25 113 -10
25 30 -3
25 57 -5
25 122 0
25 69 5
25 71 4
25 100 -2
25 46 -3
25 102 -1
25 40 -7
25 50 1
25 51 -6
25 34 -10
25 80 6
25 135 8
25 31 7
25 36 9
25 137 -7
26 27 -3
26 66 5
26 54 5
26 136 8
26 34 0
26 43 -10
26 130 9
26 121 8
26 94 0
26 50 -4
26 90 -1
26 28 9
26 140 -2
26 95 -6
26 45 5
26 97 3
26 44 0
26 114 5
26 53 -10
26 51 -10
26 108 -1
26 117 -2
26 112 5
26 33 -10
26 69 1
26 110 -9
26 39 -9
26 105 4
26 104 6
26 125 -2
26 116 8
26 67 10
26 98 0
26 122 -6
26 63 2
26 103 8
26 124 1
26 123 -3
26 48 3
26 88 0
26 127 -8
26 68 7
26 89 -10
26 129 2
26 76 9
26 46 -6
26 138 3
26 60 8
26 70 8
26 100 -8
26 58 -7
26 115 -7
26 120 9
26 78 -5
26 109 2
26 30 -8
26 83 4
26 79 -1
26 139 -7
27 120 3
27 72 1
27 111 -4
27 118 -5
27 87 7
27 61 7
27 80 5
27 136 1
27 103 8
27 59 6
27 57 10
27 68 3
27 99 4
27 65 -1
27 34 9
27 121 5
27 129 7
27 30 9
27 125 4
27 35 2
27 108 -3
27 28 -9
27 69 -4
27 122 7
27 54 10
27 139 2
27 56 5
27 85 5
27 52 6
27 101 2
27 112 5
27 62 -2
27 86 3
27 75 -1
27 73 6
27 77 -8
27 91 9
27 76 -2
27 126 -6
27 133 -4
27 81 5
27 93 2
27 31 -2
27 83 -2
27 119 -6
27 60 10
27 53 10
27 95 -2
27 51 3
27 115 -6
27 40 10
27 137 3
27 37 5
27 33 -4
27 128 0
27 45 2
27 46 -6
27 39 -7
27 66 3
27 106 5
27 113 4
28 138 -9
28 131 6
28 80 4
28 136 3
28 132 -1
28 32 -3
28 100 0
28 34 4
28 36 -5
28 112 -6
28 70 8
28 44 -2
28 106 -7
28 83 5
28 105 0
28 43 -9
28 47 -5
28 104 4
28 133 -9
28 122 -3
28 41 -7
28 130 3
28 110 -8
28 114 -7
28 123 4
28 29 8
28 50 -6
28 96 -5
28 125 3
28 42 -4
28 82 -6
28 48 6
28 128 4
28 97 1
28 103 10
28 140 3
28 61 5
28 92 -1
28 64 -5
28 98 3
28 113 3
28 30 10
28 139 1
28 101 -1
28 81 3
28 91 -3
28 53 3
28 33 -10
28 93 -6
28 99 -7
28 67 -9
28 77 8
28 49 3
28 37 -3
28 45 9
28 71 10
28 115 0
28 84 6
28 108 -1
29 45 -1
29 103 4
29 117 -9
29 49 -9
29 118 -3
29 78 -1
29 80 -1
29 37 -6
29 64 6
29 57 -3
29 77 -2
29 79 -8
29 136 -4
29 128 -2
29 40 1
29 89 -7
29 81 -4
29 133 -8
29 139 -2
29 73 8
29 33 -6
29 111 -2
29 104 -10
29 121 -6
29 83 -8
29 84 4
29 50 1
29 90 5
29 122 -10
29 46 8
29 72 -1
29 76 -4
29 75 -2
29 51 -10
29 56 -9
29 63 9
29 31 0
29 119 1
29 68 -4
29 97 -2
29 88 5
29 66 -6
29 120 -7
29 138 -5
29 116 4
29 95 -7
29 69 -3
29 59 -6
29 41 8
29 124 2
29 62 10
29 101 8
29 108 -5
29 106 5
29 42 -8
29 98 10
29 102 -3
30 47 -1
30 55 -4
30 48 7
30 106 -5
30 102 -1
30 31 -3
30 137 -7
30 113 -10
30 38 -7
30 41 2
30 86 6
30 60 1
30 108 -10
30 68 5
30 121 4
30 82 6
30 93 8
30 80 10
30 57 -8
30 122 -5
30 85 -9
30 125 -1
30 34 0
30 91 -3
30 114 5
30 45 8
30 136 3
30 126 -6
30 109 -10
30 132 8
30 50 9
30 32 -3
30 97 4
30 131 2
30 100 5
30 101 -10
30 120 10
30 35 5
30 52 7
30 71 -8
30 66 0
31 140 10
31 108 4
31 35 -1
31 93 -10
31 58 -5
31 88 -4
31 89 8
31 49 -3
31 121 1
31 34 -7
31 78 -8
31 68 8
31 53 -3
31 87 2
31 91 6
31 83 -2
31 86 -1
31 119 6
31 92 1
31 61 -3
31 113 6
31 57 -10
31 66 -6
31 120 4
31 124 -2
31 90 -8
31 80 7
31 45 -1
31 105 -9
31 62 4
31 38 5
31 139 5
31 101 -1
31 128 -6
31 133 5
31 51 -5
31 59 5
31 107 8
31 33 6
31 63 -10
31 122 -2
31 77 0
31 85 -10
31 48 -10
31 98 -1
31 36 -8
31 126 8
31 109 0
31 115 -1
31 102 5
31 60 -2
31 47 8
31 118 -7
31 72 2
31 64 -2
31 71 -4
31 37 4
32 53 2
32 90 -4
32 134 9
32 69 5
32 133 5
32 42 2
32 73 6
32 138 -2
32 75 -2
32 59 8
32 99 9
32 54 2
32 40 -3
32 80 9
32 135 -8
32 110 -2
32 41 -2
32 66 4
32 33 8
32 58 4
32 46 1
32 68 -6
32 63 6
32 109 -8
32 101 8
32 113 7
32 132 -3
32 71 2
32 118 -5
32 119 8
32 55 8
32 56 6
32 128 7
32 127 -8
32 131 -1
32 82 -10
32 89 -1
32 116 0
32 37 -3
32 91 0
32 137 -7
32 120 6
32 83 -5
32 122 5
32 92 6
32 67 -1
32 121 -5
32 117 3
32 64 4
32 106 -1
32 88 0
32 102 9
32 84 4
32 85 10
32 52 -4
32 123 -8
32 104 -3
33 54 5
33 120 5
33 132 8
33 64 -10
33 123 2
33 119 -8
33 98 8
33 75 4
33 118 -8
33 103 -4
33 80 -2
33 111 -6
33 78 -9
33 56 -4
33 37 -8
33 135 5
33 89 1
33 48 4
33 82 6
33 126 7
33 116 -3
33 72 0
33 127 2
33 35 10
33 66 -4
33 53 -8
33 93 10
33 71 4
33 95 -6
33 99 -4
33 73 1
33 67 -4
33 86 7
33 59 -2
33 107 10
33 58 7
33 84 -9
33 114 -6
33 129 -2
33 113 10
33 97 2
33 57 -2
33 81 9
33 61 -3
33 36 -4
33 52 -5
33 138 7
33 83 -7
33 131 1
33 42 7
33 49 -4
33 101 8
33 136 -1
33 87 -4
33 96 7
33 140 9
33 110 1
33 63 0
34 90 -4
34 85 2
34 48 9
34 110 4
34 106 -8
34 122 -10
34 69 4
34 59 -3
34 87 8
34 92 -8
34 54 10
34 40 0
34 139 10
34 42 -4
34 131 -9
34 35 -8
34 113 -2
34 128 -6
34 119 8
34 84 9
34 117 1
34 81 7
34 83 -6
34 138 -2
34 50 5
34 55 -10
34 89 -6
34 63 -4
34 108 2
34 76 -6
34 104 3
34 94 -9
34 46 -3
34 116 10
34 125 -3
34 75 5
34 41 8
34 57 -9
34 111 7
34 67 5
34 96 -4
34 107 -8
34 65 0
34 129 9
34 99 -1
34 101 8
34 102 3
34 68 -5
34 74 -9
34 73 5
34 62 -6
34 77 -1
34 98 3
34 66 -7
34 49 0
34 44 -1
34 79 -10
35 58 -10
35 121 -4
35 62 -1
35 97 -3
35 77 3
35 107 2
35 104 -6
35 48 -9
35 135 -4
35 136 6
35 117 -10
35 56 7
35 63 4
35 49 -4
35 140 -9
35 111 9
35 93 5
35 94 -8
35 71 0
35 43 -2
35 44 -2
35 89 -8
35 55 8
35 123 4
35 73 -10
35 116 0
35 96 6
35 99 4
35 60 -7
35 46 8
35 85 6
35 36 -9
35 91 4
35 138 5
35 127 10
35 76 -8
35 61 2
35 37 -4
35 45 -2
35 42 -4
35 112 -10
35 108 -1
35 53 4
35 51 -10
36 75 -9
36 108 0
36 80 -5
36 90 -2
36 130 -10
36 134 -2
36 126 -8
36 120 -2
36 124 3
36 68 3
36 54 -9
36 66 -6
36 105 -5
36 50 -6
36 121 7
36 55 10
36 44 -5
36 115 -1
36 135 -10
36 69 7
36 51 0
36 88 0
36 127 6
36 87 10
36 62 2
36 71 8
36 132 9
36 67 -3
36 96 -4
36 140 -9
36 81 1
36 47 8
36 82 10
36 61 9
36 109 -9
36 133 7
36 103 -9
36 76 -5
36 49 1
36 85 6
36 40 -1
36 114 6
36 118 -7
36 60 0
36 52 -2
36 59 3
36 117 -2
36 98 -7
36 56 4
37 77 -3
37 112 5
37 69 7
37 45 6
37 87 -10
37 101 5
37 70 6
37 91 9
37 115 3
37 74 -7
37 52 -7
37 47 -8
37 67 2
37 98 4
37 85 -7
37 61 10
37 62 0
37 53 -2
37 41 2
37 60 -9
37 113 4
37 73 7
37 92 1
37 128 5
37 63 -7
37 54 2
37 114 -4
37 124 6
37 84 6
37 48 -2
37 137 -2
37 68 2
37 132 3
37 89 -3
37 51 8
37 66 -2
37 76 1
37 129 7
37 78 0
37 123 6
37 49 4
37 111 9
37 65 4
37 131 -7
37 117 -5
37 57 -7
37 100 7
37 75 7
37 108 10
37 106 -3
38 136 -6
38 112 7
38 130 4
38 121 2
38 68 -2
38 83 6
38 103 9
38 93 4
38 109 -5
38 52 5
38 124 0
38 133 -9
38 115 4
38 65 3
38 45 1
38 102 -9
38 40 3
38 91 6
38 76 3
38 101 2
38 98 7
38 82 10
38 61 5
38 72 -10
38 69 0
38 62 -10
38 59 7
38 51 4
38 54 -4
38 43 2
38 117 9
38 58 -7
38 137 3
38 105 -2
38 126 -5
38 107 5
38 118 -3
38 71 -10
38 127 3
38 57 -6
38 48 0
38 110 9
38 139 -9
38 89 2
38 111 -7
39 103 1
39 58 6
39 112 4
39 89 4
39 115 4
39 95 -8
39 83 10
39 93 -1
39 59 2
39 50 6
39 61 -7
39 76 -7
39 56 0
39 126 -9
39 130 2
39 67 -7
39 53 8
39 90 -6
39 62 8
39 68 9
39 139 7
39 105 5
39 84 -6
39 117 1
39 133 2
39 60 -8
39 119 8
39 99 -1
39 65 3
39 69 4
39 129 -4
39 124 10
39 104 -10
39 51 10
39 131 4
39 125 10
39 113 -4
39 63 1
39 54 7
39 71 5
39 92 -9
39 140 0
39 55 0
39 120 7
39 44 6
39 66 -3
39 108 2
39 110 -6
39 114 -9
39 72 10
39 85 8
39 42 -1
39 45 -10
39 121 -10
39 106 1
39 41 -10
39 74 5
40 106 -9
40 46 9
40 109 -7
40 103 1
40 52 -7
40 57 0
40 120 10
40 68 8
40 55 6
40 85 -7
40 70 -7
40 128 -4
40 117 -4
40 53 0
40 134 5
40 76 7
40 132 4
40 79 2
40 140 -8
40 98 10
40 77 6
40 100 -6
40 48 5
40 86 -10
40 64 9
40 94 7
40 87 -3
40 118 8
40 44 -4
40 89 1
40 67 -2
40 47 4
40 43 -8
40 114 1
40 138 -3
40 121 6
40 63 -2
40 51 6
40 49 -7
40 113 -2
40 91 -6
40 90 -1
40 123 7
40 93 8
41 127 -1
41 54 -3
41 44 10
41 60 -6
41 47 10
41 82 3
41 90 -4
41 113 9
41 116 -8
41 49 1
41 43 5
41 120 -4
41 115 2
41 80 1
41 105 10
41 66 8
41 135 1
41 119 10
41 109 -10
41 140 -6
41 75 -4
41 126 -10
41 81 -6
41 46 -10
41 136 0
41 55 -10
41 83 1
41 97 -5
41 134 -4
41 110 4
41 139 0
41 57 5
41 137 2
41 73 2
41 84 0
41 101 3
41 102 -4
41 131 -10
41 42 5
41 95 -2
41 96 5
41 128 4
41 123 -2
41 124 -3
41 79 -3
41 59 -5
41 77 -6
41 71 -4
41 64 -8
41 69 7
41 86 -4
41 111 1
41 133 -4
42 110 1
42 67 2
42 60 -9
42 131 3
42 63 -7
42 46 3
42 102 -2
42 100 3
42 135 -3
42 72 -7
42 62 9
42 130 7
42 140 5
42 127 -2
42 87 6
42 53 -6
42 123 -6
42 97 4
42 126 -8
42 45 4
42 94 -3
42 121 -8
42 66 6
42 98 -3
42 80 -4
42 92 -10
42 48 0
42 69 -7
42 81 -10
42 57 -5
42 115 -10
42 55 -3
42 103 -10
42 136 -7
42 93 10
42 114 -9
42 88 -8
42 111 1
42 122 -3
42 125 -7
42 73 -4
42 85 -7
42 105 2
42 112 -3
42 107 1
42 132 8
42 79 -7
42 118 6
42 138 -10
42 116 -10
42 68 -10
42 137 8
42 83 3
43 77 -10
43 140 -2
43 112 -3
43 110 2
43 88 4
43 58 5
43 114 3
43 119 -2
43 105 -8
43 70 10
43 71 10
43 83 -1
43 106 -3
43 136 -5
43 72 -3
43 63 8
43 48 2
43 45 -4
43 62 2
43 101 -4
43 44 -2
43 55 -8
43 69 -9
43 97 6
43 115 1
43 103 8
43 127 1
43 129 9
43 99 -5
43 133 9
43 90 -2
43 56 3
43 80 10
43 98 -4
43 52 1
43 91 10
43 54 -4
43 79 -1
43 86 8
43 111 -3
43 92 5
43 118 -4
43 78 -10
43 46 4
43 139 -4
43 75 -8
44 80 -6
44 98 3
44 59 -10
44 135 0
44 140 6
44 64 -6
44 68 -5
44 78 -3
44 137 5
44 92 5
44 95 -7
44 107 -7
44 129 2
44 96 -6
44 51 4
44 53 3
44 115 -5
44 122 -6
44 97 3
44 124 10
44 139 -2
44 113 0
44 76 -4
44 87 -3
44 138 -1
44 133 -5
44 128 -7
44 120 -4
44 90 -5
44 47 7
44 118 6
44 121 1
44 119 9
44 94 -2
44 73 8
44 84 -3
44 82 -5
44 69 6
44 75 9
44 117 10
44 52 -2
44 134 6
44 131 4
44 65 8
44 132 -10
44 114 3
44 49 -8
44 55 -5
44 70 -6
44 127 -2
44 105 8
44 61 2
45 135 0
45 117 -1
45 109 3
45 127 -6
45 46 -8
45 140 -7
45 107 -8
45 96 -6
45 83 4
45 106 2
45 58 -10
45 104 -1
45 114 -5
45 88 -4
45 95 3
45 98 6
45 65 -9
45 51 6
45 123 -3
45 72 5
45 71 -5
45 100 -1
45 102 -1
45 69 -1
45 101 -6
45 93 10
45 49 0
45 128 -8
45 67 1
45 110 10
45 62 -2
45 79 4
45 97 3
45 85 6
45 74 -3
45 122 -2
45 136 0
45 53 2
45 80 -3
45 120 8
45 75 -1
45 57 -7
45 113 7
45 132 -2
45 92 -3
45 129 0
45 47 -3
45 73 3
45 94 4
45 68 5
45 139 7
46 88 3
46 78 3
46 79 -4
46 103 -9
46 89 7
46 90 2
46 75 -4
46 130 -4
46 99 10
46 98 -7
46 133 -4
46 106 -8
46 47 0
46 138 -3
46 122 8
46 91 -5
46 94 -10
46 115 -1
46 127 -4
46 116 1
46 77 -2
46 85 10
46 126 0
46 129 -1
46 83 2
46 120 6
46 139 4
46 105 1
46 51 4
46 109 8
46 70 -3
46 121 9
46 125 -5
46 102 -8
46 82 9
46 61 -6
46 50 -4
46 60 -5
46 95 -5
46 108 -4
46 57 -3
46 49 -5
46 117 5
46 97 -8
46 119 -9
46 118 -5
46 48 -10
46 96 2
46 72 0
47 72 1
47 130 4
47 91 6
47 69 8
47 79 -7
47 50 6
47 96 -2
47 139 -3
47 101 -9
47 93 -7
47 70 7
47 100 -1
47 76 6
47 95 -10
47 105 -3
47 56 -3
47 75 -1
47 53 5
47 126 8
47 63 -2
47 112 9
47 97 9
47 74 7
47 107 10
47 108 -9
47 82 6
47 116 10
47 124 9
47 77 4
47 137 -9
47 125 -3
47 122 -2
47 109 -3
47 60 9
47 128 -8
47 121 -5
47 84 1
47 73 -2
47 78 3
47 86 7
47 59 8
47 135 -2
47 132 5
47 62 10
47 92 10
47 133 -3
47 89 -4
47 118 1
47 67 2
47 49 1
47 123 8
48 59 -2
48 83 -8
48 76 5
48 97 6
48 99 -6
48 80 -10
48 52 8
48 111 -6
48 128 -2
48 93 -4
48 117 1
48 118 0
48 119 -2
48 121 9
48 54 2
48 74 -3
48 73 -10
48 90 -10
48 91 10
48 129 2
48 115 5
48 107 -7
48 77 2
48 108 -4
48 57 10
48 106 9
48 95 10
48 139 5
48 62 -3
48 50 6
48 67 9
48 137 6
48 110 6
48 70 2
48 138 8
48 135 10
48 69 4
48 112 -5
48 86 -5
48 109 -8
48 132 8
48 126 -10
49 117 -2
49 55 8
49 54 5
49 119 2
49 79 -4
49 69 -6
49 56 -9
49 86 -8
49 75 10
49 125 1
49 128 1
49 107 9
49 109 8
49 81 0
49 68 -1
49 67 -3
49 77 0
49 110 -1
49 87 6
49 111 5
49 137 7
49 99 7
49 62 1
49 60 -3
49 136 5
49 70 5
49 101 1
49 112 1
49 52 3
49 58 1
49 72 -1
49 76 -9
49 61 -8
49 71 -10
49 88 -7
49 89 3
49 96 -8
49 50 9
49 78 6
49 122 0
49 127 -4
49 104 8
49 93 -5
49 123 -7
49 102 0
49 130 4
49 53 8
49 91 -6
49 97 6
50 125 6
50 58 0
50 103 -7
50 113 7
50 102 2
50 114 2
50 65 -10
50 86 0
50 55 7
50 99 -8
50 115 10
50 140 -4
50 118 -9
50 90 -7
50 88 0
50 87 -10
50 126 10
50 82 3
50 84 1
50 75 -4
50 106 8
50 71 -5
50 107 5
50 108 -8
50 124 -1
50 136 1
50 110 7
50 52 2
50 67 -10
50 78 3
50 100 -4
50 57 5
50 104 6
50 83 -8
50 72 3
50 59 0
50 133 -4
50 122 4
50 93 -3
50 139 3
50 56 2
50 138 -4
50 64 -3
50 60 -4
50 98 2
50 81 -8
50 132 6
50 117 -3
50 130 -1
50 91 -4
50 116 -10
50 131 -5
50 85 3
50 134 7
51 78 -1
51 99 -10
51 57 6
51 61 -1
51 86 -8
51 132 -9
51 121 -5
51 138 -2
51 117 6
51 90 -2
51 104 2
51 100 -1
51 88 6
51 115 5
51 124 -6
51 76 -2
51 107 -10
51 140 10
51 125 -7
51 114 2
51 52 1
51 60 7
51 134 -6
51 118 10
51 93 5
51 130 3
51 72 4
51 127 -6
51 131 -6
51 83 1
51 64 1
51 101 10
51 75 -9
51 108 1
51 71 0
51 70 -8
51 80 -3
51 139 2
51 73 4
51 68 -4
51 53 -10
51 55 -8
52 99 2
52 114 -9
52 139 8
52 68 -7
52 100 -9
52 107 8
52 56 -2
52 133 7
52 60 8
52 113 5
52 134 0
52 128 0
52 129 -8
52 137 -1
52 136 4
52 106 -3
52 74 3
52 126 1
52 78 -7
52 82 5
52 77 -8
52 84 -7
52 135 3
52 94 2
52 63 7
52 93 -2
52 127 1
52 58 1
52 138 -7
52 124 -8
52 103 10
52 102 -2
52 65 2
52 104 3
52 75 3
52 120 -10
52 119 -10
52 64 -4
52 97 -9
52 140 0
52 73 9
52 122 1
52 109 -5
52 70 -4
52 110 -3
52 89 -10
52 95 8
52 123 -9
52 98 4
52 80 5
52 96 -2
52 92 -1
53 54 -6
53 117 9
53 122 -8
53 76 6
53 110 -10
53 62 9
53 55 -6
53 86 -6
53 124 10
53 116 1
53 139 4
53 59 -4
53 115 -4
53 131 4
53 61 -4
53 70 -5
53 60 5
53 84 -9
53 64 4
53 133 1
53 120 -1
53 127 5
53 112 -6
53 87 -5
53 89 -8
53 66 -6
53 72 -8
53 78 7
53 56 -9
53 106 10
53 71 10
53 108 8
53 130 3
53 109 9
53 93 6
53 100 9
53 90 -4
53 58 10
53 73 2
53 99 -5
53 129 3
53 105 6
53 104 6
53 134 -3
53 77 0
53 83 10
54 102 -7
54 107 9
54 86 9
54 69 4
54 133 -1
54 77 6
54 68 -3
54 79 2
54 90 1
54 99 -8
54 55 2
54 63 -9
54 95 5
54 56 4
54 130 -1
54 110 6
54 128 1
54 108 8
54 75 4
54 139 -4
54 134 7
54 120 4
54 109 -7
54 122 -2
54 91 -5
54 81 1
54 84 -8
54 73 -4
54 117 3
54 135 -10
54 127 0
54 105 9
54 137 -10
54 62 -8
54 87 -1
54 138 -9
54 67 -7
54 83 -1
54 136 2
54 121 1
54 115 6
54 101 9
54 125 2
54 76 1
54 89 -3
54 74 10
54 57 -6
54 119 5
54 66 -8
54 132 10
54 100 -5
54 85 10
55 117 10
55 73 -4
55 132 -7
55 96 -9
55 90 -10
55 57 2
55 76 -7
55 71 -7
55 129 -5
55 75 7
55 106 5
55 86 -1
55 130 -10
55 127 7
55 128 -1
55 87 -3
55 133 2
55 68 -3
55 108 6
55 103 8
55 110 -5
55 62 6
55 121 3
55 105 9
55 63 -2
55 93 -4
55 104 7
55 124 -8
55 112 9
55 139 -1
56 88 3
56 59 -2
56 86 1
56 120 1
56 83 8
56 99 -6
56 123 -6
56 91 6
56 128 3
56 66 -2
56 115 -8
56 135 -8
56 108 -10
56 90 4
56 117 7
56 75 5
56 76 -1
56 57 -7
56 106 -8
56 110 -10
56 93 3
56 139 4
56 113 4
56 98 -7
56 130 -2
56 68 1
56 96 -6
56 122 -9
56 70 -9
56 73 -9
56 111 -4
56 119 0
56 62 5
56 132 9
56 101 1
56 107 9
56 85 -3
56 69 -4
56 97 -8
56 58 8
56 109 -6
56 116 -4
56 89 10
57 136 -6
57 102 -6
57 129 -1
57 93 -4
57 86 -8
57 66 2
57 69 1
57 111 -8
57 127 -6
57 106 -8
57 139 -9
57 62 -4
57 115 6
57 138 1
57 101 -3
57 113 -2
57 58 7
57 90 -6
57 73 5
57 122 5
57 63 2
57 140 -5
57 125 -2
57 74 -2
57 135 4
57 85 6
57 87 -7
57 77 5
57 108 0
57 97 7
57 107 3
57 117 -5
57 121 9
57 89 -7
57 78 -10
57 81 0
57 109 10
57 67 -8
57 114 -8
57 65 0
57 75 5
57 110 4
57 100 -7
58 121 -8
58 75 5
58 62 6
58 134 -6
58 60 -7
58 61 -6
58 82 10
58 88 6
58 80 -10
58 78 10
58 140 -1
58 68 0
58 133 8
58 86 5
58 102 3
58 116 4
58 136 6
58 81 -1
58 132 -1
58 74 -6
58 110 4
58 66 -1
58 85 -2
58 139 -7
58 100 -2
58 63 -10
58 129 -5
58 70 -3
58 119 8
58 96 -7
58 111 -1
58 59 -3
58 92 10
58 108 -3
58 137 10
58 120 2
58 76 -3
58 83 0
58 127 3
58 93 -7
58 112 -6
58 65 -7
58 90 2
59 107 1
59 105 7
59 129 4
59 100 -7
59 112 -6
59 60 -5
59 128 -6
59 85 -7
59 125 5
59 93 -1
59 81 -4
59 90 0
59 84 6
59 139 5
59 71 1
59 103 -5
59 124 -10
59 102 7
59 64 4
59 140 1
59 98 4
59 87 -2
59 130 4
59 119 -9
59 135 5
59 133 -8
59 110 0
59 120 10
59 91 -4
59 69 5
59 118 9
59 136 10
59 97 6
59 106 -4
59 75 0
59 99 6
60 95 -1
60 67 -10
60 68 -5
60 128 10
60 139 -5
60 118 0
60 116 -4
60 102 -3
60 99 -3
60 104 2
60 127 8
60 69 -1
60 81 -5
60 126 3
60 105 4
60 72 -8
60 91 10
60 107 -8
60 100 -9
60 65 -5
60 133 6
60 114 7
60 109 -5
60 73 -8
60 106 4
60 122 10
60 96 3
60 111 8
60 77 5
60 79 10
60 98 9
60 120 2
60 74 9
60 121 -1
60 112 -8
60 108 -6
60 88 3
61 66 6
61 86 10
61 88 -7
61 67 -3
61 89 -9
61 80 3
61 109 -4
61 64 -7
61 133 10
61 65 9
61 103 -8
61 72 4
61 124 -3
61 99 1
61 137 10
61 104 5
61 98 -1
61 134 4
61 71 -6
61 102 7
61 108 -6
61 117 -5
61 68 7
61 106 -6
61 96 9
61 122 2
61 123 3
61 136 -9
61 84 3
61 130 1
62 66 -1
62 83 -9
62 116 5
62 122 4
62 129 -3
62 67 2
62 86 6
62 72 10
62 70 9
62 93 3
62 118 -3
62 111 8
62 109 -6
62 120 2
62 106 -1
62 115 2
62 99 9
62 107 6
62 78 -3
62 135 -9
62 108 -9
62 113 10
62 105 3
62 76 -8
62 77 -4
62 75 6
62 88 -9
62 68 -1
62 124 3
62 134 1
62 125 -4
62 74 -2
62 63 8
62 110 -4
62 119 9
62 79 -5
62 133 2
62 85 -2
62 123 -4
63 135 -4
63 82 9
63 137 -6
63 69 2
63 117 1
63 116 10
63 110 2
63 89 0
63 72 -8
63 101 -3
63 68 -8
63 115 -10
63 85 5
63 136 5
63 74 3
63 75 -3
63 88 9
63 86 -4
63 73 5
63 92 -8
63 123 0
63 79 -9
63 105 7
63 78 -6
63 124 2
63 103 -9
63 138 -6
63 118 8
63 114 -6
63 104 -9
63 121 -8
63 111 -6
63 100 1
63 128 -10
63 77 3
63 91 5
63 87 4
63 109 7
63 113 7
63 65 7
63 80 7
63 67 -10
63 134 -8
63 64 4
63 95 8
63 139 3
63 66 10
64 80 6
64 103 -3
64 66 2
64 90 -5
64 108 -10
64 67 -10
64 117 3
64 127 -1
64 113 0
64 72 -2
64 75 8
64 112 5
64 102 -1
64 115 -2
64 65 -7
64 139 9
64 104 -4
64 79 2
64 101 6
64 99 10
64 122 6
64 89 8
64 93 -10
64 124 -3
64 92 5
64 78 3
64 76 -9
64 125 1
64 107 6
64 100 3
64 119 -2
64 118 -3
64 68 8
64 133 -4
64 73 10
64 94 -3
64 140 -5
64 110 -5
64 105 6
64 106 -4
64 96 -6
65 91 -5
65 106 6
65 83 0
65 104 -5
65 122 4
65 123 -10
65 82 -9
65 76 -7
65 67 8
65 131 6
65 120 2
65 138 7
65 95 -1
65 136 1
65 128 8
65 115 5
65 140 8
65 139 -5
65 92 3
65 114 -9
65 116 7
65 85 -3
65 110 9
65 98 -3
65 77 6
65 118 8
65 130 -3
65 111 -1
65 66 -7
65 86 7
65 70 8
65 96 4
65 99 -5
65 125 -3
65 81 -6
66 113 -7
66 68 -4
66 108 1
66 92 9
66 121 3
66 119 -5
66 91 9
66 138 1
66 137 2
66 80 -1
66 105 -3
66 95 -10
66 133 -2
66 69 -5
66 99 2
66 132 7
66 72 7
66 135 8
66 71 -7
66 79 -7
66 90 -1
66 87 -5
66 88 -2
66 129 -9
66 124 -4
66 115 -2
66 82 0
66 73 7
66 77 -2
66 84 7
66 118 5
66 89 -5
66 85 -7
66 126 -9
66 125 -8
66 139 10
66 76 9
66 112 7
66 86 8
66 102 -1
66 128 1
66 130 -10
66 107 -7
66 78 -7
67 83 7
67 71 3
67 95 -8
67 128 -4
67 92 -2
67 138 3
67 98 4
67 96 -1
67 70 0
67 131 10
67 87 10
67 127 2
67 74 -4
67 132 2
67 72 8
67 126 8
67 108 -10
67 78 -6
67 122 2
67 75 -3
67 88 0
67 130 -4
67 120 1
67 73 5
67 79 -3
67 123 -5
67 107 10
67 112 5
67 137 -6
67 85 -10
67 116 -4
67 77 8
67 135 -6
67 113 -10
67 110 2
67 91 4
67 99 9
67 94 10
67 104 7
67 76 -7
67 106 -5
67 121 7
67 129 10
67 80 -5
68 112 10
68 73 -9
68 99 0
68 117 6
68 120 -10
68 129 -1
68 119 10
68 105 -8
68 93 6
68 78 -5
68 103 8
68 126 4
68 86 -7
68 90 -2
68 124 0
68 131 3
68 114 2
68 130 3
68 74 -10
68 108 -3
68 83 4
68 89 9
68 77 -4
68 121 -10
68 111 -8
68 97 -9
68 85 2
68 75 -1
68 79 5
68 80 -5
68 118 -6
68 132 8
68 122 2
68 127 2
68 116 10
68 95 1
68 76 -2
68 138 -3
69 96 -6
69 115 3
69 70 -4
69 125 -7
69 102 -1
69 75 -4
69 118 4
69 128 9
69 132 -5
69 130 -3
69 116 3
69 76 2
69 111 -10
69 74 4
69 138 0
69 80 -3
69 127 -5
69 137 5
69 140 7
69 134 -9
69 73 6
69 82 9
69 104 8
69 97 3
69 129 3
69 133 2
69 121 5
69 86 -5
69 139 -1
69 77 -10
69 136 -1
69 135 6
69 126 1
69 95 2
69 92 -3
69 112 -5
69 123 -7
69 83 4
69 78 -1
69 117 5
70 130 -8
70 82 -5
70 87 -3
70 132 -1
70 107 8
70 118 8
70 131 -2
70 94 7
70 84 6
70 92 1
70 101 10
70 75 3
70 96 -1
70 114 6
70 124 9
70 98 -3
70 100 3
70 134 -7
70 95 10
70 78 1
70 127 4
70 104 2
70 74 -3
70 135 -1
70 103 -9
70 117 1
70 113 6
70 136 -7
70 140 2
70 71 10
70 123 10
70 86 0
70 85 -6
70 116 -9
70 126 3
70 83 -3
70 125 -6
70 138 3
71 111 1
71 86 8
71 112 -8
71 127 -5
71 98 -4
71 116 -10
71 122 3
71 94 -8
71 92 4
71 75 9
71 131 -2
71 105 -6
71 106 9
71 135 10
71 125 -8
71 96 1
71 99 0
71 95 6
71 85 3
71 139 6
71 101 -1
71 119 9
71 93 -6
71 128 2
71 140 -7
71 81 6
71 82 0
71 100 3
71 123 -7
72 85 -8
72 129 1
72 76 -4
72 89 -5
72 82 -7
72 113 8
72 136 -4
72 100 8
72 133 9
72 96 -2
72 123 -10
72 138 -7
72 125 7
72 126 -4
72 120 -2
72 119 10
72 77 -9
72 80 4
72 140 7
72 116 4
72 114 -10
72 122 -7
72 131 -3
72 79 0
72 109 -3
72 99 -3
72 95 5
72 108 -6
72 130 2
72 118 -4
72 101 4
73 121 4
73 139 8
73 127 -4
73 125 -3
73 106 -4
73 91 -5
73 115 -3
73 137 0
73 98 -4
73 76 3
73 123 -4
73 78 -7
73 80 7
73 90 -6
73 124 -10
73 134 -4
73 131 -8
73 107 7
73 132 8
73 105 0
73 120 4
73 87 -9
73 138 5
73 129 2
73 113 10
73 82 8
73 136 5
73 79 7
73 128 10
73 114 -6
73 122 6
73 111 -4
73 77 2
73 94 -2
74 79 -10
74 97 9
74 118 1
74 112 -5
74 135 8
74 91 2
74 88 7
74 140 0
74 124 7
74 93 6
74 83 -8
74 92 1
74 125 -10
74 102 4
74 110 -7
74 111 6
74 121 2
74 99 1
74 113 -6
74 136 6
74 117 3
74 100 4
74 75 -3
74 129 -8
74 89 -8
74 104 -5
74 76 -2
75 124 -9
75 90 3
75 137 -2
75 105 -5
75 76 -4
75 89 -8
75 118 -10
75 82 -10
75 127 3
75 129 -1
75 125 -5
75 131 7
75 92 -5
75 103 -2
75 106 -1
75 86 -2
75 126 2
75 97 9
75 136 3
75 99 10
75 77 1
75 98 10
75 93 7
75 115 -7
75 128 5
75 114 2
75 95 -8
75 132 -10
75 130 3
75 135 5
76 126 -5
76 81 8
76 88 1
76 119 6
76 133 10
76 105 -8
76 113 3
76 121 -6
76 84 -3
76 77 4
76 92 -7
76 137 4
76 91 -1
76 102 9
76 107 -6
76 123 8
76 96 -5
76 90 -7
76 122 -9
76 132 5
76 103 2
76 94 -2
76 124 -2
76 130 -4
76 134 -4
76 97 -2
76 78 -3
76 86 7
76 116 10
77 136 -2
77 91 -6
77 127 2
77 108 8
77 101 8
77 80 8
77 132 -1
77 95 2
77 115 -6
77 109 1
77 107 -8
77 99 -7
77 113 1
77 118 2
77 96 -10
77 125 -4
77 121 5
77 86 1
77 88 10
77 130 2
77 129 2
77 112 0
77 110 0
77 83 -9
77 128 -4
77 78 -7
77 119 -6
77 100 -6
77 140 6
77 81 -9
77 134 9
77 122 -3
78 126 -7
78 82 8
78 91 -1
78 137 -3
78 96 -7
78 138 -1
78 104 3
78 123 6
78 134 9
78 121 1
78 88 8
78 132 2
78 125 -7
78 119 -6
78 106 3
78 83 10
78 139 -1
78 81 2
78 122 -7
78 124 6
78 99 6
78 107 7
78 133 -9
79 139 6
79 136 2
79 94 -3
79 129 -10
79 81 -1
79 125 -8
79 113 1
79 112 7
79 101 0
79 82 7
79 92 0
79 116 0
79 86 1
79 109 0
79 99 10
79 130 5
79 137 -1
79 83 -8
79 105 -5
79 132 1
79 126 9
79 84 -2
79 91 -7
79 100 9
79 107 -2
79 123 3
79 119 5
79 127 -10
79 80 0
79 98 5
79 103 9
79 102 6
79 138 5
80 135 5
80 96 3
80 136 4
80 103 -10
80 90 -8
80 101 -7
80 128 2
80 98 -2
80 104 1
80 99 7
80 95 -7
80 89 4
80 86 -6
80 140 -1
80 118 -5
80 91 9
80 84 3
80 137 2
80 129 -6
80 105 -2
80 88 -3
80 115 -10
80 134 2
80 130 -1
80 113 -5
80 97 7
80 106 4
80 139 -7
80 112 9
81 100 -5
81 117 2
81 82 5
81 123 6
81 88 -10
81 85 10
81 124 9
81 119 1
81 89 3
81 132 8
81 103 -9
81 122 9
81 136 9
81 128 5
81 105 -7
81 137 1
81 134 -10
81 120 2
81 84 -5
81 133 4
81 118 5
81 104 0
81 83 3
81 101 5
81 109 2
81 99 9
81 135 -6
82 129 7
82 100 0
82 91 4
82 111 2
82 130 -1
82 119 -6
82 83 2
82 93 -9
82 97 -1
82 116 3
82 94 -4
82 95 -3
82 85 5
82 115 9
82 87 9
82 92 -2
82 126 -9
82 139 -4
82 117 -10
82 140 -6
82 107 -6
82 108 -4
82 102 9
82 121 1
82 104 9
82 103 -4
82 123 -1
82 135 -2
82 89 0
82 88 -1
82 136 -2
83 89 -7
83 136 -1
83 88 -8
83 124 -7
83 109 -1
83 98 -10
83 85 -10
83 120 6
83 110 0
83 123 -5
83 116 -5
83 114 -3
83 84 -3
83 107 10
83 138 5
83 100 4
83 117 1
83 113 -7
83 105 3
83 96 8
83 91 1
83 122 8
83 106 -5
83 140 -3
83 133 5
83 101 4
83 132 8
83 102 6
83 87 -6
83 130 3
83 126 10
83 139 -4
83 127 -1
84 101 6
84 138 0
84 118 7
84 93 -6
84 117 -9
84 130 8
84 114 2
84 87 -5
84 112 4
84 106 10
84 133 6
84 95 -6
84 99 7
84 85 4
84 140 10
84 109 -6
84 122 7
84 137 9
84 126 -8
84 116 5
84 124 -6
84 111 2
84 121 2
84 139 10
84 127 -2
84 104 6
84 100 5
85 103 7
85 133 -1
85 89 3
85 106 0
85 92 2
85 95 -10
85 109 10
85 127 -7
85 111 9
85 124 3
85 121 2
85 134 -1
85 94 5
85 107 9
85 93 -1
85 130 -4
85 113 6
85 117 -5
85 102 9
85 135 2
85 137 0
85 138 7
85 140 0
86 131 7
86 127 -4
86 126 2
86 107 -5
86 134 -8
86 139 4
86 129 -3
86 106 0
86 115 -4
86 137 -7
86 124 -8
86 135 -8
86 118 -8
86 97 -1
86 117 5
86 101 -1
86 94 -5
86 92 -8
86 122 -10
86 123 1
86 119 -7
86 112 -4
86 138 -9
86 109 -5
87 127 -1
87 133 -2
87 113 6
87 126 -1
87 130 10
87 137 -6
87 123 -2
87 118 3
87 102 5
87 129 -3
87 88 -9
87 136 -3
87 103 -6
87 104 -3
87 140 -8
87 121 4
87 138 -8
87 120 -7
87 105 10
87 116 -10
87 134 -6
87 91 -7
87 132 -7
88 110 10
88 92 -4
88 132 7
88 138 7
88 112 -5
88 119 -8
88 139 -6
88 134 -2
88 117 -6
88 129 -8
88 120 -8
88 131 4
88 106 -7
88 103 -2
88 100 4
88 125 8
88 108 0
88 128 7
88 137 2
88 97 5
88 121 1
88 118 1
88 116 8
88 91 -2
88 140 -1
89 125 2
89 97 -1
89 99 -8
89 106 -1
89 140 -2
89 124 3
89 121 5
89 137 4
89 100 -7
89 138 -9
89 95 3
89 90 -6
89 133 0
89 101 -3
89 104 8
89 103 -10
89 109 -10
89 126 7
89 105 -5
89 119 -10
89 117 -7
89 111 8
89 127 9
89 130 3
89 110 3
89 114 2
89 129 4
89 120 -10
89 91 0
90 105 1
90 129 3
90 107 8
90 93 -3
90 122 5
90 104 9
90 115 8
90 103 5
90 111 -7
90 106 6
90 121 7
90 99 -3
90 119 -5
90 134 -6
90 112 -6
90 117 -4
90 136 -3
90 138 8
90 118 0
90 131 3
90 116 -2
90 94 -3
90 98 -6
90 120 6
90 135 5
90 102 -3
90 127 1
91 138 2
91 111 -6
91 97 -3
91 124 -5
91 96 2
91 112 9
91 126 7
91 109 9
91 131 10
91 119 -9
91 140 -8
91 135 7
91 129 9
91 93 8
91 95 -3
91 105 5
91 118 -8
91 139 -7
91 113 -4
91 127 -8
91 100 0
91 120 10
91 117 -5
91 136 7
91 116 -3
91 101 -3
91 99 8
91 128 4
92 100 5
92 138 9
92 135 10
92 122 -3
92 108 -6
92 116 2
92 126 -8
92 107 4
92 95 1
92 123 -8
92 134 4
92 113 -2
92 101 5
92 119 -8
92 106 7
92 117 -9
92 93 0
92 131 10
92 128 0
92 130 7
92 94 -5
92 110 -3
92 105 -7
92 124 9
92 97 9
92 109 5
93 96 -10
93 126 -8
93 103 3
93 95 -1
93 138 8
93 104 -9
93 107 2
93 129 -7
93 135 -3
93 117 -9
93 116 -9
93 113 -6
93 136 2
93 140 -4
93 120 2
93 101 0
93 119 -4
93 132 -1
93 99 -7
93 98 -4
94 106 10
94 123 8
94 128 -3
94 121 -2
94 138 -8
94 126 -5
94 102 -6
94 132 7
94 127 -3
94 131 6
94 125 -3
94 140 6
94 104 2
94 98 9
94 109 -10
94 113 9
94 114 -3
94 117 3
94 97 -2
94 100 8
95 113 -1
95 105 4
95 111 -10
95 99 -10
95 114 -5
95 135 5
95 101 5
95 112 8
95 116 7
95 108 -6
95 129 -7
95 136 -9
95 115 -1
95 110 10
95 137 2
95 133 -6
95 125 6
95 131 -4
95 132 2
96 124 -6
96 112 -1
96 131 1
96 102 2
96 106 -4
96 122 -5
96 116 7
96 129 -5
96 101 -10
96 107 -5
96 123 -3
96 104 10
96 118 9
96 135 7
96 136 -3
96 97 10
96 132 -10
96 125 5
96 108 -8
96 134 9
96 115 5
96 100 -6
96 110 -1
96 137 5
96 113 6
96 114 -7
97 126 -7
97 114 2
97 129 -7
97 105 7
97 107 -3
97 140 -9
97 137 4
97 99 -7
97 101 -5
97 123 3
97 139 0
97 104 3
97 119 7
97 116 -1
97 122 -9
97 133 -5
97 117 -5
97 136 2
97 125 -2
97 120 -9
97 100 8
97 112 -6
97 128 4
97 138 5
97 132 -6
98 107 -6
98 121 1
98 119 -8
98 111 6
98 99 10
98 128 6
98 105 6
98 106 2
98 127 2
98 136 -8
98 137 1
98 130 0
98 104 -9
98 102 3
98 122 2
98 129 3
98 125 4
98 110 -10
98 139 6
98 123 -1
98 126 -6
98 108 7
98 135 7
98 131 -5
98 113 -5
98 109 0
99 112 1
99 124 1
99 131 7
99 107 1
99 136 8
99 106 -8
99 115 5
99 119 -7
99 101 -4
99 105 8
99 128 -9
99 117 3
99 126 6
99 113 -3
99 123 -5
99 103 9
99 135 4
99 108 1
99 137 9
99 125 9
99 138 -2
99 139 4
99 129 2
99 118 7
100 116 -10
100 135 -4
100 109 10
100 102 3
100 133 -2
100 123 0
100 136 -1
100 112 6
100 107 -9
100 125 -4
100 120 3
100 132 -9
100 106 7
100 122 7
100 115 -4
100 105 8
100 140 -8
100 114 -8
100 127 6
100 134 -2
100 121 8
100 124 1
100 108 5
101 133 0
101 106 10
101 123 9
101 104 0
101 129 -9
101 112 -5
101 137 4
101 122 -1
101 105 10
101 103 -1
101 140 4
101 108 5
101 113 5
101 117 6
101 102 6
101 127 9
101 109 6
101 107 -2
101 116 10
102 125 10
102 139 -4
102 113 8
102 126 -7
102 114 -2
102 116 -4
102 135 2
102 112 -4
102 128 -1
102 140 6
102 119 -8
102 130 2
102 137 -7
102 115 2
102 124 -8
102 131 -5
103 112 9
103 122 -7
103 129 -3
103 124 -9
103 131 -3
103 125 3
103 114 0
103 109 -8
103 108 -5
103 110 7
103 134 6
103 137 6
103 127 -4
103 138 5
103 126 3
104 120 8
104 107 9
104 111 9
104 136 4
104 127 -8
104 129 -2
104 106 0
104 140 -4
104 121 1
104 117 -7
104 133 6
104 114 5
104 132 6
104 135 -3
104 105 -5
104 128 9
104 134 6
104 115 7
104 138 -8
104 137 -7
104 139 3
104 108 4
104 126 0
104 123 2
104 131 9
105 116 0
105 118 -9
105 108 10
105 125 3
105 137 -6
105 123 0
105 124 3
105 135 -9
105 106 9
105 114 2
105 130 10
105 113 4
106 117 5
106 127 -4
106 138 6
106 111 10
106 120 9
106 110 6
106 135 3
106 134 -2
106 139 -6
106 109 9
106 136 0
106 131 2
106 128 8
106 113 0
106 133 -4
106 140 4
107 130 -5
107 115 8
107 113 -4
107 131 -5
107 118 3
107 135 -2
107 111 6
107 134 9
107 108 1
107 114 3
107 136 -2
107 132 -7
107 116 8
107 127 8
107 122 2
108 114 -8
108 132 -5
108 115 4
108 137 -9
108 123 4
108 134 -9
108 136 -4
108 111 0
108 140 3
108 120 0
108 117 8
108 131 4
109 112 6
109 128 -2
109 119 -4
109 116 -1
109 135 0
109 118 10
109 125 6
109 131 -7
109 120 -8
109 137 -10
109 114 8
109 121 -4
109 138 -5
109 134 -10
110 139 -3
110 125 7
110 130 -5
110 135 -7
110 123 10
110 124 -7
110 129 -9
110 118 -10
110 114 5
110 131 -4
110 126 -8
110 128 2
110 115 8
110 111 6
110 120 -6
111 132 4
111 137 -6
111 113 -5
111 128 5
111 129 -2
111 139 -10
111 115 4
111 118 -1
111 117 -9
111 121 0
111 116 4
111 125 -3
111 119 6
111 127 -6
111 114 -2
111 134 8
111 135 5
111 131 -2
111 112 -2
112 115 6
112 124 9
112 118 1
112 140 9
112 128 -9
112 126 -6
112 121 -8
112 132 -10
112 139 9
112 116 -10
112 133 6
112 125 -3
112 120 -6
112 136 2
112 117 9
112 131 0
113 131 3
113 125 -8
113 128 0
113 129 5
113 114 0
113 130 10
113 119 6
113 139 -2
113 117 -4
113 118 -2
113 133 -9
113 127 7
113 134 -1
113 120 6
113 123 -9
113 138 8
113 121 10
113 116 -8
113 137 -10
113 124 10
114 138 10
114 130 -2
114 137 -3
114 129 -2
114 136 -5
114 134 -8
114 115 3
114 119 9
114 118 4
114 117 7
114 128 9
114 116 -6
114 132 4
114 122 -2
114 123 -10
114 135 -1
114 126 -5
114 124 -4
115 117 -3
115 125 -3
115 140 3
115 133 6
115 123 8
115 121 -3
115 134 7
115 118 9
115 126 -10
115 124 -1
115 136 -5
115 128 -10
116 135 -7
116 138 1
116 126 0
116 121 6
116 125 6
116 132 -5
116 120 -6
116 137 7
116 123 -2
116 134 -1
116 130 2
116 136 -8
116 117 -7
116 122 1
117 137 -4
117 138 6
117 132 -9
117 135 7
117 131 -2
117 124 4
117 136 -2
117 121 -3
117 134 -8
117 125 4
117 118 -2
117 130 -3
117 139 1
117 129 -6
117 126 9
117 122 -8
117 127 -10
118 135 -1
118 131 -1
118 137 2
118 120 0
118 122 1
118 134 -8
118 127 2
118 132 -8
118 124 3
119 127 4
119 135 0
119 132 -6
119 136 -2
119 121 0
119 139 5
119 126 -10
119 124 -3
119 120 4
119 130 5
119 137 10
119 123 -5
120 137 2
120 131 -5
120 136 -8
120 125 -6
120 121 2
120 134 -8
120 133 -1
120 138 0
120 122 -8
120 124 -6
121 124 -4
121 140 0
121 127 8
121 126 6
121 131 -6
121 139 10
121 125 10
121 128 -10
122 131 6
122 132 3
122 137 4
122 134 -6
122 123 -5
122 127 -2
123 136 1
123 130 -3
123 140 0
123 132 9
123 129 5
123 138 -5
123 135 -3
124 132 4
124 135 10
124 139 2
124 137 3
124 131 -6
124 127 -10
124 138 -7
125 131 10
125 126 -8
125 134 -2
125 137 -5
125 139 0
125 135 -2
125 128 -6
126 136 1
126 133 1
126 131 -8
126 137 7
126 132 8
126 135 -4
126 128 0
126 130 5
126 138 -4
126 139 8
126 140 -3
127 133 -7
127 137 -1
127 136 9
127 128 -5
127 129 4
127 130 -3
127 131 4
127 134 -10
127 138 -6
128 129 10
128 132 -7
128 130 -4
128 140 -2
128 133 6
128 138 10
129 132 -2
129 138 -10
129 135 -5
129 134 -9
130 140 -6
130 137 -10
130 139 0
130 132 -4
131 132 0
131 139 -5
131 133 6
131 137 -1
131 135 2
132 136 -6
132 133 8
132 138 8
133 136 -7
133 134 1
133 139 3
134 137 2
134 140 0
134 135 -7
134 138 10
135 137 -9
136 140 4
136 137 9
136 138 1
136 139 -8
137 139 10
137 140 5
138 140 6
139 140 -6


==> anc/instances/benchmark/maxCutMet/w05_160.0 <==
160 6360 
1 10 -6
1 58 -4
1 99 4
1 73 -6
1 9 -1
1 30 -1
1 102 1
1 63 4
1 108 2
1 76 -3
1 152 -10
1 26 9
1 103 4
1 8 0
1 25 5
1 16 -2
1 125 -10
1 135 0
1 14 10
1 65 -4
1 124 6
1 129 -7
1 137 0
1 34 3
1 33 -3
1 53 -2
1 51 -9
1 72 6
1 101 -2
1 78 -2
1 17 3
1 19 4
1 100 -10
1 13 -8
1 84 1
1 92 1
1 153 5
1 4 7
1 138 5
1 95 -3
1 57 -6
1 27 -1
1 15 -2
1 81 -1
1 154 10
1 105 -6
1 5 8
1 44 5
1 118 -7
1 40 5
1 104 10
1 123 5
1 142 -3
1 22 10
1 50 2
1 20 3
1 49 4
1 109 -4
1 130 0
1 77 -5
1 71 1
1 42 -2
1 37 -6
1 54 10
1 41 9
1 126 6
1 143 7
1 88 -2
1 83 -4
1 43 2
1 61 3
1 119 -7
1 116 -7
1 56 2
1 140 1
1 158 -4
1 94 4
1 146 -10
1 55 9
1 113 4
1 82 3
1 149 -2
1 147 7
2 15 -6
2 112 -10
2 3 -5
2 20 0
2 92 5
2 113 1
2 131 -3
2 21 -8
2 74 -2
2 24 -4
2 8 -7
2 48 6
2 50 10
2 100 -1
2 18 0
2 61 8
2 38 2
2 83 2
2 12 2
2 30 5
2 158 4
2 47 6
2 95 4
2 41 10
2 56 -6
2 89 0
2 134 -3
2 115 0
2 132 -5
2 91 -7
2 108 -1
2 120 2
2 72 -8
2 146 5
2 28 -3
2 137 7
2 43 4
2 124 7
2 22 10
2 145 1
2 14 -2
2 59 5
2 55 5
2 150 -8
2 136 -2
2 44 9
2 78 10
2 144 9
2 111 6
2 67 -9
2 139 -5
2 99 -7
2 4 1
2 85 -7
2 53 -9
2 13 6
2 69 -1
2 84 4
2 9 10
2 37 -7
2 54 -5
2 156 10
2 127 10
2 102 8
2 97 9
2 116 10
2 159 9
2 51 -7
2 104 6
3 143 4
3 30 2
3 114 -2
3 100 -10
3 57 10
3 36 4
3 150 3
3 124 -6
3 117 -5
3 40 6
3 121 1
3 59 2
3 12 6
3 51 4
3 94 -8
3 129 -2
3 122 -3
3 60 4
3 134 -6
3 22 -2
3 28 8
3 147 9
3 97 4
3 55 -4
3 101 2
3 86 4
3 6 -6
3 81 -8
3 46 5
3 140 3
3 71 -1
3 33 -6
3 13 9
3 149 9
3 93 0
3 76 7
3 53 4
3 17 9
3 64 -7
3 63 8
3 104 -6
3 99 -10
3 111 -10
3 142 -1
3 96 0
3 141 -10
3 4 -8
3 131 1
3 58 0
3 127 8
3 73 -4
3 83 5
3 78 -8
3 91 0
3 18 -9
3 52 7
3 112 -7
3 8 -10
3 49 -4
3 74 -5
3 20 4
3 5 -5
3 69 -2
3 39 -2
3 148 8
3 146 8
3 56 1
3 115 -7
3 157 4
3 153 -7
3 45 -10
3 9 -8
3 92 -9
3 37 9
3 89 5
3 152 10
3 25 -10
3 135 10
3 119 -10
3 48 6
3 34 -10
4 152 -4
4 23 -5
4 119 -1
4 137 9
4 151 6
4 93 10
4 38 -1
4 120 -10
4 79 -4
4 157 -4
4 5 3
4 110 -10
4 75 10
4 126 -2
4 125 -5
4 27 3
4 9 -4
4 155 6
4 86 9
4 26 9
4 132 7
4 127 -4
4 74 7
4 129 6
4 89 9
4 51 8
4 13 -4
4 67 7
4 88 6
4 15 -5
4 28 0
4 48 9
4 115 -4
4 153 3
4 16 -9
4 54 9
4 7 -4
4 19 2
4 84 -9
4 17 -2
4 57 5
4 35 4
4 122 7
4 37 1
4 106 6
4 55 7
4 6 3
4 130 -7
4 102 -8
4 108 3
4 118 -5
4 34 -5
4 43 7
4 73 -10
4 83 -7
4 136 -10
4 36 -5
4 124 -7
4 96 -9
4 41 -10
4 116 -2
4 142 10
4 24 -2
4 97 -5
4 31 -10
4 11 0
4 113 8
4 70 5
5 103 -3
5 27 -4
5 120 1
5 116 8
5 83 3
5 137 -3
5 106 8
5 37 7
5 94 -4
5 15 8
5 53 8
5 8 -4
5 9 -10
5 144 -4
5 141 10
5 155 6
5 49 2
5 136 2
5 129 5
5 90 -9
5 39 -4
5 140 -5
5 79 -5
5 148 -3
5 154 -7
5 55 -9
5 59 -6
5 101 1
5 122 -2
5 50 -6
5 29 8
5 11 5
5 58 -4
5 61 -9
5 87 9
5 105 -7
5 109 -8
5 62 -10
5 112 -8
5 100 -1
5 66 4
5 86 -1
5 42 5
5 150 10
5 115 -8
5 77 -3
5 71 -9
5 88 7
5 25 1
5 143 2
5 130 -1
5 12 10
5 70 -2
5 74 3
5 36 6
5 98 -9
5 54 3
5 60 2
5 45 -3
5 131 -9
5 78 1
5 69 -3
5 31 -7
5 38 0
5 158 -3
5 46 7
5 6 -4
5 21 -2
5 28 -7
5 14 7
5 32 10
5 110 4
5 48 -1
5 149 7
5 147 7
5 124 -7
5 68 -6
5 75 -5
5 142 10
5 56 -4
5 85 4
5 126 10
6 16 1
6 30 10
6 51 8
6 77 -3
6 81 -3
6 118 8
6 116 -10
6 39 -5
6 121 0
6 10 8
6 56 1
6 34 6
6 156 -7
6 135 -2
6 19 1
6 9 2
6 110 4
6 62 10
6 36 5
6 122 1
6 67 9
6 44 1
6 117 0
6 129 2
6 98 9
6 71 -1
6 11 -1
6 126 3
6 14 -2
6 99 1
6 31 -9
6 84 6
6 86 4
6 106 -3
6 52 0
6 142 -1
6 57 -4
6 101 -2
6 104 -10
6 64 -5
6 18 -4
6 131 -7
6 103 5
6 100 3
6 159 -10
6 73 -8
6 22 -6
6 20 10
6 158 -9
6 70 10
6 140 -6
6 91 -5
6 132 6
6 125 -6
6 29 1
6 27 4
6 72 6
6 17 -6
6 133 -7
6 128 -6
6 65 -9
6 111 -10
6 45 -5
6 120 6
6 21 -4
6 109 -2
6 26 4
6 40 7
6 149 -10
6 32 4
6 127 7
6 148 -5
6 63 -3
6 96 6
6 112 -9
6 74 -4
6 130 10
6 82 8
6 80 -4
6 150 7
6 8 -4
7 13 4
7 83 -4
7 24 -5
7 130 7
7 123 -10
7 88 -10
7 92 7
7 41 2
7 156 -5
7 89 -8
7 158 -1
7 31 -2
7 138 8
7 80 6
7 99 1
7 54 5
7 9 10
7 78 0
7 112 3
7 104 4
7 113 3
7 53 -4
7 124 -6
7 108 -5
7 154 6
7 77 -1
7 32 -5
7 135 5
7 55 -9
7 110 6
7 60 -9
7 159 -3
7 72 -8
7 137 -3
7 86 -6
7 90 8
7 105 -2
7 144 5
7 146 9
7 27 -4
7 57 6
7 76 -1
7 46 3
7 140 -7
7 134 5
7 103 -10
7 18 -8
7 20 -2
7 96 -4
7 109 4
7 11 -9
7 48 -9
7 59 -7
7 62 -9
7 160 5
7 153 10
7 34 -7
7 126 8
7 28 10
7 81 -5
7 115 10
7 22 -9
7 23 0
7 131 -6
7 45 -10
7 36 0
7 79 0
7 132 3
8 71 -8
8 57 -3
8 88 -3
8 125 -2
8 9 6
8 30 5
8 95 -10
8 41 9
8 32 -7
8 151 8
8 48 2
8 35 7
8 147 -7
8 122 -2
8 113 10
8 45 8
8 27 -9
8 114 1
8 137 9
8 21 1
8 133 7
8 11 -5
8 78 -3
8 31 -1
8 83 5
8 60 6
8 141 -6
8 66 -8
8 64 -7
8 34 9
8 49 9
8 117 -3
8 121 2
8 84 10
8 93 6
8 90 10
8 139 2
8 82 -6
8 72 10
8 47 -10
8 87 -4
8 146 3
8 29 -1
8 145 2
8 36 1
8 20 -9
8 108 1
8 157 10
8 42 -8
8 155 -7
8 130 -8
8 159 4
8 68 -4
8 140 5
8 50 -3
8 28 0
8 127 -1
8 94 -7
8 104 5
8 156 -1
8 99 -8
8 39 8
8 111 -6
8 62 -5
8 56 8
8 12 -6
8 154 1
8 10 2
8 19 -3
8 103 9
8 17 7
8 58 -8
8 53 -1
8 138 -7
8 33 -9
8 106 1
8 23 -5
9 144 5
9 45 -4
9 97 -7
9 139 1
9 151 3
9 43 -3
9 12 -8
9 61 3
9 18 -10
9 98 2
9 53 9
9 64 -10
9 91 -7
9 59 4
9 124 -2
9 58 -5
9 128 -8
9 116 -3
9 159 -2
9 138 -6
9 57 6
9 46 0
9 44 -2
9 87 -10
9 157 5
9 103 -7
9 67 2
9 142 -3
9 51 4
9 21 8
9 129 -7
9 76 -2
9 32 9
9 133 6
9 109 6
9 84 -9
9 25 3
9 83 -4
9 131 -6
9 77 -9
9 41 8
9 55 6
9 134 9
9 89 -1
9 120 4
9 11 -8
9 130 -5
9 123 -9
9 104 7
9 54 7
9 88 3
9 65 0
9 122 -4
9 31 -7
9 101 -6
9 147 4
9 149 4
9 37 -8
9 36 -3
9 13 -10
9 114 -10
9 96 -6
9 115 10
9 34 -2
9 99 10
9 113 4
9 156 2
9 107 8
9 158 -2
9 127 5
9 42 -4
9 135 7
9 102 0
10 143 0
10 52 9
10 127 6
10 136 6
10 93 -2
10 45 -9
10 56 -7
10 87 5
10 27 -7
10 124 -6
10 67 3
10 41 -1
10 46 -10
10 146 4
10 85 5
10 26 3
10 48 -3
10 17 -1
10 121 -2
10 141 -4
10 137 4
10 92 -9
10 113 -2
10 38 8
10 150 -10
10 155 -2
10 83 -8
10 90 7
10 65 -10
10 148 -9
10 64 2
10 44 1
10 73 -3
10 78 1
10 32 1
10 15 2
10 33 -2
10 139 5
10 74 -8
10 130 0
10 58 3
10 158 6
10 109 5
10 142 -2
10 12 10
10 25 -1
10 114 -3
10 107 4
10 19 -7
10 62 -2
10 61 -4
10 29 -8
10 53 3
10 122 0
10 108 -6
10 116 -9
10 36 -2
10 60 10
10 51 6
10 35 4
10 159 7
10 156 10
10 132 4
10 88 3
10 101 5
10 72 -3
10 43 -4
10 147 7
10 134 -8
10 128 -9
10 11 3
10 14 -10
10 50 -1
10 79 0
10 70 -6
10 149 5
10 47 4
10 49 -1
10 105 -4
10 98 -1
11 107 1
11 113 7
11 40 -8
11 36 7
11 27 -3
11 35 -6
11 39 -7
11 109 -8
11 97 -8
11 46 6
11 95 -8
11 80 1
11 159 6
11 49 1
11 151 -8
11 29 -1
11 42 10
11 105 9
11 138 10
11 155 4
11 92 -2
11 79 -6
11 31 -4
11 68 -2
11 75 3
11 123 0
11 32 -3
11 85 -2
11 160 -2
11 64 2
11 69 6
11 52 -5
11 18 -1
11 140 8
11 130 0
11 38 10
11 22 -9
11 148 2
11 100 -2
11 53 -4
11 144 7
11 37 7
11 44 -1
11 77 -2
11 124 -9
11 60 -5
11 132 -2
11 15 6
11 78 8
11 62 7
11 88 6
11 83 -3
11 41 -8
11 23 5
11 90 -4
11 145 -5
11 121 3
11 73 -10
11 89 -6
11 125 10
11 153 -10
11 158 -8
11 134 0
11 150 7
11 101 4
11 149 1
11 34 -7
11 154 -5
11 87 -4
12 144 9
12 94 -3
12 146 9
12 120 -6
12 87 -9
12 30 -9
12 114 8
12 115 -7
12 62 -3
12 140 2
12 93 6
12 75 3
12 76 -5
12 117 -1
12 45 0
12 123 -5
12 32 8
12 147 3
12 96 -4
12 26 -6
12 130 4
12 143 0
12 29 1
12 53 -3
12 88 -4
12 135 -6
12 80 -7
12 73 7
12 13 -10
12 85 3
12 41 1
12 105 -7
12 46 -9
12 58 9
12 50 10
12 65 8
12 89 -6
12 111 10
12 31 9
12 108 -1
12 136 9
12 129 3
12 63 -7
12 81 6
12 17 9
12 21 2
12 148 1
12 102 -3
12 70 5
12 47 -7
12 74 -10
12 99 -1
12 78 6
12 61 -8
12 64 -1
12 145 -8
12 37 10
12 82 -1
12 154 -10
12 151 -4
12 68 4
12 90 3
12 84 7
12 132 3
12 15 2
12 103 -8
12 112 7
12 40 -8
12 116 -3
12 133 5
12 95 -7
12 35 1
12 56 8
12 33 6
12 42 4
12 126 -8
12 57 -2
12 128 -5
12 113 8
12 91 7
12 19 -2
12 22 0
12 28 -4
12 36 8
12 92 -2
13 27 -3
13 38 -3
13 91 7
13 136 -8
13 92 6
13 41 9
13 123 -7
13 109 -8
13 130 8
13 44 -6
13 95 -1
13 129 8
13 128 3
13 20 1
13 148 2
13 119 -8
13 108 -2
13 43 0
13 50 5
13 96 -4
13 111 8
13 86 0
13 42 8
13 147 -8
13 60 1
13 114 -10
13 29 7
13 65 10
13 115 -9
13 100 -6
13 133 -4
13 52 5
13 53 4
13 85 6
13 68 9
13 19 -5
13 99 -6
13 103 3
13 112 8
13 40 4
13 121 2
13 21 4
13 77 -10
13 73 10
13 61 -5
13 140 10
13 63 -10
13 106 -10
13 80 9
13 54 -6
13 74 -5
13 150 0
13 76 10
13 55 -8
13 94 -2
13 155 -10
13 59 -5
13 104 8
13 135 4
13 15 8
13 47 5
13 131 0
13 34 2
13 25 -9
13 118 2
13 113 10
13 142 8
13 98 9
13 58 1
13 89 -5
13 153 0
13 144 -3
13 84 -9
13 110 -3
13 22 -7
13 49 1
13 67 -10
13 33 4
13 159 8
13 18 -10
13 72 1
14 110 6
14 75 -3
14 83 4
14 17 10
14 133 -10
14 73 -3
14 51 -3
14 159 5
14 64 -6
14 99 1
14 24 4
14 108 -1
14 93 -10
14 127 -6
14 30 6
14 134 3
14 67 0
14 138 -7
14 129 -1
14 41 2
14 101 -6
14 100 -5
14 21 1
14 29 0
14 140 -9
14 115 5
14 86 0
14 158 -3
14 68 -2
14 126 0
14 37 -3
14 96 -7
14 145 7
14 142 7
14 106 1
14 112 -4
14 104 8
14 52 0
14 122 7
14 137 -9
14 98 3
14 78 7
14 136 9
14 79 0
14 63 7
14 27 6
14 19 -2
14 135 10
14 47 -7
14 25 2
14 141 9
14 155 -6
14 111 5
14 160 -3
14 118 -2
14 97 8
14 139 -7
14 109 -6
14 44 -4
14 54 2
14 40 8
14 90 3
14 146 -1
14 22 5
14 18 -2
14 132 -8
14 128 -7
14 46 0
14 16 -7
14 152 4
15 99 4
15 79 -2
15 148 -8
15 139 10
15 27 -8
15 109 2
15 155 -5
15 58 6
15 31 -5
15 85 -10
15 158 -4
15 110 0
15 50 4
15 144 1
15 97 0
15 103 7
15 26 -2
15 91 0
15 107 -5
15 112 4
15 122 -4
15 100 3
15 49 -7
15 25 -6
15 104 10
15 61 -8
15 132 -7
15 117 0
15 153 0
15 159 5
15 128 -8
15 38 8
15 16 -2
15 156 -6
15 36 -9
15 136 9
15 96 -6
15 57 9
15 140 10
15 142 -8
15 73 -10
15 134 -1
15 89 3
15 21 7
15 71 4
15 77 5
15 90 -8
15 41 7
15 150 -4
15 138 -1
15 18 5
15 111 -1
15 88 3
15 108 1
15 44 9
15 81 -3
15 69 4
15 83 10
15 32 3
15 35 -8
15 149 -10
15 55 7
15 146 0
15 74 -4
15 82 8
15 118 5
15 157 2
15 30 2
15 42 9
15 29 -5
15 54 1
15 19 3
15 102 -1
15 17 -9
16 98 -2
16 49 7
16 128 8
16 94 3
16 130 6
16 153 -3
16 38 7
16 27 -7
16 18 -3
16 129 -8
16 84 4
16 89 -1
16 74 -4
16 56 -4
16 81 6
16 145 -3
16 149 -2
16 91 -3
16 108 5
16 70 1
16 54 -6
16 122 -3
16 71 6
16 154 10
16 93 -1
16 103 6
16 23 -1
16 79 6
16 118 -6
16 116 -4
16 155 -10
16 100 -7
16 50 -4
16 72 0
16 99 -8
16 53 10
16 87 -4
16 58 -6
16 151 1
16 30 5
16 158 3
16 25 10
16 83 -4
16 65 1
16 57 -10
16 140 4
16 69 6
16 106 6
16 85 -2
16 68 -10
16 101 -4
16 115 -1
16 37 5
16 88 -10
16 32 -1
16 63 4
16 146 -7
16 110 -5
16 31 1
16 47 -9
16 28 -7
16 109 0
16 75 -1
16 142 -10
16 124 0
16 135 -7
16 33 3
16 117 -9
16 26 2
16 134 3
16 107 -3
16 114 8
16 92 1
17 103 -4
17 128 8
17 156 0
17 129 -1
17 152 -1
17 135 2
17 139 -2
17 151 2
17 141 2
17 28 -1
17 140 7
17 30 -9
17 96 1
17 95 7
17 155 -10
17 138 4
17 117 -3
17 35 -8
17 57 -1
17 47 5
17 68 -7
17 104 -8
17 60 1
17 65 9
17 149 1
17 115 6
17 63 5
17 19 -10
17 111 -1
17 144 -2
17 79 -9
17 20 -4
17 130 8
17 55 -3
17 22 -2
17 80 -3
17 148 0
17 112 -3
17 54 -2
17 143 9
17 93 8
17 90 8
17 118 8
17 113 0
17 33 -2
17 108 5
17 81 -8
17 124 -9
17 29 6
17 77 6
17 86 7
17 114 -7
17 66 -9
17 48 6
17 102 1
17 105 -1
17 24 1
17 62 -5
17 49 -9
17 123 -3
17 37 -9
17 41 8
17 101 2
17 94 0
17 106 2
17 61 8
17 136 -7
17 122 5
17 146 10
17 38 -8
17 160 -3
17 25 9
17 31 -9
17 67 3
17 64 6
17 91 2
17 134 -4
17 72 -8
17 34 -8
17 133 8
18 118 -3
18 79 -5
18 111 -2
18 140 -8
18 77 3
18 86 3
18 75 -8
18 35 -8
18 46 8
18 21 -9
18 97 9
18 151 9
18 102 10
18 87 9
18 58 -3
18 160 -1
18 74 -7
18 142 9
18 19 10
18 23 4
18 43 7
18 145 1
18 131 7
18 48 6
18 156 -1
18 158 -2
18 136 -4
18 103 0
18 94 10
18 132 -3
18 70 -4
18 31 -8
18 30 7
18 50 7
18 54 -4
18 24 -4
18 57 6
18 106 9
18 104 9
18 53 10
18 72 8
18 55 2
18 90 8
18 51 8
18 20 6
18 116 2
18 114 -9
18 108 6
18 40 8
18 143 1
18 52 8
18 32 4
18 100 9
18 146 -6
18 22 -7
18 150 1
18 45 -1
18 115 -3
18 144 -7
18 112 8
18 159 -6
18 44 4
18 129 4
18 137 5
18 91 -8
18 128 4
18 95 10
18 69 -6
18 110 -1
18 127 8
18 29 8
18 148 -4
18 139 6
18 124 -3
19 114 5
19 130 5
19 36 -6
19 52 9
19 81 5
19 40 9
19 56 -1
19 145 -4
19 135 8
19 34 4
19 83 -8
19 141 -8
19 142 3
19 39 6
19 110 6
19 68 3
19 131 -4
19 119 -10
19 101 -1
19 146 -3
19 150 -7
19 41 2
19 113 -8
19 140 -6
19 20 -1
19 82 -5
19 112 3
19 89 -7
19 148 -3
19 160 4
19 127 10
19 48 -10
19 94 5
19 137 -4
19 59 -3
19 66 -6
19 44 0
19 88 -7
19 151 -9
19 50 4
19 124 -10
19 136 8
19 77 0
19 73 4
19 156 9
19 104 -4
19 118 0
19 54 4
19 99 -1
19 103 3
19 46 10
19 152 -10
19 33 1
19 27 -4
19 123 2
19 159 10
19 120 -9
19 90 5
19 51 10
19 92 -9
19 26 -9
19 22 10
20 135 5
20 110 -9
20 156 2
20 78 4
20 24 5
20 118 3
20 124 -9
20 153 -10
20 66 7
20 151 10
20 109 -5
20 55 -7
20 146 -4
20 107 -10
20 89 -9
20 41 -5
20 53 7
20 106 -10
20 79 -7
20 38 9
20 132 -4
20 128 -2
20 72 0
20 92 2
20 68 2
20 119 9
20 86 -6
20 87 1
20 83 0
20 160 -8
20 134 5
20 120 8
20 139 9
20 98 -3
20 145 6
20 125 -2
20 93 -9
20 31 -7
20 50 3
20 121 10
20 74 0
20 57 1
20 137 -6
20 114 5
20 59 10
20 150 10
20 91 -6
20 140 0
20 40 1
20 35 7
20 61 -6
20 152 7
20 105 7
20 65 0
20 77 -9
20 159 6
20 101 -10
20 62 6
20 99 6
20 63 6
20 157 3
20 84 -4
20 30 8
20 71 10
20 108 -6
20 143 -9
21 141 0
21 34 8
21 39 9
21 128 -3
21 58 -8
21 105 -4
21 111 3
21 35 -8
21 67 0
21 114 -3
21 156 -2
21 37 -1
21 127 9
21 71 -9
21 90 -7
21 51 9
21 152 9
21 108 -9
21 102 -10
21 33 8
21 74 -7
21 96 8
21 85 8
21 38 -6
21 154 4
21 84 1
21 64 -8
21 42 5
21 150 -7
21 130 1
21 143 -2
21 53 -9
21 117 -1
21 89 10
21 91 -10
21 132 -9
21 103 4
21 50 3
21 25 6
21 60 -4
21 126 3
21 148 1
21 138 -8
21 131 1
21 36 5
21 76 3
21 159 4
21 28 -7
21 52 8
21 65 -4
21 59 0
21 99 0
21 55 -8
21 57 -8
21 110 1
21 129 0
21 124 8
21 136 -10
21 125 2
21 26 -10
21 121 -9
22 88 -4
22 48 1
22 95 7
22 152 -2
22 126 5
22 41 2
22 157 1
22 39 -7
22 131 -2
22 37 -8
22 46 5
22 58 9
22 143 -1
22 104 9
22 128 -2
22 135 10
22 63 -6
22 51 1
22 66 -10
22 103 -10
22 67 9
22 133 8
22 90 -6
22 24 -3
22 57 -1
22 129 4
22 153 4
22 89 -9
22 141 6
22 96 10
22 68 -2
22 23 -10
22 158 6
22 134 9
22 151 -4
22 31 -7
22 35 4
22 28 -1
22 62 -2
22 145 -2
22 160 4
22 43 -1
22 84 0
22 93 -9
22 73 -8
22 32 7
22 140 4
22 109 2
22 111 -7
22 64 -3
22 60 -7
22 110 2
22 42 -6
22 142 7
22 97 7
22 75 0
22 94 -1
22 130 -10
22 92 -3
22 86 1
22 79 1
22 27 -6
22 154 -1
22 138 -5
22 106 -8
22 69 5
22 149 0
22 124 -5
22 159 -2
22 33 6
22 107 -1
22 85 1
22 121 0
22 99 -5
22 132 7
22 115 1
22 38 -2
22 65 -6
22 83 -3
22 108 9
23 96 -6
23 63 9
23 37 -9
23 83 -6
23 129 -9
23 24 -1
23 39 5
23 77 -5
23 116 -8
23 35 -10
23 50 1
23 54 -6
23 152 10
23 33 -6
23 115 -7
23 158 6
23 30 0
23 68 -8
23 155 -2
23 59 -7
23 74 -1
23 144 5
23 101 7
23 31 -10
23 127 2
23 38 -2
23 156 -7
23 119 3
23 141 -4
23 92 -9
23 57 5
23 28 2
23 148 -3
23 27 6
23 36 1
23 145 -2
23 52 0
23 82 -6
23 105 -3
23 136 -10
23 98 -9
23 137 0
23 55 4
23 79 10
23 88 0
23 47 -9
23 154 8
23 123 -7
23 90 6
23 93 6
23 125 -1
23 124 4
23 44 1
23 65 6
23 40 8
23 143 8
23 29 6
23 76 2
23 32 -8
23 142 -5
23 45 5
23 97 -3
23 133 9
23 71 -8
23 134 6
23 160 -10
23 95 4
23 149 -7
23 84 5
23 43 -5
23 26 1
23 112 -1
23 100 -6
23 107 -8
24 126 -7
24 95 -7
24 76 7
24 152 3
24 74 -3
24 143 9
24 75 -10
24 115 8
24 155 -2
24 66 0
24 90 -8
24 67 8
24 128 -4
24 121 10
24 127 -3
24 83 -9
24 51 -1
24 73 9
24 36 2
24 125 -10
24 147 -5
24 98 -9
24 156 9
24 86 -2
24 88 -10
24 72 -4
24 123 9
24 60 -6
24 39 4
24 157 6
24 68 0
24 146 -2
24 160 -5
24 105 9
24 113 -9
24 153 8
24 97 -2
24 89 -2
24 28 1
24 54 0
24 37 10
24 129 4
24 64 5
24 112 -1
24 139 8
24 154 -10
24 132 2
24 117 -2
24 135 9
24 25 -8
24 110 0
24 145 -6
24 52 -7
24 59 9
24 111 6
24 65 -4
24 41 4
24 48 -9
24 61 10
24 32 -8
24 101 -3
24 96 5
24 119 3
24 69 -2
24 114 -2
24 44 6
24 62 -3
24 46 7
24 106 2
24 120 4
24 63 -9
24 94 8
25 70 -3
25 107 5
25 29 8
25 103 -1
25 59 -2
25 142 -2
25 112 -1
25 32 10
25 86 2
25 146 6
25 131 6
25 66 -3
25 26 2
25 140 -2
25 35 -5
25 129 -8
25 54 -6
25 73 -1
25 83 1
25 156 2
25 84 0
25 109 4
25 102 -8
25 160 2
25 76 2
25 42 8
25 132 -7
25 44 9
25 137 6
25 28 1
25 100 10
25 123 0
25 53 9
25 49 -9
25 45 -6
25 151 8
25 57 -8
25 148 1
25 50 -3
25 99 -8
25 68 6
25 61 -2
25 81 -10
25 139 2
25 95 -8
25 133 6
25 125 8
25 159 -5
25 130 -6
25 101 9
25 122 2
25 43 7
25 56 3
25 55 -5
25 96 4
25 152 -1
25 114 -6
25 93 -1
25 135 -8
25 27 -4
25 87 7
25 47 -3
25 51 -9
25 94 2
25 38 -2
26 134 2
26 160 -6
26 54 6
26 61 3
26 49 10
26 30 1
26 73 -7
26 28 2
26 86 -1
26 87 -5
26 91 6
26 52 -9
26 84 7
26 133 -4
26 152 9
26 27 1
26 32 -1
26 125 -1
26 110 -8
26 96 2
26 29 -8
26 88 6
26 128 -3
26 58 -2
26 99 5
26 120 -9
26 33 3
26 83 5
26 70 6
26 124 -1
26 79 -1
26 53 9
26 67 4
26 80 9
26 77 -10
26 64 -7
26 135 -3
26 72 8
26 95 -10
26 46 0
26 121 9
26 44 -7
26 118 -3
26 148 -4
26 81 3
26 117 7
26 78 2
26 75 4
26 142 0
26 143 9
26 94 0
26 127 9
26 122 2
26 159 4
26 51 -1
26 48 0
26 97 -3
26 107 6
26 108 -6
26 37 5
26 105 1
26 149 -2
26 68 -4
26 35 1
26 116 6
26 139 6
26 151 -2
27 70 -9
27 82 -9
27 154 5
27 56 3
27 103 8
27 84 3
27 63 0
27 136 -1
27 81 1
27 99 6
27 132 -10
27 137 8
27 93 5
27 131 -4
27 88 -2
27 90 5
27 157 8
27 57 -8
27 94 -2
27 104 -7
27 141 -4
27 89 6
27 151 -1
27 113 -6
27 54 -5
27 67 9
27 158 5
27 120 1
27 75 -9
27 135 -2
27 117 -10
27 147 2
27 114 -1
27 87 -8
27 110 -3
27 159 3
27 112 -10
27 130 6
27 119 -3
27 96 -10
27 139 9
27 86 -1
27 44 -9
27 31 6
27 41 -2
27 53 -7
27 64 2
27 97 10
27 73 -8
27 36 -9
27 101 -2
27 78 10
27 30 10
27 146 6
27 66 -3
27 74 5
27 35 -6
27 79 5
27 152 -5
27 32 -9
27 124 0
27 77 -5
27 106 -5
27 128 9
27 47 6
27 107 0
27 42 -5
27 72 7
27 59 8
27 62 7
27 80 -4
27 115 5
27 58 4
28 84 -6
28 100 -8
28 121 -6
28 42 -8
28 124 4
28 101 -8
28 53 -5
28 41 -5
28 44 2
28 118 6
28 111 10
28 68 -9
28 71 8
28 91 -6
28 115 -9
28 73 -10
28 105 3
28 146 3
28 90 9
28 136 1
28 107 4
28 129 1
28 34 -5
28 160 -1
28 40 -4
28 45 -7
28 123 -8
28 57 6
28 82 8
28 126 -6
28 112 -8
28 39 4
28 85 -5
28 139 6
28 151 -6
28 133 -3
28 95 -5
28 52 0
28 92 -2
28 156 -8
28 49 7
28 102 -8
28 62 -6
28 140 -5
28 104 4
28 33 2
28 145 -4
28 76 9
28 116 8
28 148 -9
28 88 5
28 108 5
28 138 -4
28 132 -3
28 152 7
28 72 -7
28 63 8
28 79 10
28 122 -7
28 120 -10
28 155 3
28 47 7
28 81 6
28 64 -1
28 99 -4
28 38 8
28 70 -4
28 106 3
28 131 10
29 124 9
29 132 0
29 115 2
29 103 0
29 154 8
29 100 -7
29 144 -6
29 121 -8
29 70 0
29 62 10
29 33 -9
29 123 -3
29 81 -3
29 96 -9
29 157 4
29 53 0
29 65 -1
29 99 2
29 130 -7
29 111 2
29 145 -8
29 138 6
29 101 -5
29 84 -3
29 49 -5
29 36 3
29 98 -9
29 136 -5
29 55 -7
29 116 0
29 143 2
29 30 1
29 74 -10
29 117 -6
29 39 6
29 92 -9
29 83 -1
29 77 -5
29 125 7
29 56 -7
29 32 4
29 128 10
29 73 2
29 52 -3
29 127 7
29 90 3
29 107 0
29 113 -8
29 155 -1
29 43 -7
29 54 2
29 97 7
29 104 3
29 69 -8
29 131 -1
29 156 1
29 58 -2
30 95 7
30 142 -8
30 133 -8
30 127 -2
30 77 0
30 76 0
30 37 -6
30 49 -7
30 72 -4
30 104 -4
30 157 3
30 69 -3
30 48 0
30 155 -5
30 136 5
30 160 -1
30 33 -2
30 83 5
30 112 -9
30 74 6
30 151 3
30 118 1
30 59 0
30 139 -6
30 154 8
30 71 -2
30 46 8
30 82 8
30 144 5
30 135 3
30 56 6
30 99 6
30 146 -3
30 152 -4
30 150 9
30 61 -9
30 88 -1
30 113 10
30 140 7
30 114 -1
30 128 -5
30 60 -7
30 51 5
30 44 -9
30 141 0
30 65 -7
30 79 10
30 117 -3
30 90 -6
30 92 2
30 148 -2
30 40 10
30 123 -10
30 120 0
30 131 -3
30 143 1
30 145 1
30 124 6
30 34 3
30 81 -6
30 41 -2
30 158 -6
30 138 10
30 50 3
30 106 -3
30 94 -6
30 102 -6
30 47 4
31 82 -8
31 54 -9
31 142 2
31 154 7
31 138 0
31 116 -5
31 134 -5
31 64 -7
31 101 -1
31 51 -7
31 91 -9
31 71 -2
31 104 4
31 46 -3
31 109 6
31 148 -4
31 121 -6
31 100 -5
31 94 1
31 89 9
31 127 -2
31 130 -6
31 151 -7
31 57 6
31 143 1
31 132 3
31 79 -7
31 76 -8
31 125 8
31 102 2
31 41 5
31 110 -3
31 55 7
31 56 5
31 80 8
31 62 8
31 87 -9
31 108 -4
31 58 -4
31 96 5
31 59 -6
31 69 3
31 149 -5
31 124 -1
31 61 9
31 52 7
31 146 9
31 44 4
31 153 1
31 47 -4
31 74 -4
31 84 -7
31 129 -2
31 33 -7
31 126 -3
31 42 -7
31 85 -3
31 123 -5
31 35 2
32 91 -3
32 93 3
32 142 -6
32 146 6
32 73 -2
32 101 -4
32 112 5
32 49 -4
32 96 -8
32 92 10
32 87 9
32 97 -2
32 103 5
32 86 2
32 100 5
32 62 3
32 118 -7
32 122 -8
32 113 9
32 64 3
32 148 -5
32 58 8
32 111 6
32 140 -3
32 82 4
32 157 4
32 99 -7
32 66 3
32 90 -8
32 141 5
32 80 -4
32 124 -4
32 85 -10
32 78 7
32 105 8
32 94 -5
32 72 5
32 123 4
32 117 9
32 33 -2
32 138 -5
32 43 -6
32 125 -3
32 116 -7
32 120 -4
32 54 6
32 115 0
32 70 8
32 65 -6
32 44 -10
32 126 2
32 67 5
32 159 7
32 102 -8
32 137 2
32 75 2
32 149 -9
32 55 2
33 157 -1
33 37 2
33 60 2
33 133 10
33 112 -1
33 136 -7
33 116 6
33 147 3
33 53 4
33 152 1
33 62 4
33 87 -9
33 69 -2
33 50 10
33 142 4
33 79 -8
33 54 -4
33 55 1
33 76 7
33 81 9
33 78 3
33 51 2
33 123 0
33 46 -6
33 103 -5
33 43 -7
33 113 -4
33 154 -7
33 52 0
33 97 1
33 90 -2
33 88 -9
33 122 6
33 119 8
33 153 -10
33 39 6
33 42 -5
33 114 -4
33 86 -1
33 109 9
33 150 -3
33 35 7
33 68 -7
33 115 8
33 139 5
33 49 -6
33 48 -6
33 82 -9
33 58 0
33 148 10
33 57 -1
33 36 -5
33 70 9
33 120 0
33 96 -1
33 64 7
33 56 2
33 108 8
33 159 4
33 104 -5
33 146 -7
33 73 -9
33 71 8
33 135 1
33 38 9
33 95 -4
33 72 -7
33 63 6
33 137 -3
34 119 -9
34 49 -9
34 158 -10
34 112 -2
34 58 5
34 129 -1
34 99 8
34 40 -9
34 70 0
34 54 -1
34 89 -6
34 139 9
34 93 6
34 53 1
34 132 -9
34 47 3
34 148 -7
34 140 -2
34 103 -3
34 74 -4
34 156 -2
34 107 -10
34 37 3
34 62 3
34 63 3
34 39 -9
34 98 -2
34 154 -7
34 159 -6
34 105 2
34 64 8
34 84 1
34 76 -8
34 91 6
34 56 -9
34 46 -5
34 42 1
34 72 3
34 110 -1
34 94 -10
34 118 -5
34 102 4
34 75 -1
34 109 4
34 41 3
34 90 8
34 122 5
34 79 4
34 126 7
34 51 8
34 153 -9
34 35 -8
34 67 10
34 147 -3
34 143 -5
34 87 8
34 157 1
34 125 -2
34 44 1
34 135 4
35 81 3
35 144 -3
35 157 2
35 60 -1
35 150 2
35 55 1
35 154 -2
35 58 2
35 52 4
35 57 4
35 132 -10
35 97 -3
35 155 9
35 49 7
35 59 -2
35 146 -4
35 118 -6
35 119 1
35 159 -6
35 130 -6
35 114 1
35 115 3
35 100 10
35 116 -9
35 67 7
35 103 1
35 139 2
35 93 -9
35 70 8
35 77 6
35 125 3
35 53 -6
35 158 8
35 108 -2
35 47 3
35 133 9
35 143 2
35 112 1
35 92 9
35 43 -6
35 64 7
35 83 -8
35 80 1
35 147 1
35 86 1
35 73 6
35 140 -3
35 62 9
35 85 9
35 121 -5
35 99 -4
35 152 5
35 63 -7
35 36 4
35 101 0
35 109 -7
35 122 -9
35 96 10
35 45 9
35 88 -10
35 110 -4
35 50 -3
35 51 -10
35 42 -5
35 41 8
35 91 7
35 134 -10
35 87 8
35 105 4
35 141 -9
36 151 6
36 139 -7
36 94 -1
36 85 -10
36 50 4
36 121 9
36 63 -5
36 150 10
36 125 -6
36 91 2
36 130 -2
36 113 5
36 144 1
36 41 2
36 119 -3
36 95 -9
36 148 4
36 66 1
36 101 9
36 153 -6
36 77 -3
36 53 -9
36 159 -5
36 110 -3
36 128 1
36 122 -7
36 160 -6
36 74 -4
36 43 3
36 45 5
36 143 0
36 124 10
36 49 -7
36 70 8
36 69 3
36 54 2
36 61 -9
36 116 -3
36 56 -9
36 82 -6
36 105 2
36 146 9
36 73 1
36 48 -8
36 104 4
36 86 3
36 46 6
36 115 2
36 138 6
36 84 7
36 80 1
36 51 4
36 55 -10
36 140 6
36 68 5
36 88 0
36 155 6
36 158 -7
36 135 5
36 96 7
36 81 6
36 78 9
36 102 3
36 62 -2
36 65 4
36 40 -7
36 83 -1
36 42 9
37 38 -1
37 107 6
37 60 4
37 57 1
37 89 2
37 44 -9
37 88 -2
37 93 -1
37 133 8
37 141 -10
37 153 -1
37 46 -2
37 100 -2
37 90 -2
37 86 -4
37 142 8
37 150 -7
37 115 -1
37 47 -6
37 69 -9
37 52 4
37 82 3
37 92 3
37 112 4
37 149 -7
37 70 -2
37 148 10
37 73 6
37 157 -2
37 97 4
37 158 -5
37 156 0
37 117 -10
37 83 -4
37 101 3
37 77 -8
37 129 -4
37 103 -7
37 143 9
37 111 6
37 56 1
37 55 10
37 45 8
37 132 -6
37 123 -4
37 79 -10
37 124 10
37 91 -2
37 135 -4
37 50 4
37 134 -5
37 62 7
37 144 1
37 42 8
37 138 10
37 75 -6
37 130 5
37 87 2
37 120 10
37 116 4
37 59 1
38 105 -2
38 58 6
38 94 -3
38 59 -5
38 44 8
38 124 5
38 145 4
38 125 8
38 42 5
38 121 8
38 153 -2
38 128 5
38 43 10
38 123 -5
38 109 -8
38 152 1
38 39 8
38 116 -7
38 40 5
38 60 9
38 69 4
38 103 1
38 64 0
38 135 -1
38 114 10
38 120 -1
38 156 4
38 144 4
38 157 -3
38 140 9
38 70 -1
38 147 -10
38 104 1
38 50 -1
38 139 0
38 101 5
38 106 -3
38 95 7
38 87 2
38 78 -6
38 111 8
38 49 1
38 99 -1
38 89 2
38 102 -4
38 79 -5
38 133 9
38 41 -5
38 51 -4
38 110 -7
39 52 -3
39 154 3
39 60 -4
39 133 -4
39 109 8
39 99 -5
39 129 -2
39 147 -1
39 102 -9
39 59 -3
39 106 3
39 40 -2
39 74 7
39 110 9
39 103 -6
39 146 10
39 145 8
39 114 -3
39 112 -2
39 83 -3
39 144 5
39 72 8
39 53 -6
39 82 -1
39 69 -4
39 120 3
39 151 -2
39 48 -8
39 65 -9
39 124 5
39 158 9
39 58 -3
39 94 5
39 93 2
39 125 -8
39 139 -8
39 100 5
39 157 2
39 140 6
39 121 -8
39 132 5
39 118 3
39 108 10
39 136 6
39 122 9
39 153 -8
39 92 -9
39 45 -4
39 51 5
39 101 -7
39 54 -5
39 130 0
39 56 0
39 152 -5
39 95 1
39 76 -1
39 84 10
39 127 8
39 148 7
39 68 -1
39 75 -2
39 91 -9
39 67 6
39 77 0
39 90 -10
39 98 5
39 117 10
39 86 7
39 128 -2
39 119 8
39 73 0
39 80 -5
39 79 -1
39 141 -2
39 50 4
40 51 3
40 138 10
40 75 1
40 92 4
40 127 -10
40 151 8
40 132 0
40 73 -5
40 153 1
40 124 4
40 134 9
40 119 -8
40 46 -2
40 140 -6
40 60 -2
40 135 5
40 110 -7
40 43 1
40 49 -5
40 100 -3
40 54 -2
40 61 -10
40 79 -10
40 55 4
40 121 -8
40 94 -10
40 58 4
40 44 8
40 65 -2
40 113 8
40 63 9
40 90 8
40 130 3
40 143 -7
40 68 -8
40 101 -5
40 85 -1
40 103 0
40 112 7
40 83 0
40 76 4
40 139 -7
40 64 1
40 87 6
40 128 -1
40 42 5
40 74 10
40 123 -6
40 141 7
40 107 -6
40 48 0
40 80 1
41 121 8
41 91 3
41 124 -7
41 55 7
41 109 9
41 53 -8
41 93 10
41 78 -9
41 154 -2
41 48 -3
41 54 -10
41 159 6
41 56 -7
41 123 0
41 73 8
41 66 7
41 89 -6
41 147 7
41 51 6
41 49 -7
41 140 -4
41 92 9
41 107 10
41 86 -7
41 110 4
41 96 6
41 155 3
41 60 7
41 111 -9
41 62 1
41 122 5
41 113 10
41 138 2
41 132 -5
41 128 -3
41 59 6
41 90 3
41 102 1
41 127 -5
41 131 2
41 84 -10
41 143 2
41 151 -9
41 63 -10
41 112 -5
41 97 -1
41 149 0
41 87 -3
41 119 -1
41 77 -3
41 74 -7
41 158 -2
41 50 10
41 83 -7
41 98 -7
41 144 9
41 42 1
41 125 1
41 65 -6
41 118 9
41 80 10
42 50 -5
42 152 10
42 122 1
42 139 -5
42 56 0
42 62 -10
42 75 3
42 114 9
42 130 4
42 63 3
42 111 -1
42 120 -7
42 76 0
42 60 -6
42 65 -1
42 99 -3
42 79 -4
42 150 -10
42 70 -9
42 126 -6
42 121 5
42 74 5
42 87 -10
42 80 -5
42 151 7
42 72 -6
42 119 10
42 107 -6
42 147 1
42 102 8
42 106 1
42 45 2
42 57 -4
42 142 -4
42 123 6
42 88 4
42 144 -4
42 89 10
42 136 8
42 46 2
42 127 4
42 96 -7
42 82 3
42 98 4
42 64 -10
42 135 -6
42 154 -9
42 133 -4
42 78 -10
42 44 -1
42 66 3
42 90 5
42 85 -5
42 49 3
42 95 5
42 97 1
42 115 4
42 100 -8
42 159 0
43 154 -9
43 75 -7
43 107 -9
43 60 0
43 144 -3
43 148 10
43 150 9
43 122 10
43 70 -4
43 74 10
43 112 0
43 102 -1
43 149 -3
43 87 -4
43 56 0
43 132 -10
43 131 9
43 46 -9
43 146 -2
43 61 -5
43 126 5
43 93 -2
43 119 -1
43 88 6
43 72 -1
43 91 10
43 124 4
43 116 -1
43 145 -3
43 158 6
43 92 3
43 138 -4
43 101 -4
43 97 -3
43 99 -9
43 96 9
43 156 -9
43 127 7
43 51 2
43 63 -6
43 71 9
43 128 6
43 153 5
43 111 -10
43 73 -8
43 85 4
43 114 1
43 90 8
43 125 2
43 121 3
43 160 -7
43 100 3
43 155 5
43 55 -4
43 53 -1
43 139 8
43 52 7
43 103 -10
43 115 2
43 89 4
43 133 -4
43 47 6
43 64 5
44 53 -7
44 150 2
44 113 9
44 123 8
44 147 -5
44 155 -2
44 48 8
44 116 -8
44 133 10
44 66 6
44 83 -8
44 132 2
44 109 -10
44 55 10
44 56 9
44 110 -7
44 126 -4
44 114 -3
44 47 -9
44 138 -10
44 52 6
44 61 4
44 57 -7
44 90 -5
44 79 -5
44 100 -2
44 131 2
44 117 4
44 143 -6
44 59 -10
44 62 5
44 86 -10
44 159 10
44 120 -2
44 94 -4
44 121 6
44 63 7
44 156 7
44 140 -4
44 125 -2
44 127 -4
44 88 -9
44 98 -8
44 152 -7
44 50 -3
44 91 9
44 139 -7
44 65 -7
44 81 -8
44 71 -8
44 153 -6
44 46 1
44 68 7
44 45 -9
44 157 -3
44 141 5
44 85 -6
44 135 9
44 69 8
44 84 -3
44 89 -7
44 108 8
45 131 -5
45 51 0
45 127 -4
45 148 2
45 153 -9
45 48 0
45 123 -2
45 122 -2
45 93 -4
45 149 7
45 53 5
45 70 9
45 104 0
45 106 -7
45 75 0
45 67 5
45 78 -2
45 139 -1
45 125 -2
45 69 -8
45 86 -8
45 79 -10
45 108 -5
45 100 -10
45 124 8
45 94 0
45 117 0
45 71 1
45 144 3
45 121 1
45 154 5
45 95 -4
45 115 -6
45 83 4
45 65 -7
45 143 -1
45 140 -7
45 109 6
45 133 9
45 155 -5
45 119 3
45 84 -1
45 49 -4
45 59 8
45 56 7
45 87 -3
45 138 2
45 157 -10
45 158 -2
45 47 9
45 89 9
45 156 -2
46 152 -7
46 147 10
46 133 -6
46 145 -8
46 66 -6
46 82 5
46 86 -10
46 117 6
46 144 -8
46 126 4
46 159 -8
46 132 -10
46 85 1
46 81 6
46 134 9
46 96 -3
46 53 7
46 120 2
46 110 2
46 89 -3
46 76 -3
46 90 -2
46 113 -10
46 115 2
46 130 -6
46 64 -6
46 116 4
46 154 -7
46 91 -4
46 68 4
46 156 4
46 88 -4
46 51 0
46 140 -6
46 62 8
46 139 0
46 79 5
46 119 1
46 78 7
46 137 2
46 108 7
46 149 -10
46 100 1
46 106 4
46 155 7
46 122 7
46 57 2
46 50 6
46 69 4
46 92 -5
46 98 -4
46 112 0
46 128 7
47 64 6
47 101 3
47 81 -4
47 118 -3
47 71 1
47 79 -1
47 139 7
47 57 10
47 131 3
47 83 3
47 67 2
47 85 -9
47 73 9
47 52 7
47 103 10
47 84 3
47 89 2
47 109 -4
47 153 -9
47 120 6
47 135 -1
47 69 7
47 97 -10
47 111 -8
47 133 -5
47 119 6
47 130 10
47 96 5
47 92 4
47 105 6
47 94 0
47 70 6
47 144 -2
47 68 -5
47 121 1
47 128 -7
47 138 9
47 75 -1
47 113 6
47 156 6
47 60 -7
47 136 -4
47 88 10
47 124 -9
47 59 -6
47 49 -1
47 116 5
47 154 -9
47 80 8
47 58 1
47 117 9
47 110 -3
47 51 -9
47 147 -4
47 151 1
47 62 -6
47 122 3
47 56 -10
47 126 6
47 72 -9
47 76 -9
47 149 -7
48 77 10
48 52 8
48 107 4
48 118 -2
48 110 8
48 67 -9
48 111 -3
48 135 -5
48 80 -8
48 160 6
48 97 5
48 150 -3
48 106 6
48 121 -10
48 101 -5
48 149 -6
48 154 -2
48 100 4
48 119 -8
48 69 -2
48 86 2
48 68 0
48 63 -2
48 128 4
48 122 -10
48 55 8
48 127 10
48 151 -4
48 120 1
48 70 8
48 65 1
48 104 5
48 83 -7
48 132 1
48 159 1
48 138 -5
48 99 7
48 145 -4
48 140 10
48 98 -2
48 81 -1
48 49 -1
48 133 -7
48 114 -6
48 56 1
48 50 -5
48 79 7
48 158 -4
48 109 0
48 157 -9
48 91 3
48 72 1
48 131 3
48 89 -9
48 102 9
48 112 -7
48 130 3
48 116 5
48 78 8
48 82 5
48 143 -5
49 127 9
49 94 2
49 114 -1
49 80 3
49 140 1
49 156 -2
49 123 5
49 138 7
49 101 7
49 89 0
49 106 -3
49 50 7
49 108 2
49 79 0
49 148 -3
49 118 -1
49 136 -8
49 132 -5
49 86 9
49 144 -5
49 72 -9
49 143 1
49 100 -6
49 120 -6
49 159 2
49 96 -8
49 81 5
49 92 -3
49 111 6
49 116 -9
49 130 1
49 119 9
49 93 -6
49 104 -8
49 78 -3
49 105 -1
49 122 -10
49 87 -4
49 53 -10
49 65 -2
49 129 5
49 134 0
49 55 -8
49 91 3
49 56 -3
49 73 7
49 63 -1
49 153 6
49 97 -9
49 58 3
49 109 -1
49 85 -4
49 135 8
49 145 -4
49 71 -2
49 115 -2
49 107 8
49 64 -2
49 57 -6
49 90 -10
49 95 -7
50 145 -10
50 134 1
50 151 10
50 87 -6
50 141 9
50 148 -2
50 125 1
50 82 -4
50 98 7
50 73 -4
50 74 -4
50 158 10
50 122 1
50 61 -6
50 81 1
50 86 -8
50 56 4
50 99 -8
50 136 -8
50 94 9
50 121 10
50 108 -5
50 97 -4
50 109 10
50 157 -5
50 58 -8
50 117 -1
50 84 -1
50 110 -2
50 149 -6
50 70 9
50 91 7
50 105 -2
50 66 3
50 135 1
50 72 9
50 133 -5
50 147 -8
50 150 -3
50 119 -10
50 80 3
51 66 -8
51 80 0
51 103 -4
51 85 8
51 143 -8
51 95 0
51 101 -8
51 141 -4
51 128 9
51 157 6
51 58 4
51 92 10
51 52 -3
51 87 -6
51 110 0
51 98 5
51 147 8
51 99 -6
51 124 4
51 144 10
51 105 1
51 119 -10
51 62 7
51 120 9
51 158 4
51 146 2
51 63 -1
51 117 4
51 91 -6
51 69 -2
51 100 -1
51 90 -7
51 112 -4
51 54 9
51 67 6
51 93 -8
51 136 -6
51 79 1
51 71 -7
51 86 -4
51 139 2
51 73 3
51 102 4
51 129 -7
51 142 4
51 121 2
51 134 6
51 74 -6
51 132 6
51 104 3
51 149 0
52 80 -2
52 68 -5
52 102 2
52 60 -5
52 124 10
52 67 7
52 64 -10
52 116 -6
52 129 -5
52 135 -6
52 93 1
52 88 -6
52 105 7
52 133 10
52 157 7
52 57 7
52 139 -9
52 115 -5
52 150 -3
52 143 3
52 75 -1
52 104 8
52 95 -4
52 106 6
52 109 5
52 101 -6
52 100 1
52 137 -2
52 72 -7
52 138 6
52 117 -4
52 118 4
52 128 8
52 147 -2
52 71 0
52 153 2
52 82 3
52 108 7
52 79 8
52 158 2
52 113 -10
52 91 -3
52 134 -10
52 89 6
52 98 3
52 78 2
52 73 10
52 86 -4
52 127 10
52 151 -2
52 58 -1
52 146 -3
52 136 3
52 114 9
52 122 6
52 87 -3
52 85 3
52 154 7
53 67 -9
53 64 2
53 100 4
53 132 -6
53 110 -10
53 96 1
53 105 -4
53 83 -6
53 85 -7
53 158 1
53 124 -9
53 156 -7
53 82 7
53 118 10
53 143 7
53 73 -6
53 155 -1
53 123 10
53 144 -5
53 122 5
53 135 5
53 72 -9
53 148 5
53 121 6
53 115 -4
53 139 0
53 90 -7
53 146 9
53 130 -4
53 152 5
53 77 9
53 87 0
53 74 10
53 81 -6
53 114 4
53 71 9
53 63 -7
53 134 9
53 80 3
53 92 1
53 86 8
53 133 -4
53 128 -4
53 79 5
53 89 -5
53 147 2
53 78 -6
53 119 6
53 154 -10
53 58 10
53 70 -7
53 117 -3
53 113 -5
53 131 -4
53 140 0
53 112 -8
53 149 5
53 95 -1
53 136 -7
53 103 -9
53 107 -1
53 160 -6
53 54 5
53 91 2
53 111 9
53 138 -3
53 159 -2
54 144 -5
54 56 -9
54 72 0
54 112 -4
54 55 4
54 134 -3
54 133 4
54 88 8
54 102 1
54 93 -6
54 140 -3
54 122 -3
54 63 -9
54 137 8
54 150 -5
54 99 -7
54 105 10
54 79 -6
54 96 -6
54 157 1
54 125 -7
54 142 10
54 59 -3
54 156 4
54 106 3
54 78 -3
54 103 -2
54 146 7
54 90 -7
54 119 5
54 121 7
54 152 1
54 136 -8
54 113 5
54 131 -1
54 114 10
54 129 10
54 135 2
54 101 9
54 82 -7
54 143 3
54 75 -7
54 108 9
54 127 -9
54 57 7
54 151 -3
54 64 -3
55 85 -5
55 63 1
55 152 2
55 148 -3
55 64 5
55 107 7
55 124 4
55 130 2
55 105 -6
55 133 -5
55 97 8
55 91 8
55 140 9
55 113 -9
55 131 0
55 90 -5
55 116 -4
55 74 3
55 151 -7
55 68 4
55 83 -9
55 86 -10
55 102 -6
55 88 7
55 87 7
55 147 9
55 119 5
55 76 4
55 142 8
55 73 -10
55 138 4
55 59 1
55 81 10
55 153 2
55 82 0
55 156 -3
55 70 -2
55 72 -2
55 136 9
55 127 -9
55 146 -4
55 132 -7
55 108 -2
55 61 -4
55 114 1
55 149 9
55 58 -4
55 94 -9
55 77 5
56 148 -1
56 115 -4
56 153 8
56 137 -2
56 101 -9
56 85 6
56 151 -7
56 118 6
56 74 6
56 123 9
56 107 2
56 129 8
56 86 -3
56 59 -10
56 94 2
56 134 9
56 99 2
56 69 -9
56 158 6
56 149 -1
56 157 6
56 102 5
56 81 -6
56 67 -10
56 127 7
56 121 5
56 108 -6
56 83 -1
56 126 -4
56 109 4
56 147 -6
56 145 6
56 105 7
56 63 2
56 66 -8
56 68 10
56 61 5
56 112 6
56 57 3
56 131 -3
56 152 -3
56 70 3
56 58 1
56 84 5
56 110 -1
56 111 -1
56 91 -9
56 92 -7
56 114 4
56 106 7
56 135 0
56 93 10
56 119 3
56 150 -7
56 62 10
56 71 -10
56 100 8
56 73 -6
56 138 6
56 146 -9
56 120 -9
57 99 6
57 74 -3
57 91 -3
57 79 -5
57 119 5
57 130 10
57 60 4
57 135 0
57 160 3
57 114 -3
57 78 -8
57 115 5
57 129 0
57 67 -9
57 58 10
57 133 4
57 98 9
57 68 8
57 151 1
57 96 1
57 101 6
57 90 3
57 69 -8
57 117 5
57 136 0
57 122 -1
57 102 1
57 113 4
57 159 -10
57 89 0
57 153 -5
57 154 3
57 139 7
57 108 8
57 66 2
57 128 -10
57 77 1
57 110 6
57 85 5
57 84 -1
57 140 -9
57 138 -4
57 126 2
57 82 8
57 106 -7
57 157 -1
57 105 -2
57 103 -6
57 149 -5
57 112 -7
57 76 -7
58 150 -10
58 151 -8
58 145 2
58 98 0
58 158 -5
58 68 7
58 117 2
58 142 6
58 130 5
58 91 -10
58 105 -9
58 111 7
58 81 -8
58 128 -10
58 60 8
58 125 -6
58 124 -9
58 153 -3
58 106 1
58 74 -5
58 95 10
58 154 7
58 157 8
58 78 5
58 67 -4
58 109 4
58 103 0
58 135 4
58 94 3
58 82 1
58 85 6
58 84 7
58 92 -7
58 88 9
58 77 -5
58 86 8
58 156 -2
58 59 9
58 69 0
58 144 -4
58 122 -10
58 75 10
58 137 1
58 107 -7
58 155 9
58 110 -10
58 115 -4
58 114 -1
58 65 2
58 97 3
58 113 2
58 121 -2
58 66 5
58 100 8
59 65 -4
59 133 8
59 123 8
59 126 2
59 89 -8
59 136 8
59 72 -1
59 128 10
59 102 -6
59 69 5
59 124 3
59 101 7
59 125 -6
59 115 -2
59 140 -5
59 93 -2
59 64 -4
59 117 1
59 66 4
59 75 9
59 144 9
59 106 9
59 88 1
59 156 -2
59 86 10
59 122 -7
59 116 -5
59 150 -8
59 158 0
59 62 0
59 112 0
59 77 5
59 149 1
59 145 -10
59 113 10
59 155 -3
59 74 6
59 98 2
59 87 -2
59 154 -6
59 104 5
59 108 -2
59 78 -2
59 152 -6
59 105 -7
59 71 2
60 117 -6
60 101 -2
60 76 9
60 131 10
60 118 -7
60 71 5
60 62 -4
60 113 -6
60 152 8
60 136 6
60 141 -4
60 68 -5
60 82 10
60 125 -10
60 78 -8
60 134 9
60 96 1
60 132 -2
60 98 2
60 64 5
60 61 4
60 100 -1
60 92 -10
60 126 -3
60 147 9
60 158 -10
60 72 1
60 103 5
60 154 0
60 95 8
60 142 -8
60 156 3
60 111 -8
60 89 1
60 112 2
60 109 5
60 80 3
60 145 -6
60 91 6
60 119 3
60 138 -1
60 150 10
60 106 -1
60 81 -10
60 123 -5
60 129 -3
60 83 1
60 116 3
60 157 -3
60 137 -7
60 121 5
61 95 -9
61 88 3
61 120 5
61 141 5
61 70 0
61 68 -8
61 117 8
61 99 3
61 159 10
61 85 9
61 134 8
61 153 6
61 86 -7
61 136 -7
61 119 4
61 71 2
61 81 -9
61 108 -6
61 148 -1
61 123 -9
61 84 8
61 129 8
61 102 4
61 137 6
61 67 -1
61 109 4
61 112 1
61 79 10
61 152 5
61 121 -4
61 122 -7
61 64 -3
61 156 -4
61 66 7
61 138 1
61 91 1
61 150 5
61 157 5
61 146 5
61 83 4
61 143 -10
61 147 9
61 72 4
61 158 8
61 154 6
61 114 0
61 107 2
61 142 10
61 125 -6
61 135 9
61 87 -6
62 137 -2
62 84 1
62 103 -10
62 91 8
62 69 8
62 124 -2
62 67 5
62 72 -4
62 148 -8
62 143 10
62 79 -3
62 78 -3
62 114 -4
62 82 9
62 129 10
62 142 5
62 109 1
62 93 -4
62 71 0
62 73 10
62 151 -9
62 75 -9
62 120 1
62 133 -1
62 126 -5
62 155 9
62 130 -5
62 117 8
62 136 -4
62 158 -3
62 97 -10
62 102 -1
62 66 0
62 145 -7
62 105 1
62 127 -2
62 80 6
62 113 -8
62 70 9
62 89 -9
62 112 5
62 115 8
62 118 -6
62 125 5
62 108 -8
62 160 -7
62 123 -10
62 156 5
62 110 3
62 74 8
62 150 -5
62 63 -6
62 94 -5
63 93 6
63 158 -9
63 120 2
63 114 -10
63 83 -3
63 129 -9
63 84 6
63 101 10
63 90 9
63 130 -3
63 104 -7
63 64 7
63 98 4
63 97 7
63 127 9
63 105 1
63 80 -1
63 77 4
63 150 8
63 109 4
63 110 3
63 115 -1
63 65 8
63 107 10
63 157 -5
63 155 -7
63 145 9
63 79 1
63 66 4
63 85 9
63 153 -8
63 136 -1
63 160 9
63 86 -9
63 67 -9
63 112 -5
63 68 4
63 125 1
63 82 -2
63 117 0
63 70 3
63 151 -9
63 73 6
63 140 3
63 124 8
63 94 1
63 88 -4
63 132 -6
63 89 -2
63 128 -4
63 122 -1
63 102 -2
63 113 1
63 159 -6
63 152 -5
64 142 -5
64 131 -3
64 121 -1
64 146 -1
64 120 9
64 90 -5
64 91 9
64 67 -4
64 107 10
64 145 8
64 136 -6
64 113 -10
64 69 10
64 116 -9
64 128 0
64 141 10
64 158 -7
64 66 6
64 143 9
64 135 5
64 76 2
64 140 5
64 144 -8
64 139 -8
64 137 1
64 138 5
64 127 -5
64 110 4
64 102 1
64 81 7
64 153 10
64 74 6
64 97 10
64 94 0
64 75 -9
64 149 9
64 98 5
64 157 8
64 89 -1
64 99 2
64 114 -4
64 117 -10
64 77 10
64 103 -9
64 134 -7
64 124 5
64 86 8
64 151 8
64 126 5
64 92 1
64 147 6
64 95 -10
64 105 10
64 87 -10
64 125 8
65 104 6
65 147 -5
65 73 -5
65 107 -7
65 137 -10
65 119 3
65 114 -6
65 97 6
65 81 -3
65 121 7
65 159 2
65 149 -8
65 102 0
65 138 -8
65 71 -3
65 105 -3
65 127 5
65 94 8
65 135 10
65 99 5
65 88 0
65 112 2
65 111 -6
65 136 -2
65 146 0
65 98 -6
65 126 -6
65 124 -4
65 152 -10
65 140 5
65 95 7
65 125 1
65 86 3
65 92 -7
65 108 3
65 90 -10
65 96 2
65 67 10
65 72 -5
65 78 3
65 68 -1
66 129 9
66 160 -9
66 146 -8
66 88 -6
66 89 -5
66 100 9
66 155 7
66 71 -9
66 156 3
66 78 -9
66 137 5
66 91 -4
66 98 0
66 158 2
66 143 0
66 103 7
66 128 -4
66 92 8
66 151 10
66 114 9
66 90 -5
66 77 -10
66 99 10
66 115 7
66 147 -6
66 104 -8
66 116 1
66 153 -5
66 145 8
66 74 -9
66 140 -10
66 80 3
66 112 -10
66 150 -8
66 117 -4
66 83 4
66 111 1
66 125 -4
66 96 -4
66 139 -1
66 148 10
66 118 -2
66 95 -9
66 154 5
66 142 10
66 159 8
66 87 0
66 81 -10
66 72 0
67 117 -10
67 95 10
67 119 8
67 105 0
67 142 -2
67 148 5
67 108 -3
67 138 10
67 93 3
67 155 -6
67 113 9
67 151 4
67 71 -6
67 156 -6
67 110 6
67 98 -3
67 145 -4
67 104 4
67 134 4
67 77 2
67 124 8
67 146 -7
67 91 6
67 84 -8
67 69 -4
67 114 4
67 80 10
67 75 3
67 106 -6
67 147 -8
67 85 0
67 99 -9
67 128 0
67 88 5
67 137 -4
67 73 3
67 72 -10
67 109 -2
67 120 -9
67 82 -10
67 103 -1
67 122 5
67 76 9
67 70 -8
67 157 5
67 78 4
67 152 3
67 107 6
68 83 6
68 76 -5
68 114 -2
68 94 -2
68 88 6
68 110 5
68 82 5
68 140 -7
68 119 -7
68 97 3
68 155 2
68 153 -1
68 95 -10
68 103 -5
68 142 10
68 151 -6
68 80 10
68 91 -9
68 108 5
68 93 -6
68 79 4
68 104 6
68 102 -3
68 74 -6
68 120 7
68 115 10
68 146 2
68 149 1
68 90 -4
68 72 0
68 133 3
68 73 -6
68 147 -6
68 130 -9
68 139 -8
68 141 4
68 128 -7
68 145 8
68 87 -6
68 157 -10
68 125 10
68 138 -3
68 100 -2
68 86 -6
69 95 5
69 131 -9
69 117 -6
69 101 -6
69 102 8
69 105 7
69 112 -10
69 89 -1
69 151 10
69 118 -4
69 113 0
69 132 -8
69 128 2
69 106 9
69 83 3
69 139 3
69 86 -9
69 148 3
69 159 10
69 74 0
69 100 6
69 152 -9
69 85 -5
69 111 9
69 136 6
69 150 -10
69 98 7
69 78 -3
69 77 8
69 81 -6
69 119 -6
69 82 -2
69 80 7
69 158 -1
69 84 -4
69 96 0
69 146 -9
69 99 4
69 73 8
69 140 -8
69 156 -1
69 103 -5
69 134 9
70 90 0
70 101 7
70 100 -10
70 118 -5
70 122 2
70 110 8
70 142 -1
70 97 5
70 87 -3
70 91 -4
70 92 5
70 149 -1
70 138 7
70 147 -5
70 96 0
70 112 9
70 156 -1
70 115 -10
70 159 -10
70 75 6
70 105 -4
70 132 -7
70 137 -2
70 134 -4
70 133 5
70 119 -3
70 127 -8
70 141 -1
70 160 2
70 86 -8
70 80 6
70 116 -2
70 94 5
70 82 -9
70 73 4
70 129 8
70 78 9
70 150 9
70 71 7
70 88 -2
70 111 1
70 95 7
70 148 -8
70 151 4
70 145 6
70 89 -5
70 131 1
70 125 -2
70 104 -5
70 144 -1
70 99 -9
70 154 -1
70 98 -7
70 79 -7
70 135 -10
71 148 7
71 139 -7
71 101 6
71 76 9
71 80 -1
71 77 -10
71 138 0
71 125 9
71 96 -1
71 78 -3
71 79 -4
71 75 -7
71 103 4
71 118 4
71 129 0
71 158 8
71 91 -6
71 157 9
71 110 -5
71 137 7
71 130 4
71 116 -2
71 107 -8
71 84 9
71 93 6
71 144 4
71 156 -3
71 123 -1
71 136 -5
71 92 8
71 143 10
71 119 9
71 127 -10
71 104 -9
71 141 -1
71 122 -4
71 102 -7
71 86 2
71 115 -8
72 146 -9
72 80 -5
72 79 -6
72 109 6
72 143 10
72 129 3
72 97 6
72 132 -4
72 106 -6
72 116 -7
72 88 7
72 110 1
72 122 3
72 84 -7
72 123 2
72 94 0
72 149 -4
72 131 9
72 98 2
72 91 9
72 138 -3
72 82 -2
72 124 1
72 87 5
72 120 2
72 137 -9
72 102 8
72 150 -4
72 90 3
72 103 2
72 152 -6
72 154 -5
72 111 -6
72 112 -8
72 100 5
72 104 3
72 155 7
72 121 -10
72 113 4
72 130 1
72 89 3
72 135 -3
73 129 -4
73 131 -10
73 113 -8
73 100 5
73 117 10
73 77 -6
73 147 8
73 136 -2
73 119 1
73 88 10
73 99 -7
73 122 -6
73 82 -4
73 80 3
73 96 -10
73 116 9
73 74 3
73 124 -4
73 105 10
73 90 -2
73 145 -8
73 134 -9
73 150 -6
73 104 3
73 155 4
73 127 -4
73 114 -3
73 146 -6
73 143 -7
73 106 9
73 112 -2
73 102 7
73 138 1
73 144 -2
73 115 -7
73 103 -9
73 91 9
73 98 3
73 158 -7
73 126 -7
73 78 4
73 125 6
73 92 9
73 79 5
73 153 -6
73 111 -5
73 107 -9
74 112 -4
74 93 8
74 109 -1
74 98 9
74 160 0
74 131 -1
74 153 0
74 87 1
74 142 6
74 159 0
74 141 -9
74 134 -5
74 140 0
74 113 9
74 101 -9
74 135 9
74 116 5
74 118 3
74 97 8
74 123 4
74 128 2
74 130 -7
74 84 -9
74 146 -7
74 156 -1
74 126 6
74 91 -2
74 88 -6
74 115 1
74 79 5
74 121 -5
74 127 -6
74 125 7
74 124 -3
74 76 -8
74 90 7
74 114 6
75 158 3
75 130 2
75 99 5
75 122 -3
75 116 6
75 96 -8
75 95 5
75 87 7
75 147 10
75 98 -7
75 157 -9
75 79 1
75 146 -7
75 120 -2
75 135 10
75 141 4
75 127 -3
75 84 -9
75 148 1
75 103 10
75 108 10
75 114 -3
75 102 -2
75 151 0
75 112 -4
75 156 9
75 77 -8
75 88 -4
75 101 5
75 115 -7
75 107 -1
75 78 -8
75 152 4
75 129 -8
75 104 -6
75 126 -5
75 136 5
75 153 3
75 140 6
75 124 1
75 139 9
75 118 -10
75 83 8
75 106 -10
75 90 0
75 134 2
75 105 -1
75 80 -5
75 150 -7
76 128 -8
76 141 7
76 100 0
76 135 -2
76 142 10
76 77 -8
76 121 2
76 120 6
76 147 -1
76 157 -2
76 158 -7
76 91 8
76 81 -7
76 103 -3
76 87 8
76 104 4
76 143 -6
76 89 10
76 148 1
76 117 -2
76 102 -10
76 109 -8
76 110 2
76 118 -8
76 156 -6
76 149 -10
76 138 8
76 140 5
76 144 10
76 139 6
76 136 -7
76 114 7
76 95 -4
76 130 -9
76 123 5
76 108 -3
76 94 4
76 111 0
77 123 -6
77 86 0
77 78 10
77 82 2
77 134 3
77 150 -10
77 129 -9
77 138 4
77 93 8
77 140 10
77 81 -3
77 153 10
77 105 -6
77 141 3
77 90 -7
77 108 10
77 91 7
77 83 -4
77 113 -5
77 154 1
77 85 -4
77 109 1
77 106 2
77 119 2
77 84 -9
77 120 10
77 132 9
77 130 5
77 152 2
77 158 0
77 139 -3
77 115 -1
77 126 5
77 145 3
77 127 1
77 146 6
78 90 1
78 121 -4
78 123 -2
78 95 -2
78 127 -3
78 100 7
78 99 4
78 103 -9
78 135 -8
78 137 1
78 91 1
78 108 -8
78 158 7
78 151 2
78 126 2
78 109 -1
78 120 -2
78 88 4
78 133 -10
78 154 -1
78 106 -9
78 136 2
78 140 1
78 125 8
78 102 10
78 130 5
78 153 7
78 113 -6
78 149 8
78 144 0
78 152 -1
78 83 7
78 139 3
78 131 -5
79 86 -7
79 98 7
79 150 1
79 103 -1
79 146 8
79 131 1
79 154 -9
79 136 9
79 156 -2
79 93 1
79 90 3
79 144 8
79 83 2
79 109 3
79 112 -2
79 82 9
79 89 -9
79 110 1
79 125 10
79 123 7
79 116 -2
79 97 -9
79 115 9
79 117 9
79 113 7
79 128 -8
79 140 8
79 157 9
79 153 4
79 94 6
79 100 0
79 105 4
79 88 -4
79 152 1
79 102 -3
79 142 -9
79 85 -7
79 111 10
79 107 -6
79 151 1
79 160 0
79 158 -6
79 135 6
79 96 7
79 145 -2
79 143 0
80 146 -2
80 99 0
80 91 2
80 119 -3
80 87 10
80 118 6
80 89 -2
80 95 -1
80 122 6
80 100 0
80 143 -6
80 144 9
80 130 9
80 139 3
80 98 -4
80 123 7
80 114 -2
80 120 9
80 124 1
80 108 5
80 112 4
80 86 10
80 128 7
80 121 -8
80 153 6
80 159 -8
80 96 -9
80 140 -9
80 129 2
80 84 5
80 156 10
80 134 -1
80 102 0
80 132 6
80 117 5
80 154 5
80 133 1
80 116 -3
80 142 -3
80 94 -3
80 145 3
80 151 0
80 113 -8
80 126 -10
80 160 -6
81 85 5
81 101 9
81 131 -4
81 105 -7
81 93 10
81 98 2
81 133 9
81 110 -5
81 86 6
81 103 -6
81 82 2
81 137 1
81 84 -7
81 125 -2
81 97 -5
81 160 -2
81 157 -3
81 108 1
81 140 5
81 128 7
81 87 9
81 102 8
81 136 -5
81 111 4
81 154 -9
81 113 -5
81 107 -7
81 116 3
81 135 -3
81 100 5
81 127 -8
81 114 1
81 151 3
81 119 -8
81 142 1
81 92 4
81 94 -8
82 95 7
82 153 -4
82 116 6
82 102 8
82 156 5
82 133 -7
82 108 4
82 139 -2
82 96 -9
82 142 6
82 117 10
82 119 -5
82 125 2
82 136 -5
82 141 -2
82 160 -4
82 159 -8
82 157 4
82 104 1
82 137 -6
82 124 -10
82 158 -3
82 152 -1
82 145 10
82 118 -5
82 144 -4
82 121 -9
82 109 -8
82 114 7
82 155 -1
82 107 -6
82 146 -1
82 140 4
82 85 6
82 151 0
82 90 -8
82 101 -3
82 86 -5
82 103 -7
83 95 -6
83 114 0
83 136 -3
83 123 -6
83 96 -2
83 130 7
83 137 -9
83 160 -10
83 97 6
83 89 -8
83 120 -9
83 158 4
83 141 -5
83 105 7
83 142 2
83 154 8
83 151 4
83 139 1
83 101 -3
83 138 10
83 91 -1
83 84 -2
83 153 4
83 155 6
83 93 6
83 106 6
83 156 -3
83 140 8
83 88 10
83 119 -1
83 87 2
84 108 -1
84 127 10
84 142 -10
84 100 2
84 159 10
84 144 10
84 91 7
84 158 -6
84 134 -3
84 146 -5
84 117 8
84 116 -1
84 155 -10
84 153 -4
84 105 6
84 160 -8
84 97 3
84 112 -2
84 122 -10
84 101 3
84 140 0
84 88 -5
84 92 9
84 128 -1
84 141 -2
84 151 -2
84 107 6
84 113 -2
84 109 8
84 106 3
84 99 5
84 103 4
84 95 -4
84 93 -1
84 98 4
84 86 -8
84 125 -8
84 138 -7
84 119 -2
84 135 -2
85 138 -1
85 136 5
85 139 2
85 129 -6
85 109 10
85 86 -6
85 116 -1
85 95 5
85 87 9
85 111 -8
85 112 4
85 104 7
85 117 3
85 114 -4
85 130 -1
85 122 -3
85 102 2
85 143 6
85 107 -2
85 92 4
85 98 -7
85 119 6
85 127 -6
85 124 2
85 146 -5
85 96 9
85 125 6
85 150 6
85 144 2
85 106 -6
85 115 -5
85 135 -9
85 126 10
85 155 6
85 152 6
85 151 -9
85 90 8
86 99 -1
86 135 -3
86 90 5
86 122 -2
86 119 4
86 107 4
86 134 0
86 120 -5
86 139 5
86 147 7
86 141 -8
86 87 -1
86 115 2
86 159 -2
86 149 2
86 116 -8
86 128 8
86 130 -8
86 146 3
86 121 0
86 118 9
86 100 1
86 92 1
86 102 -2
86 156 0
86 109 -8
86 143 4
86 125 -10
86 104 -8
87 159 5
87 91 0
87 150 0
87 89 -8
87 115 10
87 155 -6
87 92 -8
87 113 -8
87 135 7
87 96 3
87 145 -7
87 102 1
87 101 -4
87 146 9
87 144 -5
87 143 6
87 157 6
87 95 -1
87 100 9
87 105 10
87 119 3
87 130 -5
87 99 -6
87 132 2
87 114 -6
87 110 1
87 140 7
87 125 -3
87 88 9
87 104 6
87 148 5
87 133 5
87 156 8
87 131 -6
87 108 10
87 98 2
87 141 -4
87 142 -10
87 124 -5
87 160 -9
87 129 -8
88 151 4
88 160 -9
88 131 9
88 109 -7
88 119 7
88 97 1
88 118 -3
88 149 -6
88 156 -1
88 103 3
88 135 -8
88 143 9
88 108 5
88 111 -9
88 115 -9
88 137 3
88 140 -9
88 113 6
88 158 -3
88 154 7
88 130 -1
88 138 -1
88 106 -1
88 91 0
88 100 1
88 128 7
88 142 -4
88 94 0
88 98 4
88 112 0
88 125 -4
88 124 -1
88 146 -9
88 123 10
88 141 -8
88 139 6
88 148 -4
88 127 -7
88 132 6
88 93 -8
88 150 -3
88 89 -8
89 97 10
89 144 9
89 145 2
89 116 -5
89 111 6
89 129 10
89 128 1
89 107 -9
89 105 -5
89 127 -6
89 151 -1
89 159 0
89 109 5
89 102 -6
89 131 7
89 114 9
89 112 4
89 115 -2
89 95 -8
89 132 -7
89 142 -1
89 98 -1
89 133 2
89 141 -5
89 153 10
89 146 8
89 138 -7
89 99 0
89 148 -6
89 121 -3
89 157 -1
89 160 1
89 103 -7
89 117 7
89 122 7
90 111 2
90 98 -2
90 128 2
90 141 -3
90 158 -10
90 151 2
90 107 1
90 97 1
90 101 -6
90 154 8
90 116 -10
90 138 -7
90 155 10
90 149 10
90 156 8
90 121 9
90 108 4
90 150 10
90 152 -10
90 148 -5
90 139 2
90 131 7
90 140 -4
90 153 -8
90 136 6
90 137 10
90 92 -6
90 113 0
90 122 -10
90 94 -9
90 126 10
90 157 6
90 144 -4
90 160 -5
90 132 1
90 125 -7
90 134 -4
90 123 -4
90 117 -7
91 129 4
91 135 6
91 134 -5
91 145 -1
91 102 10
91 158 -2
91 126 -8
91 124 -2
91 140 -5
91 157 -8
91 97 -10
91 154 -1
91 118 4
91 144 -3
91 133 -5
91 103 2
91 122 7
91 130 1
91 105 -9
91 139 -4
91 143 8
91 114 -2
91 117 -8
91 152 -9
91 137 0
91 123 4
91 108 -4
91 112 -5
91 93 -2
91 155 4
91 113 8
91 107 8
91 128 -3
91 111 2
91 153 4
91 151 -2
92 140 2
92 144 1
92 132 -6
92 138 -1
92 128 1
92 141 8
92 148 -8
92 104 0
92 103 2
92 137 -8
92 96 0
92 109 3
92 153 5
92 127 -2
92 123 3
92 120 -2
92 149 8
92 98 -7
92 93 8
92 107 -2
92 134 -5
92 152 0
92 117 -3
92 115 8
92 116 -10
92 118 -2
92 136 -6
92 100 4
92 155 -5
92 129 -8
92 111 -6
93 138 -8
93 133 1
93 122 10
93 115 0
93 145 -7
93 157 4
93 101 8
93 117 9
93 152 8
93 148 -1
93 97 -7
93 126 -4
93 96 -4
93 127 1
93 109 8
93 134 -8
93 105 -8
93 120 -2
93 151 7
93 160 -6
93 150 2
93 156 -3
93 153 -7
93 159 8
93 118 7
93 123 -8
93 143 9
93 136 -6
93 114 8
93 111 -1
93 124 -4
93 128 10
93 100 0
93 113 -3
93 125 -1
93 155 -10
93 130 9
93 132 3
93 99 -4
94 155 -10
94 97 -1
94 122 0
94 133 -6
94 106 7
94 142 -6
94 127 -5
94 154 3
94 128 3
94 156 6
94 140 -1
94 115 -2
94 138 -3
94 147 6
94 157 -1
94 118 7
94 132 1
94 113 -8
94 101 8
94 143 -7
94 96 3
94 116 7
94 137 6
94 148 -1
94 102 -2
94 126 -1
94 134 6
94 117 6
94 136 4
94 124 -7
94 130 -5
95 122 7
95 160 -3
95 109 -5
95 116 10
95 150 7
95 130 -1
95 128 -9
95 105 -1
95 96 -9
95 117 9
95 149 -1
95 118 3
95 103 -8
95 134 -1
95 99 -7
95 148 -3
95 154 -5
95 124 0
95 143 -2
95 141 0
95 144 -5
95 138 3
95 139 -7
95 147 5
95 159 -8
95 137 -3
95 152 -7
95 104 -1
95 155 -9
95 106 4
96 119 -4
96 100 5
96 103 7
96 138 -10
96 157 4
96 112 -4
96 144 -8
96 147 -1
96 101 -2
96 126 -9
96 151 7
96 132 -10
96 160 10
96 106 -9
96 124 8
96 131 -2
96 104 2
96 102 2
96 139 9
96 128 -6
96 148 -3
96 141 6
96 115 6
96 110 1
96 111 -9
96 116 9
96 150 9
96 129 8
96 122 8
96 154 -8
96 146 -3
96 137 -8
97 124 1
97 141 9
97 103 3
97 123 -4
97 104 -2
97 105 4
97 154 -9
97 156 -4
97 144 -1
97 119 -3
97 125 9
97 131 -9
97 147 1
97 133 7
97 135 -2
97 130 9
97 142 0
97 157 4
97 145 1
97 106 -4
97 109 9
97 158 9
97 139 -4
97 114 -9
97 116 -10
97 153 -5
97 136 -4
97 148 -5
97 121 -5
98 143 -1
98 151 0
98 155 10
98 104 -10
98 142 9
98 148 2
98 105 -3
98 100 10
98 99 -1
98 106 -5
98 111 -5
98 126 -3
98 107 -1
98 102 7
98 125 10
98 132 1
98 160 -5
98 114 -2
98 157 -3
98 127 7
98 137 2
98 138 5
98 154 -1
98 159 -9
98 158 4
98 133 9
98 145 6
98 108 3
99 113 6
99 138 4
99 127 -2
99 137 3
99 103 4
99 133 10
99 142 -5
99 145 -9
99 147 3
99 156 -8
99 150 -5
99 159 1
99 112 -1
99 120 -8
99 126 -2
99 108 -7
99 104 6
99 139 10
99 144 -4
99 111 -9
99 151 7
99 143 -6
99 128 8
99 149 -4
99 148 10
99 116 5
99 109 -8
99 135 -9
99 121 -2
99 152 -1
99 125 -6
99 134 -2
99 122 -2
99 141 10
100 151 -2
100 119 -2
100 157 10
100 147 9
100 155 -8
100 144 1
100 109 8
100 142 -1
100 120 5
100 135 8
100 118 2
100 150 8
100 104 -5
100 136 -9
100 146 -1
100 105 1
100 117 -5
100 129 0
100 112 -6
100 140 -8
100 159 5
100 116 -2
100 121 -4
100 128 0
100 153 -3
100 110 -6
100 122 -4
100 126 6
100 152 -3
100 131 9
100 143 1
101 126 2
101 137 7
101 156 -1
101 158 -1
101 160 -3
101 115 -5
101 144 -8
101 139 8
101 136 -10
101 112 3
101 138 -3
101 102 5
101 104 6
101 151 -10
101 134 0
101 113 -2
101 131 9
101 153 -2
101 135 2
101 116 4
101 114 2
101 119 5
101 123 7
101 154 4
101 111 6
101 122 5
101 107 -8
101 109 4
101 140 -7
101 152 -10
101 103 6
101 110 -6
101 120 -4
102 155 1
102 150 0
102 129 0
102 153 -8
102 125 -2
102 157 2
102 131 -3
102 116 -6
102 145 6
102 143 5
102 128 -6
102 107 -8
102 124 3
102 152 -3
102 109 -7
102 140 -2
102 113 9
102 137 3
102 147 -10
102 144 -10
102 139 -2
102 105 -5
102 111 -7
102 120 -4
102 135 3
102 108 -1
102 160 3
103 138 -7
103 148 8
103 130 -5
103 151 -1
103 107 1
103 134 -6
103 160 2
103 124 9
103 106 5
103 126 6
103 152 -9
103 145 -3
103 111 10
103 109 -2
103 139 4
103 108 8
103 114 -1
103 159 3
103 132 -4
103 127 1
103 128 3
103 150 9
103 117 -10
103 110 7
103 113 -6
103 140 -5
103 122 3
103 135 2
103 142 -8
103 149 -7
104 106 -5
104 130 10
104 144 -4
104 107 5
104 157 -1
104 159 4
104 145 -1
104 115 6
104 138 -8
104 160 9
104 112 -1
104 143 -4
104 117 -9
104 116 4
104 108 -5
104 105 -7
104 119 -5
104 134 -6
104 154 -8
104 152 -6
104 156 9
104 121 2
104 111 -3
104 133 -1
104 147 7
105 122 -5
105 123 8
105 148 4
105 119 -7
105 130 10
105 126 0
105 112 -9
105 144 -8
105 114 -4
105 134 -6
105 132 -9
105 136 -6
105 120 5
105 124 6
105 133 2
105 145 6
105 118 7
105 110 -4
105 128 -7
105 160 -5
105 125 5
105 113 -4
105 141 -8
105 153 9
105 159 9
106 147 -8
106 153 2
106 115 -2
106 150 2
106 148 7
106 135 3
106 117 7
106 152 1
106 159 2
106 112 -10
106 140 -7
106 121 -3
106 125 3
106 122 4
106 154 -4
106 107 -7
106 132 -6
106 151 -9
106 158 7
106 130 -5
106 109 6
106 149 -4
106 123 9
106 136 -8
106 145 -8
106 131 -3
106 120 -10
106 114 -4
107 157 2
107 132 -6
107 140 1
107 117 10
107 153 -10
107 139 -3
107 110 5
107 123 -8
107 135 -7
107 119 1
107 118 3
107 116 -2
107 109 -6
107 154 -10
107 133 10
107 143 -10
107 152 0
107 160 10
107 144 -2
107 113 -8
107 150 -6
107 114 2
107 141 2
107 151 -7
107 126 8
107 115 5
107 125 7
107 108 9
107 145 6
107 148 9
108 128 -3
108 160 -2
108 155 9
108 154 2
108 117 4
108 152 9
108 156 10
108 136 -4
108 133 8
108 131 -6
108 147 -4
108 121 -4
108 135 8
108 158 3
108 159 5
108 157 3
108 150 8
108 119 10
108 141 1
108 115 4
108 126 -6
108 151 -9
108 149 2
108 116 4
108 139 9
108 153 -10
108 140 -2
109 122 5
109 140 -7
109 143 4
109 132 -1
109 120 4
109 111 -2
109 115 -1
109 138 -2
109 145 -10
109 118 -2
109 146 2
109 131 -1
109 158 -6
109 141 0
109 139 9
109 124 6
109 159 -5
109 137 9
109 157 -7
109 123 8
109 112 -1
109 117 0
109 129 4
109 156 7
109 114 7
109 133 9
109 119 -1
110 156 9
110 153 -9
110 138 7
110 125 5
110 148 -7
110 147 5
110 114 -10
110 155 3
110 123 2
110 122 6
110 121 -6
110 158 -3
110 128 10
110 151 9
110 145 -5
110 144 -6
110 141 -10
110 140 2
110 136 -3
110 124 -7
110 129 -4
110 116 9
110 159 1
110 130 -3
110 127 -8
111 116 -2
111 153 10
111 151 -5
111 149 -8
111 156 -4
111 143 5
111 138 -6
111 160 1
111 154 2
111 133 -8
111 130 10
111 146 -1
111 119 -9
111 136 -2
111 124 1
111 158 5
111 134 -4
111 121 3
111 142 0
111 129 0
111 117 -2
111 132 1
111 145 -5
111 141 4
111 128 1
111 152 -7
112 124 -5
112 119 3
112 125 8
112 123 10
112 140 -3
112 130 -5
112 120 7
112 135 -1
112 150 1
112 152 2
112 139 -1
112 132 -6
112 149 9
112 138 0
112 118 -2
112 142 7
112 145 5
112 153 2
113 121 8
113 128 -9
113 153 -6
113 158 0
113 145 10
113 150 1
113 160 3
113 143 8
113 144 -6
113 119 -10
113 138 -10
113 129 -8
113 146 10
113 148 -6
113 137 -2
113 130 10
113 155 -8
113 116 -9
113 154 4
113 134 3
113 149 7
113 124 3
113 126 -5
113 142 -3
113 140 -2
113 115 -7
113 127 7
114 145 -6
114 148 -2
114 131 3
114 157 4
114 121 -7
114 146 -3
114 136 -3
114 139 -8
114 142 -4
114 117 -10
114 160 -9
114 133 7
114 120 -1
114 153 5
114 147 -5
114 132 8
114 128 10
114 149 -4
114 152 -1
114 144 -4
114 140 5
114 123 -8
114 150 0
114 124 -10
115 145 4
115 152 -5
115 137 9
115 154 10
115 158 3
115 117 5
115 128 4
115 136 4
115 160 0
115 140 3
115 156 1
115 149 2
115 122 9
115 123 8
115 157 -2
115 133 6
115 119 -2
115 159 8
116 160 -1
116 145 7
116 144 0
116 157 7
116 122 9
116 117 5
116 127 5
116 134 2
116 137 9
116 121 5
116 132 -3
116 123 -1
116 120 1
116 151 7
116 124 2
116 142 9
116 135 -8
116 143 -4
116 155 -2
116 118 -5
116 130 5
116 156 -3
117 158 2
117 157 -1
117 135 -9
117 121 -5
117 128 5
117 141 -5
117 133 8
117 150 -10
117 148 -8
117 123 -9
117 124 -3
117 154 5
117 130 -7
117 139 7
117 152 -2
117 137 -4
117 118 0
117 132 1
117 145 0
117 134 3
117 146 -4
117 149 7
118 123 3
118 142 -9
118 157 3
118 149 -2
118 125 9
118 147 -5
118 155 -4
118 129 -3
118 133 9
118 148 -1
118 151 10
118 152 10
118 121 2
118 158 3
118 140 8
118 139 7
118 137 -8
119 121 0
119 120 8
119 137 -2
119 153 0
119 141 -8
119 135 1
119 127 8
119 123 -7
119 132 -1
119 150 -8
119 144 -5
119 146 6
119 128 4
119 130 2
120 140 -9
120 149 10
120 152 10
120 126 9
120 135 0
120 144 -3
120 158 10
120 159 10
120 123 -8
120 141 3
120 143 -3
120 139 5
120 157 1
120 127 -5
120 133 -3
120 147 -10
120 150 6
120 136 -6
120 145 -4
120 160 -4
120 154 5
120 132 -8
121 143 10
121 156 5
121 152 4
121 134 -8
121 149 -9
121 130 1
121 144 4
121 140 8
121 154 1
121 137 9
121 157 -10
121 135 -8
121 138 -1
121 160 -2
121 155 0
121 142 10
121 159 -3
121 150 3
122 155 9
122 124 -8
122 128 -6
122 159 -3
122 158 6
122 129 3
122 147 -3
122 130 -6
122 160 10
122 146 -9
122 137 2
122 132 8
122 135 -5
122 149 0
122 126 6
122 142 1
122 152 9
123 137 -1
123 158 3
123 145 4
123 135 -8
123 150 4
123 129 3
123 146 -4
123 140 -4
123 153 -2
123 148 6
123 155 -9
123 132 5
123 131 0
123 136 -6
123 139 4
123 134 -9
124 126 4
124 129 1
124 139 5
124 155 5
124 136 -6
124 150 -2
124 158 9
124 138 -1
124 152 6
124 143 0
124 140 1
124 154 -1
124 132 0
124 145 -9
124 125 -6
124 160 5
125 150 -3
125 139 0
125 157 -5
125 138 7
125 151 3
125 127 -3
125 155 5
125 160 -7
125 134 5
125 159 6
125 128 -10
125 143 -2
125 131 8
125 135 -3
125 154 8
125 144 6
125 147 -2
125 141 -7
125 148 -5
125 140 1
126 146 -7
126 128 8
126 133 7
126 145 -2
126 157 -8
126 137 -10
126 130 -5
126 129 -7
126 158 7
126 152 -2
126 139 -6
126 141 -9
126 142 0
126 131 4
126 138 8
126 156 -5
126 155 2
127 151 8
127 146 5
127 136 10
127 137 -6
127 141 6
127 147 -9
127 133 2
127 131 -4
127 134 -6
127 144 -3
127 153 -10
127 150 -9
127 157 -10
127 149 -10
127 160 5
127 159 -8
128 155 7
128 145 -8
128 150 5
128 136 -10
128 134 -1
128 147 -7
128 146 8
128 148 -7
128 141 -7
128 135 -1
128 133 5
128 153 -1
128 132 -9
129 136 6
129 132 3
129 159 -6
129 157 7
129 141 -6
129 139 8
129 143 -1
129 140 1
129 131 -1
129 146 6
129 150 -9
129 149 0
129 133 5
129 154 5
129 135 0
129 153 9
130 133 6
130 134 6
130 155 -6
130 143 2
130 139 7
130 137 -8
130 142 -1
130 153 -9
130 158 5
131 152 -3
131 157 -5
131 150 0
131 136 -3
131 144 6
131 151 3
131 137 -5
131 133 -5
131 153 -6
131 143 -8
131 135 -6
131 156 -3
132 146 -4
132 138 1
132 134 -5
132 148 -7
132 143 -5
132 136 4
132 154 -2
132 145 -9
132 147 1
132 137 1
132 142 -8
132 149 -6
132 157 6
133 146 4
133 156 -3
133 141 3
133 155 -1
133 158 -7
133 149 9
133 150 -1
133 154 -8
133 142 -8
133 159 -5
133 152 6
133 160 6
133 148 2
134 160 8
134 158 2
134 136 10
134 154 -7
134 151 5
134 157 4
134 139 2
134 149 9
134 145 -9
134 137 6
134 141 0
135 153 2
135 148 -8
135 145 -6
135 147 -10
135 160 9
135 146 8
135 154 -6
135 156 -8
135 144 -4
135 151 0
136 154 9
136 148 -4
136 159 -10
136 142 -3
136 147 5
136 143 0
136 160 -4
136 158 -3
136 155 -7
136 145 -4
137 160 3
137 144 6
137 152 -2
137 155 5
137 156 9
137 158 6
137 159 0
137 138 6
137 147 -6
137 149 4
138 152 10
138 159 0
138 139 -4
138 144 10
138 145 10
138 142 -3
138 153 -5
139 144 -10
139 154 2
139 140 3
139 148 9
139 142 -10
139 157 -5
139 159 -3
139 149 5
139 143 -2
139 158 8
140 151 -9
140 153 0
140 142 -2
140 160 -9
140 147 6
140 141 -10
140 150 3
140 144 7
141 152 -4
141 160 -7
141 159 6
141 156 2
141 150 9
141 143 6
141 153 1
141 149 1
141 147 -2
141 155 7
141 146 8
142 149 4
142 148 10
142 150 -10
142 145 -4
142 143 -7
142 158 8
142 146 -7
142 156 -6
143 147 10
143 151 -7
143 148 -8
143 156 -8
143 157 10
143 154 4
143 149 1
144 150 5
144 148 1
144 154 -9
144 157 -1
144 147 6
144 156 -8
144 155 9
144 153 6
145 158 -7
145 150 3
145 147 -7
145 156 -3
145 149 1
145 148 -1
145 159 1
145 152 -6
146 159 10
146 155 -3
146 154 0
146 147 6
146 151 -2
146 148 6
146 150 -5
147 151 -3
147 148 8
147 158 -5
147 155 -5
147 159 -5
147 152 -6
147 153 -2
148 152 -2
148 158 -4
148 159 7
148 149 5
148 155 -6
148 154 4
148 151 -7
149 157 1
149 158 3
149 151 -8
149 159 7
149 154 2
149 156 0
149 155 7
149 153 -8
150 160 -7
150 159 7
150 153 9
150 151 0
151 157 6
151 153 3
151 159 8
151 158 -9
151 160 4
152 157 0
152 153 7
152 159 1
153 160 9
153 155 -2
153 154 1
153 157 -2
153 158 10
153 156 -6
154 158 8
154 157 10
154 155 0
155 156 1
155 159 0
155 160 -7
157 160 5
158 160 -1
158 159 -2
159 160 0


==> anc/instances/benchmark/maxCutMet/w05_180.0 <==
180 8055 
1 92 1
1 16 9
1 6 1
1 158 10
1 164 7
1 37 2
1 123 1
1 93 -5
1 79 -2
1 171 8
1 138 8
1 178 -10
1 39 -9
1 102 -4
1 122 9
1 159 5
1 140 1
1 89 8
1 104 -3
1 87 5
1 106 4
1 77 4
1 133 -8
1 156 8
1 168 1
1 165 7
1 166 -6
1 18 1
1 2 -1
1 36 -5
1 88 0
1 105 -7
1 27 9
1 52 9
1 132 0
1 119 -10
1 148 -6
1 81 -7
1 152 -3
1 108 -5
1 139 -7
1 114 -7
1 13 -9
1 63 5
1 134 -1
1 157 4
1 30 -1
1 75 9
1 61 -5
1 160 7
1 32 -2
1 41 6
1 96 -1
1 58 -5
1 56 -3
1 38 0
1 109 2
1 150 -8
1 57 1
1 44 -7
1 107 2
1 72 8
1 80 3
1 53 -4
1 46 -2
1 21 -3
1 23 9
1 29 -1
1 85 6
1 144 7
1 91 8
1 19 -5
1 177 0
1 68 -2
1 71 10
1 155 1
1 60 9
1 5 -2
1 84 2
1 120 -9
1 111 -1
1 103 -1
1 70 -1
1 97 4
1 131 -8
1 98 6
1 34 3
1 74 -8
1 62 0
1 20 1
1 51 -6
1 135 5
1 78 3
1 113 -6
1 94 10
1 121 -4
1 83 -2
1 54 -9
2 121 6
2 174 -7
2 115 8
2 152 5
2 107 -2
2 101 0
2 3 0
2 66 6
2 155 -8
2 84 6
2 128 -7
2 59 -10
2 56 -1
2 42 -3
2 105 -2
2 149 6
2 135 -1
2 177 -3
2 6 -3
2 158 0
2 81 6
2 108 -10
2 75 -3
2 5 6
2 161 -4
2 21 -10
2 60 -3
2 58 -6
2 19 -3
2 41 1
2 18 -5
2 151 3
2 26 -7
2 144 10
2 30 1
2 38 -3
2 34 -9
2 116 -5
2 14 5
2 166 8
2 122 7
2 156 -5
2 97 1
2 73 -5
2 64 3
2 68 0
2 89 -8
2 94 -7
2 85 -7
2 130 8
2 168 2
2 114 4
2 61 9
2 137 -9
2 65 -5
2 22 -1
2 129 0
2 87 -9
2 25 10
2 79 -5
2 140 -8
2 28 -6
2 157 7
2 123 4
2 167 10
2 179 8
2 24 0
2 102 10
2 178 -7
2 146 10
2 103 -3
2 29 5
2 96 1
2 127 7
2 62 4
2 172 0
2 40 9
2 80 -10
2 53 -7
2 15 -2
2 51 0
2 54 -7
2 27 -4
2 143 -1
2 160 7
2 148 6
2 98 0
2 77 4
2 12 -7
2 7 6
2 110 1
2 45 2
2 11 -4
2 165 1
2 33 -1
3 130 7
3 75 9
3 135 3
3 95 9
3 10 -4
3 44 -8
3 166 -3
3 76 5
3 13 9
3 158 1
3 64 -6
3 92 -10
3 178 -10
3 163 5
3 176 0
3 42 -5
3 41 2
3 111 7
3 74 6
3 46 9
3 100 2
3 21 -9
3 83 -4
3 115 1
3 129 -8
3 56 -1
3 89 1
3 145 -5
3 48 -7
3 102 -3
3 146 10
3 124 8
3 57 -2
3 156 4
3 168 5
3 45 -3
3 143 6
3 93 -10
3 68 -7
3 50 -10
3 20 6
3 139 3
3 58 8
3 116 -3
3 114 -8
3 81 1
3 109 3
3 144 2
3 99 2
3 63 -6
3 174 -9
3 142 7
3 133 -10
3 128 5
3 61 0
3 27 8
3 147 -7
3 103 -7
3 85 10
3 108 -5
3 137 -5
3 173 -8
3 36 -8
3 25 0
3 49 7
3 40 1
3 14 1
3 120 -8
3 84 5
3 180 -3
3 8 8
3 161 -8
3 138 4
3 112 2
3 94 2
3 106 6
3 175 -4
3 131 7
3 32 10
3 136 10
3 119 6
3 38 7
3 162 -8
3 31 -10
3 126 7
3 169 8
3 141 0
3 29 7
4 67 -7
4 15 9
4 19 -3
4 145 8
4 83 8
4 177 9
4 56 9
4 53 5
4 141 7
4 169 4
4 51 -10
4 61 -2
4 37 -5
4 60 8
4 89 -7
4 112 1
4 151 0
4 174 7
4 114 -7
4 84 -5
4 21 1
4 75 -8
4 98 0
4 47 4
4 82 3
4 179 7
4 132 -8
4 20 -10
4 95 -7
4 64 -5
4 115 -8
4 24 -7
4 44 9
4 62 -6
4 176 -1
4 116 7
4 109 -4
4 118 8
4 102 -1
4 172 -9
4 147 7
4 121 -5
4 29 6
4 152 8
4 158 -6
4 96 0
4 106 0
4 36 2
4 93 -3
4 63 -3
4 55 0
4 171 5
4 122 -8
4 120 8
4 124 -3
4 31 -5
4 157 -6
4 160 -5
4 140 6
4 6 2
4 38 -9
4 23 3
4 136 5
4 42 7
4 131 7
4 72 -1
4 167 1
4 111 6
4 22 9
4 50 -1
4 165 -2
4 161 -3
4 178 0
4 150 6
4 173 3
4 79 -8
4 33 8
4 108 3
4 90 0
4 119 9
4 180 5
4 18 -8
4 149 -6
4 14 -2
4 139 8
4 143 -2
4 43 -8
4 94 -10
4 32 10
4 97 2
4 91 10
4 34 0
4 105 10
4 80 7
4 88 -5
4 162 -7
4 41 -3
4 155 -2
4 65 5
5 109 -1
5 61 -3
5 48 10
5 14 -6
5 22 8
5 106 -1
5 65 7
5 57 -5
5 35 -7
5 107 9
5 103 7
5 26 6
5 117 7
5 43 3
5 125 -4
5 119 -4
5 166 -9
5 69 2
5 80 8
5 83 -8
5 25 -6
5 24 1
5 44 -5
5 124 -1
5 154 2
5 12 -3
5 176 10
5 78 -10
5 27 2
5 20 -10
5 51 4
5 113 2
5 139 10
5 173 -9
5 54 3
5 59 2
5 34 -2
5 153 5
5 11 0
5 152 -2
5 37 -10
5 66 -9
5 120 8
5 56 7
5 7 5
5 143 9
5 63 -2
5 50 -1
5 99 -1
5 111 -6
5 67 -1
5 33 -1
5 155 -10
5 71 8
5 91 10
5 45 1
5 134 9
5 159 4
5 93 10
5 85 8
5 128 -9
5 127 6
5 112 3
5 114 8
5 105 4
5 79 -7
5 77 -9
5 175 8
5 94 5
5 122 -9
5 147 -9
5 110 10
5 163 -5
5 74 8
5 38 -8
5 81 -8
5 102 9
5 123 -7
5 42 -9
5 133 5
5 101 -10
5 116 1
5 23 6
5 41 -10
5 16 -2
5 32 -7
5 52 3
5 179 -2
5 140 -3
5 121 4
5 97 5
5 174 -9
6 104 9
6 129 -3
6 152 -5
6 76 -6
6 83 -3
6 30 -8
6 103 -10
6 40 -8
6 134 5
6 48 -8
6 138 -2
6 101 8
6 77 -3
6 147 -1
6 176 -5
6 110 2
6 91 3
6 73 3
6 34 -9
6 72 4
6 161 5
6 68 10
6 39 1
6 170 -5
6 148 -4
6 117 -1
6 21 -7
6 142 3
6 80 4
6 33 -4
6 47 8
6 139 2
6 45 -3
6 85 4
6 12 -1
6 59 -9
6 107 7
6 151 10
6 125 5
6 143 -5
6 97 -8
6 173 3
6 144 -8
6 9 1
6 52 -6
6 118 3
6 178 -1
6 26 9
6 18 2
6 109 -4
6 156 5
6 24 -9
6 65 0
6 86 8
6 160 -8
6 167 -5
6 124 5
6 159 0
6 62 3
6 14 -6
6 69 -9
6 87 -5
6 57 -2
6 168 4
6 158 -9
6 111 1
6 53 5
6 174 0
6 128 -1
6 64 -5
6 50 4
6 61 2
6 51 4
6 141 -3
6 49 4
6 115 -4
6 41 -6
6 155 1
6 114 7
6 157 6
6 133 0
6 98 4
6 154 4
6 74 8
7 48 10
7 93 -10
7 33 3
7 129 -9
7 130 -1
7 125 1
7 175 1
7 169 -9
7 91 0
7 45 9
7 163 -10
7 120 5
7 123 1
7 133 1
7 111 8
7 59 5
7 171 -6
7 53 -10
7 176 -1
7 135 1
7 37 10
7 74 2
7 126 10
7 131 9
7 138 -1
7 136 8
7 72 -9
7 26 -2
7 42 -3
7 58 -10
7 60 1
7 94 8
7 116 0
7 153 9
7 86 -3
7 30 0
7 67 -8
7 39 4
7 85 6
7 150 0
7 154 1
7 11 -1
7 92 0
7 160 -7
7 70 -3
7 89 -7
7 121 -8
7 158 4
7 76 -9
7 46 -5
7 114 10
7 43 -3
7 82 -2
7 124 -8
7 27 -1
7 22 -9
7 156 10
7 71 -3
7 179 -7
7 98 4
7 149 -6
7 96 8
7 128 -7
7 9 -8
7 145 3
7 41 5
7 90 4
7 61 8
7 134 -2
7 110 -7
7 95 5
7 105 0
7 139 2
7 177 4
7 32 9
7 15 -7
7 101 -4
7 8 2
7 51 -1
7 87 9
7 65 -9
7 57 -4
7 69 -10
7 47 6
7 155 -3
7 49 6
7 108 9
7 119 0
7 78 -4
7 104 -2
7 99 -7
7 146 4
8 91 -7
8 108 5
8 57 -8
8 177 5
8 128 1
8 123 8
8 136 3
8 49 9
8 157 -4
8 164 0
8 26 2
8 93 -4
8 62 10
8 74 7
8 115 7
8 131 -7
8 20 -4
8 73 -8
8 144 -6
8 173 -5
8 17 -10
8 109 2
8 10 -4
8 67 10
8 82 1
8 48 -4
8 171 2
8 59 4
8 40 0
8 140 -6
8 15 -2
8 51 -8
8 50 2
8 28 5
8 116 -2
8 100 6
8 23 -2
8 122 -7
8 46 3
8 56 -5
8 165 9
8 127 -1
8 125 10
8 24 7
8 172 -3
8 39 4
8 33 0
8 13 -3
8 97 -3
8 114 8
8 34 1
8 102 -9
8 35 -5
8 170 0
8 180 2
8 126 -2
8 86 4
8 60 -10
8 155 -8
8 80 9
8 152 -4
8 55 6
8 94 1
8 154 -7
8 124 6
8 84 -8
8 75 10
8 79 2
8 104 -7
8 70 3
8 85 4
8 162 1
8 41 -2
8 95 3
8 37 -4
8 167 0
8 147 5
8 137 -9
8 158 9
8 175 -6
8 149 3
8 36 -4
8 160 5
8 135 7
8 105 -10
8 113 6
9 173 -5
9 31 -4
9 74 -4
9 52 10
9 92 -1
9 161 -2
9 88 6
9 65 -6
9 179 2
9 115 8
9 109 5
9 96 4
9 28 10
9 29 3
9 45 10
9 22 -3
9 30 -9
9 133 -3
9 21 6
9 104 -2
9 89 -9
9 166 6
9 27 -6
9 84 5
9 138 8
9 32 -2
9 93 1
9 48 1
9 25 -1
9 71 -8
9 113 0
9 35 1
9 33 4
9 134 -9
9 66 5
9 127 -7
9 64 -2
9 125 -8
9 137 5
9 119 0
9 19 3
9 126 -1
9 24 7
9 156 9
9 61 -10
9 36 -2
9 79 -4
9 108 0
9 49 -3
9 53 0
9 78 -8
9 40 -7
9 117 8
9 44 6
9 120 -9
9 81 2
9 86 -1
9 57 -9
9 38 -7
9 56 7
9 162 -4
9 159 -9
9 67 -10
9 136 -6
9 77 -10
9 76 10
9 73 7
9 160 -2
9 58 2
9 69 -3
9 112 6
9 100 1
9 141 10
9 142 -5
9 139 -6
9 170 2
9 20 -9
9 68 -5
9 46 7
9 101 6
9 106 8
9 18 -3
9 171 9
9 63 3
9 122 -8
9 140 5
9 153 -4
9 167 0
9 13 8
9 14 6
10 87 -8
10 83 1
10 112 7
10 164 1
10 61 -5
10 53 -1
10 135 -6
10 158 -5
10 174 9
10 58 3
10 21 6
10 74 -10
10 118 2
10 138 7
10 141 -7
10 16 9
10 171 4
10 34 -8
10 91 9
10 101 5
10 56 -7
10 136 -9
10 47 9
10 71 -2
10 151 -9
10 11 10
10 96 -2
10 102 -6
10 20 -5
10 70 -6
10 79 -3
10 82 4
10 36 -8
10 110 0
10 76 5
10 179 -2
10 75 -10
10 147 1
10 117 -1
10 15 -4
10 45 2
10 116 6
10 38 10
10 127 -3
10 159 1
10 160 -2
10 123 -5
10 86 6
10 131 8
10 49 -3
10 65 6
10 176 7
10 93 -9
10 77 9
10 122 5
10 106 7
10 18 -8
10 73 0
10 42 -10
10 168 9
10 124 -3
10 173 -4
10 155 4
10 59 -3
10 105 8
10 81 2
10 140 10
10 39 -8
10 114 -2
10 108 10
10 111 -1
10 156 3
10 13 -6
10 142 10
10 95 10
10 157 -1
10 139 7
10 29 0
10 133 -4
10 51 -2
10 120 -1
10 94 -3
10 153 3
10 143 -3
10 33 -6
11 169 -10
11 122 4
11 90 2
11 153 6
11 166 -6
11 174 -7
11 30 2
11 98 -1
11 137 -6
11 142 0
11 26 -9
11 40 -10
11 64 -9
11 121 6
11 143 5
11 149 -3
11 103 -1
11 75 -8
11 17 6
11 70 1
11 52 -9
11 123 4
11 176 -10
11 119 -8
11 51 -3
11 88 -6
11 14 -1
11 111 -3
11 32 3
11 15 6
11 146 6
11 42 -3
11 23 7
11 72 8
11 151 4
11 104 -4
11 178 3
11 112 10
11 41 -5
11 67 -3
11 61 -6
11 74 1
11 110 4
11 35 8
11 48 -4
11 12 -8
11 160 -3
11 65 0
11 97 7
11 152 5
11 120 6
11 127 -5
11 50 -2
11 99 -7
11 154 2
11 71 10
11 124 8
11 87 0
11 22 -4
11 170 -4
11 135 -3
11 81 -5
11 167 -5
11 140 3
11 80 -5
11 134 -6
11 105 1
11 20 -6
11 83 6
11 76 -3
11 54 0
11 150 -10
11 164 2
11 47 4
11 82 4
11 157 -8
11 96 -3
11 78 -6
11 113 3
11 126 -9
11 73 0
12 95 2
12 115 -10
12 160 2
12 23 0
12 56 -3
12 177 3
12 63 -7
12 47 5
12 21 3
12 116 3
12 28 -7
12 44 0
12 146 -3
12 81 1
12 169 7
12 87 9
12 59 -1
12 102 -4
12 31 -2
12 34 -10
12 43 -6
12 147 4
12 132 6
12 45 5
12 71 8
12 140 -3
12 162 -7
12 121 -4
12 69 1
12 167 5
12 80 6
12 58 -7
12 176 -9
12 106 4
12 164 2
12 172 0
12 133 9
12 134 9
12 112 0
12 41 3
12 85 -5
12 107 2
12 15 9
12 48 -6
12 98 -5
12 18 9
12 40 -9
12 82 -10
12 33 9
12 105 9
12 168 -5
12 101 8
12 27 -7
12 120 -3
12 51 -3
12 131 -1
12 88 -6
12 110 4
12 91 10
12 14 -4
12 86 0
12 135 8
12 155 -7
12 22 2
12 148 -1
12 60 -9
12 158 -3
12 29 -7
12 79 6
12 108 -9
12 93 9
12 149 7
12 32 10
12 42 10
12 161 -5
12 70 2
12 170 2
12 145 3
12 179 -7
12 39 -5
12 166 7
12 129 -10
12 180 3
12 128 -9
12 109 -5
12 72 -2
12 26 2
12 165 -7
13 143 -6
13 119 -8
13 74 -5
13 87 -4
13 51 6
13 106 6
13 34 -10
13 82 5
13 42 -1
13 18 1
13 30 8
13 101 5
13 135 -8
13 113 -5
13 89 2
13 108 3
13 138 1
13 134 -5
13 92 6
13 105 0
13 75 2
13 132 10
13 178 10
13 73 10
13 63 6
13 57 1
13 112 -5
13 64 -6
13 67 7
13 91 -10
13 93 3
13 70 9
13 16 9
13 116 0
13 168 -3
13 49 8
13 150 -1
13 55 0
13 28 3
13 147 2
13 41 8
13 76 1
13 128 3
13 125 1
13 72 -2
13 146 -2
13 123 2
13 158 -5
13 148 9
13 68 -1
13 107 -7
13 102 -2
13 109 -9
13 77 -5
13 27 10
13 130 3
13 84 -5
13 62 10
13 171 9
13 46 9
13 129 3
13 156 1
13 96 -4
13 48 -2
13 179 -6
13 25 7
13 100 10
13 39 -7
13 180 -3
13 20 8
13 141 6
13 176 4
13 104 -8
13 71 -4
13 80 9
13 69 10
13 127 9
13 140 2
13 114 1
13 31 -1
13 66 6
13 162 2
14 164 -2
14 117 7
14 134 3
14 16 3
14 175 10
14 169 -6
14 146 6
14 139 3
14 58 6
14 131 5
14 42 2
14 87 -7
14 101 -8
14 158 -7
14 161 -9
14 28 1
14 173 7
14 137 1
14 74 -7
14 65 -2
14 33 1
14 55 -3
14 104 6
14 176 6
14 49 7
14 52 -8
14 144 -2
14 18 -8
14 151 10
14 41 7
14 120 5
14 133 5
14 179 -6
14 73 5
14 111 9
14 43 0
14 61 2
14 57 7
14 80 2
14 24 -8
14 68 5
14 51 8
14 152 -3
14 81 -4
14 112 7
14 138 4
14 53 4
14 145 0
14 92 2
14 127 -9
14 170 0
14 110 8
14 32 5
14 59 -5
14 178 2
14 75 5
14 27 3
14 54 7
14 67 -9
14 172 1
14 85 -5
14 34 1
14 156 -4
14 132 -2
14 48 3
14 47 -6
14 106 5
14 102 5
14 100 -8
14 162 -8
14 93 -6
14 62 7
14 147 -7
14 83 10
14 118 -6
14 108 6
14 177 5
14 128 3
14 78 -10
14 89 6
14 23 -6
14 130 7
15 178 4
15 115 1
15 168 -9
15 162 -5
15 167 -3
15 17 0
15 136 -6
15 120 -2
15 28 1
15 129 -2
15 175 -9
15 72 10
15 179 -3
15 16 -8
15 169 -2
15 92 -6
15 67 -6
15 91 6
15 102 3
15 146 -5
15 90 6
15 148 -7
15 66 2
15 116 8
15 122 8
15 127 1
15 74 6
15 59 1
15 125 10
15 138 -2
15 160 0
15 70 -5
15 57 5
15 106 -3
15 49 8
15 65 2
15 37 1
15 119 -3
15 26 6
15 64 5
15 53 0
15 19 2
15 43 -3
15 45 -5
15 61 -1
15 54 10
15 104 0
15 110 5
15 95 -10
15 76 -6
15 107 2
15 166 -7
15 135 6
15 153 -5
15 52 -1
15 158 7
15 156 9
15 82 9
15 128 6
15 161 5
15 133 10
15 32 -2
15 99 -1
15 154 -8
15 132 -5
15 27 1
15 73 6
15 174 -9
15 171 0
15 25 -4
15 24 0
15 108 2
15 149 6
15 126 3
15 42 -7
15 83 10
15 165 -10
15 172 8
15 143 -7
15 56 -9
15 123 3
15 157 -8
15 38 -10
15 35 -5
15 142 5
15 96 9
15 89 -6
16 103 -3
16 64 -6
16 111 3
16 57 9
16 161 -9
16 39 1
16 98 2
16 143 -3
16 80 4
16 107 9
16 168 -5
16 32 5
16 157 -4
16 141 1
16 66 5
16 61 5
16 52 7
16 21 -10
16 142 4
16 78 1
16 37 7
16 159 6
16 53 4
16 22 -9
16 55 -2
16 131 -5
16 58 -3
16 112 6
16 148 2
16 147 9
16 178 -4
16 89 -2
16 99 9
16 154 6
16 45 -6
16 152 1
16 88 -7
16 129 1
16 75 8
16 171 -8
16 132 -6
16 95 -4
16 176 9
16 59 3
16 125 -9
16 175 4
16 97 10
16 153 1
16 156 6
16 82 5
16 110 9
16 144 -9
16 17 7
16 23 0
16 25 -6
16 33 4
16 30 -7
16 29 -2
16 162 -2
16 93 -8
16 165 1
16 84 -2
16 19 -4
16 54 10
16 100 8
16 65 8
16 167 -5
16 41 4
16 123 0
16 124 -4
16 173 -4
16 40 1
16 119 8
16 155 0
16 28 -6
16 46 -4
16 36 9
16 27 1
16 87 -8
16 133 6
16 137 -7
16 18 -3
16 26 3
16 60 10
16 85 -10
16 136 -6
16 79 -9
17 68 5
17 154 -7
17 102 -2
17 166 2
17 150 5
17 157 -9
17 162 1
17 135 1
17 38 -2
17 149 -7
17 152 -4
17 175 -1
17 86 3
17 136 5
17 34 -3
17 66 3
17 172 -6
17 132 -4
17 124 0
17 67 9
17 24 2
17 159 -10
17 85 3
17 56 4
17 49 5
17 37 10
17 46 7
17 32 -9
17 39 -10
17 54 -2
17 151 9
17 140 -4
17 122 -10
17 96 8
17 44 8
17 95 0
17 141 9
17 117 -9
17 156 3
17 84 -10
17 60 4
17 100 -1
17 79 -1
17 104 -7
17 173 -5
17 99 2
17 127 2
17 41 -10
17 131 1
17 55 -1
17 91 2
17 115 -7
17 165 3
17 134 -10
17 28 0
17 80 4
17 22 8
17 53 -8
17 158 0
17 147 -6
17 145 4
17 29 -5
17 128 4
17 178 3
17 47 -4
17 109 -9
17 179 6
17 133 -7
17 48 -8
17 61 -8
17 120 -5
17 18 -9
17 143 -9
17 43 -3
17 137 -8
17 125 10
17 118 6
17 30 4
17 167 8
17 163 2
17 121 -10
17 93 -7
17 82 0
17 58 -2
17 70 -10
18 96 -8
18 134 -1
18 167 -6
18 89 2
18 101 -1
18 158 -2
18 97 3
18 28 3
18 178 -3
18 180 0
18 177 -5
18 125 -5
18 126 -5
18 53 7
18 56 3
18 168 -5
18 26 -9
18 122 7
18 161 -5
18 30 -9
18 83 4
18 84 2
18 57 3
18 170 0
18 133 7
18 128 10
18 79 9
18 66 -4
18 49 -1
18 52 -6
18 130 -4
18 65 -1
18 71 -2
18 164 3
18 50 1
18 159 -4
18 118 -4
18 111 -3
18 54 7
18 165 5
18 77 -4
18 100 6
18 124 4
18 42 -8
18 144 -8
18 94 -1
18 40 3
18 19 8
18 63 -8
18 129 -2
18 67 -4
18 120 2
18 23 8
18 132 1
18 108 -6
18 166 -5
18 72 10
18 95 -6
18 33 -1
18 174 -2
18 171 2
18 121 -5
18 156 -4
18 24 -2
18 138 10
18 163 -2
18 142 -2
18 139 -5
18 80 -8
18 88 3
18 21 -5
18 103 7
18 154 8
18 105 -6
18 69 5
18 36 2
18 35 3
18 127 10
18 37 7
18 169 10
18 150 0
18 45 -10
18 60 -5
18 172 -9
18 115 7
18 109 -2
18 145 -3
19 102 -9
19 72 1
19 165 10
19 78 8
19 59 -10
19 167 7
19 83 5
19 96 -1
19 127 4
19 91 9
19 142 6
19 136 -2
19 53 0
19 20 3
19 148 -8
19 74 -3
19 140 9
19 32 8
19 101 4
19 125 -10
19 150 4
19 161 -6
19 25 -5
19 133 -2
19 34 6
19 90 0
19 43 8
19 121 -4
19 156 -6
19 76 -7
19 130 -6
19 120 -4
19 137 5
19 166 8
19 40 -10
19 152 7
19 175 3
19 51 7
19 173 1
19 160 3
19 52 -6
19 159 1
19 179 3
19 135 2
19 158 -4
19 145 -3
19 109 -9
19 128 10
19 87 -6
19 50 7
19 89 4
19 104 -6
19 29 -2
19 177 -6
19 47 -6
19 98 -8
19 157 -3
19 54 1
19 176 0
19 114 1
19 38 2
19 61 -1
19 56 2
19 75 9
19 30 7
19 155 -7
19 99 9
19 57 -4
19 26 -1
19 106 -10
19 97 -4
19 68 5
19 55 -8
19 178 -3
19 65 9
19 39 -10
19 46 10
20 127 1
20 64 -3
20 175 1
20 172 -5
20 130 -6
20 66 4
20 129 -8
20 85 -8
20 153 -4
20 103 10
20 178 6
20 157 -6
20 133 5
20 23 0
20 160 -6
20 26 -6
20 55 -6
20 81 -9
20 169 -4
20 21 6
20 72 -3
20 152 -6
20 75 4
20 134 -3
20 67 5
20 147 -9
20 100 -3
20 150 -5
20 154 4
20 97 3
20 177 -6
20 34 -9
20 74 9
20 128 -3
20 111 10
20 88 6
20 40 -4
20 106 -3
20 42 -1
20 60 7
20 122 1
20 110 8
20 82 -4
20 136 -9
20 126 4
20 138 1
20 101 6
20 164 -2
20 70 -5
20 161 -7
20 22 0
20 37 -10
20 146 -8
20 57 6
20 54 3
20 24 -8
20 104 -10
20 29 -4
20 59 -1
20 114 -1
20 141 -7
20 98 6
20 116 2
20 84 5
20 79 -7
20 63 -7
20 180 3
20 125 -8
20 35 -5
20 47 8
20 113 6
20 159 3
20 77 -7
20 155 2
20 135 5
20 36 -1
20 171 9
20 76 -3
20 156 -1
20 48 1
20 158 -3
20 78 -3
21 158 9
21 99 6
21 109 3
21 52 -3
21 23 1
21 110 2
21 121 9
21 118 5
21 90 4
21 180 3
21 150 -3
21 68 -3
21 36 4
21 133 -8
21 95 -8
21 175 9
21 78 1
21 117 -10
21 86 -1
21 129 5
21 123 -6
21 76 8
21 154 8
21 146 5
21 79 -7
21 104 5
21 159 -6
21 44 2
21 141 7
21 101 7
21 167 -1
21 27 1
21 178 6
21 88 -6
21 33 -9
21 177 -7
21 26 -7
21 124 -1
21 25 6
21 53 -2
21 57 3
21 134 6
21 69 -8
21 82 -9
21 135 -6
21 56 -2
21 113 -2
21 65 6
21 43 8
21 119 -2
21 75 2
21 30 -9
21 162 -2
21 48 -4
21 114 10
21 55 -10
21 41 6
21 174 10
21 83 7
21 176 1
21 66 2
21 144 5
21 70 -2
21 22 -5
21 28 2
21 147 2
21 94 6
21 74 -4
21 29 10
21 120 -6
21 46 -8
21 60 -2
21 105 6
21 103 -9
21 140 -1
21 116 -8
21 171 2
21 168 0
21 156 2
21 137 -2
21 125 6
21 50 -1
21 40 5
21 77 -4
21 93 0
21 172 -4
22 28 4
22 67 5
22 141 -1
22 60 9
22 40 -3
22 125 -2
22 161 -7
22 160 9
22 62 9
22 177 -5
22 35 -5
22 27 0
22 33 -2
22 103 -6
22 43 -2
22 88 0
22 42 -5
22 97 8
22 124 -9
22 126 8
22 74 8
22 72 1
22 155 -1
22 175 -5
22 180 8
22 83 -9
22 81 6
22 79 -5
22 100 7
22 138 6
22 61 -2
22 29 8
22 174 2
22 63 0
22 32 1
22 92 5
22 148 -6
22 146 -10
22 145 0
22 51 -9
22 110 -6
22 123 -7
22 86 -9
22 71 -5
22 118 8
22 52 -2
22 77 -6
22 130 3
22 31 -4
22 68 6
22 90 9
22 46 10
22 99 -3
22 137 3
22 149 3
22 45 -6
22 101 1
22 53 -8
22 158 0
22 84 9
22 117 -8
22 122 -9
22 120 5
22 85 -9
22 147 -6
22 171 3
22 66 -8
22 89 -6
22 176 -5
22 91 -6
22 152 -2
22 128 10
22 98 -6
22 75 -10
22 48 1
22 112 8
22 105 -9
22 170 10
22 179 4
22 70 0
22 111 -4
22 102 -1
22 93 1
23 32 1
23 161 -2
23 48 -6
23 75 -6
23 42 8
23 166 -9
23 147 5
23 151 -2
23 97 8
23 156 3
23 101 6
23 141 -1
23 117 10
23 140 6
23 136 1
23 63 -5
23 29 1
23 123 4
23 126 8
23 26 8
23 169 -5
23 49 5
23 80 3
23 68 8
23 153 4
23 98 6
23 135 0
23 57 -10
23 67 9
23 137 0
23 165 9
23 171 3
23 61 -1
23 79 0
23 158 5
23 77 5
23 114 -3
23 30 -2
23 127 1
23 62 -8
23 129 -3
23 159 5
23 173 -3
23 124 6
23 134 -9
23 143 -9
23 178 -2
23 28 -8
23 106 4
23 60 8
23 59 -7
23 102 -4
23 89 3
23 152 3
23 39 4
23 99 -4
23 132 6
23 155 4
23 133 -10
23 107 -1
23 115 10
23 108 -5
23 150 2
23 179 -1
23 34 -5
23 64 -5
23 163 -5
23 125 -6
23 93 7
23 162 8
23 37 -10
23 104 7
23 164 5
23 65 8
23 105 -9
23 69 10
23 25 -6
23 92 0
23 142 -4
23 168 4
23 35 6
23 95 -4
23 167 8
24 52 -8
24 49 0
24 179 -8
24 124 -10
24 180 -1
24 85 -2
24 38 3
24 42 -6
24 162 8
24 144 -9
24 104 4
24 142 -5
24 111 7
24 171 10
24 90 -10
24 168 9
24 140 -4
24 67 3
24 155 -7
24 150 2
24 51 -8
24 97 -8
24 75 -4
24 146 -7
24 106 9
24 166 -8
24 95 7
24 50 5
24 167 -10
24 62 -6
24 77 -8
24 81 1
24 89 0
24 33 -1
24 93 10
24 161 -3
24 86 8
24 156 8
24 48 0
24 44 -1
24 87 -6
24 70 -3
24 109 -6
24 76 -5
24 43 -10
24 32 -8
24 45 -3
24 56 0
24 176 -1
24 71 -3
24 116 1
24 117 -2
24 135 1
24 83 -9
24 154 4
24 129 -2
24 137 8
24 34 2
24 102 10
24 131 -6
24 114 0
24 121 -2
24 152 6
24 151 6
24 46 3
24 115 3
24 40 7
24 63 2
24 123 7
24 72 8
24 153 7
25 90 2
25 115 6
25 123 -5
25 97 8
25 108 -2
25 158 -5
25 144 -5
25 49 -4
25 130 5
25 105 3
25 169 1
25 161 -7
25 93 -3
25 135 9
25 48 -3
25 171 1
25 157 -8
25 96 -1
25 155 -9
25 134 10
25 150 -7
25 148 -5
25 172 8
25 153 9
25 72 -1
25 109 7
25 64 5
25 53 1
25 176 10
25 73 5
25 42 10
25 140 -8
25 30 9
25 55 -4
25 66 9
25 145 -10
25 74 -2
25 168 -9
25 41 8
25 37 -8
25 175 2
25 131 0
25 101 -8
25 87 0
25 114 5
25 127 5
25 166 5
25 180 3
25 126 8
25 120 1
25 173 2
25 164 7
25 60 -9
25 116 -2
25 57 -2
25 149 -2
25 76 1
25 156 -9
25 84 3
25 67 0
25 103 -5
25 163 -10
25 147 9
25 117 -2
25 83 -2
25 89 -8
25 35 8
25 70 7
25 99 8
25 28 6
25 118 -7
25 122 -5
25 112 8
25 51 -6
25 167 -10
25 154 -3
25 174 1
25 88 -6
25 61 10
25 139 -9
26 42 -2
26 107 -8
26 113 8
26 28 -5
26 117 -6
26 122 -2
26 134 -7
26 65 -4
26 114 10
26 103 7
26 118 0
26 80 8
26 50 -10
26 89 -9
26 132 3
26 40 -2
26 165 -4
26 157 -5
26 73 -9
26 112 9
26 51 7
26 43 4
26 111 10
26 123 0
26 29 -1
26 68 3
26 129 4
26 146 7
26 47 3
26 83 2
26 95 -9
26 38 5
26 110 -3
26 142 -6
26 156 1
26 168 1
26 32 -7
26 37 7
26 75 0
26 116 -6
26 124 -4
26 53 10
26 70 -1
26 33 7
26 96 9
26 119 -7
26 62 6
26 162 -2
26 153 -8
26 85 3
26 152 -5
26 106 4
26 87 -9
26 52 0
26 150 6
26 88 7
26 161 0
26 45 1
26 115 8
26 100 6
26 178 8
26 91 -7
26 108 10
26 27 5
26 46 2
26 99 -6
26 159 1
26 78 -3
26 61 -4
26 121 -1
26 60 -5
26 30 9
26 177 8
26 180 0
26 76 -8
26 171 8
26 94 -5
26 77 2
26 135 -2
27 167 4
27 78 5
27 92 -1
27 132 -2
27 37 -1
27 94 3
27 82 -10
27 155 -3
27 121 -3
27 142 -3
27 127 -2
27 63 -1
27 53 6
27 40 6
27 67 -4
27 177 -5
27 34 0
27 72 0
27 179 4
27 96 7
27 176 10
27 41 1
27 178 -2
27 86 -6
27 100 8
27 119 -4
27 107 5
27 85 0
27 144 -10
27 111 -7
27 159 6
27 35 -5
27 154 -2
27 51 -1
27 157 -7
27 134 -2
27 57 3
27 109 7
27 148 -1
27 169 8
27 45 8
27 133 4
27 115 8
27 81 -3
27 64 4
27 33 -8
27 104 3
27 130 -10
27 163 4
27 120 -3
27 139 1
27 91 -6
27 89 -7
27 44 -3
27 28 -8
27 47 4
27 60 -6
27 61 -6
27 124 7
27 39 0
27 74 -5
27 106 -3
27 31 3
27 117 8
27 156 7
27 50 1
27 80 6
27 164 -10
27 158 5
27 48 -1
27 88 3
27 36 -10
27 30 -4
28 64 -7
28 88 2
28 69 4
28 51 -8
28 149 -5
28 75 -4
28 90 -10
28 44 -3
28 73 1
28 175 -2
28 165 10
28 36 -1
28 125 -9
28 102 9
28 99 0
28 91 10
28 159 7
28 89 9
28 155 3
28 135 -5
28 79 10
28 168 -4
28 173 0
28 58 -4
28 180 0
28 80 -9
28 170 6
28 40 -8
28 107 10
28 45 8
28 84 -7
28 124 -9
28 72 -4
28 123 -6
28 133 -7
28 138 7
28 38 5
28 171 -3
28 141 9
28 150 0
28 66 -3
28 129 2
28 71 -8
28 49 4
28 101 0
28 86 2
28 143 -2
28 61 0
28 144 -2
28 158 -2
28 126 9
28 156 -8
28 39 6
28 57 -5
28 41 3
28 100 -2
28 93 -3
28 111 -8
28 83 -8
28 130 3
28 137 -2
28 70 -1
28 35 -6
28 177 1
28 136 3
29 104 7
29 128 -2
29 62 10
29 122 10
29 112 7
29 134 -10
29 67 6
29 115 -4
29 69 8
29 85 3
29 145 0
29 43 -6
29 169 -9
29 93 1
29 55 9
29 163 -4
29 125 -10
29 132 -9
29 30 0
29 51 -8
29 56 5
29 61 -7
29 64 -8
29 110 6
29 83 -7
29 89 -9
29 147 -8
29 157 -9
29 36 4
29 156 -9
29 164 -9
29 75 3
29 166 6
29 180 3
29 74 2
29 76 -6
29 78 1
29 117 6
29 44 2
29 179 8
29 59 6
29 68 -7
29 149 0
29 60 6
29 131 -1
29 105 9
29 100 -4
29 121 -1
29 178 -10
29 171 6
29 143 3
29 106 -2
29 165 -5
29 63 1
29 144 -4
29 151 7
29 126 5
29 57 0
29 153 4
29 137 -3
29 86 0
29 53 -5
29 94 0
29 38 0
29 109 10
29 58 8
29 82 7
29 114 1
29 81 1
29 37 1
29 159 -2
29 34 8
29 120 -2
29 48 -6
29 116 -4
29 108 9
29 146 -9
29 138 -8
29 84 -3
29 152 -8
29 167 6
30 103 2
30 130 -2
30 96 0
30 44 3
30 98 1
30 51 7
30 159 -2
30 47 4
30 146 3
30 67 -2
30 55 1
30 53 -8
30 177 -2
30 137 -10
30 153 -5
30 36 4
30 57 -2
30 151 7
30 45 9
30 58 -8
30 66 -8
30 99 -1
30 116 -9
30 100 -2
30 174 3
30 179 4
30 133 4
30 135 -5
30 108 3
30 169 0
30 94 -7
30 124 -3
30 106 -7
30 178 -8
30 123 -2
30 105 -8
30 164 -2
30 115 7
30 142 6
30 97 7
30 163 8
30 152 0
30 104 4
30 42 3
30 31 8
30 119 2
30 65 0
30 49 3
30 154 -10
30 37 -1
30 69 2
30 143 -4
30 63 6
30 34 -1
30 136 2
30 73 -5
30 145 3
30 41 -3
30 78 -6
30 32 -5
30 113 -8
30 107 6
30 81 -4
30 157 -9
30 64 -9
30 127 -9
30 59 8
30 80 -10
30 120 1
31 55 -4
31 120 9
31 95 2
31 168 -2
31 173 0
31 68 2
31 72 7
31 177 4
31 125 6
31 59 -6
31 149 -1
31 135 8
31 62 -5
31 106 7
31 131 10
31 36 -3
31 174 -5
31 145 1
31 159 -9
31 88 -1
31 171 -1
31 94 -2
31 172 6
31 154 -6
31 153 7
31 132 9
31 142 7
31 67 7
31 48 7
31 101 -10
31 71 -7
31 169 -9
31 105 -2
31 158 9
31 108 -8
31 51 1
31 54 1
31 152 -1
31 52 4
31 163 -7
31 83 -10
31 41 7
31 138 -8
31 90 4
31 119 -9
31 128 5
31 137 5
31 150 3
31 40 10
31 167 -10
31 50 -9
31 123 6
31 178 8
31 133 3
31 118 5
31 165 3
31 97 -8
31 37 7
31 155 9
31 69 9
31 134 -9
31 49 10
31 60 -8
31 53 -4
31 32 2
31 113 -1
31 148 1
31 140 4
31 87 -6
31 164 -3
31 166 -8
31 126 9
31 63 -7
31 42 8
31 122 9
31 35 -6
31 86 3
31 80 -2
31 175 5
32 43 -2
32 141 8
32 133 -8
32 56 -2
32 148 -3
32 162 -7
32 67 3
32 98 -5
32 104 -6
32 128 9
32 77 -10
32 155 1
32 165 2
32 147 3
32 90 5
32 163 -5
32 106 -3
32 70 0
32 78 -6
32 114 1
32 139 -5
32 175 6
32 180 0
32 83 0
32 53 1
32 51 -9
32 42 5
32 65 -1
32 54 0
32 158 10
32 119 3
32 39 9
32 137 -4
32 49 -10
32 174 -6
32 179 -8
32 142 -9
32 34 7
32 40 -9
32 116 9
32 144 6
32 172 -1
32 46 -10
32 168 -8
32 60 8
32 125 1
32 91 4
32 151 -1
32 48 -6
32 94 -7
32 166 -9
32 68 -7
32 121 -6
32 95 -10
32 86 -7
32 105 -10
32 140 4
32 36 -2
32 178 -5
32 149 0
32 167 2
32 164 3
32 81 5
32 120 4
32 134 -8
32 72 -6
32 45 6
32 126 4
32 112 -1
32 110 7
33 176 1
33 105 2
33 101 -9
33 113 5
33 81 8
33 149 -7
33 165 1
33 53 -2
33 74 4
33 152 -2
33 80 -4
33 93 7
33 66 -5
33 108 10
33 146 4
33 109 -10
33 76 1
33 175 1
33 65 9
33 147 7
33 168 6
33 79 9
33 94 -4
33 128 9
33 179 7
33 127 8
33 88 -1
33 87 0
33 55 10
33 106 -8
33 172 9
33 61 -2
33 91 5
33 68 -2
33 60 -7
33 112 -4
33 82 8
33 63 -6
33 177 -4
33 144 9
33 86 7
33 96 1
33 75 3
33 153 -7
33 122 5
33 139 9
33 159 6
33 133 -6
33 89 7
33 57 0
33 56 3
33 110 0
33 117 -5
33 59 6
33 143 5
33 120 -2
33 98 5
33 90 7
33 69 -10
33 134 8
33 83 -4
33 136 -10
33 41 5
33 38 -5
33 150 -4
33 71 -7
33 104 6
33 84 -8
33 118 8
33 119 4
33 129 10
33 171 3
33 85 10
34 80 3
34 88 4
34 125 -2
34 173 -1
34 152 4
34 103 -6
34 136 -5
34 67 8
34 84 -5
34 44 7
34 51 -3
34 172 -5
34 75 -4
34 104 -1
34 113 -2
34 112 -4
34 57 0
34 133 -2
34 157 2
34 79 -8
34 120 10
34 146 -2
34 60 9
34 83 1
34 81 -7
34 132 7
34 174 -9
34 123 -1
34 141 5
34 56 -2
34 87 -2
34 98 0
34 62 -8
34 37 7
34 49 3
34 73 8
34 121 5
34 143 10
34 45 -1
34 166 -6
34 142 6
34 135 -10
34 76 -4
34 139 -6
34 36 -1
34 97 3
34 114 -10
34 144 -10
34 161 2
34 66 -3
34 116 4
34 96 0
34 78 -9
34 145 9
34 65 -1
34 151 -8
34 58 1
34 164 4
34 115 3
34 118 9
34 168 -8
34 175 -1
34 167 -2
34 89 5
34 111 -3
34 126 9
34 129 2
35 122 -2
35 148 3
35 121 10
35 115 5
35 132 -3
35 39 5
35 108 1
35 123 -6
35 38 10
35 142 -9
35 83 -6
35 78 -10
35 140 10
35 180 -7
35 91 -2
35 163 9
35 143 -9
35 131 -2
35 145 0
35 67 1
35 50 -2
35 117 -6
35 164 -1
35 120 4
35 152 -10
35 103 9
35 61 1
35 153 2
35 57 -5
35 176 4
35 66 -7
35 77 9
35 62 -10
35 42 -3
35 177 5
35 155 3
35 68 -6
35 128 6
35 175 4
35 53 3
35 112 6
35 94 -10
35 161 -10
35 159 10
35 137 7
35 130 5
35 100 -6
35 89 -6
35 105 5
35 104 -9
35 135 -10
35 114 3
35 151 1
35 127 8
35 162 -7
35 178 5
35 157 -4
35 125 9
35 174 0
35 146 1
35 71 10
35 113 -9
35 76 4
35 73 2
35 88 4
35 99 -8
35 36 5
35 109 2
35 75 9
35 87 9
35 48 -5
36 171 -3
36 161 0
36 125 0
36 48 1
36 158 7
36 136 10
36 140 -7
36 79 1
36 174 4
36 143 -3
36 76 -9
36 60 -3
36 146 7
36 46 8
36 180 2
36 103 3
36 142 0
36 130 0
36 71 -8
36 123 -4
36 73 0
36 108 -5
36 160 2
36 110 4
36 114 5
36 86 9
36 177 -10
36 165 -10
36 129 4
36 153 -3
36 104 -2
36 101 -5
36 152 -1
36 77 4
36 67 0
36 91 -3
36 169 -1
36 42 8
36 131 3
36 163 -8
36 113 -9
36 155 9
36 49 6
36 164 -6
36 70 10
36 112 3
36 133 6
36 65 -4
36 90 -6
36 93 0
36 144 10
36 132 -9
36 106 5
36 63 -10
36 75 -7
36 151 -4
36 157 4
36 56 -6
36 100 -8
36 126 -9
36 99 1
36 147 -8
36 149 1
36 159 5
36 128 -5
36 121 -8
36 55 7
36 38 -3
37 175 -10
37 146 1
37 145 9
37 66 -4
37 95 2
37 125 3
37 50 6
37 58 1
37 150 -4
37 141 -10
37 72 -6
37 134 -7
37 70 9
37 45 -2
37 166 1
37 164 6
37 153 1
37 82 -7
37 75 -10
37 43 10
37 88 -6
37 39 -9
37 77 3
37 107 2
37 160 8
37 140 9
37 171 4
37 176 9
37 173 6
37 105 3
37 64 9
37 91 5
37 119 5
37 180 10
37 96 -7
37 138 -1
37 172 3
37 130 -2
37 112 0
37 162 10
37 59 6
37 103 -5
37 104 -3
37 47 -3
37 73 8
37 147 3
37 144 9
37 71 9
37 157 -10
37 132 7
37 161 -1
37 46 -5
37 94 -7
37 158 -5
37 98 -4
37 99 -5
37 133 9
37 84 9
37 67 -5
37 128 6
37 108 10
37 56 4
38 150 2
38 127 6
38 129 -5
38 128 9
38 118 10
38 161 -1
38 146 -1
38 126 0
38 43 -7
38 103 3
38 40 -8
38 151 7
38 138 -2
38 110 -10
38 93 10
38 57 2
38 139 -9
38 60 5
38 125 4
38 112 -4
38 115 -10
38 84 -9
38 80 -7
38 137 6
38 88 -3
38 113 5
38 157 5
38 134 7
38 100 1
38 89 -6
38 175 5
38 140 3
38 69 -10
38 114 0
38 179 -2
38 165 7
38 107 1
38 90 7
38 160 3
38 123 7
38 96 -7
38 105 -7
38 149 -3
38 45 -2
38 87 -10
38 148 7
38 135 2
38 75 -7
38 170 0
38 108 -8
38 172 -5
38 158 -3
38 176 -10
38 74 -1
38 58 6
38 39 8
38 63 -9
38 71 -2
38 167 8
38 141 3
38 85 7
38 48 -9
38 56 -10
38 159 -6
38 117 8
38 78 8
38 72 2
38 104 -9
38 174 -5
38 53 -1
38 97 6
38 41 -5
38 50 -9
38 81 -8
38 168 1
38 86 -1
38 98 -9
38 67 1
38 153 5
38 99 0
38 111 -4
38 122 6
39 118 -2
39 137 0
39 43 9
39 110 7
39 55 -8
39 64 2
39 81 7
39 67 -3
39 60 5
39 130 9
39 127 0
39 116 -5
39 117 3
39 163 6
39 155 4
39 97 2
39 86 8
39 53 2
39 146 -10
39 170 3
39 103 -7
39 62 8
39 85 -1
39 168 -9
39 131 -1
39 84 -9
39 154 -2
39 56 -10
39 175 3
39 169 -1
39 102 4
39 80 -7
39 66 -8
39 124 3
39 89 -1
39 148 -2
39 173 -4
39 152 0
39 156 2
39 151 6
39 119 3
39 54 1
39 171 7
39 158 10
39 165 -8
39 142 3
39 139 6
39 104 0
39 147 -10
39 71 5
39 45 -3
39 73 -8
39 144 6
39 46 10
39 44 -5
39 87 -2
39 172 2
39 41 -7
39 141 1
39 72 10
39 150 1
39 174 9
39 135 2
39 167 -8
39 125 -6
39 136 8
39 75 10
39 98 9
39 59 -8
39 91 -1
39 140 -1
39 42 -7
39 58 1
39 68 -1
39 123 -6
39 113 5
39 99 7
39 134 -1
40 91 1
40 50 -10
40 124 -10
40 153 8
40 135 -4
40 80 -7
40 71 -7
40 41 -10
40 53 6
40 130 3
40 89 7
40 87 3
40 147 -2
40 55 5
40 161 4
40 67 -3
40 56 -7
40 73 5
40 136 -9
40 154 4
40 109 -1
40 52 -1
40 129 10
40 143 -2
40 90 10
40 169 6
40 158 -10
40 142 6
40 69 5
40 65 2
40 102 -4
40 70 -8
40 174 -2
40 155 -6
40 134 3
40 68 -3
40 137 2
40 175 -3
40 170 -7
40 167 -6
40 173 10
40 76 1
40 100 6
40 79 -1
40 163 5
40 43 -3
40 48 6
40 150 -2
40 122 1
40 101 -5
40 145 5
40 107 4
40 179 -2
40 123 -6
40 60 6
40 97 -7
40 98 -8
40 86 -2
40 85 1
40 103 -4
40 94 0
40 45 -6
40 141 6
41 44 0
41 63 -7
41 75 6
41 175 -6
41 73 1
41 116 -6
41 78 8
41 126 6
41 97 -7
41 159 3
41 117 -4
41 172 7
41 161 3
41 66 -1
41 91 8
41 102 -8
41 120 1
41 156 -9
41 130 4
41 144 9
41 164 -1
41 88 -3
41 128 9
41 137 9
41 169 -7
41 83 9
41 53 6
41 148 6
41 139 2
41 165 -1
41 56 2
41 140 -8
41 57 -10
41 71 -2
41 162 -10
41 134 0
41 119 8
41 99 3
41 69 -6
41 176 -4
41 122 -1
41 100 7
41 62 -1
41 85 8
41 132 -4
41 46 -3
41 106 -2
41 79 -4
41 84 -3
41 47 -2
41 108 8
41 80 2
41 163 -10
41 60 -10
41 43 4
41 104 -8
41 49 10
41 178 -7
41 151 8
41 173 -9
41 50 10
41 147 5
41 177 4
41 149 -6
41 72 -6
41 118 1
41 141 -2
41 155 9
41 68 -8
42 132 -3
42 99 -8
42 45 -10
42 93 8
42 179 -7
42 58 -8
42 145 5
42 64 8
42 123 3
42 126 -5
42 148 8
42 85 -6
42 44 7
42 169 5
42 100 9
42 54 -3
42 134 5
42 173 -7
42 143 10
42 127 9
42 90 9
42 125 -8
42 74 -3
42 101 0
42 80 3
42 103 -8
42 130 3
42 92 -6
42 133 3
42 154 7
42 77 7
42 61 0
42 43 -4
42 52 6
42 180 -4
42 163 7
42 119 -9
42 128 -7
42 162 6
42 142 -8
42 70 8
42 157 -9
42 113 -7
42 175 0
42 159 -8
42 135 0
42 174 3
42 81 -5
42 60 2
42 156 -6
42 170 9
42 149 3
42 139 9
42 147 -9
42 63 0
42 62 -7
42 106 -5
42 152 0
42 165 0
42 48 -1
42 51 -6
42 138 9
42 121 5
42 71 -1
42 131 0
42 66 1
42 111 1
42 102 8
42 104 -6
43 120 -8
43 165 8
43 139 -8
43 55 -9
43 86 9
43 147 -5
43 110 1
43 162 3
43 57 -9
43 174 -9
43 159 -6
43 45 8
43 154 3
43 79 0
43 158 7
43 87 -10
43 112 7
43 73 -5
43 166 -4
43 138 6
43 53 -1
43 133 4
43 153 10
43 71 1
43 66 9
43 137 0
43 111 5
43 95 -6
43 131 -9
43 59 6
43 113 0
43 77 2
43 106 -4
43 103 1
43 169 -1
43 92 -3
43 47 -10
43 179 7
43 156 7
43 81 7
43 85 -8
43 121 -3
43 177 9
43 62 3
43 52 -4
43 84 9
43 63 -9
43 69 -7
43 143 3
43 104 -4
43 164 -6
43 107 2
43 119 -4
43 68 -8
43 78 2
43 109 9
43 98 5
43 161 10
43 163 -2
43 83 -2
43 50 -3
43 140 -3
43 80 -9
43 141 1
43 176 3
43 91 7
43 175 -1
43 60 8
43 65 -6
44 45 1
44 172 -7
44 161 6
44 145 -6
44 82 -7
44 110 -2
44 171 -9
44 173 -3
44 127 6
44 61 5
44 81 -6
44 132 -7
44 93 -5
44 111 4
44 116 3
44 92 9
44 157 -4
44 75 2
44 101 1
44 144 -1
44 80 0
44 108 -1
44 176 8
44 96 -4
44 72 -4
44 155 8
44 124 -9
44 65 3
44 180 3
44 56 -4
44 79 -9
44 164 3
44 151 -3
44 94 7
44 130 6
44 152 -9
44 74 -3
44 103 7
44 117 8
44 125 -2
44 115 -10
44 165 -3
44 135 10
44 83 7
44 90 -6
44 77 -9
44 128 1
44 99 3
44 73 0
44 162 5
44 138 -7
44 54 7
44 100 -4
44 112 -1
44 50 -5
44 142 -4
44 113 7
44 119 -3
44 97 8
44 168 -3
44 105 8
44 95 6
44 70 -1
44 51 7
44 55 2
44 126 4
44 129 8
45 85 -7
45 113 -6
45 59 -3
45 129 7
45 136 5
45 151 4
45 73 7
45 160 2
45 99 -8
45 159 -7
45 76 1
45 111 -9
45 128 -5
45 145 -1
45 139 1
45 71 5
45 115 -1
45 172 10
45 54 -1
45 49 -8
45 144 -5
45 155 10
45 161 -1
45 125 -3
45 173 8
45 96 -8
45 166 10
45 147 -10
45 171 -5
45 67 -3
45 153 -7
45 162 -8
45 102 7
45 141 0
45 165 -8
45 48 9
45 127 -9
45 108 8
45 123 0
45 63 9
45 47 -6
45 51 -1
45 53 5
45 150 1
45 91 -8
45 117 10
45 57 -3
45 69 7
45 180 2
45 104 5
45 177 9
45 133 0
45 80 6
45 176 -10
45 132 7
45 89 7
45 109 0
45 68 2
45 131 1
45 154 5
45 84 -1
45 126 10
45 46 6
46 176 9
46 49 -8
46 112 -10
46 118 1
46 151 8
46 178 5
46 111 -2
46 121 -10
46 157 8
46 56 -1
46 98 -3
46 67 0
46 97 -8
46 90 -10
46 63 7
46 103 10
46 141 -7
46 82 5
46 159 -5
46 94 6
46 105 -1
46 158 8
46 86 2
46 170 -7
46 166 -1
46 66 10
46 133 2
46 171 -1
46 58 -9
46 109 10
46 147 7
46 100 7
46 95 2
46 169 1
46 65 -8
46 85 5
46 80 -5
46 174 -9
46 144 5
46 146 -2
46 79 5
46 83 -2
46 123 7
46 137 -5
46 55 9
46 74 2
46 52 2
46 88 -9
46 60 0
46 99 3
46 110 1
46 61 2
46 51 -8
46 129 9
46 116 6
46 150 -6
46 139 5
46 154 9
46 162 3
46 164 7
46 102 10
46 91 -10
46 71 10
46 135 -9
46 59 -3
46 136 -1
46 155 1
46 140 8
46 142 -5
46 64 -8
46 87 -1
46 120 10
46 89 2
47 153 7
47 166 3
47 105 -1
47 81 -8
47 107 -9
47 123 -3
47 78 2
47 124 0
47 164 7
47 118 -4
47 99 5
47 114 5
47 108 -6
47 83 -9
47 75 7
47 87 -6
47 122 9
47 158 10
47 139 -3
47 138 6
47 162 5
47 86 3
47 56 -4
47 113 -7
47 142 -1
47 65 -5
47 134 -10
47 97 6
47 68 3
47 111 9
47 96 8
47 136 0
47 66 8
47 57 -7
47 146 -3
47 51 -3
47 170 3
47 53 8
47 116 8
47 58 -1
47 177 -4
47 61 8
47 161 -10
47 85 -4
47 151 -6
47 157 3
47 80 6
47 176 3
47 67 7
47 112 7
47 48 4
47 110 -3
47 126 6
47 104 9
47 60 8
47 133 -10
47 103 -7
47 173 4
47 95 -1
47 148 8
47 156 -2
47 91 -2
47 163 5
47 147 0
47 172 0
47 125 2
47 72 -1
47 77 7
47 145 8
47 152 1
47 168 2
47 130 7
48 146 7
48 134 -9
48 94 2
48 107 8
48 144 4
48 143 -9
48 120 7
48 168 9
48 178 0
48 132 8
48 150 4
48 151 -4
48 158 10
48 130 -4
48 103 6
48 173 -3
48 175 7
48 157 -5
48 166 -4
48 79 -2
48 133 -4
48 76 -2
48 148 3
48 89 -8
48 161 -7
48 59 -4
48 85 -6
48 69 -3
48 172 6
48 115 -3
48 66 -1
48 127 6
48 77 3
48 138 0
48 99 4
48 50 5
48 118 3
48 169 4
48 62 9
48 82 2
48 65 2
48 92 -8
48 119 -3
48 154 -5
48 102 8
48 57 10
48 111 -2
48 165 -3
48 53 6
48 177 -10
48 162 7
48 180 10
48 75 8
48 170 -1
48 159 -4
48 64 -7
48 135 -6
48 153 -6
48 93 4
48 167 -7
48 80 -2
48 149 -6
48 140 -8
48 129 4
48 145 -6
48 141 -1
49 74 1
49 121 -7
49 106 1
49 150 8
49 64 -6
49 158 -5
49 71 7
49 89 1
49 56 -8
49 167 -10
49 177 4
49 100 -7
49 91 3
49 135 4
49 101 8
49 123 0
49 54 1
49 145 5
49 130 6
49 99 1
49 147 3
49 126 -2
49 97 -9
49 159 -5
49 70 -3
49 122 4
49 169 -10
49 78 0
49 171 1
49 55 8
49 76 -3
49 73 1
49 102 7
49 136 -10
49 119 -10
49 86 4
49 108 4
49 152 10
49 105 7
49 139 10
49 168 7
49 124 -7
49 138 2
49 66 9
49 53 -7
49 176 -5
49 95 1
49 116 -1
49 165 -2
49 117 -9
49 114 6
49 118 -1
49 154 -9
49 146 5
49 166 6
49 77 9
49 157 1
49 104 8
49 96 10
49 51 5
49 90 6
49 57 7
49 134 -6
49 72 8
49 144 -7
49 81 5
50 143 8
50 164 -2
50 175 -10
50 179 10
50 174 4
50 139 10
50 97 -2
50 91 -2
50 100 -3
50 110 3
50 176 -2
50 94 -5
50 180 -3
50 153 4
50 132 -2
50 147 6
50 178 2
50 53 10
50 69 -6
50 141 7
50 152 10
50 151 8
50 109 -7
50 102 1
50 55 2
50 76 8
50 79 0
50 51 -9
50 161 9
50 127 4
50 124 -1
50 64 -2
50 125 -6
50 65 -8
50 140 -8
50 158 7
50 95 -10
50 70 6
50 54 -4
50 63 -5
50 78 9
50 107 4
50 150 6
50 60 1
50 90 2
50 106 10
50 126 10
50 154 2
50 122 -6
50 82 9
50 58 2
50 135 6
50 160 -7
50 101 -7
50 74 7
50 81 -6
50 52 7
50 104 -7
50 56 -5
51 145 7
51 118 -2
51 95 -3
51 164 5
51 119 -6
51 170 -4
51 146 2
51 68 -1
51 92 -4
51 176 -4
51 172 2
51 66 8
51 138 -4
51 117 2
51 69 6
51 144 3
51 143 10
51 135 -4
51 97 10
51 103 1
51 109 -5
51 142 -7
51 155 5
51 130 -7
51 147 3
51 153 2
51 161 -7
51 128 6
51 104 -5
51 123 -3
51 64 9
51 152 9
51 124 -9
51 131 -2
51 81 9
51 173 -10
51 83 -2
51 53 -2
51 56 1
51 122 -6
51 178 -10
51 160 4
51 163 -4
51 113 -10
51 116 -3
51 168 5
51 86 6
51 80 9
51 93 -2
51 55 -8
51 132 -4
51 139 5
51 156 -9
51 162 6
51 100 -4
51 174 -10
51 169 10
52 134 -9
52 108 -1
52 170 6
52 127 -10
52 54 7
52 102 -10
52 175 3
52 138 -5
52 100 -4
52 68 -9
52 107 -6
52 161 6
52 72 4
52 118 5
52 89 -5
52 93 -6
52 63 1
52 124 7
52 53 2
52 165 -6
52 129 2
52 159 -6
52 163 1
52 104 -1
52 78 -4
52 130 -4
52 166 -1
52 162 -4
52 86 6
52 116 -1
52 178 6
52 59 -7
52 125 -4
52 151 9
52 91 -8
52 115 7
52 117 -8
52 98 -10
52 113 5
52 173 -6
52 55 -1
52 147 7
52 128 6
52 145 10
52 119 -7
52 84 -9
52 174 -8
52 141 -5
52 160 8
52 83 0
52 67 9
52 168 -9
52 95 -7
52 75 0
52 85 -3
52 143 7
52 176 -9
52 73 -9
52 69 -6
52 155 -10
52 154 1
52 133 7
52 142 -9
52 88 1
52 99 9
53 166 -10
53 69 6
53 180 2
53 128 -3
53 142 6
53 173 -4
53 65 -9
53 84 -6
53 77 4
53 134 9
53 68 -7
53 161 0
53 57 1
53 174 3
53 60 -5
53 156 -2
53 92 5
53 58 7
53 83 7
53 81 0
53 120 7
53 152 -6
53 100 8
53 95 -7
53 64 -6
53 96 -8
53 90 -6
53 144 -2
53 132 2
53 162 9
53 153 0
53 76 3
53 178 -10
53 150 -2
53 179 1
53 72 7
53 101 -10
53 111 7
53 118 -7
53 176 -10
53 89 5
53 167 2
53 140 -9
53 121 -9
53 85 0
53 168 3
53 108 -10
53 171 -7
53 61 9
53 67 6
53 55 4
53 119 -3
53 71 6
53 94 5
53 63 9
53 123 -8
53 169 2
53 125 -10
53 124 6
53 70 -5
53 80 -10
53 97 0
53 114 2
53 172 -3
54 115 -8
54 103 10
54 102 -1
54 175 5
54 149 10
54 135 -4
54 119 -9
54 178 -10
54 88 -2
54 75 -5
54 80 10
54 150 0
54 154 -2
54 153 7
54 64 -8
54 172 -10
54 126 -6
54 134 4
54 79 4
54 116 1
54 132 -2
54 106 2
54 74 3
54 120 -3
54 59 7
54 83 -6
54 110 -9
54 144 7
54 66 6
54 152 -9
54 56 -3
54 72 7
54 99 1
54 55 2
54 92 3
54 97 -10
54 108 9
54 174 -9
54 114 8
54 84 -8
54 136 6
54 143 3
54 69 -3
54 86 -10
54 67 9
54 85 10
54 73 9
54 171 -7
54 151 -10
54 100 -1
54 71 0
54 161 -3
54 118 5
54 70 10
54 107 4
54 145 -4
54 166 1
54 133 3
54 57 9
54 60 2
54 82 7
55 66 -9
55 71 -4
55 110 7
55 105 -8
55 167 -7
55 133 -10
55 77 6
55 146 7
55 79 -9
55 112 -6
55 73 -1
55 98 -10
55 172 -3
55 59 8
55 137 6
55 75 6
55 90 3
55 159 6
55 161 9
55 118 1
55 62 9
55 81 7
55 86 -2
55 94 0
55 131 -8
55 115 5
55 56 2
55 138 -5
55 129 9
55 163 -8
55 173 5
55 134 -1
55 156 -8
55 57 -3
55 144 -2
55 121 0
55 166 -5
55 126 -7
55 178 -7
55 177 6
55 60 7
55 92 0
55 78 1
55 69 -1
55 85 3
55 76 0
55 111 9
55 152 -5
55 100 -9
55 174 -4
55 91 -1
55 83 -6
55 169 -1
55 136 -10
55 153 -4
55 168 3
55 123 8
55 180 8
55 149 -2
55 70 -5
55 119 -8
55 113 10
55 148 8
55 84 -6
55 117 -8
55 143 6
55 154 0
55 88 -8
55 63 8
55 157 8
55 125 9
56 119 5
56 153 3
56 146 -10
56 84 -8
56 129 -1
56 115 2
56 140 4
56 152 3
56 145 1
56 167 1
56 96 -9
56 67 5
56 122 -10
56 77 10
56 141 7
56 63 -4
56 70 2
56 132 -6
56 131 3
56 121 9
56 114 -5
56 69 9
56 139 5
56 76 6
56 86 -9
56 110 -8
56 95 1
56 143 2
56 128 9
56 93 6
56 171 6
56 102 -3
56 147 9
56 142 9
56 151 4
56 71 -2
56 65 -5
56 116 -7
56 175 9
56 160 -5
56 98 3
56 62 -5
56 81 8
56 157 2
56 60 -8
56 154 -3
56 178 -1
56 112 -8
56 150 8
56 137 -2
56 165 -8
56 104 8
56 105 7
56 124 7
56 113 -7
56 94 -10
56 106 -5
56 179 0
56 174 6
56 162 7
56 130 -6
56 72 8
56 111 -2
56 158 0
56 100 -5
56 127 5
56 73 3
57 74 4
57 177 9
57 121 10
57 118 5
57 144 -2
57 172 -10
57 174 -10
57 175 4
57 103 -10
57 114 -2
57 66 0
57 159 -5
57 180 -2
57 91 -3
57 78 -1
57 62 10
57 130 -10
57 179 4
57 94 -2
57 112 0
57 124 6
57 160 10
57 70 0
57 113 -2
57 151 9
57 117 -7
57 125 8
57 71 4
57 129 -4
57 98 -6
57 170 3
57 100 -5
57 102 -5
57 83 1
57 86 -5
57 75 3
57 84 4
57 85 8
57 95 -6
57 147 5
57 128 -10
57 80 -6
57 168 0
57 120 10
57 69 -7
57 169 10
57 123 -4
57 119 -10
57 152 -1
57 136 -8
57 64 -9
57 110 2
57 150 -1
57 87 -9
57 61 -5
57 60 -1
57 58 2
57 82 6
57 173 10
57 59 2
58 172 -2
58 88 -5
58 91 10
58 132 4
58 170 7
58 117 10
58 75 -10
58 93 5
58 152 2
58 73 7
58 103 -5
58 125 -2
58 79 -9
58 139 -7
58 69 9
58 85 10
58 151 -1
58 136 -7
58 82 -2
58 118 -7
58 141 -3
58 116 -4
58 107 8
58 78 7
58 175 5
58 113 6
58 128 7
58 168 -1
58 179 4
58 86 1
58 101 -5
58 114 6
58 134 8
58 145 3
58 80 5
58 59 3
58 143 5
58 89 -5
58 115 2
58 105 9
58 177 3
58 65 -1
58 120 -8
58 119 8
58 171 7
58 126 4
58 174 9
58 90 0
58 169 2
58 123 8
58 161 1
58 122 9
58 98 -3
58 180 -9
58 146 7
58 72 -6
58 60 -9
58 173 3
58 74 9
58 67 9
58 95 -2
58 166 -3
59 106 -3
59 75 10
59 165 -5
59 102 -6
59 163 2
59 92 -4
59 134 9
59 119 10
59 82 3
59 81 3
59 137 10
59 73 4
59 148 -3
59 155 6
59 71 -1
59 65 9
59 116 6
59 101 -6
59 62 -4
59 179 -3
59 97 8
59 98 -10
59 156 4
59 174 6
59 169 -2
59 112 3
59 70 4
59 111 -7
59 107 9
59 72 6
59 133 -3
59 125 10
59 63 -1
59 144 7
59 161 -4
59 173 7
59 120 9
59 145 4
59 130 8
59 68 10
59 74 -7
59 77 1
59 78 2
59 171 0
59 80 -10
59 126 9
59 139 -2
59 84 2
59 150 4
59 83 4
59 160 1
59 60 8
59 117 -5
59 138 4
59 122 0
59 149 -7
59 158 -2
59 178 -8
59 177 10
59 162 0
59 142 7
59 93 9
59 118 -5
59 157 -5
59 88 10
60 124 8
60 180 -1
60 111 5
60 110 -10
60 85 1
60 145 4
60 160 -3
60 173 3
60 91 -2
60 97 -6
60 168 -9
60 93 4
60 96 5
60 162 10
60 69 -6
60 178 4
60 108 -7
60 82 -5
60 135 -8
60 118 0
60 72 -10
60 149 5
60 137 0
60 122 4
60 109 -8
60 120 -5
60 134 3
60 175 8
60 66 -10
60 141 -3
60 127 1
60 81 4
60 126 9
60 117 -5
60 179 10
60 151 -7
60 71 9
60 84 9
60 90 10
60 94 8
60 88 8
60 136 9
60 65 0
60 114 -1
60 113 -8
60 103 3
60 172 -2
60 157 2
60 75 2
60 161 5
60 116 -8
60 95 -2
60 98 4
60 128 -7
60 115 0
60 87 3
60 77 4
60 79 9
60 104 -7
61 175 6
61 131 2
61 167 6
61 152 7
61 126 9
61 153 4
61 168 -9
61 104 8
61 124 -3
61 108 -2
61 85 3
61 115 -10
61 74 3
61 118 -2
61 78 8
61 130 7
61 63 3
61 65 4
61 170 -6
61 121 2
61 174 -5
61 160 8
61 72 7
61 169 10
61 128 6
61 80 -6
61 157 2
61 147 9
61 97 2
61 112 1
61 70 -2
61 69 0
61 155 0
61 91 -3
61 116 -1
61 164 10
61 101 7
61 180 5
61 129 6
61 122 9
61 145 3
61 156 10
61 127 -5
61 123 5
61 173 -10
61 90 -5
61 141 3
61 159 8
61 93 5
61 103 -3
62 166 -2
62 138 10
62 152 1
62 91 -6
62 139 2
62 77 6
62 134 1
62 113 2
62 132 1
62 180 -10
62 112 -7
62 135 -6
62 128 7
62 121 1
62 67 2
62 92 4
62 149 -5
62 103 8
62 157 2
62 130 0
62 86 0
62 82 1
62 140 -9
62 75 7
62 170 -8
62 95 6
62 102 -5
62 169 7
62 162 2
62 148 -8
62 107 -9
62 100 -6
62 141 -4
62 97 -10
62 70 3
62 116 3
62 64 -6
62 83 6
62 172 2
62 68 -5
62 90 1
62 136 -6
62 88 9
62 144 -1
62 156 10
62 129 -2
62 125 5
62 145 10
62 171 4
62 72 -9
62 153 1
62 173 -9
62 69 10
62 151 3
63 89 6
63 93 -10
63 118 -4
63 133 1
63 85 9
63 105 8
63 146 -4
63 116 7
63 76 8
63 156 -4
63 153 1
63 155 3
63 128 7
63 79 -3
63 112 -9
63 143 -5
63 111 -5
63 82 -2
63 160 -7
63 132 10
63 174 7
63 94 2
63 97 -10
63 152 -8
63 173 2
63 137 0
63 114 6
63 103 -10
63 104 -4
63 148 7
63 81 0
63 92 7
63 83 7
63 163 -3
63 166 2
63 138 1
63 136 3
63 91 8
63 169 -10
63 147 3
63 122 -8
63 119 -9
63 150 -6
63 69 3
63 131 -4
63 67 2
63 77 5
63 134 5
63 141 -10
63 68 5
63 73 -10
63 158 -7
63 88 -3
63 86 -3
63 125 -5
63 66 -7
64 69 -6
64 159 2
64 121 -9
64 172 4
64 73 -10
64 136 -3
64 92 6
64 176 10
64 89 -5
64 91 0
64 147 -10
64 71 -4
64 74 -5
64 161 -2
64 76 6
64 127 -8
64 117 10
64 114 10
64 141 -7
64 165 -2
64 146 5
64 102 3
64 70 -2
64 134 5
64 170 7
64 152 5
64 105 2
64 179 -3
64 108 8
64 95 10
64 132 -9
64 163 9
64 167 -7
64 106 -9
64 116 3
64 67 -5
64 150 -3
64 94 -7
64 90 -2
64 109 1
64 118 4
64 120 -5
64 171 -9
64 82 -10
64 96 -6
64 119 2
64 173 3
64 164 -6
64 155 10
64 93 2
64 139 -9
64 97 -6
64 110 -1
64 113 0
64 85 -1
64 148 -8
64 180 8
64 103 3
64 151 4
64 111 0
64 128 3
64 125 8
65 87 -3
65 71 2
65 120 0
65 149 -9
65 135 4
65 168 -2
65 100 0
65 102 -7
65 85 -8
65 93 9
65 91 6
65 107 1
65 159 -6
65 83 -5
65 139 -10
65 77 6
65 148 7
65 180 -6
65 126 7
65 115 -1
65 169 -10
65 166 3
65 69 7
65 125 -10
65 95 5
65 174 4
65 175 -8
65 68 -9
65 119 10
65 78 -7
65 81 8
65 163 6
65 154 6
65 150 4
65 136 2
65 134 3
65 86 10
65 98 6
65 131 7
65 162 -9
65 157 10
65 127 -1
65 160 -8
65 177 6
65 178 -7
66 144 -8
66 102 -3
66 117 7
66 74 8
66 83 3
66 131 -5
66 166 10
66 151 -4
66 103 -4
66 82 -4
66 115 5
66 174 6
66 143 -8
66 149 6
66 123 -1
66 67 -9
66 163 -1
66 71 8
66 96 4
66 91 -3
66 180 3
66 179 0
66 121 -4
66 93 -9
66 79 -1
66 165 -7
66 145 3
66 122 -5
66 158 -5
66 141 0
66 167 7
66 140 -6
66 159 -1
66 90 4
66 98 5
66 87 9
66 136 0
66 112 -2
66 84 8
66 146 -9
66 148 -1
66 95 9
66 173 -2
66 161 9
66 130 -3
66 154 -7
66 104 -7
66 139 -6
66 176 5
66 170 -5
66 75 -4
66 77 -2
66 164 -5
66 124 1
66 107 8
66 111 -2
67 174 -5
67 80 -9
67 148 10
67 75 0
67 108 1
67 87 -6
67 120 -6
67 84 -6
67 125 1
67 164 8
67 126 0
67 81 8
67 131 -5
67 175 0
67 89 9
67 94 2
67 111 -6
67 110 9
67 141 4
67 91 -9
67 124 10
67 117 -3
67 171 -2
67 142 5
67 172 -6
67 90 6
67 92 9
67 159 -5
67 118 5
67 113 6
67 128 -6
67 93 -8
67 119 8
67 88 8
67 123 -4
67 167 -5
67 157 1
67 95 2
67 149 5
67 147 7
67 107 -9
67 163 7
67 151 8
67 176 -1
67 136 1
67 140 -4
67 168 -9
67 73 1
67 150 7
67 98 -1
67 76 2
67 103 -1
67 77 -3
67 173 6
67 180 -2
67 155 -2
68 154 2
68 143 -1
68 133 0
68 126 -5
68 172 -2
68 70 -2
68 79 -3
68 141 5
68 168 10
68 69 2
68 128 -9
68 101 -10
68 134 5
68 139 10
68 74 -5
68 88 -4
68 167 1
68 85 8
68 77 7
68 175 7
68 138 -4
68 132 -6
68 95 -10
68 91 10
68 98 2
68 164 3
68 111 -10
68 82 -4
68 135 9
68 158 7
68 145 10
68 106 9
68 115 9
68 105 9
68 100 7
68 81 -3
68 114 5
68 146 -9
68 124 1
68 161 4
68 117 6
68 112 -2
68 125 0
68 116 0
68 110 -7
68 109 1
68 137 -4
68 171 -8
68 131 -1
68 90 -6
68 72 -5
68 84 -3
68 120 1
68 103 9
68 151 -7
68 153 -1
68 108 -2
68 169 -10
68 165 -4
68 130 -7
68 96 10
69 70 6
69 78 -2
69 122 -2
69 127 -7
69 83 0
69 128 -9
69 109 -7
69 104 -5
69 136 1
69 176 -5
69 124 5
69 76 -10
69 82 0
69 77 -4
69 98 -10
69 71 -5
69 114 2
69 105 -5
69 75 -7
69 179 -9
69 110 2
69 74 -9
69 92 -5
69 170 -1
69 115 2
69 96 -1
69 146 2
69 151 -1
69 140 2
69 142 -9
69 87 -2
69 119 7
69 144 -7
69 107 0
69 175 -7
69 156 -4
69 73 -1
69 94 -9
69 150 10
69 89 1
69 88 3
69 80 -9
69 152 7
69 165 -6
69 171 -3
69 111 -2
69 180 9
69 130 1
69 134 -10
69 93 5
69 103 1
70 127 2
70 77 2
70 121 -1
70 138 -3
70 118 -3
70 100 -2
70 163 -6
70 79 3
70 171 -6
70 167 -7
70 94 1
70 129 -6
70 107 -8
70 160 4
70 170 -9
70 102 5
70 180 -10
70 112 9
70 154 10
70 159 5
70 124 -2
70 134 -5
70 169 7
70 149 10
70 86 -1
70 156 7
70 119 5
70 162 3
70 135 1
70 74 -10
70 84 -4
70 142 1
70 110 -2
70 113 9
70 106 -5
70 158 -8
70 157 -5
70 87 -9
70 175 0
70 114 -10
70 174 8
70 145 9
70 120 2
70 128 2
70 166 -1
70 172 -9
70 96 0
70 103 3
70 93 0
71 141 0
71 132 3
71 102 6
71 164 7
71 84 5
71 87 8
71 115 0
71 92 -5
71 82 1
71 108 -5
71 136 7
71 179 -10
71 148 -1
71 146 4
71 139 -4
71 137 2
71 158 -7
71 97 0
71 119 10
71 75 -6
71 80 -10
71 81 -1
71 144 4
71 168 10
71 105 -10
71 88 -4
71 98 6
71 143 -6
71 157 -10
71 91 6
71 155 -6
71 85 -1
71 159 9
71 76 -6
71 83 1
71 78 -2
71 110 6
71 173 -9
71 131 9
71 74 2
71 79 -1
71 177 -8
71 162 9
71 127 5
71 86 -4
71 138 -2
71 124 -3
71 103 -10
71 109 -6
71 125 8
71 151 -4
71 100 1
72 159 -9
72 174 5
72 137 -1
72 149 10
72 167 9
72 118 -1
72 97 4
72 83 -6
72 176 3
72 151 6
72 147 -4
72 115 -5
72 168 9
72 157 -10
72 122 -3
72 98 -1
72 134 -6
72 125 3
72 75 1
72 178 -10
72 104 -2
72 141 7
72 113 -7
72 144 3
72 126 -1
72 164 9
72 76 -9
72 170 1
72 73 5
72 131 -1
72 78 -7
72 111 3
72 109 -5
72 121 5
72 107 10
72 146 -2
72 120 -1
72 139 7
72 172 4
72 175 -10
72 114 2
72 84 6
72 128 -9
72 180 1
72 119 -7
72 136 -7
72 173 4
72 89 -10
72 154 -3
72 95 5
72 77 -1
72 148 9
72 103 -9
72 130 8
72 100 -4
73 96 -10
73 115 -7
73 100 0
73 74 5
73 92 -9
73 97 -2
73 152 -9
73 77 3
73 150 -6
73 146 0
73 122 -6
73 132 6
73 79 9
73 80 10
73 85 8
73 160 -9
73 111 -2
73 179 -7
73 176 5
73 171 4
73 121 -2
73 126 9
73 168 1
73 143 -3
73 86 -9
73 167 2
73 104 -9
73 91 -3
73 172 10
73 105 -7
73 106 5
73 78 2
73 116 1
73 136 -2
73 158 -8
73 108 0
73 82 -10
73 75 -7
73 151 2
73 154 0
73 174 7
73 141 2
73 175 9
73 87 -1
73 124 -2
73 84 -5
73 81 9
73 140 -9
73 162 2
73 164 -5
73 93 -2
73 113 4
73 157 -4
73 133 -10
73 155 10
73 161 -4
73 159 -4
74 166 6
74 102 -4
74 98 -7
74 129 -8
74 103 1
74 119 -9
74 146 7
74 95 2
74 79 9
74 100 -5
74 168 -6
74 141 8
74 75 9
74 148 6
74 180 -9
74 118 6
74 120 2
74 150 -7
74 179 -5
74 81 6
74 123 8
74 152 -3
74 85 7
74 159 10
74 137 5
74 176 1
74 140 9
74 133 -4
74 167 1
74 122 4
74 130 -2
74 161 -10
74 169 -2
74 151 1
74 155 5
74 153 -6
74 136 10
74 144 -4
74 78 -1
74 84 -2
74 96 -5
74 93 8
74 160 -6
74 149 -3
75 104 5
75 102 10
75 92 -2
75 125 4
75 126 2
75 130 7
75 109 6
75 171 -9
75 87 2
75 179 -9
75 98 0
75 173 -1
75 156 1
75 118 1
75 149 7
75 119 10
75 124 2
75 146 5
75 148 -1
75 115 7
75 79 8
75 84 2
75 91 -4
75 117 -10
75 177 -4
75 80 -6
75 153 -4
75 163 2
75 99 7
75 138 10
75 151 3
75 175 10
75 106 -2
75 150 -5
75 95 7
75 90 -1
75 83 8
75 107 5
75 116 -2
75 143 4
75 127 0
75 136 -6
75 111 -5
75 129 -6
75 97 -2
75 157 3
75 170 4
75 142 -10
75 122 2
75 158 8
75 93 0
75 114 -10
76 157 -8
76 156 3
76 155 6
76 97 -4
76 150 -4
76 165 6
76 107 -5
76 101 3
76 82 -9
76 135 -2
76 84 7
76 153 -9
76 117 -6
76 134 -3
76 128 4
76 178 0
76 175 2
76 115 0
76 180 8
76 148 -5
76 95 9
76 176 3
76 79 -7
76 81 -10
76 164 6
76 106 2
76 163 2
76 136 -1
76 149 4
76 139 3
76 120 -1
76 88 10
76 132 8
76 168 -2
76 137 -3
76 174 1
76 144 10
76 140 -5
76 100 8
76 90 -9
76 80 10
76 167 -3
76 123 -8
76 118 -1
76 122 7
76 130 7
76 158 6
77 170 10
77 148 9
77 160 5
77 126 -1
77 100 10
77 162 1
77 129 6
77 119 -7
77 131 8
77 150 7
77 128 0
77 146 9
77 106 3
77 174 10
77 138 10
77 85 6
77 144 7
77 178 6
77 130 6
77 121 7
77 108 -8
77 81 -3
77 90 -1
77 114 0
77 98 -10
77 135 8
77 136 7
77 110 9
77 177 -1
77 92 0
77 133 8
77 142 3
77 115 -3
77 101 7
77 104 -2
77 137 0
77 125 6
77 147 9
77 158 -4
77 99 8
77 103 -3
77 117 5
77 124 -9
77 145 -3
77 169 -6
77 94 -10
77 155 -5
77 156 -8
77 173 4
77 118 3
77 80 -7
77 83 -3
77 149 2
77 112 -5
77 109 -4
77 123 -2
78 151 1
78 164 8
78 107 -4
78 156 -9
78 144 -10
78 178 5
78 161 -5
78 171 -6
78 94 -7
78 127 0
78 80 -9
78 118 -2
78 112 9
78 138 -4
78 92 6
78 124 -2
78 117 1
78 90 3
78 99 -8
78 170 8
78 110 -4
78 130 -9
78 116 -6
78 140 -6
78 111 -10
78 143 2
78 154 6
78 122 -6
78 126 4
78 146 -9
78 123 -5
78 148 4
78 119 6
78 179 -10
78 132 8
78 101 -5
78 82 -9
78 160 6
78 141 -8
78 142 1
78 83 -3
78 106 -5
78 174 5
79 177 -3
79 163 -9
79 113 0
79 133 -4
79 107 9
79 152 10
79 108 -3
79 125 -5
79 82 -5
79 139 7
79 146 9
79 83 0
79 168 4
79 81 -9
79 142 -2
79 167 3
79 100 1
79 111 8
79 123 3
79 86 -6
79 92 10
79 88 -6
79 85 3
79 179 -8
79 120 6
79 95 9
79 171 10
79 118 -10
79 148 6
79 98 -1
79 157 6
79 106 -1
79 126 1
79 137 -3
79 90 -6
79 178 7
79 105 2
79 116 -1
79 154 -4
79 121 -5
79 144 9
79 170 -5
79 147 8
79 101 -8
79 150 -4
80 128 -4
80 124 1
80 133 -4
80 125 -5
80 179 -2
80 137 9
80 164 0
80 103 8
80 82 -6
80 83 -1
80 88 -1
80 148 8
80 113 5
80 130 -10
80 157 -2
80 139 -1
80 126 -5
80 115 0
80 85 -9
80 121 8
80 122 7
80 108 -2
80 174 4
80 160 2
80 168 5
80 140 -1
80 102 10
80 132 9
80 110 0
80 81 -4
80 84 7
80 150 -3
80 127 -4
80 101 10
80 114 -6
80 177 -7
80 171 -5
80 105 0
80 95 -8
80 175 8
80 145 1
80 136 4
80 92 2
80 100 0
80 86 -8
80 89 -8
81 138 2
81 140 10
81 102 -7
81 137 5
81 97 -2
81 103 5
81 90 -4
81 82 9
81 163 -7
81 130 8
81 92 -3
81 136 -5
81 83 2
81 180 8
81 105 5
81 150 3
81 132 4
81 94 4
81 167 -3
81 114 6
81 158 10
81 135 8
81 131 -8
81 179 5
81 96 -10
81 118 0
81 116 -7
81 174 1
81 153 3
81 166 3
81 93 4
81 104 -6
81 159 -5
81 169 1
81 127 -6
81 146 -7
81 176 4
81 133 3
81 160 -10
81 126 -9
81 99 8
82 135 -1
82 160 0
82 163 4
82 179 5
82 120 7
82 104 4
82 140 6
82 155 0
82 119 -7
82 102 -8
82 118 6
82 175 8
82 109 0
82 138 0
82 137 -1
82 105 -10
82 177 6
82 112 6
82 139 -5
82 150 -6
82 108 7
82 144 -2
82 167 8
82 87 2
82 148 8
82 168 0
82 143 3
82 149 1
82 164 -1
82 128 7
82 156 -1
82 180 -2
82 152 0
82 129 4
82 86 7
82 159 5
82 153 5
82 132 5
82 89 -5
82 96 10
82 106 0
82 117 -9
82 123 -7
82 84 1
83 111 2
83 133 3
83 140 -4
83 172 -2
83 180 0
83 139 8
83 99 -9
83 175 -3
83 149 7
83 127 0
83 146 -10
83 86 -2
83 138 3
83 122 9
83 102 3
83 98 -4
83 177 -10
83 109 -6
83 159 3
83 91 -5
83 142 -6
83 125 2
83 120 -9
83 93 -1
83 150 1
83 94 4
83 165 -6
83 171 -4
83 131 0
83 113 -9
83 84 -7
83 155 7
83 156 -6
83 130 2
83 168 10
83 134 -7
83 85 10
83 166 6
83 137 -8
83 121 1
83 173 6
83 148 2
83 145 10
83 108 -10
83 119 -10
83 129 -6
83 100 9
83 151 -9
83 103 -9
83 167 6
83 97 9
83 164 0
83 117 -2
84 122 -4
84 120 -7
84 123 -8
84 98 -4
84 138 -4
84 163 5
84 159 7
84 135 3
84 119 8
84 144 1
84 177 -5
84 147 -10
84 118 0
84 91 2
84 107 -5
84 149 10
84 126 -1
84 92 2
84 142 5
84 141 3
84 97 -9
84 172 8
84 100 -8
84 170 -10
84 173 -3
84 115 -2
84 166 6
84 109 1
84 134 1
84 99 -10
84 175 4
84 162 7
84 148 -1
84 96 -5
84 127 4
84 174 2
84 152 1
84 88 7
84 154 -2
84 101 -9
84 169 -4
84 111 7
84 128 -2
84 157 4
84 139 4
84 87 0
84 140 -8
84 131 2
84 136 5
84 165 -7
84 145 8
85 107 -5
85 119 4
85 105 -2
85 112 7
85 93 -3
85 131 5
85 104 2
85 100 3
85 151 -8
85 162 -1
85 169 -1
85 111 2
85 153 7
85 175 7
85 120 8
85 180 -8
85 110 -2
85 117 3
85 147 5
85 106 -4
85 157 5
85 138 -10
85 115 -3
85 144 -1
85 97 10
85 160 3
85 150 10
85 164 6
85 91 -6
85 87 10
85 178 1
85 154 -5
85 145 5
85 94 5
85 89 8
85 179 7
85 137 -8
85 171 -3
85 156 0
85 114 -10
85 163 -8
85 92 -9
85 121 3
85 136 4
85 96 5
85 116 2
85 113 -2
85 126 -6
85 148 -8
85 170 -5
85 128 -5
86 173 -5
86 94 -7
86 111 -1
86 178 -3
86 142 -4
86 126 9
86 169 -4
86 117 9
86 163 -10
86 108 -1
86 135 9
86 130 -6
86 161 4
86 155 -1
86 171 6
86 170 8
86 149 -2
86 96 2
86 119 -3
86 134 -7
86 132 -10
86 120 2
86 112 -5
86 123 9
86 146 -5
86 157 -6
86 113 -7
86 145 3
86 121 0
86 152 -8
86 158 -10
86 116 -5
86 95 -9
86 107 8
86 109 3
86 148 -10
86 177 -3
86 88 -4
86 99 5
86 129 -8
86 98 5
86 180 10
87 94 1
87 107 10
87 132 -2
87 179 -9
87 113 2
87 177 0
87 111 0
87 144 7
87 151 -4
87 115 7
87 125 2
87 169 3
87 171 10
87 162 3
87 136 -5
87 154 -8
87 157 9
87 95 -3
87 127 -2
87 165 -1
87 147 -7
87 150 7
87 155 0
87 102 0
87 137 10
87 139 -9
87 104 7
87 110 -10
87 164 -7
87 159 -4
87 166 -5
87 124 8
87 156 9
87 142 -7
87 121 5
87 172 7
87 89 -8
87 130 -7
87 140 3
87 167 9
87 92 7
87 100 0
87 143 5
87 174 8
87 133 10
87 97 9
87 126 9
87 153 -1
88 177 -7
88 124 -9
88 168 8
88 100 9
88 150 -5
88 121 -8
88 148 -8
88 166 2
88 123 -3
88 108 10
88 89 8
88 167 1
88 93 7
88 128 -6
88 106 2
88 105 -5
88 142 9
88 95 -10
88 116 -2
88 147 -7
88 137 -2
88 113 -7
88 164 -9
88 161 -4
88 122 10
88 99 -2
88 94 1
88 134 9
88 126 8
88 173 3
88 115 8
88 135 -9
88 92 5
88 136 1
88 144 -4
88 162 -9
88 133 4
88 143 -2
88 149 -4
88 157 -3
88 160 8
88 130 -3
88 158 -6
88 175 6
88 154 -5
88 152 9
88 145 2
88 129 -9
88 101 -6
88 169 -9
88 90 7
89 99 5
89 105 0
89 174 6
89 151 -9
89 165 4
89 139 -4
89 104 -6
89 136 10
89 116 -2
89 171 -2
89 137 4
89 106 2
89 153 4
89 178 -4
89 120 0
89 117 3
89 124 -3
89 154 9
89 94 7
89 166 -1
89 143 6
89 150 -4
89 126 4
89 176 -9
89 147 -3
89 100 1
89 155 -5
89 103 0
89 179 0
89 107 6
89 140 4
89 93 10
89 110 10
89 92 7
89 95 -1
89 101 -10
89 91 6
89 128 6
89 162 0
89 141 9
89 172 2
89 148 -4
89 160 -9
89 156 -7
90 157 -5
90 96 -2
90 119 -8
90 160 3
90 100 10
90 118 0
90 163 0
90 155 -7
90 173 -5
90 120 2
90 122 1
90 145 3
90 152 8
90 93 -8
90 129 3
90 124 0
90 98 4
90 165 -3
90 109 5
90 144 9
90 154 -3
90 141 -4
90 111 -3
90 114 -6
90 132 5
90 97 -9
90 125 -6
90 150 -7
90 147 -4
90 177 1
90 135 -6
90 121 -10
90 108 -9
90 138 2
90 162 -2
90 158 -8
90 99 3
90 159 4
90 142 -1
90 170 -4
90 156 5
90 151 8
90 178 -3
90 103 2
90 137 -7
90 91 0
90 123 -3
90 106 0
91 157 2
91 159 1
91 119 1
91 134 -6
91 114 3
91 95 6
91 175 10
91 131 8
91 115 -5
91 172 5
91 99 -1
91 103 -10
91 108 -8
91 176 -1
91 122 0
91 102 2
91 111 -8
91 168 8
91 167 2
91 132 5
91 94 9
91 152 -1
91 125 -3
91 135 -1
91 154 -10
91 158 -10
91 104 -6
91 123 -4
91 151 1
91 112 -2
91 180 -4
91 169 0
91 146 -5
91 130 0
91 117 -4
91 160 10
91 128 0
91 116 -9
91 138 6
92 179 4
92 159 0
92 133 6
92 146 -7
92 141 -5
92 107 -4
92 177 -4
92 150 -7
92 137 -5
92 117 -3
92 171 5
92 128 5
92 112 -9
92 108 8
92 115 10
92 175 9
92 153 -3
92 101 7
92 149 5
92 157 10
92 136 -1
92 103 -10
92 162 -7
92 100 5
92 127 9
92 114 8
92 156 9
92 142 -9
92 151 -4
92 165 -3
92 134 2
92 119 -9
92 158 -3
92 154 3
92 110 -3
92 168 0
92 118 -7
92 148 3
92 164 6
92 113 -2
92 132 1
92 135 8
92 94 -8
92 109 -9
92 174 -8
92 93 6
92 166 7
92 123 -7
92 145 -3
92 121 8
92 97 3
93 120 -9
93 139 7
93 140 -6
93 163 9
93 124 1
93 136 8
93 168 -3
93 158 -5
93 134 -5
93 176 8
93 177 9
93 132 4
93 152 -7
93 105 2
93 126 -5
93 119 -8
93 157 -5
93 130 -1
93 114 3
93 117 0
93 137 -3
93 153 9
93 123 3
93 101 6
93 107 -10
93 112 -8
93 99 -1
93 173 0
93 127 3
93 142 5
93 97 -8
93 96 9
93 151 0
93 116 -4
93 135 -2
93 102 -1
93 128 -3
93 111 -6
93 154 -5
93 109 3
93 174 3
93 104 -4
93 115 -5
93 103 0
93 156 2
93 129 10
93 94 0
93 160 10
93 143 -6
93 98 9
94 101 5
94 141 -3
94 119 -4
94 170 -5
94 109 9
94 106 -7
94 143 9
94 138 -7
94 145 -4
94 135 3
94 104 -10
94 130 -1
94 161 -6
94 163 10
94 118 1
94 131 -3
94 96 3
94 142 9
94 168 -9
94 97 9
94 122 3
94 158 -6
94 171 9
94 164 10
94 128 -6
94 102 7
94 162 -9
94 132 3
94 115 5
94 112 -10
94 177 9
94 157 1
94 165 0
94 133 -1
94 100 3
94 117 10
94 116 2
94 160 4
94 126 4
94 103 2
95 148 -1
95 140 -9
95 113 6
95 150 8
95 123 -7
95 120 -2
95 106 -3
95 173 -7
95 125 -10
95 158 5
95 141 -4
95 119 -2
95 112 -2
95 139 2
95 137 -4
95 121 -10
95 154 -8
95 169 -6
95 127 -8
95 157 -7
95 151 -1
95 180 7
95 103 5
95 164 7
95 124 -8
95 176 -2
95 133 -1
95 107 -2
95 110 2
95 163 -3
95 118 -9
95 149 -6
95 168 2
95 156 8
95 111 6
95 167 -8
95 162 2
95 166 3
95 175 5
95 146 5
95 129 -3
95 160 -6
95 132 -5
95 161 6
95 172 7
95 115 -4
95 104 -5
95 108 -10
95 135 -7
96 116 0
96 98 -6
96 100 0
96 164 6
96 172 -2
96 123 -5
96 126 6
96 105 -4
96 150 -4
96 127 -9
96 152 -3
96 171 5
96 114 10
96 148 -2
96 180 -2
96 147 5
96 169 -2
96 149 -1
96 163 -6
96 117 -4
96 113 5
96 142 -4
96 119 0
96 162 -4
96 159 -5
96 136 6
96 128 -6
96 155 -10
96 101 -4
96 106 -1
96 167 4
96 176 6
96 103 2
96 107 7
96 110 9
96 118 4
96 108 0
96 111 6
97 163 3
97 164 -8
97 150 9
97 115 -9
97 119 -4
97 147 -2
97 101 4
97 166 7
97 172 3
97 180 -10
97 107 8
97 177 0
97 158 -5
97 161 8
97 173 0
97 176 1
97 111 2
97 103 6
97 110 5
97 144 -5
97 148 -9
97 149 -1
97 139 7
97 171 -5
97 105 -10
97 178 -10
97 140 3
97 109 -6
97 116 -1
97 162 3
97 168 -2
97 137 -9
97 165 9
97 122 1
98 167 5
98 102 5
98 156 10
98 131 -1
98 170 8
98 160 2
98 150 4
98 130 5
98 112 2
98 111 -5
98 180 7
98 144 -9
98 106 -1
98 163 1
98 127 -2
98 120 -2
98 157 -1
98 104 -7
98 173 -2
98 135 -3
98 179 -10
98 172 -1
98 107 9
98 105 10
98 143 7
98 103 2
98 151 -1
98 153 -4
98 123 -1
98 118 -10
98 121 3
98 126 1
98 142 -4
98 154 -9
98 158 -3
98 129 -10
98 132 -7
98 152 -10
98 136 10
98 109 7
98 108 -6
98 147 -8
98 138 6
98 122 7
98 137 -4
98 166 -2
98 110 -3
98 119 -1
98 161 -8
99 107 0
99 120 -8
99 108 3
99 128 3
99 103 -10
99 172 -6
99 146 -8
99 126 2
99 109 -7
99 168 3
99 161 0
99 106 0
99 174 2
99 119 9
99 142 9
99 116 -7
99 143 10
99 117 4
99 169 -10
99 122 -9
99 151 3
99 101 4
99 164 -6
99 175 -6
99 111 10
99 148 3
99 132 8
99 178 -1
99 137 -10
99 110 -3
99 150 3
99 124 -5
99 123 7
99 155 9
99 138 0
99 180 -6
99 147 -6
99 102 9
100 145 4
100 165 -6
100 118 -10
100 107 -2
100 139 8
100 135 1
100 171 10
100 112 -8
100 144 -6
100 174 -2
100 173 -8
100 113 8
100 131 -5
100 109 3
100 108 0
100 101 -1
100 152 -10
100 110 -4
100 102 -4
100 148 -9
100 105 0
100 124 -3
100 176 -2
100 125 0
100 168 7
100 122 -3
100 179 -3
100 164 3
100 150 -4
100 127 2
100 141 -10
100 154 7
100 129 -8
100 115 5
100 103 4
100 137 10
100 123 -9
100 106 6
101 174 8
101 143 -8
101 168 -8
101 112 -4
101 131 9
101 129 2
101 126 -7
101 105 4
101 134 9
101 176 3
101 115 6
101 175 7
101 178 -4
101 170 8
101 121 -4
101 162 -8
101 113 9
101 180 -6
101 118 -9
101 136 -10
101 148 -7
101 123 3
101 167 6
101 159 -2
101 132 4
101 153 9
101 161 4
101 125 7
101 106 6
101 154 3
101 164 7
101 109 5
101 150 1
101 133 -4
101 127 -6
101 142 -3
101 135 3
101 156 -9
101 173 -9
101 158 9
101 144 8
101 147 -3
101 151 7
102 166 -8
102 113 -5
102 169 -3
102 128 8
102 151 4
102 137 1
102 158 -2
102 112 7
102 122 -4
102 115 -8
102 150 3
102 119 9
102 148 8
102 110 9
102 103 5
102 139 -6
102 180 -9
102 154 -1
102 136 1
102 114 -4
102 146 0
102 159 5
102 140 2
102 130 1
102 127 -3
102 178 -2
102 141 10
102 132 5
102 126 -1
102 107 -2
102 177 7
102 131 3
102 134 -3
102 106 -4
102 176 7
102 179 -2
102 144 -6
102 170 1
102 124 10
102 129 4
102 167 -4
102 145 8
102 123 -4
103 155 -1
103 123 -1
103 173 -5
103 158 7
103 166 -9
103 178 9
103 141 -3
103 138 0
103 145 10
103 110 -1
103 124 10
103 113 3
103 126 -2
103 143 9
103 135 -3
103 169 10
103 148 -10
103 129 0
103 127 0
103 120 7
103 122 -5
103 157 2
103 149 8
103 132 1
103 176 -4
103 167 -8
103 128 -7
103 172 -2
103 137 -4
103 152 7
103 112 5
103 156 4
103 131 -9
103 144 -1
103 116 -2
103 118 -4
103 133 5
103 153 -1
103 119 -10
103 150 9
103 107 4
103 134 -9
103 109 -10
104 171 -9
104 154 1
104 170 0
104 133 9
104 180 5
104 140 9
104 131 1
104 179 6
104 141 8
104 130 -10
104 150 7
104 175 -7
104 137 -1
104 167 6
104 144 -9
104 121 -6
104 177 -9
104 157 8
104 147 9
104 125 -5
104 112 -1
104 178 -5
104 108 0
104 118 -4
104 155 2
104 149 7
104 164 7
104 174 -10
104 161 6
104 138 -2
104 160 -10
104 114 -6
104 124 9
104 117 -4
104 127 -9
104 107 -5
104 128 -8
104 168 4
104 126 -4
105 152 5
105 132 -10
105 139 -9
105 159 -1
105 161 -5
105 136 3
105 173 -6
105 177 2
105 146 -3
105 156 9
105 119 -8
105 148 3
105 123 -9
105 147 -5
105 158 -8
105 165 0
105 141 1
105 133 9
105 174 -9
105 112 1
105 107 10
105 138 -7
105 110 3
105 122 3
105 128 -2
105 179 -6
105 169 4
105 176 3
105 180 -7
105 163 3
105 149 1
105 130 -3
105 153 -9
105 106 5
105 178 3
105 175 -1
105 143 2
105 117 -8
106 151 -10
106 115 -8
106 150 3
106 116 3
106 114 1
106 129 -2
106 149 6
106 137 6
106 143 9
106 118 -5
106 130 0
106 125 9
106 160 -5
106 145 3
106 124 -4
106 176 -5
106 112 1
106 153 10
106 162 -8
106 170 -5
106 173 -2
106 123 9
106 167 8
106 141 -5
106 138 0
106 157 -4
106 154 -9
106 113 -4
106 147 -2
106 163 3
106 127 -10
106 152 5
106 135 -6
106 174 -3
106 178 10
106 142 2
107 148 -6
107 135 -8
107 134 -6
107 177 7
107 141 9
107 125 9
107 162 -1
107 174 10
107 116 10
107 180 -8
107 150 9
107 142 3
107 167 8
107 129 -5
107 138 -7
107 109 8
107 143 4
107 110 -3
107 120 -2
107 173 10
107 156 8
107 133 -4
107 115 -9
107 121 0
107 117 -3
107 160 8
107 128 -9
107 130 7
107 158 5
107 145 2
107 152 8
107 131 7
107 161 4
107 178 -7
107 108 5
107 126 -10
107 170 2
108 155 9
108 137 4
108 115 6
108 129 6
108 149 -3
108 111 5
108 147 -7
108 162 -5
108 110 -1
108 161 4
108 113 -9
108 164 -7
108 175 -10
108 132 5
108 145 -8
108 176 -1
108 165 5
108 128 0
108 159 6
108 144 8
108 140 -8
108 139 -5
108 173 1
108 160 -6
108 167 -7
108 157 -1
108 123 -2
108 152 -7
108 135 -10
108 170 1
108 148 -6
108 178 6
108 130 -1
108 151 -9
108 153 9
108 150 9
108 134 -6
108 146 2
108 118 8
108 172 -10
108 116 -5
108 143 -8
108 127 1
108 114 -5
109 172 -6
109 130 2
109 152 -2
109 149 5
109 137 -2
109 163 3
109 110 4
109 144 10
109 129 -10
109 116 -8
109 115 6
109 161 0
109 162 5
109 158 9
109 121 6
109 156 -1
109 178 -6
109 159 -2
109 173 -8
109 180 -2
109 125 7
109 177 0
109 150 9
109 139 3
109 167 8
109 147 -3
109 165 0
109 123 -3
109 132 10
110 158 -5
110 129 -7
110 115 -6
110 152 -5
110 149 2
110 174 -6
110 157 -3
110 134 2
110 120 2
110 126 -6
110 111 -3
110 172 10
110 162 3
110 160 -1
110 127 -9
110 112 1
110 153 -4
110 128 -2
110 150 1
110 166 -2
110 114 1
110 144 -9
110 118 0
110 123 3
110 148 1
110 119 7
110 136 9
110 179 -8
110 113 -9
110 122 -8
110 167 9
111 178 8
111 137 7
111 133 10
111 122 6
111 170 2
111 116 2
111 148 -1
111 119 -2
111 173 1
111 154 5
111 176 1
111 117 6
111 155 -4
111 115 -3
111 177 10
111 156 8
111 158 2
111 149 -10
111 159 -1
111 153 -2
111 179 2
111 126 -1
111 142 -8
111 121 1
111 174 -3
111 143 -5
111 152 -4
111 124 -6
111 169 -10
111 165 -1
111 162 -2
112 150 10
112 178 7
112 166 -1
112 174 7
112 152 10
112 142 -7
112 177 -5
112 118 -5
112 121 2
112 120 8
112 141 -6
112 180 7
112 133 3
112 163 1
112 155 -7
112 115 -5
112 139 -1
112 127 9
112 159 9
112 143 9
112 157 -9
112 146 4
112 116 6
112 114 10
112 171 3
112 131 6
112 162 8
112 123 1
112 132 -8
112 140 0
112 173 -6
113 162 9
113 143 -9
113 178 1
113 121 -4
113 153 7
113 150 6
113 122 -10
113 142 -10
113 124 -3
113 127 -4
113 163 3
113 152 -10
113 146 -10
113 149 -9
113 135 -7
113 174 3
113 125 1
113 130 8
113 120 3
113 180 6
113 132 4
113 148 6
113 145 6
113 168 10
113 170 4
113 176 -4
113 114 10
113 172 0
113 173 10
113 133 -8
113 115 -1
114 121 -4
114 140 -1
114 167 6
114 130 7
114 163 10
114 155 -8
114 177 8
114 153 -2
114 135 0
114 164 -10
114 174 2
114 154 5
114 145 1
114 146 3
114 138 -5
114 176 6
114 156 -1
114 149 -2
114 143 3
114 125 2
114 159 -1
114 180 -8
114 137 -7
114 171 9
114 127 10
114 131 -5
114 170 -8
114 133 0
114 147 8
115 116 3
115 122 6
115 134 6
115 176 6
115 147 -1
115 124 -1
115 125 -4
115 139 -2
115 128 1
115 175 -3
115 165 2
115 177 -6
115 170 -10
115 171 -5
115 150 3
115 173 7
115 151 2
115 131 3
115 117 -9
115 148 -7
115 169 -4
115 160 -7
115 149 5
115 141 3
115 167 5
115 142 0
115 133 9
115 156 0
115 135 3
115 179 7
115 130 10
116 150 2
116 136 -1
116 180 7
116 158 -7
116 179 -1
116 118 10
116 162 -2
116 165 -5
116 148 8
116 178 -6
116 131 -7
116 129 -10
116 147 1
116 120 -8
116 142 7
116 152 6
116 177 -3
116 154 -2
116 133 10
116 117 -2
116 176 10
116 126 -5
116 149 -10
116 167 -10
116 155 3
116 127 -1
117 136 2
117 170 -1
117 127 4
117 161 5
117 156 -3
117 177 -2
117 137 6
117 145 -6
117 132 -2
117 174 -10
117 180 10
117 120 -5
117 143 -4
117 157 -4
117 146 5
117 162 -9
117 131 -3
117 134 5
117 126 1
117 129 10
117 149 6
117 125 8
117 130 10
117 119 2
117 142 6
117 172 9
117 141 1
117 148 1
117 168 0
117 139 4
117 140 2
118 133 -7
118 146 -4
118 169 -4
118 161 -9
118 135 -10
118 121 -1
118 153 3
118 176 10
118 147 2
118 175 7
118 137 1
118 172 8
118 124 -6
118 168 -9
118 163 6
118 145 8
118 126 -10
118 154 -5
118 170 4
118 144 -6
118 157 -2
118 150 0
118 139 9
118 143 10
118 166 4
118 179 10
118 155 -7
119 171 9
119 141 0
119 162 9
119 153 -3
119 178 10
119 156 -5
119 166 -3
119 135 -2
119 158 -3
119 144 -6
119 134 1
119 172 -9
119 164 8
119 157 -1
119 131 -7
119 169 9
119 124 -9
119 136 9
119 179 5
119 125 -5
119 127 9
119 143 -7
119 155 4
119 161 -4
119 137 9
119 140 8
119 180 5
119 151 -6
120 137 -5
120 122 -7
120 157 4
120 168 4
120 134 -10
120 143 -6
120 138 6
120 174 6
120 162 -4
120 123 9
120 144 2
120 145 3
120 150 -10
120 128 8
120 133 -7
120 177 7
120 164 6
120 151 3
120 147 -5
120 121 -5
120 179 5
120 158 5
120 142 -9
120 130 -2
120 171 -10
120 163 -7
120 166 5
120 148 -2
120 139 -10
120 175 -5
120 156 8
121 170 2
121 132 0
121 161 -6
121 163 -6
121 131 0
121 141 1
121 156 -1
121 130 -5
121 162 5
121 133 10
121 172 8
121 148 1
121 136 -5
121 144 4
121 150 3
121 122 -4
121 126 4
121 179 4
121 127 -3
121 146 -6
121 152 -6
121 160 10
121 129 9
121 165 5
121 139 0
121 143 6
121 153 -5
121 174 -6
121 147 8
121 167 4
121 137 -6
121 138 7
122 169 -7
122 154 2
122 159 -4
122 161 -2
122 173 9
122 132 -3
122 125 -6
122 153 10
122 176 -3
122 146 2
122 145 -1
122 179 -6
122 133 7
122 170 -10
122 162 7
122 171 2
122 158 8
122 163 0
122 123 -1
122 134 2
122 168 -7
122 156 1
122 148 4
122 131 -4
122 175 10
122 139 -6
122 177 0
122 138 9
122 130 0
122 140 -6
122 137 -10
122 155 -9
123 180 2
123 144 6
123 136 3
123 179 8
123 175 6
123 135 6
123 154 10
123 163 -4
123 132 10
123 158 1
123 137 -5
123 134 -9
123 131 2
123 141 -2
123 150 9
123 139 -2
123 145 3
123 164 -10
123 146 7
123 170 4
123 149 -9
123 128 -5
123 172 -3
123 125 6
123 143 0
123 161 -6
124 165 -10
124 127 -2
124 164 -10
124 159 10
124 147 -3
124 167 -2
124 138 5
124 148 9
124 131 -9
124 135 -7
124 175 -2
124 172 3
124 125 9
124 133 -6
124 130 -7
124 166 -3
124 156 0
124 176 -4
124 140 3
124 143 10
124 163 -7
124 161 10
124 170 -2
124 144 -6
124 157 10
124 137 4
124 146 -8
124 158 -9
125 133 -7
125 149 -4
125 178 -9
125 154 -1
125 162 8
125 148 10
125 128 7
125 141 4
125 136 0
125 156 -10
125 157 -5
125 146 -9
125 175 2
125 158 10
125 168 7
125 155 -6
125 131 -7
125 142 -10
125 167 9
125 164 -4
125 173 10
125 147 7
125 134 -6
125 135 -9
125 138 9
125 180 -4
125 174 5
126 155 -6
126 161 -10
126 169 7
126 128 10
126 173 -2
126 131 9
126 141 -9
126 176 -2
126 159 -6
126 163 0
126 165 3
126 134 4
126 172 5
126 179 -5
126 147 5
126 154 -8
126 127 1
126 135 5
126 164 -3
126 149 -7
126 162 -1
126 175 -1
126 158 1
126 133 8
126 129 8
126 178 -2
127 155 8
127 167 -7
127 178 -4
127 158 -2
127 130 1
127 142 -4
127 138 1
127 164 -7
127 131 7
127 136 -1
127 168 8
127 150 9
127 147 -2
127 132 7
127 165 -9
127 166 -7
127 173 5
127 174 10
127 156 7
127 171 1
127 175 8
127 162 -1
127 170 -6
127 148 -4
127 143 -5
127 169 9
127 160 10
127 154 -10
127 135 1
128 177 -5
128 168 -1
128 137 7
128 130 -10
128 135 -5
128 140 3
128 143 -8
128 179 10
128 161 -3
128 134 3
128 149 9
128 133 -8
128 174 -3
128 165 -3
128 171 0
128 146 -9
128 170 10
128 172 8
128 139 3
128 151 10
128 150 10
128 129 -8
128 163 -10
128 180 -1
128 159 0
128 142 -10
128 152 3
129 170 2
129 132 6
129 164 9
129 175 6
129 152 9
129 172 2
129 163 -8
129 155 10
129 145 0
129 147 3
129 174 -3
129 149 5
129 167 -10
129 168 2
129 134 -7
129 159 -9
129 176 2
129 148 0
129 137 -1
129 130 1
129 178 -1
129 157 0
129 131 0
129 177 -5
129 158 2
129 179 1
130 174 2
130 162 6
130 146 -2
130 136 -9
130 148 -9
130 134 10
130 166 -9
130 169 -3
130 138 2
130 172 6
130 173 7
130 158 0
130 145 -8
130 142 6
130 135 0
130 144 -1
130 153 -6
130 178 -3
130 147 -10
130 170 5
130 165 9
130 168 -8
130 176 4
130 163 -3
130 141 7
130 175 -1
130 157 4
130 156 0
130 149 9
130 164 -9
131 163 -1
131 134 -3
131 175 -1
131 158 9
131 132 1
131 170 6
131 172 4
131 149 -6
131 157 -6
131 167 3
131 160 8
131 173 4
131 141 -6
131 145 -10
131 162 6
131 169 5
131 152 -2
131 155 8
131 171 -6
131 156 -10
131 142 7
131 139 3
132 176 5
132 147 3
132 180 -1
132 170 2
132 141 -1
132 177 -10
132 168 -9
132 155 -1
132 140 -2
132 133 -4
132 148 -1
132 146 7
132 137 8
132 142 -3
132 152 -2
132 160 -7
132 167 -2
132 134 8
132 171 -8
132 158 2
132 159 -1
132 151 1
132 164 4
132 162 10
132 154 1
132 135 10
132 143 -4
132 157 -2
132 163 6
133 135 1
133 141 -9
133 169 -8
133 152 -8
133 138 -3
133 170 2
133 137 1
133 142 0
133 140 10
133 161 -5
133 157 -5
133 134 -3
133 165 -8
133 148 -5
133 136 7
133 171 10
133 166 0
133 175 -1
133 176 4
133 151 10
133 139 7
133 159 -7
133 160 1
133 163 4
133 174 -7
133 162 -1
134 167 7
134 143 10
134 168 -6
134 163 8
134 166 -10
134 150 -1
134 145 4
134 146 1
134 180 -1
134 155 10
134 151 -6
134 138 -2
134 153 -9
134 172 7
134 140 5
134 148 2
134 149 -6
134 170 6
134 157 2
134 174 7
134 147 6
134 142 -3
134 144 6
134 141 -6
134 156 9
134 173 2
134 176 -5
134 165 6
135 144 -9
135 158 9
135 140 -3
135 162 -5
135 167 -8
135 178 -1
135 163 -8
135 159 -2
135 171 4
135 169 -3
135 170 7
135 152 -10
135 161 5
135 179 0
135 143 -2
135 166 -5
135 145 -10
135 174 9
135 149 -8
135 160 7
135 137 -2
135 142 -2
136 151 -7
136 169 5
136 167 7
136 177 5
136 179 7
136 178 10
136 142 -8
136 149 9
136 175 0
136 141 -5
136 180 9
136 168 3
136 153 1
136 152 -3
136 140 3
136 138 3
136 137 10
136 154 2
136 172 10
137 145 2
137 169 -3
137 139 8
137 179 4
137 166 -1
137 144 -10
137 170 9
137 157 10
137 173 -1
137 138 3
137 159 10
137 167 -3
137 162 8
137 160 10
137 152 -4
137 153 1
137 177 -3
137 168 -9
137 158 2
137 155 4
137 161 -4
137 147 -6
137 174 2
137 146 10
137 143 1
138 153 6
138 143 1
138 162 8
138 165 7
138 179 -3
138 166 -2
138 156 -9
138 149 4
138 151 4
138 147 -6
138 171 -3
138 144 -2
138 180 7
138 172 6
138 173 -2
138 159 -10
138 152 -4
139 149 1
139 170 6
139 178 7
139 145 -6
139 157 -8
139 173 -2
139 154 -4
139 146 -3
139 175 -4
139 148 3
139 164 2
139 141 -10
139 150 5
139 162 8
139 179 -1
139 152 -7
139 176 -4
139 167 -7
139 143 6
140 157 9
140 158 -9
140 152 -1
140 162 9
140 164 4
140 176 -3
140 161 -10
140 151 4
140 148 3
140 175 -10
140 147 0
140 145 -3
140 169 -4
140 144 6
140 173 -3
140 163 -4
140 172 -10
140 174 9
140 170 -4
140 153 -10
140 171 9
140 168 3
140 167 -1
140 142 9
140 146 5
141 160 5
141 151 -10
141 178 -9
141 159 6
141 149 -10
141 150 8
141 164 -2
141 169 6
141 166 3
141 175 8
141 152 7
141 158 -4
141 162 -10
141 170 10
141 179 9
141 147 2
141 168 -7
141 173 -5
141 163 6
141 156 3
141 153 -3
141 174 0
141 143 1
141 176 6
142 175 -3
142 167 6
142 146 5
142 149 -1
142 176 -1
142 143 1
142 162 1
142 161 -8
142 165 6
142 145 -5
142 147 2
142 177 -1
142 151 8
142 148 -6
142 157 -5
142 160 -5
142 172 7
142 169 -3
142 164 -3
143 149 6
143 153 -9
143 180 -10
143 174 -1
143 179 -5
143 167 -2
143 168 1
143 165 10
143 145 3
143 171 -5
143 178 -2
143 144 8
143 155 4
143 146 -5
143 159 -5
143 166 10
143 157 -10
143 163 -5
144 170 0
144 146 0
144 150 6
144 175 6
144 168 -10
144 158 -9
144 176 -10
144 162 -2
144 178 -2
144 173 4
144 180 4
144 177 -10
144 161 2
144 155 10
144 159 -8
144 167 -6
144 156 1
144 174 8
144 147 -9
144 157 6
144 145 7
145 167 9
145 179 -10
145 161 5
145 163 9
145 154 -2
145 148 8
145 171 -6
145 164 7
145 153 -4
145 157 8
145 162 6
145 158 0
145 172 -6
145 146 -10
145 174 -4
146 173 5
146 161 3
146 176 8
146 162 8
146 159 -10
146 148 -2
146 180 5
146 168 -4
146 174 8
146 165 2
146 147 10
146 149 -4
146 177 -5
146 158 -10
146 163 9
146 169 -2
146 154 4
146 160 -7
146 167 -10
147 150 -1
147 173 6
147 155 -7
147 153 7
147 164 -7
147 160 3
147 165 -5
147 177 -4
147 149 -7
147 152 -1
147 162 10
147 179 4
147 178 -5
147 154 -6
148 149 -9
148 172 -4
148 152 -6
148 158 3
148 167 6
148 159 -3
148 179 8
148 161 -2
148 153 8
148 175 -3
148 156 -9
148 154 5
148 163 5
148 180 10
148 174 10
148 150 -9
149 152 -10
149 167 -7
149 180 1
149 175 10
149 156 6
149 159 -1
149 157 -2
149 153 -5
149 177 -3
149 151 -6
149 179 4
149 150 -1
149 173 -3
149 154 4
149 166 -4
150 164 -4
150 176 1
150 180 -8
150 153 -10
150 163 8
150 166 6
150 170 -2
150 168 8
150 162 -5
150 174 10
150 155 5
150 152 -9
150 159 -3
150 161 -5
150 172 8
150 156 -1
151 154 -2
151 167 1
151 169 6
151 161 -3
151 165 10
151 159 0
151 157 3
151 174 2
151 179 -4
151 170 1
151 176 -4
151 155 -3
152 169 -7
152 158 -7
152 163 -8
152 165 7
152 166 9
152 171 -9
152 167 7
152 164 7
152 157 9
152 178 2
152 153 -4
152 180 -4
152 156 -10
153 163 -3
153 180 -1
153 164 6
153 158 7
153 159 -10
153 173 -8
153 166 8
153 179 10
153 156 10
153 170 -6
153 165 -5
153 160 -4
153 161 1
154 179 10
154 170 -3
154 160 -6
154 156 2
154 176 -8
154 158 10
154 173 -4
154 161 0
154 180 -3
154 168 8
154 177 -10
154 155 7
154 157 -8
154 165 -6
155 162 -9
155 170 1
155 176 -2
155 166 0
155 174 0
155 156 -3
155 173 0
155 168 -6
155 180 -9
155 157 -5
155 172 -1
155 177 10
156 159 -3
156 169 3
156 158 -10
156 178 9
156 170 0
156 175 9
156 172 1
156 164 0
156 163 10
157 165 9
157 178 10
157 166 -7
157 158 -4
157 176 -1
157 168 3
157 162 0
157 169 -1
157 167 -5
157 180 1
157 179 2
157 164 4
157 175 9
157 174 -4
157 177 7
158 164 -9
158 170 0
158 165 8
158 173 -5
158 178 -4
158 172 -2
158 176 -3
158 167 7
159 163 -7
159 177 -3
159 174 -3
159 179 -5
159 161 1
159 164 -7
159 176 4
159 180 1
160 169 -10
160 166 -6
160 178 -3
160 180 -5
160 177 -1
160 164 -6
160 179 2
160 171 -7
160 172 9
160 162 7
160 173 0
160 161 -9
160 168 -5
161 174 2
161 163 -8
161 165 0
161 177 -1
161 162 6
161 176 3
161 166 -9
161 170 -9
161 178 -4
161 169 -4
162 168 0
162 170 9
162 180 -10
162 164 10
162 163 7
162 174 -8
162 171 1
162 179 -2
162 175 9
162 166 7
162 169 9
163 166 3
163 173 -6
163 165 -1
163 175 -4
163 174 -8
163 180 -2
163 169 -6
163 167 10
163 177 8
164 179 10
164 167 -8
164 165 -7
164 168 -4
164 171 -8
164 169 -1
164 175 10
165 180 0
165 167 10
165 178 -4
165 168 -6
165 166 -6
165 179 1
166 172 1
166 174 5
166 168 -9
166 176 0
166 173 2
167 175 -8
167 172 7
167 171 6
167 173 -2
167 180 9
167 168 0
167 176 -3
167 174 -4
168 176 -4
168 172 1
168 177 -9
168 175 -10
168 179 0
168 170 8
168 178 4
168 180 10
169 176 2
169 172 -1
169 171 2
169 175 4
170 171 5
170 177 -4
170 179 10
170 176 3
170 172 3
171 178 3
171 175 -8
171 179 -1
171 173 -8
171 176 0
172 180 0
172 178 0
173 176 -6
173 180 -1
173 179 5
173 175 4
174 178 2
174 180 -9
174 179 -10
175 176 8
175 179 -7
176 178 -3
176 179 -2
177 179 -3
177 178 4
177 180 -2
178 179 0
178 180 9
179 180 8


==> anc/instances/benchmark/maxCutMet/w05_200.0 <==
200 9950 
1 159 5
1 73 -4
1 14 6
1 142 -7
1 175 4
1 179 -6
1 30 4
1 133 -1
1 18 -5
1 126 -10
1 7 -6
1 51 3
1 52 -5
1 200 4
1 38 -7
1 166 5
1 119 -10
1 161 7
1 11 1
1 60 -5
1 28 -7
1 62 7
1 25 4
1 177 6
1 184 0
1 156 1
1 99 -5
1 53 9
1 167 7
1 146 4
1 135 7
1 196 -7
1 153 5
1 148 -9
1 151 5
1 93 0
1 185 -8
1 36 4
1 23 -3
1 100 10
1 21 -5
1 64 10
1 125 10
1 43 5
1 105 4
1 87 7
1 3 -10
1 198 -2
1 190 -5
1 139 3
1 110 -10
1 78 -3
1 61 -5
1 17 -5
1 96 8
1 80 4
1 9 10
1 68 -4
1 144 -1
1 69 -2
1 160 -8
1 171 -8
1 37 9
1 103 7
1 154 3
1 152 3
1 75 7
1 141 -5
1 49 4
1 192 -5
1 169 -10
1 149 4
1 107 -9
1 101 -6
1 77 6
1 72 -7
1 150 -9
1 172 -4
1 81 -2
1 155 -9
1 42 -1
1 132 0
1 83 7
1 85 -4
1 130 -8
1 82 2
1 46 1
1 45 1
1 92 -2
1 106 2
1 4 9
1 138 -10
1 122 -10
1 147 -10
1 127 5
1 88 -3
1 50 8
1 59 -3
1 47 0
1 118 -8
1 94 6
1 44 -2
1 39 -2
1 115 1
1 191 -6
1 27 8
1 31 -6
1 136 1
2 105 4
2 151 -6
2 113 -8
2 192 1
2 137 -10
2 90 6
2 18 4
2 14 -2
2 49 -2
2 196 -7
2 158 -5
2 150 3
2 111 0
2 159 -2
2 55 -3
2 75 6
2 152 -7
2 68 -10
2 133 -9
2 78 7
2 162 4
2 104 1
2 117 5
2 81 1
2 9 7
2 178 4
2 79 2
2 27 -1
2 40 -2
2 176 6
2 84 7
2 140 5
2 8 7
2 37 8
2 28 2
2 22 -8
2 112 -5
2 191 1
2 92 -10
2 144 -10
2 189 -8
2 197 -10
2 35 5
2 124 -5
2 70 3
2 23 -5
2 168 -1
2 59 3
2 91 0
2 123 7
2 17 0
2 174 -10
2 7 -8
2 181 -9
2 95 2
2 58 -2
2 125 -2
2 66 -4
2 26 1
2 96 -6
2 184 -3
2 24 9
2 185 -3
2 94 6
2 136 0
2 87 -8
2 139 -1
2 29 -10
2 109 1
2 10 7
2 97 -7
2 74 -6
2 82 -5
2 114 8
2 182 -9
2 146 -1
2 149 3
2 130 10
2 62 -9
2 80 -1
2 148 9
2 153 9
2 122 -8
2 11 7
2 57 -1
2 43 6
2 132 -7
2 38 3
2 115 6
3 130 -7
3 162 -6
3 70 2
3 36 8
3 12 3
3 116 5
3 110 10
3 146 6
3 4 -6
3 114 8
3 149 -5
3 183 -10
3 128 6
3 197 0
3 89 0
3 10 8
3 102 6
3 39 -1
3 118 4
3 21 -1
3 43 -9
3 19 2
3 168 -2
3 50 -8
3 44 -1
3 73 1
3 174 -2
3 51 -7
3 123 -3
3 98 1
3 63 -10
3 15 0
3 54 -1
3 5 6
3 29 0
3 190 -1
3 66 -6
3 111 5
3 124 4
3 176 -8
3 91 -6
3 161 5
3 37 -1
3 180 -3
3 96 6
3 136 -6
3 100 -10
3 27 -4
3 196 -8
3 48 6
3 62 10
3 94 6
3 57 -10
3 20 -3
3 52 2
3 71 5
3 101 -10
3 133 -5
3 194 -9
3 24 -2
3 14 10
3 199 2
3 77 4
3 163 6
3 33 10
3 56 7
3 129 -4
3 45 5
3 198 -2
3 170 -5
3 177 -10
3 138 5
3 87 -10
3 38 -7
3 26 0
3 160 -8
3 35 -5
3 113 -2
3 167 -1
3 16 5
3 23 2
3 97 2
3 137 5
3 30 0
3 141 4
3 135 1
3 158 -4
3 47 10
3 156 -10
3 192 2
3 13 0
3 79 8
3 119 -9
3 103 -2
4 92 6
4 33 -10
4 31 -2
4 39 2
4 71 7
4 90 -8
4 168 3
4 170 -8
4 121 4
4 56 5
4 68 10
4 154 9
4 134 1
4 174 10
4 119 10
4 24 2
4 111 -4
4 167 0
4 49 8
4 180 -10
4 61 -9
4 159 -1
4 29 4
4 139 -4
4 158 -3
4 143 -6
4 125 -3
4 175 8
4 72 1
4 69 4
4 37 4
4 153 9
4 128 3
4 91 -2
4 187 7
4 45 -7
4 70 -3
4 89 -7
4 114 -1
4 127 0
4 76 -10
4 38 8
4 161 -6
4 166 -1
4 99 -7
4 48 -8
4 10 -2
4 103 5
4 57 -9
4 188 7
4 141 -4
4 177 9
4 20 -8
4 5 9
4 32 -2
4 132 -2
4 25 7
4 107 5
4 63 -6
4 86 -7
4 62 0
4 144 -3
4 196 10
4 8 -9
4 84 7
4 94 7
4 16 0
4 67 -4
4 138 -1
4 65 2
4 64 -7
4 109 2
4 35 -10
4 75 -4
4 182 -2
4 195 2
4 200 6
4 163 -5
4 21 -8
4 136 -2
4 82 -6
4 88 6
4 122 0
4 169 6
4 102 3
4 98 -4
4 165 -7
4 34 3
4 150 -10
4 197 -5
4 118 -1
4 184 -5
4 178 3
5 178 -5
5 177 -5
5 182 2
5 148 -8
5 50 -10
5 143 9
5 99 -8
5 138 8
5 145 5
5 167 -9
5 38 9
5 195 5
5 39 -3
5 40 0
5 93 -1
5 123 -7
5 120 -10
5 49 -9
5 14 -1
5 56 -5
5 67 5
5 7 0
5 199 6
5 35 -1
5 23 -4
5 27 -5
5 77 1
5 55 6
5 132 -6
5 42 1
5 137 -7
5 94 -5
5 54 6
5 13 4
5 25 -5
5 169 -6
5 103 10
5 110 -1
5 43 6
5 184 8
5 102 -2
5 117 -1
5 142 0
5 76 2
5 24 2
5 98 4
5 161 7
5 12 9
5 106 6
5 150 7
5 79 -2
5 186 -9
5 115 -4
5 200 6
5 28 -4
5 194 6
5 146 0
5 166 -4
5 198 4
5 90 3
5 70 -2
5 176 9
5 127 8
5 36 -4
5 144 10
5 133 6
5 181 1
5 61 -4
5 47 -7
5 126 3
5 65 -10
5 89 4
5 69 3
5 85 2
5 130 -10
5 95 3
5 165 -5
5 112 -6
5 29 1
5 26 2
5 139 8
5 100 -4
5 128 -1
5 53 -2
5 197 1
5 66 -4
5 64 -8
5 185 1
5 91 -6
5 136 -7
5 174 -6
5 179 -7
6 124 -1
6 178 9
6 84 -7
6 28 -1
6 151 1
6 183 8
6 148 -5
6 134 -8
6 93 -5
6 199 4
6 157 9
6 194 7
6 98 0
6 26 -5
6 125 -1
6 41 9
6 128 -8
6 15 10
6 156 -2
6 52 3
6 121 -5
6 87 -7
6 155 9
6 7 6
6 14 -9
6 53 -1
6 169 -5
6 37 -9
6 193 -4
6 152 10
6 85 1
6 117 3
6 97 2
6 200 -7
6 25 -4
6 99 8
6 102 -5
6 34 -9
6 39 4
6 198 3
6 92 1
6 43 -4
6 138 -2
6 195 10
6 150 -7
6 55 3
6 106 7
6 88 3
6 8 8
6 69 -1
6 86 -7
6 132 9
6 176 2
6 30 4
6 24 6
6 82 3
6 44 -7
6 123 10
6 177 0
6 161 6
6 18 -1
6 81 -9
6 22 -9
6 119 5
6 136 4
6 96 -3
6 142 -6
6 120 9
6 71 -5
6 68 7
6 58 4
6 184 -10
6 90 -1
6 101 -1
6 38 -1
6 118 -2
6 27 6
6 171 -5
6 17 3
6 46 -1
6 45 -2
6 104 5
6 144 -2
6 105 10
6 190 -6
6 100 1
6 63 -9
6 78 8
6 131 -1
6 67 8
6 180 0
6 95 6
6 135 1
6 29 -7
6 149 -2
6 49 -10
6 76 -5
6 36 -9
7 46 -4
7 60 8
7 82 -2
7 137 6
7 174 -5
7 114 5
7 119 -9
7 52 1
7 188 6
7 143 -1
7 149 6
7 55 -8
7 85 2
7 26 5
7 166 7
7 151 1
7 90 0
7 162 2
7 176 3
7 94 1
7 197 -5
7 150 3
7 140 -9
7 173 -1
7 86 6
7 20 -4
7 170 -5
7 134 -7
7 49 0
7 70 -5
7 28 -1
7 8 -7
7 81 -4
7 68 2
7 126 -5
7 117 -9
7 171 7
7 186 6
7 131 1
7 79 9
7 47 -4
7 67 4
7 164 -9
7 38 -10
7 154 3
7 35 -3
7 104 5
7 21 8
7 40 -2
7 199 -1
7 50 6
7 33 -10
7 105 7
7 175 10
7 37 -8
7 23 -4
7 194 -8
7 122 -4
7 92 -10
7 172 4
7 19 5
7 178 5
7 9 -6
7 74 0
7 34 4
7 189 3
7 44 0
7 100 -7
7 64 -3
7 63 -8
7 41 -7
7 152 3
7 97 -2
7 200 -8
7 110 0
7 53 -2
7 165 -6
7 136 -4
7 183 -9
7 191 -10
7 39 8
7 32 -6
7 160 6
7 98 2
7 147 -10
7 167 1
7 42 2
7 113 3
7 75 5
7 95 -10
8 128 -5
8 131 -7
8 194 2
8 107 0
8 69 7
8 191 -8
8 54 -4
8 10 3
8 145 4
8 31 -7
8 45 6
8 102 0
8 87 1
8 35 4
8 104 -4
8 187 -4
8 161 -5
8 50 8
8 105 -2
8 112 9
8 101 4
8 63 6
8 20 8
8 115 -5
8 152 7
8 168 4
8 93 -4
8 58 -9
8 157 -6
8 47 -6
8 77 0
8 76 -1
8 150 -3
8 41 2
8 180 4
8 84 -3
8 130 -1
8 149 7
8 82 -7
8 26 0
8 25 8
8 99 10
8 90 4
8 57 -6
8 162 3
8 179 -1
8 29 -1
8 108 6
8 133 8
8 19 -9
8 17 -4
8 159 -9
8 33 -8
8 188 -10
8 195 -2
8 169 1
8 146 -5
8 79 7
8 198 -10
8 110 -5
8 70 3
8 136 7
8 53 -1
8 68 0
8 81 -9
8 127 2
8 163 10
8 129 -4
8 155 -7
8 132 8
8 52 2
8 189 1
8 137 4
8 42 -6
8 97 -5
8 109 3
8 11 3
8 80 5
8 200 5
8 199 7
8 197 -10
8 135 6
8 147 0
8 106 4
8 192 2
8 113 0
8 18 -4
8 175 -6
8 100 -8
8 12 -6
8 13 1
8 92 -3
8 172 3
8 126 1
8 177 7
8 43 7
9 74 -4
9 94 -4
9 38 4
9 154 -9
9 22 -7
9 67 -7
9 49 3
9 19 -8
9 114 6
9 162 1
9 143 -3
9 190 8
9 47 10
9 29 8
9 179 -7
9 144 9
9 103 -3
9 170 2
9 165 4
9 160 -7
9 124 5
9 173 4
9 188 1
9 147 6
9 35 0
9 11 2
9 110 2
9 98 -3
9 180 6
9 72 -5
9 122 6
9 76 10
9 84 8
9 53 8
9 138 5
9 44 -5
9 156 -7
9 64 1
9 146 -2
9 92 -1
9 142 2
9 118 1
9 96 2
9 107 2
9 176 -6
9 195 6
9 14 -9
9 100 -2
9 61 -6
9 123 -2
9 46 5
9 119 7
9 181 -6
9 185 -3
9 199 6
9 10 5
9 111 -3
9 161 0
9 145 -10
9 127 -2
9 198 4
9 164 -6
9 83 -1
9 80 4
9 135 6
9 169 -4
9 57 -3
9 151 -3
9 68 6
9 155 -3
9 112 -2
9 131 -4
9 182 -4
9 51 8
9 60 1
9 128 0
9 166 -9
9 43 -2
9 159 5
9 99 6
9 15 6
9 31 9
9 54 -5
9 152 -5
9 87 -1
9 71 6
9 102 3
9 59 -10
9 157 8
9 168 -9
9 58 3
9 17 3
9 105 -6
9 191 7
9 85 3
9 50 -9
9 41 -4
9 69 7
10 11 3
10 118 -3
10 95 5
10 200 -5
10 33 -7
10 49 5
10 169 7
10 149 4
10 93 -6
10 101 1
10 144 9
10 79 -8
10 151 -3
10 57 8
10 19 -10
10 67 4
10 135 5
10 194 1
10 99 -1
10 197 2
10 119 9
10 72 -10
10 103 6
10 61 -8
10 21 7
10 146 -3
10 116 2
10 108 4
10 34 -10
10 114 -2
10 50 -2
10 170 -7
10 150 7
10 141 6
10 60 1
10 65 8
10 41 -1
10 102 7
10 69 4
10 121 1
10 16 8
10 145 9
10 185 -2
10 13 -9
10 54 -10
10 199 6
10 175 3
10 70 -5
10 109 1
10 76 1
10 88 8
10 162 5
10 94 -2
10 127 -10
10 75 2
10 157 -2
10 37 4
10 143 -2
10 86 10
10 142 8
10 166 -1
10 27 10
10 18 -5
10 51 7
10 74 0
10 26 3
10 198 -2
10 123 2
10 64 -8
10 80 -6
10 43 1
10 63 0
10 167 -6
10 147 6
10 152 -9
10 40 9
10 56 6
10 195 -7
10 66 2
10 110 2
10 39 -6
10 139 3
10 87 10
10 62 5
10 122 -9
10 187 9
10 117 2
10 159 0
10 172 10
10 160 -5
10 161 -8
10 193 -4
10 42 -5
10 112 4
10 73 1
10 36 -7
10 129 5
10 192 8
10 113 7
11 142 5
11 197 -3
11 29 3
11 56 3
11 187 -5
11 157 -7
11 172 10
11 138 7
11 156 -2
11 159 -3
11 44 0
11 47 2
11 49 -1
11 136 9
11 129 -4
11 177 8
11 39 -7
11 123 4
11 126 -8
11 110 -10
11 112 7
11 133 -6
11 118 3
11 184 -5
11 115 -4
11 165 1
11 15 -10
11 117 5
11 16 -2
11 153 -2
11 52 -10
11 104 -10
11 51 -2
11 194 -10
11 108 3
11 152 -10
11 14 4
11 139 10
11 74 1
11 191 -6
11 150 8
11 134 -8
11 86 2
11 63 -3
11 170 4
11 79 9
11 158 10
11 148 -8
11 164 0
11 66 -7
11 46 -8
11 124 -4
11 40 8
11 62 -3
11 135 8
11 42 4
11 89 0
11 163 -7
11 48 -9
11 125 4
11 70 3
11 169 6
11 167 1
11 34 3
11 38 -4
11 61 9
11 12 -10
11 33 -5
11 24 -4
11 25 -3
11 100 -7
11 178 -6
11 67 6
11 196 1
11 192 1
11 141 8
11 32 10
11 27 1
11 31 -9
11 127 -7
11 95 8
11 78 2
11 166 2
11 183 4
11 131 3
11 57 -6
11 71 -4
11 17 5
12 127 -1
12 195 -9
12 50 -9
12 61 -3
12 123 3
12 183 5
12 166 10
12 148 4
12 18 7
12 184 0
12 94 6
12 57 -3
12 155 -8
12 32 9
12 163 8
12 167 7
12 37 -6
12 159 7
12 119 -8
12 125 7
12 59 4
12 47 9
12 80 -8
12 39 4
12 81 4
12 162 4
12 62 10
12 75 -3
12 132 -1
12 174 7
12 109 -5
12 13 -4
12 100 -4
12 17 -8
12 36 4
12 40 -1
12 84 9
12 135 -9
12 129 -3
12 190 6
12 87 10
12 168 -4
12 49 -4
12 126 -9
12 67 4
12 60 10
12 124 4
12 150 7
12 24 2
12 110 -2
12 152 7
12 52 -4
12 102 -1
12 186 5
12 86 6
12 56 1
12 192 6
12 91 -6
12 55 3
12 193 7
12 180 3
12 130 -1
12 157 7
12 175 0
12 200 -1
12 142 -1
12 15 1
12 143 9
12 22 7
12 140 -8
12 105 8
12 70 5
12 165 -4
12 95 -7
12 78 8
12 112 9
12 26 5
12 101 -5
12 74 -9
12 145 -10
12 85 -4
12 137 10
12 144 7
12 23 7
12 118 -6
12 113 3
12 156 8
12 65 -3
12 141 -7
12 199 -3
12 98 7
12 82 -6
12 106 -8
12 161 6
13 119 10
13 18 0
13 23 3
13 160 10
13 145 -9
13 75 8
13 183 -6
13 179 8
13 77 5
13 176 6
13 165 -2
13 192 -10
13 164 3
13 71 3
13 41 5
13 94 5
13 91 -8
13 150 7
13 15 0
13 29 1
13 66 7
13 199 -10
13 46 4
13 187 0
13 97 9
13 17 0
13 167 3
13 180 1
13 110 -3
13 47 -7
13 31 -7
13 50 -2
13 115 4
13 37 -8
13 36 7
13 88 5
13 30 10
13 67 3
13 107 -5
13 131 -9
13 134 -1
13 139 -9
13 61 7
13 40 -8
13 166 -10
13 76 5
13 158 8
13 130 -1
13 33 2
13 62 -9
13 56 7
13 49 -8
13 136 4
13 146 6
13 191 -9
13 39 2
13 117 -7
13 178 -4
13 16 -1
13 55 -5
13 100 -9
13 182 -6
13 190 -8
13 51 -10
13 60 2
13 137 -3
13 144 -5
13 48 5
13 84 9
13 174 2
13 148 -6
13 21 -5
13 79 -4
13 162 -4
13 72 -4
13 123 -6
13 147 3
13 57 1
13 152 -7
13 116 -7
13 102 9
13 143 -3
13 189 -5
13 103 4
14 115 -9
14 128 2
14 87 5
14 197 -10
14 17 -1
14 161 7
14 155 7
14 126 -9
14 78 2
14 157 1
14 105 3
14 118 10
14 186 1
14 27 -6
14 34 -5
14 83 5
14 169 -2
14 103 -7
14 29 -3
14 179 8
14 49 4
14 139 -2
14 73 -4
14 57 6
14 81 -6
14 19 2
14 144 4
14 52 4
14 159 4
14 146 -10
14 28 9
14 20 9
14 66 -9
14 182 5
14 181 -1
14 190 2
14 53 3
14 110 3
14 198 8
14 21 -2
14 67 -3
14 43 -10
14 30 -1
14 18 2
14 79 -10
14 84 10
14 109 -4
14 138 -7
14 187 0
14 117 -9
14 85 2
14 193 1
14 16 -3
14 124 -7
14 171 1
14 48 -2
14 156 -7
14 158 -6
14 172 -5
14 90 -8
14 150 -7
14 50 0
14 44 -8
14 151 -8
14 113 1
14 148 -6
14 38 7
14 64 7
14 98 -2
14 120 -1
14 94 9
14 42 2
14 160 -9
14 59 -6
14 132 2
14 77 -2
14 82 -8
14 170 -6
14 165 -7
14 97 4
14 26 -1
14 191 3
14 131 8
14 36 -1
14 46 6
14 188 -3
14 175 10
14 96 2
14 173 -10
14 153 1
14 23 -7
14 111 7
14 35 9
14 130 7
14 93 7
15 136 9
15 168 -4
15 85 8
15 79 1
15 142 -9
15 69 -5
15 97 -6
15 106 10
15 174 1
15 179 -2
15 39 2
15 74 -7
15 137 -6
15 195 -3
15 29 1
15 88 -8
15 140 6
15 53 -7
15 144 9
15 146 9
15 124 1
15 200 4
15 161 1
15 60 6
15 194 5
15 65 7
15 90 4
15 26 -7
15 72 10
15 96 5
15 193 -6
15 186 -4
15 128 -9
15 46 6
15 158 -8
15 71 0
15 76 -7
15 192 9
15 157 -10
15 180 -4
15 159 0
15 184 -9
15 126 -3
15 121 -6
15 166 5
15 108 7
15 119 4
15 120 -1
15 129 7
15 196 -2
15 177 -7
15 167 6
15 107 -1
15 102 7
15 125 7
15 100 -2
15 182 10
15 16 -1
15 156 5
15 123 8
15 75 7
15 101 -7
15 58 -3
15 91 6
15 70 -2
15 162 -10
15 160 5
15 47 -6
15 176 3
15 172 0
15 81 -1
15 190 4
15 36 4
15 132 5
15 54 9
15 152 -7
15 43 -2
15 38 10
15 111 -8
15 112 -9
15 189 -1
15 118 -1
15 62 9
15 199 -6
15 115 -1
15 175 -7
15 42 3
15 170 8
16 94 -10
16 197 2
16 53 1
16 31 -10
16 43 5
16 99 -7
16 175 6
16 132 -6
16 173 2
16 149 -6
16 71 -10
16 191 -2
16 140 -4
16 183 2
16 127 4
16 134 6
16 59 0
16 160 -3
16 122 -3
16 141 8
16 144 -4
16 66 -7
16 137 4
16 193 -4
16 55 -1
16 51 -10
16 18 -7
16 79 5
16 138 -9
16 179 -5
16 117 6
16 108 9
16 35 -9
16 110 -9
16 47 -10
16 192 10
16 172 2
16 93 -3
16 109 10
16 70 -10
16 98 -5
16 171 -8
16 61 -2
16 101 0
16 158 7
16 30 -8
16 52 10
16 169 4
16 80 -8
16 62 5
16 58 5
16 150 -8
16 45 -8
16 152 -8
16 131 -10
16 87 2
16 103 10
16 135 4
16 57 -4
16 118 4
16 112 9
16 34 -8
16 157 7
16 167 4
16 83 2
16 133 9
16 49 8
16 116 9
16 40 -5
16 38 -10
16 123 -8
16 95 6
16 36 -1
16 97 -6
16 136 0
16 143 -3
16 195 -9
16 166 3
16 164 -3
16 146 2
16 42 -6
16 199 -1
16 50 -5
16 27 -10
16 74 7
16 72 -7
16 177 4
16 124 -8
16 65 1
16 114 1
17 173 -3
17 199 9
17 119 -10
17 71 10
17 148 -2
17 87 3
17 185 -4
17 108 0
17 58 -7
17 104 9
17 39 10
17 65 8
17 137 -9
17 178 8
17 92 9
17 156 7
17 107 2
17 68 -7
17 70 -1
17 123 5
17 66 -5
17 165 10
17 91 1
17 40 2
17 83 5
17 23 4
17 125 -1
17 179 -10
17 26 3
17 113 3
17 172 9
17 154 9
17 188 -1
17 167 -10
17 41 -7
17 189 -6
17 163 3
17 171 -3
17 116 9
17 24 -10
17 197 3
17 152 10
17 115 4
17 127 -4
17 149 8
17 143 7
17 110 4
17 32 0
17 76 8
17 18 -6
17 177 6
17 25 -10
17 36 -3
17 97 1
17 67 -8
17 80 1
17 103 -9
17 54 5
17 142 3
17 138 8
17 81 3
17 30 7
17 193 7
17 161 5
17 191 9
17 74 6
17 195 -7
17 75 -9
17 88 7
17 27 0
17 78 8
17 56 6
17 192 -7
17 90 3
17 140 0
17 124 4
17 89 8
17 84 -8
17 168 -1
18 38 7
18 69 10
18 178 -4
18 174 -3
18 163 3
18 136 -8
18 147 0
18 80 4
18 31 1
18 180 -8
18 146 -4
18 124 7
18 177 -10
18 27 -7
18 32 -1
18 19 10
18 132 7
18 157 -10
18 39 9
18 197 5
18 153 0
18 183 -9
18 143 -9
18 66 5
18 28 10
18 50 -3
18 118 2
18 30 -4
18 106 -4
18 90 -10
18 46 -7
18 185 4
18 59 -2
18 36 -6
18 100 -4
18 152 4
18 76 -9
18 42 -1
18 25 4
18 70 -5
18 87 1
18 184 -6
18 41 -6
18 60 4
18 138 0
18 101 6
18 164 3
18 167 8
18 45 9
18 29 10
18 162 -6
18 145 7
18 113 -7
18 65 1
18 160 10
18 86 10
18 88 6
18 141 3
18 186 -1
18 103 -4
18 89 4
18 102 -2
18 189 -7
18 155 0
18 109 -2
18 176 4
18 171 10
18 165 -2
18 78 -3
18 137 5
18 56 -3
18 94 -10
18 131 -3
18 52 6
18 128 -2
18 22 7
18 75 -5
18 121 1
18 191 -1
18 150 -6
18 196 -7
18 151 -8
18 71 8
19 114 -6
19 194 -1
19 115 9
19 137 4
19 101 10
19 99 -7
19 111 -7
19 141 2
19 37 -2
19 173 -4
19 186 -6
19 175 -9
19 68 -3
19 140 9
19 64 7
19 138 -3
19 148 4
19 171 7
19 61 1
19 90 -2
19 176 8
19 44 -4
19 53 2
19 197 -1
19 96 -8
19 139 2
19 59 -3
19 133 -10
19 97 -1
19 177 -9
19 199 -7
19 94 -8
19 67 4
19 174 -5
19 166 2
19 25 -6
19 29 -4
19 163 -2
19 126 -2
19 20 -1
19 122 9
19 180 -9
19 71 -8
19 157 0
19 35 -7
19 33 4
19 70 -8
19 147 10
19 130 -4
19 66 -5
19 142 -4
19 127 4
19 76 5
19 188 9
19 162 -5
19 117 -5
19 146 0
19 72 9
19 24 8
19 30 2
19 51 -6
19 132 8
19 165 4
19 145 -7
19 93 8
19 116 -6
19 182 5
19 118 -6
19 129 4
19 109 -10
19 124 -2
19 84 10
19 134 10
19 110 -2
19 87 -7
19 91 3
19 88 -1
19 161 -6
19 108 3
19 135 10
19 106 -9
19 136 -10
19 189 9
19 26 -2
19 113 10
19 52 -2
19 74 -10
19 151 -5
19 192 -1
19 123 -10
19 183 -3
19 170 -7
20 78 -5
20 135 9
20 180 -9
20 200 5
20 155 10
20 61 -7
20 84 -5
20 74 -3
20 190 8
20 72 5
20 59 8
20 127 -8
20 75 -4
20 35 -2
20 57 5
20 93 -7
20 65 7
20 56 2
20 146 4
20 111 4
20 76 -6
20 119 3
20 130 9
20 104 -7
20 186 5
20 195 9
20 161 -2
20 172 -3
20 70 -9
20 156 10
20 136 -7
20 120 -4
20 26 6
20 32 0
20 94 -8
20 115 -4
20 132 10
20 153 -10
20 69 10
20 40 2
20 131 -6
20 66 6
20 54 4
20 105 9
20 77 5
20 126 -5
20 137 6
20 82 -9
20 47 -7
20 100 6
20 36 8
20 157 1
20 25 -5
20 197 8
20 92 -9
20 160 0
20 117 -3
20 49 9
20 38 8
20 21 6
20 142 1
20 109 -7
20 171 4
20 128 10
20 90 6
20 71 -2
20 63 3
20 185 -10
20 81 0
20 150 -5
20 143 6
20 144 -3
20 89 4
20 27 -8
20 113 -9
20 48 8
20 159 -6
20 140 -4
20 97 9
20 148 -7
21 119 7
21 87 -6
21 78 -10
21 63 -1
21 135 -10
21 95 -3
21 197 1
21 100 -1
21 75 10
21 170 2
21 82 2
21 80 -2
21 166 -10
21 178 2
21 134 0
21 76 0
21 84 -10
21 42 4
21 114 3
21 102 -1
21 157 1
21 99 3
21 158 -5
21 133 4
21 55 -8
21 97 -4
21 173 -1
21 92 3
21 132 -9
21 51 9
21 59 6
21 65 -1
21 61 1
21 187 3
21 85 7
21 180 4
21 154 -8
21 115 0
21 96 -6
21 172 -5
21 103 1
21 79 1
21 165 -2
21 91 -3
21 142 3
21 149 -7
21 72 3
21 129 -9
21 74 -9
21 113 -1
21 190 -10
21 111 7
21 179 -3
21 77 -10
21 49 -9
21 118 7
21 29 10
21 47 1
21 48 9
21 53 -5
21 141 -3
21 160 7
21 167 9
21 104 3
21 137 10
21 139 -6
21 128 5
21 110 -5
21 98 5
21 143 5
21 24 7
21 109 3
21 30 -9
21 86 5
21 184 10
21 144 -2
21 124 10
21 131 -10
21 200 -8
21 22 -8
21 150 -5
21 41 2
21 27 1
21 198 6
21 26 -10
21 146 5
21 127 3
21 196 -1
21 39 5
21 130 -2
21 176 6
21 44 6
21 68 10
21 60 8
22 78 -8
22 68 8
22 196 9
22 139 -6
22 52 3
22 144 -9
22 172 0
22 153 -9
22 56 8
22 48 -1
22 200 -8
22 88 -4
22 96 -9
22 143 1
22 197 5
22 177 -8
22 128 4
22 27 -7
22 102 10
22 192 -6
22 116 7
22 112 -3
22 91 -7
22 80 -8
22 188 -7
22 162 6
22 37 3
22 178 -6
22 160 5
22 107 2
22 158 6
22 72 4
22 133 -6
22 165 3
22 82 -3
22 76 5
22 63 8
22 49 9
22 45 -2
22 166 -9
22 92 -7
22 171 7
22 176 2
22 89 7
22 101 1
22 111 -10
22 185 4
22 25 9
22 129 0
22 157 -6
22 125 2
22 50 1
22 117 1
22 115 -7
22 113 10
22 180 -2
22 29 -1
22 81 4
22 154 7
22 42 -8
22 34 2
22 67 6
22 159 0
22 191 1
22 98 5
22 43 10
22 186 -4
22 118 -5
22 74 -8
22 119 -4
22 94 7
22 134 -9
22 44 -1
22 124 4
22 131 -1
22 61 7
22 109 -9
22 170 2
22 93 8
22 110 7
22 57 -1
22 123 -5
22 55 0
22 120 3
23 88 2
23 92 7
23 118 2
23 120 -1
23 44 7
23 143 -5
23 45 -8
23 149 7
23 108 -1
23 174 -1
23 170 -4
23 140 5
23 52 7
23 172 -4
23 191 8
23 33 -10
23 74 -2
23 106 4
23 133 -5
23 93 -3
23 98 -3
23 192 -2
23 40 7
23 75 -6
23 185 -10
23 180 10
23 79 0
23 82 6
23 39 0
23 38 -3
23 124 5
23 138 3
23 148 -7
23 184 -4
23 28 1
23 146 2
23 200 1
23 24 -6
23 81 -8
23 171 -3
23 56 -1
23 142 -7
23 147 10
23 87 2
23 175 2
23 80 9
23 159 -10
23 101 10
23 49 5
23 196 4
23 104 9
23 61 6
23 151 -4
23 111 0
23 132 -2
23 54 -9
23 67 3
23 125 -4
23 187 -8
23 164 -7
23 73 -1
23 70 -8
23 161 -5
23 128 6
23 136 10
23 176 6
23 194 -8
23 179 8
23 102 -8
23 34 3
23 84 9
23 47 -8
23 46 8
23 90 -4
23 71 -10
23 152 6
23 157 -9
23 48 -10
23 30 -5
23 134 1
23 37 -6
24 30 9
24 75 -6
24 91 -1
24 157 10
24 108 3
24 159 0
24 125 10
24 29 0
24 131 -6
24 173 9
24 144 1
24 183 7
24 49 -2
24 127 5
24 174 6
24 152 7
24 197 1
24 130 -5
24 64 4
24 101 -4
24 38 -1
24 67 -6
24 37 9
24 189 -1
24 158 2
24 135 2
24 31 -9
24 95 0
24 185 -8
24 195 -7
24 65 -6
24 124 9
24 44 -3
24 98 6
24 132 -8
24 32 0
24 99 5
24 35 5
24 104 4
24 56 -3
24 51 1
24 190 -1
24 84 -10
24 187 3
24 133 2
24 87 6
24 184 7
24 167 -3
24 103 -1
24 110 -6
24 94 -5
24 55 -8
24 53 -2
24 163 9
24 88 1
24 181 1
24 119 -5
24 111 -3
24 134 -7
24 143 5
24 126 -1
24 112 -9
24 68 0
24 186 -9
24 93 2
24 63 -2
24 150 10
24 140 -5
24 151 10
24 105 0
24 58 2
24 160 9
24 145 -3
24 136 0
24 166 -7
24 74 0
24 83 -6
24 39 7
24 196 3
24 194 0
24 118 -9
24 59 -8
24 48 7
24 96 -10
24 79 -9
24 85 -10
24 90 -10
24 109 -7
24 121 -1
24 28 -5
24 25 8
24 36 -5
24 117 6
25 50 -4
25 199 -5
25 86 5
25 66 9
25 37 -6
25 169 -5
25 126 10
25 172 -8
25 84 -8
25 174 7
25 166 -6
25 121 3
25 138 10
25 103 4
25 33 -6
25 192 -8
25 188 -6
25 155 -10
25 125 -1
25 106 -7
25 85 1
25 51 5
25 179 4
25 128 3
25 116 -10
25 110 -7
25 183 0
25 114 -4
25 101 7
25 77 -1
25 59 -7
25 131 6
25 151 -2
25 44 6
25 132 5
25 197 -3
25 198 -9
25 119 0
25 27 4
25 189 -4
25 161 5
25 144 3
25 118 9
25 52 -4
25 26 5
25 145 -10
25 176 8
25 113 -1
25 34 0
25 133 -10
25 181 -8
25 73 -8
25 28 -5
25 163 7
25 64 7
25 75 7
25 69 -4
25 160 -7
25 143 3
25 141 -5
25 53 -8
25 200 -8
25 134 3
25 55 1
25 175 9
25 112 8
25 91 -7
25 83 9
25 164 -6
25 82 -10
25 89 -4
25 127 2
25 98 3
25 76 -3
25 193 7
25 78 1
25 96 -9
25 196 7
25 29 -7
25 147 1
25 117 2
25 68 3
25 178 5
25 115 -2
25 61 -4
25 41 10
25 159 10
26 154 -7
26 145 -8
26 64 -2
26 51 9
26 177 -2
26 55 1
26 108 7
26 176 -7
26 88 2
26 85 0
26 43 -8
26 153 -3
26 42 -10
26 33 6
26 167 8
26 86 2
26 48 2
26 91 4
26 96 10
26 95 4
26 28 1
26 40 -5
26 132 -4
26 50 7
26 129 -5
26 41 6
26 69 -1
26 190 -1
26 97 4
26 123 -9
26 126 10
26 181 -5
26 150 -5
26 58 -7
26 70 9
26 30 10
26 147 7
26 122 -3
26 31 -10
26 112 10
26 62 -10
26 157 -5
26 35 -9
26 110 7
26 65 9
26 32 9
26 104 10
26 165 2
26 117 -5
26 152 0
26 139 2
26 61 7
26 38 10
26 172 7
26 119 2
26 53 0
26 127 10
26 36 4
26 187 6
26 71 -10
26 78 -1
26 194 7
26 144 -9
26 182 -1
26 128 3
26 90 -8
26 168 8
26 73 5
26 161 -7
26 198 -10
26 101 -6
26 183 -9
26 148 -3
26 47 -7
26 34 -7
26 199 2
26 140 -1
26 60 -5
26 54 -2
26 130 6
26 56 -5
26 72 7
26 121 -7
26 63 0
26 105 -8
26 142 -10
26 175 -8
26 156 -7
27 46 8
27 102 -10
27 158 2
27 107 -4
27 160 3
27 72 10
27 155 -2
27 135 0
27 33 0
27 147 8
27 181 10
27 40 2
27 69 9
27 182 5
27 96 -1
27 92 -7
27 53 -4
27 176 -3
27 109 -7
27 126 -1
27 63 1
27 130 6
27 157 -9
27 140 -6
27 42 1
27 168 -1
27 188 0
27 90 -7
27 77 -2
27 184 -1
27 174 -5
27 117 1
27 67 8
27 39 -4
27 133 10
27 93 -3
27 106 -8
27 124 -5
27 146 -7
27 35 -8
27 51 -6
27 75 -3
27 94 4
27 85 1
27 183 -4
27 120 9
27 127 1
27 149 6
27 156 -5
27 114 -1
27 161 3
27 113 -2
27 108 1
27 62 3
27 198 -4
27 52 -6
27 105 -3
27 172 4
27 166 8
27 171 7
27 139 9
27 154 10
27 163 5
27 192 1
27 122 6
27 58 9
27 162 4
27 41 -4
27 45 -4
27 37 8
27 131 1
27 148 10
27 199 10
27 187 -9
27 159 7
27 153 -9
27 84 -2
27 44 4
27 137 5
27 66 3
27 49 -7
27 138 -4
27 101 -4
27 36 5
27 197 8
27 136 -5
27 65 8
28 187 10
28 164 -8
28 105 -7
28 122 9
28 189 3
28 71 1
28 55 4
28 29 5
28 171 -1
28 156 -2
28 126 -6
28 84 5
28 56 2
28 52 0
28 162 -2
28 125 2
28 198 -10
28 135 -4
28 177 -6
28 143 8
28 120 6
28 69 4
28 78 -8
28 174 6
28 173 9
28 175 -4
28 59 7
28 51 1
28 191 0
28 83 7
28 132 -8
28 152 -3
28 112 6
28 128 -4
28 193 4
28 133 -2
28 98 -3
28 49 9
28 199 -5
28 163 -4
28 184 0
28 194 3
28 94 0
28 183 6
28 113 6
28 142 5
28 172 -10
28 118 2
28 137 9
28 38 -10
28 158 0
28 43 -3
28 81 6
28 103 8
28 39 5
28 106 -6
28 149 -8
28 102 3
28 170 -8
28 47 9
28 91 10
28 67 10
28 188 -4
28 74 4
28 144 2
28 60 1
28 140 -1
28 114 -2
28 99 3
28 115 10
28 123 5
28 50 -9
28 146 -5
28 76 -2
28 176 9
28 139 0
28 148 -8
28 169 0
28 127 -5
28 34 6
28 111 -10
28 160 3
28 96 9
28 92 5
28 166 2
28 186 -9
28 87 -10
28 190 4
29 155 9
29 42 -7
29 135 1
29 101 -6
29 191 -9
29 78 -4
29 103 -2
29 179 -6
29 106 6
29 144 -1
29 171 5
29 123 -7
29 151 9
29 147 4
29 44 -10
29 54 -4
29 79 -10
29 85 -3
29 73 3
29 113 -2
29 65 -2
29 67 -9
29 161 -3
29 83 -8
29 99 0
29 173 1
29 39 10
29 142 -5
29 40 10
29 118 10
29 52 -10
29 51 -4
29 141 8
29 115 -9
29 105 -9
29 81 5
29 134 7
29 157 -1
29 30 4
29 114 5
29 57 -10
29 82 -7
29 174 5
29 112 0
29 121 0
29 159 4
29 68 10
29 86 -8
29 72 -7
29 122 4
29 111 -9
29 61 7
29 136 6
29 49 -1
29 75 4
29 35 -5
29 197 4
29 145 -3
29 152 0
29 38 -5
29 93 -3
29 96 -9
29 162 7
29 189 -9
29 200 9
29 187 8
29 46 0
29 62 0
29 139 3
29 66 1
29 169 -5
29 95 -1
29 92 9
29 154 -9
29 59 7
29 31 2
29 170 -2
29 55 4
29 47 -8
29 182 4
29 50 2
29 168 -4
29 32 7
29 165 9
29 98 -9
29 140 -1
29 199 0
30 40 5
30 135 3
30 95 10
30 63 4
30 168 1
30 107 -7
30 42 0
30 34 -9
30 92 4
30 83 -1
30 171 4
30 35 2
30 99 7
30 181 6
30 84 6
30 169 -8
30 122 9
30 58 -9
30 132 6
30 109 1
30 188 3
30 145 -4
30 165 -3
30 143 4
30 148 -6
30 56 -10
30 175 3
30 129 -6
30 170 5
30 64 -4
30 158 4
30 113 -10
30 86 3
30 173 -2
30 198 -9
30 62 -4
30 192 1
30 159 6
30 179 -5
30 194 4
30 153 -3
30 150 8
30 61 5
30 118 -4
30 121 -7
30 127 -5
30 128 -3
30 45 4
30 31 2
30 185 -3
30 87 8
30 152 -7
30 82 3
30 117 8
30 91 -5
30 133 -7
30 120 -4
30 104 2
30 57 1
30 53 -6
30 178 -6
30 138 6
30 80 -10
30 162 6
30 172 4
30 139 -4
30 110 -6
30 49 -4
30 59 -5
30 108 1
30 119 6
30 74 -10
30 65 -10
30 182 10
30 147 10
30 51 -9
30 196 -3
30 71 -8
30 191 8
30 114 6
30 189 9
30 66 -1
30 161 4
30 186 -2
30 174 6
30 124 -8
30 60 -9
30 48 -1
30 197 1
30 155 5
30 111 7
30 167 1
30 50 4
30 130 -7
30 68 1
30 38 -9
30 103 3
31 91 9
31 85 1
31 136 4
31 112 10
31 98 -5
31 67 9
31 66 -1
31 40 -8
31 106 -4
31 179 1
31 89 -1
31 120 1
31 185 2
31 137 -9
31 105 -4
31 101 10
31 55 -3
31 68 0
31 150 -10
31 79 -6
31 192 -8
31 80 -7
31 200 -4
31 128 -5
31 90 9
31 73 8
31 57 0
31 107 -4
31 32 -8
31 35 6
31 190 -5
31 145 -5
31 133 4
31 74 -6
31 195 1
31 64 1
31 154 6
31 116 10
31 81 -5
31 115 -2
31 47 -8
31 155 -6
31 94 -3
31 174 -4
31 51 6
31 92 -9
31 87 9
31 168 10
31 83 5
31 124 -2
31 199 2
31 100 -8
31 33 5
31 176 -6
31 153 -8
31 158 9
31 184 -6
31 162 8
31 139 7
31 151 4
31 123 -8
31 34 9
31 117 6
31 135 -7
31 82 2
31 99 -6
31 164 -1
31 186 7
31 171 -4
31 178 -2
31 38 3
31 109 6
31 78 -6
31 46 -5
31 93 -8
31 182 -7
31 141 7
31 58 8
31 41 3
31 132 -8
31 196 -3
31 111 9
31 53 -7
31 37 4
31 48 7
31 161 3
31 110 -1
31 63 -5
32 144 4
32 135 8
32 189 7
32 120 -4
32 38 4
32 41 -8
32 86 -4
32 187 5
32 137 3
32 148 -1
32 43 -5
32 103 -3
32 57 7
32 123 4
32 64 -4
32 142 5
32 126 0
32 84 6
32 176 3
32 119 10
32 121 -5
32 113 -3
32 75 1
32 33 -7
32 150 3
32 116 6
32 96 7
32 92 0
32 61 -2
32 74 -5
32 140 -8
32 73 -2
32 141 4
32 198 -10
32 179 -7
32 129 -1
32 146 -5
32 164 -3
32 102 6
32 200 -10
32 56 9
32 72 9
32 81 0
32 122 8
32 130 -9
32 199 6
32 181 -2
32 58 -9
32 196 -3
32 177 -7
32 170 10
32 42 5
32 35 3
32 167 3
32 158 -9
32 80 3
32 133 3
32 125 -8
32 131 -2
32 54 2
32 143 -9
32 193 -6
32 55 -10
32 191 5
32 155 -5
32 186 -2
32 91 2
32 112 4
32 156 5
32 39 -5
32 108 -3
32 100 -10
32 145 -8
32 67 2
32 50 7
32 97 8
32 132 8
32 149 6
32 194 2
32 62 -9
32 59 -5
32 69 5
32 162 -10
32 98 -8
32 151 -9
32 114 -6
32 109 7
32 93 9
32 53 -6
33 178 8
33 99 8
33 114 -5
33 83 -9
33 139 -9
33 194 0
33 34 2
33 97 4
33 117 -7
33 45 -7
33 42 -2
33 154 2
33 171 6
33 47 4
33 113 2
33 126 1
33 182 -8
33 146 2
33 179 -4
33 115 -6
33 36 9
33 152 -9
33 59 1
33 100 4
33 77 -8
33 160 7
33 73 -1
33 56 -3
33 110 7
33 164 1
33 94 -7
33 124 9
33 121 -6
33 64 2
33 129 6
33 140 -6
33 57 2
33 80 4
33 66 7
33 104 9
33 76 -1
33 180 -6
33 130 3
33 52 -1
33 183 9
33 72 4
33 195 -6
33 187 1
33 85 -2
33 101 6
33 68 5
33 41 8
33 112 -6
33 74 -4
33 55 -6
33 166 0
33 78 -2
33 120 -6
33 61 10
33 109 -7
33 89 6
33 162 -3
33 147 -2
33 98 4
33 144 0
33 173 6
33 102 -3
33 86 -1
33 158 4
33 125 0
33 193 -9
33 198 -4
33 157 5
33 199 -1
33 134 -1
33 191 -1
33 135 -7
33 96 0
33 81 -8
33 75 -3
33 92 10
33 119 7
33 142 -8
33 90 4
33 122 6
33 70 3
34 149 1
34 166 5
34 174 7
34 182 -5
34 78 8
34 175 -3
34 64 0
34 157 -1
34 59 1
34 171 -1
34 38 -6
34 91 -2
34 113 2
34 92 -10
34 126 9
34 191 -9
34 97 4
34 112 8
34 52 10
34 110 5
34 192 -3
34 104 -5
34 84 8
34 130 1
34 161 0
34 48 2
34 109 8
34 197 3
34 140 -3
34 155 -3
34 185 -4
34 46 0
34 164 0
34 60 -10
34 75 -10
34 145 -5
34 134 8
34 100 -10
34 200 6
34 132 -5
34 124 10
34 103 1
34 146 9
34 96 -8
34 107 1
34 81 4
34 41 -7
34 36 8
34 131 9
34 156 1
34 99 5
34 115 -4
34 45 2
34 101 -2
34 199 -8
34 180 -2
34 40 -8
34 172 6
34 61 3
34 102 -8
34 142 6
34 167 9
34 57 0
34 50 4
34 147 -5
34 136 -3
34 188 -10
34 71 10
34 152 0
34 153 2
34 165 -3
34 154 -5
34 105 -1
34 118 -1
34 181 -6
34 93 7
34 56 -8
34 68 -2
34 186 1
34 86 -7
34 55 5
35 194 -9
35 42 3
35 159 6
35 73 4
35 108 4
35 141 10
35 171 8
35 127 -4
35 85 8
35 184 0
35 83 3
35 160 1
35 193 -1
35 69 5
35 192 1
35 122 -1
35 149 1
35 87 3
35 43 3
35 190 -9
35 56 10
35 91 -10
35 78 2
35 102 3
35 100 -6
35 51 3
35 148 -7
35 198 -7
35 82 1
35 104 -7
35 111 9
35 163 -3
35 37 -4
35 76 -10
35 130 0
35 121 -3
35 65 7
35 157 9
35 187 5
35 74 -6
35 79 5
35 199 -8
35 113 6
35 131 3
35 142 -4
35 39 10
35 177 -1
35 135 9
35 133 1
35 99 4
35 60 1
35 196 -5
35 57 4
35 151 -3
35 139 -6
35 128 -1
35 166 -1
35 178 -6
35 189 -4
35 77 2
35 188 4
35 169 8
35 174 3
35 105 -5
35 176 -2
35 150 10
35 161 5
35 125 10
35 75 -7
35 67 -4
35 153 -8
35 197 1
35 103 4
35 137 -7
35 167 2
35 179 9
35 61 7
35 70 -9
35 162 3
35 170 -5
35 140 -3
35 50 4
35 200 6
35 81 8
35 117 -4
35 155 -1
35 123 -8
36 186 0
36 130 10
36 184 -5
36 84 -4
36 150 -4
36 47 -9
36 45 -1
36 58 -5
36 122 -3
36 65 3
36 103 0
36 177 0
36 200 -9
36 72 -4
36 139 1
36 157 -8
36 124 10
36 80 -4
36 90 0
36 127 -2
36 100 4
36 77 8
36 173 2
36 52 -5
36 73 7
36 74 -9
36 101 -5
36 147 -7
36 179 3
36 165 10
36 152 -4
36 188 -9
36 62 0
36 143 2
36 142 -2
36 75 -7
36 94 -5
36 155 4
36 97 -10
36 193 9
36 174 2
36 102 0
36 79 10
36 181 -9
36 57 8
36 41 -2
36 162 -8
36 37 -3
36 43 -9
36 118 6
36 156 -6
36 129 9
36 50 2
36 119 0
36 169 -6
36 78 -10
36 51 2
36 87 6
36 126 9
36 39 -9
36 159 1
36 189 -3
36 110 6
36 54 7
36 71 -4
36 158 -4
36 197 3
36 46 8
36 95 10
36 144 6
36 135 1
36 66 -10
36 53 -2
36 134 -10
36 123 2
36 194 10
36 107 7
36 133 10
36 192 -10
36 185 2
36 56 0
36 199 2
36 82 -2
36 48 -3
36 49 1
36 59 -6
37 158 2
37 93 1
37 59 -3
37 57 -6
37 180 10
37 58 -4
37 130 -3
37 42 6
37 74 4
37 84 -9
37 79 -10
37 86 -5
37 141 10
37 137 9
37 112 5
37 48 1
37 139 -6
37 165 0
37 41 5
37 146 4
37 52 7
37 175 -7
37 121 3
37 111 -1
37 47 0
37 129 8
37 38 -2
37 149 -1
37 96 -2
37 53 2
37 156 -5
37 185 -6
37 154 6
37 179 5
37 61 -8
37 178 7
37 155 -6
37 97 10
37 140 4
37 45 4
37 196 -5
37 103 4
37 159 -9
37 170 1
37 126 -8
37 147 1
37 189 8
37 118 6
37 135 1
37 46 5
37 98 -2
37 49 0
37 73 6
37 177 -9
37 115 -8
37 182 2
37 78 -9
37 64 4
37 187 -4
37 190 9
37 200 6
37 125 -8
37 138 -8
37 105 8
37 127 6
37 164 5
37 128 -9
37 199 -9
37 150 7
37 122 -9
37 167 10
37 173 -6
37 72 1
37 160 -10
37 108 -8
37 152 3
38 151 -1
38 58 -4
38 139 10
38 110 -1
38 159 8
38 100 6
38 107 6
38 77 6
38 129 -7
38 108 4
38 41 -8
38 67 2
38 40 1
38 117 -5
38 94 -4
38 192 9
38 119 -6
38 189 6
38 130 4
38 82 -8
38 113 10
38 50 7
38 149 4
38 163 -4
38 155 7
38 188 -1
38 177 2
38 135 -7
38 142 -10
38 196 5
38 49 6
38 121 5
38 96 -1
38 76 4
38 190 -8
38 152 -4
38 172 -4
38 90 8
38 118 1
38 145 -4
38 44 8
38 186 -10
38 175 -8
38 171 -7
38 116 5
38 147 3
38 103 -2
38 194 7
38 51 -6
38 168 7
38 39 7
38 158 10
38 148 -7
38 89 0
38 127 -7
38 122 4
38 132 5
38 138 0
38 68 5
38 59 6
38 143 -7
38 65 3
38 42 0
38 66 9
38 144 8
38 78 -1
38 181 -7
38 146 -10
38 114 -7
38 84 -1
38 111 6
38 137 -10
38 104 8
38 124 -7
38 131 -2
38 60 2
38 93 8
38 199 3
38 55 2
38 63 6
38 154 2
38 191 0
38 86 5
38 182 -8
38 53 3
38 54 -7
38 46 -4
38 56 -5
39 88 7
39 159 6
39 101 -1
39 55 1
39 153 -6
39 65 8
39 123 -5
39 128 -4
39 80 9
39 49 1
39 76 5
39 121 0
39 116 4
39 191 8
39 43 -5
39 50 7
39 40 -7
39 144 -7
39 197 7
39 189 7
39 156 -7
39 146 -2
39 44 -8
39 134 10
39 186 7
39 160 10
39 168 5
39 179 -10
39 82 3
39 149 6
39 157 0
39 120 3
39 181 -4
39 122 0
39 152 3
39 94 4
39 96 10
39 93 1
39 113 4
39 158 -2
39 143 6
39 86 4
39 177 -7
39 148 -3
39 119 -3
39 172 6
39 176 4
39 118 6
39 75 6
39 127 6
39 59 -9
39 145 -5
39 71 -8
39 185 5
39 45 1
39 196 -3
39 163 -7
39 126 6
39 61 0
39 56 2
39 106 0
39 91 -3
39 41 -1
39 52 2
39 100 -2
39 104 7
39 166 -1
39 108 1
39 111 -6
39 85 -2
39 136 5
39 107 -2
39 66 6
39 114 1
39 79 -7
39 198 4
39 125 8
39 42 -5
39 174 -3
39 87 -6
39 183 -10
39 98 0
39 162 9
39 73 -10
39 105 -7
39 135 9
39 141 -8
39 67 -6
39 99 -1
39 112 -7
39 110 5
39 69 -5
39 84 4
39 77 8
40 145 -6
40 86 6
40 68 0
40 171 -2
40 64 4
40 168 2
40 88 3
40 76 8
40 144 5
40 126 3
40 179 10
40 50 -3
40 130 -8
40 172 5
40 188 5
40 94 4
40 138 3
40 190 -6
40 194 -9
40 111 0
40 58 10
40 109 7
40 173 10
40 69 7
40 92 -4
40 187 -10
40 52 -4
40 78 8
40 133 10
40 83 4
40 200 -1
40 100 7
40 70 -6
40 162 1
40 45 -4
40 75 -10
40 54 -2
40 142 1
40 174 -6
40 104 -8
40 42 -3
40 46 2
40 155 -2
40 170 2
40 127 -9
40 55 4
40 60 2
40 90 4
40 161 -10
40 116 8
40 154 2
40 167 4
40 156 2
40 199 3
40 117 -9
40 98 -10
40 81 -6
40 163 -3
40 132 -5
40 178 -5
40 124 -2
40 53 -3
40 166 -7
40 128 -3
40 103 10
40 67 1
40 148 -6
40 89 -1
40 152 10
40 143 0
40 198 -3
40 110 -1
40 189 -6
40 84 4
40 186 4
40 43 -9
40 115 6
41 182 -7
41 195 7
41 86 -6
41 50 2
41 92 -5
41 146 -7
41 78 0
41 198 3
41 88 3
41 180 -8
41 176 7
41 183 10
41 114 1
41 51 3
41 96 4
41 126 5
41 73 8
41 103 10
41 85 7
41 125 -3
41 72 -8
41 56 1
41 152 5
41 162 0
41 119 -3
41 151 2
41 58 -4
41 159 0
41 65 0
41 143 6
41 57 2
41 170 -7
41 53 7
41 120 7
41 94 0
41 79 2
41 46 8
41 64 -2
41 108 5
41 178 9
41 75 -3
41 121 -7
41 55 1
41 109 -3
41 132 -4
41 181 -9
41 124 -1
41 196 -4
41 189 -3
41 115 -6
41 106 5
41 165 -2
41 70 -8
41 117 -10
41 68 -8
41 133 2
41 48 -5
41 144 -4
41 104 7
41 59 6
41 81 0
41 199 1
41 67 7
41 60 0
41 112 -4
41 153 6
41 69 2
41 137 2
41 197 5
41 161 2
41 93 -3
41 191 3
41 116 1
41 99 -5
41 62 1
41 186 1
41 150 -7
41 190 9
41 113 10
41 44 8
42 48 -6
42 53 9
42 46 -4
42 183 9
42 76 -2
42 93 10
42 55 7
42 115 -7
42 73 7
42 50 -7
42 92 -2
42 187 -9
42 180 -10
42 61 -6
42 66 -2
42 121 -3
42 89 -1
42 56 2
42 191 7
42 71 4
42 86 0
42 175 7
42 149 1
42 138 0
42 65 -2
42 179 0
42 97 -4
42 177 4
42 188 -2
42 162 5
42 154 -3
42 158 6
42 139 -10
42 100 -3
42 88 -4
42 184 7
42 181 -3
42 165 0
42 79 -10
42 164 2
42 195 4
42 132 4
42 140 -9
42 82 -5
42 124 -6
42 163 -1
42 155 2
42 51 8
42 142 -5
42 52 -4
42 77 0
42 111 -5
42 200 -1
42 197 -7
42 96 -10
42 135 -9
42 104 -9
42 157 1
42 106 -2
42 126 7
42 153 -4
42 160 -1
42 70 2
42 72 5
42 156 -8
42 173 -10
42 123 1
42 94 0
42 129 -2
42 122 9
42 161 -9
42 171 6
42 143 -8
42 110 -3
42 112 -9
42 105 9
42 150 0
43 51 9
43 57 10
43 94 -7
43 165 10
43 175 6
43 98 1
43 150 2
43 83 6
43 116 0
43 147 2
43 154 -8
43 166 -7
43 139 0
43 188 1
43 46 6
43 197 1
43 48 -9
43 119 -10
43 142 -6
43 151 8
43 183 -3
43 80 -8
43 148 -6
43 152 1
43 178 -8
43 85 8
43 141 9
43 133 -10
43 198 6
43 145 1
43 70 0
43 132 5
43 135 -10
43 53 -5
43 171 -4
43 115 -5
43 114 -8
43 136 6
43 56 2
43 60 10
43 124 -9
43 84 4
43 138 2
43 106 9
43 187 7
43 92 -7
43 177 -10
43 103 -10
43 185 2
43 86 -8
43 168 -1
43 199 -4
43 64 7
43 47 7
43 75 -9
43 134 -1
43 172 -8
43 113 9
43 167 6
43 125 -4
43 163 -4
43 99 -7
43 71 5
43 169 0
43 121 3
43 68 -7
43 55 3
43 161 -8
43 196 5
43 97 -6
43 77 -9
43 179 -2
43 78 -4
43 100 -10
43 50 10
43 45 0
43 129 5
43 117 5
43 93 2
43 81 1
43 87 10
43 200 -3
43 173 10
43 108 10
43 186 -10
44 55 10
44 72 -4
44 118 6
44 167 -7
44 88 1
44 163 3
44 103 -3
44 112 -8
44 149 4
44 45 0
44 64 4
44 54 7
44 87 -6
44 166 9
44 168 8
44 176 0
44 161 2
44 132 -9
44 154 2
44 165 9
44 162 4
44 129 -9
44 155 7
44 60 3
44 74 3
44 47 -1
44 83 -5
44 93 -8
44 199 6
44 182 3
44 73 8
44 139 4
44 147 -10
44 128 2
44 194 0
44 157 8
44 126 -2
44 58 -10
44 193 -9
44 108 -3
44 53 -2
44 57 -9
44 71 9
44 178 2
44 183 5
44 143 0
44 134 -1
44 56 -6
44 96 -10
44 94 -5
44 92 -9
44 113 3
44 196 -2
44 67 8
44 122 -8
44 177 9
44 79 -2
44 85 0
44 51 0
44 148 5
44 98 10
44 144 -2
44 116 -2
44 185 10
44 170 6
44 188 -1
44 136 -2
44 89 1
44 50 -5
44 115 -10
44 123 -4
44 109 1
44 127 4
44 100 -4
44 105 9
44 142 5
44 46 4
44 153 -6
44 159 -10
44 75 -9
44 70 -10
44 121 -4
44 81 6
44 180 9
45 114 6
45 154 10
45 144 7
45 106 7
45 82 7
45 107 -3
45 159 -1
45 175 6
45 182 6
45 99 10
45 130 9
45 104 10
45 55 2
45 100 -5
45 158 8
45 162 8
45 116 -7
45 199 0
45 60 10
45 113 0
45 103 8
45 190 5
45 118 3
45 124 -6
45 94 -6
45 84 -4
45 135 8
45 48 5
45 143 -5
45 65 -3
45 166 -6
45 131 -7
45 150 1
45 98 0
45 49 1
45 80 -1
45 79 2
45 123 6
45 195 5
45 129 8
45 125 -1
45 122 -9
45 96 -5
45 172 3
45 67 0
45 164 -1
45 161 -8
45 139 -6
45 95 6
45 189 7
45 51 -7
45 108 6
45 148 -3
45 160 -7
45 138 1
45 64 9
45 126 10
45 181 9
45 61 -1
45 170 -3
45 169 8
45 121 5
45 155 7
45 117 -2
45 145 4
45 88 -6
45 156 5
45 75 1
45 92 -10
45 50 7
45 54 8
45 167 -10
45 185 -3
45 196 4
45 186 -1
45 151 5
46 163 -7
46 121 -2
46 130 -7
46 199 9
46 117 -1
46 158 -6
46 94 7
46 175 3
46 132 7
46 106 8
46 134 -1
46 82 8
46 96 -3
46 162 5
46 128 -3
46 91 -9
46 83 -5
46 176 -9
46 169 -8
46 104 -5
46 122 -5
46 172 -2
46 52 -9
46 51 -5
46 182 4
46 135 -5
46 194 -7
46 140 -2
46 68 10
46 141 6
46 139 9
46 181 3
46 72 3
46 80 -1
46 127 7
46 145 6
46 48 -7
46 60 7
46 53 -6
46 198 1
46 124 1
46 186 6
46 63 8
46 114 -4
46 87 0
46 75 8
46 159 -4
46 188 -1
46 108 -8
46 73 10
46 113 5
46 47 -4
46 197 -10
46 142 9
46 115 -2
46 125 -4
46 171 -8
46 76 -10
46 160 8
46 131 -7
46 107 8
46 136 1
46 191 -7
46 152 4
46 129 2
46 55 1
46 123 1
46 50 0
46 178 5
46 200 8
46 143 -3
46 148 2
46 67 7
46 173 -10
46 61 -4
46 93 -9
47 177 6
47 192 3
47 123 -3
47 129 8
47 161 -2
47 178 -7
47 73 -9
47 179 -4
47 137 -3
47 185 -4
47 198 2
47 79 -5
47 69 -4
47 105 9
47 56 -3
47 169 10
47 140 -8
47 61 2
47 62 7
47 114 6
47 52 -3
47 150 -8
47 118 10
47 126 -3
47 83 -1
47 58 -4
47 86 -9
47 104 -6
47 184 1
47 92 9
47 70 5
47 74 -6
47 139 2
47 131 2
47 85 1
47 122 2
47 183 0
47 99 -10
47 142 8
47 149 -1
47 180 5
47 135 10
47 167 -1
47 97 -4
47 124 -2
47 108 -3
47 50 -2
47 72 -5
47 176 -1
47 151 -8
47 65 0
47 159 -10
47 48 -1
47 82 9
47 111 2
47 87 9
47 63 -3
47 125 9
47 143 8
47 55 1
47 175 1
47 103 8
47 141 -4
47 170 1
47 75 9
47 81 -4
47 77 -5
47 64 -2
47 116 -7
47 168 -6
47 76 -8
47 197 2
47 148 -1
47 200 -5
48 84 -6
48 157 9
48 169 2
48 55 0
48 101 -9
48 54 2
48 188 -10
48 178 2
48 152 5
48 148 -5
48 166 -6
48 64 0
48 165 5
48 128 3
48 177 7
48 87 8
48 187 0
48 164 8
48 94 10
48 98 6
48 181 0
48 118 -2
48 129 -6
48 69 8
48 186 -2
48 180 -3
48 138 -10
48 196 3
48 76 -4
48 85 10
48 133 -4
48 168 2
48 200 0
48 124 -4
48 62 5
48 179 -3
48 167 0
48 172 -9
48 155 8
48 171 6
48 191 -8
48 72 5
48 162 -7
48 119 -6
48 115 10
48 109 -3
48 134 6
48 190 4
48 136 9
48 142 -7
48 78 -3
48 57 6
48 99 10
48 140 2
48 68 7
48 50 9
48 83 1
48 170 -5
48 113 -6
48 154 -1
48 158 -10
48 66 6
48 130 1
48 90 -1
48 120 -6
48 93 10
48 86 -4
48 159 7
48 150 0
48 100 -1
48 161 7
49 65 5
49 158 -3
49 96 -4
49 84 -4
49 77 -9
49 89 6
49 185 -4
49 91 4
49 133 -1
49 189 -9
49 99 -1
49 63 -3
49 187 5
49 164 2
49 58 -3
49 188 -9
49 72 -4
49 154 -9
49 127 -5
49 137 -4
49 70 9
49 142 -7
49 168 -2
49 135 -9
49 53 8
49 136 1
49 79 4
49 61 0
49 171 -1
49 83 3
49 138 -10
49 62 -6
49 125 -9
49 90 -4
49 116 4
49 175 -2
49 159 4
49 94 -2
49 55 -9
49 145 1
49 128 -4
49 104 -5
49 59 2
49 170 3
49 50 3
49 193 7
49 56 6
49 183 0
49 106 -9
49 182 -9
49 184 -1
49 118 9
49 132 -8
49 102 4
49 73 -4
49 144 -9
49 87 8
49 126 9
49 150 3
50 118 -8
50 82 2
50 177 -8
50 108 -8
50 104 5
50 60 -9
50 101 10
50 160 -10
50 122 7
50 97 0
50 170 10
50 65 8
50 80 -9
50 95 -5
50 77 -10
50 161 8
50 169 -10
50 183 0
50 164 8
50 150 3
50 171 4
50 110 2
50 137 0
50 139 6
50 116 10
50 121 -6
50 83 -6
50 87 2
50 66 5
50 64 -8
50 155 0
50 102 -3
50 68 9
50 131 -6
50 136 0
50 176 -6
50 167 -5
50 152 9
50 103 -5
50 90 -5
50 98 -5
50 130 -3
50 113 0
50 109 3
50 141 8
50 184 -4
50 94 -6
50 187 1
50 73 -1
50 173 2
50 133 -9
50 188 -1
50 89 -5
50 148 10
50 85 6
50 107 -5
50 153 10
50 53 -6
50 120 2
50 69 6
50 59 8
50 134 -10
50 117 6
50 144 0
50 129 -2
50 88 2
50 193 -2
50 149 8
50 114 -4
50 92 6
50 91 -3
50 99 0
50 175 4
50 127 -6
51 55 -5
51 92 5
51 112 3
51 101 -9
51 200 8
51 151 10
51 108 3
51 63 -10
51 167 3
51 77 10
51 84 -6
51 93 10
51 198 -5
51 102 -1
51 142 -8
51 128 -2
51 133 2
51 121 -6
51 88 -9
51 146 -5
51 135 -5
51 190 6
51 81 4
51 173 -10
51 56 -8
51 67 5
51 86 -10
51 197 -6
51 65 -2
51 107 -8
51 66 8
51 189 -3
51 193 2
51 136 9
51 105 -8
51 78 -1
51 59 5
51 165 9
51 137 -3
51 109 -2
51 166 10
51 61 3
51 180 7
51 126 6
51 158 -10
51 139 0
51 100 6
51 123 0
51 53 1
51 75 -5
51 174 -4
51 163 -8
51 134 -5
51 72 -1
51 178 5
51 181 5
51 122 8
51 120 -1
51 118 8
51 116 -1
51 119 1
51 70 -7
51 169 10
51 156 -4
51 186 7
51 124 -3
51 159 -4
51 117 -8
51 90 0
51 157 9
51 153 9
51 85 9
52 90 -1
52 63 -9
52 89 0
52 165 7
52 80 10
52 163 1
52 56 0
52 65 -2
52 112 5
52 183 1
52 184 -3
52 61 9
52 94 -3
52 189 -7
52 125 5
52 62 -1
52 156 0
52 130 -1
52 172 -2
52 180 -4
52 97 5
52 132 5
52 91 4
52 102 -9
52 138 -2
52 100 10
52 105 -2
52 196 -1
52 186 9
52 98 -7
52 79 3
52 174 7
52 113 -10
52 146 2
52 129 10
52 200 0
52 193 6
52 73 7
52 141 5
52 118 -5
52 192 -1
52 104 6
52 162 -9
52 123 1
52 107 -4
52 148 3
52 95 5
52 111 -10
52 149 -5
52 109 8
52 77 0
52 139 2
52 181 4
52 136 3
52 106 10
52 198 7
52 179 -5
52 53 7
52 81 -5
52 147 -8
52 159 -1
52 144 8
52 57 -8
52 176 -10
52 197 0
52 190 -6
52 167 0
52 86 -8
52 54 5
52 101 -2
52 66 9
52 84 0
52 75 -10
52 121 -5
52 126 -6
52 175 2
53 54 7
53 157 0
53 98 1
53 155 0
53 173 0
53 182 -6
53 81 2
53 171 8
53 108 -6
53 195 5
53 72 -4
53 175 5
53 105 -9
53 82 -7
53 158 1
53 58 -5
53 145 -1
53 135 -1
53 78 1
53 110 -10
53 119 1
53 59 -5
53 194 -6
53 161 -5
53 137 9
53 129 -4
53 185 1
53 74 9
53 77 2
53 189 -6
53 183 10
53 111 -9
53 134 10
53 140 -10
53 104 1
53 113 -2
53 126 1
53 55 -7
53 188 2
53 138 7
53 156 3
53 193 8
53 120 -4
53 191 4
53 170 -2
53 132 -9
53 121 -6
53 75 -7
53 83 -7
53 187 0
53 190 10
53 142 4
53 197 -2
53 144 -8
53 136 -9
53 127 -4
53 95 -8
53 180 0
53 147 2
53 68 -7
53 184 -6
53 94 -6
53 143 3
53 71 3
53 85 -5
53 100 -5
53 149 7
53 84 7
53 150 9
53 151 -1
53 165 9
54 158 2
54 108 -3
54 101 1
54 94 3
54 55 -3
54 89 8
54 146 -8
54 116 1
54 98 3
54 162 -2
54 149 -9
54 118 9
54 67 -1
54 58 -8
54 127 0
54 140 -5
54 112 2
54 80 0
54 165 -9
54 122 9
54 176 -3
54 192 -2
54 184 9
54 121 4
54 195 0
54 139 -8
54 119 -5
54 131 -8
54 124 3
54 105 -8
54 194 -8
54 171 -6
54 169 4
54 64 -7
54 143 -10
54 163 5
54 128 2
54 92 -6
54 59 6
54 85 7
54 90 -8
54 134 -2
54 150 -3
54 142 -8
54 56 -6
54 61 8
54 193 4
54 185 -7
54 198 -5
54 152 8
54 175 -9
54 86 4
54 106 8
54 170 10
54 96 -6
54 182 -9
54 130 0
54 190 -3
54 102 10
54 135 -9
54 166 7
54 173 9
54 161 -2
54 186 0
54 125 -10
54 157 -6
54 137 -5
54 138 -9
54 76 -10
54 100 -1
54 188 -9
55 141 2
55 198 -10
55 64 0
55 164 8
55 94 -5
55 149 -4
55 168 2
55 98 -10
55 106 10
55 96 -2
55 91 10
55 171 2
55 110 -7
55 177 -9
55 158 0
55 165 3
55 191 -4
55 101 -9
55 143 -5
55 56 -4
55 152 8
55 134 -2
55 131 2
55 150 -10
55 107 -5
55 166 -6
55 188 7
55 140 5
55 57 -2
55 174 -8
55 89 -1
55 176 4
55 121 1
55 186 5
55 124 -2
55 156 3
55 78 2
55 173 -9
55 108 3
55 105 2
55 60 0
55 66 -6
55 92 8
55 184 1
55 117 7
55 180 9
55 82 -6
55 192 9
55 70 10
55 148 -6
55 62 3
55 111 0
55 126 7
55 195 6
55 99 -3
55 77 0
55 128 5
55 161 -7
55 127 6
55 196 -9
55 185 -2
55 86 2
55 144 4
55 120 -9
55 137 -10
55 145 5
55 113 5
55 197 8
55 189 2
55 199 10
55 187 -10
55 84 -6
55 163 7
55 193 8
55 112 9
55 88 -8
55 80 10
55 85 -10
55 87 -2
55 100 -1
55 182 -5
55 155 2
56 188 -8
56 115 8
56 193 9
56 171 -8
56 167 -1
56 121 -10
56 128 -2
56 132 -3
56 179 8
56 71 -4
56 200 0
56 180 3
56 148 5
56 147 -8
56 195 -5
56 164 -2
56 198 0
56 168 6
56 120 -1
56 160 2
56 65 3
56 145 9
56 81 -9
56 173 -3
56 194 3
56 196 1
56 187 -6
56 109 -3
56 88 -3
56 100 3
56 136 -3
56 69 -9
56 123 6
56 154 4
56 111 3
56 162 -7
56 143 1
56 80 0
56 176 -3
56 135 6
56 170 8
56 144 4
56 83 -10
56 82 -3
56 190 -8
56 134 -4
56 159 -4
56 178 -4
56 165 -10
56 86 0
56 172 -1
56 149 8
56 61 -3
56 177 -9
56 199 -7
56 155 2
56 158 -4
56 174 5
56 67 -9
56 96 1
56 74 3
56 163 3
56 68 -2
56 156 -9
56 114 -10
56 118 -10
56 112 10
56 183 4
56 140 -6
56 91 3
56 166 4
56 76 3
56 84 -6
56 151 2
57 126 4
57 79 1
57 68 -8
57 105 -6
57 169 -1
57 180 3
57 96 2
57 99 -4
57 130 -9
57 69 -10
57 98 0
57 137 8
57 185 -9
57 140 9
57 151 9
57 147 4
57 129 -2
57 182 -3
57 70 4
57 160 -1
57 148 -3
57 135 3
57 118 -4
57 117 -6
57 86 -6
57 58 -2
57 186 -10
57 192 -4
57 191 1
57 73 -2
57 153 -10
57 145 -8
57 63 -1
57 158 1
57 163 -7
57 131 -10
57 183 10
57 113 -6
57 59 8
57 181 10
57 198 8
57 157 -6
57 179 9
57 106 9
57 75 -1
57 188 -3
57 121 0
57 119 9
57 189 -5
57 90 5
57 184 -4
57 156 -10
57 149 6
57 168 3
57 107 2
57 138 -3
57 115 1
57 72 9
57 172 -10
57 76 -7
57 84 5
57 146 -6
57 132 8
57 178 -6
57 65 4
57 164 -1
57 124 7
57 127 0
57 103 3
57 171 7
57 150 2
57 128 6
57 82 1
57 187 2
57 134 -9
57 100 -1
57 77 -6
57 67 2
57 154 4
58 86 -4
58 142 -5
58 127 -7
58 118 5
58 171 -2
58 186 -9
58 177 3
58 108 10
58 115 -4
58 192 3
58 92 1
58 170 -2
58 107 5
58 163 -10
58 178 -8
58 154 -6
58 132 5
58 153 9
58 189 -8
58 88 0
58 176 -10
58 96 1
58 146 7
58 65 1
58 143 9
58 59 -7
58 166 10
58 193 4
58 102 -5
58 138 -3
58 75 -2
58 190 -5
58 85 -7
58 93 9
58 161 5
58 150 5
58 196 -3
58 89 -4
58 124 6
58 191 6
58 109 -5
58 78 -4
58 117 7
58 169 1
58 173 1
58 60 3
58 194 10
58 160 4
58 134 0
58 97 -10
58 129 0
58 157 10
58 94 0
58 162 -3
58 70 9
58 91 7
58 199 4
58 167 -5
58 63 -2
58 175 -3
59 87 -6
59 199 9
59 137 9
59 114 -2
59 191 6
59 169 1
59 170 -9
59 153 -1
59 161 -3
59 98 -4
59 62 5
59 107 -8
59 73 -9
59 158 4
59 127 2
59 72 0
59 187 5
59 141 -5
59 101 8
59 186 0
59 93 4
59 94 9
59 159 -3
59 196 -7
59 167 8
59 131 7
59 123 -9
59 69 -10
59 132 8
59 88 -8
59 140 -3
59 86 -4
59 120 4
59 182 9
59 195 0
59 71 3
59 64 8
59 91 1
59 99 9
59 108 1
59 106 -3
59 143 -1
59 184 1
59 81 6
59 156 7
59 176 -2
59 183 6
59 74 -4
59 193 -9
59 119 5
59 155 5
59 139 -10
59 133 9
59 110 -10
59 124 4
59 152 4
59 138 9
59 84 4
59 142 -7
59 61 -5
59 115 7
59 172 -9
59 179 -1
59 163 0
59 100 -4
59 189 3
59 126 -5
59 197 5
59 92 -6
59 118 -6
59 109 -4
59 90 -6
59 105 -4
59 164 -6
59 70 -8
59 136 4
60 181 -1
60 67 0
60 117 4
60 108 3
60 140 -10
60 104 -3
60 171 -3
60 91 3
60 188 5
60 149 -8
60 66 -8
60 154 8
60 192 -10
60 123 -6
60 197 10
60 95 -1
60 61 0
60 71 0
60 102 -4
60 184 -2
60 77 10
60 129 -8
60 138 6
60 105 -9
60 164 -3
60 110 -4
60 200 -1
60 151 -6
60 157 10
60 122 -4
60 92 -7
60 121 8
60 195 -4
60 88 -4
60 76 -6
60 128 3
60 146 -9
60 81 7
60 72 -1
60 113 -8
60 180 5
60 97 -10
60 119 1
60 148 10
60 133 2
60 150 1
60 156 -8
60 62 6
60 165 -9
60 134 0
60 186 10
60 143 10
60 176 6
60 63 -1
60 111 10
60 175 -9
60 145 7
60 166 -2
60 141 2
60 199 -4
60 152 5
60 189 -3
60 80 7
60 79 7
60 114 -1
60 73 -1
60 106 10
60 170 -1
60 130 -9
60 196 5
60 93 5
60 131 -1
60 89 -7
61 80 7
61 173 9
61 170 5
61 102 8
61 182 0
61 131 -8
61 91 -1
61 93 -6
61 180 10
61 198 -8
61 82 -4
61 94 5
61 152 -3
61 97 -7
61 142 6
61 176 -3
61 110 7
61 103 -4
61 121 3
61 140 3
61 172 0
61 135 0
61 107 2
61 79 4
61 199 -6
61 190 2
61 150 -3
61 89 -5
61 87 -2
61 194 -9
61 128 -10
61 143 -8
61 174 2
61 70 -8
61 120 6
61 162 4
61 200 9
61 183 5
61 160 1
61 168 -9
61 109 0
61 71 -1
61 156 -1
61 133 -6
61 139 -9
61 84 3
61 167 -7
61 76 -3
61 115 -3
61 166 0
61 90 -3
61 191 -2
61 178 5
61 78 7
61 108 -7
61 137 -2
61 157 -8
61 195 -8
61 145 3
61 116 -5
61 132 -4
61 66 -10
61 184 -4
61 67 -6
61 124 5
61 151 0
61 127 1
61 185 1
61 117 8
61 64 -1
61 62 -5
61 122 -1
61 192 -7
61 101 -10
62 154 4
62 106 2
62 169 5
62 176 6
62 93 -7
62 97 -7
62 71 7
62 72 3
62 96 -3
62 76 -5
62 81 7
62 80 1
62 109 9
62 172 6
62 166 0
62 193 9
62 115 -4
62 184 9
62 88 -2
62 117 -3
62 68 -6
62 170 -2
62 192 -7
62 135 5
62 111 10
62 84 9
62 194 8
62 127 9
62 137 3
62 89 -7
62 126 8
62 87 5
62 199 9
62 139 -5
62 187 -5
62 104 0
62 90 -4
62 74 -5
62 185 3
62 183 3
62 156 3
62 82 -9
62 191 9
62 142 1
62 159 3
62 168 -3
62 125 -6
62 145 0
62 107 9
62 92 0
62 75 0
62 132 -3
62 102 8
62 120 0
62 103 5
62 121 -5
62 95 1
62 179 -4
62 195 -8
62 113 10
62 116 -7
62 149 10
62 173 2
62 136 -10
62 153 3
62 160 -3
62 86 -8
62 85 8
62 151 4
62 167 -2
63 173 -4
63 125 -9
63 166 3
63 112 -2
63 190 -9
63 122 -10
63 156 4
63 104 6
63 70 -4
63 184 1
63 193 -7
63 132 -1
63 161 4
63 89 -6
63 176 -10
63 200 10
63 115 -9
63 172 -3
63 178 3
63 78 2
63 66 -1
63 129 -7
63 188 3
63 191 8
63 155 1
63 69 -3
63 91 -6
63 73 -2
63 159 6
63 107 -4
63 165 2
63 136 -1
63 171 -9
63 163 -3
63 114 -10
63 148 10
63 158 10
63 116 1
63 175 7
63 81 -10
63 105 5
63 168 8
63 162 -5
63 179 6
63 198 1
63 102 3
63 79 5
63 170 6
63 160 -6
63 141 -4
63 138 10
63 100 3
63 143 6
63 194 -1
63 182 8
63 108 6
63 64 -1
63 121 4
63 95 0
63 82 1
63 195 -2
63 151 -3
63 97 4
63 103 7
63 180 3
63 76 4
63 164 -9
63 94 -1
63 146 -1
63 65 3
63 140 -5
63 126 9
63 150 9
64 196 -1
64 195 0
64 130 2
64 99 -8
64 147 -5
64 146 -2
64 164 0
64 158 -5
64 83 10
64 126 5
64 163 0
64 93 0
64 89 2
64 116 -4
64 137 10
64 76 8
64 91 9
64 98 -6
64 180 8
64 108 6
64 103 2
64 80 -5
64 109 -3
64 175 -6
64 95 -7
64 149 -4
64 136 3
64 135 7
64 179 0
64 157 2
64 159 -7
64 102 -6
64 170 -5
64 191 4
64 197 -2
64 86 7
64 182 -10
64 187 -5
64 81 -8
64 138 2
64 73 -6
64 140 6
64 131 -6
64 176 8
64 84 -5
64 97 6
64 152 -2
64 92 4
64 120 -8
64 66 0
64 200 -10
64 68 7
64 77 -3
64 74 -4
64 112 -9
64 114 -6
64 162 5
64 189 -9
64 125 0
64 113 10
64 79 6
64 134 -6
64 94 -10
64 124 -3
64 154 0
64 90 6
65 74 7
65 160 10
65 193 1
65 76 -8
65 106 -5
65 110 -1
65 79 9
65 150 -7
65 99 2
65 115 3
65 191 -1
65 69 7
65 120 -3
65 162 -5
65 181 4
65 182 0
65 172 4
65 196 -2
65 122 3
65 111 -4
65 73 -5
65 176 5
65 95 -3
65 77 7
65 200 4
65 130 5
65 178 8
65 101 10
65 170 3
65 78 0
65 136 -2
65 189 5
65 198 -4
65 197 -9
65 109 7
65 112 1
65 121 8
65 92 -10
65 81 5
65 195 -5
65 108 -5
65 155 -8
65 93 10
65 91 8
65 199 -9
65 175 1
65 68 -1
65 85 4
65 184 -3
65 148 -4
65 100 -1
65 94 2
65 154 2
65 126 -6
65 157 -9
65 171 -8
65 149 -10
65 128 8
65 156 -7
65 66 -9
65 179 -1
65 151 -4
65 102 -3
65 88 -5
65 159 -8
65 133 5
65 152 1
66 98 9
66 156 -5
66 88 -8
66 198 5
66 174 10
66 119 3
66 108 2
66 101 6
66 193 -1
66 132 8
66 154 -2
66 195 5
66 125 7
66 112 10
66 106 4
66 180 -9
66 116 -4
66 89 -10
66 158 3
66 123 9
66 197 -3
66 113 3
66 169 7
66 96 -2
66 184 1
66 173 -8
66 127 2
66 134 6
66 157 5
66 130 6
66 104 -7
66 181 1
66 82 7
66 92 10
66 129 -9
66 85 -8
66 117 6
66 190 -3
66 151 -2
66 138 7
66 97 4
66 140 -5
66 105 2
66 133 5
66 75 -3
66 77 1
66 172 4
66 166 -5
66 74 3
66 142 5
66 95 1
66 78 9
66 148 -5
66 111 -9
66 146 -4
67 177 7
67 195 -1
67 126 8
67 78 -6
67 91 -3
67 152 4
67 120 10
67 97 -7
67 119 8
67 153 -10
67 131 -9
67 125 2
67 85 0
67 92 6
67 192 -3
67 143 0
67 139 7
67 77 7
67 122 2
67 132 7
67 171 -3
67 181 8
67 191 6
67 96 -3
67 160 -8
67 162 9
67 155 -3
67 199 3
67 182 5
67 80 -9
67 163 3
67 112 5
67 184 4
67 89 8
67 197 -3
67 149 -7
67 93 -4
67 167 5
67 151 -5
67 140 -4
67 148 6
67 175 -3
67 141 7
67 68 9
67 180 7
67 129 4
67 109 -8
67 81 -8
67 73 -9
67 137 3
67 102 -3
67 84 7
67 79 -10
67 133 10
67 164 -8
67 123 -3
67 108 -5
67 156 -9
67 82 0
67 189 10
67 147 2
67 124 3
67 86 -7
67 70 3
67 165 9
67 190 9
67 134 6
67 107 7
67 116 1
67 74 10
67 166 4
67 90 -5
68 72 4
68 130 -8
68 153 -6
68 181 -8
68 143 -3
68 193 -8
68 118 -6
68 117 2
68 132 -6
68 112 7
68 85 5
68 120 0
68 123 -8
68 135 -1
68 152 -10
68 177 -3
68 127 -8
68 192 -5
68 158 9
68 128 8
68 96 -1
68 113 6
68 182 6
68 103 -10
68 155 -6
68 136 -8
68 160 -2
68 161 -10
68 82 8
68 115 3
68 188 5
68 95 5
68 183 -1
68 184 -9
68 186 1
68 179 -3
68 107 10
68 94 -8
68 106 7
68 77 6
68 197 2
68 99 2
68 69 0
68 70 -1
68 145 -4
68 119 2
68 89 1
68 114 8
68 109 -7
68 124 7
68 131 3
68 171 7
68 101 7
68 116 0
68 173 0
68 100 -3
68 87 -4
68 86 -4
68 151 -2
68 71 6
68 138 -8
68 74 -8
68 148 1
68 170 2
68 146 2
68 110 -10
68 199 0
68 98 -7
68 102 -3
68 133 4
68 156 -8
68 164 -7
69 91 6
69 154 -9
69 170 3
69 148 0
69 145 -7
69 184 4
69 102 5
69 144 -3
69 153 10
69 99 3
69 149 3
69 167 7
69 140 9
69 90 -7
69 135 2
69 169 -7
69 124 -7
69 179 -7
69 80 -1
69 70 2
69 173 5
69 171 -10
69 174 3
69 118 -9
69 187 -8
69 110 -5
69 87 -5
69 177 -9
69 199 3
69 109 -6
69 186 -4
69 133 10
69 72 -5
69 193 6
69 111 0
69 95 -9
69 151 5
69 105 2
69 164 -7
69 73 -4
69 114 -10
69 195 -2
69 75 9
69 191 0
69 103 0
69 185 7
69 190 -5
69 198 1
69 200 0
69 122 -5
69 97 -6
69 85 -3
69 189 10
69 158 -1
69 100 2
69 116 -4
69 165 2
69 76 -8
69 83 -9
69 141 -2
70 158 -2
70 93 -9
70 120 4
70 114 -7
70 133 0
70 189 3
70 74 9
70 72 10
70 193 -4
70 152 6
70 112 9
70 100 6
70 81 -2
70 167 -3
70 170 -10
70 145 -2
70 139 6
70 125 1
70 185 2
70 75 4
70 147 -1
70 121 3
70 116 -1
70 88 6
70 97 -2
70 153 6
70 197 6
70 188 9
70 169 -5
70 181 -10
70 78 -10
70 160 -9
70 106 10
70 124 9
70 144 -3
70 108 -2
70 148 8
70 191 -6
70 137 2
70 151 -3
70 110 -3
70 195 -8
70 146 0
70 186 -1
70 104 9
70 117 5
70 194 5
70 142 10
70 180 9
70 99 3
70 135 -4
70 130 -1
70 196 -4
70 154 10
70 83 7
70 86 -2
70 128 -3
70 89 1
70 182 -5
70 71 -3
70 198 4
70 77 -4
70 98 -4
71 85 -2
71 174 1
71 72 5
71 82 8
71 150 -7
71 197 -9
71 162 -4
71 92 -5
71 179 -4
71 100 -3
71 172 8
71 169 3
71 102 8
71 188 7
71 122 -8
71 185 4
71 98 -10
71 110 5
71 138 -7
71 142 9
71 114 -5
71 170 -9
71 90 3
71 194 4
71 128 -10
71 183 -3
71 89 -4
71 132 -10
71 112 -5
71 139 -4
71 145 5
71 152 -7
71 199 2
71 125 -4
71 96 5
71 78 -7
71 143 2
71 129 7
71 155 -3
71 168 -6
71 126 -2
71 76 -9
71 153 3
71 127 -10
71 158 -10
71 130 -9
71 200 -7
71 94 -1
71 103 7
71 104 2
71 156 0
71 198 -2
71 91 2
71 99 0
71 181 -10
71 106 5
71 184 7
72 125 4
72 79 -6
72 92 0
72 160 -9
72 100 8
72 169 0
72 187 -5
72 156 6
72 83 -10
72 80 1
72 119 -3
72 176 -2
72 146 -10
72 104 6
72 133 -9
72 167 1
72 194 -9
72 183 6
72 191 10
72 111 -8
72 188 9
72 97 -4
72 101 4
72 175 7
72 190 -9
72 115 4
72 163 4
72 130 -8
72 172 1
72 195 8
72 165 -7
72 139 2
72 174 10
72 108 -8
72 179 3
72 171 1
72 178 -6
72 196 -10
72 138 -9
72 77 -6
72 153 -8
72 127 -7
72 185 -2
72 75 10
72 173 -5
72 148 4
72 81 2
72 94 -8
72 181 1
72 159 -1
72 200 3
72 151 5
72 87 -9
72 126 10
72 120 2
72 164 -6
72 154 9
72 99 0
72 90 1
72 117 -3
72 145 -3
73 183 9
73 109 8
73 75 -5
73 171 -10
73 85 8
73 186 5
73 121 -6
73 103 -10
73 196 6
73 162 -3
73 194 0
73 107 -9
73 132 -9
73 170 -9
73 80 6
73 115 10
73 106 8
73 189 -5
73 199 2
73 102 -2
73 166 -8
73 182 3
73 148 1
73 167 -7
73 94 -3
73 100 -10
73 175 6
73 192 3
73 92 2
73 113 6
73 136 7
73 187 8
73 144 -4
73 164 -4
73 74 4
73 174 7
73 160 -8
73 116 -5
73 137 -4
73 88 -3
73 172 -4
73 98 -4
73 184 3
73 150 4
73 125 -1
73 156 -6
73 133 8
73 120 4
73 153 -1
73 142 -7
73 177 8
73 200 9
73 157 3
73 110 8
73 77 -9
73 141 -9
73 90 -7
73 165 -2
73 143 6
73 95 5
73 123 -4
73 185 5
73 145 -9
74 114 -3
74 76 -4
74 120 7
74 125 -10
74 90 6
74 144 -6
74 174 3
74 155 -4
74 194 -2
74 141 -5
74 191 -9
74 151 -9
74 134 2
74 111 9
74 185 2
74 105 -4
74 84 8
74 103 7
74 142 10
74 109 -5
74 98 -7
74 86 -1
74 79 2
74 101 10
74 156 -1
74 167 -9
74 126 4
74 175 -9
74 137 -2
74 146 -9
74 190 -5
74 110 -2
74 162 6
74 178 0
74 196 10
74 115 -8
74 121 0
74 122 8
74 158 9
74 80 2
74 123 0
74 128 5
74 152 2
74 172 8
74 189 9
74 193 -7
74 164 -1
74 159 3
74 83 0
74 161 -4
74 95 1
74 183 -6
74 150 5
74 198 -4
74 160 -9
74 81 -9
74 181 3
74 186 9
74 78 4
74 112 4
74 200 -9
74 117 -1
74 176 10
75 176 -8
75 165 10
75 117 1
75 141 -2
75 102 -7
75 156 7
75 89 5
75 92 5
75 114 1
75 152 4
75 193 -8
75 164 -3
75 142 3
75 143 2
75 123 1
75 86 -10
75 94 -2
75 95 6
75 136 9
75 198 -3
75 153 -6
75 128 10
75 80 4
75 167 -3
75 115 5
75 127 10
75 163 -1
75 154 7
75 148 0
75 144 4
75 132 -3
75 122 -3
75 104 -10
75 77 -7
75 192 -4
75 181 -8
75 129 10
75 99 -3
75 173 -4
75 124 2
75 187 1
75 87 4
75 126 -9
75 147 0
75 149 -4
75 101 -6
75 174 4
75 183 -9
75 98 -9
75 109 1
75 182 1
75 157 -4
75 121 -10
75 91 -6
75 93 2
76 80 -3
76 98 2
76 138 2
76 81 -2
76 178 6
76 134 10
76 184 9
76 149 -7
76 195 -9
76 89 -9
76 136 3
76 142 2
76 130 5
76 147 1
76 144 -6
76 99 0
76 121 -10
76 160 2
76 199 0
76 93 -7
76 106 -8
76 126 4
76 183 9
76 177 6
76 196 2
76 156 10
76 111 2
76 191 3
76 153 -3
76 150 -7
76 100 -8
76 117 5
76 103 0
76 140 -10
76 188 5
76 198 7
76 175 4
76 118 6
76 162 0
76 107 3
76 122 5
76 157 -3
76 154 2
76 141 5
76 186 -8
76 83 -4
76 82 6
76 102 4
76 109 -5
76 85 -8
76 84 8
76 197 -6
76 170 -7
76 166 3
76 94 -5
76 158 3
76 180 3
76 112 -5
76 179 2
76 181 -4
76 146 -4
76 116 2
76 159 9
76 187 -9
76 185 9
76 87 -1
76 97 0
76 176 8
76 174 -6
77 132 9
77 152 9
77 163 0
77 87 9
77 194 1
77 84 6
77 129 1
77 90 7
77 96 1
77 140 -9
77 81 -10
77 175 9
77 83 8
77 85 3
77 107 8
77 160 1
77 180 3
77 108 4
77 169 7
77 124 -3
77 136 6
77 92 8
77 195 1
77 138 -2
77 126 -2
77 178 -9
77 153 7
77 139 3
77 93 9
77 148 1
77 147 4
77 135 10
77 128 0
77 78 7
77 168 4
77 109 -7
77 82 7
77 193 -8
77 115 2
77 172 5
77 103 2
77 134 -7
77 181 4
77 191 4
77 164 -9
77 123 10
77 196 -7
77 102 0
77 179 -6
77 130 4
77 170 9
77 192 7
77 200 4
77 188 -6
77 99 -1
77 198 -1
77 156 -2
77 197 8
77 165 4
77 199 10
78 171 -9
78 159 -10
78 156 -10
78 186 -2
78 184 -2
78 86 0
78 127 7
78 99 2
78 102 10
78 150 -6
78 157 -3
78 81 -8
78 113 1
78 173 -9
78 133 1
78 147 -3
78 145 6
78 125 9
78 119 1
78 109 8
78 112 -6
78 181 -5
78 143 0
78 89 -8
78 188 8
78 91 1
78 117 7
78 126 -7
78 97 4
78 107 1
78 199 -8
78 149 -4
78 144 4
78 135 6
78 122 -4
78 94 1
78 165 -7
78 138 8
78 197 9
78 141 -1
78 160 -6
78 90 5
78 153 10
78 124 1
78 176 8
78 83 2
78 190 -7
78 196 9
78 200 6
78 166 -7
78 148 -7
78 88 -1
78 172 -7
78 82 -7
78 169 -7
78 87 3
78 151 -8
78 130 2
78 191 0
78 178 5
78 96 3
78 167 8
79 103 -5
79 151 -4
79 144 -1
79 119 -1
79 93 10
79 176 8
79 143 -10
79 109 -6
79 152 8
79 134 6
79 195 1
79 106 4
79 83 6
79 90 -4
79 138 -8
79 181 4
79 140 10
79 125 -10
79 120 9
79 92 1
79 190 9
79 96 6
79 139 10
79 169 -9
79 153 -1
79 112 6
79 122 6
79 185 9
79 97 -5
79 89 4
79 100 -9
79 107 -3
79 164 2
79 170 -10
79 171 0
79 168 8
79 178 -8
79 87 9
79 183 -7
79 180 9
79 177 -7
79 172 8
79 161 5
79 85 -2
79 111 -5
79 167 -10
79 101 4
79 156 -9
79 113 8
79 146 -3
79 82 4
79 187 1
79 141 8
79 193 4
79 127 9
79 128 6
79 91 3
79 123 -5
79 86 -10
79 182 -1
79 142 7
79 80 5
79 198 -8
79 81 2
80 99 -6
80 105 0
80 150 6
80 84 3
80 133 -2
80 193 -5
80 197 3
80 188 4
80 165 2
80 90 8
80 81 9
80 181 -9
80 155 8
80 137 10
80 200 10
80 175 2
80 147 4
80 153 -4
80 163 1
80 102 3
80 122 -7
80 160 -4
80 94 -6
80 138 -4
80 104 4
80 174 -9
80 180 9
80 196 -5
80 179 -10
80 114 10
80 91 -7
80 145 -2
80 142 -1
80 190 -9
80 131 3
80 183 10
80 164 9
80 189 -10
80 135 -8
80 89 10
80 167 6
80 191 6
80 115 -7
80 98 6
80 129 -8
80 149 -2
80 97 2
80 170 -4
80 120 3
80 121 -10
80 176 4
80 128 -5
80 134 -3
80 130 4
80 184 9
80 154 4
80 166 -3
80 125 -4
80 88 -6
80 185 -6
80 168 -2
80 186 -9
80 195 0
80 144 5
80 146 2
80 187 9
80 92 0
80 158 -8
80 113 2
80 139 1
80 85 -6
81 184 -1
81 190 3
81 144 -10
81 124 6
81 91 2
81 166 0
81 120 1
81 158 6
81 96 1
81 154 -7
81 188 2
81 189 1
81 103 -4
81 147 8
81 94 2
81 199 -4
81 121 10
81 134 -4
81 165 -10
81 92 2
81 93 6
81 113 0
81 178 1
81 129 -2
81 90 -4
81 140 6
81 152 -7
81 99 -7
81 160 10
81 116 -10
81 107 -9
81 123 5
81 161 8
81 174 -9
81 106 4
81 105 8
81 167 -3
81 117 5
81 141 -1
81 182 8
81 198 -6
81 186 -4
81 164 9
81 153 -5
81 114 -8
81 171 -4
81 146 8
81 135 -8
81 150 2
81 83 -8
81 177 -10
81 176 5
81 157 -5
81 126 0
81 102 1
81 159 4
81 172 8
81 180 10
82 181 -10
82 147 0
82 171 -8
82 163 -9
82 85 0
82 103 9
82 174 -5
82 129 -10
82 102 -4
82 150 10
82 142 -4
82 185 6
82 115 3
82 140 3
82 131 -8
82 91 9
82 106 0
82 83 0
82 117 -1
82 148 -7
82 144 6
82 172 3
82 189 4
82 84 -2
82 157 9
82 127 10
82 165 7
82 122 -6
82 119 -3
82 141 6
82 118 -5
82 126 5
82 134 -1
82 186 -5
82 95 5
82 146 4
82 193 5
82 116 -10
82 158 10
82 162 2
82 155 3
82 194 -1
82 156 10
82 112 -6
82 105 4
82 121 6
82 180 -8
82 153 6
82 197 -3
82 166 -8
82 199 -4
82 93 10
82 92 -2
82 124 -8
82 97 9
82 188 10
83 123 1
83 164 -6
83 190 -10
83 95 8
83 110 -7
83 135 -6
83 94 -3
83 163 -1
83 156 5
83 117 4
83 102 -1
83 196 6
83 161 1
83 198 7
83 194 -10
83 197 -5
83 167 0
83 199 -7
83 143 -4
83 168 4
83 116 7
83 132 -8
83 183 -3
83 137 3
83 162 -5
83 136 5
83 144 -3
83 112 0
83 159 -3
83 113 7
83 124 4
83 181 10
83 147 8
83 115 7
83 179 -9
83 152 -3
83 172 -9
83 87 -3
83 195 0
83 125 -9
83 85 0
83 131 -8
83 96 -7
83 141 -7
83 184 9
83 155 4
83 175 -7
83 88 -4
83 109 7
83 150 -8
83 187 8
83 140 8
83 100 1
83 101 1
84 144 -7
84 170 2
84 152 -2
84 155 9
84 86 3
84 149 0
84 111 -9
84 192 5
84 85 -8
84 91 2
84 163 -9
84 159 8
84 148 -7
84 164 1
84 105 10
84 129 1
84 99 5
84 196 -9
84 172 -4
84 156 -6
84 190 -8
84 93 1
84 127 2
84 96 10
84 138 9
84 109 3
84 120 4
84 124 -1
84 121 -3
84 182 9
84 147 3
84 198 -9
84 154 1
84 183 -8
84 133 -7
84 165 -10
84 130 -6
84 94 7
84 169 -4
84 137 -3
84 176 -3
84 180 -7
84 167 -2
84 125 -3
84 185 4
84 119 -4
84 90 3
84 98 0
84 101 5
84 199 3
84 146 -9
84 191 9
84 166 -7
84 122 -1
84 161 -6
84 117 3
84 194 -1
84 150 6
84 151 4
84 186 -7
85 173 -7
85 180 -5
85 126 -7
85 193 -5
85 125 7
85 155 -3
85 167 7
85 122 7
85 141 2
85 111 3
85 112 -9
85 87 4
85 96 4
85 181 -6
85 102 -7
85 172 -9
85 99 2
85 100 6
85 151 7
85 176 7
85 140 9
85 139 -1
85 120 9
85 137 5
85 200 -9
85 89 -2
85 177 -1
85 160 7
85 187 -8
85 197 9
85 104 -6
85 116 10
85 145 -6
85 161 -4
85 142 5
85 121 5
85 130 -9
85 175 2
85 152 7
85 163 9
85 98 10
85 93 9
85 109 -7
85 88 -6
85 165 7
85 107 -3
85 132 3
85 183 5
85 184 10
86 163 -3
86 87 5
86 170 7
86 161 -8
86 199 -3
86 111 7
86 94 -3
86 130 5
86 196 -8
86 176 5
86 123 5
86 187 -6
86 194 9
86 169 3
86 168 6
86 183 -3
86 96 7
86 100 -1
86 185 1
86 181 9
86 182 7
86 184 -2
86 131 6
86 162 -9
86 153 -2
86 191 -6
86 106 -1
86 102 -6
86 166 8
86 139 2
86 137 8
86 140 8
86 158 -1
86 152 7
86 150 -1
86 177 0
86 116 -10
86 109 4
86 92 8
86 192 3
86 119 7
86 157 -8
86 103 4
86 190 8
86 167 -7
86 136 -3
86 117 9
86 95 5
86 115 -1
86 154 3
86 105 0
86 89 -3
86 88 -9
86 110 -5
86 147 -4
86 179 1
86 159 -10
86 114 -10
86 129 4
86 189 -1
87 97 -6
87 137 -2
87 187 -3
87 98 6
87 95 -10
87 133 3
87 178 -2
87 166 5
87 120 4
87 158 2
87 122 -7
87 196 -6
87 162 5
87 188 2
87 92 -3
87 179 -10
87 180 2
87 114 0
87 109 5
87 145 4
87 140 0
87 104 1
87 106 7
87 184 -9
87 117 -8
87 182 3
87 192 5
87 141 3
87 121 -5
87 103 10
87 110 9
87 176 -2
87 194 -7
87 100 -2
87 102 -4
87 143 3
87 147 9
87 161 6
87 144 -7
87 159 -7
87 168 3
87 163 -4
87 157 -3
87 149 7
87 146 5
87 96 -10
87 129 -2
87 171 9
87 118 0
87 164 -5
87 169 -7
87 131 9
87 111 4
87 172 2
87 123 4
87 152 5
88 154 1
88 177 2
88 168 -3
88 116 -6
88 134 -6
88 146 9
88 160 5
88 185 -8
88 162 7
88 94 3
88 147 -2
88 144 5
88 156 9
88 188 2
88 96 10
88 143 -5
88 182 3
88 170 -7
88 110 2
88 161 9
88 127 10
88 90 -5
88 122 8
88 137 -8
88 175 -10
88 113 -5
88 109 -6
88 112 -8
88 120 -4
88 152 -4
88 200 8
88 197 -7
88 115 1
88 140 4
88 155 6
88 119 4
88 95 6
88 149 7
88 159 -6
88 195 -6
88 153 10
88 114 2
88 101 -8
88 186 4
89 116 2
89 162 4
89 155 -4
89 172 -8
89 175 3
89 173 2
89 107 -1
89 103 -5
89 127 6
89 181 3
89 112 3
89 136 -10
89 177 8
89 120 5
89 104 10
89 180 -3
89 144 -8
89 159 -1
89 126 10
89 122 -1
89 184 -1
89 124 8
89 160 7
89 140 -7
89 146 -1
89 114 7
89 167 3
89 115 -1
89 93 4
89 198 3
89 147 5
89 149 -8
89 186 -4
89 99 -10
89 142 3
89 143 1
89 166 -5
89 137 4
89 133 9
89 193 6
89 109 -1
89 128 -5
89 168 -5
89 156 9
89 150 -7
89 171 9
89 95 3
89 179 8
89 118 -5
89 199 -2
89 132 -2
89 100 -6
89 130 2
89 165 10
89 157 -6
90 172 10
90 160 10
90 136 8
90 126 0
90 109 2
90 162 -10
90 108 3
90 91 -4
90 144 1
90 96 8
90 177 3
90 114 -10
90 122 5
90 181 1
90 135 10
90 115 -9
90 153 9
90 190 2
90 187 7
90 159 9
90 158 6
90 117 -8
90 185 -7
90 196 0
90 186 5
90 147 5
90 179 1
90 194 -9
90 103 -2
90 118 -6
90 141 -5
90 157 3
90 150 4
90 98 -2
90 97 4
90 184 3
90 121 8
90 189 6
90 149 5
90 124 1
90 191 2
90 127 -3
90 130 4
90 163 -1
90 119 -6
90 123 8
90 151 -3
90 173 -2
90 104 9
90 131 7
90 168 -4
90 125 0
91 178 -4
91 194 1
91 162 2
91 100 0
91 155 5
91 153 5
91 101 -9
91 193 9
91 110 -2
91 189 9
91 165 -4
91 124 -3
91 114 8
91 113 -10
91 103 2
91 158 0
91 197 10
91 160 -9
91 172 -2
91 174 2
91 135 -1
91 112 4
91 170 -8
91 185 5
91 93 -4
91 154 1
91 186 3
91 133 0
91 190 -3
91 167 -7
91 119 -8
91 122 1
91 195 -9
91 182 9
91 161 5
91 152 2
91 98 3
91 143 2
91 144 -8
91 105 4
91 184 -8
91 96 -9
91 128 8
91 166 -10
91 150 9
91 141 5
91 159 7
91 177 -8
91 109 -1
91 137 0
91 123 -2
91 104 7
91 173 5
91 111 3
91 142 10
92 136 8
92 181 -5
92 109 -3
92 151 9
92 141 -6
92 105 8
92 108 -8
92 188 3
92 101 -4
92 115 6
92 173 4
92 153 4
92 149 2
92 177 -1
92 198 -9
92 182 5
92 161 -6
92 143 -1
92 146 10
92 193 -10
92 163 -6
92 186 -8
92 192 4
92 144 1
92 122 -1
92 167 -4
92 94 -3
92 142 4
92 125 3
92 180 10
92 97 4
92 187 6
92 114 3
92 150 1
92 112 4
92 138 -4
92 107 -8
92 156 2
92 171 -10
92 174 -1
92 168 -5
92 100 -8
92 148 4
92 185 -9
92 140 -9
93 130 6
93 149 6
93 116 9
93 114 -9
93 143 -4
93 162 -2
93 132 1
93 129 -1
93 199 4
93 115 1
93 189 8
93 185 -1
93 171 -2
93 172 -7
93 161 -4
93 101 3
93 150 -8
93 147 -8
93 139 -5
93 192 8
93 126 -9
93 113 -6
93 128 -9
93 112 10
93 96 -9
93 158 -9
93 170 -6
93 104 0
93 100 -6
93 106 -8
93 186 -4
93 102 -2
93 133 10
93 181 1
93 118 -8
93 156 9
93 187 10
93 110 8
93 111 9
93 99 -3
93 121 8
93 94 10
93 182 7
93 137 5
93 179 8
93 191 2
93 173 -7
93 165 -7
93 153 4
93 160 7
93 103 9
93 176 5
93 123 8
93 152 -6
93 197 4
94 182 5
94 130 -7
94 107 10
94 150 4
94 136 8
94 144 -1
94 187 -4
94 158 5
94 184 0
94 160 7
94 161 7
94 168 7
94 151 7
94 181 7
94 138 5
94 120 10
94 95 -1
94 189 -1
94 166 5
94 170 -3
94 105 -2
94 178 9
94 131 10
94 142 -2
94 176 -9
94 145 3
94 159 -9
94 140 -2
94 127 1
94 191 -9
94 193 -3
94 199 5
94 194 -4
94 121 5
94 164 -9
94 102 3
94 99 2
94 125 -3
94 162 2
94 101 4
94 175 9
94 135 1
94 113 6
94 185 -7
94 188 -6
94 133 5
94 173 -2
94 118 2
94 169 -6
94 156 -10
94 119 -4
94 116 -6
95 192 1
95 141 -4
95 191 -1
95 144 -3
95 104 -3
95 125 7
95 112 -10
95 100 -6
95 151 2
95 137 3
95 101 7
95 119 -3
95 183 -9
95 160 -1
95 159 -7
95 121 4
95 179 6
95 136 10
95 142 8
95 123 4
95 147 0
95 127 9
95 114 3
95 195 1
95 177 -3
95 176 9
95 162 -3
95 143 0
95 189 9
95 115 -7
95 180 6
95 108 6
95 197 10
95 97 4
95 165 -10
95 172 -5
95 164 8
95 145 0
95 169 6
95 126 -5
95 118 -7
95 99 8
95 181 -6
95 107 7
95 102 2
95 111 -4
95 140 -3
95 182 10
95 120 -10
95 188 0
95 178 5
95 193 -5
95 103 8
95 194 7
95 157 8
95 132 9
95 158 6
96 182 4
96 168 -7
96 109 -1
96 187 10
96 105 1
96 150 10
96 107 9
96 195 -2
96 192 -7
96 171 -1
96 128 -8
96 148 -9
96 167 0
96 170 9
96 127 -3
96 186 7
96 110 -10
96 118 8
96 100 10
96 159 -7
96 154 2
96 104 -1
96 134 3
96 116 3
96 101 8
96 138 -4
96 180 9
96 99 8
96 164 2
96 175 -5
96 166 4
96 147 -3
96 145 4
96 133 9
96 160 -9
96 179 0
96 120 4
96 119 6
96 112 1
96 158 -7
96 165 10
96 121 9
96 196 2
96 189 3
96 172 -4
96 153 6
96 174 -4
96 135 -10
96 151 6
96 177 8
96 193 -8
96 146 2
96 157 -4
96 149 -4
96 185 3
96 143 3
97 169 -8
97 200 -2
97 104 9
97 154 7
97 105 3
97 193 -10
97 117 5
97 171 1
97 148 10
97 109 -10
97 140 -10
97 126 6
97 138 -9
97 172 -6
97 161 7
97 112 0
97 184 -9
97 155 0
97 131 8
97 167 -3
97 143 2
97 133 5
97 173 -5
97 108 -7
97 121 -9
97 127 -7
97 123 -7
97 100 7
97 197 -1
97 164 -10
97 191 6
97 180 3
97 162 2
97 134 -8
97 177 -9
97 145 5
97 129 10
97 163 -7
97 189 -8
97 187 1
97 174 -8
97 111 9
97 116 10
97 199 -6
97 157 -10
97 158 -7
97 135 -6
97 182 3
97 142 10
97 98 6
97 166 1
97 130 0
97 168 10
97 181 -2
97 185 -5
98 150 7
98 169 -5
98 114 -5
98 147 -4
98 159 2
98 125 3
98 188 2
98 154 9
98 120 4
98 158 7
98 100 6
98 165 4
98 109 -8
98 160 8
98 200 -5
98 126 9
98 140 -7
98 119 9
98 177 -3
98 129 -9
98 135 9
98 175 -1
98 187 -5
98 193 -2
98 172 -4
98 198 -7
98 184 4
98 174 1
98 112 -7
98 149 -2
98 162 -5
98 105 3
98 153 -4
98 103 -4
98 123 -3
98 145 -6
98 190 10
98 152 -1
98 116 2
98 173 4
98 196 -3
98 134 -6
98 104 -10
98 156 1
98 171 -8
99 174 2
99 183 -2
99 198 2
99 180 8
99 105 0
99 194 4
99 104 2
99 176 2
99 188 -3
99 193 0
99 101 -2
99 158 10
99 116 -8
99 133 -3
99 134 -2
99 168 3
99 128 4
99 125 -8
99 152 3
99 127 8
99 130 7
99 184 -9
99 114 6
99 166 -10
99 103 4
99 117 9
99 171 -7
99 136 -8
99 177 -2
99 137 10
99 122 9
99 106 -2
99 187 -9
99 147 6
99 169 -1
99 102 -2
99 200 -5
99 156 -9
99 161 -6
99 151 -10
99 115 -10
99 165 9
99 149 -9
100 168 -9
100 170 -9
100 109 5
100 158 -1
100 174 10
100 173 4
100 167 -8
100 184 -1
100 149 -8
100 143 -4
100 125 2
100 160 -2
100 154 2
100 171 10
100 113 6
100 131 8
100 182 -10
100 190 -7
100 132 6
100 156 6
100 189 4
100 169 -4
100 120 7
100 114 -9
100 152 1
100 144 10
100 196 6
100 191 10
100 178 -7
100 162 2
100 161 1
100 121 9
100 172 -8
100 119 5
100 116 -9
100 153 5
100 193 -10
100 102 -1
100 150 9
100 106 -10
100 181 0
100 140 1
100 124 9
100 165 9
100 127 6
100 117 -4
100 135 4
100 183 -10
100 133 4
100 103 0
100 175 3
100 179 6
100 104 1
101 109 1
101 196 -6
101 184 10
101 164 5
101 141 -3
101 139 7
101 120 -4
101 134 4
101 112 0
101 140 10
101 126 10
101 110 -5
101 168 0
101 118 9
101 122 2
101 123 0
101 197 -4
101 124 -9
101 188 9
101 148 -6
101 106 -5
101 152 -1
101 195 8
101 119 8
101 163 -8
101 175 -9
101 178 -8
101 162 -7
101 158 9
101 172 10
101 157 9
101 108 8
101 127 -2
101 107 0
101 191 -5
101 194 -7
101 146 -8
101 143 2
101 103 -10
101 181 2
101 183 0
101 199 9
101 167 -6
101 180 -9
101 171 1
101 147 -1
101 200 7
101 117 1
101 186 7
102 128 -10
102 136 1
102 144 7
102 138 10
102 134 -8
102 160 -5
102 124 7
102 132 -7
102 135 1
102 184 8
102 173 4
102 145 10
102 142 -5
102 180 -8
102 143 10
102 112 9
102 116 -1
102 187 10
102 103 -2
102 107 6
102 188 9
102 153 0
102 168 6
102 154 -10
102 123 -9
102 118 3
102 137 3
102 189 2
102 172 1
102 105 3
102 115 -3
102 122 -9
102 181 6
102 140 2
102 156 -4
102 197 5
102 171 1
102 139 -9
102 111 -4
102 113 -9
102 130 1
102 117 -4
102 167 -8
102 177 -5
102 165 4
102 151 -10
102 158 3
102 169 -9
102 126 10
103 130 4
103 150 3
103 149 8
103 182 -1
103 107 -5
103 129 8
103 148 -8
103 105 -3
103 131 4
103 183 3
103 178 -5
103 109 0
103 159 7
103 175 -8
103 110 -1
103 111 7
103 135 8
103 120 -8
103 168 -3
103 139 -3
103 198 2
103 166 1
103 106 -5
103 190 -5
103 114 4
103 189 -3
103 134 1
103 143 6
103 113 -9
103 147 -2
103 195 -9
103 177 -3
103 174 4
103 163 3
103 170 2
103 118 -7
103 125 0
103 154 -10
103 161 -9
103 126 1
103 157 -3
103 169 9
103 121 4
103 188 2
103 172 -5
103 173 -2
103 124 -4
103 193 7
103 145 7
103 185 1
103 115 0
103 116 5
103 197 5
103 171 3
103 146 -10
103 108 -4
103 158 10
103 184 10
103 104 -9
104 194 2
104 113 8
104 106 -9
104 114 5
104 132 -9
104 171 -9
104 148 7
104 169 8
104 181 0
104 158 -7
104 174 6
104 161 -5
104 124 2
104 164 -2
104 162 7
104 153 -4
104 122 -4
104 134 6
104 196 4
104 200 4
104 187 -1
104 116 -9
104 166 6
104 144 -6
104 107 8
104 109 -10
104 182 -4
104 127 5
104 125 -9
104 172 -6
104 111 -4
104 189 5
104 117 -10
104 155 -10
104 136 6
104 131 -7
104 128 9
104 140 2
104 149 10
104 176 2
104 178 -8
104 115 6
105 197 2
105 157 2
105 148 -5
105 140 -4
105 161 6
105 160 4
105 196 -4
105 139 0
105 180 8
105 154 5
105 122 5
105 111 1
105 193 -4
105 162 1
105 137 0
105 166 -10
105 171 -2
105 150 0
105 131 -1
105 156 -3
105 200 7
105 174 -8
105 120 -7
105 198 5
105 113 7
105 170 -3
105 109 2
105 136 -5
105 138 5
105 172 -7
105 141 -9
105 179 6
105 177 1
105 115 -6
105 144 10
105 114 -5
105 178 2
105 188 -1
105 124 -6
105 142 -6
105 165 -3
105 126 -4
105 152 1
105 133 -6
105 143 -9
105 149 1
105 186 -4
106 177 -10
106 154 5
106 172 4
106 171 1
106 175 8
106 126 2
106 194 10
106 118 7
106 160 9
106 133 -5
106 197 -5
106 185 -8
106 196 3
106 179 3
106 135 1
106 125 9
106 147 -6
106 143 -2
106 182 6
106 110 6
106 152 -6
106 134 4
106 114 2
106 117 7
106 187 6
106 140 1
106 122 -5
106 142 -7
106 128 -8
106 183 -8
106 188 -5
106 180 -9
106 136 4
106 193 -1
106 131 -10
106 162 -4
106 150 -5
106 170 -7
106 129 -4
106 109 9
106 107 -9
106 192 -1
106 148 -4
106 169 -2
106 161 -5
106 130 10
106 137 -9
106 120 1
107 166 -7
107 192 0
107 167 -10
107 194 2
107 136 7
107 160 -7
107 198 4
107 146 2
107 108 0
107 153 10
107 197 2
107 164 9
107 123 -10
107 188 -10
107 129 6
107 120 8
107 133 0
107 169 6
107 185 6
107 177 10
107 135 -1
107 127 0
107 132 -7
107 112 4
107 189 -6
107 137 7
107 124 1
107 158 3
107 113 -3
107 159 0
107 199 5
107 110 1
107 114 -5
107 195 7
107 168 10
107 171 -9
107 173 2
107 109 10
107 139 -9
107 156 -9
107 184 6
107 126 2
107 162 -1
107 175 6
107 151 -4
107 131 -10
107 142 5
107 172 -2
107 181 4
107 180 -7
107 111 -6
107 161 -8
107 147 6
107 118 9
107 196 9
107 178 -2
107 148 10
107 130 8
107 144 -6
107 179 1
108 125 7
108 117 0
108 157 -4
108 119 5
108 115 -5
108 110 -6
108 195 2
108 187 0
108 185 3
108 145 -4
108 141 -4
108 130 6
108 149 6
108 151 -7
108 172 -6
108 138 -7
108 183 -4
108 114 -5
108 127 5
108 184 6
108 200 3
108 143 -5
108 168 0
108 198 -2
108 136 -1
108 188 -6
108 186 -2
108 150 8
108 134 7
108 194 0
108 159 -3
108 154 1
108 118 -2
108 131 2
108 156 4
108 126 7
108 132 -10
108 179 3
108 164 6
108 158 -4
108 180 -8
108 137 0
108 139 -4
108 167 7
108 142 -9
108 171 -2
108 173 5
108 155 0
108 122 -2
108 174 2
108 190 -4
108 133 0
109 163 7
109 140 7
109 131 9
109 199 -4
109 115 -6
109 138 -2
109 151 7
109 186 -4
109 119 9
109 188 8
109 148 6
109 153 5
109 200 -10
109 191 -3
109 144 -8
109 147 10
109 164 -6
109 168 9
109 195 0
109 121 -4
109 175 3
109 171 -3
109 126 -6
109 187 0
109 160 -9
109 154 -2
109 196 5
109 130 1
109 157 -2
109 173 -10
109 176 9
109 146 10
109 136 -2
109 197 7
109 167 7
109 194 9
109 114 -2
109 156 -9
109 110 4
109 169 9
109 118 -9
109 180 -2
109 174 6
109 117 -6
110 167 -2
110 134 2
110 128 8
110 114 -7
110 198 -8
110 155 -4
110 146 -2
110 176 -5
110 192 3
110 135 9
110 120 -9
110 196 -7
110 187 -9
110 193 4
110 160 -7
110 171 -2
110 177 4
110 125 -2
110 129 -7
110 156 -3
110 151 8
110 126 -3
110 174 -10
110 199 -10
110 169 -8
110 186 7
110 163 10
110 184 9
110 175 -4
110 168 -1
110 164 -6
110 116 -7
110 157 -9
110 127 -2
110 132 1
110 144 6
110 140 6
110 188 -5
110 136 -5
110 122 7
110 118 5
110 172 1
110 178 -7
110 113 2
110 165 -10
111 157 1
111 176 7
111 117 -8
111 116 -5
111 188 -2
111 185 -10
111 133 -4
111 150 3
111 131 -9
111 145 3
111 115 -3
111 159 -10
111 196 2
111 158 4
111 155 -6
111 154 -10
111 190 -4
111 193 0
111 194 -9
111 156 -2
111 139 4
111 180 0
111 189 4
111 128 7
111 187 -7
111 118 -6
111 138 10
111 129 9
111 171 -9
111 170 7
111 113 -1
111 140 10
111 191 2
111 165 2
111 164 -7
111 130 2
111 122 -4
111 173 0
112 197 -10
112 179 -2
112 127 -8
112 123 8
112 181 2
112 122 3
112 151 -2
112 194 4
112 131 0
112 183 10
112 196 -10
112 162 -4
112 143 7
112 187 0
112 140 -8
112 119 1
112 163 -1
112 171 0
112 134 -1
112 121 -1
112 195 10
112 114 -5
112 128 6
112 178 1
112 132 -2
112 176 -7
112 164 1
112 200 -5
112 165 5
112 198 -5
112 148 -4
112 166 5
112 193 -4
112 159 9
112 125 10
112 199 2
112 129 -3
113 131 10
113 123 9
113 135 -6
113 167 -7
113 126 3
113 175 10
113 172 1
113 156 -10
113 142 -1
113 129 10
113 197 7
113 199 3
113 143 -3
113 169 -8
113 186 -8
113 189 -2
113 116 -1
113 160 0
113 133 2
113 173 7
113 164 0
113 140 1
113 139 2
113 158 -7
113 149 7
113 161 2
113 155 0
113 194 4
113 163 3
113 182 -5
113 119 -1
113 170 9
113 127 5
113 168 10
113 192 3
113 190 -3
113 130 -3
113 120 0
113 128 -7
113 114 -6
113 134 10
113 179 -8
113 125 1
113 188 4
113 159 0
113 118 -2
113 152 -8
113 146 9
113 183 -8
113 137 -9
114 196 9
114 190 -9
114 179 4
114 188 3
114 117 -1
114 120 -1
114 175 10
114 178 -8
114 181 0
114 118 10
114 176 -4
114 166 -1
114 172 -7
114 159 3
114 174 -6
114 165 -3
114 134 9
114 116 10
114 177 -7
114 133 10
114 136 3
114 143 -3
114 195 -4
114 127 4
114 189 0
114 152 10
114 131 -4
114 123 10
114 162 9
114 184 1
114 122 10
114 168 -6
114 186 6
114 115 4
114 200 6
114 144 -6
114 185 10
114 163 7
114 125 6
114 128 2
115 155 7
115 200 -2
115 141 -9
115 182 -7
115 153 8
115 193 -8
115 126 -4
115 194 9
115 130 -3
115 148 10
115 139 -1
115 127 5
115 118 0
115 180 6
115 154 0
115 124 -10
115 171 0
115 142 4
115 138 6
115 196 1
115 169 9
115 144 -9
115 131 7
115 149 4
115 160 10
115 165 -7
115 159 4
115 199 3
115 121 6
115 147 -1
115 161 -5
115 192 -9
115 156 8
115 123 1
115 197 10
115 186 0
115 176 -1
115 175 -3
115 134 2
115 137 -10
115 185 2
115 189 -10
115 128 10
115 136 -10
115 135 1
115 125 9
115 133 -4
116 121 7
116 182 -8
116 127 -5
116 173 6
116 142 3
116 118 10
116 191 6
116 138 -6
116 184 8
116 139 -6
116 176 3
116 128 -8
116 179 -5
116 166 9
116 135 10
116 153 -8
116 188 0
116 194 -2
116 199 -9
116 170 7
116 133 3
116 183 -7
116 171 10
116 119 3
116 189 8
116 136 -6
116 150 1
116 155 -10
116 146 -7
116 140 3
116 131 -1
116 159 -3
116 152 3
116 151 4
116 181 -3
116 137 9
116 165 10
116 190 -2
116 168 7
116 195 -7
116 144 7
116 132 2
116 200 0
116 178 -10
116 158 10
116 160 5
117 121 3
117 141 -2
117 123 5
117 170 2
117 144 -5
117 130 1
117 164 8
117 138 -1
117 166 -2
117 183 -3
117 195 -1
117 169 0
117 186 -3
117 175 5
117 135 9
117 152 -9
117 177 1
117 181 -10
117 150 -7
117 127 -9
117 118 2
117 184 0
117 148 2
117 171 5
117 193 -9
117 146 5
117 133 1
117 197 -5
117 132 -3
117 173 8
117 125 -1
117 179 -3
117 168 -5
117 154 3
117 163 2
117 149 -8
117 182 -10
117 159 -3
117 196 -7
117 189 4
117 161 8
117 198 -2
117 172 5
117 156 -10
117 180 -3
117 199 6
118 137 6
118 176 1
118 143 6
118 131 -3
118 165 10
118 173 9
118 127 0
118 139 8
118 198 5
118 130 3
118 153 0
118 172 -3
118 183 3
118 148 1
118 133 -10
118 155 7
118 194 2
118 174 8
118 140 2
118 187 -5
118 195 10
118 190 -1
118 161 4
118 178 -4
118 121 5
118 125 -4
118 177 -2
118 197 0
118 167 5
118 147 4
118 163 1
118 120 -6
118 166 -10
118 129 -10
118 152 -10
118 181 -2
118 175 4
118 157 5
118 171 -1
118 156 -6
118 189 10
118 126 -1
118 184 5
118 168 -6
118 142 9
119 177 6
119 153 -9
119 190 -10
119 135 -9
119 188 9
119 140 5
119 147 8
119 171 2
119 172 -8
119 134 5
119 163 5
119 183 -6
119 129 6
119 164 2
119 189 -7
119 125 2
119 200 5
119 170 -1
119 162 -5
119 123 0
119 161 7
119 176 9
119 175 0
119 126 -6
119 156 -5
119 155 -2
119 196 -5
119 143 3
119 192 -9
119 160 6
119 169 10
119 120 1
119 132 -3
119 144 -7
119 133 -7
119 157 -1
119 193 -8
119 148 8
119 130 7
119 122 -3
119 186 8
119 139 -1
119 137 0
119 199 -5
119 146 4
119 179 0
120 195 -3
120 125 -5
120 157 9
120 183 -3
120 187 -7
120 145 9
120 133 -4
120 179 -2
120 169 -3
120 170 10
120 188 8
120 147 7
120 186 8
120 167 4
120 160 -7
120 140 7
120 193 9
120 123 7
120 158 2
120 142 1
120 148 2
120 154 -4
120 124 2
120 181 -10
120 156 -1
120 161 2
120 174 3
120 131 10
120 192 9
120 196 3
120 149 1
120 121 7
120 137 2
120 164 9
120 151 -6
120 143 -4
120 199 -4
121 145 -3
121 168 2
121 177 -9
121 160 6
121 150 -4
121 125 -7
121 187 -6
121 122 3
121 164 0
121 141 -10
121 175 -5
121 149 -5
121 158 -5
121 176 7
121 138 -2
121 154 2
121 132 -6
121 126 -10
121 199 -1
121 156 -3
121 142 2
121 189 -4
121 133 3
121 163 9
121 191 -7
121 180 9
121 124 -10
121 147 10
121 197 9
121 170 4
121 174 0
121 195 1
121 184 8
121 140 -8
121 194 -8
121 185 -4
121 182 -5
121 192 -6
121 183 3
121 127 10
121 190 -2
121 173 2
122 160 -10
122 188 9
122 184 -3
122 156 -7
122 181 3
122 168 -10
122 127 -7
122 198 2
122 162 -1
122 137 -10
122 132 10
122 164 -7
122 126 -2
122 174 -7
122 129 -4
122 143 5
122 123 7
122 125 1
122 138 -1
122 134 -1
122 147 -9
122 197 -1
122 145 -6
122 195 -1
122 173 1
122 182 4
122 150 -2
122 185 9
122 189 -2
122 131 5
122 158 6
122 166 2
122 196 -9
122 152 1
122 186 1
122 130 -1
122 128 -7
122 157 -10
122 161 4
122 199 9
122 179 1
122 136 -5
122 146 -7
122 193 9
122 140 3
122 191 0
122 154 -4
122 177 -5
122 194 4
122 190 0
123 148 -5
123 139 -8
123 135 -2
123 158 -4
123 153 -5
123 180 8
123 126 -2
123 195 -7
123 183 8
123 188 -6
123 193 6
123 161 -5
123 197 -5
123 200 -8
123 160 -1
123 172 6
123 145 3
123 155 2
123 134 -10
123 150 0
123 169 7
123 127 8
123 165 5
123 159 6
123 190 -9
123 131 1
123 129 2
123 184 -6
123 130 -1
123 177 -5
123 156 1
123 137 -6
123 186 -2
123 198 -1
123 191 -3
124 139 5
124 176 -2
124 138 5
124 193 -1
124 168 10
124 166 -4
124 136 1
124 187 3
124 133 -10
124 164 8
124 149 3
124 157 -10
124 200 10
124 191 2
124 132 5
124 194 4
124 151 -2
124 153 -10
124 173 -4
124 125 8
124 174 -8
124 183 -6
124 195 -4
124 163 0
124 147 -9
124 130 -4
124 134 -3
124 148 -8
124 160 2
124 159 -7
124 180 5
124 175 0
124 144 4
124 126 -7
124 182 -10
124 135 -3
124 156 -6
124 199 -1
125 180 -10
125 187 7
125 181 -10
125 159 -3
125 178 0
125 135 5
125 132 -7
125 147 9
125 140 -8
125 152 9
125 195 -6
125 190 2
125 185 -7
125 129 -9
125 134 -4
125 130 -9
125 136 -9
125 200 8
125 128 -2
125 166 6
125 144 -2
125 165 0
125 160 9
125 150 0
125 127 10
125 186 5
125 137 -1
125 157 -9
125 198 3
125 155 -9
125 154 2
125 197 -5
125 164 8
125 167 -5
125 146 -4
125 133 7
126 151 -8
126 171 1
126 148 -10
126 138 8
126 193 10
126 192 10
126 177 -10
126 132 -9
126 165 -7
126 157 2
126 198 -2
126 196 -7
126 147 6
126 160 -2
126 141 -1
126 150 2
126 194 -2
126 144 9
126 146 -10
126 145 0
126 185 7
126 164 -5
126 178 7
126 186 2
126 199 6
126 167 4
126 133 -4
126 154 1
126 170 1
126 174 -6
126 190 -2
126 140 -4
126 180 -9
126 136 -8
126 191 6
126 188 4
127 133 -10
127 170 10
127 183 9
127 145 6
127 130 -8
127 192 -1
127 190 -9
127 129 -9
127 180 5
127 177 4
127 159 8
127 152 5
127 134 -9
127 188 -9
127 193 5
127 140 6
127 173 -1
127 187 1
127 176 10
127 139 -2
127 157 -1
127 128 10
127 156 -4
127 198 4
127 148 10
127 160 -1
127 151 8
127 178 3
127 136 -2
127 171 2
127 131 -1
127 199 9
127 166 -10
127 132 6
127 158 -4
127 137 -10
128 135 -8
128 200 3
128 155 3
128 153 -6
128 143 7
128 172 6
128 191 10
128 166 7
128 171 -8
128 151 -9
128 167 4
128 146 -2
128 129 -10
128 173 2
128 132 -4
128 140 1
128 170 -6
128 192 9
128 158 5
128 183 3
128 194 -5
128 169 -9
128 141 -3
128 189 -9
128 178 2
128 184 4
128 134 -5
129 157 2
129 161 9
129 150 -1
129 163 9
129 196 0
129 173 0
129 156 -5
129 131 -4
129 138 -4
129 184 5
129 148 5
129 185 3
129 166 -2
129 189 1
129 170 0
129 176 7
129 174 0
129 141 7
129 190 10
129 140 1
129 175 -7
129 199 10
129 153 -2
129 172 9
129 155 -7
129 187 8
129 133 1
129 162 9
129 182 4
129 164 2
129 139 2
129 177 0
129 186 -7
129 137 9
129 146 -5
129 143 6
129 193 -7
129 181 -1
129 145 9
130 197 10
130 190 0
130 165 5
130 156 9
130 150 -6
130 164 -3
130 186 5
130 167 -9
130 163 -10
130 174 1
130 188 -2
130 142 3
130 173 5
130 136 10
130 200 3
130 135 10
130 132 4
130 178 -10
130 133 -5
130 151 10
130 171 -2
130 184 2
130 180 9
130 141 -2
130 170 -9
130 181 -3
130 176 -2
130 194 -3
130 196 7
130 191 -3
130 187 8
130 175 -7
130 160 5
131 169 5
131 160 4
131 162 5
131 144 -1
131 183 5
131 171 -7
131 166 -2
131 161 -10
131 163 9
131 153 -6
131 177 10
131 174 -8
131 194 -10
131 151 -1
131 135 9
131 146 -3
131 191 0
131 138 -3
131 186 -2
131 173 4
131 197 -6
131 136 3
131 172 4
131 179 8
131 150 -8
131 185 -4
131 167 7
131 181 7
131 170 -5
131 200 -3
131 133 9
131 180 -1
131 157 6
131 145 -10
131 152 6
132 190 5
132 142 4
132 150 2
132 162 -4
132 198 0
132 169 4
132 192 5
132 144 -5
132 199 -6
132 141 -1
132 172 -7
132 171 5
132 133 -8
132 145 -10
132 173 -5
132 148 5
132 195 -9
132 137 3
132 166 -1
132 149 -8
132 196 -8
132 186 5
132 189 5
132 187 10
132 143 -3
132 135 10
132 182 -2
132 164 0
132 184 3
132 161 4
132 139 -3
132 181 -5
132 155 0
132 156 0
132 193 -5
133 200 -3
133 189 -5
133 158 0
133 187 -8
133 190 -8
133 173 -2
133 176 -3
133 186 5
133 183 3
133 163 5
133 142 -9
133 135 -8
133 150 0
133 146 0
133 164 -4
133 191 -3
133 184 -7
133 165 10
133 167 4
133 168 -5
133 161 -3
133 151 2
133 153 -8
133 154 -5
133 195 3
133 199 -10
133 171 -7
133 137 5
133 178 0
133 170 -1
133 159 -6
133 160 6
133 185 1
133 149 -3
133 179 -2
133 188 5
134 160 -8
134 137 -1
134 184 -1
134 182 4
134 161 -2
134 190 9
134 163 -3
134 179 1
134 151 -2
134 169 -8
134 183 2
134 153 -9
134 145 10
134 196 6
134 142 2
134 176 1
134 188 7
134 164 -10
134 152 -9
134 173 10
134 200 2
134 144 6
134 178 10
134 177 -10
134 185 10
134 191 -6
134 168 -8
134 143 1
134 167 5
134 175 9
134 194 -2
134 181 -1
134 147 10
134 165 8
134 154 6
134 157 -7
134 149 2
134 166 -8
135 141 -7
135 148 0
135 146 -10
135 166 8
135 188 -3
135 159 1
135 138 -10
135 144 7
135 191 -1
135 176 -5
135 169 1
135 155 -2
135 167 -1
135 157 10
135 200 5
135 198 -7
135 145 -6
135 187 2
135 178 -1
135 185 -8
135 182 2
135 170 -10
135 161 -2
135 139 4
135 193 -6
135 195 10
135 153 4
135 150 -5
135 168 -10
135 181 -8
135 183 -8
135 136 -1
135 199 -4
136 188 -5
136 149 -10
136 154 7
136 169 -1
136 186 4
136 143 3
136 166 -5
136 152 3
136 146 3
136 161 -8
136 172 -3
136 138 -8
136 192 0
136 156 1
136 193 4
136 148 -1
136 196 1
136 191 1
136 173 -3
136 199 -10
136 195 2
136 179 -10
136 171 7
136 200 5
136 159 6
136 182 -4
136 157 0
136 160 -8
137 159 -10
137 151 1
137 148 3
137 158 -10
137 182 -4
137 200 9
137 142 3
137 153 -4
137 192 9
137 140 -3
137 171 9
137 185 0
137 172 5
137 176 -6
137 145 -1
137 191 -5
137 160 -8
137 199 -6
137 175 -3
137 138 6
137 178 -5
137 180 2
137 177 8
137 157 1
137 167 -10
137 194 -4
137 186 9
137 197 -3
137 189 -5
137 184 2
137 181 9
137 188 4
137 154 9
137 162 9
137 166 -2
138 143 -6
138 158 5
138 139 9
138 186 -5
138 197 6
138 195 -2
138 169 2
138 180 8
138 141 -6
138 189 -1
138 199 8
138 172 5
138 171 3
138 196 2
138 194 -9
138 200 -1
138 192 6
138 198 -9
138 167 3
138 149 -9
138 188 9
138 174 -9
138 153 -1
138 147 -3
138 145 -3
138 178 9
138 146 7
138 151 1
138 152 1
138 179 -7
138 177 -1
138 193 2
138 161 9
139 173 9
139 190 0
139 144 -4
139 146 -9
139 182 -1
139 149 8
139 155 -2
139 181 -10
139 141 -5
139 198 10
139 160 -9
139 164 -8
139 156 0
139 168 -4
139 179 4
139 145 10
139 154 -8
139 150 9
139 196 6
139 186 -2
139 188 -4
139 163 0
139 199 9
139 161 9
139 170 -2
140 159 10
140 144 10
140 187 -9
140 179 6
140 169 0
140 142 0
140 162 -3
140 152 9
140 154 8
140 153 2
140 181 0
140 175 -8
140 155 5
140 158 -6
140 171 4
140 180 -2
140 196 3
140 149 -2
140 151 3
140 143 2
140 173 -1
140 156 -1
140 146 -1
140 194 10
140 178 6
140 174 -4
140 164 -4
140 182 -4
140 197 -10
140 166 9
140 185 -5
140 184 -9
140 193 8
140 141 -9
140 163 -6
141 167 10
141 178 5
141 143 2
141 170 0
141 157 -5
141 181 1
141 172 3
141 175 1
141 150 10
141 169 -10
141 184 -10
141 177 0
141 165 8
141 152 8
141 159 -3
141 168 10
141 166 -7
141 144 2
141 179 -8
141 176 4
141 199 1
141 186 -1
141 160 -10
141 173 -3
141 185 9
141 153 4
141 188 1
141 149 3
141 190 -7
141 198 -3
142 150 -3
142 161 -9
142 175 10
142 186 7
142 191 -8
142 196 -10
142 200 4
142 155 -5
142 148 -6
142 185 -1
142 177 5
142 181 -8
142 190 -3
142 151 5
142 183 -4
142 149 2
142 193 9
142 167 2
142 195 8
142 199 -5
142 171 3
142 184 -4
142 143 5
142 179 -5
142 153 -7
142 164 -9
142 178 8
142 169 -2
142 187 4
142 189 0
143 165 10
143 156 -5
143 192 1
143 196 -5
143 177 7
143 154 -3
143 149 -8
143 186 -3
143 171 2
143 187 5
143 194 -2
143 167 5
143 145 -5
143 147 4
143 153 5
143 189 8
143 159 -5
143 162 7
143 180 -9
143 182 -10
143 146 8
143 199 -4
143 163 -10
143 181 -8
143 172 -10
143 197 6
143 170 -7
143 185 5
143 193 -8
143 188 -9
143 148 6
143 174 10
144 182 -3
144 151 7
144 165 -9
144 180 5
144 157 8
144 164 -5
144 171 -9
144 153 10
144 191 10
144 195 8
144 163 0
144 198 7
144 187 9
144 196 3
144 169 5
144 178 -7
144 154 -3
144 193 4
144 150 -10
144 189 -5
144 181 5
144 149 -9
144 159 -3
144 192 5
144 200 9
144 176 0
144 160 -2
144 173 -10
144 162 -3
144 177 -6
144 174 6
144 156 -3
144 170 3
145 186 -9
145 146 -8
145 162 -7
145 151 -3
145 196 -8
145 148 4
145 177 4
145 154 -10
145 159 2
145 180 -7
145 194 5
145 156 4
145 158 -10
145 169 6
145 153 7
145 170 -6
145 149 2
145 167 -4
145 147 1
145 168 -10
145 179 3
145 166 -3
145 174 -4
145 188 0
145 192 0
145 171 5
145 152 4
145 175 9
146 148 -5
146 152 8
146 188 -7
146 173 8
146 198 -8
146 170 1
146 178 7
146 193 0
146 161 -10
146 195 -1
146 199 -4
146 147 4
146 194 4
146 181 1
146 177 4
146 149 -7
146 164 -5
146 150 5
146 162 -7
146 189 -3
146 180 4
146 153 -10
146 157 -4
146 165 -1
146 167 7
146 171 -8
147 150 9
147 181 -10
147 167 0
147 190 -4
147 200 -6
147 160 -7
147 191 7
147 171 5
147 172 -7
147 189 -8
147 183 -1
147 148 7
147 169 -7
147 180 10
147 177 -10
147 188 9
147 197 3
147 186 7
147 184 8
147 194 1
147 163 8
147 152 -7
147 198 -1
147 156 -3
147 161 5
147 182 -8
147 155 -3
147 185 -2
148 185 -10
148 170 6
148 153 -9
148 156 3
148 150 -3
148 168 -3
148 166 9
148 162 1
148 188 4
148 199 -7
148 182 6
148 193 -10
148 169 4
148 189 6
148 180 1
148 183 -10
148 200 -7
148 172 0
148 167 9
148 163 -9
148 194 8
148 151 -2
148 190 0
148 198 -4
149 192 9
149 185 2
149 151 9
149 196 1
149 193 3
149 157 6
149 173 5
149 176 -2
149 178 9
149 153 10
149 171 4
149 195 -4
149 166 -10
149 183 9
149 197 -10
149 199 4
149 158 5
149 187 -4
149 169 8
149 179 7
149 190 -7
149 189 -10
149 161 1
149 194 6
149 175 2
149 174 -1
150 157 9
150 179 4
150 185 2
150 178 -4
150 167 10
150 200 -3
150 195 3
150 172 0
150 158 7
150 181 9
150 196 7
150 159 2
150 160 -7
150 175 -1
150 170 -3
150 164 7
150 197 -9
150 199 9
150 152 6
150 182 10
150 192 -10
150 184 -6
150 173 2
150 186 -8
150 169 -1
150 183 -9
151 161 3
151 167 -9
151 166 -1
151 196 6
151 194 -7
151 152 2
151 157 9
151 179 1
151 192 1
151 170 -1
151 188 -2
151 187 -5
151 184 9
151 164 -9
151 168 10
151 197 6
151 162 -8
151 193 2
151 160 -8
151 165 7
151 169 5
152 188 10
152 164 10
152 180 9
152 183 2
152 165 -6
152 199 -6
152 174 -4
152 173 -6
152 159 -4
152 178 4
152 160 -9
152 163 8
152 176 -6
152 166 -7
152 161 7
152 182 7
152 193 2
152 179 10
152 187 2
152 156 -8
152 168 -8
152 198 7
152 171 9
152 169 2
152 195 -10
152 196 8
152 170 -5
152 154 1
152 194 -1
153 173 2
153 196 -2
153 163 -5
153 158 5
153 198 -10
153 156 3
153 182 1
153 170 6
153 167 -6
153 179 7
153 188 6
153 161 -5
153 176 10
153 193 -3
153 199 0
153 189 -7
153 168 5
153 195 -1
153 185 -3
153 157 -7
153 186 -9
153 178 1
153 190 -1
153 155 4
153 154 1
153 197 9
153 191 -7
153 194 2
153 172 -6
154 188 0
154 159 5
154 182 -1
154 170 3
154 191 7
154 171 1
154 194 2
154 180 9
154 160 1
154 176 3
154 186 -7
154 168 -6
154 199 -3
154 192 -10
154 166 10
154 178 -8
154 193 7
154 165 -8
154 179 9
154 169 -2
154 163 9
154 195 7
155 194 -2
155 158 7
155 164 -8
155 165 2
155 168 6
155 183 4
155 171 -2
155 192 6
155 197 -6
155 174 -7
155 176 -3
155 184 4
155 159 -10
155 170 5
155 162 0
155 181 2
155 178 -10
155 179 0
155 182 -2
155 156 -8
155 169 9
155 180 3
155 166 6
155 186 -6
156 163 2
156 166 1
156 164 -1
156 185 10
156 171 -1
156 177 8
156 183 4
156 199 6
156 181 -6
156 197 5
156 160 -6
156 180 -6
156 178 8
156 191 4
156 193 -1
156 170 2
156 195 -5
156 187 9
156 175 0
156 190 6
156 194 -4
156 192 -2
157 188 -10
157 162 10
157 169 -9
157 176 -9
157 189 -7
157 195 -6
157 184 -8
157 167 -7
157 158 2
157 179 9
157 178 -10
157 181 8
157 200 1
157 186 -3
157 160 6
157 191 -5
157 164 -6
157 190 -10
157 187 4
157 163 3
157 168 -5
157 174 -2
157 197 9
157 165 -9
158 167 -8
158 187 -8
158 177 -9
158 176 6
158 179 10
158 165 7
158 169 -4
158 192 6
158 199 -5
158 194 2
158 173 7
158 183 -3
158 180 -9
158 198 -5
158 166 0
158 164 0
158 163 -2
158 191 8
158 185 -7
158 170 1
158 159 -4
158 195 8
158 196 -8
158 182 -10
158 161 6
159 198 -4
159 182 0
159 178 -1
159 170 -5
159 194 10
159 173 6
159 176 2
159 168 -8
159 191 -10
159 166 4
159 172 10
159 162 2
159 199 -6
159 167 -2
159 190 -6
159 163 -2
159 186 -3
159 169 4
159 184 6
159 179 -10
159 177 -10
159 160 4
159 161 1
159 195 9
160 196 -9
160 186 -1
160 185 -9
160 197 3
160 184 -3
160 178 5
160 194 1
160 190 10
160 161 -7
160 199 -2
160 172 -4
160 177 3
160 170 -10
160 181 6
160 188 -2
160 182 1
160 198 6
160 195 -6
160 191 8
161 164 -2
161 189 -2
161 178 4
161 169 3
161 192 5
161 183 7
161 197 -7
161 168 1
161 171 -3
161 184 9
161 180 8
161 172 5
161 193 -4
161 173 2
161 181 2
161 196 2
161 190 3
162 165 -9
162 187 5
162 164 -1
162 166 -3
162 172 5
162 179 -10
162 189 9
162 193 10
162 198 -6
162 163 9
162 184 8
162 185 -5
162 180 -3
162 196 0
162 190 6
162 177 3
162 173 -6
162 178 -7
163 178 -9
163 174 -10
163 186 -10
163 181 8
163 171 6
163 164 -3
163 180 7
163 176 8
163 195 4
163 193 4
163 190 -9
163 185 -9
163 177 6
163 165 -5
163 196 -4
163 184 -2
163 173 3
164 180 -8
164 188 -3
164 166 -2
164 173 3
164 200 6
164 185 9
164 178 -9
164 175 10
164 171 7
164 193 -5
164 198 -7
164 181 -10
164 190 0
164 170 -3
164 165 -2
164 186 -8
164 176 5
165 173 -5
165 197 -7
165 183 -6
165 187 -6
165 172 4
165 176 10
165 180 -7
165 175 -5
165 189 -1
165 190 6
165 182 6
165 177 3
165 184 8
165 196 2
165 171 8
165 170 -10
165 192 -10
165 193 -2
166 183 -3
166 172 1
166 200 3
166 186 -1
166 187 -4
166 184 8
166 170 -3
166 180 -1
166 188 1
166 182 10
166 193 -7
166 190 0
166 177 -6
166 196 2
166 174 2
166 168 -7
166 173 -4
166 197 2
166 192 -9
166 185 -2
166 167 0
167 198 -1
167 191 0
167 174 -9
167 182 -7
167 171 -7
167 178 3
167 181 -1
167 185 7
167 186 10
167 194 -2
167 176 -1
167 175 8
167 169 6
168 179 9
168 174 3
168 173 -8
168 191 -9
168 169 5
168 198 -7
168 189 2
168 193 7
168 184 4
168 172 6
168 187 9
168 182 9
168 183 5
168 181 4
168 200 5
169 193 6
169 187 -1
169 194 3
169 180 -10
169 191 -4
169 183 8
169 179 4
169 196 5
169 189 2
169 171 0
170 183 0
170 172 5
170 184 -4
170 174 1
170 171 -9
170 199 3
170 190 8
170 192 -2
170 178 0
170 200 -3
170 187 1
170 180 -9
170 193 -6
171 183 -10
171 200 -8
171 199 -5
171 192 -5
171 176 -10
171 185 7
171 194 -10
171 178 3
171 190 9
171 193 6
171 180 -5
171 172 9
171 189 6
171 179 2
171 188 9
171 187 -4
171 198 9
171 191 6
171 181 10
171 196 -1
171 182 -7
172 195 3
172 184 10
172 197 5
172 175 8
172 178 9
172 192 -2
172 173 1
172 199 -8
172 190 7
172 183 -7
172 189 1
172 187 -5
172 186 10
172 177 -6
172 174 9
173 191 -4
173 189 9
173 178 1
173 193 2
173 196 10
173 192 -7
173 176 6
173 177 6
173 200 9
173 184 -8
173 185 -4
173 195 8
174 179 -9
174 187 6
174 182 -2
174 199 -2
174 180 9
174 176 -10
174 191 3
174 190 -6
174 194 1
174 197 0
174 195 -1
174 178 -6
174 198 -8
174 181 6
174 189 -1
174 175 -2
175 198 9
175 180 10
175 196 -8
175 200 8
175 179 4
175 199 -10
175 194 5
175 189 3
175 177 6
175 192 -6
176 198 -1
176 185 7
176 192 1
176 184 10
176 196 6
176 197 2
176 191 -10
176 195 -3
176 180 -2
176 188 7
177 194 6
177 189 -5
177 181 -4
177 186 3
177 182 8
177 193 -2
177 190 9
177 187 -10
177 188 -10
177 185 -10
177 196 4
177 200 -4
177 180 -10
178 180 8
178 184 -10
178 190 -1
178 181 -6
178 195 -10
178 188 -9
178 189 -4
178 193 9
179 189 -9
179 186 -5
179 181 -4
179 199 -9
179 184 9
179 183 -3
179 198 5
179 191 -6
179 196 9
179 195 -8
180 192 -4
180 198 6
180 186 9
180 181 0
180 183 9
180 190 -6
180 187 2
180 188 -4
180 185 -1
180 194 -3
180 196 -1
180 182 -5
181 200 5
181 195 -1
181 184 -4
181 194 -9
181 199 -3
181 198 4
181 197 -3
181 188 -9
181 190 -4
181 196 5
181 192 10
181 182 -9
182 186 4
182 194 -8
182 198 1
182 189 9
182 184 -8
182 199 6
182 185 1
182 196 2
183 188 -5
183 189 4
183 187 -2
183 198 0
183 186 -7
183 190 6
183 200 -5
183 195 8
184 190 -4
184 195 -2
184 192 -1
184 197 3
184 187 7
184 200 3
184 198 1
184 191 8
184 199 -6
184 185 -5
184 193 6
184 188 5
185 191 8
185 189 3
185 186 -2
185 188 1
185 192 2
185 195 -6
185 197 -10
186 191 10
186 187 -8
186 200 0
186 193 4
186 198 10
186 194 4
187 189 1
187 197 4
187 190 6
187 191 -5
187 195 -3
187 193 5
187 200 0
188 191 5
188 196 -9
188 200 -7
188 190 9
188 189 -2
189 198 0
189 192 -1
189 194 -9
189 195 -6
189 190 7
189 193 0
190 196 10
190 195 -8
190 192 -6
191 200 5
191 196 2
191 195 6
191 197 9
192 200 4
192 197 -9
192 198 -4
193 195 10
193 194 -1
193 199 10
194 198 10
194 196 -4
194 195 9
195 199 0
195 198 -1
195 196 0
196 199 3
196 198 3
198 199 9
198 200 5
199 200 -1


==> anc/instances/benchmark/maxCutMet/w05_250.0 <==
250 15563 
1 250 0
1 223 -8
1 206 -4
1 213 5
1 7 -7
1 77 4
1 249 -8
1 129 -2
1 42 -5
1 218 -1
1 204 4
1 51 -3
1 237 1
1 98 -4
1 146 0
1 112 -2
1 75 3
1 84 -9
1 24 -3
1 226 -10
1 175 7
1 54 1
1 68 10
1 12 -7
1 6 7
1 107 -6
1 71 5
1 168 6
1 217 -3
1 195 -6
1 73 4
1 190 9
1 111 6
1 167 -1
1 110 10
1 232 -7
1 215 -9
1 19 3
1 61 6
1 163 7
1 8 5
1 37 6
1 39 -8
1 80 0
1 136 2
1 38 4
1 125 -4
1 66 5
1 149 -7
1 227 8
1 142 -1
1 116 -8
1 230 8
1 63 5
1 22 -1
1 104 6
1 147 -1
1 164 -10
1 219 -3
1 49 -7
1 72 -5
1 197 -10
1 102 10
1 196 0
1 18 -4
1 131 -1
1 94 -3
1 135 -5
1 178 4
1 153 -8
1 225 7
1 199 -1
1 214 -9
1 189 2
1 113 -9
1 140 -1
1 185 -3
1 173 -7
1 11 -7
1 29 5
1 132 4
1 180 -4
1 26 0
1 170 -10
1 118 -1
1 138 -6
1 96 -1
1 20 6
1 241 -5
1 34 -5
1 246 -8
1 152 -2
1 117 3
1 240 0
1 248 4
1 156 -4
1 137 -8
1 161 6
1 144 10
1 3 -2
1 109 -4
1 150 9
1 183 -8
1 81 -8
1 236 1
1 28 -1
1 23 -2
1 93 -3
1 124 6
1 171 -9
1 78 -4
1 210 7
1 92 -8
1 79 7
1 36 -3
1 44 -1
1 86 -5
1 17 -4
2 101 -7
2 223 -9
2 133 1
2 148 0
2 171 -8
2 104 -7
2 74 0
2 17 5
2 176 -1
2 26 -2
2 151 -5
2 211 -3
2 31 7
2 214 -9
2 76 -7
2 184 0
2 124 2
2 107 5
2 193 9
2 229 1
2 109 9
2 86 7
2 84 6
2 165 6
2 64 -3
2 147 -5
2 48 -10
2 241 10
2 156 -7
2 236 3
2 166 3
2 146 -6
2 65 -8
2 61 4
2 163 -1
2 42 7
2 68 5
2 114 -4
2 159 -8
2 69 6
2 158 -7
2 88 10
2 247 0
2 235 10
2 3 -8
2 126 3
2 28 9
2 132 0
2 203 9
2 23 -3
2 116 1
2 9 0
2 71 -6
2 135 1
2 152 7
2 239 1
2 173 9
2 174 -3
2 105 8
2 4 -2
2 136 4
2 73 -7
2 243 2
2 108 -2
2 181 -5
2 143 -6
2 179 1
2 194 -7
2 245 -3
2 242 4
2 63 -7
2 97 7
2 238 9
2 89 6
2 162 -2
2 250 8
2 195 -3
2 56 7
2 62 2
2 72 3
2 13 -5
2 188 -6
2 82 5
2 125 5
2 79 0
2 24 -1
2 189 -7
2 172 -9
2 19 -5
2 20 -9
2 225 7
2 139 4
2 246 7
2 237 0
2 118 -1
2 98 6
2 18 7
2 234 -7
2 14 -5
2 44 -9
2 47 2
2 16 9
2 113 -6
2 154 3
2 92 -4
2 240 -5
2 190 -1
2 77 6
2 216 5
2 111 5
2 121 5
2 27 -10
2 57 4
2 209 3
2 93 8
2 36 7
2 70 1
2 186 -9
2 8 -7
2 130 -3
2 150 -10
2 160 -8
3 178 -5
3 22 4
3 187 8
3 171 -8
3 86 -4
3 71 -4
3 244 -7
3 151 -4
3 163 -7
3 111 -1
3 214 9
3 122 -8
3 58 7
3 240 9
3 204 4
3 69 -5
3 105 3
3 135 10
3 138 5
3 200 3
3 202 -5
3 116 9
3 242 -4
3 196 1
3 93 -10
3 83 4
3 220 9
3 239 -9
3 46 3
3 158 5
3 90 5
3 77 -8
3 114 7
3 128 9
3 120 5
3 218 -4
3 206 -7
3 15 8
3 110 9
3 223 1
3 29 0
3 45 3
3 92 7
3 20 1
3 166 -2
3 61 -5
3 155 7
3 78 -10
3 212 0
3 250 1
3 106 -7
3 33 9
3 72 -6
3 101 -3
3 197 -1
3 75 10
3 228 1
3 198 -10
3 55 -6
3 113 -10
3 173 2
3 52 1
3 130 -1
3 139 9
3 14 -2
3 28 -8
3 148 9
3 9 -4
3 5 5
3 169 1
3 192 9
3 63 8
3 70 -3
3 210 -10
3 100 9
3 102 -3
3 125 -5
3 35 4
3 246 4
3 175 -4
3 4 -5
3 149 10
3 60 -10
3 142 -4
3 141 7
3 132 5
3 115 10
3 191 -5
3 194 -7
3 167 3
3 109 -2
3 67 -9
3 170 3
3 147 0
3 44 -3
3 174 -5
3 85 -3
3 195 -8
3 189 -2
3 97 1
3 42 3
3 6 -1
3 7 3
3 104 6
3 59 -3
3 37 6
3 126 10
3 156 -6
3 186 -2
3 219 6
3 96 -7
3 108 7
3 87 -6
3 207 -6
3 133 9
3 134 -8
3 88 -5
3 16 -1
3 227 -6
3 112 -5
4 139 -2
4 150 5
4 49 -5
4 116 8
4 237 3
4 129 -2
4 11 0
4 89 5
4 31 -4
4 178 0
4 54 10
4 177 -10
4 244 10
4 239 6
4 16 7
4 198 5
4 168 7
4 112 -8
4 170 -6
4 95 2
4 207 -4
4 144 -10
4 141 7
4 231 -5
4 5 4
4 71 0
4 94 -5
4 103 9
4 35 9
4 235 -7
4 131 -9
4 199 0
4 26 6
4 90 -4
4 7 -6
4 86 0
4 53 -4
4 218 0
4 85 -2
4 204 -7
4 164 4
4 247 1
4 60 7
4 96 8
4 113 3
4 227 -8
4 185 -1
4 236 -9
4 214 -9
4 61 -10
4 70 9
4 64 5
4 119 2
4 193 -4
4 29 -6
4 92 8
4 80 -3
4 146 -6
4 68 -3
4 44 -5
4 10 -7
4 201 -5
4 140 0
4 167 -6
4 212 -8
4 188 1
4 176 -2
4 45 3
4 229 -7
4 91 -7
4 36 0
4 74 -7
4 13 -7
4 145 -10
4 160 -6
4 155 3
4 250 8
4 134 -10
4 142 -9
4 108 -5
4 124 4
4 153 4
4 143 -4
4 75 -6
4 225 1
4 180 10
4 8 -4
4 195 9
4 6 -3
4 233 6
4 87 -5
4 230 -4
4 166 -4
4 182 -2
4 187 5
4 135 8
4 83 -4
4 243 9
4 196 1
4 25 8
4 93 -3
4 216 -8
4 215 2
4 191 -1
4 241 9
4 63 2
4 126 5
4 203 7
4 82 3
4 67 -6
4 172 -4
4 38 10
4 17 10
4 128 -1
4 77 -3
4 97 -8
4 52 -6
4 84 -10
4 115 -1
4 248 9
4 24 -3
4 88 -10
4 62 -3
4 12 6
5 229 8
5 129 -3
5 238 2
5 239 3
5 165 -6
5 105 -1
5 11 -10
5 205 8
5 101 4
5 136 -8
5 167 -5
5 6 -7
5 172 -10
5 222 7
5 93 -10
5 66 2
5 242 -2
5 115 -3
5 30 1
5 26 10
5 152 3
5 108 -8
5 55 7
5 99 -9
5 106 2
5 247 -8
5 133 -4
5 63 7
5 36 -7
5 139 2
5 103 -2
5 174 8
5 65 -2
5 217 6
5 213 -8
5 155 3
5 138 6
5 212 2
5 146 -4
5 48 -9
5 218 4
5 25 -9
5 7 -2
5 180 -2
5 230 -5
5 9 -7
5 109 2
5 94 -3
5 37 7
5 219 3
5 170 2
5 15 2
5 119 8
5 141 -9
5 42 0
5 126 0
5 200 5
5 12 7
5 231 -1
5 223 -4
5 69 9
5 122 -5
5 156 1
5 74 4
5 56 3
5 142 8
5 228 6
5 125 4
5 45 -8
5 175 0
5 169 9
5 190 0
5 194 -1
5 150 -4
5 132 4
5 39 -6
5 118 10
5 96 7
5 202 -8
5 249 -8
5 154 -10
5 164 4
5 82 8
5 187 -2
5 240 -5
5 13 10
5 181 10
5 173 8
5 161 -5
5 128 0
5 92 -2
5 79 -3
5 220 5
5 75 1
5 104 6
5 32 9
5 64 9
5 201 -3
5 28 -2
5 58 1
5 62 -5
5 211 -10
5 19 -9
5 193 2
5 198 -6
5 127 3
5 203 -9
5 91 6
5 27 -3
5 221 1
5 60 -10
5 16 3
5 29 1
5 244 5
5 120 -5
5 59 -1
5 71 8
5 137 6
5 160 -4
5 134 8
5 38 -3
5 24 -3
5 216 3
5 90 -4
5 114 6
5 204 4
5 186 -4
5 143 -2
5 149 5
5 23 10
5 116 6
5 88 -6
5 171 5
5 199 3
6 232 -9
6 159 -8
6 20 3
6 209 -10
6 43 2
6 198 7
6 76 1
6 235 -7
6 28 -5
6 10 -2
6 141 1
6 94 1
6 216 -7
6 138 9
6 151 5
6 41 -5
6 83 -4
6 120 -7
6 12 2
6 84 5
6 184 -1
6 54 6
6 207 -6
6 153 2
6 38 -7
6 99 9
6 228 -9
6 224 8
6 239 9
6 92 1
6 172 -1
6 166 9
6 204 5
6 116 10
6 155 10
6 100 10
6 182 -6
6 55 9
6 143 9
6 192 1
6 223 3
6 79 4
6 201 -4
6 52 8
6 218 8
6 22 9
6 158 7
6 36 -3
6 107 0
6 191 -2
6 245 6
6 176 1
6 56 -6
6 86 -6
6 186 -3
6 8 -6
6 45 9
6 163 1
6 64 7
6 33 8
6 165 -10
6 69 5
6 14 -6
6 132 3
6 111 -9
6 19 4
6 249 -7
6 80 6
6 123 1
6 131 10
6 101 8
6 35 -9
6 173 9
6 169 -3
6 195 -6
6 246 -5
6 227 -10
6 200 1
6 75 -4
6 122 8
6 77 -4
6 161 -6
6 118 -6
6 222 5
6 51 7
6 233 9
6 139 10
6 44 3
6 136 -3
6 85 10
6 203 0
6 30 0
6 199 -2
6 217 8
6 65 -2
6 103 -3
6 71 -5
6 26 8
6 243 0
6 53 -8
6 93 1
6 34 5
6 18 2
6 110 -3
6 91 -3
6 73 -3
6 174 -7
6 146 -8
6 27 0
6 117 -2
6 237 9
6 247 -10
6 241 -10
6 185 -5
6 168 -3
6 125 -2
6 57 -5
6 112 1
6 250 9
6 59 -7
6 148 1
6 135 1
7 156 -2
7 90 8
7 166 -2
7 137 -6
7 122 6
7 30 -5
7 157 -7
7 183 -1
7 108 0
7 115 -6
7 82 7
7 225 -9
7 216 -2
7 50 9
7 243 1
7 99 4
7 197 1
7 77 5
7 88 2
7 242 6
7 59 7
7 201 9
7 95 -7
7 11 3
7 192 0
7 79 6
7 78 4
7 25 6
7 110 -4
7 208 7
7 222 5
7 131 -4
7 228 6
7 151 -2
7 200 0
7 149 10
7 224 -1
7 101 -9
7 148 -4
7 8 4
7 125 -1
7 129 -2
7 239 9
7 75 10
7 230 -1
7 206 7
7 144 5
7 49 7
7 83 -9
7 170 -9
7 45 4
7 112 -8
7 16 -5
7 250 1
7 165 -7
7 213 -4
7 109 -3
7 234 -5
7 210 -5
7 226 3
7 176 -10
7 231 -4
7 215 -9
7 74 0
7 171 4
7 63 -8
7 39 0
7 53 -9
7 72 4
7 22 -4
7 123 3
7 133 1
7 105 -3
7 58 -6
7 196 8
7 41 7
7 173 -10
7 155 -10
7 66 -2
7 56 -6
7 100 1
7 107 -7
7 143 10
7 97 -7
7 211 4
7 174 -5
7 247 -7
7 152 -10
7 87 3
7 54 -8
7 175 -3
7 207 -5
7 172 0
7 233 1
7 17 -9
7 48 -7
7 188 6
7 118 -2
7 158 -5
7 236 7
7 235 7
7 38 6
7 191 7
7 31 -8
7 20 6
7 85 6
7 153 5
7 146 -9
7 238 -5
7 119 2
7 168 -5
7 69 8
7 89 6
7 24 0
7 113 5
7 68 -4
7 61 2
8 178 8
8 229 5
8 238 -2
8 145 5
8 27 3
8 54 5
8 85 3
8 203 -10
8 15 10
8 112 -8
8 175 -9
8 61 -2
8 106 -10
8 109 0
8 186 -4
8 172 -2
8 233 2
8 208 -7
8 161 2
8 228 0
8 113 8
8 71 -10
8 237 -9
8 48 1
8 169 10
8 149 -9
8 14 4
8 135 6
8 17 4
8 16 3
8 137 -7
8 242 9
8 74 -3
8 202 0
8 70 -7
8 245 -6
8 102 6
8 9 4
8 223 -1
8 65 8
8 13 8
8 118 9
8 198 8
8 212 -10
8 104 -9
8 99 4
8 101 3
8 82 5
8 205 -6
8 93 -9
8 33 -9
8 239 -3
8 188 6
8 180 3
8 18 -1
8 167 5
8 206 5
8 183 6
8 58 3
8 117 -4
8 151 2
8 45 -7
8 177 0
8 220 -10
8 129 -9
8 236 -4
8 105 -10
8 139 6
8 31 6
8 108 0
8 166 3
8 249 8
8 127 -9
8 144 7
8 148 7
8 123 -5
8 207 -9
8 30 -4
8 41 9
8 131 -10
8 103 -9
8 97 1
8 52 5
8 190 -4
8 224 -9
8 78 -5
8 119 -7
8 240 2
8 143 -2
8 12 -4
8 158 0
8 217 9
8 243 4
8 10 8
8 57 -4
8 133 -4
8 200 4
8 156 10
8 187 -10
8 121 -9
8 126 3
8 25 8
8 140 5
8 235 -9
8 43 -10
8 19 -7
8 116 -7
8 76 -2
8 98 2
8 215 9
8 185 8
8 42 6
8 171 -8
8 157 8
8 192 5
8 250 10
8 154 -8
8 88 4
8 146 4
8 11 2
8 232 -5
8 160 9
8 221 -8
8 124 -8
8 32 -9
8 159 6
8 199 -8
9 55 -5
9 184 -9
9 246 9
9 122 -6
9 155 -2
9 195 9
9 192 -6
9 95 1
9 224 -7
9 223 -4
9 215 5
9 201 6
9 153 4
9 92 -5
9 43 -4
9 66 8
9 19 7
9 117 -7
9 173 -9
9 245 -10
9 145 9
9 94 -3
9 152 -6
9 46 -10
9 82 7
9 226 1
9 208 7
9 81 5
9 161 -1
9 187 -2
9 24 7
9 148 0
9 168 -10
9 105 -3
9 181 -10
9 84 3
9 244 -2
9 71 -10
9 191 8
9 213 7
9 29 4
9 61 -5
9 237 -1
9 10 9
9 102 8
9 28 1
9 169 -8
9 76 -4
9 202 10
9 167 -1
9 32 -6
9 75 -1
9 151 -4
9 15 2
9 250 9
9 86 2
9 85 -8
9 21 9
9 204 -5
9 51 8
9 227 -8
9 180 -2
9 211 9
9 249 5
9 136 -9
9 118 -3
9 197 2
9 116 -4
9 44 -1
9 210 10
9 134 -6
9 147 -1
9 160 3
9 80 -4
9 232 6
9 179 -4
9 69 -10
9 220 10
9 107 -1
9 133 9
9 144 -7
9 99 1
9 207 -6
9 124 0
9 247 9
9 73 9
9 139 5
9 59 -1
9 149 -5
9 141 -2
9 88 -6
9 110 0
9 37 9
9 87 -1
9 176 6
9 185 -2
9 172 1
9 198 6
9 217 -3
9 64 3
9 164 -3
9 200 -3
9 35 2
9 104 9
9 159 0
10 147 -4
10 150 1
10 226 10
10 48 0
10 87 -10
10 229 8
10 114 2
10 38 -8
10 142 3
10 88 -1
10 189 5
10 236 -9
10 239 -7
10 20 7
10 182 0
10 60 -2
10 119 -3
10 121 7
10 216 7
10 193 -1
10 214 -5
10 95 -8
10 63 -1
10 115 -8
10 172 3
10 231 -8
10 72 3
10 141 7
10 131 -4
10 18 5
10 164 -9
10 237 -10
10 118 10
10 204 1
10 133 -2
10 186 -3
10 179 6
10 62 9
10 203 4
10 163 -9
10 65 -5
10 80 0
10 107 3
10 213 1
10 55 -9
10 181 -1
10 44 -6
10 160 -4
10 149 -7
10 47 -4
10 14 0
10 26 -7
10 197 -5
10 205 -4
10 227 -6
10 187 3
10 122 -5
10 184 10
10 76 1
10 206 2
10 139 10
10 58 1
10 52 4
10 217 -1
10 15 10
10 127 -9
10 200 -10
10 85 3
10 135 0
10 77 2
10 17 -10
10 250 1
10 156 10
10 228 -3
10 211 10
10 136 -10
10 246 -7
10 97 5
10 154 -7
10 170 -2
10 67 3
10 104 2
10 83 9
10 68 -5
10 233 8
10 144 10
10 102 -10
10 162 7
10 108 -6
10 194 4
10 106 -7
10 221 1
10 116 -1
10 242 -10
10 13 0
10 46 7
10 81 8
10 223 2
10 78 0
10 175 -5
10 110 10
10 241 7
10 43 10
10 202 -3
10 39 0
10 82 -9
10 143 -10
10 100 -7
10 152 8
10 30 -8
10 165 -10
10 244 -5
10 230 -1
10 21 7
10 92 -4
10 185 -3
10 75 2
10 157 6
10 168 2
10 23 1
10 238 -2
10 64 -10
11 49 4
11 181 4
11 62 -3
11 148 -2
11 37 -7
11 24 -5
11 29 6
11 109 -8
11 225 -5
11 162 6
11 196 7
11 68 5
11 188 -10
11 23 0
11 247 0
11 46 9
11 82 -5
11 136 3
11 207 9
11 229 -4
11 65 -6
11 95 -3
11 123 6
11 114 -10
11 174 -9
11 163 9
11 50 -5
11 73 5
11 48 0
11 51 7
11 179 2
11 106 10
11 126 8
11 230 0
11 197 9
11 139 1
11 38 -2
11 115 -5
11 79 -6
11 175 -10
11 98 -10
11 203 -5
11 70 -9
11 56 5
11 177 3
11 169 8
11 93 -10
11 180 -7
11 122 2
11 189 3
11 39 6
11 17 8
11 199 -3
11 78 5
11 205 9
11 166 2
11 221 0
11 52 4
11 167 -3
11 19 4
11 113 5
11 206 -6
11 112 7
11 182 -9
11 146 3
11 191 -4
11 57 -3
11 85 6
11 99 -8
11 164 0
11 168 -5
11 71 9
11 140 -6
11 105 2
11 133 0
11 120 -7
11 173 10
11 12 6
11 226 -6
11 242 -6
11 42 -6
11 249 4
11 96 -9
11 63 0
11 214 1
11 75 4
11 158 -4
11 44 -6
11 250 -7
11 178 3
11 116 -2
11 161 -5
11 89 0
11 90 -8
11 16 6
11 160 -3
11 210 -1
11 35 -1
11 243 7
11 165 -7
11 59 -2
11 30 -8
11 41 9
11 157 10
11 208 5
11 125 2
11 129 4
11 36 -8
11 134 7
11 104 9
11 202 -7
11 31 1
11 150 -8
11 131 9
11 92 -5
11 40 9
11 94 -1
11 102 -8
11 183 -3
11 236 -9
11 142 -8
11 211 3
11 200 -5
11 244 5
11 233 -4
11 184 1
11 198 -8
11 240 -9
11 227 2
11 84 -1
11 232 -10
11 127 -9
11 201 9
11 132 -8
11 224 -1
11 66 -9
11 97 4
11 18 -1
11 14 -1
11 248 9
12 111 6
12 54 7
12 87 7
12 58 2
12 49 -4
12 89 7
12 189 1
12 237 -2
12 176 -4
12 234 5
12 90 7
12 248 -5
12 187 -8
12 151 -7
12 160 -7
12 50 -10
12 126 8
12 211 -8
12 37 6
12 85 -5
12 230 -8
12 110 3
12 226 -7
12 112 -5
12 219 7
12 101 -1
12 76 -5
12 65 -6
12 72 -6
12 175 9
12 30 7
12 149 2
12 214 -1
12 116 -7
12 158 2
12 27 5
12 81 -7
12 121 5
12 206 6
12 209 -10
12 140 -5
12 77 -3
12 131 9
12 154 -8
12 224 3
12 162 4
12 39 -3
12 70 2
12 216 -8
12 51 5
12 97 -2
12 95 -10
12 171 7
12 67 -1
12 46 -8
12 180 10
12 79 6
12 166 -4
12 210 0
12 14 -2
12 92 2
12 201 3
12 114 10
12 174 -4
12 197 -2
12 150 8
12 147 -5
12 40 2
12 73 9
12 21 -1
12 159 7
12 132 -3
12 127 -8
12 113 5
12 107 4
12 68 4
12 98 3
12 74 -8
12 142 6
12 153 2
12 80 1
12 128 3
12 169 -3
12 139 -3
12 223 -1
12 93 10
12 63 -1
12 31 -8
12 15 -6
12 108 -4
12 249 -1
12 43 0
12 84 9
12 119 -2
12 17 -7
12 109 -10
12 22 -7
12 250 0
12 192 4
12 32 -1
12 55 -10
12 134 1
12 133 0
12 231 -3
12 235 -10
12 100 5
12 16 8
12 78 8
12 130 2
12 35 10
12 41 -7
12 213 -3
13 64 -9
13 147 -2
13 154 -4
13 45 4
13 101 7
13 244 0
13 237 10
13 178 -5
13 97 -4
13 205 1
13 148 -1
13 200 -4
13 42 4
13 166 7
13 192 -6
13 58 6
13 108 7
13 180 4
13 126 -7
13 95 -9
13 168 8
13 15 2
13 141 10
13 228 10
13 82 -10
13 113 -6
13 118 1
13 27 -8
13 230 8
13 23 6
13 235 -4
13 74 6
13 48 -7
13 127 0
13 110 -5
13 129 10
13 46 -3
13 90 -4
13 211 8
13 39 -9
13 104 -2
13 134 5
13 223 -9
13 140 5
13 137 10
13 177 -4
13 162 5
13 215 2
13 109 3
13 76 -7
13 114 9
13 35 -3
13 182 -6
13 79 4
13 197 9
13 179 -1
13 181 -7
13 165 -9
13 155 -3
13 232 10
13 225 -7
13 91 8
13 201 -7
13 86 -8
13 65 -8
13 78 -9
13 158 0
13 51 -2
13 152 4
13 184 -6
13 247 5
13 226 -1
13 17 -8
13 103 7
13 40 -9
13 22 -3
13 163 3
13 157 9
13 243 -1
13 44 6
13 219 9
13 43 10
13 62 -5
13 183 -5
13 120 -9
13 169 -3
13 36 -5
13 112 -4
13 220 10
13 160 -10
13 96 10
13 135 10
13 105 5
13 176 0
13 75 -6
13 34 8
13 227 9
13 189 3
13 52 4
13 173 2
13 30 10
13 222 -9
13 102 3
13 196 -5
13 21 -2
13 70 2
13 249 8
13 172 3
13 150 7
13 47 10
13 214 1
13 49 10
14 184 3
14 189 -5
14 77 -8
14 199 -2
14 164 4
14 51 0
14 116 10
14 150 3
14 126 7
14 168 1
14 15 -7
14 208 -2
14 22 -1
14 247 4
14 176 -9
14 98 0
14 167 6
14 172 -3
14 88 0
14 203 3
14 59 -1
14 89 -6
14 143 -8
14 57 6
14 183 -9
14 137 -2
14 145 -5
14 70 -7
14 242 9
14 112 2
14 232 -7
14 78 -2
14 136 -10
14 179 -8
14 206 3
14 113 -2
14 241 -3
14 47 1
14 85 -6
14 58 -6
14 16 -9
14 188 2
14 166 9
14 81 -8
14 243 2
14 108 -3
14 49 6
14 27 -7
14 238 9
14 25 10
14 236 -10
14 134 9
14 194 1
14 210 6
14 131 -7
14 34 4
14 36 -10
14 84 8
14 159 -3
14 229 -3
14 228 -5
14 149 6
14 141 4
14 82 7
14 69 2
14 191 -6
14 29 6
14 175 10
14 105 2
14 213 -4
14 65 2
14 26 -5
14 198 4
14 111 -10
14 237 -7
14 127 -10
14 190 10
14 110 5
14 106 7
14 205 -3
14 23 1
14 174 8
14 19 4
14 119 0
14 140 7
14 221 6
14 87 6
14 33 -2
14 68 0
14 148 -1
14 233 10
14 39 4
14 45 9
14 18 7
14 73 -2
14 227 2
14 223 -10
14 234 1
14 79 2
14 240 1
14 41 -5
14 90 -2
14 250 10
14 121 7
14 31 8
14 83 0
14 161 2
14 245 -1
14 55 6
14 222 0
14 185 3
14 128 5
14 246 5
14 129 -4
14 171 1
14 201 6
14 244 3
14 239 -2
14 144 7
14 63 2
14 162 2
14 135 -2
14 202 3
14 248 -7
14 109 -6
14 35 0
15 89 -4
15 212 -6
15 250 -6
15 125 3
15 159 7
15 231 -6
15 195 1
15 37 4
15 180 7
15 43 -3
15 249 1
15 88 -8
15 50 -10
15 27 6
15 44 -6
15 158 -2
15 185 -6
15 73 3
15 137 7
15 188 9
15 141 5
15 55 10
15 181 -8
15 170 8
15 146 -2
15 148 8
15 51 -8
15 113 3
15 41 -4
15 157 8
15 173 -4
15 21 -5
15 39 3
15 226 -4
15 32 -3
15 203 2
15 92 0
15 104 -7
15 223 4
15 69 -2
15 132 -4
15 28 8
15 76 5
15 153 -7
15 53 10
15 182 10
15 135 5
15 174 1
15 17 -6
15 110 -7
15 45 -1
15 85 10
15 67 -5
15 57 0
15 154 -8
15 244 7
15 207 -6
15 209 4
15 71 -5
15 48 9
15 81 7
15 90 0
15 106 10
15 172 1
15 101 5
15 26 5
15 115 -5
15 40 5
15 150 -7
15 19 -6
15 66 7
15 105 -5
15 58 -6
15 119 -6
15 49 6
15 23 1
15 175 -8
15 18 8
15 225 1
15 229 7
15 177 1
15 134 2
15 240 -2
15 31 9
15 199 0
15 232 -9
15 124 7
15 61 -4
15 179 5
15 167 7
15 204 8
15 216 -4
15 100 3
15 65 -10
15 183 4
15 230 10
15 164 -1
15 22 3
15 245 -7
15 62 -4
15 93 8
15 86 -3
15 160 -1
15 127 4
15 151 -1
15 247 3
15 118 -5
15 130 -2
15 59 -2
15 144 -5
15 197 -1
15 72 -3
15 189 2
15 99 2
15 133 -4
15 84 8
15 111 -5
15 136 6
15 242 -7
15 218 -8
15 36 -9
15 187 -4
15 214 -7
15 108 -10
15 220 -7
15 95 6
15 211 -10
16 103 0
16 120 9
16 114 -3
16 184 -2
16 118 -1
16 215 -3
16 46 -3
16 195 -3
16 131 -4
16 170 3
16 163 4
16 167 5
16 74 10
16 146 -3
16 156 -6
16 232 0
16 60 5
16 216 4
16 42 -9
16 73 2
16 70 -7
16 243 -7
16 79 -7
16 115 -3
16 191 7
16 230 -2
16 224 1
16 32 -5
16 62 6
16 130 1
16 237 -6
16 222 0
16 145 -5
16 173 10
16 205 7
16 164 -4
16 111 3
16 250 7
16 203 5
16 90 9
16 186 -8
16 76 -3
16 100 -1
16 128 -6
16 23 -2
16 197 10
16 126 -2
16 169 8
16 125 10
16 24 1
16 246 -1
16 226 -10
16 91 6
16 135 8
16 110 4
16 41 7
16 66 7
16 212 10
16 234 -7
16 107 7
16 92 2
16 179 -7
16 143 -3
16 19 10
16 39 -10
16 99 -5
16 176 8
16 208 4
16 64 10
16 116 9
16 239 8
16 187 -5
16 142 -6
16 112 6
16 206 7
16 154 -10
16 44 -2
16 43 -10
16 161 -3
16 47 6
16 213 -8
16 223 -2
16 188 -5
16 86 5
16 71 8
16 59 -4
16 132 -8
16 165 -1
16 58 5
16 139 1
16 225 8
16 21 -4
16 144 0
16 229 -2
16 192 3
16 67 0
16 82 2
16 200 1
16 93 -3
16 63 8
16 202 -8
16 89 -6
16 153 -8
16 183 -8
16 27 -6
16 81 7
16 88 -2
16 78 -5
16 151 -7
16 185 -4
16 25 -10
16 80 -5
16 84 -10
16 214 9
16 65 10
16 204 0
16 189 1
16 245 -9
16 106 -3
17 139 -5
17 40 8
17 164 9
17 31 10
17 83 3
17 240 8
17 57 -6
17 122 6
17 81 8
17 176 -1
17 23 5
17 157 5
17 116 1
17 76 5
17 109 0
17 82 7
17 64 2
17 143 -9
17 123 -5
17 181 10
17 127 -8
17 111 3
17 156 -2
17 171 5
17 241 6
17 167 -2
17 228 -9
17 91 7
17 115 -1
17 186 -9
17 170 6
17 104 0
17 117 -4
17 87 9
17 25 5
17 247 -7
17 48 -5
17 93 1
17 211 2
17 244 7
17 50 -4
17 187 -1
17 105 1
17 239 7
17 61 5
17 21 9
17 198 -4
17 202 6
17 147 6
17 217 -9
17 226 -7
17 201 3
17 77 -8
17 151 4
17 200 8
17 108 0
17 130 -2
17 219 5
17 177 3
17 185 5
17 243 8
17 242 6
17 140 3
17 63 -2
17 27 9
17 237 -2
17 197 10
17 128 1
17 233 1
17 101 0
17 136 5
17 73 0
17 98 -5
17 191 10
17 227 7
17 89 10
17 29 -1
17 124 -2
17 193 0
17 60 8
17 37 2
17 145 -6
17 203 -3
17 148 9
17 223 -8
17 229 -1
17 165 -5
17 92 1
17 149 -5
17 190 7
17 72 -5
17 209 7
17 129 -1
17 137 9
17 32 5
17 207 -6
17 106 4
17 179 5
17 163 3
17 172 3
17 160 -10
17 230 -2
17 246 2
17 114 8
17 36 1
17 34 -5
17 28 -2
17 205 2
17 80 2
17 212 -7
17 47 -4
17 100 6
17 39 4
17 68 9
17 161 -10
17 120 1
17 112 -8
17 218 6
17 67 -6
17 54 -8
17 94 6
18 147 9
18 189 -4
18 95 -8
18 27 9
18 125 -10
18 149 -4
18 235 9
18 104 1
18 219 -10
18 207 -3
18 146 3
18 190 -6
18 84 7
18 81 -6
18 76 3
18 232 -9
18 173 7
18 192 7
18 58 -1
18 32 4
18 158 8
18 130 8
18 218 -2
18 199 -3
18 176 2
18 141 -5
18 30 8
18 160 5
18 117 -9
18 237 -3
18 165 7
18 138 -9
18 172 -7
18 88 8
18 40 9
18 83 -8
18 126 0
18 201 3
18 115 5
18 244 6
18 57 6
18 168 10
18 56 6
18 55 9
18 229 10
18 184 6
18 193 8
18 26 2
18 29 6
18 250 4
18 54 2
18 230 -6
18 112 4
18 102 10
18 145 10
18 217 4
18 64 0
18 48 6
18 170 -8
18 22 -4
18 159 -8
18 153 -5
18 175 9
18 169 0
18 224 5
18 53 5
18 85 9
18 187 -5
18 155 -3
18 142 -8
18 212 9
18 105 -1
18 241 -3
18 213 8
18 238 3
18 35 2
18 119 2
18 221 6
18 211 1
18 89 -6
18 113 4
18 72 -8
18 210 -7
18 148 -7
18 42 8
18 39 -6
18 114 8
18 116 7
18 47 -9
18 129 1
18 162 10
18 179 3
18 92 -6
18 98 8
18 43 -3
18 137 9
18 41 -5
18 227 -9
18 216 -9
18 90 -5
18 240 -4
18 134 5
18 120 9
18 174 -2
18 246 2
18 220 8
18 70 2
18 133 9
18 225 2
18 161 3
18 231 -6
18 181 -3
18 154 9
18 157 0
18 71 -5
18 25 8
18 248 1
18 140 10
18 106 -1
18 21 8
18 180 7
18 82 7
18 151 8
19 89 7
19 196 0
19 158 -5
19 131 6
19 105 -2
19 73 -6
19 232 7
19 63 5
19 48 -10
19 64 -9
19 141 0
19 242 -9
19 179 -3
19 50 -8
19 202 -9
19 243 7
19 62 -9
19 225 -8
19 134 8
19 24 -7
19 189 -5
19 223 -4
19 85 8
19 181 3
19 177 10
19 91 6
19 20 5
19 187 -8
19 114 10
19 94 -6
19 195 7
19 38 5
19 23 4
19 188 7
19 153 -9
19 96 -7
19 217 -1
19 156 -8
19 245 -6
19 146 -1
19 226 7
19 33 -6
19 215 -10
19 112 4
19 77 9
19 52 -3
19 247 -8
19 173 -8
19 80 -3
19 222 -8
19 30 5
19 86 9
19 37 -4
19 127 10
19 171 -5
19 56 3
19 57 5
19 227 9
19 130 8
19 172 -5
19 36 -5
19 117 6
19 150 0
19 211 -2
19 135 -1
19 78 -6
19 104 -6
19 239 -9
19 34 10
19 124 5
19 32 -2
19 238 -4
19 106 0
19 41 9
19 210 7
19 46 -1
19 123 -10
19 230 2
19 110 2
19 75 7
19 216 1
19 219 -7
19 142 -1
19 71 10
19 220 -8
19 45 -6
19 97 -7
19 88 5
19 116 3
19 218 -4
19 26 10
19 221 -4
19 95 -7
19 53 -1
19 25 1
19 31 8
19 176 5
19 81 -9
19 61 -1
19 74 7
19 109 -4
19 206 -2
19 151 -9
19 125 -5
19 128 -3
19 84 2
19 241 6
19 22 -8
19 194 -8
19 214 5
19 240 4
19 60 -9
19 47 -6
19 79 6
19 113 -4
20 86 -7
20 234 10
20 53 6
20 72 -4
20 148 10
20 82 -3
20 163 2
20 24 7
20 25 4
20 174 -10
20 48 -5
20 156 8
20 141 10
20 115 -9
20 69 -1
20 232 2
20 33 -3
20 175 0
20 73 7
20 65 -9
20 164 -8
20 58 -2
20 215 -8
20 245 10
20 104 0
20 116 -9
20 62 -4
20 151 -6
20 191 2
20 78 10
20 202 3
20 227 -3
20 110 -4
20 34 5
20 125 -5
20 193 -1
20 170 1
20 229 10
20 192 -2
20 83 8
20 92 4
20 198 -8
20 147 8
20 249 6
20 27 -1
20 144 8
20 195 -3
20 35 -8
20 70 3
20 79 -7
20 60 8
20 226 1
20 247 -7
20 37 -1
20 123 -3
20 117 -9
20 76 8
20 211 5
20 216 3
20 55 -7
20 84 7
20 99 -1
20 241 -7
20 169 -6
20 237 5
20 231 -6
20 166 -2
20 208 6
20 87 4
20 22 10
20 212 -2
20 240 4
20 165 3
20 220 9
20 139 -5
20 136 3
20 200 10
20 224 -3
20 228 -6
20 238 -3
20 197 5
20 95 0
20 106 4
20 244 7
20 40 1
20 30 -5
20 179 6
20 71 2
20 188 -2
20 81 -9
20 209 2
20 239 -6
20 137 -2
20 31 2
20 246 -6
20 64 6
20 149 10
20 132 -10
20 42 9
20 221 0
20 56 -1
20 204 6
20 36 6
20 142 -7
20 21 -3
20 101 9
20 52 1
20 190 8
20 88 -1
20 98 0
20 168 2
20 108 7
20 44 -1
20 28 8
20 130 -3
20 107 -2
20 161 2
20 219 5
20 109 9
20 145 -4
20 45 8
20 171 10
20 233 -2
20 203 5
20 32 -1
20 100 -2
21 55 3
21 87 10
21 70 -4
21 75 -6
21 128 7
21 29 0
21 64 10
21 187 -10
21 144 7
21 193 -4
21 90 9
21 129 6
21 132 9
21 60 1
21 59 8
21 173 1
21 67 -2
21 153 -1
21 205 -1
21 96 -1
21 203 -2
21 209 -9
21 207 1
21 159 -8
21 46 -9
21 78 6
21 68 3
21 40 -7
21 51 7
21 36 2
21 151 0
21 42 -6
21 72 3
21 200 1
21 157 4
21 58 9
21 163 9
21 91 -8
21 199 -2
21 250 -3
21 110 -6
21 174 10
21 131 -6
21 167 8
21 24 -10
21 240 -8
21 140 5
21 139 -1
21 219 -8
21 133 -4
21 241 8
21 236 -2
21 208 -5
21 106 3
21 53 -6
21 71 8
21 224 -9
21 105 3
21 138 -1
21 101 5
21 82 -3
21 190 10
21 201 1
21 28 -5
21 81 -9
21 121 -3
21 22 4
21 165 0
21 27 -2
21 223 2
21 213 -8
21 37 0
21 43 -4
21 161 2
21 212 -6
21 41 -8
21 79 0
21 74 9
21 214 -4
21 158 8
21 89 9
21 171 4
21 86 6
21 135 -6
21 102 -7
21 164 -8
21 134 2
21 54 4
21 143 -5
21 136 2
21 185 -8
21 119 1
21 77 -7
21 113 -2
21 235 1
21 176 -10
21 175 -7
21 182 -10
21 114 2
21 108 9
21 48 0
21 249 9
21 35 7
21 130 3
21 85 9
22 168 1
22 212 -4
22 57 6
22 102 -1
22 154 -3
22 151 -6
22 216 -1
22 122 7
22 42 -9
22 187 4
22 164 7
22 46 -9
22 188 9
22 236 3
22 197 -1
22 171 -4
22 239 -4
22 88 -2
22 194 -6
22 139 5
22 71 7
22 81 3
22 199 0
22 40 0
22 25 -1
22 200 -6
22 247 0
22 196 -4
22 217 8
22 165 6
22 242 5
22 152 9
22 138 0
22 156 -9
22 75 1
22 34 9
22 137 5
22 160 5
22 69 3
22 32 -7
22 116 0
22 29 -6
22 229 -4
22 227 8
22 23 -4
22 149 10
22 145 9
22 204 3
22 249 2
22 52 -9
22 203 7
22 104 8
22 60 7
22 105 8
22 114 -1
22 109 4
22 202 -10
22 198 6
22 39 -9
22 208 -4
22 135 -9
22 53 3
22 180 -1
22 245 8
22 101 0
22 142 5
22 132 0
22 51 -4
22 210 -3
22 231 3
22 230 -6
22 67 0
22 24 -10
22 126 8
22 158 4
22 206 -9
22 28 -8
22 241 8
22 218 0
22 73 8
22 166 -4
22 172 -8
22 150 -2
22 86 -9
22 127 -7
22 248 7
22 111 0
22 47 -6
22 177 -4
22 201 -6
22 108 4
22 68 3
22 83 -4
22 181 9
22 58 -8
22 87 7
22 55 -2
22 119 -3
22 243 -9
22 62 6
22 31 1
22 176 5
22 146 2
22 186 -5
22 84 -7
22 37 -10
22 162 -3
22 133 1
22 169 3
22 124 2
22 121 -4
23 235 6
23 160 0
23 176 3
23 122 10
23 148 4
23 165 -5
23 230 3
23 195 4
23 245 8
23 59 2
23 191 -8
23 128 5
23 186 2
23 171 -7
23 34 10
23 154 -9
23 192 -3
23 27 -10
23 180 7
23 205 3
23 150 -4
23 161 -3
23 111 10
23 63 -2
23 73 -5
23 64 -4
23 242 1
23 121 -3
23 228 -2
23 233 0
23 204 7
23 217 -4
23 145 3
23 225 -7
23 88 -2
23 209 4
23 131 6
23 38 0
23 51 -5
23 239 -1
23 246 4
23 114 10
23 28 8
23 132 1
23 87 9
23 44 1
23 125 -8
23 141 -10
23 196 -8
23 208 -1
23 248 2
23 77 -8
23 147 10
23 163 -6
23 89 -7
23 157 4
23 84 -6
23 54 -1
23 234 -5
23 91 9
23 236 -3
23 189 -6
23 48 -5
23 216 5
23 79 -9
23 24 6
23 72 5
23 100 -9
23 167 -4
23 229 -2
23 32 2
23 104 -5
23 47 -7
23 224 4
23 138 6
23 197 1
23 81 4
23 218 -2
23 237 -5
23 116 -6
23 117 -2
23 179 -4
23 153 7
23 222 8
23 36 9
23 70 1
23 105 1
23 212 -5
23 162 3
23 203 -1
23 110 -10
23 144 3
23 94 10
23 39 4
23 46 2
23 57 -6
23 172 8
23 119 -5
23 223 10
23 52 6
23 50 4
23 83 0
23 249 9
23 238 -7
23 166 -4
23 200 7
23 207 -7
23 31 2
23 198 9
23 126 -10
23 92 2
23 213 -7
23 58 5
24 233 -1
24 205 -10
24 226 5
24 143 7
24 185 -2
24 172 4
24 78 8
24 41 0
24 102 1
24 192 6
24 99 1
24 46 10
24 206 5
24 45 -6
24 215 10
24 117 -7
24 55 8
24 204 -9
24 169 -2
24 195 -2
24 100 -5
24 218 -6
24 161 -9
24 72 5
24 159 7
24 149 -10
24 86 5
24 63 -2
24 176 8
24 27 -7
24 38 -4
24 85 -4
24 158 -6
24 132 -4
24 108 8
24 216 1
24 156 8
24 89 -7
24 80 -6
24 197 3
24 134 9
24 175 2
24 191 -2
24 96 -9
24 179 -8
24 173 9
24 138 -5
24 214 -6
24 115 -5
24 130 5
24 82 9
24 209 4
24 177 1
24 47 0
24 168 7
24 246 8
24 165 2
24 90 7
24 240 -3
24 244 -8
24 95 6
24 56 -2
24 83 5
24 245 -3
24 150 -8
24 67 0
24 76 7
24 229 -1
24 223 9
24 97 -3
24 70 -7
24 170 5
24 122 -10
24 110 8
24 120 -10
24 151 -3
24 220 -9
24 58 6
24 140 -10
24 207 4
24 162 -1
24 92 9
24 49 0
24 129 -2
24 62 -10
24 103 2
24 131 8
24 88 -4
24 248 4
24 33 -9
24 250 -7
24 32 -4
24 189 -2
24 234 5
24 211 -8
24 203 -5
24 221 -9
24 127 1
25 49 -7
25 188 -4
25 215 4
25 245 6
25 211 3
25 98 7
25 232 4
25 107 10
25 140 -3
25 206 -2
25 228 8
25 192 -10
25 90 -1
25 75 10
25 178 9
25 95 -1
25 150 -3
25 33 -5
25 48 3
25 142 5
25 195 5
25 169 -5
25 154 6
25 63 6
25 183 -10
25 248 9
25 141 -5
25 130 0
25 187 2
25 64 -1
25 67 -7
25 151 -9
25 172 -3
25 72 -5
25 105 3
25 84 7
25 123 1
25 194 5
25 224 -10
25 161 9
25 133 8
25 156 1
25 207 6
25 110 -10
25 134 5
25 37 8
25 223 7
25 73 -7
25 167 1
25 158 -10
25 122 -8
25 240 6
25 93 -7
25 203 2
25 38 7
25 193 -1
25 163 6
25 56 5
25 45 -3
25 126 10
25 136 -6
25 165 2
25 160 -9
25 210 -4
25 198 5
25 26 -10
25 139 7
25 68 3
25 227 9
25 102 8
25 186 8
25 119 6
25 34 2
25 239 8
25 97 -9
25 57 -9
25 103 -4
25 237 -2
25 91 8
25 96 5
25 114 1
25 108 10
25 180 -1
25 166 4
25 190 3
25 74 -8
25 87 -10
25 131 -7
25 171 4
25 233 8
25 29 -4
25 208 7
25 185 -7
25 184 -9
25 61 2
25 111 2
25 40 6
25 170 6
25 116 4
25 42 6
26 66 -9
26 158 -2
26 104 9
26 98 -2
26 188 0
26 200 -2
26 118 -9
26 167 9
26 103 9
26 48 -9
26 238 3
26 137 10
26 125 -6
26 226 9
26 117 -10
26 73 -6
26 146 4
26 68 0
26 37 9
26 59 8
26 155 2
26 78 0
26 113 -8
26 123 -3
26 217 6
26 245 2
26 54 -10
26 33 9
26 240 9
26 229 -8
26 192 -6
26 50 -8
26 36 8
26 34 7
26 79 9
26 140 9
26 156 3
26 164 1
26 199 -9
26 214 -10
26 196 9
26 69 2
26 181 -2
26 168 10
26 101 1
26 97 -3
26 83 3
26 47 2
26 67 -8
26 209 -2
26 76 8
26 63 6
26 228 -9
26 85 -9
26 173 10
26 52 -4
26 241 1
26 120 -7
26 115 7
26 106 3
26 41 -3
26 93 -10
26 206 5
26 187 3
26 191 -6
26 172 3
26 185 6
26 180 9
26 27 -4
26 74 4
26 205 -9
26 165 -7
26 107 1
26 190 0
26 142 -8
26 29 8
26 55 -7
26 170 6
26 121 -3
26 82 -5
26 148 -8
26 225 -10
26 250 5
26 193 -3
26 233 -9
26 119 2
26 243 2
26 30 7
26 127 6
26 207 -10
26 81 -6
26 109 -4
26 223 3
26 195 -3
26 157 -5
26 166 1
26 84 -9
26 184 1
26 236 6
26 129 5
26 100 -3
26 218 -1
26 44 -10
26 219 3
26 242 2
26 204 -8
26 75 -4
26 221 2
26 28 -9
26 65 3
26 135 1
26 234 -9
26 147 -7
26 131 -10
26 178 7
26 153 -3
26 110 9
26 102 5
26 163 6
26 57 0
26 139 -10
26 136 -9
26 211 9
26 246 -10
26 46 0
26 171 6
27 116 -1
27 154 -6
27 164 5
27 242 -5
27 225 1
27 153 0
27 74 -2
27 170 2
27 46 -7
27 231 -10
27 80 -10
27 211 -4
27 158 9
27 241 8
27 101 -4
27 96 -4
27 196 8
27 227 1
27 38 5
27 91 5
27 67 -10
27 135 -2
27 107 -4
27 62 -4
27 97 7
27 199 -1
27 204 6
27 58 10
27 237 -1
27 180 6
27 175 0
27 109 8
27 168 -8
27 47 -8
27 29 -8
27 32 -1
27 99 -1
27 186 -4
27 220 -4
27 178 -2
27 128 -9
27 248 -5
27 121 -2
27 108 0
27 83 -4
27 52 -3
27 92 -7
27 34 -9
27 119 7
27 213 -2
27 185 9
27 89 -1
27 141 6
27 179 -9
27 45 4
27 201 9
27 200 6
27 163 -10
27 174 -6
27 87 -6
27 145 -6
27 209 4
27 159 -9
27 146 -7
27 176 1
27 243 -7
27 223 -2
27 76 10
27 136 8
27 149 2
27 54 -9
27 229 5
27 30 -4
27 78 3
27 247 -7
27 31 2
27 191 -3
27 130 -1
27 210 -8
27 82 1
27 63 -1
27 166 5
27 41 -9
27 53 -1
27 39 -4
27 100 5
27 51 1
27 181 -10
27 127 0
27 236 8
27 98 9
27 173 -9
27 167 -10
27 48 7
27 150 -5
27 217 -7
27 44 -3
27 103 -8
27 84 4
27 195 1
27 79 -9
27 105 8
27 171 -4
27 148 -4
27 218 0
27 50 0
27 138 1
27 226 -10
27 28 1
27 124 -7
27 245 -2
27 125 5
28 208 -6
28 76 4
28 216 1
28 115 10
28 139 3
28 107 -1
28 215 -10
28 72 -7
28 174 0
28 77 2
28 123 -8
28 68 1
28 182 7
28 147 10
28 231 -6
28 95 -8
28 104 9
28 181 1
28 220 9
28 211 6
28 73 3
28 148 3
28 150 1
28 246 -9
28 91 7
28 167 3
28 132 4
28 226 -5
28 177 -7
28 240 5
28 205 -5
28 243 0
28 156 6
28 96 7
28 157 8
28 35 -1
28 249 6
28 162 -6
28 209 3
28 40 -6
28 112 5
28 223 5
28 100 4
28 214 2
28 189 9
28 153 2
28 69 -8
28 178 5
28 207 4
28 176 10
28 93 -8
28 50 8
28 198 -10
28 241 8
28 80 -7
28 190 8
28 175 2
28 39 8
28 102 -5
28 141 3
28 149 -6
28 134 0
28 89 8
28 98 -2
28 239 -4
28 222 -4
28 122 5
28 234 0
28 97 6
28 61 5
28 145 -4
28 47 6
28 202 9
28 225 4
28 232 -10
28 59 6
28 133 -7
28 186 3
28 106 4
28 45 -1
28 201 -8
28 229 4
28 180 7
28 188 -10
28 130 -3
28 142 1
28 62 -4
28 163 -6
28 48 -2
28 121 9
28 152 9
28 87 -3
28 204 -4
28 196 0
28 213 7
28 135 -5
28 84 3
28 43 -5
28 120 6
28 185 10
28 54 0
28 105 -10
28 131 9
28 99 -6
28 137 7
28 155 -2
28 195 -2
28 74 3
28 129 10
28 36 -4
28 247 -8
28 238 -3
28 230 -6
28 169 -4
28 128 5
28 116 5
28 140 -8
28 161 -1
28 101 6
28 109 4
28 117 3
28 237 -1
29 53 -3
29 211 10
29 155 -8
29 91 8
29 238 7
29 104 2
29 201 -7
29 178 5
29 34 2
29 141 0
29 82 9
29 163 10
29 177 8
29 149 -5
29 38 4
29 102 -9
29 217 -10
29 188 2
29 145 -2
29 209 -1
29 206 3
29 218 3
29 107 6
29 72 -4
29 147 -5
29 170 7
29 175 3
29 184 1
29 197 10
29 176 -1
29 81 3
29 204 -2
29 250 -4
29 95 6
29 69 5
29 193 0
29 225 1
29 87 10
29 39 7
29 229 -7
29 205 9
29 182 -10
29 166 -3
29 131 -1
29 158 9
29 156 9
29 246 3
29 194 -3
29 244 -8
29 86 -10
29 129 -8
29 142 -2
29 127 -5
29 80 -7
29 99 10
29 192 5
29 60 -5
29 224 9
29 242 -8
29 58 1
29 65 4
29 41 10
29 226 4
29 56 -5
29 67 7
29 54 10
29 59 -9
29 48 4
29 96 -1
29 199 -2
29 105 4
29 61 -2
29 31 3
29 173 -6
29 191 -1
29 235 -2
29 140 -1
29 121 2
29 232 2
29 198 3
29 190 7
29 103 -6
29 46 8
29 114 -2
29 111 9
29 208 -6
29 90 -7
29 227 -3
29 84 6
29 231 10
29 196 -10
29 37 5
29 83 -5
29 168 4
29 126 -8
29 74 10
29 245 -10
29 76 6
29 189 -4
29 151 -1
29 30 -1
29 88 -8
29 159 8
29 68 2
29 154 -7
29 153 -8
29 94 -10
29 152 5
29 236 -6
29 97 5
29 213 -6
29 186 -3
29 55 7
30 248 3
30 242 0
30 149 9
30 250 5
30 231 -5
30 170 -7
30 112 10
30 159 -8
30 117 2
30 191 -5
30 120 2
30 226 2
30 181 3
30 69 2
30 219 3
30 152 8
30 115 -10
30 58 0
30 245 3
30 42 10
30 93 -5
30 121 1
30 34 9
30 232 -6
30 173 0
30 59 -7
30 161 8
30 75 -3
30 137 -1
30 140 -6
30 229 8
30 243 10
30 171 -7
30 185 0
30 214 -7
30 209 6
30 193 7
30 114 -9
30 246 -5
30 72 -6
30 87 6
30 36 -8
30 131 1
30 49 2
30 244 -3
30 92 8
30 249 -7
30 169 -2
30 155 8
30 239 -1
30 62 -5
30 55 -1
30 180 -7
30 195 4
30 220 5
30 100 -7
30 73 10
30 187 -5
30 35 -6
30 63 -10
30 175 -4
30 198 9
30 150 8
30 163 2
30 86 3
30 85 -3
30 125 9
30 83 1
30 207 3
30 33 5
30 154 -8
30 134 7
30 160 -7
30 177 -4
30 240 10
30 31 -2
30 147 -9
30 237 6
30 44 -8
30 108 2
30 79 1
30 164 4
30 213 3
30 77 -3
30 57 8
30 221 -9
30 109 -3
30 162 -6
30 46 4
30 61 -3
30 204 10
30 60 5
30 165 2
30 81 2
30 67 6
30 102 3
30 40 9
30 233 -4
30 189 8
30 116 8
30 157 -2
30 119 -5
30 132 -3
30 143 5
30 39 4
30 230 8
30 111 -4
30 105 10
31 90 -9
31 214 -10
31 147 -1
31 174 10
31 142 7
31 223 9
31 74 7
31 39 -6
31 170 2
31 45 4
31 144 1
31 101 -7
31 49 -4
31 76 -5
31 177 5
31 160 2
31 154 2
31 122 9
31 116 -7
31 210 -7
31 42 8
31 53 0
31 85 -7
31 237 -4
31 250 5
31 50 5
31 236 7
31 224 -8
31 193 1
31 192 -4
31 91 -6
31 79 -6
31 61 -1
31 230 -6
31 143 6
31 43 1
31 113 -3
31 248 -2
31 162 8
31 52 -3
31 60 8
31 47 -3
31 63 -9
31 107 8
31 225 -8
31 125 8
31 172 8
31 171 0
31 158 -10
31 35 7
31 218 0
31 112 -6
31 217 -3
31 184 -10
31 226 -7
31 240 2
31 69 3
31 247 -1
31 196 1
31 81 -5
31 92 -10
31 238 4
31 114 10
31 150 -5
31 46 7
31 72 -1
31 181 2
31 198 -9
31 121 -4
31 33 -8
31 59 -8
31 234 -10
31 152 -5
31 70 1
31 66 -3
31 203 2
31 131 3
31 200 -4
31 205 9
31 204 0
31 221 0
31 146 -8
31 208 -1
31 54 4
31 100 -10
31 141 -5
31 180 -5
31 216 -1
31 207 8
31 78 2
31 148 5
31 209 -1
31 235 -10
31 132 0
31 88 9
31 178 0
31 51 4
31 102 -10
31 229 -5
31 96 -6
31 173 3
31 227 -8
31 155 -5
31 124 -6
31 111 -3
31 249 -10
31 73 5
31 94 2
31 239 2
31 117 3
31 65 -6
31 130 10
31 57 5
31 211 -6
32 108 9
32 140 -10
32 37 0
32 90 -2
32 206 1
32 109 -2
32 111 6
32 214 -7
32 171 5
32 52 9
32 129 -3
32 224 6
32 146 -5
32 44 9
32 75 2
32 184 0
32 238 0
32 246 6
32 54 1
32 142 1
32 176 0
32 242 4
32 63 5
32 159 -3
32 208 -1
32 107 -10
32 221 -6
32 51 4
32 110 7
32 190 1
32 98 -10
32 235 4
32 96 8
32 174 -8
32 46 4
32 117 -5
32 135 -10
32 155 0
32 99 2
32 185 10
32 240 -4
32 222 8
32 38 -5
32 130 2
32 230 8
32 180 8
32 69 6
32 178 -1
32 41 -1
32 115 -7
32 234 -3
32 124 7
32 122 3
32 237 -10
32 233 2
32 215 -9
32 55 2
32 177 9
32 168 9
32 182 4
32 249 2
32 60 -6
32 86 -1
32 148 -2
32 227 -10
32 188 8
32 193 10
32 219 6
32 64 -3
32 236 2
32 67 -3
32 119 -4
32 33 -5
32 205 1
32 133 -4
32 102 -2
32 239 -1
32 138 7
32 195 3
32 211 8
32 225 1
32 76 4
32 100 2
32 104 8
32 175 7
32 34 3
32 154 -5
32 209 6
32 80 1
32 61 1
32 200 -10
32 113 -3
32 126 -6
32 241 9
32 247 1
32 105 -2
32 42 4
32 36 1
32 59 9
32 103 -8
32 194 8
32 70 -2
32 40 -1
32 172 -9
32 181 8
32 162 3
32 149 -2
32 229 10
32 150 10
32 39 -2
32 93 1
32 220 -6
32 78 4
32 179 -5
33 95 -3
33 231 6
33 89 -4
33 135 6
33 79 1
33 179 9
33 72 -4
33 49 5
33 58 6
33 165 8
33 88 -10
33 238 -2
33 140 -8
33 187 -2
33 234 -4
33 202 5
33 113 1
33 111 4
33 56 -7
33 141 -4
33 184 1
33 168 0
33 69 -3
33 64 6
33 41 -3
33 233 9
33 225 -8
33 205 -6
33 198 -4
33 90 4
33 55 4
33 132 -9
33 209 1
33 185 1
33 169 -4
33 121 6
33 138 -8
33 108 7
33 203 7
33 101 -2
33 119 -1
33 199 6
33 143 1
33 47 5
33 242 -5
33 73 -8
33 181 7
33 93 10
33 214 -5
33 180 -6
33 166 3
33 201 -9
33 162 2
33 105 10
33 65 8
33 53 10
33 244 7
33 87 6
33 57 3
33 63 6
33 177 -2
33 100 8
33 67 7
33 193 1
33 213 4
33 246 -6
33 147 10
33 237 5
33 243 7
33 174 8
33 159 9
33 76 1
33 150 7
33 227 6
33 117 8
33 126 2
33 163 3
33 173 5
33 92 -2
33 122 -2
33 156 10
33 191 3
33 223 2
33 77 -3
33 239 3
33 142 -1
33 216 -5
33 40 2
33 96 6
33 145 8
33 210 -4
33 120 -4
33 249 5
33 39 -9
33 211 0
33 61 -4
33 85 8
33 151 -3
33 99 -8
33 91 -5
33 172 -9
33 160 -4
33 158 8
33 204 -6
33 154 10
33 35 0
33 51 5
33 123 10
33 118 -9
33 218 -3
33 194 7
33 48 -9
33 103 6
33 80 -1
33 71 2
33 241 7
33 197 -6
33 161 8
33 192 -10
34 172 -5
34 249 -10
34 61 -6
34 94 5
34 63 -10
34 65 -9
34 188 1
34 179 -8
34 50 -9
34 121 -3
34 140 -7
34 135 -1
34 181 3
34 71 -10
34 182 1
34 46 -5
34 47 6
34 194 -2
34 55 -9
34 152 10
34 83 -4
34 87 8
34 178 -2
34 62 -3
34 57 5
34 169 9
34 96 -7
34 67 -8
34 212 10
34 95 -1
34 216 -9
34 108 7
34 76 5
34 49 1
34 42 4
34 221 10
34 118 -9
34 225 -5
34 234 10
34 125 -10
34 218 -9
34 90 -3
34 213 1
34 145 -2
34 138 -3
34 40 4
34 232 8
34 166 -5
34 77 -7
34 147 10
34 246 -5
34 154 -4
34 119 6
34 243 3
34 41 -1
34 191 0
34 48 -7
34 58 9
34 209 -1
34 59 -2
34 116 -8
34 189 -7
34 192 9
34 198 -4
34 53 -10
34 229 -7
34 54 -6
34 168 4
34 91 5
34 206 6
34 157 -9
34 187 9
34 127 1
34 56 8
34 200 -6
34 210 3
34 137 -10
34 35 2
34 244 -9
34 160 10
34 104 -8
34 84 8
34 199 -6
34 123 -9
34 64 -6
34 122 10
34 230 -9
34 165 0
34 93 4
34 240 -3
34 114 3
34 250 0
34 81 -7
34 222 10
34 224 1
34 102 2
34 52 8
34 220 -4
34 126 8
34 82 6
34 131 8
34 156 9
34 110 -2
34 161 8
35 195 9
35 77 -4
35 205 -10
35 193 -10
35 225 -5
35 141 -6
35 68 6
35 36 -5
35 183 8
35 227 -1
35 203 -1
35 61 4
35 175 -8
35 182 -8
35 143 2
35 129 2
35 238 0
35 171 -3
35 70 3
35 189 2
35 81 7
35 186 -9
35 137 8
35 47 9
35 228 -2
35 152 4
35 135 -4
35 37 -10
35 43 -4
35 85 10
35 67 3
35 140 -9
35 69 4
35 127 7
35 79 -9
35 109 1
35 181 7
35 234 -5
35 184 -3
35 142 4
35 84 -8
35 232 -5
35 51 -10
35 179 -10
35 110 7
35 72 -1
35 130 4
35 131 5
35 150 2
35 208 3
35 158 -3
35 188 -10
35 99 -4
35 207 -8
35 138 -3
35 123 -9
35 50 -6
35 215 0
35 124 -8
35 223 6
35 60 -5
35 66 9
35 40 -5
35 187 -8
35 59 -3
35 236 -2
35 75 0
35 128 -5
35 54 -7
35 198 -8
35 64 9
35 92 -5
35 216 7
35 245 -5
35 250 1
35 55 10
35 88 3
35 106 -2
35 71 -1
35 91 -2
35 101 -4
35 211 4
35 190 -7
35 178 -4
35 90 4
35 218 -6
35 235 -2
35 103 -7
35 224 3
35 114 10
35 96 -9
35 97 1
35 191 10
35 168 -7
35 147 -5
35 44 2
36 40 7
36 162 -9
36 164 0
36 190 9
36 176 4
36 81 -1
36 224 0
36 166 -10
36 84 -2
36 143 5
36 157 10
36 244 -8
36 87 -2
36 178 1
36 117 6
36 187 3
36 144 -6
36 68 -8
36 39 0
36 56 -4
36 43 -4
36 206 -6
36 100 -1
36 114 3
36 229 -1
36 95 -9
36 201 1
36 70 9
36 58 8
36 131 -5
36 99 -5
36 98 2
36 53 -3
36 121 3
36 120 -7
36 122 -4
36 161 5
36 113 3
36 221 -7
36 77 -4
36 175 -8
36 102 -1
36 38 7
36 130 4
36 214 -6
36 245 9
36 191 9
36 226 -8
36 125 -10
36 135 8
36 112 -10
36 227 10
36 186 -3
36 127 10
36 217 2
36 241 -3
36 235 -9
36 118 2
36 192 10
36 86 -9
36 154 -1
36 89 7
36 150 -3
36 195 -8
36 69 4
36 111 5
36 90 0
36 246 -8
36 73 -8
36 145 0
36 128 -3
36 180 3
36 236 -9
36 198 -4
36 132 3
36 41 -8
36 250 9
36 51 -4
36 196 -10
36 233 2
36 170 -10
36 66 -10
36 208 -9
36 205 5
36 181 -8
36 65 6
36 197 6
36 158 -4
36 174 -7
36 72 -5
36 88 3
36 183 -2
36 52 -10
36 49 -5
36 80 -1
36 242 -10
36 59 -10
36 184 -10
36 160 3
36 199 5
36 215 2
36 213 8
36 193 2
37 176 -2
37 152 -4
37 244 -9
37 75 10
37 91 -3
37 107 2
37 148 6
37 166 6
37 236 9
37 219 4
37 62 10
37 126 4
37 132 -2
37 102 5
37 239 9
37 104 8
37 86 -8
37 220 -1
37 66 9
37 88 -7
37 53 0
37 112 -1
37 245 -9
37 224 1
37 183 3
37 142 2
37 199 -9
37 113 -10
37 99 -10
37 44 0
37 120 9
37 210 4
37 69 -5
37 82 -10
37 78 -8
37 212 -2
37 227 -7
37 89 -6
37 87 -1
37 48 -5
37 106 2
37 180 -4
37 161 4
37 141 10
37 165 5
37 209 -10
37 128 -10
37 205 -10
37 59 -10
37 58 -6
37 229 -9
37 191 -5
37 181 0
37 217 -5
37 228 -9
37 226 4
37 146 5
37 90 3
37 96 4
37 144 9
37 159 10
37 85 -1
37 73 2
37 101 10
37 97 3
37 170 7
37 67 3
37 110 7
37 222 -4
37 156 -5
37 202 1
37 123 -8
37 84 -8
37 169 7
37 72 2
37 54 2
37 155 -6
37 108 5
37 131 1
37 153 5
37 163 4
37 55 -1
37 129 -4
37 190 1
37 197 5
37 240 -3
37 249 -4
37 235 10
37 175 -9
37 136 -7
37 231 -7
37 151 2
37 178 -1
37 103 4
37 200 -1
37 177 -10
37 68 -1
38 144 -8
38 241 4
38 53 -1
38 140 10
38 109 10
38 208 -4
38 49 3
38 51 8
38 205 -3
38 116 -2
38 77 -4
38 248 1
38 227 1
38 129 10
38 210 -5
38 48 -7
38 220 3
38 187 8
38 95 0
38 94 -5
38 41 10
38 145 5
38 44 -6
38 102 -3
38 226 -2
38 196 -6
38 186 -2
38 200 -7
38 223 -7
38 89 5
38 152 -2
38 153 -3
38 183 7
38 184 8
38 163 -6
38 212 7
38 189 3
38 216 5
38 169 0
38 55 0
38 106 -7
38 164 -9
38 178 0
38 119 -4
38 188 3
38 225 -3
38 131 -1
38 147 2
38 240 -5
38 132 5
38 83 -10
38 47 -6
38 242 0
38 232 -2
38 58 5
38 190 2
38 124 8
38 133 9
38 146 -7
38 162 4
38 60 8
38 67 5
38 201 5
38 134 -4
38 45 8
38 231 10
38 151 4
38 90 -6
38 141 8
38 229 3
38 167 -10
38 65 6
38 221 -8
38 121 -1
38 233 0
38 99 -4
38 80 3
38 211 9
38 203 -2
38 150 -8
38 249 8
38 218 1
38 215 7
38 185 -2
38 137 1
38 68 9
38 63 -5
38 250 -7
38 128 1
38 46 -3
38 39 8
38 182 -3
38 103 -6
38 159 3
38 93 -5
38 69 8
38 82 8
38 108 -9
38 171 8
38 202 6
38 122 -8
38 236 -2
38 50 10
38 40 -2
38 91 -3
39 183 8
39 42 -3
39 107 6
39 217 -4
39 77 0
39 96 -6
39 79 6
39 248 6
39 219 -2
39 234 1
39 192 5
39 71 -10
39 149 4
39 128 -9
39 104 -5
39 201 6
39 89 -2
39 85 3
39 119 0
39 224 5
39 164 -9
39 47 6
39 233 -4
39 195 10
39 206 7
39 126 -2
39 82 -7
39 123 3
39 138 -8
39 221 7
39 144 -9
39 99 -7
39 188 6
39 141 -7
39 70 -7
39 98 7
39 135 -7
39 61 -5
39 228 5
39 139 -4
39 67 -4
39 186 2
39 108 0
39 160 -10
39 116 10
39 103 -8
39 87 9
39 58 0
39 237 4
39 212 9
39 209 2
39 146 -2
39 63 -4
39 50 -4
39 202 9
39 204 0
39 66 -7
39 155 -5
39 245 -2
39 125 -6
39 102 -6
39 111 9
39 176 -4
39 45 0
39 95 0
39 88 -3
39 177 -4
39 133 -10
39 154 4
39 189 -4
39 81 10
39 199 1
39 211 6
39 180 -10
39 52 -2
39 136 -7
39 171 7
39 196 -7
39 159 8
39 168 6
39 84 10
39 55 -4
39 247 -2
39 242 0
39 181 5
39 112 -8
39 130 2
39 215 -10
39 147 -7
39 65 0
39 118 5
39 161 6
39 94 -2
39 210 10
39 105 9
39 207 8
39 178 10
39 239 2
39 115 -3
39 120 -10
39 165 10
39 232 -7
39 235 -6
39 244 -9
39 193 1
39 151 8
39 86 -3
39 124 3
39 226 -8
39 76 -9
39 166 4
39 68 6
39 113 -8
39 185 6
39 97 -6
39 57 -2
39 214 8
39 93 3
39 40 -4
39 51 -5
40 80 -1
40 248 -4
40 59 9
40 242 -7
40 236 1
40 117 1
40 180 -9
40 194 -7
40 106 5
40 139 10
40 164 5
40 228 -7
40 198 10
40 55 -8
40 191 0
40 201 -1
40 72 7
40 244 -8
40 208 4
40 138 6
40 128 9
40 142 4
40 101 -6
40 137 -3
40 79 -10
40 144 -8
40 207 -8
40 121 3
40 82 6
40 202 -1
40 49 0
40 238 3
40 91 -4
40 200 -1
40 127 -1
40 230 6
40 182 -4
40 92 6
40 212 -2
40 42 3
40 213 2
40 143 -4
40 56 7
40 130 -9
40 245 -6
40 216 9
40 131 9
40 66 9
40 46 0
40 113 5
40 195 6
40 189 8
40 41 2
40 247 2
40 174 -10
40 146 7
40 96 -3
40 151 9
40 78 2
40 219 -2
40 74 -2
40 153 7
40 204 10
40 45 7
40 67 -1
40 165 -1
40 100 9
40 145 -4
40 166 0
40 61 -3
40 122 3
40 97 -6
40 111 3
40 225 -10
40 135 2
40 196 7
40 123 -7
40 235 7
40 133 -5
40 50 3
40 89 -9
40 65 -10
40 64 2
40 221 -7
40 181 -5
40 156 -3
40 223 -4
40 95 -10
40 169 1
40 184 -2
40 48 -5
40 170 6
40 241 5
40 129 -5
40 118 9
40 160 3
40 98 2
40 192 6
40 178 -6
40 218 -6
40 211 1
40 232 0
40 102 -8
41 104 -2
41 205 -9
41 49 -8
41 152 -9
41 160 3
41 220 3
41 54 8
41 235 -9
41 51 -3
41 120 -1
41 189 -1
41 204 5
41 108 3
41 199 0
41 127 -2
41 246 -7
41 84 7
41 194 3
41 96 10
41 206 9
41 175 2
41 225 10
41 219 1
41 60 -10
41 86 -2
41 232 -7
41 221 4
41 183 -8
41 48 10
41 148 10
41 98 -5
41 136 6
41 78 -10
41 56 2
41 105 -5
41 83 4
41 208 6
41 146 -3
41 239 2
41 129 6
41 65 5
41 241 7
41 159 10
41 177 0
41 133 -10
41 207 -2
41 63 -8
41 149 -4
41 249 -5
41 64 8
41 126 -10
41 53 5
41 202 -4
41 46 8
41 61 -10
41 123 8
41 43 -9
41 244 1
41 186 -3
41 42 -8
41 161 -8
41 134 3
41 238 6
41 155 -3
41 71 5
41 95 -1
41 190 4
41 124 0
41 168 9
41 198 10
41 245 7
41 122 1
41 248 -7
41 74 5
41 144 -9
41 178 -9
41 230 -9
41 102 2
41 113 1
41 154 6
41 143 -5
41 222 2
41 164 10
41 181 3
41 73 3
41 191 -5
41 192 -2
41 195 -8
41 216 7
41 203 -10
41 82 -9
41 55 -7
41 236 2
41 173 1
41 170 -1
41 233 -4
41 130 0
41 234 -3
41 184 8
41 91 1
42 220 -10
42 88 -9
42 51 0
42 122 5
42 63 9
42 243 -8
42 147 -5
42 100 -3
42 70 -1
42 128 -8
42 242 0
42 178 -10
42 91 8
42 114 -3
42 185 8
42 58 -3
42 247 10
42 99 -4
42 66 -10
42 44 -6
42 120 9
42 140 3
42 107 -1
42 172 10
42 215 -6
42 202 5
42 224 10
42 180 -6
42 116 -9
42 182 6
42 239 -1
42 166 9
42 211 -3
42 174 2
42 176 -6
42 192 -9
42 77 1
42 113 8
42 181 -5
42 228 6
42 171 6
42 131 2
42 177 -3
42 198 1
42 154 3
42 170 -9
42 231 -7
42 214 -9
42 95 6
42 245 -8
42 126 4
42 199 -9
42 102 4
42 52 -2
42 187 3
42 108 -7
42 141 -3
42 137 10
42 57 2
42 89 -4
42 105 -7
42 165 -6
42 71 -2
42 119 8
42 241 2
42 188 7
42 175 6
42 235 -4
42 200 -2
42 67 -8
42 149 -6
42 152 -4
42 135 -3
42 86 -2
42 191 -1
42 90 9
42 103 1
42 162 3
42 209 8
42 143 3
42 98 1
42 222 0
42 132 10
42 81 -10
42 84 7
42 45 6
42 96 -9
42 230 3
42 54 2
42 223 7
42 153 7
42 217 -5
42 79 -8
42 158 6
42 142 -5
42 55 6
42 219 10
42 82 3
42 97 8
42 85 -8
42 56 -6
42 179 7
42 106 -8
42 59 2
42 110 -6
42 159 0
42 156 -5
42 130 -9
42 189 10
42 169 6
42 139 10
42 232 5
42 53 -8
42 112 0
42 104 -3
43 93 -2
43 137 6
43 135 0
43 164 3
43 194 -10
43 174 3
43 74 7
43 245 6
43 133 3
43 136 8
43 229 -9
43 184 10
43 241 -6
43 149 8
43 147 -6
43 145 -1
43 61 -1
43 192 -10
43 120 10
43 79 -2
43 201 7
43 95 -1
43 102 3
43 197 -2
43 146 0
43 142 10
43 213 5
43 105 1
43 108 10
43 203 -2
43 188 0
43 54 4
43 222 -8
43 44 -3
43 140 -5
43 224 -3
43 182 -7
43 48 3
43 100 -5
43 98 2
43 67 -8
43 131 5
43 94 9
43 170 -3
43 71 7
43 115 -7
43 66 -1
43 162 3
43 130 -1
43 193 9
43 165 -3
43 195 -6
43 112 3
43 160 1
43 233 -3
43 230 2
43 106 -10
43 163 1
43 99 -10
43 235 1
43 52 7
43 73 -8
43 80 3
43 114 1
43 85 -1
43 236 -4
43 69 -6
43 123 2
43 125 8
43 228 9
43 205 -4
43 189 -6
43 156 -3
43 177 -10
43 84 -5
43 221 8
43 223 0
43 249 3
43 175 -6
43 166 -7
43 231 -10
43 59 6
43 50 -7
43 154 6
43 76 -2
43 167 1
43 239 2
43 81 -9
43 196 1
43 90 6
43 237 8
43 62 3
43 63 -10
43 161 -4
43 83 -7
43 243 -3
43 56 4
43 172 -9
43 200 -7
43 121 10
43 220 10
43 250 -8
43 53 -6
43 179 -1
43 211 10
43 157 -9
43 216 0
44 239 -4
44 121 -10
44 244 10
44 245 -8
44 242 -7
44 97 7
44 102 2
44 222 2
44 146 1
44 174 3
44 188 10
44 214 -1
44 231 -9
44 117 -9
44 167 -5
44 81 -8
44 69 -9
44 68 -8
44 193 5
44 230 -4
44 134 10
44 186 -5
44 198 4
44 91 4
44 192 1
44 178 7
44 218 -6
44 89 -9
44 129 -9
44 63 10
44 211 1
44 71 8
44 59 -10
44 250 6
44 237 1
44 130 7
44 206 -2
44 166 -3
44 101 -9
44 111 0
44 118 9
44 195 9
44 88 4
44 177 -10
44 217 -2
44 180 8
44 131 4
44 123 -6
44 50 -9
44 149 7
44 233 -8
44 120 -8
44 158 10
44 73 7
44 141 5
44 110 9
44 93 0
44 190 6
44 65 -9
44 90 -5
44 116 -7
44 171 1
44 51 9
44 209 -5
44 170 -6
44 136 0
44 172 0
44 139 8
44 127 7
44 72 -5
44 84 10
44 145 0
44 249 -9
44 133 5
44 185 -3
44 176 3
44 232 1
44 213 -8
44 156 1
44 235 0
44 173 5
44 162 -2
44 115 9
44 234 -5
44 105 5
44 215 0
44 138 0
44 106 -3
44 78 -6
44 113 1
44 54 3
44 248 -6
44 47 -3
44 56 -10
44 228 -5
44 87 2
44 181 -9
44 144 -10
44 109 10
44 219 -1
44 204 5
44 86 2
45 167 -5
45 135 -9
45 84 -6
45 89 7
45 150 -7
45 162 7
45 190 -5
45 177 -9
45 229 0
45 197 4
45 49 4
45 128 -8
45 138 -6
45 107 -4
45 118 -10
45 124 -9
45 139 -5
45 213 -1
45 61 10
45 47 4
45 120 -5
45 59 -8
45 159 7
45 249 3
45 183 -7
45 136 -3
45 158 6
45 127 -5
45 196 -8
45 184 -7
45 244 -2
45 212 8
45 203 0
45 175 -7
45 99 9
45 219 -2
45 208 10
45 176 2
45 198 -9
45 174 2
45 102 -4
45 173 -10
45 48 -3
45 247 4
45 242 3
45 93 7
45 71 1
45 182 -3
45 225 -3
45 60 5
45 105 -9
45 83 -8
45 206 3
45 210 0
45 76 5
45 121 6
45 54 -8
45 146 2
45 154 2
45 96 1
45 67 -4
45 164 -5
45 237 1
45 209 -10
45 110 -9
45 223 -4
45 46 -6
45 142 -9
45 186 2
45 221 3
45 123 2
45 140 -10
45 73 -5
45 250 -1
45 101 -9
45 166 5
45 228 8
45 119 -2
45 192 -8
45 69 -7
45 74 7
45 226 -6
45 56 -2
45 211 0
45 100 0
45 68 -4
45 153 -5
45 94 5
45 133 -3
45 199 2
45 220 8
45 248 7
45 106 5
45 148 -2
45 63 10
45 65 -2
45 90 1
45 82 3
45 234 2
45 114 3
45 144 -5
45 70 1
45 169 3
45 149 -8
45 243 3
45 163 2
45 204 8
46 164 3
46 145 6
46 214 -8
46 235 3
46 74 6
46 241 9
46 182 -3
46 128 1
46 136 -5
46 71 8
46 76 6
46 190 3
46 123 -10
46 63 0
46 158 7
46 65 -8
46 206 -8
46 105 2
46 222 -8
46 242 7
46 184 -3
46 224 -8
46 233 0
46 73 0
46 137 9
46 129 -10
46 244 -10
46 209 8
46 58 4
46 180 1
46 97 -7
46 100 5
46 210 -8
46 250 -2
46 195 4
46 243 6
46 124 5
46 108 3
46 161 7
46 146 10
46 230 -7
46 88 6
46 202 -7
46 152 5
46 221 3
46 247 2
46 64 -4
46 234 -5
46 166 10
46 199 -2
46 62 -6
46 81 -4
46 217 -7
46 228 4
46 50 -5
46 215 6
46 193 -2
46 160 -10
46 75 2
46 83 -9
46 77 5
46 201 -9
46 189 -7
46 55 8
46 103 4
46 225 3
46 147 9
46 47 4
46 67 9
46 96 -9
46 163 -2
46 229 -2
46 120 -4
46 185 -7
46 95 -1
46 51 7
46 148 2
46 177 9
46 173 0
46 151 0
46 80 5
46 219 1
46 238 8
46 156 3
46 121 2
46 59 -2
46 56 8
46 168 5
46 231 -4
46 249 10
46 53 0
46 52 1
46 60 5
46 197 -4
46 94 -4
46 69 8
46 157 7
46 86 -10
46 125 6
46 227 -5
46 223 -3
46 191 8
46 170 -10
46 246 1
46 114 -2
46 111 0
46 66 -8
46 115 -7
47 114 -9
47 54 8
47 247 10
47 69 -2
47 192 -8
47 115 5
47 80 -2
47 160 -6
47 87 9
47 210 1
47 105 6
47 58 -2
47 179 10
47 215 -5
47 82 -9
47 67 -2
47 129 -3
47 93 -1
47 180 -3
47 156 1
47 116 -8
47 68 5
47 110 -4
47 166 -10
47 217 5
47 107 -7
47 164 6
47 201 -1
47 174 -8
47 132 7
47 203 -7
47 96 -2
47 208 -10
47 146 -2
47 155 -9
47 152 7
47 59 -8
47 189 3
47 51 7
47 125 -6
47 190 3
47 171 -5
47 231 6
47 84 7
47 143 -5
47 62 -5
47 71 2
47 124 -2
47 182 5
47 57 -1
47 183 5
47 212 -4
47 92 1
47 206 -7
47 135 0
47 213 -6
47 191 -2
47 120 0
47 250 6
47 176 2
47 104 10
47 209 8
47 216 5
47 108 3
47 112 6
47 56 -9
47 157 -8
47 205 -8
47 66 8
47 140 3
47 88 6
47 60 -9
47 165 -5
47 49 2
47 249 7
47 240 -8
47 55 -9
47 134 -9
47 113 6
47 219 8
47 79 1
47 245 -9
47 122 -8
47 101 0
47 232 -7
47 233 -9
47 248 -1
47 86 4
47 103 4
47 90 5
47 142 -3
47 226 -9
47 149 9
47 130 0
47 163 2
47 76 -3
47 187 -5
47 244 0
47 169 9
47 128 -10
47 89 -1
47 181 -8
47 65 10
47 168 5
47 220 3
47 131 7
47 238 -3
47 154 5
47 145 4
48 122 -8
48 107 10
48 136 -3
48 146 5
48 108 -3
48 227 0
48 199 -7
48 58 5
48 104 -1
48 91 3
48 249 -2
48 147 -8
48 134 -2
48 241 -10
48 129 -5
48 100 7
48 50 2
48 240 -1
48 206 -10
48 94 9
48 65 -10
48 142 10
48 110 9
48 200 0
48 180 -2
48 148 -5
48 178 -3
48 64 -3
48 202 7
48 118 -5
48 153 10
48 59 -2
48 131 -10
48 244 10
48 245 -10
48 112 0
48 219 -5
48 185 -9
48 54 -5
48 207 2
48 212 3
48 166 3
48 213 8
48 195 -1
48 168 10
48 224 6
48 52 -8
48 121 -8
48 135 8
48 173 -9
48 165 -6
48 106 5
48 126 -2
48 232 -5
48 139 -4
48 238 6
48 216 1
48 86 7
48 163 6
48 89 -5
48 70 -8
48 242 -10
48 151 6
48 198 -10
48 167 10
48 92 5
48 164 -2
48 170 -7
48 133 10
48 96 -3
48 203 -1
48 205 -10
48 123 -6
48 78 6
48 150 -1
48 137 -8
48 175 -9
48 172 0
48 115 0
48 186 -1
48 95 1
48 53 -5
48 211 6
48 184 3
48 143 -4
48 101 -9
48 97 -4
48 233 -9
48 75 0
48 76 2
48 210 10
48 114 -2
48 183 9
48 239 10
48 229 2
48 182 3
48 144 9
48 79 10
48 247 1
48 63 -9
48 152 4
48 157 -5
48 225 3
48 171 -2
48 98 -9
49 206 -6
49 140 2
49 190 -6
49 67 10
49 76 9
49 115 -8
49 123 10
49 122 2
49 72 1
49 65 1
49 186 10
49 78 -7
49 239 -2
49 248 -8
49 214 -8
49 169 5
49 145 -10
49 56 9
49 112 -10
49 74 -8
49 131 10
49 84 0
49 50 2
49 134 -10
49 118 -8
49 94 -5
49 237 -4
49 198 -2
49 225 0
49 153 4
49 138 2
49 199 3
49 130 -2
49 155 -7
49 75 2
49 111 -10
49 164 0
49 229 3
49 232 -7
49 109 9
49 117 -9
49 231 5
49 126 7
49 59 8
49 166 1
49 87 9
49 143 6
49 150 9
49 139 -10
49 192 8
49 230 1
49 146 8
49 119 6
49 189 5
49 178 -8
49 204 3
49 176 -2
49 81 2
49 224 7
49 227 -7
49 151 9
49 219 1
49 51 -3
49 120 6
49 108 9
49 235 4
49 223 -6
49 71 -8
49 247 -9
49 222 5
49 128 -5
49 102 -9
49 80 3
49 183 -6
49 170 -5
49 161 -2
49 107 10
49 202 4
49 73 -9
49 77 2
49 63 -6
49 245 3
49 228 -7
49 215 8
49 95 -4
49 238 1
49 196 4
49 127 -3
49 64 6
49 93 -7
49 142 10
49 113 -7
49 184 3
49 147 -1
49 171 1
49 182 -4
49 193 3
49 241 3
49 137 -5
49 162 -8
49 69 -3
49 53 -1
49 90 9
50 123 -8
50 168 0
50 138 -7
50 98 -10
50 85 5
50 247 9
50 118 10
50 171 -9
50 208 -9
50 136 0
50 201 1
50 153 -9
50 233 -3
50 190 -10
50 225 5
50 224 -2
50 162 8
50 119 -6
50 52 -6
50 121 5
50 157 -1
50 196 4
50 200 -1
50 86 -10
50 226 9
50 101 0
50 83 -2
50 89 10
50 91 -9
50 197 9
50 99 -5
50 70 4
50 249 -1
50 117 -6
50 124 -2
50 179 -8
50 56 2
50 59 1
50 130 -4
50 80 -5
50 231 -3
50 57 -10
50 54 -4
50 146 4
50 203 -4
50 147 -2
50 120 0
50 242 -6
50 72 2
50 106 -2
50 199 4
50 192 -4
50 198 -8
50 221 1
50 145 -6
50 81 7
50 55 5
50 139 -10
50 151 -5
50 234 -10
50 94 -3
50 209 3
50 116 0
50 126 -6
50 148 1
50 163 -7
50 228 6
50 137 2
50 219 -1
50 167 -7
50 76 -9
50 178 -6
50 214 -7
50 67 -5
50 112 2
50 103 7
50 186 -5
50 110 -10
50 222 7
50 62 -2
50 90 8
50 95 -5
50 232 8
50 65 7
50 166 2
50 229 -3
50 149 2
50 122 10
50 135 -9
50 127 -2
50 154 -2
50 236 6
51 89 4
51 88 2
51 79 -2
51 144 10
51 233 -6
51 100 -10
51 211 3
51 91 9
51 68 -1
51 181 2
51 140 -3
51 215 1
51 198 -1
51 172 6
51 197 6
51 174 -7
51 74 -10
51 52 2
51 159 -10
51 200 -5
51 231 -1
51 199 4
51 246 -6
51 84 -6
51 116 0
51 148 5
51 95 10
51 156 0
51 106 9
51 210 -4
51 183 -7
51 168 -2
51 176 10
51 128 9
51 54 8
51 132 -7
51 62 -9
51 99 -10
51 135 3
51 124 10
51 151 1
51 147 3
51 235 7
51 75 2
51 90 2
51 118 2
51 160 7
51 126 -7
51 242 -5
51 101 8
51 161 -3
51 111 -9
51 219 -5
51 141 0
51 158 1
51 248 -9
51 204 7
51 237 3
51 184 -6
51 133 8
51 71 -8
51 243 9
51 169 -6
51 202 -7
51 117 -9
51 63 -3
51 185 0
51 173 0
51 103 -2
51 192 -9
51 208 5
51 166 -9
51 82 -4
51 195 5
51 153 -8
51 129 1
51 218 8
51 178 3
51 154 10
51 139 9
51 86 8
51 239 6
51 146 6
51 220 -3
51 228 -10
51 240 5
51 67 7
51 213 -2
51 247 1
51 230 -10
51 216 -9
51 162 -9
51 186 -2
51 175 5
51 163 1
51 73 10
51 227 -2
51 120 -2
51 193 -7
51 164 9
51 131 7
52 127 4
52 204 -5
52 60 4
52 158 8
52 235 -6
52 230 5
52 244 4
52 153 -4
52 228 -1
52 118 4
52 126 -6
52 125 10
52 242 3
52 216 -3
52 128 6
52 171 2
52 189 -7
52 64 2
52 179 -7
52 89 1
52 61 -2
52 184 -1
52 250 7
52 157 1
52 198 -3
52 142 -5
52 232 -5
52 54 7
52 193 -3
52 191 -10
52 196 -8
52 182 4
52 77 8
52 57 -1
52 85 3
52 148 4
52 187 2
52 71 3
52 116 -3
52 110 -3
52 147 -9
52 224 4
52 73 -10
52 169 9
52 205 -6
52 105 -9
52 84 2
52 90 3
52 69 0
52 181 9
52 75 -9
52 185 9
52 176 6
52 188 1
52 177 8
52 141 10
52 214 -6
52 109 0
52 88 -5
52 236 -8
52 129 -6
52 78 7
52 152 6
52 239 0
52 103 8
52 225 -10
52 137 -7
52 149 -5
52 161 1
52 240 3
52 107 10
52 122 1
52 247 -8
52 160 -8
52 81 -5
52 97 -1
52 154 -5
52 170 9
52 135 10
52 199 -1
52 195 0
52 59 5
52 70 -6
52 166 -10
52 174 -4
52 133 6
52 87 10
52 173 7
52 123 -6
52 200 -6
52 186 9
52 113 0
52 53 9
52 222 -5
52 197 5
52 162 5
52 96 2
52 229 -9
52 175 -4
52 144 10
52 112 -4
52 231 -10
52 143 2
52 98 9
53 204 8
53 104 1
53 97 3
53 155 -3
53 74 5
53 100 -1
53 187 5
53 228 -9
53 91 -5
53 58 1
53 93 8
53 131 -6
53 153 5
53 134 -6
53 201 5
53 67 -1
53 182 -7
53 132 -10
53 217 6
53 178 6
53 202 3
53 142 -7
53 82 -7
53 193 1
53 223 -6
53 233 -6
53 176 -8
53 121 2
53 59 8
53 158 9
53 65 1
53 179 5
53 197 -1
53 60 -10
53 76 9
53 73 0
53 127 -2
53 90 6
53 63 -5
53 241 4
53 56 10
53 174 -7
53 128 2
53 133 8
53 83 -8
53 156 9
53 149 0
53 92 2
53 234 -10
53 72 -7
53 123 -1
53 185 4
53 135 -7
53 248 -9
53 213 9
53 239 6
53 146 -2
53 219 -6
53 236 -6
53 208 9
53 69 0
53 113 -4
53 107 4
53 170 1
53 229 -3
53 106 8
53 245 -10
53 102 -9
53 88 -5
53 152 9
53 94 -5
53 85 1
53 115 9
53 145 7
53 235 4
53 222 -8
53 62 9
53 232 -3
53 61 -8
53 183 -6
53 218 7
53 159 -3
53 55 1
53 181 8
53 101 9
53 171 -7
53 177 -5
53 157 -3
53 214 9
53 175 -2
53 130 -3
53 95 7
53 75 -10
54 77 -2
54 241 2
54 163 3
54 65 -6
54 103 -9
54 89 -8
54 91 3
54 62 -5
54 206 9
54 113 1
54 154 -10
54 213 -2
54 194 6
54 164 -7
54 207 -10
54 197 -10
54 130 0
54 133 2
54 191 -6
54 78 -6
54 151 3
54 201 -7
54 222 2
54 125 8
54 150 10
54 239 -8
54 101 -3
54 73 10
54 129 1
54 140 6
54 66 0
54 221 4
54 58 4
54 59 -1
54 192 -2
54 232 10
54 83 -1
54 195 -7
54 172 -9
54 121 1
54 209 -6
54 159 -8
54 102 -7
54 116 -7
54 188 2
54 88 6
54 175 -5
54 109 6
54 104 6
54 142 8
54 167 -9
54 100 -4
54 186 -7
54 99 -5
54 235 -4
54 123 2
54 87 5
54 229 -6
54 96 3
54 61 8
54 158 -5
54 97 -9
54 63 8
54 98 7
54 153 -10
54 215 -6
54 122 4
54 223 -6
54 93 -9
54 135 -6
54 139 6
54 183 0
54 132 0
54 218 0
54 115 10
54 214 -8
54 250 -4
54 187 4
54 185 5
54 180 7
54 71 8
54 55 1
54 75 4
54 69 -6
54 242 10
54 247 2
54 200 -2
54 165 -8
54 160 7
54 143 -7
54 243 -5
54 156 -8
54 57 0
54 82 -10
54 203 -10
54 131 3
54 234 -4
54 212 -1
54 226 0
54 216 4
55 144 5
55 242 9
55 241 0
55 152 0
55 190 1
55 138 -5
55 208 6
55 108 3
55 73 7
55 68 -5
55 90 3
55 183 5
55 204 5
55 244 -5
55 83 7
55 121 -1
55 75 4
55 187 -7
55 65 1
55 201 2
55 114 7
55 235 7
55 107 6
55 238 -10
55 71 -7
55 158 -3
55 125 -2
55 225 -2
55 246 -1
55 100 7
55 166 3
55 124 3
55 64 1
55 61 -9
55 207 -9
55 116 -8
55 151 2
55 173 -2
55 127 -7
55 227 7
55 58 -2
55 243 7
55 140 -2
55 56 1
55 60 1
55 104 -9
55 126 6
55 250 8
55 226 -5
55 216 -5
55 185 8
55 86 3
55 142 8
55 196 5
55 105 -7
55 182 2
55 206 2
55 129 5
55 178 -2
55 99 1
55 70 9
55 117 7
55 112 5
55 57 -6
55 156 4
55 145 -9
55 95 -5
55 180 -2
55 220 5
55 118 -6
55 168 -1
55 233 3
55 72 8
55 193 8
55 239 6
55 189 6
55 137 2
55 97 6
55 106 1
55 122 -7
55 229 -3
55 81 6
55 63 -8
55 87 -10
55 224 -1
55 217 -9
55 240 9
55 184 3
56 92 4
56 185 4
56 250 2
56 217 -3
56 163 3
56 157 3
56 120 -8
56 177 -7
56 117 -4
56 228 4
56 219 4
56 235 5
56 156 6
56 116 -3
56 141 7
56 224 5
56 71 7
56 152 1
56 126 0
56 168 -3
56 124 7
56 159 0
56 214 4
56 123 0
56 110 7
56 149 9
56 200 -2
56 204 -6
56 233 9
56 96 -2
56 206 -7
56 101 5
56 105 6
56 87 -6
56 140 8
56 210 9
56 201 -4
56 106 -1
56 89 -7
56 57 3
56 209 -1
56 190 -3
56 128 -5
56 91 3
56 248 -10
56 220 4
56 175 -10
56 81 -6
56 133 -10
56 182 0
56 188 -5
56 184 5
56 66 -10
56 197 -1
56 138 -9
56 68 -9
56 243 -4
56 227 -9
56 186 1
56 161 9
56 60 9
56 229 -10
56 64 2
56 113 -3
56 127 1
56 240 -7
56 132 9
56 155 -8
56 226 6
56 236 5
56 164 4
56 213 9
56 111 8
56 237 10
56 125 0
56 208 -9
56 93 3
56 90 -4
56 221 -8
56 203 -3
56 119 9
56 145 0
56 115 -6
56 63 -2
56 136 3
56 104 0
56 174 0
56 246 0
56 139 -1
56 79 1
56 172 9
56 241 6
56 160 2
56 82 -6
56 225 -9
56 69 -10
56 80 6
56 191 3
56 195 8
57 104 6
57 81 10
57 110 -2
57 224 -2
57 189 0
57 71 -8
57 176 9
57 187 -10
57 228 1
57 145 6
57 199 4
57 134 -5
57 160 -2
57 148 6
57 139 -1
57 133 -10
57 165 3
57 226 8
57 123 10
57 151 2
57 87 -1
57 234 8
57 103 3
57 99 -3
57 85 4
57 174 -10
57 210 7
57 66 9
57 241 -5
57 170 -5
57 230 5
57 221 -7
57 208 -4
57 149 2
57 121 1
57 235 5
57 91 4
57 90 -9
57 68 -3
57 161 -2
57 146 -7
57 218 9
57 229 2
57 244 9
57 143 -7
57 153 -4
57 84 -4
57 183 6
57 206 -6
57 73 5
57 155 10
57 163 -10
57 197 3
57 127 7
57 217 8
57 86 -10
57 109 -3
57 164 5
57 175 2
57 214 5
57 93 -5
57 245 -1
57 204 10
57 216 -10
57 194 2
57 75 4
57 186 -10
57 111 2
57 232 -4
57 156 -5
57 220 3
57 89 -8
57 237 0
57 96 2
57 95 -6
57 83 -10
57 250 2
57 114 2
57 124 3
57 248 -7
57 97 -4
57 64 -9
57 158 6
57 88 0
57 223 -9
57 152 -4
57 195 9
57 207 -9
57 238 2
57 167 8
57 72 -5
57 227 4
57 171 -3
57 122 1
57 243 4
57 137 -5
57 62 6
57 120 -4
57 201 -10
57 58 9
58 109 -2
58 202 -9
58 99 7
58 103 1
58 250 5
58 122 6
58 171 -5
58 117 6
58 149 -6
58 166 1
58 209 -3
58 144 -3
58 123 -10
58 108 6
58 198 0
58 106 -8
58 87 7
58 95 7
58 199 5
58 230 -10
58 105 -7
58 82 -4
58 175 9
58 73 -3
58 97 -10
58 159 -3
58 96 10
58 72 4
58 218 -10
58 141 -4
58 194 8
58 77 6
58 233 -6
58 71 3
58 84 1
58 94 -4
58 231 4
58 79 2
58 107 -4
58 130 -1
58 219 -2
58 208 5
58 215 -10
58 111 3
58 145 8
58 216 -5
58 59 3
58 214 7
58 183 1
58 113 -10
58 146 7
58 70 0
58 92 -3
58 189 6
58 226 -10
58 163 9
58 156 0
58 112 -10
58 61 3
58 190 -10
58 139 0
58 181 -4
58 168 -4
58 133 3
58 81 9
58 90 -6
58 228 -7
58 86 10
58 200 -10
58 63 -10
58 201 -9
58 132 1
58 177 -10
58 160 6
58 212 -1
58 207 -4
58 74 -9
58 62 -3
58 188 -10
58 124 2
58 206 4
58 169 7
58 210 -10
58 120 7
58 115 -4
58 164 -9
58 237 -10
58 154 0
58 247 3
58 246 -1
58 85 8
58 89 5
58 242 -1
58 165 8
58 76 -10
58 193 -8
58 161 -9
58 127 -7
58 185 -3
58 187 -1
58 225 1
59 77 -10
59 62 6
59 233 -5
59 227 -7
59 88 -8
59 128 -9
59 194 1
59 139 -9
59 206 7
59 246 8
59 205 7
59 242 -8
59 218 -6
59 71 1
59 162 10
59 137 -5
59 215 1
59 226 1
59 220 -2
59 232 4
59 171 8
59 135 -2
59 192 1
59 193 5
59 188 3
59 66 -7
59 224 -4
59 165 8
59 127 7
59 75 -1
59 153 7
59 177 7
59 169 -6
59 160 -9
59 87 6
59 163 -10
59 96 1
59 219 2
59 118 1
59 211 -9
59 155 10
59 105 -4
59 181 1
59 63 5
59 76 -2
59 249 -5
59 140 1
59 90 -5
59 245 10
59 164 -1
59 115 7
59 158 -5
59 123 2
59 207 -5
59 179 4
59 189 -2
59 150 5
59 85 -10
59 143 1
59 197 3
59 129 -9
59 112 -5
59 149 -5
59 173 -2
59 196 -9
59 109 -6
59 146 -6
59 138 5
59 208 0
59 191 0
59 156 -10
59 198 3
59 73 -9
59 114 6
59 235 -3
59 110 -10
59 78 6
59 248 -6
59 89 10
59 86 5
59 217 -9
59 201 -3
59 74 5
59 134 2
59 239 -8
59 172 -4
59 80 7
59 186 1
59 119 7
59 247 3
59 102 9
59 83 0
59 213 -9
59 141 2
60 172 -3
60 228 7
60 148 -6
60 234 5
60 87 3
60 163 7
60 117 -6
60 124 2
60 135 4
60 216 -6
60 85 -6
60 80 -6
60 165 3
60 209 -9
60 77 2
60 109 10
60 63 3
60 115 -10
60 105 0
60 244 10
60 153 5
60 145 -6
60 64 3
60 180 7
60 195 0
60 243 -7
60 106 -8
60 225 7
60 247 -6
60 213 4
60 235 -7
60 72 10
60 96 4
60 130 8
60 143 -5
60 129 3
60 112 3
60 227 1
60 155 6
60 229 5
60 215 6
60 238 5
60 61 3
60 121 2
60 240 -10
60 140 8
60 122 5
60 113 1
60 206 9
60 157 9
60 81 -6
60 144 -2
60 107 1
60 142 9
60 84 -3
60 173 -9
60 191 -6
60 141 -5
60 123 2
60 207 6
60 239 -1
60 248 0
60 232 -8
60 202 7
60 226 1
60 222 4
60 95 -8
60 104 5
60 189 5
60 133 -2
60 192 9
60 187 -9
60 224 0
60 166 -9
60 158 -10
60 190 6
60 118 9
60 114 8
60 127 -10
60 203 4
60 101 5
60 170 10
60 221 -7
60 245 8
60 97 -2
60 164 5
60 176 0
60 128 8
61 105 6
61 144 3
61 123 -8
61 85 9
61 250 -1
61 226 -4
61 179 -7
61 154 4
61 231 3
61 151 -1
61 163 -9
61 145 10
61 153 -2
61 67 6
61 101 9
61 128 9
61 138 1
61 165 -5
61 141 6
61 74 -1
61 146 -4
61 205 1
61 89 2
61 247 10
61 157 1
61 158 -1
61 90 3
61 72 0
61 180 0
61 236 1
61 80 -7
61 82 -10
61 207 3
61 177 8
61 150 -7
61 166 6
61 143 -6
61 217 4
61 244 9
61 96 1
61 97 5
61 181 6
61 83 1
61 171 7
61 237 -10
61 224 -7
61 197 -5
61 195 -5
61 249 7
61 65 -7
61 99 -5
61 135 10
61 87 -8
61 111 2
61 193 6
61 234 1
61 133 -9
61 142 -3
61 63 2
61 200 10
61 106 -6
61 209 -3
61 118 -7
61 147 -9
61 213 -3
61 122 -3
61 100 -3
61 221 -8
61 131 10
61 176 8
61 79 1
61 235 0
61 240 -5
61 84 -10
61 215 3
61 108 1
61 64 3
61 126 9
61 232 2
61 81 -6
61 93 8
61 233 -6
61 110 -7
61 102 8
61 161 5
61 210 -1
61 216 -10
61 227 -8
61 225 -9
61 211 -9
61 184 -4
61 119 -1
61 76 0
61 228 8
61 189 -8
61 183 -7
61 206 2
61 248 10
62 231 9
62 88 3
62 209 -4
62 190 -5
62 191 0
62 106 -3
62 169 4
62 100 -1
62 234 -1
62 82 5
62 161 9
62 145 7
62 66 -8
62 238 3
62 86 7
62 182 -8
62 67 2
62 83 6
62 193 -6
62 93 -7
62 171 -1
62 240 2
62 197 -6
62 166 2
62 199 9
62 195 -2
62 229 10
62 69 -10
62 134 8
62 70 2
62 230 2
62 142 7
62 104 3
62 248 0
62 123 6
62 117 7
62 73 10
62 245 9
62 243 4
62 222 5
62 151 -1
62 132 -1
62 127 -6
62 77 -8
62 157 -3
62 108 -1
62 105 -8
62 189 2
62 125 -2
62 119 3
62 63 3
62 225 6
62 242 3
62 181 -1
62 115 2
62 187 -1
62 236 5
62 98 -8
62 153 -3
62 233 6
62 124 -3
62 78 -9
62 122 3
62 164 -1
62 219 -1
62 155 -4
62 68 -5
62 247 9
62 211 6
62 135 5
62 109 -9
62 220 7
62 205 -7
62 71 8
62 137 -5
62 223 -1
62 200 1
62 90 -7
62 188 -2
62 85 2
62 221 -10
62 201 -6
62 126 -10
62 198 5
62 144 -10
62 96 5
62 130 9
62 203 -10
62 214 -4
62 131 3
62 129 -7
63 155 -6
63 207 -8
63 164 3
63 219 2
63 204 -4
63 156 -1
63 93 4
63 184 -7
63 200 -2
63 151 -2
63 172 8
63 144 -6
63 186 4
63 131 10
63 178 0
63 185 4
63 214 1
63 71 -2
63 210 4
63 203 -5
63 232 -1
63 245 1
63 116 -8
63 133 6
63 82 6
63 235 9
63 246 -9
63 163 -7
63 238 -5
63 92 -10
63 87 1
63 222 -9
63 236 10
63 199 -7
63 109 -3
63 102 -2
63 201 5
63 180 6
63 138 -7
63 247 -6
63 154 -6
63 139 -7
63 137 9
63 166 -6
63 130 -2
63 174 4
63 85 -5
63 121 -8
63 142 4
63 140 -7
63 228 2
63 160 -4
63 221 -4
63 96 -2
63 77 10
63 105 9
63 80 6
63 161 7
63 181 -2
63 84 9
63 243 5
63 134 -4
63 231 -4
63 97 1
63 237 8
63 135 -8
63 91 -6
63 229 -2
63 213 10
63 110 0
63 241 8
63 86 5
63 225 -8
63 118 10
63 146 5
63 239 -8
63 122 -3
63 230 -1
63 173 -6
63 75 -2
63 234 -1
63 224 7
63 218 -4
63 94 0
63 176 5
63 127 0
63 192 8
63 152 8
63 190 1
63 120 6
63 188 -8
63 168 -2
63 78 -8
63 145 -8
64 233 7
64 246 7
64 199 -4
64 200 5
64 150 3
64 183 -1
64 139 -6
64 214 4
64 250 2
64 228 -2
64 202 2
64 227 -3
64 127 10
64 134 6
64 117 -4
64 142 5
64 218 7
64 118 10
64 94 7
64 168 -9
64 167 10
64 193 8
64 141 6
64 231 -5
64 166 -1
64 152 -7
64 73 5
64 115 9
64 99 7
64 123 -5
64 210 4
64 113 4
64 149 6
64 181 9
64 96 -3
64 222 0
64 119 3
64 171 5
64 138 5
64 135 -3
64 204 -8
64 179 7
64 203 -8
64 98 -1
64 72 -9
64 220 10
64 108 1
64 201 -9
64 215 -6
64 154 5
64 176 0
64 226 -4
64 217 4
64 219 7
64 240 9
64 84 -4
64 161 -9
64 82 -4
64 93 3
64 156 -5
64 237 0
64 107 5
64 124 7
64 180 10
64 177 -2
64 90 3
64 76 5
64 121 10
64 236 -1
64 88 8
64 79 4
64 178 -6
64 137 -1
64 145 10
64 68 10
64 131 5
64 206 -7
64 91 10
64 209 -10
64 148 -6
64 125 -7
64 197 -4
64 182 2
64 143 -10
64 198 -6
64 80 -10
64 122 7
64 116 8
64 65 -3
64 205 3
64 211 10
64 234 0
64 66 2
64 89 2
64 128 -7
65 77 3
65 126 3
65 176 8
65 245 -6
65 216 -5
65 96 5
65 147 9
65 225 -3
65 217 -5
65 140 -10
65 157 -1
65 151 -1
65 166 7
65 89 -9
65 187 4
65 139 8
65 219 9
65 189 2
65 246 7
65 111 1
65 192 -5
65 173 -7
65 211 -5
65 118 -6
65 129 2
65 82 -4
65 204 -3
65 248 -3
65 162 7
65 119 -5
65 68 10
65 92 7
65 167 0
65 70 -2
65 69 5
65 242 9
65 236 -6
65 90 3
65 131 10
65 84 -2
65 158 -8
65 83 5
65 183 10
65 221 -1
65 168 -8
65 163 -3
65 198 -7
65 196 -8
65 178 -9
65 237 0
65 229 1
65 134 -3
65 141 -3
65 224 -7
65 193 5
65 174 0
65 223 10
65 132 2
65 212 -5
65 142 9
65 135 -9
65 182 -3
65 149 -7
65 101 9
65 136 -7
65 243 2
65 201 5
65 181 4
65 73 -6
65 154 4
65 210 6
65 215 8
65 195 -4
65 200 -5
65 241 1
65 148 -7
65 152 -5
65 67 -1
65 190 -1
65 159 -5
65 161 4
65 231 -2
65 76 10
65 218 -3
65 88 6
65 156 2
65 120 3
65 172 7
65 155 4
66 178 -10
66 191 -10
66 79 6
66 73 -5
66 103 3
66 86 10
66 226 -3
66 118 8
66 144 -7
66 228 8
66 181 1
66 241 3
66 218 4
66 133 -3
66 102 0
66 89 -6
66 201 -1
66 124 -4
66 117 1
66 116 6
66 190 0
66 67 -4
66 198 6
66 187 7
66 233 5
66 147 9
66 236 -1
66 185 0
66 141 -3
66 209 -1
66 157 6
66 129 10
66 243 9
66 221 2
66 152 2
66 110 7
66 165 0
66 96 6
66 80 2
66 195 -2
66 120 -6
66 186 -9
66 139 9
66 206 -2
66 222 -3
66 128 -6
66 150 -4
66 142 8
66 145 3
66 240 -10
66 151 3
66 76 -6
66 68 -7
66 248 -5
66 107 -2
66 199 1
66 188 2
66 69 -4
66 136 -5
66 105 -10
66 212 -5
66 245 -7
66 173 7
66 156 -5
66 160 -9
66 235 -8
66 115 -1
66 135 -7
66 180 7
66 171 6
66 175 10
66 78 -8
66 163 6
66 227 -5
66 108 -9
66 146 -2
66 148 0
66 155 2
66 168 -4
66 214 0
66 189 -1
66 177 2
66 132 -10
66 127 5
66 164 5
67 153 -6
67 185 -9
67 129 9
67 182 9
67 250 -1
67 102 -6
67 227 3
67 128 1
67 139 7
67 228 -5
67 103 -3
67 140 3
67 213 -2
67 249 7
67 191 -8
67 98 7
67 241 -6
67 86 1
67 124 -3
67 118 2
67 154 10
67 195 -10
67 105 7
67 208 9
67 180 3
67 132 5
67 175 0
67 90 3
67 203 -1
67 236 -1
67 215 6
67 155 -1
67 218 -2
67 79 9
67 167 -1
67 138 -10
67 85 -7
67 156 6
67 217 -1
67 149 6
67 238 8
67 106 7
67 165 -5
67 222 -4
67 216 -2
67 189 -6
67 207 -1
67 230 -3
67 127 8
67 245 9
67 92 -8
67 193 4
67 142 9
67 202 2
67 187 2
67 78 7
67 144 1
67 119 -1
67 89 3
67 214 -6
67 104 -4
67 240 -2
67 158 0
67 157 -10
67 116 -8
67 160 -2
67 81 1
67 70 10
67 247 4
67 130 -4
67 96 -7
67 97 -3
67 170 -1
67 177 2
67 71 -3
67 152 9
67 223 4
67 181 6
67 179 -9
67 224 0
67 201 -7
67 211 1
67 190 0
67 226 3
67 169 2
67 111 -8
67 210 -7
67 151 2
67 204 -9
67 126 -3
67 110 -5
67 125 -4
67 69 -9
67 93 -2
67 205 -9
67 246 4
67 80 10
67 115 5
67 192 0
67 242 0
67 101 -1
68 219 -9
68 160 10
68 236 -5
68 207 2
68 189 -9
68 205 -7
68 221 9
68 138 8
68 243 4
68 108 -4
68 212 9
68 69 10
68 173 -8
68 148 6
68 94 10
68 119 5
68 83 -9
68 146 5
68 98 -4
68 145 10
68 232 3
68 216 9
68 209 -10
68 126 8
68 91 -2
68 201 0
68 154 5
68 165 -3
68 177 -7
68 217 1
68 125 5
68 80 -9
68 105 -10
68 127 -8
68 150 -4
68 183 -5
68 109 0
68 246 -4
68 139 -2
68 250 2
68 242 -3
68 235 9
68 79 3
68 226 5
68 228 -8
68 192 7
68 188 -1
68 78 0
68 178 9
68 190 -1
68 140 -3
68 224 -1
68 92 8
68 77 1
68 244 -9
68 187 5
68 225 -9
68 74 -2
68 147 10
68 90 -2
68 191 -8
68 199 -3
68 134 -6
68 151 3
68 211 9
68 103 6
68 180 -1
68 131 5
68 231 -5
68 247 0
68 81 3
68 70 -10
68 249 -5
68 116 -5
68 153 3
68 133 -2
68 97 5
68 112 10
68 202 0
68 104 -1
68 110 9
68 73 8
68 240 5
68 197 6
68 132 -7
68 210 4
68 114 6
68 142 -1
68 111 -7
68 174 3
69 243 8
69 233 -10
69 214 4
69 78 -5
69 207 10
69 250 1
69 224 -1
69 223 -1
69 148 2
69 185 -5
69 136 7
69 152 -2
69 218 9
69 196 2
69 137 7
69 182 1
69 242 -5
69 221 10
69 240 -10
69 193 -9
69 194 -4
69 93 4
69 89 10
69 138 6
69 134 0
69 216 0
69 125 5
69 149 -5
69 153 3
69 76 7
69 98 0
69 204 -6
69 180 -5
69 234 10
69 144 -8
69 191 -7
69 71 4
69 175 -1
69 154 5
69 92 9
69 162 -4
69 112 9
69 199 1
69 164 -10
69 141 1
69 83 0
69 126 1
69 115 -4
69 187 -10
69 217 3
69 72 5
69 174 -1
69 116 3
69 169 -4
69 101 -10
69 156 -1
69 189 -5
69 212 3
69 158 4
69 140 8
69 239 8
69 109 0
69 127 -8
69 247 -3
69 85 10
69 171 8
69 184 -4
69 235 8
69 213 2
69 122 1
69 179 -6
69 100 -8
69 90 10
69 205 8
69 124 -9
69 225 -3
69 200 9
69 99 10
69 135 5
69 166 -1
69 215 8
69 146 -9
69 130 2
69 139 -6
69 248 6
69 113 10
69 208 -1
69 103 -5
69 91 -2
69 102 10
69 167 -6
69 155 -7
69 94 -10
69 119 -4
70 205 -1
70 190 -7
70 94 -8
70 245 -5
70 242 -8
70 172 10
70 161 6
70 127 -8
70 196 -7
70 135 -9
70 82 5
70 128 -10
70 93 0
70 243 10
70 220 -3
70 125 -3
70 130 -8
70 149 -5
70 139 -4
70 204 3
70 194 -4
70 114 0
70 112 -1
70 83 -8
70 146 -3
70 191 -6
70 207 4
70 200 10
70 131 4
70 250 -9
70 199 -3
70 115 -8
70 211 9
70 107 5
70 156 -10
70 244 7
70 76 -9
70 86 4
70 124 10
70 121 4
70 117 -1
70 209 -10
70 171 -1
70 249 -7
70 81 4
70 230 0
70 182 -9
70 104 -10
70 223 -8
70 221 6
70 144 -4
70 80 -3
70 96 -4
70 232 3
70 188 -4
70 153 -8
70 141 -4
70 119 -5
70 178 10
70 118 -5
70 247 -2
70 140 -5
70 219 -10
70 215 -9
70 160 -8
70 236 8
70 198 8
70 79 8
70 73 -4
70 181 -4
70 163 9
70 90 -5
70 99 -6
70 132 6
70 218 10
70 197 2
70 168 -3
70 158 5
70 143 -8
70 147 0
70 170 5
70 176 9
70 142 7
70 151 8
71 227 8
71 190 -7
71 219 -5
71 121 7
71 78 -9
71 157 -10
71 123 -7
71 207 3
71 95 4
71 84 -9
71 145 -1
71 245 10
71 117 -7
71 138 1
71 226 6
71 183 5
71 224 -7
71 188 7
71 127 -10
71 201 8
71 166 2
71 189 6
71 177 -7
71 167 7
71 175 -6
71 197 -4
71 154 8
71 223 -8
71 74 4
71 73 -10
71 91 4
71 106 -1
71 93 -10
71 143 -10
71 110 -5
71 244 0
71 209 10
71 184 3
71 162 9
71 238 2
71 144 -10
71 222 9
71 195 7
71 186 -10
71 88 -6
71 206 -9
71 202 -5
71 194 2
71 235 7
71 100 -3
71 130 7
71 214 9
71 119 -8
71 212 -5
71 152 0
71 111 -4
71 171 10
71 198 8
71 103 -3
71 128 -4
71 118 7
71 87 -3
71 204 -9
71 98 7
71 180 -2
71 77 -10
71 153 -1
71 187 -6
71 83 4
71 86 9
71 228 -1
71 81 8
71 205 9
71 236 8
71 211 6
71 178 7
71 159 9
71 92 4
71 232 0
71 136 2
71 242 -6
71 248 -2
71 218 0
71 149 8
71 173 -6
71 134 7
71 181 4
71 140 10
71 82 6
71 199 1
71 174 1
71 196 10
71 191 5
72 118 -7
72 188 8
72 234 5
72 119 -6
72 101 3
72 236 10
72 133 -5
72 111 -9
72 154 -2
72 245 5
72 186 7
72 106 -4
72 183 -9
72 91 -4
72 114 -5
72 197 7
72 108 0
72 159 1
72 211 -6
72 229 -4
72 189 4
72 201 1
72 87 8
72 120 9
72 168 6
72 243 5
72 122 -2
72 221 7
72 163 -6
72 141 -9
72 226 -9
72 250 -10
72 117 8
72 195 8
72 128 -10
72 83 -9
72 231 6
72 219 3
72 194 8
72 86 1
72 174 -10
72 145 6
72 237 8
72 127 4
72 192 4
72 224 6
72 107 -9
72 209 -1
72 210 -2
72 204 -8
72 131 -10
72 148 -4
72 149 -3
72 113 -5
72 248 6
72 143 -5
72 222 -9
72 109 -9
72 116 -8
72 95 -7
72 180 -4
72 199 7
72 227 -6
72 147 -2
72 94 0
72 162 -10
72 179 8
72 217 -5
72 84 7
72 196 1
72 240 4
72 142 -6
72 215 2
72 126 3
72 244 4
72 172 -4
72 151 -8
72 207 3
72 158 10
72 124 -10
72 112 7
72 171 4
72 105 -6
72 125 0
72 156 4
72 75 -1
72 175 10
72 134 -10
72 233 -5
72 102 9
72 181 1
72 249 9
72 225 0
72 184 7
72 216 -7
72 169 -2
73 194 -9
73 77 2
73 158 3
73 192 -2
73 153 1
73 156 -5
73 193 -9
73 184 8
73 84 9
73 123 7
73 244 3
73 171 7
73 247 -2
73 93 4
73 236 1
73 138 3
73 220 1
73 173 -5
73 206 0
73 152 -2
73 237 -7
73 145 0
73 102 1
73 200 -4
73 209 -6
73 118 0
73 187 3
73 114 -7
73 241 9
73 154 9
73 223 -2
73 88 3
73 201 7
73 214 -4
73 179 5
73 219 -10
73 190 -7
73 79 -6
73 243 7
73 230 1
73 240 3
73 81 8
73 211 6
73 160 9
73 164 4
73 148 5
73 196 10
73 121 -4
73 215 9
73 119 -2
73 115 5
73 94 4
73 235 5
73 101 6
73 216 9
73 182 -9
73 205 7
73 103 0
73 248 4
73 163 -8
73 197 2
73 104 8
73 98 -4
73 107 -2
73 75 -7
73 143 -1
73 227 5
73 129 8
73 174 -9
73 89 0
73 186 6
73 130 4
73 86 -8
73 74 -1
73 166 -6
73 125 -7
73 90 -4
73 127 -6
74 125 1
74 211 3
74 110 2
74 133 -4
74 223 3
74 179 6
74 81 4
74 155 6
74 84 4
74 79 2
74 228 -1
74 91 -4
74 165 7
74 170 0
74 86 3
74 132 -9
74 230 10
74 138 8
74 207 -7
74 168 -9
74 186 -4
74 137 -8
74 92 -4
74 175 -3
74 194 6
74 90 4
74 200 -10
74 243 -3
74 126 3
74 116 -5
74 214 -3
74 226 3
74 88 10
74 113 -3
74 235 8
74 131 1
74 182 -4
74 143 4
74 190 2
74 233 6
74 146 2
74 231 8
74 154 5
74 104 7
74 111 5
74 153 -5
74 147 -1
74 157 9
74 222 -5
74 237 -2
74 161 -4
74 195 -3
74 224 -10
74 189 -2
74 107 1
74 158 -1
74 105 -9
74 106 -10
74 181 -7
74 216 -5
74 247 5
74 135 -1
74 123 4
74 188 -3
74 136 7
74 162 8
74 249 0
74 244 -4
74 196 -2
74 140 7
74 97 -9
74 176 8
74 217 1
74 127 5
74 130 -7
74 248 10
74 208 -7
74 198 9
74 114 4
74 120 -6
74 199 2
75 227 2
75 82 -5
75 135 0
75 239 -9
75 116 -5
75 203 -8
75 77 -1
75 190 6
75 219 4
75 159 9
75 152 1
75 142 -8
75 243 9
75 91 -8
75 222 -8
75 178 -1
75 169 1
75 124 -10
75 126 -3
75 244 4
75 164 -7
75 183 -3
75 143 -2
75 134 7
75 154 8
75 163 -1
75 193 -8
75 137 9
75 97 6
75 194 2
75 224 8
75 232 5
75 216 -5
75 198 4
75 98 -7
75 241 7
75 145 9
75 76 -9
75 204 -9
75 85 -3
75 201 5
75 176 0
75 233 5
75 200 4
75 158 -2
75 132 2
75 225 10
75 104 4
75 151 1
75 167 9
75 202 -10
75 188 0
75 223 6
75 156 10
75 130 -6
75 191 -2
75 161 9
75 165 2
75 172 4
75 119 5
75 197 6
75 153 -2
75 173 8
75 213 1
75 174 6
75 94 9
75 149 6
75 88 -5
75 238 6
75 231 -4
75 113 2
75 195 -7
75 162 5
75 221 -9
75 115 -3
75 129 2
75 220 -8
75 127 6
75 92 0
75 86 2
75 230 8
75 79 6
75 250 2
75 218 -3
75 179 -10
75 211 -2
75 207 -4
75 99 6
75 100 -4
76 235 -2
76 224 8
76 236 5
76 163 -1
76 93 9
76 214 -9
76 209 5
76 141 7
76 211 6
76 232 -3
76 200 2
76 122 -3
76 136 3
76 171 -3
76 114 -2
76 159 2
76 210 -1
76 207 -1
76 175 1
76 108 2
76 80 0
76 230 1
76 182 2
76 100 0
76 124 6
76 183 10
76 115 -4
76 81 3
76 203 -7
76 250 -2
76 143 -8
76 218 6
76 223 -9
76 82 -3
76 91 7
76 129 -3
76 102 -3
76 216 -1
76 139 -5
76 178 -1
76 249 5
76 109 -4
76 205 -2
76 237 1
76 130 10
76 90 5
76 132 10
76 144 4
76 118 3
76 77 9
76 186 -6
76 83 0
76 154 -5
76 193 -9
76 89 0
76 85 -6
76 170 -5
76 78 -1
76 225 -4
76 221 10
76 180 -1
76 160 7
76 177 -1
76 222 2
76 150 5
76 240 -4
76 169 7
76 158 -3
76 128 3
76 125 8
76 147 9
76 226 -8
76 166 10
76 153 -1
76 242 7
76 120 -10
76 246 -9
76 196 5
76 135 7
76 94 -4
76 107 5
76 164 -2
76 187 -5
77 151 10
77 139 3
77 118 9
77 227 0
77 175 -6
77 92 5
77 130 -2
77 219 1
77 233 -2
77 150 5
77 155 1
77 234 4
77 232 -2
77 229 -6
77 114 -7
77 244 -7
77 144 -5
77 212 10
77 142 -5
77 167 -4
77 245 -9
77 216 8
77 241 9
77 198 -1
77 223 -10
77 243 -4
77 105 -3
77 119 1
77 96 1
77 153 -3
77 85 1
77 89 -5
77 242 8
77 250 -2
77 236 -7
77 82 3
77 140 -1
77 147 -6
77 211 -5
77 226 -2
77 224 5
77 102 8
77 231 7
77 138 -2
77 160 4
77 201 -7
77 122 -2
77 214 -7
77 222 -3
77 207 8
77 187 -5
77 154 4
77 208 7
77 133 -6
77 149 8
77 199 5
77 170 4
77 237 1
77 206 -2
77 200 -9
77 173 -4
77 111 -6
77 124 4
77 158 10
77 157 -10
77 217 -8
77 103 -6
77 210 -10
77 174 6
77 164 -3
77 168 8
77 246 -7
77 249 -5
77 99 -10
77 121 -6
77 165 2
77 182 8
77 83 4
77 141 1
77 189 3
77 171 4
77 113 -2
77 135 7
77 163 2
77 204 10
77 220 -8
78 194 1
78 242 0
78 221 -6
78 241 -4
78 103 -8
78 126 -2
78 200 1
78 101 7
78 144 -4
78 113 -6
78 124 7
78 208 -5
78 152 -8
78 237 0
78 211 -10
78 184 -5
78 140 9
78 138 0
78 146 3
78 236 10
78 220 5
78 135 10
78 114 -2
78 191 1
78 192 7
78 139 -2
78 165 -4
78 214 8
78 117 1
78 210 -9
78 213 6
78 193 -1
78 189 -6
78 183 3
78 119 -9
78 197 2
78 82 5
78 231 -10
78 212 1
78 110 -2
78 137 0
78 223 -4
78 206 -5
78 115 -8
78 79 10
78 172 -6
78 80 -4
78 164 8
78 195 -2
78 93 -9
78 182 3
78 91 6
78 163 -2
78 84 -5
78 131 -8
78 248 -5
78 92 6
78 244 -2
78 151 -5
78 238 -7
78 215 -4
78 170 8
78 201 9
78 240 2
78 106 6
78 102 10
78 222 6
78 169 -6
78 166 5
78 118 4
78 234 -2
78 132 6
78 162 -5
78 88 5
78 216 6
78 86 -7
78 233 -6
78 105 7
78 225 -10
78 204 -4
78 190 7
78 180 9
78 136 -9
78 125 -9
78 141 -8
78 232 4
78 120 -10
78 202 5
78 109 -1
78 95 8
78 116 2
79 94 -4
79 215 7
79 122 -2
79 151 6
79 91 6
79 170 10
79 230 -10
79 129 1
79 228 -7
79 82 10
79 161 -6
79 105 0
79 165 -3
79 127 2
79 191 10
79 222 2
79 204 -2
79 128 5
79 181 10
79 102 -3
79 87 -10
79 169 -8
79 187 10
79 174 0
79 150 -1
79 246 -4
79 116 -7
79 194 3
79 107 5
79 80 -3
79 190 -3
79 159 2
79 84 7
79 112 -5
79 160 -8
79 234 -2
79 137 -9
79 250 0
79 140 6
79 106 -4
79 192 -8
79 173 1
79 247 -5
79 206 9
79 121 6
79 236 -4
79 152 -2
79 100 4
79 130 10
79 227 2
79 241 6
79 167 -9
79 119 -7
79 162 3
79 110 1
79 114 -8
79 182 -5
79 238 4
79 81 -4
79 164 -6
79 131 -4
79 149 5
79 101 -3
79 111 -7
79 202 -6
79 179 8
79 108 8
79 143 -5
79 85 -10
79 231 5
79 147 -1
79 83 -5
79 245 -2
79 243 -6
79 153 6
79 237 5
79 198 4
79 217 -7
79 144 -8
79 211 -4
79 109 2
79 201 7
79 196 2
79 158 4
79 135 4
79 126 -4
79 186 -4
79 221 -10
79 226 8
79 225 -3
80 86 3
80 190 -8
80 101 2
80 112 -5
80 109 -7
80 83 -7
80 143 -1
80 96 6
80 152 4
80 124 -4
80 123 -1
80 139 7
80 217 -2
80 223 -5
80 103 5
80 146 -1
80 172 -9
80 142 -9
80 210 6
80 102 -9
80 141 6
80 173 -8
80 244 3
80 233 -9
80 137 -10
80 204 -5
80 156 -2
80 205 -7
80 203 -2
80 166 9
80 219 5
80 154 -1
80 131 -1
80 222 -7
80 92 5
80 117 1
80 120 -4
80 196 9
80 246 -4
80 158 -1
80 130 1
80 247 10
80 85 6
80 149 -9
80 159 -1
80 148 -7
80 191 -7
80 239 -5
80 226 -6
80 138 -7
80 228 -3
80 106 -6
80 151 8
80 232 -4
80 107 -7
80 89 1
80 229 9
80 184 10
80 125 -10
80 150 -10
80 187 -9
80 183 2
80 235 -10
80 87 -1
80 179 -4
80 241 7
80 194 0
80 185 -7
80 208 8
80 116 1
80 180 4
80 113 -3
80 157 0
80 248 3
80 230 10
80 240 -2
80 88 -4
80 220 5
80 234 5
80 212 -1
80 188 -9
80 195 -9
80 93 5
80 242 3
81 198 -5
81 219 3
81 191 -10
81 204 8
81 189 2
81 233 10
81 121 9
81 226 -5
81 222 -9
81 192 7
81 111 1
81 116 -4
81 177 8
81 130 7
81 160 -6
81 155 0
81 145 9
81 104 9
81 119 -1
81 161 4
81 146 -6
81 173 -1
81 229 1
81 158 6
81 187 6
81 107 -6
81 232 1
81 102 4
81 83 4
81 164 8
81 182 5
81 181 -7
81 151 8
81 120 2
81 202 -10
81 188 -5
81 134 -8
81 213 -9
81 241 8
81 84 -9
81 203 -5
81 220 -3
81 224 9
81 91 3
81 143 10
81 135 -10
81 142 9
81 156 9
81 141 5
81 123 -10
81 157 1
81 212 -10
81 174 3
81 137 2
81 92 -7
81 245 -4
81 86 -7
81 105 7
81 125 -5
81 197 10
81 131 7
81 88 7
81 112 -3
81 152 7
81 231 -5
81 183 -2
81 249 1
81 208 3
81 227 4
81 170 0
81 186 0
81 179 0
81 239 -8
81 129 5
81 199 9
81 159 -9
81 95 1
81 100 -7
81 167 2
81 113 -9
81 138 0
81 163 -6
81 89 3
82 139 3
82 156 -7
82 230 -8
82 239 9
82 228 -5
82 97 4
82 194 -7
82 117 6
82 209 -5
82 124 -7
82 125 5
82 157 -10
82 205 1
82 132 9
82 151 5
82 114 6
82 211 -7
82 110 9
82 242 3
82 186 7
82 109 -5
82 163 -2
82 236 6
82 93 1
82 96 3
82 169 -3
82 94 0
82 153 10
82 190 4
82 241 -7
82 244 3
82 189 8
82 179 -3
82 105 10
82 248 5
82 130 5
82 104 -2
82 99 0
82 123 5
82 128 -4
82 143 -3
82 185 -8
82 192 -2
82 216 -8
82 90 2
82 170 3
82 167 6
82 249 2
82 225 -8
82 113 -3
82 137 4
82 197 -3
82 210 2
82 95 6
82 188 3
82 84 -8
82 160 2
82 92 10
82 176 5
82 147 -6
82 120 8
82 237 -10
82 215 9
82 193 -1
82 144 -3
82 223 -2
82 91 -6
82 218 -2
82 250 1
82 238 -6
82 206 -7
82 129 2
82 150 1
82 87 7
82 233 5
82 146 7
82 246 -5
82 106 10
82 119 -6
82 83 10
82 138 3
82 247 3
83 240 8
83 88 2
83 188 -5
83 166 -1
83 220 -4
83 99 -10
83 239 0
83 125 10
83 200 -4
83 223 6
83 91 -8
83 210 4
83 109 -8
83 246 10
83 236 -1
83 89 9
83 176 -8
83 111 -1
83 175 -7
83 129 9
83 126 -3
83 231 4
83 232 5
83 107 10
83 186 -8
83 97 -6
83 120 -10
83 235 -6
83 133 2
83 233 -3
83 206 0
83 104 6
83 110 1
83 241 5
83 184 -2
83 94 -9
83 195 -6
83 84 0
83 217 6
83 208 0
83 212 -10
83 247 -7
83 138 0
83 221 10
83 105 -3
83 191 -1
83 187 -6
83 216 10
83 135 1
83 140 9
83 183 9
83 207 -3
83 150 -2
83 87 3
83 234 -2
83 113 2
83 122 3
83 214 -8
83 196 -1
83 181 4
83 197 -4
83 211 3
83 199 -7
83 244 -3
83 192 -4
83 159 -7
83 119 9
83 108 -10
83 134 10
83 95 3
83 130 3
83 148 8
83 229 -2
83 164 -3
83 215 -9
83 180 10
83 169 4
83 152 -10
83 226 -5
83 185 -4
83 156 10
83 167 -7
83 92 -8
83 137 5
83 90 5
83 158 10
83 225 9
83 127 -9
83 117 2
84 130 10
84 228 8
84 144 -6
84 140 -10
84 139 7
84 247 -4
84 229 -3
84 157 -7
84 213 9
84 218 8
84 97 -2
84 127 -8
84 177 1
84 114 -5
84 103 -5
84 233 2
84 148 5
84 163 9
84 92 -6
84 231 5
84 181 -8
84 155 7
84 205 4
84 246 8
84 96 6
84 216 -3
84 230 -6
84 200 -7
84 159 7
84 210 9
84 136 7
84 183 3
84 133 5
84 131 -8
84 112 4
84 217 10
84 147 4
84 220 7
84 125 -2
84 196 -1
84 236 -6
84 104 1
84 241 -6
84 239 9
84 90 -2
84 151 8
84 102 -9
84 201 -3
84 238 6
84 100 -1
84 242 -6
84 129 2
84 145 -3
84 198 -1
84 117 0
84 170 1
84 154 -6
84 174 -10
84 171 -2
84 95 6
84 227 -9
84 248 -7
84 211 -10
84 226 -10
84 153 10
84 222 1
84 126 0
84 146 -10
84 206 6
84 179 -3
84 202 1
84 204 0
84 221 -3
84 128 3
84 182 -3
84 124 10
84 168 -6
84 149 -6
84 101 -5
84 173 7
84 203 -8
84 225 5
84 91 6
84 215 -4
84 180 -5
84 195 -6
84 162 6
84 110 6
84 219 -4
84 191 -1
84 121 -10
84 111 3
84 214 0
85 197 -10
85 249 -9
85 149 -3
85 159 2
85 198 4
85 179 0
85 247 -5
85 213 3
85 182 0
85 106 3
85 196 10
85 132 -5
85 199 0
85 99 0
85 123 1
85 236 6
85 158 5
85 214 8
85 216 10
85 240 7
85 126 -5
85 189 10
85 156 -7
85 165 -3
85 187 0
85 245 -2
85 241 10
85 200 10
85 212 3
85 102 -2
85 160 3
85 180 -9
85 225 -8
85 239 7
85 188 -4
85 248 2
85 226 8
85 162 0
85 178 9
85 203 -5
85 202 -8
85 114 -6
85 119 0
85 246 2
85 90 -5
85 217 10
85 237 4
85 118 5
85 171 5
85 224 9
85 129 -4
85 139 8
85 238 -3
85 193 3
85 104 -5
85 92 -2
85 105 1
85 95 4
85 170 -9
85 101 -9
85 96 2
85 151 0
85 173 -2
85 144 10
85 166 -5
85 131 5
85 100 5
85 145 -5
85 89 3
85 164 -1
85 127 2
85 152 0
85 87 -7
85 154 8
85 228 -8
85 175 2
85 230 6
85 183 -10
85 191 -5
85 192 5
85 208 3
85 116 4
86 225 3
86 226 3
86 148 -8
86 138 -10
86 201 4
86 219 -4
86 176 3
86 89 -10
86 205 9
86 215 4
86 151 3
86 241 0
86 207 -2
86 188 4
86 150 6
86 130 -1
86 103 -6
86 193 -8
86 183 -1
86 112 -3
86 189 -5
86 134 6
86 186 1
86 214 6
86 166 1
86 181 1
86 200 -4
86 113 3
86 139 -2
86 238 7
86 197 -4
86 236 -4
86 122 4
86 210 -6
86 162 10
86 244 -1
86 222 10
86 171 -1
86 135 -1
86 240 -7
86 175 -2
86 145 -7
86 105 1
86 104 -3
86 221 0
86 209 -9
86 227 0
86 208 1
86 204 -1
86 233 7
86 99 -3
86 124 3
86 216 -10
86 118 5
86 136 0
86 98 6
86 102 -2
86 88 9
86 119 6
86 237 1
86 141 6
86 109 -7
86 132 -9
86 123 -8
86 101 4
86 149 4
86 178 5
86 170 5
86 142 8
86 179 -1
86 114 -6
86 202 0
86 154 2
86 196 -2
86 211 -4
86 229 -1
86 146 2
86 168 0
86 174 -1
86 90 -6
86 182 -7
86 248 -4
86 93 -5
86 108 -7
86 117 3
86 116 0
86 192 -9
86 195 7
86 228 -8
87 116 -9
87 170 8
87 175 4
87 138 7
87 218 -1
87 97 -5
87 166 7
87 169 3
87 181 -7
87 233 -9
87 250 9
87 204 -4
87 148 -7
87 192 -3
87 157 -3
87 235 0
87 227 -8
87 129 0
87 105 -5
87 179 -6
87 162 7
87 241 -3
87 133 10
87 163 -1
87 150 4
87 172 -7
87 205 8
87 130 -9
87 193 -3
87 216 -8
87 140 -2
87 212 -2
87 123 -2
87 183 7
87 203 -4
87 249 -9
87 245 -9
87 223 -3
87 167 3
87 124 10
87 213 10
87 161 -2
87 125 5
87 131 1
87 177 2
87 142 -1
87 89 -9
87 115 0
87 211 -6
87 132 0
87 244 9
87 207 -6
87 92 7
87 93 -8
87 154 -4
87 178 -4
87 185 -3
87 190 -10
87 187 4
87 119 -2
87 195 -5
87 164 -7
87 176 -9
87 206 -1
87 153 -3
87 141 -9
87 199 8
87 243 10
87 107 10
87 221 8
87 225 -8
87 147 7
87 188 -7
87 151 6
87 88 7
87 122 -2
87 149 -5
87 191 7
87 156 9
87 104 -5
87 222 5
87 184 -7
87 90 6
87 101 -3
87 236 8
87 226 3
87 248 6
88 90 -6
88 212 2
88 207 2
88 173 9
88 128 9
88 189 2
88 155 10
88 149 9
88 117 -3
88 193 3
88 160 9
88 131 1
88 103 -9
88 118 -6
88 204 9
88 163 3
88 205 1
88 141 -1
88 95 5
88 145 -2
88 219 -10
88 126 -3
88 156 8
88 233 3
88 199 -4
88 249 -5
88 99 5
88 124 -7
88 164 -7
88 222 8
88 116 4
88 248 -7
88 186 3
88 157 8
88 211 9
88 142 -10
88 109 3
88 250 -5
88 181 -5
88 218 8
88 101 6
88 119 -9
88 237 -4
88 195 9
88 226 9
88 185 8
88 91 7
88 123 8
88 104 3
88 161 -6
88 228 -3
88 144 -9
88 133 2
88 214 2
88 215 -2
88 191 5
88 216 2
88 209 5
88 196 -8
88 151 3
88 92 -3
88 184 -7
88 230 10
88 89 -4
88 120 -1
88 174 9
88 97 -1
88 110 -10
88 148 9
88 112 2
88 176 -8
88 147 -2
88 172 -6
88 158 -9
88 168 1
88 132 -4
88 150 -2
88 177 -9
89 212 0
89 90 2
89 138 -8
89 218 10
89 104 9
89 98 -4
89 151 -3
89 150 9
89 214 10
89 206 -7
89 177 -4
89 119 -10
89 176 -6
89 249 -9
89 241 -4
89 237 -3
89 195 1
89 209 -7
89 156 -5
89 186 6
89 139 10
89 197 5
89 116 10
89 127 10
89 171 -4
89 231 8
89 172 2
89 194 8
89 113 4
89 201 2
89 222 -3
89 178 6
89 125 6
89 143 4
89 91 -8
89 162 -3
89 92 7
89 173 2
89 129 1
89 247 5
89 183 7
89 165 8
89 204 -8
89 250 10
89 100 -4
89 230 6
89 110 -6
89 99 8
89 94 4
89 96 8
89 219 5
89 240 2
89 135 0
89 153 -10
89 168 -3
89 144 3
89 93 10
89 223 9
89 132 5
89 192 8
89 169 7
89 181 6
89 108 3
89 175 -3
89 95 2
89 246 2
89 188 9
89 141 2
89 245 7
89 182 -5
89 164 0
89 217 -3
89 115 7
89 123 -1
89 193 -3
89 140 10
89 142 7
89 207 0
89 180 3
89 107 2
89 196 -1
89 228 -3
89 198 10
89 238 -3
89 179 8
89 236 10
89 146 -1
89 97 2
90 237 -3
90 134 -5
90 141 -7
90 173 2
90 233 -9
90 166 4
90 230 -7
90 118 9
90 100 -2
90 92 1
90 151 -6
90 161 -9
90 216 -9
90 148 1
90 183 -3
90 209 7
90 241 1
90 112 -5
90 102 9
90 181 -1
90 107 5
90 198 -2
90 177 -1
90 131 -6
90 244 -1
90 204 10
90 236 -6
90 180 -3
90 106 1
90 143 8
90 218 2
90 142 9
90 228 2
90 114 2
90 130 6
90 229 -5
90 243 5
90 202 6
90 188 1
90 249 10
90 222 -1
90 182 0
90 168 6
90 191 -7
90 146 -4
90 125 9
90 167 -1
90 117 7
90 239 0
90 208 10
90 242 -8
90 217 -10
90 196 -4
90 128 2
90 195 7
90 140 -3
90 98 -3
90 159 -4
90 104 -6
90 227 2
90 234 -3
90 113 -7
90 101 -3
90 91 10
90 200 -8
90 165 -10
90 215 8
90 226 -10
90 199 9
90 203 5
90 144 -7
90 124 3
90 123 10
90 193 -8
90 149 -3
90 192 10
90 164 6
90 212 8
90 155 8
90 163 -8
90 103 -10
91 173 10
91 178 0
91 125 2
91 149 -1
91 190 -8
91 157 2
91 120 -1
91 195 -1
91 240 -6
91 183 -6
91 141 -9
91 101 3
91 132 5
91 199 4
91 224 9
91 92 -2
91 135 7
91 244 -6
91 226 8
91 154 2
91 108 9
91 228 9
91 145 -10
91 193 7
91 104 10
91 143 -8
91 142 -1
91 214 -7
91 181 4
91 191 5
91 192 -4
91 188 -3
91 164 3
91 123 -6
91 198 0
91 235 8
91 126 -8
91 186 8
91 206 10
91 203 9
91 230 -7
91 209 -6
91 245 -1
91 117 -1
91 121 1
91 218 9
91 222 2
91 169 -7
91 99 -7
91 94 -10
91 163 8
91 159 1
91 248 -7
91 249 3
91 172 -9
91 216 10
91 98 2
91 211 -2
91 197 8
91 227 -4
91 111 -3
91 165 -6
91 187 -5
91 122 -8
91 162 5
91 150 7
91 128 2
91 144 -2
91 124 5
91 127 7
91 166 -2
91 133 -9
91 148 -6
91 95 -9
92 216 1
92 204 -5
92 124 10
92 207 -10
92 169 2
92 129 5
92 105 7
92 150 -7
92 182 1
92 168 1
92 195 -10
92 127 -9
92 118 -5
92 235 -7
92 220 -3
92 97 4
92 208 -5
92 229 -2
92 115 10
92 189 10
92 183 -1
92 188 3
92 145 8
92 102 5
92 131 -7
92 126 4
92 212 -9
92 106 -10
92 162 -3
92 177 -5
92 170 -4
92 180 -2
92 119 3
92 103 -5
92 138 5
92 203 -3
92 193 -8
92 146 2
92 206 10
92 101 7
92 113 3
92 215 5
92 135 9
92 187 -10
92 157 2
92 128 1
92 154 -1
92 231 5
92 241 -2
92 149 8
92 173 10
92 155 2
92 238 9
92 191 -10
92 213 5
92 198 -2
92 147 0
92 179 9
92 223 -7
92 221 1
92 199 5
92 234 1
92 172 -4
92 243 -5
92 132 -3
92 99 -4
92 158 -4
92 160 10
92 152 0
92 237 -1
92 218 -2
92 174 -7
92 219 6
92 130 -8
92 240 -4
92 108 -10
92 211 -1
92 95 -8
92 122 -5
92 226 -7
92 167 6
92 245 -9
92 239 8
92 190 -9
93 170 -8
93 119 -4
93 160 10
93 114 -2
93 162 -4
93 101 7
93 203 6
93 182 -2
93 230 6
93 159 9
93 144 -4
93 157 -6
93 104 5
93 141 10
93 192 6
93 217 -1
93 95 -4
93 136 8
93 165 0
93 103 -10
93 226 9
93 218 -10
93 116 -5
93 173 -4
93 147 -5
93 131 -10
93 224 -2
93 126 3
93 128 4
93 200 -1
93 97 -1
93 168 8
93 245 -10
93 180 3
93 102 -3
93 231 10
93 188 1
93 227 -9
93 155 -4
93 158 -5
93 215 7
93 151 -3
93 134 -4
93 248 -3
93 247 -1
93 132 -2
93 183 -9
93 156 2
93 117 3
93 118 9
93 146 -10
93 225 10
93 216 -3
93 241 5
93 139 -6
93 197 10
93 237 1
93 145 4
93 234 9
93 220 -2
93 175 6
93 243 -3
93 140 4
93 161 -5
93 176 5
93 98 -7
93 213 10
93 174 1
93 211 6
93 124 9
93 186 -9
93 229 10
93 240 0
93 239 -1
93 181 -5
93 127 9
93 110 7
93 167 -5
93 129 10
93 163 -5
93 205 6
94 180 0
94 196 -5
94 162 4
94 229 9
94 227 3
94 158 3
94 197 -1
94 214 -1
94 165 -9
94 200 -5
94 122 -4
94 173 -7
94 248 0
94 219 9
94 220 5
94 198 -1
94 191 -4
94 216 -1
94 129 3
94 240 6
94 127 -5
94 195 -1
94 185 0
94 199 4
94 147 -10
94 120 -2
94 124 -10
94 114 3
94 166 7
94 211 -3
94 159 4
94 104 -4
94 249 -2
94 217 7
94 208 -3
94 133 -10
94 140 9
94 181 -3
94 231 -8
94 101 9
94 245 -10
94 194 -10
94 235 7
94 136 5
94 250 9
94 243 -7
94 184 -5
94 188 -5
94 113 -10
94 233 2
94 152 -1
94 111 -6
94 213 0
94 151 3
94 112 10
94 176 -9
94 117 7
94 218 -1
94 99 -3
94 161 8
94 177 -1
94 109 -9
94 116 3
94 246 9
94 168 -8
94 215 6
94 203 6
94 96 -6
94 134 -10
94 187 -9
94 146 2
94 138 -1
94 154 5
94 107 10
94 137 1
94 247 -3
94 153 -10
95 169 4
95 227 5
95 156 -1
95 117 1
95 141 -3
95 195 4
95 193 6
95 220 -6
95 184 -2
95 172 7
95 228 -7
95 223 -7
95 238 1
95 210 -2
95 157 -2
95 142 -10
95 148 6
95 204 10
95 175 8
95 243 7
95 159 6
95 144 -5
95 165 -10
95 99 1
95 231 7
95 180 -9
95 233 4
95 126 10
95 212 4
95 218 -9
95 177 -9
95 241 -5
95 205 -4
95 106 4
95 98 -4
95 214 -5
95 118 -2
95 154 -5
95 248 5
95 110 -5
95 163 8
95 211 2
95 174 -2
95 232 0
95 161 -5
95 121 -5
95 149 -7
95 207 -10
95 245 1
95 123 6
95 151 4
95 196 -9
95 222 0
95 147 -3
95 182 1
95 140 1
95 198 -6
95 96 0
95 115 1
95 240 -6
95 143 10
95 125 5
95 170 5
95 105 9
95 239 8
95 103 -1
95 183 7
95 247 -4
95 132 1
95 234 10
95 202 10
95 158 -7
95 219 -9
95 136 6
95 217 -9
95 104 -10
95 97 -7
96 138 -10
96 204 0
96 165 -5
96 208 3
96 194 -9
96 209 -10
96 163 -7
96 222 5
96 161 -7
96 157 2
96 172 2
96 199 2
96 167 7
96 202 7
96 189 9
96 135 -5
96 190 -7
96 220 7
96 238 6
96 136 1
96 242 7
96 103 4
96 156 -9
96 107 -10
96 146 -1
96 237 5
96 230 -9
96 152 -2
96 213 -8
96 116 -4
96 97 2
96 113 0
96 120 10
96 250 7
96 148 -1
96 224 -8
96 171 0
96 236 -1
96 219 2
96 130 -10
96 121 4
96 145 1
96 128 -6
96 108 -7
96 178 2
96 119 9
96 240 -4
96 196 -5
96 164 7
96 211 -4
96 127 2
96 206 0
96 246 2
96 114 6
96 162 -10
96 143 10
96 132 2
96 186 7
96 98 8
96 182 -2
96 155 -9
96 177 6
96 125 0
96 234 5
96 214 -9
96 210 -2
96 174 8
96 110 -8
96 159 4
96 193 -1
96 217 -10
96 100 7
96 180 -3
96 216 -7
97 135 -6
97 147 -7
97 219 4
97 220 -10
97 112 9
97 99 -1
97 228 -6
97 190 -10
97 198 7
97 100 -6
97 241 2
97 239 2
97 235 8
97 113 -8
97 111 -9
97 242 8
97 178 7
97 148 7
97 192 -5
97 246 2
97 118 -3
97 152 -3
97 184 0
97 237 3
97 200 -3
97 145 6
97 231 -10
97 172 -9
97 226 -6
97 151 -10
97 130 3
97 155 -7
97 221 4
97 105 -10
97 186 7
97 203 -10
97 201 3
97 139 8
97 167 6
97 185 2
97 238 -2
97 129 6
97 108 -4
97 223 -10
97 121 6
97 161 -3
97 176 -9
97 125 -3
97 224 4
97 160 -5
97 182 -8
97 196 -3
97 159 8
97 233 10
97 101 -2
97 116 -9
97 143 10
97 103 -8
97 109 10
97 214 1
97 119 4
97 126 5
97 166 -7
97 249 -4
97 156 8
97 213 4
97 168 0
97 250 4
97 123 -1
97 133 -4
97 234 -8
97 131 3
97 232 1
97 154 1
97 137 -3
98 143 4
98 153 -9
98 226 -2
98 186 6
98 107 -5
98 158 -6
98 177 4
98 217 -7
98 246 -2
98 236 6
98 157 0
98 113 10
98 199 3
98 243 -3
98 102 9
98 184 -8
98 247 -4
98 234 6
98 205 6
98 110 8
98 119 -6
98 140 -4
98 168 5
98 145 -5
98 189 4
98 219 -2
98 194 -6
98 250 -7
98 214 8
98 135 -9
98 198 -3
98 178 -10
98 117 -10
98 224 6
98 169 10
98 141 0
98 237 -8
98 208 1
98 125 -7
98 100 -8
98 170 8
98 207 3
98 142 -5
98 181 5
98 230 1
98 130 5
98 101 9
98 249 -9
98 138 -4
98 239 2
98 182 1
98 193 -6
98 223 9
98 151 -4
98 136 6
98 131 -1
98 166 10
98 137 -4
98 162 1
98 215 2
98 133 10
98 134 2
98 200 7
98 209 1
98 185 7
98 191 -8
98 150 9
98 240 4
98 103 -3
98 245 -9
98 244 2
98 159 5
98 201 -7
98 146 5
99 177 2
99 182 -1
99 157 3
99 187 -3
99 199 2
99 194 -3
99 148 -8
99 107 -8
99 181 8
99 172 10
99 223 -6
99 126 -6
99 191 3
99 152 4
99 173 -9
99 142 0
99 213 6
99 184 -8
99 129 -4
99 198 -3
99 103 0
99 110 5
99 124 0
99 192 7
99 202 -7
99 106 3
99 101 9
99 176 -1
99 140 -6
99 171 8
99 225 -8
99 143 2
99 111 -4
99 236 -10
99 100 10
99 130 -5
99 135 -2
99 211 -1
99 149 5
99 150 0
99 179 7
99 186 -10
99 226 -5
99 217 7
99 102 3
99 168 -7
99 234 -5
99 174 -1
99 165 2
99 141 9
99 189 9
99 136 2
99 134 8
99 118 1
99 246 0
99 221 10
99 205 -10
99 227 -10
99 232 -1
99 245 3
99 207 -9
99 133 3
99 175 4
99 228 -9
99 132 -7
99 108 -5
99 112 0
99 235 1
99 167 6
99 197 -1
99 219 8
99 241 9
99 185 -4
99 237 -5
99 166 -7
99 215 3
99 169 5
99 242 3
99 247 -7
99 212 4
99 146 -10
99 114 -3
100 176 -3
100 219 -7
100 207 5
100 141 1
100 205 6
100 120 9
100 234 9
100 158 10
100 153 7
100 240 -6
100 133 -10
100 161 5
100 150 3
100 136 8
100 191 9
100 154 -7
100 109 -4
100 103 10
100 201 -8
100 202 8
100 196 6
100 119 2
100 250 3
100 106 2
100 105 -8
100 149 -7
100 101 -7
100 124 4
100 137 9
100 222 -2
100 229 -8
100 212 -10
100 165 -1
100 139 -4
100 110 1
100 182 -8
100 132 1
100 221 -10
100 211 -9
100 170 -9
100 147 -10
100 121 8
100 247 -7
100 130 -4
100 116 -6
100 166 3
100 102 2
100 225 0
100 200 -3
100 175 -9
100 168 5
100 155 -2
100 223 -2
100 135 3
100 214 9
100 152 6
100 217 3
100 115 -4
100 195 -10
100 113 -1
100 157 1
100 188 -7
100 230 -6
100 209 -1
100 169 3
100 189 -10
100 104 -2
100 185 4
100 162 7
100 179 4
100 194 4
100 190 6
100 228 -4
100 181 6
101 138 -10
101 127 8
101 135 -2
101 236 0
101 213 -1
101 106 2
101 228 1
101 159 1
101 181 1
101 123 -3
101 219 -2
101 120 6
101 189 6
101 243 -2
101 129 2
101 117 -8
101 186 -3
101 170 8
101 234 7
101 237 8
101 242 0
101 151 6
101 114 -9
101 194 4
101 109 -7
101 108 -2
101 133 -10
101 232 10
101 131 3
101 134 9
101 158 -1
101 162 -10
101 140 7
101 185 3
101 136 5
101 147 8
101 207 1
101 119 -9
101 173 0
101 141 8
101 224 0
101 216 6
101 126 -4
101 241 -4
101 113 4
101 155 -3
101 121 9
101 248 0
101 249 -7
101 130 9
101 188 3
101 210 5
101 116 8
101 198 1
101 208 3
101 250 7
101 102 4
101 132 6
101 239 -10
101 205 -9
101 164 -3
101 105 2
101 157 7
101 187 -7
101 172 -9
101 240 8
102 185 10
102 160 -10
102 194 8
102 175 -2
102 166 -8
102 189 9
102 172 -1
102 248 3
102 118 -9
102 131 5
102 224 -1
102 203 0
102 176 5
102 246 8
102 179 -4
102 126 -7
102 120 7
102 195 1
102 212 -1
102 213 0
102 136 -1
102 208 -1
102 243 8
102 181 4
102 239 -1
102 128 -8
102 170 9
102 197 4
102 141 -1
102 132 -9
102 144 1
102 111 -4
102 192 7
102 177 8
102 214 -1
102 143 2
102 174 -9
102 178 -2
102 155 -8
102 201 8
102 223 -5
102 145 -6
102 152 2
102 209 10
102 158 4
102 116 -2
102 226 8
102 124 -9
102 234 1
102 104 -1
102 151 -5
102 150 9
102 180 -1
102 110 -1
102 183 -5
102 211 -8
102 241 0
102 103 7
102 167 9
102 236 -3
102 147 1
102 127 0
102 228 -10
102 168 3
103 104 6
103 175 -3
103 216 9
103 222 -5
103 153 7
103 126 5
103 225 -3
103 189 -4
103 110 6
103 137 -3
103 157 -7
103 184 1
103 196 -3
103 148 -7
103 118 -3
103 112 1
103 178 -8
103 143 -7
103 106 -8
103 179 -1
103 122 0
103 115 10
103 141 3
103 206 1
103 207 10
103 168 -8
103 234 4
103 170 2
103 105 -9
103 158 2
103 162 9
103 135 3
103 209 6
103 123 -8
103 195 -3
103 134 9
103 163 -6
103 203 5
103 198 -3
103 200 -10
103 190 -8
103 236 8
103 224 2
103 151 -8
103 180 4
103 161 4
103 232 4
103 140 -2
103 108 9
103 193 -3
103 188 -10
103 117 0
103 247 10
103 136 1
103 231 2
103 156 2
103 226 2
103 127 9
103 237 4
103 242 -3
103 210 -9
103 243 10
103 172 -1
103 217 -3
103 250 -5
103 120 -9
103 235 1
103 201 8
103 213 6
103 219 -6
103 185 -4
103 152 -3
103 187 1
103 124 -7
103 241 4
103 218 10
103 128 3
103 160 0
103 245 -7
103 202 -6
103 212 8
103 197 -10
103 116 2
103 125 2
103 239 4
104 151 -2
104 194 8
104 107 1
104 174 -6
104 211 -6
104 166 -8
104 162 0
104 141 0
104 246 -7
104 138 -5
104 132 6
104 106 5
104 167 -9
104 210 6
104 137 3
104 117 -3
104 184 -7
104 134 -2
104 250 8
104 192 -3
104 111 4
104 175 -8
104 215 4
104 120 9
104 182 2
104 171 7
104 187 -10
104 148 9
104 188 -3
104 165 7
104 249 9
104 206 -7
104 191 -7
104 212 0
104 222 10
104 242 3
104 122 8
104 179 -1
104 144 -5
104 183 0
104 118 -2
104 156 5
104 110 8
104 150 5
104 216 6
104 226 -10
104 238 -2
104 114 3
104 178 -10
104 161 8
104 208 4
104 123 -8
104 124 -1
104 189 3
104 112 -5
104 239 9
104 153 -2
104 245 10
104 231 -4
104 197 1
104 248 6
104 129 -1
104 234 1
104 240 7
104 145 9
104 115 3
105 135 4
105 212 1
105 209 9
105 166 10
105 124 -5
105 230 10
105 152 -7
105 121 -1
105 125 -6
105 182 -10
105 145 -5
105 226 -9
105 165 8
105 228 -8
105 112 -1
105 138 9
105 229 -9
105 174 -7
105 183 6
105 232 4
105 137 9
105 146 2
105 222 1
105 221 0
105 248 -1
105 153 7
105 178 9
105 131 8
105 242 5
105 214 10
105 198 -9
105 244 7
105 189 10
105 206 -4
105 203 -2
105 215 3
105 118 -9
105 142 2
105 157 -2
105 109 -8
105 238 8
105 144 -6
105 185 -9
105 205 -3
105 155 -3
105 170 4
105 114 10
105 163 0
105 156 -4
105 128 -9
105 122 3
105 200 -2
105 139 6
105 159 1
105 173 6
105 225 -7
105 250 6
105 113 2
105 241 5
105 177 8
105 235 2
105 216 1
105 147 2
105 107 2
105 240 -5
105 111 -5
105 133 0
105 234 1
105 176 -8
106 114 9
106 134 -1
106 190 -7
106 194 9
106 165 6
106 158 -6
106 199 2
106 168 -3
106 223 0
106 227 -9
106 128 -4
106 160 1
106 111 8
106 246 -2
106 109 1
106 224 10
106 135 6
106 177 -10
106 187 -8
106 119 3
106 228 1
106 236 2
106 249 -1
106 123 -8
106 178 3
106 129 2
106 118 9
106 238 -3
106 229 -8
106 171 0
106 220 -3
106 127 -5
106 140 -7
106 115 1
106 221 -7
106 153 -2
106 110 -9
106 141 2
106 136 -4
106 244 -10
106 157 -4
106 180 7
106 243 10
106 125 6
106 108 8
106 191 -7
106 169 5
106 117 2
106 214 8
106 216 3
106 130 -9
106 209 10
106 149 1
106 138 6
106 142 7
106 226 -7
106 131 0
106 195 4
106 126 -10
106 151 -7
106 121 -5
106 154 -3
106 147 -10
106 150 8
106 124 4
106 198 -9
106 211 9
106 116 -8
107 217 -2
107 108 4
107 131 1
107 247 1
107 177 2
107 112 4
107 242 5
107 135 -9
107 143 -9
107 149 6
107 201 -4
107 208 6
107 170 10
107 214 0
107 249 9
107 178 3
107 235 -9
107 194 -3
107 232 -1
107 184 5
107 150 -2
107 171 -5
107 125 3
107 142 8
107 226 -10
107 156 10
107 145 1
107 218 -5
107 130 1
107 199 -1
107 176 9
107 120 2
107 162 3
107 197 6
107 245 7
107 241 8
107 237 3
107 203 1
107 146 -1
107 119 1
107 190 -3
107 189 5
107 215 4
107 233 0
107 225 -10
107 204 2
107 137 -9
107 219 10
107 193 7
107 140 5
107 160 1
107 113 10
107 231 7
107 128 1
107 248 -2
107 223 7
107 244 3
107 174 6
107 179 10
107 169 -8
107 168 -7
107 141 9
107 129 8
107 236 -8
107 134 1
107 122 -8
107 210 0
107 123 -10
107 163 6
108 248 1
108 207 -6
108 116 -4
108 160 3
108 234 -4
108 142 -3
108 237 5
108 249 -3
108 217 0
108 200 5
108 167 4
108 188 -9
108 202 6
108 134 4
108 123 0
108 137 1
108 219 9
108 220 -6
108 229 -9
108 144 -3
108 177 -4
108 114 -2
108 186 10
108 151 7
108 187 0
108 176 8
108 226 -2
108 163 -9
108 209 2
108 241 -4
108 150 -7
108 135 4
108 201 -2
108 112 -10
108 165 -10
108 178 -8
108 210 6
108 122 -5
108 117 -9
108 195 -10
108 246 3
108 126 8
108 213 -2
108 180 1
108 109 -5
108 230 -3
108 182 -9
108 203 0
108 181 0
108 173 4
108 131 10
108 168 4
108 124 -6
108 224 -6
108 238 10
108 115 9
108 184 6
108 172 -9
108 140 9
108 193 3
108 199 8
108 161 7
108 240 8
108 235 1
109 208 8
109 166 10
109 146 -3
109 158 -5
109 242 5
109 163 6
109 133 -8
109 141 1
109 182 0
109 241 -1
109 215 2
109 220 -1
109 134 -4
109 136 9
109 211 9
109 139 3
109 247 -5
109 223 2
109 187 2
109 232 -3
109 240 -9
109 234 5
109 117 -10
109 206 2
109 160 -1
109 123 -7
109 235 -9
109 138 -6
109 125 2
109 153 8
109 250 8
109 238 6
109 119 9
109 131 -5
109 196 -9
109 174 4
109 145 3
109 155 10
109 213 0
109 151 8
109 149 3
109 116 9
109 198 2
109 249 -5
109 226 -3
109 176 -1
109 154 4
109 189 9
109 152 4
109 142 8
109 222 -7
109 216 2
109 225 4
109 162 -6
109 140 -7
109 231 8
109 190 -9
109 219 -5
109 165 2
109 245 2
109 204 7
109 194 -6
109 172 -10
109 171 3
109 212 -9
109 175 -9
109 148 -6
109 243 -9
109 221 8
110 202 1
110 160 -5
110 226 1
110 138 4
110 174 5
110 180 -1
110 111 3
110 164 -3
110 113 5
110 190 9
110 205 -5
110 155 10
110 223 -7
110 193 2
110 200 1
110 194 6
110 130 -6
110 171 -5
110 229 -10
110 123 10
110 131 2
110 236 2
110 152 6
110 162 3
110 232 -5
110 244 -7
110 221 7
110 220 9
110 159 10
110 181 9
110 128 -1
110 246 -2
110 243 -2
110 249 4
110 118 -6
110 192 -4
110 241 9
110 119 3
110 188 -9
110 157 -6
110 240 4
110 183 1
110 201 9
110 234 -4
110 227 0
110 133 -8
110 219 10
110 218 -3
110 197 -3
110 176 7
110 228 9
110 142 -8
110 233 3
110 245 -1
110 146 -10
110 214 -9
110 153 -2
110 239 6
110 145 -2
110 211 7
110 230 -4
110 222 0
110 147 8
110 129 6
110 235 6
110 199 7
110 247 -2
110 168 4
110 163 2
111 112 9
111 129 -4
111 202 -1
111 198 8
111 216 -9
111 193 9
111 160 6
111 221 -10
111 137 0
111 162 2
111 171 -9
111 197 -3
111 203 8
111 227 -2
111 178 -10
111 156 -5
111 136 -7
111 132 0
111 225 -9
111 122 -7
111 113 1
111 204 4
111 186 0
111 234 -8
111 180 5
111 187 0
111 242 8
111 224 -2
111 228 -9
111 115 -7
111 146 9
111 199 2
111 165 -4
111 226 -7
111 223 -6
111 249 9
111 192 10
111 133 1
111 168 -9
111 215 6
111 130 -2
111 200 9
111 201 -3
111 150 -9
111 139 8
111 123 8
111 173 -3
111 184 -5
111 247 -5
111 235 5
111 210 -4
111 131 4
111 177 1
111 118 2
111 119 -9
111 135 -7
111 191 0
111 175 -1
111 170 -2
111 144 0
111 250 -1
111 222 -1
111 205 -3
111 213 0
111 124 8
111 217 7
111 243 0
111 174 5
111 159 3
111 148 10
111 154 10
111 134 -3
111 120 5
111 172 -9
111 145 0
111 183 -5
111 127 8
111 185 -6
111 166 3
111 176 8
111 141 7
111 212 -8
112 204 2
112 146 4
112 130 2
112 210 -3
112 136 6
112 199 -8
112 223 5
112 248 -3
112 175 8
112 190 -7
112 219 8
112 142 -9
112 189 -4
112 234 7
112 165 8
112 166 -8
112 213 -7
112 217 6
112 214 5
112 148 -4
112 206 8
112 117 6
112 242 -2
112 236 8
112 239 -4
112 144 1
112 178 5
112 246 2
112 195 1
112 231 -2
112 249 3
112 172 -2
112 115 -5
112 168 -1
112 191 -9
112 200 5
112 133 8
112 150 0
112 229 8
112 174 -8
112 134 -10
112 161 -8
112 152 -5
112 180 -7
112 138 -2
112 241 2
112 113 -1
112 209 1
112 141 -2
112 149 -8
112 131 8
112 159 0
112 187 3
112 230 -8
112 157 7
112 173 -10
112 201 -5
112 215 -10
112 155 -2
112 192 3
112 132 5
112 121 -2
112 197 -9
112 218 0
113 241 7
113 207 1
113 185 5
113 242 9
113 196 -9
113 154 -7
113 172 3
113 237 3
113 244 -7
113 211 0
113 144 -6
113 209 -7
113 215 0
113 168 2
113 121 0
113 247 2
113 115 -7
113 137 -9
113 204 -9
113 136 4
113 116 4
113 131 4
113 128 2
113 200 3
113 129 -9
113 148 -5
113 142 3
113 167 1
113 178 5
113 134 -6
113 127 8
113 119 1
113 186 5
113 191 -5
113 224 -6
113 217 7
113 125 -4
113 249 7
113 160 0
113 235 5
113 141 0
113 165 4
113 159 3
113 208 10
113 232 7
113 161 10
113 250 7
113 226 5
113 228 -2
113 175 9
113 197 -8
113 220 -3
113 169 6
113 192 6
113 146 -5
113 139 0
113 158 0
113 157 -10
113 193 -9
113 184 2
113 214 -4
113 155 3
113 126 3
113 130 6
113 219 3
113 163 3
113 205 -6
113 140 -2
113 138 1
114 173 3
114 227 9
114 238 -7
114 218 0
114 214 2
114 220 -4
114 178 -1
114 166 -8
114 210 -5
114 119 10
114 216 3
114 203 -2
114 205 -6
114 248 6
114 193 3
114 128 -10
114 129 -5
114 180 -8
114 217 -2
114 152 8
114 153 2
114 170 10
114 132 -6
114 195 -7
114 163 8
114 151 4
114 249 -10
114 134 2
114 230 2
114 207 0
114 236 -5
114 188 2
114 179 -3
114 206 4
114 140 -1
114 174 8
114 246 1
114 155 6
114 141 -6
114 154 -6
114 243 5
114 181 1
114 209 -3
114 156 -2
114 115 3
114 225 8
114 150 -6
114 168 6
114 234 -1
114 145 -3
114 144 -9
114 167 9
114 239 2
114 198 -2
114 200 -10
114 183 -4
114 175 -10
114 122 6
114 240 1
114 231 -6
114 232 -8
114 159 7
114 158 -7
114 202 9
114 177 -1
115 205 4
115 128 -10
115 161 -9
115 162 -1
115 237 3
115 145 -9
115 180 2
115 192 -6
115 212 -1
115 189 4
115 203 5
115 152 5
115 131 -10
115 191 3
115 193 -3
115 133 -10
115 196 -2
115 150 -9
115 137 -2
115 188 -6
115 219 5
115 236 -9
115 241 -1
115 247 1
115 182 10
115 149 -2
115 244 -5
115 208 -1
115 122 -8
115 119 10
115 170 6
115 222 9
115 213 -9
115 140 -4
115 195 8
115 235 -3
115 199 -4
115 200 1
115 184 0
115 144 10
115 233 3
115 174 5
115 121 2
115 159 3
115 197 -1
115 206 -4
115 230 -3
115 156 -3
115 146 -2
115 226 -4
115 216 -2
115 248 -10
115 249 -2
115 190 0
115 242 4
115 123 -5
115 126 5
116 161 9
116 200 7
116 245 4
116 127 -10
116 213 -5
116 150 10
116 246 -2
116 163 -1
116 194 -4
116 218 -10
116 181 6
116 154 2
116 203 -10
116 129 6
116 183 -1
116 138 -7
116 171 9
116 134 7
116 184 7
116 209 8
116 128 -1
116 242 8
116 240 1
116 176 -4
116 169 -5
116 190 3
116 152 10
116 142 -7
116 156 -3
116 157 -3
116 123 -9
116 144 -3
116 145 1
116 174 7
116 168 -5
116 143 -9
116 149 5
116 153 9
116 212 3
116 159 -9
116 217 5
116 199 -8
116 186 4
116 131 8
116 232 1
116 204 1
116 155 10
116 136 10
116 195 -6
116 226 5
116 222 7
116 141 -2
116 193 -5
116 137 -8
116 165 5
116 185 -9
116 172 -6
116 175 -10
116 170 -1
116 224 4
116 189 8
116 130 -9
116 122 -10
116 160 4
116 239 8
116 211 3
116 233 8
116 124 1
116 180 7
116 126 9
116 178 1
116 215 -1
116 229 -6
117 198 -2
117 219 2
117 226 -6
117 146 1
117 121 -7
117 166 -10
117 160 8
117 181 3
117 203 4
117 227 4
117 230 4
117 167 -8
117 200 -3
117 148 -1
117 134 5
117 140 -7
117 164 -5
117 191 7
117 126 8
117 214 0
117 120 -8
117 122 -10
117 168 -8
117 161 0
117 243 -9
117 149 10
117 207 3
117 237 -5
117 221 0
117 228 -3
117 238 -6
117 246 9
117 182 -8
117 143 7
117 220 -5
117 172 9
117 192 4
117 176 -2
117 186 -6
117 153 -9
117 244 -7
117 178 -5
117 147 8
117 202 -1
117 139 3
117 193 -7
117 190 5
117 118 5
117 185 5
117 208 9
117 179 -10
117 154 -2
117 187 0
117 247 5
117 215 -8
117 150 7
117 169 7
117 177 4
117 174 -10
117 250 -4
117 205 -7
117 240 4
117 156 -10
117 159 10
118 178 -4
118 242 -1
118 209 -8
118 175 5
118 121 0
118 190 1
118 248 -5
118 133 9
118 123 -5
118 222 -6
118 233 -8
118 221 4
118 156 -4
118 125 4
118 170 3
118 182 -3
118 215 9
118 185 -6
118 203 10
118 120 -10
118 173 7
118 206 0
118 166 -7
118 247 -5
118 205 6
118 180 -2
118 129 -8
118 196 8
118 249 7
118 179 -6
118 202 -6
118 245 2
118 234 -9
118 212 6
118 207 0
118 137 -1
118 143 7
118 243 1
118 144 10
118 192 5
118 127 -7
118 193 1
118 136 -4
118 138 0
118 119 3
118 184 5
118 227 6
118 163 8
118 231 -9
118 229 8
118 128 7
118 218 7
118 239 2
118 240 -8
118 172 10
118 122 2
118 216 -6
118 235 -6
118 223 -9
118 154 -6
118 208 -3
118 148 -6
118 211 8
118 168 -10
118 200 1
118 225 7
118 161 3
118 160 5
118 197 -5
119 242 10
119 165 2
119 144 10
119 129 4
119 190 -3
119 192 7
119 231 8
119 135 0
119 153 5
119 143 -4
119 150 9
119 172 0
119 187 -4
119 213 6
119 184 5
119 209 -5
119 136 0
119 146 6
119 250 -5
119 196 4
119 176 -4
119 182 -7
119 206 2
119 211 1
119 217 4
119 179 8
119 159 -9
119 202 1
119 124 3
119 188 -4
119 178 10
119 237 -8
119 169 1
119 228 -9
119 203 10
119 145 -10
119 157 7
119 243 -8
119 160 -8
119 158 10
119 212 5
119 208 9
119 230 7
119 137 -8
119 133 -6
119 181 -2
119 138 -5
119 127 -8
119 218 -4
119 148 10
119 200 6
119 122 10
119 174 -7
119 126 -5
119 239 -3
119 191 9
120 143 1
120 239 -1
120 135 10
120 244 -3
120 128 -5
120 170 -9
120 146 -3
120 220 8
120 197 -6
120 166 3
120 172 9
120 228 -4
120 186 -1
120 181 -8
120 176 9
120 164 -9
120 246 6
120 145 9
120 151 8
120 219 8
120 225 0
120 134 0
120 192 9
120 203 -7
120 121 -7
120 133 1
120 240 5
120 132 -8
120 180 2
120 139 7
120 179 -7
120 193 10
120 230 -6
120 162 -4
120 195 4
120 130 -8
120 226 -3
120 125 5
120 233 -3
120 124 1
120 217 -8
120 194 -1
120 173 7
120 131 1
120 196 4
120 200 -8
120 168 3
120 211 3
120 243 5
120 136 1
120 249 -6
120 248 -3
120 144 10
120 237 -10
120 214 3
120 236 -6
120 123 4
120 229 -4
120 241 -2
120 188 7
120 184 0
120 122 -10
120 205 -3
120 149 -1
120 159 -4
120 238 2
120 148 -3
120 213 -7
121 206 3
121 126 1
121 186 5
121 142 -4
121 219 0
121 198 -5
121 240 8
121 144 7
121 194 -2
121 243 -3
121 229 -4
121 215 -3
121 188 8
121 147 6
121 134 -9
121 236 -1
121 224 2
121 146 -3
121 238 1
121 184 6
121 185 -3
121 124 -1
121 190 10
121 212 -2
121 209 0
121 132 0
121 159 -1
121 203 0
121 199 1
121 127 3
121 181 -8
121 204 4
121 200 -6
121 149 2
121 187 8
121 123 7
121 197 4
121 150 -2
121 196 4
121 148 -3
121 163 3
121 179 -10
121 220 -4
121 164 -3
121 129 3
121 166 4
121 226 -3
121 232 9
121 158 -2
121 137 -10
121 244 -3
121 178 -5
121 122 1
121 211 -6
121 160 -5
121 192 -5
121 214 -4
121 138 5
121 221 -6
121 140 1
121 245 10
121 143 9
121 205 6
121 218 3
121 169 0
121 248 5
121 191 -10
122 184 -3
122 181 4
122 157 5
122 128 0
122 144 2
122 194 5
122 220 -3
122 153 -6
122 218 -7
122 235 -7
122 215 -7
122 221 9
122 155 0
122 186 -5
122 134 -10
122 195 -6
122 241 10
122 248 -2
122 133 10
122 140 -7
122 124 6
122 146 10
122 151 2
122 149 -1
122 223 9
122 135 -4
122 147 7
122 191 -6
122 150 0
122 212 6
122 231 -6
122 168 4
122 242 -3
122 247 3
122 213 -6
122 161 10
122 163 4
122 205 10
122 188 0
122 204 5
122 131 -7
122 202 -2
122 217 -5
122 249 -7
122 166 -7
122 175 -9
122 145 -7
122 165 -8
122 224 6
122 167 -8
122 143 8
122 206 -5
122 160 -5
122 208 -5
122 176 -8
122 177 6
122 245 -2
122 148 -7
122 125 -5
123 138 -9
123 231 7
123 234 -7
123 169 8
123 196 1
123 173 0
123 199 7
123 219 -10
123 203 -8
123 163 -5
123 201 6
123 213 -9
123 172 1
123 200 -6
123 230 7
123 155 -10
123 132 0
123 239 -5
123 246 0
123 125 9
123 133 8
123 204 6
123 139 7
123 216 -2
123 167 1
123 141 8
123 226 -8
123 237 9
123 187 -5
123 157 -2
123 247 -7
123 249 -4
123 215 3
123 137 -10
123 205 -2
123 184 1
123 178 -4
123 232 6
123 171 -6
123 233 5
123 224 10
123 238 8
123 154 9
123 175 3
123 242 -9
123 248 1
123 161 -10
123 152 9
123 202 10
123 192 -10
123 144 -6
123 195 8
123 180 -8
123 236 -3
123 143 -9
123 165 4
123 181 -9
123 158 10
123 229 -6
123 146 -4
123 218 8
123 240 5
123 162 -7
123 206 1
123 134 -4
123 145 -4
123 244 -3
124 198 0
124 222 7
124 156 2
124 136 8
124 148 -3
124 144 -4
124 219 -3
124 177 9
124 131 10
124 189 5
124 160 -7
124 223 10
124 208 -10
124 194 -2
124 250 -6
124 147 9
124 171 9
124 203 8
124 138 0
124 150 -7
124 209 -1
124 170 -9
124 248 -8
124 155 2
124 197 7
124 216 -4
124 204 -3
124 162 7
124 227 2
124 166 10
124 165 -8
124 173 1
124 239 -10
124 231 -7
124 212 6
124 137 -1
124 187 1
124 168 0
124 141 9
124 180 -10
124 182 -1
124 191 1
124 175 6
124 163 -5
124 158 -4
124 132 10
124 200 -2
124 176 -9
124 161 2
124 234 2
124 243 8
124 205 9
124 130 -2
124 134 9
124 149 9
124 190 -6
124 188 -9
124 245 0
124 210 -5
124 235 0
124 232 1
125 196 1
125 144 -4
125 137 5
125 235 7
125 179 7
125 241 -1
125 199 -7
125 238 -3
125 243 -9
125 246 6
125 134 -6
125 166 -2
125 153 2
125 202 -10
125 242 1
125 151 -6
125 178 3
125 161 -1
125 203 -8
125 207 -6
125 239 3
125 173 -3
125 244 -5
125 146 -9
125 204 6
125 140 -5
125 176 -5
125 185 9
125 193 -3
125 149 1
125 216 10
125 182 -9
125 156 -7
125 142 -7
125 227 5
125 133 0
125 205 9
125 222 -5
125 159 -10
125 206 8
125 232 0
125 224 -7
125 221 5
125 152 -8
125 226 7
125 157 0
125 184 -1
125 128 9
125 197 -3
125 174 -2
125 223 8
125 129 -5
125 201 1
125 214 9
125 245 2
125 211 -1
125 135 8
125 195 -9
125 250 3
125 136 4
125 208 2
125 127 7
125 180 -9
125 237 1
125 172 -3
125 194 -2
125 183 7
125 190 -8
125 155 9
126 132 8
126 199 -2
126 215 9
126 144 0
126 242 6
126 235 4
126 167 7
126 140 -2
126 152 -10
126 190 6
126 189 8
126 150 10
126 169 4
126 196 -4
126 209 -5
126 220 8
126 232 -1
126 181 -2
126 223 1
126 163 1
126 244 9
126 146 4
126 171 2
126 207 -8
126 179 4
126 185 9
126 129 5
126 128 10
126 210 -1
126 198 3
126 194 7
126 203 -9
126 228 -5
126 236 -4
126 156 -10
126 193 -4
126 136 4
126 195 5
126 155 -6
126 222 6
126 184 3
126 159 6
126 147 3
126 160 0
126 162 -3
126 149 -5
126 197 0
126 142 -5
126 216 4
126 243 6
126 158 10
126 183 -10
126 240 5
126 227 -8
126 192 3
126 157 -5
126 214 -10
126 174 1
126 186 9
126 247 -7
126 200 -7
126 131 9
126 233 -6
126 154 -7
126 238 -2
126 177 -3
126 133 -1
126 127 4
126 218 -2
126 168 -1
126 205 -8
127 214 4
127 247 -2
127 220 8
127 212 0
127 201 -2
127 174 -8
127 243 -10
127 246 -2
127 235 5
127 159 -2
127 194 0
127 152 4
127 226 3
127 227 3
127 179 -10
127 197 -6
127 143 10
127 222 0
127 234 1
127 188 3
127 128 -10
127 248 9
127 231 7
127 134 6
127 158 8
127 169 -10
127 180 6
127 163 6
127 154 -9
127 218 1
127 195 -10
127 129 -9
127 161 10
127 205 -3
127 147 10
127 136 -9
127 225 8
127 190 2
127 175 -2
127 150 -6
127 168 -2
127 211 -8
127 135 -5
127 171 -5
127 210 3
127 208 -1
127 157 -5
127 229 -6
127 146 -1
127 242 5
127 230 10
127 249 5
127 244 -4
127 144 7
127 140 0
127 238 -6
128 178 7
128 147 -1
128 200 -10
128 141 -9
128 184 10
128 173 1
128 145 -5
128 138 -9
128 136 5
128 160 1
128 149 4
128 188 -10
128 205 1
128 243 0
128 170 -9
128 133 10
128 210 10
128 246 5
128 244 0
128 209 10
128 169 -8
128 177 5
128 211 3
128 182 0
128 156 4
128 139 -1
128 218 0
128 221 -1
128 197 -6
128 241 -9
128 192 9
128 152 -6
128 150 -2
128 213 5
128 194 10
128 176 -1
128 237 -9
128 135 -6
128 204 -8
128 144 -8
128 158 1
128 229 3
128 230 -10
128 206 4
128 157 -1
128 234 0
128 226 3
128 167 2
128 187 -5
128 143 5
128 155 -2
128 163 3
128 231 -3
128 224 -9
128 190 -7
128 164 6
128 203 10
129 224 -3
129 194 -8
129 146 1
129 158 1
129 246 -6
129 181 -6
129 161 -2
129 222 2
129 187 5
129 150 -5
129 227 -9
129 234 -8
129 141 8
129 179 4
129 223 10
129 151 0
129 211 -3
129 163 -1
129 186 4
129 206 0
129 189 1
129 157 -9
129 174 -9
129 198 0
129 188 8
129 241 -7
129 165 8
129 164 7
129 233 -3
129 214 -3
129 156 -4
129 132 8
129 215 -2
129 243 -8
129 178 0
129 166 -10
129 137 -8
129 207 -6
129 248 6
129 217 8
129 228 -6
129 180 4
129 193 1
129 162 5
129 225 -7
129 242 -7
129 216 -2
129 238 0
129 247 3
129 229 -2
129 143 -3
129 135 -5
129 209 4
129 160 10
129 138 -6
129 176 10
129 167 4
129 202 -1
129 175 2
130 186 -4
130 200 -10
130 189 -10
130 241 8
130 150 6
130 237 9
130 235 -10
130 148 9
130 171 6
130 170 2
130 215 -1
130 218 10
130 227 -3
130 187 8
130 166 -3
130 178 -8
130 134 9
130 146 2
130 151 7
130 234 8
130 208 -1
130 153 4
130 246 7
130 203 -1
130 244 -6
130 169 9
130 239 0
130 191 8
130 240 8
130 224 1
130 182 5
130 248 10
130 205 -1
130 144 -2
130 219 6
130 176 -2
130 216 -2
130 222 -7
130 228 3
130 173 -9
130 204 4
130 175 -2
130 249 -4
130 250 -3
130 160 -1
130 138 2
130 193 -9
130 167 0
130 197 -5
130 214 1
130 139 7
130 133 -8
130 198 1
130 220 2
130 209 8
130 231 -9
130 238 6
130 136 7
130 149 -10
130 232 0
130 161 9
131 176 3
131 236 -10
131 140 6
131 212 0
131 199 6
131 145 -8
131 141 -7
131 218 -6
131 164 7
131 213 -2
131 224 8
131 149 -1
131 148 1
131 187 0
131 206 -9
131 196 -4
131 241 -8
131 183 -7
131 216 -10
131 195 3
131 143 7
131 246 -6
131 162 9
131 193 4
131 180 -4
131 168 -8
131 200 2
131 250 -7
131 234 1
131 235 6
131 220 -10
131 211 -5
131 190 4
131 248 5
131 146 2
131 178 -2
131 161 2
131 188 2
131 191 -2
131 167 -2
131 160 5
131 153 -4
131 186 -6
131 177 -4
131 138 6
131 135 6
131 150 10
131 197 8
131 238 -1
131 249 10
131 132 10
131 147 -3
132 237 -5
132 249 5
132 140 -2
132 196 9
132 199 -9
132 191 -3
132 153 -8
132 190 -8
132 183 5
132 186 6
132 157 -7
132 142 -4
132 168 -3
132 211 -6
132 138 -7
132 239 -5
132 151 -7
132 167 2
132 236 3
132 188 -10
132 164 2
132 147 4
132 243 -10
132 149 5
132 225 0
132 179 -5
132 227 -10
132 193 -10
132 224 -5
132 143 -3
132 165 3
132 223 0
132 141 -9
132 159 -4
132 139 3
132 145 5
132 135 10
132 181 3
132 154 7
132 169 3
132 180 7
132 221 2
132 219 6
132 209 -6
132 204 4
132 178 -1
132 170 3
132 222 -6
132 246 5
132 195 6
132 216 6
132 176 -4
132 213 10
132 155 -3
133 244 1
133 208 -7
133 193 7
133 185 7
133 158 5
133 137 10
133 230 8
133 226 -9
133 138 2
133 227 10
133 237 8
133 190 9
133 235 3
133 239 3
133 184 5
133 172 6
133 142 4
133 146 2
133 211 -4
133 220 8
133 218 2
133 168 -8
133 161 -6
133 234 -1
133 232 -2
133 247 -3
133 160 -8
133 213 -5
133 143 -4
133 214 8
133 219 -10
133 157 7
133 139 9
133 136 0
133 250 0
133 175 -10
133 206 -10
133 212 -1
133 233 -4
133 171 5
133 186 5
133 159 -5
133 228 -4
133 196 8
133 164 1
133 178 2
133 135 0
133 152 4
133 166 -3
134 179 -5
134 211 -7
134 173 8
134 157 7
134 141 -2
134 169 -3
134 168 9
134 213 4
134 202 2
134 189 9
134 204 5
134 244 7
134 156 3
134 150 -1
134 163 -6
134 221 -10
134 225 2
134 224 -4
134 216 -10
134 222 6
134 146 -8
134 190 -9
134 148 -9
134 158 8
134 153 -4
134 219 -10
134 247 0
134 233 1
134 167 -7
134 184 -8
134 181 6
134 172 -2
134 180 7
134 139 10
134 192 2
134 188 4
134 200 -8
134 151 -4
134 154 2
134 197 -8
134 210 7
134 185 0
134 215 -9
134 201 7
134 231 2
134 175 -1
134 212 -4
134 243 -7
134 237 -10
134 239 8
134 186 -6
134 183 4
134 178 -7
134 161 -3
134 149 5
134 145 -9
134 140 -2
134 232 -4
135 234 5
135 230 -6
135 189 -10
135 161 1
135 147 -3
135 169 0
135 171 4
135 175 1
135 162 10
135 225 3
135 138 5
135 188 -2
135 168 1
135 208 -6
135 174 -2
135 199 -8
135 246 -3
135 242 9
135 247 -1
135 164 -1
135 149 5
135 243 -4
135 222 -4
135 245 7
135 186 -6
135 159 -8
135 187 -10
135 226 5
135 236 3
135 151 -1
135 154 -7
135 143 -2
135 177 3
135 211 -6
135 173 1
135 192 1
135 137 -3
135 157 -8
135 212 3
135 235 6
135 136 -4
135 144 -5
135 207 3
135 170 6
135 228 6
135 141 -8
135 160 7
135 191 4
135 215 -3
135 194 -7
135 231 -6
135 166 -7
135 190 6
135 179 -2
135 220 9
135 240 -4
135 155 -9
135 204 9
135 200 6
135 182 -9
135 224 6
135 205 7
136 167 10
136 225 -2
136 230 3
136 201 -1
136 227 7
136 207 1
136 237 -2
136 206 9
136 186 -9
136 223 1
136 198 -3
136 235 -10
136 205 -7
136 192 4
136 138 0
136 245 8
136 191 -2
136 221 10
136 172 -1
136 166 -4
136 185 2
136 150 -7
136 193 -5
136 213 10
136 240 -4
136 231 4
136 160 -4
136 151 0
136 139 -6
136 168 -10
136 162 -1
136 179 -9
136 155 -10
136 249 8
136 232 -1
136 188 -3
136 187 4
136 200 -2
136 211 7
136 178 -1
136 218 -1
136 165 -5
136 195 6
136 142 7
136 248 -5
136 250 2
136 175 -6
136 173 -6
136 244 -6
136 159 -9
136 210 9
136 141 -7
136 217 -1
136 161 -1
136 174 6
136 170 2
136 247 6
137 242 -1
137 163 9
137 186 -4
137 194 -6
137 161 -2
137 184 -2
137 156 -2
137 189 -3
137 158 -6
137 209 0
137 240 0
137 150 9
137 171 -8
137 199 9
137 146 1
137 197 2
137 222 7
137 225 -2
137 164 8
137 198 -7
137 245 -10
137 139 -5
137 177 -9
137 141 10
137 138 4
137 236 9
137 172 9
137 232 7
137 215 3
137 183 4
137 170 9
137 154 5
137 193 -10
137 187 -5
137 188 -2
137 207 -1
137 195 0
137 157 -9
137 241 10
137 210 0
137 155 3
137 196 -10
137 218 5
137 174 -8
137 142 -3
137 233 7
137 180 -5
137 166 5
137 250 5
137 173 4
137 191 -2
137 228 -6
137 185 7
137 203 -2
137 213 -6
137 159 -7
137 246 -1
138 209 -6
138 210 -4
138 191 -9
138 174 -3
138 232 -2
138 161 0
138 227 8
138 238 -7
138 214 7
138 192 3
138 197 -2
138 218 -1
138 200 -1
138 156 -9
138 178 -6
138 226 9
138 146 -1
138 170 -7
138 144 2
138 216 10
138 154 0
138 231 -7
138 184 -3
138 147 -6
138 182 4
138 203 1
138 162 -7
138 142 -1
138 224 6
138 171 -5
138 175 0
138 151 8
138 190 9
138 237 -10
138 167 7
138 225 2
138 248 -8
138 183 3
138 143 5
138 165 0
138 223 1
138 155 -10
138 180 -1
138 150 -2
138 201 4
138 239 9
139 140 -1
139 204 7
139 214 -3
139 190 -4
139 203 2
139 154 -3
139 245 -5
139 226 2
139 182 3
139 231 -2
139 229 2
139 175 -1
139 222 6
139 143 2
139 161 8
139 156 8
139 244 -10
139 189 1
139 211 -6
139 233 -10
139 193 6
139 223 10
139 238 -10
139 191 5
139 195 -9
139 202 -8
139 185 -1
139 149 0
139 186 -10
139 196 8
139 235 -3
139 208 7
139 147 5
139 168 0
139 171 9
139 209 -1
139 158 0
139 172 2
139 178 9
139 169 -9
139 187 -7
139 212 10
139 174 3
139 201 0
139 188 4
139 228 0
139 206 -7
139 220 2
139 157 8
139 246 -3
139 153 5
139 199 -8
139 145 10
139 243 3
139 151 7
139 184 1
139 198 0
139 224 -6
139 155 5
139 160 5
140 231 10
140 144 -6
140 180 -3
140 163 -1
140 238 7
140 162 -9
140 218 -2
140 152 -3
140 249 9
140 208 5
140 179 0
140 165 -7
140 217 5
140 154 -4
140 169 0
140 167 -3
140 181 -4
140 156 -2
140 226 -5
140 207 10
140 240 1
140 183 7
140 176 -7
140 172 -10
140 198 -7
140 177 -5
140 171 -5
140 151 -1
140 223 5
140 220 2
140 147 5
140 170 -2
140 196 7
140 190 0
140 168 -3
140 244 7
140 157 5
140 203 4
140 164 3
140 185 -1
140 241 6
140 197 5
140 210 2
140 192 -8
140 187 4
140 229 5
140 166 -1
140 184 -8
140 202 5
140 234 -8
140 232 2
140 173 -2
140 146 6
140 246 -3
141 216 7
141 203 -8
141 183 8
141 244 1
141 175 7
141 245 -3
141 197 -5
141 223 -9
141 186 10
141 219 -3
141 164 7
141 196 1
141 190 -8
141 191 8
141 240 4
141 228 -1
141 165 1
141 210 10
141 145 8
141 198 10
141 147 -10
141 194 8
141 162 0
141 193 -9
141 212 -6
141 204 5
141 238 -2
141 226 5
141 209 2
141 231 6
141 173 -2
141 172 7
141 158 -1
141 170 -4
141 168 -6
141 201 10
141 192 -6
141 250 -7
141 187 -3
141 144 -9
141 207 9
141 227 -3
141 236 1
141 176 -4
141 224 -9
141 167 4
141 246 -3
141 205 -8
141 178 7
141 151 -1
141 237 10
141 184 3
141 156 10
141 202 -9
141 177 -4
142 240 9
142 200 -9
142 210 3
142 180 -2
142 166 -2
142 153 3
142 203 4
142 182 -1
142 147 2
142 233 1
142 177 -1
142 178 -4
142 194 -4
142 236 -7
142 196 -10
142 226 -1
142 212 10
142 145 10
142 174 4
142 151 6
142 171 10
142 206 10
142 187 0
142 159 -2
142 175 -3
142 169 -7
142 162 -2
142 227 -8
142 222 2
142 250 -8
142 201 -7
142 247 -6
142 183 -6
142 229 10
142 191 1
142 238 -7
142 235 -5
142 228 8
142 245 7
142 214 -10
142 190 2
142 202 -8
142 176 -4
142 244 -4
142 209 -9
142 179 -10
142 172 -10
142 220 4
142 149 8
142 158 2
142 168 -8
142 193 3
142 237 -8
142 167 4
142 199 -5
142 225 5
142 164 -3
142 216 -3
143 236 4
143 183 7
143 163 10
143 216 -4
143 225 3
143 174 -7
143 200 -3
143 199 -3
143 144 -3
143 150 -8
143 149 -10
143 206 6
143 203 0
143 245 6
143 210 4
143 148 4
143 197 -3
143 229 -7
143 188 9
143 217 -10
143 235 4
143 244 -3
143 194 -5
143 164 -9
143 186 -1
143 176 -3
143 171 -10
143 209 -4
143 154 7
143 222 -8
143 232 -8
143 249 10
143 211 9
143 184 -2
143 214 5
143 155 -2
143 192 -9
143 169 -6
143 220 -4
143 193 -8
143 212 -1
143 250 9
143 158 -9
143 185 2
143 179 7
143 153 -10
143 151 -10
143 219 -3
143 181 4
143 173 -5
143 221 -6
143 223 10
143 152 0
143 168 -6
143 208 10
143 202 4
143 187 -3
144 216 10
144 185 -5
144 169 -1
144 226 -9
144 200 -2
144 217 7
144 157 -6
144 179 8
144 196 -5
144 155 -9
144 181 0
144 223 8
144 213 -3
144 187 8
144 205 0
144 202 6
144 220 3
144 208 9
144 218 3
144 209 -10
144 154 9
144 147 -7
144 232 7
144 197 -8
144 243 7
144 238 -10
144 191 4
144 203 -7
144 165 -6
144 148 5
144 153 7
144 189 -1
144 166 6
144 233 4
144 152 -8
144 199 9
144 174 -1
144 184 7
144 163 10
144 250 -2
144 173 -2
144 193 -6
144 230 -9
144 245 -1
144 162 -1
144 192 -10
144 236 3
144 206 -3
144 227 -4
144 195 -2
144 146 -7
144 188 10
145 209 -10
145 155 -5
145 188 -8
145 222 -9
145 148 -9
145 234 5
145 171 10
145 238 -2
145 150 10
145 250 -2
145 235 0
145 151 1
145 179 4
145 207 -6
145 156 -3
145 210 -7
145 214 1
145 232 4
145 166 -7
145 199 -5
145 239 -6
145 180 -1
145 177 9
145 246 -1
145 172 1
145 215 10
145 213 -4
145 211 -1
145 201 -5
145 242 3
145 217 -6
145 243 -3
145 185 -2
145 196 7
145 195 -6
145 227 5
145 208 3
145 190 -4
145 152 3
145 159 -6
145 167 -3
145 173 9
145 194 3
145 164 -2
145 174 7
145 249 -4
145 161 -8
145 248 2
145 204 3
145 245 10
145 157 7
146 154 -2
146 233 6
146 148 -7
146 196 -9
146 177 8
146 184 -1
146 190 -8
146 243 -5
146 192 -9
146 160 -9
146 235 9
146 238 -4
146 198 -5
146 159 2
146 193 -7
146 222 8
146 236 -10
146 187 7
146 147 4
146 247 9
146 211 10
146 161 7
146 223 6
146 229 -5
146 197 4
146 172 0
146 162 -9
146 195 -4
146 210 2
146 230 -5
146 250 5
146 188 -5
146 237 7
146 242 -2
146 152 0
146 207 -10
146 246 9
146 249 -8
146 173 -2
146 227 7
146 241 -6
146 180 0
146 209 4
146 158 -5
146 214 4
146 179 10
146 200 0
146 212 -10
146 231 3
146 216 10
146 174 10
146 176 -7
146 217 -9
146 153 7
146 182 4
146 194 -4
146 232 -1
146 149 -5
146 157 5
146 165 -1
146 178 0
146 168 7
147 152 9
147 165 9
147 205 1
147 245 7
147 234 -9
147 223 10
147 191 6
147 250 10
147 247 -7
147 220 0
147 238 4
147 149 -9
147 159 5
147 226 10
147 179 1
147 185 3
147 214 1
147 237 8
147 204 -6
147 158 -10
147 170 -8
147 162 -3
147 174 -6
147 167 -2
147 181 3
147 206 8
147 208 -8
147 210 -7
147 196 -5
147 244 4
147 212 -8
147 180 3
147 164 5
147 227 10
147 202 -5
147 243 3
147 209 -4
147 193 -10
147 163 -4
147 249 -7
147 188 5
147 192 7
147 178 -2
147 173 -9
147 186 -6
147 183 -3
147 224 -7
147 199 -1
147 184 5
147 150 -9
147 241 -4
147 211 -1
147 203 8
147 197 -3
147 221 -8
148 228 6
148 242 -6
148 179 -5
148 220 -3
148 225 -7
148 236 -9
148 196 4
148 195 4
148 219 -1
148 206 -2
148 230 5
148 149 -1
148 192 -10
148 156 3
148 216 -2
148 163 -6
148 226 -5
148 207 3
148 175 8
148 232 4
148 203 8
148 194 3
148 172 4
148 221 0
148 171 6
148 170 9
148 193 7
148 208 7
148 214 5
148 166 1
148 190 -2
148 202 0
148 183 -2
148 217 9
148 215 10
148 184 5
148 187 7
148 181 -1
148 164 -7
148 157 1
148 199 -2
148 241 -5
148 158 -3
148 234 -3
148 200 -3
148 204 7
148 244 1
149 210 9
149 199 8
149 227 10
149 178 -2
149 196 -3
149 243 1
149 161 -7
149 247 7
149 249 -5
149 172 -3
149 155 -7
149 162 -4
149 219 9
149 156 0
149 167 4
149 191 -7
149 245 5
149 190 -1
149 169 -5
149 224 9
149 239 -7
149 152 2
149 209 9
149 175 -10
149 231 -2
149 232 -8
149 173 10
149 214 -5
149 222 -7
149 217 -4
149 220 -5
149 203 7
149 151 1
149 236 9
149 221 -10
149 240 -3
149 183 7
149 184 -7
149 193 -9
149 192 -8
149 174 10
149 163 2
149 164 0
149 215 1
149 229 8
149 180 -9
149 153 2
149 238 -6
150 182 8
150 215 3
150 186 -10
150 231 -1
150 246 5
150 223 -1
150 193 -1
150 206 6
150 172 -5
150 219 -8
150 170 7
150 202 0
150 205 9
150 152 0
150 229 -3
150 179 0
150 173 -1
150 181 -1
150 228 2
150 211 -4
150 180 10
150 203 -2
150 245 4
150 238 -3
150 212 1
150 161 -10
150 199 10
150 183 -6
150 233 8
150 232 -10
150 250 -4
150 216 0
150 225 7
150 209 10
150 204 10
150 184 -10
150 248 6
150 196 7
150 241 -1
150 222 -2
150 159 4
150 242 -1
150 190 -10
150 166 -8
150 158 9
150 208 1
150 217 -7
150 175 -3
150 237 -7
150 169 -3
150 247 -9
150 226 -9
150 160 7
150 240 -10
150 235 5
151 164 9
151 189 -2
151 205 -8
151 216 -4
151 153 -5
151 181 3
151 227 1
151 211 -2
151 231 -5
151 238 -5
151 156 4
151 178 -1
151 157 5
151 214 -5
151 154 3
151 191 10
151 161 3
151 241 -1
151 246 -5
151 194 0
151 226 9
151 192 -3
151 183 4
151 198 0
151 225 -9
151 213 -8
151 180 -2
151 169 -5
151 168 10
151 245 1
151 219 5
151 250 0
151 209 -1
151 224 7
151 167 8
151 152 1
151 204 -7
151 234 4
151 239 1
151 200 10
151 243 -2
151 182 7
152 184 0
152 197 -9
152 241 0
152 162 -3
152 180 2
152 174 -2
152 188 -7
152 170 -10
152 164 4
152 155 10
152 215 9
152 163 0
152 158 4
152 183 -8
152 160 -2
152 216 -7
152 156 -6
152 189 0
152 198 3
152 154 -5
152 220 -10
152 229 -1
152 247 -2
152 224 5
152 175 1
152 249 -9
152 209 -1
152 227 -4
152 172 4
152 194 10
152 236 -10
152 202 -3
152 203 0
152 248 -8
152 179 9
152 186 1
152 207 -7
152 245 9
152 225 8
152 213 -7
152 210 9
152 190 5
152 196 -10
152 206 7
152 233 -7
152 199 -7
152 157 10
152 211 9
153 169 -10
153 173 10
153 177 -7
153 247 -10
153 154 10
153 176 7
153 163 10
153 243 2
153 214 -7
153 174 3
153 199 2
153 183 10
153 203 7
153 206 10
153 249 -5
153 202 -5
153 182 -3
153 220 -3
153 184 1
153 189 9
153 201 -3
153 213 -2
153 180 8
153 167 10
153 239 3
153 215 -6
153 204 1
153 165 1
153 233 -10
153 242 4
153 186 10
153 157 -10
153 222 -10
153 171 8
153 221 6
153 227 5
153 241 4
153 159 -4
153 219 8
153 237 -1
153 196 3
153 172 4
154 178 10
154 202 6
154 200 6
154 161 -10
154 179 -6
154 198 2
154 211 2
154 250 2
154 172 10
154 160 5
154 162 3
154 182 -5
154 205 8
154 238 -8
154 233 6
154 156 -1
154 199 3
154 158 -8
154 201 -8
154 210 9
154 155 0
154 165 -10
154 219 -10
154 215 7
154 197 -6
154 241 8
154 208 1
154 218 10
154 157 10
154 177 -3
154 168 -7
154 185 1
154 225 10
154 181 1
154 207 1
154 224 5
154 223 -7
154 167 9
154 222 -4
154 236 7
154 159 -2
154 183 10
154 235 5
154 239 -9
155 219 -8
155 201 -7
155 217 5
155 182 8
155 156 6
155 190 10
155 181 -1
155 185 -2
155 197 -2
155 192 -8
155 229 -6
155 160 -8
155 172 -9
155 169 9
155 241 10
155 159 3
155 222 -3
155 220 7
155 226 -9
155 178 -4
155 196 2
155 214 -8
155 206 5
155 249 -2
155 243 8
155 211 -9
155 176 4
155 237 10
155 236 6
155 210 5
155 230 3
155 191 2
155 250 5
155 203 5
155 218 2
155 179 -1
155 157 -8
155 235 -10
155 246 -9
155 231 4
155 240 -3
155 193 6
155 200 1
155 186 6
155 221 -7
155 207 3
155 171 3
155 242 2
155 247 -3
156 210 5
156 182 8
156 194 6
156 191 -3
156 228 0
156 208 -4
156 237 -10
156 250 -2
156 238 -2
156 247 -5
156 189 6
156 158 8
156 199 3
156 160 9
156 211 -2
156 203 -8
156 183 0
156 233 -10
156 176 -6
156 246 -2
156 204 -3
156 200 5
156 186 2
156 231 10
156 166 -10
156 169 7
156 171 9
156 221 -1
156 170 7
156 209 -7
156 165 -3
156 188 -2
156 201 -8
156 229 8
156 172 1
156 184 -9
156 230 5
156 175 -3
156 248 -4
156 179 -10
156 232 -2
156 214 1
156 239 10
157 204 -8
157 176 5
157 171 9
157 199 8
157 202 10
157 195 -9
157 233 2
157 160 6
157 174 4
157 218 -10
157 208 -5
157 159 1
157 223 6
157 180 2
157 184 -6
157 175 -3
157 228 6
157 238 -10
157 191 -5
157 224 -1
157 217 5
157 162 -4
157 172 -10
157 226 -5
157 229 -10
157 225 -1
157 197 6
157 242 0
157 235 9
157 196 2
157 207 -6
157 247 0
157 244 5
157 185 -4
157 166 -4
157 181 1
157 187 -10
157 167 2
157 186 3
157 234 -10
157 222 1
157 236 0
157 168 4
157 220 3
157 183 -3
157 212 2
157 245 3
157 161 -8
158 176 8
158 214 -1
158 234 -5
158 236 -2
158 232 8
158 245 -9
158 215 6
158 168 7
158 179 5
158 182 1
158 195 -2
158 209 -1
158 204 -10
158 237 -5
158 225 -2
158 174 -1
158 201 -4
158 171 4
158 181 4
158 197 6
158 188 8
158 164 -4
158 206 9
158 191 -9
158 211 8
158 194 -10
158 218 -7
158 227 3
158 173 1
158 166 0
158 224 -6
158 235 -4
158 172 -8
158 167 0
158 238 2
158 185 3
158 250 -9
158 219 -3
158 205 -2
158 177 4
158 165 -10
158 241 -6
158 192 8
158 210 -8
158 230 -8
158 221 7
158 175 -4
158 202 1
158 243 -8
158 186 1
158 187 8
158 240 -7
159 162 7
159 226 5
159 210 2
159 196 0
159 219 -6
159 184 5
159 199 -8
159 217 9
159 241 -6
159 228 2
159 178 0
159 242 -9
159 214 -4
159 205 -6
159 218 6
159 191 -10
159 181 2
159 243 7
159 179 7
159 182 -8
159 160 0
159 225 -7
159 185 6
159 220 -4
159 197 6
159 165 -10
159 180 1
159 201 0
159 209 -3
159 166 1
159 247 -2
159 236 -9
159 171 10
159 237 -6
159 221 -1
159 224 4
159 203 -5
159 233 -6
159 192 6
159 172 -8
159 161 4
159 211 4
159 177 -6
159 174 -3
159 235 -8
159 240 -9
159 208 -8
160 211 5
160 201 -4
160 202 -7
160 165 1
160 175 5
160 171 -5
160 232 -6
160 176 10
160 237 8
160 239 -10
160 250 4
160 167 -6
160 226 -2
160 212 -9
160 169 10
160 207 4
160 174 10
160 210 10
160 203 1
160 221 0
160 194 6
160 246 -8
160 241 9
160 173 -10
160 170 0
160 227 3
160 248 -7
160 220 -8
160 209 -2
160 182 -2
160 186 6
160 180 -6
160 197 10
160 224 7
160 216 -10
160 231 -2
160 200 7
160 172 6
160 199 -5
160 184 -3
160 185 -5
160 193 3
160 208 10
160 243 2
160 238 3
160 177 -8
160 191 10
160 247 -10
160 223 -6
160 214 -4
161 166 -10
161 228 -7
161 169 -5
161 224 1
161 165 -5
161 163 2
161 176 1
161 177 -6
161 168 6
161 192 1
161 188 -10
161 193 3
161 225 -2
161 234 -6
161 194 -3
161 213 -4
161 232 1
161 214 5
161 195 0
161 242 4
161 189 -6
161 217 3
161 231 -10
161 198 4
161 191 -4
161 203 -4
161 190 8
161 197 3
161 178 10
161 181 -7
161 185 8
161 173 10
161 245 8
161 244 -4
161 215 -3
161 248 4
161 236 2
161 238 6
161 187 4
161 208 0
161 170 4
161 227 4
161 200 2
161 247 -4
161 237 0
161 219 -3
161 184 -9
162 227 8
162 163 -4
162 225 2
162 205 -5
162 217 -4
162 191 -7
162 249 -3
162 165 8
162 168 -4
162 171 10
162 176 -9
162 233 -8
162 234 5
162 241 6
162 194 10
162 197 -5
162 206 -9
162 239 0
162 247 -6
162 243 -6
162 201 -4
162 236 10
162 226 8
162 204 0
162 166 -4
162 183 -9
162 190 1
162 170 6
162 195 9
162 237 3
162 245 -5
162 218 -5
162 185 5
162 181 -6
162 173 -4
162 178 -1
162 221 1
162 211 7
162 219 2
162 242 -9
162 188 7
162 180 -9
162 200 9
162 228 1
162 210 -8
162 186 -5
163 249 0
163 250 7
163 241 -5
163 206 6
163 202 -9
163 244 -10
163 223 -2
163 170 -10
163 240 8
163 224 -1
163 248 2
163 179 -8
163 236 4
163 235 -6
163 187 1
163 176 -1
163 230 -4
163 197 -6
163 234 -1
163 216 6
163 198 -9
163 169 -6
163 172 -5
163 205 -1
163 193 2
163 178 -6
163 182 0
163 177 -2
163 207 -2
163 211 10
163 238 4
163 171 3
163 209 7
163 192 1
163 232 0
163 208 4
163 204 -9
163 185 0
163 239 0
163 217 8
163 227 -8
163 231 -6
163 246 1
163 167 -2
163 199 -7
163 175 3
163 166 3
163 190 3
164 174 6
164 220 8
164 240 -8
164 167 7
164 247 7
164 211 -1
164 221 -4
164 190 -5
164 219 6
164 201 8
164 248 4
164 212 10
164 187 5
164 235 -1
164 223 -5
164 209 -2
164 202 -7
164 197 3
164 218 4
164 238 -10
164 195 -2
164 205 9
164 246 -4
164 239 -9
164 243 -5
164 182 -10
164 228 -3
164 203 7
164 191 -6
164 173 -9
164 232 8
164 234 -8
164 226 8
164 196 -7
164 227 3
164 185 8
164 198 6
164 170 7
164 217 10
164 237 -5
164 215 -7
164 206 -6
164 180 -8
165 202 -2
165 244 5
165 191 10
165 222 -4
165 180 0
165 189 10
165 215 1
165 187 -1
165 218 -5
165 240 -8
165 216 -4
165 199 4
165 238 2
165 192 -1
165 173 -3
165 196 6
165 248 3
165 241 -4
165 183 10
165 197 6
165 181 2
165 211 -2
165 172 -4
165 177 2
165 250 6
165 217 6
165 226 3
165 194 4
165 221 5
165 205 -5
165 223 -8
165 232 10
165 203 -10
165 243 1
165 206 -1
165 193 -9
165 176 -3
165 230 0
165 212 2
165 242 10
165 235 4
165 231 9
165 220 8
166 173 6
166 203 -3
166 200 -7
166 216 6
166 201 -1
166 192 1
166 185 5
166 193 -4
166 194 -1
166 236 9
166 220 1
166 206 0
166 174 -2
166 168 6
166 225 -2
166 228 10
166 215 9
166 237 9
166 171 1
166 178 8
166 182 10
166 227 1
166 233 -7
166 245 -8
166 232 -3
166 234 1
166 213 -8
166 202 10
166 197 1
166 230 -5
166 243 -8
166 209 4
166 239 7
166 226 -3
166 183 4
166 176 5
166 218 -8
166 217 -9
167 246 4
167 196 -1
167 198 2
167 179 -9
167 225 -10
167 244 4
167 250 -4
167 215 2
167 202 -7
167 201 4
167 207 10
167 187 2
167 171 -10
167 168 1
167 186 -1
167 245 10
167 176 1
167 206 6
167 233 -4
167 182 3
167 199 4
167 237 2
167 195 -8
167 247 0
167 210 -2
167 229 10
167 209 3
167 230 3
167 238 -8
167 220 7
167 181 1
167 231 -10
167 178 8
167 189 -5
167 183 -2
167 249 -10
167 177 2
167 185 -1
167 239 -3
167 217 10
167 172 -3
167 221 -10
167 226 -7
168 178 1
168 250 -8
168 218 8
168 177 -1
168 224 -3
168 180 -10
168 208 2
168 235 -4
168 217 -10
168 228 -2
168 225 2
168 219 -3
168 243 -2
168 222 -8
168 215 6
168 201 3
168 183 3
168 185 -2
168 214 3
168 175 -4
168 179 -4
168 204 6
168 199 4
168 184 -8
168 202 -8
168 246 -4
168 188 -2
168 200 -1
168 181 5
168 241 5
168 187 3
168 198 -8
168 191 -8
168 237 -7
168 232 3
168 209 4
168 248 -7
168 173 2
168 195 10
168 174 -6
168 211 -2
168 207 -1
168 206 4
168 189 -10
168 197 5
168 172 -6
169 227 -2
169 186 0
169 173 -10
169 216 -3
169 250 -9
169 222 3
169 247 9
169 177 -7
169 174 4
169 245 1
169 183 4
169 220 1
169 200 2
169 204 7
169 202 -5
169 242 -2
169 180 4
169 224 -1
169 176 7
169 199 0
169 191 8
169 232 -8
169 188 -5
169 190 -7
169 213 -8
169 175 1
169 231 2
169 238 -6
169 246 -2
169 179 -1
169 249 1
169 219 -6
169 198 8
169 241 -3
169 217 0
169 211 7
169 210 3
169 208 -5
169 244 -5
170 228 -7
170 182 2
170 175 5
170 231 -10
170 223 2
170 233 0
170 230 3
170 234 9
170 204 -2
170 192 8
170 232 5
170 210 2
170 172 -2
170 211 -9
170 187 -9
170 190 -10
170 208 2
170 218 -3
170 236 8
170 220 7
170 194 4
170 235 7
170 178 0
170 239 0
170 216 2
170 185 1
170 173 -2
170 212 -7
170 181 -7
170 205 -6
170 191 3
170 237 6
170 184 4
170 179 -1
171 190 4
171 242 8
171 184 -4
171 178 10
171 222 4
171 239 -6
171 240 9
171 225 -7
171 223 -5
171 204 1
171 213 -2
171 247 7
171 249 -1
171 179 6
171 217 10
171 207 -7
171 214 9
171 197 4
171 189 2
171 202 -8
171 198 10
171 193 -3
171 174 -2
171 208 7
171 246 4
171 211 -9
171 220 1
171 181 -5
171 173 -4
171 180 -4
171 215 -7
171 186 -9
171 243 -4
171 230 2
171 229 3
171 191 -4
171 209 -4
171 219 1
171 245 9
171 233 -6
172 226 4
172 196 -5
172 208 -7
172 225 -7
172 244 -2
172 184 7
172 193 -4
172 224 -10
172 236 -3
172 242 1
172 179 -9
172 195 -2
172 214 5
172 176 -8
172 227 5
172 231 6
172 218 -2
172 186 7
172 241 -1
172 206 6
172 228 7
172 212 -9
172 197 -1
172 217 6
172 233 -5
172 249 -1
172 199 6
172 204 -1
172 194 -5
172 187 1
172 174 1
172 200 9
172 201 -5
172 243 7
172 213 -6
172 248 -3
172 235 2
172 240 -5
173 210 3
173 246 -10
173 204 -10
173 181 2
173 237 7
173 236 -10
173 196 2
173 224 -5
173 215 10
173 182 10
173 209 -4
173 241 -1
173 207 7
173 211 4
173 239 3
173 199 1
173 178 5
173 220 -10
173 187 -1
173 221 6
173 231 -10
173 184 5
173 180 8
173 228 -7
173 219 -6
173 189 6
173 202 -9
173 242 10
173 200 -1
173 247 -2
173 190 7
173 188 -10
173 244 -8
173 201 -3
173 232 -2
173 230 -4
174 223 2
174 217 3
174 201 -10
174 232 0
174 181 0
174 248 4
174 233 9
174 250 0
174 202 -5
174 247 -2
174 239 1
174 175 -1
174 176 -4
174 215 -2
174 245 7
174 225 6
174 234 8
174 183 -5
174 204 3
174 193 -3
174 210 0
174 229 6
174 241 7
174 195 5
174 189 -6
174 197 -10
174 199 8
174 203 8
174 221 5
174 240 0
175 199 10
175 205 -7
175 221 5
175 228 8
175 190 -10
175 233 -8
175 239 3
175 232 10
175 198 -8
175 241 1
175 194 2
175 184 -1
175 244 3
175 200 -2
175 197 1
175 211 -3
175 246 8
175 209 -6
175 216 7
175 210 2
175 224 -2
175 214 -6
175 188 -3
175 204 7
175 248 0
175 249 4
175 227 -9
175 212 6
175 218 1
175 203 3
175 229 0
175 177 0
175 245 6
175 185 2
176 218 1
176 211 -4
176 189 -3
176 182 4
176 229 -9
176 195 -3
176 233 -6
176 215 4
176 236 -1
176 188 -1
176 219 -3
176 197 -3
176 235 -3
176 190 5
176 223 -4
176 242 1
176 199 10
176 200 7
176 206 -7
176 232 -7
176 237 0
176 204 -6
176 187 2
176 191 2
176 216 10
176 225 -3
176 209 -6
176 228 5
176 244 -1
176 185 0
176 246 2
176 202 -6
176 224 9
176 198 -6
177 188 -8
177 209 -5
177 197 1
177 201 -6
177 240 -1
177 244 4
177 242 -9
177 243 -9
177 196 7
177 199 2
177 213 -10
177 237 8
177 246 2
177 182 -7
177 238 -10
177 229 6
177 198 -10
177 204 -10
177 210 1
177 230 3
177 223 10
177 186 6
177 187 4
177 180 -10
177 179 0
177 233 10
177 206 9
177 219 9
177 220 -10
177 234 7
177 247 0
177 236 7
177 189 -7
178 239 -7
178 179 5
178 217 3
178 227 -4
178 194 -1
178 192 -10
178 245 4
178 205 7
178 206 -6
178 180 5
178 236 1
178 181 0
178 237 6
178 191 5
178 230 -3
178 215 -6
178 218 -8
178 226 -1
178 221 -4
178 247 4
178 219 3
178 223 10
178 211 1
178 225 -6
178 246 -6
178 249 -10
178 244 6
178 209 -3
178 243 3
178 207 7
178 187 0
178 208 -3
178 238 -2
179 197 2
179 221 -9
179 201 -6
179 211 -6
179 190 5
179 236 8
179 180 1
179 208 -1
179 239 -9
179 199 -2
179 240 -6
179 232 -10
179 248 7
179 183 3
179 216 4
179 188 -10
179 233 3
179 229 -8
179 237 6
179 189 3
179 242 6
179 195 9
179 245 8
179 247 3
179 238 8
179 213 4
179 222 -4
179 205 -10
179 219 -3
179 250 3
179 226 3
179 225 6
179 207 6
179 186 3
179 244 4
179 191 4
179 210 -4
179 192 8
179 181 -2
180 210 -10
180 244 -2
180 207 -10
180 218 -9
180 228 10
180 236 -7
180 221 -3
180 250 -2
180 201 -6
180 245 6
180 204 3
180 237 -7
180 203 -8
180 196 -1
180 189 -4
180 190 4
180 182 10
180 205 8
180 188 8
180 233 -6
180 249 -9
180 194 -7
180 216 -3
180 192 5
180 222 1
180 220 -10
180 199 7
180 214 -7
180 215 -9
180 234 2
180 198 -5
180 206 10
180 217 3
180 235 -4
180 186 5
180 209 -2
180 183 -5
180 197 -5
180 242 0
181 225 -7
181 221 -6
181 203 9
181 233 4
181 213 4
181 191 7
181 216 -6
181 241 0
181 226 4
181 196 0
181 245 -9
181 214 -2
181 244 10
181 182 6
181 207 -7
181 189 -1
181 209 -7
181 193 -10
181 237 7
181 235 -9
181 223 -5
181 236 1
181 192 4
181 230 -2
181 246 2
181 190 6
181 215 8
181 239 3
181 227 -3
181 243 1
181 247 1
181 194 -7
181 217 -8
181 220 -4
182 235 4
182 207 -4
182 213 7
182 223 1
182 234 7
182 220 10
182 204 8
182 246 -2
182 209 10
182 221 -6
182 237 3
182 232 8
182 214 -8
182 233 -6
182 240 10
182 219 -6
182 202 5
182 225 -6
182 231 -4
182 249 7
182 189 -9
182 201 -6
182 198 7
182 197 6
182 238 -3
182 241 4
182 212 1
182 250 -7
182 222 2
182 199 6
182 243 -8
182 194 -9
182 245 8
183 195 10
183 205 -1
183 202 7
183 211 -7
183 188 6
183 212 6
183 232 -8
183 196 -10
183 198 -4
183 224 -9
183 227 1
183 193 1
183 192 10
183 203 0
183 218 -7
183 235 -3
183 229 -8
183 230 -2
183 219 -9
183 187 -10
183 241 -10
183 226 0
183 247 -10
183 191 3
183 184 -10
183 250 -1
183 217 -3
183 228 -4
183 186 -2
183 233 -3
183 242 -7
183 200 5
183 199 0
183 185 9
184 213 0
184 195 7
184 198 0
184 196 -7
184 224 9
184 189 1
184 197 -8
184 227 -2
184 229 5
184 185 -6
184 221 1
184 192 -3
184 234 -6
184 244 8
184 215 10
184 225 -7
184 237 6
184 235 4
184 217 -2
184 222 0
184 194 9
184 210 0
184 241 -5
184 219 10
184 250 3
184 216 0
184 240 0
184 245 -7
184 242 9
184 212 4
184 220 -4
184 230 -1
184 232 -3
184 188 -8
184 249 -4
184 191 -1
185 234 -5
185 242 9
185 226 2
185 208 -8
185 222 9
185 233 -6
185 195 5
185 220 4
185 211 -9
185 202 2
185 217 -4
185 246 8
185 231 1
185 198 -2
185 223 -4
185 230 -1
185 229 10
185 232 0
185 247 -7
185 196 7
185 249 -5
185 200 9
185 245 -9
185 194 5
185 189 -1
185 236 5
185 250 1
185 192 -8
185 216 4
185 239 -2
185 201 7
185 219 0
185 212 -9
185 187 6
185 235 8
185 197 -9
185 248 9
185 225 -10
185 188 9
186 189 5
186 228 8
186 244 -8
186 211 8
186 188 6
186 246 2
186 214 4
186 204 -8
186 210 -6
186 202 -6
186 209 -2
186 239 10
186 219 3
186 226 3
186 232 -5
186 242 3
186 206 5
186 196 7
186 217 -6
186 191 -2
186 222 5
186 193 6
186 245 0
186 224 2
186 230 -4
186 195 3
186 235 -7
186 220 -6
186 233 10
186 221 -10
186 238 9
187 250 10
187 192 10
187 191 6
187 222 -1
187 229 -6
187 219 4
187 205 -3
187 239 -2
187 244 0
187 207 5
187 225 -2
187 233 -2
187 231 5
187 202 10
187 214 -6
187 248 9
187 245 -6
187 247 10
187 197 -8
187 217 2
187 198 -10
187 196 1
187 228 -3
187 226 9
187 230 2
187 206 -10
187 208 5
187 199 5
187 241 5
187 212 2
187 224 4
187 218 6
188 203 -3
188 228 5
188 229 -3
188 231 -7
188 191 -2
188 245 5
188 230 -6
188 236 9
188 246 -2
188 243 -8
188 232 6
188 235 -4
188 200 -7
188 219 0
188 194 6
188 206 -8
188 239 -5
188 211 8
188 189 -2
188 224 -7
188 238 -9
188 226 -10
188 227 -10
188 197 6
188 222 5
188 192 10
188 218 8
188 242 -6
188 205 8
188 209 10
188 201 2
189 197 -8
189 211 4
189 247 0
189 218 -1
189 193 -10
189 213 2
189 210 -4
189 242 0
189 207 1
189 240 -5
189 235 5
189 220 9
189 243 9
189 201 -5
189 225 0
189 204 -10
189 216 -4
189 214 -5
189 219 9
189 223 2
189 200 -8
189 196 9
189 215 0
189 198 7
189 192 0
189 246 -9
189 191 -10
189 224 -9
189 209 7
189 241 -2
189 205 9
190 206 -1
190 213 6
190 231 7
190 239 -2
190 234 4
190 222 -6
190 193 -2
190 228 8
190 201 -10
190 209 -4
190 212 8
190 195 9
190 203 -7
190 245 3
190 242 4
190 208 -6
190 199 3
190 191 5
190 214 10
190 233 3
190 244 0
190 221 -7
190 243 8
190 210 1
190 198 -1
190 241 2
190 200 -3
190 218 2
190 211 -9
190 196 -7
190 247 -9
190 216 -7
191 236 1
191 198 9
191 230 4
191 242 -3
191 213 -4
191 237 -5
191 194 -6
191 214 1
191 250 -7
191 221 -8
191 245 -10
191 238 -5
191 225 5
191 240 5
191 209 -6
191 196 -7
191 248 6
191 224 -6
191 200 -5
191 215 8
191 211 10
191 217 1
191 210 -3
191 220 -1
191 219 -8
191 208 -3
191 216 -9
191 243 4
191 247 3
191 206 -8
192 212 -2
192 244 0
192 221 -7
192 195 -5
192 228 -10
192 226 -3
192 223 0
192 232 -4
192 211 -4
192 237 5
192 236 -6
192 229 5
192 230 1
192 193 -8
192 217 1
192 214 1
192 219 -10
192 201 -2
192 235 -1
192 216 5
192 202 -6
192 246 -5
192 248 0
192 209 -5
192 200 -5
192 249 -10
193 206 9
193 231 -4
193 229 5
193 243 5
193 249 -6
193 245 10
193 202 2
193 214 -10
193 225 3
193 203 -3
193 239 -6
193 205 0
193 208 5
193 223 -1
193 241 3
193 238 -9
193 220 -5
193 246 3
193 248 0
193 237 9
193 207 6
193 216 9
193 242 -10
193 247 1
193 200 -8
194 201 0
194 208 3
194 221 2
194 249 -9
194 237 -5
194 200 -9
194 224 -5
194 238 2
194 246 4
194 226 -7
194 213 -5
194 209 -8
194 250 8
194 216 -7
194 229 10
194 231 -1
194 227 6
194 215 6
194 230 -9
194 235 0
194 245 -8
194 241 1
194 202 9
194 207 1
194 220 5
194 203 8
194 196 -5
195 216 -3
195 232 3
195 249 9
195 198 -1
195 207 9
195 248 -3
195 206 3
195 224 -4
195 201 8
195 219 1
195 237 2
195 226 -3
195 247 -2
195 212 6
195 228 -3
195 205 0
195 222 -7
195 215 9
195 199 10
195 211 1
195 204 -6
195 209 0
195 200 0
195 229 -5
196 213 -10
196 239 3
196 226 -6
196 240 0
196 197 -2
196 235 0
196 201 -8
196 234 9
196 222 -8
196 227 -9
196 203 -1
196 199 -2
196 247 10
196 245 -1
196 229 -7
196 231 -5
196 232 -2
196 244 4
196 206 -8
196 237 6
196 210 7
196 215 -4
196 248 10
196 220 -6
196 250 -5
196 243 1
196 214 7
197 220 -10
197 247 -10
197 206 -1
197 204 -2
197 248 -1
197 249 -1
197 202 5
197 226 0
197 240 -5
197 199 5
197 203 6
197 236 5
197 216 -4
197 212 0
197 207 2
197 232 8
197 227 4
197 242 -9
197 238 2
197 230 -8
197 210 -4
197 208 8
197 205 -8
197 221 -6
197 229 1
197 234 7
197 237 -1
198 211 8
198 246 9
198 210 -6
198 215 -4
198 223 -9
198 206 6
198 244 5
198 236 10
198 241 4
198 227 2
198 212 -7
198 225 -8
198 208 0
198 240 5
198 219 7
198 214 8
198 250 -2
198 228 8
198 204 5
198 220 4
198 205 -8
198 234 9
198 232 10
199 230 10
199 203 -6
199 240 -9
199 225 3
199 247 0
199 210 -4
199 232 0
199 248 10
199 213 3
199 218 6
199 223 6
199 238 -3
199 231 -1
199 220 0
199 216 -1
199 241 -6
199 204 -2
199 206 -7
199 229 -9
199 217 10
199 245 1
199 228 6
199 208 9
199 214 -3
199 237 -10
199 234 -10
199 246 -4
199 215 -10
199 250 -1
199 233 7
199 209 3
200 201 2
200 222 6
200 250 6
200 220 6
200 205 0
200 224 -9
200 234 6
200 249 -4
200 223 4
200 221 -3
200 246 -5
200 239 -1
200 229 3
200 207 -3
200 209 -10
200 238 -7
200 248 -5
200 214 -6
200 231 -2
200 226 -9
200 240 -10
200 217 -10
200 227 10
200 228 2
200 219 -10
200 215 3
200 236 2
200 242 -4
200 206 -9
201 249 0
201 246 9
201 208 -1
201 232 -7
201 245 -9
201 250 3
201 236 -3
201 222 4
201 244 -4
201 239 -8
201 217 -7
201 223 7
201 221 6
201 231 10
201 247 6
201 248 4
201 204 -6
201 230 10
201 214 0
201 207 -9
201 216 4
201 241 2
201 206 -3
201 237 -1
202 224 9
202 245 4
202 243 3
202 242 2
202 223 5
202 215 -7
202 226 -8
202 238 6
202 227 -4
202 241 -1
202 228 -9
202 210 4
202 218 0
202 219 -6
202 205 -4
202 231 8
202 250 4
202 234 10
202 203 10
203 232 -9
203 249 -1
203 227 9
203 218 -10
203 210 -2
203 244 7
203 238 -3
203 231 -5
203 225 1
203 212 -9
203 221 10
203 226 3
203 216 1
203 246 9
203 234 5
203 214 -6
203 215 7
203 223 6
203 208 -2
203 241 -2
203 250 9
203 235 -8
203 237 -5
203 217 -6
203 209 9
203 233 -8
203 211 -7
203 239 -8
204 247 3
204 207 -7
204 232 -3
204 229 6
204 250 -6
204 248 1
204 215 -1
204 218 1
204 222 10
204 245 -8
204 209 5
204 231 10
204 221 -5
204 216 10
204 212 -9
204 217 -2
204 242 0
204 227 -8
204 234 -10
204 228 3
205 208 8
205 250 8
205 223 3
205 225 4
205 222 2
205 211 9
205 243 -7
205 247 -2
205 216 0
205 230 -8
205 228 6
205 237 -3
205 206 -3
205 245 10
205 218 -9
205 212 5
205 240 -1
205 238 1
205 224 2
205 210 -2
205 244 -9
205 220 -3
205 249 4
206 236 3
206 208 6
206 212 10
206 244 -1
206 219 -3
206 248 5
206 237 -1
206 215 -2
206 222 7
206 249 1
206 242 9
206 223 -5
206 243 -7
206 221 2
206 211 -2
206 234 -4
206 220 7
206 228 5
206 226 -1
206 216 -7
206 240 -7
206 213 8
206 218 0
206 233 1
206 230 -4
206 247 -10
206 229 -1
207 213 10
207 245 2
207 230 -2
207 226 7
207 215 9
207 240 -6
207 216 2
207 244 -3
207 235 8
207 221 2
207 228 4
207 225 -9
207 223 2
207 248 0
207 239 -8
208 210 -9
208 212 -9
208 250 -10
208 246 -5
208 221 3
208 226 8
208 225 7
208 244 8
208 215 6
208 222 0
208 213 -5
208 232 9
208 237 8
208 249 6
208 218 -4
208 238 -8
208 241 8
208 216 7
209 224 4
209 239 -4
209 213 -8
209 246 -2
209 236 9
209 233 -10
209 212 5
209 227 -4
209 211 -1
209 241 5
209 235 1
209 230 10
209 244 3
209 219 4
209 243 7
209 214 9
209 247 9
209 231 -1
209 238 7
209 249 10
209 210 2
209 242 8
209 220 4
209 217 1
210 217 -7
210 229 -5
210 214 -4
210 241 -1
210 212 5
210 220 9
210 216 1
210 227 8
210 211 -5
210 248 4
210 224 6
210 230 10
210 219 -5
210 243 -7
211 217 -9
211 241 3
211 237 -8
211 236 2
211 218 10
211 229 -6
211 214 -5
211 222 -8
211 238 2
211 227 2
211 213 -10
211 250 9
211 225 3
211 246 4
211 248 -10
211 228 4
211 232 -1
211 234 -1
212 218 -10
212 216 0
212 232 -3
212 228 -2
212 243 10
212 247 -10
212 244 -8
212 219 0
212 242 -7
212 249 -7
212 235 9
212 240 3
212 230 5
212 238 6
212 248 9
213 222 6
213 234 9
213 238 -9
213 217 -7
213 237 5
213 243 -8
213 229 -6
213 236 -2
213 220 -5
213 214 -2
213 227 3
213 216 -7
213 226 3
213 231 -7
213 241 7
213 230 -4
213 219 10
214 235 4
214 246 0
214 234 -9
214 218 8
214 228 -1
214 233 7
214 216 -6
214 250 -7
214 219 4
214 226 7
214 249 7
214 232 4
214 237 -4
214 240 -4
214 220 9
214 225 4
214 227 7
214 231 2
214 242 -6
214 221 9
214 247 -9
215 242 3
215 240 -6
215 225 -1
215 222 0
215 229 6
215 245 6
215 228 0
215 239 5
215 220 -3
215 238 -1
215 237 -9
215 233 9
215 243 -5
215 250 0
215 218 4
215 226 7
215 232 -2
216 248 4
216 244 -1
216 241 -6
216 219 -9
216 239 0
216 235 -8
216 220 3
216 228 9
216 246 -3
216 218 2
216 236 -8
216 238 2
216 245 3
216 222 2
216 249 -2
216 240 8
216 224 -9
216 242 -6
216 229 -5
216 227 6
217 219 9
217 244 4
217 245 -5
217 247 0
217 222 9
217 238 -7
217 227 2
217 234 -6
217 233 -1
217 220 -4
217 224 -10
217 237 0
217 242 7
218 229 -1
218 243 -1
218 244 -2
218 230 -8
218 237 5
218 220 3
218 228 1
218 235 4
218 236 10
218 221 0
218 227 -9
218 226 -9
218 241 8
219 232 2
219 247 7
219 234 -5
219 235 1
219 221 -5
219 241 5
219 239 -5
219 223 -8
219 230 -4
219 250 1
219 229 8
219 240 -2
219 220 -5
219 246 9
219 249 9
219 233 -1
220 236 -10
220 247 6
220 234 8
220 223 1
220 228 -2
220 238 5
220 232 1
220 244 8
220 229 6
220 227 3
220 235 7
220 242 0
220 230 -10
220 225 4
221 234 -9
221 229 9
221 232 3
221 239 1
221 225 3
221 237 -4
221 238 -2
221 230 8
221 227 -1
221 236 -6
221 240 8
221 248 -8
221 224 1
221 228 0
221 244 9
221 233 2
221 250 -4
221 222 -10
221 223 2
222 225 -5
222 243 8
222 230 0
222 232 1
222 250 -5
222 249 3
222 245 -3
222 227 8
222 229 -2
222 244 1
222 237 -4
222 224 9
222 228 4
222 242 10
222 226 9
223 248 3
223 238 7
223 239 9
223 250 -9
223 247 0
223 230 3
223 225 -1
223 246 3
223 241 10
223 233 -1
223 226 -6
223 237 -8
223 229 3
224 247 7
224 245 -3
224 235 -3
224 227 -9
224 226 10
224 229 -10
224 244 10
224 233 -7
224 236 4
224 242 -5
225 234 2
225 240 -3
225 246 5
225 239 1
225 243 -5
225 227 -5
225 229 -2
225 248 9
225 235 8
225 237 -10
225 238 9
225 247 7
225 228 -4
225 226 -4
225 250 10
225 233 -3
226 249 5
226 228 -3
226 232 -7
226 230 -4
226 234 -2
226 242 3
226 248 -2
226 243 4
226 237 -9
226 227 -4
226 244 -10
226 231 8
227 240 -5
227 239 3
227 249 -9
227 237 -4
227 238 -8
227 248 -6
227 234 5
227 243 6
227 242 5
227 233 -4
227 235 -3
227 247 6
227 245 10
227 236 -10
228 247 5
228 234 -6
228 231 -7
228 233 3
228 244 -3
228 240 6
228 229 7
228 246 -8
228 248 3
228 232 1
228 243 -8
229 242 -4
229 238 5
229 230 -10
229 233 -10
229 245 -9
229 235 9
229 248 -7
229 247 -4
229 236 2
230 233 -4
230 248 -10
230 231 1
230 250 5
230 244 -4
230 237 7
230 247 0
230 240 3
231 245 -1
231 235 6
231 243 -5
231 237 -7
231 249 -2
231 233 1
231 232 -9
231 244 -2
232 249 3
232 246 4
232 234 -3
232 238 4
232 236 3
232 248 -6
232 244 -9
232 247 7
232 245 5
232 239 8
233 239 0
233 249 -6
233 236 1
233 246 0
233 245 9
233 247 -1
233 241 -10
233 244 -9
234 235 -8
234 239 -10
234 246 -10
234 236 8
234 248 4
234 241 -10
234 238 -7
234 249 0
235 237 -9
235 244 -3
235 236 -5
235 241 -6
235 247 2
235 243 0
235 250 4
235 240 4
236 237 -3
236 249 -10
236 245 -7
236 243 3
236 238 0
236 239 2
237 249 -7
237 239 -10
237 243 -1
237 238 9
237 246 3
237 247 -7
238 249 0
238 247 -1
238 239 -5
238 240 8
238 250 -3
239 240 -4
239 242 -7
239 241 -10
240 242 7
240 243 -5
240 247 -3
240 250 -1
240 241 7
240 245 9
240 246 -8
240 244 6
241 247 -6
241 244 7
241 243 10
241 246 1
241 250 -2
241 249 0
242 246 -4
242 247 -3
242 245 -5
242 249 -10
243 245 1
243 248 0
243 246 7
243 249 -6
243 250 0
244 248 -9
244 246 4
244 247 -2
245 250 -3
246 248 -10
249 250 10


==> anc/instances/benchmark/maxCutMet/w05_60.0 <==
60 885 
1 48 -5
1 49 4
1 3 -2
1 7 2
1 13 -3
1 27 3
1 6 -1
1 9 3
1 53 -9
1 43 9
1 20 10
1 11 6
1 30 9
1 50 -2
1 32 9
1 12 5
1 18 1
1 31 -7
1 58 10
1 5 -2
1 34 -4
1 39 5
1 44 0
1 52 0
1 19 -5
1 2 6
1 24 -8
1 26 9
1 16 -4
1 40 0
2 3 5
2 25 9
2 27 -6
2 14 7
2 12 -9
2 8 10
2 42 -4
2 60 8
2 51 6
2 10 -1
2 5 -5
2 22 9
2 31 0
2 16 -10
2 40 4
2 7 -6
2 59 9
2 43 -1
2 4 8
2 53 -5
2 57 -8
2 47 -5
2 41 1
2 13 -7
2 20 -5
2 45 5
2 24 -6
2 36 -10
2 55 3
2 39 10
2 6 9
3 44 1
3 24 -9
3 57 -1
3 31 -2
3 28 0
3 53 -7
3 36 -5
3 21 -9
3 38 6
3 47 -1
3 41 -8
3 18 -6
3 59 -7
3 50 -6
3 49 -8
3 56 -1
3 39 -4
3 33 0
3 46 3
3 26 0
3 11 -2
3 52 -9
3 20 0
3 32 7
3 45 -10
3 55 4
4 31 3
4 30 1
4 46 2
4 32 3
4 55 4
4 7 -1
4 5 -7
4 57 -2
4 26 -1
4 42 10
4 22 7
4 6 -6
4 41 -4
4 10 -4
4 15 -4
4 20 -10
4 29 5
4 25 -2
4 49 7
4 54 10
4 16 9
4 56 6
4 60 4
4 28 5
4 47 -9
4 21 -5
4 38 -1
4 19 10
4 11 2
4 45 6
4 33 -8
4 39 -10
4 48 10
5 58 -1
5 14 0
5 34 0
5 41 -9
5 37 2
5 56 -2
5 13 -9
5 10 5
5 51 0
5 11 -5
5 22 8
5 23 7
5 27 -1
5 39 4
5 15 -8
5 55 -5
5 28 8
5 12 -6
5 31 -10
5 59 -3
5 44 6
5 30 -9
5 16 1
5 6 1
5 29 -9
5 17 6
5 36 8
5 54 -10
5 47 -6
5 52 -9
6 10 -9
6 16 2
6 19 4
6 11 10
6 30 -3
6 40 3
6 55 8
6 9 9
6 25 1
6 60 -5
6 14 3
6 41 8
6 17 0
6 57 2
6 48 8
6 12 1
6 35 2
6 37 8
6 23 -1
6 45 5
6 49 -2
6 53 4
6 24 6
6 21 1
6 26 6
6 33 9
6 34 6
6 51 -6
6 20 7
6 44 0
7 51 -1
7 53 10
7 31 0
7 33 -4
7 32 6
7 40 2
7 26 8
7 46 10
7 44 7
7 38 -6
7 17 0
7 59 0
7 34 -8
7 49 -3
7 30 -6
7 42 -6
7 39 -3
7 8 0
7 15 -4
7 20 3
7 22 7
7 43 -4
7 58 -3
7 12 -6
8 42 -9
8 21 -6
8 22 -5
8 53 -4
8 9 2
8 11 -4
8 17 -9
8 33 0
8 43 8
8 36 9
8 56 6
8 51 -2
8 46 -8
8 58 4
8 20 -7
8 59 -9
8 27 8
8 32 4
9 22 -8
9 27 8
9 51 -4
9 33 0
9 52 -3
9 37 10
9 44 3
9 34 -5
9 12 5
9 57 4
9 41 -2
9 53 -7
9 48 -9
9 23 9
9 32 1
9 25 -7
9 45 6
9 18 -2
9 31 -8
9 24 -6
9 47 7
9 21 9
9 30 6
9 28 -10
9 49 6
9 58 2
9 26 1
10 42 -10
10 31 -3
10 58 7
10 33 -10
10 36 1
10 60 -4
10 47 -6
10 57 9
10 22 4
10 23 -1
10 21 1
10 28 1
10 15 -3
10 12 3
10 27 -2
10 30 0
10 18 4
10 45 -7
10 11 9
10 50 -1
10 39 2
10 49 5
10 40 1
10 46 9
10 35 -4
10 34 1
10 24 -2
10 43 0
10 14 4
11 36 5
11 48 0
11 35 -9
11 58 -9
11 60 -10
11 27 -4
11 28 9
11 54 -4
11 42 6
11 23 8
11 16 7
11 49 2
11 26 -10
11 30 -3
11 31 1
11 59 7
11 44 -4
11 15 6
11 52 4
11 45 2
12 23 1
12 31 0
12 38 -6
12 56 1
12 45 -5
12 55 7
12 28 1
12 44 -2
12 39 -9
12 26 -3
12 15 -1
12 16 -1
12 40 9
12 27 1
12 20 -1
12 33 2
12 13 -10
12 42 -4
12 51 5
12 29 10
12 58 -8
12 19 -1
12 34 3
12 30 -3
12 54 0
13 26 -2
13 56 7
13 32 -3
13 44 -1
13 52 5
13 16 0
13 59 -5
13 53 8
13 34 -2
13 37 -4
13 28 -7
13 54 9
13 19 3
13 55 -4
13 43 -3
13 27 -1
13 29 -9
13 48 2
13 39 -3
13 17 0
13 18 -1
13 14 9
13 23 -4
13 24 8
13 15 -10
13 30 1
14 23 -7
14 52 -7
14 35 1
14 34 -7
14 48 -4
14 55 3
14 16 -6
14 37 -2
14 39 2
14 53 4
14 38 1
14 29 8
14 46 4
14 22 10
14 27 8
14 25 7
14 47 1
14 51 0
14 50 -2
14 45 4
14 44 5
14 49 0
14 56 1
14 15 -4
14 17 -5
14 32 3
14 31 -7
15 31 -1
15 52 -5
15 50 10
15 56 -8
15 48 -7
15 54 4
15 34 -7
15 17 -10
15 44 -3
15 53 -8
15 45 6
15 30 9
15 43 -6
15 22 8
15 32 -9
15 60 4
15 36 -1
15 18 8
15 41 2
15 28 9
15 37 5
15 25 1
15 23 -5
15 38 4
15 57 -8
16 20 1
16 44 -9
16 39 2
16 21 -4
16 23 10
16 46 -4
16 32 -8
16 49 -10
16 57 6
16 35 3
16 33 0
16 17 -9
16 52 -9
16 55 4
16 27 3
16 19 9
16 56 4
16 34 2
16 18 4
16 45 5
16 51 10
16 41 -6
16 36 -3
17 45 -4
17 43 -1
17 29 -9
17 40 -9
17 31 8
17 27 -4
17 33 -5
17 19 -7
17 39 -2
17 53 10
17 47 2
17 38 -10
17 56 3
17 20 5
17 46 10
17 34 -6
17 51 -3
17 57 -5
17 49 -5
17 22 9
17 28 -3
17 37 -3
17 60 -2
17 23 3
18 30 -9
18 56 9
18 51 1
18 32 8
18 33 3
18 38 5
18 21 4
18 20 4
18 34 4
18 54 -10
18 44 -5
18 60 10
18 40 9
18 23 3
18 42 -9
18 50 -7
19 44 8
19 20 3
19 52 4
19 27 -2
19 35 3
19 48 5
19 47 -2
19 56 7
19 29 9
19 41 6
19 39 0
19 31 8
19 25 -10
19 26 3
19 50 -10
19 53 -1
19 43 8
19 32 -7
20 40 -1
20 49 -3
20 41 -9
20 45 4
20 56 -7
20 57 8
20 47 9
20 48 -8
20 58 7
20 53 4
20 39 -1
20 33 10
20 54 -3
20 31 -2
20 30 0
20 35 1
20 21 -2
20 46 3
20 24 1
20 23 -4
21 40 -9
21 37 -2
21 46 -2
21 47 8
21 53 -3
21 38 8
21 27 0
21 54 -4
21 22 -6
21 24 3
21 43 -2
21 49 4
21 30 -7
21 23 2
21 48 3
21 34 2
21 35 10
21 26 10
21 58 6
21 55 7
21 25 3
22 55 7
22 35 9
22 50 -6
22 56 2
22 30 4
22 46 1
22 37 4
22 39 3
22 49 6
22 57 -5
22 24 0
22 45 0
22 28 -9
22 41 3
23 41 2
23 40 7
23 59 -1
23 52 -8
23 38 0
23 47 -4
23 28 -10
23 30 8
23 50 8
23 34 8
23 43 9
23 25 9
23 53 10
23 60 -9
23 24 -10
23 57 -1
24 32 -9
24 30 -6
24 49 -9
24 34 -3
24 35 8
24 31 -6
24 40 -2
24 55 2
24 42 -3
24 27 3
24 54 1
24 58 10
24 59 -8
24 53 -9
24 51 3
24 36 1
24 46 -4
24 28 3
24 60 7
25 58 -4
25 50 -2
25 56 -1
25 42 2
25 52 -8
25 38 -3
25 47 1
25 39 0
25 44 10
25 57 -4
25 49 -4
25 30 -10
25 37 -2
25 26 -8
25 59 -3
25 36 -9
25 43 -1
25 28 -6
25 51 4
25 31 6
25 33 -5
25 34 10
25 32 10
25 48 7
26 45 -4
26 53 4
26 55 3
26 38 -6
26 39 7
26 40 -4
26 31 -4
26 35 -1
26 50 -6
26 27 3
26 46 -6
26 34 10
26 32 0
26 56 -5
26 41 5
26 29 -3
27 59 3
27 45 7
27 52 7
27 54 -5
27 49 -1
27 38 -1
27 42 7
27 35 -2
27 44 -8
27 48 6
27 28 -1
27 40 1
27 56 10
27 29 -6
28 29 10
28 54 -8
28 46 6
28 36 -1
28 55 7
28 39 2
28 41 4
28 53 10
28 51 -1
28 56 -10
28 31 -5
28 45 -2
28 42 4
29 38 -3
29 37 -10
29 55 -4
29 43 5
29 41 2
29 30 -8
29 54 -4
29 35 -4
29 48 -10
29 58 -3
29 31 1
29 36 10
29 33 -4
29 47 5
29 32 -10
29 57 6
29 50 3
30 52 6
30 43 2
30 32 -7
30 41 0
30 36 6
30 54 3
30 51 -9
30 58 -2
30 57 7
30 50 -3
30 44 3
30 35 -10
30 56 5
30 42 -6
30 45 -2
30 60 4
30 53 6
31 57 -1
31 43 -1
31 59 9
31 33 -4
31 52 -2
31 34 8
31 44 10
31 47 -2
31 55 -2
31 36 9
31 39 7
31 58 8
32 60 2
32 33 9
32 42 -8
32 46 -1
32 49 -2
32 57 7
32 36 5
32 34 -6
32 35 5
32 55 10
32 51 8
32 58 4
32 44 -2
32 41 10
32 37 -4
32 45 2
32 38 -9
32 50 4
33 45 -10
33 55 7
33 38 2
33 34 -6
33 57 10
33 42 4
33 60 -3
33 58 4
33 35 2
33 59 3
33 37 -9
33 39 -1
33 47 -6
34 59 3
34 37 -9
34 56 2
34 42 5
34 35 -8
34 52 -6
34 54 -7
34 40 -9
34 45 1
34 36 7
34 38 3
34 41 -1
34 53 2
34 46 0
35 39 -5
35 56 9
35 43 5
35 51 8
35 49 5
35 57 -10
35 45 -3
35 44 1
35 52 -9
35 41 4
35 47 -8
35 48 -8
35 38 9
35 40 -6
35 54 -5
36 58 -1
36 54 10
36 56 4
36 51 4
36 41 2
36 53 -9
36 45 -1
36 57 8
37 46 -9
37 45 4
37 55 -2
37 38 6
37 44 -8
37 40 -3
37 41 0
37 54 -7
37 56 -2
38 50 6
38 59 -4
38 54 0
38 53 7
38 49 -6
38 51 -5
38 40 -7
38 46 -3
38 47 -8
38 41 -7
38 57 -9
38 60 8
39 48 -1
39 53 2
39 45 -6
39 49 -2
39 60 -10
39 44 9
39 56 5
39 40 -4
39 57 -6
39 55 9
39 41 4
40 44 5
40 41 -9
40 59 6
40 50 -2
40 60 7
40 55 -8
40 56 4
40 54 -2
40 52 -6
41 58 -8
41 46 0
41 60 -10
41 52 5
41 53 -4
41 49 3
42 54 -10
42 44 8
42 52 -7
42 55 5
42 60 -8
42 59 -1
42 47 -3
42 45 6
43 54 9
43 46 3
43 44 10
43 47 10
43 59 0
43 57 9
44 47 9
44 52 4
44 50 -5
44 53 10
44 57 2
44 59 5
45 53 -6
45 57 -4
45 54 -10
45 46 5
45 50 -5
45 47 7
46 48 -10
46 51 -1
46 52 -3
46 57 2
46 53 -6
46 54 1
46 50 3
46 49 -8
47 54 -5
47 58 0
47 57 -4
47 53 -1
47 59 -3
47 56 -9
48 55 -8
48 53 -10
48 60 1
48 59 -8
48 51 -8
48 56 -8
48 52 2
48 57 10
48 54 -6
49 55 -4
49 50 -5
49 57 3
49 59 3
49 56 10
49 60 -2
50 59 6
50 56 6
50 52 -10
50 55 4
51 55 -3
51 52 -10
51 58 8
51 53 2
51 57 3
51 60 3
52 59 -9
52 54 -3
52 55 -4
52 60 7
53 54 -8
53 59 -8
53 56 1
53 57 -10
53 55 7
54 57 -3
54 60 -2
54 58 -6
55 59 -3
55 57 -3
55 58 -9
55 60 7
56 58 -10
56 57 -8
57 58 9
57 59 0


==> anc/instances/benchmark/maxCutMet/w05_80.0 <==
80 1580 
1 74 0
1 55 6
1 62 -8
1 59 4
1 58 6
1 29 -1
1 64 10
1 77 3
1 67 -9
1 54 5
1 68 2
1 10 3
1 48 7
1 5 7
1 36 10
1 38 9
1 8 10
1 44 -3
1 28 0
1 35 4
1 60 10
1 18 -2
1 3 4
1 57 -4
1 71 10
1 76 8
1 46 6
1 13 -5
1 21 10
1 78 -3
1 39 -7
1 24 -4
1 14 7
1 19 0
1 42 5
1 23 -7
1 7 -1
1 22 -9
1 47 -6
1 25 -3
1 2 6
2 78 -1
2 68 6
2 53 3
2 20 4
2 67 -7
2 3 -7
2 46 -6
2 80 -5
2 54 -3
2 58 5
2 15 -10
2 75 4
2 26 -5
2 5 -8
2 14 -3
2 13 6
2 7 2
2 10 0
2 42 -6
2 22 4
2 39 8
2 59 5
2 19 -10
2 41 -3
2 63 1
2 79 -7
2 4 7
2 44 5
2 69 -4
2 73 3
2 9 9
2 71 0
2 51 -5
2 72 8
2 45 -8
2 6 -6
2 50 -1
2 66 10
2 65 -7
2 33 -10
3 59 3
3 32 -6
3 16 2
3 79 8
3 57 -8
3 17 9
3 22 -9
3 13 -2
3 14 -7
3 68 0
3 69 -8
3 33 -6
3 44 4
3 18 -4
3 37 -9
3 52 8
3 43 -5
3 49 7
3 77 8
3 31 -6
3 54 -3
3 51 -3
3 40 9
3 75 10
3 11 -7
3 73 -7
3 80 -2
3 55 2
3 5 2
3 10 5
3 21 0
3 64 -5
3 65 -3
3 46 7
3 74 -9
4 63 8
4 56 -7
4 75 5
4 55 1
4 10 8
4 37 8
4 58 -2
4 77 -4
4 44 -3
4 78 -3
4 69 -6
4 49 -7
4 51 -5
4 14 8
4 72 10
4 12 -6
4 24 7
4 71 3
4 74 5
4 70 -2
4 15 -3
4 23 -5
4 46 -2
4 16 5
4 65 -10
4 33 2
4 27 -4
4 19 9
4 68 4
4 76 -2
4 35 -1
4 67 -1
4 45 -9
4 8 -4
4 13 7
4 39 -1
4 30 -8
4 50 -8
4 20 -5
4 66 -10
4 11 5
4 17 -1
4 52 -1
4 26 5
4 42 -4
4 31 -9
4 21 -4
5 19 -7
5 21 -2
5 49 -2
5 72 2
5 65 -3
5 7 -6
5 74 1
5 17 6
5 13 -1
5 43 -4
5 15 7
5 8 8
5 69 1
5 32 -2
5 68 -10
5 22 5
5 18 -1
5 57 6
5 29 9
5 79 2
5 30 -10
5 80 -5
5 20 -10
5 16 3
5 41 -1
5 62 -4
5 47 -1
5 33 9
5 35 9
5 76 -7
5 42 -2
5 75 -4
5 63 1
5 28 10
5 77 9
5 25 6
5 52 -1
5 54 2
5 11 0
6 48 4
6 62 9
6 65 4
6 50 -4
6 54 2
6 17 -5
6 59 5
6 39 10
6 73 4
6 24 -2
6 78 -3
6 60 -2
6 51 0
6 31 1
6 34 -6
6 77 -8
6 49 -1
6 57 3
6 9 6
6 26 -7
6 56 5
6 32 -5
6 69 5
6 41 4
6 52 -4
6 27 5
6 8 0
6 12 -1
6 72 -4
6 22 -3
6 15 -4
6 55 0
6 42 9
6 30 -10
6 68 0
6 70 1
6 40 -7
6 38 1
6 36 6
6 25 -2
6 61 5
6 29 8
6 67 3
7 50 -1
7 28 3
7 34 10
7 19 7
7 72 -6
7 80 -7
7 32 2
7 63 -1
7 12 -1
7 9 -5
7 44 -9
7 24 5
7 13 -3
7 76 3
7 70 8
7 56 1
7 78 -7
7 41 10
7 42 5
7 25 -3
7 61 -5
7 22 5
7 74 1
7 20 7
7 43 2
7 49 -4
7 60 -6
7 40 2
7 11 -8
7 17 7
7 67 1
7 38 -7
7 21 8
7 66 7
7 33 -6
7 55 8
7 71 4
8 31 9
8 26 -6
8 59 7
8 63 -4
8 52 -10
8 38 -5
8 77 -3
8 47 9
8 55 1
8 36 -2
8 35 2
8 53 1
8 61 -8
8 49 7
8 14 10
8 11 -10
8 39 7
8 45 -3
8 79 -8
8 37 8
8 78 1
8 75 3
8 24 7
8 54 3
8 65 9
8 9 -4
8 56 5
8 23 -10
8 13 -3
8 41 -7
8 33 -7
8 29 -10
8 46 0
8 43 -8
8 17 10
9 39 3
9 26 -1
9 49 10
9 25 -1
9 61 7
9 31 -9
9 64 -2
9 24 -1
9 48 6
9 78 1
9 43 -4
9 37 -2
9 27 8
9 42 -8
9 36 -9
9 50 4
9 67 -10
9 68 9
9 46 -1
9 62 8
9 40 1
9 76 10
9 30 8
9 35 -10
9 56 6
9 22 10
9 15 10
9 59 7
9 16 -5
9 18 -8
9 10 9
9 80 -10
10 50 9
10 66 -4
10 40 -1
10 53 7
10 78 -9
10 23 1
10 17 -6
10 11 -6
10 34 9
10 54 -4
10 30 -1
10 16 7
10 65 0
10 68 -5
10 79 10
10 59 -4
10 69 -5
10 24 -2
10 67 0
10 38 -6
10 80 -4
10 18 -2
10 15 4
10 73 3
10 29 -4
10 48 3
10 45 3
10 12 -4
10 26 6
10 14 7
10 75 9
11 62 6
11 72 5
11 24 -3
11 52 0
11 66 0
11 47 2
11 18 8
11 68 -3
11 65 1
11 64 1
11 43 6
11 53 9
11 78 -7
11 49 6
11 75 4
11 37 5
11 27 -1
11 54 -10
11 79 -3
11 25 -7
11 32 9
11 46 2
11 14 -5
11 39 -7
11 12 2
11 60 3
11 63 5
11 33 6
11 30 -2
11 13 1
11 51 -6
11 26 -1
12 42 0
12 57 -2
12 18 6
12 31 -9
12 29 -2
12 28 -4
12 70 -4
12 36 -2
12 56 -1
12 16 10
12 68 5
12 49 4
12 47 -1
12 64 1
12 62 6
12 50 8
12 43 -1
12 67 6
12 72 7
12 26 -9
12 74 6
12 32 -10
12 75 -10
12 22 8
12 20 -1
12 37 -10
12 55 6
12 41 -6
12 34 7
12 15 1
13 66 -6
13 23 -9
13 46 -1
13 53 -10
13 79 -5
13 36 -5
13 18 -3
13 56 5
13 77 10
13 45 1
13 39 5
13 75 1
13 51 3
13 29 -5
13 47 5
13 33 -4
13 38 3
13 69 -7
13 70 -6
13 72 -9
13 64 3
13 60 -4
13 35 8
13 59 -3
13 28 -7
13 37 2
13 55 -8
13 21 6
13 27 4
13 41 9
13 16 1
13 32 -9
13 31 8
13 20 9
13 52 -4
13 76 7
13 49 3
14 64 4
14 48 10
14 36 -9
14 56 1
14 71 -1
14 75 1
14 26 4
14 38 -7
14 74 -6
14 63 6
14 43 10
14 41 -4
14 29 9
14 49 -2
14 52 -10
14 28 0
14 33 1
14 80 1
14 18 -4
14 67 -4
14 50 4
14 23 3
14 16 8
14 59 -7
14 15 -3
14 60 10
14 77 -7
14 34 -9
14 68 -1
14 27 8
14 51 -5
14 19 9
14 70 2
14 65 -8
14 31 5
14 73 -1
14 72 -6
14 47 -10
14 66 7
14 62 7
14 54 -4
14 55 -10
15 48 -10
15 39 6
15 33 8
15 37 0
15 59 0
15 24 -6
15 57 -10
15 54 8
15 18 9
15 22 2
15 55 -2
15 74 4
15 75 -2
15 67 -1
15 78 -5
15 40 -6
15 26 -10
15 65 5
15 61 -10
15 27 -7
15 56 9
15 79 0
15 68 2
15 58 -3
15 62 -5
15 77 7
15 46 -3
15 30 -2
15 76 6
15 44 5
15 63 -5
15 72 -8
15 16 -3
15 17 -7
16 55 7
16 69 8
16 34 2
16 37 8
16 68 -2
16 35 1
16 70 -5
16 51 4
16 64 -9
16 23 -10
16 26 7
16 58 -4
16 73 -9
16 62 4
16 52 -7
16 67 -9
16 44 -6
16 21 5
16 38 7
16 17 7
16 45 -2
16 20 -4
16 49 -9
16 40 1
16 28 7
17 51 -10
17 72 4
17 67 0
17 59 4
17 62 3
17 77 9
17 32 8
17 18 9
17 23 -3
17 45 -6
17 48 -2
17 36 -7
17 38 -9
17 75 -2
17 31 -5
17 69 9
17 37 -8
17 70 -10
17 71 0
17 24 5
17 55 7
17 74 5
17 65 -3
17 63 4
17 33 6
17 26 -3
17 60 9
17 56 2
17 61 -9
17 43 8
17 25 -9
17 29 1
17 41 3
17 49 1
17 50 7
17 66 -5
17 76 0
18 61 3
18 50 -10
18 77 -5
18 41 0
18 54 -4
18 31 1
18 27 10
18 39 -3
18 72 8
18 42 -4
18 43 -1
18 26 -10
18 55 0
18 37 -1
18 66 1
18 35 -2
18 40 -2
18 48 8
18 60 -3
18 24 10
18 74 -3
18 49 4
18 73 -2
18 47 6
18 52 -9
18 28 -9
18 70 6
19 28 -3
19 47 -10
19 74 3
19 80 7
19 46 7
19 67 -6
19 57 9
19 48 -2
19 22 7
19 26 -1
19 56 -9
19 44 6
19 37 6
19 20 -5
19 71 10
19 68 -2
19 23 10
19 42 4
19 32 -2
19 75 4
19 30 -1
19 43 7
19 76 10
19 77 -10
19 73 -8
19 69 5
20 49 9
20 42 4
20 77 3
20 59 0
20 48 -8
20 54 6
20 44 -10
20 40 -7
20 29 1
20 65 -7
20 68 4
20 26 3
20 74 3
20 56 0
20 66 0
20 78 -5
20 53 -6
20 22 -2
20 60 -1
20 64 -3
20 36 4
20 30 3
20 58 1
20 51 -8
20 75 -1
20 38 9
20 34 -8
20 62 3
20 50 -5
20 57 7
20 35 -4
20 25 -2
20 76 -1
20 23 -6
20 61 -6
20 28 4
21 23 9
21 78 3
21 68 -10
21 46 -6
21 30 -1
21 35 -10
21 71 10
21 73 3
21 70 3
21 80 -3
21 24 -8
21 60 2
21 49 1
21 55 -1
21 44 2
21 66 2
21 41 -3
21 28 -7
21 26 -10
21 51 -7
21 48 -6
21 54 -3
21 56 7
21 38 10
21 57 10
21 33 -3
21 50 6
21 64 6
21 42 2
21 43 10
21 53 -9
21 47 -2
21 31 6
21 45 3
21 37 4
21 72 9
21 58 -7
22 78 -8
22 44 -5
22 41 -2
22 57 6
22 56 10
22 52 7
22 29 6
22 40 0
22 31 -4
22 59 6
22 73 -5
22 77 7
22 25 4
22 50 0
22 34 8
22 36 2
22 54 7
22 28 4
22 67 -5
22 71 5
22 26 8
22 37 4
22 43 -4
22 62 -3
22 63 -3
22 49 -8
22 24 -3
22 66 9
23 77 -3
23 76 -2
23 38 4
23 42 3
23 71 10
23 57 9
23 29 9
23 27 -2
23 37 4
23 46 9
23 61 -9
23 55 1
23 43 5
23 28 -9
23 53 -2
23 73 2
23 70 -1
23 41 -8
23 40 -3
23 65 -9
23 45 -3
23 34 -6
23 44 -2
23 72 1
23 56 6
23 35 -6
23 54 8
23 63 7
24 72 3
24 28 6
24 51 -1
24 55 8
24 34 -3
24 65 -3
24 69 -7
24 79 7
24 33 -6
24 63 9
24 61 4
24 27 6
24 31 -3
24 73 4
24 37 -3
24 53 -10
24 54 7
24 75 -4
24 76 -2
24 52 -6
24 40 9
24 45 5
24 71 -2
24 30 -2
25 52 5
25 44 6
25 80 -5
25 27 0
25 36 2
25 66 -5
25 77 10
25 32 10
25 73 0
25 40 -4
25 46 8
25 59 7
25 63 -5
25 74 1
25 53 4
25 43 -1
25 70 10
25 47 -10
25 35 2
25 30 9
25 51 0
25 78 3
25 76 6
25 50 0
25 29 -6
25 45 2
25 38 4
25 61 10
26 43 7
26 42 1
26 55 4
26 65 -8
26 57 1
26 32 3
26 44 3
26 60 10
26 54 4
26 64 3
26 53 10
26 77 -4
26 59 -8
26 33 -2
26 73 -8
26 49 1
26 79 5
26 35 7
26 41 -2
26 78 8
26 66 -10
27 50 9
27 70 8
27 74 7
27 43 0
27 35 -3
27 38 -7
27 59 3
27 67 3
27 30 1
27 64 8
27 52 3
27 40 -2
27 33 10
27 28 -2
27 51 5
27 72 9
27 34 5
27 61 -1
27 76 7
27 41 10
27 32 6
27 42 1
27 68 -7
27 77 0
27 55 -6
27 73 3
27 29 -4
27 66 0
27 49 7
28 46 4
28 51 -6
28 55 -5
28 39 7
28 48 3
28 61 10
28 75 8
28 59 -8
28 62 4
28 58 6
28 60 0
28 69 -7
28 56 0
28 36 1
28 64 4
28 33 -10
28 42 9
28 72 7
28 34 3
28 74 -2
28 47 -4
28 65 -4
28 71 -7
28 41 10
28 35 9
28 80 -10
29 69 -3
29 78 10
29 37 -1
29 63 8
29 33 4
29 79 4
29 64 -1
29 66 1
29 51 -7
29 61 -2
29 44 -7
29 49 0
29 76 -9
29 56 -9
29 60 0
29 50 8
29 72 -3
29 43 2
29 39 6
29 35 -5
29 70 -7
29 48 -3
29 57 -7
29 71 0
29 40 -5
30 66 -7
30 52 10
30 41 -8
30 47 -4
30 36 9
30 79 4
30 56 -8
30 77 -2
30 53 0
30 42 2
30 80 -10
30 33 -10
30 75 -3
30 72 -5
30 48 -9
30 74 -2
30 65 8
30 69 -7
30 50 5
30 34 5
30 37 -4
30 71 -10
30 62 -10
30 57 -9
30 32 2
31 49 -3
31 61 0
31 39 1
31 47 6
31 36 3
31 50 -5
31 37 -1
31 43 -7
31 35 0
31 42 10
31 34 -8
31 40 -3
31 80 1
31 62 10
31 54 -8
31 69 -9
31 44 -7
31 70 -7
31 76 -2
31 38 6
31 71 10
31 77 -3
31 41 10
31 53 -8
32 46 2
32 55 0
32 75 1
32 51 -10
32 35 9
32 73 6
32 37 -3
32 72 8
32 44 4
32 66 -8
32 45 -4
32 47 1
32 43 -8
32 61 -6
32 71 -4
32 65 -6
32 52 -3
32 76 9
32 39 4
32 58 7
32 53 -10
33 71 -10
33 49 5
33 66 6
33 47 6
33 79 4
33 59 7
33 80 -5
33 51 4
33 64 0
33 37 7
33 78 -6
33 65 -1
33 46 -4
33 60 3
33 63 -7
33 40 -8
33 56 -4
33 50 -4
33 75 0
33 61 4
33 68 -6
33 44 6
33 67 6
33 72 5
33 41 -5
33 76 2
33 74 -2
33 39 -5
33 55 10
33 57 0
34 42 -10
34 80 1
34 66 -6
34 59 0
34 57 -9
34 74 -6
34 56 0
34 55 5
34 45 2
34 70 -7
34 68 3
34 77 -5
34 43 7
34 49 -3
34 48 4
34 39 -4
34 38 6
34 76 -5
34 79 10
35 63 0
35 51 6
35 74 -10
35 41 1
35 56 -4
35 76 -9
35 54 9
35 50 6
35 46 3
35 57 3
35 45 -4
35 44 -9
35 79 -4
35 47 -3
35 40 3
35 80 7
35 59 3
35 66 10
36 47 6
36 37 3
36 44 -3
36 39 -3
36 64 10
36 48 -1
36 46 7
36 66 2
36 55 9
36 76 -5
36 58 -6
36 79 9
36 60 2
36 72 -6
36 41 10
36 75 2
36 38 0
36 67 10
36 45 4
37 74 8
37 52 -10
37 71 -3
37 41 4
37 61 8
37 56 9
37 78 -1
37 73 4
37 68 5
37 51 -4
37 40 4
37 50 -9
37 55 -9
37 72 6
37 38 1
37 54 2
37 57 9
37 69 6
37 63 0
37 76 1
37 43 6
38 75 0
38 51 3
38 71 -3
38 76 4
38 57 -6
38 70 -5
38 47 -2
38 61 -1
38 72 4
38 49 -2
38 68 9
38 54 1
38 40 -3
38 44 4
38 59 6
38 62 -2
38 73 9
38 64 8
38 77 -4
38 53 -1
38 78 -6
38 48 -10
39 48 -3
39 55 -5
39 78 -9
39 53 -6
39 41 -7
39 65 1
39 61 8
39 66 5
39 57 -4
39 40 3
39 70 1
39 59 -5
39 80 6
39 75 -10
39 54 10
39 69 8
39 42 9
39 43 -6
39 44 5
39 62 3
39 68 -4
39 45 -6
39 73 2
40 47 -9
40 48 2
40 61 -4
40 64 -3
40 75 -8
40 54 6
40 68 -7
40 58 -1
40 73 -5
40 43 -4
40 62 10
40 65 1
40 53 1
40 49 -6
40 60 -10
40 71 -2
40 44 9
40 46 10
40 77 5
41 69 7
41 77 -7
41 75 1
41 72 -8
41 76 -8
41 43 -10
41 62 0
41 70 2
41 45 -6
41 59 2
41 79 -5
41 67 3
41 44 -9
41 42 -4
41 73 0
41 46 3
41 56 0
41 65 1
41 49 -1
42 49 -1
42 77 -4
42 48 -2
42 45 -9
42 57 -6
42 67 10
42 76 -8
42 61 8
42 58 -2
42 54 -3
42 46 2
42 74 9
42 52 -7
42 43 -7
42 60 6
42 55 -9
42 66 -3
42 80 10
43 59 -4
43 66 -3
43 53 6
43 72 5
43 45 5
43 56 -8
43 71 -1
43 73 1
43 64 -10
43 75 4
43 47 -3
43 77 -2
43 51 4
43 69 -5
44 57 4
44 63 3
44 51 -1
44 71 -4
44 74 2
44 73 0
44 66 1
44 59 -5
44 52 -3
44 65 -8
44 76 -2
44 47 10
44 45 4
44 72 -2
44 67 -9
44 49 -9
44 62 -10
44 56 7
45 56 -4
45 55 -4
45 71 -2
45 67 7
45 47 -9
45 59 -9
45 70 -4
45 63 -3
45 52 -10
45 51 -3
45 73 -8
46 52 8
46 75 -9
46 48 9
46 78 -8
46 74 -8
46 53 7
46 58 1
46 57 6
46 56 -8
46 64 -8
46 61 -3
46 54 -1
46 70 9
46 73 1
46 77 -5
46 76 -6
46 49 5
46 69 -2
47 73 0
47 70 -10
47 67 -9
47 69 -9
47 60 8
47 62 10
47 78 -3
47 76 9
47 80 0
47 49 -5
47 63 0
48 61 -6
48 55 5
48 57 -2
48 52 6
48 77 10
48 79 -10
48 75 3
48 76 0
48 71 9
48 65 1
48 64 3
48 59 -8
48 66 5
48 69 -9
48 58 1
48 80 -9
48 70 3
48 50 7
48 56 -6
49 80 -7
49 56 -4
49 78 -8
49 75 7
49 58 -1
49 66 8
49 64 10
49 50 4
49 71 -8
49 51 7
50 73 -8
50 58 5
50 75 -9
50 57 7
50 54 -5
50 64 -2
50 66 -7
50 69 -1
50 59 7
50 70 -5
50 77 -7
50 56 0
50 65 4
51 79 5
51 71 -10
51 65 6
51 67 -4
51 77 1
51 66 4
51 56 0
51 52 -7
51 55 -4
51 54 10
51 59 -6
51 73 -10
51 74 0
52 70 8
52 77 5
52 75 3
52 59 5
52 57 -9
52 54 -10
52 65 3
52 76 4
52 80 0
52 72 6
52 56 3
52 68 -10
52 67 0
52 61 5
52 55 5
52 78 1
52 64 0
53 63 -2
53 60 -1
53 68 -6
53 70 -1
53 54 -2
53 56 4
53 65 6
53 73 -6
53 61 -8
53 55 1
53 64 1
53 80 5
53 57 9
54 60 4
54 62 -9
54 75 -7
54 63 -4
54 59 6
54 55 9
54 71 -1
54 69 9
54 72 1
54 73 2
54 66 10
54 67 -1
54 76 8
55 65 10
55 64 8
55 59 5
55 68 -7
55 74 4
55 67 6
55 58 10
55 73 -7
55 69 4
55 75 -6
55 70 -6
55 66 -9
56 80 -10
56 72 6
56 65 -9
56 67 3
56 57 -5
56 76 -10
56 61 9
56 74 5
56 64 4
56 59 3
56 71 -5
56 77 10
56 66 -7
57 71 9
57 76 2
57 78 0
57 73 -10
57 65 -1
57 68 3
57 58 10
57 80 2
57 74 5
57 60 1
57 77 -5
57 64 9
57 69 0
58 70 2
58 69 -4
58 66 9
58 76 0
58 80 -2
58 73 -5
58 79 -2
58 64 6
58 67 4
58 62 -4
58 59 -1
58 65 4
59 64 8
59 77 -9
59 75 3
59 68 -9
59 71 7
59 67 -3
59 61 8
59 73 4
59 63 -5
59 62 3
59 74 -2
59 72 3
60 61 -9
60 73 -3
60 76 7
60 70 1
60 65 -4
60 69 7
60 64 6
60 78 1
60 67 -6
60 72 3
60 74 -8
60 66 -3
60 62 4
60 80 1
60 77 -3
60 68 0
60 75 -9
61 66 5
61 77 -10
61 78 -7
61 80 9
61 72 -7
61 64 -4
61 76 2
61 70 9
61 74 -7
61 73 -5
61 67 -7
61 71 -9
61 65 10
62 65 0
62 74 0
62 77 1
62 66 5
62 71 -2
62 70 -3
62 80 -3
62 63 -6
62 69 7
62 64 4
63 78 2
63 77 7
63 64 5
63 74 -1
63 71 9
63 80 -7
64 69 -5
64 79 -7
64 74 -7
64 67 1
64 70 0
64 72 -2
64 78 -6
64 77 10
64 66 -8
65 77 -8
65 70 6
65 67 -6
65 79 -8
65 66 -7
66 74 -10
66 77 -4
66 73 -9
66 76 -10
66 75 7
66 68 3
66 72 10
66 71 -1
66 80 -7
67 77 2
67 76 9
67 69 6
67 75 -4
67 68 -1
67 79 -4
67 80 10
67 74 1
67 78 -4
67 70 5
68 71 -5
68 76 -3
68 77 3
68 72 9
68 78 -3
68 73 -6
68 69 10
68 80 -4
69 72 9
69 80 6
69 76 -1
69 78 -5
69 70 -4
69 74 -4
69 71 -3
70 80 -6
70 72 0
70 79 2
70 77 -10
71 76 -3
71 72 10
71 75 -2
71 80 -10
71 77 8
71 73 4
72 73 7
72 79 5
72 75 -3
72 76 7
72 74 6
72 78 1
72 80 -4
73 80 5
73 79 10
74 78 10
74 76 -8
75 76 -7
77 79 9
77 78 2


==> anc/instances/benchmark/maxCutMet/w09_100.0 <==
100 4455 
1 3 -2
1 61 -2
1 62 6
1 43 -8
1 23 1
1 47 7
1 76 -7
1 39 0
1 83 -4
1 92 -8
1 32 -8
1 89 6
1 69 1
1 24 6
1 37 2
1 80 -1
1 86 -3
1 4 -2
1 59 -3
1 26 -5
1 30 -1
1 48 5
1 90 0
1 63 -1
1 14 7
1 49 8
1 27 5
1 20 -6
1 44 -5
1 34 -7
1 70 -7
1 11 3
1 84 -6
1 58 10
1 78 4
1 55 -4
1 66 -2
1 97 -2
1 68 -5
1 17 4
1 29 10
1 99 -8
1 16 -5
1 46 1
1 19 0
1 42 7
1 77 -10
1 98 9
1 9 10
1 71 -10
1 82 3
1 53 10
1 56 -10
1 100 -4
1 74 -6
1 60 -7
1 12 -4
1 65 -1
1 52 -1
1 31 2
1 73 0
1 87 10
1 67 -5
1 94 0
1 13 9
1 5 3
1 6 -10
1 88 10
1 81 -1
1 96 7
1 57 10
1 64 -2
1 45 0
1 38 10
1 22 -5
1 85 5
1 2 0
1 36 9
1 79 8
1 54 -5
1 8 -6
1 40 -3
1 10 4
1 7 10
1 41 -3
1 33 -6
1 25 -3
1 95 7
1 93 -6
2 91 2
2 98 8
2 25 4
2 24 -3
2 62 6
2 88 0
2 92 10
2 68 -10
2 67 0
2 15 -8
2 94 7
2 60 -3
2 20 4
2 90 4
2 93 2
2 4 6
2 16 -2
2 22 1
2 96 -2
2 18 7
2 27 3
2 7 -10
2 6 -10
2 84 -5
2 70 2
2 63 1
2 39 -7
2 76 8
2 55 -9
2 79 8
2 26 -7
2 37 0
2 89 7
2 33 6
2 5 -9
2 80 -4
2 64 10
2 11 -1
2 46 -10
2 58 0
2 3 -8
2 35 -3
2 10 10
2 43 -6
2 65 2
2 36 -7
2 28 -2
2 59 -4
2 45 8
2 42 -7
2 56 -1
2 31 -8
2 17 -6
2 78 3
2 73 8
2 77 -7
2 75 -4
2 72 -6
2 8 0
2 82 3
2 71 -8
2 23 -9
2 49 0
2 19 0
2 57 -5
2 21 -2
2 61 3
2 53 5
2 30 -4
2 85 -8
2 41 7
2 51 -7
2 13 9
2 38 9
2 52 -10
2 29 -10
2 44 -9
2 97 -9
2 83 -10
2 54 -4
2 32 -1
2 100 3
2 95 0
2 86 8
2 48 -5
3 80 -1
3 46 9
3 10 -9
3 67 3
3 35 1
3 7 5
3 88 5
3 71 -1
3 77 -10
3 93 7
3 72 5
3 40 -10
3 18 3
3 85 1
3 74 5
3 65 -9
3 49 -9
3 56 -5
3 92 -2
3 68 -8
3 73 3
3 22 0
3 29 -6
3 51 5
3 89 5
3 91 2
3 100 8
3 20 -7
3 26 3
3 94 2
3 30 -5
3 6 -10
3 4 -8
3 19 6
3 54 0
3 64 -1
3 61 -1
3 33 6
3 55 10
3 25 -6
3 11 -1
3 21 -9
3 53 2
3 76 -9
3 13 7
3 83 7
3 79 -4
3 66 3
3 47 -6
3 9 2
3 87 8
3 98 -2
3 15 -10
3 17 3
3 99 2
3 12 7
3 95 3
3 23 3
3 50 -8
3 8 -2
3 28 9
3 5 5
3 38 10
3 27 7
3 24 -8
3 42 8
3 16 -10
3 58 9
3 81 0
3 41 -6
3 39 8
3 63 -1
3 36 7
3 59 7
3 43 4
3 44 -5
3 34 0
3 62 -5
3 84 6
3 14 5
3 45 -2
3 52 -1
3 57 3
3 48 -7
3 97 7
3 78 -8
3 70 2
4 10 -6
4 12 5
4 66 8
4 89 -10
4 68 5
4 95 -9
4 56 1
4 59 -4
4 72 3
4 34 -1
4 17 4
4 94 1
4 85 -2
4 6 -6
4 42 9
4 79 5
4 11 -9
4 87 1
4 93 9
4 31 -7
4 99 -3
4 76 4
4 69 -1
4 15 -4
4 84 7
4 18 -9
4 28 8
4 86 -5
4 51 7
4 83 -6
4 26 -6
4 64 -7
4 97 -8
4 67 -8
4 88 -2
4 46 -8
4 32 -9
4 74 3
4 81 -2
4 70 9
4 52 -5
4 45 -7
4 49 10
4 77 -3
4 71 4
4 13 -9
4 90 -7
4 58 1
4 27 7
4 96 4
4 16 -5
4 48 -5
4 61 -6
4 92 1
4 22 6
4 53 4
4 38 -8
4 39 8
4 75 5
4 7 9
4 44 -1
4 47 2
4 8 0
4 65 1
4 41 4
4 91 4
4 21 5
4 23 -10
4 98 -9
4 24 10
4 30 -3
4 29 0
4 54 4
4 73 2
4 9 6
4 82 8
4 80 1
4 55 -8
4 20 7
4 60 1
4 63 -2
4 78 4
4 5 -3
5 100 -4
5 10 -8
5 81 5
5 63 -2
5 48 -9
5 94 -6
5 50 9
5 60 -10
5 11 9
5 76 -5
5 64 -9
5 95 0
5 69 4
5 99 10
5 9 -3
5 36 -2
5 59 2
5 73 -7
5 85 -1
5 28 0
5 23 -2
5 39 6
5 12 -6
5 61 9
5 19 1
5 43 -6
5 66 2
5 6 8
5 74 -9
5 70 -10
5 58 0
5 71 -8
5 57 -5
5 47 0
5 52 -3
5 77 1
5 42 4
5 14 -4
5 22 5
5 72 10
5 78 2
5 32 10
5 88 1
5 49 -2
5 25 -8
5 38 10
5 83 1
5 7 -1
5 51 -3
5 15 -10
5 31 7
5 34 5
5 86 -6
5 96 -5
5 35 -2
5 92 -4
5 97 -10
5 33 -9
5 54 -9
5 30 -4
5 45 8
5 24 6
5 44 -6
5 18 4
5 53 0
5 90 -8
5 29 9
5 13 -6
5 21 2
5 8 5
5 91 -3
5 65 1
5 79 -4
5 27 -8
5 93 -8
5 89 7
5 55 -6
5 20 1
5 80 -9
5 67 -8
5 87 -8
5 82 6
5 17 -1
5 56 6
5 46 -3
5 98 -5
5 41 9
5 62 -5
6 23 6
6 41 -9
6 72 2
6 60 2
6 92 -2
6 16 5
6 65 -7
6 81 9
6 87 10
6 51 9
6 17 9
6 46 -5
6 86 8
6 52 4
6 47 0
6 30 -10
6 100 -1
6 56 -8
6 39 -8
6 20 8
6 26 -7
6 84 4
6 45 1
6 21 9
6 69 -8
6 75 -1
6 14 5
6 74 6
6 54 9
6 57 2
6 63 1
6 97 6
6 25 -10
6 37 3
6 38 0
6 22 10
6 11 -6
6 28 8
6 62 -9
6 67 -1
6 32 4
6 78 5
6 40 5
6 24 -3
6 8 -8
6 15 5
6 50 6
6 64 -6
6 44 10
6 48 5
6 27 4
6 53 -6
6 35 8
6 43 3
6 71 -5
6 76 7
6 9 -8
6 31 -4
6 58 5
6 49 5
6 33 3
6 80 0
6 85 10
6 79 3
6 94 10
6 13 0
6 91 -6
6 59 5
6 82 6
6 98 -3
6 61 1
6 99 4
6 95 -4
6 55 3
6 93 -2
6 96 5
6 34 -1
6 7 6
6 90 -7
6 10 -7
6 73 7
6 77 9
6 19 7
6 88 5
6 83 0
6 42 -8
6 18 -9
6 89 -3
6 70 -9
6 68 1
7 76 -7
7 34 -5
7 16 9
7 65 -7
7 44 0
7 52 6
7 49 9
7 33 0
7 11 2
7 20 1
7 31 -3
7 15 8
7 12 8
7 95 10
7 83 3
7 30 7
7 71 -9
7 61 -4
7 9 -8
7 10 -1
7 66 7
7 25 6
7 70 4
7 17 -9
7 8 7
7 45 -9
7 58 -9
7 38 2
7 56 -5
7 26 6
7 50 -6
7 37 -7
7 27 -9
7 40 7
7 74 -9
7 78 4
7 23 10
7 59 8
7 91 -5
7 94 1
7 42 10
7 80 -1
7 48 -1
7 39 10
7 67 0
7 99 5
7 14 0
7 89 0
7 13 8
7 43 -7
7 21 5
7 87 -2
7 36 -2
7 69 -4
7 92 -4
7 32 -9
7 29 4
7 54 -9
7 62 -4
7 57 10
7 55 7
7 19 -1
7 35 -2
7 97 10
7 88 6
7 68 -8
7 81 -3
7 46 -6
7 75 6
7 100 -8
7 84 1
7 73 -3
7 85 10
7 18 -1
7 41 -2
7 60 4
7 24 -9
7 82 6
7 53 -5
7 98 -6
7 79 2
8 39 10
8 62 -2
8 86 -6
8 89 6
8 12 4
8 38 1
8 10 7
8 57 -8
8 95 -3
8 83 -9
8 91 7
8 99 1
8 71 -10
8 98 3
8 63 -10
8 29 -2
8 94 8
8 49 5
8 93 4
8 46 8
8 47 0
8 9 -8
8 65 -3
8 53 -7
8 51 -2
8 72 -4
8 90 -7
8 14 -10
8 84 1
8 60 5
8 37 -5
8 22 7
8 66 7
8 87 5
8 23 -7
8 19 -3
8 15 -5
8 74 9
8 30 -9
8 61 -9
8 26 4
8 56 -3
8 17 9
8 33 10
8 75 -10
8 77 -2
8 21 1
8 70 -10
8 24 -1
8 88 -6
8 85 -3
8 16 -4
8 64 8
8 48 -3
8 32 -1
8 44 -5
8 36 5
8 69 3
8 35 4
8 11 7
8 96 9
8 58 8
8 55 -5
8 42 9
8 13 1
8 28 -1
8 76 10
8 80 -4
8 78 -1
8 41 10
8 34 6
8 68 -7
8 54 -4
8 50 -4
8 73 -10
8 27 -8
8 67 5
8 43 -6
8 79 -10
8 81 4
8 82 4
8 25 4
8 45 -6
8 97 8
9 47 3
9 90 10
9 29 8
9 99 1
9 35 1
9 68 -2
9 79 4
9 31 7
9 22 -6
9 83 -9
9 27 5
9 92 5
9 19 1
9 87 -2
9 84 10
9 56 0
9 72 0
9 12 -7
9 23 -5
9 71 7
9 100 3
9 49 2
9 24 7
9 52 6
9 14 -8
9 51 -2
9 85 10
9 64 -2
9 17 3
9 28 -4
9 26 -8
9 15 -4
9 25 -2
9 57 4
9 76 -8
9 40 3
9 13 5
9 46 -8
9 10 0
9 50 -8
9 70 -7
9 39 10
9 97 -9
9 73 -6
9 96 6
9 62 -3
9 16 10
9 59 -6
9 30 5
9 66 9
9 78 -7
9 42 -3
9 32 -8
9 86 -2
9 91 7
9 88 5
9 75 2
9 81 2
9 20 7
9 60 -10
9 43 7
9 21 8
9 65 9
9 58 -3
9 33 9
9 61 7
9 45 -6
9 77 -8
9 69 1
9 89 4
9 94 -7
9 44 1
9 48 0
9 37 -8
9 18 1
9 98 -1
9 93 2
9 67 7
9 38 -9
9 55 -10
9 11 0
10 60 -2
10 17 5
10 55 8
10 79 8
10 70 -7
10 37 8
10 49 0
10 90 -1
10 11 4
10 21 -5
10 84 -6
10 42 -5
10 16 8
10 32 -5
10 77 -10
10 54 -5
10 31 0
10 99 7
10 80 -3
10 34 -9
10 92 -10
10 41 7
10 67 -4
10 25 8
10 64 7
10 58 4
10 20 6
10 27 1
10 52 10
10 71 -1
10 65 -10
10 29 -3
10 48 1
10 95 0
10 46 1
10 57 8
10 89 3
10 33 10
10 72 -5
10 98 7
10 53 2
10 82 -2
10 40 1
10 73 -4
10 50 -9
10 47 0
10 100 1
10 93 -7
10 62 -3
10 43 4
10 94 -3
10 22 10
10 18 10
10 14 -4
10 30 4
10 85 -5
10 76 0
10 78 -2
10 91 -4
10 75 -3
10 13 -1
10 28 -2
10 51 3
10 69 8
10 97 3
10 63 -1
10 12 1
10 19 -10
10 61 4
10 23 -8
10 59 -8
10 45 -7
10 36 3
10 35 -9
10 86 3
10 15 -6
10 39 -3
10 87 9
10 56 -6
10 38 -4
10 68 -3
10 26 0
10 66 2
11 25 9
11 62 -1
11 55 -6
11 90 7
11 48 7
11 18 3
11 22 6
11 60 7
11 54 8
11 40 2
11 80 9
11 79 -7
11 68 -1
11 94 -4
11 45 -4
11 37 1
11 21 9
11 73 2
11 69 -2
11 38 4
11 86 3
11 81 -1
11 13 -4
11 46 10
11 78 -7
11 31 -8
11 98 7
11 14 1
11 61 1
11 77 4
11 93 0
11 16 -3
11 84 -6
11 87 9
11 34 -9
11 67 -1
11 30 -2
11 53 10
11 97 -9
11 39 4
11 74 2
11 28 7
11 51 7
11 41 -1
11 76 8
11 88 -2
11 27 -8
11 47 10
11 96 8
11 44 5
11 64 4
11 12 -2
11 70 -9
11 43 7
11 59 7
11 95 -10
11 35 -3
11 52 0
11 92 2
11 42 -1
11 17 -3
11 63 2
11 33 2
11 56 -1
11 100 -6
11 20 -4
11 72 -2
11 89 7
11 32 8
11 15 6
11 66 1
11 82 -5
11 83 0
11 24 -4
11 58 1
11 23 -10
11 50 -2
11 85 6
11 49 8
11 26 9
11 65 -6
11 91 5
11 57 -3
12 17 2
12 19 3
12 48 4
12 31 -2
12 33 -1
12 15 0
12 24 -1
12 20 -1
12 44 5
12 47 8
12 98 7
12 88 -1
12 43 -4
12 89 2
12 58 6
12 83 -10
12 53 8
12 26 2
12 38 -7
12 66 -4
12 99 -4
12 55 -5
12 36 2
12 56 -7
12 52 10
12 23 -7
12 65 9
12 18 -9
12 92 8
12 39 1
12 74 3
12 22 -10
12 86 6
12 30 -8
12 73 -5
12 13 -5
12 69 -4
12 49 -3
12 87 -9
12 70 -1
12 16 -10
12 84 7
12 79 10
12 14 4
12 51 4
12 25 2
12 76 -6
12 27 -5
12 54 -8
12 72 6
12 80 9
12 62 -9
12 71 0
12 64 -9
12 95 10
12 96 -7
12 40 -8
12 29 -4
12 82 -8
12 81 -10
12 37 1
12 63 3
12 91 -10
12 21 2
12 32 -3
12 59 10
12 41 5
12 61 0
12 75 4
12 94 -5
12 77 -4
12 85 5
12 68 2
12 42 5
12 93 9
12 50 -6
12 97 -1
12 28 -2
12 100 8
12 45 -1
12 78 1
12 46 -2
13 34 -4
13 77 1
13 96 -9
13 67 7
13 53 1
13 33 -5
13 65 1
13 74 10
13 22 7
13 43 9
13 19 9
13 87 3
13 31 7
13 64 -5
13 66 -10
13 71 1
13 17 0
13 72 -8
13 68 7
13 75 -6
13 48 -2
13 62 1
13 69 3
13 98 3
13 95 6
13 61 -3
13 54 0
13 46 9
13 82 6
13 27 0
13 93 5
13 90 0
13 57 0
13 44 4
13 70 8
13 15 3
13 88 -1
13 84 -8
13 76 -8
13 51 7
13 25 -8
13 83 -2
13 30 1
13 16 10
13 35 7
13 60 -1
13 73 7
13 14 9
13 32 6
13 100 8
13 18 0
13 80 -6
13 37 0
13 99 3
13 50 4
13 86 5
13 45 3
13 52 10
13 56 6
13 47 -2
13 23 -5
13 28 -5
13 94 8
13 91 9
13 40 0
13 49 -2
13 29 5
13 81 -3
13 79 9
13 38 -7
13 89 9
13 42 -10
13 26 1
13 20 4
13 58 -10
13 39 6
13 97 -9
13 63 9
13 21 5
13 92 4
14 18 -10
14 72 -6
14 90 -7
14 83 9
14 59 10
14 78 10
14 100 4
14 44 -10
14 23 1
14 65 -7
14 91 -10
14 61 4
14 73 2
14 37 5
14 89 -2
14 43 -6
14 95 10
14 17 1
14 48 -9
14 54 -10
14 60 -2
14 16 7
14 93 9
14 57 3
14 82 5
14 58 -1
14 35 -3
14 79 8
14 46 3
14 32 6
14 71 7
14 67 0
14 69 -7
14 27 7
14 55 5
14 21 6
14 99 1
14 85 0
14 74 1
14 40 9
14 63 1
14 52 -8
14 81 -10
14 33 7
14 28 -7
14 97 -8
14 64 -10
14 80 -7
14 92 -7
14 42 -9
14 49 10
14 22 3
14 84 -8
14 50 9
14 53 9
14 34 -5
14 68 7
14 94 10
14 56 -2
14 77 7
14 38 -6
14 86 -5
14 75 -7
14 96 6
14 45 -9
14 29 -6
14 98 6
14 24 -10
14 20 9
14 76 8
14 30 9
14 19 0
15 72 -3
15 81 7
15 62 6
15 17 10
15 25 -10
15 68 -6
15 82 -3
15 43 -10
15 34 -1
15 75 -2
15 88 3
15 48 -5
15 87 8
15 73 1
15 67 10
15 20 8
15 60 -8
15 22 7
15 38 9
15 86 4
15 26 7
15 77 1
15 58 -2
15 24 0
15 95 -6
15 29 -3
15 90 -3
15 61 1
15 83 7
15 100 7
15 76 -4
15 49 5
15 80 -10
15 21 10
15 30 -3
15 16 -2
15 93 -10
15 84 -2
15 99 1
15 19 -2
15 78 5
15 98 -5
15 70 -9
15 57 -7
15 91 4
15 23 5
15 32 8
15 33 -4
15 56 6
15 55 4
15 45 1
15 53 -3
15 54 0
15 96 -6
15 18 -9
15 92 -1
15 40 -5
15 69 -1
15 71 -1
15 52 -9
15 65 -6
15 85 1
15 36 5
15 46 -5
15 37 -4
15 28 -7
15 94 6
15 35 -9
15 51 2
15 42 -1
15 63 9
15 59 8
15 41 -1
15 47 -6
15 89 0
15 27 4
15 44 -2
15 31 5
16 84 1
16 68 -10
16 41 2
16 79 -3
16 58 3
16 57 10
16 90 -10
16 86 9
16 92 -2
16 74 -4
16 60 -6
16 28 0
16 25 0
16 38 9
16 94 -9
16 26 1
16 96 10
16 61 -3
16 77 -5
16 54 7
16 39 9
16 17 5
16 89 -6
16 20 8
16 97 2
16 65 4
16 23 1
16 59 -6
16 51 -3
16 30 7
16 75 -3
16 37 7
16 48 -6
16 76 -5
16 53 5
16 100 -7
16 85 2
16 62 -4
16 44 6
16 70 6
16 98 -8
16 64 1
16 43 -8
16 22 -3
16 32 -3
16 45 -9
16 33 3
16 95 -8
16 18 5
16 91 -6
16 50 -7
16 36 -3
16 66 -10
16 42 6
16 88 8
16 47 -3
16 21 -5
16 99 -10
16 93 7
16 73 -4
16 63 0
16 87 9
16 81 8
16 72 -9
16 78 -7
16 49 6
16 31 -7
16 71 1
16 56 7
16 69 1
16 80 9
16 27 7
16 83 -7
16 40 -7
16 35 1
16 19 -6
16 29 -1
17 43 7
17 44 2
17 78 2
17 74 3
17 45 -4
17 18 6
17 58 -9
17 20 -3
17 97 -3
17 77 -7
17 62 3
17 92 8
17 72 -8
17 53 -8
17 86 9
17 59 5
17 41 5
17 55 9
17 57 -4
17 48 0
17 26 -8
17 25 -2
17 99 7
17 22 -4
17 73 0
17 40 -2
17 52 -8
17 56 -9
17 50 -3
17 64 1
17 49 -2
17 66 2
17 19 -8
17 21 6
17 82 4
17 33 0
17 93 3
17 27 -9
17 91 6
17 68 4
17 98 -9
17 81 8
17 61 9
17 23 -7
17 24 -8
17 39 10
17 88 1
17 65 8
17 37 -5
17 96 7
17 32 3
17 67 -9
17 75 -4
17 31 -6
17 80 -2
17 28 4
17 60 7
17 47 3
17 69 5
17 71 -2
17 29 1
17 30 -8
17 34 0
17 95 7
17 35 8
17 90 2
17 70 4
17 38 -5
17 84 -8
17 87 0
17 46 -2
17 51 7
17 63 4
17 36 -5
18 96 -1
18 82 -6
18 23 -5
18 58 -10
18 75 -7
18 69 -7
18 27 8
18 26 10
18 90 9
18 47 9
18 85 -3
18 42 10
18 89 8
18 33 1
18 81 -4
18 32 -9
18 48 -4
18 80 10
18 74 -8
18 57 -1
18 60 -3
18 66 -10
18 40 -3
18 21 -9
18 71 -7
18 20 -10
18 34 -7
18 65 7
18 54 -7
18 64 -3
18 68 1
18 97 -5
18 56 4
18 24 5
18 72 3
18 30 4
18 35 -4
18 83 -3
18 38 2
18 51 8
18 44 6
18 31 -4
18 84 -1
18 73 -4
18 19 -8
18 22 -4
18 49 -3
18 77 6
18 63 5
18 39 -6
18 86 1
18 76 10
18 67 4
18 100 9
18 53 8
18 25 -1
18 88 -2
18 93 2
18 37 4
18 36 5
18 55 -2
18 99 2
18 92 -7
18 94 10
18 91 3
18 43 -5
18 61 4
19 88 -4
19 32 7
19 82 4
19 72 -3
19 90 9
19 78 1
19 28 -10
19 57 -9
19 42 1
19 85 -7
19 89 6
19 98 0
19 51 -10
19 29 9
19 76 6
19 40 -1
19 25 -1
19 24 6
19 60 -2
19 71 9
19 39 -8
19 55 -2
19 34 1
19 65 5
19 36 6
19 94 -4
19 81 9
19 46 2
19 35 8
19 49 4
19 91 -1
19 92 -4
19 33 5
19 77 -8
19 83 6
19 58 1
19 53 2
19 87 3
19 84 6
19 43 1
19 50 7
19 22 -2
19 47 -7
19 86 -5
19 59 4
19 96 -1
19 61 -8
19 21 -9
19 52 1
19 37 -9
19 31 4
19 30 -2
19 69 9
19 68 5
19 70 -8
19 56 -10
19 80 0
19 79 -6
19 66 2
19 75 -5
19 95 -5
19 99 2
19 100 6
19 64 -1
19 27 10
19 74 1
19 67 5
19 97 -4
19 23 5
19 62 -5
19 63 2
20 32 6
20 27 10
20 92 1
20 81 0
20 95 1
20 43 1
20 54 0
20 42 5
20 83 7
20 50 7
20 35 0
20 30 -4
20 91 -3
20 52 0
20 21 -9
20 53 -9
20 38 1
20 63 9
20 97 6
20 57 -7
20 60 9
20 40 0
20 67 -4
20 82 5
20 47 -9
20 72 3
20 41 10
20 34 1
20 62 2
20 37 10
20 77 -9
20 31 -10
20 78 10
20 51 2
20 74 -1
20 94 -2
20 90 3
20 39 -6
20 84 -2
20 24 -5
20 88 -6
20 98 -4
20 56 -8
20 68 0
20 58 4
20 23 -7
20 75 2
20 79 7
20 46 8
20 49 6
20 33 -6
20 44 5
20 48 -6
20 99 0
20 87 -9
20 96 -9
20 25 2
20 93 0
20 59 -5
20 71 6
20 29 8
20 61 8
20 86 5
20 66 7
20 76 6
20 26 8
20 89 -1
20 65 -5
20 70 6
20 69 -2
20 64 3
20 100 -9
21 61 -8
21 41 10
21 81 -8
21 98 5
21 49 -2
21 89 8
21 62 -1
21 26 -8
21 95 3
21 73 9
21 39 5
21 24 8
21 83 4
21 69 5
21 60 -8
21 42 -8
21 93 -9
21 38 5
21 55 8
21 53 -8
21 34 5
21 94 6
21 71 1
21 48 0
21 33 9
21 78 9
21 79 -7
21 30 -4
21 25 -6
21 68 1
21 57 -2
21 59 10
21 76 -8
21 28 -7
21 52 7
21 80 5
21 43 -4
21 96 -1
21 75 -10
21 70 10
21 31 1
21 84 7
21 87 -5
21 86 3
21 63 -7
21 100 3
21 35 -7
21 44 -3
21 65 -5
21 50 -3
21 58 -8
21 85 9
21 82 -5
21 56 -10
21 67 -3
21 32 -9
21 37 0
21 92 -6
21 91 -6
21 90 2
21 40 10
21 88 -6
21 72 -7
21 99 0
21 46 8
21 97 3
21 29 1
21 54 -5
21 64 7
21 36 -8
21 77 6
21 22 -1
21 27 3
21 74 -6
21 66 -5
22 72 10
22 67 -7
22 36 5
22 85 7
22 47 -7
22 74 0
22 64 9
22 35 1
22 34 7
22 59 9
22 88 -3
22 99 10
22 26 -5
22 29 -9
22 79 -6
22 30 -1
22 31 1
22 37 -10
22 75 -10
22 76 -1
22 95 5
22 63 -8
22 49 2
22 82 10
22 69 -5
22 24 -2
22 23 -1
22 94 8
22 56 -8
22 65 -2
22 66 0
22 54 -8
22 27 7
22 40 -1
22 93 8
22 28 -7
22 58 -3
22 71 -4
22 87 2
22 48 -10
22 53 10
22 89 -8
22 25 -7
22 50 5
22 39 9
22 97 5
22 42 4
22 57 6
22 92 9
22 84 -3
22 46 7
22 38 2
22 91 -7
22 55 10
22 86 3
22 45 7
22 73 1
22 44 2
22 70 0
22 60 9
22 96 -5
22 90 9
22 77 5
22 43 4
22 98 -10
22 83 -8
22 51 -10
22 61 6
22 32 10
23 32 -10
23 68 8
23 88 2
23 71 9
23 91 8
23 37 10
23 86 8
23 82 2
23 84 6
23 52 9
23 36 -7
23 95 6
23 99 10
23 63 -5
23 73 7
23 46 -10
23 41 7
23 35 -1
23 28 2
23 26 -4
23 47 -5
23 69 -5
23 62 2
23 51 8
23 89 8
23 33 -7
23 98 -2
23 83 8
23 81 -4
23 94 -4
23 58 -5
23 60 -4
23 90 7
23 56 -7
23 78 -8
23 48 3
23 61 2
23 92 3
23 72 -4
23 29 0
23 49 6
23 66 4
23 64 -5
23 34 -5
23 55 5
23 30 9
23 70 8
23 97 1
23 76 5
23 39 10
23 25 4
23 77 -5
23 67 10
23 80 1
23 65 6
23 38 1
23 43 10
23 75 5
23 59 7
23 45 5
23 79 -3
23 53 -9
23 31 10
23 54 8
23 50 -6
23 74 -10
23 57 6
23 44 -1
23 24 -1
24 79 -6
24 89 -4
24 92 10
24 52 -10
24 75 -8
24 65 -10
24 96 6
24 66 -7
24 39 5
24 37 -9
24 54 4
24 81 6
24 95 -10
24 40 8
24 76 2
24 32 -3
24 77 -3
24 57 3
24 97 -10
24 80 7
24 87 -5
24 53 -8
24 51 1
24 59 7
24 26 3
24 72 5
24 25 8
24 58 1
24 94 0
24 44 -2
24 56 0
24 63 -8
24 85 10
24 61 7
24 78 -4
24 70 -2
24 28 -2
24 27 -8
24 34 7
24 91 10
24 99 -10
24 41 4
24 47 9
24 71 -3
24 33 10
24 30 1
24 84 -9
24 98 7
24 48 4
24 69 -10
24 55 5
24 88 10
24 68 3
24 73 5
24 67 -8
24 50 5
24 83 -1
24 31 -4
24 36 0
24 29 -2
24 62 -9
24 35 7
24 42 -5
24 60 -9
24 100 -4
24 93 -2
24 45 0
24 90 1
25 48 1
25 36 9
25 74 -10
25 59 0
25 78 3
25 63 10
25 95 0
25 93 -9
25 82 -7
25 77 7
25 73 -3
25 57 2
25 35 10
25 39 6
25 55 1
25 72 7
25 83 10
25 45 -9
25 66 9
25 26 4
25 76 8
25 40 -2
25 30 -4
25 28 0
25 96 -3
25 97 4
25 65 -3
25 71 10
25 27 -8
25 29 -7
25 98 -3
25 53 -6
25 99 -9
25 64 5
25 60 0
25 68 -7
25 94 5
25 69 -9
25 81 4
25 52 3
25 49 3
25 47 8
25 44 2
25 42 0
25 85 -3
25 37 9
25 91 -6
25 89 7
25 87 8
25 92 -9
25 62 9
25 100 5
25 51 0
25 86 2
25 54 -6
25 50 9
25 31 2
25 38 7
25 80 7
25 90 9
25 32 -4
25 70 4
25 33 -2
25 46 -8
25 75 -8
25 58 -3
25 84 -7
25 67 10
26 83 -9
26 28 2
26 97 -6
26 98 -3
26 34 10
26 40 -4
26 70 -5
26 75 2
26 62 9
26 91 -10
26 92 -1
26 56 3
26 30 -1
26 36 -4
26 81 4
26 45 7
26 85 4
26 39 7
26 31 6
26 32 -7
26 50 7
26 51 -8
26 37 1
26 90 3
26 46 -8
26 42 -7
26 68 -8
26 76 1
26 99 9
26 38 -7
26 59 -5
26 48 -3
26 93 -10
26 100 3
26 27 -6
26 47 6
26 61 -3
26 94 -7
26 41 0
26 52 2
26 64 6
26 49 2
26 44 -9
26 82 -6
26 29 -3
26 35 8
26 71 2
26 87 -6
26 88 -9
26 33 3
26 55 1
26 63 -8
26 43 -9
26 69 1
26 79 -5
26 77 -10
26 54 -10
26 73 4
26 95 5
26 96 -8
26 80 5
26 86 6
26 58 -3
26 74 -10
27 30 7
27 65 5
27 95 8
27 89 0
27 86 0
27 41 10
27 73 -3
27 36 -6
27 58 5
27 35 8
27 93 2
27 79 -10
27 42 -4
27 71 3
27 97 10
27 43 -2
27 78 -1
27 49 -7
27 28 -6
27 52 -2
27 54 4
27 72 3
27 32 -3
27 64 -9
27 55 -9
27 50 -10
27 34 0
27 84 4
27 29 3
27 38 -2
27 81 0
27 51 0
27 74 10
27 83 10
27 67 -9
27 82 -10
27 85 -2
27 60 7
27 53 6
27 57 7
27 98 7
27 59 -9
27 39 -1
27 66 3
27 31 0
27 62 5
27 100 -10
27 90 10
27 96 2
27 33 -6
27 44 -4
27 80 4
27 48 3
27 68 -8
27 99 -8
27 45 -4
27 75 3
27 70 -6
27 76 -7
27 69 -3
27 46 2
27 56 8
27 92 -1
27 37 -5
27 77 7
28 42 0
28 54 6
28 72 1
28 85 -7
28 61 -7
28 90 8
28 32 2
28 84 1
28 33 1
28 93 -10
28 82 3
28 43 10
28 75 5
28 36 -1
28 74 3
28 67 -10
28 98 2
28 46 4
28 50 3
28 41 3
28 86 -1
28 78 -5
28 34 -1
28 91 -3
28 45 0
28 70 -4
28 52 -8
28 99 1
28 88 7
28 58 1
28 87 8
28 65 3
28 40 6
28 48 0
28 89 -7
28 30 6
28 100 5
28 47 3
28 60 1
28 62 -8
28 57 -10
28 31 -10
28 97 -10
28 35 8
28 77 -7
28 64 -3
28 68 3
28 83 5
28 39 2
28 69 7
28 81 -4
28 55 -2
28 76 10
28 63 -4
28 29 10
28 95 1
28 37 6
28 80 -5
28 92 -3
28 94 -7
28 71 -4
28 79 -3
28 96 10
28 56 -5
28 44 4
28 66 -4
29 98 -3
29 62 8
29 97 -2
29 58 3
29 47 -1
29 73 0
29 37 -4
29 89 2
29 50 0
29 90 7
29 30 1
29 87 5
29 56 -8
29 82 4
29 84 -8
29 85 1
29 71 2
29 64 -8
29 99 4
29 57 -5
29 78 4
29 63 -4
29 76 -3
29 44 -3
29 59 3
29 66 8
29 67 -7
29 75 -10
29 52 4
29 55 -8
29 53 0
29 43 -7
29 91 -7
29 70 5
29 39 7
29 34 5
29 36 -5
29 42 9
29 69 -6
29 40 4
29 94 10
29 35 7
29 68 10
29 77 5
29 51 -9
29 88 0
29 100 -7
29 81 9
29 49 -3
29 65 8
29 86 3
29 38 6
29 54 -1
29 79 10
29 60 -2
29 48 8
29 92 -6
29 61 2
29 46 2
29 45 -10
29 74 -9
29 41 -8
29 72 6
29 33 -6
29 31 0
29 80 -3
29 83 -1
30 100 -1
30 52 10
30 64 0
30 70 -3
30 92 -3
30 45 7
30 48 -1
30 34 5
30 35 -4
30 46 9
30 61 5
30 98 -10
30 81 0
30 77 4
30 97 9
30 83 -7
30 43 -1
30 57 1
30 36 -4
30 91 7
30 89 -2
30 39 -1
30 47 -6
30 96 -2
30 76 6
30 85 5
30 41 5
30 55 -6
30 59 -5
30 68 -4
30 50 -5
30 63 3
30 72 0
30 82 -2
30 73 3
30 71 -1
30 79 2
30 32 -3
30 75 -6
30 99 -10
30 67 1
30 74 1
30 33 2
30 62 5
30 44 -2
30 51 -4
30 87 -6
30 31 -10
30 66 0
30 88 -6
30 78 9
30 69 -10
30 53 3
30 65 3
30 42 -9
30 58 5
30 94 -3
30 60 3
30 49 -3
30 56 2
30 54 8
30 40 3
30 80 1
30 38 8
30 86 -10
31 80 -1
31 41 9
31 56 -7
31 42 9
31 93 -4
31 32 -2
31 78 -10
31 58 2
31 91 9
31 36 10
31 54 -6
31 45 10
31 72 5
31 97 -2
31 90 7
31 60 5
31 94 10
31 47 -8
31 100 8
31 35 -9
31 74 9
31 33 -6
31 84 1
31 99 -10
31 44 -2
31 64 -8
31 77 -7
31 51 2
31 83 -5
31 37 -3
31 57 9
31 70 -7
31 38 -4
31 53 -7
31 34 5
31 59 -6
31 46 5
31 96 1
31 69 -1
31 49 6
31 76 4
31 95 -8
31 85 10
31 71 -8
31 39 4
31 87 -2
31 65 7
31 81 2
31 50 -5
31 55 -5
31 48 1
31 61 6
31 40 10
31 68 4
31 73 3
31 98 -2
31 86 -4
31 62 4
31 88 4
31 92 -6
31 82 0
32 93 2
32 94 -7
32 51 -1
32 67 -5
32 42 9
32 53 4
32 56 3
32 77 -2
32 45 -3
32 54 1
32 96 -7
32 46 -6
32 91 -3
32 100 -1
32 70 8
32 64 2
32 61 -6
32 33 -2
32 99 -7
32 37 3
32 66 -9
32 38 -10
32 75 2
32 55 -9
32 44 -4
32 89 4
32 78 -2
32 62 3
32 95 5
32 98 -5
32 73 2
32 85 8
32 34 -1
32 47 3
32 49 0
32 63 9
32 68 2
32 87 -6
32 88 7
32 57 0
32 80 -7
32 81 -8
32 83 -7
32 65 10
32 36 -6
32 86 4
32 92 6
32 72 -2
32 35 5
32 74 0
32 59 9
32 69 1
32 60 -8
32 39 10
32 90 -5
32 82 6
32 71 -10
32 58 -5
32 48 -6
32 40 -6
32 79 0
32 52 -10
33 87 10
33 91 -10
33 62 6
33 43 0
33 65 -8
33 77 -2
33 60 -3
33 40 -6
33 46 -4
33 63 -2
33 99 9
33 75 9
33 55 0
33 84 -8
33 61 7
33 88 5
33 39 -10
33 80 -2
33 52 -9
33 78 -8
33 96 -7
33 98 1
33 93 8
33 53 -2
33 74 -2
33 83 -6
33 54 8
33 70 -10
33 100 -1
33 49 -3
33 81 6
33 42 3
33 69 9
33 94 -10
33 45 -8
33 71 -9
33 51 -7
33 36 10
33 67 -6
33 41 8
33 48 -7
33 57 9
33 38 5
33 34 -2
33 66 2
33 35 -6
33 85 0
33 72 -6
33 89 0
33 44 -3
33 97 8
33 92 2
33 47 2
33 68 -5
33 79 1
33 59 -6
33 95 2
33 90 -5
33 37 -8
33 56 -6
33 50 9
33 64 -5
34 63 0
34 56 9
34 74 -3
34 93 9
34 37 6
34 86 1
34 87 3
34 83 0
34 94 8
34 40 -6
34 42 -4
34 46 -9
34 95 -6
34 49 4
34 61 -7
34 85 -8
34 67 -8
34 77 -6
34 35 7
34 66 -10
34 59 2
34 92 -2
34 43 8
34 41 3
34 72 7
34 99 -1
34 60 3
34 97 -10
34 89 -4
34 57 2
34 90 0
34 55 -1
34 54 8
34 47 7
34 39 -6
34 96 -10
34 58 9
34 65 2
34 70 -2
34 81 8
34 80 -4
34 51 -6
34 91 -2
34 38 8
34 78 1
34 53 -7
34 84 0
34 64 -7
34 69 9
34 68 0
34 73 -2
34 48 -8
34 75 8
34 44 2
34 82 2
34 71 8
34 52 -10
34 36 -3
35 44 7
35 46 7
35 52 0
35 79 -6
35 93 -6
35 51 2
35 47 -4
35 92 9
35 40 2
35 81 -6
35 62 7
35 56 -5
35 99 -8
35 77 -10
35 69 -6
35 59 0
35 42 -3
35 68 5
35 53 -2
35 67 -2
35 82 0
35 43 -8
35 71 6
35 91 -5
35 75 0
35 100 7
35 48 6
35 49 1
35 80 -4
35 70 -4
35 97 -10
35 65 -2
35 94 0
35 37 -10
35 83 10
35 36 -10
35 84 -10
35 50 -8
35 72 -10
35 41 -1
35 60 6
35 55 8
35 39 -10
35 45 0
35 90 -7
35 74 7
35 76 6
35 85 -2
35 63 3
35 89 0
35 57 7
35 64 10
35 54 -7
35 96 4
35 95 7
35 98 7
35 66 1
35 88 -10
35 86 -7
36 56 10
36 92 -8
36 83 8
36 73 -9
36 68 9
36 72 1
36 55 10
36 54 -1
36 91 4
36 76 -8
36 45 -8
36 75 5
36 67 8
36 58 2
36 69 1
36 66 -10
36 78 -3
36 60 0
36 57 0
36 38 -6
36 61 0
36 88 3
36 87 -1
36 81 -9
36 74 -5
36 97 0
36 49 1
36 80 10
36 98 6
36 52 6
36 77 8
36 99 7
36 85 1
36 95 9
36 59 -8
36 39 8
36 40 2
36 89 -7
36 63 8
36 48 0
36 100 -5
36 86 3
36 79 -4
36 70 -7
36 43 -10
36 44 -6
36 46 -1
36 71 0
36 90 -9
36 93 9
36 47 2
36 94 -1
36 51 7
36 62 -3
36 65 -5
36 50 -4
36 82 -9
36 42 5
37 39 -9
37 52 -5
37 57 6
37 76 -3
37 100 0
37 69 -3
37 47 -9
37 84 -9
37 68 4
37 72 7
37 77 -2
37 44 -10
37 60 -6
37 75 -4
37 54 -9
37 49 9
37 65 9
37 59 -9
37 63 10
37 73 -10
37 40 9
37 90 4
37 51 -7
37 95 -7
37 83 -10
37 99 4
37 71 6
37 58 5
37 45 10
37 78 -1
37 56 -7
37 87 -7
37 38 -9
37 46 -9
37 67 -6
37 97 1
37 48 7
37 64 -7
37 82 1
37 98 4
37 86 -4
37 70 1
37 50 6
37 91 -1
37 89 -5
37 74 4
37 43 -1
37 96 -2
37 79 -9
37 61 -6
37 42 -10
37 53 -2
37 41 -5
37 62 1
37 80 -7
37 94 -7
37 55 9
37 66 -10
37 93 8
37 81 9
37 92 10
37 85 3
38 95 10
38 91 10
38 65 1
38 60 -1
38 87 10
38 96 3
38 100 -6
38 42 2
38 45 9
38 73 -1
38 83 9
38 48 -4
38 98 6
38 97 10
38 92 -7
38 81 3
38 53 4
38 80 -10
38 39 -1
38 69 6
38 93 2
38 79 4
38 70 -2
38 90 -1
38 58 -8
38 47 7
38 84 -4
38 86 10
38 66 -9
38 41 2
38 62 -8
38 89 0
38 40 -10
38 94 2
38 99 -7
38 88 6
38 46 -3
38 51 10
38 71 3
38 78 3
38 85 0
38 56 -10
38 82 -5
38 77 -10
38 63 -4
38 68 -7
38 52 3
38 57 3
38 50 -5
38 72 -1
38 43 2
38 54 4
38 75 -2
38 44 -10
38 67 -1
38 76 9
38 55 -9
38 64 -5
38 49 -5
39 52 7
39 74 -10
39 59 5
39 73 -9
39 64 6
39 97 -2
39 92 -6
39 71 2
39 79 -9
39 40 -8
39 88 -8
39 44 9
39 77 3
39 72 9
39 42 0
39 100 1
39 90 -6
39 61 1
39 51 10
39 57 -4
39 82 -9
39 70 -10
39 41 -4
39 46 -6
39 78 -5
39 65 5
39 49 2
39 58 3
39 91 -7
39 95 -9
39 69 5
39 63 7
39 45 5
39 80 8
39 56 -9
39 86 5
39 99 -7
39 75 -8
39 62 -9
39 53 -3
39 85 -3
39 67 -5
39 98 4
39 76 6
39 81 -5
39 54 -1
39 48 -1
39 47 6
39 43 -8
39 87 4
39 93 4
39 66 -10
39 55 0
39 94 1
39 84 5
40 86 8
40 75 -4
40 85 2
40 66 -3
40 69 4
40 47 4
40 93 5
40 78 0
40 64 -1
40 83 10
40 80 -10
40 68 10
40 52 8
40 88 -10
40 58 -10
40 42 -5
40 96 -10
40 59 -2
40 71 -1
40 87 6
40 56 9
40 44 2
40 49 7
40 81 3
40 77 10
40 62 7
40 95 -7
40 97 5
40 46 -6
40 70 7
40 60 2
40 76 -8
40 98 5
40 61 -5
40 89 -8
40 67 10
40 55 6
40 45 9
40 53 0
40 79 -4
40 92 -7
40 43 -8
40 57 -8
40 73 -10
40 63 -1
40 90 1
40 48 -7
40 41 -8
40 74 10
40 54 9
40 84 4
41 54 -3
41 76 -5
41 53 -5
41 81 8
41 71 -10
41 96 -7
41 89 -8
41 67 1
41 69 8
41 92 -4
41 77 10
41 88 -3
41 47 9
41 44 -4
41 84 -7
41 62 4
41 50 6
41 51 7
41 86 -10
41 49 -4
41 75 4
41 65 -7
41 87 6
41 95 -8
41 78 6
41 90 -5
41 66 -2
41 56 10
41 43 8
41 42 -5
41 100 2
41 70 7
41 60 7
41 61 -2
41 83 8
41 52 -5
41 97 1
41 99 4
41 79 8
41 98 -2
41 74 -6
41 45 -4
41 46 -8
41 63 10
41 80 1
41 48 -4
41 93 -9
41 57 -7
41 59 10
41 68 -4
41 58 -10
41 73 4
41 91 9
42 82 -7
42 45 4
42 73 9
42 49 1
42 98 -10
42 61 -10
42 83 -8
42 99 7
42 89 -6
42 52 -7
42 77 -2
42 70 -5
42 97 8
42 78 -8
42 62 1
42 66 3
42 68 7
42 87 -7
42 43 10
42 72 0
42 48 -5
42 53 -5
42 84 1
42 92 -7
42 59 6
42 91 -8
42 63 -1
42 57 7
42 67 -5
42 80 8
42 69 -10
42 58 -3
42 44 9
42 95 0
42 65 2
42 56 -7
42 96 -8
42 76 -5
42 51 0
42 55 4
42 46 -3
42 60 1
42 54 9
42 71 -1
42 79 6
42 86 -7
42 50 0
42 75 6
42 94 -7
42 64 8
42 90 -9
42 100 5
42 93 0
43 93 2
43 51 -9
43 87 -1
43 90 3
43 53 1
43 74 -10
43 99 6
43 61 7
43 54 9
43 67 3
43 59 8
43 44 2
43 94 -3
43 50 -10
43 98 6
43 97 10
43 47 8
43 71 -7
43 45 1
43 63 -10
43 79 -4
43 68 -10
43 65 2
43 100 3
43 86 -8
43 48 8
43 76 7
43 62 -9
43 92 0
43 55 3
43 91 -3
43 70 -4
43 46 -6
43 58 -4
43 72 -3
43 75 2
43 60 -9
43 89 -5
43 57 -8
43 78 -5
43 83 6
43 80 2
43 96 -4
43 82 -5
43 66 6
43 69 2
43 85 4
43 84 5
43 64 -9
43 49 -9
43 81 -9
43 88 -3
44 66 10
44 89 10
44 83 7
44 56 10
44 72 -9
44 51 6
44 68 -1
44 88 -10
44 82 -8
44 93 9
44 95 -6
44 57 6
44 92 6
44 75 -7
44 63 -1
44 85 -4
44 87 -1
44 47 -2
44 78 3
44 52 5
44 86 -1
44 90 7
44 98 -8
44 99 1
44 94 -8
44 84 8
44 73 6
44 55 5
44 45 -8
44 77 4
44 71 -6
44 46 1
44 100 9
44 81 8
44 65 5
44 50 -7
44 64 8
44 80 5
44 54 -7
44 67 -7
44 69 2
44 61 -2
44 76 -3
44 70 -7
44 79 5
44 59 7
44 48 9
44 97 6
44 91 9
44 96 7
44 53 10
45 98 -8
45 82 7
45 75 4
45 97 -7
45 83 -2
45 70 -4
45 52 -2
45 80 -2
45 71 -10
45 64 -7
45 47 4
45 74 -1
45 51 -7
45 58 6
45 93 -1
45 63 2
45 61 6
45 50 10
45 86 -6
45 88 -5
45 96 6
45 87 -6
45 89 -9
45 94 -3
45 91 10
45 55 -3
45 62 -2
45 90 -4
45 69 4
45 84 4
45 53 1
45 66 4
45 77 -9
45 76 5
45 99 8
45 100 2
45 95 -9
45 48 -7
45 65 6
45 73 -6
45 79 -8
45 59 -4
45 56 -5
45 72 -9
45 68 6
45 60 -4
45 81 4
45 57 0
45 92 2
45 67 0
46 88 5
46 90 -3
46 86 1
46 67 -4
46 73 -5
46 49 8
46 54 6
46 96 8
46 56 1
46 66 -9
46 57 10
46 85 8
46 61 7
46 48 6
46 87 -6
46 69 8
46 92 -5
46 78 -2
46 100 -10
46 74 -9
46 51 -2
46 62 5
46 55 -5
46 58 0
46 63 -3
46 82 8
46 47 -3
46 91 -9
46 89 3
46 72 -3
46 81 -9
46 77 9
46 53 5
46 52 -3
46 80 -1
46 68 1
46 64 4
46 50 -3
46 83 -9
46 65 7
46 70 -4
46 60 6
46 75 8
46 94 0
46 97 -4
47 94 -9
47 92 5
47 71 7
47 90 -10
47 98 -10
47 89 8
47 97 -8
47 86 5
47 91 5
47 60 -4
47 84 2
47 74 2
47 73 -3
47 77 -5
47 83 -10
47 66 -8
47 61 1
47 79 -6
47 53 3
47 58 7
47 52 5
47 55 7
47 100 -10
47 64 -6
47 81 -10
47 93 4
47 95 -10
47 99 0
47 63 -10
47 65 -2
47 49 10
47 56 10
47 96 -2
47 59 9
47 62 3
47 68 8
47 82 1
47 70 -1
47 78 3
47 75 6
47 88 -5
47 87 4
47 54 9
47 85 -3
47 80 -5
47 48 -9
47 72 7
47 51 2
48 92 -6
48 55 -4
48 93 -5
48 78 9
48 63 -8
48 98 6
48 100 1
48 67 8
48 71 8
48 56 4
48 79 5
48 72 -8
48 65 7
48 66 5
48 49 -10
48 68 2
48 73 9
48 90 -5
48 52 7
48 61 -8
48 89 -4
48 86 0
48 84 3
48 81 -2
48 70 -7
48 76 6
48 87 -9
48 94 -1
48 99 5
48 69 -2
48 59 -7
48 82 9
48 80 -8
48 95 2
48 97 -2
48 74 5
48 88 5
48 60 3
48 91 -10
48 64 -8
48 53 -5
48 50 0
48 54 4
48 62 -8
48 83 4
48 75 0
48 57 2
48 51 -5
49 73 -9
49 84 10
49 83 8
49 89 -2
49 53 -6
49 70 5
49 61 -9
49 88 -8
49 79 4
49 81 1
49 58 -6
49 74 -4
49 75 6
49 72 -3
49 68 10
49 65 -4
49 86 4
49 63 -5
49 50 -6
49 76 1
49 66 6
49 77 -7
49 87 -4
49 69 -10
49 52 5
49 78 -9
49 55 2
49 56 8
49 93 10
49 82 -5
49 94 9
49 91 -3
49 62 -6
49 97 4
49 100 -3
49 60 -10
49 59 -4
49 67 0
49 80 -9
49 54 -6
49 64 -8
49 51 3
49 98 -7
49 96 -3
50 93 -1
50 57 -9
50 66 9
50 58 -5
50 86 3
50 75 -4
50 61 -4
50 83 1
50 88 -3
50 62 0
50 72 0
50 92 7
50 52 4
50 80 -2
50 70 -8
50 51 5
50 73 -8
50 96 6
50 79 10
50 54 9
50 67 0
50 94 8
50 78 4
50 82 -2
50 91 -6
50 87 -9
50 65 -4
50 56 -8
50 99 10
50 84 0
50 89 7
50 68 -5
50 77 -7
50 60 -6
50 63 8
50 64 -5
50 53 -2
50 95 0
50 59 -4
50 76 0
50 71 -9
50 69 -7
50 97 -5
50 90 5
50 81 0
50 85 -8
51 80 1
51 82 -3
51 83 3
51 77 -1
51 85 -2
51 70 -4
51 88 -8
51 57 2
51 53 -3
51 93 5
51 66 -9
51 68 7
51 87 -5
51 56 -4
51 55 10
51 95 7
51 71 5
51 94 -7
51 90 -6
51 65 8
51 72 -6
51 67 2
51 86 -6
51 81 -3
51 92 2
51 91 10
51 52 8
51 96 3
51 69 7
51 76 9
51 62 1
51 74 4
51 84 -8
51 58 7
51 79 -8
51 54 -8
51 89 -10
51 60 -3
51 78 -3
51 75 2
51 61 7
51 99 -6
51 63 -4
51 59 3
51 64 5
52 83 -8
52 86 -6
52 88 8
52 81 -5
52 70 -1
52 80 6
52 96 0
52 62 -2
52 58 6
52 82 9
52 79 -9
52 99 -1
52 95 9
52 93 -9
52 94 -4
52 56 8
52 71 4
52 69 -1
52 91 2
52 98 1
52 84 -2
52 53 -8
52 100 1
52 77 -9
52 73 -8
52 59 2
52 65 1
52 68 -10
52 92 5
52 60 -2
52 55 8
52 57 -3
52 72 7
52 87 -6
52 64 0
52 61 -10
52 97 7
52 74 0
52 67 -6
52 85 -1
52 75 1
52 63 -7
52 90 8
52 76 -6
52 54 4
52 66 7
52 78 7
53 76 -3
53 57 8
53 99 -3
53 98 -6
53 74 -5
53 73 2
53 75 0
53 86 -1
53 79 -5
53 61 0
53 69 -5
53 97 -8
53 70 -6
53 91 -1
53 54 -8
53 65 -6
53 78 10
53 90 1
53 80 6
53 56 8
53 94 8
53 92 10
53 82 2
53 67 -6
53 89 -7
53 81 -3
53 88 -7
53 66 -5
53 87 6
53 93 4
53 83 2
53 71 -2
53 59 2
53 60 7
53 62 8
53 84 -7
53 58 -5
53 72 -1
53 63 -2
53 64 -6
53 77 9
53 95 0
54 82 -2
54 80 4
54 83 -9
54 69 -8
54 57 7
54 71 6
54 90 3
54 88 -8
54 61 -1
54 92 -4
54 70 5
54 100 1
54 94 10
54 66 4
54 60 1
54 97 8
54 62 6
54 84 8
54 93 0
54 76 -9
54 67 0
54 79 -7
54 58 -10
54 95 5
54 96 -6
54 81 8
54 72 0
54 98 5
54 55 4
54 86 -5
54 63 -10
54 65 -3
54 78 -2
54 75 -5
54 87 10
54 77 10
54 85 -2
54 59 -9
54 68 9
54 56 2
54 73 9
54 64 -8
55 100 3
55 94 9
55 83 8
55 92 -4
55 98 -8
55 99 -1
55 84 -9
55 61 -1
55 70 10
55 58 -2
55 80 3
55 97 5
55 59 3
55 57 -1
55 75 0
55 89 5
55 95 -8
55 93 3
55 86 9
55 90 -8
55 73 -1
55 68 4
55 60 -1
55 62 6
55 85 -9
55 72 6
55 82 3
55 87 -4
55 65 5
55 78 1
55 64 -8
55 76 9
55 88 0
55 69 -8
55 91 4
55 77 -6
56 57 10
56 67 -9
56 90 5
56 96 -4
56 95 2
56 65 -1
56 68 3
56 99 -10
56 94 9
56 61 6
56 62 -10
56 63 4
56 80 -10
56 92 5
56 86 10
56 66 7
56 77 -2
56 78 3
56 89 -2
56 71 1
56 91 -1
56 83 -2
56 64 9
56 85 10
56 100 5
56 88 -9
56 79 -7
56 60 -4
56 81 -5
56 84 -5
56 93 3
56 76 -10
56 70 1
56 82 5
56 87 -5
56 75 -2
56 74 -9
56 73 4
56 98 -6
56 97 -8
57 64 -4
57 66 -4
57 94 7
57 63 -8
57 92 0
57 88 2
57 60 0
57 68 -7
57 72 5
57 84 -8
57 93 -4
57 82 4
57 59 -5
57 58 -2
57 98 -8
57 100 3
57 73 -10
57 67 -1
57 85 -5
57 95 -4
57 97 6
57 69 -7
57 70 9
57 75 -1
57 99 8
57 61 -9
57 80 8
57 79 -2
57 76 4
57 65 6
57 77 5
57 74 8
57 86 -1
57 96 -5
57 90 -1
57 62 4
57 89 6
57 91 -3
57 71 -6
58 59 5
58 91 -3
58 89 -2
58 68 -9
58 76 -4
58 86 6
58 71 0
58 92 -6
58 64 2
58 72 -10
58 87 -9
58 97 9
58 65 3
58 62 -7
58 99 -6
58 60 -6
58 73 1
58 66 -4
58 69 -7
58 80 -6
58 70 8
58 83 5
58 63 4
58 82 8
58 81 -8
58 78 7
58 67 8
58 100 -3
58 98 10
58 75 2
58 77 -7
58 61 9
58 88 10
58 74 2
58 90 10
58 94 -6
58 96 -5
58 84 5
58 95 9
59 88 2
59 82 -4
59 91 -5
59 81 -5
59 69 1
59 98 4
59 65 0
59 68 8
59 72 -8
59 76 -8
59 100 8
59 89 3
59 75 0
59 64 7
59 71 -4
59 77 -6
59 97 -9
59 99 4
59 94 10
59 90 -2
59 80 -8
59 60 1
59 74 1
59 78 -10
59 92 8
59 61 2
59 63 7
59 66 3
59 70 10
59 84 -10
59 86 -2
59 96 8
59 85 6
59 83 -3
59 93 -2
59 73 7
59 62 -6
60 76 10
60 64 -9
60 91 -8
60 68 6
60 61 4
60 85 -1
60 79 4
60 74 -4
60 65 -5
60 62 -9
60 93 -6
60 99 5
60 97 1
60 100 6
60 75 2
60 89 6
60 86 -7
60 83 -9
60 82 8
60 67 -6
60 95 -4
60 71 7
60 88 9
60 81 -2
60 73 -8
60 84 4
60 87 3
60 78 -8
60 94 5
60 92 -3
60 90 10
61 86 -1
61 99 -6
61 74 -6
61 68 0
61 89 8
61 63 -9
61 70 -6
61 85 5
61 71 2
61 98 2
61 96 8
61 97 7
61 92 -8
61 82 10
61 64 1
61 69 5
61 77 -2
61 84 0
61 90 -4
61 81 2
61 76 -8
61 73 -5
61 94 -4
61 72 3
61 100 0
61 65 -6
61 62 -10
61 79 4
61 80 7
61 95 9
61 78 -4
61 67 0
61 66 -9
61 88 10
61 83 -5
62 82 -7
62 96 -9
62 68 9
62 81 9
62 90 -9
62 72 -3
62 86 10
62 95 -3
62 97 1
62 89 -8
62 76 8
62 65 8
62 78 -5
62 88 4
62 93 -5
62 64 -7
62 67 -4
62 94 -4
62 85 10
62 77 5
62 79 10
62 84 2
62 69 7
62 70 9
62 74 4
62 92 0
62 63 8
62 80 4
62 99 5
62 75 7
62 83 -6
62 91 3
62 73 4
62 71 -4
62 100 -9
63 69 -9
63 99 -5
63 71 -1
63 66 1
63 78 0
63 93 7
63 83 1
63 84 0
63 75 -5
63 72 0
63 91 3
63 65 0
63 94 4
63 87 -6
63 64 2
63 85 -3
63 88 -7
63 100 8
63 81 6
63 89 6
63 82 -4
63 90 -4
63 80 6
63 86 -1
63 67 3
63 74 2
63 96 5
63 77 -3
63 70 9
64 90 7
64 74 5
64 78 8
64 83 -3
64 93 -8
64 85 -9
64 70 -6
64 75 2
64 80 3
64 91 -3
64 88 3
64 98 -7
64 100 -6
64 96 0
64 89 1
64 99 6
64 92 8
64 69 -5
64 77 2
64 67 1
64 84 8
64 81 -5
64 68 -10
64 87 5
64 95 -2
64 73 -7
64 76 -8
64 66 9
64 86 2
64 82 -6
64 94 -9
64 79 5
64 72 4
65 72 3
65 84 -8
65 96 9
65 100 0
65 87 -3
65 88 -2
65 95 -10
65 76 5
65 99 5
65 97 -6
65 70 -4
65 80 -9
65 69 10
65 86 3
65 74 7
65 71 5
65 90 9
65 67 -4
65 68 -2
65 92 9
65 77 -6
65 83 0
65 85 -4
65 93 -10
65 79 -2
65 73 -10
65 89 -3
65 91 -8
65 94 -9
65 78 4
65 81 4
66 67 4
66 82 8
66 77 -1
66 96 6
66 69 -3
66 72 5
66 90 -4
66 83 0
66 78 -7
66 81 1
66 98 -1
66 94 -4
66 68 9
66 84 -7
66 91 -1
66 75 3
66 97 7
66 99 2
66 93 -3
66 76 8
66 70 10
66 100 -7
66 79 -10
66 92 -9
66 86 6
66 73 8
66 95 7
66 80 1
66 71 -5
66 89 9
66 85 0
66 87 -2
67 78 -6
67 96 -9
67 68 -6
67 74 2
67 89 -1
67 72 10
67 76 -5
67 97 -10
67 73 -8
67 85 -4
67 77 -1
67 80 5
67 95 3
67 87 8
67 71 -2
67 83 -6
67 91 -8
67 79 10
67 92 -4
67 81 -3
67 84 -4
67 82 10
67 99 3
67 86 -6
67 93 -10
67 100 8
67 75 -1
67 90 -9
67 94 0
67 69 0
67 98 4
68 82 7
68 91 9
68 69 -10
68 79 10
68 89 -6
68 77 2
68 99 5
68 81 9
68 76 9
68 88 -2
68 85 -9
68 96 -9
68 86 8
68 74 6
68 84 5
68 73 -9
68 87 0
68 95 8
68 70 2
68 93 -1
68 94 -4
68 75 -3
68 90 9
68 83 7
68 80 -3
68 97 5
68 71 -1
68 78 -3
68 98 7
68 100 4
68 92 -8
69 100 3
69 75 -9
69 99 -4
69 85 8
69 94 10
69 90 -3
69 95 -2
69 71 0
69 92 -2
69 96 -10
69 86 -1
69 74 -9
69 98 -6
69 97 -2
69 93 3
69 91 6
69 89 7
69 79 -8
69 87 4
69 76 -3
69 72 -7
70 98 -8
70 88 -6
70 76 -7
70 78 -2
70 94 -9
70 87 -10
70 71 4
70 81 8
70 72 -2
70 93 0
70 100 -10
70 96 7
70 95 -8
70 86 3
70 75 -3
70 73 -5
70 80 -10
70 77 -1
70 84 10
70 79 0
70 99 -10
70 74 -4
70 83 -8
70 82 -10
70 85 -2
70 91 -4
70 90 3
70 92 -1
71 95 8
71 78 -10
71 80 -4
71 100 -3
71 81 -4
71 84 8
71 96 4
71 73 -4
71 92 10
71 88 -1
71 89 -1
71 74 -9
71 79 -10
71 98 -6
71 86 3
71 82 -8
71 75 2
71 85 4
71 93 -4
71 77 6
71 83 4
71 97 -4
71 94 -1
71 99 1
71 72 1
72 92 -1
72 83 3
72 98 -3
72 89 6
72 84 -3
72 73 -9
72 96 8
72 85 -3
72 81 1
72 93 3
72 88 -2
72 76 -2
72 97 -2
72 91 8
72 95 9
72 86 8
72 94 -2
72 87 9
72 80 5
72 100 10
72 74 2
72 90 0
72 75 2
72 82 -5
72 78 -10
73 80 3
73 81 8
73 75 1
73 95 7
73 83 -1
73 96 -6
73 99 6
73 100 -5
73 93 -3
73 76 -8
73 94 -8
73 85 1
73 98 -6
73 87 10
73 90 3
73 91 9
73 77 -8
73 78 0
73 89 0
73 92 -9
73 88 -7
73 97 -7
73 84 3
73 79 1
73 74 -9
74 79 -10
74 76 -5
74 97 10
74 87 1
74 90 10
74 99 5
74 88 4
74 98 -7
74 91 -1
74 81 8
74 94 -7
74 86 -8
74 75 -10
74 92 9
74 96 3
74 95 10
74 82 3
74 93 7
74 78 2
74 84 -9
74 85 -1
74 80 -9
74 100 8
75 79 5
75 95 6
75 92 -9
75 99 0
75 87 -8
75 89 2
75 94 5
75 96 10
75 82 -6
75 84 -3
75 78 0
75 86 9
75 88 6
75 93 -3
75 80 5
75 100 -8
75 83 -1
75 90 6
75 81 6
75 76 -10
75 97 4
75 98 6
76 100 -5
76 93 -7
76 84 10
76 99 -6
76 92 4
76 87 -7
76 94 -3
76 85 0
76 89 6
76 95 7
76 86 3
76 90 -3
76 82 5
76 80 2
76 77 -10
76 91 1
76 98 8
76 97 10
76 79 -1
76 78 -3
76 88 6
76 96 -6
76 83 -2
77 97 8
77 86 4
77 92 -9
77 79 3
77 82 -2
77 98 0
77 81 -8
77 93 9
77 84 -5
77 83 8
77 91 -3
77 95 -2
77 99 -10
77 88 -3
77 89 10
77 78 10
77 80 -4
77 87 9
77 100 -4
77 90 -8
77 94 1
77 96 0
78 99 9
78 79 3
78 89 -9
78 88 10
78 90 -10
78 100 -3
78 94 9
78 83 7
78 95 -2
78 85 -8
78 98 2
78 97 4
78 84 -8
78 92 2
78 96 -4
78 91 5
78 81 -8
78 87 -2
78 86 -9
78 80 -3
79 93 -1
79 97 9
79 98 1
79 85 10
79 82 -1
79 86 -10
79 81 6
79 95 -4
79 83 2
79 90 1
79 94 8
79 92 -4
79 88 -4
79 96 4
79 87 4
79 80 0
79 89 8
79 84 3
79 91 0
79 99 1
80 85 -5
80 93 -8
80 91 5
80 88 0
80 82 -4
80 81 -1
80 86 -4
80 94 5
80 90 2
80 89 1
80 83 -6
80 87 4
80 95 8
80 96 9
80 92 9
80 100 -10
81 88 -6
81 91 -6
81 99 -8
81 82 2
81 90 -4
81 97 -8
81 85 -6
81 93 -6
81 96 10
81 89 5
81 94 -6
81 92 4
81 98 10
81 86 5
81 87 2
81 100 -9
81 84 10
82 92 9
82 84 10
82 99 5
82 86 8
82 96 10
82 89 -1
82 88 -5
82 91 1
82 97 9
82 95 10
82 93 5
82 98 -9
82 87 9
82 83 3
82 100 -6
82 85 -5
83 92 10
83 85 0
83 100 1
83 98 5
83 97 4
83 96 -7
83 90 -7
83 93 1
83 87 -7
83 86 -2
83 95 5
83 94 -7
83 99 2
83 91 3
83 89 -6
83 84 2
83 88 8
84 85 -3
84 91 10
84 96 0
84 98 10
84 100 4
84 92 -6
84 99 1
84 87 7
84 90 -10
84 88 6
84 97 7
84 95 -10
84 93 6
84 94 -1
85 92 3
85 98 -10
85 91 -3
85 97 -3
85 99 -5
85 95 5
85 100 8
85 89 -9
85 88 8
85 87 -7
85 86 10
85 93 -3
85 90 10
85 94 8
85 96 -10
86 99 8
86 88 -10
86 97 -3
86 92 3
86 96 3
86 87 -2
86 100 -4
86 94 1
86 98 1
86 90 -8
86 89 -6
86 91 -3
86 93 5
87 97 0
87 93 10
87 100 -4
87 96 9
87 94 -9
87 95 7
87 88 8
87 99 1
87 98 -10
87 89 4
87 91 -3
88 96 6
88 94 -10
88 98 5
88 100 -6
88 91 1
88 95 3
88 90 -1
88 99 4
88 89 5
89 90 8
89 91 -2
89 92 3
89 97 -4
89 99 -5
89 96 -7
89 95 5
89 100 -7
89 93 4
89 94 8
90 94 -1
90 100 6
90 95 -1
90 91 -10
90 99 6
90 98 7
90 92 4
90 96 -1
91 96 -9
91 92 4
91 93 -9
91 98 5
91 99 10
91 100 -7
91 97 2
91 94 4
91 95 -7
92 99 1
92 93 8
92 95 5
92 100 7
92 96 0
92 98 -1
92 94 2
92 97 -10
93 95 0
93 100 -4
93 96 8
93 97 -4
93 99 -7
94 97 0
94 95 1
94 99 -4
94 100 -2
94 96 7
94 98 -4
95 96 9
95 97 8
95 100 6
95 98 10
95 99 2
96 99 8
96 98 1
96 97 9
97 98 7
97 99 3
97 100 8
98 99 0


==> anc/instances/benchmark/maxCutMet/w09_120.0 <==
120 6426 
1 15 0
1 69 -6
1 66 -10
1 45 -10
1 5 -2
1 118 -10
1 101 1
1 64 5
1 90 10
1 34 8
1 50 6
1 71 7
1 72 8
1 52 5
1 18 3
1 29 -3
1 38 4
1 70 1
1 113 2
1 25 -5
1 76 10
1 13 -1
1 74 6
1 112 8
1 97 5
1 17 -10
1 108 -5
1 73 -10
1 41 -1
1 80 -6
1 102 0
1 36 10
1 111 -9
1 24 -7
1 61 -2
1 10 1
1 14 -3
1 103 8
1 12 -10
1 33 6
1 105 6
1 68 -10
1 48 -4
1 100 -1
1 39 5
1 54 -3
1 8 -4
1 62 -9
1 63 2
1 9 8
1 6 6
1 120 5
1 49 1
1 32 -6
1 89 7
1 114 9
1 59 2
1 20 -2
1 28 6
1 35 -9
1 56 -3
1 92 -3
1 107 -5
1 47 -8
1 58 5
1 4 -2
1 82 4
1 40 1
1 31 -2
1 93 -1
1 91 1
1 81 8
1 85 -4
1 78 -8
1 42 4
1 87 -9
1 88 7
1 21 7
1 30 0
1 43 4
1 60 5
1 51 5
1 116 -5
1 23 -1
1 109 4
1 55 -4
1 19 0
1 106 8
1 86 -5
1 119 0
1 3 -5
1 96 -1
1 75 -1
1 37 -4
1 99 9
1 84 9
1 7 -5
1 83 0
1 104 4
1 44 -10
1 2 5
1 77 10
1 27 -2
1 57 -7
1 98 -4
1 79 3
1 65 6
2 80 -8
2 53 1
2 32 10
2 17 -8
2 76 -9
2 110 5
2 7 -5
2 30 -8
2 39 -2
2 19 10
2 52 2
2 56 7
2 79 10
2 103 2
2 10 0
2 120 -1
2 29 -4
2 104 -4
2 67 7
2 43 4
2 50 -3
2 5 -4
2 42 1
2 23 -1
2 51 -1
2 116 -2
2 26 10
2 70 7
2 3 1
2 35 6
2 64 1
2 77 -9
2 46 10
2 90 0
2 72 4
2 112 -2
2 28 8
2 93 7
2 114 -6
2 45 -8
2 78 -8
2 63 -7
2 48 7
2 13 -6
2 14 10
2 108 9
2 38 -7
2 119 5
2 16 -2
2 27 -1
2 11 3
2 95 8
2 34 -6
2 109 10
2 85 7
2 113 -2
2 73 5
2 118 8
2 88 9
2 40 1
2 62 -2
2 92 -6
2 111 -10
2 6 8
2 101 -1
2 86 -10
2 9 0
2 115 5
2 100 -8
2 22 -2
2 102 7
2 20 -9
2 18 7
2 82 5
2 55 -1
2 4 10
2 58 8
2 47 9
2 41 -10
2 31 -3
2 89 6
2 24 -8
2 12 -4
2 49 3
2 97 -3
2 25 -7
2 59 -8
2 15 3
2 71 3
2 60 4
2 99 -3
2 44 -5
2 84 2
2 81 -6
2 37 5
2 107 -5
2 74 2
2 66 -8
2 98 -3
2 8 -2
2 65 -1
2 54 5
3 56 -1
3 101 -8
3 21 5
3 30 10
3 26 3
3 108 -10
3 6 -1
3 28 0
3 22 10
3 75 -1
3 8 -4
3 99 -4
3 29 -7
3 60 2
3 84 1
3 59 3
3 47 -10
3 72 4
3 90 -3
3 50 2
3 4 8
3 92 3
3 68 -6
3 106 8
3 58 -5
3 97 -3
3 11 -8
3 14 7
3 81 2
3 48 5
3 57 9
3 40 3
3 120 -9
3 16 6
3 71 2
3 88 3
3 77 -2
3 51 7
3 104 4
3 107 0
3 111 10
3 41 6
3 20 6
3 100 9
3 69 10
3 73 0
3 39 -6
3 86 10
3 31 9
3 55 2
3 98 5
3 65 3
3 61 -2
3 95 -7
3 33 -10
3 49 0
3 114 -2
3 46 -10
3 63 1
3 38 4
3 74 -5
3 109 3
3 12 2
3 35 5
3 62 6
3 34 -1
3 19 8
3 79 -2
3 70 2
3 66 7
3 36 9
3 110 -9
3 64 -4
3 52 8
3 67 7
3 112 0
3 43 4
3 96 3
3 82 9
3 113 -10
3 45 -8
3 118 -9
3 85 -9
3 42 7
3 10 6
3 53 6
3 9 -2
3 119 9
3 18 8
3 115 10
3 83 1
3 15 8
3 24 -8
3 91 5
3 17 7
3 54 10
3 7 0
3 117 0
3 37 6
3 80 -2
3 102 -9
3 93 4
3 116 -9
3 23 -5
3 105 -3
4 86 -7
4 105 8
4 48 8
4 100 -9
4 89 -7
4 112 -5
4 75 -7
4 11 9
4 13 5
4 67 -8
4 120 1
4 56 5
4 50 10
4 17 6
4 49 -10
4 9 -5
4 76 3
4 109 -4
4 28 1
4 99 6
4 87 10
4 74 -5
4 116 -7
4 90 -7
4 72 -3
4 33 4
4 113 1
4 106 8
4 111 -10
4 29 10
4 31 3
4 66 5
4 79 4
4 94 5
4 102 -3
4 88 3
4 30 -9
4 81 8
4 110 -10
4 16 -4
4 95 -5
4 98 -8
4 73 -7
4 114 -7
4 101 10
4 108 7
4 97 -7
4 71 5
4 117 0
4 6 9
4 61 -5
4 21 6
4 59 -10
4 12 -9
4 45 0
4 14 -3
4 34 -2
4 10 -6
4 107 -1
4 46 -5
4 27 -3
4 58 -7
4 80 10
4 93 6
4 19 -4
4 104 8
4 57 -9
4 84 4
4 55 8
4 53 -5
4 20 -9
4 119 10
4 91 5
4 42 7
4 22 -3
4 78 -10
4 26 6
4 52 -5
4 32 10
4 65 -7
4 54 -4
4 24 -7
4 8 -9
4 68 -5
4 47 -9
4 69 -6
4 115 5
4 37 10
4 18 -9
4 38 6
4 96 -4
4 82 4
4 64 -3
4 39 6
4 23 -6
4 7 4
4 51 4
4 5 5
5 117 1
5 8 -9
5 41 2
5 70 -10
5 31 -6
5 82 -4
5 10 0
5 102 0
5 94 7
5 100 6
5 49 -10
5 68 -1
5 9 -8
5 47 7
5 107 4
5 40 2
5 50 -3
5 21 -2
5 60 1
5 115 -3
5 7 -8
5 71 4
5 55 1
5 56 1
5 64 3
5 29 -10
5 75 -5
5 17 -10
5 81 -10
5 95 7
5 30 -3
5 113 6
5 36 3
5 114 4
5 6 -4
5 42 7
5 99 2
5 72 5
5 37 -10
5 77 -5
5 91 -5
5 87 -4
5 74 7
5 25 6
5 110 1
5 90 1
5 19 -5
5 44 -6
5 52 -3
5 28 -10
5 101 -7
5 112 -7
5 34 -9
5 43 9
5 76 0
5 111 2
5 97 -2
5 96 -8
5 48 10
5 67 -5
5 65 4
5 98 4
5 109 -7
5 103 9
5 46 -8
5 16 6
5 85 0
5 15 10
5 14 1
5 108 3
5 18 3
5 20 -8
5 88 -1
5 78 -3
5 57 3
5 84 -7
5 58 3
5 61 6
5 119 -5
5 62 10
5 66 4
5 73 2
5 39 2
5 38 -7
5 23 -1
5 26 9
5 80 9
5 12 9
5 105 -8
5 24 -3
5 104 2
5 79 5
5 22 -2
5 35 3
5 116 10
5 13 7
5 92 7
5 53 -7
5 69 -2
5 59 3
5 83 9
5 63 8
5 45 -3
5 89 -4
5 27 0
5 93 -4
5 32 -1
5 11 10
5 120 0
5 51 1
6 58 10
6 26 7
6 29 4
6 34 -9
6 47 -3
6 35 8
6 69 -3
6 88 0
6 20 -4
6 57 -1
6 31 2
6 13 6
6 120 0
6 76 9
6 49 3
6 40 0
6 32 10
6 15 -7
6 54 3
6 59 10
6 74 5
6 66 -6
6 87 1
6 18 -9
6 37 5
6 65 4
6 105 -1
6 62 -5
6 104 2
6 100 5
6 45 -4
6 70 -2
6 72 -2
6 86 4
6 17 8
6 41 -2
6 63 -4
6 103 10
6 50 -9
6 44 2
6 16 -2
6 27 2
6 24 10
6 48 3
6 25 -6
6 67 7
6 52 -3
6 38 -8
6 107 10
6 19 -10
6 77 5
6 92 -1
6 75 2
6 108 7
6 114 5
6 56 1
6 97 1
6 84 -1
6 101 0
6 71 -6
6 53 1
6 118 -1
6 21 4
6 95 0
6 112 -1
6 106 -5
6 36 -6
6 7 6
6 28 1
6 96 -8
6 111 1
6 93 -5
6 119 -3
6 46 2
6 85 4
6 82 -8
6 89 -2
6 39 4
6 64 7
6 23 1
6 110 -4
6 73 -5
6 9 7
6 43 0
6 30 -5
6 78 -4
6 115 -1
6 99 -7
6 90 8
6 61 3
6 51 4
6 116 0
6 42 7
6 79 6
6 8 0
6 94 3
6 109 -6
6 113 -9
6 102 -7
6 22 1
6 10 6
6 60 -2
6 11 -5
6 33 -6
6 98 -2
6 12 4
6 83 -1
7 59 -8
7 68 0
7 65 -10
7 24 10
7 19 -5
7 95 9
7 35 -3
7 106 5
7 67 7
7 69 -5
7 46 -4
7 72 -8
7 44 8
7 83 0
7 50 9
7 71 0
7 91 4
7 49 -7
7 103 -9
7 47 8
7 85 6
7 120 3
7 114 -9
7 57 -10
7 52 2
7 118 -1
7 77 5
7 33 2
7 105 -4
7 99 3
7 62 8
7 45 -4
7 38 9
7 70 6
7 37 8
7 75 9
7 79 9
7 17 -8
7 80 1
7 97 9
7 84 6
7 32 -10
7 48 1
7 39 1
7 54 -3
7 40 7
7 28 -5
7 42 4
7 115 -2
7 43 5
7 78 -10
7 12 3
7 23 5
7 89 8
7 73 -9
7 15 -4
7 104 -1
7 51 1
7 93 4
7 29 -3
7 98 10
7 41 1
7 60 -5
7 88 4
7 53 -9
7 66 8
7 74 10
7 9 -8
7 111 8
7 76 -5
7 36 -10
7 21 10
7 64 -2
7 25 4
7 14 -3
7 16 4
7 107 4
7 11 9
7 55 0
7 63 9
7 86 -9
7 110 0
7 18 -2
7 116 -10
7 8 -9
7 27 3
7 22 3
7 10 9
7 30 7
7 96 -9
7 100 10
7 58 -5
7 113 -1
7 117 2
7 112 -5
7 26 2
7 13 -10
7 90 0
7 94 -1
7 31 2
7 92 -8
7 108 -7
7 82 2
7 119 -10
7 87 4
7 61 -6
7 102 -2
8 17 10
8 20 -8
8 21 -5
8 74 6
8 33 -8
8 44 10
8 51 9
8 48 -9
8 28 6
8 120 6
8 68 10
8 109 6
8 60 -4
8 59 -10
8 26 -7
8 104 -6
8 13 8
8 41 7
8 117 -6
8 54 -6
8 96 0
8 99 -7
8 34 9
8 18 -3
8 114 8
8 39 6
8 32 7
8 93 1
8 103 -3
8 81 2
8 67 6
8 72 -4
8 15 -6
8 73 3
8 52 0
8 116 2
8 23 -3
8 108 3
8 115 -3
8 91 4
8 49 -6
8 37 -5
8 88 -2
8 42 -8
8 80 -9
8 82 -4
8 29 0
8 76 -7
8 98 8
8 112 -6
8 79 10
8 9 1
8 75 9
8 62 5
8 87 5
8 101 -6
8 46 0
8 50 -10
8 36 -5
8 70 -3
8 97 2
8 55 -1
8 57 5
8 100 2
8 66 -5
8 69 -1
8 111 10
8 47 0
8 22 -9
8 71 -4
8 25 10
8 94 1
8 35 -3
8 83 10
8 85 3
8 64 0
8 65 6
8 16 0
8 105 6
8 53 8
8 119 5
8 107 -3
8 45 3
8 90 6
8 86 0
8 106 0
8 38 -1
8 10 -6
8 118 -10
8 19 -3
8 30 -8
8 24 5
8 84 -9
8 31 8
8 110 9
8 43 2
8 56 -4
8 89 -10
8 12 -9
8 14 5
8 113 -5
8 92 -6
8 63 9
9 32 6
9 108 3
9 41 -1
9 48 -6
9 57 -1
9 29 3
9 60 -8
9 93 -6
9 68 10
9 43 5
9 83 -7
9 80 0
9 117 5
9 119 4
9 23 0
9 62 8
9 114 3
9 37 10
9 40 -2
9 33 -7
9 70 -1
9 74 -9
9 75 -4
9 96 -3
9 73 -8
9 21 4
9 92 3
9 102 -1
9 53 2
9 115 -8
9 78 3
9 34 -10
9 25 1
9 87 -2
9 24 -8
9 30 8
9 81 8
9 10 8
9 17 -5
9 39 7
9 51 -5
9 84 -6
9 101 -7
9 11 -5
9 46 -5
9 36 3
9 19 9
9 98 10
9 54 4
9 107 3
9 14 1
9 116 -3
9 49 -7
9 86 5
9 105 -7
9 91 10
9 58 8
9 20 8
9 112 -2
9 72 -8
9 67 5
9 42 -4
9 109 10
9 50 10
9 71 6
9 56 -5
9 44 -9
9 90 0
9 85 9
9 104 -3
9 12 -10
9 61 5
9 111 5
9 88 -2
9 120 1
9 13 -2
9 31 -6
9 77 0
9 66 6
9 47 9
9 79 6
9 52 4
9 45 7
9 89 -3
9 65 9
9 64 7
9 100 -3
9 22 -10
9 82 10
9 15 -10
9 63 1
9 59 -5
9 110 8
9 16 -7
9 94 8
9 38 4
9 97 2
9 95 1
9 18 -2
9 118 -10
9 27 2
10 49 9
10 56 0
10 70 -7
10 57 -2
10 27 -5
10 120 -8
10 30 4
10 115 -7
10 84 -5
10 88 5
10 61 7
10 98 7
10 96 7
10 101 -10
10 117 1
10 43 1
10 80 0
10 94 7
10 63 4
10 37 3
10 95 3
10 11 10
10 41 -5
10 119 -7
10 18 -8
10 60 0
10 102 1
10 112 -3
10 85 -4
10 64 -5
10 23 2
10 21 4
10 75 9
10 50 -5
10 111 -7
10 13 -7
10 114 2
10 55 -6
10 91 -4
10 97 6
10 86 0
10 105 -5
10 65 -6
10 110 3
10 66 -1
10 72 3
10 17 4
10 42 -4
10 104 -10
10 12 0
10 103 8
10 71 -3
10 108 3
10 34 9
10 26 -5
10 92 -10
10 29 4
10 83 -6
10 109 2
10 25 -3
10 36 8
10 82 2
10 45 -2
10 116 7
10 47 3
10 100 10
10 113 9
10 78 -3
10 52 -2
10 81 0
10 46 -8
10 31 5
10 73 -2
10 89 -4
10 39 7
10 76 -6
10 93 8
10 107 -6
10 14 -3
10 16 9
10 87 9
10 38 10
10 19 7
10 33 -10
10 54 -5
10 74 -8
10 79 6
10 58 -1
10 53 -6
10 24 8
10 99 9
10 106 0
10 20 3
10 40 -7
10 90 1
10 15 6
10 67 -1
10 28 -2
11 86 9
11 76 1
11 47 -8
11 69 -7
11 12 7
11 107 -6
11 96 6
11 100 5
11 13 -2
11 92 -2
11 58 6
11 26 9
11 38 -10
11 62 -5
11 99 -6
11 19 -8
11 65 10
11 111 -1
11 17 3
11 34 3
11 31 -9
11 55 3
11 103 4
11 54 -3
11 36 5
11 57 -3
11 44 5
11 41 -2
11 73 2
11 106 9
11 87 5
11 21 -5
11 115 -9
11 82 -5
11 53 -7
11 89 -3
11 25 -8
11 20 -1
11 77 -8
11 114 2
11 118 0
11 71 -1
11 63 10
11 18 8
11 85 8
11 79 -10
11 78 -4
11 80 2
11 66 5
11 70 -7
11 46 6
11 112 5
11 32 -5
11 110 0
11 22 2
11 81 2
11 35 -7
11 75 5
11 109 -7
11 24 -8
11 83 9
11 120 -4
11 97 -3
11 117 -7
11 56 -5
11 29 0
11 27 -6
11 93 9
11 91 2
11 15 5
11 48 9
11 105 10
11 72 6
11 43 2
11 90 8
11 74 -1
11 30 7
11 88 0
11 67 5
11 42 1
11 39 7
11 52 4
11 60 5
11 113 10
11 84 -8
11 37 0
11 101 0
11 49 -5
11 108 -5
11 23 -2
11 40 7
11 68 -8
11 119 6
11 64 0
11 116 -6
11 104 -8
12 114 4
12 47 -9
12 38 8
12 22 3
12 61 9
12 31 -4
12 54 5
12 43 -4
12 67 1
12 119 -7
12 28 6
12 58 5
12 90 9
12 29 -3
12 71 8
12 100 9
12 110 -10
12 20 6
12 63 3
12 104 -10
12 19 1
12 113 -4
12 13 -8
12 88 -1
12 78 -5
12 85 -5
12 55 7
12 97 -8
12 95 0
12 25 8
12 105 -8
12 109 2
12 80 5
12 98 9
12 120 -4
12 91 3
12 24 -8
12 96 10
12 34 -10
12 18 8
12 51 -4
12 116 -2
12 72 -9
12 44 4
12 89 8
12 68 -9
12 99 -7
12 64 9
12 82 -3
12 50 -9
12 76 -6
12 27 0
12 21 -5
12 75 -7
12 15 8
12 101 -4
12 108 10
12 70 10
12 115 -7
12 87 -6
12 45 0
12 53 6
12 36 1
12 35 -9
12 62 -2
12 59 -3
12 66 9
12 86 -1
12 30 5
12 48 -1
12 74 -8
12 56 -1
12 112 -7
12 49 6
12 103 -10
12 46 -1
12 39 4
12 57 -4
12 92 4
12 41 4
12 17 9
12 117 10
12 23 -9
12 65 1
12 83 7
12 107 2
12 60 1
12 42 -10
12 52 4
12 26 -5
12 84 9
12 102 0
12 14 -6
12 16 -9
12 73 1
12 79 7
12 33 -1
13 113 8
13 33 -5
13 45 -8
13 81 3
13 79 7
13 85 6
13 37 2
13 26 -1
13 83 8
13 61 -9
13 63 -9
13 48 -9
13 38 1
13 104 -7
13 18 7
13 36 -5
13 15 -7
13 73 7
13 67 3
13 28 6
13 90 -9
13 17 -3
13 82 2
13 62 -9
13 107 -4
13 98 -1
13 51 6
13 65 -1
13 118 -3
13 31 -7
13 23 6
13 89 5
13 35 -3
13 68 9
13 57 1
13 53 -4
13 32 -5
13 75 1
13 25 -1
13 60 -8
13 117 -3
13 105 -5
13 16 -9
13 115 5
13 71 -9
13 101 -8
13 41 -2
13 69 -9
13 119 3
13 106 2
13 88 -8
13 59 1
13 80 -8
13 116 -10
13 86 1
13 77 0
13 42 -4
13 103 3
13 24 -5
13 95 -10
13 70 1
13 64 -5
13 92 0
13 120 8
13 109 5
13 100 -2
13 94 8
13 39 10
13 19 0
13 110 -10
13 84 -4
13 112 -6
13 96 -4
13 14 9
13 46 -6
13 34 3
13 29 -1
13 21 9
13 56 9
13 87 -2
13 22 -9
13 44 2
13 99 0
13 66 9
13 74 -3
13 52 -1
13 93 10
13 50 -8
13 78 8
13 108 -3
13 102 -6
13 72 -7
13 40 -2
13 111 1
13 55 -7
13 49 1
14 29 -2
14 106 0
14 83 9
14 42 -6
14 79 1
14 55 -6
14 99 -4
14 85 0
14 108 5
14 109 3
14 113 -9
14 25 6
14 93 2
14 70 4
14 69 3
14 49 7
14 36 -9
14 80 -6
14 39 -6
14 24 -6
14 112 -5
14 18 -10
14 20 -9
14 75 9
14 89 8
14 47 2
14 72 7
14 103 10
14 26 2
14 117 -6
14 116 8
14 76 -7
14 37 10
14 54 2
14 94 2
14 95 -1
14 65 1
14 73 8
14 119 8
14 74 0
14 102 2
14 59 -9
14 120 7
14 66 -1
14 58 -10
14 68 2
14 67 9
14 60 6
14 32 -5
14 115 10
14 91 7
14 88 0
14 104 0
14 15 -4
14 50 0
14 114 8
14 64 -8
14 105 -5
14 107 3
14 82 0
14 44 -7
14 27 -9
14 22 5
14 28 -5
14 81 -9
14 101 4
14 56 10
14 77 -5
14 57 -8
14 38 -3
14 92 10
14 17 -6
14 41 -6
14 45 -5
14 21 -3
14 52 9
14 34 -7
14 16 8
14 78 -9
14 35 1
14 23 0
14 31 6
14 71 4
14 63 -7
14 97 -7
14 84 -3
14 87 8
14 96 0
14 111 4
14 62 -2
14 53 9
14 43 -3
14 110 4
14 33 -2
14 19 8
15 71 10
15 49 -8
15 65 -9
15 69 8
15 78 -3
15 89 10
15 76 -6
15 79 2
15 55 -2
15 34 -10
15 80 -6
15 37 9
15 98 10
15 62 4
15 107 -8
15 105 2
15 26 2
15 95 -4
15 64 -1
15 115 7
15 91 -2
15 103 -6
15 60 7
15 83 6
15 101 3
15 16 9
15 40 1
15 96 -7
15 73 0
15 57 4
15 75 -3
15 17 -6
15 25 8
15 29 -9
15 43 5
15 119 2
15 110 1
15 72 5
15 61 -2
15 28 -2
15 33 1
15 92 10
15 19 -6
15 93 6
15 87 8
15 113 8
15 117 -10
15 35 0
15 100 -1
15 70 6
15 68 -1
15 36 -6
15 45 5
15 58 4
15 82 5
15 104 -10
15 108 -1
15 46 -6
15 114 3
15 77 -3
15 90 3
15 52 -5
15 18 6
15 99 -9
15 21 3
15 39 -9
15 97 -4
15 74 0
15 48 8
15 106 -4
15 120 2
15 56 -9
15 38 1
15 102 -7
15 53 -10
15 41 -6
15 94 -1
15 44 -2
15 20 8
15 85 0
15 67 2
15 118 7
15 30 -3
15 116 10
15 47 5
15 50 0
15 111 9
15 66 -3
15 88 -2
15 84 -7
15 51 5
15 109 2
15 59 7
15 32 9
15 24 -8
16 99 3
16 88 6
16 79 -2
16 92 7
16 18 -6
16 33 6
16 61 -1
16 20 -10
16 101 -5
16 49 -1
16 46 5
16 47 7
16 77 1
16 93 10
16 69 10
16 100 -2
16 107 1
16 73 6
16 22 2
16 55 10
16 85 -9
16 108 9
16 96 8
16 42 4
16 117 -4
16 53 -7
16 103 4
16 76 -5
16 91 4
16 60 -7
16 97 3
16 52 -7
16 39 7
16 51 10
16 104 2
16 40 8
16 74 10
16 54 -1
16 21 9
16 23 8
16 38 -4
16 90 -10
16 64 7
16 112 8
16 56 -7
16 71 -2
16 119 9
16 34 -2
16 26 -1
16 68 9
16 48 3
16 83 -5
16 45 -4
16 50 -5
16 29 -9
16 113 -10
16 28 5
16 81 -6
16 17 -1
16 41 -1
16 120 2
16 30 10
16 62 10
16 98 5
16 115 -4
16 36 7
16 86 3
16 65 -6
16 84 4
16 118 -8
16 66 -10
16 102 10
16 111 10
16 25 -5
16 57 -8
16 75 -3
16 43 1
16 24 -8
16 80 -9
16 31 7
16 72 6
16 44 -2
16 67 -6
16 87 3
16 95 6
16 89 -5
16 116 -1
16 35 -5
16 63 -1
16 94 0
16 32 -8
16 37 1
16 27 -8
16 110 -8
16 106 10
16 114 10
16 70 8
16 59 -9
16 105 3
17 90 -10
17 75 -6
17 43 6
17 52 5
17 22 0
17 112 0
17 86 -2
17 56 -9
17 67 -9
17 79 -2
17 32 -2
17 50 5
17 81 4
17 61 1
17 66 -6
17 117 6
17 115 1
17 74 -1
17 91 9
17 54 9
17 84 -1
17 71 -5
17 51 6
17 26 -5
17 49 -5
17 103 -4
17 95 -5
17 87 6
17 83 -9
17 111 1
17 107 -3
17 20 -6
17 30 -5
17 44 3
17 58 -9
17 82 3
17 27 10
17 35 5
17 19 -1
17 100 5
17 114 0
17 45 9
17 29 1
17 94 -1
17 38 -4
17 37 -2
17 68 10
17 46 6
17 63 9
17 110 1
17 57 -2
17 31 -9
17 25 -10
17 106 -2
17 85 7
17 98 8
17 76 -10
17 65 2
17 53 -10
17 97 -4
17 80 9
17 40 4
17 77 8
17 69 -10
17 64 -2
17 72 -1
17 78 9
17 108 9
17 102 -5
17 34 -8
17 28 -5
17 24 6
17 118 -6
17 21 2
17 92 4
17 93 -10
17 89 8
17 33 4
17 101 7
17 88 -5
17 104 -6
17 47 -4
17 60 7
17 62 -6
17 39 2
17 59 7
17 120 -4
17 55 -7
17 96 10
17 41 9
17 113 1
18 57 -5
18 87 -7
18 72 -6
18 58 10
18 106 5
18 84 1
18 109 -7
18 110 0
18 50 6
18 115 7
18 83 -3
18 104 0
18 51 1
18 74 0
18 29 -7
18 99 -3
18 90 3
18 65 2
18 41 6
18 118 1
18 45 -5
18 37 4
18 49 -5
18 119 -8
18 20 5
18 66 4
18 53 -3
18 69 6
18 21 8
18 40 -2
18 71 -2
18 54 -9
18 33 1
18 56 4
18 95 3
18 114 -2
18 63 -2
18 64 -7
18 34 -3
18 35 5
18 89 0
18 113 7
18 70 -7
18 46 -3
18 98 6
18 47 9
18 85 6
18 116 -4
18 32 -4
18 43 -10
18 73 1
18 93 -5
18 112 -7
18 23 -8
18 75 -6
18 30 -3
18 101 9
18 60 10
18 77 -4
18 120 7
18 24 -9
18 67 -4
18 92 4
18 80 -2
18 102 -5
18 61 6
18 117 5
18 96 4
18 88 0
18 52 -4
18 59 -2
18 27 8
18 111 -8
18 22 -8
18 94 5
18 28 10
18 42 9
18 79 7
18 105 -1
18 78 -10
18 97 -3
18 31 -5
18 76 6
18 44 9
18 86 0
18 39 8
18 62 7
19 91 0
19 22 2
19 107 4
19 117 6
19 61 8
19 99 -10
19 75 8
19 36 -9
19 69 6
19 34 0
19 89 6
19 53 7
19 49 -2
19 76 8
19 44 -1
19 104 6
19 60 5
19 102 -3
19 42 -8
19 48 -10
19 77 9
19 80 1
19 23 4
19 74 10
19 29 9
19 39 -8
19 95 2
19 57 -9
19 32 4
19 116 3
19 71 -6
19 86 7
19 24 3
19 59 -4
19 103 8
19 68 10
19 31 6
19 101 -8
19 35 3
19 82 -1
19 40 -2
19 100 -9
19 63 2
19 55 -9
19 106 -5
19 105 4
19 33 3
19 46 -2
19 84 -10
19 30 8
19 66 5
19 56 8
19 97 -2
19 50 6
19 43 2
19 81 2
19 73 5
19 47 0
19 38 10
19 98 7
19 85 7
19 37 -4
19 94 6
19 45 1
19 27 7
19 26 -9
19 113 -5
19 72 9
19 65 4
19 41 -7
19 96 9
19 112 5
19 88 -3
19 20 0
19 114 -7
19 58 -5
19 93 -2
19 21 1
19 25 -10
19 51 -6
19 109 -7
19 83 10
19 119 -8
19 70 7
19 87 1
19 62 2
19 52 -7
19 64 -8
19 110 0
19 108 8
19 54 7
19 92 2
20 48 -10
20 31 4
20 86 1
20 64 8
20 73 8
20 120 -4
20 99 9
20 110 6
20 66 -7
20 36 -7
20 104 -9
20 119 5
20 55 10
20 39 5
20 74 10
20 29 10
20 115 -8
20 96 3
20 94 6
20 56 3
20 69 9
20 32 -10
20 100 -7
20 116 -6
20 59 -8
20 35 -9
20 106 9
20 40 1
20 44 -4
20 95 -2
20 109 -5
20 101 2
20 88 3
20 79 0
20 77 -1
20 91 -4
20 107 9
20 93 -8
20 41 -5
20 65 -4
20 46 -1
20 83 3
20 30 -10
20 62 9
20 61 -1
20 78 0
20 68 -5
20 24 10
20 111 10
20 103 2
20 76 3
20 97 -1
20 21 -9
20 75 -2
20 26 -10
20 42 -2
20 92 4
20 72 5
20 25 5
20 113 1
20 22 5
20 27 -5
20 52 -8
20 117 -6
20 28 -6
20 108 0
20 70 -4
20 81 -3
20 34 1
20 49 5
20 90 2
20 45 4
20 33 3
20 87 2
20 98 0
20 47 -9
20 105 9
20 58 -1
20 82 4
20 43 3
20 85 -10
20 37 9
20 102 -7
20 50 -1
20 84 2
20 63 4
20 80 4
20 23 10
20 118 10
21 120 2
21 34 1
21 87 5
21 40 -6
21 80 -1
21 35 -2
21 65 0
21 61 -8
21 106 7
21 22 4
21 77 6
21 38 9
21 62 8
21 57 5
21 84 10
21 23 -8
21 43 -9
21 110 7
21 82 3
21 98 -6
21 56 -4
21 76 7
21 92 -3
21 54 -1
21 29 -10
21 24 -7
21 64 -1
21 115 2
21 111 7
21 44 9
21 26 10
21 46 1
21 55 -4
21 119 -3
21 41 4
21 107 2
21 72 -2
21 95 -3
21 32 -8
21 70 2
21 94 4
21 47 5
21 39 1
21 42 -4
21 53 5
21 30 4
21 117 -1
21 108 -4
21 97 7
21 83 -2
21 116 -4
21 112 6
21 25 -4
21 49 -4
21 86 -3
21 100 10
21 118 -8
21 89 -8
21 101 10
21 60 -8
21 50 1
21 69 -3
21 45 1
21 78 0
21 114 -10
21 48 4
21 58 4
21 105 8
21 96 10
21 63 10
21 90 -3
21 52 10
21 28 8
21 51 -10
21 81 6
21 31 -4
21 68 -10
21 79 -10
21 74 -6
21 103 -10
21 91 -4
21 36 -3
21 27 -8
21 99 -3
21 59 10
21 33 -7
21 113 4
21 93 -3
21 67 4
21 85 -6
21 66 -5
21 37 -8
21 88 8
22 105 -8
22 24 8
22 57 -8
22 37 10
22 102 5
22 71 -1
22 45 -8
22 35 7
22 85 -1
22 27 -3
22 30 -8
22 98 8
22 36 -6
22 97 2
22 93 2
22 90 -9
22 40 9
22 77 10
22 65 10
22 23 4
22 82 0
22 48 -3
22 95 5
22 61 -10
22 49 9
22 59 9
22 119 2
22 47 8
22 109 1
22 50 -4
22 34 -1
22 84 -2
22 117 10
22 120 8
22 100 2
22 78 10
22 107 -8
22 67 -7
22 96 -7
22 104 9
22 58 7
22 115 6
22 91 -1
22 52 9
22 38 7
22 55 6
22 68 7
22 66 -1
22 92 3
22 83 4
22 73 -1
22 31 7
22 76 -5
22 86 2
22 63 1
22 88 2
22 64 -2
22 29 -6
22 39 -2
22 94 -9
22 54 4
22 41 -7
22 81 10
22 116 -6
22 89 -2
22 25 -5
22 26 10
22 56 1
22 60 -4
22 53 2
22 108 -7
22 87 5
22 74 -9
22 62 4
22 112 -3
22 46 0
22 103 -8
22 75 -7
22 42 2
22 80 2
22 32 2
22 69 4
22 33 7
22 51 3
22 79 -1
22 28 9
22 72 5
22 114 0
23 78 -3
23 89 -9
23 62 -1
23 71 5
23 37 -3
23 47 2
23 101 4
23 59 -6
23 55 -8
23 38 -1
23 66 0
23 104 2
23 68 -3
23 44 2
23 117 -1
23 63 -1
23 25 -3
23 88 -10
23 26 -7
23 109 9
23 24 10
23 82 3
23 103 6
23 39 2
23 45 3
23 42 1
23 118 3
23 113 0
23 115 7
23 76 4
23 92 -5
23 46 3
23 67 6
23 106 -10
23 52 -1
23 105 -5
23 87 1
23 32 -3
23 40 -10
23 74 -4
23 48 -3
23 33 1
23 27 6
23 53 5
23 34 -5
23 98 10
23 84 -3
23 31 -5
23 120 7
23 69 8
23 108 5
23 116 3
23 64 6
23 114 1
23 91 0
23 119 -2
23 54 -3
23 100 -1
23 70 4
23 29 -1
23 35 3
23 93 9
23 61 9
23 57 -2
23 65 6
23 58 4
23 36 4
23 60 -2
23 99 -10
23 112 5
23 102 -5
23 94 -1
23 56 10
23 90 10
23 79 9
23 28 7
23 95 -7
23 51 -6
23 96 -10
23 75 10
23 107 5
23 81 -10
23 83 -7
23 50 -10
24 105 10
24 27 6
24 111 -2
24 70 5
24 60 4
24 72 7
24 113 -10
24 98 -9
24 76 4
24 107 7
24 74 -6
24 54 -10
24 28 -9
24 73 -6
24 48 8
24 104 -8
24 84 -7
24 86 -10
24 97 -7
24 112 -5
24 102 1
24 68 3
24 116 -9
24 110 4
24 43 2
24 85 5
24 95 -7
24 117 0
24 66 -5
24 52 -7
24 63 -6
24 71 -6
24 37 3
24 108 -10
24 42 -10
24 81 1
24 41 1
24 118 -8
24 103 10
24 120 -7
24 56 7
24 40 -1
24 77 -6
24 26 2
24 57 -1
24 53 -6
24 36 4
24 50 -6
24 79 10
24 99 8
24 78 -5
24 93 10
24 61 -4
24 32 1
24 35 -5
24 115 1
24 51 -2
24 46 -10
24 90 0
24 62 -5
24 94 -5
24 119 2
24 49 -1
24 47 8
24 38 9
24 59 9
24 30 -5
24 55 -2
24 88 3
24 65 -3
24 106 -6
24 58 -1
24 39 0
24 69 4
24 64 3
24 80 3
24 31 -6
24 87 0
24 91 1
24 96 3
24 75 9
24 29 -7
24 89 -7
24 34 0
24 45 4
24 100 3
25 71 -5
25 113 10
25 115 -7
25 98 -10
25 27 1
25 53 -1
25 75 5
25 107 3
25 29 -10
25 89 7
25 80 1
25 76 0
25 95 5
25 119 9
25 64 -1
25 49 2
25 112 -7
25 96 -9
25 103 7
25 97 -10
25 84 -1
25 117 6
25 108 2
25 48 4
25 46 10
25 93 4
25 111 8
25 99 -10
25 58 -8
25 51 -8
25 62 0
25 35 -3
25 33 -5
25 90 -10
25 101 9
25 52 5
25 86 10
25 87 1
25 44 9
25 92 2
25 104 4
25 40 10
25 32 2
25 42 -1
25 47 5
25 79 -8
25 91 -8
25 34 9
25 69 -7
25 26 8
25 120 6
25 74 -3
25 114 9
25 82 2
25 85 0
25 118 -10
25 88 -6
25 30 -1
25 105 -7
25 57 7
25 116 -10
25 41 6
25 72 1
25 55 3
25 65 8
25 78 3
25 66 -6
25 54 -4
25 36 -10
25 77 -8
25 43 0
25 100 5
25 37 2
25 94 -7
25 110 0
25 50 7
25 45 2
25 59 -8
25 38 -7
25 73 -3
25 109 8
25 60 5
25 81 10
25 56 5
25 39 1
26 89 10
26 120 -6
26 85 -2
26 71 10
26 83 9
26 32 -4
26 111 1
26 90 9
26 81 2
26 84 -7
26 82 -3
26 74 -6
26 39 8
26 117 6
26 63 8
26 66 9
26 100 -4
26 115 8
26 50 1
26 49 -6
26 76 3
26 34 -5
26 87 -1
26 41 0
26 92 -5
26 96 5
26 86 -6
26 114 -2
26 109 1
26 64 -10
26 79 10
26 99 -2
26 97 -3
26 48 -1
26 94 -3
26 113 8
26 72 5
26 80 4
26 42 8
26 73 -4
26 116 9
26 52 -7
26 59 5
26 67 4
26 45 -7
26 47 -6
26 65 2
26 53 -8
26 60 -3
26 101 -4
26 30 -10
26 69 -9
26 88 3
26 33 9
26 51 -9
26 70 0
26 62 -4
26 38 -6
26 27 3
26 29 8
26 77 0
26 106 3
26 104 -5
26 119 7
26 36 7
26 44 -3
26 56 4
26 55 3
26 37 4
26 78 8
26 75 -8
26 57 1
26 93 -9
26 103 -10
26 102 -2
26 98 -7
26 107 9
26 46 6
26 40 6
26 118 6
26 105 -9
26 54 -2
26 58 10
27 73 -7
27 103 1
27 96 0
27 49 -9
27 76 8
27 120 -1
27 98 -8
27 44 1
27 80 -5
27 55 -8
27 113 -10
27 97 7
27 111 6
27 101 7
27 39 1
27 33 9
27 41 0
27 104 -3
27 68 6
27 89 7
27 43 2
27 92 6
27 60 9
27 36 1
27 107 0
27 30 0
27 32 2
27 119 -3
27 64 2
27 53 -8
27 117 -5
27 105 -3
27 112 0
27 86 4
27 90 8
27 83 2
27 70 -8
27 109 3
27 45 -1
27 74 -3
27 62 8
27 85 6
27 118 -6
27 50 2
27 87 2
27 108 -7
27 54 -6
27 51 -3
27 84 -1
27 67 -6
27 66 -2
27 114 -3
27 52 -6
27 91 8
27 82 2
27 31 2
27 78 7
27 69 4
27 102 2
27 63 -3
27 38 5
27 65 7
27 61 -3
27 75 -4
27 71 9
27 28 -6
27 37 -10
27 29 -9
27 47 2
27 99 10
27 100 -4
27 57 7
27 116 0
27 72 4
27 95 -2
27 106 1
27 34 8
27 42 1
27 88 -2
27 59 2
27 94 7
27 93 9
27 40 2
27 46 1
27 81 5
28 98 -2
28 86 -4
28 42 -9
28 53 -6
28 71 9
28 87 4
28 30 -5
28 96 5
28 34 7
28 70 -2
28 118 2
28 103 9
28 45 6
28 119 3
28 76 3
28 77 3
28 47 -5
28 33 -2
28 88 3
28 69 5
28 49 4
28 41 -4
28 54 2
28 104 1
28 94 1
28 82 -1
28 75 -8
28 32 -7
28 91 -5
28 59 -10
28 115 8
28 39 -10
28 66 5
28 108 -9
28 79 -4
28 67 8
28 117 1
28 85 10
28 120 10
28 48 1
28 78 10
28 40 -9
28 83 7
28 97 0
28 106 7
28 80 -9
28 93 5
28 112 -1
28 51 -9
28 50 -5
28 102 5
28 113 1
28 62 -3
28 84 -1
28 72 10
28 114 7
28 56 5
28 35 -5
28 74 3
28 73 -3
28 64 3
28 107 9
28 37 -8
28 38 -2
28 111 0
28 44 6
28 57 -7
28 101 9
28 31 9
28 90 -4
28 81 7
28 92 4
28 100 7
28 95 5
28 99 9
28 68 2
28 58 10
28 65 -2
28 63 -3
28 89 6
28 105 9
28 55 -8
28 61 -4
28 52 -4
29 92 -7
29 104 -1
29 74 3
29 83 -1
29 120 9
29 48 7
29 82 8
29 75 8
29 91 5
29 35 -3
29 111 7
29 107 4
29 84 2
29 101 -10
29 42 7
29 105 -6
29 115 -1
29 88 -6
29 110 -6
29 80 6
29 58 3
29 72 -8
29 37 8
29 93 -9
29 98 8
29 60 1
29 103 -2
29 100 -4
29 114 -5
29 77 2
29 86 -8
29 43 -9
29 85 4
29 66 -10
29 96 -1
29 113 7
29 69 -7
29 49 -6
29 79 4
29 95 -8
29 71 -9
29 32 -2
29 31 0
29 51 -8
29 55 6
29 65 -8
29 34 -4
29 36 7
29 59 -10
29 112 7
29 57 9
29 99 -10
29 118 9
29 40 -10
29 81 -8
29 67 2
29 46 -5
29 63 -8
29 89 -9
29 30 6
29 87 3
29 102 10
29 45 -3
29 64 9
29 52 -3
29 50 1
29 61 -6
29 106 7
29 33 10
29 56 9
29 73 -4
29 97 -7
29 117 -2
29 54 3
29 108 10
29 78 9
29 90 -6
29 119 -2
29 38 -6
29 41 2
29 70 -6
29 44 3
29 76 0
30 95 -5
30 53 -4
30 39 9
30 55 -9
30 56 9
30 46 5
30 97 10
30 58 -2
30 43 7
30 61 -7
30 85 -4
30 47 8
30 96 7
30 69 -4
30 42 -8
30 84 -1
30 51 -8
30 60 6
30 83 -8
30 37 5
30 109 9
30 119 4
30 38 10
30 82 8
30 40 7
30 88 9
30 45 7
30 108 -8
30 110 8
30 81 -2
30 87 2
30 120 -1
30 103 -3
30 76 -7
30 71 -2
30 86 -3
30 57 -3
30 116 -8
30 72 -2
30 62 4
30 73 6
30 59 -3
30 101 -4
30 41 -6
30 105 -8
30 75 -7
30 90 10
30 98 -7
30 112 -6
30 33 -6
30 74 -2
30 93 2
30 92 0
30 49 7
30 67 0
30 100 -3
30 68 -4
30 117 7
30 79 5
30 44 8
30 65 -6
30 80 -10
30 106 0
30 64 10
30 34 -8
30 31 10
30 91 -3
30 52 -6
30 118 -9
30 32 -8
30 48 2
30 104 -2
30 102 5
30 50 2
30 113 -3
30 54 -8
30 36 3
30 111 -1
30 63 7
30 107 0
30 89 5
30 99 -7
30 115 -1
30 114 -9
31 114 1
31 117 10
31 68 9
31 77 10
31 52 -9
31 60 -1
31 93 1
31 66 3
31 113 -5
31 99 -8
31 80 10
31 49 5
31 42 -9
31 39 1
31 34 -2
31 100 9
31 37 -9
31 53 3
31 79 -7
31 72 -1
31 96 -6
31 107 4
31 91 4
31 43 9
31 82 8
31 83 3
31 35 1
31 63 0
31 116 -8
31 97 10
31 57 -8
31 65 -6
31 46 -9
31 103 5
31 101 8
31 106 -8
31 98 -5
31 109 6
31 95 4
31 115 9
31 84 2
31 36 2
31 38 6
31 104 3
31 48 0
31 92 -7
31 118 -5
31 89 4
31 108 -2
31 67 -9
31 51 6
31 90 -6
31 120 7
31 75 6
31 73 6
31 70 -8
31 44 -9
31 94 8
31 87 -6
31 32 -8
31 64 7
31 69 4
31 119 1
31 54 -5
31 61 3
31 110 -10
31 50 3
31 59 -6
31 74 -6
31 71 -4
31 62 8
31 33 -9
31 105 -7
31 102 8
31 85 5
31 112 3
31 78 -1
31 81 4
31 55 -4
32 69 1
32 77 9
32 63 -7
32 99 6
32 56 -9
32 101 5
32 111 10
32 49 -5
32 60 10
32 107 -3
32 43 -5
32 118 -3
32 117 0
32 93 -6
32 54 -3
32 37 3
32 48 6
32 104 -1
32 36 -5
32 72 6
32 41 -9
32 102 1
32 80 -6
32 76 -6
32 106 9
32 91 10
32 38 2
32 115 -9
32 73 1
32 52 -5
32 42 -5
32 90 10
32 85 -8
32 86 -2
32 58 3
32 95 6
32 57 8
32 39 2
32 82 -1
32 119 -4
32 79 9
32 62 -5
32 96 3
32 87 10
32 97 1
32 74 3
32 120 -9
32 64 0
32 59 2
32 55 -8
32 75 -6
32 105 -5
32 98 -2
32 65 1
32 114 3
32 66 -7
32 33 10
32 84 0
32 35 4
32 89 -3
32 92 9
32 51 -5
32 53 1
32 78 8
32 110 8
32 94 -3
32 45 -2
32 81 -3
32 47 0
32 50 -7
32 108 -4
32 109 -6
32 34 -1
32 103 10
32 46 -6
32 83 5
32 61 -5
32 112 6
32 100 0
33 57 6
33 100 -8
33 81 -7
33 74 8
33 99 4
33 68 9
33 62 7
33 92 5
33 43 -6
33 106 2
33 103 -10
33 46 10
33 55 -7
33 91 5
33 38 -4
33 42 -3
33 110 2
33 60 -10
33 116 -4
33 93 2
33 47 -3
33 71 -4
33 80 -1
33 76 7
33 104 -7
33 118 10
33 120 1
33 63 -4
33 65 8
33 101 -1
33 109 1
33 86 -3
33 54 -10
33 84 9
33 102 3
33 36 7
33 72 2
33 94 0
33 96 2
33 41 4
33 95 -9
33 115 -4
33 78 4
33 97 -8
33 85 -8
33 56 0
33 79 7
33 113 0
33 89 8
33 69 10
33 114 -9
33 88 8
33 117 -8
33 112 3
33 39 10
33 90 10
33 59 -8
33 52 9
33 66 -4
33 34 10
33 105 -3
33 49 6
33 111 -9
33 50 -6
33 45 7
33 70 -7
33 107 7
33 108 -3
33 40 0
33 61 6
33 73 2
33 58 7
33 35 4
33 119 -10
33 75 -5
33 87 8
33 51 -5
33 53 -7
33 67 3
34 82 7
34 57 -10
34 67 -3
34 119 2
34 78 5
34 114 4
34 62 -9
34 97 4
34 117 -10
34 104 6
34 89 8
34 108 -5
34 116 -2
34 95 9
34 112 -5
34 50 -2
34 105 -4
34 102 5
34 94 -7
34 79 -3
34 63 -8
34 81 -4
34 91 9
34 47 7
34 87 -2
34 106 3
34 110 9
34 80 -10
34 43 -3
34 52 -4
34 36 7
34 48 -8
34 77 -9
34 101 3
34 35 2
34 72 -3
34 88 -4
34 90 4
34 115 -3
34 120 -2
34 61 8
34 103 2
34 99 1
34 75 6
34 109 -10
34 60 -6
34 83 9
34 46 6
34 49 0
34 118 -1
34 71 -5
34 111 8
34 69 6
34 64 -1
34 65 -5
34 58 10
34 39 -9
34 54 -4
34 42 7
34 51 5
34 56 -9
34 37 -6
34 107 5
34 113 9
34 76 10
34 41 4
34 73 -4
34 84 10
34 40 5
34 85 3
34 44 8
34 86 8
34 93 -3
34 59 4
34 66 8
35 111 9
35 82 -3
35 49 -2
35 99 -3
35 91 3
35 115 -1
35 81 -10
35 76 -7
35 45 8
35 61 6
35 110 -2
35 114 -1
35 92 3
35 63 -7
35 62 6
35 85 10
35 87 -1
35 93 -4
35 79 5
35 47 1
35 66 1
35 103 0
35 38 2
35 43 0
35 41 -6
35 77 -9
35 86 3
35 39 0
35 57 6
35 71 -4
35 95 9
35 106 8
35 58 0
35 72 1
35 53 -1
35 105 4
35 90 1
35 68 0
35 70 7
35 94 0
35 51 8
35 100 0
35 64 5
35 60 8
35 84 -1
35 67 -8
35 37 -9
35 107 5
35 44 1
35 52 -4
35 36 2
35 65 3
35 42 -4
35 108 -6
35 109 -1
35 119 -1
35 73 9
35 50 5
35 75 3
35 117 -6
35 78 5
35 48 10
35 54 -6
35 102 7
35 116 5
35 56 -4
35 97 -2
35 40 1
35 88 4
35 96 -8
35 98 -1
35 59 -3
36 44 -6
36 94 -1
36 110 -4
36 46 -5
36 103 -7
36 60 0
36 90 1
36 95 2
36 67 -1
36 70 6
36 59 5
36 49 1
36 39 5
36 120 -9
36 82 -9
36 112 -7
36 88 -7
36 91 -6
36 50 -9
36 52 -6
36 78 2
36 72 4
36 119 3
36 79 -8
36 84 -8
36 118 -2
36 71 -5
36 38 -4
36 58 -1
36 106 -6
36 93 8
36 54 -5
36 115 8
36 107 -8
36 40 -8
36 108 0
36 57 2
36 114 3
36 113 -2
36 55 6
36 109 1
36 98 3
36 96 8
36 116 -6
36 68 -3
36 63 4
36 80 2
36 102 -6
36 83 7
36 64 1
36 66 -9
36 81 -9
36 74 3
36 100 3
36 62 8
36 47 -2
36 101 1
36 45 2
36 61 3
36 48 7
36 117 5
36 41 7
36 53 -9
36 104 -5
36 89 -6
36 97 -8
36 85 -3
36 86 1
36 73 5
36 76 3
36 99 -5
36 65 1
36 43 2
36 56 10
36 111 0
36 51 3
36 105 0
37 105 7
37 96 0
37 112 9
37 80 -10
37 72 7
37 46 5
37 61 -3
37 97 8
37 118 -4
37 53 -9
37 104 9
37 107 -6
37 39 -5
37 119 0
37 49 -6
37 71 4
37 79 2
37 102 -2
37 85 -3
37 78 3
37 70 -10
37 52 -5
37 58 -5
37 103 -1
37 84 -8
37 110 -6
37 91 8
37 120 -1
37 68 6
37 109 6
37 62 5
37 41 -4
37 42 2
37 115 -6
37 101 -9
37 51 9
37 67 10
37 82 -10
37 38 0
37 66 -9
37 92 9
37 89 -2
37 40 -6
37 77 -10
37 95 8
37 108 10
37 100 -8
37 98 -3
37 106 2
37 94 -8
37 74 10
37 64 -6
37 56 -2
37 88 -2
37 65 9
37 50 -3
37 55 -2
37 86 -6
37 43 0
37 45 6
37 93 4
37 59 7
37 81 -5
37 87 9
37 111 -4
37 117 -10
37 116 -2
37 57 -6
37 48 2
37 83 8
37 63 9
37 75 7
37 60 7
37 47 -3
38 118 6
38 78 5
38 115 0
38 64 5
38 84 4
38 62 9
38 120 -3
38 107 -1
38 111 -5
38 52 3
38 45 1
38 79 -5
38 70 -9
38 81 -2
38 113 8
38 112 9
38 110 9
38 61 -9
38 90 -10
38 74 -1
38 49 8
38 47 8
38 83 2
38 75 -10
38 65 8
38 98 -2
38 58 8
38 39 1
38 85 6
38 66 -6
38 80 8
38 73 -1
38 68 -6
38 97 -7
38 43 -5
38 93 2
38 77 -3
38 96 -4
38 109 -1
38 69 -7
38 102 -8
38 67 9
38 103 -8
38 86 -9
38 114 0
38 46 -1
38 63 -10
38 100 -9
38 105 1
38 94 1
38 41 -1
38 57 10
38 51 -5
38 76 -5
38 44 5
38 53 -8
38 116 7
38 108 0
38 50 -10
38 71 3
38 95 1
38 82 7
38 101 8
38 88 6
38 54 10
38 106 -8
38 72 -5
38 89 3
38 119 1
38 91 8
38 99 -10
38 40 -1
38 60 4
38 87 -7
39 63 -1
39 83 10
39 84 2
39 94 4
39 74 5
39 92 6
39 58 9
39 57 -8
39 73 5
39 65 -9
39 60 -2
39 78 3
39 53 4
39 106 2
39 80 6
39 72 1
39 62 -10
39 70 -1
39 76 10
39 47 -10
39 112 9
39 101 0
39 59 0
39 61 10
39 85 -8
39 87 -8
39 88 7
39 105 -7
39 111 -7
39 52 -5
39 41 -8
39 109 2
39 46 0
39 89 -6
39 116 2
39 49 10
39 43 8
39 115 1
39 71 7
39 42 -3
39 113 9
39 75 -2
39 91 9
39 99 -4
39 50 -8
39 108 4
39 45 2
39 79 10
39 117 5
39 81 -2
39 110 5
39 114 8
39 69 9
39 77 -2
39 107 -1
39 118 10
39 100 0
39 55 -7
39 67 6
39 40 6
39 44 -5
39 68 -2
39 96 4
39 51 6
39 64 7
39 82 -5
39 98 -10
39 93 4
39 56 6
39 119 -2
39 104 1
39 66 -2
39 86 -10
39 90 -7
40 51 -5
40 115 -5
40 92 3
40 58 -2
40 86 5
40 111 2
40 85 -9
40 79 -9
40 63 -1
40 62 -4
40 114 6
40 72 1
40 102 2
40 54 -8
40 48 6
40 82 10
40 96 -1
40 113 6
40 105 -5
40 104 5
40 118 10
40 73 -6
40 67 3
40 75 10
40 119 0
40 47 8
40 108 -8
40 64 -4
40 77 0
40 91 -8
40 50 -9
40 106 6
40 94 7
40 69 10
40 60 0
40 78 4
40 45 -8
40 117 0
40 90 -1
40 49 3
40 89 3
40 53 -8
40 42 -4
40 83 -6
40 52 -2
40 46 5
40 76 6
40 41 -9
40 88 7
40 43 -5
40 103 2
40 116 -4
40 98 0
40 44 3
40 120 -3
40 56 10
40 80 -7
40 95 -9
40 81 9
40 55 8
40 112 10
40 68 0
40 59 8
40 109 -10
40 70 -2
40 61 7
40 110 -3
40 99 -3
40 65 6
40 87 0
41 84 6
41 117 -6
41 82 -1
41 96 -2
41 89 -8
41 85 6
41 119 -3
41 63 9
41 87 -3
41 99 -1
41 46 6
41 88 -5
41 55 -9
41 58 -6
41 59 -8
41 52 4
41 91 -4
41 101 1
41 79 -10
41 71 10
41 110 -4
41 114 -5
41 70 -1
41 57 -2
41 60 -4
41 78 -3
41 64 -1
41 105 8
41 81 5
41 112 -4
41 43 10
41 90 7
41 107 3
41 98 -9
41 56 -8
41 49 8
41 65 -3
41 100 -2
41 54 -10
41 113 0
41 120 2
41 66 -4
41 44 10
41 92 3
41 72 -2
41 62 8
41 95 8
41 116 3
41 50 -10
41 48 -8
41 83 1
41 86 -5
41 104 -9
41 118 7
41 111 8
41 68 0
41 103 -7
41 42 9
41 61 8
41 47 7
41 97 -5
41 102 6
41 115 8
41 73 9
41 93 7
41 109 -7
41 53 0
41 94 -2
41 75 -7
41 67 9
41 74 3
41 108 -5
42 62 -10
42 108 -4
42 50 -2
42 111 -8
42 51 -2
42 116 -9
42 110 3
42 115 -2
42 87 -9
42 53 3
42 81 3
42 95 -2
42 76 3
42 90 2
42 109 -9
42 43 1
42 55 5
42 60 5
42 66 8
42 99 4
42 65 -9
42 68 -6
42 89 -7
42 70 -7
42 98 3
42 83 5
42 117 4
42 59 -4
42 92 8
42 72 0
42 112 5
42 91 2
42 88 -7
42 94 -1
42 100 -2
42 54 3
42 104 3
42 119 8
42 71 -6
42 63 -4
42 75 7
42 74 2
42 67 0
42 57 -1
42 45 -9
42 47 -2
42 84 1
42 52 -8
42 49 -4
42 44 -1
42 105 10
42 101 8
42 56 4
42 106 -2
42 97 -10
42 113 1
42 86 -9
42 79 -8
42 82 10
42 77 -1
42 73 -6
42 102 -8
42 96 -2
42 48 10
42 61 -8
42 107 -2
42 64 -3
42 114 9
42 120 5
42 80 2
42 69 -2
42 58 7
42 93 8
42 85 -7
43 68 1
43 75 -4
43 49 -3
43 53 -5
43 115 -3
43 120 2
43 107 -3
43 65 -4
43 88 -7
43 100 10
43 56 7
43 54 -9
43 110 -1
43 59 -10
43 98 4
43 45 5
43 102 0
43 111 9
43 72 0
43 84 0
43 73 0
43 70 -7
43 85 2
43 79 4
43 93 -7
43 82 -6
43 71 9
43 61 -1
43 97 -8
43 116 9
43 76 6
43 95 8
43 48 5
43 62 5
43 113 4
43 80 6
43 118 -5
43 114 -5
43 101 6
43 104 6
43 52 -7
43 55 7
43 109 -2
43 86 7
43 81 9
43 50 6
43 51 -8
43 117 7
43 69 -4
43 77 10
43 78 0
43 74 -6
43 99 -10
43 47 -2
43 119 4
43 89 -6
43 46 -5
43 94 -9
43 44 5
43 58 -5
43 92 -4
43 105 9
43 90 -1
43 112 -4
43 63 -2
43 66 1
43 57 1
43 83 4
43 108 9
43 91 2
44 80 3
44 77 -10
44 94 -10
44 89 -7
44 101 -8
44 76 0
44 88 -9
44 70 -8
44 85 -3
44 75 4
44 108 5
44 60 9
44 90 7
44 68 -7
44 95 -8
44 102 6
44 120 7
44 47 2
44 72 2
44 59 -2
44 82 1
44 48 8
44 58 -8
44 104 -6
44 78 -8
44 63 0
44 56 -10
44 100 -1
44 119 0
44 46 -10
44 51 -8
44 55 0
44 52 -3
44 118 0
44 112 0
44 103 -8
44 111 5
44 64 10
44 57 9
44 73 -8
44 81 -9
44 109 -7
44 79 -7
44 113 -2
44 99 -5
44 91 0
44 84 -7
44 93 4
44 96 4
44 116 4
44 117 5
44 97 -10
44 105 -6
44 86 -4
44 54 -5
44 67 3
44 53 5
44 98 1
44 49 -5
44 106 -4
44 65 0
44 110 1
44 87 -3
44 62 -10
44 107 -6
44 50 -2
44 114 9
44 69 2
44 45 -5
44 66 -4
45 98 -8
45 80 -1
45 56 -5
45 114 -3
45 59 7
45 77 1
45 82 0
45 87 5
45 88 -3
45 67 -10
45 81 -2
45 91 2
45 111 -10
45 76 7
45 86 -8
45 46 3
45 47 8
45 58 -1
45 100 2
45 66 -3
45 97 -10
45 107 -5
45 51 -10
45 64 7
45 118 6
45 69 -2
45 62 -1
45 94 -3
45 52 2
45 50 -8
45 60 -2
45 120 0
45 93 8
45 119 -8
45 68 -6
45 104 -10
45 74 -1
45 49 -10
45 113 -9
45 103 -3
45 61 2
45 54 -6
45 78 4
45 84 -3
45 105 4
45 109 6
45 65 -9
45 108 -8
45 117 -4
45 106 -7
45 85 -4
45 53 -8
45 55 5
45 112 6
45 116 5
45 57 -1
45 71 -5
45 115 -6
45 83 9
45 72 5
45 70 4
45 95 -4
45 99 -3
45 75 9
45 110 -7
45 79 1
46 99 8
46 115 -10
46 54 3
46 50 7
46 104 0
46 68 -5
46 87 5
46 93 -7
46 97 -6
46 89 7
46 105 8
46 109 0
46 119 2
46 116 6
46 62 -4
46 112 -9
46 74 -1
46 56 -8
46 106 8
46 90 -6
46 71 -2
46 101 1
46 64 10
46 91 8
46 47 4
46 66 8
46 51 -6
46 84 6
46 79 5
46 70 -6
46 78 5
46 63 7
46 58 6
46 118 10
46 85 9
46 120 9
46 95 -3
46 48 6
46 108 4
46 82 -1
46 76 10
46 83 3
46 75 -3
46 103 -5
46 49 10
46 114 -8
46 69 1
46 94 4
46 92 -3
46 72 4
46 96 7
46 52 -2
46 107 5
46 55 0
46 73 2
46 80 10
46 67 4
46 61 5
46 98 8
46 88 -5
46 86 6
46 57 3
46 65 0
46 111 8
46 100 -5
46 102 -6
46 59 1
47 107 2
47 79 0
47 70 -5
47 80 6
47 81 -3
47 94 0
47 112 -8
47 49 0
47 65 -9
47 83 -4
47 90 6
47 102 10
47 84 -6
47 78 10
47 99 3
47 114 0
47 60 -4
47 120 10
47 119 1
47 103 1
47 117 8
47 54 -1
47 59 7
47 55 0
47 87 4
47 93 8
47 85 9
47 88 -5
47 57 4
47 72 -1
47 73 7
47 50 -10
47 66 -5
47 89 -1
47 64 -8
47 104 -4
47 48 2
47 77 9
47 62 2
47 98 -4
47 97 -1
47 53 -5
47 118 -6
47 109 -4
47 82 9
47 92 3
47 108 -6
47 63 1
47 52 4
47 58 9
47 101 6
47 67 -6
47 116 -4
47 51 -4
47 56 3
47 96 -3
47 105 5
47 113 4
47 110 -1
47 76 0
47 95 8
47 68 6
47 106 -3
48 65 -8
48 88 -4
48 109 -3
48 75 -2
48 54 -9
48 82 -8
48 84 0
48 55 -9
48 71 7
48 83 -9
48 68 -1
48 50 -1
48 79 -10
48 115 -1
48 100 -6
48 51 -5
48 69 10
48 89 -2
48 105 4
48 57 9
48 113 7
48 60 -9
48 90 4
48 110 -3
48 107 -2
48 80 4
48 49 -10
48 114 2
48 77 -7
48 117 8
48 56 -5
48 119 1
48 120 2
48 62 -10
48 104 -8
48 92 -6
48 102 10
48 67 -10
48 95 5
48 94 -5
48 76 5
48 64 0
48 85 -3
48 52 -3
48 108 10
48 81 0
48 86 -5
48 87 4
48 53 10
48 59 6
48 98 -6
48 63 7
48 58 -1
48 66 -9
48 112 -1
48 101 8
48 73 8
48 93 -5
48 91 -6
48 97 -4
48 111 3
48 99 -3
48 106 -8
48 96 1
49 89 -6
49 74 10
49 119 -6
49 96 -5
49 83 9
49 68 -1
49 67 5
49 66 -4
49 85 -3
49 84 6
49 118 2
49 100 -2
49 107 6
49 80 4
49 50 5
49 109 7
49 64 2
49 88 5
49 76 4
49 105 6
49 87 2
49 93 -7
49 69 10
49 110 -2
49 97 8
49 61 2
49 55 -5
49 65 8
49 77 3
49 116 6
49 72 1
49 70 6
49 52 -7
49 102 -10
49 60 -1
49 81 1
49 94 -2
49 62 -10
49 86 5
49 51 2
49 101 -6
49 92 -4
49 98 -10
49 57 0
49 75 -2
49 53 -8
49 117 2
49 106 -4
49 73 -5
49 120 3
49 113 -3
49 115 6
49 56 4
49 111 9
49 54 8
49 103 10
49 82 -1
49 90 -5
49 108 -10
49 58 5
49 91 6
49 104 5
49 59 5
49 112 -7
49 63 10
49 95 -2
49 79 6
50 65 9
50 59 -2
50 63 -4
50 85 4
50 62 -9
50 119 -10
50 92 -9
50 101 -9
50 91 8
50 88 6
50 82 -4
50 117 4
50 71 -3
50 115 1
50 83 10
50 64 -3
50 87 -4
50 79 4
50 56 -8
50 102 2
50 58 -6
50 112 7
50 57 -4
50 105 3
50 90 10
50 68 -2
50 94 1
50 98 -5
50 96 1
50 55 5
50 84 3
50 116 7
50 73 5
50 120 0
50 118 6
50 52 5
50 107 1
50 99 -9
50 60 -6
50 72 -3
50 100 -6
50 114 5
50 89 10
50 51 -5
50 95 -10
50 78 1
50 69 1
50 74 -8
50 76 -10
50 111 2
50 110 -8
50 106 -2
50 103 -2
50 108 -8
50 61 8
50 93 5
50 67 7
50 53 0
50 77 2
50 97 0
50 80 4
50 66 -6
50 54 -7
50 75 -1
50 70 2
51 53 -6
51 89 -10
51 70 7
51 54 1
51 72 5
51 91 2
51 99 3
51 79 8
51 56 -5
51 115 5
51 71 6
51 85 2
51 74 -4
51 58 -10
51 111 -6
51 60 4
51 76 7
51 81 -6
51 73 2
51 95 -1
51 118 10
51 64 -10
51 117 -1
51 108 -4
51 61 -6
51 109 6
51 101 1
51 90 -8
51 104 -3
51 80 3
51 97 1
51 110 -5
51 100 -5
51 96 -2
51 82 0
51 59 -10
51 57 -4
51 103 2
51 88 8
51 83 -2
51 55 3
51 66 3
51 62 -1
51 77 -5
51 107 8
51 116 1
51 106 5
51 98 4
51 67 6
51 112 -4
51 94 -1
51 93 -10
51 52 10
51 113 7
51 120 6
51 78 2
51 105 5
51 119 10
51 87 1
51 69 3
52 91 -5
52 102 1
52 101 -7
52 77 -4
52 76 0
52 105 8
52 65 -9
52 84 8
52 97 -10
52 69 -6
52 107 -8
52 110 7
52 112 7
52 63 -6
52 66 -3
52 55 -6
52 82 -4
52 116 5
52 62 9
52 93 5
52 115 -4
52 98 10
52 57 -10
52 88 -7
52 119 9
52 103 -8
52 94 3
52 87 1
52 81 -9
52 117 10
52 59 5
52 53 6
52 109 0
52 74 10
52 108 -3
52 111 -1
52 78 -3
52 85 -4
52 58 6
52 61 1
52 71 -6
52 60 9
52 120 -2
52 90 4
52 92 -1
52 100 -3
52 70 6
52 67 -6
52 114 7
52 106 1
52 99 3
52 80 7
52 83 -1
52 73 3
52 118 -2
52 54 3
52 56 -8
52 104 9
52 86 -9
53 69 -6
53 68 -2
53 91 -7
53 67 2
53 70 -1
53 98 -1
53 94 7
53 79 -4
53 80 -6
53 106 8
53 73 -8
53 56 -3
53 102 6
53 83 -8
53 104 -5
53 118 10
53 92 -10
53 86 1
53 113 -10
53 109 3
53 116 -4
53 58 1
53 77 -4
53 112 -2
53 81 9
53 66 0
53 78 2
53 111 10
53 59 0
53 76 4
53 117 7
53 84 -4
53 101 9
53 114 8
53 75 8
53 88 2
53 105 5
53 71 -1
53 107 1
53 65 9
53 103 8
53 85 -10
53 57 10
53 120 3
53 82 3
53 89 2
53 93 -1
53 61 -5
53 99 -7
53 115 0
53 64 -5
53 97 7
53 60 -8
53 62 -2
53 96 3
53 100 -5
53 72 1
53 119 1
53 63 9
53 110 10
53 55 0
54 104 2
54 105 8
54 119 8
54 84 4
54 85 -1
54 75 9
54 62 4
54 114 -6
54 103 10
54 116 -4
54 115 2
54 111 -4
54 108 -5
54 87 -9
54 99 1
54 118 -4
54 61 -5
54 113 10
54 55 -9
54 86 -4
54 89 10
54 96 1
54 71 7
54 120 2
54 83 2
54 60 10
54 106 8
54 82 9
54 68 9
54 117 -10
54 63 9
54 57 4
54 92 10
54 98 10
54 109 -9
54 73 -3
54 110 3
54 112 4
54 56 8
54 81 -5
54 70 -9
54 65 -1
54 74 8
54 94 -6
54 90 3
54 72 1
54 107 4
54 76 -8
54 88 -5
54 78 -1
54 79 -9
54 66 10
54 67 10
54 77 2
54 64 9
54 102 6
54 69 4
54 80 10
54 59 7
54 97 4
54 91 -3
55 74 10
55 100 8
55 80 -1
55 94 0
55 98 7
55 79 -2
55 77 -4
55 108 1
55 114 8
55 84 1
55 104 7
55 63 -2
55 71 -5
55 111 8
55 106 -2
55 101 -1
55 56 -1
55 75 7
55 93 -4
55 85 4
55 61 -6
55 86 9
55 62 0
55 116 -5
55 87 4
55 95 0
55 88 -5
55 67 8
55 91 -7
55 60 4
55 115 -4
55 90 3
55 68 4
55 66 6
55 119 1
55 57 4
55 109 9
55 76 1
55 107 4
55 72 -8
55 120 0
55 105 8
55 83 -4
55 112 -2
55 117 6
55 102 -8
55 89 1
55 110 8
55 103 -3
55 81 -4
55 118 7
55 64 -8
56 116 -10
56 84 6
56 78 -1
56 89 -7
56 62 -6
56 88 0
56 66 1
56 117 6
56 81 -9
56 111 4
56 92 0
56 75 9
56 73 -10
56 86 10
56 112 -1
56 69 7
56 102 5
56 83 -5
56 82 -6
56 91 0
56 80 4
56 70 -2
56 100 1
56 98 -6
56 120 -6
56 109 -2
56 59 7
56 93 -7
56 97 0
56 107 -8
56 72 8
56 63 -9
56 57 -4
56 105 -10
56 76 -7
56 60 10
56 118 1
56 61 8
56 103 -9
56 58 -1
56 99 -7
56 114 -7
56 104 -3
56 119 10
56 113 -7
56 106 -10
56 64 -7
56 74 -10
56 71 7
56 67 -8
56 101 -1
56 95 3
56 85 -10
56 96 -5
57 71 -10
57 73 -8
57 83 -2
57 60 -4
57 98 0
57 118 7
57 92 -3
57 72 6
57 107 5
57 105 0
57 87 0
57 74 6
57 103 -4
57 75 7
57 99 9
57 113 -7
57 104 2
57 101 -7
57 86 0
57 110 6
57 120 3
57 85 0
57 66 7
57 69 -6
57 116 -10
57 112 3
57 93 0
57 117 8
57 82 -6
57 109 8
57 64 -2
57 91 -7
57 96 -9
57 81 -4
57 111 1
57 58 5
57 89 5
57 68 -4
57 106 -9
57 100 -2
57 114 -3
57 59 4
57 97 6
57 77 -1
57 95 10
57 88 -4
57 90 4
57 61 -3
57 79 -4
57 62 2
57 80 -10
57 94 10
57 76 10
57 84 3
57 102 5
57 108 7
57 65 -10
57 115 -8
58 118 0
58 59 -1
58 81 -3
58 80 -3
58 82 9
58 85 4
58 115 -6
58 119 0
58 72 -2
58 75 -9
58 62 0
58 97 5
58 96 0
58 92 -7
58 107 1
58 104 0
58 116 3
58 99 0
58 111 -6
58 76 -6
58 110 -1
58 88 8
58 77 -1
58 109 -5
58 69 1
58 93 5
58 106 10
58 61 8
58 94 -5
58 103 4
58 89 4
58 67 9
58 60 0
58 73 -5
58 101 -3
58 63 -4
58 113 4
58 84 -1
58 70 5
58 78 -10
58 87 -5
58 68 -5
58 117 -2
58 71 3
58 86 8
58 114 -5
58 90 -6
58 100 -5
58 64 -1
58 65 2
58 74 9
58 95 1
58 112 9
58 108 0
59 82 3
59 102 5
59 73 -5
59 106 0
59 100 10
59 72 8
59 104 5
59 120 -10
59 90 -9
59 109 1
59 87 -5
59 80 -5
59 75 -9
59 69 8
59 64 -7
59 71 10
59 115 8
59 96 -3
59 62 5
59 114 1
59 101 -9
59 66 5
59 83 -7
59 119 7
59 85 3
59 78 2
59 65 -3
59 92 -5
59 79 6
59 86 -8
59 108 3
59 84 -4
59 111 7
59 118 10
59 107 7
59 74 -3
59 68 4
59 60 3
59 95 -8
59 70 2
59 103 5
59 63 -4
59 113 6
59 94 4
59 98 -5
59 91 5
59 77 5
59 99 5
59 88 5
59 117 -9
59 97 0
59 110 7
59 105 -6
59 89 -7
60 72 -9
60 85 -2
60 94 -6
60 83 3
60 61 1
60 86 -8
60 118 3
60 108 -9
60 71 -3
60 82 -7
60 104 10
60 119 5
60 107 -3
60 75 -10
60 66 6
60 90 -8
60 64 5
60 111 4
60 96 -4
60 79 -6
60 115 9
60 106 6
60 74 -7
60 98 -2
60 65 8
60 91 -5
60 67 -5
60 95 -2
60 100 2
60 87 -4
60 73 -8
60 110 -4
60 117 1
60 62 -8
60 97 4
60 84 3
60 69 -10
60 109 -7
60 101 -6
60 116 -7
60 78 -5
60 76 -6
60 113 -9
60 114 3
60 105 3
60 77 -2
60 99 4
60 88 8
60 92 10
60 120 -2
61 88 -3
61 109 10
61 119 6
61 96 0
61 106 -8
61 62 -3
61 80 8
61 83 5
61 81 -4
61 110 -4
61 103 -1
61 64 3
61 79 1
61 93 -9
61 65 -1
61 71 -4
61 104 9
61 69 0
61 102 -2
61 67 9
61 105 2
61 78 9
61 107 -1
61 92 10
61 97 9
61 86 -6
61 70 -9
61 90 0
61 85 -5
61 118 4
61 108 -5
61 63 -8
61 76 -3
61 84 2
61 120 8
61 87 -4
61 82 7
61 101 9
61 72 3
61 66 4
61 117 9
61 99 8
61 95 3
61 112 8
61 74 1
61 73 9
61 89 -3
61 115 -1
61 111 -2
62 93 5
62 83 5
62 85 4
62 68 -7
62 113 -4
62 88 -8
62 76 -5
62 90 -7
62 97 -8
62 120 -1
62 112 7
62 67 0
62 77 3
62 98 0
62 104 -10
62 87 5
62 99 -7
62 118 1
62 63 -3
62 79 3
62 108 -3
62 96 -4
62 84 -5
62 119 -10
62 71 -10
62 92 2
62 95 6
62 73 5
62 70 -2
62 105 -1
62 111 -10
62 102 8
62 64 -7
62 117 -2
62 66 -10
62 69 5
62 82 -10
62 114 6
62 101 -2
62 115 1
62 78 7
62 72 7
62 75 9
62 74 1
62 110 -5
62 109 -10
62 80 4
62 81 2
62 116 -2
62 94 -3
62 100 7
62 89 -6
63 70 -9
63 113 1
63 116 9
63 90 -1
63 71 9
63 102 -6
63 66 -3
63 67 10
63 104 -5
63 112 -3
63 85 10
63 99 -9
63 97 -9
63 117 2
63 103 9
63 119 0
63 80 0
63 115 6
63 108 -5
63 76 -2
63 68 -5
63 69 1
63 78 5
63 83 7
63 92 4
63 100 -2
63 87 -10
63 109 -7
63 88 8
63 114 -7
63 89 -8
63 91 3
63 75 -7
63 106 -8
63 65 -1
63 74 7
63 96 10
63 120 -2
63 101 -7
63 93 -6
63 77 -1
63 84 -4
63 79 3
63 95 -7
63 118 -5
63 86 5
63 81 -9
63 105 3
63 64 5
64 75 10
64 99 -10
64 93 10
64 97 5
64 66 3
64 113 3
64 84 8
64 68 -2
64 76 -10
64 120 -1
64 86 -1
64 100 -1
64 114 3
64 107 4
64 117 9
64 91 -1
64 116 -6
64 94 -10
64 83 6
64 108 2
64 112 -6
64 79 0
64 103 5
64 72 -2
64 65 7
64 101 2
64 96 1
64 73 5
64 81 -4
64 95 2
64 80 -7
64 74 3
64 106 -1
64 85 2
64 89 -9
64 71 6
64 98 1
64 69 -1
64 90 -9
64 115 -8
64 82 -9
64 77 -5
64 87 6
64 118 8
64 88 -10
64 105 -1
64 111 -6
64 109 1
64 67 -1
65 110 -1
65 90 -9
65 96 2
65 81 4
65 68 -3
65 112 3
65 70 6
65 119 4
65 77 4
65 101 7
65 113 0
65 67 4
65 97 -6
65 98 -8
65 73 -10
65 111 -2
65 80 2
65 100 -4
65 82 3
65 108 -7
65 85 8
65 109 -3
65 72 8
65 89 -4
65 74 7
65 79 -4
65 106 -7
65 92 -2
65 76 -4
65 104 -6
65 75 -4
65 120 -1
65 115 -2
65 78 -10
65 91 -5
65 114 -9
65 83 -4
65 95 5
65 103 6
65 86 -5
65 116 4
65 93 8
65 99 4
65 105 -2
65 107 4
65 94 1
65 84 -5
65 118 5
65 66 -7
66 98 6
66 99 -4
66 113 5
66 120 10
66 105 5
66 103 -2
66 78 -2
66 119 3
66 84 -1
66 88 5
66 91 -5
66 86 10
66 76 9
66 85 4
66 93 -3
66 102 0
66 101 9
66 117 8
66 116 -7
66 87 0
66 90 4
66 110 9
66 112 3
66 81 3
66 100 -8
66 74 5
66 72 7
66 67 -5
66 80 7
66 97 -9
66 109 -9
66 70 -1
66 114 -5
66 96 -9
66 104 -6
66 73 6
66 115 8
66 69 -10
66 108 -3
66 71 -1
66 77 2
66 79 7
66 94 -2
66 95 -2
66 68 5
66 111 5
66 106 -6
66 89 9
66 118 -2
66 92 1
66 75 9
66 107 5
66 83 2
67 94 6
67 112 0
67 102 -3
67 114 10
67 100 2
67 101 -3
67 86 -5
67 111 10
67 118 0
67 79 10
67 68 2
67 70 -2
67 109 -10
67 75 9
67 113 -3
67 88 -9
67 91 3
67 116 0
67 104 -9
67 90 -4
67 98 8
67 110 6
67 74 9
67 99 4
67 92 10
67 120 6
67 117 1
67 107 -1
67 69 -5
67 85 5
67 72 2
67 105 -1
67 96 -10
67 76 4
67 81 10
67 77 -1
67 93 -5
67 119 -9
67 71 2
67 95 3
67 78 7
67 82 -10
67 115 10
67 73 4
67 97 -4
67 103 4
67 80 7
67 83 10
67 108 -7
67 87 -1
68 83 6
68 77 -9
68 84 1
68 105 1
68 87 3
68 99 -8
68 93 1
68 104 -4
68 96 -7
68 85 -5
68 118 -5
68 89 -5
68 94 -2
68 81 10
68 116 3
68 86 2
68 100 1
68 101 -8
68 117 -6
68 90 7
68 113 9
68 72 6
68 107 -9
68 108 0
68 102 5
68 98 2
68 80 0
68 76 -6
68 114 -9
68 106 6
68 71 10
68 74 -7
68 109 9
68 95 -1
68 115 -8
68 69 -10
68 78 4
68 70 3
68 112 -1
68 103 -10
68 111 10
68 75 -10
68 119 7
68 79 3
68 91 -5
68 82 8
68 97 -1
69 78 2
69 82 4
69 80 6
69 72 -6
69 97 -6
69 99 3
69 86 -9
69 98 -10
69 70 7
69 73 6
69 85 5
69 117 -7
69 118 1
69 88 0
69 102 9
69 89 9
69 75 -6
69 71 -3
69 76 4
69 104 8
69 94 5
69 103 10
69 114 -2
69 107 5
69 110 5
69 96 -3
69 91 1
69 100 0
69 77 5
69 115 -1
69 101 -6
69 83 -1
69 112 -9
69 87 -2
69 105 7
69 106 0
69 113 -8
69 93 3
69 79 3
69 120 -2
69 81 10
69 119 9
69 74 4
69 116 0
69 90 4
69 95 -8
69 108 -5
70 84 10
70 91 7
70 75 6
70 92 4
70 95 -3
70 99 -4
70 97 -3
70 80 10
70 78 -7
70 106 4
70 101 -9
70 93 -3
70 81 9
70 88 -7
70 83 -8
70 118 -8
70 116 -6
70 85 -7
70 103 -6
70 117 8
70 114 -9
70 113 7
70 107 -4
70 109 -3
70 100 -10
70 98 -9
70 94 -7
70 102 9
70 120 1
70 86 6
70 76 -9
70 77 10
70 82 -5
70 90 -7
70 73 5
70 87 10
70 79 -2
70 108 0
70 72 10
70 71 -10
70 112 5
70 105 5
70 89 3
70 111 -4
70 110 2
71 101 4
71 79 3
71 95 4
71 89 -4
71 104 -4
71 80 3
71 100 10
71 92 -4
71 97 -6
71 118 -3
71 102 6
71 111 2
71 103 -6
71 107 9
71 113 3
71 110 -1
71 74 10
71 96 -3
71 91 -1
71 85 -1
71 88 -5
71 87 2
71 90 -4
71 73 2
71 112 1
71 86 -2
71 98 6
71 72 0
71 115 9
71 94 -2
71 76 3
71 119 -5
71 84 6
71 81 6
71 108 8
71 120 10
71 105 -2
71 83 -10
71 77 -9
71 117 8
71 109 -9
71 75 -8
71 99 7
71 82 -8
71 114 7
71 93 8
71 78 5
72 84 2
72 92 2
72 94 7
72 73 -1
72 103 4
72 120 -4
72 111 0
72 88 1
72 87 4
72 99 3
72 106 2
72 117 -5
72 108 -6
72 97 6
72 83 9
72 90 0
72 114 9
72 113 -8
72 116 8
72 98 1
72 110 -7
72 107 -10
72 101 -6
72 89 6
72 104 9
72 93 -2
72 86 -4
72 119 -4
72 115 -1
72 112 8
72 78 0
72 75 8
72 102 -5
72 79 -7
72 91 5
72 80 -9
72 109 -6
72 77 -6
72 85 4
72 105 -8
72 100 -1
72 82 -9
72 95 -8
72 96 4
72 118 -10
73 76 5
73 75 7
73 80 3
73 98 5
73 106 -6
73 113 -7
73 116 -3
73 118 9
73 91 7
73 93 7
73 103 5
73 117 -4
73 74 -5
73 110 -7
73 84 -1
73 102 7
73 77 -4
73 101 -9
73 114 -7
73 120 -3
73 83 7
73 111 6
73 89 -4
73 112 -2
73 78 -2
73 88 -3
73 95 -5
73 115 -3
73 107 -10
73 109 4
73 108 6
73 86 -10
73 97 -7
73 87 9
73 99 10
73 105 -2
73 81 2
73 119 -4
74 115 -10
74 95 -2
74 83 10
74 86 0
74 104 -5
74 88 -5
74 94 1
74 119 -9
74 105 -5
74 99 -4
74 101 0
74 85 -4
74 107 -5
74 97 8
74 92 0
74 78 0
74 80 5
74 108 9
74 106 2
74 91 9
74 90 -3
74 81 -4
74 110 -5
74 87 2
74 93 1
74 113 0
74 102 1
74 118 0
74 100 -8
74 117 9
74 77 -6
74 96 -10
74 111 10
74 120 9
74 76 -6
74 79 9
74 82 -4
74 109 -6
74 103 5
74 112 -6
74 98 -4
74 84 7
74 114 -5
75 84 7
75 110 -2
75 105 9
75 96 -10
75 91 6
75 115 -2
75 80 -3
75 114 -4
75 111 -5
75 119 -6
75 89 -1
75 92 -9
75 95 10
75 109 6
75 83 9
75 87 9
75 99 -9
75 117 1
75 85 7
75 81 -9
75 90 4
75 112 -1
75 113 6
75 106 1
75 107 -6
75 104 -6
75 86 5
75 116 1
75 79 5
75 102 2
75 88 3
75 76 -5
75 120 7
75 77 6
75 101 5
75 94 1
75 82 -9
75 97 5
75 93 -7
75 108 2
75 78 -6
75 118 5
76 93 7
76 119 -8
76 92 2
76 108 10
76 78 7
76 88 6
76 99 -9
76 103 6
76 112 6
76 97 -9
76 89 -10
76 84 -3
76 116 -9
76 107 4
76 96 3
76 111 1
76 106 1
76 77 -7
76 91 2
76 98 6
76 95 0
76 86 9
76 90 -10
76 115 -6
76 100 0
76 81 9
76 117 -6
76 102 -8
76 94 1
76 105 -8
76 79 -4
76 109 10
76 85 7
76 80 8
76 87 -2
76 114 10
76 104 7
76 101 4
76 120 -5
76 82 -10
76 118 -5
77 90 -7
77 88 -10
77 111 -10
77 116 6
77 89 -2
77 112 10
77 92 7
77 80 -6
77 119 -7
77 113 2
77 103 7
77 114 0
77 95 -9
77 86 -5
77 81 8
77 120 -5
77 109 9
77 96 -9
77 106 9
77 97 7
77 107 3
77 91 -9
77 115 5
77 110 -2
77 102 4
77 83 4
77 94 3
77 101 2
77 100 -1
77 98 7
77 105 -10
77 85 -1
77 82 -10
77 104 -5
77 117 -3
77 93 -6
77 87 -5
77 78 0
77 99 10
78 115 8
78 88 10
78 105 8
78 118 8
78 117 -3
78 104 7
78 113 8
78 87 0
78 92 -7
78 93 -1
78 99 2
78 101 -10
78 89 -1
78 114 -7
78 116 -8
78 91 3
78 102 8
78 90 -4
78 95 -6
78 86 8
78 94 -6
78 98 -5
78 82 10
78 81 9
78 84 -9
78 119 -3
78 108 -3
78 111 6
78 110 6
78 79 2
78 120 -8
78 100 -1
78 97 5
78 107 -9
78 112 -2
78 103 7
78 109 -3
78 85 -8
78 80 -10
79 108 3
79 110 -4
79 91 5
79 99 9
79 80 9
79 88 -4
79 92 7
79 118 8
79 115 -4
79 89 -8
79 90 -5
79 104 2
79 112 7
79 113 -4
79 84 6
79 82 8
79 93 1
79 119 6
79 106 -3
79 86 5
79 111 5
79 114 -5
79 103 5
79 100 9
79 120 -4
79 97 -3
79 107 10
79 83 3
79 98 9
79 105 9
79 101 2
79 95 -7
79 87 -8
79 116 -7
79 102 -2
79 117 -2
79 85 -9
79 81 -1
79 96 5
79 94 2
80 101 -3
80 115 -4
80 91 3
80 98 -7
80 105 5
80 110 4
80 95 -5
80 118 2
80 97 8
80 119 -6
80 103 3
80 99 0
80 114 1
80 106 -5
80 94 1
80 113 2
80 93 8
80 82 -5
80 100 9
80 117 2
80 96 -7
80 81 7
80 107 -3
80 111 -1
80 86 7
80 92 -7
80 83 5
80 87 3
80 112 -7
80 84 9
80 90 10
80 88 10
80 116 -3
80 109 -7
80 104 -5
80 120 5
80 85 8
80 102 8
80 108 8
81 94 -6
81 113 -2
81 118 -9
81 93 8
81 120 1
81 86 -2
81 111 10
81 83 10
81 105 0
81 114 10
81 119 -8
81 107 3
81 90 7
81 104 -4
81 103 1
81 88 -7
81 102 4
81 106 -1
81 85 -6
81 92 2
81 98 -10
81 109 -2
81 89 8
81 97 -7
81 115 -6
81 108 10
81 96 -10
81 99 8
81 87 -2
81 91 3
81 101 5
81 110 -4
81 112 3
81 100 -4
82 94 -2
82 97 6
82 95 -3
82 117 -5
82 88 -6
82 92 -1
82 103 4
82 85 8
82 112 -1
82 83 4
82 87 5
82 104 -4
82 89 -2
82 90 -10
82 113 4
82 84 6
82 110 3
82 114 -5
82 106 -5
82 86 -5
82 120 4
82 91 -1
82 102 2
82 99 -4
82 101 5
82 118 9
82 96 1
82 93 -8
82 116 8
82 109 -7
82 105 3
82 115 0
82 119 -2
82 107 8
82 108 -10
83 103 -4
83 115 -6
83 116 10
83 87 4
83 107 0
83 105 5
83 106 2
83 84 3
83 109 3
83 114 -6
83 86 8
83 85 9
83 120 6
83 99 -7
83 96 3
83 119 8
83 93 8
83 102 -8
83 110 -3
83 104 -3
83 95 3
83 101 -5
83 118 10
83 112 -2
83 113 -3
83 111 -9
83 92 7
83 97 8
83 89 7
83 117 10
83 90 1
83 94 8
83 98 -3
83 88 -3
83 100 -2
83 108 5
84 114 -10
84 120 -4
84 91 -6
84 107 6
84 87 0
84 99 -5
84 113 -1
84 112 -9
84 92 7
84 96 1
84 88 -10
84 116 9
84 97 -6
84 118 -2
84 94 2
84 106 4
84 109 -9
84 105 -1
84 119 5
84 89 7
84 104 -4
84 102 6
84 110 -2
84 103 -9
84 101 3
84 108 -9
84 111 -9
84 100 2
84 85 -4
84 90 -6
84 86 -5
84 115 -5
85 108 -10
85 92 0
85 96 3
85 109 -4
85 95 6
85 103 8
85 111 -7
85 112 9
85 99 -1
85 114 1
85 110 -4
85 115 0
85 87 9
85 91 -6
85 89 -2
85 88 -1
85 106 -8
85 93 3
85 118 2
85 119 -7
85 94 -2
85 117 7
85 104 -7
85 120 -7
85 113 -7
85 100 9
85 101 -7
85 116 3
85 98 -1
85 97 9
85 90 7
85 107 -8
86 95 -5
86 101 -7
86 91 -8
86 109 6
86 119 10
86 96 0
86 87 2
86 102 -7
86 100 9
86 89 -5
86 118 3
86 88 6
86 116 -9
86 114 4
86 93 4
86 92 10
86 107 -7
86 103 -4
86 105 5
86 94 10
86 110 9
86 120 1
86 90 -5
86 115 5
86 104 -4
86 112 8
86 99 7
86 113 1
86 117 1
86 106 -8
87 112 -8
87 99 -10
87 95 1
87 110 0
87 114 -4
87 109 1
87 98 5
87 93 5
87 106 0
87 96 6
87 107 9
87 104 8
87 120 8
87 115 2
87 111 -2
87 100 7
87 91 -7
87 97 6
87 88 8
87 92 3
87 89 10
87 105 -3
87 119 -1
87 108 5
88 99 1
88 98 8
88 116 -1
88 91 9
88 115 2
88 101 -3
88 106 -6
88 108 2
88 103 -2
88 118 1
88 90 10
88 114 -10
88 112 -6
88 89 7
88 105 -1
88 92 -3
88 93 -8
88 117 0
88 102 -9
88 104 3
88 95 4
88 94 -6
88 119 0
88 113 -6
88 97 4
88 111 0
88 120 7
88 96 -4
88 100 -6
88 107 3
89 114 -4
89 113 -8
89 115 6
89 117 0
89 102 -2
89 119 3
89 101 4
89 110 -5
89 104 -5
89 95 -3
89 120 8
89 99 4
89 98 -5
89 93 -6
89 105 7
89 96 3
89 94 -3
89 97 0
89 92 -8
89 108 -7
89 106 -8
89 91 8
89 107 1
89 116 6
89 103 6
89 109 3
89 90 -3
89 118 -5
90 103 4
90 101 3
90 104 -7
90 119 3
90 96 -10
90 110 0
90 99 0
90 93 0
90 114 10
90 97 8
90 100 6
90 94 6
90 113 0
90 107 6
90 115 4
90 98 7
90 109 3
90 106 -8
90 111 7
90 116 6
90 92 -9
90 102 9
90 91 3
90 108 -6
90 95 -3
90 118 10
90 112 -6
90 120 4
91 108 2
91 110 -10
91 114 -9
91 113 0
91 115 -7
91 109 -3
91 97 -7
91 99 6
91 107 10
91 116 -1
91 92 7
91 94 -5
91 111 -10
91 100 2
91 103 3
91 102 -1
91 95 2
91 93 6
91 101 3
91 119 3
91 96 2
91 106 -5
91 98 -3
91 120 -8
91 118 7
91 105 8
91 104 -7
91 117 -6
92 102 -6
92 111 5
92 118 5
92 109 -9
92 98 7
92 108 6
92 95 2
92 104 1
92 107 4
92 116 -5
92 100 -8
92 106 -10
92 105 9
92 99 -3
92 93 1
92 117 0
92 94 -2
92 115 -4
92 119 -1
92 103 4
92 101 9
92 114 0
93 108 -6
93 95 0
93 117 1
93 120 1
93 100 -10
93 115 10
93 111 4
93 116 7
93 98 9
93 96 1
93 104 -6
93 119 1
93 94 6
93 112 0
93 105 10
93 110 -1
93 114 -2
93 109 -7
93 102 -5
93 107 -5
93 101 -8
93 103 10
93 99 -4
93 113 -9
93 106 5
93 97 8
94 110 2
94 103 -3
94 97 -10
94 100 6
94 102 9
94 95 4
94 98 -2
94 115 9
94 107 1
94 104 7
94 101 9
94 109 -10
94 118 -10
94 117 10
94 108 -6
94 119 -6
94 106 -1
94 96 -2
94 99 -3
94 114 5
94 113 2
94 111 4
94 116 -10
94 120 7
95 113 6
95 100 -8
95 115 -8
95 109 -7
95 107 10
95 116 2
95 98 9
95 111 -4
95 99 -6
95 118 9
95 117 -5
95 96 9
95 119 6
95 101 5
95 110 -1
95 112 2
95 120 9
95 106 5
95 103 4
95 104 -4
95 114 8
95 102 10
95 105 2
96 105 9
96 116 6
96 118 -1
96 98 1
96 111 5
96 120 -7
96 107 -6
96 101 -4
96 102 -9
96 114 -3
96 108 8
96 106 9
96 97 -10
96 115 7
96 103 -5
96 110 -8
96 99 4
96 117 9
96 100 -1
96 109 -10
96 113 9
96 112 1
97 102 4
97 117 -7
97 106 -3
97 99 2
97 107 4
97 118 -1
97 114 2
97 103 9
97 110 3
97 98 4
97 100 1
97 108 -8
97 104 -5
97 112 8
97 113 -10
97 109 8
97 116 -7
97 120 7
97 101 10
97 119 -10
97 111 2
98 116 -10
98 105 -6
98 101 -1
98 120 1
98 104 -9
98 110 -8
98 118 9
98 109 6
98 117 -4
98 119 -10
98 100 8
98 113 -2
98 103 8
98 108 6
98 106 1
98 99 0
98 114 3
98 115 1
98 102 7
98 112 3
98 111 -6
99 101 4
99 116 -7
99 100 6
99 113 -5
99 120 -7
99 105 -2
99 111 -3
99 108 -7
99 112 6
99 103 6
99 110 -8
99 118 1
99 115 -1
99 106 -7
99 119 8
99 107 -7
100 111 -8
100 113 -10
100 117 -9
100 116 -6
100 106 5
100 104 -2
100 115 6
100 102 8
100 110 4
100 103 5
100 107 -7
100 119 8
100 118 6
100 101 10
100 105 8
100 120 3
100 114 -7
100 108 4
101 112 -10
101 103 0
101 111 -6
101 115 1
101 106 -2
101 118 -4
101 119 2
101 102 6
101 105 0
101 116 0
101 109 -6
101 104 -5
101 120 -3
101 110 2
102 103 -4
102 113 0
102 117 0
102 106 10
102 104 9
102 107 5
102 115 -8
102 109 1
102 110 -10
102 120 -5
102 116 7
102 105 -6
102 112 -9
102 118 4
102 108 -8
102 119 6
103 119 8
103 111 -5
103 107 -6
103 114 3
103 104 10
103 113 1
103 109 3
103 120 -4
103 105 -5
103 115 -8
103 112 -7
103 116 4
103 110 -10
103 106 9
103 108 -6
103 118 -5
104 106 -5
104 113 3
104 108 -1
104 115 10
104 117 -1
104 111 4
104 120 -9
104 109 -10
104 110 -10
104 118 8
104 119 -3
104 107 7
104 114 -4
104 105 -3
105 120 1
105 113 7
105 106 6
105 119 -9
105 112 -9
105 111 -7
105 109 0
105 114 0
105 107 -3
105 117 2
105 108 -5
105 118 6
105 110 2
105 115 8
105 116 -7
106 109 0
106 118 4
106 119 -7
106 112 -10
106 120 -3
106 115 -7
106 113 -1
106 107 -8
106 110 2
106 114 6
106 111 -8
106 108 -6
106 116 10
107 109 8
107 117 -3
107 120 -2
107 110 10
107 119 -5
107 118 7
107 113 -5
107 114 5
107 108 -2
107 111 -9
107 116 2
107 115 5
107 112 10
108 119 8
108 115 -5
108 116 2
108 109 -9
108 120 5
108 114 2
108 113 1
108 118 -8
108 117 8
108 110 -9
108 112 -5
108 111 8
109 118 3
109 120 -5
109 117 6
109 113 -9
109 112 1
109 115 8
109 119 1
109 110 -4
109 114 10
109 116 3
110 116 -5
110 115 -6
110 113 9
110 114 5
110 111 -7
111 114 0
111 120 -9
111 118 -6
111 113 -4
111 115 1
111 117 3
111 116 -3
111 119 10
112 113 8
112 120 -10
112 116 5
112 115 7
112 117 -3
112 118 0
112 114 10
113 114 -1
113 118 5
113 115 5
113 120 8
113 116 -6
113 119 -2
114 119 -1
114 115 -7
114 117 1
114 120 0
114 118 -6
114 116 -2
115 119 -2
115 120 3
115 116 0
115 117 -8
115 118 -4
116 119 2
116 117 -6
116 120 10
117 119 -9
117 120 8
117 118 7
118 119 -8
118 120 1
119 120 3


==> anc/instances/benchmark/maxCutMet/w09_140.0 <==
140 8757 
1 38 -5
1 85 -5
1 64 1
1 70 -2
1 33 0
1 79 -9
1 63 8
1 39 6
1 66 -4
1 97 2
1 127 -1
1 89 5
1 83 4
1 81 -1
1 24 -7
1 135 4
1 7 2
1 104 -2
1 12 -8
1 98 5
1 52 -2
1 21 -5
1 23 5
1 101 -7
1 53 -4
1 87 4
1 111 1
1 112 -1
1 2 -1
1 16 0
1 19 4
1 125 -6
1 103 5
1 59 9
1 106 8
1 57 3
1 133 -1
1 95 4
1 61 7
1 13 9
1 44 0
1 29 7
1 48 -7
1 118 -7
1 138 -10
1 62 8
1 4 -3
1 139 9
1 116 1
1 30 -6
1 122 1
1 5 -9
1 128 -2
1 126 7
1 31 9
1 80 -8
1 131 4
1 6 9
1 109 3
1 25 -6
1 60 4
1 120 7
1 107 9
1 42 7
1 40 -6
1 22 -9
1 78 2
1 18 -2
1 108 3
1 121 -8
1 137 -9
1 54 4
1 55 -8
1 51 4
1 113 -5
1 129 7
1 11 1
1 37 -7
1 123 7
1 35 -5
1 68 2
1 45 5
1 82 6
1 41 -2
1 26 0
1 73 -7
1 92 10
1 114 2
1 43 -2
1 119 0
1 3 -7
1 9 -2
1 99 7
1 20 -7
1 117 3
1 105 -10
1 58 -2
1 14 1
1 65 2
1 100 4
1 132 7
1 34 4
1 124 -1
1 67 -7
1 110 -6
1 10 9
1 28 4
1 76 -7
1 102 -8
1 84 8
1 47 9
1 8 3
1 94 10
1 69 7
1 86 1
1 90 -5
1 46 2
1 72 10
1 96 -10
1 56 5
1 77 -4
1 88 5
1 71 2
1 115 3
1 75 6
2 86 -5
2 8 8
2 54 6
2 137 7
2 88 10
2 96 8
2 26 5
2 40 -1
2 55 -9
2 13 -6
2 63 -7
2 106 -9
2 125 9
2 132 6
2 85 1
2 5 -5
2 76 10
2 14 9
2 120 2
2 91 8
2 82 10
2 41 7
2 59 -8
2 68 -3
2 42 9
2 24 7
2 123 -3
2 109 10
2 62 -4
2 46 -9
2 70 7
2 81 5
2 110 6
2 4 -9
2 51 1
2 128 6
2 130 10
2 69 3
2 95 -9
2 115 5
2 48 -8
2 9 -2
2 31 5
2 117 -8
2 71 6
2 52 -3
2 116 -8
2 29 9
2 58 7
2 28 -8
2 97 -5
2 92 -6
2 36 -10
2 99 -8
2 39 0
2 126 -5
2 133 4
2 19 5
2 73 0
2 119 -3
2 100 -3
2 57 6
2 114 10
2 80 -7
2 21 9
2 79 -3
2 12 -5
2 7 7
2 20 8
2 118 9
2 136 0
2 75 -9
2 129 -4
2 107 3
2 27 -9
2 16 1
2 102 2
2 83 1
2 6 -2
2 101 -10
2 84 -6
2 32 -7
2 111 -3
2 15 5
2 22 1
2 45 -9
2 37 0
2 30 -10
2 131 -2
2 66 7
2 135 7
2 49 -6
2 93 -10
2 35 3
2 44 7
2 60 10
2 127 -2
2 94 10
2 47 -7
2 122 -5
2 33 -10
2 113 -3
2 124 10
2 43 7
2 18 -4
2 78 -6
2 112 -1
2 104 6
2 23 4
2 65 -10
2 134 -9
2 61 2
2 98 7
2 56 -1
2 67 3
2 17 -10
2 64 -8
2 105 5
2 50 9
2 3 -5
2 103 -8
2 108 8
2 138 10
2 34 1
2 25 -3
2 53 8
3 128 -9
3 60 -10
3 33 9
3 30 -9
3 117 6
3 13 -3
3 28 -1
3 107 0
3 10 -4
3 65 -6
3 64 -10
3 12 -7
3 129 5
3 46 -1
3 68 4
3 80 -3
3 99 -3
3 23 4
3 53 -3
3 24 0
3 77 8
3 87 -3
3 71 4
3 84 6
3 58 4
3 57 -4
3 138 10
3 52 -9
3 114 10
3 59 3
3 75 -2
3 66 8
3 127 -6
3 109 -3
3 17 -4
3 115 9
3 43 -1
3 90 2
3 32 2
3 86 4
3 37 4
3 31 -10
3 116 5
3 44 4
3 85 -7
3 41 1
3 74 1
3 106 -7
3 110 -4
3 70 -8
3 63 -10
3 4 -8
3 18 -2
3 96 0
3 21 -9
3 20 -8
3 8 5
3 25 10
3 137 -10
3 69 3
3 73 -3
3 113 -6
3 39 1
3 78 0
3 49 -10
3 7 7
3 27 5
3 67 -9
3 54 8
3 26 4
3 134 -4
3 48 6
3 108 10
3 126 -10
3 121 8
3 16 10
3 9 -5
3 101 10
3 92 7
3 136 -3
3 97 -2
3 50 -5
3 42 4
3 89 -2
3 11 6
3 88 -8
3 34 -1
3 95 6
3 62 -3
3 105 -3
3 47 -5
3 72 7
3 29 6
3 14 9
3 36 -2
3 132 -10
3 120 0
3 56 -10
3 5 -7
3 131 8
3 6 -1
3 112 7
3 98 10
3 83 -3
3 102 9
3 82 7
3 51 -2
3 79 4
3 100 10
3 93 -4
3 55 1
3 40 1
3 15 -8
3 91 -9
3 133 4
3 135 5
3 139 7
3 104 4
3 22 -4
3 140 6
4 77 3
4 15 7
4 81 3
4 17 -2
4 71 -6
4 83 5
4 54 -6
4 40 10
4 129 -4
4 67 -4
4 70 7
4 138 7
4 7 1
4 127 -7
4 109 2
4 72 8
4 69 4
4 52 -5
4 135 -8
4 36 1
4 9 3
4 59 -3
4 122 5
4 132 0
4 75 10
4 105 8
4 80 6
4 20 -7
4 8 4
4 68 6
4 6 2
4 13 -6
4 41 -1
4 29 -5
4 23 -3
4 57 -7
4 107 0
4 82 6
4 65 8
4 74 3
4 26 4
4 32 -1
4 133 -4
4 35 -3
4 117 2
4 104 -6
4 46 -7
4 102 8
4 106 -2
4 121 -2
4 44 -9
4 137 5
4 103 -3
4 98 3
4 136 1
4 14 -4
4 73 4
4 99 9
4 134 3
4 21 -4
4 84 -1
4 45 -4
4 16 0
4 19 -2
4 120 -5
4 110 10
4 111 -2
4 61 5
4 118 -6
4 108 -10
4 86 -4
4 131 -10
4 30 -1
4 87 -9
4 89 1
4 48 -6
4 113 5
4 124 -1
4 51 -4
4 128 9
4 88 2
4 49 -5
4 28 -9
4 78 4
4 93 8
4 62 1
4 43 8
4 92 3
4 119 -8
4 94 8
4 140 3
4 66 7
4 33 10
4 125 2
4 64 2
4 55 4
4 5 7
4 22 -7
4 12 -10
4 139 1
4 27 5
4 76 -4
4 101 -4
4 31 -7
4 25 -2
4 63 3
4 96 -8
4 60 -10
4 58 9
4 47 -9
4 50 -3
4 18 7
4 24 -7
4 95 0
4 37 3
4 97 4
4 42 7
4 112 -2
4 90 -9
4 126 -10
4 116 3
5 17 -5
5 79 -3
5 11 1
5 114 8
5 64 -7
5 74 -5
5 9 0
5 47 3
5 118 -7
5 28 8
5 61 -10
5 35 1
5 16 -10
5 139 -6
5 53 -7
5 63 -7
5 131 -7
5 85 -2
5 65 -2
5 49 6
5 103 -1
5 126 -2
5 59 -8
5 15 -1
5 132 4
5 110 -10
5 51 4
5 12 -7
5 40 -5
5 6 8
5 34 -9
5 44 -1
5 82 0
5 119 -1
5 87 5
5 66 -10
5 30 -2
5 127 5
5 124 -1
5 112 -8
5 46 -10
5 80 -2
5 97 2
5 23 8
5 134 1
5 31 -3
5 73 -10
5 75 1
5 7 10
5 138 7
5 125 -4
5 55 1
5 72 -1
5 98 9
5 140 8
5 84 5
5 128 3
5 43 -2
5 36 7
5 38 10
5 33 -6
5 20 8
5 39 -3
5 109 -4
5 21 10
5 69 -7
5 120 2
5 10 8
5 70 10
5 62 -3
5 54 -8
5 106 9
5 121 -8
5 78 -3
5 48 9
5 94 -8
5 58 -4
5 111 -5
5 37 10
5 41 -10
5 19 2
5 60 -7
5 99 -7
5 137 -6
5 136 -9
5 56 3
5 13 -2
5 100 8
5 122 9
5 25 8
5 88 10
5 24 -7
5 14 -3
5 18 7
5 32 -9
5 133 -5
5 107 -2
5 89 -9
5 50 8
5 96 -3
5 129 -6
5 81 10
5 92 0
5 105 4
5 71 1
5 76 3
5 113 -8
5 42 -9
5 130 7
5 93 1
5 29 -7
5 117 3
5 95 -9
5 45 4
5 115 3
6 99 9
6 113 9
6 130 -8
6 47 0
6 51 -1
6 32 -8
6 13 4
6 63 9
6 101 2
6 28 8
6 97 -3
6 95 5
6 39 8
6 46 8
6 106 7
6 22 7
6 29 -1
6 21 -4
6 62 0
6 35 -1
6 58 0
6 52 -1
6 122 -7
6 16 -1
6 117 -2
6 126 -9
6 127 -5
6 93 9
6 45 1
6 24 -7
6 12 -10
6 26 10
6 118 0
6 55 2
6 68 8
6 138 -4
6 30 -5
6 102 2
6 66 -8
6 90 -2
6 82 8
6 137 10
6 139 2
6 108 4
6 98 -6
6 53 7
6 27 -10
6 7 8
6 120 4
6 44 2
6 67 -7
6 23 -9
6 136 3
6 104 7
6 111 5
6 17 -10
6 50 10
6 72 2
6 56 -5
6 10 10
6 76 5
6 81 -4
6 134 8
6 94 -10
6 59 -2
6 125 8
6 84 8
6 71 5
6 132 10
6 33 3
6 42 9
6 70 1
6 83 4
6 15 3
6 109 3
6 80 -7
6 115 1
6 85 10
6 74 -10
6 65 -10
6 75 10
6 91 3
6 14 -5
6 140 2
6 18 0
6 128 -2
6 135 -7
6 110 4
6 77 2
6 54 0
6 79 8
6 107 -5
6 8 9
6 88 -4
6 34 9
6 121 -10
6 116 5
6 129 8
6 61 7
6 37 -3
6 112 -10
6 48 -4
6 131 -1
6 25 0
6 87 -6
6 64 5
6 86 4
6 69 0
6 57 -5
6 60 5
6 19 7
6 96 2
6 40 -9
6 123 1
6 124 -10
6 31 -9
6 43 1
6 133 5
6 41 -4
7 34 -2
7 130 3
7 62 10
7 112 -6
7 107 -3
7 136 -4
7 50 -10
7 82 7
7 103 9
7 57 3
7 31 1
7 53 6
7 87 -7
7 85 2
7 20 -10
7 22 -6
7 12 0
7 92 1
7 127 7
7 46 10
7 58 4
7 89 6
7 11 -5
7 33 7
7 65 -10
7 106 -3
7 21 -10
7 74 1
7 42 5
7 8 -1
7 132 -10
7 118 5
7 70 8
7 88 -10
7 95 -6
7 66 -2
7 10 -2
7 119 -2
7 122 -10
7 138 7
7 94 2
7 120 -8
7 71 1
7 32 1
7 14 -7
7 80 9
7 104 1
7 126 -7
7 99 -8
7 40 2
7 43 1
7 75 3
7 109 0
7 24 -4
7 63 -9
7 76 -3
7 38 7
7 98 -9
7 64 5
7 44 -7
7 13 0
7 69 -6
7 105 0
7 84 4
7 79 2
7 83 1
7 123 5
7 17 -9
7 48 -6
7 73 7
7 124 -4
7 113 -1
7 49 10
7 86 -9
7 9 2
7 36 -1
7 102 -7
7 116 -1
7 55 -5
7 59 -9
7 97 7
7 100 -10
7 51 2
7 115 -6
7 139 7
7 45 7
7 35 -1
7 114 -5
7 25 -7
7 110 -10
7 52 -7
7 108 -6
7 96 0
7 128 -4
7 26 -10
7 93 -9
7 125 4
7 135 6
7 68 -8
7 56 -5
7 15 9
7 140 2
7 72 -8
7 131 -4
7 91 4
7 39 0
7 117 -3
7 54 -3
7 60 -2
7 134 8
7 129 0
7 19 0
7 78 2
7 16 8
7 30 -3
7 101 10
7 90 -1
7 81 -2
7 29 -5
7 137 0
7 61 -5
7 77 3
8 98 -1
8 105 -10
8 26 -10
8 107 -9
8 101 -9
8 41 9
8 63 9
8 68 -7
8 127 -2
8 137 -5
8 117 -10
8 57 -6
8 122 10
8 106 -3
8 45 2
8 71 10
8 134 7
8 99 1
8 25 8
8 27 -8
8 136 1
8 34 -8
8 126 -2
8 129 -8
8 90 5
8 64 -4
8 60 7
8 130 -3
8 67 0
8 76 -7
8 24 -7
8 74 1
8 13 -8
8 100 -1
8 69 5
8 120 -9
8 85 0
8 19 -2
8 72 -1
8 29 -6
8 12 -10
8 44 10
8 61 8
8 49 7
8 102 7
8 50 0
8 21 -3
8 17 8
8 38 7
8 95 1
8 30 8
8 51 -4
8 75 10
8 103 5
8 40 8
8 37 4
8 112 -7
8 115 2
8 32 8
8 55 -9
8 135 9
8 77 -4
8 48 -9
8 16 -7
8 42 -3
8 97 -1
8 58 -8
8 82 4
8 84 6
8 79 -8
8 139 3
8 108 2
8 83 -5
8 10 -10
8 59 3
8 81 -9
8 133 3
8 118 1
8 39 6
8 140 6
8 43 8
8 104 -1
8 88 -6
8 80 -10
8 47 -10
8 14 3
8 22 7
8 96 -4
8 114 1
8 52 6
8 18 -9
8 119 8
8 65 8
8 35 9
8 20 -7
8 113 -8
8 53 -5
8 36 7
8 9 3
8 28 1
8 93 7
8 111 9
8 132 -4
8 128 1
8 138 -2
8 92 -9
8 31 -9
8 124 7
8 87 -1
8 89 10
8 91 5
8 62 9
8 23 -10
8 116 10
8 73 -10
8 109 5
8 86 3
8 121 3
8 125 -7
9 103 -10
9 89 7
9 126 -9
9 20 -4
9 84 -2
9 69 4
9 137 -1
9 31 2
9 42 -4
9 125 -5
9 115 7
9 65 -5
9 52 -7
9 94 -4
9 98 -10
9 113 -9
9 85 -3
9 66 4
9 97 -10
9 121 -9
9 128 -4
9 95 6
9 17 3
9 133 -1
9 47 -5
9 110 6
9 74 -2
9 18 -8
9 50 -7
9 129 -6
9 38 -4
9 32 1
9 109 -4
9 104 7
9 127 -6
9 99 -10
9 90 -9
9 12 3
9 93 7
9 101 0
9 106 10
9 54 6
9 57 -3
9 70 0
9 87 -9
9 49 -3
9 53 -4
9 58 8
9 100 -4
9 22 -8
9 83 6
9 40 6
9 77 7
9 75 7
9 21 10
9 105 2
9 44 -9
9 51 -10
9 139 1
9 76 1
9 35 8
9 15 -2
9 62 2
9 61 -7
9 112 -1
9 78 -4
9 81 7
9 29 -1
9 82 0
9 30 5
9 60 1
9 43 -9
9 117 5
9 67 10
9 26 -3
9 24 10
9 102 7
9 140 0
9 130 2
9 123 9
9 79 -2
9 39 0
9 138 -5
9 45 9
9 91 -10
9 13 6
9 33 -4
9 72 -8
9 55 -8
9 116 6
9 10 3
9 48 -2
9 16 1
9 119 6
9 96 3
9 80 -3
9 122 6
9 118 1
9 114 -10
9 34 -6
9 135 -1
9 23 -7
9 37 8
9 108 -3
9 132 0
9 71 9
9 59 10
9 136 -5
9 88 -6
9 63 1
9 28 -3
9 41 -4
9 14 5
9 25 1
9 120 0
9 19 4
9 68 -8
9 11 -7
9 107 8
9 134 5
9 92 -8
10 11 7
10 55 0
10 106 8
10 112 -10
10 95 -7
10 70 -8
10 109 10
10 122 3
10 68 10
10 113 9
10 21 2
10 134 10
10 130 -2
10 75 8
10 120 -10
10 15 1
10 74 -8
10 111 9
10 51 -2
10 64 7
10 67 8
10 110 -8
10 132 10
10 58 0
10 50 -7
10 18 5
10 125 -6
10 43 9
10 38 6
10 69 7
10 13 -3
10 71 -3
10 44 -10
10 140 8
10 102 -6
10 27 3
10 53 -6
10 86 -7
10 96 -2
10 56 -9
10 22 -7
10 63 -8
10 42 5
10 82 -9
10 90 -1
10 105 -10
10 32 -5
10 126 -4
10 52 2
10 121 4
10 54 -1
10 123 8
10 119 8
10 12 3
10 114 -1
10 88 -6
10 131 -8
10 16 -1
10 115 -3
10 89 1
10 31 6
10 79 -4
10 36 -6
10 91 10
10 35 7
10 98 -5
10 100 -8
10 77 -5
10 45 6
10 85 0
10 17 3
10 136 -10
10 73 10
10 129 1
10 80 -5
10 87 -6
10 34 -8
10 124 -5
10 46 -4
10 139 2
10 61 -3
10 84 4
10 57 7
10 39 -10
10 24 -7
10 49 -2
10 103 -4
10 118 3
10 116 1
10 41 6
10 37 8
10 62 -5
10 60 -6
10 33 3
10 19 -10
10 48 -6
10 133 -9
10 78 8
10 128 4
10 138 4
10 97 -10
10 94 5
10 107 -4
10 101 4
10 92 -2
10 93 3
10 23 -8
10 29 8
10 81 4
10 137 -9
10 108 -7
10 99 0
10 20 -3
10 104 1
10 47 8
10 135 10
10 26 -9
10 59 8
11 87 -9
11 54 -9
11 125 -7
11 35 -6
11 139 5
11 20 -5
11 63 -1
11 61 -9
11 128 -3
11 58 -2
11 111 8
11 25 7
11 36 -4
11 29 2
11 72 -7
11 59 -10
11 90 8
11 44 0
11 78 -4
11 119 7
11 70 -3
11 129 5
11 71 3
11 117 5
11 41 0
11 50 8
11 73 -9
11 46 -10
11 103 1
11 113 1
11 85 -9
11 66 2
11 42 4
11 131 4
11 105 6
11 133 1
11 30 -10
11 33 3
11 28 -6
11 21 -2
11 62 5
11 12 10
11 97 -2
11 130 -10
11 65 6
11 83 1
11 91 6
11 138 4
11 108 -7
11 27 6
11 14 5
11 137 10
11 15 7
11 118 4
11 95 2
11 116 1
11 100 1
11 23 0
11 84 9
11 107 -2
11 127 10
11 77 -5
11 68 -1
11 39 -5
11 55 -5
11 40 -4
11 60 -8
11 135 1
11 126 -4
11 57 9
11 43 10
11 80 1
11 74 -2
11 16 5
11 19 -8
11 79 -9
11 106 -3
11 88 6
11 32 9
11 52 9
11 101 0
11 124 -7
11 76 -2
11 94 -1
11 104 -2
11 34 -6
11 53 3
11 93 -8
11 31 -5
11 134 4
11 132 7
11 109 6
11 13 -4
11 86 -5
11 140 -9
11 75 -1
11 22 -6
11 92 4
11 123 7
11 24 -4
11 96 0
11 17 8
11 67 7
11 56 4
11 45 0
11 121 -10
11 114 3
11 37 -6
11 49 -7
11 112 10
11 64 -9
11 110 4
11 115 -1
11 26 -8
11 47 9
11 51 10
12 37 -8
12 97 10
12 84 -1
12 16 -2
12 130 1
12 106 6
12 127 5
12 115 -5
12 14 -8
12 24 -7
12 70 -5
12 129 0
12 42 -7
12 53 9
12 123 -7
12 90 8
12 29 8
12 75 1
12 118 1
12 119 3
12 40 -5
12 79 7
12 68 2
12 128 -8
12 133 -5
12 63 0
12 66 9
12 88 10
12 136 6
12 125 -1
12 120 9
12 116 -7
12 58 7
12 73 9
12 17 -4
12 89 -10
12 21 2
12 92 -4
12 131 -10
12 56 2
12 95 -10
12 36 -2
12 23 -2
12 111 8
12 54 9
12 104 4
12 49 8
12 85 -2
12 112 -9
12 105 -7
12 52 -4
12 81 -2
12 113 7
12 32 -3
12 80 -2
12 47 -2
12 61 -8
12 108 -8
12 98 2
12 67 6
12 31 -7
12 41 6
12 64 -6
12 99 -5
12 48 4
12 13 -3
12 94 -10
12 93 -5
12 139 -3
12 65 0
12 18 0
12 15 -8
12 83 -2
12 62 3
12 96 9
12 109 -5
12 107 -4
12 35 2
12 69 2
12 43 5
12 137 10
12 87 -3
12 38 7
12 55 6
12 76 3
12 117 -9
12 140 -9
12 25 10
12 34 0
12 30 -10
12 126 2
12 60 9
12 39 2
12 44 6
12 135 0
12 121 8
12 103 -7
12 50 -10
12 20 5
12 82 -8
12 78 1
12 101 -8
12 33 1
12 45 1
12 114 3
12 28 4
12 27 -7
12 74 4
12 110 0
12 100 -3
12 59 9
12 26 -5
12 138 3
12 71 4
13 18 9
13 126 10
13 86 -6
13 60 1
13 122 -2
13 129 -4
13 75 -10
13 19 -6
13 116 2
13 79 1
13 41 9
13 39 -5
13 47 9
13 49 2
13 83 3
13 38 -1
13 105 2
13 30 -5
13 29 10
13 97 -7
13 138 2
13 115 10
13 137 2
13 140 9
13 88 10
13 42 -4
13 56 4
13 101 6
13 85 8
13 37 -2
13 132 -1
13 22 7
13 100 6
13 21 9
13 65 2
13 34 -5
13 92 -6
13 77 9
13 82 -10
13 35 0
13 36 6
13 107 -7
13 127 3
13 46 1
13 43 -7
13 14 -10
13 93 6
13 74 9
13 54 4
13 125 9
13 131 9
13 104 9
13 114 6
13 119 -4
13 72 -6
13 53 3
13 64 -7
13 84 8
13 81 4
13 108 6
13 87 -1
13 68 -7
13 23 -2
13 26 6
13 80 7
13 62 8
13 103 -2
13 96 9
13 113 4
13 28 9
13 57 1
13 94 -5
13 139 -10
13 15 2
13 63 -1
13 51 -10
13 112 2
13 73 -3
13 90 2
13 130 -2
13 44 9
13 16 -3
13 110 8
13 136 5
13 99 8
13 111 8
13 33 9
13 45 9
13 71 7
13 76 -9
13 135 8
13 40 -10
13 102 -10
13 66 7
13 123 -10
13 17 -3
13 58 -5
13 78 0
13 117 5
13 31 4
13 118 -2
13 124 -3
13 89 -1
13 109 -7
13 95 1
13 59 -6
13 133 -10
13 20 6
13 52 8
13 120 7
13 48 9
13 128 -7
13 69 -3
13 27 5
13 55 5
13 61 8
13 67 0
13 25 -10
13 91 9
13 106 8
13 70 0
13 121 -4
13 134 -1
14 72 9
14 82 -2
14 106 -6
14 131 5
14 55 3
14 28 0
14 39 5
14 27 -10
14 60 -10
14 112 -1
14 67 -2
14 99 5
14 129 -10
14 33 1
14 128 -9
14 86 -9
14 109 4
14 80 6
14 87 -2
14 15 8
14 136 10
14 73 0
14 81 -6
14 101 2
14 61 8
14 51 1
14 121 -3
14 78 3
14 91 0
14 137 -8
14 139 7
14 97 -10
14 92 2
14 134 9
14 95 -6
14 24 3
14 57 8
14 35 8
14 93 -8
14 124 -7
14 104 -7
14 62 9
14 40 -5
14 23 2
14 17 -8
14 83 4
14 56 -1
14 115 -7
14 30 3
14 66 1
14 42 -4
14 38 -5
14 43 7
14 18 7
14 68 5
14 64 1
14 119 8
14 71 6
14 37 10
14 41 3
14 48 4
14 125 -1
14 100 9
14 63 5
14 105 7
14 116 9
14 46 4
14 79 2
14 54 -3
14 85 -9
14 34 -4
14 140 7
14 90 10
14 53 2
14 45 5
14 126 5
14 20 6
14 29 2
14 88 5
14 122 -2
14 113 3
14 26 -1
14 94 6
14 16 -8
14 132 9
14 75 -2
14 84 -6
14 59 -4
14 31 5
14 108 2
14 107 -2
14 47 -2
14 111 -6
14 130 10
14 25 10
14 70 -2
14 58 3
14 98 -6
14 77 10
14 76 3
14 65 5
14 120 -4
14 117 0
14 123 2
14 19 -6
14 118 -7
14 103 3
14 138 5
14 135 4
14 133 -9
14 89 6
15 91 4
15 92 3
15 102 -1
15 122 -3
15 56 0
15 19 4
15 76 -5
15 111 -6
15 69 8
15 105 -2
15 104 -7
15 86 5
15 131 0
15 70 -9
15 101 -5
15 113 4
15 112 -9
15 139 -3
15 128 -7
15 73 3
15 21 -8
15 45 -7
15 18 4
15 98 8
15 72 -6
15 57 -5
15 62 3
15 52 -4
15 58 -6
15 126 6
15 119 4
15 114 1
15 20 10
15 89 3
15 46 5
15 103 -1
15 67 -5
15 47 3
15 110 3
15 124 10
15 96 1
15 75 -1
15 63 3
15 99 -3
15 30 3
15 82 -10
15 121 -6
15 35 -7
15 106 -9
15 53 8
15 115 3
15 136 -3
15 77 9
15 37 10
15 40 0
15 88 6
15 26 -1
15 32 -1
15 81 4
15 118 -9
15 108 -9
15 100 -3
15 125 -1
15 140 -1
15 65 -6
15 78 6
15 51 -3
15 64 -2
15 123 -8
15 29 -4
15 36 -2
15 79 1
15 116 -7
15 120 -4
15 107 -8
15 50 -2
15 25 8
15 93 -6
15 97 -2
15 60 -10
15 135 -6
15 133 -8
15 38 4
15 61 1
15 74 5
15 71 -10
15 43 8
15 95 -1
15 68 -4
15 17 -2
15 34 -10
15 83 -9
15 127 9
15 31 0
15 129 1
15 27 -4
15 84 -2
15 87 5
15 23 -6
15 24 -7
15 80 -5
15 41 4
15 94 -7
15 44 -3
15 22 -6
15 66 8
15 28 2
15 85 10
15 33 8
15 130 -5
15 42 5
15 90 -8
15 55 10
16 117 -3
16 17 -1
16 78 -4
16 44 7
16 98 -5
16 119 -1
16 25 -3
16 101 -7
16 56 -10
16 99 -7
16 124 2
16 72 6
16 35 1
16 92 -10
16 32 5
16 140 4
16 95 6
16 103 8
16 33 10
16 22 -8
16 63 -5
16 55 -9
16 40 -1
16 129 0
16 77 -3
16 131 5
16 80 8
16 52 3
16 91 -6
16 51 -10
16 108 8
16 29 9
16 87 -3
16 93 4
16 120 2
16 115 5
16 38 -10
16 88 10
16 128 5
16 90 7
16 74 -8
16 31 0
16 82 10
16 67 4
16 110 -1
16 83 -10
16 76 -5
16 106 -4
16 53 8
16 59 -3
16 136 1
16 18 -7
16 138 -8
16 84 8
16 86 -3
16 57 2
16 96 6
16 127 -2
16 132 -1
16 62 6
16 43 1
16 79 -3
16 39 6
16 49 -10
16 135 -6
16 42 4
16 105 -2
16 46 -8
16 58 7
16 45 -1
16 94 -9
16 81 4
16 66 5
16 41 5
16 71 -1
16 104 -6
16 125 5
16 109 -5
16 137 5
16 100 8
16 36 6
16 28 -10
16 20 -2
16 34 0
16 60 -10
16 123 -10
16 64 -1
16 68 -8
16 70 8
16 54 0
16 50 -1
16 102 5
16 133 -2
16 24 8
16 97 -7
16 113 2
16 26 -2
16 21 -4
16 134 4
16 114 2
16 126 -4
16 37 9
16 111 5
16 107 5
16 89 2
16 112 6
16 75 -2
17 98 -2
17 81 8
17 80 9
17 18 2
17 61 -3
17 74 9
17 75 -8
17 49 -2
17 107 -2
17 72 4
17 123 8
17 109 4
17 66 1
17 120 -6
17 79 6
17 88 -8
17 105 8
17 104 7
17 64 -3
17 41 2
17 90 -5
17 121 8
17 63 8
17 45 6
17 50 7
17 55 -8
17 43 -1
17 114 -10
17 135 -1
17 110 0
17 59 -3
17 60 0
17 89 -7
17 116 6
17 96 -5
17 54 5
17 137 6
17 32 -1
17 94 -5
17 26 3
17 102 4
17 69 -1
17 140 0
17 21 9
17 24 4
17 129 10
17 58 -4
17 128 -8
17 68 -3
17 56 5
17 73 5
17 42 8
17 62 -10
17 126 2
17 67 -8
17 47 8
17 57 4
17 112 -8
17 91 -4
17 117 -2
17 99 -6
17 65 -9
17 36 -4
17 82 -8
17 48 5
17 130 1
17 34 4
17 39 6
17 71 7
17 132 -3
17 133 0
17 103 2
17 35 10
17 138 -4
17 70 -8
17 23 10
17 33 4
17 44 -6
17 76 -4
17 53 1
17 38 -4
17 100 7
17 119 -2
17 83 10
17 95 7
17 52 -9
17 97 -6
17 101 -2
17 108 10
17 124 2
17 28 -2
17 86 9
17 22 -3
17 118 -4
17 85 -5
17 115 7
17 139 -7
17 122 1
17 113 7
17 20 -4
17 25 8
17 127 -1
17 93 -4
17 46 7
17 27 9
17 29 1
17 77 0
17 134 -4
17 51 2
17 111 9
17 30 4
17 40 -8
17 106 -10
17 78 4
18 40 -3
18 108 8
18 27 -8
18 126 10
18 101 0
18 114 10
18 128 -4
18 123 -9
18 112 -8
18 80 -2
18 59 -6
18 122 8
18 66 9
18 84 1
18 115 7
18 124 -6
18 67 -2
18 55 5
18 32 -10
18 137 -6
18 68 -4
18 50 2
18 88 -6
18 60 3
18 24 -9
18 87 -3
18 82 10
18 29 -3
18 117 5
18 44 8
18 30 -9
18 107 7
18 125 5
18 36 -4
18 118 -8
18 53 0
18 31 9
18 62 -1
18 85 8
18 131 3
18 105 -5
18 83 -9
18 63 5
18 130 -6
18 33 -1
18 116 3
18 47 -7
18 99 0
18 79 -1
18 49 -10
18 26 -10
18 77 -4
18 110 -1
18 134 -3
18 25 3
18 41 2
18 69 -6
18 119 -9
18 37 -4
18 58 6
18 42 -10
18 104 7
18 76 4
18 34 -4
18 74 -9
18 102 9
18 98 5
18 103 -8
18 138 0
18 22 -2
18 57 -2
18 61 -8
18 100 8
18 89 4
18 132 -10
18 111 0
18 121 6
18 56 4
18 78 -7
18 90 8
18 140 6
18 38 -9
18 95 4
18 51 5
18 93 10
18 21 -8
18 139 2
18 92 -4
18 19 -2
18 52 -4
18 96 -10
18 81 -1
18 64 4
18 43 -10
18 127 -9
18 70 0
18 86 -5
18 109 -2
18 39 -10
18 73 -2
18 48 -8
18 106 -2
18 20 3
18 91 3
18 133 -9
18 94 -6
18 45 -5
18 28 -6
18 35 7
18 54 10
18 129 -5
18 135 -1
18 65 -10
18 120 7
18 97 0
19 69 0
19 39 6
19 57 10
19 119 2
19 43 8
19 111 9
19 22 -3
19 129 -4
19 71 -9
19 113 1
19 123 8
19 35 10
19 58 9
19 54 -9
19 105 7
19 79 -9
19 104 -5
19 138 1
19 49 6
19 72 -1
19 98 6
19 85 -7
19 107 0
19 42 -2
19 23 3
19 66 -2
19 30 -7
19 96 4
19 102 -3
19 24 5
19 40 7
19 130 6
19 28 -10
19 121 5
19 56 6
19 125 9
19 97 3
19 62 -7
19 122 -7
19 32 -8
19 103 2
19 110 4
19 31 -7
19 134 10
19 101 0
19 117 -2
19 38 2
19 89 -9
19 55 4
19 34 7
19 53 1
19 77 5
19 90 -7
19 81 2
19 20 -4
19 131 6
19 132 6
19 95 -2
19 25 -2
19 92 2
19 73 3
19 59 -3
19 21 8
19 64 -2
19 47 1
19 135 7
19 41 0
19 48 6
19 108 4
19 118 9
19 36 4
19 76 -7
19 133 -5
19 128 -7
19 127 7
19 65 7
19 50 10
19 86 -3
19 109 -6
19 37 7
19 70 4
19 88 2
19 124 -2
19 29 6
19 126 9
19 94 4
19 87 -5
19 115 5
19 83 0
19 51 -9
19 33 4
19 46 3
19 60 1
19 68 -9
19 99 3
19 84 6
19 136 3
19 80 2
19 106 7
19 112 10
19 78 5
19 75 -10
19 74 0
19 91 -10
19 63 7
19 100 4
19 116 -4
19 140 2
19 93 9
19 82 -7
20 140 3
20 66 -2
20 54 -5
20 115 5
20 48 -3
20 104 -10
20 133 3
20 95 -6
20 33 0
20 83 9
20 110 -9
20 90 2
20 78 -7
20 82 1
20 97 6
20 123 4
20 46 4
20 53 4
20 26 -8
20 31 10
20 35 -1
20 44 2
20 103 6
20 86 -7
20 105 -7
20 118 0
20 96 -9
20 27 2
20 29 -7
20 34 8
20 128 -6
20 67 8
20 57 9
20 58 7
20 85 5
20 99 -6
20 42 1
20 111 2
20 76 -8
20 43 8
20 49 -1
20 139 3
20 63 4
20 38 -4
20 24 10
20 107 -10
20 135 10
20 81 4
20 64 10
20 119 -4
20 92 1
20 55 7
20 50 5
20 56 -9
20 122 0
20 75 0
20 136 7
20 37 6
20 72 -3
20 60 2
20 114 -6
20 52 -9
20 25 10
20 126 8
20 51 -1
20 127 -10
20 36 -10
20 93 1
20 113 -10
20 138 5
20 132 -9
20 98 9
20 32 -7
20 101 1
20 73 -7
20 129 0
20 120 10
20 112 8
20 79 6
20 131 -7
20 40 -7
20 41 -4
20 116 -4
20 100 0
20 23 5
20 80 7
20 117 4
20 47 2
20 108 -8
20 102 10
20 69 6
20 39 -6
20 21 5
20 74 -10
20 137 9
20 65 7
20 59 -3
20 94 8
20 89 -4
20 125 1
20 87 -2
20 91 4
20 45 -8
20 68 1
20 130 -3
20 22 6
20 134 -2
20 77 6
20 28 -7
20 71 -2
20 84 -6
20 70 -1
20 30 7
21 70 8
21 121 -1
21 53 -3
21 96 10
21 69 -6
21 91 10
21 42 3
21 103 -4
21 49 9
21 31 -8
21 52 1
21 40 5
21 116 -4
21 29 2
21 58 1
21 110 10
21 94 8
21 92 1
21 26 10
21 71 -10
21 79 -6
21 51 -4
21 43 -10
21 126 -6
21 35 -10
21 131 0
21 86 -10
21 41 1
21 33 -5
21 111 -4
21 134 4
21 28 0
21 93 5
21 88 2
21 61 2
21 32 0
21 81 3
21 125 -4
21 78 -10
21 132 5
21 115 -2
21 74 5
21 138 4
21 56 -2
21 90 -3
21 97 -3
21 60 -5
21 128 -6
21 34 -4
21 118 -8
21 99 7
21 120 -4
21 137 1
21 113 -4
21 133 1
21 72 2
21 119 -9
21 140 3
21 114 -7
21 23 3
21 135 -2
21 130 3
21 112 -3
21 109 -7
21 25 9
21 48 7
21 124 5
21 64 -2
21 37 6
21 22 -6
21 77 -6
21 100 4
21 47 -8
21 105 4
21 59 -3
21 62 -8
21 27 6
21 117 -3
21 129 -4
21 38 -10
21 67 0
21 106 -7
21 66 -10
21 83 -5
21 30 -10
21 127 -3
21 36 -10
21 89 -7
21 95 10
21 85 -9
21 65 -8
21 63 1
21 87 -3
21 98 -7
21 55 -4
21 122 -7
21 82 2
21 139 -3
21 84 1
21 46 8
21 75 -7
21 39 6
21 101 -10
21 136 -10
21 107 -10
21 102 8
21 123 3
21 44 -10
21 80 -2
22 92 -3
22 83 2
22 101 4
22 106 5
22 96 3
22 109 -2
22 99 -8
22 110 10
22 58 10
22 85 -1
22 56 -3
22 123 -5
22 49 -3
22 50 8
22 78 2
22 94 -4
22 54 2
22 130 -4
22 117 -2
22 45 -8
22 91 -9
22 133 6
22 32 1
22 75 8
22 86 1
22 90 9
22 61 -5
22 76 9
22 47 -2
22 132 3
22 55 10
22 44 -4
22 112 1
22 37 10
22 114 -4
22 126 -1
22 127 8
22 34 -3
22 77 5
22 63 -4
22 134 -10
22 46 4
22 29 -4
22 62 -8
22 41 -6
22 88 3
22 128 -10
22 108 0
22 89 6
22 33 -6
22 84 -5
22 24 -3
22 82 5
22 43 5
22 115 -7
22 140 -7
22 138 2
22 66 -6
22 129 4
22 38 3
22 60 -5
22 137 -6
22 28 3
22 98 10
22 125 -2
22 136 0
22 52 -4
22 23 -3
22 73 -1
22 121 -5
22 57 -7
22 100 -4
22 93 -5
22 131 7
22 65 6
22 59 1
22 122 9
22 69 -2
22 111 8
22 139 -3
22 68 -5
22 135 6
22 118 9
22 124 10
22 104 -2
22 81 6
22 31 4
22 48 8
22 102 -10
22 64 3
22 103 -8
22 107 -5
22 79 -6
22 53 -2
22 120 8
22 87 2
22 39 0
22 35 -1
22 36 3
22 113 -6
22 105 -8
22 72 -7
22 70 -8
22 67 -6
22 27 4
23 130 2
23 94 -10
23 95 -1
23 56 -5
23 93 -4
23 31 3
23 106 6
23 71 -9
23 135 6
23 48 -3
23 111 5
23 139 -5
23 116 -1
23 25 -1
23 77 -1
23 138 -6
23 102 10
23 85 0
23 53 -8
23 109 1
23 39 10
23 128 -2
23 55 4
23 123 3
23 118 6
23 137 -3
23 43 -2
23 90 0
23 38 2
23 57 -3
23 68 8
23 82 -1
23 74 -7
23 96 7
23 42 -2
23 132 -3
23 115 0
23 49 -3
23 134 3
23 108 4
23 114 5
23 24 7
23 92 3
23 66 3
23 80 -4
23 103 -9
23 52 7
23 58 2
23 72 -4
23 125 -4
23 62 10
23 129 -7
23 44 -4
23 126 -8
23 136 0
23 120 -3
23 99 8
23 35 -5
23 81 -10
23 117 -1
23 86 -4
23 97 1
23 76 -2
23 88 10
23 91 0
23 40 -1
23 124 2
23 63 6
23 110 4
23 36 1
23 37 4
23 34 8
23 121 -3
23 33 9
23 104 -5
23 122 -8
23 89 9
23 100 -6
23 45 -4
23 70 -5
23 65 -5
23 28 -4
23 127 -3
23 84 -5
23 98 5
23 60 -8
23 59 -9
23 75 -5
23 27 -10
23 101 2
23 29 0
23 69 1
23 41 4
23 26 6
23 79 8
23 50 -7
23 54 6
23 133 -2
23 87 -3
23 131 -9
23 46 -7
23 61 7
24 62 -1
24 115 6
24 135 -10
24 71 -3
24 41 -3
24 56 -1
24 116 5
24 92 8
24 77 -2
24 25 9
24 69 9
24 112 7
24 98 10
24 111 -9
24 50 6
24 67 10
24 87 9
24 118 4
24 107 -9
24 36 -3
24 99 -2
24 91 -3
24 55 9
24 93 -8
24 64 -5
24 47 1
24 131 -2
24 44 3
24 26 7
24 80 8
24 84 -2
24 85 5
24 100 10
24 60 10
24 32 -3
24 120 -4
24 106 1
24 88 2
24 129 1
24 90 8
24 57 -2
24 136 -8
24 132 5
24 65 6
24 78 -6
24 51 -10
24 95 8
24 38 -6
24 94 -2
24 61 -4
24 53 1
24 54 0
24 34 -2
24 79 9
24 121 2
24 40 -3
24 102 -10
24 138 -10
24 82 10
24 58 2
24 83 5
24 42 -7
24 139 2
24 30 -4
24 63 10
24 73 9
24 96 10
24 113 5
24 74 -3
24 117 6
24 48 9
24 39 6
24 114 6
24 81 2
24 127 8
24 110 10
24 72 4
24 109 -5
24 28 -5
24 104 -8
24 52 8
24 137 -10
24 43 -2
24 101 8
24 130 5
24 89 2
24 133 -4
24 29 -6
24 97 -9
24 103 -8
24 134 10
24 105 1
24 46 1
24 33 9
24 59 8
24 66 0
24 128 -1
24 27 -3
25 109 0
25 28 -1
25 39 6
25 83 5
25 56 7
25 136 7
25 41 1
25 45 -3
25 93 5
25 125 5
25 91 1
25 81 1
25 126 3
25 114 1
25 108 -1
25 133 -9
25 131 -8
25 115 -10
25 35 -7
25 134 3
25 77 -8
25 63 9
25 101 6
25 127 0
25 88 -4
25 138 8
25 97 -5
25 38 -7
25 85 0
25 139 4
25 59 8
25 65 -6
25 67 6
25 54 6
25 121 0
25 96 -7
25 105 7
25 27 2
25 66 2
25 42 -10
25 128 0
25 75 7
25 129 -8
25 107 10
25 103 -4
25 118 -9
25 29 -7
25 32 0
25 49 -10
25 140 10
25 73 3
25 33 1
25 53 -4
25 111 8
25 90 -5
25 62 5
25 106 -8
25 79 -1
25 117 1
25 61 7
25 82 2
25 72 -10
25 68 3
25 124 -4
25 58 5
25 110 6
25 99 -8
25 130 3
25 116 0
25 87 -4
25 26 4
25 47 -3
25 89 3
25 74 2
25 98 -4
25 37 -3
25 76 -4
25 94 2
25 95 -8
25 86 6
25 78 -3
25 60 -1
25 119 -4
25 52 -10
25 48 -5
25 112 3
25 44 7
25 120 -1
25 92 -10
25 43 6
25 55 -1
25 132 -8
25 113 -9
25 30 -5
25 57 -2
25 122 6
25 69 -2
25 71 2
25 100 -1
25 46 6
25 102 5
25 40 -6
25 50 -2
25 51 -10
25 34 10
25 80 -7
25 135 2
25 31 1
25 36 7
25 137 -6
26 71 10
26 86 5
26 31 3
26 64 4
26 65 -6
26 80 -6
26 52 1
26 102 1
26 47 10
26 106 -9
26 126 1
26 99 0
26 133 -8
26 113 -3
26 91 2
26 107 4
26 92 -4
26 87 -10
26 41 -8
26 38 2
26 37 -9
26 85 8
26 40 -7
26 111 -9
26 93 8
26 35 -2
26 84 7
26 59 8
26 132 5
26 82 0
26 42 0
26 118 -8
26 137 -1
26 49 4
26 75 -3
26 134 3
26 61 1
26 57 -7
26 81 5
26 36 -8
26 29 -7
26 72 3
26 74 2
26 55 7
26 131 -2
26 77 1
26 27 1
26 66 -7
26 54 -8
26 136 10
26 34 -2
26 43 2
26 130 3
26 121 3
26 94 -10
26 50 -10
26 90 -4
26 28 -9
26 140 0
26 95 9
26 45 1
26 97 -5
26 44 -4
26 114 -3
26 53 -10
26 51 8
26 108 -9
26 117 4
26 112 5
26 33 -2
26 69 -1
26 110 -6
26 39 9
26 105 -8
26 104 6
26 125 -10
26 116 9
26 67 -6
26 98 -6
26 122 10
26 63 1
26 103 4
26 124 -4
26 123 -4
26 48 4
26 88 -4
26 127 -5
26 68 5
26 89 -9
26 129 4
26 76 1
26 46 -1
26 138 5
26 60 -6
26 70 -5
26 100 -8
26 58 -6
26 115 -8
26 120 7
26 78 -9
26 109 10
26 30 10
26 83 8
26 79 3
26 139 9
27 82 6
27 63 9
27 102 -4
27 47 10
27 140 2
27 44 -5
27 134 3
27 49 6
27 114 6
27 104 -3
27 131 0
27 78 10
27 29 -7
27 70 9
27 89 9
27 97 4
27 79 -1
27 127 6
27 32 -3
27 90 2
27 105 1
27 71 -8
27 55 2
27 107 -9
27 36 5
27 41 4
27 135 -1
27 117 6
27 50 1
27 67 8
27 116 4
27 38 -4
27 96 7
27 92 4
27 48 -7
27 94 -2
27 130 -5
27 98 1
27 88 -8
27 109 -4
27 110 3
27 120 -10
27 72 0
27 111 9
27 118 -10
27 87 -8
27 61 -1
27 80 -9
27 136 -7
27 103 -1
27 59 2
27 57 1
27 68 6
27 99 9
27 65 2
27 34 1
27 121 -3
27 129 10
27 30 -6
27 125 5
27 35 -8
27 108 10
27 28 -5
27 69 10
27 122 10
27 54 -4
27 139 -7
27 56 -9
27 85 -10
27 52 2
27 101 -7
27 112 -7
27 62 -5
27 86 7
27 75 5
27 73 -1
27 77 -10
27 91 7
27 76 -1
27 126 -3
27 133 2
27 81 -3
27 93 6
27 31 8
27 83 -5
27 119 6
27 60 3
27 53 9
27 95 -2
27 51 -4
27 115 7
27 40 -8
27 137 9
27 37 -1
27 33 3
27 128 -2
27 45 1
27 46 1
27 39 8
27 66 -6
27 106 -6
27 113 6
28 134 3
28 119 -2
28 90 -8
28 69 -8
28 78 -10
28 88 4
28 74 7
28 94 5
28 65 -1
28 126 -7
28 109 -8
28 137 -10
28 89 3
28 35 4
28 116 4
28 135 -7
28 117 -2
28 62 1
28 75 -6
28 40 -9
28 118 -9
28 59 -9
28 68 -4
28 111 0
28 39 5
28 76 9
28 60 1
28 85 9
28 102 -3
28 120 -4
28 121 -8
28 38 8
28 54 -6
28 86 -4
28 87 10
28 46 -6
28 51 -6
28 56 -1
28 107 -4
28 95 -8
28 31 2
28 57 1
28 79 -8
28 138 -6
28 131 -8
28 80 -9
28 136 -4
28 132 6
28 32 1
28 100 -3
28 34 -2
28 36 7
28 112 -6
28 70 5
28 44 5
28 106 2
28 83 -5
28 105 -2
28 43 -2
28 47 4
28 104 6
28 133 -7
28 122 5
28 41 0
28 130 7
28 110 3
28 114 -5
28 123 9
28 29 -7
28 50 -10
28 96 0
28 125 10
28 42 -8
28 82 -8
28 48 0
28 128 5
28 97 4
28 103 -7
28 140 -8
28 61 5
28 92 6
28 64 -6
28 98 -7
28 113 -6
28 30 10
28 139 6
28 101 -10
28 81 10
28 91 -1
28 53 0
28 33 8
28 93 5
28 99 3
28 67 4
28 77 6
28 49 -1
28 37 -1
28 45 -6
28 71 4
28 115 -1
28 84 -2
28 108 -7
29 105 -2
29 53 -10
29 38 -5
29 132 -3
29 126 8
29 99 -7
29 70 -1
29 52 -3
29 65 10
29 93 -3
29 58 10
29 109 2
29 39 -3
29 129 0
29 125 3
29 44 -7
29 30 -6
29 134 -7
29 140 2
29 61 1
29 96 7
29 85 4
29 55 -7
29 43 -6
29 137 -5
29 135 -6
29 82 -7
29 35 5
29 123 -1
29 86 -4
29 107 0
29 114 6
29 115 5
29 47 1
29 87 -5
29 92 -10
29 32 7
29 34 4
29 113 1
29 67 4
29 131 -2
29 48 4
29 45 -9
29 103 5
29 117 -8
29 49 0
29 118 10
29 78 -4
29 80 5
29 37 9
29 64 10
29 57 6
29 77 -4
29 79 0
29 136 6
29 128 -1
29 40 -10
29 89 -5
29 81 10
29 133 -5
29 139 0
29 73 -4
29 33 -3
29 111 -3
29 104 2
29 121 8
29 83 -1
29 84 -5
29 50 3
29 90 4
29 122 -8
29 46 10
29 72 -8
29 76 -9
29 75 -5
29 51 6
29 56 7
29 63 -5
29 31 -8
29 119 4
29 68 10
29 97 3
29 88 8
29 66 5
29 120 10
29 138 9
29 116 2
29 95 9
29 69 -1
29 59 -8
29 41 -6
29 124 3
29 62 6
29 101 10
29 108 -7
29 106 -3
29 42 -9
29 98 3
29 102 -4
30 44 -7
30 73 10
30 54 9
30 59 -8
30 53 4
30 138 -3
30 119 1
30 84 10
30 65 5
30 40 -1
30 46 4
30 129 -6
30 79 7
30 90 -6
30 140 -5
30 95 7
30 69 -6
30 70 9
30 75 2
30 42 3
30 37 -9
30 127 3
30 56 1
30 88 -1
30 130 -9
30 49 5
30 134 4
30 111 -3
30 78 2
30 133 6
30 43 10
30 36 9
30 104 3
30 105 -3
30 99 8
30 87 -6
30 89 2
30 135 -1
30 103 2
30 94 9
30 64 6
30 112 -3
30 81 -9
30 77 -9
30 74 10
30 139 3
30 47 -8
30 55 -4
30 48 6
30 106 -9
30 102 -1
30 31 3
30 137 1
30 113 -4
30 38 -2
30 41 8
30 86 -4
30 60 9
30 108 -5
30 68 2
30 121 -2
30 82 -4
30 93 -4
30 80 9
30 57 -6
30 122 2
30 85 1
30 125 10
30 34 2
30 91 0
30 114 -8
30 45 -3
30 136 -8
30 126 -10
30 109 5
30 132 5
30 50 3
30 32 -3
30 97 9
30 131 -4
30 100 5
30 101 -8
30 120 0
30 35 -9
30 52 7
30 71 -6
30 66 2
31 112 -9
31 84 -6
31 129 8
31 110 -6
31 131 -9
31 125 -8
31 134 -6
31 69 1
31 103 -10
31 117 3
31 95 5
31 41 4
31 40 7
31 73 7
31 42 7
31 44 7
31 94 -10
31 79 -8
31 65 4
31 76 8
31 56 3
31 123 10
31 74 6
31 43 -3
31 50 2
31 132 -5
31 46 -10
31 81 -10
31 97 3
31 127 -1
31 137 0
31 100 -2
31 67 8
31 116 5
31 104 -1
31 140 -2
31 108 -7
31 35 9
31 93 -4
31 58 2
31 88 6
31 89 10
31 49 6
31 121 8
31 34 -10
31 78 -3
31 68 5
31 53 3
31 87 -9
31 91 1
31 83 6
31 86 3
31 119 -2
31 92 -3
31 61 8
31 113 -4
31 57 10
31 66 -3
31 120 -5
31 124 -5
31 90 6
31 80 -4
31 45 -6
31 105 -5
31 62 6
31 38 0
31 139 -5
31 101 4
31 128 -10
31 133 -9
31 51 -7
31 59 8
31 107 6
31 33 2
31 63 7
31 122 -1
31 77 1
31 85 8
31 48 5
31 98 8
31 36 -5
31 126 3
31 109 -9
31 115 7
31 102 -3
31 60 9
31 47 -3
31 118 6
31 72 8
31 64 -3
31 71 -1
31 37 -7
32 65 7
32 98 8
32 57 4
32 124 -5
32 50 -3
32 60 -6
32 111 -7
32 108 -4
32 49 1
32 79 9
32 39 3
32 70 -5
32 136 9
32 38 1
32 95 2
32 140 -1
32 76 -3
32 72 -10
32 77 -2
32 112 -5
32 129 2
32 78 7
32 94 7
32 43 8
32 34 -7
32 126 -7
32 107 -1
32 139 -5
32 51 -2
32 86 -9
32 114 -4
32 105 -2
32 45 0
32 44 7
32 36 -2
32 87 7
32 47 5
32 93 -5
32 130 -7
32 96 -9
32 62 -8
32 97 10
32 35 9
32 61 7
32 53 8
32 90 -1
32 134 1
32 69 -10
32 133 -7
32 42 -7
32 73 7
32 138 3
32 75 -8
32 59 -4
32 99 -2
32 54 3
32 40 4
32 80 -1
32 135 0
32 110 10
32 41 10
32 66 2
32 33 -4
32 58 2
32 46 8
32 68 8
32 63 -10
32 109 -6
32 101 2
32 113 -3
32 132 0
32 71 -4
32 118 1
32 119 5
32 55 -3
32 56 -5
32 128 10
32 127 5
32 131 -6
32 82 -10
32 89 -4
32 116 8
32 37 -6
32 91 -10
32 137 2
32 120 4
32 83 9
32 122 10
32 92 7
32 67 -7
32 121 -5
32 117 7
32 64 10
32 106 -5
32 88 10
32 102 -9
32 84 0
32 85 6
32 52 -10
32 123 -1
32 104 10
33 134 -8
33 130 6
33 94 -5
33 60 8
33 117 4
33 69 -7
33 102 -2
33 121 0
33 39 3
33 88 2
33 74 3
33 43 -10
33 122 -3
33 139 4
33 125 9
33 47 -4
33 76 -10
33 91 -8
33 104 -9
33 109 2
33 38 -1
33 100 5
33 68 -5
33 34 -6
33 40 8
33 45 2
33 65 2
33 62 10
33 46 1
33 55 -2
33 79 -3
33 112 -6
33 41 3
33 115 -4
33 90 -7
33 44 -1
33 137 -4
33 105 4
33 54 9
33 120 -5
33 132 -3
33 64 3
33 123 2
33 119 -10
33 98 4
33 75 0
33 118 -3
33 103 -5
33 80 5
33 111 7
33 78 -9
33 56 6
33 37 9
33 135 8
33 89 3
33 48 3
33 82 2
33 126 5
33 116 -5
33 72 -1
33 127 -10
33 35 -1
33 66 6
33 53 1
33 93 2
33 71 -3
33 95 -5
33 99 -7
33 73 4
33 67 -1
33 86 5
33 59 -8
33 107 -5
33 58 -3
33 84 -1
33 114 8
33 129 8
33 113 -2
33 97 7
33 57 6
33 81 1
33 61 10
33 36 3
33 52 -1
33 138 6
33 83 9
33 131 -3
33 42 3
33 49 -7
33 101 10
33 136 1
33 87 4
33 96 2
33 140 -3
33 110 -1
33 63 -9
34 97 1
34 45 6
34 115 -7
34 112 2
34 71 10
34 78 10
34 100 0
34 86 -6
34 52 -9
34 70 3
34 39 -3
34 103 -6
34 51 3
34 56 1
34 37 8
34 127 -8
34 124 -5
34 135 -4
34 133 -10
34 93 3
34 105 -8
34 47 4
34 137 9
34 58 -2
34 72 -6
34 53 9
34 140 10
34 60 -8
34 130 1
34 82 0
34 43 6
34 126 3
34 109 6
34 121 -1
34 61 9
34 123 -6
34 90 2
34 85 -7
34 48 6
34 110 0
34 106 3
34 122 -7
34 69 -8
34 59 1
34 87 -4
34 92 -5
34 54 -7
34 40 8
34 139 -4
34 42 8
34 131 9
34 35 -2
34 113 -10
34 128 -7
34 119 7
34 84 -4
34 117 -2
34 81 10
34 83 -9
34 138 4
34 50 7
34 55 4
34 89 -10
34 63 -7
34 108 -3
34 76 0
34 104 -3
34 94 -3
34 46 5
34 116 -6
34 125 2
34 75 -4
34 41 4
34 57 4
34 111 8
34 67 -4
34 96 -3
34 107 -4
34 65 -5
34 129 -3
34 99 0
34 101 -4
34 102 3
34 68 -4
34 74 -7
34 73 7
34 62 -6
34 77 -10
34 98 -4
34 66 -8
34 49 7
34 44 8
34 79 0
35 70 4
35 124 -9
35 59 5
35 81 2
35 64 10
35 57 8
35 54 5
35 102 7
35 87 10
35 114 -6
35 74 6
35 106 -4
35 78 2
35 126 -2
35 83 -10
35 119 9
35 122 1
35 110 -5
35 69 8
35 115 2
35 120 7
35 47 0
35 125 7
35 101 6
35 137 -8
35 134 1
35 109 -10
35 40 4
35 90 -7
35 86 6
35 39 2
35 67 1
35 128 -6
35 100 6
35 88 3
35 130 4
35 118 -3
35 105 -8
35 68 -8
35 65 -5
35 98 -2
35 84 -9
35 129 3
35 50 -2
35 92 -5
35 41 -4
35 95 -8
35 131 -10
35 58 -10
35 121 3
35 62 -1
35 97 -5
35 77 7
35 107 -5
35 104 -2
35 48 -1
35 135 -2
35 136 2
35 117 9
35 56 3
35 63 10
35 49 1
35 140 10
35 111 7
35 93 -7
35 94 5
35 71 2
35 43 -8
35 44 -10
35 89 3
35 55 5
35 123 -5
35 73 8
35 116 1
35 96 6
35 99 10
35 60 -8
35 46 3
35 85 -6
35 36 -3
35 91 4
35 138 -7
35 127 4
35 76 -1
35 61 9
35 37 -6
35 45 8
35 42 -5
35 112 -7
35 108 -9
35 53 5
35 51 2
36 102 -2
36 63 -2
36 100 -4
36 64 -4
36 111 -2
36 106 -3
36 70 7
36 122 10
36 139 -2
36 72 -6
36 79 2
36 94 8
36 110 8
36 84 8
36 92 -1
36 65 2
36 86 -6
36 89 1
36 93 -8
36 83 -7
36 78 1
36 42 2
36 73 -10
36 37 -4
36 74 5
36 129 1
36 53 10
36 77 2
36 119 2
36 45 0
36 104 0
36 43 -9
36 128 -4
36 136 -7
36 112 -6
36 39 -6
36 38 6
36 113 -9
36 97 9
36 48 -3
36 125 -7
36 123 8
36 101 -1
36 95 -3
36 138 -7
36 58 -1
36 75 3
36 108 6
36 80 9
36 90 1
36 130 8
36 134 2
36 126 -7
36 120 -6
36 124 3
36 68 10
36 54 -1
36 66 2
36 105 -7
36 50 6
36 121 6
36 55 7
36 44 -9
36 115 6
36 135 2
36 69 -3
36 51 -10
36 88 -1
36 127 -8
36 87 1
36 62 7
36 71 0
36 132 7
36 67 0
36 96 0
36 140 1
36 81 0
36 47 10
36 82 5
36 61 -1
36 109 -8
36 133 -5
36 103 1
36 76 9
36 49 -2
36 85 -7
36 40 9
36 114 -2
36 118 3
36 60 5
36 52 -10
36 59 0
36 117 5
36 98 9
36 56 6
37 133 5
37 81 5
37 110 3
37 121 4
37 138 -10
37 102 -8
37 42 -7
37 82 2
37 94 -2
37 79 1
37 50 7
37 93 -7
37 116 4
37 120 -6
37 107 -1
37 38 -5
37 140 9
37 72 3
37 59 2
37 130 -6
37 136 -2
37 99 -3
37 134 -10
37 119 2
37 40 -1
37 97 -5
37 125 7
37 135 4
37 126 -7
37 55 9
37 46 -5
37 90 2
37 64 5
37 96 6
37 103 -10
37 56 10
37 44 9
37 71 1
37 139 3
37 105 8
37 122 -9
37 58 9
37 127 9
37 43 5
37 83 -7
37 77 1
37 112 -10
37 69 2
37 45 -5
37 87 4
37 101 5
37 70 0
37 91 3
37 115 5
37 74 2
37 52 9
37 47 -6
37 67 7
37 98 0
37 85 4
37 61 2
37 62 -1
37 53 -6
37 41 2
37 60 -9
37 113 -1
37 73 3
37 92 -4
37 128 -3
37 63 5
37 54 9
37 114 9
37 124 -2
37 84 -9
37 48 -4
37 137 -10
37 68 -6
37 132 -6
37 89 -4
37 51 9
37 66 1
37 76 9
37 129 -4
37 78 -1
37 123 -2
37 49 0
37 111 -1
37 65 -2
37 131 -7
37 117 -1
37 57 -8
37 100 -7
37 75 -1
37 108 -10
37 106 -10
38 96 6
38 135 0
38 64 -5
38 100 -5
38 80 -3
38 41 -3
38 73 10
38 78 5
38 70 4
38 49 1
38 63 -7
38 53 3
38 116 8
38 119 1
38 50 8
38 66 -5
38 74 -3
38 122 5
38 85 4
38 125 8
38 123 6
38 114 -6
38 108 3
38 42 10
38 47 -4
38 86 -1
38 131 6
38 140 0
38 99 7
38 56 -6
38 39 -9
38 134 8
38 79 2
38 97 -5
38 138 4
38 46 10
38 129 6
38 132 -6
38 128 7
38 55 4
38 67 10
38 120 -6
38 88 7
38 90 9
38 106 -8
38 87 5
38 44 -6
38 60 2
38 77 2
38 94 10
38 136 -2
38 112 6
38 130 5
38 121 7
38 68 -1
38 83 3
38 103 0
38 93 2
38 109 -10
38 52 10
38 124 -7
38 133 9
38 115 3
38 65 2
38 45 -1
38 102 5
38 40 9
38 91 -1
38 76 -4
38 101 6
38 98 -5
38 82 9
38 61 2
38 72 0
38 69 7
38 62 0
38 59 7
38 51 -4
38 54 2
38 43 -5
38 117 -8
38 58 4
38 137 -3
38 105 0
38 126 -4
38 107 -7
38 118 -8
38 71 -8
38 127 -8
38 57 -1
38 48 5
38 110 -1
38 139 -5
38 89 -8
38 111 -10
39 101 1
39 96 -7
39 98 -4
39 40 -9
39 135 -5
39 118 -1
39 136 -2
39 137 6
39 75 -1
39 128 10
39 122 -6
39 102 -2
39 88 3
39 100 5
39 47 -3
39 116 -9
39 77 -3
39 52 -6
39 111 -3
39 82 -8
39 48 4
39 81 -8
39 109 -7
39 138 10
39 134 -10
39 97 -6
39 79 -7
39 49 -7
39 46 10
39 57 -4
39 91 7
39 73 7
39 86 -5
39 103 -8
39 58 -6
39 112 -2
39 89 -6
39 115 -8
39 95 -8
39 83 4
39 93 -7
39 59 -2
39 50 4
39 61 8
39 76 0
39 56 7
39 126 2
39 130 5
39 67 1
39 53 1
39 90 8
39 62 -2
39 68 -1
39 139 2
39 105 -1
39 84 -8
39 117 -1
39 133 -2
39 60 3
39 119 5
39 99 4
39 65 -7
39 69 -9
39 129 3
39 124 -6
39 104 0
39 51 -3
39 131 8
39 125 -10
39 113 -10
39 63 7
39 54 -5
39 71 -10
39 92 -7
39 140 8
39 55 9
39 120 3
39 44 3
39 66 2
39 108 4
39 110 -10
39 114 0
39 72 1
39 85 3
39 42 8
39 45 -3
39 121 5
39 106 9
39 41 8
39 74 5
40 119 -7
40 50 6
40 56 7
40 139 -3
40 124 -5
40 65 -6
40 54 -6
40 131 -4
40 72 -3
40 78 8
40 127 0
40 102 3
40 111 -2
40 125 -3
40 84 -6
40 73 6
40 97 5
40 92 -3
40 62 1
40 69 2
40 135 -6
40 66 -3
40 59 -5
40 95 2
40 80 9
40 75 7
40 81 9
40 110 10
40 88 -9
40 129 -8
40 99 7
40 115 9
40 126 8
40 61 -3
40 104 5
40 116 -8
40 112 -7
40 74 -4
40 130 -8
40 137 0
40 83 10
40 82 -5
40 96 7
40 60 -3
40 45 -3
40 58 8
40 42 4
40 106 5
40 46 9
40 109 10
40 103 -3
40 52 -6
40 57 2
40 120 -8
40 68 4
40 55 1
40 85 -8
40 70 4
40 128 -2
40 117 5
40 53 -8
40 134 7
40 76 -9
40 132 0
40 79 10
40 140 0
40 98 7
40 77 -5
40 100 -3
40 48 -7
40 86 9
40 64 9
40 94 5
40 87 -10
40 118 -8
40 44 3
40 89 -1
40 67 8
40 47 -9
40 43 2
40 114 -7
40 138 -3
40 121 -9
40 63 -9
40 51 -6
40 49 2
40 113 -4
40 91 2
40 90 0
40 123 -4
40 93 -1
41 106 -7
41 108 -4
41 93 10
41 138 8
41 99 -3
41 48 -2
41 51 -8
41 129 -5
41 125 -6
41 85 7
41 74 -3
41 117 6
41 45 -3
41 130 6
41 112 2
41 78 9
41 63 -10
41 100 9
41 103 -3
41 89 3
41 88 -2
41 87 8
41 92 -1
41 94 4
41 114 -10
41 61 -10
41 58 -5
41 67 5
41 62 5
41 50 8
41 68 7
41 53 -6
41 118 -7
41 127 -9
41 54 -1
41 44 10
41 60 2
41 47 -6
41 82 6
41 90 -4
41 113 2
41 116 -6
41 49 -1
41 43 1
41 120 2
41 115 -4
41 80 -5
41 105 7
41 66 -5
41 135 -10
41 119 -5
41 109 -3
41 140 10
41 75 9
41 126 7
41 81 -3
41 46 10
41 136 -10
41 55 5
41 83 -8
41 97 9
41 134 5
41 110 -6
41 139 -1
41 57 5
41 137 6
41 73 -7
41 84 -7
41 101 2
41 102 -7
41 131 7
41 42 -3
41 95 -9
41 96 4
41 128 -7
41 123 -5
41 124 3
41 79 0
41 59 3
41 77 7
41 71 -1
41 64 -9
41 69 -5
41 86 -5
41 111 2
41 133 -2
42 106 -9
42 70 8
42 89 -6
42 96 4
42 61 5
42 75 -6
42 74 -6
42 51 1
42 84 -8
42 139 6
42 76 10
42 101 6
42 56 6
42 71 2
42 91 2
42 113 -8
42 52 1
42 78 0
42 120 -9
42 128 3
42 119 2
42 108 3
42 65 4
42 129 -10
42 50 6
42 99 -1
42 95 -6
42 109 7
42 77 7
42 59 -5
42 64 -5
42 47 0
42 58 1
42 124 1
42 134 7
42 110 1
42 67 8
42 60 -8
42 131 5
42 63 -7
42 46 -4
42 102 8
42 100 -9
42 135 3
42 72 6
42 62 -3
42 130 -5
42 140 9
42 127 4
42 87 1
42 53 9
42 123 9
42 97 -2
42 126 4
42 45 2
42 94 7
42 121 -10
42 66 -4
42 98 10
42 80 3
42 92 -2
42 48 0
42 69 -1
42 81 6
42 57 -9
42 115 -4
42 55 3
42 103 -9
42 136 7
42 93 7
42 114 -4
42 88 8
42 111 -8
42 122 -8
42 125 6
42 73 -2
42 85 8
42 105 1
42 112 5
42 107 0
42 132 10
42 79 9
42 118 0
42 138 -9
42 116 -5
42 68 4
42 137 -1
42 83 10
43 60 -1
43 126 4
43 49 5
43 132 5
43 50 6
43 128 6
43 74 9
43 100 6
43 138 -2
43 102 10
43 82 10
43 120 -4
43 116 8
43 65 -7
43 113 -2
43 81 -4
43 87 2
43 76 -4
43 93 -1
43 68 6
43 107 -8
43 104 2
43 135 -7
43 59 2
43 124 -8
43 117 -5
43 109 9
43 96 -7
43 95 -3
43 89 -9
43 134 -3
43 61 3
43 137 0
43 131 -8
43 108 -5
43 64 7
43 122 6
43 47 6
43 77 -4
43 140 5
43 112 3
43 110 8
43 88 9
43 58 9
43 114 4
43 119 -8
43 105 -2
43 70 0
43 71 -4
43 83 1
43 106 -7
43 136 6
43 72 5
43 63 6
43 48 -3
43 45 -5
43 62 9
43 101 6
43 44 7
43 55 -8
43 69 -7
43 97 3
43 115 4
43 103 0
43 127 2
43 129 9
43 99 0
43 133 -9
43 90 10
43 56 3
43 80 -6
43 98 0
43 52 3
43 91 -9
43 54 9
43 79 2
43 86 10
43 111 4
43 92 5
43 118 -4
43 78 6
43 46 10
43 139 9
43 75 6
44 101 3
44 66 -2
44 83 -6
44 123 9
44 109 0
44 106 2
44 112 8
44 45 0
44 103 -4
44 125 4
44 86 -5
44 56 8
44 63 -4
44 99 -5
44 77 3
44 50 -2
44 85 6
44 91 9
44 88 1
44 60 3
44 116 -2
44 67 -7
44 74 8
44 93 8
44 58 2
44 100 -8
44 79 -5
44 136 4
44 81 -9
44 71 4
44 108 -9
44 54 -4
44 104 0
44 110 3
44 72 0
44 48 8
44 80 4
44 98 6
44 59 -2
44 135 -4
44 140 -1
44 64 0
44 68 10
44 78 6
44 137 -7
44 92 -8
44 95 -10
44 107 8
44 129 -4
44 96 -5
44 51 -10
44 53 -3
44 115 7
44 122 -5
44 97 -7
44 124 10
44 139 -7
44 113 -9
44 76 -10
44 87 5
44 138 -4
44 133 -8
44 128 2
44 120 8
44 90 6
44 47 -6
44 118 4
44 121 -6
44 119 -5
44 94 5
44 73 -2
44 84 -10
44 82 4
44 69 -1
44 75 -9
44 117 0
44 52 4
44 134 -3
44 131 6
44 65 -6
44 132 -2
44 114 8
44 49 5
44 55 -2
44 70 -2
44 127 6
44 105 9
44 61 1
45 130 9
45 63 -9
45 124 -6
45 52 -8
45 61 -10
45 105 9
45 86 -10
45 119 6
45 78 -3
45 70 -6
45 125 2
45 131 9
45 82 0
45 60 3
45 91 -8
45 84 0
45 118 5
45 126 0
45 55 10
45 90 6
45 121 -2
45 64 -4
45 111 -2
45 48 -9
45 77 7
45 112 -1
45 59 6
45 115 -9
45 99 8
45 108 10
45 81 -8
45 66 -10
45 87 10
45 76 10
45 50 -2
45 134 -3
45 116 -2
45 135 -5
45 117 -8
45 109 3
45 127 9
45 46 4
45 140 7
45 107 9
45 96 -6
45 83 4
45 106 -2
45 58 -10
45 104 -1
45 114 -5
45 88 -4
45 95 -3
45 98 -3
45 65 3
45 51 6
45 123 8
45 72 -3
45 71 7
45 100 9
45 102 -10
45 69 -1
45 101 -5
45 93 -10
45 49 -7
45 128 1
45 67 0
45 110 6
45 62 6
45 79 -5
45 97 -6
45 85 7
45 74 -2
45 122 -1
45 136 2
45 53 -8
45 80 -7
45 120 1
45 75 -4
45 57 6
45 113 -9
45 132 7
45 92 -2
45 129 4
45 47 -2
45 73 -3
45 94 -8
45 68 4
45 139 -2
46 54 -3
46 55 1
46 134 -6
46 74 9
46 128 -8
46 53 -10
46 66 -1
46 62 -1
46 111 2
46 131 0
46 73 1
46 68 -8
46 63 2
46 56 -8
46 132 3
46 137 4
46 65 0
46 140 -6
46 136 -2
46 112 0
46 52 5
46 100 -10
46 76 -3
46 123 4
46 80 5
46 135 10
46 69 -5
46 84 2
46 104 -5
46 59 -8
46 81 -6
46 93 2
46 67 -8
46 107 -1
46 113 0
46 71 -8
46 88 -6
46 78 -4
46 79 0
46 103 8
46 89 6
46 90 -6
46 75 10
46 130 10
46 99 -10
46 98 6
46 133 3
46 106 4
46 47 -6
46 138 -5
46 122 -2
46 91 1
46 94 -3
46 115 0
46 127 9
46 116 5
46 77 -5
46 85 -3
46 126 4
46 129 10
46 83 2
46 120 3
46 139 -6
46 105 -10
46 51 -7
46 109 10
46 70 -8
46 121 -2
46 125 -5
46 102 0
46 82 -2
46 61 -6
46 50 1
46 60 1
46 95 -8
46 108 7
46 57 8
46 49 -4
46 117 0
46 97 5
46 119 -4
46 118 8
46 48 -3
46 96 -7
46 72 -1
47 61 9
47 81 -5
47 57 4
47 51 -3
47 71 4
47 129 -10
47 138 -6
47 52 10
47 131 -7
47 94 -4
47 90 -2
47 114 6
47 102 10
47 68 -2
47 98 -10
47 55 -5
47 48 -9
47 103 -6
47 58 -10
47 119 0
47 110 -4
47 65 0
47 83 -5
47 115 6
47 80 -1
47 104 2
47 117 -6
47 134 8
47 87 8
47 72 -7
47 130 1
47 91 3
47 69 2
47 79 0
47 50 -7
47 96 10
47 139 -9
47 101 4
47 93 9
47 70 1
47 100 -8
47 76 10
47 95 5
47 105 6
47 56 -6
47 75 -9
47 53 -8
47 126 5
47 63 0
47 112 -7
47 97 -7
47 74 2
47 107 7
47 108 9
47 82 -9
47 116 -8
47 124 3
47 77 1
47 137 -10
47 125 -8
47 122 -7
47 109 5
47 60 -3
47 128 -9
47 121 -2
47 84 -5
47 73 9
47 78 8
47 86 -10
47 59 6
47 135 6
47 132 4
47 62 -8
47 92 2
47 133 1
47 89 -1
47 118 -4
47 67 -2
47 49 5
47 123 -8
48 102 -2
48 58 1
48 82 0
48 53 3
48 79 2
48 100 -5
48 123 -9
48 120 1
48 114 -5
48 88 -10
48 66 7
48 87 -7
48 65 0
48 75 -6
48 49 -9
48 113 -6
48 92 8
48 122 6
48 116 -9
48 136 8
48 71 -4
48 72 8
48 63 -7
48 127 -3
48 133 -4
48 94 4
48 96 -2
48 140 -3
48 81 4
48 104 -4
48 134 4
48 84 -9
48 130 -3
48 85 -5
48 51 -5
48 101 -10
48 55 -4
48 56 7
48 61 0
48 59 9
48 83 -8
48 76 10
48 97 7
48 99 -3
48 80 8
48 52 -3
48 111 4
48 128 -7
48 93 10
48 117 -5
48 118 3
48 119 6
48 121 7
48 54 -9
48 74 -7
48 73 -4
48 90 0
48 91 3
48 129 2
48 115 -4
48 107 4
48 77 0
48 108 8
48 57 -1
48 106 -5
48 95 -6
48 139 5
48 62 -1
48 50 -1
48 67 -6
48 137 1
48 110 4
48 70 1
48 138 -2
48 135 9
48 69 3
48 112 4
48 86 4
48 109 -9
48 132 -8
48 126 -7
49 135 10
49 64 -9
49 140 -4
49 126 4
49 57 2
49 120 6
49 114 7
49 131 8
49 134 3
49 95 1
49 98 -7
49 51 8
49 108 10
49 84 6
49 73 -6
49 116 -5
49 124 4
49 115 10
49 82 4
49 139 -4
49 106 0
49 66 -4
49 118 -6
49 85 7
49 105 -3
49 83 0
49 121 -3
49 59 -3
49 113 5
49 94 10
49 117 2
49 55 -4
49 54 -4
49 119 5
49 79 -7
49 69 -9
49 56 -4
49 86 -8
49 75 -10
49 125 -7
49 128 0
49 107 10
49 109 -9
49 81 -10
49 68 -6
49 67 5
49 77 0
49 110 -1
49 87 -4
49 111 -4
49 137 0
49 99 7
49 62 -1
49 60 -1
49 136 -10
49 70 -3
49 101 -2
49 112 2
49 52 3
49 58 1
49 72 2
49 76 -1
49 61 -5
49 71 -9
49 88 -5
49 89 0
49 96 -2
49 50 -6
49 78 -1
49 122 -9
49 127 -7
49 104 10
49 93 3
49 123 -3
49 102 -6
49 130 10
49 53 5
49 91 6
49 97 8
50 74 7
50 95 0
50 70 -9
50 129 -2
50 127 -4
50 76 9
50 89 0
50 62 -4
50 128 -2
50 77 2
50 92 8
50 105 -5
50 53 4
50 96 -5
50 101 10
50 51 -4
50 61 10
50 79 3
50 80 7
50 119 -8
50 63 8
50 123 2
50 135 0
50 137 10
50 120 3
50 94 -10
50 109 -2
50 73 -9
50 69 -1
50 112 -9
50 125 -6
50 58 -10
50 103 9
50 113 -5
50 102 -4
50 114 7
50 65 3
50 86 8
50 55 -9
50 99 8
50 115 1
50 140 -1
50 118 -3
50 90 9
50 88 -1
50 87 -7
50 126 -10
50 82 0
50 84 6
50 75 -4
50 106 -6
50 71 8
50 107 -10
50 108 -2
50 124 1
50 136 -3
50 110 -9
50 52 8
50 67 -3
50 78 -4
50 100 6
50 57 -7
50 104 -10
50 83 8
50 72 -2
50 59 10
50 133 5
50 122 10
50 93 6
50 139 -4
50 56 7
50 138 -10
50 64 -9
50 60 5
50 98 10
50 81 4
50 132 -2
50 117 6
50 130 -1
50 91 0
50 116 1
50 131 -4
50 85 -9
50 134 -10
51 103 -5
51 133 -3
51 91 -4
51 111 1
51 95 -6
51 136 -10
51 94 3
51 98 7
51 89 0
51 56 6
51 67 2
51 116 -9
51 79 2
51 106 -8
51 135 -5
51 54 -6
51 102 -6
51 96 5
51 77 1
51 84 -5
51 69 2
51 92 -8
51 119 -10
51 62 1
51 113 9
51 126 5
51 81 -9
51 129 -4
51 59 9
51 109 5
51 58 1
51 97 6
51 74 -3
51 122 -9
51 123 -2
51 110 -9
51 78 -2
51 99 0
51 57 7
51 61 1
51 86 1
51 132 -8
51 121 -3
51 138 -3
51 117 -3
51 90 2
51 104 -5
51 100 0
51 88 8
51 115 9
51 124 -4
51 76 6
51 107 -9
51 140 5
51 125 8
51 114 -10
51 52 9
51 60 -9
51 134 2
51 118 -1
51 93 4
51 130 -3
51 72 -7
51 127 -3
51 131 8
51 83 5
51 64 6
51 101 5
51 75 -2
51 108 -2
51 71 -1
51 70 -10
51 80 -10
51 139 3
51 73 -6
51 68 8
51 53 -5
51 55 -3
52 125 -7
52 88 -5
52 108 -6
52 66 3
52 115 -7
52 111 1
52 55 -6
52 59 -3
52 54 -7
52 67 -7
52 76 -7
52 121 -6
52 112 -1
52 87 -1
52 118 2
52 90 1
52 62 1
52 81 5
52 83 6
52 101 3
52 132 -10
52 71 -1
52 79 -8
52 105 -3
52 91 9
52 53 8
52 57 1
52 130 1
52 116 -5
52 61 -2
52 85 3
52 72 -6
52 131 3
52 99 -4
52 114 -10
52 139 -4
52 68 3
52 100 10
52 107 9
52 56 -2
52 133 -10
52 60 7
52 113 -1
52 134 5
52 128 -1
52 129 -10
52 137 2
52 136 -10
52 106 2
52 74 -10
52 126 -2
52 78 8
52 82 1
52 77 6
52 84 -6
52 135 6
52 94 0
52 63 -1
52 93 -9
52 127 -10
52 58 9
52 138 -1
52 124 9
52 103 -7
52 102 -9
52 65 8
52 104 -9
52 75 -1
52 120 2
52 119 -10
52 64 -6
52 97 4
52 140 -9
52 73 1
52 122 -3
52 109 -10
52 70 -10
52 110 10
52 89 6
52 95 -7
52 123 5
52 98 6
52 80 2
52 96 -7
52 92 5
53 79 6
53 92 -1
53 138 -8
53 68 -6
53 96 -2
53 135 -5
53 113 -8
53 103 8
53 69 4
53 74 -3
53 67 10
53 136 4
53 137 -5
53 80 -2
53 125 -8
53 94 -1
53 57 -7
53 88 2
53 85 8
53 81 -5
53 102 6
53 91 10
53 111 -6
53 123 6
53 132 8
53 119 8
53 101 3
53 98 -6
53 54 -1
53 117 -9
53 122 -10
53 76 6
53 110 -4
53 62 -9
53 55 -4
53 86 1
53 124 7
53 116 -5
53 139 -7
53 59 -3
53 115 -10
53 131 6
53 61 -5
53 70 -3
53 60 -2
53 84 0
53 64 2
53 133 -10
53 120 8
53 127 -3
53 112 -10
53 87 -3
53 89 3
53 66 10
53 72 9
53 78 4
53 56 5
53 106 -6
53 71 6
53 108 -3
53 130 -5
53 109 -6
53 93 1
53 100 6
53 90 -6
53 58 9
53 73 9
53 99 -4
53 129 10
53 105 1
53 104 1
53 134 10
53 77 -10
53 83 7
54 124 5
54 88 1
54 61 10
54 72 -6
54 104 7
54 59 -8
54 126 7
54 64 -10
54 94 -8
54 112 -2
54 70 7
54 140 9
54 118 -1
54 123 -9
54 114 8
54 116 3
54 131 3
54 96 3
54 106 -9
54 58 -2
54 60 6
54 93 8
54 82 -7
54 111 6
54 65 8
54 80 4
54 102 -10
54 107 -2
54 86 -7
54 69 5
54 133 4
54 77 1
54 68 -8
54 79 -7
54 90 -3
54 99 -6
54 55 -1
54 63 -5
54 95 -6
54 56 4
54 130 9
54 110 -6
54 128 -4
54 108 6
54 75 2
54 139 -5
54 134 3
54 120 0
54 109 0
54 122 7
54 91 0
54 81 -6
54 84 10
54 73 -5
54 117 4
54 135 0
54 127 -5
54 105 2
54 137 5
54 62 7
54 87 -3
54 138 0
54 67 -10
54 83 2
54 136 7
54 121 9
54 115 0
54 101 3
54 125 3
54 76 -7
54 89 -9
54 74 -8
54 57 -5
54 119 2
54 66 -9
54 132 -5
54 100 -2
54 85 -7
55 82 9
55 102 -10
55 65 7
55 126 9
55 107 8
55 120 10
55 131 1
55 98 8
55 95 9
55 74 1
55 89 2
55 85 -10
55 66 -1
55 99 7
55 78 -1
55 134 5
55 109 4
55 91 3
55 70 0
55 92 0
55 94 -1
55 140 3
55 84 0
55 80 -10
55 119 8
55 81 8
55 136 8
55 67 -8
55 58 1
55 72 -6
55 101 -6
55 61 9
55 83 5
55 122 4
55 137 2
55 88 -1
55 116 6
55 115 3
55 114 7
55 135 0
55 60 7
55 117 9
55 73 0
55 132 8
55 96 9
55 90 -5
55 57 -10
55 76 10
55 71 -4
55 129 4
55 75 4
55 106 -5
55 86 -5
55 130 -9
55 127 -8
55 128 -9
55 87 -2
55 133 3
55 68 8
55 108 2
55 103 -7
55 110 2
55 62 8
55 121 -4
55 105 6
55 63 9
55 93 -1
55 104 3
55 124 5
55 112 -2
55 139 -7
56 94 -6
56 92 7
56 121 2
56 82 -10
56 102 7
56 127 -10
56 136 -3
56 134 -9
56 125 8
56 112 5
56 64 -4
56 78 -7
56 81 -2
56 131 9
56 137 -9
56 61 -10
56 84 5
56 74 8
56 72 6
56 140 2
56 100 9
56 60 -6
56 77 -9
56 63 4
56 67 -4
56 118 9
56 95 10
56 129 -8
56 80 7
56 79 -7
56 71 -3
56 65 4
56 133 -2
56 88 2
56 59 1
56 86 -3
56 120 0
56 83 5
56 99 -10
56 123 0
56 91 -1
56 128 -10
56 66 10
56 115 1
56 135 -4
56 108 3
56 90 9
56 117 -9
56 75 3
56 76 -10
56 57 1
56 106 8
56 110 -8
56 93 -8
56 139 6
56 113 -2
56 98 9
56 130 -6
56 68 -7
56 96 -10
56 122 6
56 70 -1
56 73 -6
56 111 4
56 119 -9
56 62 5
56 132 9
56 101 -7
56 107 8
56 85 10
56 69 10
56 97 -3
56 58 -5
56 109 9
56 116 -10
56 89 8
57 103 3
57 104 -4
57 137 -2
57 126 -10
57 94 10
57 76 -10
57 95 9
57 88 7
57 112 1
57 71 9
57 98 2
57 130 -2
57 132 -3
57 105 0
57 96 -5
57 119 8
57 133 3
57 72 0
57 131 -6
57 120 10
57 92 9
57 118 -2
57 59 8
57 80 -7
57 83 4
57 70 -3
57 124 -7
57 84 -2
57 99 -9
57 123 -9
57 134 -4
57 79 -8
57 128 5
57 64 -1
57 91 -8
57 136 -10
57 102 -5
57 129 -9
57 93 -6
57 86 5
57 66 -8
57 69 3
57 111 -2
57 127 0
57 106 -6
57 139 4
57 62 4
57 115 -5
57 138 10
57 101 2
57 113 9
57 58 -5
57 90 -9
57 73 2
57 122 2
57 63 -8
57 140 0
57 125 -1
57 74 -9
57 135 2
57 85 4
57 87 -5
57 77 -7
57 108 -9
57 97 10
57 107 -2
57 117 -3
57 121 -8
57 89 -3
57 78 8
57 81 6
57 109 -1
57 67 -1
57 114 -6
57 65 7
57 75 -6
57 110 10
57 100 -9
58 128 1
58 125 -6
58 138 10
58 67 -6
58 103 10
58 107 -2
58 104 -3
58 97 6
58 91 4
58 79 2
58 126 -9
58 130 -6
58 89 -7
58 64 -3
58 94 -5
58 69 -2
58 73 -6
58 72 -4
58 109 -9
58 113 -10
58 118 -5
58 101 5
58 71 -1
58 114 9
58 84 3
58 115 2
58 105 0
58 98 -9
58 77 -1
58 123 4
58 121 5
58 75 1
58 62 -1
58 134 -7
58 60 -2
58 61 -3
58 82 -10
58 88 -10
58 80 2
58 78 7
58 140 6
58 68 -6
58 133 -5
58 86 6
58 102 -1
58 116 -3
58 136 3
58 81 3
58 132 -8
58 74 6
58 110 1
58 66 6
58 85 7
58 139 -2
58 100 7
58 63 -3
58 129 -9
58 70 6
58 119 10
58 96 5
58 111 4
58 59 4
58 92 4
58 108 -1
58 137 -4
58 120 8
58 76 -7
58 83 2
58 127 4
58 93 -8
58 112 -3
58 65 -7
58 90 -3
59 82 6
59 70 6
59 101 -7
59 66 -2
59 63 2
59 123 -5
59 132 -4
59 134 -7
59 65 -4
59 127 -5
59 80 -5
59 89 7
59 74 6
59 116 -8
59 109 -3
59 95 -4
59 88 -4
59 72 -9
59 67 6
59 77 -4
59 73 6
59 126 2
59 61 -8
59 78 4
59 113 -1
59 104 -8
59 86 8
59 122 7
59 79 -8
59 131 -7
59 68 10
59 121 -3
59 137 -1
59 92 -9
59 76 6
59 108 -1
59 107 -6
59 105 -7
59 129 6
59 100 -10
59 112 0
59 60 -4
59 128 -5
59 85 7
59 125 9
59 93 -5
59 81 6
59 90 1
59 84 9
59 139 4
59 71 4
59 103 1
59 124 3
59 102 0
59 64 -5
59 140 1
59 98 -8
59 87 5
59 130 -7
59 119 -9
59 135 5
59 133 -6
59 110 -2
59 120 8
59 91 2
59 69 -1
59 118 -1
59 136 10
59 97 8
59 106 -4
59 75 3
59 99 -3
60 86 1
60 62 1
60 97 -3
60 115 2
60 71 -9
60 119 10
60 129 -10
60 89 4
60 136 -6
60 76 0
60 125 -9
60 138 -7
60 92 6
60 110 -2
60 137 -3
60 66 1
60 113 -8
60 130 1
60 131 2
60 123 5
60 94 9
60 63 3
60 64 4
60 117 -9
60 93 3
60 83 -5
60 135 -9
60 61 -6
60 82 3
60 84 -7
60 70 4
60 134 8
60 90 -10
60 103 -2
60 78 8
60 80 -9
60 75 0
60 95 2
60 67 -8
60 68 -10
60 128 10
60 139 -3
60 118 10
60 116 2
60 102 -5
60 99 -7
60 104 -1
60 127 1
60 69 6
60 81 -10
60 126 6
60 105 5
60 72 3
60 91 5
60 107 8
60 100 -7
60 65 7
60 133 -1
60 114 -4
60 109 -1
60 73 10
60 106 -5
60 122 -3
60 96 5
60 111 -3
60 77 6
60 79 -7
60 98 -3
60 120 7
60 74 9
60 121 3
60 112 3
60 108 -5
60 88 4
61 97 9
61 140 -9
61 120 7
61 90 6
61 139 3
61 107 -2
61 121 5
61 92 9
61 73 -2
61 119 5
61 131 -8
61 95 8
61 118 -3
61 79 0
61 115 -7
61 91 -4
61 69 -10
61 82 1
61 128 4
61 105 -1
61 70 9
61 129 2
61 126 -4
61 81 9
61 135 7
61 75 10
61 110 9
61 74 9
61 83 -1
61 101 -5
61 132 1
61 78 -7
61 111 9
61 93 -10
61 113 -9
61 114 9
61 125 8
61 77 -9
61 85 6
61 66 6
61 86 -10
61 88 -5
61 67 4
61 89 -7
61 80 -7
61 109 5
61 64 4
61 133 2
61 65 6
61 103 -2
61 72 7
61 124 -1
61 99 -2
61 137 5
61 104 -10
61 98 1
61 134 9
61 71 7
61 102 -2
61 108 5
61 117 -2
61 68 8
61 106 6
61 96 1
61 122 1
61 123 7
61 136 2
61 84 -4
61 130 4
62 117 5
62 69 -8
62 73 4
62 84 4
62 128 1
62 98 -6
62 139 -6
62 137 -5
62 102 3
62 65 6
62 112 0
62 81 -7
62 82 -10
62 140 -2
62 126 9
62 71 -8
62 121 10
62 95 -5
62 103 8
62 114 -6
62 100 -2
62 136 -2
62 138 10
62 91 -9
62 92 7
62 90 -6
62 80 10
62 132 -1
62 89 8
62 104 7
62 131 -1
62 127 6
62 96 -3
62 66 7
62 83 -5
62 116 3
62 122 6
62 129 -4
62 67 8
62 86 8
62 72 7
62 70 5
62 93 -9
62 118 3
62 111 -1
62 109 -6
62 120 -10
62 106 -10
62 115 -9
62 99 4
62 107 -9
62 78 7
62 135 9
62 108 -1
62 113 5
62 105 -9
62 76 -1
62 77 6
62 75 1
62 88 8
62 68 -9
62 124 -7
62 134 3
62 125 10
62 74 -4
62 63 7
62 110 8
62 119 -4
62 79 -9
62 133 3
62 85 -2
62 123 10
63 131 7
63 90 10
63 126 0
63 130 -10
63 70 4
63 122 2
63 102 -4
63 81 10
63 93 1
63 129 6
63 96 -2
63 107 -1
63 112 -5
63 125 8
63 108 1
63 97 -8
63 120 -10
63 71 -5
63 133 3
63 119 1
63 132 2
63 99 -10
63 127 -5
63 98 -3
63 135 -7
63 82 7
63 137 -10
63 69 6
63 117 -1
63 116 -2
63 110 8
63 89 8
63 72 6
63 101 -6
63 68 -7
63 115 -1
63 85 2
63 136 4
63 74 -5
63 75 -3
63 88 9
63 86 -8
63 73 -10
63 92 -3
63 123 7
63 79 8
63 105 3
63 78 0
63 124 2
63 103 -3
63 138 3
63 118 6
63 114 6
63 104 3
63 121 -5
63 111 -6
63 100 9
63 128 10
63 77 4
63 91 0
63 87 2
63 109 -1
63 113 -7
63 65 10
63 80 -1
63 67 -7
63 134 -9
63 64 -5
63 95 0
63 139 -5
63 66 -6
64 71 8
64 86 1
64 82 10
64 114 -1
64 128 3
64 81 2
64 130 5
64 69 6
64 134 7
64 132 -10
64 136 9
64 111 2
64 97 4
64 123 -8
64 137 10
64 85 9
64 70 2
64 121 -3
64 116 -5
64 98 -2
64 131 -8
64 126 -2
64 129 -2
64 77 9
64 87 -5
64 91 7
64 74 4
64 84 -8
64 138 -9
64 83 -1
64 109 3
64 80 2
64 103 -1
64 66 7
64 90 -6
64 108 -6
64 67 8
64 117 -2
64 127 9
64 113 -9
64 72 -6
64 75 10
64 112 9
64 102 -7
64 115 -5
64 65 5
64 139 4
64 104 2
64 79 -7
64 101 -5
64 99 -5
64 122 5
64 89 -1
64 93 -10
64 124 -5
64 92 -9
64 78 8
64 76 -1
64 125 2
64 107 -9
64 100 0
64 119 -4
64 118 -9
64 68 9
64 133 -5
64 73 -5
64 94 -10
64 140 -2
64 110 -3
64 105 7
64 106 2
64 96 -2
65 68 -2
65 75 9
65 94 9
65 132 1
65 89 -9
65 113 -5
65 84 10
65 72 7
65 107 6
65 135 3
65 71 8
65 112 2
65 100 -6
65 74 -1
65 124 7
65 80 9
65 87 8
65 108 6
65 103 2
65 121 -4
65 117 6
65 133 -7
65 69 -3
65 90 -6
65 129 -9
65 79 -1
65 78 2
65 137 -2
65 119 -8
65 97 3
65 101 -3
65 91 4
65 106 4
65 83 1
65 104 -1
65 122 -8
65 123 -1
65 82 8
65 76 0
65 67 -3
65 131 -9
65 120 -1
65 138 9
65 95 -4
65 136 -8
65 128 -2
65 115 6
65 140 5
65 139 -9
65 92 0
65 114 0
65 116 8
65 85 5
65 110 -9
65 98 -3
65 77 0
65 118 2
65 130 5
65 111 -2
65 66 -1
65 86 4
65 70 -2
65 96 4
65 99 1
65 125 -2
65 81 -5
66 96 -5
66 114 -6
66 123 -4
66 117 6
66 111 -7
66 127 1
66 122 -6
66 116 3
66 131 9
66 98 2
66 106 -6
66 104 1
66 136 -9
66 94 9
66 97 -1
66 70 -6
66 81 -10
66 103 -4
66 101 -3
66 109 -3
66 134 -9
66 75 -7
66 67 3
66 120 -1
66 100 6
66 110 -2
66 113 5
66 68 0
66 108 0
66 92 -6
66 121 3
66 119 8
66 91 1
66 138 6
66 137 -10
66 80 10
66 105 -3
66 95 -4
66 133 8
66 69 8
66 99 0
66 132 7
66 72 -4
66 135 -10
66 71 5
66 79 3
66 90 -10
66 87 -10
66 88 -1
66 129 -9
66 124 -7
66 115 -10
66 82 10
66 73 10
66 77 7
66 84 -7
66 118 8
66 89 -1
66 85 -2
66 126 9
66 125 0
66 139 8
66 76 5
66 112 5
66 86 0
66 102 9
66 128 8
66 130 -1
66 107 8
66 78 10
67 101 7
67 115 -3
67 89 -4
67 84 10
67 134 -1
67 97 -10
67 81 5
67 93 4
67 82 -1
67 133 3
67 105 4
67 69 9
67 136 -1
67 114 4
67 109 10
67 103 -5
67 100 0
67 124 -7
67 68 -7
67 102 -8
67 140 -1
67 117 -9
67 90 -7
67 83 9
67 71 2
67 95 4
67 128 -10
67 92 -2
67 138 9
67 98 -9
67 96 -1
67 70 10
67 131 -8
67 87 -5
67 127 7
67 74 9
67 132 -9
67 72 7
67 126 -3
67 108 0
67 78 0
67 122 0
67 75 5
67 88 -10
67 130 1
67 120 -2
67 73 -5
67 79 10
67 123 -4
67 107 7
67 112 9
67 137 9
67 85 -8
67 116 4
67 77 -6
67 135 -9
67 113 -1
67 110 -4
67 91 -7
67 99 4
67 94 0
67 104 2
67 76 -6
67 106 6
67 121 6
67 129 9
67 80 -1
68 123 0
68 115 2
68 125 -4
68 137 -4
68 84 3
68 71 -3
68 128 -3
68 96 1
68 139 4
68 133 3
68 109 -5
68 70 -1
68 136 -1
68 94 -10
68 69 -8
68 110 9
68 135 6
68 140 3
68 91 -7
68 98 2
68 87 6
68 107 10
68 102 8
68 72 2
68 101 -9
68 81 -6
68 104 4
68 92 -9
68 106 8
68 100 7
68 112 7
68 73 2
68 99 8
68 117 -1
68 120 -10
68 129 2
68 119 -5
68 105 6
68 93 9
68 78 2
68 103 -7
68 126 1
68 86 -2
68 90 0
68 124 8
68 131 4
68 114 -7
68 130 1
68 74 -5
68 108 -2
68 83 4
68 89 -1
68 77 -8
68 121 -6
68 111 3
68 97 -10
68 85 10
68 75 5
68 79 9
68 80 -1
68 118 -1
68 132 8
68 122 -1
68 127 -4
68 116 -2
68 95 1
68 76 0
68 138 3
69 105 2
69 71 5
69 99 -10
69 122 -5
69 106 -5
69 85 -4
69 120 1
69 88 -3
69 131 4
69 107 5
69 87 9
69 113 2
69 103 3
69 114 2
69 79 -2
69 119 -6
69 109 9
69 84 0
69 110 -8
69 124 -2
69 98 -5
69 81 7
69 90 10
69 100 9
69 96 1
69 115 0
69 70 9
69 125 3
69 102 -2
69 75 10
69 118 -9
69 128 10
69 132 -10
69 130 6
69 116 3
69 76 10
69 111 4
69 74 4
69 138 10
69 80 -10
69 127 3
69 137 -5
69 140 4
69 134 7
69 73 5
69 82 10
69 104 -3
69 97 5
69 129 -10
69 133 -3
69 121 8
69 86 8
69 139 3
69 77 10
69 136 -7
69 135 -10
69 126 4
69 95 -2
69 92 -10
69 112 -2
69 123 5
69 83 -10
69 78 0
69 117 -8
70 111 4
70 76 -2
70 110 -3
70 128 -5
70 77 -10
70 89 -9
70 102 -6
70 91 7
70 119 10
70 72 -6
70 73 -1
70 97 3
70 88 9
70 122 3
70 133 0
70 137 4
70 90 -9
70 115 5
70 81 -3
70 120 10
70 109 2
70 139 1
70 130 3
70 82 -9
70 87 -5
70 132 -8
70 107 9
70 118 2
70 131 -9
70 94 -3
70 84 9
70 92 5
70 101 -2
70 75 -4
70 96 -5
70 114 -2
70 124 8
70 98 -7
70 100 1
70 134 -4
70 95 5
70 78 -5
70 127 -9
70 104 4
70 74 4
70 135 -2
70 103 -3
70 117 10
70 113 3
70 136 1
70 140 -9
70 71 -6
70 123 3
70 86 3
70 85 -6
70 116 9
70 126 8
70 83 0
70 125 2
70 138 -3
71 89 -6
71 80 -6
71 118 -4
71 130 7
71 120 3
71 107 5
71 90 9
71 117 -9
71 126 -4
71 77 6
71 137 4
71 76 7
71 91 8
71 114 0
71 104 -3
71 109 3
71 129 0
71 83 6
71 113 -6
71 110 -3
71 134 -8
71 72 3
71 87 -1
71 74 1
71 115 -1
71 103 6
71 84 10
71 121 3
71 97 5
71 136 -7
71 111 -8
71 86 -10
71 112 8
71 127 10
71 98 8
71 116 -2
71 122 4
71 94 1
71 92 -2
71 75 1
71 131 -7
71 105 10
71 106 10
71 135 -10
71 125 -10
71 96 -2
71 99 -5
71 95 3
71 85 -10
71 139 -7
71 101 6
71 119 6
71 93 2
71 128 -8
71 140 -2
71 81 8
71 82 -2
71 100 2
71 123 1
72 134 -1
72 74 2
72 111 1
72 73 -4
72 110 -7
72 86 -3
72 104 0
72 139 -8
72 106 5
72 81 1
72 128 6
72 105 10
72 94 -8
72 107 1
72 117 10
72 90 0
72 115 -8
72 91 3
72 103 5
72 88 8
72 102 -4
72 92 7
72 127 1
72 137 10
72 132 4
72 75 0
72 98 -5
72 135 4
72 93 -5
72 112 -3
72 85 10
72 129 6
72 76 -5
72 89 -6
72 82 -6
72 113 -5
72 136 8
72 100 -5
72 133 -5
72 96 10
72 123 -8
72 138 -10
72 125 7
72 126 4
72 120 -5
72 119 -9
72 77 1
72 80 4
72 140 -9
72 116 6
72 114 8
72 122 -1
72 131 3
72 79 5
72 109 9
72 99 5
72 95 -1
72 108 -1
72 130 -4
72 118 -2
72 101 -2
73 92 5
73 116 5
73 83 -9
73 99 -10
73 88 -2
73 119 1
73 93 10
73 95 -9
73 104 6
73 108 -1
73 133 9
73 103 7
73 75 -6
73 85 -4
73 118 2
73 109 5
73 81 0
73 86 -2
73 89 -5
73 135 -1
73 126 -5
73 102 1
73 74 -1
73 140 -7
73 96 -10
73 97 5
73 100 -4
73 112 -10
73 110 2
73 121 -8
73 139 7
73 127 2
73 125 -6
73 106 -7
73 91 -6
73 115 9
73 137 1
73 98 2
73 76 5
73 123 -8
73 78 -9
73 80 4
73 90 1
73 124 -7
73 134 -8
73 131 -5
73 107 9
73 132 -4
73 105 -9
73 120 -9
73 87 10
73 138 -6
73 129 3
73 113 -7
73 82 -9
73 136 6
73 79 -9
73 128 9
73 114 9
73 122 -6
73 111 -4
73 77 -6
73 94 -3
74 132 -10
74 78 9
74 80 3
74 120 3
74 138 -9
74 103 -8
74 116 9
74 130 -2
74 126 6
74 127 3
74 90 1
74 98 2
74 86 -1
74 95 8
74 114 -7
74 134 -3
74 115 -3
74 101 9
74 85 6
74 105 -9
74 84 0
74 81 -4
74 133 9
74 123 5
74 87 8
74 82 1
74 137 -2
74 131 -6
74 107 -5
74 119 -4
74 108 6
74 139 -3
74 77 5
74 79 6
74 97 5
74 118 10
74 112 7
74 135 4
74 91 -4
74 88 7
74 140 4
74 124 7
74 93 3
74 83 -9
74 92 -6
74 125 7
74 102 -10
74 110 8
74 111 -1
74 121 3
74 99 9
74 113 5
74 136 -4
74 117 -2
74 100 -5
74 75 6
74 129 -7
74 89 -4
74 104 4
74 76 7
75 140 -2
75 134 2
75 78 -9
75 104 10
75 110 0
75 107 -1
75 87 6
75 88 5
75 94 -10
75 81 -3
75 83 -4
75 116 -4
75 121 3
75 100 7
75 80 -1
75 79 -7
75 85 3
75 101 -5
75 109 -6
75 139 -3
75 84 6
75 91 -1
75 120 -9
75 111 -5
75 138 5
75 124 -1
75 90 -1
75 137 9
75 105 -7
75 76 -6
75 89 9
75 118 5
75 82 8
75 127 9
75 129 -9
75 125 -7
75 131 -2
75 92 -9
75 103 3
75 106 -1
75 86 4
75 126 4
75 97 1
75 136 3
75 99 8
75 77 10
75 98 -5
75 93 -10
75 115 2
75 128 -2
75 114 -1
75 95 1
75 132 -2
75 130 9
75 135 10
76 80 -8
76 85 -2
76 117 -2
76 100 -6
76 118 3
76 101 7
76 140 2
76 136 -2
76 128 5
76 79 0
76 129 -8
76 112 3
76 125 2
76 138 1
76 109 1
76 110 5
76 135 -4
76 82 8
76 139 8
76 131 -3
76 83 5
76 120 9
76 104 8
76 111 10
76 95 -2
76 93 -4
76 126 4
76 81 6
76 88 10
76 119 3
76 133 -6
76 105 -1
76 113 -2
76 121 8
76 84 -6
76 77 4
76 92 -9
76 137 -2
76 91 9
76 102 -1
76 107 -1
76 123 0
76 96 -3
76 90 -8
76 122 -9
76 132 3
76 103 -6
76 94 -2
76 124 -1
76 130 -5
76 134 3
76 97 -1
76 78 2
76 86 1
76 116 -6
77 93 -4
77 79 0
77 92 -7
77 120 10
77 124 10
77 133 -8
77 104 -3
77 114 -7
77 102 3
77 111 -10
77 89 -8
77 82 2
77 90 -1
77 87 5
77 126 -8
77 106 -10
77 117 -3
77 103 0
77 116 -5
77 85 9
77 138 -8
77 97 7
77 98 -2
77 123 6
77 135 7
77 105 9
77 94 -5
77 136 -3
77 91 4
77 127 7
77 108 -3
77 101 -3
77 80 -8
77 132 0
77 95 -8
77 115 -7
77 109 -5
77 107 7
77 99 1
77 113 5
77 118 10
77 96 -2
77 125 5
77 121 1
77 86 3
77 88 -8
77 130 0
77 129 -6
77 112 4
77 110 -5
77 83 9
77 128 -5
77 78 6
77 119 3
77 100 -2
77 140 4
77 81 5
77 134 1
77 122 -9
78 97 10
78 136 7
78 112 -6
78 79 -8
78 130 -10
78 109 4
78 118 10
78 84 0
78 90 -2
78 111 -5
78 80 3
78 120 9
78 113 -2
78 131 -4
78 85 -10
78 129 7
78 98 -6
78 92 7
78 86 9
78 105 9
78 127 5
78 100 6
78 89 5
78 128 9
78 110 -8
78 95 -4
78 108 -7
78 93 -9
78 114 5
78 135 -1
78 115 -5
78 101 -6
78 87 -7
78 102 2
78 126 0
78 82 -6
78 91 10
78 137 -4
78 96 -5
78 138 -8
78 104 -10
78 123 -8
78 134 0
78 121 8
78 88 -6
78 132 -8
78 125 7
78 119 9
78 106 -1
78 83 -4
78 139 10
78 81 10
78 122 -8
78 124 5
78 99 -2
78 107 5
78 133 -7
79 87 -1
79 97 5
79 117 -10
79 108 8
79 114 6
79 90 -5
79 106 -9
79 121 8
79 135 -3
79 134 7
79 96 -8
79 131 8
79 111 -5
79 85 -8
79 115 -1
79 95 -1
79 140 -3
79 120 -1
79 110 7
79 88 3
79 118 7
79 104 4
79 139 -3
79 136 6
79 94 8
79 129 -2
79 81 -8
79 125 9
79 113 -6
79 112 -5
79 101 -3
79 82 -2
79 92 -2
79 116 -6
79 86 -4
79 109 -1
79 99 8
79 130 7
79 137 6
79 83 0
79 105 2
79 132 2
79 126 9
79 84 2
79 91 0
79 100 -2
79 107 -5
79 123 7
79 119 -10
79 127 -4
79 80 2
79 98 5
79 103 1
79 102 7
79 138 4
80 109 1
80 117 -4
80 120 -10
80 81 6
80 114 8
80 123 5
80 132 8
80 122 -10
80 119 4
80 102 1
80 108 4
80 131 -6
80 85 3
80 82 -3
80 111 1
80 100 -4
80 124 2
80 116 10
80 87 6
80 138 1
80 133 -8
80 110 8
80 135 9
80 96 0
80 136 9
80 103 1
80 90 -10
80 101 -6
80 128 9
80 98 3
80 104 -4
80 99 10
80 95 4
80 89 -4
80 86 1
80 140 6
80 118 3
80 91 6
80 84 9
80 137 -5
80 129 8
80 105 0
80 88 -7
80 115 10
80 134 -7
80 130 8
80 113 1
80 97 4
80 106 10
80 139 0
80 112 3
81 106 -6
81 138 -9
81 116 -9
81 139 -10
81 90 3
81 95 -9
81 107 4
81 108 -4
81 130 2
81 98 9
81 102 -5
81 114 0
81 97 -6
81 121 -5
81 112 9
81 125 -4
81 110 3
81 127 -1
81 129 3
81 126 5
81 131 -5
81 96 -7
81 87 7
81 113 -9
81 94 3
81 140 2
81 100 6
81 117 6
81 82 9
81 123 -5
81 88 -1
81 85 0
81 124 -2
81 119 7
81 89 3
81 132 1
81 103 0
81 122 -4
81 136 8
81 128 9
81 105 -10
81 137 -10
81 134 -10
81 120 4
81 84 -1
81 133 9
81 118 10
81 104 3
81 83 0
81 101 8
81 109 -4
81 99 3
81 135 7
82 120 -1
82 122 1
82 98 5
82 132 -3
82 106 7
82 133 9
82 127 4
82 131 -4
82 109 6
82 112 -10
82 101 -5
82 125 -9
82 137 3
82 124 4
82 90 6
82 86 3
82 96 -3
82 118 10
82 105 -1
82 110 4
82 138 -10
82 99 -5
82 113 -9
82 129 -7
82 100 -7
82 91 -8
82 111 0
82 130 7
82 119 -3
82 83 -6
82 93 -9
82 97 8
82 116 9
82 94 -4
82 95 -3
82 85 8
82 115 5
82 87 9
82 92 -1
82 126 5
82 139 2
82 117 -1
82 140 -6
82 107 6
82 108 3
82 102 0
82 121 -6
82 104 -10
82 103 4
82 123 -3
82 135 10
82 89 7
82 88 6
82 136 -5
83 99 -1
83 103 -8
83 119 10
83 108 5
83 94 -2
83 104 6
83 135 -3
83 112 -3
83 95 8
83 111 -2
83 90 -1
83 129 -7
83 125 -10
83 128 7
83 86 -3
83 115 3
83 89 4
83 136 6
83 88 8
83 124 -4
83 109 3
83 98 -7
83 85 3
83 120 0
83 110 0
83 123 -1
83 116 2
83 114 -8
83 84 -9
83 107 -9
83 138 2
83 100 -3
83 117 -1
83 113 0
83 105 4
83 96 -8
83 91 -7
83 122 7
83 106 -3
83 140 -5
83 133 10
83 101 2
83 132 -6
83 102 -7
83 87 -7
83 130 10
83 126 5
83 139 4
83 127 6
84 132 7
84 107 -6
84 115 6
84 105 -2
84 89 -3
84 135 6
84 119 10
84 98 5
84 88 3
84 123 4
84 113 -7
84 97 2
84 96 9
84 103 -1
84 102 1
84 136 8
84 125 2
84 120 -1
84 110 5
84 129 -3
84 134 -3
84 128 -5
84 90 -8
84 94 3
84 92 7
84 91 -7
84 101 -4
84 138 -1
84 118 -1
84 93 0
84 117 2
84 130 -2
84 114 -3
84 87 -7
84 112 -5
84 106 -4
84 133 -1
84 95 9
84 99 -1
84 85 1
84 140 10
84 109 7
84 122 -2
84 137 2
84 126 -10
84 116 -2
84 124 4
84 111 -5
84 121 -9
84 139 -5
84 127 -3
84 104 5
84 100 -6
85 132 -8
85 116 -10
85 104 -9
85 122 2
85 110 2
85 125 -3
85 139 8
85 112 -2
85 90 6
85 120 2
85 119 0
85 118 -4
85 115 -4
85 99 3
85 108 -5
85 123 -2
85 86 7
85 114 10
85 91 -4
85 126 6
85 100 9
85 97 2
85 101 8
85 129 -2
85 105 -2
85 136 10
85 128 -6
85 103 3
85 133 -6
85 89 -7
85 106 0
85 92 0
85 95 -6
85 109 -5
85 127 -5
85 111 0
85 124 10
85 121 -9
85 134 6
85 94 -9
85 107 5
85 93 -10
85 130 -4
85 113 4
85 117 7
85 102 6
85 135 2
85 137 8
85 138 7
85 140 4
86 96 5
86 93 1
86 120 -8
86 140 -2
86 111 10
86 98 -10
86 132 -2
86 105 -5
86 114 4
86 90 -10
86 116 7
86 91 -9
86 136 3
86 87 -10
86 100 0
86 108 9
86 88 -2
86 128 2
86 102 1
86 103 8
86 104 -8
86 125 4
86 131 -1
86 127 -6
86 126 -4
86 107 3
86 134 10
86 139 4
86 129 -3
86 106 1
86 115 2
86 137 -5
86 124 -10
86 135 4
86 118 3
86 97 9
86 117 6
86 101 8
86 94 -8
86 92 4
86 122 9
86 123 5
86 119 -6
86 112 -2
86 138 -2
86 109 -5
87 94 1
87 96 -8
87 109 0
87 117 -4
87 106 3
87 139 -6
87 98 -7
87 131 8
87 93 0
87 119 10
87 90 5
87 112 3
87 115 3
87 108 4
87 110 5
87 95 -1
87 128 -7
87 107 8
87 125 -8
87 89 -5
87 99 0
87 122 -7
87 97 -8
87 111 -2
87 100 9
87 101 0
87 127 4
87 133 -4
87 113 -6
87 126 3
87 130 9
87 137 7
87 123 0
87 118 -2
87 102 8
87 129 -4
87 88 0
87 136 8
87 103 -6
87 104 -6
87 140 4
87 121 9
87 138 -10
87 120 2
87 105 2
87 116 2
87 134 9
87 91 -6
87 132 -10
88 109 9
88 104 -10
88 96 -5
88 136 6
88 107 0
88 102 6
88 90 5
88 114 7
88 124 -10
88 93 8
88 127 6
88 95 -6
88 105 2
88 113 -1
88 123 -2
88 130 4
88 99 -8
88 126 4
88 115 -9
88 94 -3
88 133 -6
88 110 10
88 92 9
88 132 -4
88 138 0
88 112 -7
88 119 0
88 139 2
88 134 10
88 117 1
88 129 6
88 120 2
88 131 9
88 106 3
88 103 0
88 100 -5
88 125 -1
88 108 9
88 128 -7
88 137 -7
88 97 -4
88 121 3
88 118 9
88 116 -6
88 91 2
88 140 -4
89 136 -2
89 98 2
89 107 3
89 108 -8
89 128 -8
89 92 2
89 139 -5
89 93 10
89 132 -5
89 116 9
89 134 8
89 102 6
89 96 5
89 131 -2
89 118 0
89 94 9
89 113 -3
89 125 -3
89 97 2
89 99 4
89 106 2
89 140 4
89 124 5
89 121 -10
89 137 -2
89 100 -3
89 138 0
89 95 2
89 90 2
89 133 -8
89 101 6
89 104 -3
89 103 6
89 109 7
89 126 5
89 105 6
89 119 3
89 117 -4
89 111 3
89 127 5
89 130 -7
89 110 -6
89 114 -5
89 129 -1
89 120 7
89 91 0
90 110 6
90 132 -2
90 126 3
90 140 -5
90 100 1
90 96 2
90 92 10
90 124 6
90 91 -1
90 137 -7
90 97 1
90 108 6
90 128 1
90 113 5
90 133 -9
90 101 6
90 130 9
90 123 -9
90 139 -1
90 109 5
90 125 -2
90 95 -7
90 105 1
90 129 -9
90 107 -7
90 93 6
90 122 1
90 104 -9
90 115 -6
90 103 -3
90 111 -5
90 106 7
90 121 8
90 99 -5
90 119 -7
90 134 8
90 112 4
90 117 0
90 136 3
90 138 0
90 118 -9
90 131 -7
90 116 0
90 94 -2
90 98 4
90 120 1
90 135 2
90 102 5
90 127 -1
91 134 1
91 107 -6
91 103 3
91 132 9
91 123 0
91 133 -9
91 125 -3
91 108 6
91 104 -2
91 92 -1
91 115 4
91 114 -9
91 121 -6
91 130 5
91 102 10
91 94 1
91 122 5
91 138 -1
91 111 -1
91 97 -6
91 124 -6
91 96 5
91 112 -10
91 126 -4
91 109 5
91 131 -8
91 119 3
91 140 3
91 135 -3
91 129 -1
91 93 1
91 95 3
91 105 -3
91 118 9
91 139 8
91 113 3
91 127 8
91 100 -9
91 120 2
91 117 5
91 136 9
91 116 -1
91 101 -8
91 99 1
91 128 8
92 125 -7
92 140 -10
92 132 -10
92 98 7
92 104 -8
92 111 9
92 96 2
92 118 -9
92 139 -6
92 103 -4
92 112 -4
92 102 2
92 115 4
92 129 7
92 100 5
92 138 -3
92 135 -3
92 122 4
92 108 -3
92 116 -5
92 126 7
92 107 7
92 95 -2
92 123 -10
92 134 -7
92 113 -6
92 101 -7
92 119 4
92 106 -4
92 117 8
92 93 -9
92 131 1
92 128 1
92 130 -5
92 94 -3
92 110 5
92 105 -9
92 124 -8
92 97 6
92 109 7
93 102 -8
93 137 -6
93 130 -7
93 125 -4
93 123 10
93 128 -5
93 100 7
93 111 5
93 108 7
93 97 -3
93 127 2
93 122 6
93 106 -7
93 109 -1
93 96 -5
93 126 -6
93 103 2
93 95 -6
93 138 -6
93 104 -7
93 107 -10
93 129 6
93 135 4
93 117 -9
93 116 -9
93 113 8
93 136 8
93 140 1
93 120 -6
93 101 -10
93 119 5
93 132 1
93 99 6
93 98 6
94 110 1
94 115 2
94 116 -2
94 122 9
94 96 3
94 139 -10
94 137 -4
94 119 7
94 130 5
94 118 -9
94 136 9
94 124 7
94 129 0
94 135 -7
94 112 -3
94 103 1
94 95 5
94 133 -5
94 101 3
94 107 5
94 134 3
94 106 7
94 123 9
94 128 4
94 121 5
94 138 -5
94 126 1
94 102 2
94 132 0
94 127 -5
94 131 -10
94 125 -1
94 140 -9
94 104 -3
94 98 -9
94 109 -5
94 113 -9
94 114 -2
94 117 -6
94 97 -9
94 100 -7
95 130 -3
95 118 2
95 134 -3
95 124 -8
95 107 9
95 109 3
95 119 -4
95 103 -4
95 139 -3
95 97 10
95 121 -7
95 123 6
95 138 5
95 140 10
95 126 -3
95 127 3
95 96 10
95 120 -9
95 113 4
95 105 1
95 111 10
95 99 -10
95 114 -5
95 135 -10
95 101 6
95 112 -6
95 116 -3
95 108 -9
95 129 -7
95 136 -3
95 115 2
95 110 -5
95 137 10
95 133 -7
95 125 4
95 131 8
95 132 -7
96 130 7
96 127 -4
96 98 -9
96 103 1
96 140 8
96 138 10
96 133 2
96 109 -3
96 111 9
96 117 0
96 105 -9
96 139 -7
96 128 5
96 121 -7
96 124 -6
96 112 6
96 131 6
96 102 -5
96 106 2
96 122 -1
96 116 3
96 129 -4
96 101 -9
96 107 -3
96 123 8
96 104 -2
96 118 10
96 135 -9
96 136 2
96 97 7
96 132 -8
96 125 -1
96 108 -1
96 134 9
96 115 -4
96 100 -3
96 110 -2
96 137 4
96 113 2
96 114 1
97 113 -2
97 106 -10
97 103 6
97 108 -7
97 135 5
97 98 7
97 121 10
97 111 -4
97 131 1
97 124 -10
97 102 -2
97 115 9
97 134 2
97 126 10
97 114 3
97 129 1
97 105 -10
97 107 7
97 140 4
97 137 7
97 99 -4
97 101 8
97 123 -2
97 139 2
97 104 10
97 119 -8
97 116 -8
97 122 -9
97 133 5
97 117 -5
97 136 0
97 125 1
97 120 -7
97 100 6
97 112 10
97 128 -7
97 138 -7
97 132 6
98 112 5
98 133 0
98 124 10
98 116 -10
98 117 8
98 101 -6
98 114 9
98 140 7
98 134 6
98 100 5
98 115 -9
98 132 6
98 118 -10
98 107 9
98 121 7
98 119 5
98 111 -2
98 99 -5
98 128 -6
98 105 9
98 106 0
98 127 2
98 136 -5
98 137 -4
98 130 3
98 104 -2
98 102 -1
98 122 -9
98 129 -4
98 125 -2
98 110 -10
98 139 -2
98 123 6
98 126 5
98 108 8
98 135 3
98 131 -3
98 113 2
98 109 8
99 120 10
99 134 -5
99 102 -7
99 109 9
99 114 8
99 140 6
99 130 -7
99 110 4
99 132 1
99 116 -2
99 127 -8
99 122 3
99 100 -3
99 112 9
99 124 10
99 131 10
99 107 1
99 136 -3
99 106 -4
99 115 -10
99 119 5
99 101 10
99 105 4
99 128 -7
99 117 0
99 126 -9
99 113 -8
99 123 -10
99 103 10
99 135 -5
99 108 8
99 137 -1
99 125 10
99 138 -7
99 139 -9
99 129 -7
99 118 5
100 137 -3
100 117 -6
100 111 9
100 104 -6
100 131 -5
100 113 6
100 128 -8
100 130 -5
100 101 -3
100 138 -5
100 139 4
100 119 -4
100 103 6
100 126 10
100 129 8
100 110 -7
100 116 4
100 135 -9
100 109 -4
100 102 1
100 133 -6
100 123 -7
100 136 8
100 112 8
100 107 -3
100 125 -9
100 120 -7
100 132 -3
100 106 -4
100 122 0
100 115 -5
100 105 -7
100 140 0
100 114 2
100 127 5
100 134 -6
100 121 -7
100 124 -5
100 108 -2
101 126 4
101 132 -2
101 136 -10
101 128 -1
101 131 2
101 120 -7
101 135 8
101 110 6
101 138 -3
101 118 10
101 130 3
101 124 0
101 119 -7
101 114 9
101 139 -5
101 133 -8
101 106 6
101 123 2
101 104 -2
101 129 7
101 112 -7
101 137 -7
101 122 6
101 105 -3
101 103 -2
101 140 -2
101 108 -5
101 113 -9
101 117 2
101 102 -9
101 127 -7
101 109 -6
101 107 -10
101 116 9
102 136 9
102 111 0
102 105 -8
102 127 -5
102 109 -10
102 110 3
102 134 2
102 103 3
102 118 4
102 107 -7
102 123 6
102 138 0
102 122 1
102 108 -10
102 117 9
102 129 -3
102 120 -5
102 121 -5
102 104 0
102 106 5
102 133 -8
102 125 4
102 139 4
102 113 2
102 126 0
102 114 -7
102 116 -3
102 135 -10
102 112 -7
102 128 3
102 140 -9
102 119 -7
102 130 0
102 137 -6
102 115 1
102 124 -10
102 131 7
103 133 -7
103 123 2
103 130 -3
103 139 2
103 113 10
103 116 6
103 136 1
103 104 -4
103 107 -10
103 140 7
103 118 1
103 132 10
103 111 -1
103 106 7
103 105 8
103 112 3
103 122 5
103 129 -10
103 124 0
103 131 -10
103 125 -9
103 114 -2
103 109 -5
103 108 -2
103 110 3
103 134 -8
103 137 -9
103 127 6
103 138 3
103 126 4
104 130 0
104 118 1
104 119 -4
104 124 4
104 112 7
104 109 -9
104 125 -6
104 116 5
104 122 7
104 110 2
104 113 -4
104 120 -4
104 107 6
104 111 -8
104 136 -5
104 127 -5
104 129 -6
104 106 4
104 140 3
104 121 -5
104 117 3
104 133 0
104 114 -5
104 132 9
104 135 -9
104 105 2
104 128 5
104 134 4
104 115 -1
104 138 -6
104 137 -4
104 139 -8
104 108 -4
104 126 -8
104 123 0
104 131 -2
105 132 7
105 140 -9
105 126 -8
105 110 8
105 122 -9
105 107 -9
105 134 -1
105 120 -10
105 128 10
105 121 5
105 136 -2
105 119 -6
105 127 6
105 111 4
105 109 10
105 133 -4
105 138 6
105 116 3
105 118 6
105 108 3
105 125 -8
105 137 -2
105 123 -9
105 124 -9
105 135 0
105 106 2
105 114 -6
105 130 -9
105 113 6
106 121 0
106 137 5
106 129 -8
106 124 -5
106 126 8
106 119 -4
106 132 5
106 115 7
106 122 -2
106 125 -10
106 118 8
106 123 -10
106 108 -8
106 116 9
106 114 10
106 107 -1
106 130 9
106 117 5
106 127 6
106 138 4
106 111 5
106 120 3
106 110 8
106 135 9
106 134 7
106 139 2
106 109 6
106 136 10
106 131 0
106 128 -9
106 113 0
106 133 8
106 140 -5
107 123 -5
107 110 8
107 117 0
107 140 -7
107 121 -10
107 139 -6
107 126 -7
107 133 7
107 125 -7
107 129 -2
107 120 0
107 119 -7
107 128 10
107 138 1
107 137 -4
107 124 3
107 130 10
107 115 -1
107 113 3
107 131 -8
107 118 -2
107 135 -3
107 111 5
107 134 -8
107 108 9
107 114 8
107 136 2
107 132 -4
107 116 -8
107 127 1
107 122 6
108 119 6
108 138 -7
108 130 -2
108 124 -7
108 113 5
108 118 4
108 109 4
108 127 -8
108 128 -1
108 110 -8
108 133 -9
108 139 10
108 122 -8
108 112 6
108 121 1
108 135 6
108 126 3
108 114 -4
108 132 -2
108 115 -2
108 137 -10
108 123 5
108 134 -2
108 136 3
108 111 -5
108 140 5
108 120 5
108 117 10
108 131 -4
109 122 -2
109 136 8
109 130 7
109 115 8
109 127 -5
109 126 -10
109 117 5
109 111 -3
109 123 10
109 139 -5
109 132 -1
109 124 -5
109 140 8
109 112 5
109 128 10
109 119 -7
109 116 -8
109 135 2
109 118 -1
109 125 -7
109 131 -8
109 120 -4
109 137 4
109 114 5
109 121 6
109 138 -3
109 134 1
110 137 -2
110 134 -7
110 132 2
110 113 -1
110 133 5
110 122 4
110 140 -9
110 136 -4
110 112 5
110 117 4
110 116 9
110 138 -7
110 139 -5
110 125 -5
110 130 -5
110 135 6
110 123 8
110 124 8
110 129 -4
110 118 5
110 114 0
110 131 6
110 126 1
110 128 -3
110 115 8
110 111 -5
110 120 4
111 140 -4
111 136 10
111 122 -8
111 133 -7
111 138 -3
111 126 -9
111 120 1
111 123 8
111 124 5
111 132 -9
111 137 9
111 113 9
111 128 6
111 129 -6
111 139 1
111 115 -7
111 118 6
111 117 -8
111 121 6
111 116 -10
111 125 -7
111 119 -9
111 127 -9
111 114 -8
111 134 -3
111 135 4
111 131 -7
111 112 -5
112 123 3
112 134 -4
112 129 2
112 138 8
112 130 3
112 135 9
112 137 -1
112 114 1
112 113 2
112 127 6
112 119 -4
112 115 9
112 124 -2
112 118 -10
112 140 7
112 128 1
112 126 -10
112 121 -7
112 132 -3
112 139 2
112 116 -2
112 133 -6
112 125 -6
112 120 -4
112 136 6
112 117 10
112 131 -8
113 140 4
113 122 -6
113 126 8
113 135 5
113 115 1
113 136 6
113 131 10
113 125 -5
113 128 5
113 129 8
113 114 10
113 130 7
113 119 -3
113 139 10
113 117 -10
113 118 10
113 133 -1
113 127 9
113 134 8
113 120 -5
113 123 -5
113 138 -1
113 121 6
113 116 -4
113 137 -9
113 124 -5
114 121 10
114 120 -10
114 125 7
114 140 -4
114 133 2
114 127 3
114 131 -8
114 139 -6
114 138 10
114 130 -6
114 137 1
114 129 -3
114 136 1
114 134 -6
114 115 -1
114 119 -6
114 118 9
114 117 6
114 128 9
114 116 5
114 132 -4
114 122 9
114 123 -4
114 135 -1
114 126 -4
114 124 -5
115 137 7
115 139 -10
115 122 -10
115 130 -3
115 116 3
115 131 5
115 119 0
115 132 -6
115 127 5
115 135 -6
115 129 9
115 138 -10
115 117 -1
115 125 0
115 140 -7
115 133 2
115 123 2
115 121 5
115 134 0
115 118 8
115 126 4
115 124 6
115 136 5
115 128 -4
116 129 5
116 118 -1
116 140 7
116 119 6
116 131 4
116 133 9
116 127 -10
116 139 -1
116 124 -7
116 128 6
116 135 -1
116 138 7
116 126 -1
116 121 0
116 125 4
116 132 6
116 120 -2
116 137 -4
116 123 2
116 134 2
116 130 -3
116 136 -6
116 117 1
116 122 10
117 119 5
117 120 -3
117 123 2
117 128 -2
117 137 2
117 138 -9
117 132 -10
117 135 0
117 131 -5
117 124 7
117 136 -4
117 121 -2
117 134 6
117 125 2
117 118 3
117 130 -2
117 139 1
117 129 -8
117 126 9
117 122 10
117 127 4
118 130 4
118 123 1
118 121 -2
118 125 -3
118 139 9
118 129 7
118 133 7
118 126 3
118 138 4
118 135 9
118 131 7
118 137 2
118 120 -8
118 122 10
118 134 8
118 127 0
118 132 -4
118 124 4
119 133 -3
119 134 6
119 128 9
119 138 -8
119 125 2
119 140 9
119 129 2
119 127 -7
119 135 -4
119 132 0
119 136 2
119 121 -7
119 139 8
119 126 -7
119 124 -9
119 120 0
119 130 -10
119 137 10
119 123 5
120 135 7
120 123 9
120 128 -1
120 140 5
120 130 6
120 126 7
120 139 -8
120 132 3
120 129 5
120 137 10
120 131 2
120 136 -10
120 125 0
120 121 6
120 134 8
120 133 4
120 138 8
120 122 -9
120 124 5
121 122 6
121 132 3
121 133 8
121 138 -7
121 129 1
121 135 3
121 123 -7
121 137 -7
121 130 7
121 124 -9
121 140 -1
121 127 -4
121 126 -9
121 131 0
121 139 7
121 125 0
121 128 3
122 130 -10
122 133 6
122 136 -5
122 138 -5
122 124 -6
122 126 3
122 128 10
122 125 6
122 135 8
122 129 0
122 131 6
122 132 -4
122 137 -4
122 134 2
122 123 3
122 127 -8
123 137 6
123 126 -7
123 134 9
123 133 -10
123 125 -2
123 128 6
123 124 9
123 131 -9
123 139 -3
123 136 -10
123 130 4
123 140 10
123 132 0
123 129 -4
123 138 0
123 135 -2
124 136 7
124 140 -5
124 128 9
124 134 -3
124 129 -3
124 126 6
124 133 0
124 132 1
124 135 -3
124 139 -7
124 137 -8
124 131 0
124 127 -6
124 138 -4
125 130 -3
125 136 -5
125 129 -1
125 131 9
125 126 6
125 134 -5
125 137 -6
125 139 -2
125 135 3
125 128 -8
126 129 -9
126 134 5
126 127 8
126 136 1
126 133 7
126 131 -9
126 137 -2
126 132 -8
126 135 3
126 128 -8
126 130 1
126 138 -5
126 139 10
126 140 8
127 139 2
127 132 9
127 135 -8
127 133 0
127 137 -2
127 136 -3
127 128 5
127 129 -8
127 130 -8
127 131 -10
127 134 7
127 138 3
128 131 0
128 135 6
128 137 9
128 139 7
128 136 8
128 134 6
128 129 0
128 132 -4
128 130 0
128 140 -7
128 133 -6
128 138 2
129 131 -5
129 140 8
129 136 10
129 139 9
129 137 4
129 130 -10
129 132 9
129 138 -4
129 135 2
129 134 0
130 136 1
130 131 8
130 135 -6
130 133 8
130 140 3
130 137 6
130 139 1
130 132 -9
131 140 6
131 138 3
131 136 10
131 134 -4
131 132 2
131 139 -10
131 133 -2
131 137 0
131 135 -4
132 140 -6
132 139 9
132 135 -6
132 134 -2
132 136 -9
132 133 4
132 138 10
133 137 -2
133 136 9
133 134 -7
133 139 -1
134 136 8
134 139 10
134 137 4
134 140 -10
134 135 10
134 138 -5
135 136 2
135 138 1
135 139 -1
135 140 1
135 137 -6
136 140 7
136 137 9
136 138 -3
136 139 6
137 138 -1
137 139 -1
137 140 1
138 139 8
138 140 10
139 140 -6


==> anc/instances/benchmark/maxCutMet/w09_160.0 <==
160 11448 
1 91 -6
1 159 -4
1 127 4
1 117 -6
1 144 -1
1 64 -1
1 70 1
1 136 4
1 21 2
1 128 -3
1 93 -10
1 38 9
1 39 4
1 36 0
1 87 5
1 90 -2
1 6 -10
1 122 0
1 48 10
1 145 -4
1 32 6
1 3 -7
1 28 0
1 86 3
1 132 -3
1 18 -2
1 35 -9
1 151 6
1 106 -2
1 89 -2
1 67 3
1 23 4
1 96 -10
1 79 -8
1 112 1
1 59 1
1 68 5
1 46 7
1 150 5
1 111 -3
1 141 -6
1 2 -1
1 121 -2
1 31 -1
1 24 10
1 29 -6
1 120 8
1 160 5
1 110 -7
1 131 5
1 66 10
1 155 5
1 69 -3
1 7 10
1 133 2
1 157 3
1 98 4
1 45 -4
1 10 0
1 58 -5
1 99 1
1 73 -2
1 9 -6
1 30 10
1 102 9
1 63 6
1 108 7
1 76 -2
1 152 -4
1 26 2
1 103 3
1 8 -7
1 25 -7
1 16 2
1 125 1
1 135 -4
1 14 4
1 65 -10
1 124 9
1 129 4
1 137 3
1 34 -2
1 33 7
1 53 -6
1 51 -10
1 72 -5
1 101 0
1 78 5
1 17 1
1 19 -3
1 100 -8
1 13 -2
1 84 -4
1 92 -7
1 153 6
1 4 10
1 138 -1
1 95 0
1 57 8
1 27 2
1 15 2
1 81 2
1 154 5
1 105 4
1 5 6
1 44 4
1 118 10
1 40 -6
1 104 0
1 123 -3
1 142 0
1 22 -5
1 50 -7
1 20 -1
1 49 2
1 109 -8
1 130 5
1 77 -3
1 71 7
1 42 4
1 37 7
1 54 10
1 41 1
1 126 -2
1 143 5
1 88 5
1 83 -8
1 43 -2
1 61 9
1 119 10
1 116 9
1 56 6
1 140 -9
1 158 -5
1 94 -7
1 146 1
1 55 -7
1 113 -9
1 82 6
1 149 -1
1 147 4
2 160 10
2 135 -7
2 62 -5
2 63 10
2 58 10
2 40 8
2 107 9
2 66 10
2 68 9
2 33 -7
2 142 6
2 80 4
2 153 2
2 29 -2
2 42 -10
2 147 10
2 157 4
2 152 3
2 52 -6
2 122 -5
2 39 6
2 77 1
2 140 2
2 70 6
2 36 4
2 26 -8
2 90 -2
2 130 -3
2 65 4
2 76 -6
2 128 -2
2 105 8
2 98 9
2 88 4
2 75 -4
2 154 2
2 71 4
2 133 -6
2 23 -8
2 101 5
2 35 3
2 32 -1
2 110 -6
2 73 9
2 45 9
2 86 0
2 114 7
2 11 4
2 119 9
2 60 -7
2 7 8
2 141 -6
2 148 -10
2 106 -10
2 81 -1
2 155 0
2 117 -10
2 46 -8
2 34 1
2 5 0
2 93 8
2 123 -4
2 49 5
2 16 -8
2 103 0
2 15 -9
2 112 7
2 3 -7
2 20 -10
2 92 -4
2 113 -5
2 131 4
2 21 -5
2 74 -2
2 24 -2
2 8 8
2 48 8
2 50 1
2 100 -7
2 18 4
2 61 -7
2 38 -10
2 83 -8
2 12 -9
2 30 9
2 158 5
2 47 10
2 95 -10
2 41 10
2 56 -10
2 89 6
2 134 -10
2 115 -4
2 132 -5
2 91 -1
2 108 9
2 120 6
2 72 10
2 146 -1
2 28 -10
2 137 -4
2 43 -4
2 124 3
2 22 -10
2 145 10
2 14 -2
2 59 -5
2 55 3
2 150 -4
2 136 6
2 44 9
2 78 9
2 144 7
2 111 -4
2 67 7
2 139 6
2 99 9
2 4 8
2 85 -4
2 53 7
2 13 6
2 69 -5
2 84 0
2 9 9
2 37 -4
2 54 3
2 156 -9
2 127 9
2 102 -4
2 97 2
2 116 -9
2 159 -2
2 51 5
2 104 4
3 125 7
3 42 1
3 87 6
3 68 7
3 62 3
3 126 -7
3 80 -8
3 103 3
3 156 -5
3 139 -5
3 130 7
3 108 -10
3 118 -7
3 67 -10
3 138 -5
3 72 -7
3 137 -9
3 77 -10
3 133 -2
3 120 10
3 79 -2
3 98 -5
3 29 -10
3 88 0
3 145 8
3 109 5
3 47 -3
3 43 -4
3 19 1
3 38 8
3 24 3
3 26 -3
3 11 8
3 110 7
3 160 -4
3 155 8
3 15 8
3 154 -4
3 102 -10
3 14 -4
3 132 10
3 144 6
3 54 2
3 41 2
3 65 5
3 123 -9
3 10 -4
3 44 -5
3 66 -5
3 84 -3
3 31 -7
3 107 -9
3 75 -6
3 50 1
3 21 -2
3 90 -6
3 106 8
3 32 5
3 85 -4
3 82 -9
3 151 9
3 128 -7
3 16 -8
3 61 -10
3 159 -8
3 143 -1
3 30 4
3 114 -1
3 100 5
3 57 10
3 36 -8
3 150 -3
3 124 -9
3 117 7
3 40 1
3 121 2
3 59 -1
3 12 10
3 51 -2
3 94 3
3 129 6
3 122 -9
3 60 3
3 134 2
3 22 -3
3 28 -9
3 147 1
3 97 -3
3 55 -7
3 101 0
3 86 -3
3 6 7
3 81 -4
3 46 -2
3 140 -7
3 71 7
3 33 10
3 13 4
3 149 -1
3 93 7
3 76 7
3 53 -7
3 17 -6
3 64 -5
3 63 10
3 104 -4
3 99 4
3 111 10
3 142 1
3 96 10
3 141 8
3 4 -3
3 131 -3
3 58 8
3 127 -10
3 73 -5
3 83 0
3 78 8
3 91 1
3 18 6
3 52 -7
3 112 -2
3 8 1
3 49 2
3 74 4
3 20 10
3 5 5
3 69 1
3 39 9
3 148 1
3 146 0
3 56 2
3 115 9
3 157 -1
3 153 -1
3 45 3
3 9 -2
3 92 1
3 37 -9
3 89 6
3 152 4
3 25 -3
3 135 0
3 119 -1
3 48 -4
3 34 -2
4 133 -10
4 140 -5
4 63 -4
4 121 -7
4 144 5
4 117 3
4 150 -10
4 81 -8
4 99 -6
4 8 10
4 33 -9
4 87 10
4 90 -6
4 52 -5
4 100 6
4 156 -6
4 149 1
4 12 4
4 105 6
4 45 -6
4 29 -7
4 101 -6
4 50 -9
4 94 -10
4 78 -5
4 85 6
4 53 -4
4 44 -2
4 56 4
4 49 7
4 159 -10
4 30 4
4 107 7
4 40 -5
4 21 -3
4 98 6
4 154 -9
4 111 -4
4 42 10
4 114 8
4 22 -4
4 71 7
4 141 -4
4 14 4
4 62 -4
4 92 -5
4 103 7
4 58 -10
4 158 -10
4 39 7
4 138 2
4 135 -5
4 60 -8
4 69 -1
4 77 -2
4 64 8
4 123 6
4 147 1
4 76 5
4 95 10
4 72 0
4 139 3
4 10 4
4 128 3
4 160 -4
4 148 -6
4 146 -5
4 61 6
4 25 -1
4 131 -5
4 145 5
4 18 -9
4 47 6
4 20 -9
4 152 -3
4 23 -8
4 119 -3
4 137 -6
4 151 8
4 93 -2
4 38 5
4 120 9
4 79 -4
4 157 6
4 5 -1
4 110 3
4 75 -7
4 126 5
4 125 -10
4 27 -8
4 9 -2
4 155 -4
4 86 4
4 26 -9
4 132 -9
4 127 -7
4 74 -9
4 129 5
4 89 10
4 51 -7
4 13 8
4 67 10
4 88 -5
4 15 10
4 28 -9
4 48 0
4 115 -6
4 153 -10
4 16 0
4 54 0
4 7 3
4 19 -8
4 84 -3
4 17 -3
4 57 -2
4 35 6
4 122 5
4 37 -10
4 106 9
4 55 -7
4 6 8
4 130 2
4 102 7
4 108 -7
4 118 -2
4 34 10
4 43 8
4 73 -9
4 83 1
4 136 9
4 36 1
4 124 7
4 96 -5
4 41 -3
4 116 -1
4 142 5
4 24 6
4 97 -6
4 31 -8
4 11 -7
4 113 9
4 70 9
5 119 -3
5 73 2
5 159 10
5 156 6
5 127 10
5 114 2
5 18 -6
5 97 10
5 47 -10
5 57 -4
5 22 3
5 63 -1
5 20 2
5 72 1
5 43 -9
5 108 1
5 123 10
5 117 -8
5 17 -7
5 128 -8
5 44 4
5 82 -4
5 160 5
5 132 -3
5 24 0
5 157 -1
5 93 -7
5 52 5
5 84 -1
5 81 -8
5 34 8
5 133 -6
5 134 -5
5 92 8
5 95 -6
5 125 1
5 7 2
5 102 -3
5 19 9
5 91 7
5 33 -8
5 65 -1
5 99 -7
5 104 -9
5 76 1
5 135 -5
5 152 5
5 89 -4
5 23 -7
5 121 1
5 118 3
5 113 -3
5 35 -8
5 107 3
5 96 -10
5 16 2
5 111 9
5 80 -10
5 10 -7
5 51 4
5 139 -2
5 30 -5
5 103 -8
5 27 -3
5 120 -2
5 116 -6
5 83 6
5 137 0
5 106 -2
5 37 -10
5 94 5
5 15 -7
5 53 2
5 8 -3
5 9 4
5 144 8
5 141 -7
5 155 -2
5 49 9
5 136 6
5 129 6
5 90 -9
5 39 3
5 140 -4
5 79 -6
5 148 -9
5 154 8
5 55 6
5 59 9
5 101 -1
5 122 4
5 50 -8
5 29 -5
5 11 -9
5 58 7
5 61 7
5 87 3
5 105 0
5 109 -4
5 62 -7
5 112 -6
5 100 4
5 66 4
5 86 -8
5 42 -3
5 150 -10
5 115 -10
5 77 -6
5 71 10
5 88 -2
5 25 10
5 143 4
5 130 2
5 12 8
5 70 -2
5 74 5
5 36 -4
5 98 7
5 54 0
5 60 0
5 45 9
5 131 6
5 78 6
5 69 -2
5 31 -9
5 38 -7
5 158 5
5 46 -7
5 6 -6
5 21 3
5 28 -1
5 14 -10
5 32 4
5 110 5
5 48 3
5 149 -3
5 147 -1
5 124 -2
5 68 -4
5 75 4
5 142 -9
5 56 -2
5 85 8
5 126 -10
6 35 -2
6 12 -8
6 153 7
6 138 -10
6 28 -9
6 76 2
6 145 1
6 124 -3
6 48 1
6 50 1
6 123 2
6 137 -2
6 54 5
6 79 -8
6 144 0
6 59 3
6 157 6
6 154 5
6 85 -2
6 108 10
6 66 -1
6 115 -3
6 69 4
6 25 -7
6 94 -2
6 90 -4
6 61 -8
6 49 3
6 114 0
6 38 -6
6 134 -9
6 139 -2
6 58 10
6 105 6
6 24 4
6 68 7
6 152 10
6 13 4
6 136 3
6 88 5
6 60 -3
6 147 -4
6 151 7
6 41 -8
6 33 -9
6 97 3
6 37 -10
6 102 -1
6 55 0
6 93 -6
6 83 5
6 43 4
6 146 -1
6 47 -4
6 46 -1
6 141 1
6 87 7
6 53 -8
6 7 7
6 42 -3
6 160 -6
6 23 -7
6 143 -8
6 15 -8
6 16 6
6 30 -8
6 51 1
6 77 6
6 81 1
6 118 -8
6 116 -1
6 39 10
6 121 9
6 10 10
6 56 4
6 34 -2
6 156 -6
6 135 -4
6 19 -2
6 9 3
6 110 0
6 62 -3
6 36 -2
6 122 -2
6 67 2
6 44 6
6 117 -5
6 129 -1
6 98 8
6 71 0
6 11 10
6 126 -9
6 14 2
6 99 -2
6 31 -4
6 84 7
6 86 7
6 106 -1
6 52 -2
6 142 -9
6 57 -5
6 101 -2
6 104 6
6 64 8
6 18 7
6 131 6
6 103 -3
6 100 -8
6 159 5
6 73 -4
6 22 -5
6 20 3
6 158 -10
6 70 -6
6 140 10
6 91 -10
6 132 -8
6 125 0
6 29 7
6 27 4
6 72 1
6 17 -7
6 133 -5
6 128 -4
6 65 9
6 111 -3
6 45 9
6 120 -6
6 21 -9
6 109 -9
6 26 8
6 40 -7
6 149 -3
6 32 2
6 127 6
6 148 3
6 63 -5
6 96 -1
6 112 0
6 74 -5
6 130 8
6 82 3
6 80 -4
6 150 -6
6 8 4
7 73 0
7 101 1
7 14 -3
7 56 -4
7 122 -6
7 111 -7
7 155 7
7 40 -10
7 121 3
7 63 1
7 116 -7
7 100 -9
7 19 9
7 51 10
7 102 8
7 139 -6
7 98 10
7 120 9
7 150 -1
7 42 9
7 67 3
7 143 -7
7 97 6
7 94 9
7 52 2
7 136 1
7 38 -3
7 119 5
7 91 -7
7 70 -10
7 84 -1
7 107 6
7 47 -8
7 106 -1
7 128 -8
7 25 10
7 68 -1
7 147 -10
7 149 -4
7 93 4
7 82 3
7 65 7
7 127 3
7 49 2
7 87 -8
7 12 7
7 15 -8
7 8 -3
7 37 5
7 64 -7
7 95 1
7 75 8
7 33 6
7 114 4
7 85 -8
7 145 -2
7 16 -5
7 74 8
7 141 7
7 71 -2
7 117 0
7 133 -4
7 61 8
7 17 -2
7 44 -3
7 58 -3
7 148 7
7 13 -8
7 83 6
7 24 9
7 130 -7
7 123 -8
7 88 8
7 92 -6
7 41 -1
7 156 8
7 89 3
7 158 1
7 31 2
7 138 -8
7 80 -2
7 99 0
7 54 5
7 9 -4
7 78 8
7 112 0
7 104 8
7 113 -8
7 53 1
7 124 -10
7 108 7
7 154 10
7 77 -9
7 32 -6
7 135 -4
7 55 5
7 110 4
7 60 6
7 159 9
7 72 -5
7 137 -6
7 86 3
7 90 8
7 105 4
7 144 2
7 146 4
7 27 -10
7 57 10
7 76 -5
7 46 10
7 140 -10
7 134 -10
7 103 9
7 18 -6
7 20 -5
7 96 0
7 109 10
7 11 -8
7 48 -2
7 59 -10
7 62 -5
7 160 8
7 153 4
7 34 8
7 126 5
7 28 0
7 81 2
7 115 -9
7 22 2
7 23 10
7 131 8
7 45 9
7 36 1
7 79 -5
7 132 0
8 16 -3
8 112 -9
8 74 -3
8 152 -7
8 135 1
8 96 -10
8 52 4
8 85 8
8 75 -10
8 119 1
8 22 6
8 129 -3
8 134 4
8 63 10
8 116 -10
8 131 -3
8 25 -3
8 77 5
8 13 -6
8 149 1
8 142 4
8 59 -1
8 69 -10
8 128 -6
8 24 6
8 109 3
8 79 0
8 46 -7
8 38 -1
8 91 2
8 18 -6
8 43 -5
8 126 1
8 124 0
8 54 -9
8 101 5
8 55 0
8 14 -3
8 97 -2
8 92 0
8 110 -3
8 44 -7
8 105 7
8 80 7
8 67 1
8 61 -4
8 26 8
8 76 0
8 40 7
8 144 -9
8 118 3
8 148 7
8 89 9
8 115 0
8 70 7
8 153 6
8 51 -2
8 73 10
8 71 -7
8 57 2
8 88 9
8 125 -6
8 9 5
8 30 -3
8 95 -2
8 41 8
8 32 -7
8 151 -6
8 48 -4
8 35 2
8 147 8
8 122 3
8 113 -1
8 45 5
8 27 -2
8 114 -8
8 137 -7
8 21 0
8 133 -7
8 11 4
8 78 4
8 31 -2
8 83 -8
8 60 10
8 141 -8
8 66 2
8 64 -5
8 34 6
8 49 -5
8 117 -10
8 121 -4
8 84 0
8 93 4
8 90 1
8 139 0
8 82 7
8 72 -2
8 47 0
8 87 -5
8 146 4
8 29 -4
8 145 3
8 36 -7
8 20 -6
8 108 10
8 157 -8
8 42 -7
8 155 0
8 130 0
8 159 5
8 68 -8
8 140 8
8 50 -2
8 28 -6
8 127 -9
8 94 9
8 104 -6
8 156 9
8 99 10
8 39 -8
8 111 -10
8 62 -1
8 56 3
8 12 7
8 154 4
8 10 5
8 19 -8
8 103 7
8 17 -4
8 58 -1
8 53 5
8 138 -1
8 33 3
8 106 1
8 23 9
9 137 -3
9 90 4
9 154 10
9 93 3
9 146 -8
9 66 -10
9 119 7
9 110 0
9 48 -4
9 100 8
9 141 5
9 125 2
9 73 2
9 85 9
9 24 -5
9 28 1
9 132 3
9 70 -1
9 40 -9
9 33 -2
9 94 7
9 140 8
9 35 3
9 78 6
9 106 -3
9 26 7
9 38 -7
9 20 -3
9 30 -8
9 27 4
9 108 -1
9 68 -4
9 62 -4
9 16 6
9 152 -3
9 71 -2
9 86 -3
9 136 5
9 50 1
9 145 -6
9 49 -3
9 63 6
9 92 10
9 126 -1
9 69 6
9 39 -1
9 47 6
9 74 -6
9 56 -4
9 23 -10
9 10 -7
9 72 -4
9 22 0
9 153 -8
9 105 10
9 75 -4
9 95 -6
9 121 1
9 143 5
9 112 3
9 150 10
9 19 -4
9 60 1
9 80 -10
9 144 4
9 45 6
9 97 6
9 139 -2
9 151 -10
9 43 -4
9 12 -1
9 61 5
9 18 -10
9 98 -1
9 53 4
9 64 -7
9 91 -5
9 59 1
9 124 -9
9 58 -7
9 128 0
9 116 -1
9 159 -10
9 138 0
9 57 -7
9 46 3
9 44 -9
9 87 2
9 157 3
9 103 -3
9 67 8
9 142 1
9 51 -4
9 21 8
9 129 0
9 76 -1
9 32 -1
9 133 2
9 109 -2
9 84 2
9 25 2
9 83 -1
9 131 7
9 77 -9
9 41 1
9 55 7
9 134 -10
9 89 4
9 120 -3
9 11 -8
9 130 -1
9 123 5
9 104 -7
9 54 -8
9 88 1
9 65 9
9 122 1
9 31 6
9 101 5
9 147 -10
9 149 -1
9 37 -2
9 36 -9
9 13 -4
9 114 8
9 96 -3
9 115 -2
9 34 -3
9 99 0
9 113 -3
9 156 -2
9 107 9
9 158 8
9 127 8
9 42 8
9 135 0
9 102 -2
10 31 5
10 21 -8
10 69 -9
10 151 6
10 131 6
10 145 7
10 63 -7
10 103 -9
10 16 6
10 97 1
10 102 -1
10 153 1
10 89 -5
10 24 -9
10 119 -3
10 125 -9
10 55 8
10 129 2
10 20 0
10 144 2
10 118 8
10 77 -7
10 42 5
10 40 10
10 28 -8
10 84 -3
10 112 9
10 22 -9
10 13 3
10 99 6
10 110 2
10 37 -4
10 75 -8
10 18 -8
10 39 8
10 86 -3
10 96 -5
10 152 -2
10 54 -8
10 133 3
10 123 3
10 111 -8
10 115 -8
10 95 8
10 80 -9
10 68 9
10 120 9
10 34 10
10 76 9
10 81 -3
10 117 -1
10 143 -7
10 52 9
10 127 10
10 136 4
10 93 7
10 45 1
10 56 7
10 87 6
10 27 -1
10 124 -2
10 67 -4
10 41 0
10 46 10
10 146 -3
10 85 -4
10 26 -8
10 48 7
10 17 7
10 121 -4
10 141 -4
10 137 6
10 92 9
10 113 9
10 38 10
10 150 8
10 155 2
10 83 8
10 90 8
10 65 6
10 148 2
10 64 -9
10 44 6
10 73 8
10 78 1
10 32 8
10 15 4
10 33 9
10 139 -6
10 74 -7
10 130 1
10 58 -1
10 158 -3
10 109 -7
10 142 8
10 12 -6
10 25 4
10 114 4
10 107 5
10 19 -8
10 62 4
10 61 10
10 29 -6
10 53 -1
10 122 8
10 108 8
10 116 -4
10 36 6
10 60 -3
10 51 5
10 35 5
10 159 -6
10 156 9
10 132 5
10 88 9
10 101 -1
10 72 -4
10 43 8
10 147 4
10 134 -8
10 128 -8
10 11 3
10 14 6
10 50 6
10 79 3
10 70 -4
10 149 -10
10 47 -1
10 49 -3
10 105 -7
10 98 2
11 137 -8
11 91 -6
11 58 -1
11 67 -5
11 118 3
11 19 -7
11 72 -3
11 96 4
11 133 10
11 152 -10
11 24 5
11 45 -4
11 81 -3
11 43 -6
11 17 0
11 104 -7
11 13 -9
11 59 4
11 86 -10
11 12 8
11 74 0
11 139 4
11 129 9
11 127 -4
11 112 0
11 141 4
11 51 -1
11 47 3
11 142 10
11 66 -10
11 63 1
11 131 -4
11 146 2
11 65 10
11 111 -9
11 136 5
11 108 10
11 126 -9
11 117 -9
11 26 10
11 93 5
11 102 -9
11 114 2
11 61 4
11 71 5
11 147 3
11 82 -9
11 21 -10
11 116 7
11 128 10
11 70 -5
11 120 -7
11 103 -4
11 119 -10
11 57 -9
11 20 -5
11 76 7
11 143 -10
11 56 -7
11 28 9
11 106 -4
11 98 -2
11 99 0
11 107 2
11 113 2
11 40 9
11 36 -6
11 27 1
11 35 0
11 39 -8
11 109 5
11 97 8
11 46 9
11 95 -3
11 80 6
11 159 -2
11 49 -9
11 151 -7
11 29 3
11 42 10
11 105 0
11 138 1
11 155 -6
11 92 5
11 79 10
11 31 10
11 68 -6
11 75 0
11 123 1
11 32 7
11 85 -6
11 160 7
11 64 7
11 69 0
11 52 -9
11 18 6
11 140 -10
11 130 6
11 38 6
11 22 6
11 148 3
11 100 -4
11 53 8
11 144 10
11 37 -6
11 44 -9
11 77 0
11 124 8
11 60 9
11 132 -3
11 15 -8
11 78 -4
11 62 3
11 88 -8
11 83 0
11 41 -3
11 23 -2
11 90 -1
11 145 9
11 121 -9
11 73 -7
11 89 9
11 125 9
11 153 -9
11 158 -10
11 134 8
11 150 -7
11 101 8
11 149 8
11 34 -6
11 154 4
11 87 1
12 14 -8
12 52 5
12 38 -7
12 142 1
12 34 -2
12 139 -9
12 60 -1
12 83 10
12 125 -10
12 24 -9
12 134 4
12 16 3
12 122 6
12 106 -4
12 101 3
12 51 1
12 155 -8
12 141 1
12 109 5
12 153 3
12 77 4
12 72 -7
12 121 8
12 18 -4
12 138 0
12 25 0
12 23 -8
12 86 -8
12 69 1
12 104 0
12 66 8
12 59 -10
12 156 2
12 131 -10
12 43 -9
12 48 -4
12 124 1
12 157 7
12 152 -2
12 110 5
12 107 2
12 160 1
12 149 -7
12 55 -2
12 71 -8
12 44 5
12 27 9
12 98 -1
12 118 9
12 127 -2
12 150 10
12 54 -6
12 144 1
12 94 -10
12 146 -10
12 120 9
12 87 8
12 30 -6
12 114 -3
12 115 -1
12 62 4
12 140 4
12 93 -9
12 75 6
12 76 10
12 117 -2
12 45 -10
12 123 6
12 32 9
12 147 -4
12 96 -7
12 26 4
12 130 -1
12 143 -2
12 29 -2
12 53 4
12 88 -1
12 135 0
12 80 -9
12 73 -8
12 13 7
12 85 4
12 41 2
12 105 -7
12 46 -3
12 58 -7
12 50 2
12 65 -6
12 89 7
12 111 7
12 31 0
12 108 -1
12 136 -10
12 129 -3
12 63 1
12 81 1
12 17 -6
12 21 -1
12 148 -5
12 102 -8
12 70 5
12 47 0
12 74 -5
12 99 -2
12 78 6
12 61 -1
12 64 1
12 145 0
12 37 -5
12 82 7
12 154 1
12 151 -2
12 68 -6
12 90 -3
12 84 9
12 132 -6
12 15 9
12 103 -9
12 112 -6
12 40 -9
12 116 -1
12 133 5
12 95 -5
12 35 -8
12 56 -10
12 33 1
12 42 -6
12 126 10
12 57 -6
12 128 -7
12 113 6
12 91 0
12 19 -8
12 22 -2
12 28 -7
12 36 -1
12 92 5
13 36 7
13 32 -10
13 149 2
13 125 -2
13 97 -7
13 158 3
13 46 -4
13 154 -9
13 157 5
13 160 2
13 145 -3
13 87 6
13 69 1
13 152 -2
13 17 0
13 45 -6
13 66 -3
13 117 -10
13 126 -9
13 28 0
13 81 4
13 156 10
13 120 0
13 82 -9
13 56 8
13 90 -7
13 137 6
13 83 6
13 132 -1
13 78 4
13 51 1
13 79 6
13 105 8
13 127 8
13 122 6
13 30 2
13 101 -8
13 64 -5
13 70 5
13 102 -3
13 151 9
13 88 -8
13 71 6
13 107 -10
13 39 4
13 37 -7
13 93 5
13 62 -5
13 35 1
13 139 -1
13 23 -6
13 26 -8
13 57 -7
13 124 -7
13 116 7
13 27 3
13 38 -3
13 91 9
13 136 -10
13 92 8
13 41 -2
13 123 0
13 109 -8
13 130 8
13 44 -4
13 95 10
13 129 -3
13 128 -9
13 20 -1
13 148 9
13 119 2
13 108 -10
13 43 -5
13 50 -9
13 96 9
13 111 -2
13 86 -10
13 42 -4
13 147 9
13 60 -6
13 114 4
13 29 6
13 65 0
13 115 -2
13 100 -5
13 133 9
13 52 -9
13 53 8
13 85 -2
13 68 -2
13 19 1
13 99 0
13 103 10
13 112 4
13 40 5
13 121 -1
13 21 8
13 77 -10
13 73 2
13 61 -2
13 140 9
13 63 -8
13 106 0
13 80 -6
13 54 -7
13 74 9
13 150 6
13 76 -4
13 55 4
13 94 -9
13 155 10
13 59 -8
13 104 -3
13 135 5
13 15 3
13 47 -2
13 131 -2
13 34 6
13 25 -3
13 118 7
13 113 2
13 142 4
13 98 -9
13 58 8
13 89 -3
13 153 5
13 144 8
13 84 -1
13 110 -2
13 22 -2
13 49 -1
13 67 10
13 33 2
13 159 6
13 18 6
13 72 -3
14 105 2
14 144 -2
14 130 -5
14 56 -8
14 66 -6
14 76 -1
14 80 1
14 48 2
14 89 0
14 59 4
14 150 -8
14 125 2
14 88 2
14 92 8
14 82 -7
14 72 9
14 119 6
14 20 1
14 95 10
14 23 0
14 45 9
14 70 -9
14 85 -6
14 38 8
14 120 -8
14 65 1
14 103 -3
14 74 -8
14 114 6
14 154 -2
14 53 -10
14 32 2
14 39 -8
14 123 6
14 35 8
14 34 -5
14 31 -6
14 81 9
14 69 2
14 121 7
14 26 3
14 77 -5
14 60 4
14 84 -1
14 157 -6
14 113 -1
14 57 -8
14 149 -4
14 33 7
14 61 -3
14 107 -9
14 15 2
14 116 -2
14 143 2
14 55 -6
14 50 6
14 94 3
14 49 10
14 110 1
14 75 -7
14 83 2
14 17 -1
14 133 -5
14 73 6
14 51 -9
14 159 7
14 64 -4
14 99 9
14 24 1
14 108 -1
14 93 -1
14 127 -8
14 30 2
14 134 -8
14 67 6
14 138 -3
14 129 -2
14 41 5
14 101 -9
14 100 3
14 21 5
14 29 6
14 140 -1
14 115 -1
14 86 9
14 158 4
14 68 9
14 126 -10
14 37 -7
14 96 -3
14 145 8
14 142 -10
14 106 0
14 112 9
14 104 -7
14 52 -3
14 122 -4
14 137 3
14 98 7
14 78 2
14 136 4
14 79 0
14 63 9
14 27 0
14 19 9
14 135 2
14 47 4
14 25 -1
14 141 0
14 155 -3
14 111 6
14 160 -6
14 118 5
14 97 1
14 139 -2
14 109 -4
14 44 1
14 54 6
14 40 6
14 90 -2
14 146 -9
14 22 -9
14 18 5
14 132 3
14 128 8
14 46 3
14 16 0
14 152 -1
15 63 1
15 95 6
15 145 -10
15 51 8
15 141 5
15 115 -4
15 113 -2
15 87 5
15 68 8
15 59 -8
15 160 -2
15 94 -7
15 75 -4
15 37 6
15 67 -1
15 119 -6
15 130 -5
15 46 9
15 92 5
15 43 1
15 124 -9
15 53 -2
15 105 -10
15 48 2
15 64 -1
15 93 -8
15 133 -3
15 40 3
15 120 -10
15 60 6
15 78 -3
15 23 -10
15 39 9
15 143 -1
15 121 -9
15 116 6
15 131 -2
15 24 -7
15 72 2
15 114 10
15 137 -8
15 47 -9
15 66 -2
15 62 10
15 154 10
15 125 6
15 56 -3
15 106 5
15 84 -6
15 22 5
15 152 -5
15 76 -9
15 123 0
15 101 -5
15 98 -5
15 129 9
15 127 6
15 28 0
15 126 -5
15 99 7
15 79 8
15 148 7
15 139 -4
15 27 5
15 109 4
15 155 -6
15 58 -8
15 31 -6
15 85 -8
15 158 4
15 110 -8
15 50 -5
15 144 -5
15 97 2
15 103 6
15 26 10
15 91 -9
15 107 8
15 112 -6
15 122 -9
15 100 -10
15 49 3
15 25 3
15 104 9
15 61 1
15 132 4
15 117 1
15 153 -5
15 159 -1
15 128 -4
15 38 -7
15 16 -8
15 156 6
15 36 8
15 136 -6
15 96 -8
15 57 4
15 140 -5
15 142 6
15 73 -6
15 134 -3
15 89 -5
15 21 0
15 71 -2
15 77 -8
15 90 7
15 41 -8
15 150 -6
15 138 -5
15 18 4
15 111 2
15 88 -4
15 108 9
15 44 8
15 81 -9
15 69 5
15 83 5
15 32 -4
15 35 -3
15 149 7
15 55 -7
15 146 8
15 74 10
15 82 -7
15 118 -10
15 157 3
15 30 7
15 42 6
15 29 -1
15 54 -4
15 19 8
15 102 -4
15 17 3
16 159 10
16 22 9
16 40 0
16 127 2
16 138 0
16 17 8
16 152 -7
16 51 -6
16 39 -8
16 113 0
16 29 10
16 96 -9
16 55 -3
16 60 -3
16 43 -9
16 125 4
16 62 0
16 67 -1
16 45 2
16 143 -7
16 64 2
16 36 -8
16 20 6
16 35 -5
16 42 -3
16 120 -5
16 131 3
16 73 -9
16 157 -5
16 141 -7
16 144 0
16 133 2
16 52 1
16 139 -10
16 86 -6
16 119 6
16 156 -9
16 66 -1
16 76 -5
16 78 7
16 44 -7
16 90 4
16 137 10
16 77 2
16 82 -3
16 46 7
16 105 3
16 102 0
16 19 -8
16 95 -1
16 132 -7
16 59 2
16 21 7
16 121 3
16 61 -8
16 98 -1
16 49 1
16 128 -2
16 94 7
16 130 -8
16 153 -8
16 38 -2
16 27 0
16 18 0
16 129 -6
16 84 -7
16 89 -4
16 74 -4
16 56 3
16 81 -3
16 145 0
16 149 -5
16 91 5
16 108 -1
16 70 -2
16 54 5
16 122 -9
16 71 6
16 154 3
16 93 1
16 103 0
16 23 -6
16 79 8
16 118 -2
16 116 8
16 155 8
16 100 5
16 50 3
16 72 6
16 99 6
16 53 -3
16 87 -4
16 58 9
16 151 -9
16 30 -1
16 158 10
16 25 7
16 83 -1
16 65 -5
16 57 -7
16 140 5
16 69 -9
16 106 0
16 85 -7
16 68 10
16 101 -3
16 115 -6
16 37 2
16 88 -2
16 32 10
16 63 -10
16 146 0
16 110 -3
16 31 1
16 47 1
16 28 6
16 109 3
16 75 -6
16 142 -2
16 124 -6
16 135 10
16 33 3
16 117 -3
16 26 -6
16 134 -6
16 107 4
16 114 -8
16 92 -9
17 36 2
17 153 7
17 132 0
17 127 -5
17 32 -5
17 154 -7
17 110 -1
17 46 -7
17 83 -9
17 120 -2
17 23 4
17 82 -3
17 44 6
17 131 -4
17 121 -6
17 157 -5
17 89 1
17 69 9
17 74 -2
17 39 -6
17 147 -7
17 26 6
17 59 1
17 84 3
17 40 -7
17 45 -8
17 158 8
17 92 2
17 50 5
17 98 -3
17 126 7
17 85 5
17 87 8
17 100 8
17 119 -9
17 116 -4
17 56 -4
17 73 5
17 88 -6
17 42 3
17 150 -5
17 71 -1
17 43 9
17 142 7
17 109 9
17 18 4
17 137 1
17 70 -4
17 53 -4
17 103 -7
17 128 -2
17 156 -7
17 129 -3
17 152 -7
17 135 -3
17 139 -5
17 151 2
17 141 -3
17 28 3
17 140 -6
17 30 6
17 96 -2
17 95 -4
17 155 5
17 138 -4
17 117 -8
17 35 10
17 57 9
17 47 -2
17 68 5
17 104 2
17 60 5
17 65 3
17 149 -7
17 115 -8
17 63 9
17 19 3
17 111 -5
17 144 8
17 79 6
17 20 -3
17 130 4
17 55 4
17 22 -7
17 80 3
17 148 -8
17 112 5
17 54 -4
17 143 -4
17 93 -10
17 90 7
17 118 8
17 113 -5
17 33 5
17 108 4
17 81 9
17 124 -2
17 29 -5
17 77 -6
17 86 -3
17 114 -7
17 66 -4
17 48 6
17 102 0
17 105 8
17 24 -6
17 62 -10
17 49 2
17 123 5
17 37 7
17 41 -8
17 101 2
17 94 2
17 106 -9
17 61 2
17 136 -1
17 122 2
17 146 2
17 38 10
17 160 -1
17 25 -7
17 31 6
17 67 3
17 64 4
17 91 1
17 134 4
17 72 -9
17 34 -2
17 133 10
18 67 4
18 37 -8
18 71 -4
18 84 1
18 113 7
18 82 9
18 65 3
18 62 2
18 85 0
18 134 -6
18 109 -5
18 33 -7
18 96 -4
18 56 -7
18 34 0
18 47 1
18 130 -2
18 117 -9
18 125 6
18 122 8
18 93 -10
18 141 6
18 81 -5
18 107 -4
18 83 -1
18 119 9
18 121 -3
18 26 7
18 73 -7
18 105 8
18 64 5
18 120 -6
18 49 -6
18 80 -9
18 36 0
18 153 10
18 25 -1
18 59 -5
18 99 9
18 89 0
18 133 -1
18 61 7
18 88 2
18 60 8
18 78 4
18 68 -5
18 39 -7
18 38 -9
18 155 8
18 123 1
18 157 9
18 98 -4
18 28 -7
18 101 6
18 42 -3
18 135 -9
18 66 -9
18 118 -10
18 79 -2
18 111 5
18 140 -1
18 77 8
18 86 -9
18 75 0
18 35 -1
18 46 -6
18 21 9
18 97 6
18 151 1
18 102 -9
18 87 3
18 58 -7
18 160 -2
18 74 -3
18 142 -4
18 19 -2
18 23 -10
18 43 3
18 145 3
18 131 3
18 48 -9
18 156 -2
18 158 -7
18 136 -6
18 103 2
18 94 8
18 132 1
18 70 -8
18 31 6
18 30 -9
18 50 -5
18 54 1
18 24 3
18 57 -1
18 106 -10
18 104 -5
18 53 4
18 72 -1
18 55 4
18 90 3
18 51 8
18 20 5
18 116 4
18 114 7
18 108 8
18 40 -9
18 143 -8
18 52 10
18 32 -3
18 100 -5
18 146 8
18 22 1
18 150 -2
18 45 1
18 115 4
18 144 3
18 112 -3
18 159 2
18 44 -1
18 129 2
18 137 1
18 91 -2
18 128 2
18 95 4
18 69 4
18 110 -10
18 127 -3
18 29 9
18 148 7
18 139 -2
18 124 -4
19 74 -6
19 153 1
19 67 -6
19 157 -6
19 86 1
19 58 3
19 79 10
19 25 -9
19 31 7
19 63 1
19 76 2
19 158 -9
19 65 8
19 155 6
19 144 3
19 21 -6
19 84 8
19 71 -2
19 96 3
19 115 9
19 42 2
19 53 1
19 78 9
19 97 -6
19 126 7
19 91 -8
19 133 1
19 108 1
19 55 1
19 45 6
19 72 -3
19 32 9
19 24 9
19 64 -5
19 37 -4
19 154 5
19 69 -7
19 138 4
19 47 0
19 70 -7
19 109 -9
19 23 10
19 60 9
19 43 -10
19 29 -4
19 100 -3
19 122 -10
19 28 -5
19 149 8
19 105 7
19 143 -10
19 102 8
19 111 4
19 98 -9
19 134 6
19 132 -7
19 30 -1
19 80 -10
19 129 4
19 93 9
19 95 -5
19 85 10
19 116 -6
19 114 2
19 130 -2
19 36 5
19 52 1
19 81 2
19 40 -3
19 56 -9
19 145 4
19 135 1
19 34 9
19 83 -6
19 141 -3
19 142 -9
19 39 -5
19 110 -3
19 68 1
19 131 -7
19 119 -6
19 101 -4
19 146 3
19 150 5
19 41 0
19 113 10
19 140 -7
19 20 8
19 82 3
19 112 2
19 89 -9
19 148 -3
19 160 -9
19 127 -6
19 48 2
19 94 9
19 137 1
19 59 -8
19 66 4
19 44 3
19 88 6
19 151 2
19 50 6
19 124 7
19 136 1
19 77 4
19 73 -10
19 156 6
19 104 5
19 118 0
19 54 6
19 99 -7
19 103 5
19 46 7
19 152 6
19 33 9
19 27 3
19 123 -2
19 159 4
19 120 -7
19 90 -1
19 51 9
19 92 -1
19 26 6
19 22 4
20 28 1
20 60 2
20 34 -9
20 25 -2
20 131 -1
20 116 8
20 46 -10
20 149 -1
20 142 -2
20 97 -2
20 90 -2
20 112 -4
20 32 8
20 54 -7
20 147 -1
20 22 -6
20 48 -9
20 144 4
20 136 3
20 127 3
20 104 4
20 70 -7
20 39 -2
20 94 10
20 122 6
20 47 -2
20 58 4
20 73 -5
20 113 0
20 49 -10
20 52 -4
20 42 3
20 75 -8
20 102 -4
20 123 -7
20 64 9
20 138 6
20 95 1
20 21 10
20 44 8
20 85 -6
20 129 -4
20 111 -10
20 56 10
20 36 -2
20 27 -4
20 45 4
20 133 -5
20 158 7
20 117 1
20 148 8
20 23 10
20 82 -6
20 26 5
20 69 2
20 37 10
20 154 4
20 88 1
20 51 -2
20 135 6
20 110 -3
20 156 -5
20 78 8
20 24 5
20 118 4
20 124 8
20 153 5
20 66 8
20 151 -2
20 109 5
20 55 10
20 146 -5
20 107 -8
20 89 1
20 41 8
20 53 -7
20 106 5
20 79 9
20 38 4
20 132 1
20 128 0
20 72 -1
20 92 10
20 68 -1
20 119 4
20 86 4
20 87 -3
20 83 9
20 160 -1
20 134 -10
20 120 1
20 139 -1
20 98 0
20 145 5
20 125 -3
20 93 7
20 31 2
20 50 -6
20 121 8
20 74 1
20 57 -1
20 137 2
20 114 -4
20 59 -5
20 150 9
20 91 -5
20 140 -4
20 40 -7
20 35 -3
20 61 3
20 152 -4
20 105 -4
20 65 8
20 77 -5
20 159 -2
20 101 -1
20 62 -9
20 99 -3
20 63 3
20 157 -2
20 84 7
20 30 9
20 71 -6
20 108 10
20 143 8
21 32 -3
21 153 -2
21 93 -3
21 140 5
21 97 8
21 31 -6
21 80 -1
21 29 -4
21 75 3
21 72 -2
21 87 -8
21 22 -9
21 144 5
21 40 9
21 66 -3
21 120 5
21 79 2
21 54 -8
21 41 -8
21 63 5
21 78 2
21 107 6
21 145 -8
21 147 5
21 149 3
21 104 10
21 133 6
21 45 9
21 61 -8
21 101 -9
21 23 -4
21 119 5
21 100 -7
21 77 -5
21 142 0
21 46 0
21 112 -5
21 135 1
21 98 -1
21 30 10
21 122 8
21 81 7
21 86 -1
21 82 -2
21 109 -9
21 68 6
21 146 0
21 27 -10
21 48 5
21 155 10
21 115 7
21 70 -2
21 62 8
21 123 0
21 134 -5
21 118 -1
21 137 -2
21 83 4
21 24 3
21 160 10
21 44 1
21 88 4
21 113 -10
21 106 8
21 141 0
21 34 -5
21 39 1
21 128 4
21 58 9
21 105 -8
21 111 -2
21 35 -6
21 67 -2
21 114 5
21 156 -7
21 37 1
21 127 -5
21 71 -3
21 90 -2
21 51 -10
21 152 -10
21 108 4
21 102 -8
21 33 -10
21 74 4
21 96 8
21 85 -2
21 38 8
21 154 9
21 84 8
21 64 3
21 42 -7
21 150 -8
21 130 -5
21 143 -1
21 53 0
21 117 7
21 89 0
21 91 4
21 132 -7
21 103 1
21 50 6
21 25 -1
21 60 5
21 126 10
21 148 -6
21 138 7
21 131 -6
21 36 0
21 76 1
21 159 8
21 28 3
21 52 -7
21 65 7
21 59 9
21 99 -8
21 55 10
21 57 -9
21 110 -2
21 129 -3
21 124 -10
21 136 6
21 125 -7
21 26 0
21 121 8
22 116 7
22 52 -6
22 98 7
22 71 6
22 82 -7
22 61 -4
22 144 9
22 56 10
22 53 -7
22 45 4
22 29 6
22 156 3
22 125 7
22 55 -9
22 80 1
22 36 5
22 34 10
22 136 2
22 44 -5
22 81 -3
22 113 6
22 25 3
22 101 1
22 59 -5
22 26 2
22 47 -10
22 102 2
22 120 -9
22 87 -10
22 91 -5
22 155 -1
22 114 0
22 50 -3
22 137 -1
22 49 -3
22 30 -7
22 146 -2
22 118 10
22 54 -7
22 150 -7
22 112 9
22 147 1
22 105 1
22 77 -6
22 117 9
22 119 10
22 70 -5
22 88 10
22 48 1
22 95 -5
22 152 0
22 126 -10
22 41 3
22 157 9
22 39 4
22 131 3
22 37 -1
22 46 -7
22 58 0
22 143 -6
22 104 -1
22 128 -3
22 135 -4
22 63 -10
22 51 -9
22 66 -6
22 103 5
22 67 5
22 133 -10
22 90 -5
22 24 7
22 57 -6
22 129 10
22 153 -6
22 89 1
22 141 8
22 96 1
22 68 2
22 23 -4
22 158 -4
22 134 6
22 151 4
22 31 -4
22 35 10
22 28 8
22 62 2
22 145 4
22 160 -7
22 43 3
22 84 4
22 93 -10
22 73 -6
22 32 -9
22 140 -4
22 109 -10
22 111 -1
22 64 3
22 60 5
22 110 -5
22 42 3
22 142 5
22 97 1
22 75 4
22 94 -8
22 130 0
22 92 -9
22 86 -7
22 79 -9
22 27 0
22 154 -3
22 138 10
22 106 9
22 69 10
22 149 -4
22 124 10
22 159 0
22 33 -1
22 107 -3
22 85 -4
22 121 0
22 99 -10
22 132 9
22 115 -9
22 38 -2
22 65 -5
22 83 5
22 108 -2
23 61 -1
23 25 6
23 118 -1
23 153 10
23 110 4
23 67 -1
23 69 -3
23 147 6
23 64 3
23 53 -4
23 34 -4
23 120 -3
23 102 -9
23 108 9
23 132 -9
23 86 7
23 150 2
23 122 -6
23 111 9
23 81 6
23 56 5
23 60 -10
23 113 -8
23 80 4
23 70 1
23 48 8
23 151 2
23 146 3
23 106 -7
23 89 3
23 87 5
23 41 -4
23 135 -1
23 72 8
23 103 7
23 42 -10
23 126 2
23 130 4
23 157 -4
23 85 6
23 66 5
23 94 -7
23 58 2
23 62 9
23 49 8
23 140 -5
23 139 -2
23 138 8
23 96 -8
23 63 10
23 37 6
23 83 -8
23 129 2
23 24 -10
23 39 10
23 77 9
23 116 -7
23 35 -4
23 50 -3
23 54 -9
23 152 -10
23 33 6
23 115 4
23 158 -7
23 30 -5
23 68 -5
23 155 -2
23 59 2
23 74 4
23 144 -6
23 101 -10
23 31 5
23 127 -10
23 38 10
23 156 -2
23 119 -4
23 141 6
23 92 7
23 57 7
23 28 -4
23 148 -2
23 27 -4
23 36 -9
23 145 -8
23 52 -7
23 82 -3
23 105 9
23 136 -7
23 98 -7
23 137 -8
23 55 -8
23 79 -6
23 88 1
23 47 7
23 154 -9
23 123 -3
23 90 5
23 93 -6
23 125 9
23 124 8
23 44 -3
23 65 -7
23 40 8
23 143 -5
23 29 0
23 76 -4
23 32 2
23 142 -9
23 45 0
23 97 -2
23 133 -2
23 71 -4
23 134 7
23 160 5
23 95 9
23 149 0
23 84 -7
23 43 0
23 26 5
23 112 -2
23 100 -1
23 107 -2
24 100 -8
24 26 -8
24 151 -10
24 53 -5
24 134 -10
24 58 8
24 148 0
24 55 0
24 158 1
24 99 3
24 150 1
24 33 5
24 102 -4
24 104 -6
24 38 4
24 138 -7
24 131 -1
24 57 -7
24 92 6
24 144 9
24 103 -5
24 109 3
24 107 -1
24 27 -4
24 137 8
24 49 7
24 122 -3
24 116 2
24 124 -10
24 142 -2
24 141 9
24 31 9
24 29 -2
24 81 -7
24 84 10
24 108 -6
24 56 -8
24 45 -6
24 130 5
24 87 -10
24 140 6
24 91 -8
24 35 4
24 42 -8
24 78 -10
24 136 1
24 159 6
24 126 9
24 95 -3
24 76 7
24 152 2
24 74 2
24 143 -3
24 75 -3
24 115 -2
24 155 -10
24 66 2
24 90 -6
24 67 -6
24 128 4
24 121 -7
24 127 -4
24 83 4
24 51 4
24 73 -4
24 36 0
24 125 -6
24 147 8
24 98 0
24 156 5
24 86 1
24 88 7
24 72 2
24 123 7
24 60 -10
24 39 1
24 157 4
24 68 7
24 146 7
24 160 2
24 105 6
24 113 4
24 153 -5
24 97 -4
24 89 0
24 28 7
24 54 6
24 37 3
24 129 -4
24 64 -3
24 112 1
24 139 -1
24 154 7
24 132 10
24 117 3
24 135 3
24 25 2
24 110 -9
24 145 9
24 52 7
24 59 10
24 111 3
24 65 2
24 41 -4
24 48 -9
24 61 6
24 32 -1
24 101 7
24 96 -10
24 119 -8
24 69 -5
24 114 6
24 44 10
24 62 5
24 46 4
24 106 6
24 120 0
24 63 6
24 94 -2
25 33 -5
25 77 1
25 31 -7
25 79 9
25 60 -1
25 141 6
25 46 6
25 153 -7
25 145 -4
25 39 10
25 105 -9
25 138 -6
25 110 -1
25 127 5
25 111 -9
25 144 8
25 62 1
25 67 9
25 75 -3
25 118 -9
25 113 -4
25 128 1
25 80 -6
25 36 3
25 98 -10
25 82 6
25 58 -9
25 124 -9
25 92 -7
25 119 10
25 117 8
25 40 4
25 121 -2
25 154 8
25 65 -9
25 72 -3
25 150 -5
25 158 -8
25 37 6
25 106 5
25 30 -3
25 48 6
25 74 -10
25 157 -5
25 41 -6
25 136 -2
25 147 4
25 34 -8
25 71 -2
25 116 2
25 52 0
25 70 -2
25 107 4
25 29 -10
25 103 8
25 59 10
25 142 -4
25 112 1
25 32 8
25 86 1
25 146 5
25 131 -7
25 66 1
25 26 1
25 140 -5
25 35 7
25 129 -4
25 54 10
25 73 -2
25 83 -1
25 156 -1
25 84 -7
25 109 -6
25 102 1
25 160 -5
25 76 7
25 42 -4
25 132 0
25 44 -9
25 137 3
25 28 1
25 100 3
25 123 -9
25 53 9
25 49 -7
25 45 3
25 151 5
25 57 8
25 148 5
25 50 -5
25 99 9
25 68 2
25 61 -1
25 81 3
25 139 1
25 95 -2
25 133 5
25 125 7
25 159 7
25 130 0
25 101 -3
25 122 7
25 43 2
25 56 0
25 55 -3
25 96 -1
25 152 -8
25 114 -5
25 93 9
25 135 -5
25 27 -9
25 87 1
25 47 -6
25 51 -6
25 94 2
25 38 -8
26 34 5
26 153 -3
26 59 6
26 144 -9
26 154 1
26 36 9
26 145 -6
26 146 -8
26 39 -3
26 130 -1
26 71 -10
26 104 -4
26 136 -10
26 50 -2
26 157 5
26 56 0
26 102 -8
26 150 3
26 147 -3
26 42 7
26 41 -1
26 69 6
26 62 -9
26 89 3
26 126 -1
26 66 -4
26 98 8
26 55 -4
26 112 -2
26 38 -2
26 109 8
26 85 -2
26 123 -6
26 158 -10
26 156 -7
26 90 -10
26 65 1
26 43 10
26 106 -6
26 100 9
26 63 -2
26 31 1
26 57 -4
26 40 7
26 113 -4
26 137 -4
26 60 10
26 155 1
26 74 -6
26 101 1
26 134 -8
26 160 4
26 54 -8
26 61 -8
26 49 9
26 30 10
26 73 -5
26 28 -4
26 86 10
26 87 -5
26 91 -8
26 52 -1
26 84 -1
26 133 -2
26 152 -6
26 27 9
26 32 7
26 125 -2
26 110 3
26 96 1
26 29 9
26 88 -5
26 128 -8
26 58 -3
26 99 -10
26 120 3
26 33 -8
26 83 0
26 70 -4
26 124 8
26 79 -8
26 53 0
26 67 -8
26 80 -4
26 77 9
26 64 6
26 135 4
26 72 10
26 95 -3
26 46 -6
26 121 0
26 44 5
26 118 8
26 148 -6
26 81 4
26 117 10
26 78 1
26 75 -10
26 142 7
26 143 9
26 94 4
26 127 2
26 122 -1
26 159 4
26 51 -6
26 48 -2
26 97 -1
26 107 -7
26 108 -4
26 37 9
26 105 6
26 149 -8
26 68 -6
26 35 1
26 116 -7
26 139 -4
26 151 2
27 91 3
27 98 4
27 95 -7
27 102 4
27 85 2
27 46 6
27 55 -6
27 138 6
27 33 3
27 118 0
27 126 -2
27 153 -5
27 122 2
27 83 -5
27 109 10
27 140 7
27 49 -10
27 71 -6
27 111 -5
27 105 -6
27 129 1
27 145 -6
27 155 7
27 108 10
27 123 7
27 65 7
27 150 -9
27 142 -5
27 143 -3
27 149 3
27 43 -1
27 127 8
27 134 -4
27 28 6
27 69 5
27 116 -6
27 37 1
27 60 -2
27 68 -7
27 92 6
27 100 -4
27 133 4
27 148 8
27 34 -2
27 29 0
27 125 2
27 38 3
27 121 7
27 70 8
27 82 2
27 154 -10
27 56 -3
27 103 -10
27 84 6
27 63 3
27 136 2
27 81 10
27 99 -4
27 132 10
27 137 -2
27 93 -1
27 131 -3
27 88 3
27 90 9
27 157 6
27 57 -3
27 94 3
27 104 7
27 141 -9
27 89 2
27 151 4
27 113 -6
27 54 -10
27 67 1
27 158 -4
27 120 -6
27 75 -7
27 135 1
27 117 -9
27 147 -7
27 114 7
27 87 10
27 110 7
27 159 -6
27 112 -1
27 130 10
27 119 -5
27 96 5
27 139 5
27 86 -9
27 44 5
27 31 6
27 41 -4
27 53 0
27 64 -7
27 97 9
27 73 -4
27 36 5
27 101 9
27 78 0
27 30 10
27 146 -6
27 66 4
27 74 9
27 35 -7
27 79 9
27 152 3
27 32 1
27 124 8
27 77 -4
27 106 -4
27 128 5
27 47 -5
27 107 2
27 42 -6
27 72 6
27 59 -10
27 62 10
27 80 -7
27 115 -3
27 58 -5
28 114 -4
28 54 0
28 137 -8
28 83 5
28 97 -1
28 94 -7
28 74 -9
28 61 -1
28 78 -6
28 80 5
28 31 2
28 89 9
28 55 -3
28 37 -2
28 143 -5
28 125 -9
28 159 0
28 56 -4
28 142 4
28 147 -3
28 86 4
28 77 8
28 60 1
28 158 -6
28 130 -3
28 117 -3
28 154 -9
28 134 8
28 109 -5
28 93 -7
28 98 10
28 59 -6
28 69 -6
28 32 1
28 110 -7
28 29 10
28 67 -3
28 149 4
28 48 3
28 103 -3
28 43 -2
28 87 7
28 141 -7
28 150 5
28 58 7
28 96 1
28 66 -8
28 35 5
28 84 -1
28 100 10
28 121 10
28 42 2
28 124 9
28 101 -7
28 53 3
28 41 -7
28 44 9
28 118 -9
28 111 7
28 68 -3
28 71 -3
28 91 -5
28 115 1
28 73 2
28 105 -3
28 146 5
28 90 7
28 136 4
28 107 2
28 129 -6
28 34 -5
28 160 8
28 40 8
28 45 9
28 123 -9
28 57 0
28 82 -5
28 126 -4
28 112 3
28 39 -7
28 85 4
28 139 -9
28 151 -10
28 133 -6
28 95 7
28 52 7
28 92 9
28 156 5
28 49 4
28 102 8
28 62 -10
28 140 4
28 104 1
28 33 10
28 145 2
28 76 0
28 116 -3
28 148 -2
28 88 -2
28 108 9
28 138 -9
28 132 -4
28 152 -7
28 72 -2
28 63 -4
28 79 1
28 122 9
28 120 -4
28 155 -9
28 47 5
28 81 -1
28 64 -4
28 99 8
28 38 -2
28 70 -9
28 106 6
28 131 -7
29 59 6
29 67 6
29 34 9
29 126 2
29 42 8
29 75 -3
29 80 -10
29 141 2
29 45 9
29 102 2
29 95 -9
29 78 6
29 150 -1
29 82 6
29 72 5
29 64 -6
29 31 -10
29 63 7
29 61 5
29 106 -6
29 120 -1
29 57 -4
29 151 4
29 93 -6
29 159 6
29 139 7
29 50 2
29 146 -8
29 153 10
29 47 5
29 66 6
29 51 3
29 38 -3
29 76 -3
29 105 3
29 60 1
29 85 5
29 46 -1
29 109 -1
29 41 -9
29 152 -7
29 158 4
29 71 7
29 114 0
29 79 10
29 91 3
29 110 -7
29 118 10
29 37 -10
29 94 8
29 122 -6
29 160 6
29 89 -9
29 87 -9
29 142 6
29 112 -3
29 108 -3
29 137 -5
29 124 5
29 132 10
29 115 4
29 103 0
29 154 3
29 100 -3
29 144 -8
29 121 5
29 70 0
29 62 -9
29 33 10
29 123 4
29 81 9
29 96 8
29 157 1
29 53 1
29 65 6
29 99 3
29 130 -8
29 111 5
29 145 0
29 138 -1
29 101 1
29 84 4
29 49 -10
29 36 0
29 98 -5
29 136 3
29 55 7
29 116 8
29 143 2
29 30 -10
29 74 1
29 117 6
29 39 5
29 92 -1
29 83 -9
29 77 -4
29 125 2
29 56 8
29 32 -7
29 128 -1
29 73 -2
29 52 -6
29 127 -5
29 90 -7
29 107 -7
29 113 -10
29 155 -8
29 43 2
29 54 0
29 97 -5
29 104 7
29 69 2
29 131 6
29 156 5
29 58 -10
30 87 -9
30 107 7
30 31 -8
30 75 -10
30 78 8
30 54 -6
30 70 -9
30 36 -3
30 109 1
30 103 -5
30 100 10
30 108 7
30 73 8
30 125 5
30 156 -4
30 42 4
30 63 0
30 91 4
30 101 3
30 55 1
30 68 6
30 84 7
30 58 -7
30 53 9
30 111 -5
30 115 8
30 134 -2
30 159 9
30 52 0
30 35 -4
30 45 -10
30 105 10
30 64 1
30 32 -7
30 98 9
30 89 -10
30 96 -4
30 62 -1
30 93 2
30 122 3
30 116 2
30 38 -2
30 67 5
30 153 8
30 126 -4
30 132 8
30 121 8
30 149 2
30 95 -8
30 142 8
30 133 -1
30 127 10
30 77 -6
30 76 5
30 37 3
30 49 7
30 72 -6
30 104 -2
30 157 -5
30 69 -2
30 48 -4
30 155 1
30 136 4
30 160 9
30 33 9
30 83 9
30 112 1
30 74 -2
30 151 10
30 118 -7
30 59 -5
30 139 -8
30 154 0
30 71 0
30 46 0
30 82 5
30 144 1
30 135 -10
30 56 10
30 99 -3
30 146 6
30 152 2
30 150 -2
30 61 -6
30 88 5
30 113 -2
30 140 -2
30 114 -6
30 128 -7
30 60 2
30 51 -6
30 44 -2
30 141 9
30 65 10
30 79 -7
30 117 5
30 90 -4
30 92 -6
30 148 8
30 40 6
30 123 -4
30 120 -5
30 131 10
30 143 -10
30 145 -8
30 124 9
30 34 1
30 81 -2
30 41 2
30 158 5
30 138 4
30 50 -1
30 106 -10
30 94 -3
30 102 9
30 47 -10
31 113 1
31 32 5
31 115 0
31 150 8
31 73 -8
31 133 3
31 112 -8
31 120 1
31 128 2
31 155 5
31 67 3
31 45 -6
31 38 6
31 137 3
31 63 -1
31 136 10
31 77 -1
31 144 -10
31 43 -5
31 50 -3
31 75 1
31 88 3
31 60 -3
31 152 -7
31 118 5
31 159 -9
31 40 3
31 37 5
31 105 5
31 106 0
31 117 -8
31 65 8
31 34 3
31 140 10
31 160 9
31 53 8
31 93 6
31 131 -7
31 86 -7
31 111 4
31 36 2
31 158 -9
31 119 -6
31 145 -1
31 95 -9
31 72 8
31 66 8
31 103 4
31 70 6
31 81 -1
31 68 4
31 48 1
31 39 10
31 147 5
31 92 -4
31 157 -7
31 114 -3
31 99 -4
31 107 7
31 82 1
31 54 1
31 142 5
31 154 5
31 138 5
31 116 4
31 134 -10
31 64 9
31 101 4
31 51 8
31 91 6
31 71 0
31 104 2
31 46 10
31 109 -6
31 148 9
31 121 -6
31 100 -2
31 94 1
31 89 -10
31 127 8
31 130 8
31 151 -2
31 57 5
31 143 -4
31 132 -8
31 79 10
31 76 -3
31 125 -3
31 102 -4
31 41 9
31 110 10
31 55 5
31 56 1
31 80 -4
31 62 0
31 87 10
31 108 -9
31 58 -9
31 96 1
31 59 -1
31 69 -5
31 149 9
31 124 -5
31 61 8
31 52 -4
31 146 -3
31 44 -10
31 153 -1
31 47 0
31 74 -7
31 84 1
31 129 -2
31 33 6
31 126 -8
31 42 9
31 85 -9
31 123 5
31 35 8
32 60 -6
32 59 5
32 150 -8
32 74 -7
32 127 -10
32 114 5
32 130 3
32 56 8
32 69 -5
32 57 -6
32 160 -5
32 51 6
32 71 -9
32 89 2
32 129 -10
32 35 -3
32 88 -9
32 53 6
32 48 10
32 63 9
32 145 -3
32 45 -7
32 98 7
32 154 4
32 107 7
32 152 9
32 83 1
32 144 -1
32 36 4
32 119 8
32 110 4
32 134 3
32 37 -1
32 139 8
32 147 10
32 46 -5
32 104 -7
32 84 9
32 109 1
32 155 4
32 38 9
32 153 -8
32 128 -1
32 156 9
32 132 -9
32 42 -9
32 131 -5
32 143 4
32 79 1
32 135 -2
32 81 0
32 61 3
32 68 -9
32 136 6
32 106 3
32 91 8
32 93 1
32 142 -4
32 146 -6
32 73 -2
32 101 -4
32 112 -1
32 49 -2
32 96 1
32 92 -6
32 87 -5
32 97 -5
32 103 -3
32 86 -1
32 100 -1
32 62 9
32 118 -5
32 122 9
32 113 -4
32 64 10
32 148 8
32 58 -6
32 111 -10
32 140 10
32 82 -9
32 157 0
32 99 10
32 66 -7
32 90 6
32 141 9
32 80 5
32 124 2
32 85 5
32 78 -8
32 105 -8
32 94 1
32 72 5
32 123 -5
32 117 4
32 33 1
32 138 7
32 43 10
32 125 6
32 116 10
32 120 0
32 54 -9
32 115 9
32 70 5
32 65 8
32 44 -1
32 126 2
32 67 -4
32 159 -10
32 102 10
32 137 -9
32 75 -7
32 149 5
32 55 8
33 156 8
33 67 5
33 59 1
33 145 6
33 98 -10
33 127 10
33 40 -10
33 83 8
33 101 6
33 80 -5
33 143 -5
33 124 -7
33 129 -10
33 132 3
33 126 -6
33 155 6
33 105 -3
33 134 7
33 125 2
33 65 -8
33 158 0
33 99 -8
33 41 -3
33 102 -3
33 141 5
33 128 8
33 118 10
33 89 5
33 151 0
33 92 2
33 74 -6
33 160 -2
33 93 0
33 61 -6
33 34 -6
33 121 -4
33 94 -10
33 85 5
33 131 7
33 45 1
33 91 3
33 140 -7
33 77 3
33 84 -10
33 75 2
33 106 10
33 107 -5
33 66 3
33 47 -1
33 111 9
33 157 -9
33 37 -8
33 60 -6
33 133 -5
33 112 9
33 136 7
33 116 -9
33 147 3
33 53 -9
33 152 5
33 62 -4
33 87 0
33 69 2
33 50 0
33 142 7
33 79 -4
33 54 8
33 55 10
33 76 9
33 81 -5
33 78 -10
33 51 10
33 123 7
33 46 -6
33 103 -8
33 43 1
33 113 -5
33 154 8
33 52 -9
33 97 -10
33 90 3
33 88 -10
33 122 -8
33 119 -4
33 153 4
33 39 1
33 42 -4
33 114 -4
33 86 -1
33 109 10
33 150 -2
33 35 -9
33 68 5
33 115 10
33 139 8
33 49 0
33 48 -10
33 82 0
33 58 -10
33 148 10
33 57 8
33 36 0
33 70 -2
33 120 5
33 96 -3
33 64 10
33 56 3
33 108 -6
33 159 9
33 104 4
33 146 -6
33 73 -6
33 71 6
33 135 -3
33 38 -4
33 95 4
33 72 4
33 63 2
33 137 8
34 146 -7
34 142 6
34 134 -8
34 120 -4
34 52 4
34 45 10
34 88 3
34 48 -6
34 66 -8
34 123 0
34 138 -9
34 61 0
34 43 5
34 71 -4
34 60 3
34 106 -10
34 133 -2
34 108 -9
34 150 -10
34 137 -1
34 77 5
34 68 9
34 78 -8
34 100 5
34 124 4
34 113 3
34 101 6
34 145 6
34 69 -5
34 136 -2
34 96 -2
34 151 6
34 141 5
34 128 5
34 155 -7
34 149 -7
34 65 3
34 92 2
34 81 -1
34 131 -10
34 121 -5
34 117 10
34 85 -6
34 127 10
34 82 -9
34 97 5
34 152 -6
34 57 4
34 104 6
34 86 -3
34 50 -6
34 38 7
34 83 10
34 114 2
34 36 1
34 119 -4
34 49 0
34 158 3
34 112 -6
34 58 -6
34 129 -9
34 99 -8
34 40 4
34 70 -7
34 54 8
34 89 -6
34 139 -10
34 93 10
34 53 -3
34 132 -2
34 47 -6
34 148 5
34 140 -9
34 103 -6
34 74 -6
34 156 8
34 107 7
34 37 -10
34 62 -1
34 63 10
34 39 -4
34 98 0
34 154 -8
34 159 2
34 105 9
34 64 3
34 84 3
34 76 -9
34 91 3
34 56 10
34 46 0
34 42 6
34 72 -9
34 110 -5
34 94 9
34 118 6
34 102 -10
34 75 7
34 109 -3
34 41 8
34 90 -6
34 122 -6
34 79 -2
34 126 7
34 51 -1
34 153 -4
34 35 0
34 67 -9
34 147 4
34 143 8
34 87 -8
34 157 -1
34 125 -5
34 44 9
34 135 0
35 72 7
35 84 -10
35 94 -5
35 61 2
35 107 8
35 65 -1
35 153 5
35 79 -3
35 106 -4
35 74 5
35 137 -1
35 124 7
35 160 -5
35 129 0
35 149 9
35 48 -1
35 37 -10
35 44 -10
35 148 6
35 117 -4
35 71 -7
35 126 -2
35 40 -4
35 102 5
35 138 -3
35 75 -8
35 98 -1
35 128 2
35 95 -8
35 145 6
35 69 -2
35 120 5
35 104 -9
35 89 4
35 54 8
35 113 9
35 38 9
35 82 7
35 136 -2
35 66 1
35 46 7
35 131 -8
35 135 4
35 111 6
35 90 -5
35 127 1
35 81 -2
35 144 -5
35 157 -1
35 60 -9
35 150 -1
35 55 -7
35 154 -7
35 58 -10
35 52 7
35 57 -7
35 132 6
35 97 9
35 155 -1
35 49 -10
35 59 0
35 146 9
35 118 -1
35 119 -3
35 159 -4
35 130 -7
35 114 4
35 115 4
35 100 0
35 116 8
35 67 -6
35 103 9
35 139 -5
35 93 7
35 70 4
35 77 -2
35 125 -8
35 53 9
35 158 6
35 108 4
35 47 -3
35 133 -1
35 143 -5
35 112 8
35 92 10
35 43 9
35 64 -10
35 83 -9
35 80 -1
35 147 -4
35 86 -7
35 73 2
35 140 -8
35 62 -9
35 85 -5
35 121 -6
35 99 6
35 152 10
35 63 3
35 36 6
35 101 -4
35 109 -6
35 122 -7
35 96 7
35 45 1
35 88 3
35 110 -7
35 50 2
35 51 0
35 42 -4
35 41 9
35 91 2
35 134 9
35 87 -3
35 105 -2
35 141 1
36 97 5
36 103 2
36 59 -9
36 90 8
36 79 -4
36 92 3
36 129 2
36 60 -6
36 137 -5
36 89 -6
36 37 -8
36 98 5
36 52 3
36 131 7
36 57 -10
36 120 4
36 149 1
36 134 3
36 76 -3
36 142 -4
36 111 -10
36 99 -8
36 152 5
36 87 10
36 123 -6
36 100 8
36 106 -2
36 108 1
36 147 10
36 114 -7
36 117 -6
36 141 -4
36 145 3
36 64 -10
36 118 9
36 156 3
36 58 -4
36 126 10
36 75 -2
36 136 -8
36 39 -9
36 154 -6
36 107 3
36 47 4
36 93 -4
36 127 -3
36 109 -6
36 67 -7
36 151 9
36 139 -2
36 94 7
36 85 1
36 50 -2
36 121 -7
36 63 -9
36 150 9
36 125 3
36 91 -7
36 130 -7
36 113 4
36 144 6
36 41 9
36 119 5
36 95 -6
36 148 -5
36 66 -9
36 101 -4
36 153 8
36 77 -1
36 53 9
36 159 0
36 110 -1
36 128 0
36 122 1
36 160 6
36 74 0
36 43 -9
36 45 -5
36 143 0
36 124 9
36 49 -9
36 70 9
36 69 5
36 54 3
36 61 8
36 116 4
36 56 2
36 82 -7
36 105 -9
36 146 -7
36 73 -1
36 48 6
36 104 -2
36 86 -6
36 46 1
36 115 5
36 138 -5
36 84 -6
36 80 7
36 51 -3
36 55 -8
36 140 7
36 68 6
36 88 3
36 155 2
36 158 5
36 135 -3
36 96 6
36 81 -8
36 78 5
36 102 7
36 62 10
36 65 -7
36 40 -9
36 83 1
36 42 -7
37 128 -2
37 64 10
37 113 4
37 61 -3
37 137 -9
37 139 1
37 85 10
37 40 10
37 122 -3
37 80 -2
37 74 0
37 125 -4
37 160 9
37 118 -8
37 63 -4
37 39 5
37 119 -7
37 43 -1
37 67 -8
37 65 4
37 78 -8
37 151 -6
37 66 -5
37 72 5
37 154 3
37 68 6
37 127 1
37 136 9
37 71 -10
37 53 8
37 121 -10
37 76 0
37 102 2
37 99 -1
37 98 -5
37 126 -7
37 49 -8
37 110 7
37 147 0
37 81 -2
37 95 10
37 94 -8
37 48 2
37 131 6
37 38 -1
37 107 -2
37 60 -7
37 57 8
37 89 -7
37 44 -3
37 88 8
37 93 4
37 133 -6
37 141 10
37 153 1
37 46 -2
37 100 -10
37 90 -8
37 86 2
37 142 -8
37 150 -6
37 115 -10
37 47 8
37 69 5
37 52 10
37 82 6
37 92 -7
37 112 7
37 149 -4
37 70 -9
37 148 5
37 73 -3
37 157 4
37 97 0
37 158 -6
37 156 0
37 117 10
37 83 2
37 101 3
37 77 -10
37 129 -9
37 103 4
37 143 8
37 111 10
37 56 -3
37 55 10
37 45 -6
37 132 3
37 123 -7
37 79 10
37 124 7
37 91 -4
37 135 -5
37 50 1
37 134 -4
37 62 1
37 144 2
37 42 2
37 138 -9
37 75 10
37 130 9
37 87 5
37 120 2
37 116 0
37 59 -3
38 127 -1
38 45 5
38 86 3
38 98 1
38 115 6
38 63 1
38 112 -4
38 159 -2
38 148 -2
38 129 -3
38 158 7
38 88 4
38 77 -9
38 83 -8
38 138 1
38 72 1
38 66 -8
38 81 7
38 126 2
38 146 2
38 67 -1
38 90 -2
38 68 4
38 65 -10
38 46 -1
38 62 -9
38 53 2
38 93 1
38 142 8
38 96 10
38 91 5
38 151 7
38 155 -6
38 56 8
38 85 0
38 134 -1
38 160 7
38 113 3
38 122 -5
38 131 -7
38 149 7
38 92 1
38 47 -1
38 100 8
38 75 1
38 84 -9
38 143 9
38 82 -2
38 54 1
38 117 3
38 61 8
38 130 2
38 150 3
38 71 -2
38 55 9
38 132 -9
38 107 1
38 74 10
38 105 7
38 58 -2
38 94 -9
38 59 9
38 44 9
38 124 7
38 145 -8
38 125 8
38 42 9
38 121 4
38 153 6
38 128 0
38 43 4
38 123 -4
38 109 1
38 152 -3
38 39 -9
38 116 -7
38 40 10
38 60 -6
38 69 1
38 103 0
38 64 -6
38 135 6
38 114 7
38 120 -2
38 156 0
38 144 -2
38 157 0
38 140 2
38 70 -3
38 147 10
38 104 6
38 50 -2
38 139 -1
38 101 6
38 106 0
38 95 -6
38 87 9
38 78 9
38 111 3
38 49 -4
38 99 7
38 89 -2
38 102 9
38 79 1
38 133 5
38 41 4
38 51 10
38 110 7
39 143 -8
39 87 6
39 105 -8
39 85 -9
39 150 -9
39 42 2
39 57 5
39 156 10
39 49 -1
39 63 0
39 66 6
39 123 5
39 71 5
39 137 1
39 81 -3
39 43 -3
39 46 -3
39 96 3
39 70 0
39 61 -8
39 88 -10
39 116 -6
39 44 5
39 149 9
39 135 -4
39 107 -7
39 155 10
39 41 2
39 111 9
39 47 -5
39 97 6
39 113 -6
39 160 2
39 78 1
39 64 -7
39 131 -2
39 115 -5
39 89 -2
39 142 -3
39 126 1
39 52 5
39 154 7
39 60 9
39 133 8
39 109 -5
39 99 4
39 129 -9
39 147 -5
39 102 -7
39 59 3
39 106 -3
39 40 5
39 74 -8
39 110 1
39 103 3
39 146 -8
39 145 1
39 114 4
39 112 -8
39 83 7
39 144 -4
39 72 6
39 53 8
39 82 5
39 69 -7
39 120 4
39 151 -2
39 48 -9
39 65 6
39 124 10
39 158 -5
39 58 2
39 94 -5
39 93 -2
39 125 -4
39 139 -8
39 100 4
39 157 1
39 140 -6
39 121 -10
39 132 -3
39 118 -1
39 108 10
39 136 -5
39 122 -4
39 153 -9
39 92 -8
39 45 7
39 51 -1
39 101 -6
39 54 -1
39 130 4
39 56 6
39 152 0
39 95 -8
39 76 -3
39 84 -5
39 127 -7
39 148 -6
39 68 0
39 75 -3
39 91 -6
39 67 -2
39 77 7
39 90 -9
39 98 -10
39 117 6
39 86 -8
39 128 -9
39 119 4
39 73 -5
39 80 7
39 79 2
39 141 8
39 50 4
40 89 1
40 62 -3
40 131 10
40 88 -1
40 158 -2
40 120 4
40 67 6
40 150 6
40 84 6
40 154 -3
40 78 8
40 45 10
40 105 -1
40 144 2
40 125 -1
40 52 10
40 57 -10
40 118 2
40 91 10
40 95 10
40 137 7
40 77 -6
40 129 -3
40 133 -5
40 152 8
40 96 -1
40 109 -10
40 116 -4
40 160 6
40 117 -8
40 72 3
40 56 -2
40 97 -10
40 104 3
40 111 0
40 93 -5
40 126 9
40 146 -1
40 53 -2
40 159 -2
40 70 6
40 149 -2
40 145 8
40 156 3
40 41 5
40 69 4
40 50 -4
40 71 -1
40 66 4
40 115 -8
40 51 -8
40 138 -7
40 75 -2
40 92 -2
40 127 -1
40 151 5
40 132 2
40 73 -6
40 153 10
40 124 -6
40 134 -1
40 119 5
40 46 9
40 140 -8
40 60 4
40 135 7
40 110 3
40 43 -4
40 49 -1
40 100 -3
40 54 2
40 61 6
40 79 -2
40 55 4
40 121 -7
40 94 6
40 58 -6
40 44 2
40 65 -5
40 113 9
40 63 6
40 90 6
40 130 2
40 143 -6
40 68 -5
40 101 -9
40 85 10
40 103 6
40 112 6
40 83 -9
40 76 8
40 139 -1
40 64 -3
40 87 5
40 128 -2
40 42 4
40 74 4
40 123 0
40 141 -5
40 107 5
40 48 7
40 80 -8
41 160 -1
41 137 2
41 75 -2
41 46 2
41 105 -8
41 153 8
41 100 -8
41 152 3
41 81 0
41 116 9
41 120 1
41 104 1
41 103 -2
41 133 0
41 79 -8
41 99 4
41 58 -10
41 139 -8
41 44 5
41 76 0
41 117 0
41 106 -8
41 135 10
41 134 -6
41 101 -8
41 142 -8
41 129 7
41 71 3
41 68 -7
41 82 1
41 47 -4
41 43 9
41 61 -5
41 146 6
41 45 6
41 136 -1
41 108 9
41 145 10
41 148 3
41 95 -5
41 72 -6
41 156 2
41 121 -6
41 91 1
41 124 7
41 55 -3
41 109 9
41 53 6
41 93 5
41 78 5
41 154 8
41 48 -6
41 54 10
41 159 2
41 56 -4
41 123 -10
41 73 -5
41 66 -9
41 89 -8
41 147 4
41 51 -9
41 49 9
41 140 -7
41 92 7
41 107 1
41 86 -3
41 110 -6
41 96 -1
41 155 3
41 60 -8
41 111 9
41 62 5
41 122 -9
41 113 -9
41 138 3
41 132 -9
41 128 6
41 59 -3
41 90 7
41 102 -1
41 127 -1
41 131 -1
41 84 0
41 143 1
41 151 7
41 63 -4
41 112 0
41 97 4
41 149 0
41 87 -4
41 119 -1
41 77 -9
41 74 10
41 158 -8
41 50 6
41 83 -4
41 98 -7
41 144 6
41 42 -8
41 125 -3
41 65 -8
41 118 10
41 80 9
42 129 2
42 131 -5
42 52 6
42 91 10
42 137 1
42 71 -9
42 110 -5
42 55 -6
42 117 -1
42 54 0
42 160 5
42 134 -6
42 67 7
42 73 9
42 146 4
42 108 -2
42 94 -8
42 51 -7
42 105 -1
42 125 -1
42 61 2
42 43 -5
42 77 10
42 104 8
42 84 -7
42 83 0
42 48 -6
42 128 -3
42 148 -1
42 116 1
42 112 -7
42 140 7
42 141 7
42 109 2
42 53 -2
42 143 2
42 118 -3
42 132 -10
42 149 2
42 138 1
42 157 1
42 86 -6
42 50 8
42 152 -10
42 122 -7
42 139 10
42 56 10
42 62 8
42 75 9
42 114 4
42 130 10
42 63 -10
42 111 -5
42 120 2
42 76 7
42 60 -4
42 65 -8
42 99 6
42 79 10
42 150 -6
42 70 0
42 126 -10
42 121 -9
42 74 10
42 87 6
42 80 -4
42 151 -5
42 72 1
42 119 -7
42 107 -4
42 147 -4
42 102 -7
42 106 4
42 45 6
42 57 -5
42 142 -1
42 123 10
42 88 -2
42 144 -8
42 89 -2
42 136 -5
42 46 -8
42 127 -10
42 96 -1
42 82 4
42 98 -3
42 64 -5
42 135 2
42 154 7
42 133 1
42 78 -9
42 44 -4
42 66 8
42 90 -2
42 85 -8
42 49 -9
42 95 0
42 97 4
42 115 -4
42 100 -5
42 159 -2
43 113 4
43 152 8
43 129 8
43 69 -3
43 136 2
43 65 4
43 106 -2
43 134 2
43 147 1
43 135 -6
43 141 -1
43 108 1
43 45 8
43 78 -8
43 50 0
43 94 2
43 123 -8
43 84 0
43 105 3
43 86 5
43 151 -2
43 66 3
43 157 -2
43 130 8
43 120 -7
43 81 8
43 57 -2
43 109 -5
43 54 0
43 159 -3
43 68 8
43 67 -10
43 143 -2
43 82 -6
43 95 4
43 58 -5
43 117 -8
43 118 -6
43 79 -8
43 154 1
43 75 10
43 107 0
43 60 -7
43 144 4
43 148 8
43 150 9
43 122 8
43 70 -1
43 74 -7
43 112 -4
43 102 -4
43 149 1
43 87 8
43 56 -8
43 132 -8
43 131 -2
43 46 7
43 146 -6
43 61 2
43 126 -3
43 93 -7
43 119 8
43 88 7
43 72 -8
43 91 9
43 124 -6
43 116 8
43 145 -1
43 158 -4
43 92 10
43 138 0
43 101 -3
43 97 -1
43 99 -10
43 96 9
43 156 3
43 127 -4
43 51 -10
43 63 -1
43 71 0
43 128 -6
43 153 7
43 111 -6
43 73 -5
43 85 3
43 114 3
43 90 6
43 125 -1
43 121 -2
43 160 -3
43 100 6
43 155 -1
43 55 7
43 53 1
43 139 -8
43 52 8
43 103 -7
43 115 3
43 89 7
43 133 6
43 47 -1
43 64 -2
44 80 -1
44 60 6
44 103 6
44 144 4
44 128 -7
44 77 -5
44 74 7
44 122 -3
44 118 -5
44 92 10
44 70 7
44 137 -1
44 106 -9
44 154 -1
44 54 -9
44 148 9
44 146 -1
44 82 3
44 115 -8
44 105 -1
44 142 -7
44 107 -3
44 51 -5
44 119 0
44 149 -2
44 67 0
44 102 -5
44 112 3
44 136 -7
44 99 5
44 104 -8
44 58 -3
44 73 -7
44 78 -1
44 129 -9
44 134 4
44 75 -4
44 93 5
44 130 7
44 64 -10
44 124 4
44 145 -4
44 76 -8
44 151 -1
44 160 -2
44 49 -9
44 53 7
44 150 -10
44 113 10
44 123 -9
44 147 8
44 155 -2
44 48 2
44 116 2
44 133 9
44 66 -6
44 83 -3
44 132 6
44 109 6
44 55 1
44 56 -9
44 110 9
44 126 9
44 114 8
44 47 8
44 138 -8
44 52 -3
44 61 -8
44 57 1
44 90 9
44 79 3
44 100 -4
44 131 -2
44 117 4
44 143 -9
44 59 -4
44 62 -1
44 86 -3
44 159 9
44 120 -9
44 94 1
44 121 7
44 63 -2
44 156 9
44 140 0
44 125 4
44 127 1
44 88 -4
44 98 9
44 152 9
44 50 -4
44 91 -9
44 139 -10
44 65 -5
44 81 -4
44 71 -5
44 153 -5
44 46 -1
44 68 0
44 45 10
44 157 -10
44 141 9
44 85 2
44 135 -3
44 69 10
44 84 -1
44 89 -5
44 108 -5
45 61 -3
45 98 -1
45 72 7
45 97 10
45 64 1
45 110 -5
45 118 -2
45 91 -3
45 85 7
45 77 2
45 112 5
45 76 -1
45 111 -9
45 103 4
45 130 9
45 50 6
45 63 3
45 141 6
45 73 4
45 105 -2
45 46 3
45 113 4
45 147 10
45 88 -5
45 62 -9
45 142 3
45 99 -8
45 136 -5
45 90 1
45 55 -1
45 128 -8
45 160 -2
45 107 -7
45 114 6
45 150 10
45 151 -4
45 126 -9
45 96 7
45 82 -6
45 101 8
45 152 -4
45 60 10
45 80 5
45 74 -8
45 102 -9
45 66 -2
45 159 -1
45 137 -6
45 134 -2
45 135 -2
45 54 10
45 146 -2
45 131 -2
45 51 10
45 127 9
45 148 -8
45 153 1
45 48 8
45 123 -1
45 122 5
45 93 8
45 149 2
45 53 8
45 70 -5
45 104 -9
45 106 -1
45 75 1
45 67 -5
45 78 0
45 139 -6
45 125 -8
45 69 5
45 86 -2
45 79 -4
45 108 0
45 100 -3
45 124 -6
45 94 -4
45 117 6
45 71 -3
45 144 9
45 121 1
45 154 2
45 95 7
45 115 -1
45 83 -1
45 65 -3
45 143 -5
45 140 -8
45 109 8
45 133 -10
45 155 3
45 119 -3
45 84 5
45 49 6
45 59 -10
45 56 0
45 87 -2
45 138 9
45 157 -2
45 158 2
45 47 4
45 89 2
45 156 5
46 61 7
46 150 4
46 123 6
46 80 5
46 109 -8
46 127 4
46 93 -7
46 97 -10
46 111 6
46 104 -6
46 73 -4
46 124 1
46 101 0
46 135 0
46 160 -8
46 136 -2
46 65 2
46 103 -3
46 67 -6
46 94 6
46 55 5
46 54 -6
46 129 -8
46 63 3
46 75 -3
46 102 -7
46 70 -2
46 143 9
46 138 3
46 157 -10
46 48 -10
46 105 -2
46 121 -5
46 84 -7
46 148 -4
46 141 3
46 47 -1
46 142 3
46 107 -7
46 60 8
46 87 -5
46 58 -1
46 118 1
46 158 -6
46 146 2
46 99 9
46 114 5
46 56 6
46 152 -9
46 147 -3
46 133 10
46 145 -2
46 66 4
46 82 8
46 86 -1
46 117 3
46 144 -4
46 126 1
46 159 3
46 132 9
46 85 -10
46 81 7
46 134 -6
46 96 -5
46 53 3
46 120 2
46 110 -8
46 89 -7
46 76 -5
46 90 10
46 113 -4
46 115 5
46 130 -1
46 64 4
46 116 -1
46 154 6
46 91 -8
46 68 9
46 156 -1
46 88 -4
46 51 -9
46 140 4
46 62 -5
46 139 -7
46 79 -5
46 119 -6
46 78 -8
46 137 -6
46 108 9
46 149 2
46 100 -3
46 106 -1
46 155 7
46 122 -5
46 57 8
46 50 4
46 69 -7
46 92 10
46 98 0
46 112 -9
46 128 -8
47 48 -4
47 50 -6
47 61 -9
47 77 -6
47 141 5
47 100 6
47 55 2
47 115 6
47 160 7
47 145 -4
47 93 -7
47 104 -5
47 90 5
47 82 -4
47 137 -8
47 54 9
47 87 9
47 143 -8
47 157 2
47 129 -2
47 63 2
47 114 7
47 102 3
47 91 7
47 78 1
47 142 2
47 134 -10
47 65 -7
47 99 -3
47 148 3
47 74 4
47 159 -4
47 150 -7
47 152 -6
47 86 -9
47 112 7
47 158 -5
47 132 6
47 146 -4
47 53 9
47 95 -8
47 108 -8
47 127 -3
47 140 -10
47 98 -4
47 64 2
47 101 -6
47 81 1
47 118 10
47 71 -10
47 79 -3
47 139 5
47 57 -8
47 131 -7
47 83 1
47 67 3
47 85 -2
47 73 -6
47 52 -10
47 103 10
47 84 -10
47 89 0
47 109 10
47 153 -2
47 120 -8
47 135 -6
47 69 2
47 97 2
47 111 -7
47 133 8
47 119 5
47 130 7
47 96 9
47 92 6
47 105 9
47 94 -3
47 70 -2
47 144 9
47 68 2
47 121 4
47 128 9
47 138 10
47 75 -4
47 113 8
47 156 -6
47 60 -4
47 136 -4
47 88 8
47 124 3
47 59 5
47 49 3
47 116 8
47 154 10
47 80 1
47 58 4
47 117 -6
47 110 -9
47 51 2
47 147 4
47 151 9
47 62 -10
47 122 -2
47 56 5
47 126 -7
47 72 4
47 76 -1
47 149 4
48 74 -2
48 51 -1
48 105 -2
48 108 -10
48 126 -2
48 139 2
48 103 -1
48 87 -6
48 71 0
48 124 9
48 95 6
48 147 -5
48 125 9
48 76 -7
48 155 8
48 58 -1
48 92 0
48 115 4
48 144 7
48 60 7
48 113 9
48 66 -1
48 141 9
48 129 -9
48 59 7
48 146 5
48 148 -7
48 117 5
48 57 -10
48 54 3
48 123 2
48 53 6
48 142 -6
48 153 -3
48 152 10
48 62 9
48 93 -5
48 61 -6
48 77 -10
48 52 2
48 107 -3
48 118 -7
48 110 -4
48 67 9
48 111 1
48 135 -3
48 80 -8
48 160 -2
48 97 10
48 150 -5
48 106 -8
48 121 -4
48 101 5
48 149 -6
48 154 1
48 100 2
48 119 -8
48 69 10
48 86 -1
48 68 -9
48 63 -2
48 128 1
48 122 5
48 55 -4
48 127 3
48 151 0
48 120 0
48 70 -2
48 65 1
48 104 -5
48 83 4
48 132 1
48 159 -7
48 138 -5
48 99 3
48 145 8
48 140 10
48 98 -3
48 81 -5
48 49 7
48 133 -1
48 114 1
48 56 2
48 50 -1
48 79 -6
48 158 9
48 109 0
48 157 -2
48 91 7
48 72 5
48 131 2
48 89 8
48 102 -9
48 112 -6
48 130 0
48 116 10
48 78 1
48 82 3
48 143 8
49 155 -6
49 157 -10
49 102 -10
49 62 -8
49 112 10
49 150 -6
49 98 -2
49 67 10
49 75 -8
49 142 -9
49 158 4
49 59 3
49 147 7
49 126 3
49 83 -5
49 99 -3
49 77 -2
49 51 -7
49 152 7
49 139 -6
49 160 -2
49 76 3
49 103 4
49 70 -7
49 74 -3
49 88 -3
49 124 -8
49 128 -4
49 68 -10
49 146 -9
49 82 7
49 149 -1
49 52 5
49 137 -5
49 110 8
49 66 10
49 117 -4
49 125 -1
49 69 -4
49 131 5
49 121 -8
49 141 0
49 127 -10
49 94 4
49 114 -5
49 80 9
49 140 10
49 156 3
49 123 5
49 138 4
49 101 4
49 89 0
49 106 3
49 50 1
49 108 2
49 79 9
49 148 8
49 118 -2
49 136 6
49 132 -2
49 86 8
49 144 -1
49 72 7
49 143 0
49 100 7
49 120 9
49 159 5
49 96 5
49 81 2
49 92 9
49 111 5
49 116 -3
49 130 -1
49 119 1
49 93 7
49 104 2
49 78 9
49 105 -8
49 122 -4
49 87 -2
49 53 -5
49 65 5
49 129 -3
49 134 2
49 55 -1
49 91 -9
49 56 -5
49 73 5
49 63 -5
49 153 8
49 97 -10
49 58 -8
49 109 -9
49 85 -3
49 135 5
49 145 -7
49 71 7
49 115 -2
49 107 -4
49 64 0
49 57 1
49 90 0
49 95 3
50 146 -4
50 63 7
50 106 3
50 83 -9
50 104 3
50 55 -2
50 160 9
50 85 -5
50 129 -4
50 102 -3
50 120 9
50 103 -1
50 93 10
50 126 10
50 140 2
50 101 3
50 138 8
50 154 7
50 59 -8
50 153 0
50 77 8
50 92 -2
50 111 0
50 79 -8
50 53 1
50 88 8
50 52 -7
50 123 -1
50 137 -8
50 130 -5
50 78 6
50 159 4
50 57 2
50 116 -9
50 75 10
50 69 10
50 90 9
50 107 0
50 144 -3
50 124 10
50 68 10
50 139 -8
50 115 3
50 54 -3
50 76 5
50 100 1
50 67 -5
50 95 -3
50 143 -10
50 60 6
50 96 -6
50 155 -4
50 71 -4
50 132 5
50 128 -8
50 51 10
50 142 5
50 152 4
50 145 -8
50 134 -9
50 151 1
50 87 4
50 141 8
50 148 1
50 125 9
50 82 -10
50 98 -8
50 73 -1
50 74 -2
50 158 0
50 122 10
50 61 -3
50 81 3
50 86 9
50 56 -8
50 99 -6
50 136 -3
50 94 6
50 121 3
50 108 -3
50 97 -6
50 109 10
50 157 -9
50 58 2
50 117 8
50 84 -5
50 110 0
50 149 6
50 70 1
50 91 9
50 105 -1
50 66 3
50 135 4
50 72 -8
50 133 4
50 147 3
50 150 -4
50 119 -4
50 80 -2
51 61 6
51 82 -9
51 150 5
51 123 0
51 122 -6
51 70 4
51 55 -9
51 159 4
51 60 1
51 88 5
51 154 5
51 115 -6
51 76 -2
51 131 9
51 126 -1
51 89 6
51 78 0
51 148 1
51 138 -1
51 77 0
51 135 -9
51 96 -6
51 106 5
51 84 -3
51 65 0
51 56 -5
51 156 7
51 116 3
51 83 -3
51 59 5
51 68 -7
51 155 5
51 151 6
51 114 -10
51 97 -2
51 57 8
51 153 -3
51 137 8
51 140 6
51 127 -2
51 125 -7
51 81 -5
51 108 1
51 113 -7
51 66 8
51 80 7
51 103 -2
51 85 -8
51 143 -10
51 95 -5
51 101 -7
51 141 7
51 128 -2
51 157 -6
51 58 -9
51 92 0
51 52 4
51 87 8
51 110 -5
51 98 2
51 147 8
51 99 5
51 124 10
51 144 -6
51 105 6
51 119 -9
51 62 2
51 120 -4
51 158 -6
51 146 -3
51 63 -10
51 117 -9
51 91 -10
51 69 -10
51 100 5
51 90 -8
51 112 7
51 54 -8
51 67 5
51 93 -10
51 136 -1
51 79 -7
51 71 8
51 86 -7
51 139 -7
51 73 -1
51 102 5
51 129 -1
51 142 -9
51 121 6
51 134 3
51 74 -6
51 132 7
51 104 -6
51 149 8
52 119 -1
52 90 1
52 96 -1
52 132 6
52 120 -9
52 142 0
52 84 5
52 141 5
52 97 0
52 145 9
52 62 6
52 156 6
52 107 -6
52 111 2
52 83 7
52 53 -8
52 61 -1
52 69 -9
52 144 5
52 140 -3
52 94 -5
52 54 0
52 76 -3
52 65 6
52 155 3
52 160 -5
52 56 -5
52 92 -6
52 152 -8
52 123 -6
52 74 -3
52 149 -4
52 63 1
52 159 -5
52 126 -7
52 131 -5
52 55 4
52 148 -2
52 80 -9
52 68 1
52 102 1
52 60 -8
52 124 -6
52 67 6
52 64 4
52 116 -3
52 129 3
52 135 -1
52 93 -7
52 88 9
52 105 -1
52 133 -8
52 157 -8
52 57 -5
52 139 6
52 115 6
52 150 2
52 143 8
52 75 2
52 104 10
52 95 -7
52 106 5
52 109 4
52 101 2
52 100 9
52 137 -9
52 72 6
52 138 0
52 117 2
52 118 -8
52 128 -6
52 147 -10
52 71 9
52 153 8
52 82 -6
52 108 -8
52 79 -4
52 158 0
52 113 9
52 91 -4
52 134 -10
52 89 -3
52 98 5
52 78 0
52 73 -4
52 86 -3
52 127 -7
52 151 -4
52 58 3
52 146 6
52 136 -2
52 114 5
52 122 9
52 87 6
52 85 0
52 154 6
53 62 -6
53 141 4
53 66 10
53 55 0
53 129 -4
53 68 10
53 142 10
53 84 -3
53 127 -5
53 98 -10
53 61 2
53 102 3
53 60 9
53 97 -10
53 153 -5
53 101 -3
53 65 5
53 125 -2
53 106 8
53 69 -9
53 108 0
53 93 -2
53 56 -9
53 126 6
53 57 -10
53 75 3
53 99 7
53 116 -4
53 76 -7
53 94 6
53 88 2
53 120 9
53 150 6
53 67 1
53 64 1
53 100 -2
53 132 7
53 110 8
53 96 4
53 105 10
53 83 -10
53 85 -4
53 158 -7
53 124 8
53 156 -7
53 82 -6
53 118 10
53 143 -7
53 73 -8
53 155 -8
53 123 10
53 144 4
53 122 1
53 135 5
53 72 1
53 148 -9
53 121 -1
53 115 6
53 139 -8
53 90 9
53 146 6
53 130 -7
53 152 3
53 77 -7
53 87 -3
53 74 1
53 81 -1
53 114 1
53 71 -6
53 63 10
53 134 -3
53 80 0
53 92 6
53 86 -2
53 133 6
53 128 -5
53 79 -3
53 89 8
53 147 -5
53 78 -5
53 119 -5
53 154 -6
53 58 -2
53 70 -2
53 117 -4
53 113 7
53 131 5
53 140 -6
53 112 4
53 149 -7
53 95 1
53 136 3
53 103 -8
53 107 7
53 160 2
53 54 0
53 91 7
53 111 -8
53 138 -7
53 159 7
54 111 9
54 153 0
54 65 6
54 104 3
54 66 8
54 132 -9
54 70 4
54 62 0
54 124 7
54 97 1
54 69 9
54 95 -2
54 154 1
54 76 -2
54 120 10
54 100 -6
54 86 8
54 84 10
54 60 0
54 77 1
54 123 0
54 149 -7
54 148 5
54 115 -1
54 110 -2
54 85 0
54 130 0
54 91 2
54 159 -3
54 94 -10
54 155 -8
54 87 -7
54 116 -10
54 61 -8
54 67 -7
54 71 -7
54 74 -5
54 89 5
54 68 10
54 128 2
54 158 -2
54 109 6
54 141 6
54 98 9
54 117 -7
54 138 -7
54 83 -6
54 147 -8
54 126 5
54 92 2
54 107 -1
54 144 -6
54 56 0
54 72 -9
54 112 0
54 55 -1
54 134 2
54 133 4
54 88 8
54 102 3
54 93 -6
54 140 -2
54 122 -5
54 63 -2
54 137 -8
54 150 -4
54 99 -10
54 105 -3
54 79 -3
54 96 -2
54 157 -1
54 125 -10
54 142 -8
54 59 -10
54 156 -7
54 106 5
54 78 3
54 103 -6
54 146 -1
54 90 2
54 119 9
54 121 -8
54 152 6
54 136 -3
54 113 8
54 131 -4
54 114 -5
54 129 1
54 135 -1
54 101 3
54 82 -2
54 143 -4
54 75 -7
54 108 2
54 127 6
54 57 8
54 151 10
54 64 0
55 99 -2
55 158 6
55 57 -6
55 62 -5
55 118 -9
55 128 -2
55 134 10
55 159 -1
55 160 -10
55 84 -10
55 79 10
55 139 -5
55 154 2
55 89 -5
55 157 -8
55 155 -4
55 115 6
55 95 -4
55 101 2
55 145 -1
55 96 -1
55 110 -3
55 109 1
55 69 -3
55 92 -7
55 135 2
55 126 -9
55 100 -9
55 67 -7
55 121 -1
55 78 3
55 103 -10
55 129 -4
55 122 0
55 80 -8
55 111 -3
55 71 8
55 120 -1
55 125 4
55 65 4
55 143 8
55 112 9
55 106 9
55 85 9
55 63 10
55 152 6
55 148 8
55 64 6
55 107 -6
55 124 6
55 130 -3
55 105 0
55 133 8
55 97 4
55 91 0
55 140 -7
55 113 1
55 131 -9
55 90 -3
55 116 -1
55 74 -8
55 151 0
55 68 -1
55 83 4
55 86 3
55 102 -6
55 88 10
55 87 -10
55 147 6
55 119 6
55 76 3
55 142 9
55 73 -3
55 138 9
55 59 -8
55 81 3
55 153 4
55 82 10
55 156 -3
55 70 -3
55 72 -2
55 136 -7
55 127 9
55 146 3
55 132 -4
55 108 0
55 61 -10
55 114 -3
55 149 -2
55 58 8
55 94 -4
55 77 2
56 130 0
56 141 -3
56 104 6
56 98 8
56 113 10
56 124 4
56 117 -1
56 89 7
56 139 6
56 128 2
56 97 -10
56 132 9
56 116 -4
56 122 -10
56 154 -7
56 77 1
56 76 -5
56 125 -7
56 78 -10
56 72 10
56 90 9
56 142 8
56 64 6
56 80 -6
56 103 9
56 82 -6
56 143 9
56 140 -2
56 133 2
56 159 -8
56 144 3
56 95 8
56 65 10
56 160 1
56 79 4
56 96 2
56 148 -6
56 115 6
56 153 4
56 137 4
56 101 9
56 85 -3
56 151 4
56 118 -10
56 74 -5
56 123 0
56 107 6
56 129 -10
56 86 4
56 59 -5
56 94 6
56 134 -3
56 99 3
56 69 10
56 158 0
56 149 -10
56 157 9
56 102 -8
56 81 -3
56 67 8
56 127 7
56 121 -1
56 108 -9
56 83 -10
56 126 -9
56 109 -8
56 147 4
56 145 -2
56 105 9
56 63 1
56 66 10
56 68 -4
56 61 7
56 112 6
56 57 4
56 131 9
56 152 -3
56 70 -2
56 58 2
56 84 5
56 110 -9
56 111 7
56 91 8
56 92 9
56 114 7
56 106 -5
56 135 4
56 93 -5
56 119 -3
56 150 7
56 62 -4
56 71 0
56 100 8
56 73 -2
56 138 1
56 146 -2
56 120 9
57 86 2
57 121 7
57 94 -8
57 125 3
57 134 -2
57 144 3
57 107 -6
57 141 -7
57 155 -8
57 73 1
57 70 6
57 87 -4
57 88 -2
57 124 -6
57 131 5
57 64 -4
57 97 10
57 143 -4
57 81 7
57 137 9
57 100 -4
57 156 -7
57 72 3
57 147 -1
57 142 -8
57 116 -4
57 111 -5
57 80 10
57 62 -2
57 93 -2
57 127 2
57 158 -6
57 146 4
57 83 -6
57 63 -4
57 61 8
57 120 10
57 59 -4
57 65 1
57 92 2
57 99 -5
57 74 0
57 91 9
57 79 -1
57 119 -6
57 130 2
57 60 10
57 135 5
57 160 7
57 114 0
57 78 -4
57 115 6
57 129 3
57 67 -6
57 58 -4
57 133 6
57 98 -10
57 68 5
57 151 -9
57 96 3
57 101 5
57 90 1
57 69 3
57 117 -5
57 136 5
57 122 1
57 102 -10
57 113 7
57 159 0
57 89 4
57 153 0
57 154 -6
57 139 0
57 108 -10
57 66 4
57 128 5
57 77 -10
57 110 -4
57 85 5
57 84 9
57 140 7
57 138 -2
57 126 2
57 82 8
57 106 -10
57 157 4
57 105 3
57 103 10
57 149 2
57 112 -9
57 76 2
58 139 -7
58 126 -5
58 83 6
58 131 -4
58 62 5
58 102 -5
58 96 6
58 127 2
58 159 9
58 76 -3
58 129 -9
58 90 6
58 73 7
58 104 0
58 64 -7
58 61 -3
58 108 -4
58 141 6
58 101 -6
58 140 4
58 152 4
58 116 3
58 146 -5
58 79 -4
58 132 7
58 63 -9
58 133 6
58 147 -2
58 123 3
58 70 -5
58 118 -7
58 160 10
58 93 -4
58 138 -5
58 149 9
58 80 10
58 71 -8
58 112 -8
58 120 -5
58 143 1
58 89 -1
58 150 -1
58 151 -8
58 145 -8
58 98 -3
58 158 -8
58 68 7
58 117 -3
58 142 9
58 130 0
58 91 8
58 105 10
58 111 -10
58 81 -2
58 128 -3
58 60 2
58 125 0
58 124 -6
58 153 -6
58 106 4
58 74 -9
58 95 -6
58 154 6
58 157 8
58 78 8
58 67 -1
58 109 1
58 103 10
58 135 -7
58 94 -2
58 82 5
58 85 -6
58 84 -2
58 92 8
58 88 -2
58 77 7
58 86 4
58 156 6
58 59 -5
58 69 4
58 144 8
58 122 2
58 75 -8
58 137 -9
58 107 -6
58 155 4
58 110 7
58 115 -7
58 114 2
58 65 5
58 97 -3
58 113 8
58 121 -3
58 66 6
58 100 3
59 132 -8
59 60 -2
59 139 -3
59 100 -2
59 96 10
59 97 -9
59 63 2
59 82 -7
59 130 -7
59 80 -4
59 160 -4
59 83 -4
59 137 -10
59 68 4
59 103 -9
59 70 4
59 159 -7
59 153 3
59 118 2
59 111 1
59 84 -5
59 142 8
59 81 -1
59 157 -8
59 92 0
59 109 9
59 151 8
59 129 -7
59 127 -10
59 121 0
59 146 8
59 148 10
59 94 -1
59 76 -9
59 73 10
59 134 -10
59 135 -10
59 141 7
59 90 -2
59 110 9
59 107 -1
59 99 4
59 138 3
59 65 -7
59 133 9
59 123 -3
59 126 -3
59 89 6
59 136 0
59 72 1
59 128 4
59 102 7
59 69 -5
59 124 -10
59 101 8
59 125 -3
59 115 -9
59 140 9
59 93 -1
59 64 7
59 117 4
59 66 10
59 75 10
59 144 8
59 106 -1
59 88 -10
59 156 2
59 86 -2
59 122 10
59 116 6
59 150 -4
59 158 -6
59 62 9
59 112 3
59 77 -2
59 149 -10
59 145 4
59 113 6
59 155 0
59 74 3
59 98 10
59 87 5
59 154 2
59 104 5
59 108 9
59 78 -8
59 152 -8
59 105 -4
59 71 -10
60 155 6
60 90 -8
60 160 5
60 67 5
60 139 -4
60 75 0
60 135 10
60 143 5
60 97 -9
60 104 -5
60 94 -3
60 99 -4
60 153 4
60 130 5
60 63 10
60 140 -9
60 107 -5
60 73 4
60 84 -2
60 86 2
60 102 8
60 108 8
60 127 -7
60 122 -9
60 70 -4
60 66 9
60 88 -4
60 144 -8
60 120 -8
60 79 -1
60 85 0
60 114 -9
60 77 4
60 74 -7
60 159 -3
60 105 0
60 146 10
60 148 7
60 124 2
60 93 -7
60 117 1
60 101 5
60 76 -9
60 131 -2
60 118 10
60 71 4
60 62 3
60 113 8
60 152 9
60 136 -10
60 141 -8
60 68 5
60 82 8
60 125 -8
60 78 2
60 134 -9
60 96 9
60 132 -5
60 98 3
60 64 -2
60 61 -3
60 100 0
60 92 -1
60 126 0
60 147 8
60 158 -2
60 72 3
60 103 0
60 154 1
60 95 -9
60 142 -1
60 156 8
60 111 6
60 89 7
60 112 9
60 109 0
60 80 -3
60 145 -4
60 91 -1
60 119 5
60 138 -4
60 150 0
60 106 -8
60 81 -10
60 123 -5
60 129 2
60 83 -2
60 116 2
60 157 -2
60 137 -8
60 121 -3
61 65 10
61 105 -3
61 128 2
61 130 -3
61 126 9
61 155 4
61 92 9
61 100 8
61 133 -5
61 160 -4
61 140 -3
61 97 1
61 82 8
61 69 -5
61 139 2
61 144 -6
61 132 -8
61 131 -3
61 90 -8
61 77 -7
61 115 3
61 96 8
61 103 -5
61 93 -7
61 116 -8
61 62 2
61 75 -8
61 149 9
61 94 5
61 76 -9
61 78 -7
61 118 1
61 104 7
61 89 0
61 145 -4
61 106 -3
61 63 -9
61 80 6
61 95 1
61 88 1
61 120 6
61 141 6
61 70 2
61 68 9
61 117 -4
61 99 0
61 159 0
61 85 -5
61 134 -5
61 153 -10
61 86 -3
61 136 4
61 119 1
61 71 -7
61 81 -3
61 108 4
61 148 4
61 123 4
61 84 2
61 129 2
61 102 5
61 137 -8
61 67 -4
61 109 6
61 112 -2
61 79 -2
61 152 -8
61 121 -2
61 122 0
61 64 9
61 156 9
61 66 3
61 138 -10
61 91 10
61 150 -8
61 157 2
61 146 8
61 83 -9
61 143 -8
61 147 -4
61 72 4
61 158 9
61 154 8
61 114 -3
61 107 10
61 142 9
61 125 4
61 135 2
61 87 9
62 144 10
62 140 1
62 90 0
62 96 8
62 107 6
62 106 -2
62 154 2
62 122 -1
62 149 -7
62 131 -7
62 135 -7
62 141 -10
62 76 -4
62 159 -7
62 139 9
62 85 -10
62 99 -6
62 152 -7
62 87 6
62 95 -2
62 153 8
62 132 -4
62 121 -9
62 83 10
62 138 -4
62 100 6
62 119 7
62 104 1
62 92 -6
62 146 8
62 101 -7
62 88 -10
62 86 -7
62 77 3
62 65 5
62 64 -1
62 157 -2
62 147 -1
62 68 10
62 137 9
62 84 -1
62 103 9
62 91 6
62 69 6
62 124 0
62 67 -2
62 72 5
62 148 7
62 143 -4
62 79 9
62 78 9
62 114 4
62 82 -8
62 129 9
62 142 -5
62 109 0
62 93 -9
62 71 8
62 73 6
62 151 2
62 75 3
62 120 -6
62 133 -9
62 126 -9
62 155 6
62 130 4
62 117 -6
62 136 -2
62 158 3
62 97 9
62 102 -9
62 66 -6
62 145 2
62 105 8
62 127 5
62 80 2
62 113 10
62 70 0
62 89 9
62 112 4
62 115 5
62 118 -4
62 125 5
62 108 0
62 160 -8
62 123 8
62 156 7
62 110 8
62 74 2
62 150 0
62 63 -9
62 94 3
63 69 -2
63 96 7
63 138 -10
63 106 -4
63 143 10
63 121 -10
63 111 6
63 108 -2
63 87 -1
63 135 2
63 147 -9
63 134 5
63 75 -7
63 137 1
63 103 7
63 92 7
63 76 8
63 156 -2
63 126 -6
63 119 -4
63 139 -9
63 72 -3
63 146 -2
63 78 8
63 81 -7
63 118 -7
63 74 -10
63 144 -5
63 133 10
63 99 6
63 71 -8
63 154 -6
63 91 -9
63 93 -7
63 158 6
63 120 4
63 114 2
63 83 1
63 129 -8
63 84 6
63 101 -7
63 90 -3
63 130 4
63 104 -1
63 64 0
63 98 0
63 97 1
63 127 5
63 105 -2
63 80 -2
63 77 -6
63 150 7
63 109 8
63 110 -7
63 115 8
63 65 -6
63 107 0
63 157 6
63 155 3
63 145 0
63 79 -4
63 66 -4
63 85 0
63 153 -6
63 136 -1
63 160 2
63 86 -10
63 67 -2
63 112 9
63 68 -3
63 125 10
63 82 -2
63 117 0
63 70 1
63 151 4
63 73 6
63 140 3
63 124 -10
63 94 6
63 88 -4
63 132 -3
63 89 -5
63 128 4
63 122 2
63 102 7
63 113 2
63 159 9
63 152 -5
64 84 -5
64 129 2
64 112 5
64 109 10
64 152 -9
64 73 -3
64 96 -5
64 82 -8
64 160 5
64 118 -10
64 156 3
64 108 -6
64 122 -5
64 159 -5
64 130 -2
64 72 -5
64 104 1
64 71 10
64 100 1
64 155 5
64 80 4
64 93 5
64 101 -4
64 85 1
64 115 7
64 133 6
64 83 4
64 150 3
64 65 2
64 68 6
64 106 1
64 148 -9
64 119 5
64 132 6
64 154 7
64 70 -2
64 142 -5
64 131 -4
64 121 -3
64 146 -5
64 120 8
64 90 -3
64 91 -2
64 67 -5
64 107 2
64 145 -7
64 136 9
64 113 -9
64 69 -9
64 116 8
64 128 7
64 141 6
64 158 5
64 66 7
64 143 6
64 135 0
64 76 10
64 140 -3
64 144 1
64 139 2
64 137 -6
64 138 -9
64 127 5
64 110 -6
64 102 9
64 81 6
64 153 6
64 74 -3
64 97 -6
64 94 -7
64 75 5
64 149 2
64 98 -5
64 157 -3
64 89 5
64 99 -3
64 114 -9
64 117 1
64 77 9
64 103 5
64 134 -1
64 124 2
64 86 1
64 151 2
64 126 -5
64 92 -6
64 147 -2
64 95 1
64 105 -6
64 87 8
64 125 -1
65 100 9
65 101 -7
65 91 -5
65 122 1
65 120 10
65 141 7
65 160 -4
65 134 -10
65 155 -3
65 83 6
65 129 6
65 156 3
65 144 -6
65 80 -1
65 117 -6
65 109 -8
65 89 -8
65 133 1
65 66 -3
65 84 4
65 110 -6
65 87 4
65 116 8
65 130 -9
65 118 10
65 150 -4
65 157 -2
65 76 -1
65 132 7
65 93 -1
65 103 9
65 142 3
65 139 -6
65 131 3
65 154 -2
65 128 1
65 158 -6
65 106 9
65 74 -9
65 153 -6
65 70 -1
65 148 2
65 85 8
65 151 4
65 79 -3
65 77 -8
65 104 6
65 147 1
65 73 -5
65 107 6
65 137 -1
65 119 8
65 114 -8
65 97 -1
65 81 10
65 121 7
65 159 -8
65 149 3
65 102 -1
65 138 -7
65 71 -9
65 105 1
65 127 6
65 94 -5
65 135 3
65 99 -9
65 88 -9
65 112 -9
65 111 -8
65 136 2
65 146 8
65 98 -9
65 126 -8
65 124 -1
65 152 -9
65 140 6
65 95 -8
65 125 6
65 86 -5
65 92 -5
65 108 -8
65 90 -1
65 96 -8
65 67 5
65 72 8
65 78 -10
65 68 6
66 73 -2
66 141 0
66 124 -4
66 86 -4
66 131 0
66 67 -4
66 123 9
66 105 -7
66 135 -1
66 120 7
66 101 -1
66 119 9
66 84 -9
66 134 2
66 93 -8
66 70 9
66 85 5
66 121 -4
66 136 -9
66 126 -1
66 82 -8
66 106 4
66 68 9
66 109 8
66 133 7
66 107 -5
66 132 -8
66 69 -3
66 97 5
66 152 3
66 79 -7
66 108 -9
66 138 -10
66 157 6
66 94 1
66 130 8
66 129 -4
66 160 3
66 146 4
66 88 5
66 89 1
66 100 2
66 155 -2
66 71 1
66 156 -10
66 78 -6
66 137 3
66 91 -3
66 98 -7
66 158 10
66 143 -7
66 103 -9
66 128 10
66 92 -3
66 151 -7
66 114 4
66 90 4
66 77 -4
66 99 2
66 115 3
66 147 4
66 104 -1
66 116 0
66 153 9
66 145 -1
66 74 -8
66 140 1
66 80 -9
66 112 8
66 150 2
66 117 3
66 83 -10
66 111 -9
66 125 0
66 96 10
66 139 4
66 148 9
66 118 6
66 95 5
66 154 5
66 142 9
66 159 -8
66 87 5
66 81 10
66 72 5
67 121 0
67 127 6
67 159 3
67 100 0
67 94 -3
67 125 -2
67 135 -8
67 89 7
67 141 1
67 101 -4
67 133 7
67 154 -5
67 140 2
67 86 0
67 160 1
67 149 6
67 115 -2
67 118 5
67 90 -5
67 96 3
67 111 1
67 129 -7
67 130 -3
67 131 -4
67 81 6
67 144 -10
67 123 5
67 136 -3
67 126 -10
67 143 5
67 92 -4
67 83 -10
67 132 -2
67 74 10
67 116 -7
67 97 -3
67 153 6
67 117 3
67 95 0
67 119 1
67 105 -3
67 142 3
67 148 9
67 108 -1
67 138 3
67 93 -10
67 155 5
67 113 -7
67 151 -2
67 71 4
67 156 10
67 110 -9
67 98 4
67 145 -10
67 104 -2
67 134 -1
67 77 -8
67 124 -9
67 146 -4
67 91 6
67 84 8
67 69 -1
67 114 -2
67 80 -7
67 75 -2
67 106 0
67 147 -5
67 85 -7
67 99 -1
67 128 4
67 88 -8
67 137 2
67 73 -1
67 72 -3
67 109 4
67 120 5
67 82 -3
67 103 -2
67 122 1
67 76 -8
67 70 4
67 157 -2
67 78 7
67 152 -2
67 107 -9
68 124 -6
68 113 -3
68 84 -4
68 143 3
68 81 -6
68 78 2
68 99 3
68 89 0
68 85 -6
68 96 6
68 144 7
68 131 -2
68 154 -10
68 127 -9
68 111 7
68 132 7
68 105 10
68 148 8
68 107 6
68 121 -1
68 75 -1
68 70 1
68 71 3
68 160 6
68 158 -6
68 137 6
68 129 -8
68 150 -3
68 156 -9
68 116 8
68 109 -7
68 136 -5
68 135 -2
68 159 6
68 77 1
68 126 -3
68 123 9
68 83 0
68 76 7
68 114 -6
68 94 7
68 88 6
68 110 -6
68 82 4
68 140 0
68 119 -3
68 97 3
68 155 -1
68 153 -5
68 95 6
68 103 0
68 142 3
68 151 -10
68 80 -6
68 91 4
68 108 1
68 93 4
68 79 6
68 104 2
68 102 10
68 74 -8
68 120 1
68 115 1
68 146 -9
68 149 -4
68 90 9
68 72 -5
68 133 4
68 73 -6
68 147 0
68 130 5
68 139 10
68 141 -4
68 128 -3
68 145 -6
68 87 8
68 157 9
68 125 -4
68 138 -2
68 100 6
68 86 6
69 115 1
69 143 -9
69 79 -5
69 137 0
69 104 -6
69 108 -9
69 120 -7
69 116 2
69 138 -10
69 109 -7
69 147 -1
69 154 8
69 125 -1
69 121 -8
69 70 -3
69 149 -4
69 157 -7
69 76 -1
69 107 3
69 144 6
69 94 -9
69 72 -4
69 90 5
69 145 1
69 114 10
69 153 -5
69 142 -1
69 127 -1
69 91 5
69 122 -8
69 129 2
69 126 5
69 160 -9
69 71 5
69 135 5
69 124 -8
69 95 -10
69 131 2
69 117 2
69 101 0
69 102 -9
69 105 -3
69 112 8
69 89 2
69 151 4
69 118 -5
69 113 3
69 132 -5
69 128 1
69 106 -2
69 83 2
69 139 6
69 86 10
69 148 1
69 159 -8
69 74 -7
69 100 1
69 152 -3
69 85 -2
69 111 1
69 136 1
69 150 2
69 98 7
69 78 -1
69 77 -6
69 81 -1
69 119 -3
69 82 -10
69 80 -7
69 158 8
69 84 -6
69 96 4
69 146 7
69 99 -8
69 73 -6
69 140 10
69 156 -2
69 103 -2
69 134 1
70 102 8
70 106 2
70 130 1
70 74 5
70 114 -9
70 157 -4
70 72 -8
70 128 1
70 107 8
70 158 5
70 139 6
70 143 -2
70 77 0
70 123 4
70 124 0
70 120 -8
70 85 2
70 152 3
70 117 3
70 121 2
70 93 -8
70 113 -10
70 140 -3
70 136 -8
70 109 -6
70 90 6
70 101 9
70 100 7
70 118 6
70 122 7
70 110 2
70 142 -6
70 97 -4
70 87 -10
70 91 10
70 92 7
70 149 1
70 138 -10
70 147 -8
70 96 -2
70 112 2
70 156 5
70 115 -3
70 159 -10
70 75 2
70 105 -9
70 132 5
70 137 10
70 134 -7
70 133 1
70 119 -5
70 127 6
70 141 -5
70 160 -3
70 86 -10
70 80 0
70 116 9
70 94 9
70 82 8
70 73 2
70 129 8
70 78 10
70 150 -8
70 71 -9
70 88 -3
70 111 1
70 95 3
70 148 -5
70 151 6
70 145 9
70 89 2
70 131 5
70 125 6
70 104 4
70 144 -9
70 99 -6
70 154 -7
70 98 -7
70 79 1
70 135 -2
71 85 6
71 124 5
71 109 10
71 140 0
71 121 -1
71 112 -7
71 94 -1
71 113 7
71 87 0
71 155 -3
71 133 6
71 89 -3
71 131 9
71 132 4
71 117 3
71 114 8
71 126 10
71 88 -9
71 135 3
71 120 -10
71 83 5
71 152 7
71 142 8
71 146 7
71 134 -4
71 149 4
71 106 9
71 108 -5
71 73 7
71 98 1
71 105 -7
71 160 2
71 97 -3
71 150 6
71 153 -3
71 159 4
71 145 7
71 74 -9
71 99 -7
71 111 4
71 148 -9
71 139 -1
71 101 6
71 76 7
71 80 -3
71 77 9
71 138 -6
71 125 -3
71 96 -5
71 78 4
71 79 10
71 75 -8
71 103 1
71 118 2
71 129 -3
71 158 -3
71 91 2
71 157 -6
71 110 -5
71 137 -6
71 130 -7
71 116 -9
71 107 -10
71 84 4
71 93 0
71 144 -4
71 156 0
71 123 -9
71 136 2
71 92 4
71 143 3
71 119 -1
71 127 -1
71 104 0
71 141 -3
71 122 -10
71 102 -1
71 86 3
71 115 10
72 142 -7
72 153 7
72 158 2
72 144 8
72 127 -6
72 115 5
72 145 3
72 74 3
72 156 -1
72 105 0
72 136 -3
72 86 -4
72 96 -8
72 81 -7
72 140 5
72 99 -1
72 77 -3
72 117 0
72 107 8
72 73 2
72 160 7
72 95 -2
72 151 -5
72 126 10
72 119 -7
72 141 8
72 83 -1
72 139 -2
72 133 5
72 76 7
72 85 1
72 75 -9
72 125 -10
72 118 -4
72 101 -8
72 148 0
72 159 5
72 108 -10
72 78 -1
72 147 -3
72 146 7
72 80 10
72 79 9
72 109 -5
72 143 1
72 129 3
72 97 10
72 132 0
72 106 -8
72 116 7
72 88 3
72 110 2
72 122 10
72 84 -10
72 123 -7
72 94 3
72 149 7
72 131 -6
72 98 -2
72 91 9
72 138 3
72 82 -9
72 124 3
72 87 -5
72 120 4
72 137 -10
72 102 -10
72 150 -8
72 90 6
72 103 9
72 152 1
72 154 -10
72 111 8
72 112 -5
72 100 1
72 104 -1
72 155 2
72 121 5
72 113 7
72 130 3
72 89 -10
72 135 0
73 110 0
73 154 -4
73 139 -6
73 89 4
73 93 -10
73 86 -6
73 75 7
73 95 -3
73 109 -4
73 159 -8
73 151 -2
73 149 9
73 97 -10
73 156 -1
73 140 3
73 85 3
73 121 -7
73 152 0
73 148 9
73 84 3
73 101 -7
73 81 3
73 120 10
73 108 -9
73 135 8
73 132 0
73 123 -2
73 118 2
73 137 6
73 141 3
73 133 -5
73 130 0
73 83 2
73 160 -1
73 94 1
73 76 -5
73 157 8
73 129 -9
73 131 -9
73 113 3
73 100 5
73 117 -3
73 77 3
73 147 6
73 136 -5
73 119 -5
73 88 3
73 99 2
73 122 5
73 82 2
73 80 3
73 96 4
73 116 8
73 74 -4
73 124 10
73 105 -10
73 90 -1
73 145 -4
73 134 1
73 150 0
73 104 0
73 155 5
73 127 10
73 114 0
73 146 0
73 143 -1
73 106 -4
73 112 6
73 102 6
73 138 5
73 144 3
73 115 -9
73 103 5
73 91 -8
73 98 -8
73 158 -5
73 126 6
73 78 5
73 125 1
73 92 3
73 79 0
73 153 -8
73 111 -10
73 107 -1
74 143 -1
74 77 -3
74 75 -1
74 92 3
74 81 1
74 102 4
74 99 3
74 149 -10
74 82 2
74 80 2
74 108 7
74 136 4
74 104 -1
74 100 2
74 158 8
74 89 1
74 105 4
74 152 3
74 151 -5
74 155 -3
74 132 -8
74 107 -4
74 117 2
74 94 -3
74 111 -4
74 147 -10
74 95 -7
74 150 10
74 122 -10
74 83 10
74 85 5
74 133 8
74 78 0
74 86 2
74 144 9
74 129 -7
74 157 9
74 154 -9
74 148 9
74 120 7
74 139 4
74 119 -8
74 110 -3
74 112 0
74 93 0
74 109 -1
74 98 -8
74 160 1
74 131 -8
74 153 -9
74 87 -5
74 142 -4
74 159 -2
74 141 -10
74 134 -9
74 140 3
74 113 -5
74 101 9
74 135 -7
74 116 3
74 118 5
74 97 -3
74 123 0
74 128 -1
74 130 -1
74 84 1
74 146 10
74 156 -6
74 126 -7
74 91 10
74 88 -4
74 115 2
74 79 -1
74 121 0
74 127 -2
74 125 -6
74 124 5
74 76 -8
74 90 0
74 114 7
75 119 -8
75 160 1
75 131 2
75 109 9
75 100 10
75 85 -4
75 110 1
75 137 -7
75 132 -5
75 143 -4
75 128 5
75 125 -3
75 89 1
75 142 -10
75 113 -5
75 86 -8
75 93 -4
75 155 6
75 82 -9
75 111 9
75 133 2
75 123 2
75 81 10
75 76 0
75 138 9
75 117 7
75 159 10
75 149 -2
75 145 -4
75 144 10
75 121 -9
75 94 2
75 158 3
75 130 8
75 99 -6
75 122 6
75 116 -8
75 96 4
75 95 1
75 87 -8
75 147 -2
75 98 10
75 157 2
75 79 10
75 146 -1
75 120 2
75 135 9
75 141 2
75 127 4
75 84 1
75 148 -1
75 103 -8
75 108 7
75 114 -8
75 102 4
75 151 6
75 112 -4
75 156 -2
75 77 1
75 88 -9
75 101 -3
75 115 9
75 107 -10
75 78 -3
75 152 -5
75 129 -8
75 104 3
75 126 -4
75 136 1
75 153 7
75 140 6
75 124 8
75 139 9
75 118 8
75 83 8
75 106 5
75 90 -4
75 134 -2
75 105 -7
75 80 -1
75 150 2
76 127 1
76 99 2
76 137 -4
76 119 -1
76 131 -9
76 125 6
76 78 -9
76 160 -1
76 154 -9
76 132 -10
76 93 7
76 155 5
76 152 -6
76 98 -2
76 146 -10
76 105 -9
76 82 5
76 101 6
76 90 2
76 122 -4
76 151 -5
76 129 -6
76 159 5
76 112 -5
76 106 -1
76 153 9
76 133 -10
76 79 3
76 134 -8
76 124 9
76 88 2
76 97 -1
76 116 -7
76 92 6
76 128 -2
76 141 10
76 100 -1
76 135 7
76 142 0
76 77 -10
76 121 10
76 120 -6
76 147 10
76 157 -4
76 158 4
76 91 0
76 81 10
76 103 -2
76 87 -10
76 104 -4
76 143 7
76 89 2
76 148 2
76 117 8
76 102 -10
76 109 -3
76 110 0
76 118 9
76 156 -3
76 149 -1
76 138 -8
76 140 -9
76 144 3
76 139 0
76 136 -1
76 114 8
76 95 7
76 130 1
76 123 5
76 108 10
76 94 -8
76 111 6
77 159 -2
77 155 -1
77 97 -8
77 87 8
77 107 3
77 156 5
77 95 2
77 143 -4
77 110 -6
77 99 0
77 121 -6
77 135 3
77 118 6
77 114 -8
77 128 9
77 112 4
77 147 2
77 142 10
77 104 -10
77 157 4
77 125 6
77 92 -9
77 101 10
77 124 10
77 117 0
77 96 -5
77 102 -6
77 88 -2
77 133 2
77 80 -10
77 89 4
77 151 -5
77 137 5
77 79 3
77 131 -1
77 94 0
77 122 -5
77 144 -1
77 111 -8
77 123 4
77 86 10
77 78 5
77 82 8
77 134 8
77 150 10
77 129 -9
77 138 -4
77 93 6
77 140 -5
77 81 -3
77 153 8
77 105 -10
77 141 1
77 90 3
77 108 -5
77 91 6
77 83 -10
77 113 1
77 154 -6
77 85 -10
77 109 7
77 106 4
77 119 -3
77 84 7
77 120 10
77 132 3
77 130 4
77 152 -5
77 158 -8
77 139 2
77 115 -4
77 126 6
77 145 5
77 127 2
77 146 4
78 116 5
78 129 1
78 146 0
78 80 1
78 157 5
78 134 1
78 86 4
78 118 6
78 142 5
78 85 9
78 117 -10
78 128 10
78 110 -2
78 87 1
78 82 2
78 92 10
78 89 1
78 159 3
78 105 -9
78 96 -3
78 122 -8
78 160 0
78 101 -5
78 145 -3
78 94 -6
78 115 0
78 107 4
78 141 10
78 147 -5
78 84 1
78 138 -9
78 112 -7
78 114 -9
78 93 -1
78 124 -2
78 90 -4
78 121 7
78 123 5
78 95 1
78 127 7
78 100 1
78 99 7
78 103 -7
78 135 -1
78 137 10
78 91 -5
78 108 3
78 158 1
78 151 6
78 126 2
78 109 3
78 120 7
78 88 -8
78 133 7
78 154 9
78 106 8
78 136 2
78 140 -4
78 125 8
78 102 0
78 130 -6
78 153 7
78 113 6
78 149 -6
78 144 -2
78 152 8
78 83 -4
78 139 0
78 131 -8
79 87 -2
79 147 -9
79 133 5
79 137 -4
79 99 -10
79 114 4
79 155 3
79 148 -6
79 120 8
79 91 -10
79 108 -9
79 84 8
79 122 -2
79 138 -5
79 118 3
79 127 10
79 130 -2
79 149 2
79 104 10
79 121 7
79 106 2
79 101 10
79 92 -9
79 141 10
79 134 9
79 159 2
79 139 2
79 95 -1
79 81 -9
79 129 4
79 86 2
79 98 -2
79 150 -2
79 103 -3
79 146 -7
79 131 3
79 154 -2
79 136 7
79 156 3
79 93 4
79 90 4
79 144 4
79 83 -8
79 109 3
79 112 9
79 82 -3
79 89 6
79 110 8
79 125 3
79 123 -5
79 116 10
79 97 0
79 115 -8
79 117 6
79 113 0
79 128 10
79 140 -3
79 157 -4
79 153 8
79 94 -8
79 100 5
79 105 4
79 88 10
79 152 -5
79 102 -2
79 142 -6
79 85 -5
79 111 4
79 107 -9
79 151 -6
79 160 -7
79 158 7
79 135 8
79 96 5
79 145 2
79 143 7
80 109 -7
80 149 -5
80 125 0
80 105 6
80 104 -4
80 103 -1
80 110 -1
80 155 9
80 150 -9
80 148 -9
80 127 -5
80 111 3
80 107 3
80 106 10
80 82 5
80 136 5
80 81 -4
80 131 1
80 83 7
80 88 4
80 158 5
80 141 -5
80 115 -3
80 138 6
80 135 7
80 85 7
80 147 0
80 152 -7
80 146 -4
80 99 -5
80 91 -10
80 119 -5
80 87 5
80 118 1
80 89 -7
80 95 6
80 122 5
80 100 3
80 143 -4
80 144 -7
80 130 6
80 139 -6
80 98 -8
80 123 -7
80 114 -8
80 120 5
80 124 4
80 108 -1
80 112 3
80 86 2
80 128 1
80 121 -1
80 153 7
80 159 9
80 96 -8
80 140 1
80 129 2
80 84 5
80 156 0
80 134 5
80 102 6
80 132 -3
80 117 9
80 154 2
80 133 9
80 116 8
80 142 -5
80 94 -3
80 145 -8
80 151 3
80 113 -8
80 126 3
80 160 2
81 138 4
81 91 -4
81 149 1
81 109 -10
81 145 4
81 156 7
81 115 5
81 90 6
81 146 6
81 132 -4
81 148 2
81 83 6
81 112 -6
81 158 -8
81 126 0
81 88 -7
81 141 -2
81 99 0
81 130 -2
81 143 0
81 123 10
81 106 2
81 122 -4
81 155 -5
81 129 5
81 153 1
81 85 1
81 101 -2
81 131 7
81 105 0
81 93 -5
81 98 -10
81 133 -4
81 110 9
81 86 -1
81 103 9
81 82 3
81 137 -1
81 84 0
81 125 0
81 97 3
81 160 10
81 157 9
81 108 -7
81 140 -3
81 128 4
81 87 2
81 102 10
81 136 0
81 111 3
81 154 2
81 113 -3
81 107 10
81 116 10
81 135 0
81 100 2
81 127 -5
81 114 1
81 151 -2
81 119 -8
81 142 0
81 92 -8
81 94 -6
82 132 -3
82 88 10
82 98 8
82 120 8
82 115 -6
82 154 2
82 106 9
82 83 -1
82 89 -10
82 100 6
82 131 5
82 143 9
82 134 8
82 128 -1
82 127 6
82 148 4
82 92 -7
82 91 5
82 130 -1
82 97 -10
82 113 -1
82 87 9
82 105 -8
82 149 -7
82 111 2
82 126 9
82 110 -1
82 94 3
82 112 5
82 99 2
82 84 -4
82 135 1
82 138 2
82 95 1
82 153 8
82 116 4
82 102 -8
82 156 -7
82 133 3
82 108 2
82 139 2
82 96 7
82 142 -6
82 117 0
82 119 0
82 125 4
82 136 -5
82 141 10
82 160 5
82 159 -10
82 157 -10
82 104 -2
82 137 -10
82 124 10
82 158 -6
82 152 -9
82 145 -9
82 118 1
82 144 -9
82 121 2
82 109 -5
82 114 1
82 155 10
82 107 -2
82 146 9
82 140 9
82 85 -8
82 151 1
82 90 3
82 101 4
82 86 -10
82 103 -9
83 98 10
83 85 -7
83 125 0
83 135 -2
83 103 9
83 143 1
83 113 -1
83 152 2
83 116 -3
83 131 -1
83 133 4
83 146 3
83 144 5
83 132 -5
83 129 -9
83 117 -1
83 92 -1
83 110 -1
83 111 7
83 149 -1
83 102 9
83 126 -8
83 109 6
83 157 -8
83 145 8
83 86 -4
83 121 3
83 112 -9
83 159 -10
83 128 2
83 107 7
83 124 -10
83 134 4
83 122 -8
83 99 10
83 115 -6
83 118 8
83 90 -7
83 95 0
83 114 -5
83 136 -8
83 123 1
83 96 8
83 130 6
83 137 -3
83 160 1
83 97 9
83 89 0
83 120 -9
83 158 5
83 141 -5
83 105 9
83 142 -9
83 154 5
83 151 -10
83 139 5
83 101 10
83 138 -2
83 91 10
83 84 2
83 153 10
83 155 4
83 93 1
83 106 7
83 156 7
83 140 -10
83 88 -3
83 119 -2
83 87 1
84 152 -7
84 150 1
84 132 8
84 131 4
84 137 0
84 111 -2
84 121 5
84 110 3
84 115 -4
84 120 -7
84 147 -3
84 89 -6
84 148 -8
84 130 1
84 157 -3
84 133 4
84 149 6
84 96 -7
84 145 1
84 104 5
84 143 4
84 123 -4
84 129 -1
84 118 5
84 94 9
84 139 9
84 108 4
84 127 8
84 142 -3
84 100 -7
84 159 -6
84 144 0
84 91 0
84 158 -9
84 134 3
84 146 -5
84 117 5
84 116 8
84 155 6
84 153 0
84 105 -5
84 160 -1
84 97 0
84 112 1
84 122 -3
84 101 -4
84 140 -8
84 88 9
84 92 -8
84 128 -5
84 141 0
84 151 -4
84 107 3
84 113 9
84 109 0
84 106 6
84 99 -1
84 103 9
84 95 7
84 93 0
84 98 3
84 86 -7
84 125 -4
84 138 -3
84 119 8
84 135 -2
85 158 2
85 140 10
85 123 5
85 97 -2
85 88 10
85 120 6
85 149 -1
85 128 2
85 121 -3
85 137 7
85 134 5
85 110 0
85 99 -9
85 131 0
85 148 -6
85 101 10
85 133 8
85 145 -8
85 94 8
85 156 4
85 113 -3
85 147 -9
85 132 -4
85 91 -9
85 89 -5
85 141 -9
85 160 9
85 154 -9
85 103 8
85 93 8
85 138 -4
85 136 -9
85 139 -4
85 129 -2
85 109 6
85 86 1
85 116 -2
85 95 -8
85 87 -9
85 111 4
85 112 7
85 104 -6
85 117 1
85 114 -3
85 130 0
85 122 0
85 102 -3
85 143 -5
85 107 -10
85 92 4
85 98 10
85 119 5
85 127 3
85 124 0
85 146 -7
85 96 -1
85 125 -3
85 150 10
85 144 3
85 106 2
85 115 3
85 135 -8
85 126 -6
85 155 9
85 152 2
85 151 1
85 90 0
86 155 -7
86 136 -2
86 95 10
86 124 2
86 158 4
86 153 0
86 114 10
86 151 -4
86 108 2
86 113 5
86 98 0
86 144 -5
86 138 1
86 106 7
86 131 -10
86 112 1
86 94 0
86 117 1
86 97 -5
86 93 10
86 126 -10
86 127 -1
86 150 -4
86 103 9
86 89 1
86 142 -4
86 157 -10
86 133 10
86 154 5
86 160 1
86 132 4
86 91 2
86 88 -6
86 111 4
86 145 -1
86 129 -2
86 101 5
86 140 -3
86 152 -10
86 99 3
86 135 -2
86 90 -3
86 122 -7
86 119 -6
86 107 -4
86 134 -9
86 120 2
86 139 5
86 147 8
86 141 7
86 87 -7
86 115 5
86 159 -6
86 149 6
86 116 10
86 128 8
86 130 -2
86 146 9
86 121 -10
86 118 8
86 100 -4
86 92 -1
86 102 10
86 156 -6
86 109 -5
86 143 -7
86 125 -10
86 104 4
87 118 -5
87 107 0
87 123 9
87 126 6
87 116 -10
87 128 5
87 111 -2
87 121 1
87 152 -2
87 137 -5
87 134 4
87 94 -4
87 138 5
87 112 5
87 117 -3
87 136 10
87 109 10
87 139 3
87 106 -5
87 151 -8
87 122 4
87 97 0
87 147 -5
87 149 10
87 153 2
87 159 3
87 91 3
87 150 7
87 89 3
87 115 1
87 155 4
87 92 2
87 113 -9
87 135 -9
87 96 -5
87 145 -3
87 102 4
87 101 -4
87 146 5
87 144 6
87 143 2
87 157 -9
87 95 -3
87 100 -8
87 105 -10
87 119 -9
87 130 -5
87 99 8
87 132 6
87 114 0
87 110 -8
87 140 4
87 125 7
87 88 3
87 104 5
87 148 9
87 133 -6
87 156 -4
87 131 -9
87 108 5
87 98 2
87 141 -2
87 142 -6
87 124 7
87 160 -8
87 129 -6
88 121 8
88 145 6
88 147 7
88 117 -9
88 134 4
88 114 3
88 153 -5
88 99 -8
88 144 5
88 122 0
88 104 4
88 120 10
88 107 10
88 96 -1
88 133 -2
88 90 5
88 126 7
88 102 -4
88 110 -7
88 116 -10
88 92 -3
88 159 4
88 157 -5
88 129 2
88 95 -1
88 101 10
88 151 9
88 160 -4
88 131 -2
88 109 -1
88 119 0
88 97 -7
88 118 0
88 149 -4
88 156 7
88 103 -4
88 135 -10
88 143 -5
88 108 -3
88 111 -10
88 115 -10
88 137 -3
88 140 0
88 113 -7
88 158 2
88 154 -9
88 130 10
88 138 8
88 106 -6
88 91 -9
88 100 -6
88 128 6
88 142 -5
88 94 -7
88 98 4
88 112 -5
88 125 -2
88 124 -4
88 146 10
88 123 -10
88 141 -4
88 139 8
88 148 7
88 127 -10
88 132 -10
88 93 9
88 150 -3
88 89 4
89 106 -1
89 113 -7
89 135 -1
89 140 -4
89 158 3
89 130 3
89 143 -4
89 155 1
89 119 2
89 92 10
89 147 1
89 150 5
89 94 -2
89 139 3
89 125 -8
89 123 4
89 101 -3
89 152 -2
89 124 -2
89 104 5
89 120 0
89 110 8
89 126 5
89 137 -2
89 118 -8
89 134 -5
89 96 -4
89 156 3
89 97 6
89 144 1
89 145 2
89 116 -4
89 111 1
89 129 9
89 128 -6
89 107 -1
89 105 3
89 127 -9
89 151 7
89 159 5
89 109 -7
89 102 9
89 131 5
89 114 10
89 112 8
89 115 3
89 95 2
89 132 -8
89 142 -5
89 98 2
89 133 4
89 141 9
89 153 -8
89 146 3
89 138 2
89 99 -4
89 148 3
89 121 -7
89 157 4
89 160 6
89 103 -1
89 117 -5
89 122 -9
90 93 1
90 143 -8
90 99 6
90 112 1
90 110 -1
90 133 1
90 127 -1
90 114 1
90 119 -4
90 146 5
90 104 -5
90 135 -1
90 145 -6
90 142 9
90 103 5
90 96 -8
90 124 -5
90 129 1
90 91 -2
90 100 3
90 120 8
90 106 -4
90 109 -8
90 102 -8
90 111 8
90 98 0
90 128 -3
90 141 1
90 158 10
90 151 0
90 107 -7
90 97 3
90 101 10
90 154 -3
90 116 3
90 138 -7
90 155 -2
90 149 -10
90 156 8
90 121 10
90 108 -1
90 150 -9
90 152 -6
90 148 2
90 139 5
90 131 -2
90 140 2
90 153 -4
90 136 4
90 137 -1
90 92 10
90 113 -10
90 122 6
90 94 4
90 126 6
90 157 -8
90 144 -4
90 160 4
90 132 -6
90 125 9
90 134 0
90 123 3
90 117 7
91 104 -7
91 150 7
91 96 3
91 142 0
91 106 -3
91 98 -2
91 138 -5
91 132 -8
91 92 -10
91 109 10
91 94 5
91 99 7
91 125 8
91 95 6
91 110 4
91 159 -2
91 115 -8
91 141 4
91 146 3
91 131 6
91 116 2
91 101 9
91 121 0
91 147 -2
91 119 -5
91 156 -10
91 149 10
91 129 -6
91 135 -4
91 134 -1
91 145 4
91 102 6
91 158 10
91 126 -9
91 124 8
91 140 3
91 157 -3
91 97 -10
91 154 -1
91 118 5
91 144 6
91 133 7
91 103 5
91 122 8
91 130 -2
91 105 2
91 139 4
91 143 -3
91 114 7
91 117 -1
91 152 4
91 137 10
91 123 -8
91 108 2
91 112 -6
91 93 -4
91 155 0
91 113 -8
91 107 -1
91 128 -9
91 111 -2
91 153 0
91 151 -7
92 154 2
92 135 -10
92 133 3
92 146 -3
92 150 -7
92 151 -2
92 102 3
92 131 -2
92 114 -4
92 121 5
92 160 5
92 157 7
92 112 4
92 139 -10
92 110 -6
92 106 -5
92 101 -8
92 145 -4
92 97 -7
92 143 9
92 119 -8
92 99 -3
92 142 8
92 130 5
92 159 0
92 156 -10
92 122 3
92 94 8
92 125 -2
92 158 -6
92 95 -7
92 105 -8
92 124 9
92 108 -9
92 140 -10
92 144 -9
92 132 -10
92 138 -10
92 128 -2
92 141 -5
92 148 -7
92 104 7
92 103 9
92 137 -2
92 96 -4
92 109 -8
92 153 9
92 127 -7
92 123 2
92 120 -7
92 149 -5
92 98 6
92 93 -9
92 107 9
92 134 -2
92 152 5
92 117 10
92 115 8
92 116 7
92 118 7
92 136 -2
92 100 -5
92 155 1
92 129 1
92 111 9
93 94 4
93 140 -6
93 137 8
93 147 3
93 107 -6
93 149 -2
93 116 4
93 141 -8
93 142 10
93 112 -8
93 108 7
93 129 -1
93 110 -6
93 95 6
93 103 -6
93 158 -10
93 104 -4
93 106 -4
93 119 6
93 139 -7
93 102 0
93 135 8
93 144 8
93 138 7
93 133 -7
93 122 3
93 115 7
93 145 -2
93 157 -10
93 101 10
93 117 -1
93 152 -6
93 148 -6
93 97 7
93 126 -2
93 96 -10
93 127 4
93 109 -9
93 134 -2
93 105 -10
93 120 -1
93 151 4
93 160 5
93 150 -9
93 156 6
93 153 -5
93 159 -9
93 118 -5
93 123 10
93 143 1
93 136 -4
93 114 8
93 111 7
93 124 5
93 128 -9
93 100 -6
93 113 -3
93 125 -6
93 155 0
93 130 7
93 132 10
93 99 -7
94 159 2
94 123 10
94 145 -7
94 135 -9
94 158 3
94 109 9
94 107 -2
94 111 9
94 121 10
94 125 -9
94 105 -3
94 144 0
94 114 -4
94 99 0
94 98 7
94 160 7
94 103 10
94 139 0
94 95 10
94 151 4
94 146 -5
94 108 0
94 100 1
94 141 3
94 152 3
94 131 -10
94 149 10
94 120 6
94 153 7
94 104 -2
94 155 -2
94 97 -4
94 122 -9
94 133 -3
94 106 10
94 142 -4
94 127 10
94 154 -10
94 128 -7
94 156 -9
94 140 10
94 115 4
94 138 6
94 147 -7
94 157 -10
94 118 -3
94 132 -8
94 113 -8
94 101 -7
94 143 6
94 96 0
94 116 -8
94 137 -9
94 148 -7
94 102 4
94 126 -5
94 134 -4
94 117 -2
94 136 6
94 124 3
94 130 0
95 136 -5
95 156 -6
95 112 8
95 126 10
95 127 -1
95 153 7
95 108 -5
95 97 8
95 132 2
95 131 5
95 101 -9
95 121 -7
95 120 4
95 111 7
95 151 0
95 133 6
95 145 7
95 114 2
95 100 -1
95 157 6
95 98 8
95 158 -2
95 146 -8
95 123 -1
95 113 -5
95 107 7
95 140 -6
95 135 -6
95 122 9
95 160 4
95 109 -9
95 116 3
95 150 -5
95 130 -6
95 128 -10
95 105 -1
95 96 -4
95 117 10
95 149 3
95 118 7
95 103 7
95 134 -8
95 99 -10
95 148 2
95 154 -2
95 124 3
95 143 3
95 141 -1
95 144 -6
95 138 10
95 139 -4
95 147 -10
95 159 -2
95 137 2
95 152 -6
95 104 4
95 155 3
95 106 10
96 120 -7
96 158 -4
96 127 6
96 142 4
96 156 -2
96 143 1
96 155 -4
96 118 -10
96 145 -7
96 108 -6
96 130 -8
96 98 0
96 125 1
96 121 7
96 149 2
96 117 -4
96 99 -8
96 105 -2
96 133 -2
96 140 -9
96 159 -4
96 134 4
96 135 2
96 136 9
96 123 7
96 113 -5
96 119 -7
96 100 2
96 103 0
96 138 -7
96 157 -1
96 112 -9
96 144 -10
96 147 0
96 101 5
96 126 -7
96 151 9
96 132 9
96 160 -6
96 106 2
96 124 -4
96 131 -3
96 104 6
96 102 9
96 139 -1
96 128 5
96 148 4
96 141 6
96 115 -10
96 110 5
96 111 -7
96 116 -3
96 150 -8
96 129 -10
96 122 -3
96 154 -5
96 146 -1
96 137 -6
97 146 -4
97 122 2
97 113 -10
97 150 9
97 111 -10
97 118 -1
97 143 -2
97 152 -9
97 98 8
97 128 5
97 126 -10
97 160 0
97 120 -4
97 138 1
97 159 -8
97 102 6
97 127 1
97 149 10
97 134 2
97 129 5
97 99 5
97 108 9
97 137 8
97 155 2
97 112 0
97 151 9
97 140 1
97 117 0
97 132 -10
97 124 5
97 141 7
97 103 -7
97 123 -2
97 104 -1
97 105 -5
97 154 10
97 156 1
97 144 1
97 119 -7
97 125 -9
97 131 -8
97 147 -3
97 133 -1
97 135 10
97 130 1
97 142 -5
97 157 3
97 145 3
97 106 7
97 109 -3
97 158 8
97 139 0
97 114 -1
97 116 -4
97 153 4
97 136 -5
97 148 6
97 121 0
98 135 6
98 139 -5
98 109 -7
98 123 6
98 147 -4
98 153 7
98 113 9
98 136 -8
98 122 -4
98 101 5
98 112 -3
98 156 6
98 128 -8
98 150 3
98 124 1
98 149 8
98 129 -7
98 141 10
98 121 9
98 134 -5
98 117 1
98 152 -7
98 115 7
98 118 3
98 119 -7
98 130 6
98 120 -2
98 110 5
98 116 8
98 144 -8
98 143 5
98 151 -7
98 155 -7
98 104 0
98 142 9
98 148 2
98 105 3
98 100 3
98 99 -2
98 106 -8
98 111 4
98 126 7
98 107 1
98 102 2
98 125 -8
98 132 3
98 160 9
98 114 6
98 157 -7
98 127 4
98 137 4
98 138 6
98 154 9
98 159 -4
98 158 7
98 133 -8
98 145 7
98 108 -9
99 110 5
99 105 4
99 118 -1
99 101 0
99 140 10
99 119 -1
99 132 -4
99 115 7
99 107 5
99 130 -7
99 160 1
99 114 -4
99 153 -1
99 131 -6
99 155 -1
99 100 6
99 106 3
99 113 -10
99 138 -3
99 127 2
99 137 6
99 103 6
99 133 -1
99 142 -6
99 145 -9
99 147 5
99 156 0
99 150 9
99 159 4
99 112 -6
99 120 -9
99 126 0
99 108 7
99 104 -6
99 139 6
99 144 2
99 111 7
99 151 10
99 143 9
99 128 -2
99 149 -9
99 148 -6
99 116 7
99 109 2
99 135 -5
99 121 1
99 152 -1
99 125 3
99 134 10
99 122 -6
99 141 5
100 114 7
100 141 0
100 160 -9
100 125 1
100 106 1
100 148 6
100 156 -1
100 123 8
100 145 9
100 132 -4
100 124 7
100 127 9
100 107 -5
100 134 3
100 154 -10
100 130 9
100 139 -1
100 133 1
100 102 3
100 113 -3
100 101 -7
100 111 9
100 151 7
100 119 4
100 157 -8
100 147 5
100 155 8
100 144 1
100 109 -4
100 142 9
100 120 10
100 135 -9
100 118 -2
100 150 2
100 104 -1
100 136 -2
100 146 6
100 105 -3
100 117 9
100 129 -3
100 112 5
100 140 -8
100 159 0
100 116 8
100 121 5
100 128 -9
100 153 0
100 110 -9
100 122 2
100 126 7
100 152 0
100 131 1
100 143 -7
101 141 -6
101 143 3
101 117 10
101 145 -4
101 150 3
101 148 3
101 146 -8
101 159 -9
101 133 10
101 124 10
101 108 -5
101 121 -6
101 149 8
101 157 1
101 105 1
101 129 -1
101 147 -5
101 125 -1
101 132 3
101 106 4
101 118 5
101 130 10
101 142 -8
101 126 7
101 137 -10
101 156 -6
101 158 8
101 160 -6
101 115 1
101 144 -10
101 139 -1
101 136 5
101 112 0
101 138 -2
101 102 0
101 104 -8
101 151 -2
101 134 4
101 113 -5
101 131 -5
101 153 9
101 135 -2
101 116 -8
101 114 6
101 119 -3
101 123 -8
101 154 3
101 111 3
101 122 -2
101 107 -7
101 109 -10
101 140 0
101 152 -2
101 103 -7
101 110 -2
101 120 2
102 115 0
102 133 4
102 156 9
102 123 2
102 127 -7
102 110 7
102 149 1
102 106 -8
102 119 -10
102 136 10
102 154 3
102 130 -1
102 103 -7
102 146 6
102 104 -6
102 121 -1
102 114 -6
102 118 9
102 141 4
102 122 -3
102 126 -6
102 158 0
102 151 8
102 155 3
102 150 -7
102 129 -4
102 153 0
102 125 -9
102 157 2
102 131 -4
102 116 3
102 145 -6
102 143 -8
102 128 2
102 107 -4
102 124 6
102 152 6
102 109 8
102 140 3
102 113 -2
102 137 -10
102 147 2
102 144 5
102 139 6
102 105 2
102 111 4
102 120 -8
102 135 2
102 108 -3
102 160 -8
103 123 -2
103 155 -4
103 115 -4
103 104 -5
103 143 -3
103 119 -2
103 144 -2
103 120 -10
103 154 7
103 116 5
103 146 9
103 133 0
103 125 3
103 131 3
103 153 0
103 129 3
103 118 -9
103 158 2
103 105 1
103 137 10
103 156 1
103 147 7
103 138 7
103 148 9
103 130 -8
103 151 -8
103 107 8
103 134 -5
103 160 -3
103 124 -8
103 106 -2
103 126 -10
103 152 6
103 145 -1
103 111 -10
103 109 -9
103 139 2
103 108 -10
103 114 -4
103 159 8
103 132 -4
103 127 5
103 128 -6
103 150 -8
103 117 6
103 110 -6
103 113 -7
103 140 -1
103 122 10
103 135 9
103 142 -3
103 149 10
104 158 8
104 136 -10
104 150 9
104 140 -9
104 146 8
104 118 -8
104 155 -8
104 129 2
104 126 3
104 113 -8
104 109 -2
104 141 -1
104 135 2
104 131 -7
104 125 6
104 128 1
104 137 3
104 153 9
104 142 -1
104 149 -2
104 114 7
104 148 6
104 151 -1
104 132 -5
104 106 7
104 130 -3
104 144 -4
104 107 -1
104 157 1
104 159 -4
104 145 -7
104 115 6
104 138 8
104 160 -4
104 112 3
104 143 0
104 117 -5
104 116 6
104 108 7
104 105 7
104 119 -2
104 134 0
104 154 -7
104 152 8
104 156 -5
104 121 6
104 111 -7
104 133 -5
104 147 2
105 146 4
105 142 -3
105 155 8
105 109 -3
105 149 -8
105 117 0
105 154 -5
105 135 7
105 108 -9
105 157 4
105 127 -5
105 138 -5
105 147 9
105 158 4
105 139 8
105 131 5
105 150 7
105 107 7
105 106 -1
105 111 0
105 115 1
105 129 -9
105 156 3
105 151 5
105 140 2
105 122 -8
105 123 -6
105 148 2
105 119 -3
105 130 0
105 126 5
105 112 -4
105 144 10
105 114 0
105 134 3
105 132 10
105 136 -4
105 120 -10
105 124 8
105 133 0
105 145 2
105 118 5
105 110 -7
105 128 6
105 160 -5
105 125 -8
105 113 -8
105 141 4
105 153 9
105 159 -1
106 141 5
106 160 7
106 144 -10
106 143 -8
106 110 -1
106 113 -5
106 146 -8
106 118 9
106 108 -1
106 142 9
106 129 -5
106 134 -10
106 156 -6
106 137 -1
106 116 -9
106 111 10
106 119 -4
106 133 -8
106 127 9
106 138 7
106 126 -4
106 139 9
106 128 -3
106 147 1
106 153 3
106 115 10
106 150 -5
106 148 -5
106 135 -5
106 117 -1
106 152 -3
106 159 10
106 112 9
106 140 -6
106 121 -5
106 125 -5
106 122 5
106 154 3
106 107 3
106 132 -2
106 151 10
106 158 7
106 130 8
106 109 -9
106 149 -1
106 123 -10
106 136 0
106 145 -10
106 131 8
106 120 2
106 114 -5
107 142 9
107 122 5
107 147 -10
107 138 3
107 159 8
107 124 1
107 158 8
107 111 10
107 136 8
107 120 3
107 128 -6
107 129 2
107 156 -3
107 149 3
107 112 -10
107 155 -6
107 121 5
107 130 9
107 146 -3
107 137 -8
107 131 -5
107 157 1
107 132 -7
107 140 8
107 117 -4
107 153 10
107 139 9
107 110 7
107 123 8
107 135 -4
107 119 -5
107 118 -7
107 116 2
107 109 3
107 154 -10
107 133 -3
107 143 -6
107 152 -4
107 160 -5
107 144 9
107 113 0
107 150 3
107 114 7
107 141 10
107 151 -7
107 126 2
107 115 8
107 125 10
107 108 -8
107 145 10
107 148 1
108 145 5
108 143 6
108 130 4
108 129 5
108 148 9
108 120 0
108 138 3
108 114 -2
108 113 -3
108 146 8
108 111 10
108 112 3
108 110 -8
108 134 -10
108 118 7
108 128 -6
108 160 4
108 155 -6
108 154 5
108 117 -5
108 152 8
108 156 0
108 136 -8
108 133 0
108 131 7
108 147 10
108 121 0
108 135 3
108 158 -8
108 159 -3
108 157 0
108 150 -3
108 119 3
108 141 6
108 115 -10
108 126 -3
108 151 8
108 149 5
108 116 -2
108 139 0
108 153 4
108 140 1
109 130 -2
109 134 -9
109 136 10
109 154 1
109 126 -5
109 160 3
109 153 1
109 125 4
109 152 4
109 135 -5
109 142 -6
109 116 5
109 148 -1
109 151 2
109 155 -3
109 110 3
109 144 2
109 147 3
109 127 4
109 150 -6
109 149 9
109 121 -10
109 122 -5
109 140 4
109 143 -6
109 132 3
109 120 9
109 111 5
109 115 10
109 138 6
109 145 3
109 118 10
109 146 -6
109 131 9
109 158 6
109 141 -9
109 139 1
109 124 0
109 159 -10
109 137 -9
109 157 -5
109 123 -4
109 112 7
109 117 1
109 129 2
109 156 -3
109 114 5
109 133 -4
109 119 1
110 160 0
110 143 -8
110 113 -8
110 135 -5
110 142 9
110 137 4
110 149 6
110 111 -9
110 126 10
110 157 5
110 139 -7
110 150 -9
110 146 -3
110 154 -9
110 112 1
110 133 0
110 131 7
110 134 3
110 156 -9
110 153 8
110 138 -2
110 125 -7
110 148 9
110 147 0
110 114 1
110 155 -4
110 123 5
110 122 -7
110 121 5
110 158 10
110 128 -4
110 151 7
110 145 9
110 144 1
110 141 5
110 140 -8
110 136 3
110 124 -4
110 129 8
110 116 10
110 159 6
110 130 8
110 127 -5
111 137 6
111 114 9
111 120 5
111 155 4
111 150 -5
111 123 -5
111 122 9
111 147 -6
111 159 10
111 126 3
111 157 7
111 135 9
111 118 7
111 127 -10
111 139 -4
111 148 -5
111 144 6
111 125 -10
111 116 4
111 153 -1
111 151 -9
111 149 -10
111 156 -6
111 143 -4
111 138 7
111 160 -8
111 154 -3
111 133 2
111 130 -7
111 146 2
111 119 3
111 136 -2
111 124 -2
111 158 -8
111 134 10
111 121 3
111 142 -8
111 129 6
111 117 -3
111 132 6
111 145 2
111 141 -9
111 128 8
111 152 1
112 114 -6
112 136 -9
112 115 3
112 127 -9
112 148 2
112 126 -10
112 155 -5
112 117 7
112 137 -4
112 131 -2
112 144 -9
112 151 2
112 160 -8
112 143 -7
112 147 -9
112 129 8
112 146 1
112 122 3
112 154 0
112 128 0
112 158 -7
112 159 9
112 134 1
112 133 -2
112 121 7
112 141 2
112 124 -6
112 119 -7
112 125 -7
112 123 -2
112 140 3
112 130 -7
112 120 2
112 135 0
112 150 -6
112 152 -6
112 139 9
112 132 2
112 149 5
112 138 0
112 118 7
112 142 -2
112 145 5
112 153 2
113 147 0
113 117 9
113 114 -9
113 125 -10
113 139 2
113 133 -10
113 141 6
113 159 4
113 152 -6
113 122 10
113 123 -5
113 118 -9
113 132 5
113 131 -6
113 135 -2
113 151 0
113 121 0
113 128 -7
113 153 6
113 158 6
113 145 1
113 150 7
113 160 -9
113 143 -4
113 144 7
113 119 -7
113 138 4
113 129 -8
113 146 -4
113 148 -3
113 137 -10
113 130 9
113 155 10
113 116 9
113 154 -2
113 134 -7
113 149 -3
113 124 1
113 126 4
113 142 -8
113 140 3
113 115 -6
113 127 -9
114 138 3
114 125 10
114 126 -5
114 134 3
114 143 9
114 156 -1
114 118 9
114 122 -6
114 135 -1
114 119 -1
114 159 -7
114 129 0
114 127 -3
114 137 -10
114 141 -10
114 115 7
114 145 9
114 148 8
114 131 -9
114 157 -4
114 121 -7
114 146 -8
114 136 10
114 139 0
114 142 0
114 117 1
114 160 -2
114 133 2
114 120 7
114 153 -6
114 147 8
114 132 10
114 128 6
114 149 10
114 152 9
114 144 6
114 140 1
114 123 -10
114 150 -7
114 124 -4
115 130 4
115 131 -5
115 116 7
115 129 0
115 142 -9
115 125 10
115 134 -2
115 150 4
115 153 -3
115 139 6
115 148 -8
115 141 -10
115 132 4
115 155 10
115 135 -10
115 143 9
115 121 6
115 145 10
115 152 -7
115 137 1
115 154 -2
115 158 -7
115 117 1
115 128 9
115 136 3
115 160 -6
115 140 -4
115 156 1
115 149 -2
115 122 1
115 123 6
115 157 9
115 133 9
115 119 8
115 159 9
116 159 -10
116 140 -7
116 152 -4
116 141 5
116 125 9
116 131 5
116 158 2
116 126 3
116 150 -5
116 138 -6
116 129 -3
116 139 1
116 147 -1
116 146 -2
116 160 -5
116 145 -9
116 144 -3
116 157 3
116 122 0
116 117 -9
116 127 -10
116 134 10
116 137 -4
116 121 -2
116 132 -7
116 123 10
116 120 4
116 151 6
116 124 2
116 142 7
116 135 9
116 143 10
116 155 4
116 118 -8
116 130 3
116 156 -1
117 143 -3
117 140 2
117 138 4
117 142 5
117 120 -6
117 155 -2
117 129 4
117 153 -5
117 125 4
117 127 -2
117 136 1
117 126 -8
117 119 9
117 156 -4
117 159 -1
117 131 -6
117 122 -6
117 144 -9
117 147 -6
117 158 -3
117 157 3
117 135 -2
117 121 8
117 128 -5
117 141 6
117 133 2
117 150 6
117 148 5
117 123 0
117 124 -1
117 154 9
117 130 9
117 139 -2
117 152 -6
117 137 2
117 118 -1
117 132 2
117 145 -3
117 134 -3
117 146 5
117 149 7
118 160 7
118 136 5
118 145 6
118 143 1
118 134 9
118 156 10
118 119 4
118 126 -9
118 122 -10
118 132 10
118 138 1
118 131 7
118 144 9
118 127 3
118 130 3
118 153 -8
118 124 -7
118 159 2
118 135 -10
118 128 -7
118 120 -5
118 141 7
118 123 -2
118 142 -7
118 157 2
118 149 6
118 125 -7
118 147 -4
118 155 -8
118 129 0
118 133 1
118 148 -3
118 151 9
118 152 0
118 121 -2
118 158 -10
118 140 -8
118 139 6
118 137 8
119 140 8
119 152 -9
119 151 7
119 157 -9
119 158 -2
119 129 3
119 148 -9
119 154 10
119 147 7
119 126 3
119 134 7
119 155 8
119 139 -10
119 131 -1
119 138 7
119 136 6
119 124 7
119 125 -2
119 149 8
119 145 -3
119 142 0
119 160 6
119 121 0
119 120 -10
119 137 7
119 153 5
119 141 -10
119 135 -1
119 127 -7
119 123 -2
119 132 8
119 150 1
119 144 -2
119 146 10
119 128 3
119 130 5
120 153 -3
120 137 -10
120 138 -10
120 130 -9
120 131 -8
120 148 -1
120 128 5
120 142 -8
120 134 5
120 122 5
120 151 -10
120 124 -10
120 129 -5
120 156 6
120 140 -3
120 149 1
120 152 7
120 126 7
120 135 -6
120 144 10
120 158 7
120 159 -6
120 123 1
120 141 -1
120 143 -10
120 139 10
120 157 -4
120 127 0
120 133 -2
120 147 -5
120 150 1
120 136 -4
120 145 0
120 160 6
120 154 1
120 132 -3
121 125 6
121 133 7
121 131 -9
121 145 0
121 158 -2
121 126 -9
121 153 6
121 129 9
121 146 -5
121 124 3
121 127 1
121 132 -9
121 148 3
121 123 -8
121 139 6
121 128 -1
121 143 -5
121 156 4
121 152 -1
121 134 7
121 149 10
121 130 -9
121 144 -3
121 140 0
121 154 3
121 137 -4
121 157 3
121 135 -5
121 138 7
121 160 -3
121 155 6
121 142 10
121 159 4
121 150 -4
122 151 6
122 141 -7
122 125 4
122 123 -1
122 156 -6
122 138 -3
122 154 9
122 144 3
122 143 -8
122 140 -8
122 131 -9
122 127 0
122 148 8
122 157 -1
122 133 -8
122 153 1
122 139 0
122 145 0
122 150 9
122 155 4
122 124 -3
122 128 -4
122 159 -8
122 158 -9
122 129 8
122 147 4
122 130 -7
122 160 6
122 146 6
122 137 2
122 132 -4
122 135 -10
122 149 -3
122 126 9
122 142 -10
122 152 9
123 138 3
123 125 -9
123 130 -7
123 152 -8
123 126 7
123 124 -8
123 143 8
123 159 8
123 128 -8
123 151 0
123 154 6
123 144 8
123 127 7
123 133 -2
123 149 6
123 147 -6
123 157 -9
123 141 8
123 137 8
123 158 -7
123 145 -4
123 135 10
123 150 -1
123 129 -2
123 146 -1
123 140 9
123 153 -4
123 148 9
123 155 8
123 132 2
123 131 6
123 136 2
123 139 -4
123 134 2
124 147 1
124 153 6
124 144 1
124 131 -1
124 137 4
124 146 2
124 151 9
124 133 9
124 156 1
124 159 3
124 128 8
124 142 7
124 141 -8
124 134 7
124 149 9
124 127 -10
124 130 -3
124 126 -4
124 129 -5
124 139 2
124 155 5
124 136 -2
124 150 -7
124 158 3
124 138 -10
124 152 5
124 143 -9
124 140 0
124 154 -8
124 132 6
124 145 -2
124 125 -3
124 160 -9
125 137 8
125 126 6
125 132 3
125 129 -8
125 153 10
125 156 7
125 130 -4
125 133 -3
125 142 7
125 136 9
125 150 3
125 139 3
125 157 -4
125 138 6
125 151 -6
125 127 -10
125 155 2
125 160 1
125 134 -1
125 159 1
125 128 -9
125 143 -3
125 131 1
125 135 9
125 154 -9
125 144 5
125 147 -7
125 141 -8
125 148 -8
125 140 -7
126 135 4
126 148 9
126 151 2
126 150 -9
126 160 9
126 153 8
126 149 -7
126 140 -5
126 154 -6
126 144 -10
126 143 -2
126 136 -7
126 146 -3
126 128 -9
126 133 -5
126 145 -3
126 157 -8
126 137 10
126 130 0
126 129 7
126 158 1
126 152 0
126 139 9
126 141 -8
126 142 1
126 131 6
126 138 -1
126 156 2
126 155 1
127 142 -1
127 145 -10
127 135 4
127 148 -4
127 143 -10
127 158 2
127 139 9
127 129 7
127 128 10
127 156 7
127 132 -3
127 130 5
127 154 -6
127 151 -10
127 146 5
127 136 6
127 137 2
127 141 -6
127 147 -3
127 133 3
127 131 -8
127 134 -3
127 144 -7
127 153 4
127 150 3
127 157 7
127 149 5
127 160 -9
127 159 7
128 129 -1
128 158 7
128 138 9
128 160 -1
128 139 -9
128 131 10
128 157 -4
128 154 0
128 140 1
128 144 7
128 159 6
128 152 2
128 142 -7
128 151 -6
128 156 -2
128 143 -9
128 155 -2
128 145 -8
128 150 1
128 136 2
128 134 -5
128 147 -6
128 146 5
128 148 6
128 141 4
128 135 7
128 133 -6
128 153 -4
128 132 0
129 137 -10
129 160 3
129 148 3
129 138 3
129 151 -3
129 147 1
129 155 -1
129 134 4
129 136 -1
129 132 -6
129 159 -2
129 157 5
129 141 10
129 139 7
129 143 -2
129 140 8
129 131 -3
129 146 -9
129 150 4
129 149 9
129 133 5
129 154 -5
129 135 7
129 153 -6
130 147 -2
130 146 0
130 159 10
130 131 -4
130 148 0
130 151 -1
130 144 0
130 132 4
130 150 -4
130 141 -10
130 152 5
130 149 -8
130 136 9
130 154 6
130 160 9
130 157 2
130 140 -4
130 133 -9
130 134 6
130 155 -3
130 143 10
130 139 -2
130 137 1
130 142 10
130 153 -1
130 158 -5
131 154 -5
131 160 -3
131 146 -9
131 147 7
131 145 -2
131 132 -1
131 138 9
131 149 -3
131 158 -7
131 142 -9
131 155 -2
131 134 -1
131 148 -10
131 159 4
131 139 9
131 140 -4
131 152 10
131 157 2
131 150 0
131 136 -7
131 144 7
131 151 -3
131 137 -2
131 133 3
131 153 1
131 143 2
131 135 -5
131 156 2
132 153 -8
132 144 4
132 141 5
132 133 -4
132 155 0
132 151 -2
132 156 -5
132 159 -8
132 160 4
132 139 6
132 152 -2
132 140 -8
132 158 6
132 146 -2
132 138 -1
132 134 -5
132 148 -7
132 143 -8
132 136 4
132 154 -7
132 145 -2
132 147 -5
132 137 -8
132 142 -4
132 149 7
132 157 -1
133 136 9
133 153 1
133 137 3
133 157 8
133 144 6
133 143 -5
133 134 -6
133 151 -1
133 145 -4
133 147 -10
133 140 5
133 146 10
133 156 7
133 141 6
133 155 7
133 158 8
133 149 -3
133 150 -7
133 154 0
133 142 0
133 159 9
133 152 -3
133 160 -7
133 148 -10
134 135 -1
134 155 5
134 143 7
134 159 -6
134 150 -9
134 147 -5
134 146 -3
134 144 0
134 140 -7
134 142 -5
134 156 -3
134 160 1
134 158 5
134 136 -3
134 154 10
134 151 -9
134 157 -9
134 139 7
134 149 -8
134 145 -8
134 137 -5
134 141 0
135 141 -4
135 139 0
135 155 -6
135 137 9
135 152 6
135 138 -9
135 157 5
135 150 -6
135 143 4
135 149 3
135 158 -5
135 136 -6
135 153 7
135 148 -10
135 145 9
135 147 -4
135 160 8
135 146 6
135 154 -2
135 156 -5
135 144 -6
135 151 -3
136 141 1
136 140 -4
136 139 -8
136 156 -6
136 153 -9
136 146 -3
136 149 -6
136 152 -1
136 157 2
136 151 5
136 137 8
136 138 -4
136 150 -2
136 154 -1
136 148 -7
136 159 6
136 142 -1
136 147 9
136 143 4
136 160 3
136 158 5
136 155 0
136 145 6
137 153 0
137 139 -5
137 142 1
137 148 8
137 151 -7
137 154 -6
137 141 -5
137 146 -2
137 157 2
137 143 6
137 150 1
137 145 -5
137 160 -7
137 144 -1
137 152 -2
137 155 -7
137 156 3
137 158 -10
137 159 8
137 138 1
137 147 10
137 149 10
138 147 0
138 154 10
138 141 4
138 157 -9
138 140 7
138 143 -4
138 156 8
138 151 2
138 146 -1
138 149 4
138 158 4
138 155 1
138 150 9
138 152 -1
138 159 -8
138 139 -4
138 144 -7
138 145 0
138 142 -6
138 153 -4
139 152 7
139 160 -6
139 155 -4
139 151 -5
139 156 -1
139 145 -7
139 153 -5
139 141 -3
139 147 -9
139 150 0
139 146 1
139 144 6
139 154 6
139 140 4
139 148 10
139 142 6
139 157 -6
139 159 8
139 149 10
139 143 -9
139 158 -9
140 148 -9
140 159 0
140 149 -1
140 157 -9
140 156 -6
140 143 -8
140 145 -4
140 158 7
140 151 0
140 153 -3
140 142 6
140 160 1
140 147 0
140 141 10
140 150 -2
140 144 -1
141 148 -1
141 151 4
141 145 -4
141 158 6
141 152 -4
141 160 -4
141 159 3
141 156 4
141 150 4
141 143 4
141 153 -8
141 149 -1
141 147 5
141 155 6
141 146 6
142 154 -10
142 147 -5
142 157 6
142 159 -6
142 155 -8
142 160 2
142 151 -8
142 153 -8
142 149 1
142 148 -3
142 150 0
142 145 1
142 143 1
142 158 2
142 146 -2
142 156 9
143 150 -8
143 155 -10
143 144 10
143 158 9
143 146 -10
143 152 0
143 153 3
143 145 0
143 147 0
143 151 10
143 148 1
143 156 5
143 157 -8
143 154 7
143 149 -7
144 149 -1
144 151 5
144 159 -8
144 146 8
144 160 9
144 152 -9
144 150 -3
144 148 5
144 154 -4
144 157 -1
144 147 10
144 156 -4
144 155 5
144 153 2
145 157 -4
145 146 -7
145 155 -10
145 154 -3
145 151 9
145 158 10
145 150 3
145 147 1
145 156 6
145 149 10
145 148 -4
145 159 8
145 152 -5
146 160 9
146 158 3
146 157 -1
146 152 3
146 159 6
146 155 -7
146 154 -10
146 147 5
146 151 -8
146 148 -7
146 150 5
147 157 -10
147 149 0
147 154 4
147 160 -1
147 156 6
147 151 -7
147 148 7
147 158 -6
147 155 -8
147 159 7
147 152 7
147 153 -2
148 153 1
148 150 -4
148 160 0
148 156 -7
148 152 0
148 158 -1
148 159 -3
148 149 -1
148 155 3
148 154 -5
148 151 -10
149 152 -3
149 150 -6
149 157 8
149 158 1
149 151 -8
149 159 -8
149 154 3
149 156 -4
149 155 -10
149 153 10
150 152 4
150 155 8
150 158 1
150 156 1
150 154 -2
150 157 3
150 160 7
150 159 -9
150 153 7
150 151 -2
151 155 4
151 152 -5
151 156 4
151 157 -9
151 153 -8
151 159 3
151 158 1
151 160 -10
152 156 8
152 160 -6
152 154 -8
152 157 -2
152 153 -2
152 159 -4
153 159 -3
153 160 0
153 155 0
153 154 1
153 157 -5
153 158 -10
153 156 10
154 159 9
154 158 2
154 157 0
154 155 2
155 157 4
155 158 10
155 156 0
155 159 3
155 160 -5
156 157 -8
156 159 9
156 158 4
157 159 -10
157 158 3
157 160 9
158 160 -8
158 159 4
159 160 10


==> anc/instances/benchmark/maxCutMet/w09_180.0 <==
180 14499 
1 82 1
1 3 9
1 149 1
1 117 10
1 143 7
1 153 2
1 76 1
1 45 -5
1 146 -2
1 67 8
1 65 8
1 112 -10
1 126 -9
1 173 -4
1 9 9
1 24 5
1 90 1
1 145 8
1 118 -3
1 101 5
1 50 4
1 174 4
1 8 -8
1 35 8
1 11 1
1 86 7
1 43 -6
1 167 1
1 179 -1
1 154 -5
1 59 0
1 55 -7
1 73 9
1 128 9
1 116 0
1 127 -10
1 4 -6
1 124 -7
1 28 -3
1 129 -5
1 31 -7
1 33 -7
1 147 -9
1 180 5
1 26 -1
1 47 4
1 130 -1
1 142 9
1 115 -5
1 64 7
1 25 -2
1 141 6
1 100 -1
1 14 -5
1 66 -3
1 169 0
1 17 2
1 10 -8
1 161 1
1 40 -7
1 48 2
1 172 8
1 110 3
1 170 -4
1 162 -2
1 176 -3
1 92 9
1 16 -1
1 6 6
1 158 7
1 164 8
1 37 -5
1 123 0
1 93 -2
1 79 10
1 171 1
1 138 9
1 178 -2
1 39 2
1 102 -9
1 122 -1
1 159 -1
1 140 -1
1 89 4
1 104 -8
1 87 6
1 106 3
1 77 -8
1 133 0
1 156 1
1 168 -6
1 165 5
1 166 3
1 18 -6
1 2 10
1 36 -4
1 88 -2
1 105 -9
1 27 6
1 52 -7
1 132 8
1 119 5
1 148 -2
1 81 0
1 152 0
1 108 6
1 139 -8
1 114 6
1 13 -7
1 63 -10
1 134 -1
1 157 -3
1 30 -2
1 75 6
1 61 -1
1 160 -3
1 32 -3
1 41 0
1 96 6
1 58 -10
1 56 -3
1 38 6
1 109 -4
1 150 -10
1 57 -3
1 44 -6
1 107 -3
1 72 1
1 80 -5
1 53 3
1 46 -7
1 21 10
1 23 1
1 29 -3
1 85 -9
1 144 -5
1 91 5
1 19 8
1 177 7
1 68 -5
1 71 1
1 155 -5
1 60 3
1 5 0
1 84 -8
1 120 -7
1 111 -7
1 103 8
1 70 2
1 97 4
1 131 9
1 98 -9
1 34 -5
1 74 -1
1 62 0
1 20 -9
1 51 10
1 135 -5
1 78 -8
1 113 -6
1 94 7
1 121 4
1 83 10
1 54 8
2 57 0
2 162 10
2 71 -7
2 163 10
2 111 -3
2 91 5
2 17 1
2 99 7
2 142 4
2 150 0
2 16 9
2 88 -10
2 120 -7
2 106 -2
2 83 0
2 35 -7
2 138 -4
2 93 -1
2 86 7
2 154 6
2 4 0
2 82 4
2 47 -7
2 159 6
2 72 1
2 173 2
2 118 -4
2 55 1
2 46 -1
2 20 7
2 117 9
2 32 3
2 170 9
2 119 -4
2 9 -8
2 164 -3
2 109 5
2 131 9
2 124 1
2 147 -6
2 133 -10
2 52 -10
2 37 5
2 70 0
2 171 -5
2 125 2
2 48 7
2 112 6
2 169 9
2 74 2
2 50 -9
2 132 -4
2 63 1
2 49 -8
2 134 -1
2 145 1
2 100 -5
2 8 -7
2 176 -3
2 76 10
2 23 8
2 175 -2
2 95 4
2 69 5
2 139 -3
2 36 6
2 78 -10
2 44 -7
2 113 -10
2 121 6
2 174 3
2 115 8
2 152 -3
2 107 -8
2 101 1
2 3 3
2 66 2
2 155 2
2 84 -6
2 128 -9
2 59 7
2 56 -10
2 42 5
2 105 0
2 149 8
2 135 -7
2 177 -7
2 6 10
2 158 -5
2 81 -5
2 108 -8
2 75 -8
2 5 0
2 161 7
2 21 1
2 60 1
2 58 -8
2 19 5
2 41 -3
2 18 8
2 151 -8
2 26 4
2 144 2
2 30 2
2 38 6
2 34 -4
2 116 7
2 14 10
2 166 10
2 122 6
2 156 7
2 97 -8
2 73 -10
2 64 7
2 68 8
2 89 0
2 94 7
2 85 -7
2 130 9
2 168 -3
2 114 8
2 61 8
2 137 9
2 65 9
2 22 5
2 129 7
2 87 4
2 25 -10
2 79 -2
2 140 -5
2 28 8
2 157 -7
2 123 1
2 167 0
2 179 7
2 24 -7
2 102 -5
2 178 1
2 146 -8
2 103 0
2 29 4
2 96 3
2 127 7
2 62 -8
2 172 -10
2 40 -7
2 80 -5
2 53 -8
2 15 -7
2 51 9
2 54 -6
2 27 -1
2 143 7
2 160 -4
2 148 8
2 98 -1
2 77 -9
2 12 7
2 7 -5
2 110 6
2 45 8
2 11 -6
2 165 0
2 33 0
3 110 2
3 55 -3
3 53 -3
3 123 0
3 47 5
3 132 -8
3 62 8
3 23 -3
3 179 -5
3 87 -6
3 24 -5
3 59 6
3 104 2
3 88 -9
3 170 3
3 164 5
3 154 7
3 148 7
3 39 -1
3 86 1
3 80 6
3 66 9
3 17 -1
3 19 -2
3 71 -3
3 153 0
3 82 6
3 60 3
3 155 -8
3 4 8
3 160 3
3 43 0
3 5 9
3 72 5
3 52 -8
3 22 -6
3 159 -2
3 172 8
3 140 -2
3 26 -8
3 125 -10
3 30 10
3 96 2
3 11 10
3 69 0
3 157 10
3 101 7
3 67 -5
3 97 -7
3 34 -3
3 152 -2
3 149 5
3 107 -1
3 54 -3
3 9 10
3 134 -6
3 113 8
3 77 -1
3 90 7
3 70 -5
3 98 -7
3 16 9
3 65 7
3 33 6
3 12 7
3 122 3
3 6 -4
3 15 -4
3 167 -9
3 117 2
3 118 8
3 177 -8
3 130 -6
3 75 1
3 135 -5
3 95 -1
3 10 2
3 44 -3
3 166 10
3 76 -10
3 13 2
3 158 -10
3 64 4
3 92 2
3 178 10
3 163 -9
3 176 3
3 42 2
3 41 -2
3 111 5
3 74 0
3 46 -2
3 100 -10
3 21 -9
3 83 8
3 115 7
3 129 5
3 56 9
3 89 -2
3 145 -1
3 48 -1
3 102 -6
3 146 -1
3 124 -1
3 57 -10
3 156 8
3 168 10
3 45 1
3 143 9
3 93 4
3 68 10
3 50 8
3 20 -9
3 139 6
3 58 3
3 116 8
3 114 4
3 81 -7
3 109 -9
3 144 8
3 99 5
3 63 -9
3 174 -9
3 142 10
3 133 -5
3 128 8
3 61 -8
3 27 -8
3 147 9
3 103 -7
3 85 -9
3 108 5
3 137 -10
3 173 1
3 36 6
3 25 -10
3 49 -2
3 40 -7
3 14 3
3 120 -2
3 84 -3
3 180 4
3 8 5
3 161 -9
3 138 9
3 112 -3
3 94 -5
3 106 -6
3 175 -3
3 131 -8
3 32 -10
3 136 -8
3 119 5
3 38 -8
3 162 -2
3 31 8
3 126 -3
3 169 -1
3 141 -5
3 29 2
4 26 3
4 137 3
4 57 -9
4 48 4
4 46 5
4 85 10
4 99 1
4 74 -5
4 45 -4
4 159 -1
4 11 -7
4 30 3
4 135 4
4 69 -4
4 66 8
4 126 2
4 129 -3
4 59 4
4 86 -1
4 107 -9
4 77 7
4 166 10
4 7 5
4 40 -5
4 39 -8
4 9 3
4 28 -8
4 175 1
4 8 -6
4 76 3
4 128 -1
4 146 9
4 101 2
4 103 -4
4 52 5
4 127 -9
4 138 0
4 104 8
4 130 -8
4 49 -5
4 113 5
4 154 0
4 142 3
4 92 -6
4 10 -9
4 73 -5
4 68 -2
4 156 4
4 110 -9
4 125 1
4 153 5
4 144 0
4 78 -1
4 13 -5
4 16 4
4 81 2
4 170 4
4 67 -3
4 15 4
4 19 -4
4 145 -6
4 83 1
4 177 7
4 56 6
4 53 0
4 141 4
4 169 4
4 51 8
4 61 10
4 37 -10
4 60 3
4 89 -9
4 112 -1
4 151 1
4 174 1
4 114 -9
4 84 0
4 21 9
4 75 -10
4 98 5
4 47 1
4 82 1
4 179 8
4 132 5
4 20 -6
4 95 -10
4 64 -1
4 115 1
4 24 10
4 44 2
4 62 10
4 176 9
4 116 -1
4 109 8
4 118 -9
4 102 -2
4 172 -3
4 147 -10
4 121 1
4 29 8
4 152 0
4 158 9
4 96 -3
4 106 0
4 36 -8
4 93 4
4 63 6
4 55 0
4 171 1
4 122 -1
4 120 0
4 124 -7
4 31 -3
4 157 -7
4 160 -8
4 140 4
4 6 -9
4 38 -5
4 23 10
4 136 -3
4 42 -2
4 131 -8
4 72 -1
4 167 -9
4 111 10
4 22 -3
4 50 -7
4 165 4
4 161 -6
4 178 8
4 150 -7
4 173 -8
4 79 3
4 33 5
4 108 4
4 90 8
4 119 -2
4 180 -7
4 18 5
4 149 0
4 14 2
4 139 4
4 143 9
4 43 -7
4 94 -4
4 32 2
4 97 -1
4 91 9
4 34 -9
4 105 -4
4 80 -10
4 88 6
4 162 -3
4 41 6
4 155 9
4 65 0
5 55 -4
5 60 -2
5 172 -7
5 62 4
5 28 -7
5 108 5
5 92 -8
5 146 5
5 76 1
5 131 8
5 72 3
5 8 9
5 70 -4
5 82 0
5 126 2
5 30 -4
5 150 10
5 178 7
5 104 7
5 167 -7
5 151 -4
5 84 -8
5 129 -6
5 165 -5
5 157 -10
5 171 2
5 136 -4
5 21 10
5 156 1
5 160 -4
5 73 2
5 90 4
5 29 0
5 13 -6
5 95 -2
5 132 -8
5 100 2
5 18 5
5 15 -2
5 88 6
5 17 -2
5 164 -7
5 6 3
5 180 -5
5 137 9
5 162 -1
5 49 10
5 138 7
5 168 -3
5 10 4
5 158 0
5 31 -3
5 87 -3
5 19 8
5 58 1
5 148 -9
5 170 -5
5 89 0
5 177 2
5 144 -2
5 115 4
5 169 -10
5 145 -8
5 142 9
5 53 -4
5 109 6
5 61 1
5 48 -7
5 14 6
5 22 -8
5 106 10
5 65 2
5 57 -7
5 35 3
5 107 4
5 103 1
5 26 -2
5 117 3
5 43 -4
5 125 0
5 119 5
5 166 -9
5 69 9
5 80 -6
5 83 3
5 25 -4
5 24 5
5 44 7
5 124 -10
5 154 6
5 12 -5
5 176 -4
5 78 -4
5 27 10
5 20 -1
5 51 -2
5 113 6
5 139 -6
5 173 2
5 54 8
5 59 5
5 34 4
5 153 10
5 11 3
5 152 10
5 37 -3
5 66 -9
5 120 -3
5 56 6
5 7 -2
5 143 -9
5 63 6
5 50 -6
5 99 5
5 111 8
5 67 -2
5 33 1
5 155 1
5 71 -1
5 91 -8
5 45 0
5 134 1
5 159 4
5 93 -9
5 85 5
5 128 -7
5 127 -2
5 112 -8
5 114 5
5 105 0
5 79 3
5 77 -1
5 175 7
5 94 9
5 122 -10
5 147 -2
5 110 -4
5 163 0
5 74 -3
5 38 0
5 81 -8
5 102 -7
5 123 8
5 42 6
5 133 -9
5 101 2
5 116 -1
5 23 -9
5 41 -7
5 16 7
5 32 -4
5 52 -9
5 179 -10
5 140 -6
5 121 -10
5 97 10
5 174 7
6 135 -2
6 22 2
6 105 -3
6 127 6
6 44 1
6 180 10
6 126 -5
6 23 -6
6 145 2
6 28 -9
6 119 -5
6 150 7
6 130 6
6 82 8
6 106 -3
6 100 9
6 88 3
6 149 -8
6 102 5
6 172 -4
6 137 0
6 113 8
6 70 6
6 8 -8
6 46 1
6 120 7
6 84 1
6 56 -5
6 27 -1
6 95 -6
6 163 -5
6 58 9
6 78 3
6 25 6
6 89 -10
6 93 2
6 122 7
6 63 -7
6 123 9
6 96 4
6 164 -8
6 165 9
6 11 5
6 169 -7
6 32 -9
6 108 9
6 37 -2
6 79 -9
6 153 10
6 54 -2
6 75 -6
6 42 -5
6 13 -6
6 132 -3
6 81 4
6 177 -8
6 94 0
6 171 5
6 175 -2
6 7 -10
6 136 1
6 20 -1
6 131 -4
6 90 2
6 16 6
6 71 10
6 146 -3
6 92 1
6 36 -2
6 99 -5
6 17 6
6 43 8
6 10 -3
6 38 6
6 166 7
6 67 -9
6 66 9
6 104 5
6 129 7
6 152 -8
6 76 0
6 83 -10
6 30 9
6 103 -3
6 40 -4
6 134 4
6 48 -3
6 138 8
6 101 2
6 77 10
6 147 -8
6 176 -2
6 110 10
6 91 -1
6 73 3
6 34 -6
6 72 10
6 161 10
6 68 -1
6 39 7
6 170 0
6 148 -4
6 117 -2
6 21 -1
6 142 -3
6 80 3
6 33 -3
6 47 -6
6 139 -10
6 45 4
6 85 2
6 12 6
6 59 -6
6 107 -7
6 151 2
6 125 -1
6 143 -6
6 97 0
6 173 -9
6 144 -10
6 9 -9
6 52 6
6 118 5
6 178 -3
6 26 -1
6 18 -8
6 109 6
6 156 1
6 24 -9
6 65 4
6 86 -10
6 160 -8
6 167 -3
6 124 -6
6 159 -1
6 62 -3
6 14 3
6 69 6
6 87 6
6 57 -3
6 168 7
6 158 8
6 111 4
6 53 -4
6 174 3
6 128 10
6 64 -5
6 50 -3
6 61 -6
6 51 1
6 141 4
6 49 8
6 115 -4
6 41 -8
6 155 -3
6 114 0
6 157 7
6 133 5
6 98 6
6 154 -5
6 74 -2
7 170 -7
7 157 2
7 147 10
7 115 8
7 141 0
7 173 -4
7 23 -4
7 19 -3
7 81 -5
7 25 -5
7 178 3
7 162 -5
7 79 -6
7 52 1
7 28 -6
7 118 6
7 142 -3
7 137 0
7 143 -10
7 64 2
7 44 4
7 100 4
7 62 -8
7 73 -3
7 102 -6
7 164 3
7 12 -9
7 18 0
7 40 2
7 127 -10
7 77 2
7 161 0
7 54 -3
7 159 3
7 80 -7
7 63 5
7 29 3
7 68 3
7 117 -7
7 34 0
7 21 -3
7 84 1
7 50 7
7 166 9
7 140 -1
7 106 -4
7 17 -2
7 174 -10
7 66 -6
7 112 4
7 35 6
7 148 5
7 36 8
7 103 -3
7 151 -7
7 16 -4
7 88 1
7 168 5
7 31 6
7 122 -7
7 132 -9
7 13 4
7 165 2
7 14 0
7 38 9
7 113 9
7 24 0
7 48 3
7 93 -5
7 33 2
7 129 9
7 130 -6
7 125 -5
7 175 9
7 169 -9
7 91 -10
7 45 9
7 163 9
7 120 -5
7 123 8
7 133 -7
7 111 -3
7 59 -3
7 171 -1
7 53 -6
7 176 4
7 135 10
7 37 -4
7 74 0
7 126 8
7 131 -7
7 138 2
7 136 -1
7 72 -9
7 26 -3
7 42 -7
7 58 6
7 60 -9
7 94 9
7 116 7
7 153 10
7 86 10
7 30 -5
7 67 2
7 39 2
7 85 3
7 150 -7
7 154 -5
7 11 7
7 92 -10
7 160 3
7 70 -9
7 89 -5
7 121 -2
7 158 2
7 76 -7
7 46 -6
7 114 -8
7 43 -5
7 82 -4
7 124 6
7 27 6
7 22 -10
7 156 5
7 71 -1
7 179 1
7 98 8
7 149 5
7 96 -8
7 128 -5
7 9 2
7 145 3
7 41 1
7 90 -5
7 61 6
7 134 0
7 110 2
7 95 10
7 105 10
7 139 10
7 177 6
7 32 1
7 15 -5
7 101 -6
7 8 7
7 51 -10
7 87 3
7 65 9
7 57 9
7 69 0
7 47 -3
7 155 8
7 49 -1
7 108 0
7 119 3
7 78 2
7 104 8
7 99 1
7 146 3
8 133 1
8 14 -2
8 45 -2
8 83 2
8 107 -5
8 12 9
8 178 -1
8 145 -7
8 11 -2
8 106 -9
8 103 -5
8 18 10
8 92 3
8 99 -5
8 146 10
8 19 9
8 98 9
8 139 3
8 88 1
8 29 -4
8 16 -2
8 42 -6
8 169 7
8 132 10
8 77 -7
8 43 -3
8 66 8
8 119 6
8 68 4
8 118 -8
8 90 -4
8 25 9
8 111 10
8 52 9
8 143 2
8 120 1
8 112 -1
8 110 6
8 156 2
8 64 -2
8 129 7
8 163 3
8 47 3
8 54 10
8 168 -6
8 166 6
8 130 3
8 121 6
8 21 5
8 141 2
8 161 -7
8 150 -8
8 159 -7
8 30 -9
8 142 1
8 22 7
8 38 1
8 65 -7
8 69 -2
8 174 1
8 71 -3
8 89 6
8 87 6
8 72 7
8 117 -8
8 179 -2
8 31 -8
8 176 10
8 134 7
8 53 5
8 91 5
8 108 -6
8 57 5
8 177 9
8 128 0
8 123 2
8 136 7
8 49 2
8 157 -8
8 164 5
8 26 8
8 93 -3
8 62 -4
8 74 7
8 115 4
8 131 4
8 20 0
8 73 2
8 144 -9
8 173 0
8 17 8
8 109 5
8 10 -5
8 67 2
8 82 5
8 48 3
8 171 7
8 59 -9
8 40 1
8 140 -5
8 15 1
8 51 -4
8 50 -2
8 28 3
8 116 -6
8 100 5
8 23 5
8 122 -8
8 46 -8
8 56 -6
8 165 7
8 127 -7
8 125 10
8 24 -6
8 172 6
8 39 5
8 33 3
8 13 -10
8 97 6
8 114 -6
8 34 7
8 102 4
8 35 1
8 170 -9
8 180 -5
8 126 -3
8 86 0
8 60 -6
8 155 -2
8 80 1
8 152 -2
8 55 -9
8 94 10
8 154 -3
8 124 -8
8 84 -2
8 75 -6
8 79 -6
8 104 6
8 70 3
8 85 -5
8 162 6
8 41 -7
8 95 2
8 37 8
8 167 8
8 147 1
8 137 6
8 158 1
8 175 10
8 149 -2
8 36 0
8 160 -5
8 135 5
8 105 -3
8 113 8
9 50 2
9 72 1
9 155 -3
9 15 6
9 55 5
9 146 0
9 132 2
9 90 -3
9 130 -5
9 116 -1
9 47 10
9 103 0
9 83 5
9 180 -10
9 51 -6
9 135 2
9 157 -7
9 82 6
9 94 -5
9 154 -1
9 165 7
9 121 9
9 10 9
9 107 6
9 70 5
9 144 10
9 54 -2
9 174 -1
9 39 -8
9 131 -5
9 110 1
9 98 6
9 129 -9
9 34 0
9 168 -4
9 91 0
9 42 2
9 178 6
9 95 3
9 145 -7
9 59 10
9 37 -10
9 169 8
9 175 -7
9 26 -9
9 148 3
9 23 -8
9 97 -10
9 62 -5
9 99 5
9 60 9
9 152 -6
9 172 -3
9 177 -6
9 128 3
9 150 9
9 163 -9
9 151 1
9 102 2
9 114 -3
9 118 4
9 12 9
9 111 -5
9 80 5
9 173 -4
9 31 1
9 74 5
9 52 5
9 92 7
9 161 -10
9 88 4
9 65 1
9 179 7
9 115 6
9 109 4
9 96 -9
9 28 -2
9 29 -5
9 45 -3
9 22 6
9 30 2
9 133 9
9 21 -4
9 104 -2
9 89 9
9 166 6
9 27 -6
9 84 1
9 138 -7
9 32 1
9 93 8
9 48 -8
9 25 -6
9 71 -4
9 113 9
9 35 3
9 33 -9
9 134 4
9 66 10
9 127 1
9 64 6
9 125 5
9 137 9
9 119 -9
9 19 7
9 126 0
9 24 -6
9 156 4
9 61 -7
9 36 -2
9 79 -2
9 108 -8
9 49 1
9 53 -2
9 78 -4
9 40 10
9 117 8
9 44 8
9 120 -5
9 81 4
9 86 0
9 57 -4
9 38 -4
9 56 1
9 162 8
9 159 0
9 67 -6
9 136 -4
9 77 9
9 76 1
9 73 -8
9 160 6
9 58 -7
9 69 -3
9 112 3
9 100 10
9 141 -10
9 142 -6
9 139 -9
9 170 5
9 20 -7
9 68 -2
9 46 2
9 101 5
9 106 -9
9 18 1
9 171 1
9 63 -2
9 122 -7
9 140 -4
9 153 -1
9 167 3
9 13 5
9 14 -3
10 152 3
10 22 -6
10 17 -4
10 72 0
10 99 9
10 28 2
10 88 -10
10 63 3
10 46 4
10 52 5
10 68 10
10 32 7
10 175 -9
10 44 -10
10 145 -2
10 30 9
10 43 -4
10 170 -10
10 78 8
10 23 8
10 149 0
10 26 9
10 54 -9
10 119 3
10 163 -10
10 24 4
10 85 -1
10 60 -1
10 90 -7
10 69 -5
10 27 2
10 19 2
10 137 -10
10 50 1
10 166 -1
10 84 2
10 121 -7
10 146 3
10 100 -10
10 178 0
10 66 4
10 154 8
10 148 -8
10 129 0
10 55 -6
10 14 4
10 126 -5
10 31 4
10 80 3
10 89 -4
10 25 -9
10 128 6
10 40 -7
10 92 -8
10 165 -8
10 97 -5
10 144 -9
10 150 -9
10 109 -3
10 35 -8
10 130 10
10 113 6
10 67 4
10 98 8
10 161 2
10 62 -10
10 167 -7
10 169 0
10 64 -2
10 48 -10
10 12 -8
10 134 -1
10 115 -6
10 87 2
10 83 -1
10 112 -2
10 164 3
10 61 3
10 53 -3
10 135 0
10 158 -5
10 174 -5
10 58 -5
10 21 7
10 74 3
10 118 -5
10 138 -9
10 141 7
10 16 -5
10 171 -9
10 34 4
10 91 2
10 101 3
10 56 0
10 136 7
10 47 10
10 71 9
10 151 -4
10 11 -1
10 96 -6
10 102 -4
10 20 -1
10 70 -2
10 79 3
10 82 1
10 36 -4
10 110 -4
10 76 -3
10 179 7
10 75 5
10 147 -4
10 117 6
10 15 4
10 45 -8
10 116 -8
10 38 -1
10 127 3
10 159 8
10 160 -8
10 123 -2
10 86 -4
10 131 2
10 49 8
10 65 1
10 176 -6
10 93 -5
10 77 10
10 122 -6
10 106 -1
10 18 -2
10 73 2
10 42 -5
10 168 -4
10 124 -2
10 173 10
10 155 -2
10 59 -2
10 105 -5
10 81 -8
10 140 3
10 39 -5
10 114 7
10 108 8
10 111 -6
10 156 5
10 13 2
10 142 3
10 95 10
10 157 7
10 139 10
10 29 0
10 133 -10
10 51 -5
10 120 -9
10 94 7
10 153 -2
10 143 -3
10 33 -9
11 177 1
11 144 10
11 138 8
11 172 -10
11 21 7
11 158 5
11 108 -1
11 45 4
11 118 9
11 171 6
11 24 -2
11 55 0
11 85 3
11 44 -8
11 147 -3
11 125 9
11 156 8
11 84 4
11 130 -10
11 91 4
11 18 -6
11 102 -5
11 106 -2
11 132 6
11 133 0
11 39 8
11 37 -4
11 86 -6
11 101 -7
11 180 -6
11 27 -4
11 161 5
11 165 8
11 69 -10
11 66 7
11 159 3
11 16 7
11 173 1
11 128 3
11 163 -6
11 68 1
11 148 3
11 63 2
11 77 -4
11 114 -3
11 107 -9
11 131 10
11 175 -6
11 46 7
11 59 4
11 94 -6
11 79 -2
11 13 -6
11 38 -6
11 115 -8
11 93 -3
11 116 1
11 53 0
11 129 1
11 89 2
11 139 -1
11 34 2
11 56 9
11 31 7
11 141 -7
11 109 9
11 155 -4
11 19 -1
11 117 -10
11 169 -4
11 122 5
11 90 -8
11 153 -3
11 166 9
11 174 -10
11 30 10
11 98 1
11 137 -3
11 142 1
11 26 -5
11 40 -6
11 64 4
11 121 -8
11 143 -8
11 149 -4
11 103 10
11 75 6
11 17 -6
11 70 5
11 52 0
11 123 -6
11 176 -6
11 119 -6
11 51 -9
11 88 -4
11 14 6
11 111 -3
11 32 -6
11 15 4
11 146 -3
11 42 5
11 23 -9
11 72 -3
11 151 -5
11 104 4
11 178 3
11 112 -6
11 41 -9
11 67 9
11 61 -3
11 74 10
11 110 6
11 35 -4
11 48 -3
11 12 -1
11 160 7
11 65 1
11 97 8
11 152 -4
11 120 -9
11 127 4
11 50 1
11 99 6
11 154 -2
11 71 -5
11 124 -7
11 87 0
11 22 -10
11 170 -8
11 135 6
11 81 3
11 167 -8
11 140 -10
11 80 -4
11 134 -1
11 105 -1
11 20 -7
11 83 6
11 76 2
11 54 5
11 150 -7
11 164 -7
11 47 3
11 82 -8
11 157 -5
11 96 8
11 78 6
11 113 3
11 126 -7
11 73 2
12 119 5
12 97 -1
12 89 9
12 54 -3
12 103 -1
12 84 1
12 99 -3
12 151 -3
12 142 9
12 75 6
12 130 3
12 100 -3
12 17 1
12 61 2
12 67 9
12 143 5
12 35 4
12 73 3
12 68 -3
12 19 -3
12 150 4
12 78 -8
12 25 -8
12 38 9
12 66 1
12 90 -10
12 92 -1
12 144 5
12 65 -6
12 127 8
12 77 8
12 114 5
12 104 -7
12 156 5
12 83 -6
12 13 2
12 122 7
12 111 7
12 74 -1
12 175 1
12 118 6
12 50 -6
12 139 -9
12 96 -7
12 124 -7
12 137 -1
12 126 6
12 153 -2
12 46 3
12 136 6
12 117 -8
12 24 -9
12 141 -6
12 49 -2
12 171 -2
12 20 6
12 157 8
12 53 -2
12 30 2
12 76 -9
12 152 -2
12 173 -4
12 36 10
12 95 -10
12 115 6
12 160 10
12 23 7
12 56 1
12 177 2
12 63 5
12 47 -2
12 21 -5
12 116 2
12 28 2
12 44 6
12 146 -4
12 81 10
12 169 -6
12 87 -8
12 59 -2
12 102 6
12 31 -9
12 34 -1
12 43 -8
12 147 2
12 132 0
12 45 2
12 71 -2
12 140 6
12 162 -1
12 121 5
12 69 -4
12 167 0
12 80 -4
12 58 4
12 176 5
12 106 -1
12 164 9
12 172 -3
12 133 -2
12 134 -7
12 112 9
12 41 9
12 85 -5
12 107 -5
12 15 0
12 48 -2
12 98 -6
12 18 -2
12 40 0
12 82 -5
12 33 8
12 105 -9
12 168 8
12 101 8
12 27 1
12 120 -1
12 51 -5
12 131 8
12 88 -9
12 110 6
12 91 -5
12 14 7
12 86 6
12 135 -2
12 155 8
12 22 2
12 148 0
12 60 1
12 158 5
12 29 -6
12 79 -10
12 108 0
12 93 -9
12 149 -6
12 32 -7
12 42 -9
12 161 -5
12 70 8
12 170 -2
12 145 -6
12 179 3
12 39 -4
12 166 6
12 129 9
12 180 10
12 128 -3
12 109 3
12 72 3
12 26 -6
12 165 1
13 35 -8
13 95 0
13 144 9
13 133 -8
13 56 -9
13 19 5
13 136 -9
13 161 -6
13 142 3
13 173 -8
13 15 -6
13 111 -5
13 126 -6
13 166 -2
13 58 10
13 44 -6
13 32 -10
13 124 1
13 97 8
13 90 -9
13 45 10
13 103 4
13 170 0
13 40 -4
13 37 -1
13 54 1
13 110 1
13 60 -2
13 152 -6
13 167 -6
13 121 8
13 47 -9
13 43 5
13 65 -2
13 86 8
13 88 3
13 81 6
13 61 -1
13 159 10
13 26 6
13 165 1
13 115 -5
13 36 1
13 149 4
13 29 8
13 94 8
13 24 -5
13 33 5
13 79 3
13 160 8
13 177 4
13 172 6
13 164 0
13 38 -10
13 22 9
13 163 0
13 53 9
13 145 3
13 139 -1
13 169 0
13 21 5
13 131 5
13 99 -3
13 118 -2
13 122 1
13 117 -8
13 78 -3
13 157 5
13 83 -3
13 143 6
13 119 -9
13 74 -9
13 87 -2
13 51 -8
13 106 4
13 34 8
13 82 -7
13 42 -4
13 18 3
13 30 3
13 101 4
13 135 -4
13 113 6
13 89 4
13 108 -10
13 138 -1
13 134 10
13 92 -5
13 105 2
13 75 -1
13 132 -5
13 178 -5
13 73 -5
13 63 -6
13 57 7
13 112 8
13 64 -10
13 67 7
13 91 5
13 93 8
13 70 -9
13 16 10
13 116 -6
13 168 0
13 49 -4
13 150 4
13 55 6
13 28 -4
13 147 8
13 41 -8
13 76 0
13 128 -8
13 125 -10
13 72 -1
13 146 -2
13 123 3
13 158 -6
13 148 8
13 68 -9
13 107 4
13 102 -5
13 109 7
13 77 10
13 27 -10
13 130 9
13 84 -4
13 62 3
13 171 -7
13 46 2
13 129 -8
13 156 -8
13 96 -4
13 48 -7
13 179 9
13 25 -8
13 100 7
13 39 5
13 180 -10
13 20 -6
13 141 -8
13 176 1
13 104 0
13 71 -1
13 80 10
13 69 -3
13 127 8
13 140 8
13 114 0
13 31 -1
13 66 -6
13 162 -3
14 91 -6
14 88 -5
14 25 -10
14 46 -8
14 19 -3
14 165 0
14 29 -1
14 116 -3
14 15 1
14 122 -2
14 148 1
14 38 -9
14 66 4
14 82 -2
14 107 8
14 22 2
14 115 10
14 125 -6
14 149 0
14 167 -2
14 159 6
14 103 6
14 72 3
14 45 3
14 166 7
14 174 2
14 70 7
14 123 8
14 60 7
14 90 2
14 142 6
14 96 -5
14 180 8
14 121 -2
14 86 -5
14 109 -5
14 95 -4
14 21 5
14 114 3
14 39 1
14 35 -7
14 50 -3
14 113 9
14 36 -3
14 150 1
14 77 -8
14 154 -1
14 99 -9
14 71 10
14 31 -7
14 105 -5
14 160 8
14 37 9
14 84 -1
14 94 7
14 153 5
14 64 1
14 98 10
14 69 5
14 135 10
14 126 -8
14 163 9
14 155 -4
14 76 9
14 44 -10
14 26 -2
14 17 -9
14 171 8
14 164 -8
14 117 2
14 134 0
14 16 -8
14 175 0
14 169 5
14 146 5
14 139 5
14 58 3
14 131 8
14 42 1
14 87 2
14 101 7
14 158 -9
14 161 -2
14 28 -2
14 173 -2
14 137 1
14 74 -9
14 65 3
14 33 0
14 55 -5
14 104 -10
14 176 9
14 49 -2
14 52 -2
14 144 -8
14 18 8
14 151 7
14 41 8
14 120 6
14 133 -7
14 179 -5
14 73 8
14 111 -6
14 43 -10
14 61 -3
14 57 1
14 80 -6
14 24 10
14 68 -9
14 51 -2
14 152 -8
14 81 8
14 112 -5
14 138 -6
14 53 -2
14 145 -7
14 92 -4
14 127 10
14 170 7
14 110 0
14 32 8
14 59 -10
14 178 -9
14 75 3
14 27 -2
14 54 -4
14 67 -5
14 172 -9
14 85 9
14 34 7
14 156 4
14 132 10
14 48 0
14 47 -1
14 106 3
14 102 4
14 100 7
14 162 3
14 93 2
14 62 -9
14 147 5
14 83 -3
14 118 -6
14 108 1
14 177 1
14 128 -7
14 78 7
14 89 0
14 23 -6
14 130 -4
15 139 10
15 22 -1
15 180 7
15 145 9
15 50 -7
15 62 6
15 85 -2
15 34 -8
15 75 3
15 94 -5
15 86 4
15 84 -9
15 21 0
15 51 6
15 103 7
15 109 0
15 147 1
15 97 8
15 63 6
15 117 8
15 78 -7
15 18 10
15 71 5
15 48 2
15 155 -6
15 130 1
15 105 -3
15 111 -4
15 47 -1
15 173 -5
15 98 9
15 118 8
15 176 0
15 163 -8
15 23 8
15 79 -5
15 152 2
15 144 -2
15 177 4
15 93 5
15 81 -1
15 60 -2
15 46 -1
15 140 3
15 39 -10
15 80 -3
15 114 -3
15 40 -3
15 131 -2
15 36 -1
15 151 6
15 30 6
15 164 -4
15 101 -5
15 44 0
15 88 0
15 31 4
15 124 7
15 159 10
15 170 1
15 178 -2
15 115 -6
15 168 8
15 162 -4
15 167 5
15 17 0
15 136 -10
15 120 -7
15 28 6
15 129 -5
15 175 -2
15 72 -1
15 179 -7
15 16 -2
15 169 3
15 92 7
15 67 -1
15 91 8
15 102 8
15 146 4
15 90 8
15 148 -3
15 66 4
15 116 -8
15 122 3
15 127 -10
15 74 4
15 59 -3
15 125 1
15 138 -6
15 160 -7
15 70 -3
15 57 -8
15 106 4
15 49 -6
15 65 -6
15 37 7
15 119 0
15 26 -5
15 64 -3
15 53 3
15 19 8
15 43 7
15 45 1
15 61 6
15 54 -10
15 104 5
15 110 -1
15 95 3
15 76 -10
15 107 -4
15 166 -7
15 135 2
15 153 4
15 52 -8
15 158 -5
15 156 -4
15 82 -10
15 128 -3
15 161 1
15 133 -2
15 32 10
15 99 -1
15 154 -9
15 132 9
15 27 0
15 73 10
15 174 7
15 171 9
15 25 3
15 24 -5
15 108 10
15 149 -4
15 126 0
15 42 -4
15 83 0
15 165 -9
15 172 6
15 143 -8
15 56 10
15 123 8
15 157 -7
15 38 -9
15 35 -4
15 142 -6
15 96 -7
15 89 7
16 62 5
16 51 -3
16 126 9
16 121 0
16 44 -3
16 69 2
16 138 -8
16 151 4
16 149 0
16 101 2
16 70 -2
16 163 0
16 116 -2
16 166 -2
16 91 9
16 127 -8
16 180 6
16 164 -5
16 31 3
16 90 -2
16 172 -3
16 145 -8
16 122 -8
16 105 3
16 83 -2
16 158 -1
16 48 -6
16 20 1
16 24 3
16 94 7
16 160 -2
16 135 10
16 128 10
16 113 7
16 49 -10
16 47 6
16 174 -4
16 130 8
16 139 3
16 81 0
16 50 -6
16 67 -9
16 169 1
16 76 9
16 102 -4
16 86 -10
16 150 -9
16 35 0
16 177 -8
16 108 5
16 92 -7
16 118 -8
16 42 6
16 114 -7
16 179 -9
16 115 -8
16 77 -9
16 68 4
16 34 -9
16 109 -9
16 140 3
16 106 6
16 117 3
16 96 2
16 103 -6
16 64 1
16 111 6
16 57 2
16 161 8
16 39 6
16 98 -7
16 143 0
16 80 6
16 107 -1
16 168 9
16 32 -4
16 157 -1
16 141 -10
16 66 6
16 61 3
16 52 -2
16 21 -5
16 142 1
16 78 -4
16 37 7
16 159 5
16 53 0
16 22 4
16 55 -3
16 131 0
16 58 -5
16 112 0
16 148 0
16 147 10
16 178 8
16 89 7
16 99 1
16 154 1
16 45 1
16 152 -2
16 88 8
16 129 -2
16 75 -6
16 171 -4
16 132 9
16 95 -9
16 176 -8
16 59 -3
16 125 -8
16 175 6
16 97 2
16 153 -2
16 156 0
16 82 3
16 110 1
16 144 7
16 17 -2
16 23 4
16 25 3
16 33 -2
16 30 1
16 29 -8
16 162 -2
16 93 -10
16 165 -5
16 84 4
16 19 -2
16 54 7
16 100 9
16 65 -8
16 167 -8
16 41 -1
16 123 -9
16 124 -2
16 173 3
16 40 4
16 119 4
16 155 -5
16 28 3
16 46 0
16 36 -7
16 27 -3
16 87 -7
16 133 -8
16 137 -2
16 18 -8
16 26 -2
16 60 7
16 85 6
16 136 7
16 79 8
17 71 0
17 74 4
17 20 3
17 81 8
17 92 2
17 160 0
17 180 3
17 23 -10
17 155 -1
17 77 2
17 94 -4
17 76 6
17 88 -1
17 40 2
17 35 -5
17 64 3
17 168 -3
17 89 -6
17 114 -5
17 177 -8
17 101 6
17 26 -4
17 51 -9
17 42 -9
17 107 -9
17 171 8
17 169 -10
17 144 1
17 164 -4
17 174 9
17 83 2
17 148 -2
17 45 0
17 62 2
17 33 7
17 65 4
17 87 6
17 69 -6
17 110 -1
17 98 8
17 59 -5
17 50 7
17 31 10
17 113 -3
17 103 -5
17 119 1
17 73 -9
17 130 -1
17 90 -1
17 138 -2
17 78 6
17 153 -6
17 19 7
17 123 9
17 112 7
17 161 7
17 105 7
17 176 -10
17 129 -7
17 68 -9
17 154 -2
17 102 9
17 166 -8
17 150 1
17 157 1
17 162 -1
17 135 4
17 38 -7
17 149 -10
17 152 7
17 175 -8
17 86 4
17 136 -9
17 34 5
17 66 5
17 172 3
17 132 10
17 124 -10
17 67 -9
17 24 6
17 159 8
17 85 3
17 56 5
17 49 3
17 37 -8
17 46 7
17 32 9
17 39 9
17 54 -9
17 151 10
17 140 -8
17 122 -4
17 96 2
17 44 -1
17 95 1
17 141 4
17 117 -6
17 156 -3
17 84 -8
17 60 9
17 100 -7
17 79 8
17 104 9
17 173 -6
17 99 3
17 127 -2
17 41 5
17 131 -2
17 55 8
17 91 -8
17 115 -2
17 165 -3
17 134 -7
17 28 3
17 80 -5
17 22 -6
17 53 9
17 158 -10
17 147 1
17 145 2
17 29 3
17 128 5
17 178 -5
17 47 -3
17 109 0
17 179 -6
17 133 1
17 48 -5
17 61 6
17 120 0
17 18 0
17 143 1
17 43 -9
17 137 5
17 125 -1
17 118 0
17 30 10
17 167 3
17 163 9
17 121 -4
17 93 -10
17 82 -6
17 58 -8
17 70 -9
18 91 7
18 31 -9
18 46 9
18 147 6
18 137 -1
18 152 -10
18 22 -8
18 148 8
18 146 1
18 48 4
18 106 -1
18 157 -6
18 173 -7
18 81 -9
18 59 -7
18 112 -6
18 123 -10
18 175 -7
18 92 -10
18 102 4
18 110 -2
18 38 -5
18 62 0
18 155 2
18 113 3
18 82 5
18 141 4
18 51 -8
18 151 -6
18 27 6
18 99 4
18 75 -1
18 29 7
18 98 1
18 41 2
18 43 -9
18 86 5
18 87 8
18 90 -7
18 34 1
18 39 -2
18 143 4
18 93 -2
18 73 -4
18 68 7
18 116 -5
18 64 10
18 114 4
18 74 -10
18 76 1
18 140 1
18 117 9
18 25 7
18 119 6
18 149 9
18 55 -4
18 104 9
18 96 7
18 134 8
18 167 -1
18 89 0
18 101 10
18 158 -8
18 97 9
18 28 -2
18 178 5
18 180 -2
18 177 -7
18 125 -4
18 126 8
18 53 -6
18 56 -4
18 168 9
18 26 7
18 122 1
18 161 3
18 30 -7
18 83 5
18 84 9
18 57 6
18 170 -6
18 133 7
18 128 0
18 79 3
18 66 0
18 49 -5
18 52 6
18 130 5
18 65 -2
18 71 5
18 164 7
18 50 -10
18 159 8
18 118 -4
18 111 -10
18 54 5
18 165 -5
18 77 -4
18 100 -7
18 124 6
18 42 -8
18 144 8
18 94 4
18 40 10
18 19 3
18 63 10
18 129 3
18 67 4
18 120 -2
18 23 -1
18 132 4
18 108 -6
18 166 -5
18 72 8
18 95 -5
18 33 7
18 174 -3
18 171 -5
18 121 -4
18 156 -1
18 24 -2
18 138 -4
18 163 0
18 142 -2
18 139 2
18 80 -8
18 88 10
18 21 -2
18 103 9
18 154 1
18 105 -7
18 69 7
18 36 -9
18 35 -1
18 127 5
18 37 -2
18 169 -2
18 150 0
18 45 -8
18 60 7
18 172 3
18 115 8
18 109 5
18 145 10
19 131 -1
19 24 -6
19 31 6
19 138 -10
19 95 -4
19 45 -6
19 134 -1
19 112 3
19 153 -10
19 100 -10
19 81 2
19 170 -3
19 110 4
19 66 0
19 118 -9
19 21 9
19 42 -1
19 28 -8
19 22 1
19 107 4
19 63 3
19 86 9
19 37 -8
19 111 -1
19 124 -2
19 154 5
19 77 -3
19 23 9
19 92 2
19 164 -2
19 103 3
19 49 10
19 70 5
19 113 -3
19 44 5
19 84 1
19 73 -6
19 171 10
19 129 -9
19 69 -6
19 71 -10
19 58 10
19 126 -7
19 35 -2
19 163 9
19 123 -9
19 94 -2
19 149 0
19 172 1
19 116 -2
19 60 -6
19 36 -1
19 139 4
19 143 -10
19 169 9
19 64 1
19 151 2
19 41 -5
19 174 4
19 62 -7
19 102 9
19 72 -10
19 165 -3
19 78 5
19 59 3
19 167 -6
19 83 6
19 96 4
19 127 3
19 91 6
19 142 -10
19 136 -10
19 53 10
19 20 7
19 148 5
19 74 -6
19 140 -6
19 32 5
19 101 -9
19 125 -10
19 150 3
19 161 1
19 25 8
19 133 -7
19 34 5
19 90 -4
19 43 9
19 121 0
19 156 1
19 76 10
19 130 -9
19 120 4
19 137 2
19 166 4
19 40 -8
19 152 5
19 175 2
19 51 9
19 173 9
19 160 -5
19 52 -3
19 159 0
19 179 0
19 135 1
19 158 7
19 145 10
19 109 -7
19 128 1
19 87 4
19 50 -3
19 89 -9
19 104 -3
19 29 7
19 177 8
19 47 2
19 98 3
19 157 0
19 54 0
19 176 -8
19 114 -4
19 38 0
19 61 -5
19 56 2
19 75 4
19 30 5
19 155 9
19 99 -10
19 57 -10
19 26 4
19 106 -3
19 97 -2
19 68 -5
19 55 -1
19 178 4
19 65 0
19 39 -3
19 46 -1
20 117 8
20 99 3
20 109 -8
20 50 -9
20 95 9
20 143 6
20 83 -6
20 25 10
20 90 3
20 107 6
20 112 -4
20 149 -6
20 68 0
20 62 10
20 131 -9
20 148 5
20 49 -10
20 27 -7
20 173 -4
20 170 4
20 105 -6
20 91 -8
20 65 -9
20 73 1
20 145 -8
20 176 1
20 56 5
20 86 -5
20 140 -8
20 119 7
20 93 -3
20 87 -10
20 69 1
20 51 9
20 45 -4
20 144 2
20 44 3
20 151 6
20 179 1
20 120 -4
20 108 -10
20 71 -6
20 80 -7
20 118 9
20 94 -2
20 102 1
20 165 6
20 32 1
20 167 -7
20 41 -10
20 163 10
20 52 -6
20 46 -9
20 96 3
20 58 2
20 139 8
20 174 9
20 92 4
20 137 9
20 30 6
20 142 3
20 31 9
20 132 5
20 28 5
20 39 10
20 115 -7
20 162 -1
20 33 3
20 38 -2
20 127 0
20 64 10
20 175 6
20 172 -5
20 130 -3
20 66 -3
20 129 8
20 85 3
20 153 9
20 103 9
20 178 -10
20 157 7
20 133 -1
20 23 -5
20 160 -7
20 26 -5
20 55 -4
20 81 -5
20 169 9
20 21 9
20 72 -5
20 152 6
20 75 10
20 134 4
20 67 2
20 147 6
20 100 -5
20 150 9
20 154 10
20 97 -1
20 177 -1
20 34 0
20 74 -7
20 128 3
20 111 -8
20 88 7
20 40 -2
20 106 -10
20 42 10
20 60 2
20 122 -9
20 110 5
20 82 4
20 136 -4
20 126 -10
20 138 -9
20 101 -7
20 164 6
20 70 -3
20 161 5
20 22 5
20 37 7
20 146 1
20 57 -6
20 54 5
20 24 3
20 104 -10
20 29 0
20 59 -2
20 114 7
20 141 1
20 98 7
20 116 3
20 84 7
20 79 -7
20 63 -7
20 180 -3
20 125 -2
20 35 -10
20 47 7
20 113 2
20 159 -7
20 77 0
20 155 -8
20 135 -5
20 36 -3
20 171 -10
20 76 -1
20 156 6
20 48 8
20 158 -9
20 78 -2
21 108 8
21 166 3
21 67 7
21 179 -9
21 107 -10
21 72 -6
21 143 8
21 73 8
21 112 2
21 47 -9
21 59 -5
21 157 -1
21 81 6
21 111 -5
21 145 -9
21 126 -8
21 32 1
21 42 -1
21 91 -9
21 63 1
21 142 5
21 87 0
21 84 -4
21 97 6
21 173 -2
21 89 0
21 128 9
21 31 7
21 106 -8
21 71 2
21 61 7
21 127 -3
21 160 5
21 131 9
21 100 0
21 35 -5
21 24 3
21 149 6
21 132 4
21 165 2
21 152 8
21 38 2
21 151 -10
21 136 3
21 45 -7
21 161 8
21 92 -1
21 96 -9
21 164 -1
21 155 -9
21 153 -2
21 122 -10
21 148 3
21 170 -1
21 64 4
21 85 -7
21 130 -8
21 169 3
21 158 -1
21 99 -2
21 109 -4
21 52 0
21 23 2
21 110 6
21 121 3
21 118 1
21 90 7
21 180 10
21 150 -8
21 68 3
21 36 6
21 133 0
21 95 -10
21 175 5
21 78 -3
21 117 -8
21 86 6
21 129 10
21 123 -5
21 76 -2
21 154 2
21 146 -7
21 79 1
21 104 10
21 159 1
21 44 9
21 141 2
21 101 -8
21 167 -6
21 27 8
21 178 10
21 88 9
21 33 -8
21 177 -1
21 26 -1
21 124 -7
21 25 1
21 53 -1
21 57 -6
21 134 5
21 69 7
21 82 -1
21 135 1
21 56 -10
21 113 -10
21 65 8
21 43 -4
21 119 -7
21 75 -7
21 30 -10
21 162 6
21 48 3
21 114 7
21 55 3
21 41 -2
21 174 5
21 83 4
21 176 -3
21 66 -7
21 144 5
21 70 -9
21 22 4
21 28 -1
21 147 -1
21 94 10
21 74 -2
21 29 10
21 120 6
21 46 -10
21 60 6
21 105 5
21 103 2
21 140 -4
21 116 -8
21 171 -2
21 168 -6
21 156 3
21 137 -3
21 125 2
21 50 -3
21 40 -7
21 77 -6
21 93 10
21 172 1
22 166 6
22 113 -1
22 131 5
22 153 -3
22 65 6
22 87 -2
22 167 1
22 132 -5
22 69 5
22 50 4
22 56 -2
22 39 -6
22 108 6
22 154 -7
22 127 -8
22 34 -2
22 129 1
22 172 -4
22 47 0
22 80 -6
22 169 6
22 156 0
22 114 -7
22 36 6
22 150 -6
22 54 1
22 165 -6
22 104 8
22 76 6
22 135 -7
22 151 3
22 24 -4
22 94 7
22 173 3
22 57 -1
22 134 8
22 159 -8
22 38 1
22 59 -9
22 107 4
22 96 9
22 143 -1
22 168 -3
22 121 9
22 73 9
22 142 -7
22 164 9
22 133 6
22 78 6
22 44 2
22 82 -1
22 178 2
22 49 -8
22 28 -10
22 67 -2
22 141 -10
22 60 0
22 40 8
22 125 3
22 161 -6
22 160 -4
22 62 -1
22 177 7
22 35 -1
22 27 8
22 33 -4
22 103 -3
22 43 -2
22 88 -4
22 42 -3
22 97 -2
22 124 8
22 126 2
22 74 -10
22 72 -10
22 155 4
22 175 -8
22 180 10
22 83 -7
22 81 8
22 79 -9
22 100 10
22 138 5
22 61 4
22 29 -6
22 174 -6
22 63 1
22 32 -2
22 92 9
22 148 -8
22 146 -3
22 145 -8
22 51 -10
22 110 8
22 123 -7
22 86 -8
22 71 5
22 118 8
22 52 3
22 77 -5
22 130 8
22 31 -6
22 68 7
22 90 5
22 46 9
22 99 -3
22 137 5
22 149 -7
22 45 10
22 101 9
22 53 9
22 158 -8
22 84 -3
22 117 0
22 122 3
22 120 -8
22 85 3
22 147 -6
22 171 3
22 66 7
22 89 7
22 176 0
22 91 -4
22 152 6
22 128 -4
22 98 7
22 75 -9
22 48 -7
22 112 6
22 105 -8
22 170 8
22 179 -9
22 70 -7
22 111 0
22 102 -8
22 93 0
23 118 3
23 172 -5
23 82 2
23 31 -6
23 176 9
23 103 3
23 66 9
23 154 -9
23 87 0
23 146 -7
23 130 -5
23 110 0
23 41 0
23 111 -1
23 94 -6
23 38 9
23 51 5
23 138 -1
23 145 0
23 157 1
23 91 1
23 180 8
23 85 -6
23 83 -8
23 121 8
23 109 -8
23 78 -9
23 96 9
23 112 -5
23 90 1
23 86 3
23 175 -9
23 100 -9
23 73 -6
23 24 8
23 170 3
23 36 0
23 116 7
23 52 -10
23 54 7
23 40 -5
23 122 -4
23 81 6
23 53 -1
23 84 4
23 160 10
23 74 1
23 148 9
23 33 0
23 70 5
23 27 -6
23 174 -9
23 149 6
23 144 0
23 131 2
23 72 -4
23 88 1
23 128 -1
23 58 -3
23 46 -10
23 32 7
23 161 7
23 48 7
23 75 -8
23 42 -3
23 166 9
23 147 3
23 151 -4
23 97 9
23 156 -9
23 101 -7
23 141 3
23 117 -4
23 140 -6
23 136 2
23 63 -4
23 29 -8
23 123 2
23 126 9
23 26 5
23 169 10
23 49 -2
23 80 -2
23 68 -3
23 153 -3
23 98 -9
23 135 1
23 57 3
23 67 7
23 137 -1
23 165 8
23 171 -6
23 61 1
23 79 -7
23 158 6
23 77 -6
23 114 -7
23 30 -2
23 127 -9
23 62 -3
23 129 6
23 159 5
23 173 -6
23 124 -7
23 134 -5
23 143 4
23 178 3
23 28 9
23 106 -4
23 60 2
23 59 1
23 102 -1
23 89 0
23 152 -1
23 39 8
23 99 -4
23 132 -4
23 155 8
23 133 -9
23 107 3
23 115 3
23 108 -4
23 150 -9
23 179 3
23 34 -3
23 64 7
23 163 6
23 125 -9
23 93 -3
23 162 7
23 37 8
23 104 -2
23 164 -10
23 65 -3
23 105 10
23 69 7
23 25 -6
23 92 -9
23 142 1
23 168 3
23 35 0
23 95 5
23 167 -7
24 61 7
24 136 -4
24 175 -1
24 28 -5
24 26 -4
24 88 7
24 110 -3
24 126 8
24 143 -3
24 80 8
24 47 6
24 53 -1
24 138 7
24 119 2
24 58 4
24 68 8
24 74 -7
24 158 -6
24 54 -3
24 69 7
24 128 5
24 41 4
24 132 7
24 94 2
24 145 -8
24 127 -7
24 66 1
24 139 -9
24 82 -5
24 105 -1
24 92 1
24 30 5
24 60 -1
24 149 10
24 157 -1
24 165 -8
24 170 -5
24 133 10
24 164 -1
24 118 -3
24 84 8
24 35 -8
24 25 10
24 37 -10
24 125 -5
24 96 -3
24 178 -7
24 147 -8
24 73 7
24 112 0
24 100 -8
24 113 9
24 160 -9
24 177 8
24 29 0
24 103 9
24 169 -6
24 148 -1
24 55 5
24 79 1
24 130 -8
24 134 10
24 39 -3
24 108 7
24 174 2
24 59 5
24 57 9
24 159 0
24 36 6
24 52 -10
24 49 7
24 179 7
24 124 0
24 180 2
24 85 1
24 38 5
24 42 -1
24 162 10
24 144 6
24 104 9
24 142 -8
24 111 -10
24 171 1
24 90 8
24 168 5
24 140 -2
24 67 -10
24 155 8
24 150 -1
24 51 -3
24 97 0
24 75 -8
24 146 -10
24 106 7
24 166 10
24 95 -7
24 50 5
24 167 -5
24 62 6
24 77 -1
24 81 8
24 89 2
24 33 -7
24 93 -1
24 161 10
24 86 2
24 156 -1
24 48 -9
24 44 10
24 87 7
24 70 7
24 109 2
24 76 1
24 43 -8
24 32 5
24 45 -5
24 56 -9
24 176 5
24 71 -2
24 116 5
24 117 -2
24 135 7
24 83 -5
24 154 9
24 129 2
24 137 2
24 34 -9
24 102 0
24 131 3
24 114 1
24 121 2
24 152 -8
24 151 9
24 46 6
24 115 -6
24 40 5
24 63 9
24 123 3
24 72 7
24 153 10
25 75 -10
25 136 10
25 65 -9
25 121 -3
25 124 -1
25 68 1
25 47 8
25 170 -5
25 58 -8
25 129 -1
25 78 10
25 102 2
25 151 7
25 177 3
25 111 -1
25 165 -8
25 104 -9
25 98 -3
25 125 2
25 59 0
25 43 7
25 138 -4
25 92 5
25 160 5
25 95 -6
25 26 -9
25 62 7
25 50 -6
25 29 9
25 162 10
25 94 -3
25 142 6
25 106 5
25 110 3
25 141 -4
25 79 -7
25 80 -1
25 152 -5
25 34 -10
25 119 6
25 77 3
25 46 9
25 128 8
25 45 0
25 137 8
25 63 -7
25 44 -3
25 40 -3
25 178 3
25 39 8
25 85 8
25 82 -1
25 33 -4
25 31 8
25 38 -10
25 90 -4
25 115 -6
25 123 3
25 97 6
25 108 3
25 158 7
25 144 7
25 49 4
25 130 -3
25 105 6
25 169 9
25 161 8
25 93 -10
25 135 -7
25 48 4
25 171 -1
25 157 8
25 96 -2
25 155 -2
25 134 5
25 150 0
25 148 0
25 172 2
25 153 -1
25 72 7
25 109 8
25 64 1
25 53 2
25 176 7
25 73 7
25 42 -9
25 140 2
25 30 8
25 55 4
25 66 -9
25 145 7
25 74 9
25 168 0
25 41 8
25 37 4
25 175 -4
25 131 10
25 101 -4
25 87 6
25 114 -3
25 127 7
25 166 -5
25 180 -4
25 126 -2
25 120 -4
25 173 -2
25 164 3
25 60 -8
25 116 -7
25 57 -4
25 149 -6
25 76 -3
25 156 6
25 84 -3
25 67 -1
25 103 6
25 163 3
25 147 0
25 117 4
25 83 5
25 89 3
25 35 4
25 70 9
25 99 2
25 28 2
25 118 -8
25 122 -3
25 112 -5
25 51 8
25 167 10
25 154 -2
25 174 -3
25 88 6
25 61 -10
25 139 7
26 98 10
26 69 8
26 55 -1
26 167 -4
26 82 -7
26 101 -6
26 48 -6
26 141 4
26 143 -7
26 92 -2
26 174 -6
26 179 -8
26 140 4
26 127 -6
26 34 -1
26 105 1
26 36 -7
26 81 1
26 138 8
26 155 -6
26 104 -5
26 54 7
26 149 1
26 109 -8
26 86 -10
26 133 4
26 158 -7
26 56 3
26 131 4
26 139 8
26 64 0
26 147 1
26 172 5
26 160 6
26 71 1
26 175 3
26 72 -2
26 41 -9
26 136 -5
26 151 -3
26 90 4
26 44 -10
26 84 0
26 74 1
26 102 8
26 173 -3
26 137 1
26 130 7
26 170 -10
26 126 -10
26 166 4
26 79 4
26 59 10
26 67 7
26 39 10
26 31 7
26 49 -7
26 144 2
26 35 9
26 164 -7
26 58 -5
26 42 1
26 107 -1
26 113 -2
26 28 -9
26 117 6
26 122 -1
26 134 -9
26 65 5
26 114 6
26 103 9
26 118 1
26 80 8
26 50 10
26 89 5
26 132 6
26 40 7
26 165 -6
26 157 8
26 73 -7
26 112 5
26 51 8
26 43 -2
26 111 -10
26 123 10
26 29 4
26 68 10
26 129 -2
26 146 -2
26 47 -3
26 83 3
26 95 -2
26 38 -5
26 110 -3
26 142 4
26 156 -2
26 168 6
26 32 2
26 37 10
26 75 -6
26 116 7
26 124 10
26 53 8
26 70 -7
26 33 1
26 96 2
26 119 8
26 62 0
26 162 -9
26 153 9
26 85 4
26 152 -1
26 106 -2
26 87 -6
26 52 -8
26 150 -8
26 88 7
26 161 -10
26 45 6
26 115 -4
26 100 -5
26 178 9
26 91 4
26 108 6
26 27 1
26 46 2
26 99 10
26 159 10
26 78 2
26 61 -6
26 121 9
26 60 2
26 30 6
26 177 -7
26 180 -7
26 76 7
26 171 -6
26 94 7
26 77 -7
26 135 -5
27 69 7
27 56 -2
27 173 -3
27 103 5
27 160 -6
27 38 -4
27 101 2
27 114 -1
27 118 -4
27 102 -4
27 43 2
27 166 8
27 32 -4
27 87 2
27 68 6
27 128 3
27 149 10
27 138 -4
27 161 10
27 141 1
27 151 -5
27 145 -7
27 125 5
27 62 -7
27 77 3
27 180 2
27 112 -7
27 165 6
27 66 -5
27 49 -3
27 65 9
27 54 9
27 90 -9
27 46 -2
27 73 9
27 171 -10
27 150 -2
27 70 -2
27 98 1
27 147 -6
27 99 -10
27 113 4
27 172 -4
27 42 -10
27 135 -3
27 110 5
27 84 6
27 174 9
27 75 -2
27 168 -8
27 79 -4
27 29 5
27 105 -9
27 129 6
27 83 -4
27 131 -10
27 146 10
27 122 -9
27 52 -1
27 143 6
27 76 -10
27 140 7
27 116 -10
27 108 3
27 59 -5
27 137 -4
27 167 -9
27 78 -6
27 92 6
27 132 4
27 37 5
27 94 -5
27 82 -6
27 155 1
27 121 7
27 142 2
27 127 -6
27 63 2
27 53 -6
27 40 1
27 67 -1
27 177 -4
27 34 -4
27 72 -1
27 179 -4
27 96 6
27 176 -1
27 41 6
27 178 -7
27 86 -4
27 100 9
27 119 -8
27 107 7
27 85 -8
27 144 -10
27 111 5
27 159 -6
27 35 -1
27 154 7
27 51 6
27 157 10
27 134 -7
27 57 -9
27 109 -8
27 148 -5
27 169 8
27 45 0
27 133 9
27 115 -9
27 81 -7
27 64 0
27 33 -3
27 104 7
27 130 -9
27 163 -9
27 120 -6
27 139 -10
27 91 1
27 89 7
27 44 -9
27 28 1
27 47 9
27 60 -10
27 61 6
27 124 2
27 39 -3
27 74 6
27 106 -4
27 31 -9
27 117 -6
27 156 4
27 50 9
27 80 -7
27 164 0
27 158 1
27 48 3
27 88 -5
27 36 -2
27 30 5
28 65 7
28 54 7
28 106 0
28 115 7
28 43 -6
28 34 8
28 98 -7
28 81 -6
28 154 -8
28 147 -6
28 85 -2
28 164 2
28 174 9
28 132 0
28 127 3
28 48 -10
28 121 -2
28 116 1
28 62 7
28 169 -10
28 30 7
28 118 -7
28 117 -10
28 114 5
28 179 2
28 97 -9
28 166 -9
28 122 0
28 104 3
28 94 -10
28 162 -7
28 60 9
28 82 6
28 109 4
28 152 -3
28 139 6
28 151 5
28 42 9
28 46 -8
28 33 2
28 103 -10
28 176 6
28 178 -5
28 96 -10
28 148 0
28 47 2
28 32 -3
28 120 -8
28 76 10
28 52 -1
28 142 5
28 74 10
28 56 -4
28 95 -9
28 37 -10
28 78 -2
28 77 -5
28 167 10
28 105 0
28 53 -2
28 31 7
28 160 -8
28 67 -10
28 131 -6
28 161 4
28 134 4
28 64 1
28 88 -2
28 69 2
28 51 3
28 149 -3
28 75 7
28 90 -6
28 44 -9
28 73 7
28 175 6
28 165 -9
28 36 -3
28 125 7
28 102 1
28 99 2
28 91 3
28 159 -10
28 89 9
28 155 -9
28 135 8
28 79 -8
28 168 6
28 173 3
28 58 -3
28 180 -10
28 80 9
28 170 10
28 40 9
28 107 -7
28 45 -10
28 84 -1
28 124 0
28 72 -3
28 123 5
28 133 10
28 138 4
28 38 -4
28 171 1
28 141 3
28 150 9
28 66 2
28 129 7
28 71 -9
28 49 -4
28 101 7
28 86 -8
28 143 -7
28 61 -10
28 144 6
28 158 7
28 126 -9
28 156 -6
28 39 -1
28 57 -10
28 41 -3
28 100 8
28 93 6
28 111 6
28 83 3
28 130 6
28 137 9
28 70 1
28 35 9
28 177 7
28 136 -2
29 54 0
29 42 -8
29 175 5
29 72 2
29 160 -5
29 87 9
29 99 -8
29 65 5
29 168 -1
29 77 -8
29 123 -3
29 95 -2
29 49 0
29 88 -5
29 98 -7
29 47 -7
29 154 6
29 136 7
29 41 0
29 103 1
29 46 -1
29 148 3
29 50 0
29 118 9
29 97 -5
29 52 -9
29 33 -4
29 107 -1
29 70 -6
29 129 -1
29 39 -10
29 141 -4
29 113 3
29 80 8
29 158 8
29 177 -2
29 31 -5
29 92 -8
29 40 10
29 90 8
29 45 -6
29 32 -8
29 35 6
29 73 0
29 91 -8
29 130 8
29 96 8
29 127 9
29 170 5
29 79 3
29 161 -10
29 162 -8
29 172 -1
29 104 2
29 128 4
29 62 3
29 122 1
29 112 1
29 134 -9
29 67 5
29 115 -10
29 69 10
29 85 7
29 145 -4
29 43 2
29 169 -6
29 93 3
29 55 9
29 163 -5
29 125 9
29 132 5
29 30 6
29 51 -9
29 56 -8
29 61 1
29 64 2
29 110 9
29 83 6
29 89 6
29 147 -3
29 157 9
29 36 9
29 156 4
29 164 -2
29 75 -5
29 166 -7
29 180 9
29 74 -5
29 76 3
29 78 -5
29 117 8
29 44 2
29 179 -8
29 59 -3
29 68 -1
29 149 -8
29 60 8
29 131 -2
29 105 -8
29 100 8
29 121 7
29 178 7
29 171 -7
29 143 -10
29 106 -5
29 165 0
29 63 6
29 144 7
29 151 -6
29 126 8
29 57 -2
29 153 0
29 137 -5
29 86 5
29 53 3
29 94 4
29 38 9
29 109 10
29 58 5
29 82 -2
29 114 -10
29 81 -10
29 37 4
29 159 -10
29 34 -2
29 120 0
29 48 -5
29 116 -2
29 108 -3
29 146 -1
29 138 10
29 84 -10
29 152 4
29 167 -2
30 101 0
30 161 6
30 138 10
30 48 0
30 85 -2
30 122 9
30 149 -7
30 68 8
30 93 4
30 144 -4
30 134 -6
30 72 3
30 46 -5
30 129 -5
30 38 1
30 61 -5
30 170 3
30 40 4
30 95 8
30 114 -6
30 92 5
30 171 -10
30 88 -6
30 117 0
30 172 10
30 54 -7
30 39 10
30 166 -4
30 150 -10
30 74 -1
30 56 -8
30 147 -9
30 111 2
30 139 -1
30 141 -9
30 83 -5
30 89 -1
30 102 2
30 167 6
30 131 10
30 43 2
30 165 -2
30 148 -5
30 35 10
30 176 4
30 158 7
30 91 10
30 155 -10
30 128 5
30 175 2
30 33 7
30 168 -5
30 79 -2
30 112 -9
30 60 -7
30 70 9
30 110 10
30 140 -1
30 87 -7
30 126 -2
30 162 -7
30 109 -3
30 75 -4
30 76 8
30 82 7
30 121 5
30 180 6
30 103 7
30 130 -1
30 96 4
30 44 1
30 98 -5
30 51 6
30 159 8
30 47 3
30 146 5
30 67 3
30 55 5
30 53 -5
30 177 2
30 137 9
30 153 3
30 36 -1
30 57 -8
30 151 8
30 45 7
30 58 4
30 66 9
30 99 0
30 116 2
30 100 8
30 174 1
30 179 9
30 133 -3
30 135 -9
30 108 7
30 169 -6
30 94 -9
30 124 3
30 106 9
30 178 9
30 123 -2
30 105 -3
30 164 -3
30 115 10
30 142 -5
30 97 -6
30 163 2
30 152 -4
30 104 9
30 42 10
30 31 3
30 119 3
30 65 10
30 49 4
30 154 -3
30 37 6
30 69 -1
30 143 9
30 63 6
30 34 -6
30 136 -4
30 73 -3
30 145 8
30 41 -10
30 78 4
30 32 6
30 113 -2
30 107 3
30 81 4
30 157 -7
30 64 9
30 127 6
30 59 -3
30 80 10
30 120 -1
31 64 7
31 89 -4
31 151 7
31 114 9
31 110 4
31 179 8
31 124 10
31 85 -7
31 130 1
31 78 2
31 39 0
31 75 -10
31 157 9
31 84 -2
31 144 2
31 139 4
31 127 4
31 100 1
31 70 8
31 109 -5
31 103 4
31 147 0
31 44 -7
31 160 -2
31 81 -8
31 107 10
31 82 0
31 43 7
31 116 9
31 98 -5
31 61 -5
31 146 10
31 156 8
31 73 -1
31 129 5
31 74 -10
31 96 1
31 176 4
31 162 -3
31 141 3
31 112 -2
31 79 -6
31 117 -9
31 99 4
31 170 5
31 92 10
31 34 -6
31 121 4
31 58 -7
31 93 -5
31 102 -8
31 161 0
31 47 -10
31 65 5
31 91 0
31 76 4
31 77 -8
31 66 -5
31 57 3
31 55 8
31 120 -10
31 95 -3
31 168 1
31 173 4
31 68 9
31 72 -5
31 177 10
31 125 -7
31 59 9
31 149 9
31 135 10
31 62 8
31 106 8
31 131 9
31 36 0
31 174 -1
31 145 -8
31 159 3
31 88 -2
31 171 2
31 94 2
31 172 5
31 154 -8
31 153 -2
31 132 4
31 142 -7
31 67 0
31 48 3
31 101 4
31 71 9
31 169 -7
31 105 6
31 158 2
31 108 6
31 51 7
31 54 9
31 152 4
31 52 -9
31 163 8
31 83 -3
31 41 -2
31 138 3
31 90 -10
31 119 3
31 128 -2
31 137 8
31 150 7
31 40 3
31 167 4
31 50 -6
31 123 2
31 178 -5
31 133 8
31 118 7
31 165 10
31 97 6
31 37 -6
31 155 2
31 69 9
31 134 2
31 49 1
31 60 -2
31 53 0
31 32 0
31 113 -3
31 148 -1
31 140 10
31 87 7
31 164 5
31 166 6
31 126 9
31 63 3
31 42 10
31 122 -5
31 35 5
31 86 -10
31 80 -5
31 175 3
32 124 8
32 130 5
32 138 -3
32 50 -2
32 161 10
32 122 1
32 59 -6
32 57 2
32 33 6
32 89 1
32 153 2
32 80 1
32 102 -10
32 152 -7
32 58 -6
32 71 7
32 101 1
32 159 2
32 92 4
32 173 -5
32 75 8
32 107 2
32 38 0
32 41 0
32 171 1
32 73 -9
32 66 7
32 108 -8
32 47 6
32 132 -5
32 99 7
32 146 2
32 109 -8
32 157 -9
32 76 -6
32 74 -4
32 129 -10
32 118 3
32 79 3
32 156 -6
32 103 6
32 82 2
32 69 -5
32 85 1
32 113 -6
32 63 9
32 111 -1
32 127 10
32 100 -2
32 170 5
32 97 10
32 123 4
32 61 -9
32 143 1
32 176 -9
32 44 10
32 136 3
32 64 6
32 37 -10
32 169 -4
32 145 1
32 160 9
32 135 8
32 55 -4
32 43 7
32 141 8
32 133 -4
32 56 1
32 148 3
32 162 7
32 67 -3
32 98 -9
32 104 -5
32 128 -5
32 77 -2
32 155 -7
32 165 10
32 147 7
32 90 2
32 163 -10
32 106 -8
32 70 2
32 78 0
32 114 6
32 139 -10
32 175 -4
32 180 7
32 83 0
32 53 7
32 51 7
32 42 -3
32 65 2
32 54 1
32 158 3
32 119 8
32 39 -10
32 137 3
32 49 -8
32 174 -9
32 179 -6
32 142 3
32 34 -4
32 40 2
32 116 5
32 144 5
32 172 -10
32 46 5
32 168 -10
32 60 -7
32 125 -3
32 91 -3
32 151 -5
32 48 -7
32 94 -6
32 166 2
32 68 -9
32 121 4
32 95 -10
32 86 -3
32 105 6
32 140 10
32 36 -5
32 178 0
32 149 -10
32 167 -4
32 164 -5
32 81 -2
32 120 6
32 134 -8
32 72 10
32 45 10
32 126 -7
32 112 -2
32 110 5
33 180 3
33 100 -2
33 151 5
33 162 7
33 99 5
33 102 2
33 78 -3
33 97 8
33 47 10
33 114 -9
33 45 9
33 167 -7
33 178 -9
33 36 3
33 62 -5
33 124 -3
33 103 -7
33 44 -2
33 34 1
33 42 4
33 67 -5
33 123 -9
33 132 -10
33 145 -6
33 58 2
33 95 3
33 52 -6
33 163 10
33 50 2
33 46 -9
33 174 -6
33 121 -1
33 173 0
33 142 -1
33 170 -8
33 148 8
33 125 3
33 140 4
33 158 0
33 107 3
33 138 8
33 111 -3
33 116 2
33 49 0
33 135 -9
33 51 4
33 70 -2
33 64 0
33 126 -7
33 131 -8
33 35 9
33 160 6
33 157 1
33 164 -6
33 40 -5
33 176 -10
33 105 6
33 101 7
33 113 -6
33 81 7
33 149 -1
33 165 -10
33 53 3
33 74 7
33 152 -10
33 80 5
33 93 4
33 66 -8
33 108 -9
33 146 10
33 109 -7
33 76 8
33 175 6
33 65 6
33 147 4
33 168 2
33 79 3
33 94 10
33 128 6
33 179 7
33 127 -9
33 88 10
33 87 -1
33 55 -8
33 106 6
33 172 -7
33 61 -8
33 91 -3
33 68 7
33 60 8
33 112 3
33 82 -5
33 63 10
33 177 -4
33 144 -4
33 86 -4
33 96 5
33 75 6
33 153 -8
33 122 6
33 139 -1
33 159 -9
33 133 -1
33 89 8
33 57 4
33 56 -3
33 110 3
33 117 0
33 59 -4
33 143 -9
33 120 -1
33 98 -7
33 90 3
33 69 -5
33 134 -5
33 83 0
33 136 7
33 41 -6
33 38 -1
33 150 4
33 71 5
33 104 9
33 84 0
33 118 -2
33 119 8
33 129 -9
33 171 -1
33 85 9
34 156 -2
34 77 9
34 119 -3
34 68 -7
34 122 -7
34 101 -6
34 162 5
34 55 -5
34 95 -4
34 131 -2
34 153 -5
34 74 1
34 47 8
34 134 -2
34 178 -5
34 53 -9
34 148 10
34 171 0
34 63 1
34 54 -6
34 59 -6
34 107 -6
34 140 1
34 52 8
34 127 0
34 163 8
34 90 -5
34 92 0
34 128 9
34 50 2
34 93 -6
34 102 9
34 85 4
34 149 -9
34 177 10
34 155 -3
34 150 -2
34 170 5
34 147 -6
34 105 6
34 159 9
34 99 -5
34 69 5
34 110 6
34 179 -6
34 138 -8
34 165 8
34 108 8
34 42 -4
34 71 -5
34 94 1
34 117 2
34 176 5
34 109 7
34 91 -9
34 38 7
34 154 8
34 137 -1
34 124 1
34 82 -4
34 180 -9
34 35 1
34 80 7
34 88 -1
34 125 2
34 173 -1
34 152 -3
34 103 6
34 136 -2
34 67 -2
34 84 2
34 44 -1
34 51 0
34 172 -5
34 75 -2
34 104 -2
34 113 -3
34 112 5
34 57 10
34 133 2
34 157 -9
34 79 -10
34 120 5
34 146 10
34 60 -5
34 83 -4
34 81 1
34 132 8
34 174 7
34 123 7
34 141 -4
34 56 -6
34 87 -10
34 98 10
34 62 2
34 37 3
34 49 -10
34 73 -4
34 121 9
34 143 7
34 45 10
34 166 9
34 142 9
34 135 9
34 76 7
34 139 -3
34 36 5
34 97 -9
34 114 1
34 144 4
34 161 6
34 66 -2
34 116 0
34 96 0
34 78 -7
34 145 1
34 65 -4
34 151 -8
34 58 -1
34 164 -6
34 115 -5
34 118 -3
34 168 1
34 175 9
34 167 -7
34 89 -1
34 111 -2
34 126 -10
34 129 -4
35 158 -7
35 136 10
35 81 6
35 133 -2
35 124 -2
35 126 -7
35 154 0
35 47 -9
35 46 -7
35 70 -5
35 92 1
35 169 -5
35 69 5
35 54 -10
35 55 0
35 49 -4
35 149 -10
35 102 -5
35 96 2
35 173 -5
35 168 -7
35 80 -9
35 179 2
35 82 -9
35 110 -5
35 44 -1
35 106 2
35 60 -1
35 51 2
35 93 -1
35 171 2
35 172 -9
35 37 -2
35 52 7
35 119 -7
35 59 0
35 90 -7
35 138 -4
35 101 -1
35 72 -9
35 95 10
35 134 1
35 45 3
35 170 -9
35 150 7
35 40 -6
35 84 -3
35 86 -2
35 107 9
35 160 1
35 129 -10
35 79 5
35 111 1
35 147 2
35 63 2
35 43 -1
35 98 -3
35 116 -3
35 58 -2
35 122 -6
35 148 3
35 121 -6
35 115 -7
35 132 1
35 39 -6
35 108 -8
35 123 4
35 38 -9
35 142 5
35 83 -10
35 78 9
35 140 10
35 180 5
35 91 -2
35 163 -5
35 143 7
35 131 10
35 145 -1
35 67 7
35 50 5
35 117 3
35 164 1
35 120 -10
35 152 -4
35 103 1
35 61 -2
35 153 9
35 57 -5
35 176 -8
35 66 -5
35 77 -9
35 62 0
35 42 -10
35 177 8
35 155 9
35 68 2
35 128 2
35 175 -1
35 53 -9
35 112 0
35 94 3
35 161 0
35 159 0
35 137 3
35 130 6
35 100 7
35 89 5
35 105 8
35 104 0
35 135 -5
35 114 1
35 151 -5
35 127 7
35 162 -10
35 178 -1
35 157 4
35 125 -4
35 174 2
35 146 -7
35 71 0
35 113 10
35 76 -6
35 73 -10
35 88 -1
35 99 4
35 36 10
35 109 -10
35 75 -4
35 87 6
35 48 -6
36 175 -10
36 127 6
36 178 -6
36 166 -1
36 61 9
36 148 -6
36 85 1
36 64 -2
36 50 6
36 120 -9
36 107 9
36 168 2
36 162 -1
36 139 -8
36 44 9
36 57 5
36 145 -4
36 66 -2
36 96 -3
36 53 -10
36 69 -6
36 94 8
36 52 -4
36 39 1
36 58 -9
36 95 5
36 150 -1
36 170 10
36 47 9
36 78 -1
36 54 4
36 87 -6
36 154 3
36 88 6
36 167 -4
36 41 -5
36 105 9
36 81 -10
36 111 -3
36 83 -1
36 138 -6
36 37 3
36 141 1
36 122 -10
36 102 -2
36 115 7
36 119 -7
36 156 3
36 173 -1
36 124 9
36 92 -9
36 45 1
36 51 5
36 84 -1
36 43 -7
36 80 3
36 171 -5
36 161 5
36 125 10
36 48 -2
36 158 -1
36 136 7
36 140 4
36 79 -10
36 174 2
36 143 6
36 76 -9
36 60 1
36 146 -7
36 46 -7
36 180 4
36 103 -10
36 142 -3
36 130 5
36 71 -1
36 123 9
36 73 -9
36 108 8
36 160 -4
36 110 -10
36 114 -7
36 86 0
36 177 5
36 165 -9
36 129 -2
36 153 -9
36 104 3
36 101 -6
36 152 0
36 77 -6
36 67 6
36 91 9
36 169 10
36 42 8
36 131 -9
36 163 -2
36 113 -7
36 155 5
36 49 4
36 164 -2
36 70 9
36 112 1
36 133 -3
36 65 -9
36 90 2
36 93 -9
36 144 -3
36 132 10
36 106 -7
36 63 5
36 75 2
36 151 1
36 157 -2
36 56 -8
36 100 0
36 126 -10
36 99 -7
36 147 2
36 149 0
36 159 7
36 128 2
36 121 9
36 55 -1
36 38 -2
37 55 -5
37 68 9
37 174 -9
37 101 2
37 163 -5
37 102 -2
37 170 4
37 85 -4
37 57 -10
37 41 10
37 131 -4
37 90 -4
37 79 6
37 127 -4
37 63 -7
37 143 -8
37 115 1
37 156 -9
37 49 7
37 86 2
37 169 9
37 97 -5
37 100 -6
37 129 8
37 179 9
37 42 6
37 44 -9
37 139 6
37 76 2
37 53 -7
37 111 -5
37 81 6
37 126 8
37 124 -3
37 148 7
37 117 10
37 69 5
37 106 1
37 113 9
37 121 -4
37 62 1
37 109 4
37 167 -2
37 80 -10
37 114 -2
37 151 1
37 51 5
37 54 -6
37 65 10
37 135 -4
37 155 -1
37 87 -2
37 83 -5
37 60 8
37 89 -6
37 78 -3
37 154 5
37 40 10
37 152 -2
37 149 4
37 120 2
37 110 7
37 52 6
37 123 -9
37 38 2
37 175 -9
37 146 0
37 145 -1
37 66 1
37 95 1
37 125 7
37 50 10
37 58 2
37 150 5
37 141 -1
37 72 7
37 134 8
37 70 2
37 45 -4
37 166 -10
37 164 -4
37 153 -6
37 82 -4
37 75 2
37 43 7
37 88 10
37 39 3
37 77 10
37 107 -2
37 160 -5
37 140 7
37 171 -1
37 176 8
37 173 5
37 105 -2
37 64 4
37 91 0
37 119 -6
37 180 -5
37 96 -6
37 138 -2
37 172 3
37 130 4
37 112 -10
37 162 2
37 59 8
37 103 0
37 104 -10
37 47 -8
37 73 3
37 147 6
37 144 -4
37 71 -4
37 157 6
37 132 -5
37 161 3
37 46 -9
37 94 -2
37 158 7
37 98 -9
37 99 -6
37 133 -3
37 84 4
37 67 0
37 128 2
37 108 0
37 56 8
38 83 -5
38 59 9
38 119 3
38 162 -7
38 154 -10
38 164 6
38 95 2
38 52 2
38 101 -1
38 64 4
38 65 3
38 178 -1
38 44 10
38 82 8
38 152 -2
38 169 -3
38 177 1
38 62 10
38 70 -5
38 68 8
38 54 -9
38 180 10
38 145 -3
38 124 -8
38 155 -1
38 106 7
38 116 7
38 163 6
38 171 10
38 130 9
38 132 5
38 133 -1
38 47 10
38 66 1
38 42 6
38 91 -7
38 109 8
38 73 7
38 61 0
38 147 9
38 121 3
38 156 10
38 120 10
38 77 6
38 55 7
38 102 6
38 92 6
38 79 7
38 49 -8
38 150 -3
38 127 -1
38 129 0
38 128 -10
38 118 8
38 161 7
38 146 9
38 126 -1
38 43 0
38 103 8
38 40 3
38 151 -3
38 138 7
38 110 -2
38 93 0
38 57 6
38 139 9
38 60 -4
38 125 8
38 112 -3
38 115 5
38 84 -9
38 80 -3
38 137 -6
38 88 -10
38 113 -5
38 157 -8
38 134 4
38 100 3
38 89 -7
38 175 -3
38 140 2
38 69 -5
38 114 -4
38 179 -2
38 165 1
38 107 8
38 90 -4
38 160 -9
38 123 -10
38 96 5
38 105 -5
38 149 -6
38 45 -7
38 87 0
38 148 -9
38 135 -2
38 75 9
38 170 -4
38 108 6
38 172 -2
38 158 1
38 176 3
38 74 -8
38 58 8
38 39 -4
38 63 -9
38 71 -6
38 167 -6
38 141 -10
38 85 2
38 48 6
38 56 -6
38 159 4
38 117 -9
38 78 -5
38 72 4
38 104 6
38 174 -10
38 53 8
38 97 -5
38 41 -9
38 50 6
38 81 -8
38 168 1
38 86 -3
38 98 -5
38 67 5
38 153 -3
38 99 -9
38 111 0
38 122 -4
39 52 9
39 90 10
39 94 -3
39 145 -5
39 179 -5
39 122 7
39 177 9
39 61 0
39 108 4
39 105 -9
39 74 -2
39 161 3
39 96 1
39 63 8
39 92 3
39 109 -6
39 129 10
39 153 -6
39 107 3
39 100 -8
39 49 6
39 95 9
39 126 10
39 162 -10
39 78 6
39 149 -1
39 47 6
39 51 -1
39 115 1
39 79 -3
39 106 -6
39 57 7
39 157 2
39 93 -1
39 138 -4
39 133 -5
39 114 9
39 164 -5
39 111 8
39 128 -8
39 166 -4
39 40 -4
39 120 1
39 180 -4
39 77 -5
39 121 -2
39 143 9
39 118 0
39 137 8
39 43 -6
39 110 -1
39 55 -1
39 64 8
39 81 5
39 67 -10
39 60 -2
39 130 -1
39 127 -5
39 116 0
39 117 -9
39 163 8
39 155 7
39 97 -2
39 86 4
39 53 2
39 146 5
39 170 -1
39 103 10
39 62 9
39 85 0
39 168 -4
39 131 7
39 84 -3
39 154 -4
39 56 10
39 175 -6
39 169 -7
39 102 -5
39 80 0
39 66 -8
39 124 8
39 89 1
39 148 4
39 173 2
39 152 0
39 156 -8
39 151 -8
39 119 2
39 54 10
39 171 -7
39 158 5
39 165 -2
39 142 5
39 139 -4
39 104 9
39 147 -7
39 71 8
39 45 -3
39 73 -5
39 144 2
39 46 8
39 44 5
39 87 3
39 172 4
39 41 4
39 141 -3
39 72 6
39 150 10
39 174 8
39 135 -8
39 167 5
39 125 -10
39 136 0
39 75 -7
39 98 1
39 59 3
39 91 3
39 140 4
39 42 -6
39 58 -5
39 68 1
39 123 -6
39 113 -7
39 99 4
39 134 3
40 72 -10
40 47 -9
40 114 8
40 171 -1
40 108 0
40 156 4
40 54 5
40 126 7
40 95 4
40 117 6
40 77 0
40 59 -7
40 133 -8
40 82 6
40 157 8
40 146 0
40 106 0
40 84 -1
40 138 -10
40 148 6
40 113 6
40 110 -5
40 151 -6
40 128 7
40 81 -2
40 51 8
40 119 2
40 83 8
40 96 0
40 159 3
40 93 1
40 42 -1
40 99 7
40 92 -1
40 118 -2
40 75 0
40 63 4
40 104 7
40 164 5
40 131 5
40 115 5
40 88 -5
40 64 10
40 166 0
40 46 -9
40 165 -7
40 112 1
40 49 2
40 168 3
40 180 -4
40 125 -2
40 58 0
40 162 8
40 177 -9
40 160 -3
40 74 7
40 176 0
40 139 -10
40 178 -2
40 152 3
40 105 9
40 57 3
40 144 -4
40 111 -10
40 66 -6
40 91 3
40 50 -5
40 124 -6
40 153 2
40 135 -9
40 80 -1
40 71 1
40 41 4
40 53 -6
40 130 -4
40 89 0
40 87 -9
40 147 -7
40 55 7
40 161 -6
40 67 2
40 56 10
40 73 -7
40 136 10
40 154 6
40 109 -8
40 52 1
40 129 6
40 143 2
40 90 10
40 169 -10
40 158 -10
40 142 -6
40 69 9
40 65 -9
40 102 -9
40 70 6
40 174 9
40 155 0
40 134 -2
40 68 -4
40 137 -7
40 175 -8
40 170 -4
40 167 -4
40 173 5
40 76 7
40 100 3
40 79 8
40 163 1
40 43 -5
40 48 -10
40 150 0
40 122 2
40 101 -5
40 145 10
40 107 -1
40 179 2
40 123 5
40 60 3
40 97 -9
40 98 8
40 86 -8
40 85 -10
40 103 -3
40 94 -2
40 45 6
40 141 1
41 135 1
41 138 -10
41 89 4
41 54 7
41 112 -1
41 96 -5
41 131 4
41 65 2
41 179 1
41 143 7
41 82 -2
41 110 -9
41 51 -4
41 123 7
41 77 -2
41 146 4
41 170 4
41 129 0
41 153 -8
41 101 2
41 94 5
41 45 -7
41 157 8
41 142 -5
41 167 4
41 105 -2
41 150 7
41 70 -3
41 55 5
41 76 2
41 58 3
41 86 -8
41 121 -1
41 160 -1
41 90 2
41 48 7
41 61 7
41 114 8
41 93 -8
41 168 -2
41 145 3
41 95 5
41 154 -4
41 171 5
41 158 -10
41 166 -3
41 125 -1
41 98 10
41 42 3
41 113 10
41 81 6
41 92 -6
41 127 10
41 74 1
41 152 -5
41 52 5
41 124 5
41 64 8
41 107 7
41 44 -8
41 63 -3
41 75 0
41 175 -10
41 73 -8
41 116 -9
41 78 3
41 126 4
41 97 5
41 159 2
41 117 -2
41 172 -6
41 161 -8
41 66 -5
41 91 -5
41 102 -5
41 120 -7
41 156 -1
41 130 -3
41 144 -4
41 164 9
41 88 -4
41 128 9
41 137 -10
41 169 -1
41 83 9
41 53 -6
41 148 4
41 139 -1
41 165 6
41 56 8
41 140 -2
41 57 2
41 71 -3
41 162 -7
41 134 -10
41 119 2
41 99 -5
41 69 9
41 176 -5
41 122 -6
41 100 -7
41 62 3
41 85 0
41 132 -8
41 46 -10
41 106 -5
41 79 -9
41 84 8
41 47 3
41 108 -10
41 80 -3
41 163 -4
41 60 5
41 43 -8
41 104 5
41 49 10
41 178 1
41 151 10
41 173 -2
41 50 -9
41 147 2
41 177 0
41 149 0
41 72 7
41 118 -4
41 141 7
41 155 2
41 68 3
42 89 10
42 166 3
42 158 -5
42 108 -8
42 151 9
42 47 -3
42 65 -2
42 153 -1
42 75 -7
42 110 7
42 84 0
42 95 0
42 109 10
42 88 -9
42 107 7
42 50 -10
42 59 -7
42 144 -4
42 105 -5
42 76 8
42 53 9
42 160 -7
42 161 5
42 97 7
42 122 -8
42 116 -7
42 129 3
42 141 9
42 49 7
42 94 0
42 87 5
42 136 8
42 120 10
42 73 9
42 67 9
42 117 -1
42 86 -7
42 96 -9
42 91 8
42 72 9
42 55 -5
42 82 -8
42 172 -8
42 78 2
42 176 -3
42 168 10
42 164 8
42 124 1
42 155 7
42 171 -6
42 112 2
42 150 -5
42 79 9
42 146 -10
42 177 -2
42 114 -7
42 69 -2
42 178 -7
42 137 -9
42 98 -4
42 118 10
42 132 -2
42 99 1
42 45 9
42 93 8
42 179 3
42 58 8
42 145 -9
42 64 5
42 123 1
42 126 -4
42 148 -9
42 85 4
42 44 -2
42 169 -4
42 100 -3
42 54 8
42 134 -3
42 173 -6
42 143 6
42 127 -5
42 90 9
42 125 2
42 74 -9
42 101 -6
42 80 -9
42 103 7
42 130 5
42 92 0
42 133 6
42 154 -9
42 77 4
42 61 -4
42 43 -6
42 52 10
42 180 -2
42 163 -2
42 119 4
42 128 2
42 162 4
42 142 -4
42 70 0
42 157 3
42 113 -3
42 175 9
42 159 7
42 135 -1
42 174 6
42 81 -4
42 60 4
42 156 -9
42 170 -3
42 149 1
42 139 -5
42 147 0
42 63 0
42 62 6
42 106 4
42 152 10
42 165 10
42 48 7
42 51 -1
42 138 -10
42 121 6
42 71 6
42 131 0
42 66 9
42 111 2
42 102 -4
42 104 -9
43 49 -7
43 89 -5
43 155 -2
43 127 -8
43 102 3
43 101 10
43 93 0
43 142 0
43 61 -7
43 116 -5
43 90 2
43 173 1
43 99 3
43 82 8
43 123 -8
43 94 3
43 118 0
43 171 4
43 178 -3
43 114 5
43 150 9
43 151 -3
43 51 -4
43 76 -3
43 74 -6
43 132 5
43 67 -9
43 172 -6
43 134 -7
43 46 -4
43 128 1
43 125 -6
43 126 -10
43 168 -9
43 135 2
43 146 -2
43 157 -8
43 122 3
43 75 4
43 129 -1
43 167 -4
43 124 5
43 64 8
43 130 -3
43 180 2
43 117 -7
43 105 0
43 88 -3
43 149 0
43 152 2
43 58 1
43 136 1
43 120 -6
43 165 3
43 139 6
43 55 10
43 86 8
43 147 -5
43 110 5
43 162 -1
43 57 -10
43 174 -8
43 159 -1
43 45 0
43 154 2
43 79 -8
43 158 8
43 87 2
43 112 5
43 73 9
43 166 -1
43 138 -3
43 53 -1
43 133 -10
43 153 -10
43 71 -6
43 66 -4
43 137 1
43 111 -2
43 95 -4
43 131 0
43 59 -5
43 113 0
43 77 -4
43 106 10
43 103 0
43 169 -9
43 92 6
43 47 4
43 179 0
43 156 6
43 81 -7
43 85 -5
43 121 -4
43 177 -4
43 62 -7
43 52 -5
43 84 -3
43 63 5
43 69 5
43 143 -9
43 104 8
43 164 10
43 107 9
43 119 -3
43 68 7
43 78 5
43 109 10
43 98 -1
43 161 -10
43 163 -7
43 83 5
43 50 9
43 140 8
43 80 9
43 141 -9
43 176 -4
43 91 -3
43 175 2
43 60 -9
43 65 -3
44 166 3
44 143 -3
44 76 0
44 106 -7
44 159 3
44 53 6
44 123 -2
44 57 1
44 122 8
44 120 -8
44 150 -9
44 62 -8
44 179 6
44 149 7
44 91 -7
44 156 -3
44 118 8
44 131 3
44 85 -9
44 153 7
44 71 -6
44 47 9
44 140 1
44 141 8
44 68 -3
44 121 -5
44 146 -5
44 137 8
44 59 9
44 160 4
44 169 -7
44 136 2
44 86 -5
44 104 -8
44 49 -5
44 87 -1
44 88 3
44 178 0
44 139 -3
44 163 9
44 107 3
44 147 6
44 148 -10
44 167 -8
44 64 -1
44 114 0
44 60 3
44 175 5
44 174 -8
44 58 9
44 45 0
44 172 -4
44 161 -2
44 145 -1
44 82 -3
44 110 -6
44 171 -5
44 173 3
44 127 3
44 61 -4
44 81 -5
44 132 0
44 93 2
44 111 10
44 116 0
44 92 10
44 157 -6
44 75 9
44 101 5
44 144 -3
44 80 -4
44 108 -5
44 176 9
44 96 -7
44 72 9
44 155 -7
44 124 -4
44 65 3
44 180 -10
44 56 -1
44 79 -6
44 164 10
44 151 1
44 94 -3
44 130 3
44 152 9
44 74 -9
44 103 9
44 117 3
44 125 -6
44 115 9
44 165 10
44 135 -6
44 83 7
44 90 -9
44 77 3
44 128 5
44 99 -10
44 73 9
44 162 1
44 138 0
44 54 -1
44 100 3
44 112 10
44 50 2
44 142 4
44 113 4
44 119 2
44 97 -1
44 168 -9
44 105 6
44 95 8
44 70 -7
44 51 -2
44 55 -3
44 126 -7
44 129 -10
45 90 5
45 178 -4
45 86 -2
45 106 -2
45 152 2
45 66 -4
45 58 -10
45 105 -8
45 168 -6
45 156 -8
45 72 -7
45 82 -1
45 179 7
45 158 5
45 98 7
45 138 -8
45 167 -2
45 174 -1
45 61 -2
45 64 2
45 170 -3
45 169 -9
45 119 -6
45 157 2
45 56 8
45 50 6
45 116 -8
45 75 2
45 134 3
45 143 5
45 110 5
45 137 -3
45 60 -6
45 175 -5
45 120 6
45 130 7
45 140 -4
45 78 -5
45 87 -10
45 146 -7
45 100 0
45 122 -6
45 70 0
45 114 6
45 103 -2
45 77 -5
45 101 6
45 62 -4
45 95 -4
45 93 -9
45 164 -3
45 52 5
45 55 10
45 124 -2
45 142 -2
45 121 5
45 107 -2
45 79 -1
45 92 -6
45 83 -4
45 81 5
45 118 -4
45 74 0
45 94 -4
45 85 -5
45 113 6
45 59 -6
45 129 -10
45 136 -4
45 151 -1
45 73 4
45 160 6
45 99 2
45 159 7
45 76 9
45 111 4
45 128 0
45 145 6
45 139 3
45 71 -8
45 115 9
45 172 -9
45 54 -4
45 49 -2
45 144 4
45 155 7
45 161 3
45 125 -10
45 173 8
45 96 0
45 166 -5
45 147 8
45 171 0
45 67 1
45 153 2
45 162 6
45 102 5
45 141 -5
45 165 -9
45 48 -1
45 127 7
45 108 -5
45 123 -10
45 63 -10
45 47 3
45 51 -6
45 53 -1
45 150 3
45 91 -2
45 117 -9
45 57 9
45 69 1
45 180 5
45 104 5
45 177 10
45 133 -1
45 80 8
45 176 2
45 132 4
45 89 5
45 109 2
45 68 -5
45 131 7
45 154 -9
45 84 -1
45 126 1
45 46 -2
46 115 -2
46 113 -1
46 119 -7
46 101 -2
46 84 -3
46 104 -10
46 149 -1
46 50 9
46 76 10
46 57 7
46 73 2
46 93 -1
46 165 -4
46 130 -1
46 68 -10
46 152 3
46 92 1
46 177 -4
46 106 -9
46 47 -3
46 145 -10
46 131 -7
46 124 -10
46 175 10
46 138 7
46 148 -6
46 62 -8
46 117 6
46 173 7
46 69 -4
46 143 -2
46 75 -3
46 122 -1
46 78 -8
46 70 0
46 114 -8
46 54 3
46 96 3
46 108 -10
46 168 -6
46 128 -8
46 126 2
46 53 -7
46 127 3
46 153 0
46 132 0
46 156 2
46 125 9
46 134 9
46 161 -7
46 180 10
46 48 4
46 179 -10
46 163 -9
46 176 3
46 49 4
46 112 -6
46 118 -6
46 151 10
46 178 3
46 111 8
46 121 -1
46 157 -10
46 56 -3
46 98 3
46 67 -5
46 97 7
46 90 9
46 63 0
46 103 -6
46 141 -6
46 82 9
46 159 4
46 94 -6
46 105 -10
46 158 -2
46 86 8
46 170 1
46 166 10
46 66 -8
46 133 -6
46 171 -2
46 58 -8
46 109 8
46 147 -5
46 100 3
46 95 0
46 169 -1
46 65 -10
46 85 -4
46 80 -4
46 174 -9
46 144 0
46 146 -3
46 79 -2
46 83 0
46 123 7
46 137 -3
46 55 -3
46 74 3
46 52 -4
46 88 2
46 60 -10
46 99 7
46 110 -8
46 61 5
46 51 4
46 129 10
46 116 -9
46 150 6
46 139 8
46 154 -8
46 162 -8
46 164 -4
46 102 9
46 91 2
46 71 -7
46 135 4
46 59 9
46 136 3
46 155 6
46 140 7
46 142 -4
46 64 8
46 87 -4
46 120 -8
46 89 9
47 94 -6
47 76 -9
47 169 -10
47 54 -7
47 98 3
47 115 6
47 102 -2
47 150 4
47 64 9
47 101 4
47 79 7
47 149 6
47 63 3
47 128 7
47 69 5
47 106 1
47 109 -4
47 55 -6
47 100 -3
47 117 3
47 159 -9
47 141 -9
47 82 9
47 50 8
47 174 -3
47 131 7
47 144 -8
47 73 -5
47 129 -3
47 62 8
47 137 4
47 120 1
47 154 -2
47 49 7
47 143 -4
47 90 -8
47 52 3
47 121 9
47 89 8
47 88 9
47 179 5
47 132 -6
47 155 -9
47 167 -1
47 71 1
47 160 -4
47 74 0
47 178 5
47 153 2
47 166 1
47 105 -3
47 81 -2
47 107 10
47 123 5
47 78 -1
47 124 -2
47 164 7
47 118 3
47 99 -3
47 114 -4
47 108 7
47 83 -2
47 75 -6
47 87 1
47 122 10
47 158 4
47 139 -4
47 138 8
47 162 -4
47 86 -1
47 56 -1
47 113 -5
47 142 7
47 65 -9
47 134 9
47 97 -3
47 68 0
47 111 10
47 96 -1
47 136 10
47 66 3
47 57 -2
47 146 9
47 51 -3
47 170 10
47 53 -10
47 116 0
47 58 0
47 177 7
47 61 -5
47 161 2
47 85 8
47 151 1
47 157 -4
47 80 -8
47 176 -7
47 67 -2
47 112 -4
47 48 7
47 110 5
47 126 4
47 104 -9
47 60 -1
47 133 -2
47 103 -4
47 173 5
47 95 -1
47 148 -10
47 156 9
47 91 4
47 163 -9
47 147 -10
47 172 -9
47 125 1
47 72 0
47 77 9
47 145 5
47 152 9
47 168 1
47 130 6
48 160 8
48 86 -10
48 113 7
48 58 -7
48 131 -1
48 63 6
48 126 -9
48 176 -6
48 67 -9
48 171 8
48 110 9
48 87 -5
48 125 -1
48 123 -5
48 156 0
48 84 -4
48 128 2
48 122 7
48 155 7
48 124 -10
48 90 6
48 55 -2
48 73 -10
48 49 -6
48 179 9
48 101 -4
48 117 -9
48 142 -5
48 114 -8
48 136 4
48 112 -4
48 100 5
48 95 -10
48 147 -9
48 81 -1
48 61 -5
48 78 3
48 56 -6
48 71 2
48 106 -3
48 163 9
48 72 -8
48 51 3
48 91 -9
48 108 -5
48 137 -8
48 98 0
48 74 1
48 97 9
48 52 -9
48 54 1
48 152 10
48 70 -7
48 96 3
48 146 3
48 134 -2
48 94 -6
48 107 4
48 144 3
48 143 -7
48 120 3
48 168 1
48 178 -3
48 132 -9
48 150 5
48 151 3
48 158 -1
48 130 2
48 103 -8
48 173 -10
48 175 -8
48 157 3
48 166 3
48 79 1
48 133 -2
48 76 6
48 148 6
48 89 9
48 161 -5
48 59 0
48 85 9
48 69 -5
48 172 3
48 115 -4
48 66 -5
48 127 1
48 77 10
48 138 -8
48 99 -5
48 50 -2
48 118 9
48 169 8
48 62 -5
48 82 0
48 65 -4
48 92 -9
48 119 -4
48 154 -2
48 102 3
48 57 -10
48 111 5
48 165 -6
48 53 -3
48 177 10
48 162 2
48 180 -6
48 75 -8
48 170 -6
48 159 7
48 64 9
48 135 9
48 153 -1
48 93 10
48 167 10
48 80 -8
48 149 9
48 140 3
48 129 8
48 145 -5
48 141 -7
49 83 8
49 127 4
49 174 -3
49 149 -2
49 162 10
49 128 8
49 173 -4
49 163 -9
49 115 0
49 164 -3
49 62 8
49 93 -9
49 82 7
49 103 5
49 109 2
49 170 8
49 179 7
49 111 4
49 58 -7
49 88 5
49 87 -10
49 63 2
49 151 9
49 65 4
49 80 6
49 68 6
49 129 -3
49 160 5
49 153 -7
49 132 -5
49 85 -1
49 143 4
49 94 -9
49 175 -7
49 142 -10
49 131 5
49 61 -8
49 141 -1
49 107 5
49 180 0
49 113 6
49 98 8
49 137 -8
49 52 -5
49 84 1
49 50 -6
49 155 -7
49 148 -1
49 92 -2
49 60 -7
49 161 -10
49 74 1
49 121 -6
49 106 6
49 150 -1
49 64 -9
49 158 9
49 71 9
49 89 -6
49 56 2
49 167 8
49 177 -10
49 100 -5
49 91 -8
49 135 1
49 101 -5
49 123 -6
49 54 2
49 145 -2
49 130 5
49 99 -2
49 147 3
49 126 4
49 97 10
49 159 -10
49 70 -8
49 122 6
49 169 0
49 78 5
49 171 9
49 55 6
49 76 -1
49 73 -6
49 102 -2
49 136 -8
49 119 -2
49 86 7
49 108 0
49 152 9
49 105 3
49 139 8
49 168 -3
49 124 0
49 138 -3
49 66 10
49 53 -5
49 176 -7
49 95 -6
49 116 -5
49 165 2
49 117 -6
49 114 -3
49 118 2
49 154 2
49 146 -6
49 166 -3
49 77 10
49 157 3
49 104 -1
49 96 -9
49 51 1
49 90 -4
49 57 -2
49 134 1
49 72 -2
49 144 1
49 81 -9
50 115 0
50 172 3
50 77 1
50 57 7
50 169 9
50 136 -8
50 166 -9
50 173 -8
50 171 9
50 98 8
50 73 7
50 75 10
50 108 6
50 80 2
50 61 2
50 84 -1
50 121 -2
50 165 1
50 66 5
50 105 1
50 92 6
50 148 -4
50 130 -3
50 168 10
50 113 8
50 68 2
50 119 -10
50 162 -1
50 167 -2
50 133 2
50 59 -1
50 111 -8
50 134 1
50 157 -3
50 96 -5
50 103 -4
50 155 -6
50 138 -10
50 87 -1
50 145 -2
50 120 10
50 85 7
50 170 -1
50 88 7
50 62 10
50 159 -7
50 89 -5
50 129 -5
50 149 2
50 93 8
50 156 -6
50 116 7
50 114 3
50 142 1
50 131 -7
50 143 -5
50 164 -1
50 175 9
50 179 9
50 174 9
50 139 -9
50 97 4
50 91 6
50 100 10
50 110 3
50 176 6
50 94 8
50 180 1
50 153 -8
50 132 0
50 147 -6
50 178 9
50 53 -9
50 69 1
50 141 -4
50 152 7
50 151 6
50 109 -10
50 102 -10
50 55 -3
50 76 -4
50 79 3
50 51 -10
50 161 -10
50 127 -9
50 124 -7
50 64 3
50 125 1
50 65 8
50 140 3
50 158 6
50 95 4
50 70 6
50 54 6
50 63 10
50 78 4
50 107 -4
50 150 10
50 60 0
50 90 10
50 106 -8
50 126 -1
50 154 -4
50 122 -1
50 82 6
50 58 7
50 135 10
50 160 -8
50 101 8
50 74 -2
50 81 0
50 52 -10
50 104 2
50 56 5
51 129 1
51 78 3
51 62 -5
51 88 6
51 77 -1
51 120 -2
51 134 3
51 126 2
51 71 -1
51 127 -8
51 180 -7
51 121 9
51 94 10
51 125 -5
51 165 -8
51 140 0
51 90 8
51 105 3
51 96 6
51 57 6
51 151 6
51 73 -1
51 58 -1
51 167 -4
51 149 -2
51 87 1
51 61 -3
51 112 2
51 177 -6
51 159 -10
51 108 -5
51 101 3
51 99 7
51 154 2
51 114 3
51 82 -9
51 107 -7
51 74 -4
51 179 -7
51 85 5
51 98 3
51 84 5
51 63 0
51 133 9
51 106 0
51 76 3
51 137 7
51 65 10
51 91 2
51 158 -1
51 52 7
51 67 -7
51 166 -1
51 141 10
51 148 -2
51 145 -5
51 118 8
51 95 -6
51 164 -7
51 119 -10
51 170 1
51 146 -8
51 68 7
51 92 6
51 176 -3
51 172 -2
51 66 10
51 138 -2
51 117 10
51 69 -5
51 144 -10
51 143 -10
51 135 3
51 97 -1
51 103 2
51 109 -1
51 142 4
51 155 5
51 130 -3
51 147 -2
51 153 6
51 161 -6
51 128 -2
51 104 -10
51 123 10
51 64 -5
51 152 -4
51 124 -4
51 131 5
51 81 -9
51 173 -3
51 83 5
51 53 1
51 56 10
51 122 6
51 178 8
51 160 10
51 163 2
51 113 6
51 116 9
51 168 1
51 86 1
51 80 0
51 93 4
51 55 2
51 132 -7
51 139 -4
51 156 -4
51 162 -9
51 100 -10
51 174 -1
51 169 3
52 57 10
52 157 2
52 131 7
52 172 1
52 114 8
52 148 -6
52 111 -9
52 105 6
52 126 8
52 179 -10
52 164 -5
52 64 4
52 169 -6
52 140 -2
52 81 0
52 58 9
52 101 10
52 121 4
52 66 10
52 120 -7
52 137 9
52 74 0
52 144 9
52 139 -3
52 135 10
52 77 -5
52 65 -3
52 156 -2
52 177 -3
52 136 -6
52 167 1
52 146 -9
52 153 8
52 60 -1
52 97 -7
52 109 9
52 123 -9
52 80 9
52 103 5
52 96 -5
52 112 9
52 94 -7
52 158 4
52 150 -4
52 56 9
52 134 8
52 108 5
52 170 -6
52 127 -5
52 54 -7
52 102 4
52 175 4
52 138 -10
52 100 -6
52 68 6
52 107 6
52 161 -4
52 72 9
52 118 2
52 89 3
52 93 -10
52 63 8
52 124 -7
52 53 7
52 165 6
52 129 3
52 159 -5
52 163 -5
52 104 5
52 78 5
52 130 -9
52 166 -2
52 162 -10
52 86 -7
52 116 5
52 178 -2
52 59 -10
52 125 -5
52 151 8
52 91 2
52 115 0
52 117 -6
52 98 -6
52 113 0
52 173 1
52 55 -1
52 147 -5
52 128 5
52 145 10
52 119 8
52 84 1
52 174 -5
52 141 4
52 160 3
52 83 -4
52 67 4
52 168 4
52 95 -3
52 75 -6
52 85 -6
52 143 10
52 176 9
52 73 5
52 69 0
52 155 6
52 154 -5
52 133 -6
52 142 8
52 88 4
52 99 -6
53 131 7
53 82 -7
53 139 2
53 127 -4
53 137 -2
53 136 9
53 170 -3
53 116 -6
53 54 10
53 74 -3
53 79 2
53 56 -1
53 143 -6
53 112 7
53 109 -10
53 154 7
53 105 2
53 165 8
53 110 0
53 91 -1
53 145 2
53 113 -7
53 177 1
53 93 4
53 130 -4
53 88 10
53 141 -6
53 158 0
53 107 9
53 151 0
53 164 -6
53 148 -10
53 62 -9
53 103 2
53 163 6
53 73 3
53 102 8
53 106 6
53 135 6
53 157 10
53 99 -4
53 66 10
53 147 1
53 155 -5
53 87 -9
53 138 2
53 98 -2
53 75 9
53 159 -2
53 129 3
53 175 -10
53 115 7
53 166 4
53 69 -9
53 180 -5
53 128 -3
53 142 6
53 173 0
53 65 -6
53 84 -10
53 77 -2
53 134 -10
53 68 10
53 161 -3
53 57 -2
53 174 5
53 60 9
53 156 -9
53 92 -7
53 58 -2
53 83 3
53 81 9
53 120 -6
53 152 -7
53 100 -3
53 95 0
53 64 -4
53 96 3
53 90 10
53 144 -7
53 132 10
53 162 -2
53 153 -6
53 76 10
53 178 4
53 150 -8
53 179 -9
53 72 -7
53 101 -4
53 111 -9
53 118 -1
53 176 8
53 89 10
53 167 7
53 140 4
53 121 0
53 85 -10
53 168 -5
53 108 -9
53 171 2
53 61 10
53 67 7
53 55 -6
53 119 -7
53 71 -10
53 94 9
53 63 -4
53 123 10
53 169 7
53 125 -6
53 124 -9
53 70 9
53 80 -4
53 97 5
53 114 -6
53 172 -10
54 141 7
54 163 10
54 124 -2
54 77 9
54 111 -9
54 130 -2
54 179 -6
54 95 0
54 142 3
54 121 4
54 125 5
54 68 -5
54 76 5
54 129 -8
54 128 1
54 117 5
54 162 -3
54 61 -7
54 131 -1
54 155 -1
54 93 1
54 156 8
54 127 8
54 140 -2
54 137 8
54 169 -7
54 89 -4
54 147 -2
54 139 1
54 157 -4
54 91 1
54 81 -7
54 170 7
54 180 -1
54 165 8
54 158 9
54 94 -2
54 168 7
54 146 -9
54 96 -7
54 173 5
54 138 10
54 58 7
54 160 1
54 159 8
54 167 -1
54 109 -6
54 176 -4
54 122 -5
54 164 9
54 104 10
54 63 -10
54 90 1
54 62 -5
54 115 -1
54 103 7
54 102 -10
54 175 -5
54 149 3
54 135 -8
54 119 10
54 178 -3
54 88 3
54 75 9
54 80 -8
54 150 -3
54 154 -3
54 153 0
54 64 -9
54 172 10
54 126 8
54 134 3
54 79 10
54 116 10
54 132 -8
54 106 -10
54 74 -1
54 120 0
54 59 -10
54 83 3
54 110 2
54 144 6
54 66 9
54 152 6
54 56 9
54 72 2
54 99 -8
54 55 10
54 92 0
54 97 3
54 108 -3
54 174 5
54 114 -10
54 84 2
54 136 -7
54 143 -9
54 69 2
54 86 0
54 67 -1
54 85 1
54 73 -1
54 171 0
54 151 0
54 100 -5
54 71 2
54 161 1
54 118 2
54 70 6
54 107 -2
54 145 -9
54 166 -9
54 133 10
54 57 -9
54 60 -3
54 82 2
55 99 6
55 140 7
55 67 0
55 102 -8
55 135 6
55 72 0
55 65 -1
55 68 -6
55 165 -3
55 89 -10
55 109 5
55 104 9
55 127 -8
55 150 4
55 139 -3
55 95 7
55 141 -1
55 58 4
55 130 0
55 124 9
55 155 -9
55 142 -1
55 74 -3
55 114 -1
55 164 9
55 175 1
55 147 6
55 97 4
55 82 -6
55 122 -6
55 162 3
55 103 8
55 87 4
55 145 -6
55 151 -10
55 171 6
55 132 5
55 106 -2
55 107 8
55 116 -6
55 66 -10
55 71 7
55 110 3
55 105 5
55 167 3
55 133 -1
55 77 2
55 146 -1
55 79 -10
55 112 -9
55 73 -1
55 98 -2
55 172 -4
55 59 -1
55 137 7
55 75 8
55 90 -3
55 159 -2
55 161 -7
55 118 -2
55 62 8
55 81 -8
55 86 2
55 94 -1
55 131 1
55 115 4
55 56 10
55 138 1
55 129 10
55 163 -4
55 173 -2
55 134 6
55 156 1
55 57 -9
55 144 -8
55 121 -8
55 166 -3
55 126 2
55 178 1
55 177 0
55 60 10
55 92 -5
55 78 -5
55 69 -3
55 85 -8
55 76 -5
55 111 7
55 152 10
55 100 0
55 174 -1
55 91 4
55 83 10
55 169 7
55 136 -7
55 153 1
55 168 4
55 123 -7
55 180 -1
55 149 7
55 70 10
55 119 -6
55 113 8
55 148 -10
55 84 -1
55 117 4
55 143 1
55 154 -1
55 88 10
55 63 -6
55 157 -2
55 125 -9
56 177 7
56 89 5
56 79 2
56 156 -6
56 176 6
56 87 2
56 83 7
56 78 6
56 155 -3
56 161 6
56 134 -6
56 159 9
56 173 2
56 117 -5
56 66 6
56 97 -9
56 68 9
56 74 -3
56 144 -5
56 107 -8
56 108 -1
56 149 -8
56 99 -2
56 166 4
56 92 -3
56 90 7
56 58 -10
56 91 5
56 88 0
56 61 -2
56 135 -5
56 82 -10
56 80 9
56 118 -8
56 169 7
56 101 -2
56 103 -2
56 170 -7
56 148 5
56 75 7
56 120 5
56 85 7
56 126 10
56 164 -8
56 180 9
56 123 0
56 168 -5
56 172 9
56 125 3
56 133 1
56 59 -3
56 138 3
56 136 3
56 119 10
56 153 2
56 146 10
56 84 2
56 129 -3
56 115 8
56 140 4
56 152 -1
56 145 -10
56 167 9
56 96 10
56 67 -1
56 122 3
56 77 10
56 141 -3
56 63 8
56 70 10
56 132 -4
56 131 1
56 121 -3
56 114 -9
56 69 2
56 139 4
56 76 -4
56 86 -6
56 110 2
56 95 10
56 143 1
56 128 6
56 93 1
56 171 8
56 102 7
56 147 -3
56 142 -2
56 151 -9
56 71 4
56 65 4
56 116 -6
56 175 -3
56 160 -2
56 98 7
56 62 6
56 81 -2
56 157 -10
56 60 -4
56 154 1
56 178 6
56 112 7
56 150 -6
56 137 -8
56 165 -2
56 104 -4
56 105 -3
56 124 -4
56 113 3
56 94 2
56 106 -10
56 179 5
56 174 8
56 162 -1
56 130 -7
56 72 -4
56 111 -7
56 158 6
56 100 9
56 127 -9
56 73 -1
57 108 9
57 157 4
57 158 -3
57 145 -10
57 161 4
57 99 3
57 101 -10
57 72 0
57 97 -3
57 96 -4
57 142 6
57 132 -3
57 93 -4
57 76 -10
57 137 9
57 176 -4
57 77 -10
57 81 9
57 178 3
57 138 -1
57 116 9
57 104 5
57 164 5
57 68 -10
57 79 -9
57 171 6
57 155 -10
57 156 8
57 149 -2
57 153 6
57 139 3
57 88 8
57 165 7
57 167 -4
57 140 -10
57 143 10
57 107 9
57 65 2
57 92 -7
57 90 -5
57 148 6
57 146 3
57 126 -3
57 105 0
57 111 1
57 74 6
57 177 -3
57 121 6
57 118 5
57 144 -1
57 172 -1
57 174 1
57 175 1
57 103 -8
57 114 6
57 66 -5
57 159 2
57 180 -1
57 91 8
57 78 -6
57 62 -5
57 130 -5
57 179 7
57 94 -3
57 112 -3
57 124 6
57 160 -9
57 70 -10
57 113 -1
57 151 -5
57 117 -2
57 125 1
57 71 10
57 129 3
57 98 -5
57 170 -2
57 100 8
57 102 4
57 83 -5
57 86 -5
57 75 10
57 84 -10
57 85 -5
57 95 0
57 147 0
57 128 6
57 80 6
57 168 -10
57 120 -9
57 69 -10
57 169 -2
57 123 -2
57 119 4
57 152 4
57 136 -10
57 64 2
57 110 10
57 150 -8
57 87 -6
57 61 1
57 60 8
57 58 -9
57 82 6
57 173 7
57 59 9
58 97 -10
58 155 5
58 154 9
58 133 -2
58 112 8
58 129 -6
58 99 7
58 100 -4
58 64 8
58 149 6
58 142 0
58 94 -6
58 110 -10
58 108 -4
58 96 5
58 61 3
58 156 8
58 157 8
58 153 -10
58 148 -2
58 124 5
58 150 -4
58 144 8
58 62 2
58 135 10
58 71 -4
58 111 -5
58 92 -10
58 66 9
58 83 -2
58 87 4
58 165 -7
58 127 -10
58 164 -1
58 63 6
58 167 -7
58 140 7
58 70 -7
58 138 3
58 163 -5
58 147 -4
58 159 -7
58 77 -1
58 130 10
58 104 4
58 84 -5
58 102 -6
58 109 -9
58 172 -4
58 88 -6
58 91 3
58 132 6
58 170 -3
58 117 8
58 75 -2
58 93 8
58 152 -3
58 73 -9
58 103 5
58 125 5
58 79 10
58 139 10
58 69 -9
58 85 -10
58 151 -7
58 136 1
58 82 10
58 118 6
58 141 -1
58 116 -2
58 107 -5
58 78 -3
58 175 -6
58 113 4
58 128 -1
58 168 -3
58 179 4
58 86 -4
58 101 -4
58 114 1
58 134 -8
58 145 -10
58 80 8
58 59 6
58 143 -2
58 89 8
58 115 -5
58 105 10
58 177 5
58 65 -9
58 120 -3
58 119 -5
58 171 8
58 126 -1
58 174 -2
58 90 1
58 169 6
58 123 -3
58 161 10
58 122 0
58 98 3
58 180 2
58 146 -4
58 72 1
58 60 -4
58 173 -3
58 74 -7
58 67 -7
58 95 -8
58 166 7
59 141 9
59 128 -9
59 114 7
59 108 7
59 95 9
59 105 2
59 69 -4
59 131 -4
59 146 -10
59 85 -3
59 123 -1
59 124 6
59 113 7
59 175 -10
59 64 -8
59 176 8
59 129 10
59 103 10
59 94 -6
59 127 -5
59 159 -4
59 115 1
59 96 10
59 143 -3
59 152 -6
59 180 2
59 121 -8
59 172 10
59 154 -4
59 151 0
59 99 -3
59 91 8
59 164 -10
59 168 7
59 110 -8
59 87 -6
59 100 -9
59 61 1
59 79 -2
59 136 0
59 67 0
59 89 -3
59 106 0
59 75 -6
59 165 -9
59 102 -5
59 163 -1
59 92 10
59 134 -3
59 119 3
59 82 -10
59 81 9
59 137 0
59 73 9
59 148 1
59 155 0
59 71 10
59 65 9
59 116 10
59 101 -7
59 62 -4
59 179 -1
59 97 3
59 98 0
59 156 -1
59 174 -5
59 169 1
59 112 2
59 70 4
59 111 9
59 107 -4
59 72 7
59 133 -9
59 125 0
59 63 8
59 144 -5
59 161 -4
59 173 -2
59 120 -3
59 145 7
59 130 -7
59 68 -3
59 74 -3
59 77 -5
59 78 1
59 171 -7
59 80 4
59 126 1
59 139 -10
59 84 -6
59 150 -3
59 83 -5
59 160 -1
59 60 -6
59 117 2
59 138 -7
59 122 9
59 149 7
59 158 0
59 178 -9
59 177 -5
59 162 2
59 142 -8
59 93 0
59 118 -1
59 157 6
59 88 3
60 83 -9
60 177 -9
60 64 -4
60 171 -4
60 143 0
60 142 9
60 174 -10
60 158 10
60 155 7
60 139 -8
60 147 1
60 138 -2
60 67 9
60 74 7
60 76 9
60 146 3
60 99 -6
60 62 -1
60 105 -4
60 80 -8
60 89 -2
60 159 -6
60 150 10
60 123 8
60 169 10
60 165 -8
60 86 -7
60 154 -4
60 144 -8
60 140 -1
60 73 10
60 100 0
60 153 10
60 92 -4
60 112 -6
60 63 -6
60 61 1
60 102 1
60 68 5
60 101 -9
60 164 0
60 176 2
60 156 -8
60 129 7
60 130 6
60 163 -2
60 78 9
60 133 0
60 70 -3
60 124 -4
60 180 -4
60 111 1
60 110 -9
60 85 -10
60 145 0
60 160 8
60 173 4
60 91 10
60 97 2
60 168 -1
60 93 2
60 96 4
60 162 5
60 69 -4
60 178 10
60 108 3
60 82 3
60 135 3
60 118 -8
60 72 -1
60 149 -8
60 137 0
60 122 0
60 109 0
60 120 -6
60 134 -1
60 175 5
60 66 4
60 141 2
60 127 -9
60 81 -10
60 126 8
60 117 -7
60 179 -3
60 151 -2
60 71 -3
60 84 4
60 90 -2
60 94 0
60 88 9
60 136 8
60 65 -2
60 114 7
60 113 0
60 103 3
60 172 5
60 157 -9
60 75 7
60 161 9
60 116 10
60 95 0
60 98 -2
60 128 -4
60 115 9
60 87 -8
60 77 -4
60 79 -5
60 104 8
61 136 -9
61 171 3
61 99 9
61 106 2
61 82 9
61 166 -4
61 105 -3
61 117 -7
61 165 7
61 95 -5
61 161 -1
61 73 6
61 154 8
61 158 8
61 64 -8
61 77 6
61 87 3
61 179 1
61 111 -7
61 176 -9
61 144 -4
61 92 9
61 119 4
61 86 4
61 114 -2
61 107 6
61 149 3
61 177 -2
61 100 6
61 84 -1
61 102 -6
61 139 9
61 163 -4
61 66 9
61 71 7
61 81 -1
61 67 8
61 135 6
61 162 3
61 172 -1
61 178 9
61 150 2
61 62 -1
61 134 -1
61 96 -4
61 89 -2
61 98 8
61 79 -7
61 75 -2
61 146 7
61 76 1
61 120 5
61 148 -6
61 113 7
61 68 -5
61 109 0
61 175 -7
61 131 8
61 167 2
61 152 -9
61 126 -7
61 153 -8
61 168 8
61 104 0
61 124 4
61 108 -9
61 85 -2
61 115 5
61 74 -8
61 118 -1
61 78 1
61 130 2
61 63 -6
61 65 4
61 170 -2
61 121 8
61 174 3
61 160 2
61 72 -7
61 169 1
61 128 -10
61 80 -9
61 157 10
61 147 0
61 97 -4
61 112 3
61 70 7
61 69 9
61 155 4
61 91 3
61 116 -7
61 164 -7
61 101 8
61 180 4
61 129 -5
61 122 -7
61 145 -1
61 156 0
61 127 4
61 123 -1
61 173 -4
61 90 -6
61 141 1
61 159 10
61 93 6
61 103 2
62 117 -1
62 74 -2
62 94 -5
62 177 2
62 111 -6
62 123 -2
62 80 -3
62 85 -4
62 63 -2
62 110 5
62 119 -10
62 114 10
62 133 -6
62 158 6
62 81 -5
62 176 10
62 142 -8
62 104 5
62 78 9
62 73 2
62 106 5
62 155 0
62 124 -8
62 87 -1
62 175 -1
62 71 6
62 131 9
62 65 -4
62 146 6
62 93 9
62 126 6
62 96 -2
62 109 5
62 76 3
62 150 -6
62 159 -7
62 118 1
62 178 -2
62 154 -2
62 99 -5
62 122 5
62 105 0
62 115 1
62 79 10
62 168 10
62 174 5
62 98 2
62 165 -9
62 143 -1
62 120 8
62 89 4
62 164 10
62 108 8
62 137 -6
62 127 -4
62 166 4
62 138 6
62 152 4
62 91 -1
62 139 6
62 77 0
62 134 -4
62 113 -3
62 132 9
62 180 1
62 112 -2
62 135 -7
62 128 -4
62 121 -6
62 67 5
62 92 9
62 149 -2
62 103 1
62 157 0
62 130 -2
62 86 4
62 82 -8
62 140 -4
62 75 0
62 170 5
62 95 7
62 102 9
62 169 10
62 162 -2
62 148 9
62 107 9
62 100 -7
62 141 5
62 97 8
62 70 10
62 116 -7
62 64 -9
62 83 8
62 172 -1
62 68 -9
62 90 7
62 136 -6
62 88 1
62 144 -4
62 156 -7
62 129 -2
62 125 9
62 145 10
62 171 7
62 72 10
62 153 -8
62 173 -3
62 69 -2
62 151 -8
63 80 10
63 99 -5
63 180 -10
63 121 6
63 90 -5
63 98 -8
63 167 2
63 157 1
63 124 10
63 78 -6
63 102 9
63 108 -4
63 135 -8
63 165 6
63 74 9
63 84 -3
63 154 6
63 106 5
63 123 2
63 113 -10
63 110 -10
63 172 2
63 142 5
63 95 -6
63 170 7
63 129 -1
63 159 -3
63 71 -4
63 72 -4
63 177 -8
63 145 -8
63 64 1
63 101 3
63 87 1
63 100 -10
63 75 4
63 65 -1
63 171 -4
63 109 -5
63 179 3
63 161 2
63 117 6
63 168 10
63 70 2
63 130 0
63 175 -8
63 144 0
63 127 -6
63 149 4
63 89 -2
63 93 2
63 118 5
63 133 6
63 85 -2
63 105 7
63 146 0
63 116 3
63 76 -4
63 156 10
63 153 -2
63 155 5
63 128 6
63 79 5
63 112 9
63 143 2
63 111 -7
63 82 -3
63 160 -9
63 132 7
63 174 -9
63 94 -10
63 97 7
63 152 -8
63 173 -4
63 137 -9
63 114 -7
63 103 -2
63 104 3
63 148 -3
63 81 8
63 92 3
63 83 6
63 163 2
63 166 -8
63 138 -1
63 136 -2
63 91 8
63 169 -1
63 147 2
63 122 -1
63 119 4
63 150 7
63 69 3
63 131 -9
63 67 -3
63 77 1
63 134 3
63 141 -2
63 68 10
63 73 10
63 158 -4
63 88 -8
63 86 10
63 125 -9
63 66 7
64 129 4
64 133 5
64 124 -6
64 107 6
64 122 5
64 126 4
64 68 -4
64 79 -9
64 143 4
64 156 -8
64 101 5
64 75 6
64 99 -6
64 72 -4
64 104 -9
64 112 -7
64 137 4
64 65 3
64 145 3
64 83 9
64 144 0
64 78 -3
64 130 -4
64 168 -10
64 88 -10
64 87 -6
64 158 10
64 86 6
64 166 -6
64 100 9
64 135 -8
64 160 -7
64 174 -10
64 77 -6
64 81 -2
64 142 -10
64 80 -9
64 175 6
64 98 -4
64 157 -3
64 69 2
64 159 1
64 121 -5
64 172 5
64 73 -2
64 136 -9
64 92 9
64 176 -4
64 89 -7
64 91 10
64 147 1
64 71 10
64 74 -7
64 161 -9
64 76 3
64 127 3
64 117 4
64 114 9
64 141 -7
64 165 0
64 146 9
64 102 4
64 70 -4
64 134 -8
64 170 -8
64 152 -4
64 105 -2
64 179 -3
64 108 10
64 95 2
64 132 7
64 163 -8
64 167 9
64 106 -10
64 116 8
64 67 -7
64 150 7
64 94 8
64 90 -5
64 109 -5
64 118 -10
64 120 2
64 171 4
64 82 7
64 96 -7
64 119 2
64 173 1
64 164 -1
64 155 -5
64 93 -10
64 139 5
64 97 -9
64 110 -6
64 113 -7
64 85 -5
64 148 6
64 180 1
64 103 8
64 151 -1
64 111 -6
64 128 8
64 125 -1
65 110 8
65 67 6
65 106 -6
65 70 -2
65 84 -6
65 122 0
65 94 8
65 66 3
65 176 5
65 161 2
65 79 -9
65 140 -2
65 144 -4
65 155 -8
65 113 4
65 114 -5
65 170 -6
65 133 9
65 152 -10
65 147 0
65 172 -2
65 167 -6
65 165 -4
65 118 0
65 158 1
65 96 -2
65 143 6
65 124 -7
65 138 8
65 74 6
65 179 6
65 109 -5
65 90 -3
65 88 7
65 156 9
65 101 -7
65 80 -3
65 151 -7
65 76 -6
65 75 -9
65 105 8
65 82 6
65 132 -4
65 116 -7
65 164 -8
65 103 -8
65 112 -1
65 128 0
65 104 -8
65 153 1
65 145 -8
65 146 -8
65 72 -6
65 73 3
65 173 -6
65 89 -8
65 87 9
65 71 -4
65 120 4
65 149 1
65 135 0
65 168 -10
65 100 -2
65 102 0
65 85 4
65 93 0
65 91 5
65 107 2
65 159 10
65 83 -6
65 139 5
65 77 6
65 148 4
65 180 -10
65 126 8
65 115 -1
65 169 -8
65 166 -5
65 69 -3
65 125 6
65 95 8
65 174 -10
65 175 5
65 68 4
65 119 -10
65 78 -1
65 81 7
65 163 6
65 154 1
65 150 10
65 136 -8
65 134 -3
65 86 9
65 98 10
65 131 9
65 162 -10
65 157 -6
65 127 5
65 160 -10
65 177 -4
65 178 -8
66 116 6
66 105 2
66 155 -4
66 175 7
66 172 -2
66 80 6
66 168 -8
66 135 7
66 100 -3
66 97 -1
66 171 2
66 147 -4
66 138 -9
66 157 -9
66 120 -8
66 153 -3
66 127 -5
66 99 -5
66 142 10
66 68 4
66 132 4
66 118 -5
66 94 9
66 133 -8
66 150 6
66 86 -10
66 72 9
66 134 5
66 78 5
66 128 -3
66 70 -8
66 81 7
66 69 8
66 114 6
66 156 -1
66 126 -10
66 178 5
66 162 2
66 73 -2
66 125 0
66 89 10
66 113 7
66 152 8
66 88 8
66 169 1
66 160 7
66 76 -8
66 177 1
66 119 -1
66 92 2
66 144 0
66 102 -5
66 117 -8
66 74 -4
66 83 10
66 131 9
66 166 2
66 151 2
66 103 7
66 82 6
66 115 3
66 174 -8
66 143 6
66 149 10
66 123 10
66 67 -9
66 163 4
66 71 -8
66 96 4
66 91 3
66 180 9
66 179 -1
66 121 0
66 93 -1
66 79 7
66 165 2
66 145 -10
66 122 -10
66 158 -7
66 141 10
66 167 -10
66 140 5
66 159 -8
66 90 5
66 98 -7
66 87 -8
66 136 -7
66 112 -2
66 84 0
66 146 3
66 148 3
66 95 10
66 173 0
66 161 2
66 130 -3
66 154 -10
66 104 2
66 139 -9
66 176 -6
66 170 -5
66 75 -8
66 77 4
66 164 -9
66 124 4
66 107 -10
66 111 1
67 83 -6
67 85 9
67 162 -4
67 82 -3
67 100 -2
67 158 -5
67 160 -3
67 166 10
67 153 -7
67 145 6
67 97 10
67 96 -1
67 106 -5
67 122 -9
67 152 -5
67 116 7
67 178 6
67 69 -4
67 137 5
67 156 -1
67 68 2
67 139 6
67 144 4
67 129 10
67 105 -7
67 138 -4
67 130 -10
67 169 3
67 104 1
67 70 -1
67 102 -3
67 78 8
67 161 5
67 134 10
67 179 -7
67 170 -3
67 72 7
67 132 -10
67 74 7
67 71 10
67 114 -1
67 133 -2
67 115 9
67 165 6
67 101 5
67 127 -6
67 135 -7
67 174 -8
67 80 -2
67 148 6
67 75 4
67 108 0
67 87 0
67 120 -2
67 84 6
67 125 -4
67 164 5
67 126 10
67 81 6
67 131 1
67 175 5
67 89 1
67 94 -6
67 111 -3
67 110 -10
67 141 -5
67 91 2
67 124 2
67 117 -4
67 171 -2
67 142 -10
67 172 -8
67 90 8
67 92 -3
67 159 -8
67 118 4
67 113 -4
67 128 3
67 93 8
67 119 9
67 88 -6
67 123 -1
67 167 4
67 157 10
67 95 1
67 149 7
67 147 6
67 107 9
67 163 6
67 151 7
67 176 10
67 136 4
67 140 6
67 168 10
67 73 9
67 150 4
67 98 -1
67 76 0
67 103 -7
67 77 4
67 173 2
67 180 7
67 155 6
68 159 7
68 118 -1
68 93 -5
68 173 1
68 113 0
68 163 9
68 147 -10
68 107 6
68 179 -4
68 78 -6
68 144 2
68 102 -9
68 89 2
68 97 -2
68 170 5
68 121 -7
68 160 -6
68 94 -6
68 157 -9
68 99 5
68 150 -7
68 156 5
68 129 -1
68 119 -1
68 122 4
68 152 -3
68 76 -1
68 80 10
68 75 -8
68 104 2
68 127 6
68 140 3
68 174 1
68 123 8
68 148 -6
68 154 0
68 143 -7
68 133 -7
68 126 2
68 172 -6
68 70 9
68 79 -9
68 141 1
68 168 10
68 69 -5
68 128 6
68 101 4
68 134 6
68 139 -4
68 74 -10
68 88 9
68 167 -2
68 85 9
68 77 -10
68 175 7
68 138 -3
68 132 -9
68 95 -9
68 91 -7
68 98 10
68 164 -7
68 111 9
68 82 10
68 135 -6
68 158 2
68 145 9
68 106 -9
68 115 -3
68 105 -5
68 100 9
68 81 -7
68 114 0
68 146 3
68 124 4
68 161 -5
68 117 -4
68 112 4
68 125 9
68 116 10
68 110 0
68 109 0
68 137 -4
68 171 -2
68 131 1
68 90 6
68 72 -8
68 84 7
68 120 -8
68 103 3
68 151 6
68 153 -8
68 108 -3
68 169 -5
68 165 7
68 130 -10
68 96 7
69 85 2
69 100 0
69 167 0
69 155 8
69 121 -9
69 117 1
69 154 2
69 169 -6
69 178 10
69 135 7
69 153 7
69 108 -2
69 158 2
69 129 -9
69 163 1
69 162 -9
69 147 2
69 123 -7
69 174 -1
69 143 -4
69 149 3
69 137 0
69 148 -5
69 72 -10
69 177 -4
69 120 9
69 145 -7
69 125 9
69 91 10
69 79 -3
69 102 -3
69 97 10
69 132 -5
69 173 -6
69 81 4
69 118 3
69 164 -1
69 86 8
69 141 9
69 126 -8
69 168 0
69 106 -10
69 84 3
69 161 8
69 70 -4
69 78 2
69 122 -9
69 127 4
69 83 3
69 128 -7
69 109 -6
69 104 -3
69 136 10
69 176 7
69 124 -5
69 76 6
69 82 -1
69 77 -7
69 98 5
69 71 -7
69 114 0
69 105 -8
69 75 2
69 179 -2
69 110 5
69 74 10
69 92 -9
69 170 -4
69 115 -9
69 96 -5
69 146 -6
69 151 -10
69 140 10
69 142 -6
69 87 -10
69 119 -2
69 144 -1
69 107 -5
69 175 -10
69 156 7
69 73 -8
69 94 -3
69 150 -6
69 89 0
69 88 6
69 80 -8
69 152 2
69 165 3
69 171 -6
69 111 10
69 180 -1
69 130 -2
69 134 -8
69 93 -4
69 103 10
70 109 4
70 88 -4
70 147 -5
70 151 -2
70 130 -3
70 76 -9
70 165 -8
70 75 -8
70 143 0
70 101 7
70 105 9
70 139 7
70 161 2
70 99 4
70 91 -5
70 80 0
70 144 3
70 90 -10
70 132 7
70 85 -6
70 178 -7
70 115 8
70 137 3
70 122 -5
70 71 -4
70 78 3
70 97 -1
70 146 -2
70 152 5
70 117 -8
70 173 8
70 164 -9
70 111 3
70 168 -10
70 92 7
70 136 -8
70 81 1
70 179 -3
70 83 9
70 123 -4
70 82 0
70 141 -3
70 108 6
70 104 -5
70 126 -3
70 150 8
70 133 9
70 127 -6
70 77 -1
70 121 -3
70 138 3
70 118 9
70 100 -3
70 163 -5
70 79 -3
70 171 -9
70 167 -3
70 94 -4
70 129 -6
70 107 -4
70 160 9
70 170 -10
70 102 -8
70 180 1
70 112 5
70 154 -10
70 159 1
70 124 -5
70 134 1
70 169 -3
70 149 4
70 86 1
70 156 6
70 119 3
70 162 7
70 135 0
70 74 6
70 84 -7
70 142 3
70 110 -4
70 113 -7
70 106 -2
70 158 5
70 157 -2
70 87 -6
70 175 -9
70 114 -4
70 174 9
70 145 -5
70 120 -10
70 128 1
70 166 5
70 172 -6
70 96 6
70 103 -2
70 93 6
71 120 -7
71 165 -3
71 111 1
71 104 -7
71 171 -1
71 128 1
71 117 -7
71 123 -10
71 178 2
71 150 -9
71 126 6
71 118 -1
71 89 9
71 160 9
71 72 6
71 107 7
71 116 8
71 154 7
71 142 4
71 129 9
71 176 -7
71 121 -7
71 140 -10
71 156 7
71 180 -4
71 152 -1
71 147 7
71 77 -6
71 149 1
71 163 -2
71 93 -9
71 145 1
71 114 8
71 99 2
71 174 -5
71 135 -10
71 95 -3
71 161 1
71 122 4
71 112 -6
71 167 0
71 73 -7
71 90 1
71 106 -8
71 133 1
71 101 5
71 153 -5
71 96 8
71 141 9
71 132 -5
71 102 -8
71 164 -8
71 84 9
71 87 -4
71 115 -6
71 92 10
71 82 -1
71 108 1
71 136 -7
71 179 4
71 148 1
71 146 8
71 139 5
71 137 -9
71 158 -10
71 97 4
71 119 8
71 75 -6
71 80 1
71 81 2
71 144 4
71 168 0
71 105 -6
71 88 -4
71 98 5
71 143 -8
71 157 10
71 91 -8
71 155 2
71 85 -4
71 159 -10
71 76 -8
71 83 -8
71 78 6
71 110 -8
71 173 -2
71 131 -2
71 74 3
71 79 -7
71 177 -6
71 162 2
71 127 7
71 86 -2
71 138 0
71 124 -1
71 103 -10
71 109 1
71 125 4
71 151 -4
71 100 1
72 79 7
72 117 4
72 127 8
72 87 8
72 74 0
72 177 -2
72 96 1
72 129 4
72 138 -1
72 133 -2
72 92 2
72 140 4
72 166 -1
72 163 -5
72 152 7
72 106 7
72 80 4
72 82 -6
72 124 8
72 102 0
72 160 3
72 171 10
72 169 9
72 90 -10
72 142 9
72 162 2
72 158 -8
72 105 -7
72 99 6
72 150 5
72 156 4
72 86 -5
72 155 10
72 116 7
72 135 -2
72 165 6
72 101 -8
72 91 -10
72 85 10
72 81 7
72 88 -4
72 145 1
72 93 -6
72 112 3
72 159 -9
72 174 9
72 137 -2
72 149 3
72 167 -3
72 118 -6
72 97 7
72 83 9
72 176 7
72 151 10
72 147 0
72 115 -2
72 168 1
72 157 6
72 122 -3
72 98 -2
72 134 10
72 125 -2
72 75 -3
72 178 -5
72 104 -3
72 141 10
72 113 -2
72 144 7
72 126 6
72 164 3
72 76 -1
72 170 6
72 73 -5
72 131 -3
72 78 -4
72 111 5
72 109 8
72 121 -3
72 107 -9
72 146 1
72 120 -5
72 139 -8
72 172 3
72 175 -6
72 114 1
72 84 -7
72 128 -1
72 180 -4
72 119 -9
72 136 3
72 173 -4
72 89 5
72 154 0
72 95 -4
72 77 -2
72 148 9
72 103 -9
72 130 3
72 100 -6
73 131 9
73 94 -6
73 103 4
73 89 10
73 166 -4
73 109 -8
73 138 -10
73 107 -1
73 114 3
73 170 10
73 88 5
73 98 -4
73 178 0
73 142 2
73 180 3
73 153 -10
73 125 0
73 139 5
73 101 -4
73 128 0
73 118 -9
73 117 2
73 102 0
73 95 -9
73 144 4
73 112 2
73 110 -6
73 130 -6
73 156 -7
73 149 -8
73 148 7
73 145 2
73 169 -4
73 165 -8
73 76 8
73 163 -6
73 173 -7
73 135 -4
73 134 5
73 147 -2
73 96 2
73 115 6
73 100 -9
73 74 6
73 92 -2
73 97 -2
73 152 -10
73 77 6
73 150 -8
73 146 -9
73 122 -5
73 132 2
73 79 -6
73 80 -5
73 85 0
73 160 -5
73 111 4
73 179 -5
73 176 -4
73 171 6
73 121 8
73 126 3
73 168 -1
73 143 -1
73 86 -10
73 167 8
73 104 -2
73 91 -1
73 172 -4
73 105 -5
73 106 -5
73 78 8
73 116 4
73 136 1
73 158 -8
73 108 -5
73 82 7
73 75 0
73 151 6
73 154 -4
73 174 7
73 141 -1
73 175 4
73 87 1
73 124 -5
73 84 -2
73 81 -10
73 140 -4
73 162 -9
73 164 8
73 93 9
73 113 -9
73 157 -4
73 133 -2
73 155 8
73 161 3
73 159 -7
74 143 8
74 158 -2
74 134 7
74 87 8
74 99 -10
74 106 -2
74 156 0
74 171 8
74 112 8
74 90 3
74 147 3
74 115 8
74 135 -1
74 154 2
74 113 -8
74 125 -9
74 163 -8
74 77 -9
74 117 -10
74 83 -10
74 86 7
74 89 -1
74 97 2
74 174 1
74 157 -3
74 142 -3
74 138 3
74 110 -2
74 165 7
74 105 -5
74 91 0
74 162 -7
74 173 -7
74 80 5
74 132 -4
74 178 5
74 177 -3
74 175 0
74 131 2
74 116 6
74 170 -4
74 121 7
74 114 8
74 109 5
74 94 5
74 164 -10
74 76 -1
74 145 -1
74 139 -7
74 111 -6
74 166 4
74 102 10
74 98 -1
74 129 5
74 103 -4
74 119 0
74 146 10
74 95 3
74 79 3
74 100 8
74 168 1
74 141 7
74 75 -3
74 148 6
74 180 -2
74 118 7
74 120 0
74 150 6
74 179 -2
74 81 -4
74 123 5
74 152 1
74 85 8
74 159 9
74 137 7
74 176 -8
74 140 -5
74 133 -6
74 167 -3
74 122 -7
74 130 -7
74 161 10
74 169 -7
74 151 9
74 155 -6
74 153 5
74 136 9
74 144 1
74 78 7
74 84 10
74 96 6
74 93 -9
74 160 -9
74 149 -4
75 167 -7
75 162 3
75 135 -6
75 168 -6
75 94 -4
75 113 7
75 82 -4
75 88 0
75 172 -6
75 147 -6
75 100 -6
75 169 6
75 81 -5
75 110 -10
75 180 -7
75 86 6
75 89 -5
75 128 5
75 152 -10
75 159 -3
75 121 -9
75 108 -4
75 112 -1
75 145 -4
75 164 3
75 154 4
75 176 3
75 96 6
75 77 1
75 105 9
75 133 7
75 166 -9
75 137 -5
75 178 -3
75 78 9
75 120 -10
75 131 -5
75 160 2
75 103 5
75 134 4
75 155 7
75 101 8
75 123 -10
75 174 -8
75 104 -7
75 102 -5
75 92 -2
75 125 9
75 126 8
75 130 6
75 109 8
75 171 3
75 87 10
75 179 -3
75 98 9
75 173 10
75 156 6
75 118 1
75 149 -8
75 119 7
75 124 8
75 146 6
75 148 2
75 115 4
75 79 -3
75 84 -2
75 91 -9
75 117 -7
75 177 8
75 80 10
75 153 -1
75 163 -8
75 99 4
75 138 -9
75 151 -6
75 175 -7
75 106 -6
75 150 7
75 95 -2
75 90 -6
75 83 10
75 107 4
75 116 -8
75 143 0
75 127 10
75 136 3
75 111 9
75 129 3
75 97 5
75 157 -2
75 170 7
75 142 -10
75 122 1
75 158 -6
75 93 8
75 114 7
76 78 -2
76 99 10
76 105 -6
76 147 8
76 119 -10
76 94 3
76 86 3
76 161 -9
76 109 5
76 83 6
76 89 1
76 143 -10
76 93 9
76 170 -3
76 159 3
76 108 2
76 162 3
76 102 1
76 133 -6
76 152 -3
76 160 -9
76 129 3
76 113 9
76 96 -8
76 112 0
76 121 -9
76 98 9
76 77 -4
76 154 -3
76 138 6
76 171 -2
76 145 9
76 172 -7
76 141 -8
76 146 -8
76 116 10
76 166 1
76 125 2
76 111 -3
76 92 -4
76 103 9
76 131 2
76 173 3
76 142 3
76 127 5
76 91 -9
76 157 8
76 156 -3
76 155 -10
76 97 -3
76 150 0
76 165 8
76 107 -10
76 101 -1
76 82 1
76 135 -4
76 84 5
76 153 -2
76 117 -8
76 134 6
76 128 5
76 178 -9
76 175 3
76 115 1
76 180 8
76 148 -4
76 95 10
76 176 -10
76 79 -4
76 81 -1
76 164 -10
76 106 0
76 163 0
76 136 2
76 149 1
76 139 4
76 120 -6
76 88 1
76 132 -2
76 168 -6
76 137 -3
76 174 9
76 144 8
76 140 -5
76 100 9
76 90 2
76 80 1
76 167 -6
76 123 -10
76 118 -3
76 122 -9
76 130 9
76 158 -9
77 139 -4
77 151 2
77 161 -5
77 88 -7
77 143 5
77 154 7
77 171 -2
77 157 -1
77 120 -2
77 179 -1
77 166 0
77 97 3
77 116 6
77 167 -4
77 165 7
77 122 -2
77 107 2
77 134 -8
77 168 3
77 132 10
77 111 -8
77 113 1
77 152 -5
77 141 -10
77 91 -4
77 86 10
77 78 -5
77 79 10
77 172 2
77 140 7
77 176 -4
77 96 4
77 163 10
77 102 -10
77 95 3
77 170 7
77 148 7
77 160 2
77 126 -6
77 100 -7
77 162 -9
77 129 -6
77 119 -8
77 131 -1
77 150 -10
77 128 -3
77 146 2
77 106 -7
77 174 -3
77 138 2
77 85 5
77 144 -3
77 178 -2
77 130 -6
77 121 -8
77 108 6
77 81 -7
77 90 0
77 114 10
77 98 8
77 135 7
77 136 -8
77 110 -8
77 177 0
77 92 6
77 133 8
77 142 -8
77 115 10
77 101 3
77 104 10
77 137 6
77 125 10
77 147 -4
77 158 -7
77 99 -6
77 103 0
77 117 -10
77 124 -9
77 145 -1
77 169 -9
77 94 -10
77 155 0
77 156 7
77 173 7
77 118 8
77 80 -6
77 83 -6
77 149 6
77 112 4
77 109 3
77 123 1
78 180 9
78 165 6
78 176 8
78 167 3
78 134 3
78 153 7
78 108 2
78 175 6
78 103 5
78 102 1
78 145 -4
78 84 2
78 79 -3
78 87 10
78 115 6
78 104 -5
78 85 8
78 166 -9
78 139 -6
78 125 0
78 150 -6
78 98 -3
78 135 -10
78 136 -4
78 173 -10
78 96 9
78 169 -1
78 133 3
78 172 -9
78 137 -3
78 128 -9
78 114 -4
78 149 2
78 152 -3
78 162 -10
78 177 -8
78 105 -3
78 129 4
78 86 -2
78 100 -4
78 120 -1
78 97 1
78 168 7
78 121 -10
78 157 -6
78 93 7
78 163 -9
78 113 8
78 88 6
78 155 1
78 109 6
78 89 2
78 159 7
78 131 1
78 151 -9
78 164 6
78 107 -9
78 156 3
78 144 6
78 178 8
78 161 -9
78 171 0
78 94 9
78 127 -6
78 80 4
78 118 1
78 112 5
78 138 -9
78 92 9
78 124 4
78 117 6
78 90 10
78 99 -8
78 170 6
78 110 1
78 130 -6
78 116 10
78 140 -6
78 111 2
78 143 -5
78 154 5
78 122 -5
78 126 8
78 146 0
78 123 10
78 148 5
78 119 -10
78 179 5
78 132 -4
78 101 1
78 82 -4
78 160 3
78 141 -5
78 142 4
78 83 4
78 106 -6
78 174 -10
79 166 -6
79 141 -4
79 159 -9
79 153 1
79 117 2
79 172 -1
79 115 -6
79 161 0
79 138 -3
79 110 2
79 104 4
79 180 -2
79 124 -1
79 102 -4
79 131 8
79 99 -7
79 145 2
79 91 9
79 87 5
79 103 1
79 151 5
79 134 5
79 140 -3
79 156 3
79 122 3
79 135 7
79 114 -5
79 162 -2
79 89 2
79 136 1
79 175 4
79 173 -9
79 93 1
79 80 -10
79 160 -7
79 169 -7
79 112 5
79 96 0
79 149 -4
79 132 2
79 143 -4
79 174 1
79 176 -7
79 155 6
79 94 -10
79 164 6
79 130 -2
79 97 6
79 177 6
79 163 8
79 113 1
79 133 10
79 107 4
79 152 -7
79 108 9
79 125 8
79 82 -8
79 139 -9
79 146 7
79 83 6
79 168 -10
79 81 3
79 142 5
79 167 -8
79 100 1
79 111 10
79 123 9
79 86 -9
79 92 -8
79 88 -9
79 85 9
79 179 8
79 120 1
79 95 6
79 171 7
79 118 5
79 148 -10
79 98 -9
79 157 -8
79 106 -1
79 126 -6
79 137 -8
79 90 5
79 178 9
79 105 -1
79 116 4
79 154 8
79 121 -5
79 144 -9
79 170 5
79 147 2
79 101 -2
79 150 -4
80 129 7
80 180 -3
80 123 5
80 116 -2
80 173 -5
80 146 -8
80 99 4
80 166 9
80 149 7
80 167 -6
80 159 6
80 117 -5
80 144 -2
80 153 -5
80 96 -1
80 104 0
80 94 2
80 98 -4
80 118 6
80 119 0
80 155 -7
80 138 1
80 120 5
80 178 8
80 154 3
80 152 8
80 134 1
80 112 -7
80 156 -10
80 163 4
80 90 -3
80 170 8
80 91 4
80 169 4
80 147 -8
80 172 5
80 165 -7
80 162 7
80 131 -3
80 97 6
80 151 -1
80 135 4
80 93 -1
80 141 2
80 128 6
80 124 -5
80 133 -4
80 125 6
80 179 -8
80 137 -5
80 164 -8
80 103 9
80 82 9
80 83 -2
80 88 6
80 148 -6
80 113 -3
80 130 -6
80 157 -6
80 139 3
80 126 -8
80 115 -3
80 85 3
80 121 3
80 122 -4
80 108 -7
80 174 6
80 160 -3
80 168 -8
80 140 -8
80 102 1
80 132 -3
80 110 -2
80 81 2
80 84 -4
80 150 1
80 127 5
80 101 9
80 114 4
80 177 7
80 171 -2
80 105 7
80 95 -4
80 175 3
80 145 -8
80 136 -1
80 92 -4
80 100 -4
80 86 9
80 89 5
81 141 0
81 122 -7
81 170 -5
81 95 -1
81 113 -9
81 155 -3
81 152 9
81 120 -6
81 109 -4
81 154 3
81 129 7
81 108 9
81 178 -4
81 100 9
81 148 2
81 142 5
81 128 8
81 115 -2
81 88 4
81 117 -10
81 162 2
81 139 0
81 175 6
81 101 -5
81 165 6
81 177 8
81 119 -5
81 171 -8
81 156 1
81 157 -1
81 124 3
81 98 9
81 87 -4
81 84 -8
81 123 -4
81 134 -8
81 161 -4
81 106 1
81 112 -7
81 89 -3
81 168 -10
81 91 -10
81 85 1
81 138 5
81 140 -2
81 102 -2
81 137 -2
81 97 10
81 103 10
81 90 -5
81 82 -8
81 163 1
81 130 -8
81 92 10
81 136 1
81 83 10
81 180 -7
81 105 -10
81 150 7
81 132 -1
81 94 -9
81 167 8
81 114 1
81 158 10
81 135 3
81 131 7
81 179 0
81 96 10
81 118 1
81 116 -8
81 174 1
81 153 -3
81 166 6
81 93 8
81 104 -1
81 159 6
81 169 -6
81 127 -9
81 146 5
81 176 2
81 133 -9
81 160 10
81 126 -9
81 99 -3
82 165 -5
82 83 -3
82 91 5
82 85 -10
82 107 -1
82 125 2
82 170 -8
82 100 4
82 115 -4
82 178 1
82 90 4
82 88 2
82 166 0
82 161 -7
82 130 -9
82 114 -2
82 124 -1
82 146 -6
82 145 3
82 162 -6
82 154 7
82 121 -2
82 122 -7
82 95 -4
82 92 -4
82 116 -2
82 110 -6
82 158 -4
82 127 6
82 169 7
82 151 -10
82 93 5
82 174 -3
82 94 3
82 147 6
82 142 1
82 171 3
82 101 -2
82 176 4
82 135 -10
82 160 10
82 163 -6
82 179 -1
82 120 6
82 104 -1
82 140 5
82 155 0
82 119 9
82 102 6
82 118 -7
82 175 8
82 109 1
82 138 -5
82 137 -6
82 105 1
82 177 1
82 112 6
82 139 -8
82 150 6
82 108 5
82 144 9
82 167 -1
82 87 -6
82 148 -2
82 168 5
82 143 -10
82 149 0
82 164 -1
82 128 8
82 156 -7
82 180 4
82 152 -10
82 129 4
82 86 4
82 159 7
82 153 3
82 132 5
82 89 10
82 96 7
82 106 5
82 117 4
82 123 5
82 84 -5
83 112 7
83 87 6
83 179 6
83 89 2
83 107 -10
83 124 9
83 163 6
83 95 -8
83 115 -9
83 162 -4
83 96 -10
83 160 5
83 157 -1
83 135 3
83 152 10
83 176 -2
83 92 -4
83 144 4
83 158 -6
83 141 0
83 136 2
83 178 10
83 106 -8
83 90 1
83 169 -7
83 128 6
83 114 -4
83 170 7
83 154 -5
83 161 -5
83 143 -9
83 147 -9
83 123 -3
83 111 -6
83 133 -5
83 140 -9
83 172 9
83 180 -8
83 139 -8
83 99 -6
83 175 -10
83 149 -5
83 127 -5
83 146 -6
83 86 -9
83 138 -6
83 122 8
83 102 -8
83 98 -6
83 177 -1
83 109 -5
83 159 5
83 91 1
83 142 8
83 125 7
83 120 4
83 93 2
83 150 -5
83 94 -9
83 165 -3
83 171 9
83 131 -10
83 113 0
83 84 -5
83 155 10
83 156 9
83 130 -1
83 168 7
83 134 3
83 85 0
83 166 -9
83 137 1
83 121 3
83 173 3
83 148 2
83 145 -10
83 108 -5
83 119 -8
83 129 10
83 100 -3
83 151 5
83 103 -1
83 167 -9
83 97 2
83 164 -2
83 117 6
84 151 1
84 137 1
84 105 -5
84 160 -10
84 164 10
84 132 -5
84 112 -7
84 113 4
84 102 -4
84 153 -5
84 90 2
84 129 8
84 85 -4
84 89 -1
84 180 5
84 146 -10
84 178 2
84 103 7
84 130 -7
84 168 10
84 114 6
84 117 4
84 161 8
84 121 -2
84 155 3
84 156 7
84 150 10
84 179 -5
84 125 -6
84 167 4
84 93 10
84 176 -1
84 116 -10
84 110 6
84 158 6
84 122 0
84 120 -10
84 123 3
84 98 0
84 138 8
84 163 3
84 159 -2
84 135 -2
84 119 -2
84 144 -9
84 177 -1
84 147 6
84 118 8
84 91 -1
84 107 -6
84 149 6
84 126 9
84 92 -7
84 142 3
84 141 -3
84 97 -3
84 172 -1
84 100 5
84 170 7
84 173 -3
84 115 -9
84 166 10
84 109 6
84 134 7
84 99 5
84 175 9
84 162 -3
84 148 1
84 96 10
84 127 9
84 174 -1
84 152 -6
84 88 -10
84 154 3
84 101 6
84 169 -5
84 111 -1
84 128 8
84 157 -1
84 139 -4
84 87 -6
84 140 3
84 131 -6
84 136 3
84 165 -4
84 145 -4
85 146 -10
85 158 0
85 173 3
85 98 6
85 108 1
85 134 6
85 141 2
85 155 9
85 123 4
85 159 0
85 166 7
85 129 1
85 109 -6
85 140 3
85 118 6
85 124 -8
85 99 1
85 161 -1
85 90 6
85 95 4
85 122 -1
85 86 -7
85 174 1
85 102 8
85 177 0
85 167 -1
85 176 8
85 172 1
85 103 8
85 143 -2
85 101 -8
85 133 -8
85 139 4
85 132 7
85 135 8
85 130 -7
85 152 9
85 107 -3
85 119 4
85 105 4
85 112 -1
85 93 -10
85 131 -1
85 104 -8
85 100 0
85 151 -8
85 162 -6
85 169 2
85 111 10
85 153 -10
85 175 8
85 120 -2
85 180 0
85 110 4
85 117 10
85 147 4
85 106 -7
85 157 9
85 138 -9
85 115 -4
85 144 5
85 97 5
85 160 -5
85 150 8
85 164 6
85 91 -10
85 87 -6
85 178 4
85 154 6
85 145 -3
85 94 5
85 89 -7
85 179 2
85 137 0
85 171 -1
85 156 -2
85 114 7
85 163 -1
85 92 5
85 121 10
85 136 -6
85 96 2
85 116 2
85 113 1
85 126 -5
85 148 9
85 170 7
85 128 10
86 124 6
86 151 -3
86 133 5
86 127 2
86 101 3
86 118 1
86 122 0
86 162 0
86 160 8
86 176 -2
86 140 -3
86 175 -9
86 168 -3
86 159 -8
86 154 -7
86 92 1
86 97 -5
86 138 -4
86 91 10
86 150 -1
86 106 -5
86 115 -6
86 156 -4
86 179 7
86 128 -9
86 141 3
86 167 -1
86 166 -3
86 87 5
86 144 -5
86 114 -6
86 139 -9
86 153 -7
86 136 -7
86 172 8
86 137 1
86 90 -3
86 143 0
86 174 10
86 110 1
86 165 3
86 104 0
86 100 -5
86 102 9
86 131 -9
86 147 5
86 89 -10
86 93 -1
86 173 5
86 94 -10
86 111 9
86 178 -1
86 142 1
86 126 -2
86 169 -3
86 117 -4
86 163 -2
86 108 7
86 135 -2
86 130 9
86 161 -10
86 155 -5
86 171 -6
86 170 -9
86 149 10
86 96 10
86 119 -5
86 134 -10
86 132 0
86 120 -8
86 112 -9
86 123 8
86 146 10
86 157 2
86 113 3
86 145 7
86 121 0
86 152 -1
86 158 3
86 116 0
86 95 -9
86 107 -10
86 109 -6
86 148 7
86 177 1
86 88 -5
86 99 -4
86 129 9
86 98 -1
86 180 -2
87 175 9
87 148 0
87 180 -7
87 101 6
87 109 -10
87 160 -2
87 108 1
87 158 -10
87 99 -5
87 149 -9
87 168 2
87 128 0
87 145 -6
87 114 -5
87 138 2
87 146 -6
87 98 6
87 103 6
87 112 10
87 123 -7
87 105 1
87 96 -5
87 120 5
87 163 5
87 170 5
87 152 10
87 176 -1
87 119 -4
87 88 1
87 90 -5
87 173 -9
87 178 -5
87 129 4
87 134 -10
87 94 -7
87 107 1
87 132 -3
87 179 2
87 113 -1
87 177 7
87 111 6
87 144 8
87 151 1
87 115 -4
87 125 8
87 169 -7
87 171 -8
87 162 6
87 136 -4
87 154 -7
87 157 9
87 95 -10
87 127 1
87 165 5
87 147 -10
87 150 -10
87 155 3
87 102 2
87 137 10
87 139 8
87 104 -5
87 110 8
87 164 -7
87 159 10
87 166 -8
87 124 -8
87 156 -9
87 142 -5
87 121 -6
87 172 -5
87 89 3
87 130 10
87 140 0
87 167 9
87 92 10
87 100 9
87 143 6
87 174 7
87 133 3
87 97 -8
87 126 8
87 153 2
88 131 7
88 125 -5
88 91 -5
88 111 6
88 176 10
88 141 -4
88 156 10
88 138 0
88 132 1
88 171 10
88 174 -7
88 140 -1
88 119 2
88 127 7
88 180 -4
88 114 -9
88 104 -6
88 153 5
88 179 2
88 103 9
88 98 -8
88 117 3
88 97 -6
88 112 8
88 170 0
88 178 -2
88 172 -8
88 109 -2
88 118 -2
88 151 -5
88 102 7
88 163 7
88 120 -3
88 155 -6
88 177 8
88 124 0
88 168 -4
88 100 5
88 150 2
88 121 -4
88 148 1
88 166 9
88 123 8
88 108 -10
88 89 -3
88 167 -4
88 93 9
88 128 -10
88 106 -2
88 105 -3
88 142 1
88 95 2
88 116 10
88 147 0
88 137 6
88 113 -5
88 164 3
88 161 -9
88 122 -10
88 99 4
88 94 4
88 134 0
88 126 3
88 173 6
88 115 7
88 135 -2
88 92 -2
88 136 5
88 144 5
88 162 -6
88 133 -8
88 143 10
88 149 3
88 157 -1
88 160 -4
88 130 -7
88 158 -5
88 175 -2
88 154 9
88 152 4
88 145 5
88 129 -4
88 101 6
88 169 -4
88 90 -5
89 112 10
89 96 10
89 164 -8
89 144 9
89 180 -9
89 149 -5
89 142 6
89 170 10
89 111 6
89 175 8
89 159 -10
89 145 -2
89 132 10
89 157 0
89 113 -3
89 90 4
89 152 -8
89 127 2
89 167 4
89 122 8
89 114 -5
89 177 6
89 135 -10
89 119 -10
89 131 10
89 121 8
89 146 -3
89 163 -2
89 138 7
89 118 -3
89 98 1
89 102 6
89 115 7
89 133 1
89 158 3
89 97 1
89 173 -10
89 109 1
89 169 -10
89 99 5
89 105 7
89 174 1
89 151 7
89 165 2
89 139 -2
89 104 7
89 136 10
89 116 2
89 171 9
89 137 -2
89 106 -2
89 153 6
89 178 -6
89 120 -1
89 117 3
89 124 -1
89 154 9
89 94 -4
89 166 -5
89 143 4
89 150 -3
89 126 -2
89 176 -5
89 147 9
89 100 -1
89 155 -4
89 103 9
89 179 -4
89 107 5
89 140 -4
89 93 5
89 110 -7
89 92 10
89 95 -5
89 101 -3
89 91 -5
89 128 -4
89 162 3
89 141 3
89 172 1
89 148 -7
89 160 7
89 156 6
90 146 -2
90 107 9
90 94 -2
90 116 7
90 139 10
90 168 1
90 171 5
90 104 2
90 148 6
90 176 6
90 115 -7
90 102 10
90 172 10
90 110 3
90 140 -1
90 149 3
90 105 -10
90 131 0
90 95 -2
90 161 0
90 113 -1
90 167 7
90 169 1
90 117 3
90 134 1
90 166 1
90 143 1
90 128 -2
90 174 -1
90 179 4
90 112 6
90 136 1
90 127 -3
90 92 3
90 164 6
90 126 8
90 153 -4
90 157 7
90 96 -10
90 119 8
90 160 -3
90 100 -2
90 118 4
90 163 3
90 155 3
90 173 5
90 120 -10
90 122 -9
90 145 -8
90 152 -9
90 93 -6
90 129 -7
90 124 2
90 98 3
90 165 0
90 109 -5
90 144 -8
90 154 6
90 141 0
90 111 -9
90 114 -5
90 132 2
90 97 9
90 125 1
90 150 0
90 147 9
90 177 -7
90 135 3
90 121 -3
90 108 3
90 138 -1
90 162 -4
90 158 -6
90 99 4
90 159 -1
90 142 0
90 170 4
90 156 -6
90 151 -2
90 178 -5
90 103 9
90 137 -7
90 91 -8
90 123 9
90 106 -3
91 163 3
91 133 -3
91 177 -6
91 162 -4
91 150 4
91 141 -5
91 137 5
91 178 -10
91 165 3
91 118 4
91 92 0
91 101 -3
91 97 0
91 98 -4
91 148 -8
91 166 -8
91 113 -1
91 145 -10
91 143 -4
91 144 10
91 140 -2
91 149 -4
91 136 3
91 121 -1
91 109 -7
91 129 -6
91 124 -7
91 161 -3
91 156 -6
91 126 5
91 93 4
91 153 7
91 173 0
91 164 -6
91 110 8
91 100 -7
91 106 -4
91 120 -1
91 174 3
91 157 3
91 159 2
91 119 -9
91 134 7
91 114 -8
91 95 9
91 175 8
91 131 10
91 115 -4
91 172 -1
91 99 -7
91 103 10
91 108 0
91 176 4
91 122 -7
91 102 6
91 111 9
91 168 -10
91 167 -9
91 132 -8
91 94 4
91 152 -3
91 125 -2
91 135 7
91 154 2
91 158 6
91 104 9
91 123 6
91 151 -3
91 112 0
91 180 -2
91 169 -6
91 146 1
91 130 1
91 117 5
91 160 -3
91 128 6
91 116 -1
91 138 6
92 143 2
92 176 7
92 126 -3
92 104 -5
92 98 -4
92 129 -8
92 139 9
92 130 -3
92 96 -6
92 111 -7
92 99 -10
92 124 2
92 140 2
92 152 -7
92 95 7
92 106 5
92 172 -10
92 169 -10
92 147 2
92 163 2
92 116 3
92 120 5
92 160 8
92 167 10
92 138 8
92 173 -1
92 105 8
92 179 -10
92 159 10
92 133 5
92 146 -5
92 141 1
92 107 -8
92 177 7
92 150 -2
92 137 -4
92 117 -5
92 171 2
92 128 5
92 112 1
92 108 -1
92 115 7
92 175 -1
92 153 8
92 101 1
92 149 -9
92 157 2
92 136 4
92 103 -2
92 162 8
92 100 9
92 127 -9
92 114 3
92 156 -9
92 142 -10
92 151 -5
92 165 9
92 134 -4
92 119 4
92 158 9
92 154 -1
92 110 6
92 168 4
92 118 -2
92 148 -7
92 164 -9
92 113 0
92 132 9
92 135 7
92 94 1
92 109 9
92 174 1
92 93 -5
92 166 4
92 123 9
92 145 -2
92 121 -5
92 97 0
93 159 6
93 125 -1
93 141 -10
93 113 -7
93 172 4
93 131 1
93 106 6
93 133 -1
93 108 -3
93 121 -1
93 155 6
93 180 -3
93 146 -3
93 178 1
93 95 -9
93 169 0
93 122 -5
93 167 -8
93 100 -7
93 161 -5
93 171 -6
93 147 -4
93 144 -3
93 150 -8
93 170 4
93 118 10
93 145 3
93 149 10
93 166 -4
93 164 -1
93 148 -9
93 120 9
93 139 -6
93 140 6
93 163 -9
93 124 -7
93 136 10
93 168 5
93 158 3
93 134 -5
93 176 -4
93 177 -1
93 132 4
93 152 -4
93 105 6
93 126 -3
93 119 7
93 157 0
93 130 -8
93 114 1
93 117 -3
93 137 -9
93 153 8
93 123 -6
93 101 -10
93 107 -8
93 112 -7
93 99 -7
93 173 -5
93 127 3
93 142 -9
93 97 3
93 96 -9
93 151 -3
93 116 -2
93 135 -8
93 102 3
93 128 9
93 111 2
93 154 6
93 109 2
93 174 -2
93 104 1
93 115 5
93 103 -2
93 156 -9
93 129 -10
93 94 9
93 160 8
93 143 4
93 98 2
94 155 1
94 140 -8
94 152 3
94 146 2
94 175 -5
94 125 -2
94 129 -10
94 154 -7
94 95 6
94 113 5
94 174 1
94 166 -9
94 111 -4
94 173 -10
94 123 10
94 150 4
94 139 -1
94 136 10
94 110 -5
94 176 -4
94 147 -1
94 121 -5
94 127 -10
94 153 -2
94 108 -8
94 167 8
94 149 4
94 114 10
94 159 9
94 151 1
94 180 -4
94 172 3
94 148 -2
94 98 -1
94 179 1
94 169 -1
94 144 1
94 105 -9
94 120 -1
94 101 1
94 141 5
94 119 -1
94 170 -9
94 109 1
94 106 -10
94 143 7
94 138 10
94 145 9
94 135 -5
94 104 -2
94 130 0
94 161 -7
94 163 -10
94 118 -6
94 131 9
94 96 7
94 142 -4
94 168 -9
94 97 1
94 122 -6
94 158 1
94 171 -2
94 164 10
94 128 2
94 102 -10
94 162 2
94 132 1
94 115 -3
94 112 4
94 177 4
94 157 4
94 165 9
94 133 -7
94 100 6
94 117 1
94 116 8
94 160 10
94 126 2
94 103 4
95 98 7
95 122 9
95 171 4
95 97 -9
95 126 -9
95 99 10
95 136 5
95 102 -6
95 178 -4
95 165 7
95 128 -10
95 114 -2
95 153 6
95 145 2
95 130 8
95 117 -9
95 179 2
95 159 -2
95 142 10
95 174 7
95 144 -2
95 155 2
95 138 7
95 105 3
95 101 3
95 116 4
95 177 0
95 148 -4
95 140 8
95 113 2
95 150 -7
95 123 -5
95 120 6
95 106 6
95 173 3
95 125 -7
95 158 6
95 141 2
95 119 2
95 112 2
95 139 -7
95 137 -9
95 121 -8
95 154 7
95 169 3
95 127 -5
95 157 -7
95 151 -4
95 180 5
95 103 5
95 164 -8
95 124 10
95 176 -5
95 133 3
95 107 8
95 110 2
95 163 1
95 118 -4
95 149 -10
95 168 -7
95 156 6
95 111 7
95 167 0
95 162 -10
95 166 8
95 175 -8
95 146 3
95 129 -4
95 160 6
95 132 1
95 161 5
95 172 -1
95 115 -3
95 104 -5
95 108 6
95 135 -3
96 158 -6
96 135 7
96 173 9
96 124 -4
96 145 -10
96 157 -6
96 120 5
96 154 -6
96 177 6
96 97 9
96 139 -4
96 156 9
96 179 -9
96 138 9
96 153 6
96 133 2
96 161 7
96 104 -3
96 165 -3
96 125 -7
96 144 -7
96 121 7
96 175 -9
96 109 -7
96 132 0
96 151 -8
96 140 7
96 178 -3
96 131 6
96 112 -4
96 143 2
96 168 4
96 166 9
96 130 -5
96 137 -9
96 160 10
96 116 7
96 98 7
96 100 -2
96 164 -4
96 172 6
96 123 -5
96 126 -3
96 105 -8
96 150 -2
96 127 -9
96 152 -5
96 171 5
96 114 -5
96 148 7
96 180 -1
96 147 -2
96 169 -7
96 149 -10
96 163 10
96 117 -5
96 113 -1
96 142 3
96 119 -4
96 162 0
96 159 4
96 136 0
96 128 3
96 155 4
96 101 4
96 106 1
96 167 10
96 176 -1
96 103 7
96 107 4
96 110 -9
96 118 -9
96 108 -2
96 111 9
97 156 -8
97 117 -9
97 127 -6
97 99 8
97 108 -2
97 167 10
97 145 0
97 102 -2
97 129 -8
97 154 1
97 138 1
97 157 -3
97 169 2
97 160 -8
97 141 -3
97 153 6
97 133 10
97 106 3
97 120 -8
97 118 -6
97 179 1
97 143 8
97 123 -9
97 159 -1
97 112 -7
97 130 -6
97 151 -9
97 136 -7
97 135 10
97 155 -2
97 142 -2
97 100 -7
97 146 5
97 132 -10
97 121 -4
97 152 -4
97 124 1
97 134 6
97 170 4
97 128 2
97 174 -10
97 163 -7
97 164 -8
97 150 -4
97 115 9
97 119 8
97 147 10
97 101 -2
97 166 0
97 172 -6
97 180 -10
97 107 -6
97 177 8
97 158 8
97 161 1
97 173 -2
97 176 6
97 111 -7
97 103 5
97 110 6
97 144 7
97 148 4
97 149 10
97 139 5
97 171 0
97 105 3
97 178 -2
97 140 -1
97 109 6
97 116 7
97 162 2
97 168 2
97 137 10
97 165 5
97 122 4
98 124 10
98 113 -4
98 148 1
98 169 0
98 174 5
98 125 3
98 117 -1
98 146 -10
98 145 3
98 116 -6
98 115 -9
98 134 -8
98 175 -7
98 176 9
98 114 5
98 171 2
98 139 -8
98 165 2
98 177 6
98 162 2
98 149 1
98 164 7
98 140 -10
98 99 -2
98 101 9
98 167 5
98 102 -9
98 156 7
98 131 2
98 170 4
98 160 5
98 150 -7
98 130 -1
98 112 -4
98 111 -3
98 180 -7
98 144 2
98 106 -6
98 163 4
98 127 7
98 120 -1
98 157 -4
98 104 9
98 173 -8
98 135 0
98 179 -3
98 172 -8
98 107 9
98 105 -8
98 143 -5
98 103 -10
98 151 4
98 153 9
98 123 3
98 118 -2
98 121 -7
98 126 -1
98 142 2
98 154 -6
98 158 -3
98 129 2
98 132 7
98 152 -6
98 136 -8
98 109 1
98 108 -8
98 147 5
98 138 -6
98 122 -5
98 137 -7
98 166 0
98 110 8
98 119 -1
98 161 10
99 125 3
99 170 10
99 149 -8
99 173 0
99 157 4
99 135 0
99 134 -3
99 121 1
99 114 6
99 100 0
99 145 -9
99 115 5
99 163 9
99 158 3
99 139 4
99 176 -9
99 141 -2
99 136 10
99 140 6
99 162 4
99 166 -6
99 118 -3
99 153 -5
99 159 9
99 144 10
99 105 4
99 127 5
99 156 3
99 130 7
99 133 1
99 177 0
99 113 1
99 104 -7
99 171 -6
99 107 3
99 120 -8
99 108 -5
99 128 7
99 103 3
99 172 -2
99 146 6
99 126 4
99 109 3
99 168 -9
99 161 -9
99 106 10
99 174 4
99 119 5
99 142 7
99 116 -4
99 143 2
99 117 -4
99 169 -9
99 122 -4
99 151 8
99 101 8
99 164 -1
99 175 1
99 111 -5
99 148 5
99 132 -2
99 178 7
99 137 3
99 110 2
99 150 -2
99 124 -10
99 123 -4
99 155 -7
99 138 -7
99 180 2
99 147 -1
99 102 -10
100 119 0
100 114 10
100 177 2
100 172 -6
100 134 7
100 121 -7
100 132 -6
100 163 6
100 140 1
100 149 4
100 136 -5
100 162 10
100 175 -8
100 159 1
100 153 -10
100 151 -4
100 120 -8
100 157 -7
100 170 -1
100 111 8
100 155 2
100 116 -6
100 126 3
100 104 -2
100 117 4
100 161 -5
100 156 0
100 169 6
100 128 -9
100 143 -2
100 180 5
100 142 -10
100 146 8
100 158 -7
100 166 -5
100 145 -4
100 165 7
100 118 -2
100 107 9
100 139 -6
100 135 1
100 171 -2
100 112 7
100 144 2
100 174 -9
100 173 2
100 113 7
100 131 7
100 109 -8
100 108 0
100 101 4
100 152 -2
100 110 -10
100 102 -2
100 148 -8
100 105 9
100 124 -1
100 176 1
100 125 -7
100 168 8
100 122 2
100 179 0
100 164 -9
100 150 -3
100 127 -8
100 141 10
100 154 -10
100 129 7
100 115 6
100 103 -7
100 137 8
100 123 2
100 106 -10
101 152 7
101 117 2
101 163 6
101 157 4
101 145 -7
101 165 -10
101 130 -4
101 179 8
101 111 7
101 120 -8
101 169 -5
101 122 -1
101 177 9
101 166 6
101 107 2
101 103 -8
101 155 6
101 149 -2
101 116 5
101 139 3
101 108 10
101 138 5
101 137 0
101 102 2
101 172 -8
101 171 2
101 114 4
101 128 -3
101 146 -7
101 174 4
101 143 0
101 168 -2
101 112 4
101 131 4
101 129 9
101 126 10
101 105 7
101 134 -5
101 176 -4
101 115 -9
101 175 0
101 178 9
101 170 -6
101 121 6
101 162 -9
101 113 0
101 180 -9
101 118 7
101 136 5
101 148 -8
101 123 0
101 167 -5
101 159 4
101 132 -7
101 153 3
101 161 -8
101 125 -10
101 106 5
101 154 -8
101 164 -1
101 109 -4
101 150 8
101 133 4
101 127 4
101 142 2
101 135 -8
101 156 6
101 173 5
101 158 7
101 144 -7
101 147 8
101 151 -2
102 147 5
102 120 10
102 133 6
102 173 4
102 105 9
102 111 1
102 149 1
102 171 4
102 104 -6
102 138 9
102 164 -9
102 117 -4
102 172 -10
102 108 -1
102 125 -4
102 121 -5
102 174 3
102 168 -7
102 116 6
102 157 -4
102 163 -9
102 165 -1
102 155 -5
102 152 0
102 142 6
102 162 6
102 153 8
102 156 -4
102 161 9
102 109 -9
102 160 -9
102 166 -1
102 113 -2
102 169 8
102 128 -2
102 151 10
102 137 6
102 158 -7
102 112 -8
102 122 -1
102 115 -7
102 150 8
102 119 -4
102 148 3
102 110 -9
102 103 7
102 139 4
102 180 -4
102 154 6
102 136 -10
102 114 10
102 146 3
102 159 -4
102 140 -6
102 130 0
102 127 -7
102 178 8
102 141 3
102 132 -8
102 126 -9
102 107 -1
102 177 8
102 131 -9
102 134 4
102 106 7
102 176 -3
102 179 -5
102 144 8
102 170 9
102 124 8
102 129 -10
102 167 -2
102 145 -3
102 123 6
103 147 6
103 142 -6
103 162 8
103 168 4
103 136 9
103 104 4
103 115 -8
103 180 -5
103 108 2
103 177 8
103 125 -6
103 174 6
103 163 5
103 114 1
103 151 -8
103 165 5
103 179 -7
103 171 -5
103 117 3
103 139 -1
103 159 -3
103 105 -5
103 160 7
103 140 -10
103 106 3
103 175 -10
103 121 -1
103 130 -3
103 154 -3
103 111 9
103 170 -6
103 146 -9
103 164 0
103 155 -5
103 123 -6
103 173 8
103 158 -3
103 166 6
103 178 -3
103 141 -7
103 138 2
103 145 -1
103 110 2
103 124 0
103 113 -10
103 126 -3
103 143 5
103 135 -7
103 169 10
103 148 -9
103 129 0
103 127 -1
103 120 10
103 122 10
103 157 9
103 149 -10
103 132 -7
103 176 -7
103 167 -8
103 128 5
103 172 9
103 137 -6
103 152 -4
103 112 -9
103 156 2
103 131 -10
103 144 -4
103 116 2
103 118 6
103 133 2
103 153 5
103 119 -8
103 150 9
103 107 8
103 134 0
103 109 4
104 119 1
104 162 0
104 129 8
104 134 8
104 176 -5
104 152 -9
104 111 4
104 115 4
104 163 7
104 172 -10
104 151 10
104 169 -1
104 173 -1
104 132 -1
104 166 0
104 158 -3
104 145 4
104 146 -10
104 110 4
104 122 -5
104 142 1
104 165 -9
104 136 -7
104 153 9
104 120 -10
104 106 -7
104 156 5
104 113 0
104 148 8
104 123 -2
104 171 4
104 154 6
104 170 -8
104 133 -6
104 180 -6
104 140 -7
104 131 7
104 179 6
104 141 -2
104 130 -10
104 150 -8
104 175 -3
104 137 2
104 167 -3
104 144 9
104 121 1
104 177 -3
104 157 -8
104 147 -3
104 125 2
104 112 1
104 178 2
104 108 -4
104 118 -8
104 155 6
104 149 -4
104 164 8
104 174 7
104 161 9
104 138 5
104 160 3
104 114 8
104 124 -6
104 117 -1
104 127 9
104 107 -6
104 128 1
104 168 4
104 126 -3
105 116 4
105 127 -7
105 135 4
105 124 3
105 164 1
105 115 -3
105 157 -9
105 168 -10
105 137 -9
105 118 2
105 113 6
105 125 -5
105 162 -1
105 120 1
105 145 3
105 142 1
105 121 9
105 160 0
105 109 0
105 172 -8
105 150 8
105 166 -10
105 151 8
105 154 -6
105 126 7
105 144 -6
105 108 -8
105 167 0
105 134 -5
105 155 -10
105 152 0
105 132 -7
105 139 -8
105 159 -1
105 161 -3
105 136 -10
105 173 -4
105 177 -9
105 146 -5
105 156 10
105 119 8
105 148 -4
105 123 5
105 147 -8
105 158 -1
105 165 -3
105 141 -10
105 133 -1
105 174 -5
105 112 -1
105 107 2
105 138 -5
105 110 -5
105 122 -1
105 128 -10
105 179 -9
105 169 -2
105 176 0
105 180 -3
105 163 7
105 149 -8
105 130 9
105 153 3
105 106 -8
105 178 7
105 175 10
105 143 6
105 117 0
106 172 3
106 161 -2
106 120 3
106 177 1
106 175 10
106 144 -10
106 156 -1
106 111 10
106 131 -4
106 164 -5
106 139 -3
106 134 5
106 126 8
106 132 -4
106 107 -2
106 122 7
106 166 -3
106 119 -5
106 117 0
106 165 -9
106 140 8
106 158 7
106 148 0
106 171 -9
106 159 -10
106 109 -3
106 121 9
106 155 -2
106 133 3
106 146 0
106 168 6
106 179 9
106 180 6
106 169 -4
106 128 0
106 110 10
106 108 -5
106 151 -1
106 115 2
106 150 -4
106 116 -6
106 114 -8
106 129 4
106 149 10
106 137 6
106 143 -6
106 118 -5
106 130 -4
106 125 4
106 160 -6
106 145 -1
106 124 -3
106 176 2
106 112 -8
106 153 1
106 162 1
106 170 4
106 173 7
106 123 10
106 167 -2
106 141 -4
106 138 -7
106 157 4
106 154 -9
106 113 -3
106 147 -10
106 163 0
106 127 -1
106 152 5
106 135 -7
106 174 2
106 178 9
106 142 -3
107 140 -1
107 122 6
107 144 0
107 123 0
107 136 6
107 168 10
107 118 -8
107 179 5
107 132 7
107 166 4
107 169 4
107 172 7
107 146 -4
107 149 -4
107 157 5
107 159 8
107 111 8
107 124 6
107 127 6
107 119 -7
107 163 4
107 164 -10
107 153 -7
107 151 2
107 137 -5
107 147 4
107 155 0
107 154 3
107 139 8
107 171 2
107 148 -1
107 135 -1
107 134 5
107 177 3
107 141 -4
107 125 0
107 162 8
107 174 -10
107 116 -7
107 180 -1
107 150 5
107 142 -4
107 167 2
107 129 -2
107 138 9
107 109 -4
107 143 -7
107 110 1
107 120 1
107 173 -4
107 156 -2
107 133 4
107 115 -2
107 121 5
107 117 -5
107 160 6
107 128 7
107 130 5
107 158 -4
107 145 3
107 152 6
107 131 1
107 161 3
107 178 0
107 108 -3
107 126 -6
107 170 7
108 180 8
108 138 6
108 120 6
108 124 -4
108 122 8
108 169 0
108 117 1
108 131 6
108 109 1
108 177 -1
108 133 8
108 163 7
108 171 2
108 179 -7
108 136 -5
108 156 5
108 141 0
108 126 -10
108 142 4
108 121 9
108 168 2
108 154 -2
108 125 3
108 155 7
108 137 4
108 115 9
108 129 -9
108 149 4
108 111 -10
108 147 -2
108 162 -5
108 110 -2
108 161 -7
108 113 4
108 164 -4
108 175 6
108 132 6
108 145 3
108 176 -5
108 165 -10
108 128 0
108 159 4
108 144 6
108 140 3
108 139 -7
108 173 -3
108 160 4
108 167 6
108 157 -6
108 123 -6
108 152 -6
108 135 8
108 170 5
108 148 9
108 178 -3
108 130 -10
108 151 8
108 153 -10
108 150 9
108 134 -6
108 146 -2
108 118 7
108 172 5
108 116 -3
108 143 1
108 127 8
108 114 9
109 154 -6
109 174 -7
109 113 4
109 142 -5
109 135 -1
109 114 -4
109 170 7
109 140 6
109 128 0
109 133 -6
109 171 2
109 146 -1
109 119 0
109 131 -2
109 151 6
109 127 -2
109 160 4
109 122 -8
109 143 5
109 111 -9
109 126 -4
109 136 9
109 175 -8
109 124 9
109 145 -2
109 138 -8
109 164 2
109 134 2
109 153 -9
109 112 7
109 166 10
109 157 -7
109 117 -8
109 155 -6
109 168 -9
109 172 -2
109 130 -4
109 152 1
109 149 -4
109 137 -2
109 163 -1
109 110 -4
109 144 3
109 129 -1
109 116 10
109 115 8
109 161 -1
109 162 6
109 158 -10
109 121 -4
109 156 5
109 178 3
109 159 3
109 173 4
109 180 -6
109 125 -4
109 177 8
109 150 9
109 139 -10
109 167 9
109 147 -3
109 165 8
109 123 9
109 132 1
110 180 4
110 141 6
110 143 0
110 151 0
110 165 4
110 116 -5
110 125 2
110 169 -1
110 173 0
110 131 3
110 137 -8
110 154 5
110 175 9
110 132 -6
110 121 7
110 147 -10
110 117 -4
110 133 8
110 140 -5
110 145 3
110 146 10
110 135 -9
110 138 10
110 142 -9
110 164 1
110 178 9
110 130 -9
110 155 -8
110 158 7
110 129 3
110 115 9
110 152 -5
110 149 5
110 174 -6
110 157 10
110 134 2
110 120 -1
110 126 -5
110 111 9
110 172 2
110 162 0
110 160 -6
110 127 7
110 112 2
110 153 9
110 128 -5
110 150 -6
110 166 8
110 114 6
110 144 -2
110 118 9
110 123 -9
110 148 -10
110 119 -7
110 136 -1
110 179 -9
110 113 6
110 122 -3
110 167 5
111 172 5
111 145 1
111 171 -6
111 163 10
111 127 -1
111 114 7
111 167 1
111 135 7
111 112 -7
111 138 8
111 118 -9
111 120 -8
111 147 -8
111 150 -5
111 157 5
111 140 -10
111 164 -2
111 139 8
111 180 6
111 125 -6
111 160 5
111 132 -10
111 166 -5
111 131 6
111 168 10
111 123 5
111 129 -2
111 134 2
111 128 -9
111 136 7
111 178 2
111 137 9
111 133 2
111 122 -8
111 170 2
111 116 -1
111 148 -7
111 119 3
111 173 -4
111 154 10
111 176 -2
111 117 -6
111 155 4
111 115 -5
111 177 5
111 156 0
111 158 2
111 149 2
111 159 -2
111 153 4
111 179 -10
111 126 -8
111 142 -7
111 121 -8
111 174 9
111 143 6
111 152 10
111 124 -5
111 169 -1
111 165 -5
111 162 -3
112 160 4
112 167 3
112 165 5
112 137 3
112 128 -7
112 151 3
112 136 3
112 117 -7
112 130 9
112 125 -1
112 153 0
112 134 3
112 145 2
112 113 -1
112 176 -9
112 149 5
112 179 -3
112 129 7
112 172 -9
112 147 4
112 148 -9
112 124 1
112 169 -4
112 164 2
112 122 10
112 126 -4
112 144 5
112 170 9
112 154 4
112 156 -1
112 168 -4
112 150 -10
112 178 -6
112 166 5
112 174 8
112 152 3
112 142 0
112 177 8
112 118 -6
112 121 8
112 120 -10
112 141 0
112 180 10
112 133 4
112 163 7
112 155 6
112 115 9
112 139 -3
112 127 6
112 159 -6
112 143 10
112 157 -6
112 146 -10
112 116 -8
112 114 8
112 171 3
112 131 -6
112 162 -5
112 123 3
112 132 2
112 140 -6
112 173 0
113 165 1
113 137 5
113 144 2
113 166 -6
113 136 1
113 123 -10
113 117 -6
113 157 -3
113 179 -5
113 155 6
113 119 -5
113 164 4
113 131 -8
113 126 -9
113 140 1
113 138 -5
113 171 0
113 139 -9
113 175 1
113 159 -6
113 158 10
113 169 -1
113 160 4
113 128 4
113 141 8
113 154 -1
113 167 -6
113 134 -7
113 129 3
113 151 3
113 162 4
113 143 4
113 178 -3
113 121 -5
113 153 -5
113 150 -7
113 122 -7
113 142 0
113 124 3
113 127 1
113 163 2
113 152 -10
113 146 0
113 149 1
113 135 -9
113 174 -5
113 125 6
113 130 5
113 120 -5
113 180 6
113 132 3
113 148 5
113 145 -10
113 168 8
113 170 -6
113 176 1
113 114 3
113 172 8
113 173 -3
113 133 9
113 115 3
114 128 -1
114 144 -5
114 165 0
114 118 8
114 152 6
114 116 5
114 150 -1
114 172 -5
114 166 6
114 123 -3
114 161 -5
114 168 -2
114 175 -1
114 173 10
114 124 6
114 139 -1
114 179 5
114 160 5
114 162 -8
114 119 3
114 117 8
114 142 -4
114 178 -9
114 157 -1
114 151 -7
114 158 -10
114 132 -7
114 169 2
114 115 10
114 134 10
114 136 -5
114 121 3
114 140 10
114 167 -2
114 130 10
114 163 -2
114 155 9
114 177 -5
114 153 -6
114 135 -8
114 164 -9
114 174 10
114 154 8
114 145 9
114 146 -1
114 138 8
114 176 4
114 156 -4
114 149 3
114 143 6
114 125 -6
114 159 6
114 180 -4
114 137 -4
114 171 -10
114 127 8
114 131 4
114 170 -7
114 133 3
114 147 3
115 136 4
115 121 -2
115 154 8
115 157 -5
115 172 7
115 126 6
115 144 0
115 118 10
115 164 10
115 132 9
115 155 3
115 138 -6
115 137 2
115 161 -3
115 119 8
115 129 -2
115 178 -6
115 174 7
115 159 10
115 163 -5
115 123 -3
115 140 0
115 146 4
115 120 10
115 143 5
115 158 4
115 168 9
115 145 -4
115 127 -2
115 116 7
115 122 5
115 134 -6
115 176 -8
115 147 10
115 124 7
115 125 3
115 139 -7
115 128 6
115 175 6
115 165 0
115 177 -6
115 170 -3
115 171 2
115 150 9
115 173 4
115 151 4
115 131 -10
115 117 -10
115 148 -5
115 169 2
115 160 7
115 149 6
115 141 -8
115 167 -7
115 142 6
115 133 7
115 156 -7
115 135 -3
115 179 -4
115 130 1
116 168 7
116 174 -8
116 151 -7
116 170 -3
116 166 -2
116 121 9
116 122 7
116 138 1
116 160 -9
116 139 -9
116 143 8
116 161 9
116 153 -8
116 171 2
116 130 9
116 132 -10
116 124 4
116 157 -9
116 141 -7
116 146 -4
116 163 -9
116 134 -3
116 159 8
116 119 4
116 164 -5
116 156 -10
116 123 -8
116 140 3
116 125 1
116 135 7
116 150 -2
116 136 -7
116 180 -2
116 158 7
116 179 3
116 118 -2
116 162 5
116 165 0
116 148 -3
116 178 -3
116 131 9
116 129 3
116 147 9
116 120 1
116 142 5
116 152 2
116 177 1
116 154 5
116 133 2
116 117 7
116 176 -8
116 126 2
116 149 -1
116 167 -8
116 155 -5
116 127 -8
117 155 -2
117 150 -9
117 153 -3
117 121 10
117 171 -1
117 158 9
117 123 -7
117 173 -9
117 118 -6
117 179 2
117 133 9
117 164 -6
117 124 9
117 178 -10
117 165 3
117 166 7
117 147 -6
117 169 -9
117 151 8
117 167 9
117 144 6
117 135 -5
117 163 5
117 136 5
117 170 -3
117 127 -4
117 161 -8
117 156 -1
117 177 0
117 137 9
117 145 -2
117 132 -10
117 174 8
117 180 -4
117 120 -10
117 143 9
117 157 4
117 146 9
117 162 -2
117 131 8
117 134 8
117 126 -8
117 129 -1
117 149 -5
117 125 4
117 130 3
117 119 -9
117 142 3
117 172 6
117 141 9
117 148 1
117 168 -8
117 139 -3
117 140 2
118 123 8
118 156 0
118 180 10
118 122 8
118 151 10
118 178 10
118 159 8
118 164 -10
118 130 -2
118 136 -8
118 160 3
118 127 10
118 158 5
118 174 -7
118 177 -3
118 129 -4
118 141 -5
118 148 -10
118 167 10
118 128 3
118 132 4
118 140 -8
118 125 -3
118 171 -2
118 131 -4
118 119 3
118 149 -5
118 138 0
118 133 -8
118 146 0
118 169 -9
118 161 -7
118 135 6
118 121 -6
118 153 -9
118 176 -9
118 147 2
118 175 6
118 137 6
118 172 -3
118 124 4
118 168 -4
118 163 -6
118 145 -5
118 126 -3
118 154 4
118 170 -10
118 144 -3
118 157 -1
118 150 5
118 139 -9
118 143 5
118 166 -1
118 179 -8
118 155 10
119 129 -5
119 165 -5
119 128 6
119 173 -1
119 122 -4
119 154 -3
119 176 -2
119 126 7
119 174 -7
119 132 1
119 146 -1
119 177 8
119 148 -8
119 142 -5
119 150 2
119 159 -5
119 147 4
119 170 -5
119 123 5
119 168 -8
119 139 0
119 121 4
119 152 3
119 130 -2
119 149 8
119 160 8
119 133 7
119 171 -1
119 141 6
119 162 5
119 153 2
119 178 -4
119 156 -5
119 166 4
119 135 -6
119 158 -6
119 144 3
119 134 9
119 172 6
119 164 -9
119 157 2
119 131 6
119 169 -3
119 124 3
119 136 -6
119 179 -1
119 125 7
119 127 -8
119 143 1
119 155 8
119 161 -1
119 137 -7
119 140 -1
119 180 8
119 151 2
120 170 10
120 131 3
120 155 3
120 125 4
120 160 -4
120 176 10
120 149 -10
120 152 1
120 136 4
120 180 4
120 178 4
120 154 10
120 169 7
120 172 5
120 165 1
120 124 -3
120 173 1
120 153 -10
120 127 -5
120 129 0
120 135 1
120 159 7
120 141 -9
120 137 8
120 122 4
120 157 5
120 168 -2
120 134 6
120 143 -10
120 138 0
120 174 -2
120 162 -4
120 123 0
120 144 8
120 145 8
120 150 9
120 128 -2
120 133 3
120 177 -9
120 164 -10
120 151 -7
120 147 -3
120 121 2
120 179 3
120 158 -9
120 142 10
120 130 2
120 171 1
120 163 -4
120 166 -7
120 148 -1
120 139 4
120 175 6
120 156 -3
121 168 -6
121 128 -8
121 123 6
121 154 7
121 151 -7
121 177 -3
121 169 6
121 171 -9
121 125 6
121 134 -3
121 173 -3
121 157 2
121 176 -1
121 145 -2
121 159 -8
121 135 -10
121 178 -8
121 149 -9
121 124 -1
121 155 3
121 164 4
121 166 -6
121 175 -2
121 142 9
121 180 8
121 170 -2
121 132 5
121 161 1
121 163 3
121 131 -9
121 141 -6
121 156 -9
121 130 6
121 162 -1
121 133 -1
121 172 -6
121 148 3
121 136 -1
121 144 3
121 150 3
121 122 -3
121 126 0
121 179 4
121 127 3
121 146 9
121 152 -3
121 160 1
121 129 -5
121 165 -10
121 139 -4
121 143 -10
121 153 10
121 174 -5
121 147 -9
121 167 -4
121 137 -1
121 138 1
122 152 -9
122 160 -1
122 172 4
122 141 10
122 124 10
122 127 2
122 164 -7
122 178 -5
122 136 9
122 147 1
122 151 -9
122 129 3
122 157 -1
122 166 -7
122 142 -8
122 144 9
122 174 -1
122 149 -1
122 150 -7
122 180 8
122 165 8
122 169 4
122 154 9
122 159 1
122 161 -3
122 173 -7
122 132 0
122 125 -2
122 153 7
122 176 0
122 146 3
122 145 -8
122 179 -1
122 133 -9
122 170 -2
122 162 6
122 171 4
122 158 8
122 163 -10
122 123 -5
122 134 -8
122 168 -4
122 156 3
122 148 -3
122 131 1
122 175 -5
122 139 -9
122 177 8
122 138 0
122 130 -2
122 140 -7
122 137 4
122 155 0
123 157 2
123 159 -5
123 127 -1
123 168 -10
123 162 0
123 178 0
123 148 10
123 173 8
123 140 -5
123 142 -5
123 151 -1
123 147 -7
123 133 5
123 171 7
123 177 -3
123 165 1
123 152 -3
123 174 2
123 124 8
123 166 -6
123 156 -7
123 129 -9
123 130 0
123 138 3
123 126 6
123 180 -10
123 144 -4
123 136 9
123 179 -4
123 175 2
123 135 -8
123 154 7
123 163 -10
123 132 -8
123 158 2
123 137 0
123 134 -1
123 131 7
123 141 -8
123 150 5
123 139 8
123 145 -1
123 164 2
123 146 -5
123 170 -10
123 149 9
123 128 -2
123 172 -7
123 125 -5
123 143 1
123 161 -7
124 132 -3
124 128 -4
124 150 9
124 134 7
124 173 6
124 169 5
124 174 -8
124 136 10
124 154 1
124 171 -3
124 179 -9
124 151 -7
124 139 10
124 129 -9
124 149 9
124 178 -7
124 126 6
124 145 10
124 153 -8
124 165 -9
124 127 7
124 164 2
124 159 -3
124 147 4
124 167 10
124 138 -2
124 148 3
124 131 7
124 135 -10
124 175 -3
124 172 -1
124 125 5
124 133 10
124 130 -7
124 166 9
124 156 5
124 176 -4
124 140 -4
124 143 1
124 163 -10
124 161 -9
124 170 10
124 144 -3
124 157 0
124 137 3
124 146 -10
124 158 1
125 169 3
125 165 -6
125 130 4
125 145 10
125 129 7
125 166 6
125 177 6
125 139 10
125 140 -6
125 160 -3
125 171 -1
125 126 -4
125 127 -8
125 176 5
125 151 7
125 161 -9
125 152 -1
125 143 -8
125 150 5
125 179 1
125 153 -7
125 163 -3
125 137 5
125 172 4
125 133 -9
125 149 -9
125 178 -10
125 154 1
125 162 -5
125 148 -2
125 128 10
125 141 7
125 136 3
125 156 9
125 157 5
125 146 5
125 175 7
125 158 9
125 168 -7
125 155 0
125 131 -8
125 142 -5
125 167 -1
125 164 5
125 173 9
125 147 7
125 134 -6
125 135 2
125 138 5
125 180 9
125 174 -6
126 157 1
126 171 2
126 132 -6
126 166 -2
126 146 8
126 168 -3
126 150 2
126 144 9
126 142 -8
126 153 -6
126 180 -1
126 139 -4
126 160 -3
126 170 10
126 143 9
126 145 0
126 151 -8
126 138 0
126 167 0
126 156 -3
126 130 0
126 177 -9
126 155 -9
126 161 -8
126 169 9
126 128 10
126 173 0
126 131 1
126 141 -1
126 176 6
126 159 -5
126 163 -7
126 165 9
126 134 9
126 172 -5
126 179 -10
126 147 -3
126 154 -5
126 127 -3
126 135 8
126 164 -10
126 149 -1
126 162 4
126 175 6
126 158 -9
126 133 -9
126 129 4
126 178 1
127 180 -3
127 146 -2
127 129 -3
127 128 -7
127 159 3
127 179 -4
127 133 6
127 176 0
127 153 -3
127 172 0
127 145 7
127 139 9
127 134 -2
127 144 4
127 177 -2
127 157 10
127 137 9
127 161 0
127 155 2
127 167 5
127 178 -7
127 158 -4
127 130 6
127 142 -4
127 138 4
127 164 -1
127 131 10
127 136 -1
127 168 10
127 150 -4
127 147 8
127 132 7
127 165 -3
127 166 -3
127 173 10
127 174 8
127 156 1
127 171 2
127 175 2
127 162 1
127 170 9
127 148 10
127 143 3
127 169 5
127 160 7
127 154 -8
127 135 7
128 169 -8
128 148 -8
128 141 -8
128 144 -2
128 132 -7
128 167 -6
128 176 6
128 156 -5
128 173 -8
128 164 3
128 178 -7
128 162 4
128 154 2
128 166 -3
128 158 4
128 145 4
128 175 0
128 136 -8
128 177 -4
128 168 0
128 137 3
128 130 -1
128 135 -3
128 140 -9
128 143 -10
128 179 -3
128 161 2
128 134 0
128 149 9
128 133 10
128 174 -10
128 165 -4
128 171 -5
128 146 8
128 170 -6
128 172 -2
128 139 7
128 151 7
128 150 7
128 129 10
128 163 2
128 180 -10
128 159 3
128 142 -5
128 152 2
129 140 6
129 153 7
129 161 -2
129 171 -9
129 139 1
129 154 -10
129 136 3
129 143 -9
129 138 -3
129 166 -4
129 150 -10
129 146 5
129 169 -7
129 151 3
129 160 -9
129 162 -5
129 156 2
129 142 -9
129 180 10
129 170 8
129 132 -3
129 164 -3
129 175 5
129 152 -9
129 172 9
129 163 8
129 155 -7
129 145 8
129 147 -1
129 174 3
129 149 -8
129 167 8
129 168 6
129 134 3
129 159 -6
129 176 -2
129 148 -9
129 137 6
129 130 -8
129 178 10
129 157 -6
129 131 -6
129 177 -7
129 158 8
129 179 9
130 161 0
130 177 -6
130 171 -5
130 139 -9
130 151 -1
130 133 1
130 155 -9
130 167 6
130 137 -3
130 132 -3
130 131 4
130 179 9
130 140 7
130 180 -4
130 143 7
130 174 5
130 162 -8
130 146 10
130 136 -4
130 148 10
130 134 8
130 166 8
130 169 -8
130 138 0
130 172 -10
130 173 3
130 158 4
130 145 8
130 142 1
130 135 -7
130 144 -9
130 153 10
130 178 -10
130 147 -3
130 170 -8
130 165 9
130 168 4
130 176 8
130 163 7
130 141 -2
130 175 3
130 157 -6
130 156 -9
130 149 -3
130 164 -7
131 177 8
131 178 -9
131 153 -5
131 136 -7
131 168 3
131 166 -10
131 151 -4
131 174 1
131 137 7
131 138 -4
131 135 6
131 146 9
131 147 5
131 176 5
131 148 2
131 165 -8
131 180 9
131 144 -6
131 140 1
131 150 -5
131 159 3
131 161 -1
131 163 4
131 134 -2
131 175 4
131 158 2
131 132 7
131 170 -1
131 172 -7
131 149 -1
131 157 -10
131 167 7
131 160 6
131 173 -3
131 141 7
131 145 -4
131 162 3
131 169 -1
131 152 10
131 155 -1
131 171 -7
131 156 2
131 142 7
131 139 -8
132 138 -7
132 175 2
132 149 -7
132 165 9
132 161 -7
132 179 -7
132 144 -2
132 169 1
132 139 -5
132 172 3
132 145 10
132 174 -7
132 173 -1
132 153 -7
132 156 -4
132 178 -1
132 176 -9
132 147 -1
132 180 4
132 170 5
132 141 9
132 177 9
132 168 9
132 155 7
132 140 7
132 133 0
132 148 3
132 146 -3
132 137 -2
132 142 3
132 152 6
132 160 -8
132 167 -1
132 134 3
132 171 -2
132 158 5
132 159 -9
132 151 4
132 164 -1
132 162 -3
132 154 2
132 135 -1
132 143 -5
132 157 -10
132 163 9
133 144 8
133 150 -8
133 149 9
133 145 -10
133 177 -8
133 146 0
133 167 2
133 155 7
133 156 -10
133 154 0
133 180 1
133 147 -10
133 164 -7
133 153 -8
133 172 10
133 179 3
133 173 -7
133 135 -10
133 141 9
133 169 10
133 152 2
133 138 2
133 170 8
133 137 -1
133 142 10
133 140 -4
133 161 5
133 157 1
133 134 8
133 165 -9
133 148 4
133 136 0
133 171 6
133 166 -9
133 175 9
133 176 -6
133 151 -4
133 139 1
133 159 0
133 160 1
133 163 -8
133 174 -2
133 162 9
134 139 -6
134 162 5
134 152 -7
134 178 10
134 159 -2
134 136 1
134 160 8
134 161 -7
134 164 -5
134 175 -4
134 179 -6
134 169 -7
134 137 -1
134 135 -7
134 167 6
134 143 9
134 168 -2
134 163 -1
134 166 9
134 150 -10
134 145 -6
134 146 6
134 180 7
134 155 3
134 151 1
134 138 6
134 153 4
134 172 -8
134 140 -2
134 148 -10
134 149 0
134 170 -1
134 157 -4
134 174 10
134 147 7
134 142 6
134 144 1
134 141 10
134 156 -5
134 173 -8
134 176 5
134 165 -9
135 148 6
135 155 -7
135 153 7
135 154 -4
135 138 -9
135 176 -7
135 151 5
135 165 -3
135 177 10
135 156 -8
135 168 -4
135 141 0
135 146 0
135 180 10
135 172 0
135 157 10
135 147 -4
135 173 -10
135 136 9
135 150 -6
135 175 9
135 144 2
135 158 0
135 140 -5
135 162 6
135 167 -1
135 178 -9
135 163 6
135 159 10
135 171 -9
135 169 2
135 170 -4
135 152 1
135 161 -1
135 179 7
135 143 9
135 166 1
135 145 -3
135 174 -5
135 149 -6
135 160 4
135 137 -2
135 142 3
136 176 4
136 159 -5
136 171 4
136 156 9
136 144 10
136 174 0
136 148 -8
136 146 -6
136 158 -8
136 166 10
136 157 -1
136 139 10
136 147 3
136 165 9
136 164 8
136 163 3
136 150 0
136 145 -7
136 173 8
136 155 -10
136 151 2
136 169 2
136 167 8
136 177 3
136 179 -6
136 178 -3
136 142 0
136 149 5
136 175 7
136 141 -10
136 180 6
136 168 -10
136 153 3
136 152 -2
136 140 1
136 138 4
136 137 -4
136 154 -5
136 172 -9
137 140 4
137 149 2
137 150 -10
137 178 8
137 156 -3
137 163 0
137 180 3
137 148 1
137 141 10
137 165 -2
137 175 3
137 154 -10
137 142 -3
137 176 2
137 172 -8
137 171 -7
137 145 -4
137 169 -2
137 139 -4
137 179 -9
137 166 4
137 144 0
137 170 -6
137 157 -10
137 173 -6
137 138 -2
137 159 -9
137 167 5
137 162 10
137 160 -8
137 152 7
137 153 3
137 177 9
137 168 6
137 158 -7
137 155 -1
137 161 -8
137 147 7
137 174 10
137 146 -7
137 143 10
138 155 4
138 170 0
138 157 10
138 163 5
138 139 6
138 145 -5
138 168 7
138 150 2
138 175 2
138 161 -6
138 167 5
138 158 7
138 169 9
138 148 -9
138 153 -8
138 143 2
138 162 0
138 165 7
138 179 4
138 166 2
138 156 8
138 149 -10
138 151 0
138 147 -5
138 171 6
138 144 -8
138 180 6
138 172 -8
138 173 -3
138 159 3
138 152 -6
139 159 -9
139 151 9
139 172 -3
139 171 10
139 144 0
139 180 -1
139 163 -8
139 155 2
139 168 -8
139 166 1
139 147 -7
139 160 6
139 174 0
139 169 -9
139 177 3
139 156 10
139 158 3
139 153 6
139 140 7
139 165 5
139 149 6
139 170 2
139 178 2
139 145 0
139 157 -9
139 173 7
139 154 -4
139 146 -1
139 175 -2
139 148 8
139 164 2
139 141 -8
139 150 -7
139 162 7
139 179 2
139 152 -10
139 176 3
139 167 6
139 143 -10
140 155 -9
140 166 -7
140 154 -2
140 178 5
140 160 0
140 143 -9
140 165 -2
140 156 2
140 179 2
140 149 3
140 141 4
140 159 6
140 157 -2
140 158 -2
140 152 0
140 162 -5
140 164 0
140 176 -1
140 161 0
140 151 -5
140 148 7
140 175 -4
140 147 -4
140 145 -8
140 169 1
140 144 -1
140 173 -1
140 163 -9
140 172 -4
140 174 -10
140 170 3
140 153 -2
140 171 -6
140 168 -3
140 167 -7
140 142 5
140 146 6
141 171 5
141 172 10
141 144 3
141 165 -6
141 161 10
141 167 -5
141 177 9
141 145 2
141 146 10
141 148 7
141 160 4
141 151 -1
141 178 5
141 159 6
141 149 4
141 150 -6
141 164 -7
141 169 -10
141 166 4
141 175 1
141 152 1
141 158 4
141 162 -10
141 170 -8
141 179 8
141 147 5
141 168 10
141 173 10
141 163 10
141 156 -9
141 153 3
141 174 9
141 143 9
141 176 6
142 179 1
142 166 5
142 155 -6
142 156 7
142 154 -1
142 150 1
142 178 5
142 170 -8
142 168 0
142 171 5
142 158 10
142 173 -9
142 174 4
142 152 8
142 144 -7
142 175 8
142 167 6
142 146 -10
142 149 8
142 176 -10
142 143 4
142 162 2
142 161 3
142 165 8
142 145 2
142 147 -7
142 177 9
142 151 -9
142 148 -2
142 157 -10
142 160 4
142 172 -5
142 169 4
142 164 6
143 158 8
143 172 5
143 169 5
143 152 -5
143 150 2
143 175 3
143 164 1
143 160 -1
143 177 -2
143 176 5
143 170 -8
143 173 -5
143 162 -3
143 154 8
143 148 3
143 149 7
143 153 -1
143 180 10
143 174 -6
143 179 -9
143 167 -5
143 168 -1
143 165 8
143 145 10
143 171 -10
143 178 10
143 144 2
143 155 9
143 146 1
143 159 -9
143 166 -8
143 157 -6
143 163 -2
144 151 3
144 166 10
144 164 6
144 169 3
144 153 2
144 152 -10
144 179 -5
144 160 10
144 148 -1
144 163 0
144 149 -9
144 154 6
144 165 8
144 170 -8
144 146 0
144 150 6
144 175 6
144 168 2
144 158 -4
144 176 -2
144 162 10
144 178 5
144 173 9
144 180 -7
144 177 -7
144 161 9
144 155 -2
144 159 -5
144 167 -6
144 156 -8
144 174 3
144 147 -7
144 157 -3
144 145 -6
145 150 2
145 169 -8
145 168 5
145 176 -9
145 170 -1
145 166 -4
145 177 5
145 175 -1
145 147 0
145 151 10
145 160 7
145 156 -7
145 149 -9
145 152 4
145 155 4
145 167 -3
145 179 -4
145 161 0
145 163 -3
145 154 -3
145 148 6
145 171 2
145 164 -6
145 153 -4
145 157 -10
145 162 -8
145 158 -1
145 172 -5
145 146 -1
145 174 -9
146 157 -9
146 151 -8
146 166 -5
146 153 -9
146 164 -4
146 170 -10
146 179 9
146 171 -1
146 152 -6
146 172 2
146 155 -2
146 175 -3
146 150 -9
146 173 3
146 161 -7
146 176 -9
146 162 8
146 159 2
146 148 5
146 180 0
146 168 2
146 174 -10
146 165 1
146 147 -2
146 149 -1
146 177 -9
146 158 3
146 163 7
146 169 9
146 154 0
146 160 10
146 167 -3
147 163 0
147 167 5
147 148 -8
147 170 5
147 180 4
147 151 -4
147 161 -10
147 176 -8
147 172 -7
147 159 9
147 174 1
147 168 5
147 158 1
147 166 3
147 175 3
147 150 -10
147 173 -3
147 155 2
147 153 -2
147 164 8
147 160 5
147 165 2
147 177 6
147 149 9
147 152 -9
147 162 7
147 179 4
147 178 5
147 154 10
148 170 -8
148 178 -7
148 168 7
148 171 -8
148 157 -3
148 162 9
148 173 -2
148 155 -5
148 166 4
148 176 -9
148 160 -4
148 149 -9
148 172 1
148 152 7
148 158 4
148 167 1
148 159 10
148 179 -4
148 161 -7
148 153 -9
148 175 1
148 156 -2
148 154 4
148 163 -9
148 180 9
148 174 -4
148 150 -2
149 170 2
149 178 -9
149 171 -1
149 168 4
149 165 0
149 161 2
149 176 -10
149 163 4
149 172 1
149 160 -4
149 162 6
149 174 9
149 158 2
149 169 6
149 152 -2
149 167 2
149 180 -1
149 175 10
149 156 10
149 159 -8
149 157 -7
149 153 0
149 177 -10
149 151 0
149 179 4
149 150 -7
149 173 6
149 154 0
149 166 10
150 160 6
150 157 0
150 151 -3
150 179 10
150 175 -6
150 177 6
150 167 8
150 165 -5
150 171 8
150 173 5
150 154 6
150 164 -7
150 176 1
150 180 -10
150 153 5
150 163 -1
150 166 -2
150 170 9
150 168 2
150 162 -7
150 174 3
150 155 10
150 152 2
150 159 -7
150 161 0
150 172 -1
150 156 6
151 164 -2
151 158 7
151 152 5
151 153 -2
151 175 -1
151 177 -4
151 160 4
151 166 -4
151 171 -2
151 156 -2
151 168 6
151 154 9
151 167 7
151 169 -10
151 161 -7
151 165 0
151 159 -7
151 157 8
151 174 -7
151 179 0
151 170 -2
151 176 4
151 155 -3
152 174 0
152 176 0
152 154 7
152 175 10
152 179 -4
152 155 -4
152 170 1
152 162 -5
152 173 3
152 160 -5
152 168 -1
152 172 -1
152 169 2
152 158 -9
152 163 -2
152 165 -1
152 166 10
152 171 7
152 167 -8
152 164 -9
152 157 6
152 178 -8
152 153 -1
152 180 -5
152 156 -4
153 168 6
153 157 10
153 175 1
153 155 6
153 171 0
153 154 10
153 167 -6
153 169 -3
153 176 -9
153 172 -3
153 177 1
153 178 6
153 162 9
153 163 -3
153 180 -1
153 164 -6
153 158 5
153 159 9
153 173 6
153 166 -7
153 179 9
153 156 -1
153 170 2
153 165 3
153 160 -3
153 161 -4
154 169 1
154 171 -2
154 172 -4
154 178 4
154 164 -3
154 163 2
154 166 -10
154 179 9
154 170 -10
154 160 0
154 156 9
154 176 1
154 158 6
154 173 -10
154 161 -9
154 180 -6
154 168 -6
154 177 4
154 155 -6
154 157 5
154 165 9
155 179 1
155 161 3
155 160 8
155 164 10
155 159 -8
155 167 -2
155 175 6
155 171 -7
155 163 9
155 165 9
155 162 -7
155 170 -2
155 176 9
155 166 3
155 174 5
155 156 10
155 173 -5
155 168 0
155 180 -5
155 157 0
155 172 -2
155 177 -6
156 166 7
156 161 -9
156 171 -4
156 160 2
156 165 -6
156 162 10
156 177 0
156 174 8
156 168 7
156 157 -1
156 176 -6
156 173 1
156 159 3
156 169 -6
156 158 -1
156 178 0
156 170 7
156 175 -8
156 172 -2
156 164 -6
156 163 -10
157 173 8
157 160 10
157 170 -9
157 161 -2
157 165 6
157 178 0
157 166 10
157 158 -8
157 176 -4
157 168 -1
157 162 4
157 169 8
157 167 -4
157 180 -5
157 179 8
157 164 9
157 175 -4
157 174 10
157 177 -6
158 159 1
158 169 2
158 162 3
158 175 5
158 177 -8
158 161 3
158 174 -9
158 163 0
158 171 -2
158 160 -3
158 164 2
158 170 -3
158 165 -8
158 173 0
158 178 6
158 172 -7
158 176 -7
158 167 -3
159 168 -2
159 166 -8
159 173 -2
159 165 6
159 170 10
159 169 -1
159 175 -8
159 167 0
159 160 4
159 178 4
159 163 -2
159 177 -3
159 174 -8
159 179 5
159 161 3
159 164 -4
159 176 -6
159 180 -8
160 167 4
160 163 -4
160 176 -2
160 170 -10
160 165 9
160 175 -8
160 169 1
160 166 10
160 178 4
160 180 5
160 177 9
160 164 0
160 179 -1
160 171 7
160 172 8
160 162 -9
160 173 7
160 161 -6
160 168 0
161 179 -6
161 180 0
161 167 -6
161 175 -8
161 173 9
161 168 -4
161 171 4
161 174 4
161 163 -2
161 165 10
161 177 -2
161 162 -1
161 176 -5
161 166 3
161 170 7
161 178 6
161 169 0
162 178 8
162 176 1
162 177 -10
162 172 -9
162 168 0
162 170 7
162 180 1
162 164 -1
162 163 4
162 174 10
162 171 -10
162 179 -1
162 175 -8
162 166 -9
162 169 1
163 179 3
163 171 8
163 168 6
163 178 2
163 164 5
163 170 7
163 172 -3
163 166 -5
163 173 -5
163 165 9
163 175 -6
163 174 -2
163 180 -3
163 169 -2
163 167 -7
163 177 9
164 172 4
164 178 7
164 174 7
164 170 6
164 166 -9
164 173 -5
164 180 -7
164 179 -6
164 167 -10
164 165 1
164 168 1
164 171 3
164 169 10
164 175 2
165 171 -9
165 174 6
165 169 4
165 175 -4
165 170 -1
165 177 4
165 172 -3
165 180 -1
165 167 8
165 178 2
165 168 8
165 166 -10
165 179 -7
166 169 -3
166 178 -6
166 177 -4
166 170 -9
166 171 7
166 167 6
166 175 -10
166 179 -4
166 172 8
166 174 4
166 168 1
166 176 8
166 173 -4
167 170 -4
167 178 -5
167 169 -2
167 179 8
167 177 -4
167 175 7
167 172 -8
167 171 -1
167 173 -2
167 180 -3
167 168 -1
167 176 5
167 174 -4
168 169 3
168 171 2
168 173 5
168 174 -10
168 176 -9
168 172 5
168 177 2
168 175 1
168 179 3
168 170 6
168 178 -1
168 180 2
169 177 1
169 170 -6
169 178 10
169 180 3
169 176 3
169 172 -7
169 171 9
169 175 3
170 180 8
170 175 10
170 178 3
170 174 -8
170 171 3
170 177 -1
170 179 -9
170 176 9
170 172 6
171 180 -9
171 178 -4
171 175 -8
171 179 0
171 173 8
171 176 -3
172 175 -4
172 177 9
172 179 0
172 176 -1
172 180 10
172 178 9
173 174 5
173 177 5
173 176 -10
173 180 -9
173 179 2
173 175 -8
174 176 -9
174 178 -3
174 180 9
174 179 -10
175 178 8
175 177 -3
175 176 -2
175 179 -10
176 180 -6
176 178 2
176 179 -9
177 179 1
177 178 5
177 180 -2
178 179 0
178 180 -3
179 180 2


==> anc/instances/benchmark/maxCutMet/w09_200.0 <==
200 17910 
1 109 5
1 162 -4
1 111 6
1 120 -7
1 8 4
1 58 -6
1 181 4
1 145 -1
1 131 -5
1 123 -10
1 70 -6
1 6 3
1 102 -5
1 84 4
1 76 -7
1 24 5
1 199 -10
1 124 7
1 48 1
1 188 -5
1 86 -7
1 193 7
1 35 4
1 32 6
1 95 0
1 129 1
1 186 -5
1 29 9
1 194 7
1 54 4
1 41 7
1 158 -7
1 134 5
1 164 -9
1 5 5
1 195 0
1 174 -8
1 165 4
1 182 -3
1 108 10
1 33 -5
1 40 10
1 79 10
1 183 5
1 97 4
1 55 7
1 16 -10
1 137 -2
1 116 -5
1 22 3
1 178 -10
1 56 -3
1 90 -5
1 104 -5
1 74 8
1 2 4
1 12 10
1 66 -4
1 10 -1
1 57 -2
1 176 -8
1 143 -8
1 19 9
1 168 7
1 89 3
1 15 3
1 157 7
1 128 -5
1 197 4
1 67 -5
1 71 -10
1 34 4
1 13 -9
1 159 -6
1 73 6
1 14 -7
1 142 -9
1 175 -4
1 179 -2
1 30 -9
1 133 -1
1 18 0
1 126 7
1 7 -4
1 51 -8
1 52 2
1 200 1
1 38 1
1 166 -2
1 119 2
1 161 9
1 11 -10
1 60 -10
1 28 -10
1 62 5
1 25 -3
1 177 8
1 184 -3
1 156 0
1 99 -8
1 53 6
1 167 -2
1 146 -2
1 135 1
1 196 -6
1 153 8
1 148 -6
1 151 1
1 93 4
1 185 -6
1 36 -8
1 23 1
1 100 -10
1 21 6
1 64 4
1 125 -2
1 43 -2
1 105 -7
1 87 -5
1 3 3
1 198 0
1 190 -2
1 139 -3
1 110 6
1 78 -7
1 61 -10
1 17 -9
1 96 7
1 80 4
1 9 1
1 68 5
1 144 1
1 69 7
1 160 4
1 171 2
1 37 -1
1 103 -2
1 154 6
1 152 7
1 75 5
1 141 7
1 49 8
1 192 2
1 169 -8
1 149 -5
1 107 1
1 101 -10
1 77 -10
1 72 -8
1 150 -10
1 172 5
1 81 -5
1 155 3
1 42 -5
1 132 -1
1 83 3
1 85 0
1 130 7
1 82 0
1 46 -10
1 45 -8
1 92 -9
1 106 2
1 4 -2
1 138 -2
1 122 -4
1 147 1
1 127 -6
1 88 -3
1 50 9
1 59 -3
1 47 6
1 118 0
1 94 -8
1 44 -1
1 39 -10
1 115 1
1 191 7
1 27 -7
1 31 -6
1 136 -5
2 86 8
2 32 -9
2 108 -1
2 142 3
2 143 10
2 134 -9
2 138 -1
2 31 9
2 183 9
2 200 -8
2 30 7
2 88 -1
2 53 6
2 98 -7
2 46 3
2 160 6
2 141 -7
2 61 -6
2 175 2
2 12 8
2 121 3
2 127 5
2 179 10
2 147 6
2 69 -6
2 83 8
2 19 -5
2 21 -10
2 120 6
2 171 0
2 198 0
2 39 8
2 65 6
2 193 -1
2 76 4
2 107 -1
2 72 -9
2 106 2
2 102 -2
2 36 -8
2 60 -1
2 3 1
2 156 -2
2 195 -7
2 165 -3
2 180 1
2 48 -10
2 129 0
2 161 -1
2 5 6
2 128 0
2 15 -1
2 131 -6
2 186 5
2 64 4
2 52 -8
2 110 -6
2 71 5
2 47 -1
2 67 -3
2 116 6
2 99 -6
2 145 -10
2 56 -4
2 77 -8
2 50 6
2 51 10
2 85 6
2 45 -10
2 173 -3
2 194 2
2 155 5
2 42 -10
2 54 -5
2 34 -9
2 157 -2
2 41 10
2 63 2
2 154 4
2 170 6
2 163 10
2 164 7
2 190 -4
2 20 5
2 25 -2
2 44 -5
2 105 -10
2 151 5
2 113 -10
2 192 -7
2 137 0
2 90 -8
2 18 -5
2 14 -2
2 49 -1
2 196 5
2 158 2
2 150 2
2 111 5
2 159 0
2 55 4
2 75 1
2 152 -4
2 68 10
2 133 -10
2 78 2
2 162 0
2 104 8
2 117 -9
2 81 -2
2 9 6
2 178 -10
2 79 -2
2 27 2
2 40 7
2 176 -8
2 84 3
2 140 -8
2 8 4
2 37 5
2 28 10
2 22 9
2 112 1
2 191 10
2 92 10
2 144 2
2 189 -4
2 197 0
2 35 8
2 124 -10
2 70 -9
2 23 -1
2 168 4
2 59 -4
2 91 -3
2 123 -6
2 17 -3
2 174 8
2 7 1
2 181 4
2 95 4
2 58 9
2 125 3
2 66 -2
2 26 7
2 96 -7
2 184 -3
2 24 -7
2 185 -1
2 94 0
2 136 -10
2 87 8
2 139 -6
2 29 -1
2 109 -7
2 10 -8
2 97 -2
2 74 5
2 82 -9
2 114 7
2 182 -4
2 146 9
2 149 -8
2 130 9
2 62 -2
2 80 -2
2 148 7
2 153 5
2 122 -6
2 11 -7
2 57 0
2 43 -3
2 132 10
2 38 -9
2 115 7
3 53 7
3 144 0
3 68 -4
3 28 -1
3 46 2
3 104 -7
3 172 2
3 108 -10
3 125 -4
3 181 -2
3 166 2
3 18 6
3 78 -5
3 49 -8
3 191 -2
3 188 -6
3 109 6
3 151 0
3 25 6
3 127 3
3 178 -4
3 58 -7
3 120 3
3 200 -10
3 122 -5
3 93 -1
3 187 -5
3 67 3
3 159 -5
3 155 -5
3 193 2
3 184 -8
3 145 -10
3 92 9
3 76 -8
3 72 8
3 173 5
3 179 -9
3 105 9
3 74 5
3 150 -3
3 148 0
3 169 -1
3 134 -7
3 86 -10
3 99 -9
3 41 -1
3 154 -5
3 88 5
3 139 0
3 85 6
3 106 -1
3 195 -4
3 90 -5
3 147 1
3 75 6
3 55 -6
3 132 1
3 189 -7
3 17 -5
3 6 6
3 157 4
3 65 -5
3 121 -6
3 82 10
3 185 -1
3 182 6
3 11 8
3 7 -2
3 95 -1
3 126 0
3 152 2
3 69 2
3 9 4
3 115 7
3 40 9
3 164 6
3 153 7
3 61 -2
3 175 -9
3 31 -4
3 117 6
3 107 -4
3 34 6
3 81 0
3 130 -4
3 162 4
3 70 3
3 36 -2
3 12 9
3 116 8
3 110 -4
3 146 10
3 4 6
3 114 1
3 149 -4
3 183 -7
3 128 3
3 197 -10
3 89 4
3 10 3
3 102 2
3 39 -10
3 118 3
3 21 -5
3 43 -6
3 19 1
3 168 2
3 50 8
3 44 -4
3 73 -1
3 174 -2
3 51 1
3 123 -4
3 98 -8
3 63 1
3 15 -6
3 54 -7
3 5 -6
3 29 -7
3 190 -1
3 66 9
3 111 -7
3 124 -1
3 176 1
3 91 8
3 161 -5
3 37 -8
3 180 -5
3 96 4
3 136 9
3 100 7
3 27 0
3 196 -5
3 48 -1
3 62 9
3 94 -8
3 57 10
3 20 -2
3 52 3
3 71 -5
3 101 -7
3 133 9
3 194 6
3 24 -9
3 14 -1
3 199 -5
3 77 -9
3 163 -4
3 33 10
3 56 1
3 129 3
3 45 2
3 198 -7
3 170 -4
3 177 8
3 138 -5
3 87 -9
3 38 4
3 26 3
3 160 1
3 35 -4
3 113 -2
3 167 10
3 16 -7
3 23 3
3 97 7
3 137 3
3 30 8
3 141 -1
3 135 -7
3 158 9
3 47 2
3 156 4
3 192 6
3 13 3
3 79 -7
3 119 10
3 103 0
4 11 6
4 54 -1
4 145 -9
4 173 -9
4 172 5
4 41 4
4 179 -3
4 124 -6
4 171 9
4 198 -5
4 58 7
4 12 4
4 104 -10
4 193 -1
4 52 -1
4 151 -1
4 14 -2
4 199 6
4 140 -5
4 15 3
4 43 -1
4 40 -2
4 186 5
4 137 -2
4 123 10
4 147 -6
4 50 1
4 183 -9
4 156 8
4 42 -1
4 164 8
4 95 0
4 131 6
4 152 1
4 81 -7
4 146 -2
4 47 -10
4 77 -5
4 9 -9
4 30 -4
4 27 8
4 185 -2
4 112 6
4 96 -5
4 44 5
4 155 -9
4 85 1
4 46 6
4 192 -1
4 135 6
4 194 -8
4 133 2
4 18 5
4 117 7
4 13 1
4 97 0
4 83 2
4 191 3
4 55 1
4 26 -5
4 74 3
4 162 -9
4 22 -1
4 181 6
4 51 -4
4 160 -5
4 100 -7
4 78 0
4 116 -5
4 17 -1
4 108 -7
4 157 -4
4 189 2
4 113 -5
4 130 -9
4 53 7
4 60 6
4 190 1
4 129 9
4 101 -4
4 105 4
4 6 -9
4 73 -10
4 59 3
4 66 -3
4 120 5
4 87 8
4 92 -2
4 33 -1
4 31 6
4 39 -10
4 71 7
4 90 10
4 168 -8
4 170 -4
4 121 -8
4 56 -4
4 68 -10
4 154 4
4 134 5
4 174 5
4 119 -6
4 24 0
4 111 4
4 167 3
4 49 0
4 180 -7
4 61 -3
4 159 -8
4 29 -7
4 139 3
4 158 -2
4 143 -8
4 125 0
4 175 -2
4 72 -6
4 69 -4
4 37 -9
4 153 -10
4 128 8
4 91 -6
4 187 6
4 45 2
4 70 -10
4 89 1
4 114 2
4 127 3
4 76 5
4 38 -10
4 161 -5
4 166 -7
4 99 2
4 48 0
4 10 7
4 103 -8
4 57 -4
4 188 3
4 141 4
4 177 -7
4 20 6
4 5 0
4 32 1
4 132 4
4 25 -4
4 107 -4
4 63 -5
4 86 8
4 62 -2
4 144 9
4 196 4
4 8 6
4 84 8
4 94 -5
4 16 7
4 67 4
4 138 -4
4 65 -9
4 64 -6
4 109 -6
4 35 0
4 75 -1
4 182 -3
4 195 2
4 200 4
4 163 -3
4 21 -1
4 136 7
4 82 -7
4 88 0
4 122 8
4 169 10
4 102 4
4 98 -6
4 165 3
4 34 -1
4 150 -1
4 197 6
4 118 8
4 184 -9
4 178 -4
5 175 -9
5 107 -8
5 192 -10
5 151 -2
5 34 1
5 114 -5
5 41 7
5 113 -10
5 171 -5
5 172 3
5 159 7
5 141 -1
5 111 0
5 109 -9
5 17 2
5 22 10
5 153 -4
5 63 -7
5 163 8
5 152 2
5 190 1
5 15 4
5 57 -6
5 101 -5
5 183 3
5 188 3
5 71 5
5 87 5
5 72 7
5 131 -10
5 155 6
5 9 0
5 46 4
5 157 2
5 173 0
5 84 -4
5 62 -6
5 92 -8
5 33 -6
5 170 1
5 37 -3
5 158 3
5 59 1
5 78 7
5 140 7
5 164 -4
5 75 -4
5 193 4
5 58 -9
5 168 -7
5 196 -7
5 30 3
5 162 -8
5 20 6
5 124 1
5 8 -3
5 134 8
5 21 10
5 189 8
5 108 -7
5 180 9
5 125 -3
5 73 2
5 44 4
5 105 -7
5 81 5
5 86 4
5 147 1
5 83 6
5 121 0
5 51 2
5 31 2
5 122 -3
5 82 6
5 60 -5
5 80 6
5 116 10
5 119 8
5 32 8
5 154 5
5 97 -5
5 178 -7
5 177 1
5 182 -2
5 148 -1
5 50 2
5 143 1
5 99 2
5 138 2
5 145 -6
5 167 6
5 38 -9
5 195 -2
5 39 -6
5 40 -2
5 93 5
5 123 7
5 120 -6
5 49 -3
5 14 6
5 56 5
5 67 -3
5 7 0
5 199 -10
5 35 -2
5 23 4
5 27 -6
5 77 -1
5 55 4
5 132 6
5 42 -4
5 137 -3
5 94 -3
5 54 6
5 13 -3
5 25 -2
5 169 -4
5 103 -4
5 110 8
5 43 1
5 184 0
5 102 -9
5 117 -2
5 142 5
5 76 6
5 24 6
5 98 9
5 161 -5
5 12 -5
5 106 -1
5 150 6
5 79 3
5 186 -10
5 115 8
5 200 -9
5 28 3
5 194 3
5 146 -6
5 166 7
5 198 3
5 90 -9
5 70 -4
5 176 7
5 127 3
5 36 -3
5 144 5
5 133 -5
5 181 -7
5 61 5
5 47 7
5 126 4
5 65 -6
5 89 1
5 69 9
5 85 -8
5 130 -3
5 95 8
5 165 -10
5 112 4
5 29 5
5 26 1
5 139 -1
5 100 2
5 128 9
5 53 -10
5 197 6
5 66 -8
5 64 7
5 185 -3
5 91 2
5 136 4
5 174 -10
5 179 -2
6 32 -2
6 107 -7
6 158 7
6 181 6
6 16 1
6 65 8
6 130 -1
6 163 7
6 48 4
6 56 1
6 13 8
6 89 9
6 165 -2
6 197 -9
6 168 -10
6 173 6
6 159 3
6 73 -5
6 166 1
6 103 1
6 146 8
6 74 5
6 154 -2
6 139 -10
6 187 2
6 50 -2
6 137 4
6 70 -2
6 192 10
6 9 8
6 72 -1
6 175 10
6 164 -5
6 40 7
6 109 0
6 191 3
6 110 -2
6 112 2
6 12 -8
6 91 -6
6 141 1
6 129 0
6 133 -6
6 94 6
6 126 -9
6 54 9
6 174 6
6 172 -7
6 31 2
6 189 2
6 57 -6
6 113 3
6 147 10
6 64 5
6 47 -9
6 59 9
6 116 2
6 127 0
6 42 10
6 179 -5
6 108 -8
6 114 -4
6 122 -5
6 182 4
6 35 1
6 10 -7
6 196 5
6 153 8
6 160 7
6 79 5
6 75 -3
6 51 3
6 20 3
6 185 -5
6 83 -7
6 11 10
6 19 7
6 80 -2
6 66 -3
6 124 0
6 178 2
6 84 -1
6 28 9
6 151 -4
6 183 8
6 148 -7
6 134 4
6 93 -8
6 199 -10
6 157 7
6 194 -6
6 98 3
6 26 -5
6 125 -4
6 41 1
6 128 -10
6 15 5
6 156 -2
6 52 -2
6 121 -10
6 87 -10
6 155 -2
6 7 -10
6 14 3
6 53 -10
6 169 4
6 37 10
6 193 1
6 152 -6
6 85 8
6 117 -8
6 97 2
6 200 -3
6 25 4
6 99 9
6 102 10
6 34 -8
6 39 0
6 198 -7
6 92 -8
6 43 -4
6 138 8
6 195 -3
6 150 8
6 55 4
6 106 0
6 88 -7
6 8 -9
6 69 4
6 86 3
6 132 6
6 176 1
6 30 3
6 24 -4
6 82 9
6 44 -10
6 123 -5
6 177 -4
6 161 -3
6 18 -7
6 81 -6
6 22 6
6 119 1
6 136 1
6 96 8
6 142 10
6 120 1
6 71 -9
6 68 -7
6 58 8
6 184 2
6 90 2
6 101 4
6 38 3
6 118 -6
6 27 -4
6 171 5
6 17 -1
6 46 -9
6 45 -9
6 104 -3
6 144 3
6 105 5
6 190 10
6 100 4
6 63 7
6 78 0
6 131 6
6 67 -3
6 180 -8
6 95 9
6 135 8
6 29 7
6 149 -6
6 49 7
6 76 -8
6 36 7
7 123 4
7 61 9
7 116 -8
7 58 4
7 109 4
7 78 4
7 148 10
7 62 -3
7 115 -1
7 192 7
7 71 -5
7 193 -4
7 196 -4
7 141 -8
7 155 4
7 118 -1
7 57 9
7 66 -9
7 121 -3
7 179 6
7 133 10
7 102 -4
7 103 -4
7 99 -9
7 177 4
7 96 10
7 169 4
7 59 7
7 69 2
7 10 -2
7 124 7
7 108 -4
7 73 -1
7 195 5
7 153 6
7 11 1
7 111 6
7 80 -6
7 129 3
7 29 7
7 185 3
7 27 -1
7 163 7
7 17 0
7 135 -1
7 139 -1
7 87 1
7 51 9
7 144 7
7 198 -8
7 130 8
7 14 5
7 132 -4
7 190 -7
7 54 8
7 89 9
7 107 5
7 182 -5
7 106 -9
7 76 -10
7 101 -4
7 184 10
7 159 7
7 22 7
7 13 -6
7 156 3
7 125 8
7 31 -3
7 45 -7
7 77 -3
7 30 7
7 91 -6
7 48 -8
7 43 6
7 157 10
7 161 0
7 180 3
7 138 10
7 187 -9
7 18 8
7 15 -6
7 158 8
7 46 5
7 60 6
7 82 -2
7 137 -10
7 174 3
7 114 3
7 119 5
7 52 5
7 188 -8
7 143 7
7 149 0
7 55 1
7 85 7
7 26 -10
7 166 4
7 151 0
7 90 9
7 162 0
7 176 3
7 94 1
7 197 -3
7 150 -7
7 140 -7
7 173 -2
7 86 4
7 20 -8
7 170 7
7 134 5
7 49 10
7 70 3
7 28 -5
7 8 -9
7 81 -1
7 68 -9
7 126 7
7 117 -8
7 171 -10
7 186 5
7 131 8
7 79 -1
7 47 2
7 67 -9
7 164 7
7 38 -8
7 154 4
7 35 6
7 104 -9
7 21 2
7 40 -7
7 199 -4
7 50 -1
7 33 -5
7 105 -9
7 175 -6
7 37 -8
7 23 -10
7 194 2
7 122 -3
7 92 -5
7 172 5
7 19 9
7 178 2
7 9 -6
7 74 -5
7 34 -4
7 189 -4
7 44 -4
7 100 -6
7 64 3
7 63 1
7 41 -7
7 152 -7
7 97 9
7 200 -3
7 110 -5
7 53 4
7 165 -9
7 136 2
7 183 5
7 191 -10
7 39 -1
7 32 7
7 160 7
7 98 -9
7 147 2
7 167 1
7 42 3
7 113 10
7 75 1
7 95 -6
8 27 -5
8 15 5
8 114 -2
8 22 -7
8 78 -3
8 184 8
8 117 4
8 51 -2
8 167 -4
8 44 6
8 64 -6
8 176 2
8 165 4
8 66 4
8 88 4
8 140 -10
8 48 9
8 111 9
8 65 -9
8 14 5
8 60 -1
8 185 2
8 154 3
8 36 3
8 141 8
8 170 -2
8 83 -3
8 32 -10
8 143 -1
8 139 2
8 123 -10
8 24 10
8 86 -4
8 119 -7
8 134 0
8 74 -9
8 120 2
8 96 1
8 30 -3
8 67 -7
8 94 1
8 125 -2
8 148 -7
8 61 -6
8 91 -5
8 142 -8
8 174 -7
8 89 0
8 153 -8
8 49 -8
8 138 1
8 72 -6
8 181 7
8 156 7
8 85 -2
8 37 -1
8 196 9
8 73 2
8 190 -9
8 116 -6
8 160 2
8 9 -2
8 34 -8
8 121 -6
8 62 -7
8 122 4
8 186 -1
8 21 3
8 151 8
8 16 -1
8 193 6
8 128 -3
8 131 10
8 194 2
8 107 -10
8 69 1
8 191 -7
8 54 7
8 10 9
8 145 7
8 31 7
8 45 9
8 102 -4
8 87 8
8 35 1
8 104 -9
8 187 -5
8 161 -6
8 50 10
8 105 1
8 112 -2
8 101 2
8 63 -7
8 20 -6
8 115 -3
8 152 1
8 168 -8
8 93 6
8 58 -7
8 157 9
8 47 9
8 77 1
8 76 4
8 150 1
8 41 6
8 180 5
8 84 7
8 130 4
8 149 -7
8 82 10
8 26 5
8 25 -6
8 99 -4
8 90 -9
8 57 6
8 162 -8
8 179 0
8 29 -7
8 108 9
8 133 -10
8 19 -4
8 17 0
8 159 -9
8 33 -3
8 188 -6
8 195 5
8 169 7
8 146 4
8 79 -1
8 198 7
8 110 -2
8 70 -7
8 136 6
8 53 -1
8 68 7
8 81 7
8 127 -2
8 163 10
8 129 -1
8 155 5
8 132 8
8 52 7
8 189 -7
8 137 -3
8 42 6
8 97 -2
8 109 -10
8 11 5
8 80 -6
8 200 3
8 199 0
8 197 -1
8 135 4
8 147 4
8 106 5
8 192 9
8 113 -7
8 18 -2
8 175 10
8 100 -8
8 12 -9
8 13 -1
8 92 -1
8 172 9
8 126 -6
8 177 -1
8 43 -7
9 86 3
9 137 8
9 196 -10
9 184 2
9 134 1
9 55 -10
9 63 5
9 89 -7
9 130 6
9 18 -6
9 117 2
9 26 -6
9 36 -10
9 133 -2
9 97 -4
9 20 2
9 125 4
9 42 6
9 129 0
9 93 -3
9 25 -3
9 153 8
9 115 -4
9 108 -7
9 113 4
9 34 -4
9 40 -1
9 175 -10
9 56 -7
9 28 5
9 183 -9
9 77 -5
9 141 6
9 95 9
9 91 -9
9 121 -9
9 27 -10
9 120 10
9 193 2
9 24 -3
9 101 10
9 32 -10
9 88 -5
9 52 -8
9 187 -2
9 90 0
9 192 7
9 171 -8
9 197 10
9 177 4
9 200 -8
9 75 5
9 174 5
9 33 -8
9 139 -8
9 167 -8
9 16 -10
9 178 2
9 148 10
9 104 4
9 132 -4
9 37 4
9 12 9
9 81 -8
9 189 7
9 70 4
9 158 2
9 48 9
9 172 8
9 66 9
9 13 -5
9 78 -10
9 186 -8
9 62 6
9 79 -1
9 194 -6
9 149 0
9 136 -3
9 109 -9
9 45 3
9 74 -3
9 94 2
9 38 -6
9 154 -1
9 22 -5
9 67 -10
9 49 7
9 19 -7
9 114 4
9 162 -8
9 143 1
9 190 1
9 47 -3
9 29 9
9 179 -10
9 144 10
9 103 -2
9 170 3
9 165 -4
9 160 0
9 124 -7
9 173 9
9 188 10
9 147 8
9 35 -9
9 11 8
9 110 9
9 98 7
9 180 2
9 72 -7
9 122 -1
9 76 5
9 84 -5
9 53 10
9 138 1
9 44 2
9 156 5
9 64 4
9 146 -1
9 92 -10
9 142 3
9 118 3
9 96 9
9 107 9
9 176 -1
9 195 -10
9 14 -7
9 100 -6
9 61 3
9 123 -3
9 46 9
9 119 -10
9 181 3
9 185 10
9 199 4
9 10 -4
9 111 8
9 161 7
9 145 4
9 127 0
9 198 8
9 164 -6
9 83 6
9 80 -10
9 135 -3
9 169 1
9 57 -8
9 151 1
9 68 -9
9 155 5
9 112 3
9 131 8
9 182 3
9 51 7
9 60 7
9 128 5
9 166 9
9 43 6
9 159 -7
9 99 -9
9 15 7
9 31 0
9 54 8
9 152 6
9 87 -7
9 71 3
9 102 0
9 59 4
9 157 8
9 168 -8
9 58 -1
9 17 7
9 105 10
9 191 -4
9 85 -3
9 50 3
9 41 -8
9 69 0
10 179 4
10 47 1
10 84 -8
10 126 -4
10 182 7
10 53 -10
10 106 -7
10 115 -1
10 59 10
10 183 7
10 140 -10
10 153 9
10 68 5
10 14 0
10 31 -9
10 98 -9
10 30 5
10 148 10
10 46 -3
10 71 2
10 32 -4
10 85 -4
10 189 -10
10 25 -7
10 132 4
10 83 -2
10 154 -6
10 38 -4
10 137 4
10 35 -9
10 17 -1
10 81 4
10 29 -5
10 186 1
10 90 -6
10 45 -6
10 105 4
10 124 0
10 165 6
10 120 3
10 164 8
10 171 9
10 92 10
10 48 -6
10 12 7
10 173 -7
10 55 1
10 22 10
10 133 10
10 177 6
10 134 3
10 104 -1
10 111 -4
10 96 4
10 89 -2
10 58 -7
10 138 0
10 44 -2
10 158 4
10 163 10
10 196 -2
10 15 -3
10 181 5
10 97 -3
10 168 -10
10 28 -3
10 188 6
10 20 -2
10 130 7
10 100 -5
10 24 1
10 107 -1
10 156 -6
10 184 -7
10 190 -8
10 128 8
10 11 -6
10 118 -1
10 95 9
10 200 4
10 33 10
10 49 -7
10 169 -7
10 149 2
10 93 -2
10 101 -4
10 144 -6
10 79 -9
10 151 -3
10 57 9
10 19 7
10 67 -3
10 135 4
10 194 7
10 99 1
10 197 -2
10 119 8
10 72 -4
10 103 2
10 61 -1
10 21 -8
10 146 2
10 116 -3
10 108 -10
10 34 -1
10 114 -9
10 50 -7
10 170 -8
10 150 4
10 141 -5
10 60 2
10 65 -6
10 41 -4
10 102 -2
10 69 -2
10 121 -1
10 16 9
10 145 -9
10 185 -8
10 13 0
10 54 -7
10 199 4
10 175 -8
10 70 10
10 109 -4
10 76 -5
10 88 -4
10 162 4
10 94 5
10 127 9
10 75 -5
10 157 -5
10 37 0
10 143 9
10 86 8
10 142 2
10 166 -6
10 27 8
10 18 4
10 51 -7
10 74 8
10 26 -6
10 198 5
10 123 -6
10 64 4
10 80 -10
10 43 -2
10 63 10
10 167 10
10 147 -2
10 152 -7
10 40 3
10 56 -1
10 195 -6
10 66 3
10 110 10
10 39 -9
10 139 -10
10 87 9
10 62 -2
10 122 10
10 187 -2
10 117 -10
10 159 -5
10 172 -1
10 160 -10
10 161 -3
10 193 -7
10 42 -5
10 112 9
10 73 -9
10 36 5
10 129 10
10 192 -7
10 113 -5
11 181 -3
11 35 8
11 99 5
11 130 8
11 77 -8
11 171 -4
11 180 -2
11 149 5
11 80 -7
11 102 7
11 176 2
11 23 4
11 145 4
11 106 -6
11 121 3
11 73 9
11 20 -7
11 91 5
11 173 9
11 143 -2
11 19 -3
11 175 -9
11 45 10
11 65 -7
11 137 -4
11 87 6
11 109 0
11 193 -8
11 151 -4
11 85 10
11 54 -10
11 41 10
11 160 2
11 144 -6
11 75 6
11 72 4
11 76 9
11 103 5
11 84 -5
11 186 6
11 22 -9
11 200 -7
11 69 6
11 98 8
11 58 1
11 53 -5
11 94 8
11 132 -9
11 179 0
11 119 -3
11 64 9
11 155 8
11 83 6
11 174 1
11 113 -7
11 43 4
11 120 10
11 114 6
11 21 -2
11 82 3
11 105 -10
11 13 0
11 122 -5
11 36 6
11 140 -3
11 55 4
11 111 -8
11 37 -9
11 154 8
11 60 -6
11 198 -4
11 147 9
11 18 -7
11 88 7
11 185 -6
11 190 -10
11 146 -1
11 50 -10
11 189 -3
11 26 1
11 188 -1
11 81 10
11 142 2
11 197 2
11 29 -2
11 56 -10
11 187 2
11 157 0
11 172 0
11 138 -10
11 156 4
11 159 3
11 44 -1
11 47 1
11 49 3
11 136 -5
11 129 4
11 177 -8
11 39 -4
11 123 -1
11 126 3
11 110 -9
11 112 9
11 133 6
11 118 -1
11 184 1
11 115 3
11 165 7
11 15 4
11 117 -8
11 16 0
11 153 -6
11 52 -5
11 104 1
11 51 1
11 194 -2
11 108 -3
11 152 3
11 14 -7
11 139 3
11 74 -9
11 191 -9
11 150 -1
11 134 -10
11 86 7
11 63 -3
11 170 -10
11 79 -9
11 158 7
11 148 10
11 164 1
11 66 9
11 46 -5
11 124 -3
11 40 7
11 62 9
11 135 3
11 42 10
11 89 -6
11 163 5
11 48 -5
11 125 5
11 70 5
11 169 7
11 167 3
11 34 -9
11 38 5
11 61 10
11 12 -2
11 33 10
11 24 -10
11 25 -8
11 100 -8
11 178 -5
11 67 2
11 196 1
11 192 6
11 141 -10
11 32 5
11 27 3
11 31 -1
11 127 5
11 95 -2
11 78 6
11 166 6
11 183 10
11 131 8
11 57 -8
11 71 8
11 17 9
12 77 -6
12 99 3
12 21 -9
12 188 0
12 177 -9
12 191 8
12 14 -1
12 128 -8
12 170 -4
12 28 -9
12 185 1
12 134 5
12 58 -8
12 104 4
12 83 -7
12 27 10
12 122 -6
12 138 7
12 33 -3
12 139 -7
12 45 -8
12 169 -7
12 42 6
12 29 3
12 194 -6
12 30 5
12 93 2
12 96 6
12 107 4
12 38 -6
12 121 3
12 172 -3
12 117 5
12 131 8
12 115 9
12 164 -2
12 136 -9
12 43 -7
12 53 7
12 173 2
12 41 7
12 69 1
12 88 -10
12 73 4
12 179 9
12 133 0
12 54 -6
12 182 2
12 160 1
12 171 1
12 176 -7
12 146 10
12 151 -2
12 153 -1
12 89 4
12 35 7
12 181 -8
12 16 2
12 19 6
12 48 0
12 34 1
12 72 5
12 46 10
12 158 -4
12 44 -5
12 51 -8
12 68 -4
12 189 7
12 25 -9
12 92 -1
12 127 4
12 195 -1
12 50 7
12 61 -9
12 123 2
12 183 8
12 166 7
12 148 -1
12 18 -5
12 184 0
12 94 3
12 57 2
12 155 7
12 32 2
12 163 -1
12 167 7
12 37 -5
12 159 -8
12 119 7
12 125 -1
12 59 -1
12 47 -4
12 80 5
12 39 7
12 81 -4
12 162 8
12 62 -10
12 75 -2
12 132 4
12 174 -5
12 109 -3
12 13 -3
12 100 -2
12 17 7
12 36 -6
12 40 -10
12 84 10
12 135 0
12 129 6
12 190 0
12 87 -3
12 168 5
12 49 3
12 126 -7
12 67 -4
12 60 1
12 124 2
12 150 1
12 24 -6
12 110 -8
12 152 -3
12 52 -1
12 102 -7
12 186 10
12 86 2
12 56 2
12 192 9
12 91 -10
12 55 10
12 193 5
12 180 4
12 130 9
12 157 6
12 175 -4
12 200 0
12 142 -2
12 15 -9
12 143 3
12 22 -4
12 140 -8
12 105 -7
12 70 -1
12 165 -8
12 95 -5
12 78 6
12 112 10
12 26 6
12 101 -8
12 74 8
12 145 -8
12 85 3
12 137 9
12 144 -8
12 23 8
12 118 -4
12 113 -10
12 156 6
12 65 -9
12 141 -10
12 199 -5
12 98 1
12 82 -6
12 106 9
12 161 -6
13 141 -1
13 195 10
13 43 3
13 85 0
13 42 10
13 87 0
13 83 -6
13 74 9
13 64 1
13 184 7
13 68 -2
13 44 5
13 170 6
13 58 7
13 120 1
13 98 -5
13 135 4
13 113 -4
13 112 -1
13 92 -6
13 81 9
13 126 -1
13 26 2
13 14 2
13 172 -9
13 27 0
13 194 -8
13 108 -7
13 80 -6
13 63 9
13 169 -3
13 45 6
13 96 -8
13 125 0
13 93 5
13 90 5
13 197 4
13 127 -3
13 95 1
13 101 -1
13 161 -10
13 185 3
13 24 2
13 89 6
13 155 7
13 173 -3
13 177 -1
13 140 -6
13 54 -5
13 69 -8
13 157 -2
13 19 9
13 142 1
13 104 1
13 99 -5
13 186 -3
13 193 -7
13 132 5
13 59 -1
13 121 -9
13 188 0
13 128 -9
13 156 2
13 154 -2
13 159 10
13 38 -5
13 129 10
13 133 0
13 32 2
13 35 9
13 168 -3
13 181 0
13 73 -7
13 200 0
13 149 -6
13 70 7
13 196 3
13 34 0
13 122 -9
13 151 -8
13 119 7
13 18 -10
13 23 -9
13 160 -10
13 145 -10
13 75 -7
13 183 -1
13 179 -5
13 77 8
13 176 -5
13 165 6
13 192 -4
13 164 -5
13 71 5
13 41 9
13 94 -6
13 91 -5
13 150 10
13 15 -8
13 29 -8
13 66 7
13 199 -6
13 46 3
13 187 10
13 97 4
13 17 -6
13 167 -8
13 180 -6
13 110 -10
13 47 -1
13 31 -7
13 50 1
13 115 5
13 37 4
13 36 3
13 88 -10
13 30 -7
13 67 0
13 107 -4
13 131 7
13 134 -1
13 139 -7
13 61 6
13 40 -2
13 166 6
13 76 5
13 158 -3
13 130 -9
13 33 0
13 62 4
13 56 -4
13 49 5
13 136 3
13 146 9
13 191 -4
13 39 5
13 117 -10
13 178 8
13 16 -1
13 55 0
13 100 -10
13 182 -8
13 190 -8
13 51 -5
13 60 7
13 137 7
13 144 7
13 48 -4
13 84 -7
13 174 3
13 148 -5
13 21 -8
13 79 -8
13 162 3
13 72 1
13 123 9
13 147 8
13 57 -7
13 152 9
13 116 -6
13 102 -10
13 143 -4
13 189 2
13 103 3
14 123 -3
14 136 7
14 142 1
14 56 -9
14 143 7
14 91 -7
14 174 1
14 86 2
14 92 3
14 75 5
14 58 -2
14 184 -4
14 37 10
14 185 10
14 176 -7
14 137 -8
14 133 -2
14 25 9
14 163 -2
14 141 1
14 195 7
14 100 -7
14 102 2
14 192 0
14 15 -8
14 80 -3
14 71 -10
14 149 6
14 55 8
14 167 2
14 168 2
14 32 4
14 116 10
14 22 4
14 74 1
14 88 -5
14 39 -4
14 154 7
14 122 -5
14 99 6
14 134 -1
14 200 -1
14 145 4
14 72 -9
14 119 10
14 180 -5
14 54 -5
14 61 -7
14 147 9
14 69 10
14 95 7
14 164 -3
14 107 -10
14 60 10
14 108 -10
14 33 -5
14 101 -9
14 63 7
14 40 9
14 104 9
14 194 10
14 129 2
14 70 -5
14 162 0
14 41 2
14 68 7
14 114 10
14 135 7
14 31 2
14 45 0
14 166 10
14 189 4
14 47 6
14 183 -10
14 112 -1
14 106 7
14 115 -9
14 128 -1
14 87 3
14 197 -8
14 17 8
14 161 5
14 155 -7
14 126 -10
14 78 -6
14 157 -9
14 105 -3
14 118 -7
14 186 -7
14 27 2
14 34 -1
14 83 -5
14 169 -2
14 103 6
14 29 -5
14 179 7
14 49 -7
14 139 0
14 73 -8
14 57 -10
14 81 -8
14 19 -7
14 144 8
14 52 -10
14 159 2
14 146 -4
14 28 3
14 20 10
14 66 -2
14 182 0
14 181 0
14 190 8
14 53 10
14 110 2
14 198 9
14 21 5
14 67 -1
14 43 -7
14 30 -4
14 18 -3
14 79 -7
14 84 -1
14 109 1
14 138 6
14 187 -9
14 117 -6
14 85 1
14 193 -1
14 16 0
14 124 -7
14 171 -2
14 48 -1
14 156 -5
14 158 1
14 172 8
14 90 -4
14 150 10
14 50 -3
14 44 -8
14 151 -5
14 113 -7
14 148 -8
14 38 -6
14 64 -3
14 98 4
14 120 1
14 94 -4
14 42 9
14 160 1
14 59 6
14 132 -5
14 77 -1
14 82 3
14 170 -2
14 165 1
14 97 3
14 26 -4
14 191 -6
14 131 -3
14 36 4
14 46 8
14 188 7
14 175 9
14 96 10
14 173 5
14 153 1
14 23 6
14 111 9
14 35 4
14 130 -4
14 93 -4
15 51 8
15 139 1
15 164 10
15 32 10
15 178 -9
15 105 7
15 131 -9
15 56 -2
15 171 4
15 86 5
15 89 3
15 188 -7
15 82 -4
15 187 -4
15 173 5
15 63 8
15 109 -5
15 27 8
15 165 10
15 117 -8
15 163 -7
15 149 9
15 185 3
15 155 1
15 151 4
15 78 5
15 45 -1
15 31 -2
15 23 -6
15 133 5
15 73 2
15 68 0
15 30 -2
15 35 2
15 52 -10
15 104 -4
15 127 -6
15 57 8
15 49 6
15 191 4
15 145 -8
15 122 6
15 19 9
15 135 -4
15 143 7
15 116 1
15 21 0
15 33 7
15 181 -8
15 66 -3
15 40 6
15 87 -4
15 198 4
15 37 -2
15 134 -3
15 95 9
15 50 -5
15 114 -4
15 92 0
15 80 3
15 93 0
15 25 6
15 18 6
15 59 5
15 22 -10
15 110 2
15 20 9
15 103 -10
15 98 0
15 183 -3
15 64 6
15 55 8
15 44 5
15 24 -6
15 150 -8
15 34 3
15 197 -8
15 84 9
15 41 10
15 136 10
15 168 -4
15 85 4
15 79 2
15 142 1
15 69 -1
15 97 -2
15 106 3
15 174 10
15 179 5
15 39 -9
15 74 -5
15 137 -2
15 195 9
15 29 0
15 88 -8
15 140 0
15 53 -5
15 144 6
15 146 -10
15 124 3
15 200 9
15 161 5
15 60 2
15 194 -9
15 65 -10
15 90 4
15 26 9
15 72 -7
15 96 1
15 193 -6
15 186 -9
15 128 -4
15 46 -2
15 158 -6
15 71 6
15 76 -1
15 192 5
15 157 -7
15 180 9
15 159 4
15 184 -10
15 126 -4
15 121 -10
15 166 -3
15 108 3
15 119 -2
15 120 -2
15 129 -9
15 196 -3
15 177 -8
15 167 0
15 107 1
15 102 10
15 125 -5
15 100 10
15 182 10
15 16 -10
15 156 -4
15 123 8
15 75 -9
15 101 -9
15 58 5
15 91 7
15 70 -1
15 162 4
15 160 5
15 47 -10
15 176 -7
15 172 5
15 81 0
15 190 0
15 36 4
15 132 10
15 54 -8
15 152 -7
15 43 4
15 38 -9
15 111 7
15 112 6
15 189 -1
15 118 4
15 62 -5
15 199 4
15 115 -3
15 175 0
15 42 -5
15 170 -3
16 106 -9
16 194 7
16 111 -9
16 187 9
16 176 8
16 67 0
16 154 0
16 105 3
16 165 1
16 189 -5
16 60 -1
16 130 9
16 96 -9
16 29 7
16 120 2
16 139 -2
16 48 4
16 78 -8
16 24 4
16 37 2
16 86 -4
16 161 7
16 153 9
16 77 -9
16 22 -1
16 151 0
16 145 5
16 33 3
16 129 10
16 91 4
16 41 1
16 89 -7
16 26 0
16 185 -9
16 54 4
16 121 -1
16 85 4
16 178 2
16 198 7
16 200 6
16 39 6
16 190 -8
16 163 9
16 63 -9
16 148 6
16 64 1
16 156 3
16 113 -4
16 92 -3
16 125 4
16 76 -6
16 142 -10
16 69 3
16 170 -6
16 147 5
16 28 -4
16 19 4
16 56 -10
16 44 3
16 81 -2
16 25 -9
16 104 -4
16 46 1
16 100 6
16 82 -5
16 184 4
16 73 -3
16 119 8
16 128 5
16 174 -4
16 162 -7
16 102 -5
16 159 -3
16 126 4
16 107 2
16 23 -3
16 90 8
16 75 -7
16 196 3
16 94 8
16 197 -5
16 53 -7
16 31 -4
16 43 2
16 99 1
16 175 -6
16 132 -6
16 173 6
16 149 -10
16 71 6
16 191 4
16 140 -4
16 183 -6
16 127 -4
16 134 -5
16 59 1
16 160 6
16 122 -10
16 141 -10
16 144 10
16 66 10
16 137 -9
16 193 -3
16 55 -8
16 51 8
16 18 6
16 79 9
16 138 -1
16 179 4
16 117 -2
16 108 6
16 35 -8
16 110 -9
16 47 -1
16 192 1
16 172 5
16 93 7
16 109 1
16 70 4
16 98 -7
16 171 1
16 61 -9
16 101 3
16 158 9
16 30 1
16 52 4
16 169 10
16 80 -5
16 62 9
16 58 -1
16 150 -8
16 45 -4
16 152 1
16 131 -1
16 87 1
16 103 2
16 135 -9
16 57 -4
16 118 10
16 112 -3
16 34 0
16 157 -10
16 167 -6
16 83 -8
16 133 -7
16 49 -4
16 116 -5
16 40 9
16 38 8
16 123 0
16 95 -4
16 36 -8
16 97 6
16 136 -5
16 143 -5
16 195 4
16 166 -6
16 164 1
16 146 1
16 42 6
16 199 10
16 50 -5
16 27 -2
16 74 -8
16 72 -6
16 177 -3
16 124 -4
16 65 6
16 114 -9
17 147 9
17 194 10
17 144 5
17 31 -2
17 146 2
17 126 -8
17 72 5
17 105 -6
17 53 -8
17 50 9
17 198 -6
17 77 8
17 85 7
17 155 4
17 117 -8
17 61 9
17 158 6
17 136 -7
17 128 2
17 181 -6
17 47 -1
17 45 7
17 34 -4
17 122 -2
17 139 3
17 20 6
17 73 -6
17 99 -5
17 94 -8
17 175 -7
17 82 7
17 63 8
17 182 3
17 134 -8
17 35 -3
17 141 9
17 57 -7
17 170 4
17 145 7
17 129 3
17 120 -1
17 180 -5
17 96 4
17 62 8
17 22 7
17 130 -4
17 121 4
17 157 -8
17 135 -4
17 95 5
17 64 3
17 190 -1
17 79 -5
17 109 -3
17 86 7
17 112 4
17 59 -4
17 150 5
17 159 0
17 111 6
17 196 3
17 48 10
17 132 -5
17 114 -3
17 37 1
17 51 -7
17 183 3
17 200 6
17 166 7
17 93 0
17 133 -2
17 186 -5
17 162 -8
17 55 -2
17 42 4
17 21 -10
17 187 -7
17 151 -1
17 131 -5
17 100 -3
17 173 6
17 199 -10
17 119 9
17 71 9
17 148 0
17 87 8
17 185 -9
17 108 6
17 58 -2
17 104 -9
17 39 -3
17 65 -7
17 137 10
17 178 5
17 92 3
17 156 3
17 107 -9
17 68 3
17 70 3
17 123 -8
17 66 -2
17 165 2
17 91 -9
17 40 -6
17 83 -10
17 23 5
17 125 -5
17 179 -2
17 26 2
17 113 4
17 172 5
17 154 -5
17 188 -3
17 167 -10
17 41 -8
17 189 2
17 163 7
17 171 8
17 116 8
17 24 6
17 197 2
17 152 -9
17 115 -5
17 127 5
17 149 -10
17 143 -8
17 110 -9
17 32 -6
17 76 7
17 18 9
17 177 -6
17 25 8
17 36 8
17 97 -5
17 67 -9
17 80 -9
17 103 0
17 54 2
17 142 4
17 138 -7
17 81 -7
17 30 -2
17 193 2
17 161 6
17 191 4
17 74 2
17 195 1
17 75 -8
17 88 2
17 27 -4
17 78 -6
17 56 9
17 192 -9
17 90 1
17 140 4
17 124 -8
17 89 7
17 84 -1
17 168 -3
18 156 7
18 81 1
18 116 -7
18 129 9
18 111 -6
18 51 2
18 82 6
18 77 -6
18 170 2
18 114 4
18 83 7
18 193 9
18 108 -1
18 85 -6
18 187 3
18 168 -1
18 96 9
18 182 4
18 127 -6
18 48 1
18 140 -2
18 175 6
18 62 5
18 98 8
18 115 -6
18 144 -4
18 135 -6
18 154 0
18 44 -2
18 139 -6
18 20 10
18 47 -7
18 54 6
18 92 -3
18 58 -2
18 84 4
18 43 0
18 37 6
18 110 -3
18 21 -1
18 134 4
18 119 0
18 172 -9
18 63 -4
18 200 5
18 199 -1
18 117 -1
18 53 -1
18 72 -7
18 91 0
18 74 -8
18 148 -3
18 49 10
18 125 7
18 126 -8
18 99 4
18 26 6
18 104 3
18 190 1
18 142 5
18 158 7
18 161 -5
18 35 8
18 194 -3
18 61 0
18 179 -1
18 120 1
18 57 -1
18 198 -6
18 68 -2
18 188 2
18 38 -10
18 69 9
18 178 -9
18 174 4
18 163 8
18 136 10
18 147 5
18 80 -3
18 31 -5
18 180 8
18 146 1
18 124 0
18 177 2
18 27 8
18 32 3
18 19 -3
18 132 -3
18 157 -4
18 39 0
18 197 0
18 153 -10
18 183 -10
18 143 -5
18 66 8
18 28 -10
18 50 6
18 118 -5
18 30 10
18 106 1
18 90 9
18 46 -8
18 185 1
18 59 4
18 36 -7
18 100 8
18 152 9
18 76 1
18 42 5
18 25 -4
18 70 2
18 87 -2
18 184 -8
18 41 -2
18 60 -8
18 138 6
18 101 3
18 164 -8
18 167 6
18 45 9
18 29 0
18 162 4
18 145 -5
18 113 -3
18 65 -10
18 160 10
18 86 0
18 88 2
18 141 -3
18 186 -5
18 103 -1
18 89 -1
18 102 -6
18 189 7
18 155 -8
18 109 -2
18 176 1
18 171 -7
18 165 5
18 78 -9
18 137 3
18 56 6
18 94 4
18 131 4
18 52 10
18 128 8
18 22 -4
18 75 8
18 121 0
18 191 3
18 150 1
18 196 -1
18 151 5
18 71 1
19 100 -1
19 172 1
19 179 3
19 80 3
19 32 -9
19 21 10
19 92 -10
19 75 2
19 45 3
19 40 -6
19 48 3
19 193 -7
19 89 -7
19 168 1
19 43 -7
19 73 9
19 149 -3
19 187 -4
19 85 -10
19 125 0
19 56 -3
19 39 7
19 160 9
19 185 5
19 154 -6
19 155 5
19 23 -8
19 50 6
19 57 3
19 156 -4
19 169 10
19 34 -1
19 105 9
19 81 1
19 104 4
19 196 1
19 167 -5
19 28 4
19 150 -3
19 159 -6
19 164 -1
19 103 -1
19 190 -6
19 65 -4
19 158 2
19 143 4
19 63 8
19 200 3
19 47 -5
19 31 -2
19 86 10
19 54 5
19 181 10
19 191 -7
19 36 -4
19 78 -8
19 58 1
19 69 4
19 79 -7
19 184 2
19 119 9
19 46 7
19 120 -9
19 41 3
19 153 -5
19 49 -3
19 55 4
19 114 6
19 194 8
19 115 -4
19 137 -1
19 101 -8
19 99 0
19 111 10
19 141 -5
19 37 -4
19 173 -4
19 186 -9
19 175 -1
19 68 -5
19 140 -3
19 64 3
19 138 0
19 148 0
19 171 -9
19 61 -4
19 90 1
19 176 -8
19 44 10
19 53 -4
19 197 0
19 96 -2
19 139 4
19 59 8
19 133 2
19 97 -5
19 177 7
19 199 -9
19 94 -5
19 67 -7
19 174 3
19 166 10
19 25 -4
19 29 -9
19 163 0
19 126 2
19 20 -2
19 122 -7
19 180 -5
19 71 4
19 157 -10
19 35 9
19 33 2
19 70 0
19 147 10
19 130 -9
19 66 8
19 142 -2
19 127 -8
19 76 -3
19 188 -9
19 162 6
19 117 -6
19 146 9
19 72 2
19 24 0
19 30 -6
19 51 -10
19 132 2
19 165 6
19 145 9
19 93 -9
19 116 1
19 182 -3
19 118 6
19 129 7
19 109 -4
19 124 -4
19 84 3
19 134 8
19 110 10
19 87 6
19 91 1
19 88 -10
19 161 -2
19 108 -10
19 135 2
19 106 10
19 136 7
19 189 10
19 26 -10
19 113 2
19 52 0
19 74 2
19 151 -2
19 192 -3
19 123 1
19 183 -6
19 170 2
20 141 1
20 164 -3
20 22 -6
20 68 10
20 58 -4
20 50 -3
20 125 6
20 87 4
20 198 -9
20 139 -10
20 24 -5
20 129 10
20 181 9
20 103 5
20 62 1
20 79 -6
20 110 0
20 55 5
20 191 4
20 168 7
20 134 -7
20 133 3
20 123 -1
20 182 0
20 31 8
20 145 -2
20 189 -1
20 91 -2
20 118 2
20 83 -5
20 176 -6
20 173 6
20 196 5
20 112 -8
20 39 7
20 188 -6
20 175 10
20 41 4
20 96 4
20 151 -5
20 152 4
20 85 -9
20 199 1
20 177 -8
20 106 1
20 121 8
20 60 6
20 169 1
20 193 5
20 46 -2
20 162 0
20 52 6
20 166 -9
20 51 -8
20 184 2
20 174 -9
20 37 4
20 102 -4
20 99 9
20 170 6
20 154 -8
20 30 -8
20 101 8
20 114 6
20 73 5
20 98 -9
20 183 -9
20 192 7
20 29 -9
20 187 10
20 149 -6
20 33 1
20 95 -10
20 23 -8
20 86 3
20 64 -1
20 45 -4
20 34 10
20 122 -1
20 108 8
20 78 6
20 135 6
20 180 6
20 200 -7
20 155 4
20 61 -8
20 84 2
20 74 1
20 190 -5
20 72 -4
20 59 9
20 127 -6
20 75 6
20 35 4
20 57 -8
20 93 10
20 65 7
20 56 4
20 146 -4
20 111 7
20 76 -1
20 119 2
20 130 -7
20 104 -10
20 186 5
20 195 6
20 161 5
20 172 -1
20 70 4
20 156 -8
20 136 -4
20 120 -4
20 26 8
20 32 1
20 94 -4
20 115 8
20 132 -10
20 153 -8
20 69 -7
20 40 5
20 131 3
20 66 -2
20 54 7
20 105 -6
20 77 7
20 126 7
20 137 10
20 82 -7
20 47 0
20 100 -7
20 36 4
20 157 5
20 25 0
20 197 5
20 92 6
20 160 -7
20 117 3
20 49 0
20 38 9
20 21 8
20 142 -1
20 109 -7
20 171 -10
20 128 -7
20 90 -1
20 71 6
20 63 -10
20 185 8
20 81 -7
20 150 -2
20 143 2
20 144 8
20 89 3
20 27 2
20 113 6
20 48 2
20 159 0
20 140 5
20 97 -8
20 148 3
21 67 -7
21 161 -4
21 116 -5
21 156 7
21 45 6
21 52 -1
21 108 1
21 185 -6
21 163 8
21 186 -5
21 107 -4
21 23 9
21 122 1
21 136 5
21 105 0
21 94 4
21 69 8
21 70 -5
21 58 7
21 145 -7
21 194 -7
21 83 7
21 159 7
21 152 -7
21 148 -2
21 101 -8
21 73 10
21 121 7
21 28 10
21 50 5
21 35 -10
21 25 3
21 31 6
21 64 0
21 93 3
21 153 -4
21 33 0
21 162 3
21 191 4
21 40 10
21 46 1
21 169 4
21 56 -2
21 168 6
21 120 4
21 71 -7
21 147 -3
21 89 -3
21 182 6
21 174 4
21 90 6
21 32 6
21 199 6
21 117 -9
21 38 -5
21 88 -8
21 195 5
21 175 1
21 140 -3
21 151 -7
21 125 6
21 177 0
21 181 2
21 43 0
21 123 -3
21 66 -1
21 188 2
21 62 -2
21 106 7
21 119 -1
21 87 1
21 78 -6
21 63 -2
21 135 5
21 95 -2
21 197 6
21 100 1
21 75 -7
21 170 4
21 82 8
21 80 -5
21 166 -3
21 178 -6
21 134 -10
21 76 0
21 84 9
21 42 -10
21 114 -7
21 102 9
21 157 -8
21 99 -6
21 158 -1
21 133 -7
21 55 5
21 97 -5
21 173 4
21 92 8
21 132 -6
21 51 6
21 59 0
21 65 -2
21 61 4
21 187 2
21 85 3
21 180 8
21 154 5
21 115 3
21 96 10
21 172 -3
21 103 -8
21 79 5
21 165 5
21 91 4
21 142 3
21 149 -6
21 72 -9
21 129 0
21 74 10
21 113 7
21 190 10
21 111 7
21 179 -4
21 77 -10
21 49 -4
21 118 8
21 29 10
21 47 4
21 48 -1
21 53 7
21 141 -6
21 160 1
21 167 -4
21 104 -10
21 137 -2
21 139 1
21 128 -6
21 110 -8
21 98 -3
21 143 2
21 24 -2
21 109 2
21 30 -9
21 86 4
21 184 2
21 144 4
21 124 -10
21 131 8
21 200 2
21 22 4
21 150 2
21 41 3
21 27 -9
21 198 -10
21 26 -6
21 146 -3
21 127 -5
21 196 -5
21 39 -2
21 130 -3
21 176 -7
21 44 -3
21 68 10
21 60 1
22 174 -6
22 38 -1
22 31 10
22 187 0
22 51 -3
22 114 -1
22 195 -6
22 69 4
22 108 4
22 137 -9
22 184 6
22 149 -7
22 103 7
22 156 -6
22 30 2
22 26 -5
22 141 -7
22 146 0
22 132 3
22 104 3
22 151 -8
22 148 7
22 53 10
22 77 1
22 87 3
22 46 4
22 122 5
22 189 8
22 138 10
22 28 7
22 64 -3
22 168 -8
22 135 1
22 181 5
22 36 0
22 100 -3
22 35 2
22 167 -4
22 150 0
22 70 0
22 65 6
22 41 2
22 83 -7
22 127 7
22 85 7
22 33 0
22 86 2
22 59 8
22 71 -2
22 155 5
22 39 9
22 97 -3
22 73 -7
22 106 1
22 62 -3
22 152 -4
22 179 -9
22 126 -1
22 193 -4
22 54 -3
22 79 -6
22 99 5
22 121 -2
22 173 -8
22 90 -10
22 75 -8
22 142 2
22 190 -5
22 32 -4
22 58 7
22 183 6
22 66 0
22 199 1
22 182 7
22 95 0
22 164 -4
22 145 6
22 84 2
22 78 2
22 68 5
22 196 2
22 139 -3
22 52 3
22 144 1
22 172 -5
22 153 1
22 56 1
22 48 -7
22 200 9
22 88 10
22 96 8
22 143 -6
22 197 9
22 177 -4
22 128 9
22 27 -2
22 102 10
22 192 7
22 116 -7
22 112 7
22 91 -7
22 80 -2
22 188 -9
22 162 -10
22 37 -6
22 178 -2
22 160 -3
22 107 -1
22 158 2
22 72 7
22 133 4
22 165 0
22 82 7
22 76 1
22 63 0
22 49 -2
22 45 0
22 166 -4
22 92 4
22 171 -2
22 176 5
22 89 -3
22 101 6
22 111 -10
22 185 -3
22 25 -4
22 129 7
22 157 -3
22 125 0
22 50 -10
22 117 2
22 115 4
22 113 4
22 180 -9
22 29 -5
22 81 -6
22 154 -1
22 42 2
22 34 8
22 67 -5
22 159 -4
22 191 0
22 98 -5
22 43 -1
22 186 -7
22 118 -10
22 74 -9
22 119 -9
22 94 1
22 134 -2
22 44 7
22 124 -4
22 131 -1
22 61 2
22 109 5
22 170 -8
22 93 -10
22 110 1
22 57 0
22 123 -2
22 55 9
22 120 -9
23 29 6
23 150 -8
23 189 -3
23 72 -9
23 51 9
23 177 0
23 114 9
23 32 10
23 144 -7
23 186 10
23 89 6
23 97 1
23 137 2
23 64 6
23 27 0
23 121 2
23 68 -8
23 99 -7
23 55 0
23 57 1
23 41 6
23 36 1
23 35 -9
23 178 -10
23 113 -6
23 107 8
23 135 -3
23 62 -8
23 100 -6
23 109 1
23 195 -8
23 94 8
23 182 9
23 188 -10
23 181 6
23 112 1
23 69 0
23 83 5
23 65 -10
23 96 -5
23 78 -4
23 76 -5
23 110 -8
23 25 6
23 190 2
23 126 10
23 154 -9
23 53 4
23 166 2
23 167 9
23 115 7
23 31 -7
23 197 -10
23 117 -10
23 50 2
23 59 -8
23 122 -1
23 158 -4
23 43 7
23 66 7
23 173 -9
23 198 -1
23 139 -8
23 156 9
23 168 6
23 116 -4
23 42 -4
23 77 -7
23 129 5
23 26 0
23 165 3
23 95 -7
23 169 3
23 183 -8
23 141 5
23 160 -6
23 88 -9
23 92 -2
23 118 -4
23 120 -10
23 44 10
23 143 0
23 45 5
23 149 5
23 108 2
23 174 1
23 170 10
23 140 -3
23 52 10
23 172 10
23 191 -10
23 33 10
23 74 -4
23 106 6
23 133 -7
23 93 1
23 98 3
23 192 -3
23 40 -8
23 75 4
23 185 0
23 180 4
23 79 7
23 82 -6
23 39 9
23 38 8
23 124 0
23 138 2
23 148 -9
23 184 2
23 28 9
23 146 4
23 200 -9
23 24 7
23 81 3
23 171 3
23 56 -1
23 142 -5
23 147 -8
23 87 6
23 175 3
23 80 8
23 159 4
23 101 -10
23 49 2
23 196 0
23 104 8
23 61 -2
23 151 -10
23 111 -9
23 132 -3
23 54 -2
23 67 -9
23 125 9
23 187 2
23 164 5
23 73 0
23 70 -1
23 161 -6
23 128 -10
23 136 -5
23 176 -9
23 194 3
23 179 -2
23 102 8
23 34 -8
23 84 9
23 47 -2
23 46 0
23 90 0
23 71 5
23 152 10
23 157 -2
23 48 -2
23 30 10
23 134 6
23 37 -1
24 139 -2
24 73 1
24 154 -5
24 147 -10
24 69 -4
24 176 1
24 188 4
24 168 -4
24 61 9
24 52 5
24 34 4
24 171 -6
24 141 -10
24 153 -9
24 57 -10
24 70 -4
24 198 6
24 26 9
24 47 6
24 81 10
24 43 7
24 162 7
24 161 7
24 179 -3
24 78 -1
24 199 6
24 120 6
24 76 10
24 50 9
24 142 10
24 156 2
24 40 -5
24 80 8
24 192 8
24 89 -7
24 107 0
24 86 10
24 172 0
24 146 8
24 71 5
24 45 3
24 129 -6
24 54 -6
24 178 -4
24 182 8
24 128 5
24 170 -5
24 180 -3
24 82 -6
24 97 -7
24 138 1
24 177 0
24 148 1
24 113 -1
24 92 2
24 114 6
24 46 5
24 193 8
24 106 -1
24 122 -9
24 155 -5
24 77 3
24 27 0
24 115 -1
24 123 -8
24 200 -6
24 169 6
24 66 7
24 42 -7
24 164 6
24 137 -3
24 62 -7
24 100 1
24 30 9
24 75 10
24 91 9
24 157 -1
24 108 -3
24 159 8
24 125 5
24 29 7
24 131 -2
24 173 4
24 144 -6
24 183 5
24 49 1
24 127 -10
24 174 7
24 152 8
24 197 -10
24 130 -3
24 64 4
24 101 -1
24 38 5
24 67 -7
24 37 -2
24 189 -7
24 158 9
24 135 -1
24 31 -6
24 95 7
24 185 3
24 195 7
24 65 8
24 124 -1
24 44 8
24 98 -3
24 132 5
24 32 -3
24 99 -9
24 35 -5
24 104 -9
24 56 -8
24 51 -5
24 190 -5
24 84 -2
24 187 -9
24 133 -5
24 87 4
24 184 -5
24 167 -7
24 103 -2
24 110 10
24 94 6
24 55 9
24 53 3
24 163 3
24 88 -1
24 181 7
24 119 6
24 111 -7
24 134 7
24 143 -6
24 126 1
24 112 1
24 68 6
24 186 8
24 93 -4
24 63 0
24 150 8
24 140 -4
24 151 -1
24 105 -8
24 58 10
24 160 5
24 145 -4
24 136 -10
24 166 9
24 74 -2
24 83 -4
24 39 -8
24 196 -10
24 194 8
24 118 -7
24 59 8
24 48 1
24 96 -7
24 79 4
24 85 2
24 90 1
24 109 1
24 121 0
24 28 5
24 25 8
24 36 -3
24 117 2
25 167 7
25 107 -10
25 142 -4
25 79 -9
25 136 6
25 190 3
25 100 -3
25 80 8
25 182 -2
25 162 -7
25 191 -9
25 180 -4
25 122 -3
25 94 -4
25 156 2
25 173 -5
25 99 -4
25 153 9
25 123 -3
25 139 10
25 54 -8
25 81 2
25 104 7
25 154 6
25 135 -3
25 47 -8
25 149 10
25 56 -3
25 120 -1
25 45 -4
25 171 -9
25 95 -6
25 111 1
25 93 9
25 158 5
25 32 -6
25 152 2
25 130 2
25 184 1
25 168 2
25 57 0
25 97 -10
25 88 8
25 39 -1
25 157 5
25 36 10
25 177 -1
25 65 -4
25 48 -2
25 108 -3
25 92 -2
25 129 -5
25 165 -1
25 63 -8
25 30 0
25 140 -10
25 31 -1
25 43 9
25 194 2
25 187 9
25 105 -3
25 38 9
25 87 8
25 102 1
25 109 1
25 170 8
25 46 -4
25 90 1
25 60 9
25 40 -4
25 50 -5
25 199 -2
25 86 -7
25 66 -6
25 37 -8
25 169 2
25 126 -1
25 172 -5
25 84 -6
25 174 9
25 166 2
25 121 0
25 138 -9
25 103 2
25 33 -10
25 192 2
25 188 5
25 155 -5
25 125 -6
25 106 0
25 85 5
25 51 3
25 179 7
25 128 8
25 116 0
25 110 8
25 183 10
25 114 6
25 101 0
25 77 -2
25 59 -6
25 131 8
25 151 -2
25 44 -3
25 132 -10
25 197 3
25 198 -4
25 119 10
25 27 -4
25 189 2
25 161 0
25 144 -4
25 118 5
25 52 -3
25 26 0
25 145 -9
25 176 8
25 113 6
25 34 -8
25 133 5
25 181 -7
25 73 -6
25 28 10
25 163 -3
25 64 6
25 75 4
25 69 9
25 160 -7
25 143 -3
25 141 6
25 53 10
25 200 2
25 134 7
25 55 9
25 175 1
25 112 -5
25 91 -6
25 83 -1
25 164 -10
25 82 6
25 89 1
25 127 -1
25 98 -6
25 76 10
25 193 -4
25 78 7
25 96 0
25 196 -1
25 29 7
25 147 5
25 117 -3
25 68 -4
25 178 -4
25 115 -9
25 61 6
25 41 -4
25 159 4
26 114 -1
26 57 -9
26 83 -1
26 84 -3
26 116 5
26 158 2
26 103 -3
26 118 -9
26 113 -4
26 74 -9
26 186 -5
26 184 -4
26 149 9
26 98 -7
26 106 -2
26 169 -9
26 80 8
26 155 1
26 87 4
26 188 0
26 196 -1
26 27 3
26 135 -10
26 162 -6
26 45 -9
26 192 -4
26 100 4
26 131 -2
26 200 4
26 133 -2
26 189 -9
26 124 1
26 79 -4
26 164 -5
26 102 2
26 185 3
26 59 3
26 151 7
26 93 6
26 137 0
26 125 -9
26 92 -9
26 46 -1
26 134 9
26 99 -8
26 77 4
26 193 -4
26 81 -9
26 197 8
26 170 9
26 76 3
26 160 -8
26 109 2
26 174 -8
26 179 -8
26 115 5
26 191 -9
26 94 10
26 195 -10
26 49 7
26 173 0
26 138 10
26 89 8
26 171 -9
26 146 -5
26 180 -10
26 154 8
26 145 -10
26 64 0
26 51 8
26 177 3
26 55 4
26 108 2
26 176 0
26 88 6
26 85 10
26 43 -6
26 153 -6
26 42 2
26 33 5
26 167 -8
26 86 0
26 48 -3
26 91 9
26 96 -6
26 95 0
26 28 -6
26 40 -5
26 132 9
26 50 -5
26 129 -5
26 41 -5
26 69 -3
26 190 0
26 97 3
26 123 8
26 126 -4
26 181 -6
26 150 1
26 58 -1
26 70 2
26 30 -9
26 147 -1
26 122 -5
26 31 10
26 112 6
26 62 -5
26 157 10
26 35 -6
26 110 2
26 65 6
26 32 8
26 104 -10
26 165 6
26 117 0
26 152 -2
26 139 2
26 61 -2
26 38 8
26 172 -4
26 119 6
26 53 -3
26 127 0
26 36 4
26 187 -6
26 71 -5
26 78 5
26 194 3
26 144 -9
26 182 8
26 128 10
26 90 3
26 168 -10
26 73 3
26 161 10
26 198 -6
26 101 10
26 183 -5
26 148 -1
26 47 -8
26 34 -2
26 199 2
26 140 -6
26 60 -9
26 54 -5
26 130 -5
26 56 6
26 72 4
26 121 -10
26 63 -8
26 105 5
26 142 -10
26 175 -6
26 156 -2
27 118 -8
27 97 8
27 165 -3
27 80 2
27 189 9
27 167 -8
27 129 -1
27 81 5
27 79 9
27 60 -3
27 64 -2
27 170 10
27 164 3
27 38 7
27 95 6
27 143 -10
27 68 0
27 132 6
27 55 0
27 125 1
27 121 -5
27 173 -4
27 88 -8
27 89 -5
27 119 -1
27 87 5
27 178 5
27 48 8
27 134 -1
27 110 8
27 194 -1
27 150 1
27 116 -7
27 29 10
27 142 -4
27 128 7
27 76 -3
27 103 -4
27 196 -8
27 73 0
27 28 9
27 195 9
27 30 9
27 98 -1
27 104 -9
27 145 0
27 175 7
27 71 10
27 31 1
27 179 0
27 54 -2
27 191 5
27 56 1
27 180 -3
27 141 9
27 78 -3
27 169 -7
27 50 5
27 82 -1
27 200 0
27 193 -1
27 99 -2
27 152 -4
27 46 5
27 102 5
27 158 4
27 107 -9
27 160 -2
27 72 10
27 155 -2
27 135 -1
27 33 9
27 147 -7
27 181 3
27 40 7
27 69 -10
27 182 2
27 96 10
27 92 0
27 53 6
27 176 7
27 109 5
27 126 -5
27 63 -1
27 130 6
27 157 -9
27 140 1
27 42 -4
27 168 3
27 188 5
27 90 -10
27 77 -5
27 184 8
27 174 0
27 117 2
27 67 4
27 39 3
27 133 10
27 93 7
27 106 -5
27 124 7
27 146 -5
27 35 -8
27 51 -1
27 75 8
27 94 -8
27 85 -10
27 183 0
27 120 -6
27 127 0
27 149 -8
27 156 5
27 114 -2
27 161 9
27 113 0
27 108 -10
27 62 -5
27 198 -6
27 52 2
27 105 7
27 172 0
27 166 1
27 171 0
27 139 0
27 154 -6
27 163 2
27 192 8
27 122 -6
27 58 5
27 162 -4
27 41 5
27 45 -9
27 37 -7
27 131 1
27 148 -5
27 199 -1
27 187 -1
27 159 1
27 153 -10
27 84 1
27 44 -5
27 137 -6
27 66 -5
27 49 9
27 138 -4
27 101 1
27 36 9
27 197 2
27 136 -6
27 65 10
28 45 -9
28 90 10
28 129 -10
28 145 1
28 138 -2
28 101 1
28 108 -7
28 179 2
28 196 7
28 97 3
28 178 8
28 63 -4
28 72 4
28 107 -2
28 167 -9
28 79 -6
28 180 -7
28 195 -7
28 151 0
28 95 10
28 136 4
28 197 -2
28 68 -8
28 62 -9
28 168 -4
28 165 -8
28 46 0
28 182 2
28 35 -7
28 159 -6
28 61 -6
28 66 3
28 64 3
28 150 -5
28 77 -5
28 73 7
28 154 7
28 57 9
28 44 -1
28 109 9
28 131 2
28 147 -3
28 110 1
28 89 3
28 161 -3
28 192 8
28 93 -8
28 32 1
28 36 3
28 80 -2
28 86 -9
28 54 9
28 33 -1
28 85 -8
28 119 0
28 31 -5
28 121 2
28 124 0
28 157 -9
28 41 9
28 185 -3
28 141 -2
28 58 9
28 116 4
28 117 0
28 82 -8
28 70 -5
28 42 -8
28 48 3
28 75 -8
28 187 -8
28 164 -6
28 105 4
28 122 -7
28 189 -10
28 71 5
28 55 2
28 29 -6
28 171 6
28 156 7
28 126 -8
28 84 -2
28 56 -3
28 52 -8
28 162 -6
28 125 8
28 198 4
28 135 -7
28 177 -5
28 143 8
28 120 -9
28 69 4
28 78 8
28 174 10
28 173 -6
28 175 -9
28 59 0
28 51 -3
28 191 10
28 83 -9
28 132 7
28 152 9
28 112 -2
28 128 0
28 193 -10
28 133 -6
28 98 -5
28 49 -9
28 199 -10
28 163 -1
28 184 -9
28 194 2
28 94 -10
28 183 0
28 113 8
28 142 -5
28 172 -4
28 118 2
28 137 -10
28 38 10
28 158 -2
28 43 10
28 81 2
28 103 -7
28 39 -9
28 106 0
28 149 3
28 102 -4
28 170 -9
28 47 -5
28 91 -4
28 67 8
28 188 -2
28 74 2
28 144 -10
28 60 -5
28 140 -6
28 114 7
28 99 5
28 115 -2
28 123 -8
28 50 -1
28 146 4
28 76 1
28 176 5
28 139 -2
28 148 3
28 169 2
28 127 -9
28 34 3
28 111 2
28 160 0
28 96 -6
28 92 8
28 166 1
28 186 7
28 87 9
28 190 -6
29 124 9
29 110 10
29 129 -6
29 117 3
29 45 0
29 48 7
29 192 6
29 69 -3
29 176 0
29 89 5
29 43 -7
29 116 6
29 64 -9
29 188 -2
29 198 2
29 130 4
29 60 -9
29 143 -10
29 166 5
29 138 5
29 128 8
29 190 2
29 74 10
29 80 -10
29 160 -6
29 184 7
29 88 8
29 181 9
29 97 -8
29 70 10
29 94 -10
29 193 -2
29 185 -1
29 149 -5
29 137 2
29 63 -8
29 33 8
29 126 9
29 196 -8
29 125 -1
29 133 -10
29 91 -2
29 53 -3
29 104 8
29 102 -4
29 108 0
29 76 3
29 127 5
29 131 -8
29 163 -5
29 158 -2
29 36 0
29 164 6
29 37 -1
29 148 2
29 175 3
29 41 9
29 153 -9
29 84 -3
29 119 3
29 87 1
29 167 -6
29 183 -3
29 172 -3
29 156 3
29 146 -3
29 58 -9
29 178 6
29 109 4
29 107 3
29 155 -7
29 42 1
29 135 0
29 101 -3
29 191 6
29 78 8
29 103 4
29 179 -10
29 106 -3
29 144 -8
29 171 -4
29 123 -4
29 151 -4
29 147 -10
29 44 0
29 54 -1
29 79 8
29 85 -3
29 73 -9
29 113 -7
29 65 2
29 67 -4
29 161 5
29 83 -9
29 99 1
29 173 3
29 39 3
29 142 -2
29 40 -9
29 118 -10
29 52 -10
29 51 10
29 141 4
29 115 -6
29 105 3
29 81 4
29 134 3
29 157 -6
29 30 2
29 114 4
29 57 1
29 82 -8
29 174 -6
29 112 -1
29 121 3
29 159 2
29 68 -4
29 86 -9
29 72 -10
29 122 0
29 111 8
29 61 -9
29 136 9
29 49 9
29 75 4
29 35 -2
29 197 -3
29 145 4
29 152 -1
29 38 -3
29 93 3
29 96 -4
29 162 -6
29 189 -6
29 200 -2
29 187 -10
29 46 -4
29 62 1
29 139 -2
29 66 -10
29 169 -8
29 95 -1
29 92 1
29 154 -7
29 59 -10
29 31 10
29 170 -6
29 55 8
29 47 10
29 182 8
29 50 -6
29 168 9
29 32 9
29 165 -1
29 98 -3
29 140 0
29 199 9
30 154 -5
30 151 5
30 195 -4
30 88 -10
30 106 6
30 69 3
30 78 2
30 85 -3
30 41 1
30 46 9
30 123 -10
30 164 -7
30 77 5
30 101 -6
30 142 8
30 180 -6
30 177 4
30 55 -1
30 141 7
30 176 0
30 52 3
30 67 7
30 79 2
30 97 6
30 115 1
30 157 2
30 193 -9
30 70 -1
30 96 -6
30 160 2
30 32 4
30 200 -4
30 131 -5
30 93 -7
30 43 5
30 183 -2
30 94 -9
30 76 3
30 73 10
30 36 -4
30 44 3
30 100 1
30 166 -2
30 125 5
30 81 -10
30 54 -8
30 98 -6
30 136 5
30 163 9
30 149 -8
30 199 0
30 116 -10
30 144 1
30 112 7
30 184 1
30 190 9
30 90 -7
30 75 10
30 187 4
30 47 -5
30 39 -3
30 134 -2
30 140 -5
30 40 -7
30 135 9
30 95 5
30 63 5
30 168 -3
30 107 -4
30 42 6
30 34 6
30 92 -5
30 83 -4
30 171 7
30 35 1
30 99 1
30 181 3
30 84 10
30 169 4
30 122 0
30 58 -10
30 132 0
30 109 10
30 188 0
30 145 -3
30 165 9
30 143 7
30 148 4
30 56 -5
30 175 -2
30 129 -3
30 170 -6
30 64 9
30 158 9
30 113 -2
30 86 6
30 173 1
30 198 -9
30 62 -1
30 192 -3
30 159 -4
30 179 5
30 194 -8
30 153 -9
30 150 4
30 61 2
30 118 0
30 121 5
30 127 -5
30 128 8
30 45 0
30 31 4
30 185 9
30 87 -3
30 152 -7
30 82 8
30 117 7
30 91 -9
30 133 -10
30 120 8
30 104 -8
30 57 -3
30 53 -4
30 178 4
30 138 9
30 80 0
30 162 3
30 172 8
30 139 1
30 110 9
30 49 1
30 59 -3
30 108 -1
30 119 1
30 74 6
30 65 7
30 182 -2
30 147 6
30 51 -4
30 196 -9
30 71 5
30 191 5
30 114 -10
30 189 9
30 66 -10
30 161 4
30 186 4
30 174 9
30 124 4
30 60 -7
30 48 -5
30 197 7
30 155 -9
30 111 -1
30 167 0
30 50 -4
30 130 3
30 68 -5
30 38 5
30 103 -6
31 127 -6
31 159 -4
31 52 -6
31 69 -4
31 148 -6
31 56 -8
31 97 4
31 144 -1
31 108 0
31 149 4
31 166 3
31 76 -10
31 191 -3
31 119 -3
31 163 3
31 104 5
31 175 -8
31 165 -8
31 59 8
31 62 -10
31 36 -6
31 180 10
31 193 -1
31 126 0
31 65 0
31 96 -4
31 143 -2
31 86 10
31 194 -8
31 122 6
31 189 -9
31 183 -3
31 198 -4
31 39 -1
31 129 -6
31 167 10
31 84 -4
31 147 -7
31 102 8
31 181 -4
31 43 -4
31 131 -6
31 113 3
31 187 -9
31 49 7
31 130 -1
31 142 -8
31 152 5
31 42 -10
31 54 1
31 88 10
31 140 2
31 146 1
31 177 -8
31 114 6
31 75 -9
31 138 0
31 188 10
31 156 10
31 95 6
31 170 -1
31 197 10
31 45 -9
31 72 7
31 121 -2
31 173 2
31 91 -4
31 85 5
31 136 -3
31 112 7
31 98 7
31 67 -1
31 66 -1
31 40 10
31 106 -1
31 179 -9
31 89 5
31 120 5
31 185 -1
31 137 -7
31 105 7
31 101 9
31 55 5
31 68 8
31 150 0
31 79 -8
31 192 -1
31 80 -6
31 200 10
31 128 -8
31 90 -4
31 73 5
31 57 -3
31 107 -7
31 32 6
31 35 -3
31 190 7
31 145 -4
31 133 3
31 74 3
31 195 0
31 64 0
31 154 2
31 116 4
31 81 -6
31 115 2
31 47 -3
31 155 -5
31 94 -2
31 174 -9
31 51 -10
31 92 -8
31 87 2
31 168 -8
31 83 6
31 124 4
31 199 9
31 100 5
31 33 1
31 176 -9
31 153 0
31 158 -1
31 184 -1
31 162 -6
31 139 -9
31 151 3
31 123 -7
31 34 -3
31 117 -3
31 135 0
31 82 -3
31 99 -2
31 164 5
31 186 7
31 171 -7
31 178 -2
31 38 -8
31 109 -8
31 78 3
31 46 -5
31 93 -4
31 182 -10
31 141 -4
31 58 -6
31 41 5
31 132 0
31 196 1
31 111 1
31 53 8
31 37 -1
31 48 -5
31 161 -1
31 110 -7
31 63 -10
32 45 4
32 188 2
32 136 5
32 70 6
32 157 -7
32 46 -7
32 94 7
32 175 3
32 171 -3
32 154 -5
32 99 7
32 95 1
32 34 9
32 90 6
32 174 0
32 60 9
32 160 -4
32 36 9
32 159 -2
32 165 -3
32 44 -6
32 101 -2
32 52 -7
32 37 5
32 139 10
32 134 9
32 63 8
32 184 9
32 77 3
32 89 -7
32 195 8
32 190 5
32 128 9
32 153 -5
32 152 -5
32 106 0
32 79 -4
32 68 -5
32 110 3
32 138 3
32 197 3
32 168 -9
32 180 9
32 163 1
32 182 3
32 48 -3
32 111 -6
32 88 0
32 183 9
32 118 0
32 49 0
32 185 -3
32 107 8
32 66 0
32 124 5
32 161 -5
32 87 1
32 40 -4
32 169 -8
32 117 10
32 192 -7
32 105 10
32 127 2
32 147 -10
32 115 3
32 65 -3
32 51 -8
32 76 8
32 144 4
32 135 -2
32 189 -4
32 120 -9
32 38 3
32 41 -2
32 86 -9
32 187 -10
32 137 4
32 148 6
32 43 -4
32 103 1
32 57 -7
32 123 -1
32 64 4
32 142 -6
32 126 -10
32 84 10
32 176 -9
32 119 -3
32 121 3
32 113 2
32 75 -1
32 33 -7
32 150 3
32 116 8
32 96 1
32 92 -3
32 61 -6
32 74 -2
32 140 6
32 73 -4
32 141 2
32 198 -1
32 179 -9
32 129 -3
32 146 -10
32 164 10
32 102 10
32 200 1
32 56 7
32 72 -10
32 81 5
32 122 8
32 130 -5
32 199 6
32 181 1
32 58 3
32 196 5
32 177 6
32 170 -6
32 42 -4
32 35 10
32 167 3
32 158 6
32 80 -1
32 133 8
32 125 6
32 131 -1
32 54 4
32 143 0
32 193 1
32 55 -2
32 191 -3
32 155 4
32 186 7
32 91 3
32 112 4
32 156 -9
32 39 -1
32 108 -1
32 100 3
32 145 -5
32 67 9
32 50 9
32 97 -1
32 132 0
32 149 2
32 194 -8
32 62 -5
32 59 -2
32 69 0
32 162 -5
32 98 10
32 151 5
32 114 0
32 109 0
32 93 2
32 53 -4
33 143 10
33 39 8
33 133 9
33 196 -6
33 192 8
33 161 6
33 62 2
33 200 -5
33 88 -3
33 156 -6
33 38 -7
33 118 -4
33 108 3
33 153 7
33 184 0
33 174 2
33 84 -7
33 54 -6
33 189 -5
33 186 4
33 65 -2
33 87 7
33 63 -10
33 46 -5
33 148 -8
33 71 2
33 105 -6
33 141 6
33 67 -6
33 49 8
33 58 -5
33 69 6
33 159 -2
33 50 4
33 167 -8
33 127 0
33 177 -10
33 185 7
33 93 -3
33 79 -4
33 48 -9
33 155 -6
33 181 5
33 151 -9
33 169 0
33 106 10
33 44 6
33 103 -6
33 149 -10
33 60 -3
33 123 0
33 128 6
33 40 7
33 145 10
33 170 1
33 82 -8
33 190 -5
33 37 -1
33 137 9
33 95 -7
33 116 2
33 178 3
33 99 -1
33 114 7
33 83 -3
33 139 -5
33 194 4
33 34 0
33 97 4
33 117 -2
33 45 3
33 42 -4
33 154 -5
33 171 5
33 47 -3
33 113 7
33 126 4
33 182 5
33 146 8
33 179 10
33 115 3
33 36 0
33 152 -2
33 59 5
33 100 -4
33 77 -9
33 160 7
33 73 1
33 56 8
33 110 -10
33 164 5
33 94 -5
33 124 -5
33 121 -8
33 64 10
33 129 8
33 140 -9
33 57 1
33 80 -1
33 66 4
33 104 -3
33 76 -4
33 180 -1
33 130 2
33 52 2
33 183 -6
33 72 -9
33 195 -8
33 187 -10
33 85 8
33 101 -7
33 68 -9
33 41 -1
33 112 -4
33 74 -3
33 55 -5
33 166 -8
33 78 5
33 120 1
33 61 9
33 109 -5
33 89 -8
33 162 5
33 147 10
33 98 3
33 144 2
33 173 6
33 102 -1
33 86 8
33 158 -2
33 125 5
33 193 7
33 198 10
33 157 4
33 199 -9
33 134 -4
33 191 -10
33 135 3
33 96 9
33 81 -3
33 75 3
33 92 7
33 119 -2
33 142 1
33 90 -8
33 122 2
33 70 6
34 54 5
34 76 6
34 44 -7
34 65 1
34 143 7
34 150 10
34 111 -9
34 138 -8
34 94 6
34 160 -3
34 35 -2
34 137 7
34 141 4
34 53 -5
34 79 2
34 163 5
34 123 -3
34 129 1
34 189 4
34 120 -5
34 162 3
34 139 5
34 58 1
34 184 9
34 193 -5
34 63 -9
34 95 -4
34 168 7
34 43 -1
34 133 8
34 85 -6
34 88 -3
34 72 4
34 121 10
34 144 -7
34 190 8
34 90 -10
34 42 -9
34 51 2
34 108 0
34 117 6
34 169 -3
34 127 0
34 66 7
34 106 7
34 70 2
34 119 7
34 98 -3
34 74 8
34 122 6
34 73 -3
34 62 -8
34 49 9
34 89 -3
34 80 3
34 116 5
34 195 -9
34 69 3
34 196 5
34 114 4
34 47 8
34 159 -3
34 179 -7
34 151 -4
34 158 5
34 67 -5
34 87 -4
34 178 6
34 170 -3
34 198 7
34 39 9
34 173 7
34 149 4
34 166 -8
34 174 -8
34 182 -9
34 78 3
34 175 -3
34 64 7
34 157 -10
34 59 10
34 171 -8
34 38 -3
34 91 -5
34 113 -9
34 92 0
34 126 10
34 191 2
34 97 3
34 112 -7
34 52 3
34 110 9
34 192 9
34 104 6
34 84 7
34 130 1
34 161 10
34 48 4
34 109 -5
34 197 4
34 140 -8
34 155 -6
34 185 -8
34 46 -3
34 164 -8
34 60 -6
34 75 2
34 145 -6
34 134 7
34 100 5
34 200 0
34 132 -8
34 124 -1
34 103 -10
34 146 -3
34 96 -8
34 107 -5
34 81 9
34 41 8
34 36 -1
34 131 6
34 156 6
34 99 -10
34 115 -6
34 45 -8
34 101 -2
34 199 -10
34 180 8
34 40 3
34 172 5
34 61 5
34 102 -1
34 142 -9
34 167 1
34 57 -3
34 50 10
34 147 -8
34 136 7
34 188 6
34 71 2
34 152 2
34 153 0
34 165 -1
34 154 -4
34 105 2
34 118 1
34 181 8
34 93 -7
34 56 7
34 68 3
34 186 7
34 86 7
34 55 0
35 115 0
35 53 -3
35 138 -4
35 146 -4
35 48 -2
35 109 6
35 45 -8
35 36 -8
35 47 1
35 114 2
35 59 2
35 58 -10
35 38 0
35 40 -7
35 89 -3
35 110 4
35 64 -8
35 86 -7
35 180 6
35 80 -9
35 195 3
35 147 0
35 71 -7
35 54 4
35 183 5
35 41 -3
35 143 10
35 93 3
35 90 3
35 68 7
35 98 9
35 172 -7
35 55 2
35 92 -7
35 134 -7
35 144 -7
35 145 -1
35 46 2
35 118 5
35 95 -10
35 66 3
35 158 -9
35 185 -8
35 63 -5
35 84 -5
35 124 -9
35 106 3
35 94 -6
35 168 -4
35 44 10
35 152 -5
35 132 6
35 156 0
35 129 -9
35 96 5
35 116 2
35 88 -7
35 107 -4
35 72 -10
35 182 -2
35 194 9
35 42 0
35 159 0
35 73 7
35 108 -5
35 141 1
35 171 0
35 127 -5
35 85 -6
35 184 -3
35 83 10
35 160 -1
35 193 2
35 69 -4
35 192 2
35 122 -8
35 149 -9
35 87 -2
35 43 -2
35 190 -9
35 56 4
35 91 -7
35 78 0
35 102 3
35 100 9
35 51 10
35 148 -4
35 198 6
35 82 9
35 104 6
35 111 -2
35 163 -3
35 37 -10
35 76 -2
35 130 6
35 121 1
35 65 2
35 157 4
35 187 -1
35 74 3
35 79 -1
35 199 6
35 113 -2
35 131 6
35 142 6
35 39 9
35 177 -5
35 135 -10
35 133 -10
35 99 -9
35 60 10
35 196 9
35 57 -3
35 151 -2
35 139 8
35 128 -6
35 166 2
35 178 -3
35 189 -3
35 77 -8
35 188 0
35 169 -1
35 174 9
35 105 5
35 176 5
35 150 10
35 161 9
35 125 3
35 75 -4
35 67 -1
35 153 -4
35 197 10
35 103 7
35 137 -2
35 167 -3
35 179 1
35 61 -5
35 70 -3
35 162 4
35 170 -4
35 140 -4
35 50 -2
35 200 1
35 81 5
35 117 8
35 155 -7
35 123 -9
36 105 -4
36 168 -5
36 148 -4
36 195 -3
36 109 8
36 154 3
36 88 8
36 149 7
36 116 -8
36 111 4
36 108 -10
36 86 5
36 136 -7
36 178 9
36 190 -5
36 115 -9
36 92 3
36 198 4
36 121 -10
36 167 -3
36 83 -4
36 89 -10
36 132 -5
36 180 -4
36 171 5
36 117 -7
36 114 2
36 182 -4
36 91 5
36 172 -7
36 76 2
36 55 7
36 67 -3
36 196 -6
36 153 -2
36 96 -9
36 187 3
36 69 -10
36 63 -10
36 120 -9
36 93 -7
36 145 -1
36 146 7
36 40 2
36 112 0
36 81 -2
36 128 2
36 106 0
36 104 -10
36 183 5
36 60 7
36 131 4
36 163 -6
36 44 0
36 141 -9
36 164 8
36 170 0
36 160 -5
36 176 6
36 61 -10
36 42 1
36 85 -3
36 138 -2
36 113 -10
36 38 6
36 140 -9
36 166 1
36 186 -9
36 130 6
36 184 10
36 84 -8
36 150 9
36 47 -4
36 45 4
36 58 7
36 122 -9
36 65 4
36 103 4
36 177 -8
36 200 1
36 72 8
36 139 -7
36 157 2
36 124 10
36 80 -8
36 90 3
36 127 1
36 100 -6
36 77 -10
36 173 -9
36 52 -6
36 73 -8
36 74 -7
36 101 -2
36 147 10
36 179 -5
36 165 4
36 152 2
36 188 -8
36 62 1
36 143 -1
36 142 3
36 75 5
36 94 -9
36 155 10
36 97 2
36 193 -6
36 174 9
36 102 0
36 79 1
36 181 -3
36 57 -3
36 41 9
36 162 8
36 37 -5
36 43 -10
36 118 8
36 156 5
36 129 -6
36 50 -10
36 119 6
36 169 -3
36 78 0
36 51 -9
36 87 -9
36 126 -9
36 39 6
36 159 10
36 189 8
36 110 -5
36 54 2
36 71 -2
36 158 -8
36 197 3
36 46 1
36 95 -7
36 144 -3
36 135 -10
36 66 6
36 53 3
36 134 2
36 123 6
36 194 7
36 107 8
36 133 -4
36 192 -4
36 185 4
36 56 7
36 199 -8
36 82 -5
36 48 -4
36 49 -3
36 59 -4
37 87 -4
37 184 3
37 163 4
37 68 -1
37 116 -6
37 169 8
37 88 4
37 113 -1
37 51 -7
37 123 8
37 153 9
37 77 3
37 176 8
37 166 -9
37 54 -9
37 101 -7
37 151 -2
37 76 6
37 91 5
37 89 -4
37 44 5
37 70 -9
37 132 -3
37 157 -4
37 136 7
37 69 -10
37 134 6
37 162 -6
37 100 3
37 193 -4
37 124 -2
37 65 -5
37 50 -9
37 120 -9
37 114 2
37 71 9
37 119 2
37 75 -4
37 85 8
37 144 7
37 39 10
37 171 -5
37 195 -7
37 117 -1
37 145 2
37 183 10
37 81 -1
37 95 -9
37 133 4
37 67 -9
37 197 -2
37 198 -9
37 104 -5
37 102 -2
37 56 6
37 174 0
37 110 10
37 194 -8
37 55 0
37 99 8
37 131 9
37 172 2
37 188 0
37 168 5
37 148 2
37 60 8
37 106 9
37 66 -7
37 43 -1
37 90 3
37 83 0
37 158 -4
37 93 1
37 59 -6
37 57 5
37 180 -4
37 58 -9
37 130 -9
37 42 3
37 74 9
37 84 4
37 79 4
37 86 -9
37 141 -1
37 137 10
37 112 -8
37 48 10
37 139 1
37 165 -2
37 41 -7
37 146 7
37 52 5
37 175 5
37 121 1
37 111 4
37 47 -8
37 129 -3
37 38 3
37 149 2
37 96 1
37 53 -10
37 156 -2
37 185 6
37 154 9
37 179 -3
37 61 -6
37 178 10
37 155 4
37 97 -3
37 140 5
37 45 10
37 196 -1
37 103 7
37 159 0
37 170 4
37 126 -3
37 147 -3
37 189 -10
37 118 -7
37 135 -4
37 46 -8
37 98 10
37 49 -3
37 73 -4
37 177 2
37 115 1
37 182 4
37 78 -9
37 64 0
37 187 -4
37 190 -6
37 200 4
37 125 -9
37 138 -9
37 105 1
37 127 1
37 164 -4
37 128 -10
37 199 -6
37 150 2
37 122 -3
37 167 2
37 173 2
37 72 -2
37 160 6
37 108 10
37 152 9
38 85 -7
38 69 -9
38 97 -9
38 178 3
38 187 2
38 75 5
38 162 1
38 157 -6
38 61 0
38 47 -10
38 160 2
38 73 0
38 91 -7
38 161 -8
38 170 4
38 120 9
38 88 6
38 197 2
38 115 10
38 200 2
38 128 3
38 45 -3
38 173 -7
38 87 -8
38 167 5
38 83 0
38 169 -10
38 126 5
38 109 7
38 150 4
38 57 6
38 71 0
38 153 3
38 99 5
38 164 -3
38 81 2
38 43 5
38 70 -8
38 179 -4
38 79 6
38 165 4
38 195 -5
38 174 -8
38 123 8
38 52 -6
38 183 -7
38 166 3
38 176 -5
38 136 3
38 134 3
38 133 -5
38 140 2
38 184 -4
38 95 -4
38 102 2
38 125 9
38 185 -9
38 180 9
38 151 -1
38 58 0
38 139 8
38 110 -6
38 159 9
38 100 9
38 107 0
38 77 9
38 129 1
38 108 6
38 41 1
38 67 7
38 40 1
38 117 -9
38 94 -10
38 192 9
38 119 8
38 189 3
38 130 8
38 82 1
38 113 3
38 50 4
38 149 7
38 163 -3
38 155 6
38 188 8
38 177 1
38 135 -2
38 142 -2
38 196 -9
38 49 7
38 121 3
38 96 9
38 76 1
38 190 4
38 152 10
38 172 0
38 90 7
38 118 4
38 145 -7
38 44 7
38 186 -8
38 175 2
38 171 5
38 116 2
38 147 -7
38 103 4
38 194 4
38 51 -9
38 168 10
38 39 -7
38 158 0
38 148 -6
38 89 4
38 127 9
38 122 7
38 132 4
38 138 -6
38 68 -1
38 59 -1
38 143 -2
38 65 8
38 42 4
38 66 10
38 144 -9
38 78 -10
38 181 -10
38 146 -2
38 114 -2
38 84 0
38 111 7
38 137 2
38 104 10
38 124 -6
38 131 -3
38 60 -8
38 93 1
38 199 -9
38 55 1
38 63 -3
38 154 6
38 191 9
38 86 1
38 182 8
38 53 -6
38 54 -5
38 46 0
38 56 -8
39 199 8
39 117 1
39 53 7
39 64 -7
39 51 4
39 188 1
39 169 -8
39 178 -4
39 47 4
39 129 6
39 46 -4
39 130 1
39 133 -7
39 81 8
39 57 9
39 89 -1
39 184 -6
39 97 5
39 70 10
39 78 1
39 180 8
39 48 2
39 68 -7
39 192 9
39 175 6
39 164 -7
39 200 -7
39 124 -1
39 109 -7
39 62 -7
39 138 -7
39 72 3
39 102 -8
39 147 2
39 165 0
39 190 5
39 170 3
39 187 8
39 90 -5
39 95 -4
39 132 -1
39 182 -1
39 115 10
39 173 8
39 194 -10
39 151 -6
39 103 8
39 137 6
39 54 1
39 167 4
39 92 6
39 161 -4
39 150 -8
39 60 4
39 139 10
39 88 -10
39 159 9
39 101 1
39 55 9
39 153 6
39 65 10
39 123 -9
39 128 -1
39 80 6
39 49 6
39 76 9
39 121 -5
39 116 4
39 191 -9
39 43 -3
39 50 2
39 40 -10
39 144 0
39 197 8
39 189 -8
39 156 9
39 146 -7
39 44 9
39 134 -7
39 186 8
39 160 5
39 168 -2
39 179 -5
39 82 -10
39 149 4
39 157 -9
39 120 8
39 181 -3
39 122 4
39 152 1
39 94 8
39 96 4
39 93 9
39 113 6
39 158 3
39 143 -5
39 86 -10
39 177 -1
39 148 7
39 119 5
39 172 -8
39 176 2
39 118 -6
39 75 0
39 127 6
39 59 3
39 145 -2
39 71 -5
39 185 3
39 45 4
39 196 2
39 163 8
39 126 9
39 61 -9
39 56 8
39 106 10
39 91 10
39 41 2
39 52 4
39 100 -4
39 104 1
39 166 3
39 108 -7
39 111 -4
39 85 -6
39 136 -4
39 107 4
39 66 -9
39 114 9
39 79 -5
39 198 -10
39 125 10
39 42 -7
39 174 -2
39 87 -1
39 183 -9
39 98 3
39 162 10
39 73 9
39 105 -10
39 135 -8
39 141 10
39 67 6
39 99 6
39 112 -7
39 110 6
39 69 -8
39 84 -2
39 77 2
40 185 -4
40 157 3
40 136 -10
40 74 4
40 134 -5
40 66 -3
40 71 4
40 96 9
40 195 4
40 91 -3
40 105 -4
40 176 -6
40 182 -6
40 165 -2
40 175 -9
40 125 0
40 80 5
40 164 2
40 169 9
40 129 0
40 77 -8
40 191 2
40 131 1
40 72 -6
40 150 -1
40 193 3
40 44 -10
40 159 6
40 137 2
40 197 0
40 97 1
40 79 6
40 141 1
40 158 -7
40 106 2
40 180 1
40 49 -4
40 147 8
40 139 2
40 123 -4
40 47 10
40 102 -4
40 48 -10
40 73 2
40 65 6
40 119 0
40 56 1
40 140 -2
40 160 -4
40 184 6
40 99 -7
40 62 -7
40 107 10
40 57 -10
40 112 -9
40 151 5
40 41 8
40 120 -9
40 61 4
40 196 8
40 93 -3
40 59 5
40 63 -1
40 145 8
40 86 -6
40 68 -4
40 171 9
40 64 -5
40 168 -8
40 88 -4
40 76 8
40 144 -8
40 126 2
40 179 -8
40 50 -10
40 130 5
40 172 -5
40 188 0
40 94 1
40 138 4
40 190 8
40 194 10
40 111 -10
40 58 0
40 109 -8
40 173 -9
40 69 0
40 92 9
40 187 -5
40 52 -10
40 78 -4
40 133 10
40 83 -4
40 200 6
40 100 3
40 70 3
40 162 -8
40 45 9
40 75 0
40 54 0
40 142 -1
40 174 -7
40 104 6
40 42 3
40 46 4
40 155 -2
40 170 9
40 127 10
40 55 7
40 60 -6
40 90 -3
40 161 6
40 116 -5
40 154 5
40 167 -1
40 156 -5
40 199 5
40 117 4
40 98 5
40 81 -10
40 163 10
40 132 2
40 178 3
40 124 -1
40 53 10
40 166 -6
40 128 4
40 103 6
40 67 -8
40 148 6
40 89 -3
40 152 -8
40 143 -4
40 198 10
40 110 -2
40 189 -8
40 84 9
40 186 10
40 43 1
40 115 -6
41 90 -10
41 169 8
41 140 -7
41 157 -6
41 63 -3
41 160 -1
41 102 5
41 105 4
41 193 -1
41 148 6
41 80 1
41 167 7
41 141 -10
41 66 -5
41 135 0
41 43 -7
41 139 -4
41 179 4
41 177 7
41 128 -8
41 52 -3
41 134 3
41 149 -5
41 163 5
41 136 -3
41 87 0
41 91 -3
41 184 7
41 164 4
41 187 10
41 111 8
41 95 7
41 83 -9
41 200 -3
41 74 -9
41 76 -3
41 173 0
41 145 -9
41 123 0
41 154 -8
41 142 -7
41 155 -7
41 82 9
41 100 4
41 158 -7
41 107 -4
41 172 7
41 84 -8
41 110 8
41 45 8
41 166 1
41 47 1
41 71 -7
41 54 2
41 101 -2
41 130 9
41 147 3
41 182 0
41 195 -9
41 86 5
41 50 -8
41 92 2
41 146 -9
41 78 8
41 198 -7
41 88 1
41 180 10
41 176 1
41 183 5
41 114 -9
41 51 -4
41 96 -6
41 126 -8
41 73 1
41 103 2
41 85 10
41 125 9
41 72 3
41 56 4
41 152 -1
41 162 -3
41 119 9
41 151 3
41 58 -9
41 159 1
41 65 -8
41 143 -7
41 57 -10
41 170 -6
41 53 7
41 120 -4
41 94 -3
41 79 -3
41 46 -7
41 64 -2
41 108 -3
41 178 4
41 75 -4
41 121 3
41 55 0
41 109 5
41 132 3
41 181 -9
41 124 9
41 196 -7
41 189 -1
41 115 -6
41 106 3
41 165 -1
41 70 6
41 117 4
41 68 -7
41 133 -7
41 48 -5
41 144 -7
41 104 -5
41 59 7
41 81 -3
41 199 7
41 67 7
41 60 2
41 112 3
41 153 -9
41 69 4
41 137 4
41 197 -6
41 161 -7
41 93 -9
41 191 2
41 116 6
41 99 7
41 62 7
41 186 9
41 150 -1
41 190 9
41 113 5
41 44 -9
42 78 -2
42 152 -1
42 95 7
42 159 -8
42 182 9
42 98 -6
42 136 10
42 192 -6
42 166 -4
42 134 5
42 148 5
42 81 -9
42 117 2
42 189 7
42 194 9
42 83 10
42 168 9
42 130 -7
42 137 -6
42 174 7
42 69 -3
42 68 3
42 141 5
42 167 10
42 144 -3
42 199 5
42 118 7
42 151 -8
42 145 -3
42 103 7
42 196 -3
42 45 5
42 90 -8
42 91 5
42 64 5
42 75 -6
42 54 9
42 127 3
42 87 6
42 147 -3
42 172 7
42 116 -1
42 107 1
42 114 9
42 101 7
42 176 -2
42 63 6
42 169 -9
42 47 -2
42 128 -6
42 60 -1
42 59 -6
42 198 8
42 113 2
42 80 8
42 131 8
42 74 -1
42 120 7
42 44 -1
42 193 0
42 49 -10
42 186 4
42 170 8
42 146 3
42 48 7
42 53 -8
42 46 4
42 183 8
42 76 -7
42 93 -3
42 55 9
42 115 5
42 73 -1
42 50 3
42 92 0
42 187 -3
42 180 -9
42 61 -5
42 66 -4
42 121 1
42 89 -10
42 56 -10
42 191 4
42 71 -1
42 86 -6
42 175 -2
42 149 -3
42 138 6
42 65 -10
42 179 3
42 97 -2
42 177 5
42 188 4
42 162 2
42 154 -7
42 158 -6
42 139 5
42 100 2
42 88 -3
42 184 -10
42 181 2
42 165 0
42 79 5
42 164 4
42 195 0
42 132 1
42 140 7
42 82 -9
42 124 -8
42 163 3
42 155 5
42 51 3
42 142 -5
42 52 10
42 77 9
42 111 -2
42 200 -7
42 197 -2
42 96 -4
42 135 3
42 104 9
42 157 6
42 106 -7
42 126 -7
42 153 3
42 160 -4
42 70 -3
42 72 7
42 156 5
42 173 -10
42 123 -2
42 94 9
42 129 0
42 122 -5
42 161 -7
42 171 9
42 143 4
42 110 2
42 112 4
42 105 5
42 150 1
43 49 2
43 118 -3
43 193 -6
43 62 -6
43 58 9
43 156 5
43 140 -8
43 162 7
43 191 3
43 123 -2
43 63 5
43 189 9
43 76 2
43 164 10
43 74 -5
43 144 3
43 137 -7
43 157 2
43 126 9
43 182 10
43 66 -5
43 59 8
43 159 -8
43 104 -10
43 90 -5
43 82 -6
43 149 -8
43 102 -4
43 79 -4
43 180 8
43 101 -7
43 67 1
43 88 4
43 65 6
43 181 4
43 54 6
43 192 7
43 122 -6
43 127 -6
43 120 10
43 91 2
43 143 -8
43 170 4
43 155 2
43 95 4
43 69 -4
43 52 -8
43 128 3
43 176 2
43 160 -1
43 174 -5
43 146 6
43 153 3
43 190 3
43 130 -10
43 96 8
43 72 5
43 112 10
43 73 -3
43 44 -8
43 110 -1
43 184 10
43 51 -1
43 57 -1
43 94 8
43 165 7
43 175 -7
43 98 -1
43 150 7
43 83 3
43 116 -1
43 147 4
43 154 3
43 166 5
43 139 -8
43 188 -4
43 46 -10
43 197 3
43 48 1
43 119 -5
43 142 4
43 151 9
43 183 6
43 80 -1
43 148 -5
43 152 -5
43 178 9
43 85 -7
43 141 9
43 133 3
43 198 8
43 145 -5
43 70 -2
43 132 -2
43 135 -6
43 53 2
43 171 10
43 115 -6
43 114 10
43 136 10
43 56 8
43 60 0
43 124 2
43 84 -10
43 138 3
43 106 -4
43 187 1
43 92 8
43 177 3
43 103 -10
43 185 5
43 86 1
43 168 10
43 199 -9
43 64 9
43 47 2
43 75 7
43 134 9
43 172 6
43 113 -8
43 167 -7
43 125 0
43 163 5
43 99 5
43 71 1
43 169 -9
43 121 -2
43 68 -6
43 55 -5
43 161 3
43 196 4
43 97 -2
43 77 4
43 179 3
43 78 8
43 100 6
43 50 5
43 45 1
43 129 2
43 117 -3
43 93 4
43 81 -1
43 87 -6
43 200 8
43 173 -3
43 108 -2
43 186 9
44 117 7
44 107 -4
44 133 0
44 91 -4
44 145 1
44 101 2
44 78 0
44 192 5
44 99 5
44 80 -9
44 172 9
44 138 -2
44 156 9
44 187 -4
44 198 -3
44 120 8
44 84 -10
44 184 2
44 110 0
44 104 10
44 171 -9
44 48 -2
44 76 2
44 140 -1
44 124 4
44 186 -8
44 69 5
44 181 -4
44 82 1
44 191 3
44 130 0
44 125 -3
44 151 -7
44 141 -8
44 111 1
44 95 -9
44 114 9
44 146 5
44 200 2
44 152 3
44 131 2
44 164 -8
44 66 4
44 189 -8
44 174 -9
44 150 8
44 179 -10
44 86 9
44 59 5
44 102 7
44 49 -8
44 158 -1
44 175 0
44 55 -2
44 72 7
44 118 5
44 167 3
44 88 10
44 163 8
44 103 -5
44 112 -3
44 149 9
44 45 -6
44 64 8
44 54 -8
44 87 3
44 166 -4
44 168 6
44 176 4
44 161 4
44 132 2
44 154 -1
44 165 -9
44 162 5
44 129 -6
44 155 -1
44 60 10
44 74 -10
44 47 -6
44 83 -8
44 93 4
44 199 1
44 182 -1
44 73 -4
44 139 -3
44 147 4
44 128 3
44 194 10
44 157 4
44 126 6
44 58 3
44 193 1
44 108 4
44 53 -4
44 57 -8
44 71 2
44 178 -10
44 183 -1
44 143 -5
44 134 -8
44 56 4
44 96 -9
44 94 -9
44 92 6
44 113 6
44 196 9
44 67 -9
44 122 -4
44 177 -2
44 79 1
44 85 -1
44 51 4
44 148 1
44 98 8
44 144 -1
44 116 -2
44 185 -7
44 170 -4
44 188 3
44 136 -8
44 89 -8
44 50 -5
44 115 8
44 123 -9
44 109 -6
44 127 -9
44 100 10
44 105 -9
44 142 -9
44 46 -6
44 153 0
44 159 -6
44 75 -8
44 70 -4
44 121 -2
44 81 10
44 180 1
45 184 -8
45 85 9
45 109 10
45 76 8
45 112 9
45 149 -3
45 101 8
45 142 10
45 194 7
45 165 5
45 193 8
45 168 2
45 68 -7
45 141 -7
45 81 4
45 187 7
45 111 9
45 74 5
45 56 8
45 176 -6
45 87 4
45 63 5
45 52 -7
45 171 10
45 180 4
45 183 8
45 132 -1
45 57 -4
45 70 5
45 140 0
45 105 7
45 174 7
45 128 7
45 177 7
45 133 7
45 110 5
45 93 10
45 134 -1
45 59 -1
45 62 5
45 197 -3
45 83 -2
45 146 9
45 115 10
45 97 -2
45 179 -9
45 153 3
45 66 -9
45 157 -2
45 69 1
45 91 -9
45 136 -3
45 137 5
45 72 -4
45 127 5
45 90 -9
45 78 3
45 102 2
45 191 -3
45 163 2
45 152 4
45 53 9
45 119 1
45 200 6
45 114 -7
45 154 -6
45 144 5
45 106 -2
45 82 2
45 107 -6
45 159 -10
45 175 -4
45 182 -6
45 99 1
45 130 -4
45 104 -1
45 55 -3
45 100 -3
45 158 7
45 162 -10
45 116 -6
45 199 2
45 60 3
45 113 7
45 103 -3
45 190 -9
45 118 -1
45 124 -7
45 94 4
45 84 6
45 135 10
45 48 8
45 143 4
45 65 0
45 166 9
45 131 3
45 150 1
45 98 -3
45 49 9
45 80 -3
45 79 0
45 123 9
45 195 -7
45 129 6
45 125 6
45 122 10
45 96 4
45 172 -10
45 67 -5
45 164 8
45 161 0
45 139 6
45 95 -5
45 189 -7
45 51 8
45 108 -6
45 148 7
45 160 2
45 138 -4
45 64 -3
45 126 10
45 181 -10
45 61 0
45 170 5
45 169 -5
45 121 8
45 155 7
45 117 8
45 145 9
45 88 6
45 156 4
45 75 -7
45 92 -1
45 50 10
45 54 1
45 167 10
45 185 9
45 196 -2
45 186 -7
45 151 -1
46 111 -8
46 101 -9
46 92 0
46 98 9
46 95 -3
46 86 7
46 100 -10
46 170 8
46 177 10
46 99 -7
46 164 2
46 57 -1
46 185 3
46 193 3
46 59 8
46 119 -4
46 146 9
46 69 8
46 126 2
46 195 -5
46 153 4
46 70 -3
46 84 4
46 156 9
46 144 -9
46 118 0
46 183 4
46 147 6
46 56 1
46 166 -7
46 78 10
46 90 9
46 180 2
46 103 3
46 81 -4
46 112 6
46 110 -4
46 109 -10
46 149 6
46 150 8
46 179 -8
46 187 2
46 157 -4
46 62 -4
46 189 3
46 102 3
46 138 -8
46 154 -2
46 74 9
46 105 7
46 97 3
46 65 -10
46 133 5
46 184 1
46 168 10
46 77 -10
46 66 -10
46 88 6
46 192 -9
46 89 -6
46 163 7
46 121 0
46 130 -9
46 199 0
46 117 8
46 158 -3
46 94 2
46 175 5
46 132 -5
46 106 -7
46 134 -9
46 82 -7
46 96 -7
46 162 7
46 128 -1
46 91 -10
46 83 6
46 176 3
46 169 2
46 104 -8
46 122 -9
46 172 5
46 52 10
46 51 -7
46 182 -8
46 135 1
46 194 -8
46 140 9
46 68 10
46 141 -6
46 139 -10
46 181 -7
46 72 -6
46 80 3
46 127 10
46 145 6
46 48 1
46 60 0
46 53 10
46 198 -2
46 124 -5
46 186 7
46 63 -5
46 114 -5
46 87 -4
46 75 2
46 159 3
46 188 2
46 108 9
46 73 4
46 113 7
46 47 6
46 197 4
46 142 -8
46 115 8
46 125 -5
46 171 9
46 76 -7
46 160 9
46 131 -3
46 107 -9
46 136 9
46 191 -1
46 152 -5
46 129 -2
46 55 -4
46 123 -7
46 50 4
46 178 1
46 200 -7
46 143 -2
46 148 -5
46 67 3
46 173 -4
46 61 -4
46 93 -3
47 78 -6
47 110 10
47 117 -1
47 98 2
47 136 4
47 59 -3
47 57 -6
47 166 -10
47 144 1
47 194 -8
47 186 2
47 154 -2
47 147 2
47 96 8
47 152 0
47 67 4
47 195 2
47 171 2
47 188 -3
47 106 0
47 160 -2
47 91 10
47 190 -8
47 189 -3
47 133 -2
47 181 3
47 134 4
47 153 -8
47 191 3
47 163 8
47 88 7
47 199 -9
47 113 6
47 93 -10
47 68 4
47 90 9
47 132 -7
47 193 -8
47 172 -2
47 66 10
47 158 9
47 182 -2
47 53 -9
47 54 6
47 115 -1
47 145 -2
47 102 -5
47 146 -9
47 51 -6
47 100 -10
47 121 -10
47 107 9
47 127 -9
47 196 -9
47 49 -9
47 138 5
47 156 -1
47 155 10
47 84 4
47 95 -8
47 120 -1
47 101 -8
47 165 -4
47 80 2
47 119 -2
47 174 2
47 177 10
47 192 6
47 123 8
47 129 -10
47 161 -7
47 178 6
47 73 6
47 179 4
47 137 -4
47 185 7
47 198 -9
47 79 1
47 69 10
47 105 6
47 56 10
47 169 -7
47 140 2
47 61 1
47 62 9
47 114 -8
47 52 5
47 150 -9
47 118 5
47 126 -10
47 83 -1
47 58 9
47 86 -10
47 104 0
47 184 1
47 92 9
47 70 9
47 74 6
47 139 -4
47 131 4
47 85 -10
47 122 4
47 183 0
47 99 3
47 142 6
47 149 1
47 180 1
47 135 -6
47 167 10
47 97 5
47 124 -3
47 108 7
47 50 -4
47 72 4
47 176 0
47 151 10
47 65 10
47 159 -5
47 48 0
47 82 9
47 111 2
47 87 0
47 63 -4
47 125 -9
47 143 9
47 55 -6
47 175 -5
47 103 -1
47 141 8
47 170 8
47 75 -8
47 81 -9
47 77 -8
47 64 -7
47 116 9
47 168 10
47 76 9
47 197 8
47 148 -2
47 200 0
48 49 -5
48 116 -7
48 75 -8
48 193 2
48 61 -10
48 125 2
48 88 0
48 149 9
48 122 -6
48 82 -9
48 114 1
48 199 -1
48 145 7
48 105 1
48 52 7
48 103 -10
48 123 1
48 139 7
48 146 10
48 77 -8
48 110 -5
48 121 7
48 197 -7
48 151 1
48 160 8
48 147 4
48 106 10
48 56 -5
48 58 -8
48 143 10
48 104 9
48 107 -1
48 80 10
48 163 -2
48 132 6
48 65 9
48 79 0
48 198 6
48 108 -10
48 141 -9
48 74 3
48 51 3
48 183 2
48 126 1
48 67 3
48 192 -3
48 131 -9
48 111 6
48 182 2
48 194 -4
48 96 5
48 60 1
48 112 -9
48 144 -4
48 53 -9
48 173 1
48 70 -4
48 63 -8
48 153 -5
48 174 4
48 102 -10
48 84 3
48 157 -9
48 169 10
48 55 4
48 101 3
48 54 8
48 188 -1
48 178 -5
48 152 8
48 148 -8
48 166 -3
48 64 4
48 165 3
48 128 -5
48 177 0
48 87 7
48 187 -8
48 164 -1
48 94 7
48 98 8
48 181 -8
48 118 -3
48 129 -3
48 69 2
48 186 1
48 180 -5
48 138 -5
48 196 4
48 76 -3
48 85 1
48 133 6
48 168 -9
48 200 -2
48 124 -9
48 62 -3
48 179 4
48 167 3
48 172 2
48 155 -7
48 171 0
48 191 -10
48 72 -9
48 162 1
48 119 -3
48 115 9
48 109 4
48 134 2
48 190 -5
48 136 -2
48 142 -4
48 78 7
48 57 7
48 99 1
48 140 0
48 68 5
48 50 5
48 83 3
48 170 -10
48 113 -4
48 154 10
48 158 10
48 66 -9
48 130 2
48 90 8
48 120 -9
48 93 5
48 86 -9
48 159 -9
48 150 7
48 100 8
48 161 0
49 108 -7
49 105 6
49 110 -5
49 191 2
49 92 -2
49 51 7
49 141 -4
49 190 -4
49 82 6
49 174 4
49 139 4
49 78 -1
49 148 -9
49 195 6
49 192 -6
49 200 8
49 121 -10
49 134 -4
49 107 5
49 54 -9
49 129 -6
49 160 -4
49 103 5
49 97 -10
49 197 -10
49 57 6
49 169 -7
49 194 9
49 151 2
49 66 10
49 114 2
49 88 -8
49 67 6
49 124 2
49 198 2
49 75 -5
49 165 -4
49 112 6
49 52 4
49 155 -4
49 115 0
49 71 8
49 147 5
49 98 5
49 86 1
49 196 -4
49 186 1
49 101 0
49 166 -10
49 180 -2
49 161 0
49 76 -1
49 176 -3
49 122 7
49 131 -8
49 178 -7
49 81 5
49 173 7
49 95 -3
49 80 2
49 162 -5
49 156 5
49 163 -7
49 119 -9
49 140 6
49 64 1
49 149 -6
49 111 10
49 152 -5
49 68 2
49 177 -1
49 143 -6
49 74 -6
49 109 -3
49 93 -4
49 69 1
49 172 -6
49 181 -9
49 179 1
49 65 -4
49 158 -10
49 96 5
49 84 4
49 77 1
49 89 8
49 185 2
49 91 10
49 133 7
49 189 9
49 99 -5
49 63 -5
49 187 -8
49 164 3
49 58 3
49 188 1
49 72 9
49 154 -6
49 127 -2
49 137 6
49 70 6
49 142 -6
49 168 4
49 135 2
49 53 7
49 136 6
49 79 1
49 61 -5
49 171 -7
49 83 -8
49 138 -8
49 62 -5
49 125 -9
49 90 4
49 116 -1
49 175 -10
49 159 -4
49 94 -5
49 55 -7
49 145 -4
49 128 9
49 104 -9
49 59 -1
49 170 -4
49 50 -2
49 193 -5
49 56 10
49 183 -9
49 106 1
49 182 -7
49 184 0
49 118 -10
49 132 2
49 102 7
49 73 -7
49 144 4
49 87 2
49 126 0
49 150 10
50 72 2
50 200 9
50 124 -10
50 84 -10
50 198 6
50 174 8
50 51 0
50 145 6
50 79 6
50 158 10
50 151 -1
50 162 0
50 119 -7
50 123 4
50 93 -6
50 56 7
50 75 1
50 196 3
50 194 -3
50 135 0
50 55 5
50 140 1
50 191 -5
50 154 7
50 186 10
50 197 -9
50 168 2
50 61 10
50 178 -9
50 181 -9
50 146 6
50 111 2
50 58 -1
50 166 6
50 190 -4
50 192 -10
50 128 5
50 106 -2
50 112 4
50 172 -7
50 142 -6
50 81 -8
50 179 6
50 156 9
50 67 9
50 189 -2
50 105 10
50 159 8
50 157 -6
50 74 1
50 199 7
50 147 0
50 165 -4
50 86 5
50 57 -5
50 125 -6
50 70 2
50 143 0
50 115 3
50 118 -4
50 82 -4
50 177 6
50 108 6
50 104 -7
50 60 -6
50 101 -7
50 160 -4
50 122 -5
50 97 5
50 170 6
50 65 3
50 80 -5
50 95 0
50 77 -2
50 161 -1
50 169 -6
50 183 -2
50 164 8
50 150 7
50 171 0
50 110 -3
50 137 1
50 139 -2
50 116 2
50 121 4
50 83 7
50 87 -10
50 66 3
50 64 6
50 155 -4
50 102 -8
50 68 0
50 131 -4
50 136 7
50 176 -9
50 167 -2
50 152 5
50 103 0
50 90 -2
50 98 2
50 130 -4
50 113 0
50 109 7
50 141 7
50 184 9
50 94 -4
50 187 -6
50 73 -2
50 173 7
50 133 -4
50 188 9
50 89 8
50 148 6
50 85 5
50 107 -10
50 153 -3
50 53 -8
50 120 10
50 69 -6
50 59 9
50 134 0
50 117 -4
50 144 3
50 129 -3
50 88 -6
50 193 0
50 149 -9
50 114 -2
50 92 5
50 91 1
50 99 -2
50 175 -10
50 127 9
51 148 10
51 58 -2
51 160 7
51 172 7
51 168 9
51 64 -2
51 110 -9
51 103 4
51 106 9
51 79 -9
51 188 -2
51 144 6
51 182 -6
51 74 -2
51 150 2
51 62 8
51 164 -7
51 111 -8
51 149 -4
51 115 -2
51 73 -5
51 125 3
51 129 9
51 152 -9
51 170 -7
51 177 -9
51 147 4
51 76 -7
51 176 -2
51 192 4
51 52 -2
51 95 -7
51 183 -3
51 138 8
51 130 -3
51 98 -10
51 96 -10
51 97 -8
51 104 7
51 57 10
51 140 9
51 114 -4
51 80 -1
51 82 -6
51 161 -7
51 141 -9
51 191 -2
51 171 1
51 196 6
51 69 6
51 195 -5
51 127 -5
51 113 7
51 131 5
51 87 1
51 99 -7
51 68 2
51 187 -10
51 155 1
51 199 7
51 83 -8
51 91 -5
51 145 -2
51 55 -10
51 92 -4
51 112 3
51 101 -9
51 200 3
51 151 -3
51 108 -10
51 63 2
51 167 4
51 77 -6
51 84 -10
51 93 -4
51 198 0
51 102 -9
51 142 -2
51 128 4
51 133 0
51 121 4
51 88 7
51 146 -7
51 135 -6
51 190 10
51 81 9
51 173 -9
51 56 7
51 67 -1
51 86 10
51 197 2
51 65 2
51 107 -7
51 66 2
51 189 -4
51 193 0
51 136 -10
51 105 -2
51 78 -8
51 59 8
51 165 2
51 137 3
51 109 -2
51 166 4
51 61 0
51 180 10
51 126 -10
51 158 -4
51 139 7
51 100 0
51 123 -8
51 53 1
51 75 -1
51 174 0
51 163 -1
51 134 -1
51 72 10
51 178 -5
51 181 6
51 122 1
51 120 -2
51 118 -7
51 116 1
51 119 -5
51 70 5
51 169 -5
51 156 -4
51 186 5
51 124 -4
51 159 9
51 117 10
51 90 2
51 157 -3
51 153 10
51 85 9
52 188 -6
52 72 -7
52 166 3
52 158 10
52 133 1
52 185 -10
52 194 -1
52 152 10
52 83 7
52 157 3
52 68 -3
52 160 -8
52 178 -8
52 195 -2
52 69 -1
52 114 0
52 182 2
52 145 7
52 59 0
52 71 1
52 153 2
52 151 -7
52 93 7
52 117 2
52 85 0
52 169 4
52 92 3
52 122 -5
52 103 -1
52 76 9
52 127 5
52 64 10
52 131 3
52 124 -3
52 168 -3
52 191 0
52 82 -7
52 110 -6
52 128 10
52 154 -8
52 74 1
52 67 4
52 58 0
52 115 -2
52 120 -8
52 55 9
52 96 -8
52 142 -9
52 164 9
52 70 -9
52 161 4
52 140 3
52 171 -1
52 143 -1
52 155 10
52 119 -8
52 150 0
52 135 10
52 137 -4
52 90 -1
52 63 -7
52 89 3
52 165 -6
52 80 -3
52 163 9
52 56 10
52 65 -7
52 112 10
52 183 3
52 184 -3
52 61 -4
52 94 4
52 189 0
52 125 10
52 62 -4
52 156 10
52 130 9
52 172 1
52 180 10
52 97 -6
52 132 6
52 91 4
52 102 6
52 138 -6
52 100 10
52 105 7
52 196 6
52 186 2
52 98 7
52 79 -2
52 174 -9
52 113 -7
52 146 8
52 129 -8
52 200 -4
52 193 9
52 73 -3
52 141 10
52 118 -1
52 192 5
52 104 0
52 162 6
52 123 0
52 107 -10
52 148 0
52 95 4
52 111 6
52 149 1
52 109 9
52 77 -9
52 139 7
52 181 4
52 136 10
52 106 -7
52 198 4
52 179 3
52 53 6
52 81 -1
52 147 -5
52 159 -9
52 144 8
52 57 1
52 176 10
52 197 0
52 190 -1
52 167 -3
52 86 2
52 54 -10
52 101 2
52 66 -10
52 84 10
52 75 -10
52 121 1
52 126 9
52 175 -4
53 196 7
53 61 -8
53 146 -5
53 69 6
53 97 3
53 153 10
53 80 6
53 114 -6
53 76 8
53 88 -6
53 63 3
53 133 -8
53 178 -5
53 86 9
53 177 10
53 79 -8
53 118 0
53 73 -2
53 160 -9
53 152 7
53 102 3
53 179 -7
53 163 10
53 159 3
53 107 8
53 91 -6
53 123 1
53 168 -10
53 130 -7
53 103 3
53 154 -1
53 164 -3
53 186 3
53 96 4
53 141 -3
53 62 9
53 176 10
53 109 -2
53 106 7
53 116 -7
53 162 7
53 200 2
53 57 0
53 128 -10
53 56 10
53 122 5
53 60 3
53 172 -2
53 166 5
53 198 2
53 192 -5
53 139 1
53 112 8
53 181 -1
53 92 -2
53 89 -3
53 90 -1
53 124 0
53 66 -3
53 174 5
53 65 9
53 117 -9
53 54 1
53 157 -10
53 98 -7
53 155 -9
53 173 2
53 182 0
53 81 2
53 171 5
53 108 -9
53 195 5
53 72 1
53 175 -5
53 105 -3
53 82 8
53 158 -1
53 58 -3
53 145 -5
53 135 3
53 78 2
53 110 -8
53 119 -10
53 59 -3
53 194 -7
53 161 4
53 137 8
53 129 -2
53 185 5
53 74 -10
53 77 -3
53 189 6
53 183 6
53 111 1
53 134 6
53 140 -3
53 104 10
53 113 9
53 126 0
53 55 8
53 188 5
53 138 3
53 156 0
53 193 -3
53 120 3
53 191 1
53 170 -10
53 132 7
53 121 2
53 75 8
53 83 2
53 187 -5
53 190 10
53 142 -1
53 197 4
53 144 -4
53 136 5
53 127 -4
53 95 -2
53 180 0
53 147 5
53 68 4
53 184 1
53 94 -6
53 143 -10
53 71 -10
53 85 -10
53 100 -2
53 149 4
53 84 5
53 150 -1
53 151 -6
53 165 10
54 57 -1
54 104 5
54 79 -6
54 97 9
54 117 6
54 115 -9
54 167 -10
54 187 -9
54 174 9
54 78 5
54 65 8
54 114 2
54 133 -8
54 66 5
54 159 5
54 95 -6
54 191 6
54 72 2
54 83 -7
54 132 2
54 151 5
54 73 -1
54 160 -5
54 155 0
54 63 7
54 75 9
54 91 0
54 196 -6
54 62 -5
54 87 -2
54 71 -5
54 156 3
54 84 -9
54 111 6
54 199 10
54 154 1
54 181 -3
54 68 -7
54 99 -7
54 88 -1
54 123 -8
54 110 8
54 120 7
54 93 -3
54 168 8
54 82 -1
54 164 0
54 189 -5
54 113 4
54 197 0
54 109 -3
54 70 -5
54 148 9
54 145 -3
54 177 -7
54 77 9
54 129 -4
54 200 -2
54 153 -3
54 144 10
54 172 8
54 180 7
54 158 8
54 108 4
54 101 -7
54 94 7
54 55 9
54 89 7
54 146 2
54 116 1
54 98 2
54 162 -4
54 149 2
54 118 -10
54 67 -1
54 58 2
54 127 3
54 140 10
54 112 9
54 80 3
54 165 1
54 122 7
54 176 2
54 192 9
54 184 -6
54 121 -4
54 195 -4
54 139 -3
54 119 2
54 131 -9
54 124 6
54 105 -4
54 194 -7
54 171 -6
54 169 3
54 64 0
54 143 -10
54 163 -5
54 128 -5
54 92 -5
54 59 7
54 85 -2
54 90 2
54 134 -6
54 150 -10
54 142 -1
54 56 -3
54 61 2
54 193 -4
54 185 3
54 198 9
54 152 -7
54 175 9
54 86 -10
54 106 10
54 170 9
54 96 4
54 182 0
54 130 1
54 190 8
54 102 -8
54 135 -8
54 166 -4
54 173 -5
54 161 -6
54 186 3
54 125 10
54 157 -2
54 137 2
54 138 -10
54 76 9
54 100 -3
54 188 -7
55 167 3
55 81 -10
55 104 -7
55 109 2
55 102 -1
55 147 -10
55 175 10
55 74 -7
55 136 -2
55 67 -7
55 160 -4
55 69 5
55 79 7
55 157 1
55 125 -1
55 181 -1
55 169 -9
55 93 -1
55 63 -6
55 154 -1
55 118 1
55 59 4
55 162 -2
55 159 9
55 103 -2
55 132 5
55 133 6
55 115 2
55 83 -9
55 151 1
55 190 1
55 116 -1
55 95 -7
55 179 -10
55 139 4
55 71 9
55 200 1
55 178 -5
55 73 -7
55 61 9
55 76 3
55 114 0
55 75 -4
55 146 -5
55 130 4
55 170 0
55 194 -5
55 138 -8
55 65 -2
55 122 -4
55 90 -5
55 153 8
55 141 -2
55 198 -7
55 64 8
55 164 -6
55 94 6
55 149 -5
55 168 -5
55 98 -8
55 106 -1
55 96 6
55 91 3
55 171 2
55 110 -10
55 177 0
55 158 7
55 165 8
55 191 5
55 101 6
55 143 -9
55 56 1
55 152 2
55 134 -6
55 131 -1
55 150 -5
55 107 1
55 166 -6
55 188 -2
55 140 -1
55 57 -3
55 174 5
55 89 -2
55 176 5
55 121 -1
55 186 10
55 124 -4
55 156 1
55 78 3
55 173 -10
55 108 8
55 105 3
55 60 -10
55 66 10
55 92 2
55 184 5
55 117 4
55 180 -2
55 82 -10
55 192 -4
55 70 8
55 148 -8
55 62 -6
55 111 -4
55 126 0
55 195 -9
55 99 -4
55 77 -3
55 128 -8
55 161 2
55 127 -7
55 196 5
55 185 0
55 86 4
55 144 -7
55 120 -10
55 137 -3
55 145 -6
55 113 -1
55 197 -10
55 189 7
55 199 -10
55 187 -3
55 84 0
55 163 5
55 193 -7
55 112 9
55 88 -8
55 80 9
55 85 -6
55 87 2
55 100 -7
55 182 -9
55 155 -4
56 146 -9
56 73 -9
56 78 8
56 110 -2
56 186 6
56 150 -2
56 64 0
56 185 9
56 85 0
56 153 10
56 139 5
56 79 -1
56 57 -9
56 130 3
56 129 -9
56 99 2
56 95 -5
56 62 8
56 107 -5
56 117 -4
56 108 7
56 182 -8
56 175 1
56 191 -10
56 77 8
56 103 10
56 90 10
56 157 -10
56 60 -9
56 66 -7
56 141 2
56 126 -2
56 116 -7
56 125 6
56 161 -2
56 105 -1
56 75 2
56 119 -2
56 197 9
56 131 -10
56 58 0
56 104 7
56 87 -5
56 102 7
56 189 2
56 184 6
56 142 4
56 98 -4
56 113 1
56 138 1
56 133 -6
56 127 -2
56 181 -4
56 70 -9
56 122 -8
56 89 6
56 106 4
56 59 -10
56 152 10
56 188 9
56 115 6
56 193 -8
56 171 -1
56 167 -9
56 121 -9
56 128 5
56 132 4
56 179 8
56 71 5
56 200 -9
56 180 -9
56 148 5
56 147 6
56 195 -1
56 164 1
56 198 10
56 168 -2
56 120 -1
56 160 10
56 65 -4
56 145 4
56 81 10
56 173 -1
56 194 8
56 196 3
56 187 -2
56 109 2
56 88 -1
56 100 9
56 136 -10
56 69 6
56 123 -4
56 154 -10
56 111 -8
56 162 3
56 143 3
56 80 -6
56 176 7
56 135 6
56 170 10
56 144 7
56 83 -8
56 82 -9
56 190 4
56 134 -2
56 159 -10
56 178 2
56 165 -4
56 86 1
56 172 -6
56 149 9
56 61 5
56 177 3
56 199 -5
56 155 -9
56 158 -3
56 174 -9
56 67 2
56 96 4
56 74 -5
56 163 2
56 68 9
56 156 -1
56 114 9
56 118 0
56 112 0
56 183 -5
56 140 -4
56 91 -4
56 166 5
56 76 5
56 84 3
56 151 -2
57 102 1
57 174 0
57 175 7
57 120 0
57 196 7
57 97 10
57 136 1
57 166 -7
57 83 10
57 193 -2
57 144 9
57 66 -7
57 170 8
57 92 1
57 78 9
57 95 4
57 110 2
57 195 2
57 133 0
57 139 -7
57 71 9
57 122 -5
57 94 6
57 114 -7
57 141 -1
57 177 9
57 173 10
57 89 0
57 152 5
57 109 9
57 93 -6
57 159 -3
57 176 5
57 162 -9
57 104 -10
57 194 1
57 199 -2
57 143 3
57 123 5
57 74 10
57 112 3
57 62 10
57 108 4
57 81 -10
57 80 -5
57 197 10
57 116 -2
57 190 2
57 88 9
57 85 -2
57 87 -9
57 126 -3
57 79 -2
57 68 -3
57 105 7
57 169 -3
57 180 8
57 96 -7
57 99 5
57 130 5
57 69 4
57 98 5
57 137 -1
57 185 5
57 140 -7
57 151 -2
57 147 -10
57 129 9
57 182 -6
57 70 10
57 160 -8
57 148 -10
57 135 -1
57 118 9
57 117 -3
57 86 0
57 58 -3
57 186 -2
57 192 4
57 191 -6
57 73 3
57 153 4
57 145 8
57 63 -8
57 158 -4
57 163 7
57 131 7
57 183 -5
57 113 -3
57 59 9
57 181 -1
57 198 6
57 157 -10
57 179 6
57 106 5
57 75 4
57 188 2
57 121 -4
57 119 0
57 189 4
57 90 5
57 184 -5
57 156 -6
57 149 -1
57 168 -7
57 107 5
57 138 -8
57 115 -10
57 72 -5
57 172 5
57 76 -9
57 84 3
57 146 -1
57 132 -8
57 178 -8
57 65 5
57 164 5
57 124 10
57 127 -3
57 103 10
57 171 -2
57 150 0
57 128 3
57 82 4
57 187 -3
57 134 -5
57 100 0
57 77 0
57 67 -5
57 154 -3
58 103 -5
58 120 0
58 90 -8
58 62 -8
58 195 -2
58 99 -3
58 180 5
58 144 3
58 77 5
58 197 -9
58 101 -8
58 185 0
58 164 0
58 71 -4
58 106 -3
58 140 -7
58 69 10
58 145 4
58 156 -5
58 104 -3
58 133 2
58 141 -8
58 72 -5
58 80 3
58 81 -10
58 98 -7
58 182 5
58 113 0
58 123 -1
58 125 -6
58 95 6
58 184 1
58 147 -3
58 79 -2
58 112 5
58 135 -8
58 137 -1
58 159 -1
58 82 4
58 149 -2
58 83 9
58 187 -3
58 66 1
58 128 -2
58 179 -8
58 168 2
58 200 -9
58 188 10
58 131 6
58 181 2
58 68 1
58 111 7
58 198 -10
58 151 -9
58 74 10
58 174 2
58 158 6
58 139 10
58 73 -10
58 122 10
58 76 -6
58 61 -8
58 152 1
58 105 5
58 86 9
58 142 -2
58 127 -1
58 118 10
58 171 8
58 186 6
58 177 -7
58 108 2
58 115 -8
58 192 -7
58 92 0
58 170 -10
58 107 8
58 163 -3
58 178 1
58 154 -10
58 132 7
58 153 -1
58 189 -5
58 88 1
58 176 -2
58 96 -1
58 146 10
58 65 5
58 143 -7
58 59 -6
58 166 2
58 193 -1
58 102 -8
58 138 2
58 75 -10
58 190 -2
58 85 4
58 93 -6
58 161 10
58 150 4
58 196 -5
58 89 -10
58 124 -8
58 191 -8
58 109 -1
58 78 -4
58 117 -5
58 169 -10
58 173 7
58 60 -1
58 194 4
58 160 3
58 134 -5
58 97 3
58 129 3
58 157 -8
58 94 -3
58 162 -8
58 70 0
58 91 1
58 199 4
58 167 -1
58 63 1
58 175 1
59 122 -3
59 65 -10
59 125 2
59 177 -10
59 198 7
59 181 5
59 63 6
59 147 -4
59 188 0
59 146 -8
59 166 -10
59 175 1
59 75 3
59 162 -10
59 130 -4
59 171 9
59 134 3
59 102 -4
59 148 9
59 121 -3
59 194 9
59 82 0
59 79 5
59 76 -6
59 157 -1
59 173 -5
59 135 -8
59 89 -6
59 103 -3
59 111 6
59 154 -5
59 66 2
59 149 8
59 160 1
59 96 -10
59 128 -4
59 145 9
59 113 -3
59 80 -5
59 190 2
59 192 9
59 95 4
59 185 9
59 97 9
59 180 -2
59 67 -6
59 85 5
59 83 9
59 116 -5
59 151 6
59 168 -2
59 144 2
59 87 8
59 199 -6
59 137 -1
59 114 8
59 191 5
59 169 3
59 170 2
59 153 -9
59 161 -1
59 98 6
59 62 -9
59 107 3
59 73 -9
59 158 9
59 127 -9
59 72 -1
59 187 -3
59 141 -3
59 101 9
59 186 7
59 93 1
59 94 1
59 159 -7
59 196 -1
59 167 2
59 131 9
59 123 9
59 69 0
59 132 -4
59 88 -9
59 140 -1
59 86 8
59 120 -2
59 182 -10
59 195 -5
59 71 10
59 64 -9
59 91 -8
59 99 0
59 108 -4
59 106 4
59 143 10
59 184 -8
59 81 9
59 156 6
59 176 -2
59 183 -4
59 74 0
59 193 9
59 119 9
59 155 -2
59 139 10
59 133 10
59 110 -9
59 124 6
59 152 0
59 138 0
59 84 -3
59 142 9
59 61 8
59 115 2
59 172 0
59 179 -8
59 163 5
59 100 -6
59 189 4
59 126 -2
59 197 3
59 92 -2
59 118 3
59 109 2
59 90 -1
59 105 -1
59 164 -1
59 70 10
59 136 6
60 160 -4
60 100 -4
60 172 -4
60 153 -10
60 142 9
60 136 -5
60 135 -9
60 86 8
60 94 -9
60 90 -6
60 68 10
60 178 5
60 83 2
60 120 0
60 65 -5
60 126 1
60 116 3
60 187 1
60 78 10
60 163 -10
60 198 -10
60 144 0
60 85 8
60 124 8
60 162 -3
60 177 10
60 155 -7
60 112 2
60 158 -8
60 179 4
60 127 1
60 182 -1
60 139 -10
60 185 -3
60 70 9
60 169 4
60 103 1
60 64 3
60 118 -7
60 82 -3
60 99 -3
60 193 -9
60 101 10
60 98 7
60 174 -8
60 190 -10
60 137 4
60 107 -5
60 167 -6
60 191 -1
60 181 5
60 67 -8
60 117 -3
60 108 5
60 140 -4
60 104 2
60 171 9
60 91 2
60 188 8
60 149 -5
60 66 3
60 154 -4
60 192 5
60 123 -5
60 197 -7
60 95 -9
60 61 8
60 71 -2
60 102 4
60 184 0
60 77 10
60 129 -5
60 138 1
60 105 -5
60 164 7
60 110 -3
60 200 -8
60 151 -3
60 157 2
60 122 5
60 92 -2
60 121 5
60 195 -5
60 88 4
60 76 5
60 128 8
60 146 -5
60 81 7
60 72 -9
60 113 -10
60 180 8
60 97 -4
60 119 -10
60 148 -8
60 133 -10
60 150 6
60 156 -7
60 62 5
60 165 -8
60 134 -9
60 186 6
60 143 10
60 176 -3
60 63 7
60 111 -9
60 175 5
60 145 8
60 166 -5
60 141 -9
60 199 10
60 152 10
60 189 8
60 80 0
60 79 7
60 114 9
60 73 3
60 106 5
60 170 -7
60 130 -3
60 196 4
60 93 -10
60 131 -5
60 89 5
61 144 -9
61 171 -3
61 141 5
61 100 9
61 125 0
61 123 -2
61 193 -10
61 179 -3
61 69 -6
61 155 6
61 136 -3
61 154 3
61 85 -9
61 134 -8
61 186 -7
61 92 -3
61 187 -8
61 99 4
61 106 4
61 126 -10
61 118 2
61 161 -7
61 86 5
61 165 4
61 74 -10
61 188 6
61 138 7
61 95 -6
61 147 2
61 196 -4
61 146 1
61 158 -10
61 119 3
61 169 -3
61 130 -4
61 129 0
61 77 0
61 105 5
61 148 4
61 111 9
61 88 -5
61 175 8
61 153 -7
61 112 8
61 63 -8
61 189 1
61 163 7
61 104 0
61 113 -10
61 114 -1
61 73 -4
61 80 4
61 173 4
61 170 1
61 102 4
61 182 -7
61 131 -5
61 91 5
61 93 -7
61 180 -3
61 198 4
61 82 -10
61 94 -4
61 152 -1
61 97 7
61 142 -8
61 176 9
61 110 -10
61 103 0
61 121 -4
61 140 -6
61 172 -7
61 135 7
61 107 5
61 79 -7
61 199 -8
61 190 -1
61 150 7
61 89 -7
61 87 10
61 194 -10
61 128 9
61 143 3
61 174 7
61 70 8
61 120 1
61 162 8
61 200 -7
61 183 -1
61 160 -3
61 168 5
61 109 -8
61 71 -3
61 156 -2
61 133 -10
61 139 6
61 84 -9
61 167 3
61 76 -3
61 115 -3
61 166 9
61 90 1
61 191 4
61 178 -7
61 78 6
61 108 -10
61 137 4
61 157 6
61 195 1
61 145 -10
61 116 -7
61 132 0
61 66 9
61 184 -9
61 67 8
61 124 -2
61 151 0
61 127 -4
61 185 9
61 117 2
61 64 9
61 62 1
61 122 3
61 192 6
61 101 5
62 164 -2
62 140 9
62 100 10
62 161 4
62 143 -4
62 64 -10
62 122 9
62 162 -10
62 138 4
62 65 5
62 114 -4
62 158 8
62 112 7
62 79 -7
62 165 -10
62 163 1
62 131 6
62 91 2
62 174 -1
62 190 9
62 66 4
62 63 2
62 157 -4
62 105 10
62 200 -3
62 155 3
62 70 0
62 150 7
62 67 9
62 73 7
62 197 2
62 152 -7
62 181 -1
62 101 -3
62 99 7
62 182 -9
62 175 9
62 98 6
62 78 10
62 119 -10
62 171 -6
62 134 2
62 186 -8
62 147 -1
62 196 -9
62 110 3
62 118 -9
62 128 -1
62 133 6
62 146 -7
62 69 2
62 94 9
62 177 1
62 144 1
62 154 -1
62 106 -2
62 169 -5
62 176 9
62 93 -9
62 97 10
62 71 6
62 72 -8
62 96 2
62 76 -8
62 81 7
62 80 5
62 109 10
62 172 10
62 166 9
62 193 2
62 115 -6
62 184 -6
62 88 -4
62 117 -6
62 68 -4
62 170 4
62 192 -9
62 135 8
62 111 -6
62 84 -7
62 194 7
62 127 7
62 137 2
62 89 10
62 126 2
62 87 -8
62 199 -8
62 139 7
62 187 9
62 104 2
62 90 -10
62 74 8
62 185 -5
62 183 1
62 156 -1
62 82 2
62 191 -2
62 142 -5
62 159 5
62 168 -10
62 125 3
62 145 1
62 107 6
62 92 -6
62 75 7
62 132 6
62 102 -5
62 120 10
62 103 -3
62 121 0
62 95 -7
62 179 5
62 195 -1
62 113 -3
62 116 -7
62 149 -9
62 173 1
62 136 -1
62 153 4
62 160 1
62 86 9
62 85 -7
62 151 2
62 167 -6
63 113 0
63 183 5
63 199 -1
63 134 3
63 197 7
63 90 1
63 147 2
63 177 9
63 74 1
63 149 3
63 135 -7
63 189 -6
63 83 -3
63 117 -10
63 174 10
63 84 -8
63 144 7
63 167 -8
63 93 9
63 98 -2
63 128 9
63 130 7
63 106 -2
63 67 7
63 118 -8
63 86 2
63 120 6
63 68 4
63 109 -2
63 145 6
63 92 -6
63 77 -7
63 80 -3
63 110 4
63 133 -10
63 127 5
63 72 0
63 152 2
63 88 -10
63 185 0
63 142 -2
63 169 -8
63 87 9
63 157 3
63 96 6
63 111 -6
63 192 2
63 196 1
63 101 -1
63 71 10
63 139 -1
63 131 8
63 119 4
63 186 6
63 173 -6
63 125 5
63 166 -6
63 112 -6
63 190 8
63 122 4
63 156 -1
63 104 2
63 70 -5
63 184 9
63 193 0
63 132 6
63 161 -4
63 89 -2
63 176 -10
63 200 10
63 115 -9
63 172 -9
63 178 -7
63 78 -6
63 66 -8
63 129 -7
63 188 2
63 191 9
63 155 -10
63 69 8
63 91 1
63 73 -3
63 159 6
63 107 -5
63 165 -6
63 136 -10
63 171 4
63 163 3
63 114 -5
63 148 -2
63 158 9
63 116 -9
63 175 -8
63 81 -8
63 105 -9
63 168 6
63 162 10
63 179 7
63 198 -4
63 102 6
63 79 -5
63 170 2
63 160 7
63 141 -3
63 138 -9
63 100 -5
63 143 0
63 194 0
63 182 -2
63 108 8
63 64 -7
63 121 1
63 95 -4
63 82 8
63 195 -8
63 151 -10
63 97 6
63 103 -4
63 180 0
63 76 -1
63 164 -5
63 94 10
63 146 6
63 65 2
63 140 -8
63 126 -10
63 150 4
64 171 10
64 87 2
64 144 -6
64 129 -2
64 194 -6
64 104 -2
64 166 -3
64 161 4
64 173 6
64 172 -10
64 153 -10
64 117 4
64 141 1
64 139 9
64 88 -9
64 111 -1
64 67 -9
64 123 3
64 181 -3
64 190 5
64 151 1
64 96 10
64 155 -7
64 118 -2
64 121 -4
64 101 3
64 143 -10
64 115 6
64 82 -2
64 183 1
64 133 6
64 128 -6
64 100 8
64 71 -2
64 85 -2
64 65 4
64 106 3
64 156 5
64 148 7
64 192 -7
64 193 1
64 145 -3
64 127 9
64 78 8
64 160 5
64 177 -4
64 119 2
64 72 2
64 169 2
64 165 3
64 150 -9
64 186 5
64 69 -1
64 75 -3
64 122 5
64 178 -10
64 168 9
64 196 10
64 195 -6
64 130 9
64 99 8
64 147 -5
64 146 -3
64 164 0
64 158 6
64 83 3
64 126 -6
64 163 -7
64 93 -9
64 89 -10
64 116 -10
64 137 8
64 76 6
64 91 -3
64 98 7
64 180 8
64 108 4
64 103 4
64 80 -9
64 109 -9
64 175 6
64 95 -5
64 149 -4
64 136 -2
64 135 3
64 179 -8
64 157 -3
64 159 -2
64 102 3
64 170 6
64 191 9
64 197 -9
64 86 10
64 182 7
64 187 -5
64 81 -7
64 138 -10
64 73 0
64 140 -3
64 131 -2
64 176 -8
64 84 5
64 97 -5
64 152 -7
64 92 -6
64 120 -6
64 66 4
64 200 10
64 68 -7
64 77 -5
64 74 -1
64 112 6
64 114 6
64 162 3
64 189 8
64 125 2
64 113 8
64 79 -10
64 134 -10
64 94 -2
64 124 -3
64 154 1
64 90 3
65 124 -1
65 164 -4
65 114 8
65 187 -3
65 165 -1
65 118 1
65 163 10
65 166 -7
65 169 0
65 125 -6
65 192 2
65 90 2
65 167 -7
65 75 -4
65 185 2
65 137 -9
65 134 -2
65 145 0
65 123 -1
65 98 0
65 72 -9
65 183 -7
65 67 -7
65 135 3
65 139 -1
65 116 7
65 96 10
65 141 -2
65 140 -1
65 83 8
65 104 6
65 173 9
65 80 3
65 119 -8
65 84 -9
65 142 5
65 71 -7
65 144 2
65 168 7
65 143 4
65 177 6
65 117 9
65 188 9
65 194 5
65 107 4
65 129 5
65 82 6
65 174 -1
65 89 3
65 147 -10
65 190 -4
65 74 8
65 160 4
65 193 5
65 76 2
65 106 0
65 110 0
65 79 5
65 150 -4
65 99 1
65 115 -9
65 191 3
65 69 8
65 120 -2
65 162 0
65 181 -3
65 182 1
65 172 -9
65 196 -6
65 122 -10
65 111 -8
65 73 -5
65 176 -5
65 95 -10
65 77 7
65 200 -10
65 130 3
65 178 9
65 101 6
65 170 -5
65 78 9
65 136 6
65 189 2
65 198 9
65 197 -4
65 109 9
65 112 6
65 121 10
65 92 -1
65 81 -7
65 195 3
65 108 10
65 155 5
65 93 8
65 91 9
65 199 -2
65 175 1
65 68 -8
65 85 7
65 184 -7
65 148 1
65 100 -5
65 94 10
65 154 -6
65 126 9
65 157 -4
65 171 9
65 149 1
65 128 2
65 156 10
65 66 -7
65 179 6
65 151 6
65 102 9
65 88 -8
65 159 -4
65 133 8
65 152 -9
66 175 6
66 67 -2
66 144 -2
66 145 9
66 118 -10
66 176 3
66 192 -6
66 164 1
66 68 0
66 121 -1
66 177 -6
66 153 -8
66 196 6
66 131 -1
66 170 -2
66 128 9
66 171 10
66 149 -8
66 143 8
66 110 4
66 100 -10
66 83 5
66 69 3
66 71 6
66 191 -6
66 199 -1
66 150 7
66 102 1
66 179 10
66 141 6
66 84 2
66 126 -10
66 94 -3
66 76 -2
66 79 7
66 80 6
66 120 -5
66 167 -4
66 107 3
66 186 8
66 152 -2
66 124 9
66 162 -10
66 136 -10
66 137 -10
66 139 4
66 188 -4
66 91 -10
66 159 8
66 187 -10
66 200 -1
66 87 -6
66 93 -10
66 155 -9
66 81 -4
66 163 9
66 86 -9
66 98 -5
66 156 -4
66 88 -9
66 198 9
66 174 -3
66 119 5
66 108 -6
66 101 9
66 193 -8
66 132 -4
66 154 6
66 195 9
66 125 0
66 112 9
66 106 -6
66 180 2
66 116 -4
66 89 -1
66 158 -3
66 123 -1
66 197 -5
66 113 5
66 169 -1
66 96 -4
66 184 -9
66 173 -3
66 127 4
66 134 -3
66 157 -9
66 130 -4
66 104 5
66 181 10
66 82 -9
66 92 4
66 129 -8
66 85 1
66 117 9
66 190 -8
66 151 6
66 138 1
66 97 2
66 140 -5
66 105 4
66 133 -2
66 75 0
66 77 -7
66 172 6
66 166 -5
66 74 8
66 142 -4
66 95 -2
66 78 -1
66 148 3
66 111 7
66 146 3
67 169 1
67 83 8
67 128 -6
67 159 -5
67 75 6
67 94 5
67 113 8
67 121 3
67 179 -2
67 200 1
67 145 2
67 194 -6
67 135 -10
67 187 10
67 150 -8
67 115 0
67 118 4
67 114 10
67 161 4
67 173 1
67 183 4
67 185 6
67 142 -5
67 130 -3
67 95 5
67 158 0
67 103 5
67 157 -9
67 110 -7
67 138 9
67 178 -2
67 146 0
67 101 -1
67 193 -9
67 99 -6
67 136 7
67 98 0
67 168 10
67 87 -8
67 111 -6
67 71 5
67 117 2
67 198 6
67 76 9
67 177 4
67 195 -9
67 126 -4
67 78 10
67 91 -1
67 152 10
67 120 10
67 97 -4
67 119 9
67 153 0
67 131 -1
67 125 0
67 85 3
67 92 3
67 192 9
67 143 5
67 139 -1
67 77 -7
67 122 6
67 132 -1
67 171 10
67 181 -3
67 191 10
67 96 -9
67 160 8
67 162 -2
67 155 -4
67 199 8
67 182 -9
67 80 -10
67 163 5
67 112 10
67 184 9
67 89 -1
67 197 -9
67 149 -5
67 93 -8
67 167 -4
67 151 -1
67 140 9
67 148 4
67 175 -4
67 141 3
67 68 -4
67 180 -7
67 129 -3
67 109 -5
67 81 10
67 73 -6
67 137 7
67 102 -4
67 84 7
67 79 -10
67 133 4
67 164 9
67 123 5
67 108 10
67 156 7
67 82 -2
67 189 0
67 147 -2
67 124 -1
67 86 5
67 70 -5
67 165 -3
67 190 -8
67 134 8
67 107 -5
67 116 -10
67 74 8
67 166 4
67 90 3
68 121 8
68 166 -4
68 141 -10
68 196 9
68 144 1
68 137 0
68 92 -9
68 149 -5
68 157 -5
68 154 5
68 187 7
68 134 -2
68 198 -4
68 139 8
68 172 -8
68 83 -3
68 147 9
68 90 1
68 167 5
68 190 5
68 126 0
68 93 4
68 108 2
68 163 8
68 159 -5
68 200 -10
68 76 -5
68 168 -3
68 97 7
68 111 2
68 78 -8
68 140 3
68 80 -7
68 191 2
68 91 -9
68 142 4
68 165 7
68 150 8
68 189 10
68 129 2
68 105 3
68 176 1
68 162 1
68 73 -2
68 84 7
68 185 6
68 174 -1
68 75 9
68 178 -7
68 169 5
68 72 -7
68 130 7
68 153 1
68 181 6
68 143 10
68 193 2
68 118 4
68 117 5
68 132 8
68 112 2
68 85 -6
68 120 -7
68 123 -7
68 135 8
68 152 5
68 177 -4
68 127 -5
68 192 10
68 158 -9
68 128 -2
68 96 -10
68 113 -8
68 182 7
68 103 4
68 155 3
68 136 1
68 160 -10
68 161 -2
68 82 8
68 115 3
68 188 -8
68 95 9
68 183 -10
68 184 10
68 186 -2
68 179 9
68 107 -6
68 94 0
68 106 -8
68 77 3
68 197 -5
68 99 -3
68 69 9
68 70 5
68 145 -1
68 119 9
68 89 7
68 114 -7
68 109 -6
68 124 -9
68 131 6
68 171 -6
68 101 -10
68 116 3
68 173 -10
68 100 -1
68 87 -3
68 86 10
68 151 -6
68 71 -6
68 138 -1
68 74 6
68 148 2
68 170 1
68 146 4
68 110 5
68 199 4
68 98 10
68 102 -9
68 133 -2
68 156 -4
68 164 4
69 183 5
69 77 -4
69 182 9
69 163 -3
69 137 9
69 86 -4
69 142 6
69 152 -2
69 98 -1
69 120 3
69 168 -8
69 180 8
69 134 5
69 117 6
69 162 -8
69 108 -8
69 188 -10
69 197 0
69 104 2
69 147 -4
69 92 7
69 123 -1
69 178 -8
69 88 4
69 127 -5
69 194 6
69 79 2
69 101 4
69 159 -6
69 156 1
69 128 -10
69 146 -3
69 166 -8
69 161 -2
69 126 -4
69 82 -10
69 181 9
69 106 -3
69 130 7
69 136 9
69 138 -9
69 121 9
69 125 -1
69 172 9
69 107 4
69 89 6
69 119 1
69 129 -8
69 155 10
69 96 2
69 143 8
69 78 -7
69 84 5
69 91 3
69 154 2
69 170 -6
69 148 -8
69 145 -6
69 184 7
69 102 -8
69 144 -9
69 153 -1
69 99 6
69 149 5
69 167 -7
69 140 -5
69 90 8
69 135 -6
69 169 -8
69 124 2
69 179 3
69 80 2
69 70 6
69 173 -8
69 171 -8
69 174 9
69 118 6
69 187 4
69 110 -8
69 87 3
69 177 -6
69 199 5
69 109 3
69 186 9
69 133 -3
69 72 -1
69 193 3
69 111 7
69 95 2
69 151 10
69 105 -8
69 164 3
69 73 4
69 114 1
69 195 2
69 75 -1
69 191 7
69 103 2
69 185 -6
69 190 -10
69 198 6
69 200 1
69 122 7
69 97 8
69 85 -4
69 189 8
69 158 -7
69 100 -7
69 116 8
69 165 4
69 76 1
69 83 2
69 141 -3
70 190 -5
70 111 9
70 115 -1
70 183 2
70 82 -3
70 90 -10
70 87 6
70 175 -10
70 140 8
70 143 3
70 173 6
70 119 7
70 162 6
70 101 -4
70 168 -6
70 150 -2
70 200 -10
70 113 -10
70 171 2
70 105 6
70 156 -10
70 102 4
70 73 3
70 126 10
70 176 2
70 107 -6
70 94 5
70 141 8
70 166 1
70 85 5
70 76 -2
70 91 -5
70 165 -10
70 149 2
70 103 -3
70 164 6
70 174 10
70 134 -2
70 187 4
70 138 7
70 136 -8
70 96 9
70 172 -6
70 177 9
70 123 -7
70 161 -3
70 132 8
70 199 -3
70 92 -4
70 95 -9
70 79 -5
70 192 0
70 158 5
70 93 -7
70 120 -5
70 114 9
70 133 8
70 189 2
70 74 0
70 72 -3
70 193 6
70 152 3
70 112 -8
70 100 8
70 81 -2
70 167 -8
70 170 -4
70 145 7
70 139 4
70 125 1
70 185 -1
70 75 1
70 147 10
70 121 -6
70 116 5
70 88 -6
70 97 7
70 153 -1
70 197 -8
70 188 -1
70 169 -7
70 181 8
70 78 -6
70 160 -10
70 106 -5
70 124 -7
70 144 -10
70 108 -8
70 148 -5
70 191 6
70 137 1
70 151 10
70 110 3
70 195 4
70 146 10
70 186 2
70 104 -7
70 117 0
70 194 -7
70 142 0
70 180 -2
70 99 1
70 135 -10
70 130 2
70 196 -9
70 154 10
70 83 1
70 86 -5
70 128 2
70 89 -2
70 182 6
70 71 6
70 198 -9
70 77 6
70 98 -9
71 148 4
71 196 5
71 164 -10
71 167 3
71 97 5
71 88 5
71 165 -6
71 116 3
71 86 6
71 154 10
71 144 -3
71 81 -3
71 166 7
71 73 -10
71 187 -2
71 77 -9
71 79 2
71 120 4
71 136 8
71 121 -7
71 75 -8
71 173 3
71 149 5
71 134 -2
71 84 -8
71 161 -10
71 108 -6
71 107 -3
71 180 4
71 105 -2
71 151 -6
71 74 -4
71 95 -10
71 186 2
71 175 -6
71 133 -6
71 147 -7
71 192 -6
71 111 -3
71 131 -8
71 160 -8
71 93 8
71 118 -5
71 119 -6
71 178 -9
71 137 -2
71 146 10
71 115 -7
71 195 1
71 123 3
71 177 -8
71 87 5
71 80 -4
71 83 0
71 171 -10
71 109 -7
71 113 -6
71 140 2
71 141 -9
71 191 -10
71 85 -8
71 174 -9
71 72 -8
71 82 0
71 150 -2
71 197 6
71 162 8
71 92 -2
71 179 -10
71 100 4
71 172 4
71 169 -6
71 102 -7
71 188 8
71 122 4
71 185 -7
71 98 6
71 110 -4
71 138 -7
71 142 3
71 114 3
71 170 -1
71 90 2
71 194 5
71 128 5
71 183 -7
71 89 3
71 132 -2
71 112 4
71 139 4
71 145 2
71 152 1
71 199 -10
71 125 7
71 96 9
71 78 -10
71 143 5
71 129 10
71 155 -3
71 168 -8
71 126 1
71 76 -2
71 153 -7
71 127 -7
71 158 -10
71 130 3
71 200 5
71 94 9
71 103 -7
71 104 9
71 156 10
71 198 -6
71 91 -7
71 99 -4
71 181 2
71 106 10
71 184 7
72 95 3
72 82 -4
72 105 -6
72 182 -7
72 170 -2
72 149 10
72 76 -9
72 147 10
72 152 2
72 122 -8
72 110 -2
72 88 3
72 136 0
72 177 -8
72 199 0
72 192 -1
72 162 -8
72 193 -6
72 93 -10
72 158 -1
72 189 8
72 150 -1
72 186 -5
72 197 -5
72 166 2
72 73 -4
72 103 -6
72 86 3
72 91 2
72 161 -1
72 118 -9
72 129 7
72 155 5
72 198 8
72 112 9
72 113 2
72 168 10
72 131 -4
72 141 8
72 107 5
72 106 -9
72 124 0
72 142 -3
72 137 0
72 78 5
72 96 -9
72 102 -8
72 128 10
72 157 -10
72 184 -6
72 132 -1
72 114 -7
72 121 -9
72 135 8
72 125 0
72 79 -8
72 92 -6
72 160 -7
72 100 7
72 169 -2
72 187 -2
72 156 7
72 83 6
72 80 6
72 119 -8
72 176 4
72 146 6
72 104 -5
72 133 -8
72 167 10
72 194 -9
72 183 10
72 191 -9
72 111 -8
72 188 7
72 97 -5
72 101 3
72 175 -8
72 190 -1
72 115 3
72 163 -8
72 130 -9
72 172 -1
72 195 -10
72 165 2
72 139 -5
72 174 -6
72 108 1
72 179 -3
72 171 -2
72 178 -5
72 196 -2
72 138 -3
72 77 -4
72 153 4
72 127 7
72 185 5
72 75 -7
72 173 -6
72 148 9
72 81 8
72 94 4
72 181 -9
72 159 -1
72 200 -1
72 151 -10
72 87 1
72 126 0
72 120 8
72 164 -8
72 154 0
72 99 -4
72 90 1
72 117 1
72 145 -1
73 82 4
73 112 -9
73 198 2
73 89 -9
73 173 -3
73 176 8
73 147 -6
73 87 -4
73 76 7
73 180 -6
73 108 -1
73 124 -10
73 126 2
73 197 6
73 158 -1
73 97 3
73 152 2
73 114 -10
73 104 0
73 78 3
73 118 -10
73 96 5
73 84 -4
73 140 10
73 86 5
73 168 8
73 179 -6
73 134 9
73 83 3
73 161 3
73 193 -4
73 138 2
73 129 -7
73 111 1
73 195 -9
73 81 7
73 131 -5
73 163 -8
73 191 -4
73 181 1
73 188 10
73 105 9
73 169 8
73 99 2
73 135 5
73 149 6
73 79 9
73 119 6
73 183 1
73 109 6
73 75 -4
73 171 3
73 85 7
73 186 8
73 121 10
73 103 7
73 196 -4
73 162 6
73 194 3
73 107 -10
73 132 0
73 170 -9
73 80 -10
73 115 0
73 106 -10
73 189 8
73 199 -4
73 102 10
73 166 5
73 182 -3
73 148 5
73 167 7
73 94 -3
73 100 -1
73 175 -4
73 192 4
73 92 7
73 113 6
73 136 2
73 187 10
73 144 6
73 164 7
73 74 -5
73 174 8
73 160 5
73 116 -5
73 137 -6
73 88 10
73 172 -2
73 98 -1
73 184 -1
73 150 -4
73 125 -1
73 156 8
73 133 -6
73 120 0
73 153 -8
73 142 -2
73 177 10
73 200 -6
73 157 5
73 110 5
73 77 7
73 141 -8
73 90 -8
73 165 2
73 143 6
73 95 6
73 123 9
73 185 -7
73 145 0
74 148 -6
74 163 -5
74 75 5
74 187 0
74 139 10
74 165 6
74 85 -1
74 168 -1
74 89 0
74 97 7
74 157 0
74 129 5
74 154 3
74 118 -7
74 173 -6
74 87 10
74 195 1
74 93 4
74 88 5
74 135 10
74 133 -9
74 77 10
74 197 7
74 92 -1
74 177 -8
74 145 3
74 100 -5
74 179 1
74 136 -9
74 91 -8
74 106 -7
74 180 6
74 143 -6
74 188 10
74 127 7
74 119 -7
74 171 7
74 170 1
74 169 5
74 184 -2
74 138 3
74 153 -3
74 199 1
74 99 9
74 116 -1
74 82 3
74 113 -1
74 149 2
74 192 9
74 166 7
74 147 -10
74 114 -3
74 76 6
74 120 -7
74 125 -9
74 90 -6
74 144 -6
74 174 2
74 155 3
74 194 -5
74 141 3
74 191 -3
74 151 0
74 134 -6
74 111 0
74 185 -7
74 105 -1
74 84 -4
74 103 -4
74 142 -8
74 109 0
74 98 1
74 86 -4
74 79 8
74 101 8
74 156 -1
74 167 -5
74 126 -10
74 175 -1
74 137 -8
74 146 -9
74 190 -6
74 110 -4
74 162 -10
74 178 3
74 196 10
74 115 8
74 121 -5
74 122 3
74 158 5
74 80 8
74 123 -4
74 128 -1
74 152 -10
74 172 -2
74 189 -8
74 193 -8
74 164 -7
74 159 1
74 83 4
74 161 -7
74 95 -3
74 183 6
74 150 8
74 198 0
74 160 -7
74 81 -3
74 181 -7
74 186 2
74 78 -4
74 112 -10
74 200 10
74 117 -3
74 176 -8
75 130 -4
75 134 1
75 160 -6
75 137 5
75 118 -10
75 159 3
75 83 -3
75 116 -2
75 197 0
75 195 6
75 107 0
75 90 -8
75 88 9
75 146 -9
75 133 -3
75 79 10
75 178 -8
75 196 3
75 138 4
75 140 8
75 113 -6
75 189 -3
75 168 2
75 81 -2
75 97 -1
75 103 -2
75 139 8
75 105 -6
75 166 -9
75 185 0
75 179 9
75 171 2
75 170 -2
75 199 -6
75 82 -9
75 125 3
75 190 -8
75 186 0
75 184 5
75 120 -3
75 108 -3
75 84 4
75 151 3
75 200 10
75 162 9
75 112 -2
75 76 5
75 177 9
75 150 4
75 85 -5
75 191 -8
75 131 4
75 172 -6
75 106 -5
75 176 9
75 165 -2
75 117 -10
75 141 -5
75 102 10
75 156 8
75 89 -8
75 92 3
75 114 1
75 152 -6
75 193 -1
75 164 2
75 142 5
75 143 9
75 123 -9
75 86 -6
75 94 1
75 95 -1
75 136 0
75 198 -3
75 153 -6
75 128 -1
75 80 8
75 167 -7
75 115 4
75 127 4
75 163 8
75 154 -8
75 148 -9
75 144 -1
75 132 7
75 122 -4
75 104 3
75 77 4
75 192 7
75 181 -6
75 129 7
75 99 0
75 173 6
75 124 4
75 187 -1
75 87 -8
75 126 -7
75 147 1
75 149 -7
75 101 -1
75 174 7
75 183 1
75 98 5
75 109 6
75 182 3
75 157 8
75 121 -5
75 91 5
75 93 4
76 95 3
76 168 10
76 78 5
76 155 -2
76 169 8
76 104 7
76 125 3
76 128 7
76 92 -9
76 123 9
76 172 -5
76 77 3
76 119 -6
76 135 7
76 101 2
76 113 2
76 143 -6
76 132 -6
76 148 9
76 124 5
76 139 -3
76 137 1
76 163 2
76 173 -2
76 200 -7
76 133 4
76 165 1
76 105 -1
76 161 -10
76 108 0
76 90 -4
76 127 -1
76 145 -5
76 171 9
76 131 -1
76 167 0
76 192 -1
76 114 4
76 96 -5
76 120 -5
76 194 -6
76 151 2
76 79 7
76 182 -7
76 189 7
76 193 1
76 80 9
76 98 6
76 138 3
76 81 -10
76 178 -3
76 134 4
76 184 -9
76 149 10
76 195 3
76 89 10
76 136 -2
76 142 8
76 130 -2
76 147 7
76 144 0
76 99 7
76 121 1
76 160 -1
76 199 -5
76 93 1
76 106 -1
76 126 -2
76 183 -1
76 177 9
76 196 9
76 156 6
76 111 -6
76 191 8
76 153 -4
76 150 -6
76 100 -6
76 117 6
76 103 -4
76 140 -5
76 188 7
76 198 -3
76 175 -5
76 118 3
76 162 0
76 107 -9
76 122 3
76 157 3
76 154 2
76 141 2
76 186 2
76 83 1
76 82 -7
76 102 -5
76 109 -7
76 85 8
76 84 2
76 197 6
76 170 -6
76 166 -7
76 94 10
76 158 -5
76 180 -6
76 112 -10
76 179 10
76 181 -4
76 146 -4
76 116 0
76 159 -8
76 187 -5
76 185 7
76 87 5
76 97 -3
76 176 10
76 174 9
77 137 -10
77 113 3
77 177 -8
77 166 -6
77 100 -1
77 131 -8
77 105 -9
77 142 -9
77 141 6
77 167 4
77 171 4
77 155 4
77 120 5
77 145 -7
77 149 -7
77 114 0
77 121 4
77 162 10
77 80 -10
77 104 0
77 125 -5
77 110 -8
77 95 -2
77 185 10
77 133 -6
77 146 -8
77 119 -9
77 161 5
77 89 2
77 88 8
77 173 -2
77 127 -8
77 174 2
77 176 6
77 189 0
77 187 9
77 118 10
77 190 -2
77 106 4
77 112 1
77 182 1
77 98 3
77 94 -2
77 122 6
77 101 2
77 91 -5
77 116 10
77 117 6
77 159 -2
77 132 -9
77 152 4
77 163 -10
77 87 -8
77 194 5
77 84 -4
77 129 1
77 90 2
77 96 0
77 140 4
77 81 10
77 175 3
77 83 0
77 85 3
77 107 3
77 160 1
77 180 3
77 108 9
77 169 -5
77 124 -2
77 136 -9
77 92 -1
77 195 5
77 138 5
77 126 3
77 178 9
77 153 6
77 139 -3
77 93 -3
77 148 0
77 147 -10
77 135 -9
77 128 10
77 78 -9
77 168 2
77 109 1
77 82 10
77 193 6
77 115 -8
77 172 -3
77 103 1
77 134 1
77 181 -4
77 191 -4
77 164 -7
77 123 -2
77 196 6
77 102 0
77 179 0
77 130 2
77 170 2
77 192 8
77 200 -9
77 188 2
77 99 -6
77 198 -9
77 156 -6
77 197 6
77 165 -10
77 199 -1
78 139 -1
78 194 -3
78 189 2
78 110 -1
78 183 -9
78 121 0
78 140 6
78 154 -6
78 115 1
78 182 -7
78 84 6
78 174 -5
78 136 -10
78 80 -4
78 103 -10
78 98 0
78 168 9
78 152 -4
78 180 -6
78 170 3
78 134 -3
78 114 -10
78 85 9
78 192 9
78 198 -1
78 120 1
78 163 1
78 92 6
78 129 -9
78 164 -10
78 116 -1
78 185 9
78 195 -1
78 161 4
78 177 8
78 95 -1
78 132 5
78 175 -9
78 108 -9
78 146 -4
78 162 -1
78 105 -1
78 93 6
78 128 -10
78 123 4
78 142 8
78 171 1
78 159 1
78 156 -9
78 186 2
78 184 1
78 86 -4
78 127 -8
78 99 4
78 102 -8
78 150 -9
78 157 -3
78 81 1
78 113 2
78 173 -8
78 133 9
78 147 -3
78 145 -3
78 125 8
78 119 -9
78 109 -1
78 112 5
78 181 0
78 143 -10
78 89 7
78 188 -1
78 91 1
78 117 1
78 126 5
78 97 0
78 107 5
78 199 -10
78 149 1
78 144 2
78 135 2
78 122 -10
78 94 3
78 165 7
78 138 10
78 197 -7
78 141 -7
78 160 -4
78 90 3
78 153 4
78 124 -9
78 176 -2
78 83 5
78 190 -7
78 196 3
78 200 8
78 166 10
78 148 6
78 88 0
78 172 -5
78 82 3
78 169 -10
78 87 -2
78 151 -3
78 130 10
78 191 1
78 178 -10
78 96 10
78 167 -8
79 162 8
79 94 -4
79 136 5
79 189 9
79 133 -10
79 105 7
79 192 -7
79 116 -10
79 154 -10
79 197 -1
79 104 1
79 129 0
79 99 4
79 130 -2
79 196 8
79 95 -9
79 200 8
79 145 -7
79 115 -6
79 175 -6
79 179 -9
79 174 -2
79 84 -8
79 165 -3
79 166 1
79 118 0
79 186 -9
79 160 -7
79 194 -8
79 148 2
79 155 6
79 173 9
79 98 -1
79 110 -7
79 147 5
79 132 -4
79 137 10
79 159 -6
79 191 10
79 114 -4
79 150 0
79 108 10
79 163 -7
79 103 -7
79 151 0
79 144 -8
79 119 5
79 93 6
79 176 -8
79 143 -8
79 109 1
79 152 10
79 134 1
79 195 -5
79 106 -6
79 83 -3
79 90 7
79 138 -5
79 181 9
79 140 0
79 125 -8
79 120 -4
79 92 8
79 190 8
79 96 -5
79 139 -10
79 169 9
79 153 3
79 112 -10
79 122 -7
79 185 -10
79 97 -5
79 89 -2
79 100 -3
79 107 -1
79 164 4
79 170 0
79 171 -6
79 168 -1
79 178 10
79 87 4
79 183 7
79 180 -4
79 177 10
79 172 -1
79 161 9
79 85 -6
79 111 -6
79 167 10
79 101 10
79 156 -10
79 113 -1
79 146 4
79 82 -10
79 187 10
79 141 -2
79 193 6
79 127 1
79 128 0
79 91 4
79 123 9
79 86 -10
79 182 -10
79 142 4
79 80 9
79 198 -5
79 81 8
80 140 -5
80 159 -5
80 95 10
80 152 7
80 171 -3
80 109 -6
80 106 8
80 103 -2
80 143 3
80 151 1
80 83 10
80 132 -1
80 100 -8
80 126 -4
80 199 5
80 172 6
80 117 9
80 169 -6
80 192 5
80 198 8
80 124 -1
80 141 -4
80 156 -4
80 148 -6
80 118 6
80 136 10
80 82 9
80 162 -7
80 101 3
80 194 0
80 108 -9
80 157 -4
80 86 -4
80 123 -2
80 111 -3
80 112 1
80 96 0
80 178 0
80 107 4
80 99 -5
80 105 -9
80 150 -7
80 84 5
80 133 -5
80 193 -1
80 197 7
80 188 -5
80 165 -1
80 90 5
80 81 -5
80 181 1
80 155 9
80 137 -7
80 200 -1
80 175 -3
80 147 6
80 153 -7
80 163 3
80 102 10
80 122 4
80 160 0
80 94 2
80 138 -1
80 104 -4
80 174 5
80 180 8
80 196 -3
80 179 -5
80 114 -3
80 91 5
80 145 -3
80 142 -3
80 190 -4
80 131 8
80 183 0
80 164 6
80 189 8
80 135 9
80 89 3
80 167 -6
80 191 10
80 115 5
80 98 4
80 129 3
80 149 7
80 97 -10
80 170 -4
80 120 -6
80 121 4
80 176 1
80 128 -2
80 134 0
80 130 -9
80 184 1
80 154 -3
80 166 5
80 125 3
80 88 9
80 185 0
80 168 2
80 186 4
80 195 -7
80 144 -7
80 146 4
80 187 -8
80 92 -4
80 158 0
80 113 -8
80 139 6
80 85 -9
81 115 -10
81 139 -6
81 118 5
81 200 7
81 130 -7
81 133 -10
81 143 1
81 132 -7
81 111 -10
81 151 -3
81 195 3
81 97 7
81 192 6
81 98 10
81 149 -7
81 181 -8
81 112 -4
81 173 -7
81 163 -5
81 145 -3
81 138 -1
81 88 -9
81 183 6
81 100 -4
81 84 -9
81 127 -6
81 168 -2
81 125 -9
81 185 -10
81 197 6
81 169 -8
81 101 -2
81 156 10
81 95 4
81 82 -4
81 196 8
81 85 -4
81 194 1
81 137 2
81 148 1
81 110 -9
81 108 -1
81 170 0
81 136 -6
81 104 4
81 142 10
81 87 -4
81 155 2
81 191 -7
81 131 6
81 184 -3
81 190 3
81 144 3
81 124 -9
81 91 9
81 166 9
81 120 -3
81 158 -8
81 96 -5
81 154 3
81 188 -4
81 189 1
81 103 10
81 147 7
81 94 4
81 199 -6
81 121 1
81 134 -4
81 165 -10
81 92 5
81 93 8
81 113 4
81 178 1
81 129 -3
81 90 10
81 140 8
81 152 0
81 99 5
81 160 -7
81 116 -10
81 107 -2
81 123 7
81 161 3
81 174 9
81 106 -7
81 105 8
81 167 1
81 117 7
81 141 -9
81 182 -8
81 198 -5
81 186 4
81 164 -6
81 153 -8
81 114 4
81 171 -9
81 146 1
81 135 7
81 150 -8
81 83 -6
81 177 7
81 176 10
81 157 10
81 126 -9
81 102 9
81 159 2
81 172 -1
81 180 -6
82 87 5
82 195 -3
82 123 10
82 101 -7
82 179 5
82 94 -4
82 154 5
82 99 3
82 175 -1
82 167 2
82 110 10
82 160 -8
82 145 9
82 89 4
82 196 -8
82 128 0
82 168 -7
82 136 -3
82 86 3
82 132 -8
82 107 10
82 184 6
82 178 -4
82 187 1
82 138 -1
82 113 4
82 111 1
82 161 5
82 176 -10
82 139 -2
82 135 -1
82 120 9
82 149 -1
82 88 4
82 98 -7
82 125 -7
82 108 -1
82 183 -1
82 130 -6
82 137 3
82 177 -9
82 191 1
82 190 9
82 173 5
82 169 -4
82 200 4
82 96 9
82 181 6
82 147 -4
82 171 -4
82 163 0
82 85 6
82 103 9
82 174 -3
82 129 0
82 102 -5
82 150 1
82 142 10
82 185 6
82 115 9
82 140 4
82 131 7
82 91 2
82 106 2
82 83 -9
82 117 -7
82 148 -7
82 144 9
82 172 1
82 189 -1
82 84 -2
82 157 -7
82 127 6
82 165 4
82 122 4
82 119 -5
82 141 6
82 118 -8
82 126 5
82 134 0
82 186 7
82 95 -10
82 146 -10
82 193 -8
82 116 -3
82 158 -10
82 162 10
82 155 -1
82 194 -5
82 156 -8
82 112 -7
82 105 -7
82 121 -9
82 180 1
82 153 -2
82 197 2
82 166 1
82 199 -10
82 93 -7
82 92 -8
82 124 -1
82 97 -7
82 188 2
83 145 -9
83 120 3
83 99 1
83 169 7
83 142 9
83 97 -9
83 121 1
83 126 -9
83 192 -8
83 92 -1
83 200 -9
83 114 -10
83 104 -4
83 182 -2
83 134 4
83 158 -5
83 177 0
83 148 -8
83 130 -10
83 107 2
83 186 -6
83 127 -3
83 133 8
83 86 -6
83 151 -5
83 185 6
83 174 10
83 84 10
83 191 -8
83 160 -4
83 176 -9
83 178 -4
83 103 1
83 105 -2
83 154 -7
83 193 8
83 157 3
83 153 -9
83 149 -5
83 165 -3
83 93 5
83 171 -9
83 180 -3
83 170 -6
83 189 4
83 89 5
83 108 2
83 166 -5
83 118 1
83 128 -7
83 129 7
83 98 10
83 123 3
83 164 4
83 190 10
83 95 -3
83 110 6
83 135 5
83 94 10
83 163 -5
83 156 7
83 117 -9
83 102 7
83 196 -8
83 161 1
83 198 -7
83 194 9
83 197 10
83 167 0
83 199 7
83 143 9
83 168 -3
83 116 -10
83 132 8
83 183 -1
83 137 -5
83 162 7
83 136 0
83 144 3
83 112 7
83 159 8
83 113 9
83 124 10
83 181 4
83 147 -5
83 115 0
83 179 -3
83 152 -10
83 172 6
83 87 -4
83 195 4
83 125 -2
83 85 1
83 131 -1
83 96 -2
83 141 4
83 184 -9
83 155 -4
83 175 6
83 88 -5
83 109 -7
83 150 -10
83 187 3
83 140 2
83 100 1
83 101 2
84 88 -2
84 195 1
84 89 8
84 139 2
84 100 -9
84 158 -9
84 107 3
84 184 10
84 110 -4
84 102 -3
84 200 1
84 157 7
84 162 10
84 87 -7
84 143 -10
84 142 -9
84 140 -1
84 128 -1
84 136 4
84 108 4
84 160 3
84 113 -9
84 145 3
84 131 -5
84 193 4
84 116 -8
84 188 9
84 112 0
84 141 -4
84 174 7
84 118 -6
84 153 -10
84 178 -9
84 114 2
84 104 1
84 135 -10
84 187 -5
84 132 8
84 92 -9
84 171 -10
84 123 8
84 115 10
84 97 6
84 177 5
84 144 -4
84 170 -3
84 152 9
84 155 5
84 86 -3
84 149 9
84 111 7
84 192 4
84 85 4
84 91 -8
84 163 -8
84 159 10
84 148 2
84 164 8
84 105 7
84 129 -1
84 99 8
84 196 -10
84 172 -5
84 156 6
84 190 1
84 93 2
84 127 6
84 96 6
84 138 -2
84 109 7
84 120 -2
84 124 -7
84 121 -10
84 182 -5
84 147 -4
84 198 -9
84 154 -10
84 183 -1
84 133 0
84 165 -1
84 130 -9
84 94 -10
84 169 8
84 137 5
84 176 -4
84 180 3
84 167 5
84 125 1
84 185 7
84 119 10
84 90 -9
84 98 -6
84 101 0
84 199 6
84 146 -2
84 191 -2
84 166 3
84 122 3
84 161 -4
84 117 4
84 194 2
84 150 1
84 151 -1
84 186 -4
85 182 -3
85 113 -5
85 169 7
85 129 9
85 191 2
85 115 -3
85 196 6
85 124 -3
85 159 6
85 171 3
85 127 -4
85 135 4
85 168 0
85 136 -2
85 138 5
85 192 2
85 92 -1
85 154 -7
85 146 -1
85 103 3
85 178 6
85 131 0
85 153 -4
85 97 -9
85 162 2
85 186 2
85 166 8
85 123 6
85 164 3
85 174 8
85 114 -6
85 156 -5
85 108 -6
85 190 -6
85 117 -7
85 101 -6
85 119 3
85 110 8
85 147 -9
85 198 10
85 189 -5
85 133 5
85 143 -1
85 195 -2
85 150 -2
85 148 -2
85 144 -6
85 105 5
85 86 7
85 188 5
85 90 1
85 185 2
85 94 -3
85 158 -1
85 173 8
85 180 -2
85 126 10
85 193 5
85 125 5
85 155 0
85 167 7
85 122 10
85 141 -1
85 111 5
85 112 -5
85 87 -9
85 96 -9
85 181 -6
85 102 -2
85 172 -10
85 99 -4
85 100 9
85 151 7
85 176 4
85 140 -5
85 139 -8
85 120 -6
85 137 -10
85 200 1
85 89 -9
85 177 -2
85 160 -6
85 187 -4
85 197 -6
85 104 1
85 116 9
85 145 9
85 161 -9
85 142 0
85 121 -5
85 130 5
85 175 -2
85 152 -8
85 163 7
85 98 -4
85 93 3
85 109 -1
85 88 8
85 165 6
85 107 -5
85 132 6
85 183 0
85 184 -6
86 171 0
86 197 10
86 125 4
86 101 8
86 98 3
86 145 3
86 128 -9
86 173 -5
86 133 -2
86 90 -9
86 122 -10
86 148 3
86 198 7
86 164 9
86 132 9
86 151 3
86 180 0
86 193 1
86 135 7
86 112 3
86 186 -5
86 108 5
86 107 5
86 113 1
86 120 -1
86 99 8
86 156 10
86 175 5
86 200 7
86 160 9
86 134 7
86 141 -5
86 174 4
86 155 4
86 146 7
86 165 8
86 138 -8
86 91 -9
86 126 3
86 163 -6
86 87 6
86 170 3
86 161 -5
86 199 2
86 111 -7
86 94 -2
86 130 2
86 196 -2
86 176 -2
86 123 9
86 187 -10
86 194 -3
86 169 -1
86 168 7
86 183 2
86 96 7
86 100 -4
86 185 2
86 181 -4
86 182 0
86 184 -4
86 131 -1
86 162 -2
86 153 4
86 191 -9
86 106 -9
86 102 -2
86 166 -3
86 139 9
86 137 1
86 140 7
86 158 6
86 152 -10
86 150 -6
86 177 8
86 116 9
86 109 -3
86 92 6
86 192 5
86 119 4
86 157 6
86 103 -6
86 190 2
86 167 -7
86 136 -1
86 117 5
86 95 8
86 115 5
86 154 -10
86 105 10
86 89 -3
86 88 0
86 110 -8
86 147 0
86 179 7
86 159 7
86 114 3
86 129 3
86 189 8
87 197 -3
87 108 0
87 173 -9
87 132 9
87 142 8
87 185 -8
87 125 4
87 136 8
87 116 -7
87 175 -4
87 112 -8
87 93 -6
87 89 1
87 138 -4
87 177 10
87 193 8
87 148 4
87 128 -4
87 139 -1
87 135 -5
87 91 1
87 150 -2
87 134 3
87 130 -7
87 181 -5
87 124 1
87 107 4
87 189 -10
87 115 -1
87 99 10
87 127 -3
87 119 0
87 153 -2
87 186 3
87 90 0
87 151 5
87 88 8
87 101 -4
87 167 -3
87 174 5
87 200 5
87 113 -7
87 105 -9
87 156 -1
87 183 1
87 97 6
87 137 8
87 187 -4
87 98 4
87 95 -8
87 133 -5
87 178 6
87 166 2
87 120 -5
87 158 1
87 122 1
87 196 -9
87 162 -5
87 188 -5
87 92 10
87 179 -10
87 180 7
87 114 6
87 109 -2
87 145 -5
87 140 10
87 104 -8
87 106 7
87 184 4
87 117 2
87 182 -4
87 192 -5
87 141 -5
87 121 2
87 103 -3
87 110 -4
87 176 2
87 194 3
87 100 1
87 102 6
87 143 8
87 147 6
87 161 6
87 144 -7
87 159 -5
87 168 10
87 163 -6
87 157 8
87 149 -9
87 146 -5
87 96 -8
87 129 7
87 171 5
87 118 0
87 164 2
87 169 -1
87 131 -9
87 111 10
87 172 -10
87 123 -3
87 152 7
88 124 -8
88 196 3
88 180 0
88 189 4
88 139 -10
88 136 -3
88 198 -4
88 165 5
88 164 0
88 169 -2
88 133 1
88 93 2
88 100 -3
88 148 3
88 145 -9
88 99 7
88 184 -6
88 157 -2
88 102 -8
88 98 -2
88 111 0
88 121 9
88 131 6
88 92 6
88 138 -8
88 125 -9
88 174 -7
88 163 5
88 176 -7
88 181 5
88 183 -3
88 167 5
88 141 -7
88 194 1
88 104 4
88 192 -8
88 129 5
88 132 -1
88 150 -7
88 158 -10
88 190 2
88 173 -8
88 103 -5
88 105 2
88 128 3
88 166 -10
88 191 9
88 135 7
88 106 -6
88 89 -4
88 126 -6
88 108 8
88 154 -4
88 177 4
88 168 -3
88 116 9
88 134 0
88 146 -5
88 160 -6
88 185 4
88 162 -9
88 94 5
88 147 -6
88 144 10
88 156 3
88 188 6
88 96 9
88 143 4
88 182 2
88 170 7
88 110 3
88 161 7
88 127 -2
88 90 4
88 122 6
88 137 -10
88 175 4
88 113 4
88 109 -5
88 112 -6
88 120 6
88 152 -1
88 200 -3
88 197 6
88 115 7
88 140 6
88 155 -10
88 119 5
88 95 -1
88 149 -4
88 159 2
88 195 -4
88 153 10
88 114 4
88 101 -6
88 186 0
89 97 -10
89 152 1
89 139 5
89 119 0
89 148 -5
89 196 -6
89 90 3
89 92 9
89 194 -4
89 189 7
89 98 0
89 161 0
89 134 9
89 176 2
89 96 7
89 170 1
89 94 -6
89 169 0
89 145 3
89 125 -1
89 154 0
89 197 0
89 192 9
89 178 -8
89 106 -8
89 111 7
89 191 10
89 110 -7
89 101 6
89 153 5
89 129 -8
89 151 -6
89 200 -2
89 121 7
89 174 5
89 183 1
89 158 -8
89 141 -3
89 108 4
89 185 -7
89 135 -2
89 123 10
89 113 10
89 190 0
89 117 -1
89 164 -2
89 131 10
89 116 2
89 162 -7
89 155 7
89 172 4
89 175 -3
89 173 -6
89 107 -10
89 103 5
89 127 -6
89 181 -4
89 112 -9
89 136 -2
89 177 -7
89 120 2
89 104 9
89 180 3
89 144 5
89 159 -9
89 126 0
89 122 7
89 184 -3
89 124 -1
89 160 3
89 140 6
89 146 8
89 114 -7
89 167 8
89 115 5
89 93 5
89 198 2
89 147 -4
89 149 6
89 186 9
89 99 -5
89 142 4
89 143 -6
89 166 -8
89 137 -9
89 133 2
89 193 8
89 109 5
89 128 6
89 168 -2
89 156 -4
89 150 -5
89 171 1
89 95 -5
89 179 9
89 118 -9
89 199 -6
89 132 4
89 100 -3
89 130 -3
89 165 -3
89 157 -3
90 169 -8
90 175 8
90 178 9
90 129 -1
90 120 -9
90 111 -10
90 95 6
90 128 1
90 94 -1
90 174 6
90 99 -9
90 155 -1
90 176 -5
90 165 10
90 164 9
90 170 -1
90 142 -3
90 183 -3
90 171 6
90 106 -2
90 180 -5
90 133 -8
90 198 -9
90 134 3
90 139 2
90 112 -4
90 143 9
90 137 -5
90 167 -2
90 188 -6
90 148 -3
90 146 -6
90 93 8
90 102 1
90 192 -8
90 101 10
90 145 -10
90 200 -4
90 92 -7
90 138 -3
90 161 4
90 197 -2
90 105 8
90 195 -9
90 182 -3
90 172 -6
90 160 4
90 136 -4
90 126 0
90 109 7
90 162 4
90 108 -3
90 91 6
90 144 1
90 96 3
90 177 2
90 114 8
90 122 4
90 181 1
90 135 -8
90 115 -7
90 153 6
90 190 -1
90 187 1
90 159 -7
90 158 0
90 117 1
90 185 -5
90 196 -10
90 186 -1
90 147 4
90 179 5
90 194 4
90 103 0
90 118 -8
90 141 -10
90 157 4
90 150 7
90 98 7
90 97 1
90 184 -8
90 121 -3
90 189 -10
90 149 -9
90 124 10
90 191 -10
90 127 -6
90 130 -10
90 163 5
90 119 4
90 123 -10
90 151 -10
90 173 9
90 104 -3
90 131 -9
90 168 4
90 125 -9
91 176 -3
91 151 6
91 126 3
91 180 -10
91 147 -3
91 132 -5
91 187 -6
91 175 -6
91 163 3
91 181 4
91 106 -2
91 120 -2
91 183 -8
91 168 1
91 102 2
91 145 9
91 188 8
91 127 9
91 139 7
91 129 -2
91 164 9
91 115 -2
91 157 -10
91 138 -3
91 169 3
91 117 -2
91 116 5
91 130 -4
91 156 -3
91 140 -7
91 136 -4
91 125 3
91 95 -9
91 94 4
91 108 0
91 146 -5
91 191 3
91 97 -7
91 192 -2
91 148 6
91 121 4
91 131 -4
91 107 -1
91 200 -2
91 178 3
91 194 -7
91 162 -7
91 100 -7
91 155 9
91 153 10
91 101 9
91 193 3
91 110 -3
91 189 9
91 165 -10
91 124 7
91 114 1
91 113 7
91 103 -9
91 158 -9
91 197 6
91 160 8
91 172 7
91 174 -5
91 135 3
91 112 7
91 170 0
91 185 5
91 93 2
91 154 -2
91 186 8
91 133 8
91 190 -10
91 167 6
91 119 -8
91 122 7
91 195 5
91 182 8
91 161 -7
91 152 1
91 98 -5
91 143 9
91 144 10
91 105 -2
91 184 0
91 96 -3
91 128 -2
91 166 -2
91 150 -9
91 141 2
91 159 9
91 177 0
91 109 10
91 137 -6
91 123 -7
91 104 -8
91 173 -10
91 111 -9
91 142 -2
92 178 -8
92 132 4
92 155 -5
92 93 -4
92 169 -8
92 154 -5
92 147 2
92 95 -1
92 170 9
92 158 1
92 133 -2
92 189 -2
92 162 6
92 117 7
92 179 3
92 164 -10
92 118 -8
92 98 1
92 152 -5
92 116 -2
92 159 -2
92 126 -4
92 183 1
92 166 -10
92 102 0
92 137 -10
92 195 10
92 134 -2
92 131 7
92 127 -6
92 110 -3
92 123 -4
92 200 -1
92 196 0
92 176 3
92 199 -1
92 145 6
92 104 -8
92 99 -1
92 194 -7
92 175 4
92 139 -1
92 96 4
92 124 10
92 119 -3
92 157 3
92 135 10
92 184 5
92 197 -6
92 190 -2
92 165 9
92 128 0
92 111 -6
92 129 4
92 106 6
92 103 3
92 113 -2
92 136 0
92 181 1
92 109 -6
92 151 0
92 141 -10
92 105 -4
92 108 8
92 188 2
92 101 9
92 115 -1
92 173 -2
92 153 -4
92 149 3
92 177 6
92 198 10
92 182 2
92 161 10
92 143 -4
92 146 8
92 193 -4
92 163 2
92 186 -2
92 192 7
92 144 8
92 122 -1
92 167 -4
92 94 9
92 142 -7
92 125 2
92 180 -7
92 97 -9
92 187 10
92 114 2
92 150 -9
92 112 0
92 138 1
92 107 -8
92 156 -5
92 171 -5
92 174 -9
92 168 -4
92 100 -6
92 148 3
92 185 -10
92 140 -9
93 95 3
93 127 4
93 190 -5
93 135 3
93 166 -6
93 117 -10
93 167 -7
93 193 8
93 155 -7
93 175 -2
93 142 1
93 122 -7
93 157 0
93 141 -2
93 194 9
93 109 0
93 184 -1
93 169 9
93 98 -6
93 108 -9
93 146 -5
93 136 6
93 151 7
93 120 0
93 144 -4
93 107 -3
93 124 -8
93 159 0
93 177 1
93 168 9
93 145 -4
93 140 3
93 119 5
93 164 2
93 105 -8
93 200 10
93 174 -4
93 183 2
93 97 -6
93 130 7
93 149 1
93 116 6
93 114 5
93 143 0
93 162 -5
93 132 3
93 129 7
93 199 -2
93 115 4
93 189 -5
93 185 8
93 171 9
93 172 -3
93 161 0
93 101 -4
93 150 6
93 147 -6
93 139 -4
93 192 -3
93 126 -1
93 113 5
93 128 2
93 112 0
93 96 -3
93 158 3
93 170 -6
93 104 8
93 100 2
93 106 -3
93 186 4
93 102 0
93 133 10
93 181 -5
93 118 0
93 156 10
93 187 6
93 110 -9
93 111 0
93 99 1
93 121 1
93 94 -2
93 182 -4
93 137 7
93 179 8
93 191 -5
93 173 -2
93 165 -5
93 153 8
93 160 -2
93 103 -7
93 176 -9
93 123 2
93 152 -6
93 197 -3
94 157 -8
94 103 0
94 106 4
94 100 5
94 139 -6
94 114 0
94 174 5
94 128 -3
94 155 10
94 154 8
94 186 -9
94 134 9
94 115 4
94 129 4
94 177 4
94 196 9
94 97 0
94 179 8
94 172 -4
94 137 10
94 122 -10
94 153 7
94 171 -2
94 96 8
94 132 5
94 163 -9
94 111 -6
94 152 -10
94 143 -2
94 146 6
94 195 -9
94 183 -5
94 148 -5
94 200 5
94 167 7
94 180 2
94 98 10
94 104 -10
94 141 1
94 198 1
94 110 9
94 117 7
94 108 -5
94 126 9
94 182 -5
94 130 -9
94 107 -10
94 150 -4
94 136 -4
94 144 -2
94 187 9
94 158 9
94 184 -10
94 160 -6
94 161 5
94 168 -5
94 151 7
94 181 3
94 138 6
94 120 -2
94 95 9
94 189 -7
94 166 10
94 170 -8
94 105 3
94 178 2
94 131 -9
94 142 -10
94 176 5
94 145 -4
94 159 0
94 140 -9
94 127 2
94 191 -8
94 193 -5
94 199 -7
94 194 2
94 121 -10
94 164 5
94 102 10
94 99 6
94 125 -7
94 162 -9
94 101 9
94 175 4
94 135 6
94 113 4
94 185 7
94 188 -3
94 133 -2
94 173 -6
94 118 1
94 169 9
94 156 7
94 119 2
94 116 -10
95 152 -7
95 171 6
95 133 8
95 150 1
95 106 -4
95 187 -9
95 135 -7
95 200 3
95 185 1
95 124 2
95 109 9
95 117 0
95 156 -6
95 122 -4
95 148 4
95 154 -1
95 129 0
95 168 1
95 153 0
95 130 -1
95 116 -6
95 155 7
95 161 10
95 199 -10
95 167 6
95 190 0
95 96 -9
95 170 5
95 128 8
95 173 10
95 110 -7
95 198 6
95 149 8
95 134 -1
95 174 -10
95 105 3
95 192 -8
95 141 1
95 191 4
95 144 0
95 104 -5
95 125 -5
95 112 9
95 100 0
95 151 8
95 137 -9
95 101 -3
95 119 3
95 183 -6
95 160 -9
95 159 -2
95 121 0
95 179 2
95 136 1
95 142 -1
95 123 4
95 147 0
95 127 -1
95 114 3
95 195 -5
95 177 4
95 176 -8
95 162 9
95 143 1
95 189 -10
95 115 -3
95 180 -7
95 108 -5
95 197 -10
95 97 3
95 165 2
95 172 7
95 164 -6
95 145 -7
95 169 -5
95 126 -1
95 118 -5
95 99 -7
95 181 4
95 107 0
95 102 -2
95 111 1
95 140 9
95 182 -7
95 120 0
95 188 -7
95 178 5
95 193 -8
95 103 2
95 194 2
95 157 -3
95 132 -9
95 158 -2
96 126 -7
96 114 10
96 155 6
96 176 -1
96 98 -1
96 131 -4
96 122 -5
96 141 6
96 144 -4
96 156 2
96 103 -8
96 132 -2
96 183 -6
96 97 -10
96 161 0
96 142 5
96 113 -4
96 163 -2
96 184 -7
96 173 -6
96 139 -6
96 162 4
96 152 5
96 140 -4
96 199 8
96 117 7
96 200 6
96 115 -2
96 125 -9
96 197 8
96 106 5
96 169 -2
96 194 -9
96 191 -9
96 123 -6
96 190 6
96 108 -4
96 102 2
96 181 -6
96 129 7
96 130 -7
96 188 -4
96 124 -3
96 182 -5
96 168 1
96 109 2
96 187 10
96 105 7
96 150 -7
96 107 5
96 195 -5
96 192 -9
96 171 -6
96 128 -2
96 148 -4
96 167 -5
96 170 1
96 127 6
96 186 -8
96 110 -2
96 118 -9
96 100 1
96 159 10
96 154 10
96 104 3
96 134 3
96 116 10
96 101 -8
96 138 2
96 180 -9
96 99 -6
96 164 5
96 175 -6
96 166 -8
96 147 -7
96 145 4
96 133 4
96 160 0
96 179 6
96 120 -8
96 119 -5
96 112 5
96 158 1
96 165 1
96 121 -6
96 196 5
96 189 9
96 172 -1
96 153 -9
96 174 0
96 135 -1
96 151 -8
96 177 -1
96 193 -1
96 146 1
96 157 2
96 149 -4
96 185 -9
96 143 -7
97 156 3
97 113 -8
97 151 -3
97 165 1
97 110 6
97 178 2
97 119 -7
97 175 8
97 188 1
97 114 6
97 124 -10
97 183 0
97 122 5
97 141 -10
97 195 5
97 192 -1
97 103 -6
97 160 -9
97 153 -1
97 115 9
97 170 10
97 152 -3
97 176 -3
97 194 -8
97 132 4
97 149 2
97 106 1
97 102 6
97 128 3
97 190 -10
97 101 -8
97 169 3
97 200 3
97 104 -3
97 154 10
97 105 1
97 193 6
97 117 5
97 171 -3
97 148 2
97 109 -10
97 140 0
97 126 1
97 138 -9
97 172 6
97 161 -2
97 112 3
97 184 -8
97 155 9
97 131 2
97 167 4
97 143 -9
97 133 4
97 173 -6
97 108 -9
97 121 -9
97 127 -9
97 123 -7
97 100 9
97 197 2
97 164 2
97 191 -10
97 180 -4
97 162 10
97 134 -4
97 177 -5
97 145 0
97 129 0
97 163 -2
97 189 -6
97 187 9
97 174 -8
97 111 8
97 116 8
97 199 4
97 157 10
97 158 9
97 135 -7
97 182 -6
97 142 7
97 98 -3
97 166 8
97 130 4
97 168 -4
97 181 -7
97 185 -7
98 186 -3
98 107 -9
98 197 7
98 132 7
98 164 2
98 131 -6
98 130 7
98 185 4
98 189 -5
98 179 -9
98 180 -6
98 137 4
98 102 -3
98 155 -8
98 117 -1
98 141 -4
98 192 -10
98 194 10
98 113 -5
98 178 6
98 191 -6
98 195 -3
98 168 8
98 166 10
98 106 -2
98 151 2
98 127 3
98 118 -7
98 143 -9
98 170 2
98 161 -10
98 146 4
98 167 -1
98 199 10
98 108 -2
98 133 10
98 176 5
98 99 6
98 124 10
98 136 -3
98 138 -8
98 157 -5
98 142 4
98 148 10
98 181 9
98 163 6
98 139 -9
98 144 -3
98 150 7
98 169 -9
98 114 4
98 147 -3
98 159 10
98 125 -1
98 188 -2
98 154 6
98 120 7
98 158 10
98 100 -3
98 165 7
98 109 6
98 160 10
98 200 -3
98 126 8
98 140 7
98 119 5
98 177 -4
98 129 7
98 135 -7
98 175 -5
98 187 -8
98 193 8
98 172 -8
98 198 -2
98 184 -6
98 174 -3
98 112 -1
98 149 5
98 162 8
98 105 2
98 153 -5
98 103 8
98 123 2
98 145 6
98 190 1
98 152 8
98 116 -1
98 173 -2
98 196 -5
98 134 2
98 104 -2
98 156 3
98 171 10
99 108 -4
99 175 -6
99 144 -7
99 195 6
99 131 10
99 124 -10
99 185 8
99 118 2
99 154 -4
99 196 9
99 100 10
99 181 -5
99 119 -1
99 167 9
99 191 -4
99 142 8
99 110 8
99 182 -10
99 123 3
99 129 6
99 109 -8
99 121 -10
99 153 6
99 112 0
99 135 4
99 111 -4
99 189 1
99 170 0
99 150 5
99 160 10
99 172 -9
99 140 -4
99 173 8
99 159 1
99 113 8
99 163 7
99 139 -3
99 120 1
99 157 6
99 107 4
99 138 1
99 145 6
99 164 -4
99 178 -6
99 186 -5
99 126 9
99 174 -8
99 183 2
99 198 4
99 180 2
99 105 -4
99 194 -5
99 104 4
99 176 8
99 188 -8
99 193 -9
99 101 -3
99 158 -3
99 116 1
99 133 -10
99 134 -7
99 168 -3
99 128 4
99 125 0
99 152 -6
99 127 8
99 130 -2
99 184 -10
99 114 -5
99 166 -8
99 103 -2
99 117 -5
99 171 -6
99 136 2
99 177 9
99 137 6
99 122 -2
99 106 1
99 187 8
99 147 -10
99 169 -3
99 102 -10
99 200 -3
99 156 -9
99 161 8
99 151 1
99 115 9
99 165 7
99 149 5
100 134 -6
100 112 8
100 126 -1
100 142 4
100 111 -6
100 110 0
100 187 5
100 145 9
100 118 -7
100 138 8
100 147 -1
100 186 5
100 159 -3
100 129 5
100 164 6
100 163 -9
100 151 3
100 123 -5
100 197 4
100 122 -6
100 130 3
100 194 -2
100 200 -9
100 141 9
100 155 6
100 180 -5
100 101 -9
100 166 4
100 195 -3
100 148 -2
100 115 -4
100 146 -6
100 137 1
100 176 5
100 136 9
100 198 0
100 177 -2
100 168 3
100 170 -5
100 109 7
100 158 -9
100 174 4
100 173 4
100 167 2
100 184 -2
100 149 -1
100 143 6
100 125 -2
100 160 6
100 154 6
100 171 -6
100 113 6
100 131 -1
100 182 -8
100 190 9
100 132 4
100 156 10
100 189 -4
100 169 -1
100 120 3
100 114 -10
100 152 3
100 144 -9
100 196 6
100 191 10
100 178 -6
100 162 5
100 161 10
100 121 2
100 172 2
100 119 2
100 116 5
100 153 2
100 193 -2
100 102 6
100 150 8
100 106 0
100 181 7
100 140 9
100 124 -10
100 165 -4
100 127 10
100 117 0
100 135 10
100 183 -1
100 133 9
100 103 -4
100 175 7
100 179 0
100 104 -5
101 111 -6
101 145 6
101 159 -4
101 190 -2
101 137 4
101 130 9
101 116 -2
101 153 1
101 154 -10
101 132 -1
101 173 -10
101 198 -10
101 133 7
101 113 8
101 138 -9
101 189 -8
101 166 -4
101 151 -2
101 182 -9
101 128 0
101 136 -10
101 121 5
101 179 -3
101 155 6
101 177 -2
101 192 3
101 161 -3
101 131 8
101 102 -5
101 170 -5
101 125 -4
101 105 -5
101 114 4
101 193 10
101 129 -1
101 104 6
101 142 4
101 185 -10
101 165 5
101 115 -6
101 109 2
101 196 -7
101 184 -7
101 164 1
101 141 6
101 139 -3
101 120 -5
101 134 -3
101 112 5
101 140 3
101 126 -5
101 110 -4
101 168 -2
101 118 -8
101 122 8
101 123 8
101 197 2
101 124 8
101 188 5
101 148 -7
101 106 -7
101 152 -3
101 195 2
101 119 -8
101 163 6
101 175 10
101 178 7
101 162 10
101 158 -3
101 172 10
101 157 7
101 108 -7
101 127 -5
101 107 9
101 191 4
101 194 -10
101 146 1
101 143 -2
101 103 -2
101 181 -1
101 183 -4
101 199 1
101 167 4
101 180 1
101 171 8
101 147 -7
101 200 -9
101 117 9
101 186 4
102 191 -7
102 196 -6
102 110 8
102 183 3
102 114 -6
102 198 -4
102 149 -7
102 109 -7
102 104 -5
102 162 7
102 193 5
102 186 -8
102 150 1
102 159 2
102 170 6
102 125 -5
102 163 -1
102 141 -9
102 185 -6
102 195 8
102 190 9
102 155 -7
102 176 9
102 146 2
102 120 -1
102 178 -8
102 152 -2
102 157 -7
102 192 -2
102 129 6
102 199 10
102 106 1
102 108 6
102 166 -5
102 147 -9
102 148 -5
102 133 5
102 131 6
102 128 -9
102 136 0
102 144 9
102 138 -3
102 134 -6
102 160 -5
102 124 -9
102 132 5
102 135 4
102 184 -4
102 173 -2
102 145 -7
102 142 6
102 180 -4
102 143 -6
102 112 -1
102 116 7
102 187 -1
102 103 -7
102 107 7
102 188 -4
102 153 5
102 168 -6
102 154 -2
102 123 -4
102 118 -1
102 137 8
102 189 7
102 172 -6
102 105 -7
102 115 -5
102 122 -2
102 181 1
102 140 -7
102 156 -1
102 197 -8
102 171 -7
102 139 -1
102 111 -6
102 113 0
102 130 5
102 117 -10
102 167 -9
102 177 2
102 165 6
102 151 -3
102 158 -3
102 169 5
102 126 1
103 181 5
103 122 9
103 160 9
103 187 -10
103 112 -2
103 144 -1
103 136 -2
103 176 7
103 180 -4
103 164 3
103 192 -8
103 199 7
103 133 0
103 119 -9
103 138 1
103 165 10
103 162 -1
103 137 -9
103 123 9
103 200 -2
103 155 -7
103 127 1
103 156 -3
103 186 -8
103 151 -9
103 152 -1
103 132 -5
103 142 -3
103 153 -1
103 141 -1
103 128 6
103 194 6
103 130 3
103 150 -2
103 149 -2
103 182 10
103 107 3
103 129 -5
103 148 8
103 105 4
103 131 3
103 183 -6
103 178 0
103 109 -6
103 159 1
103 175 -2
103 110 7
103 111 -10
103 135 -6
103 120 5
103 168 7
103 139 -2
103 198 -6
103 166 -8
103 106 -1
103 190 5
103 114 -9
103 189 1
103 134 9
103 143 -4
103 113 5
103 147 -7
103 195 4
103 177 0
103 174 7
103 163 9
103 170 4
103 118 -5
103 125 4
103 154 -8
103 161 9
103 126 -8
103 157 10
103 169 8
103 121 -9
103 188 10
103 172 -7
103 173 5
103 124 -8
103 193 -8
103 145 10
103 185 0
103 115 -8
103 116 -8
103 197 5
103 171 -5
103 146 -7
103 108 7
103 158 3
103 184 -4
103 104 2
104 139 3
104 168 9
104 180 3
104 199 -9
104 156 -6
104 157 4
104 154 6
104 195 2
104 175 -6
104 191 -7
104 138 4
104 188 -1
104 159 -1
104 198 -1
104 119 -9
104 147 10
104 146 -1
104 163 -4
104 190 -5
104 123 7
104 129 7
104 177 8
104 126 -6
104 197 -2
104 151 -8
104 135 -1
104 110 -5
104 186 5
104 173 1
104 142 3
104 120 7
104 184 5
104 183 -1
104 118 -3
104 167 -5
104 165 2
104 137 6
104 170 -2
104 121 8
104 193 -1
104 150 8
104 152 9
104 179 -6
104 112 9
104 194 -5
104 113 4
104 106 7
104 114 9
104 132 5
104 171 7
104 148 1
104 169 8
104 181 0
104 158 10
104 174 4
104 161 10
104 124 -7
104 164 -8
104 162 -2
104 153 -4
104 122 -5
104 134 1
104 196 0
104 200 4
104 187 -1
104 116 -2
104 166 -9
104 144 -3
104 107 7
104 109 6
104 182 5
104 127 5
104 125 -9
104 172 0
104 111 -3
104 189 9
104 117 -7
104 155 -3
104 136 9
104 131 4
104 128 8
104 140 3
104 149 4
104 176 9
104 178 -1
104 115 -5
105 130 -6
105 173 1
105 181 5
105 117 -4
105 125 0
105 191 -6
105 132 5
105 155 -4
105 134 -3
105 146 7
105 192 -5
105 147 8
105 195 0
105 182 9
105 199 5
105 194 8
105 183 0
105 184 -1
105 169 2
105 185 5
105 123 -7
105 127 -2
105 167 8
105 164 3
105 153 6
105 112 0
105 129 10
105 110 10
105 121 8
105 168 6
105 145 10
105 118 -5
105 108 -4
105 189 5
105 159 2
105 187 10
105 128 -2
105 176 3
105 197 8
105 157 -9
105 148 -1
105 140 -6
105 161 6
105 160 -6
105 196 7
105 139 -6
105 180 -6
105 154 -7
105 122 -4
105 111 6
105 193 -7
105 162 -1
105 137 -1
105 166 2
105 171 2
105 150 -5
105 131 -2
105 156 5
105 200 9
105 174 -6
105 120 10
105 198 -6
105 113 9
105 170 4
105 109 -2
105 136 10
105 138 7
105 172 -5
105 141 -6
105 179 -9
105 177 -5
105 115 8
105 144 0
105 114 -6
105 178 0
105 188 -5
105 124 0
105 142 10
105 165 9
105 126 6
105 152 -5
105 133 -6
105 143 -9
105 149 7
105 186 -9
106 123 9
106 145 6
106 173 -2
106 167 10
106 124 3
106 121 3
106 198 -6
106 200 -2
106 174 -6
106 166 4
106 116 4
106 157 7
106 155 9
106 153 -3
106 141 -5
106 144 -10
106 115 9
106 112 5
106 189 -10
106 108 -3
106 186 8
106 127 -10
106 156 -9
106 146 7
106 195 -9
106 138 0
106 158 -10
106 119 6
106 199 10
106 111 -3
106 176 -4
106 165 -5
106 178 6
106 149 0
106 168 6
106 177 0
106 154 8
106 172 8
106 171 4
106 175 -6
106 126 -4
106 194 1
106 118 -4
106 160 -1
106 133 -2
106 197 1
106 185 0
106 196 4
106 179 -9
106 135 -5
106 125 -3
106 147 -2
106 143 -3
106 182 -7
106 110 -6
106 152 6
106 134 -9
106 114 3
106 117 -2
106 187 3
106 140 -6
106 122 10
106 142 -9
106 128 -4
106 183 2
106 188 10
106 180 10
106 136 6
106 193 4
106 131 10
106 162 -10
106 150 -4
106 170 10
106 129 1
106 109 9
106 107 7
106 192 5
106 148 4
106 169 8
106 161 -5
106 130 7
106 137 6
106 120 4
107 165 -10
107 149 1
107 190 -5
107 128 -3
107 143 -10
107 155 -8
107 174 7
107 150 8
107 115 -5
107 119 4
107 117 -4
107 191 -8
107 122 5
107 182 8
107 121 0
107 193 1
107 183 -9
107 176 -4
107 152 -4
107 125 1
107 141 -8
107 116 -5
107 200 -4
107 134 10
107 186 10
107 166 10
107 192 -10
107 167 4
107 194 0
107 136 -6
107 160 -8
107 198 8
107 146 7
107 108 9
107 153 0
107 197 -3
107 164 -6
107 123 1
107 188 5
107 129 3
107 120 10
107 133 7
107 169 -6
107 185 -5
107 177 -9
107 135 -10
107 127 -7
107 132 1
107 112 -2
107 189 -4
107 137 -4
107 124 -6
107 158 2
107 113 1
107 159 -4
107 199 6
107 110 -2
107 114 -7
107 195 2
107 168 -9
107 171 0
107 173 -1
107 109 -3
107 139 -7
107 156 7
107 184 -5
107 126 7
107 162 -7
107 175 -10
107 151 3
107 131 8
107 142 -2
107 172 -1
107 181 4
107 180 -5
107 111 1
107 161 -7
107 147 0
107 118 10
107 196 -6
107 178 10
107 148 -5
107 130 0
107 144 -7
107 179 -9
108 169 6
108 112 -9
108 182 -4
108 193 6
108 163 0
108 123 6
108 176 9
108 147 -8
108 135 -3
108 128 -6
108 144 -9
108 196 -9
108 166 5
108 170 -4
108 175 2
108 140 -6
108 161 7
108 148 -10
108 181 8
108 165 -8
108 120 6
108 189 -6
108 116 -3
108 178 -5
108 191 -1
108 162 9
108 109 1
108 197 -7
108 152 -10
108 121 2
108 177 -4
108 160 -1
108 146 0
108 113 -1
108 199 9
108 153 6
108 125 2
108 117 -9
108 157 0
108 119 9
108 115 -3
108 110 1
108 195 3
108 187 8
108 185 -6
108 145 -3
108 141 5
108 130 7
108 149 -1
108 151 9
108 172 1
108 138 5
108 183 5
108 114 10
108 127 -4
108 184 -4
108 200 -3
108 143 5
108 168 8
108 198 10
108 136 -3
108 188 2
108 186 -1
108 150 9
108 134 -7
108 194 9
108 159 6
108 154 9
108 118 -7
108 131 -6
108 156 1
108 126 6
108 132 3
108 179 -4
108 164 -1
108 158 1
108 180 6
108 137 -4
108 139 6
108 167 0
108 142 7
108 171 4
108 173 9
108 155 3
108 122 1
108 174 -3
108 190 6
108 133 -1
109 112 -7
109 116 -5
109 142 -4
109 193 9
109 134 -7
109 192 -2
109 137 4
109 141 -7
109 179 0
109 159 2
109 183 3
109 111 5
109 155 -6
109 182 8
109 139 -9
109 128 0
109 150 1
109 181 10
109 149 -2
109 120 -2
109 135 -2
109 161 -3
109 127 -5
109 190 -1
109 162 4
109 132 4
109 158 -9
109 133 6
109 129 1
109 170 -9
109 152 7
109 189 5
109 123 1
109 165 -1
109 125 -3
109 124 2
109 166 -5
109 163 8
109 140 6
109 131 -9
109 199 0
109 115 4
109 138 -1
109 151 -1
109 186 2
109 119 -9
109 188 -7
109 148 9
109 153 -7
109 200 -6
109 191 9
109 144 2
109 147 -7
109 164 0
109 168 -8
109 195 -1
109 121 -2
109 175 -1
109 171 2
109 126 4
109 187 10
109 160 6
109 154 -10
109 196 4
109 130 7
109 157 -6
109 173 -4
109 176 10
109 146 -9
109 136 2
109 197 2
109 167 1
109 194 9
109 114 4
109 156 -7
109 110 4
109 169 -5
109 118 0
109 180 -9
109 174 0
109 117 8
110 153 -1
110 180 0
110 148 5
110 181 5
110 119 -7
110 195 10
110 190 9
110 111 10
110 115 -1
110 179 -1
110 147 -3
110 185 9
110 133 0
110 166 9
110 150 -10
110 152 -7
110 194 5
110 143 -3
110 170 7
110 139 -8
110 197 6
110 141 0
110 162 -4
110 183 9
110 138 3
110 154 -4
110 123 7
110 182 -3
110 159 4
110 131 8
110 112 5
110 117 0
110 167 9
110 134 -7
110 128 -10
110 114 10
110 198 -2
110 155 -7
110 146 0
110 176 -6
110 192 -2
110 135 9
110 120 10
110 196 -1
110 187 9
110 193 -9
110 160 10
110 171 -5
110 177 6
110 125 9
110 129 5
110 156 -4
110 151 -8
110 126 -10
110 174 5
110 199 10
110 169 8
110 186 -7
110 163 8
110 184 1
110 175 2
110 168 -9
110 164 -10
110 116 -10
110 157 -10
110 127 -9
110 132 -6
110 144 -7
110 140 6
110 188 0
110 136 10
110 122 1
110 118 0
110 172 6
110 178 3
110 113 -6
110 165 -9
111 126 0
111 166 -5
111 151 2
111 184 5
111 124 4
111 125 8
111 197 5
111 161 0
111 179 10
111 162 -9
111 200 -1
111 119 1
111 135 -4
111 186 7
111 114 -1
111 181 -5
111 141 1
111 136 8
111 175 6
111 148 -2
111 172 -9
111 112 -3
111 198 -1
111 134 -6
111 192 -4
111 143 -8
111 183 -6
111 144 -10
111 149 3
111 123 -10
111 152 -8
111 182 2
111 121 3
111 127 -7
111 167 -9
111 160 -6
111 177 -2
111 137 9
111 168 -8
111 157 7
111 176 9
111 117 -1
111 116 3
111 188 3
111 185 9
111 133 -6
111 150 0
111 131 8
111 145 6
111 115 -5
111 159 2
111 196 9
111 158 -6
111 155 -2
111 154 -10
111 190 1
111 193 -8
111 194 7
111 156 7
111 139 10
111 180 2
111 189 5
111 128 0
111 187 -3
111 118 -8
111 138 4
111 129 -2
111 171 1
111 170 -2
111 113 10
111 140 -4
111 191 3
111 165 -7
111 164 -1
111 130 -10
111 122 5
111 173 -10
112 173 3
112 156 -7
112 150 -2
112 115 3
112 113 -8
112 191 -7
112 160 6
112 118 -9
112 153 -4
112 149 -3
112 152 3
112 142 1
112 141 -5
112 136 6
112 147 5
112 174 -4
112 124 -6
112 184 -8
112 190 10
112 188 7
112 185 -3
112 177 0
112 146 -1
112 170 -3
112 158 9
112 175 -7
112 120 9
112 126 0
112 192 -6
112 169 8
112 116 8
112 186 10
112 145 9
112 138 -5
112 137 -10
112 189 5
112 172 9
112 135 -1
112 133 4
112 161 3
112 157 9
112 154 5
112 168 10
112 197 3
112 179 -4
112 127 -7
112 123 0
112 181 10
112 122 2
112 151 7
112 194 7
112 131 3
112 183 -7
112 196 2
112 162 -1
112 143 -6
112 187 8
112 140 3
112 119 2
112 163 9
112 171 -10
112 134 9
112 121 5
112 195 1
112 114 0
112 128 -5
112 178 9
112 132 0
112 176 -10
112 164 -8
112 200 10
112 165 3
112 198 -8
112 148 1
112 166 -3
112 193 7
112 159 10
112 125 -5
112 199 4
112 129 -1
113 187 -4
113 176 8
113 153 -7
113 148 -6
113 171 -5
113 115 10
113 117 -1
113 151 8
113 145 10
113 154 0
113 191 5
113 184 6
113 136 6
113 185 5
113 124 -1
113 174 4
113 162 -8
113 144 1
113 178 0
113 150 3
113 147 1
113 132 -4
113 122 6
113 141 0
113 200 10
113 195 2
113 165 1
113 180 3
113 157 6
113 181 9
113 198 -5
113 166 -8
113 131 2
113 123 -7
113 135 6
113 167 -3
113 126 -2
113 175 0
113 172 1
113 156 -7
113 142 -3
113 129 -6
113 197 5
113 199 -9
113 143 -8
113 169 10
113 186 1
113 189 -5
113 116 -10
113 160 -3
113 133 -6
113 173 1
113 164 9
113 140 3
113 139 -9
113 158 8
113 149 -9
113 161 1
113 155 -7
113 194 4
113 163 1
113 182 -5
113 119 -10
113 170 -1
113 127 9
113 168 7
113 192 8
113 190 10
113 130 -10
113 120 -10
113 128 -6
113 114 8
113 134 3
113 179 -8
113 125 3
113 188 1
113 159 -3
113 118 -7
113 152 0
113 146 -1
113 183 7
113 137 9
114 194 3
114 147 -3
114 158 -10
114 161 1
114 191 6
114 198 -6
114 150 -7
114 156 -5
114 142 -1
114 141 6
114 145 2
114 149 3
114 135 -4
114 157 2
114 183 -7
114 151 -6
114 187 0
114 137 2
114 173 2
114 167 -2
114 124 7
114 193 0
114 197 8
114 140 3
114 121 -8
114 139 1
114 171 9
114 130 7
114 182 -3
114 160 0
114 119 -8
114 192 1
114 126 -10
114 169 5
114 154 -10
114 129 -10
114 199 8
114 196 8
114 190 -9
114 179 1
114 188 4
114 117 1
114 120 0
114 175 -7
114 178 1
114 181 1
114 118 0
114 176 4
114 166 -1
114 172 -2
114 159 5
114 174 -5
114 165 1
114 134 -5
114 116 0
114 177 0
114 133 5
114 136 -1
114 143 -7
114 195 0
114 127 -1
114 189 10
114 152 -3
114 131 6
114 123 10
114 162 -8
114 184 -2
114 122 3
114 168 6
114 186 -3
114 115 -8
114 200 2
114 144 1
114 185 5
114 163 1
114 125 6
114 128 -8
115 122 2
115 162 1
115 120 -7
115 163 3
115 151 2
115 172 -2
115 178 -4
115 188 6
115 132 -6
115 119 -10
115 181 4
115 174 7
115 164 2
115 187 -5
115 179 6
115 116 7
115 143 9
115 177 -6
115 140 -10
115 129 -9
115 173 10
115 184 10
115 146 -9
115 152 0
115 157 -4
115 145 -6
115 158 10
115 168 9
115 190 -3
115 117 1
115 150 -9
115 170 8
115 195 2
115 167 8
115 166 -2
115 155 6
115 200 1
115 141 -7
115 182 9
115 153 -5
115 193 7
115 126 7
115 194 4
115 130 4
115 148 3
115 139 -2
115 127 -10
115 118 6
115 180 4
115 154 3
115 124 2
115 171 -7
115 142 -6
115 138 2
115 196 10
115 169 -2
115 144 9
115 131 5
115 149 -1
115 160 6
115 165 3
115 159 -3
115 199 3
115 121 7
115 147 1
115 161 10
115 192 -2
115 156 -1
115 123 8
115 197 -3
115 186 8
115 176 2
115 175 -1
115 134 -9
115 137 -9
115 185 2
115 189 -3
115 128 -4
115 136 -7
115 135 -4
115 125 3
115 133 -1
116 164 -4
116 129 9
116 198 6
116 122 -9
116 141 -6
116 130 6
116 177 -10
116 148 -6
116 124 7
116 187 -6
116 162 -10
116 143 -7
116 197 -10
116 161 -7
116 174 -5
116 193 10
116 149 6
116 196 9
116 157 10
116 134 -4
116 120 -10
116 163 -7
116 192 -5
116 147 -6
116 145 -6
116 186 -5
116 123 -6
116 154 2
116 167 6
116 185 7
116 126 8
116 121 -4
116 182 10
116 127 -1
116 173 -5
116 142 6
116 118 -5
116 191 6
116 138 4
116 184 5
116 139 9
116 176 5
116 128 -1
116 179 5
116 166 6
116 135 3
116 153 0
116 188 -2
116 194 -9
116 199 -9
116 170 -2
116 133 0
116 183 3
116 171 -8
116 119 10
116 189 -7
116 136 7
116 150 -4
116 155 -8
116 146 9
116 140 7
116 131 -10
116 159 -9
116 152 -1
116 151 8
116 181 -2
116 137 2
116 165 1
116 190 -2
116 168 8
116 195 -9
116 144 -9
116 132 -6
116 200 4
116 178 2
116 158 -4
116 160 8
117 162 5
117 128 2
117 200 -9
117 142 -7
117 129 -6
117 185 -10
117 157 -4
117 155 10
117 160 -8
117 176 -5
117 174 -2
117 147 -3
117 120 5
117 151 4
117 126 2
117 119 6
117 192 0
117 165 -10
117 194 7
117 167 7
117 124 -2
117 191 5
117 136 5
117 188 -2
117 143 1
117 187 3
117 190 -7
117 153 -8
117 131 -8
117 121 2
117 141 2
117 123 10
117 170 6
117 144 -9
117 130 2
117 164 -8
117 138 3
117 166 -3
117 183 -8
117 195 -8
117 169 -10
117 186 0
117 175 1
117 135 -4
117 152 7
117 177 6
117 181 3
117 150 -1
117 127 0
117 118 -6
117 184 4
117 148 8
117 171 -2
117 193 -9
117 146 -3
117 133 -5
117 197 -10
117 132 -10
117 173 3
117 125 4
117 179 7
117 168 2
117 154 7
117 163 9
117 149 -7
117 182 10
117 159 -1
117 196 -8
117 189 8
117 161 6
117 198 8
117 172 -1
117 156 2
117 180 10
117 199 1
118 151 7
118 185 -4
118 192 -3
118 119 1
118 144 0
118 191 4
118 141 -9
118 200 1
118 170 1
118 146 -4
118 193 5
118 160 -5
118 179 -6
118 158 -8
118 136 1
118 169 -10
118 128 3
118 149 -5
118 164 -4
118 150 0
118 123 -9
118 135 1
118 138 1
118 180 -8
118 145 -4
118 134 -6
118 182 10
118 196 -10
118 162 -2
118 122 6
118 188 1
118 154 6
118 137 8
118 176 -3
118 143 -5
118 131 -5
118 165 -1
118 173 3
118 127 10
118 139 1
118 198 2
118 130 -8
118 153 9
118 172 5
118 183 10
118 148 -9
118 133 -8
118 155 -4
118 194 1
118 174 4
118 140 6
118 187 1
118 195 -8
118 190 -1
118 161 -5
118 178 -8
118 121 1
118 125 5
118 177 -8
118 197 -8
118 167 2
118 147 -2
118 163 6
118 120 -5
118 166 -3
118 129 0
118 152 -10
118 181 -4
118 175 -6
118 157 9
118 171 -3
118 156 9
118 189 0
118 126 -5
118 184 5
118 168 6
118 142 -1
119 154 -1
119 152 -7
119 191 -8
119 174 5
119 150 4
119 187 3
119 198 5
119 141 8
119 165 -4
119 159 10
119 142 1
119 166 0
119 128 -7
119 121 1
119 197 3
119 138 4
119 178 -9
119 195 -7
119 194 2
119 185 8
119 168 -7
119 181 8
119 182 -2
119 151 -8
119 124 -6
119 145 10
119 149 -4
119 136 0
119 173 -4
119 177 0
119 153 4
119 190 -10
119 135 -5
119 188 7
119 140 -1
119 147 8
119 171 -6
119 172 5
119 134 9
119 163 10
119 183 -10
119 129 -2
119 164 -10
119 189 -3
119 125 6
119 200 8
119 170 4
119 162 -9
119 123 9
119 161 -3
119 176 9
119 175 -1
119 126 -8
119 156 -2
119 155 -1
119 196 -10
119 143 10
119 192 -4
119 160 0
119 169 -8
119 120 9
119 132 2
119 144 -4
119 133 -4
119 157 -5
119 193 7
119 148 -2
119 130 2
119 122 1
119 186 2
119 139 -10
119 137 -10
119 199 -6
119 146 -9
119 179 4
120 150 7
120 180 3
120 166 0
120 173 -8
120 141 -1
120 122 -4
120 176 7
120 162 -3
120 165 4
120 153 5
120 184 -5
120 159 4
120 138 -8
120 172 7
120 129 5
120 175 -6
120 128 2
120 194 -8
120 198 -9
120 171 4
120 200 -9
120 177 10
120 190 1
120 126 -4
120 163 -3
120 146 -3
120 135 -10
120 168 -8
120 144 8
120 155 6
120 134 -9
120 195 -1
120 125 -5
120 157 9
120 183 -1
120 187 -5
120 145 0
120 133 -2
120 179 4
120 169 1
120 170 0
120 188 4
120 147 3
120 186 -7
120 167 7
120 160 2
120 140 -6
120 193 9
120 123 -10
120 158 7
120 142 3
120 148 -8
120 154 -9
120 124 9
120 181 10
120 156 -10
120 161 10
120 174 0
120 131 -10
120 192 8
120 196 2
120 149 -10
120 121 9
120 137 2
120 164 -1
120 151 9
120 143 4
120 199 -5
121 165 1
121 151 -5
121 130 -6
121 171 4
121 139 1
121 137 8
121 179 0
121 198 9
121 143 -5
121 148 -5
121 152 5
121 129 7
121 131 6
121 193 -10
121 172 -8
121 128 4
121 155 5
121 136 9
121 167 -3
121 166 -3
121 200 9
121 161 1
121 157 -8
121 134 7
121 178 -3
121 135 -6
121 123 -6
121 188 10
121 144 -4
121 196 -6
121 159 -2
121 145 4
121 168 9
121 177 -1
121 160 5
121 150 -7
121 125 2
121 187 -4
121 122 -10
121 164 -2
121 141 6
121 175 -7
121 149 -6
121 158 -10
121 176 -8
121 138 -10
121 154 -5
121 132 4
121 126 -9
121 199 0
121 156 -3
121 142 3
121 189 0
121 133 -1
121 163 8
121 191 -5
121 180 4
121 124 6
121 147 -6
121 197 10
121 170 -5
121 174 -1
121 195 -6
121 184 4
121 140 -7
121 194 9
121 185 9
121 182 10
121 192 0
121 183 -8
121 127 3
121 190 9
121 173 10
122 148 9
122 192 7
122 170 -10
122 135 3
122 155 -8
122 178 -2
122 159 -4
122 167 10
122 151 -8
122 176 -5
122 153 -5
122 175 8
122 142 -3
122 172 6
122 187 -1
122 149 8
122 133 0
122 171 0
122 124 1
122 139 -5
122 165 0
122 200 3
122 160 -9
122 188 -9
122 184 -1
122 156 3
122 181 9
122 168 -10
122 127 -10
122 198 1
122 162 -7
122 137 -5
122 132 -8
122 164 7
122 126 -9
122 174 -1
122 129 -9
122 143 9
122 123 2
122 125 4
122 138 -3
122 134 6
122 147 -9
122 197 -7
122 145 3
122 195 6
122 173 5
122 182 -6
122 150 6
122 185 0
122 189 -6
122 131 -8
122 158 -3
122 166 -5
122 196 5
122 152 6
122 186 -7
122 130 -9
122 128 -5
122 157 9
122 161 -9
122 199 -8
122 179 3
122 136 7
122 146 -1
122 193 7
122 140 1
122 191 4
122 154 -5
122 177 9
122 194 -2
122 190 0
123 171 -9
123 174 -3
123 164 -1
123 124 5
123 157 -4
123 181 -4
123 151 -3
123 138 -7
123 162 4
123 168 10
123 194 -2
123 140 -4
123 143 -3
123 147 -6
123 149 -1
123 175 -2
123 182 7
123 125 -1
123 189 -3
123 173 6
123 128 3
123 167 3
123 136 2
123 144 -8
123 146 1
123 178 -4
123 176 7
123 192 8
123 199 -1
123 187 8
123 196 5
123 141 -2
123 166 10
123 154 -9
123 142 3
123 148 5
123 139 -6
123 135 3
123 158 10
123 153 -6
123 180 7
123 126 8
123 195 -9
123 183 3
123 188 1
123 193 10
123 161 2
123 197 6
123 200 3
123 160 -10
123 172 8
123 145 3
123 155 9
123 134 3
123 150 9
123 169 -3
123 127 0
123 165 -4
123 159 -8
123 190 6
123 131 5
123 129 -8
123 184 7
123 130 -9
123 177 -3
123 156 0
123 137 10
123 186 -1
123 198 2
123 191 6
124 190 -5
124 161 6
124 192 -4
124 171 1
124 178 7
124 177 3
124 131 -8
124 198 6
124 170 4
124 154 5
124 150 8
124 197 -5
124 196 5
124 128 1
124 162 2
124 155 -5
124 186 -3
124 181 5
124 146 3
124 142 -10
124 152 -1
124 165 -10
124 137 10
124 188 -5
124 184 0
124 127 9
124 185 -2
124 143 8
124 140 0
124 172 2
124 158 -7
124 129 1
124 139 5
124 176 -4
124 138 1
124 193 6
124 168 3
124 166 6
124 136 1
124 187 -10
124 133 -3
124 164 3
124 149 -10
124 157 -8
124 200 -7
124 191 8
124 132 6
124 194 7
124 151 7
124 153 -10
124 173 2
124 125 -4
124 174 -5
124 183 -9
124 195 7
124 163 -7
124 147 -9
124 130 -1
124 134 2
124 148 -6
124 160 -8
124 159 -5
124 180 -6
124 175 -10
124 144 -8
124 126 8
124 182 -2
124 135 -8
124 156 5
124 199 10
125 175 -1
125 143 -10
125 188 -5
125 141 -1
125 189 9
125 163 4
125 170 -4
125 148 5
125 156 -8
125 192 -4
125 183 -1
125 142 3
125 171 -6
125 139 6
125 162 -2
125 179 2
125 177 8
125 168 4
125 196 -5
125 126 5
125 199 -9
125 194 -8
125 184 4
125 151 6
125 161 5
125 191 1
125 131 -4
125 174 -2
125 180 3
125 187 -6
125 181 -1
125 159 -5
125 178 -7
125 135 -6
125 132 0
125 147 6
125 140 4
125 152 7
125 195 -6
125 190 4
125 185 6
125 129 -7
125 134 -7
125 130 7
125 136 7
125 200 3
125 128 -8
125 166 6
125 144 -4
125 165 7
125 160 -1
125 150 3
125 127 0
125 186 -9
125 137 1
125 157 1
125 198 6
125 155 3
125 154 1
125 197 9
125 164 3
125 167 -1
125 146 -4
125 133 -6
126 143 1
126 155 -8
126 181 -7
126 142 8
126 161 -9
126 200 9
126 175 -10
126 153 -2
126 195 10
126 163 5
126 179 -8
126 183 -10
126 139 8
126 135 -7
126 176 10
126 128 -8
126 189 10
126 162 4
126 168 5
126 134 -5
126 130 9
126 156 4
126 159 1
126 131 9
126 127 8
126 182 -1
126 129 2
126 158 -3
126 169 5
126 137 0
126 151 2
126 171 0
126 148 7
126 138 1
126 193 5
126 192 -9
126 177 -5
126 132 1
126 165 9
126 157 5
126 198 4
126 196 5
126 147 4
126 160 0
126 141 -2
126 150 6
126 194 7
126 144 -5
126 146 -1
126 145 -7
126 185 -4
126 164 -1
126 178 -8
126 186 2
126 199 4
126 167 1
126 133 -6
126 154 5
126 170 -7
126 174 6
126 190 5
126 140 5
126 180 -1
126 136 -5
126 191 -3
126 188 -3
127 141 9
127 191 3
127 195 3
127 167 -1
127 143 -3
127 186 9
127 200 -9
127 196 10
127 184 5
127 135 6
127 189 8
127 147 7
127 169 3
127 149 -10
127 175 9
127 185 1
127 197 5
127 161 -4
127 154 -4
127 165 -2
127 164 -9
127 138 5
127 168 0
127 150 8
127 144 -8
127 162 -3
127 133 3
127 170 1
127 183 6
127 145 -9
127 130 3
127 192 6
127 190 3
127 129 -5
127 180 9
127 177 5
127 159 -2
127 152 8
127 134 1
127 188 -9
127 193 3
127 140 -1
127 173 -7
127 187 3
127 176 -3
127 139 10
127 157 3
127 128 -2
127 156 -7
127 198 9
127 148 -10
127 160 -10
127 151 5
127 178 2
127 136 3
127 171 4
127 131 -10
127 199 5
127 166 -3
127 132 7
127 158 -6
127 137 4
128 185 -8
128 188 5
128 159 -7
128 133 -2
128 131 -1
128 181 -7
128 174 -6
128 195 -3
128 137 -6
128 157 8
128 152 5
128 179 7
128 154 5
128 130 1
128 187 1
128 198 8
128 193 5
128 161 -3
128 162 5
128 150 -10
128 182 -8
128 199 3
128 168 7
128 176 -2
128 177 8
128 148 -10
128 197 3
128 144 2
128 163 0
128 175 0
128 156 7
128 149 4
128 145 -1
128 135 10
128 200 4
128 155 0
128 153 8
128 143 -2
128 172 -6
128 191 -7
128 166 -3
128 171 3
128 151 -5
128 167 9
128 146 7
128 129 -7
128 173 -3
128 132 -4
128 140 0
128 170 -6
128 192 5
128 158 -7
128 183 9
128 194 10
128 169 9
128 141 9
128 189 3
128 178 -5
128 184 -7
128 134 6
129 168 8
129 154 -9
129 194 6
129 134 0
129 149 -9
129 192 1
129 144 4
129 158 -6
129 169 -6
129 135 4
129 195 -5
129 136 -1
129 179 -4
129 159 7
129 147 -10
129 200 -6
129 152 9
129 160 -5
129 171 8
129 178 -4
129 180 -8
129 167 9
129 191 -5
129 142 4
129 188 -2
129 197 -5
129 157 2
129 161 5
129 150 7
129 163 -4
129 196 2
129 173 -1
129 156 4
129 131 -8
129 138 10
129 184 8
129 148 -3
129 185 -9
129 166 2
129 189 -10
129 170 4
129 176 -5
129 174 -4
129 141 9
129 190 3
129 140 1
129 175 8
129 199 -9
129 153 -9
129 172 -3
129 155 -8
129 187 5
129 133 -9
129 162 -7
129 182 -10
129 164 -1
129 139 5
129 177 -8
129 186 -4
129 137 0
129 146 -2
129 143 -4
129 193 -3
129 181 9
129 145 2
130 195 -8
130 143 -8
130 179 4
130 185 2
130 139 -6
130 154 -2
130 148 8
130 157 -10
130 159 4
130 193 7
130 146 -10
130 189 -6
130 144 -8
130 182 8
130 166 -1
130 153 -1
130 199 6
130 145 -6
130 198 2
130 169 -7
130 131 -2
130 140 -2
130 172 -7
130 177 4
130 134 -7
130 147 9
130 152 10
130 197 -3
130 190 2
130 165 6
130 156 -6
130 150 -10
130 164 -9
130 186 0
130 167 -8
130 163 9
130 174 0
130 188 8
130 142 -4
130 173 10
130 136 -6
130 200 -3
130 135 -2
130 132 7
130 178 -6
130 133 -7
130 151 3
130 171 1
130 184 7
130 180 -9
130 141 -2
130 170 7
130 181 -10
130 176 -3
130 194 0
130 196 -5
130 191 -5
130 187 -1
130 175 3
130 160 5
131 184 0
131 196 -4
131 139 8
131 159 -2
131 195 -10
131 158 -2
131 149 6
131 134 -3
131 178 7
131 154 -2
131 148 -8
131 182 4
131 187 2
131 147 1
131 198 -8
131 156 -9
131 176 -1
131 141 6
131 142 5
131 193 2
131 190 -8
131 175 10
131 189 9
131 143 10
131 188 2
131 155 0
131 165 7
131 199 7
131 192 -8
131 169 5
131 160 6
131 162 4
131 144 8
131 183 -1
131 171 1
131 166 4
131 161 10
131 163 3
131 153 10
131 177 -3
131 174 10
131 194 -2
131 151 -9
131 135 4
131 146 9
131 191 -8
131 138 1
131 186 5
131 173 -4
131 197 7
131 136 -6
131 172 -3
131 179 0
131 150 -2
131 185 -7
131 167 7
131 181 -8
131 170 8
131 200 -1
131 133 1
131 180 -2
131 157 8
131 145 10
131 152 10
132 183 -6
132 174 -5
132 147 2
132 154 -5
132 179 -7
132 170 -4
132 176 9
132 185 -3
132 153 -8
132 157 2
132 188 -6
132 197 7
132 146 -4
132 165 -1
132 177 6
132 151 -9
132 175 -4
132 191 -6
132 167 2
132 178 2
132 194 -5
132 158 0
132 136 1
132 180 -5
132 134 -2
132 168 9
132 190 -3
132 142 -4
132 150 -1
132 162 6
132 198 -5
132 169 -8
132 192 4
132 144 -5
132 199 -2
132 141 -4
132 172 4
132 171 0
132 133 -4
132 145 1
132 173 -6
132 148 5
132 195 -3
132 137 1
132 166 2
132 149 -4
132 196 -5
132 186 5
132 189 -7
132 187 5
132 143 -1
132 135 6
132 182 -6
132 164 -4
132 184 -6
132 161 8
132 139 5
132 181 9
132 155 -2
132 156 3
132 193 -1
133 194 5
133 177 7
133 140 -5
133 182 -10
133 134 -10
133 152 7
133 157 -2
133 197 10
133 143 7
133 144 3
133 180 4
133 192 4
133 136 -7
133 196 -3
133 138 -6
133 148 10
133 198 -5
133 156 7
133 155 -1
133 169 8
133 162 0
133 147 8
133 200 7
133 189 9
133 158 -4
133 187 3
133 190 8
133 173 4
133 176 -4
133 186 -8
133 183 -10
133 163 2
133 142 10
133 135 1
133 150 5
133 146 1
133 164 1
133 191 -5
133 184 -7
133 165 3
133 167 -4
133 168 -1
133 161 10
133 151 -7
133 153 10
133 154 1
133 195 5
133 199 8
133 171 -9
133 137 2
133 178 7
133 170 2
133 159 -8
133 160 -4
133 185 6
133 149 4
133 179 -3
133 188 -1
134 172 1
134 162 -9
134 195 -6
134 135 -5
134 170 -10
134 159 4
134 174 -3
134 180 10
134 193 -7
134 198 -1
134 158 0
134 199 -10
134 171 -5
134 192 2
134 197 -9
134 156 -7
134 146 6
134 187 8
134 139 1
134 150 -9
134 136 -2
134 140 -9
134 160 0
134 137 9
134 184 0
134 182 -9
134 161 3
134 190 -5
134 163 10
134 179 -5
134 151 -4
134 169 5
134 183 3
134 153 5
134 145 10
134 196 -4
134 142 7
134 176 6
134 188 6
134 164 -4
134 152 -8
134 173 3
134 200 -3
134 144 6
134 178 3
134 177 -5
134 185 -7
134 191 -9
134 168 -6
134 143 -3
134 167 0
134 175 8
134 194 7
134 181 8
134 147 -10
134 165 0
134 154 9
134 157 -8
134 149 2
134 166 5
135 173 6
135 180 -2
135 175 6
135 197 2
135 143 9
135 163 4
135 154 5
135 196 -8
135 186 -9
135 137 -5
135 165 -10
135 174 -10
135 151 5
135 160 -8
135 140 1
135 162 -5
135 149 10
135 147 0
135 172 1
135 184 -7
135 156 -5
135 152 -6
135 190 4
135 142 -4
135 189 9
135 177 10
135 171 -4
135 158 4
135 194 1
135 192 7
135 164 -4
135 179 -5
135 141 1
135 148 9
135 146 -5
135 166 6
135 188 -5
135 159 -1
135 138 3
135 144 -7
135 191 -6
135 176 -8
135 169 -2
135 155 -3
135 167 9
135 157 1
135 200 2
135 198 7
135 145 0
135 187 8
135 178 10
135 185 0
135 182 9
135 170 -7
135 161 -7
135 139 5
135 193 -3
135 195 -9
135 153 7
135 150 -2
135 168 -3
135 181 -7
135 183 3
135 136 9
135 199 -6
136 140 -1
136 177 -7
136 147 -7
136 176 -2
136 151 -10
136 150 -7
136 162 -10
136 137 0
136 174 -7
136 190 1
136 167 -1
136 153 -6
136 181 -1
136 141 2
136 187 -7
136 139 -9
136 163 7
136 185 6
136 158 1
136 194 -3
136 180 2
136 189 2
136 178 -5
136 183 -7
136 170 4
136 168 10
136 142 2
136 165 5
136 175 3
136 188 -8
136 149 10
136 154 -8
136 169 0
136 186 3
136 143 7
136 166 -10
136 152 -3
136 146 4
136 161 6
136 172 -7
136 138 -10
136 192 0
136 156 9
136 193 -10
136 148 -2
136 196 -9
136 191 -5
136 173 -6
136 199 1
136 195 8
136 179 -7
136 171 5
136 200 6
136 159 -8
136 182 -8
136 157 2
136 160 4
137 156 9
137 146 7
137 170 -10
137 155 10
137 143 -5
137 147 7
137 163 7
137 193 -9
137 161 -10
137 174 -8
137 149 -5
137 198 8
137 173 4
137 187 -6
137 190 8
137 152 -2
137 196 3
137 168 -6
137 195 1
137 144 8
137 164 9
137 141 -6
137 183 8
137 165 2
137 150 -3
137 159 2
137 151 -8
137 148 -4
137 158 8
137 182 6
137 200 -3
137 142 0
137 153 -1
137 192 -8
137 140 -6
137 171 -4
137 185 -7
137 172 -10
137 176 1
137 145 -6
137 191 9
137 160 -8
137 199 -4
137 175 -7
137 138 -8
137 178 -5
137 180 5
137 177 -9
137 157 8
137 167 4
137 194 10
137 186 -1
137 197 -8
137 189 -5
137 184 10
137 181 5
137 188 10
137 154 4
137 162 6
137 166 -2
138 170 5
138 187 -7
138 157 0
138 162 -2
138 165 -10
138 140 9
138 176 -6
138 168 -10
138 175 -7
138 160 10
138 173 9
138 155 7
138 185 -4
138 163 -7
138 191 9
138 181 4
138 164 -8
138 154 -1
138 190 7
138 182 -6
138 142 10
138 166 -3
138 159 -4
138 144 8
138 156 -6
138 184 6
138 143 4
138 158 3
138 139 -6
138 186 -3
138 197 4
138 195 -2
138 169 6
138 180 -8
138 141 -2
138 189 1
138 199 8
138 172 -2
138 171 -4
138 196 10
138 194 7
138 200 9
138 192 -7
138 198 4
138 167 7
138 149 -6
138 188 8
138 174 -5
138 153 1
138 147 -6
138 145 -2
138 178 6
138 146 -6
138 151 9
138 152 3
138 179 6
138 177 -3
138 193 1
138 161 7
139 171 0
139 200 -3
139 174 9
139 177 8
139 153 -7
139 192 1
139 175 7
139 167 -10
139 157 -4
139 194 10
139 159 6
139 176 4
139 172 8
139 197 5
139 143 6
139 162 -1
139 147 -4
139 185 0
139 193 8
139 187 8
139 180 10
139 151 9
139 158 10
139 166 4
139 195 1
139 152 4
139 178 4
139 183 -9
139 148 -7
139 173 -7
139 190 4
139 144 -2
139 146 -2
139 182 -7
139 149 7
139 155 2
139 181 -2
139 141 2
139 198 2
139 160 -7
139 164 -5
139 156 5
139 168 -7
139 179 -8
139 145 7
139 154 0
139 150 3
139 196 -6
139 186 9
139 188 7
139 163 -8
139 199 -3
139 161 3
139 170 10
140 157 7
140 191 -7
140 172 0
140 198 -3
140 165 2
140 147 0
140 189 -1
140 176 -1
140 168 2
140 177 1
140 199 4
140 161 0
140 160 5
140 145 -7
140 188 7
140 195 5
140 186 6
140 200 2
140 150 -2
140 190 -8
140 159 3
140 144 -1
140 187 7
140 179 4
140 169 -10
140 142 -1
140 162 8
140 152 -6
140 154 -1
140 153 10
140 181 -3
140 175 4
140 155 6
140 158 10
140 171 0
140 180 -2
140 196 -5
140 149 -8
140 151 7
140 143 0
140 173 -10
140 156 5
140 146 -9
140 194 -8
140 178 -3
140 174 0
140 164 -5
140 182 -10
140 197 8
140 166 -5
140 185 8
140 184 2
140 193 5
140 141 -4
140 163 9
141 182 -10
141 195 3
141 194 -1
141 180 4
141 163 1
141 164 -3
141 161 -4
141 146 6
141 155 -6
141 158 -5
141 183 1
141 187 6
141 171 -7
141 192 8
141 191 -3
141 196 -5
141 151 5
141 189 -1
141 174 4
141 200 -9
141 193 1
141 154 5
141 147 -3
141 162 -9
141 145 7
141 142 1
141 167 -7
141 178 9
141 143 10
141 170 8
141 157 0
141 181 3
141 172 -1
141 175 9
141 150 -10
141 169 -4
141 184 8
141 177 -9
141 165 5
141 152 -9
141 159 7
141 168 2
141 166 4
141 144 -6
141 179 2
141 176 -9
141 199 0
141 186 -4
141 160 -7
141 173 3
141 185 9
141 153 -4
141 188 0
141 149 -6
141 190 8
141 198 -9
142 188 -1
142 197 -7
142 145 2
142 147 -8
142 144 -2
142 182 -9
142 192 -6
142 165 1
142 157 -4
142 146 -7
142 163 -2
142 173 9
142 162 6
142 170 1
142 166 6
142 194 5
142 172 7
142 174 5
142 154 -9
142 156 -4
142 176 -5
142 180 -8
142 168 -7
142 150 -9
142 161 -4
142 175 -2
142 186 -5
142 191 6
142 196 -4
142 200 2
142 155 2
142 148 6
142 185 -3
142 177 -3
142 181 -7
142 190 -3
142 151 2
142 183 -7
142 149 10
142 193 -1
142 167 1
142 195 2
142 199 -7
142 171 8
142 184 -7
142 143 6
142 179 -2
142 153 9
142 164 2
142 178 -9
142 169 4
142 187 -4
142 189 2
143 152 -10
143 173 -7
143 175 6
143 169 4
143 195 4
143 160 -5
143 191 3
143 183 2
143 198 2
143 200 -8
143 184 -2
143 178 -7
143 155 -6
143 179 -9
143 164 5
143 150 9
143 144 7
143 151 -10
143 157 -5
143 168 -9
143 161 8
143 176 5
143 190 -4
143 165 3
143 156 8
143 192 -10
143 196 6
143 177 2
143 154 -1
143 149 5
143 186 6
143 171 -9
143 187 1
143 194 -6
143 167 -4
143 145 9
143 147 4
143 153 -10
143 189 0
143 159 -5
143 162 1
143 180 0
143 182 5
143 146 1
143 199 -3
143 163 5
143 181 0
143 172 7
143 197 9
143 170 -6
143 185 -8
143 193 -5
143 188 7
143 148 -7
143 174 3
144 148 3
144 184 -9
144 179 2
144 186 -7
144 183 1
144 188 0
144 167 -3
144 166 -8
144 175 -10
144 152 -1
144 190 -9
144 147 7
144 155 -9
144 185 7
144 168 -5
144 145 6
144 146 10
144 161 2
144 199 5
144 172 2
144 194 7
144 182 8
144 151 -7
144 165 10
144 180 0
144 157 -8
144 164 -6
144 171 1
144 153 6
144 191 -3
144 195 -2
144 163 -10
144 198 -2
144 187 7
144 196 -1
144 169 9
144 178 7
144 154 -3
144 193 -1
144 150 4
144 189 -4
144 181 3
144 149 7
144 159 -9
144 192 1
144 200 10
144 176 10
144 160 -4
144 173 7
144 162 -6
144 177 -9
144 174 6
144 156 4
144 170 -2
145 200 -2
145 185 -9
145 163 -5
145 160 0
145 197 8
145 198 -8
145 165 8
145 150 4
145 195 -7
145 187 2
145 173 -3
145 193 8
145 191 -10
145 161 0
145 176 9
145 184 6
145 189 3
145 181 1
145 190 -6
145 155 -8
145 172 -7
145 178 0
145 199 -5
145 183 6
145 186 -5
145 146 4
145 162 9
145 151 -6
145 196 -2
145 148 -2
145 177 6
145 154 10
145 159 9
145 180 10
145 194 2
145 156 -4
145 158 4
145 169 -4
145 153 -7
145 170 -2
145 149 2
145 167 6
145 147 -6
145 168 7
145 179 0
145 166 -9
145 174 3
145 188 -10
145 192 -9
145 171 -5
145 152 9
145 175 -9
146 187 7
146 191 0
146 159 2
146 151 -1
146 168 -6
146 183 1
146 185 -3
146 172 -5
146 166 -3
146 163 3
146 158 -4
146 155 -7
146 182 -6
146 169 1
146 175 -1
146 196 -8
146 190 4
146 156 2
146 200 -1
146 192 10
146 179 -3
146 154 2
146 148 -4
146 152 -8
146 188 -9
146 173 -4
146 198 9
146 170 10
146 178 8
146 193 7
146 161 -5
146 195 3
146 199 0
146 147 -8
146 194 1
146 181 -3
146 177 -5
146 149 1
146 164 8
146 150 5
146 162 1
146 189 7
146 180 -7
146 153 -5
146 157 5
146 165 10
146 167 -4
146 171 -8
147 193 3
147 158 2
147 175 3
147 154 0
147 157 8
147 174 -1
147 159 -1
147 162 5
147 187 9
147 196 6
147 192 1
147 164 2
147 153 5
147 173 -9
147 149 -1
147 178 10
147 151 8
147 165 -3
147 179 -5
147 170 -3
147 150 -9
147 181 -5
147 167 1
147 190 -2
147 200 -1
147 160 -7
147 191 0
147 171 2
147 172 0
147 189 2
147 183 3
147 148 -8
147 169 4
147 180 9
147 177 -10
147 188 3
147 197 9
147 186 -4
147 184 9
147 194 6
147 163 3
147 152 -1
147 198 3
147 156 -8
147 161 -3
147 182 1
147 155 -5
147 185 4
148 176 9
148 178 -7
148 152 -7
148 192 -6
148 155 2
148 186 2
148 161 -5
148 181 9
148 175 2
148 196 -2
148 160 3
148 149 -3
148 164 -7
148 184 9
148 197 -5
148 154 7
148 195 0
148 159 -8
148 157 5
148 187 -5
148 171 -4
148 191 -3
148 185 0
148 170 8
148 153 9
148 156 -10
148 150 -6
148 168 3
148 166 0
148 162 7
148 188 10
148 199 5
148 182 -10
148 193 -5
148 169 10
148 189 3
148 180 -4
148 183 1
148 200 2
148 172 -8
148 167 -4
148 163 1
148 194 8
148 151 0
148 190 8
148 198 -6
149 160 2
149 172 -9
149 159 -3
149 186 1
149 198 -6
149 152 -10
149 191 -7
149 182 1
149 154 -1
149 163 -1
149 156 8
149 162 -9
149 188 9
149 170 3
149 181 -10
149 164 8
149 180 -8
149 177 5
149 192 -4
149 185 10
149 151 -4
149 196 -1
149 193 1
149 157 4
149 173 -4
149 176 2
149 178 -6
149 153 -6
149 171 9
149 195 -3
149 166 0
149 183 7
149 197 -3
149 199 0
149 158 -2
149 187 -8
149 169 -2
149 179 10
149 190 4
149 189 -2
149 161 7
149 194 8
149 175 -6
149 174 6
150 162 -9
150 187 7
150 194 -2
150 190 4
150 168 3
150 180 -10
150 174 9
150 171 3
150 191 -1
150 153 10
150 163 10
150 166 -6
150 154 -4
150 156 -6
150 161 6
150 198 -2
150 165 -6
150 157 10
150 179 -6
150 185 -7
150 178 -4
150 167 -10
150 200 -7
150 195 1
150 172 9
150 158 8
150 181 9
150 196 5
150 159 5
150 160 -7
150 175 -10
150 170 8
150 164 1
150 197 -10
150 199 -6
150 152 -2
150 182 8
150 192 -7
150 184 8
150 173 9
150 186 9
150 169 -6
150 183 -3
151 180 -4
151 191 -5
151 200 8
151 177 9
151 182 -2
151 155 7
151 163 -7
151 171 -9
151 185 0
151 156 -8
151 181 -7
151 153 10
151 159 -1
151 174 9
151 190 3
151 183 2
151 172 9
151 158 7
151 189 -9
151 199 -1
151 198 -10
151 161 1
151 167 -4
151 166 -10
151 196 -6
151 194 -8
151 152 0
151 157 -9
151 179 7
151 192 10
151 170 -9
151 188 -5
151 187 -7
151 184 7
151 164 3
151 168 -3
151 197 -9
151 162 9
151 193 -10
151 160 1
151 165 3
151 169 -9
152 200 4
152 153 -3
152 175 2
152 181 -4
152 189 -3
152 191 -6
152 192 -6
152 186 -6
152 158 -4
152 185 -1
152 197 -2
152 155 -8
152 167 -5
152 190 -10
152 162 -7
152 157 -6
152 184 3
152 188 -4
152 164 8
152 180 -9
152 183 9
152 165 -6
152 199 -8
152 174 -8
152 173 -1
152 159 3
152 178 -9
152 160 7
152 163 8
152 176 -4
152 166 6
152 161 -9
152 182 2
152 193 0
152 179 1
152 187 -6
152 156 0
152 168 5
152 198 -2
152 171 1
152 169 3
152 195 2
152 196 7
152 170 9
152 154 -3
152 194 -8
153 183 -6
153 192 -9
153 166 8
153 164 -7
153 181 9
153 162 -5
153 175 0
153 200 -3
153 187 4
153 174 2
153 169 6
153 180 -3
153 159 2
153 160 -10
153 177 3
153 173 2
153 196 5
153 163 10
153 158 -1
153 198 -5
153 156 -5
153 182 -5
153 170 9
153 167 -7
153 179 5
153 188 2
153 161 2
153 176 -10
153 193 -10
153 199 6
153 189 -7
153 168 -2
153 195 0
153 185 -6
153 157 2
153 186 -5
153 178 7
153 190 -1
153 155 4
153 154 5
153 197 0
153 191 -3
153 194 -10
153 172 -5
154 196 10
154 167 -4
154 183 -6
154 175 4
154 189 -7
154 198 -9
154 190 -6
154 185 3
154 158 -9
154 181 -7
154 174 -1
154 177 -10
154 156 -8
154 200 10
154 172 -9
154 187 7
154 155 9
154 188 1
154 159 -7
154 182 -5
154 170 -5
154 191 -3
154 171 -10
154 194 -10
154 180 -9
154 160 -6
154 176 1
154 186 7
154 168 0
154 199 4
154 192 0
154 166 -6
154 178 8
154 193 -4
154 165 6
154 179 -6
154 169 -9
154 163 -10
154 195 -6
155 199 -6
155 198 -1
155 172 -9
155 160 -6
155 187 -1
155 189 -3
155 167 -1
155 163 -3
155 177 2
155 195 10
155 188 -1
155 157 -9
155 200 -10
155 173 2
155 194 6
155 158 6
155 164 -9
155 165 0
155 168 0
155 183 5
155 171 -8
155 192 -7
155 197 0
155 174 -1
155 176 2
155 184 -7
155 159 -1
155 170 10
155 162 -8
155 181 -7
155 178 0
155 179 6
155 182 1
155 156 9
155 169 10
155 180 9
155 166 8
155 186 10
156 161 0
156 189 -3
156 188 1
156 172 9
156 169 5
156 165 -9
156 157 -7
156 168 9
156 176 5
156 184 -6
156 198 2
156 162 -8
156 167 -8
156 182 -9
156 186 -10
156 173 7
156 200 2
156 158 -7
156 163 -2
156 166 5
156 164 -4
156 185 -1
156 171 0
156 177 0
156 183 1
156 199 6
156 181 1
156 197 -2
156 160 7
156 180 6
156 178 -3
156 191 8
156 193 6
156 170 -10
156 195 -10
156 187 6
156 175 6
156 190 -3
156 194 5
156 192 -4
157 198 7
157 183 -2
157 172 1
157 177 -9
157 193 9
157 171 -5
157 161 7
157 173 -3
157 182 -6
157 175 -2
157 159 3
157 199 3
157 170 4
157 180 -1
157 194 10
157 196 5
157 188 -8
157 162 9
157 169 0
157 176 7
157 189 -9
157 195 6
157 184 1
157 167 -6
157 158 5
157 179 -6
157 178 3
157 181 -2
157 200 -9
157 186 8
157 160 -1
157 191 -7
157 164 4
157 190 -5
157 187 -4
157 163 -3
157 168 -3
157 174 -1
157 197 -10
157 165 8
158 190 -5
158 175 5
158 193 -1
158 174 -10
158 168 -10
158 171 0
158 184 -2
158 178 1
158 188 2
158 186 -1
158 200 -6
158 172 -4
158 160 -8
158 181 10
158 162 1
158 167 6
158 187 -6
158 177 4
158 176 -3
158 179 -6
158 165 -8
158 169 6
158 192 9
158 199 -10
158 194 4
158 173 -4
158 183 -6
158 180 2
158 198 9
158 166 -6
158 164 -9
158 163 -5
158 191 5
158 185 2
158 170 2
158 159 0
158 195 -5
158 196 8
158 182 6
158 161 -9
159 175 -6
159 180 10
159 164 5
159 200 7
159 192 -5
159 187 -7
159 189 -1
159 188 -4
159 174 7
159 183 -3
159 185 1
159 171 -8
159 165 3
159 193 6
159 196 4
159 181 10
159 198 -6
159 182 9
159 178 -3
159 170 2
159 194 3
159 173 6
159 176 -1
159 168 6
159 191 4
159 166 0
159 172 2
159 162 -4
159 199 7
159 167 -9
159 190 6
159 163 -1
159 186 -10
159 169 9
159 184 0
159 179 5
159 177 -7
159 160 -5
159 161 9
159 195 1
160 180 -4
160 171 8
160 168 2
160 162 10
160 169 -1
160 174 -4
160 164 8
160 192 7
160 187 8
160 179 7
160 189 5
160 175 9
160 166 -7
160 176 2
160 200 -8
160 163 8
160 167 6
160 173 -1
160 193 5
160 165 -2
160 183 3
160 196 6
160 186 -8
160 185 -7
160 197 -8
160 184 -3
160 178 -8
160 194 10
160 190 8
160 161 6
160 199 -2
160 172 -10
160 177 7
160 170 6
160 181 6
160 188 -1
160 182 5
160 198 -4
160 195 -9
160 191 8
161 175 8
161 194 6
161 191 -2
161 176 -6
161 186 -10
161 174 -10
161 170 -3
161 162 3
161 198 -9
161 185 -9
161 200 -5
161 182 2
161 179 -5
161 199 -3
161 177 -4
161 188 -8
161 167 -10
161 187 -4
161 164 -7
161 189 7
161 178 -1
161 169 -10
161 192 -10
161 183 9
161 197 3
161 168 9
161 171 9
161 184 5
161 180 -7
161 172 6
161 193 -6
161 173 -2
161 181 10
161 196 -1
161 190 2
162 176 4
162 168 -8
162 186 4
162 183 -5
162 171 -6
162 182 8
162 191 -2
162 170 9
162 197 3
162 194 10
162 175 8
162 169 7
162 181 -9
162 167 -6
162 188 9
162 165 -10
162 187 1
162 164 -1
162 166 -3
162 172 -10
162 179 -5
162 189 3
162 193 4
162 198 4
162 163 -4
162 184 0
162 185 -10
162 180 -6
162 196 8
162 190 -10
162 177 8
162 173 9
162 178 -7
163 191 -10
163 170 6
163 200 10
163 169 -6
163 197 -9
163 175 7
163 179 -1
163 199 7
163 189 -1
163 183 -2
163 194 8
163 188 3
163 198 -7
163 182 7
163 178 3
163 174 5
163 186 1
163 181 -3
163 171 1
163 164 -6
163 180 -7
163 176 -2
163 195 6
163 193 -8
163 190 -3
163 185 3
163 177 -5
163 165 7
163 196 -5
163 184 -1
163 173 0
164 191 5
164 174 2
164 195 5
164 192 -9
164 187 -10
164 183 8
164 172 -6
164 177 -8
164 184 -1
164 169 -3
164 199 -10
164 168 2
164 189 3
164 180 5
164 188 -3
164 166 4
164 173 -10
164 200 4
164 185 9
164 178 -4
164 175 3
164 171 -9
164 193 -1
164 198 1
164 181 2
164 190 -5
164 170 4
164 165 -2
164 186 4
164 176 -4
165 198 -8
165 178 -8
165 194 3
165 181 1
165 179 -8
165 186 4
165 200 -8
165 166 10
165 168 -3
165 188 5
165 191 0
165 169 -1
165 185 -4
165 167 4
165 195 0
165 173 7
165 197 0
165 183 3
165 187 -1
165 172 1
165 176 -2
165 180 9
165 175 0
165 189 1
165 190 -1
165 182 5
165 177 9
165 184 8
165 196 8
165 171 -9
165 170 -9
165 192 8
165 193 -2
166 195 -10
166 175 -9
166 179 0
166 194 -4
166 189 -2
166 199 3
166 171 -4
166 181 -1
166 183 -9
166 172 -3
166 200 -6
166 186 -5
166 187 8
166 184 2
166 170 3
166 180 9
166 188 7
166 182 5
166 193 2
166 190 -6
166 177 -3
166 196 -6
166 174 -6
166 168 10
166 173 10
166 197 -3
166 192 3
166 185 -2
166 167 -5
167 196 -6
167 200 -7
167 168 -5
167 192 -9
167 179 -1
167 177 5
167 183 -7
167 195 6
167 180 0
167 197 9
167 193 3
167 190 6
167 172 3
167 189 -8
167 188 -4
167 184 -1
167 187 -6
167 199 9
167 170 -5
167 198 4
167 191 -4
167 174 0
167 182 -2
167 171 8
167 178 8
167 181 -4
167 185 0
167 186 1
167 194 -5
167 176 -9
167 175 9
167 169 -8
168 177 2
168 192 7
168 185 -4
168 175 -2
168 186 6
168 170 0
168 171 5
168 188 -2
168 190 -7
168 178 -3
168 197 -2
168 199 -6
168 194 3
168 176 6
168 179 0
168 174 3
168 173 -8
168 191 3
168 169 9
168 198 3
168 189 -3
168 193 -3
168 184 0
168 172 1
168 187 7
168 182 5
168 183 8
168 181 10
168 200 1
169 190 6
169 185 -5
169 188 -6
169 170 0
169 173 4
169 197 1
169 181 1
169 186 10
169 199 -1
169 198 8
169 178 2
169 172 -8
169 174 -1
169 192 -9
169 182 5
169 193 -2
169 187 -7
169 194 6
169 180 4
169 191 -3
169 183 3
169 179 -6
169 196 3
169 189 -2
169 171 2
170 194 -7
170 181 2
170 196 7
170 185 -8
170 191 4
170 198 -4
170 177 3
170 179 4
170 173 6
170 186 0
170 188 8
170 183 -5
170 172 1
170 184 -5
170 174 -9
170 171 -8
170 199 -6
170 190 -3
170 192 0
170 178 -9
170 200 1
170 187 5
170 180 4
170 193 -3
171 175 10
171 186 -10
171 174 -10
171 197 -4
171 177 7
171 173 2
171 184 10
171 195 -7
171 183 5
171 200 6
171 199 0
171 192 -5
171 176 6
171 185 0
171 194 7
171 178 0
171 190 -1
171 193 8
171 180 -7
171 172 8
171 189 -8
171 179 3
171 188 4
171 187 -5
171 198 2
171 191 7
171 181 5
171 196 4
171 182 2
172 180 -2
172 179 -4
172 191 1
172 176 9
172 182 2
172 194 10
172 188 -2
172 200 -8
172 185 -5
172 196 4
172 195 3
172 184 1
172 197 0
172 175 4
172 178 10
172 192 -4
172 173 9
172 199 -4
172 190 -5
172 183 -1
172 189 2
172 187 3
172 186 4
172 177 -9
172 174 -8
173 187 -2
173 197 5
173 182 6
173 188 -3
173 194 -7
173 198 -4
173 183 -6
173 190 -2
173 179 -10
173 186 -7
173 180 -9
173 174 0
173 181 2
173 199 2
173 191 10
173 189 -5
173 178 7
173 193 -9
173 196 -10
173 192 -10
173 176 -1
173 177 10
173 200 4
173 184 4
173 185 -9
173 195 -3
174 184 -3
174 185 6
174 196 -7
174 200 0
174 183 4
174 177 5
174 188 7
174 193 -10
174 179 -2
174 187 -2
174 182 6
174 199 -4
174 180 -7
174 176 -8
174 191 0
174 190 -9
174 194 -9
174 197 0
174 195 0
174 178 4
174 198 -5
174 181 -6
174 189 5
174 175 9
175 185 -5
175 183 -7
175 186 -10
175 187 -6
175 181 5
175 176 2
175 178 5
175 191 -10
175 188 -6
175 182 4
175 193 5
175 198 9
175 180 -6
175 196 2
175 200 -5
175 179 2
175 199 1
175 194 -6
175 189 2
175 177 5
175 192 4
176 178 -6
176 193 3
176 179 1
176 186 -3
176 189 2
176 190 4
176 177 8
176 182 -2
176 183 7
176 187 -10
176 181 6
176 200 -7
176 198 2
176 185 9
176 192 -7
176 184 -5
176 196 -6
176 197 3
176 191 -4
176 195 -4
176 180 -1
176 188 -9
177 197 2
177 178 -3
177 192 -5
177 198 8
177 191 7
177 199 10
177 184 -8
177 179 -8
177 194 6
177 189 0
177 181 -9
177 186 -1
177 182 -2
177 193 10
177 190 9
177 187 2
177 188 1
177 185 0
177 196 5
177 200 0
177 180 -6
178 179 -8
178 196 -3
178 198 -5
178 192 2
178 191 8
178 183 -5
178 185 -6
178 187 -5
178 182 1
178 194 -2
178 200 4
178 180 2
178 184 7
178 190 4
178 181 2
178 195 10
178 188 -6
178 189 -8
178 193 3
179 182 -6
179 188 -6
179 200 -8
179 185 1
179 197 -8
179 194 4
179 180 -4
179 187 -1
179 190 9
179 189 -5
179 186 -2
179 181 -5
179 199 10
179 184 -10
179 183 8
179 198 -3
179 191 4
179 196 1
179 195 10
180 197 8
180 195 8
180 184 6
180 199 -10
180 193 -1
180 191 9
180 200 -3
180 192 4
180 198 -2
180 186 10
180 181 9
180 183 5
180 190 7
180 187 -1
180 188 10
180 185 -5
180 194 -9
180 196 -1
180 182 1
181 186 -6
181 185 -3
181 193 6
181 189 5
181 183 -10
181 187 -9
181 191 -8
181 200 -1
181 195 -8
181 184 -3
181 194 2
181 199 7
181 198 6
181 197 -8
181 188 -8
181 190 -8
181 196 10
181 192 7
181 182 -7
182 195 6
182 197 -5
182 183 -7
182 200 6
182 187 -8
182 193 1
182 192 -2
182 191 0
182 190 -8
182 188 2
182 186 -2
182 194 6
182 198 -8
182 189 9
182 184 -7
182 199 -6
182 185 -6
182 196 6
183 199 8
183 193 -4
183 185 -5
183 194 6
183 197 8
183 192 -2
183 191 4
183 188 -5
183 189 3
183 187 7
183 198 -6
183 186 9
183 190 1
183 200 8
183 195 -2
184 186 6
184 196 2
184 189 -3
184 194 8
184 190 1
184 195 1
184 192 -3
184 197 6
184 187 -8
184 200 -8
184 198 2
184 191 8
184 199 6
184 185 -7
184 193 10
184 188 -10
185 200 -5
185 190 -3
185 194 -8
185 193 1
185 187 9
185 199 9
185 196 -6
185 191 10
185 189 -4
185 186 8
185 188 4
185 192 4
185 195 0
185 197 -7
186 197 1
186 189 2
186 195 6
186 190 3
186 199 6
186 196 6
186 191 -8
186 187 10
186 200 -8
186 193 -9
186 198 1
186 194 7
187 192 -6
187 194 -7
187 188 -10
187 189 3
187 197 1
187 190 8
187 191 2
187 195 10
187 193 -1
187 200 8
188 193 -10
188 192 -3
188 194 4
188 195 -8
188 198 3
188 191 -5
188 196 -3
188 200 -7
188 190 -7
188 189 -3
189 197 -6
189 196 7
189 199 -1
189 191 0
189 198 -9
189 192 3
189 194 10
189 195 6
189 190 -5
189 193 -2
190 193 -9
190 200 10
190 191 8
190 194 -9
190 198 1
190 196 1
190 195 7
190 192 6
191 199 -9
191 193 -9
191 200 8
191 196 -2
191 195 7
191 197 9
192 193 4
192 199 -3
192 196 -9
192 194 -8
192 200 -6
192 197 -8
192 198 -7
193 197 -2
193 198 -8
193 200 5
193 195 -8
193 194 -10
193 199 3
194 199 -8
194 200 10
194 198 -3
194 196 9
194 195 -3
195 197 -6
195 200 5
195 199 7
195 198 -8
195 196 -3
196 197 3
196 199 9
196 198 1
197 200 2
197 199 6
198 199 4
198 200 -10
199 200 7


==> anc/instances/benchmark/maxCutMet/w09_250.0 <==
250 28013 
1 212 0
1 207 -8
1 46 -4
1 166 5
1 238 -7
1 53 4
1 60 -8
1 229 -2
1 121 -5
1 141 -1
1 105 4
1 31 -3
1 59 1
1 25 -4
1 209 0
1 158 -2
1 239 3
1 21 -9
1 27 -3
1 70 -10
1 50 7
1 2 1
1 30 10
1 99 -7
1 133 7
1 103 -6
1 45 5
1 13 6
1 15 -3
1 97 -6
1 14 4
1 186 9
1 157 6
1 76 -1
1 151 10
1 192 -7
1 52 -9
1 231 3
1 32 6
1 216 7
1 115 5
1 130 6
1 191 -8
1 89 0
1 245 2
1 9 4
1 62 -4
1 228 5
1 188 -7
1 247 8
1 202 -1
1 74 -8
1 203 8
1 123 5
1 69 -1
1 87 6
1 143 -1
1 244 -10
1 187 -3
1 65 -7
1 4 -5
1 47 -10
1 172 10
1 64 0
1 100 -4
1 234 -1
1 220 -3
1 43 -5
1 193 4
1 233 -8
1 119 7
1 127 -1
1 106 -9
1 35 2
1 57 -9
1 114 -1
1 222 -3
1 126 -7
1 177 -7
1 211 5
1 120 4
1 41 -4
1 224 0
1 122 -10
1 182 -1
1 33 -6
1 91 -1
1 40 6
1 205 -5
1 159 -5
1 174 -8
1 181 -2
1 194 3
1 165 0
1 242 4
1 48 -4
1 10 -8
1 90 6
1 128 10
1 16 -2
1 139 -4
1 243 9
1 83 -8
1 221 -8
1 160 1
1 250 -1
1 223 -2
1 206 -3
1 213 6
1 7 -9
1 77 -4
1 249 7
1 129 -8
1 42 7
1 218 -3
1 204 -1
1 51 -5
1 237 -4
1 98 -7
1 146 -9
1 112 1
1 75 0
1 84 -8
1 24 -7
1 226 0
1 175 5
1 54 -1
1 68 -2
1 12 -5
1 6 -3
1 107 7
1 71 -9
1 168 -7
1 217 0
1 195 2
1 73 5
1 190 9
1 111 1
1 167 9
1 110 7
1 232 6
1 215 6
1 19 -3
1 61 -5
1 163 -10
1 8 10
1 37 -7
1 39 3
1 80 3
1 136 -6
1 38 -8
1 125 4
1 66 -1
1 149 7
1 227 5
1 142 -4
1 116 -8
1 230 6
1 63 -7
1 22 10
1 104 0
1 147 10
1 164 -8
1 219 3
1 49 9
1 72 0
1 197 9
1 102 -3
1 196 1
1 18 0
1 131 -6
1 94 1
1 135 7
1 178 1
1 153 9
1 225 -3
1 199 8
1 214 -2
1 189 4
1 113 -7
1 140 2
1 185 -2
1 173 -5
1 11 -6
1 29 1
1 132 -7
1 180 -3
1 26 4
1 170 -7
1 118 7
1 138 9
1 96 6
1 20 -2
1 241 8
1 34 -3
1 246 7
1 152 2
1 117 3
1 240 -5
1 248 -6
1 156 5
1 137 5
1 161 0
1 144 -1
1 3 -7
1 109 -9
1 150 -5
1 183 -9
1 81 7
1 236 4
1 28 7
1 23 0
1 93 -1
1 124 6
1 171 7
1 78 -7
1 210 -5
1 92 -9
1 79 2
1 36 9
1 44 -6
1 86 3
1 17 -4
2 103 -5
2 187 -1
2 117 6
2 192 5
2 7 5
2 233 5
2 100 -10
2 232 4
2 29 3
2 170 8
2 244 7
2 199 1
2 167 -9
2 11 -7
2 183 -3
2 22 -10
2 83 -8
2 145 -5
2 138 4
2 161 8
2 129 -8
2 226 -4
2 90 -4
2 106 -7
2 175 -4
2 95 -7
2 6 -1
2 43 9
2 40 -8
2 248 7
2 50 9
2 137 4
2 227 -5
2 10 3
2 110 10
2 196 5
2 59 3
2 123 -5
2 202 9
2 60 -4
2 191 1
2 213 -10
2 177 4
2 168 9
2 185 -9
2 35 3
2 228 5
2 206 5
2 219 -8
2 220 7
2 34 9
2 157 5
2 222 -4
2 215 -7
2 94 8
2 38 9
2 142 1
2 200 0
2 15 3
2 141 7
2 41 1
2 134 -2
2 66 -5
2 131 7
2 91 -10
2 54 0
2 21 1
2 128 -7
2 218 9
2 204 -6
2 197 -3
2 120 -1
2 12 10
2 155 1
2 53 -10
2 205 -6
2 122 -10
2 210 2
2 153 1
2 52 -1
2 140 9
2 58 -2
2 127 -8
2 231 9
2 198 -4
2 87 5
2 115 1
2 78 9
2 55 8
2 5 -3
2 201 -10
2 37 9
2 46 -3
2 208 -5
2 30 4
2 217 4
2 169 -4
2 112 -5
2 224 10
2 221 -10
2 101 -4
2 223 7
2 133 5
2 148 10
2 171 -5
2 104 -7
2 74 3
2 17 -2
2 176 -9
2 26 3
2 151 0
2 211 -3
2 31 -5
2 214 -3
2 76 -8
2 184 -2
2 124 1
2 107 3
2 193 -1
2 229 3
2 109 6
2 86 -3
2 84 6
2 165 10
2 64 -6
2 147 -2
2 48 6
2 241 -7
2 156 7
2 236 -6
2 166 -6
2 146 9
2 65 -8
2 61 -5
2 163 -1
2 42 -6
2 68 -5
2 114 -2
2 159 5
2 69 -5
2 158 8
2 88 3
2 247 -2
2 235 0
2 3 5
2 126 -4
2 28 0
2 132 10
2 203 -10
2 23 10
2 116 6
2 9 7
2 71 5
2 135 7
2 152 -8
2 239 -6
2 173 2
2 174 -4
2 105 -10
2 4 7
2 136 -5
2 73 4
2 243 0
2 108 -5
2 181 9
2 143 9
2 179 -7
2 194 -9
2 245 0
2 242 6
2 63 -4
2 97 -6
2 238 0
2 89 -4
2 162 0
2 250 -2
2 195 -7
2 56 4
2 62 1
2 72 7
2 13 8
2 188 3
2 82 -8
2 125 -1
2 79 -9
2 24 -9
2 189 -10
2 172 9
2 19 5
2 20 2
2 225 -4
2 139 -6
2 246 8
2 237 -3
2 118 -6
2 98 -3
2 18 -5
2 234 -7
2 14 -5
2 44 0
2 47 -6
2 16 -8
2 113 1
2 154 -2
2 92 3
2 240 -7
2 190 -7
2 77 0
2 216 -7
2 111 -7
2 121 -10
2 27 -6
2 57 3
2 209 8
2 93 -10
2 36 -9
2 70 -5
2 186 4
2 8 4
2 130 -4
2 150 -6
2 160 1
3 34 10
3 199 -4
3 98 9
3 235 -3
3 233 6
3 30 -5
3 176 -4
3 17 -4
3 193 -2
3 66 5
3 217 8
3 103 -4
3 94 9
3 76 1
3 73 8
3 26 -3
3 165 -8
3 47 2
3 11 -1
3 177 9
3 231 2
3 21 5
3 154 7
3 64 3
3 48 -6
3 162 -4
3 107 10
3 145 10
3 99 -1
3 89 -3
3 41 -8
3 136 -6
3 236 -10
3 213 -1
3 249 9
3 182 -3
3 51 -10
3 160 -3
3 247 6
3 131 8
3 23 -3
3 65 2
3 84 3
3 118 -6
3 183 -1
3 150 -10
3 123 8
3 91 4
3 224 -8
3 121 -5
3 232 -7
3 161 -10
3 230 7
3 62 -10
3 38 2
3 146 -2
3 8 -3
3 53 1
3 225 10
3 153 3
3 211 -8
3 117 7
3 190 -9
3 119 2
3 248 -8
3 164 -4
3 56 7
3 215 -7
3 229 2
3 157 -2
3 234 8
3 80 -2
3 12 6
3 39 -8
3 185 3
3 32 6
3 221 2
3 25 -4
3 43 -9
3 205 4
3 144 -9
3 168 -2
3 54 -2
3 209 -5
3 74 -7
3 129 2
3 237 -3
3 184 7
3 13 3
3 243 2
3 238 2
3 49 8
3 137 -9
3 68 0
3 208 0
3 24 5
3 31 7
3 79 -1
3 159 -4
3 10 9
3 19 -5
3 27 1
3 181 4
3 36 3
3 178 8
3 22 6
3 187 4
3 171 -8
3 86 0
3 71 9
3 244 0
3 151 -1
3 163 -4
3 111 4
3 214 -6
3 122 10
3 58 7
3 240 -8
3 204 -8
3 69 -10
3 105 4
3 135 8
3 138 -2
3 200 -5
3 202 10
3 116 10
3 242 8
3 196 -5
3 93 0
3 83 -2
3 220 -3
3 239 5
3 46 1
3 158 6
3 90 9
3 77 9
3 114 -3
3 128 -2
3 120 1
3 218 -5
3 206 -10
3 15 -9
3 110 2
3 223 -6
3 29 3
3 45 -9
3 92 6
3 20 -3
3 166 1
3 61 -10
3 155 3
3 78 1
3 212 5
3 250 -5
3 106 -1
3 33 8
3 72 6
3 101 -4
3 197 8
3 75 -3
3 228 -3
3 198 3
3 55 -4
3 113 6
3 173 4
3 52 -4
3 130 -2
3 139 5
3 14 10
3 28 6
3 148 -6
3 9 5
3 5 3
3 169 -9
3 192 -8
3 63 3
3 70 -10
3 210 2
3 100 7
3 102 1
3 125 -7
3 35 -5
3 246 -2
3 175 1
3 4 1
3 149 -7
3 60 9
3 142 5
3 141 -5
3 132 -4
3 115 -7
3 191 2
3 194 5
3 167 -1
3 109 6
3 67 -6
3 170 2
3 147 -7
3 44 9
3 174 -9
3 85 8
3 195 9
3 189 1
3 97 -1
3 42 9
3 6 5
3 7 10
3 104 10
3 59 10
3 37 -6
3 126 9
3 156 9
3 186 1
3 219 3
3 96 4
3 108 -4
3 87 8
3 207 8
3 133 9
3 134 7
3 88 -3
3 16 0
3 227 -2
3 112 6
4 37 1
4 245 -6
4 48 -6
4 157 -3
4 219 -6
4 130 9
4 226 1
4 79 7
4 41 8
4 107 -10
4 136 5
4 105 -6
4 28 3
4 65 -9
4 211 4
4 228 -7
4 47 6
4 40 1
4 76 10
4 69 8
4 249 -9
4 73 9
4 240 -3
4 132 -6
4 232 -5
4 208 -10
4 120 1
4 159 -4
4 224 8
4 200 -4
4 206 -6
4 56 -6
4 66 5
4 147 7
4 209 9
4 109 10
4 125 3
4 81 -3
4 20 10
4 223 0
4 148 0
4 242 -2
4 238 8
4 194 -2
4 163 -3
4 57 -5
4 42 8
4 30 0
4 101 -8
4 39 1
4 154 5
4 221 2
4 55 -3
4 51 -3
4 217 -3
4 183 -7
4 43 -8
4 197 0
4 50 -2
4 205 9
4 165 -10
4 59 -10
4 246 -5
4 46 -3
4 175 -2
4 213 -5
4 99 1
4 33 9
4 169 -7
4 100 1
4 102 1
4 173 -2
4 72 8
4 106 -2
4 122 -6
4 222 6
4 174 -5
4 161 -7
4 78 -1
4 186 0
4 151 -6
4 23 7
4 179 -9
4 110 -2
4 220 9
4 133 1
4 127 4
4 111 1
4 19 5
4 118 2
4 21 6
4 190 7
4 162 9
4 22 -7
4 27 3
4 104 0
4 139 6
4 150 4
4 49 6
4 116 -4
4 237 7
4 129 5
4 11 -4
4 89 6
4 31 -2
4 178 0
4 54 10
4 177 -1
4 244 -9
4 239 -4
4 16 4
4 198 -1
4 168 -2
4 112 9
4 170 10
4 95 -1
4 207 7
4 144 5
4 141 7
4 231 -9
4 5 -9
4 71 4
4 94 -8
4 103 -5
4 35 1
4 235 -7
4 131 -4
4 199 -3
4 26 -5
4 90 -5
4 7 3
4 86 -10
4 53 -4
4 218 -9
4 85 0
4 204 4
4 164 -8
4 247 0
4 60 -9
4 96 4
4 113 -4
4 227 3
4 185 1
4 236 -3
4 214 -6
4 61 8
4 70 7
4 64 -10
4 119 -10
4 193 -2
4 29 -6
4 92 1
4 80 -7
4 146 10
4 68 -7
4 44 4
4 10 -5
4 201 -7
4 140 -10
4 167 3
4 212 -8
4 188 -3
4 176 -5
4 45 0
4 229 1
4 91 -9
4 36 -7
4 74 6
4 13 -2
4 145 -5
4 160 7
4 155 7
4 250 6
4 134 7
4 142 -8
4 108 6
4 124 6
4 153 5
4 143 -9
4 75 -5
4 225 2
4 180 -5
4 8 8
4 195 6
4 6 0
4 233 5
4 87 -4
4 230 2
4 166 8
4 182 5
4 187 -2
4 135 5
4 83 3
4 243 5
4 196 3
4 25 -10
4 93 10
4 216 -8
4 215 -9
4 191 -2
4 241 -10
4 63 0
4 126 -4
4 203 -2
4 82 2
4 67 -7
4 172 2
4 38 0
4 17 8
4 128 -10
4 77 -9
4 97 1
4 52 10
4 84 -9
4 115 4
4 248 6
4 24 4
4 88 3
4 62 -7
4 12 9
5 117 -3
5 73 0
5 14 -7
5 44 -6
5 188 6
5 81 4
5 68 -1
5 70 8
5 207 8
5 145 9
5 233 8
5 225 -10
5 166 -9
5 22 4
5 49 3
5 107 5
5 50 -6
5 140 -9
5 227 -9
5 100 -3
5 85 6
5 226 3
5 54 -1
5 46 5
5 210 5
5 110 6
5 179 3
5 43 -4
5 130 2
5 113 -7
5 8 0
5 87 -10
5 151 -9
5 111 -4
5 208 -10
5 40 6
5 162 6
5 189 0
5 243 3
5 33 8
5 192 -9
5 95 7
5 245 7
5 250 -5
5 77 -9
5 153 -4
5 195 9
5 168 -10
5 34 -9
5 185 1
5 89 5
5 135 -4
5 123 -9
5 121 -5
5 237 -7
5 35 2
5 20 -2
5 53 -4
5 232 0
5 78 9
5 196 4
5 214 8
5 131 -4
5 97 -4
5 209 4
5 144 10
5 235 -10
5 98 -9
5 31 3
5 102 8
5 80 5
5 72 -9
5 148 -10
5 177 -7
5 18 -7
5 147 -2
5 21 2
5 41 9
5 124 8
5 234 6
5 183 -8
5 57 8
5 197 5
5 215 10
5 246 -8
5 248 4
5 182 4
5 236 2
5 229 -5
5 129 9
5 238 -8
5 239 -8
5 165 -9
5 105 6
5 11 -8
5 205 -5
5 101 -9
5 136 9
5 167 -6
5 6 -2
5 172 9
5 222 -6
5 93 1
5 66 -7
5 242 -4
5 115 5
5 30 6
5 26 4
5 152 -5
5 108 -4
5 55 8
5 99 7
5 106 -7
5 247 -9
5 133 -10
5 63 9
5 36 -3
5 139 -6
5 103 -10
5 174 7
5 65 1
5 217 7
5 213 5
5 155 -1
5 138 -2
5 212 7
5 146 0
5 48 -10
5 218 -3
5 25 -10
5 7 3
5 180 -2
5 230 -10
5 9 8
5 109 7
5 94 4
5 37 -5
5 219 -1
5 170 9
5 15 8
5 119 1
5 141 -8
5 42 -4
5 126 10
5 200 -1
5 12 -6
5 231 -1
5 223 -4
5 69 2
5 122 9
5 156 2
5 74 -8
5 56 9
5 142 -5
5 228 8
5 125 -8
5 45 -2
5 175 9
5 169 5
5 190 -9
5 194 -3
5 150 2
5 132 -4
5 39 -1
5 118 10
5 96 -6
5 202 -1
5 249 3
5 154 -4
5 164 6
5 82 -4
5 187 -10
5 240 10
5 13 -1
5 181 9
5 173 -7
5 161 1
5 128 -6
5 92 0
5 79 9
5 220 9
5 75 5
5 104 -1
5 32 -5
5 64 -2
5 201 -6
5 28 0
5 58 9
5 62 -1
5 211 6
5 19 -2
5 193 1
5 198 6
5 127 -3
5 203 3
5 91 -3
5 27 -3
5 221 2
5 60 9
5 16 0
5 29 -4
5 244 1
5 120 10
5 59 0
5 71 -10
5 137 8
5 160 2
5 134 -8
5 38 3
5 24 -1
5 216 5
5 90 -9
5 114 -7
5 204 7
5 186 0
5 143 -2
5 149 -3
5 23 7
5 116 7
5 88 -1
5 171 -5
5 199 -8
6 229 -1
6 179 -8
6 183 3
6 87 -8
6 66 3
6 60 7
6 119 -4
6 219 5
6 149 -9
6 58 -10
6 240 10
6 190 1
6 244 -2
6 230 -3
6 42 6
6 72 9
6 74 4
6 157 -9
6 61 -5
6 220 0
6 213 3
6 106 1
6 39 -9
6 108 -1
6 130 -6
6 40 -4
6 105 -7
6 175 -4
6 46 0
6 113 -7
6 248 -5
6 115 -4
6 242 -6
6 206 3
6 11 -5
6 16 10
6 194 1
6 37 2
6 180 10
6 13 1
6 89 4
6 197 -1
6 49 10
6 170 -9
6 104 -10
6 90 3
6 162 0
6 205 2
6 68 -10
6 97 1
6 145 10
6 7 -3
6 50 10
6 189 -10
6 24 -7
6 95 5
6 177 -7
6 178 -2
6 221 3
6 212 2
6 234 9
6 62 -5
6 226 8
6 147 10
6 187 -10
6 129 7
6 238 -6
6 63 4
6 133 -7
6 32 1
6 78 -1
6 67 -10
6 9 0
6 171 7
6 29 8
6 181 2
6 137 0
6 70 -5
6 156 10
6 152 7
6 142 10
6 188 -3
6 236 0
6 102 -9
6 193 -10
6 31 -7
6 134 8
6 48 -8
6 154 -10
6 127 -5
6 98 -1
6 47 7
6 82 -4
6 81 -3
6 128 2
6 15 6
6 21 2
6 202 1
6 124 -2
6 140 -10
6 208 4
6 109 4
6 232 -3
6 159 -2
6 20 -7
6 209 -5
6 43 6
6 198 -8
6 76 -5
6 235 6
6 28 7
6 10 5
6 141 -10
6 94 0
6 216 0
6 138 9
6 151 -5
6 41 3
6 83 9
6 120 -4
6 12 -6
6 84 -3
6 184 6
6 54 -10
6 207 -9
6 153 9
6 38 -5
6 99 5
6 228 0
6 224 7
6 239 2
6 92 10
6 172 8
6 166 0
6 204 9
6 116 1
6 155 -2
6 100 -5
6 182 -6
6 55 -10
6 143 -10
6 192 -5
6 223 -9
6 79 5
6 201 3
6 52 8
6 218 -10
6 22 -7
6 158 2
6 36 3
6 107 6
6 191 8
6 245 -3
6 176 5
6 56 9
6 86 2
6 186 0
6 8 4
6 45 -3
6 163 4
6 64 5
6 33 -6
6 165 7
6 69 -9
6 14 3
6 132 -4
6 111 -3
6 19 6
6 249 -8
6 80 0
6 123 -5
6 131 9
6 101 -6
6 35 2
6 173 0
6 169 -7
6 195 10
6 246 6
6 227 -6
6 200 -6
6 75 -6
6 122 4
6 77 -9
6 161 0
6 118 1
6 222 4
6 51 -4
6 233 -6
6 139 -7
6 44 3
6 136 -2
6 85 -5
6 203 0
6 30 -8
6 199 6
6 217 -3
6 65 -1
6 103 -1
6 71 7
6 26 -7
6 243 -2
6 53 -8
6 93 9
6 34 10
6 18 5
6 110 2
6 91 4
6 73 -8
6 174 7
6 146 9
6 27 -7
6 117 1
6 237 -8
6 247 9
6 241 -5
6 185 9
6 168 -1
6 125 -8
6 57 -3
6 112 -9
6 250 -8
6 59 3
6 148 -5
6 135 5
7 179 -4
7 241 1
7 57 -8
7 186 -9
7 51 2
7 67 -1
7 92 -10
7 19 -9
7 117 9
7 160 -8
7 154 -1
7 96 -9
7 159 4
7 62 -1
7 214 -1
7 145 9
7 184 6
7 36 7
7 223 7
7 93 2
7 162 -4
7 33 7
7 116 1
7 121 -2
7 237 -4
7 29 5
7 134 7
7 94 -5
7 220 -8
7 81 -7
7 114 -7
7 14 -10
7 136 8
7 103 -8
7 161 6
7 217 -5
7 73 -8
7 180 3
7 205 -7
7 248 -5
7 98 7
7 13 -1
7 27 -5
7 80 -6
7 55 -6
7 47 9
7 240 7
7 219 2
7 86 -1
7 71 -7
7 140 2
7 15 5
7 190 -7
7 221 5
7 91 6
7 232 -10
7 147 -5
7 246 -3
7 142 9
7 244 -8
7 187 3
7 12 4
7 194 -3
7 34 2
7 141 -8
7 40 5
7 198 -2
7 195 -10
7 9 7
7 182 -1
7 177 -8
7 84 10
7 163 6
7 130 -4
7 127 0
7 42 -2
7 44 2
7 193 3
7 111 10
7 37 -4
7 132 -2
7 189 8
7 218 -5
7 150 2
7 43 9
7 139 -1
7 209 7
7 178 -3
7 52 -8
7 245 5
7 199 4
7 102 4
7 10 3
7 169 -8
7 167 6
7 64 2
7 35 1
7 203 3
7 212 -3
7 156 -3
7 90 -1
7 166 10
7 137 -1
7 122 -8
7 30 -6
7 157 -4
7 183 -1
7 108 0
7 115 9
7 82 -2
7 225 -7
7 216 -10
7 50 -7
7 243 0
7 99 4
7 197 -1
7 77 -10
7 88 1
7 242 0
7 59 -3
7 201 -10
7 95 5
7 11 8
7 192 8
7 79 2
7 78 10
7 25 -7
7 110 -3
7 208 -9
7 222 -2
7 131 -4
7 228 4
7 151 7
7 200 0
7 149 10
7 224 -5
7 101 -4
7 148 1
7 8 -1
7 125 -4
7 129 4
7 239 7
7 75 -6
7 230 6
7 206 7
7 144 4
7 49 -7
7 83 -9
7 170 8
7 45 2
7 112 10
7 16 10
7 250 -10
7 165 -6
7 213 1
7 109 -8
7 234 8
7 210 6
7 226 -4
7 176 6
7 231 -7
7 215 0
7 74 -5
7 171 10
7 63 -3
7 39 -4
7 53 8
7 72 -9
7 22 -2
7 123 5
7 133 -9
7 105 5
7 58 10
7 196 -4
7 41 5
7 173 2
7 155 3
7 66 -7
7 56 9
7 100 -3
7 107 -6
7 143 4
7 97 9
7 211 -1
7 174 -7
7 247 -9
7 152 -3
7 87 10
7 54 -7
7 175 8
7 207 -7
7 172 -8
7 233 -8
7 17 -9
7 48 0
7 188 -2
7 118 4
7 158 -6
7 236 5
7 235 -1
7 38 -8
7 191 7
7 31 -9
7 20 -3
7 85 3
7 153 9
7 146 -1
7 238 6
7 119 9
7 168 10
7 69 -5
7 89 -5
7 24 -9
7 113 -3
7 68 -5
7 61 -4
8 114 10
8 91 -10
8 94 10
8 138 10
8 231 5
8 44 0
8 53 -6
8 204 8
8 90 9
8 230 3
8 244 4
8 195 2
8 64 10
8 125 -9
8 23 3
8 77 -5
8 120 -2
8 79 2
8 40 8
8 67 3
8 22 7
8 81 10
8 153 1
8 122 10
8 132 3
8 197 -5
8 68 -8
8 211 -2
8 191 4
8 163 0
8 38 10
8 21 3
8 173 7
8 189 1
8 83 -7
8 47 -2
8 20 -1
8 142 4
8 89 -9
8 130 0
8 162 6
8 226 -3
8 246 0
8 96 3
8 216 -1
8 87 -6
8 227 -8
8 196 6
8 34 -9
8 111 -2
8 234 -5
8 26 -7
8 201 9
8 92 2
8 86 -7
8 115 -2
8 209 -10
8 168 -8
8 95 3
8 155 -2
8 222 -3
8 182 1
8 213 -6
8 100 -6
8 241 -9
8 110 2
8 59 9
8 152 -8
8 150 2
8 184 -3
8 194 6
8 181 -7
8 141 9
8 247 10
8 218 -10
8 69 9
8 84 1
8 24 6
8 62 -7
8 248 4
8 225 -10
8 51 8
8 50 -3
8 80 -3
8 72 -5
8 214 6
8 29 4
8 179 7
8 178 2
8 229 -6
8 238 6
8 145 10
8 27 2
8 54 -4
8 85 2
8 203 -5
8 15 4
8 112 -10
8 175 -7
8 61 -10
8 106 10
8 109 5
8 186 7
8 172 -3
8 233 1
8 208 8
8 161 4
8 228 0
8 113 7
8 71 6
8 237 6
8 48 -2
8 169 0
8 149 -1
8 14 10
8 135 4
8 17 9
8 16 7
8 137 -2
8 242 2
8 74 -10
8 202 1
8 70 2
8 245 1
8 102 -5
8 9 -2
8 223 10
8 65 7
8 13 8
8 118 0
8 198 2
8 212 -1
8 104 6
8 99 0
8 101 3
8 82 5
8 205 5
8 93 -4
8 33 1
8 239 6
8 188 3
8 180 -2
8 18 7
8 167 2
8 206 2
8 183 -2
8 58 3
8 117 -7
8 151 -6
8 45 0
8 177 -4
8 220 -6
8 129 -6
8 236 3
8 105 7
8 139 -6
8 31 1
8 108 4
8 166 7
8 249 -3
8 127 1
8 144 -8
8 148 -10
8 123 6
8 207 -6
8 30 -2
8 41 -6
8 131 3
8 103 7
8 97 9
8 52 5
8 190 10
8 224 -8
8 78 8
8 119 -2
8 240 8
8 143 -8
8 12 3
8 158 -4
8 217 8
8 243 -4
8 10 -5
8 57 3
8 133 -4
8 200 -3
8 156 2
8 187 0
8 121 -7
8 126 4
8 25 -2
8 140 -4
8 235 8
8 43 5
8 19 -7
8 116 10
8 76 10
8 98 5
8 215 1
8 185 -6
8 42 -7
8 171 -1
8 157 10
8 192 -5
8 250 0
8 154 -8
8 88 7
8 146 -6
8 11 4
8 232 -5
8 160 9
8 221 7
8 124 0
8 32 10
8 159 1
8 199 5
9 25 5
9 222 -5
9 236 5
9 36 -7
9 137 -6
9 196 7
9 12 -5
9 103 -6
9 65 -6
9 157 6
9 189 1
9 68 -8
9 41 8
9 27 1
9 219 7
9 127 1
9 52 2
9 91 -2
9 174 9
9 205 0
9 242 -9
9 199 7
9 113 -4
9 206 5
9 240 7
9 60 8
9 135 -4
9 49 3
9 123 -10
9 115 4
9 23 10
9 56 -1
9 72 3
9 221 -7
9 38 -4
9 108 8
9 125 -3
9 216 -1
9 156 4
9 143 -1
9 74 3
9 33 -5
9 18 -2
9 231 -2
9 218 -5
9 11 -1
9 17 -3
9 230 2
9 50 2
9 89 -4
9 233 8
9 241 -5
9 42 6
9 79 -7
9 193 -8
9 183 -9
9 178 -4
9 229 -7
9 98 -10
9 78 -7
9 121 6
9 58 -10
9 100 0
9 114 9
9 234 -3
9 13 -2
9 163 -1
9 170 -3
9 186 -3
9 54 -3
9 209 -4
9 106 3
9 130 4
9 109 5
9 112 10
9 97 -3
9 93 -6
9 34 0
9 182 5
9 101 4
9 212 -9
9 126 2
9 239 -7
9 14 -7
9 47 -7
9 83 -3
9 138 7
9 214 -2
9 175 1
9 48 -5
9 140 6
9 63 1
9 53 -6
9 30 0
9 171 -5
9 162 10
9 150 7
9 90 -4
9 129 3
9 243 7
9 235 5
9 16 9
9 203 -8
9 146 -3
9 225 -1
9 26 -6
9 238 -2
9 194 10
9 55 -2
9 184 8
9 246 10
9 122 1
9 155 -1
9 195 -10
9 192 6
9 95 8
9 224 4
9 223 7
9 215 7
9 201 10
9 153 -7
9 92 7
9 43 2
9 66 -7
9 19 -3
9 117 10
9 173 -10
9 245 -5
9 145 8
9 94 4
9 152 10
9 46 9
9 82 8
9 226 -5
9 208 -6
9 81 6
9 161 7
9 187 -10
9 24 -2
9 148 -10
9 168 -3
9 105 6
9 181 -8
9 84 -2
9 244 -5
9 71 5
9 191 8
9 213 -4
9 29 -8
9 61 -1
9 237 5
9 10 1
9 102 8
9 28 -4
9 169 0
9 76 -2
9 202 3
9 167 0
9 32 2
9 75 1
9 151 -3
9 15 8
9 250 -8
9 86 -6
9 85 -8
9 21 -8
9 204 -6
9 51 7
9 227 -2
9 180 -5
9 211 -7
9 249 -4
9 136 -10
9 118 -5
9 197 -10
9 116 9
9 44 10
9 210 0
9 134 1
9 147 -9
9 160 -3
9 80 -5
9 232 8
9 179 9
9 69 10
9 220 3
9 107 8
9 133 -6
9 144 6
9 99 8
9 207 -1
9 124 5
9 247 5
9 73 1
9 139 5
9 59 0
9 149 7
9 141 2
9 88 -9
9 110 -5
9 37 10
9 87 -8
9 176 3
9 185 -2
9 172 5
9 198 6
9 217 -2
9 64 -9
9 164 7
9 200 -1
9 35 -9
9 104 6
9 159 0
10 167 -4
10 98 9
10 128 5
10 41 -7
10 99 -5
10 174 1
10 145 2
10 196 7
10 208 -4
10 235 -1
10 209 1
10 198 7
10 56 5
10 161 9
10 105 -4
10 129 6
10 37 6
10 96 -9
10 74 -7
10 171 3
10 225 -8
10 188 4
10 40 8
10 190 0
10 53 -2
10 19 5
10 27 3
10 79 5
10 33 8
10 234 6
10 16 3
10 207 -2
10 73 9
10 245 -2
10 169 10
10 71 1
10 140 1
10 249 0
10 232 5
10 111 0
10 112 -5
10 117 10
10 138 7
10 240 10
10 61 -1
10 50 -2
10 84 0
10 173 8
10 201 2
10 243 -6
10 178 -3
10 148 9
10 24 -8
10 248 -1
10 36 -5
10 101 1
10 103 -5
10 113 7
10 66 -5
10 12 7
10 90 -1
10 183 9
10 224 5
10 212 -6
10 70 4
10 130 5
10 32 3
10 51 3
10 180 -10
10 120 -2
10 158 2
10 247 8
10 54 1
10 176 -5
10 191 -2
10 199 2
10 210 2
10 124 -7
10 25 -4
10 134 6
10 220 4
10 166 9
10 219 -10
10 151 1
10 49 -8
10 155 6
10 94 -6
10 28 -8
10 222 6
10 91 9
10 35 -4
10 93 -8
10 125 9
10 137 -10
10 159 -4
10 89 9
10 126 1
10 147 -10
10 150 -3
10 226 3
10 48 -6
10 87 7
10 229 -6
10 114 3
10 38 -9
10 142 7
10 88 7
10 189 -1
10 236 4
10 239 8
10 20 8
10 182 -2
10 60 -3
10 119 2
10 121 -5
10 216 8
10 193 5
10 214 -9
10 95 -3
10 63 7
10 115 -9
10 172 -7
10 231 8
10 72 9
10 141 -8
10 131 0
10 18 3
10 164 5
10 237 6
10 118 6
10 204 10
10 133 6
10 186 9
10 179 10
10 62 6
10 203 8
10 163 2
10 65 6
10 80 4
10 107 2
10 213 -6
10 55 4
10 181 10
10 44 10
10 160 4
10 149 0
10 47 6
10 14 -8
10 26 -4
10 197 -8
10 205 -5
10 227 9
10 187 0
10 122 5
10 184 5
10 76 9
10 206 -5
10 139 -3
10 58 -8
10 52 9
10 217 -1
10 15 -3
10 127 8
10 200 3
10 85 2
10 135 2
10 77 6
10 17 1
10 250 -6
10 156 4
10 228 -8
10 211 -7
10 136 -7
10 246 8
10 97 -6
10 154 8
10 170 7
10 67 -9
10 104 1
10 83 10
10 68 3
10 233 -6
10 144 8
10 102 -3
10 162 9
10 108 -5
10 194 -9
10 106 -9
10 221 -5
10 116 -4
10 242 5
10 13 9
10 46 -2
10 81 2
10 223 8
10 78 2
10 175 9
10 110 2
10 241 3
10 43 -6
10 202 -3
10 39 9
10 82 0
10 143 -5
10 100 8
10 152 1
10 30 10
10 165 -1
10 244 8
10 230 7
10 21 7
10 92 8
10 185 7
10 75 0
10 157 -5
10 168 6
10 23 -2
10 238 -6
10 64 7
11 138 5
11 45 -10
11 204 -9
11 241 0
11 237 -9
11 27 -3
11 215 -8
11 147 -9
11 91 7
11 153 -9
11 192 -8
11 28 8
11 80 -7
11 47 -5
11 13 -4
11 223 8
11 121 3
11 194 10
11 185 6
11 154 5
11 216 -8
11 231 10
11 34 -6
11 22 7
11 149 5
11 77 4
11 100 7
11 144 -9
11 60 -7
11 135 -1
11 101 -8
11 172 -6
11 69 -1
11 103 7
11 217 -6
11 155 -10
11 219 4
11 145 9
11 111 -3
11 239 -8
11 76 -8
11 21 -3
11 141 -8
11 117 5
11 159 9
11 20 -4
11 238 10
11 209 -5
11 33 3
11 55 5
11 118 9
11 156 8
11 193 -5
11 246 -5
11 124 6
11 171 0
11 119 -2
11 15 -1
11 245 -6
11 143 -6
11 87 -9
11 74 10
11 152 5
11 32 -2
11 187 -4
11 218 0
11 228 9
11 151 7
11 170 -1
11 176 -10
11 25 2
11 86 2
11 130 7
11 108 1
11 43 -7
11 128 -1
11 26 10
11 222 -8
11 220 -6
11 49 -7
11 181 5
11 62 3
11 148 -4
11 37 10
11 24 -4
11 29 -7
11 109 -1
11 225 1
11 162 8
11 196 5
11 68 -9
11 188 -1
11 23 7
11 247 -4
11 46 -2
11 82 -9
11 136 -5
11 207 -3
11 229 2
11 65 6
11 95 -8
11 123 -8
11 114 5
11 174 4
11 163 -9
11 50 -6
11 73 6
11 48 -4
11 51 -7
11 179 10
11 106 6
11 126 -4
11 230 10
11 197 -3
11 139 2
11 38 7
11 115 4
11 79 -10
11 175 -5
11 98 8
11 203 10
11 70 -9
11 56 -1
11 177 2
11 169 -3
11 93 0
11 180 7
11 122 -9
11 189 -8
11 39 -2
11 17 -8
11 199 10
11 78 0
11 205 -9
11 166 -4
11 221 -6
11 52 2
11 167 10
11 19 3
11 113 -3
11 206 -4
11 112 5
11 182 -5
11 146 -1
11 191 1
11 57 10
11 85 -2
11 99 8
11 164 4
11 168 -8
11 71 8
11 140 6
11 105 -1
11 133 8
11 120 -3
11 173 -8
11 12 3
11 226 -7
11 242 8
11 42 1
11 249 -7
11 96 -1
11 63 -3
11 214 -9
11 75 8
11 158 5
11 44 3
11 250 -7
11 178 7
11 116 -1
11 161 -7
11 89 -6
11 90 5
11 16 -6
11 160 -2
11 210 6
11 35 4
11 243 10
11 165 -2
11 59 4
11 30 3
11 41 9
11 157 -5
11 208 3
11 125 10
11 129 -3
11 36 -6
11 134 -3
11 104 5
11 202 0
11 31 4
11 150 7
11 131 1
11 92 -5
11 40 6
11 94 2
11 102 -2
11 183 -9
11 236 2
11 142 -6
11 211 -2
11 200 2
11 244 -6
11 233 6
11 184 10
11 198 -10
11 240 9
11 227 0
11 84 -1
11 232 6
11 127 6
11 201 -7
11 132 -3
11 224 9
11 66 1
11 97 8
11 18 -1
11 14 0
11 248 2
12 195 7
12 242 -1
12 245 8
12 24 -3
12 44 -2
12 62 2
12 117 5
12 225 9
12 168 -4
12 124 8
12 105 10
12 238 -2
12 106 5
12 199 -1
12 102 -2
12 52 3
12 177 10
12 229 -4
12 45 -6
12 155 7
12 60 0
12 184 10
12 239 -10
12 125 7
12 221 -4
12 144 9
12 244 6
12 240 9
12 61 1
12 23 8
12 145 1
12 29 -2
12 212 -1
12 246 -1
12 91 -1
12 183 -2
12 247 -9
12 28 1
12 202 -8
12 186 -9
12 207 6
12 198 3
12 232 -7
12 152 7
12 115 2
12 66 0
12 13 -6
12 163 3
12 217 1
12 188 4
12 191 9
12 208 9
12 99 -8
12 20 -2
12 26 -3
12 136 -6
12 96 10
12 122 -6
12 25 8
12 57 -10
12 170 -8
12 181 5
12 241 -1
12 148 -8
12 167 -4
12 179 8
12 48 -2
12 203 -5
12 146 3
12 19 -6
12 33 8
12 64 -9
12 135 3
12 82 -1
12 137 5
12 227 -3
12 75 10
12 193 1
12 47 -5
12 94 -9
12 143 -3
12 173 4
12 172 0
12 42 -2
12 236 2
12 205 -8
12 190 0
12 104 -4
12 200 2
12 56 -6
12 53 -8
12 129 0
12 196 9
12 118 -4
12 178 8
12 185 9
12 161 4
12 111 6
12 54 -6
12 87 -7
12 58 -8
12 49 2
12 89 4
12 189 -5
12 237 2
12 176 -8
12 234 1
12 90 -7
12 248 -2
12 187 1
12 151 -10
12 160 -7
12 50 -10
12 126 2
12 211 9
12 37 0
12 85 9
12 230 7
12 110 3
12 226 9
12 112 1
12 219 -4
12 101 6
12 76 -1
12 65 -3
12 72 -6
12 175 -1
12 30 7
12 149 -9
12 214 4
12 116 7
12 158 -9
12 27 9
12 81 3
12 121 -1
12 206 -4
12 209 -4
12 140 -2
12 77 -6
12 131 5
12 154 7
12 224 3
12 162 0
12 39 0
12 70 -1
12 216 -6
12 51 0
12 97 -4
12 95 8
12 171 6
12 67 5
12 46 9
12 180 0
12 79 -9
12 166 1
12 210 9
12 14 5
12 92 5
12 201 3
12 114 -7
12 174 0
12 197 -6
12 150 -4
12 147 8
12 40 -4
12 73 10
12 21 9
12 159 3
12 132 2
12 127 -9
12 113 7
12 107 8
12 68 7
12 98 8
12 74 -1
12 142 4
12 153 -10
12 80 6
12 128 -9
12 169 -4
12 139 -9
12 223 3
12 93 -1
12 63 8
12 31 0
12 15 5
12 108 0
12 249 -4
12 43 -3
12 84 3
12 119 -6
12 17 0
12 109 -10
12 22 8
12 250 4
12 192 -9
12 32 -8
12 55 8
12 134 0
12 133 8
12 231 -4
12 235 -8
12 100 -2
12 16 -9
12 78 -7
12 130 7
12 35 0
12 41 -6
12 213 -4
13 88 -6
13 221 4
13 117 3
13 130 -4
13 138 9
13 190 -8
13 85 7
13 123 -2
13 122 -3
13 204 -9
13 202 6
13 66 1
13 151 5
13 167 2
13 84 -5
13 240 -7
13 236 -10
13 99 -3
13 218 1
13 107 3
13 224 2
13 72 -4
13 170 6
13 203 0
13 242 3
13 233 10
13 194 4
13 61 -5
13 57 3
13 238 4
13 69 8
13 239 2
13 56 -8
13 241 5
13 26 2
13 68 -7
13 53 10
13 24 -9
13 128 -3
13 41 -10
13 81 7
13 29 3
13 136 -4
13 209 -3
13 198 10
13 125 -2
13 164 -5
13 217 -4
13 149 1
13 245 -3
13 139 -2
13 207 0
13 195 7
13 121 -4
13 142 3
13 246 -7
13 131 -2
13 234 4
13 248 6
13 73 0
13 98 -5
13 206 -1
13 191 4
13 80 10
13 146 8
13 156 1
13 77 9
13 59 1
13 89 -8
13 54 -10
13 106 -8
13 193 -1
13 83 2
13 31 -8
13 16 10
13 229 -6
13 188 -7
13 250 4
13 231 -6
13 115 -1
13 100 -5
13 119 9
13 175 -3
13 18 -6
13 94 -5
13 87 5
13 143 -9
13 20 6
13 216 5
13 153 -9
13 133 -4
13 19 -2
13 210 2
13 92 -5
13 28 -7
13 186 4
13 33 6
13 63 1
13 93 4
13 38 -2
13 144 -5
13 64 -6
13 147 -2
13 154 -4
13 45 7
13 101 8
13 244 9
13 237 1
13 178 1
13 97 -5
13 205 3
13 148 -1
13 200 -10
13 42 3
13 166 10
13 192 4
13 58 2
13 108 -6
13 180 8
13 126 -5
13 95 10
13 168 6
13 15 4
13 141 0
13 228 9
13 82 -7
13 113 -4
13 118 7
13 27 -7
13 230 2
13 23 9
13 235 -10
13 74 2
13 48 -7
13 127 5
13 110 -1
13 129 -10
13 46 5
13 90 7
13 211 -2
13 39 4
13 104 8
13 134 0
13 223 1
13 140 6
13 137 1
13 177 10
13 162 5
13 215 -6
13 109 10
13 76 -7
13 114 8
13 35 -9
13 182 -2
13 79 -2
13 197 -5
13 179 -6
13 181 -9
13 165 5
13 155 7
13 232 -10
13 225 5
13 91 -2
13 201 8
13 86 -7
13 65 -4
13 78 -4
13 158 -6
13 51 -4
13 152 8
13 184 1
13 247 8
13 226 -7
13 17 -6
13 103 3
13 40 9
13 22 2
13 163 -2
13 157 -9
13 243 -8
13 44 9
13 219 -5
13 43 -6
13 62 -5
13 183 5
13 120 9
13 169 4
13 36 1
13 112 0
13 220 7
13 160 8
13 96 2
13 135 7
13 105 -3
13 176 -8
13 75 6
13 34 -2
13 227 5
13 189 -3
13 52 -8
13 173 0
13 30 7
13 222 -1
13 102 9
13 196 -3
13 21 -7
13 70 5
13 249 -10
13 172 8
13 150 -10
13 47 -3
13 214 -9
13 49 6
14 138 -10
14 40 4
14 44 -1
14 21 9
14 220 0
14 217 -2
14 17 -10
14 103 2
14 212 8
14 211 -4
14 123 4
14 147 -9
14 214 -7
14 130 -4
14 231 -2
14 204 5
14 61 -8
14 216 -5
14 151 -9
14 224 1
14 71 -7
14 64 -4
14 219 4
14 170 6
14 120 3
14 72 7
14 92 4
14 24 10
14 96 -3
14 74 -2
14 158 8
14 182 -10
14 192 -1
14 37 10
14 32 9
14 66 -1
14 104 -3
14 209 -5
14 156 3
14 42 5
14 80 5
14 75 -5
14 207 6
14 43 6
14 50 -10
14 169 9
14 28 -5
14 193 0
14 76 2
14 118 -1
14 115 -7
14 107 -9
14 62 -3
14 20 -5
14 91 3
14 48 7
14 114 1
14 157 5
14 60 -10
14 38 9
14 197 8
14 93 1
14 249 6
14 139 -10
14 181 5
14 154 8
14 67 7
14 102 -7
14 200 1
14 132 -10
14 95 -8
14 180 6
14 122 -7
14 218 2
14 142 7
14 52 -1
14 153 6
14 146 5
14 94 -3
14 133 10
14 100 -6
14 101 2
14 54 -9
14 99 -4
14 117 5
14 173 -10
14 152 7
14 46 3
14 56 9
14 124 8
14 160 8
14 178 6
14 235 2
14 195 8
14 184 -9
14 189 -9
14 77 -4
14 199 -2
14 164 8
14 51 5
14 116 1
14 150 10
14 126 -1
14 168 4
14 15 3
14 208 -8
14 22 -10
14 247 -7
14 176 4
14 98 8
14 167 -4
14 172 7
14 88 -7
14 203 -9
14 59 2
14 89 2
14 143 6
14 57 6
14 183 4
14 137 6
14 145 -9
14 70 -2
14 242 9
14 112 -2
14 232 0
14 78 -2
14 136 -9
14 179 9
14 206 9
14 113 -9
14 241 3
14 47 10
14 85 -6
14 58 9
14 16 -10
14 188 -6
14 166 4
14 81 0
14 243 9
14 108 8
14 49 2
14 27 0
14 238 -8
14 25 -3
14 236 6
14 134 2
14 194 -10
14 210 9
14 131 9
14 34 -8
14 36 -6
14 84 -8
14 159 8
14 229 7
14 228 9
14 149 9
14 141 3
14 82 1
14 69 -9
14 191 -10
14 29 9
14 175 2
14 105 -2
14 213 10
14 65 1
14 26 -3
14 198 3
14 111 2
14 237 -8
14 127 -2
14 190 8
14 110 6
14 106 -9
14 205 -9
14 23 10
14 174 -4
14 19 1
14 119 -7
14 140 7
14 221 3
14 87 -3
14 33 -10
14 68 5
14 148 3
14 233 -6
14 39 3
14 45 6
14 18 9
14 73 -4
14 227 4
14 223 -9
14 234 -7
14 79 1
14 240 0
14 41 -8
14 90 8
14 250 -7
14 121 6
14 31 -3
14 83 -5
14 161 -8
14 245 -10
14 55 5
14 222 -3
14 185 -9
14 128 2
14 246 2
14 129 7
14 171 6
14 201 -10
14 244 -6
14 239 -4
14 144 3
14 63 -3
14 162 -5
14 135 1
14 202 -9
14 248 1
14 109 6
14 35 5
15 116 -3
15 192 -1
15 228 -10
15 70 3
15 20 2
15 143 -8
15 103 -4
15 206 2
15 102 -9
15 114 3
15 162 1
15 241 -9
15 91 -7
15 217 -10
15 224 7
15 54 -3
15 198 9
15 140 5
15 194 6
15 145 0
15 210 -10
15 191 -9
15 35 9
15 107 -10
15 112 0
15 237 6
15 109 -1
15 169 -6
15 83 5
15 25 -5
15 80 1
15 205 0
15 123 -2
15 196 2
15 87 -7
15 147 -10
15 16 -10
15 52 -4
15 129 9
15 168 8
15 34 -4
15 201 -4
15 222 8
15 155 1
15 246 5
15 56 5
15 178 -10
15 82 -2
15 94 -4
15 239 -4
15 33 7
15 208 -1
15 142 6
15 60 10
15 227 -1
15 96 6
15 193 0
15 184 8
15 236 -8
15 165 -8
15 121 -8
15 233 -1
15 219 -1
15 131 -4
15 161 -4
15 38 -2
15 120 -9
15 171 -5
15 74 -2
15 117 0
15 166 -4
15 139 -3
15 47 -7
15 29 -9
15 190 7
15 248 -2
15 78 9
15 46 -1
15 234 6
15 138 -9
15 149 4
15 63 9
15 176 6
15 75 -10
15 186 -6
15 235 -6
15 97 -6
15 202 4
15 122 -9
15 89 -7
15 212 1
15 250 -7
15 125 -2
15 159 10
15 231 8
15 195 2
15 37 -9
15 180 5
15 43 -4
15 249 3
15 88 -7
15 50 2
15 27 -3
15 44 -1
15 158 -8
15 185 1
15 73 -1
15 137 5
15 188 -9
15 141 -1
15 55 -4
15 181 5
15 170 1
15 146 -10
15 148 0
15 51 8
15 113 9
15 41 -9
15 157 -10
15 173 7
15 21 -5
15 39 -7
15 226 -3
15 32 -8
15 203 4
15 92 1
15 104 -9
15 223 8
15 69 -4
15 132 -4
15 28 0
15 76 0
15 153 1
15 53 -10
15 182 1
15 135 -7
15 174 -2
15 17 5
15 110 -6
15 45 4
15 85 1
15 67 10
15 57 3
15 154 -1
15 244 -10
15 207 -7
15 209 0
15 71 2
15 48 -8
15 81 1
15 90 7
15 106 10
15 172 -6
15 101 -8
15 26 9
15 115 1
15 40 9
15 150 6
15 19 3
15 66 3
15 105 1
15 58 -9
15 119 7
15 49 3
15 23 4
15 175 -5
15 18 -7
15 225 5
15 229 -5
15 177 0
15 134 6
15 240 7
15 31 8
15 199 -1
15 232 6
15 124 -6
15 61 3
15 179 -6
15 167 5
15 204 5
15 216 4
15 100 2
15 65 9
15 183 2
15 230 -8
15 164 5
15 22 4
15 245 10
15 62 -8
15 93 8
15 86 -10
15 160 8
15 127 -7
15 151 8
15 247 2
15 118 8
15 130 -5
15 59 3
15 144 -6
15 197 0
15 72 8
15 189 -2
15 99 -4
15 133 -4
15 84 5
15 111 0
15 136 6
15 242 5
15 218 -4
15 36 6
15 187 9
15 214 4
15 108 -10
15 220 6
15 95 -7
15 211 3
16 117 4
16 162 -1
16 30 -8
16 236 4
16 193 7
16 96 -10
16 129 -3
16 178 1
16 240 -4
16 33 -6
16 199 -2
16 140 9
16 34 9
16 235 -3
16 171 -4
16 113 0
16 210 7
16 150 -5
16 29 3
16 217 -5
16 85 6
16 20 10
16 158 0
16 141 -10
16 207 9
16 28 -6
16 248 7
16 166 -2
16 175 -2
16 75 3
16 40 10
16 26 -4
16 228 -8
16 219 -3
16 227 -6
16 177 -4
16 94 5
16 119 5
16 209 -8
16 137 -1
16 155 6
16 149 4
16 18 3
16 133 -1
16 211 -3
16 105 10
16 157 -8
16 134 8
16 233 7
16 122 2
16 182 -7
16 37 5
16 55 2
16 241 0
16 148 9
16 31 10
16 159 8
16 218 -5
16 220 4
16 22 -9
16 181 -10
16 38 2
16 247 -2
16 174 -1
16 53 3
16 231 3
16 127 6
16 168 -4
16 180 -5
16 35 7
16 57 3
16 69 1
16 221 10
16 160 -1
16 98 3
16 97 -2
16 61 -4
16 196 6
16 54 5
16 109 0
16 108 1
16 95 10
16 136 7
16 17 -7
16 123 9
16 190 -10
16 77 -3
16 198 -1
16 68 9
16 51 9
16 103 3
16 120 -3
16 114 -8
16 184 -10
16 118 -8
16 215 -2
16 46 -5
16 195 -7
16 131 10
16 170 5
16 163 -5
16 167 9
16 74 -8
16 146 1
16 156 4
16 232 10
16 60 4
16 216 -5
16 42 7
16 73 10
16 70 -9
16 243 4
16 79 -1
16 115 -2
16 191 4
16 230 -2
16 224 3
16 32 -6
16 62 -1
16 130 -2
16 237 -1
16 222 2
16 145 2
16 173 3
16 205 7
16 164 -6
16 111 8
16 250 -2
16 203 9
16 90 -6
16 186 -7
16 76 -3
16 100 6
16 128 10
16 23 -10
16 197 5
16 126 -5
16 169 4
16 125 -8
16 24 10
16 246 -10
16 226 6
16 91 -4
16 135 -1
16 110 -1
16 41 -8
16 66 8
16 212 2
16 234 -7
16 107 -8
16 92 -10
16 179 5
16 143 -6
16 19 5
16 39 -6
16 99 -3
16 176 7
16 208 3
16 64 0
16 116 9
16 239 5
16 187 -5
16 142 -7
16 112 10
16 206 -8
16 154 2
16 44 -5
16 43 2
16 161 2
16 47 3
16 213 2
16 223 3
16 188 8
16 86 -10
16 71 0
16 59 3
16 132 10
16 165 -5
16 58 1
16 139 9
16 225 -6
16 21 0
16 144 -7
16 229 8
16 192 -3
16 67 -1
16 82 -6
16 200 8
16 93 10
16 63 -7
16 202 0
16 89 -7
16 153 6
16 183 7
16 27 -9
16 81 -5
16 88 -6
16 78 6
16 151 -8
16 185 1
16 25 2
16 80 -3
16 84 8
16 214 -7
16 65 -2
16 204 8
16 189 -1
16 245 -5
16 106 -1
17 238 -7
17 42 4
17 232 5
17 107 -7
17 99 10
17 133 -5
17 206 -6
17 78 -10
17 142 -4
17 33 9
17 75 8
17 51 2
17 43 3
17 144 -3
17 38 9
17 222 1
17 216 3
17 119 5
17 65 -8
17 58 7
17 184 -7
17 236 -4
17 110 10
17 188 -2
17 55 -9
17 135 6
17 30 -8
17 196 2
17 138 1
17 95 4
17 234 3
17 41 -3
17 88 8
17 69 -9
17 146 -3
17 134 -6
17 121 4
17 26 -3
17 166 10
17 35 5
17 62 2
17 84 2
17 22 6
17 204 3
17 85 9
17 66 -4
17 71 8
17 102 8
17 70 -2
17 86 -5
17 168 -3
17 214 5
17 174 4
17 103 8
17 126 -4
17 245 10
17 220 -9
17 210 -10
17 169 -1
17 46 10
17 173 7
17 113 9
17 56 7
17 150 -6
17 53 2
17 20 4
17 192 1
17 44 -7
17 231 -4
17 45 -5
17 249 5
17 215 2
17 213 2
17 178 9
17 131 -7
17 189 -7
17 194 8
17 97 0
17 175 -7
17 155 -4
17 180 5
17 125 5
17 18 7
17 195 -8
17 158 1
17 132 -4
17 159 -6
17 154 -6
17 141 -1
17 235 -6
17 90 6
17 139 1
17 40 -3
17 164 -2
17 31 8
17 83 -3
17 240 8
17 57 -3
17 122 -9
17 81 8
17 176 -8
17 23 8
17 157 8
17 116 0
17 76 -10
17 109 7
17 82 0
17 64 -6
17 143 -3
17 123 -10
17 181 -7
17 127 2
17 111 3
17 156 -1
17 171 1
17 241 -5
17 167 -10
17 228 4
17 91 10
17 115 -5
17 186 7
17 170 -1
17 104 2
17 117 -9
17 87 -4
17 25 -8
17 247 -8
17 48 -10
17 93 -5
17 211 1
17 244 -3
17 50 2
17 187 3
17 105 -4
17 239 9
17 61 0
17 21 0
17 198 -8
17 202 -1
17 147 4
17 217 -10
17 226 -5
17 201 -5
17 77 -1
17 151 8
17 200 2
17 108 5
17 130 -1
17 219 -10
17 177 0
17 185 9
17 243 0
17 242 4
17 140 -10
17 63 -5
17 27 -6
17 237 3
17 197 -8
17 128 -5
17 233 -6
17 101 -3
17 136 -10
17 73 5
17 98 2
17 191 2
17 227 3
17 89 -6
17 29 10
17 124 5
17 193 -6
17 60 9
17 37 -10
17 145 0
17 203 -2
17 148 1
17 223 -2
17 229 6
17 165 -7
17 92 5
17 149 9
17 190 -3
17 72 6
17 209 -5
17 129 9
17 137 2
17 32 0
17 207 0
17 106 6
17 179 1
17 163 1
17 172 0
17 160 4
17 230 5
17 246 -3
17 114 -1
17 36 -10
17 34 -6
17 28 4
17 205 7
17 80 1
17 212 -10
17 47 4
17 100 8
17 39 -8
17 68 4
17 161 -5
17 120 -10
17 112 0
17 218 2
17 67 10
17 54 -4
17 94 8
18 163 -5
18 118 2
18 87 8
18 122 8
18 205 6
18 139 -1
18 66 -1
18 46 -7
18 236 -3
18 215 7
18 19 3
18 186 -10
18 111 2
18 204 -9
18 196 2
18 52 9
18 124 9
18 23 4
18 171 2
18 166 -6
18 78 -1
18 132 -2
18 94 -10
18 99 8
18 69 10
18 65 6
18 191 -3
18 208 2
18 108 -3
18 242 -4
18 123 -5
18 156 1
18 247 -4
18 24 -2
18 44 -1
18 110 7
18 109 3
18 150 8
18 194 1
18 107 4
18 178 2
18 62 8
18 228 7
18 198 3
18 234 -5
18 68 6
18 152 1
18 33 1
18 127 -10
18 143 -3
18 233 -6
18 28 9
18 177 1
18 243 -2
18 245 4
18 49 1
18 167 9
18 200 -8
18 136 8
18 222 -2
18 73 -1
18 182 -9
18 206 8
18 38 3
18 203 -2
18 197 10
18 100 10
18 183 -2
18 31 1
18 37 -6
18 74 4
18 135 -5
18 214 -3
18 86 6
18 249 -4
18 97 6
18 60 1
18 34 9
18 45 -4
18 103 5
18 67 6
18 51 8
18 226 -10
18 36 -2
18 61 -8
18 50 -2
18 147 -4
18 189 5
18 95 1
18 27 4
18 125 -7
18 149 -4
18 235 1
18 104 0
18 219 -3
18 207 6
18 146 -3
18 190 9
18 84 -8
18 81 -6
18 76 -4
18 232 4
18 173 4
18 192 -9
18 58 1
18 32 1
18 158 -4
18 130 6
18 218 -8
18 199 7
18 176 7
18 141 -2
18 30 -1
18 160 6
18 117 1
18 237 5
18 165 -5
18 138 -8
18 172 7
18 88 10
18 40 -5
18 83 -6
18 126 3
18 201 -9
18 115 2
18 244 10
18 57 8
18 168 10
18 56 7
18 55 6
18 229 3
18 184 6
18 193 -2
18 26 8
18 29 7
18 250 1
18 54 4
18 230 -6
18 112 10
18 102 5
18 145 7
18 217 8
18 64 9
18 48 1
18 170 7
18 22 6
18 159 8
18 153 2
18 175 3
18 169 5
18 224 -2
18 53 -2
18 85 10
18 187 3
18 155 2
18 142 -3
18 212 3
18 105 -1
18 241 -5
18 213 2
18 238 6
18 35 8
18 119 -4
18 221 -4
18 211 5
18 89 -9
18 113 0
18 72 -4
18 210 8
18 148 -3
18 42 -8
18 39 -5
18 114 -9
18 116 -4
18 47 8
18 129 -6
18 162 10
18 179 0
18 92 5
18 98 10
18 43 -9
18 137 -3
18 41 7
18 227 -9
18 216 6
18 90 -1
18 240 2
18 134 7
18 120 -6
18 174 8
18 246 -10
18 220 -5
18 70 -10
18 133 -6
18 225 5
18 161 -10
18 231 -9
18 181 1
18 154 -8
18 157 -9
18 71 -3
18 25 -7
18 248 -1
18 140 3
18 106 -10
18 21 1
18 180 -5
18 82 6
18 151 -2
19 160 -9
19 236 10
19 119 -4
19 49 8
19 54 -2
19 184 -3
19 99 5
19 51 9
19 144 -7
19 250 -8
19 198 10
19 72 -1
19 228 -9
19 147 7
19 162 5
19 35 1
19 27 4
19 152 10
19 203 -9
19 244 -5
19 235 10
19 120 -10
19 82 -9
19 28 -3
19 58 1
19 100 -2
19 40 -3
19 39 4
19 249 8
19 143 -5
19 118 -7
19 155 10
19 87 -5
19 107 -4
19 192 6
19 209 3
19 149 -1
19 136 0
19 212 -7
19 42 9
19 161 -1
19 93 -2
19 200 -8
19 101 -7
19 21 9
19 183 -4
19 180 -10
19 248 -7
19 111 -6
19 178 4
19 167 5
19 138 6
19 213 -9
19 103 9
19 224 1
19 191 8
19 145 -6
19 182 3
19 98 -10
19 246 2
19 83 -9
19 122 10
19 168 -8
19 157 8
19 175 -6
19 70 -9
19 229 -6
19 29 10
19 169 -9
19 92 0
19 163 4
19 69 -3
19 90 3
19 164 0
19 170 -7
19 237 10
19 137 1
19 166 2
19 102 8
19 133 -4
19 154 8
19 126 6
19 59 8
19 185 9
19 197 -2
19 193 8
19 234 9
19 199 -4
19 139 -10
19 148 -10
19 68 -5
19 132 -6
19 121 6
19 44 -5
19 205 8
19 159 -1
19 231 -1
19 67 4
19 108 -8
19 201 -8
19 174 2
19 89 2
19 196 0
19 158 -3
19 131 3
19 105 2
19 73 7
19 232 -9
19 63 8
19 48 9
19 64 -2
19 141 4
19 242 -4
19 179 -10
19 50 -4
19 202 10
19 243 3
19 62 -9
19 225 4
19 134 7
19 24 -9
19 189 1
19 223 7
19 85 -5
19 181 -3
19 177 4
19 91 -8
19 20 -5
19 187 -10
19 114 -10
19 94 7
19 195 -1
19 38 4
19 23 5
19 188 2
19 153 3
19 96 -3
19 217 -10
19 156 -4
19 245 -8
19 146 -3
19 226 -9
19 33 -6
19 215 0
19 112 -8
19 77 6
19 52 -5
19 247 9
19 173 -5
19 80 -8
19 222 -3
19 30 -2
19 86 0
19 37 -5
19 127 -7
19 171 -8
19 56 9
19 57 -5
19 227 7
19 130 -5
19 172 1
19 36 10
19 117 3
19 150 -2
19 211 -1
19 135 -2
19 78 -4
19 104 4
19 239 -7
19 34 -4
19 124 4
19 32 -6
19 238 -2
19 106 -7
19 41 3
19 210 10
19 46 -9
19 123 1
19 230 10
19 110 -7
19 75 -5
19 216 2
19 219 7
19 142 -9
19 71 0
19 220 9
19 45 4
19 97 -1
19 88 0
19 116 -10
19 218 -2
19 26 5
19 221 10
19 95 -8
19 53 -2
19 25 1
19 31 6
19 176 3
19 81 -6
19 61 -8
19 74 0
19 109 -4
19 206 -4
19 151 -6
19 125 -1
19 128 3
19 84 -1
19 241 -9
19 22 1
19 194 9
19 214 8
19 240 -5
19 60 -5
19 47 2
19 79 -3
19 113 3
20 187 -7
20 184 -4
20 96 5
20 68 3
20 77 -7
20 134 -4
20 120 -8
20 162 -1
20 248 7
20 121 4
20 111 -6
20 91 9
20 41 9
20 207 -8
20 176 -10
20 242 8
20 146 -10
20 94 10
20 119 -3
20 210 10
20 128 2
20 199 -3
20 131 -9
20 90 2
20 178 10
20 159 -9
20 180 -1
20 49 7
20 124 -3
20 122 -8
20 127 4
20 196 5
20 80 0
20 189 -8
20 75 -8
20 218 0
20 89 -3
20 47 3
20 97 -9
20 153 -4
20 93 3
20 46 -8
20 217 9
20 26 -4
20 135 -10
20 66 2
20 186 -10
20 102 -10
20 59 -9
20 243 5
20 167 -8
20 155 6
20 172 6
20 205 -4
20 182 -7
20 236 -5
20 183 3
20 225 -2
20 113 -10
20 154 -5
20 67 -1
20 57 -10
20 63 -10
20 54 -10
20 118 3
20 152 5
20 112 2
20 85 8
20 194 2
20 160 -2
20 206 -4
20 213 -9
20 126 10
20 250 -3
20 214 2
20 173 6
20 23 6
20 143 9
20 43 4
20 177 10
20 103 4
20 157 -2
20 138 5
20 50 9
20 105 8
20 86 -8
20 234 -1
20 53 9
20 72 -7
20 148 0
20 82 -1
20 163 -9
20 24 1
20 25 3
20 174 2
20 48 -9
20 156 -10
20 141 -10
20 115 0
20 69 9
20 232 4
20 33 -5
20 175 -10
20 73 -8
20 65 -2
20 164 -7
20 58 -6
20 215 -1
20 245 -5
20 104 2
20 116 -4
20 62 4
20 151 10
20 191 5
20 78 -10
20 202 -10
20 227 -10
20 110 -10
20 34 -6
20 125 -9
20 193 -5
20 170 0
20 229 -5
20 192 -9
20 83 4
20 92 5
20 198 3
20 147 4
20 249 9
20 27 10
20 144 -1
20 195 2
20 35 10
20 70 3
20 79 7
20 60 3
20 226 7
20 247 -4
20 37 -5
20 123 1
20 117 -8
20 76 -8
20 211 7
20 216 2
20 55 2
20 84 -6
20 99 5
20 241 1
20 169 5
20 237 4
20 231 -1
20 166 -4
20 208 1
20 87 5
20 22 -3
20 212 -4
20 240 10
20 165 -9
20 220 -7
20 139 -7
20 136 2
20 200 -1
20 224 4
20 228 -1
20 238 -10
20 197 -1
20 95 -8
20 106 4
20 244 -1
20 40 10
20 30 10
20 179 -4
20 71 3
20 188 8
20 81 -3
20 209 -2
20 239 -4
20 137 1
20 31 1
20 246 10
20 64 -5
20 149 -7
20 132 3
20 42 8
20 221 0
20 56 -5
20 204 10
20 36 5
20 142 -6
20 21 -3
20 101 -2
20 52 -6
20 190 -2
20 88 -7
20 98 -7
20 168 5
20 108 -2
20 44 -3
20 28 7
20 130 8
20 107 -6
20 161 7
20 219 3
20 109 5
20 145 0
20 45 0
20 171 -7
20 233 -9
20 203 0
20 32 -4
20 100 3
21 126 -3
21 65 -1
21 188 2
21 178 -5
21 192 5
21 239 -10
21 62 -6
21 226 0
21 177 -2
21 45 5
21 229 2
21 115 8
21 80 9
21 156 -7
21 69 4
21 228 8
21 196 5
21 180 5
21 99 -4
21 162 8
21 221 10
21 206 4
21 154 -6
21 123 8
21 57 3
21 191 -10
21 150 6
21 73 -8
21 231 -1
21 148 0
21 170 -4
21 142 3
21 155 9
21 120 -2
21 245 -8
21 47 8
21 230 1
21 237 7
21 222 -2
21 84 1
21 181 9
21 93 -5
21 44 -7
21 179 1
21 66 -3
21 202 8
21 166 -3
21 197 -6
21 227 3
21 107 -5
21 33 8
21 32 8
21 172 -9
21 97 8
21 149 6
21 30 -8
21 34 -2
21 220 10
21 194 -2
21 100 -3
21 88 8
21 94 -3
21 152 6
21 26 -4
21 137 0
21 39 -6
21 61 6
21 98 6
21 118 -2
21 225 1
21 124 5
21 233 -10
21 31 4
21 147 -9
21 146 -5
21 95 6
21 243 -2
21 104 3
21 112 0
21 145 5
21 217 -9
21 38 6
21 189 -4
21 52 10
21 56 7
21 92 -2
21 111 -7
21 63 3
21 183 -8
21 246 7
21 127 -9
21 168 -7
21 234 6
21 242 -7
21 195 -7
21 83 7
21 103 -7
21 23 -5
21 116 5
21 55 -4
21 87 -4
21 70 2
21 75 0
21 128 -10
21 29 10
21 64 -8
21 187 9
21 144 0
21 193 4
21 90 9
21 129 2
21 132 -2
21 60 -4
21 59 -4
21 173 9
21 67 0
21 153 -7
21 205 -5
21 96 -2
21 203 -6
21 209 -6
21 207 9
21 159 -4
21 46 0
21 78 0
21 68 -3
21 40 -4
21 51 -10
21 36 4
21 151 -4
21 42 10
21 72 1
21 200 6
21 157 -10
21 58 -2
21 163 -7
21 91 7
21 199 -7
21 250 8
21 110 6
21 174 10
21 131 -4
21 167 -2
21 24 0
21 240 5
21 140 -8
21 139 2
21 219 -10
21 133 -7
21 241 0
21 236 5
21 208 6
21 106 -2
21 53 10
21 71 9
21 224 8
21 105 10
21 138 2
21 101 -3
21 82 -10
21 190 10
21 201 -7
21 28 -6
21 81 -9
21 121 1
21 22 8
21 165 -3
21 27 3
21 223 -8
21 213 -9
21 37 4
21 43 6
21 161 -8
21 212 6
21 41 -6
21 79 -2
21 74 8
21 214 3
21 158 -4
21 89 -5
21 171 -1
21 86 -4
21 135 9
21 102 -7
21 164 1
21 134 1
21 54 -9
21 143 -7
21 136 5
21 185 10
21 119 5
21 77 -7
21 113 10
21 235 -8
21 176 0
21 175 -1
21 182 7
21 114 -8
21 108 4
21 48 6
21 249 9
21 35 4
21 130 -6
21 85 -3
22 205 -10
22 226 -8
22 140 -8
22 33 3
22 211 6
22 195 -1
22 92 0
22 215 3
22 94 -4
22 155 -1
22 27 -1
22 66 6
22 170 -4
22 209 6
22 141 -2
22 63 3
22 96 2
22 38 -4
22 65 7
22 179 -9
22 49 -6
22 224 9
22 85 9
22 90 9
22 77 0
22 182 5
22 95 6
22 213 8
22 225 2
22 98 2
22 185 -10
22 30 7
22 222 -3
22 106 9
22 113 2
22 76 -2
22 238 -2
22 178 7
22 54 10
22 184 7
22 120 -1
22 36 -1
22 64 9
22 161 -4
22 157 0
22 192 -3
22 118 3
22 153 -6
22 131 3
22 89 -10
22 134 2
22 100 7
22 174 -7
22 250 7
22 143 -5
22 80 3
22 228 -9
22 233 -10
22 110 2
22 123 -7
22 144 -5
22 234 -3
22 244 -4
22 240 -10
22 61 1
22 148 -2
22 207 -5
22 221 6
22 193 5
22 136 -5
22 173 9
22 74 3
22 220 2
22 112 6
22 159 -6
22 183 -6
22 232 1
22 93 0
22 26 -8
22 175 -2
22 167 -9
22 189 -8
22 79 -9
22 59 3
22 82 3
22 115 8
22 91 -9
22 128 -3
22 246 -1
22 235 -1
22 41 5
22 168 3
22 212 0
22 57 -2
22 102 -7
22 154 7
22 151 3
22 216 10
22 122 9
22 42 2
22 187 10
22 164 1
22 46 -10
22 188 -2
22 236 -7
22 197 4
22 171 -8
22 239 10
22 88 10
22 194 -5
22 139 6
22 71 -10
22 81 2
22 199 -5
22 40 4
22 25 6
22 200 -3
22 247 2
22 196 6
22 217 5
22 165 7
22 242 10
22 152 0
22 138 -10
22 156 -2
22 75 -8
22 34 -4
22 137 -5
22 160 8
22 69 -10
22 32 5
22 116 -4
22 29 8
22 229 -10
22 227 8
22 23 -9
22 149 1
22 145 -3
22 204 -8
22 249 -8
22 52 3
22 203 6
22 104 -3
22 60 5
22 105 -1
22 114 4
22 109 0
22 202 9
22 198 10
22 39 7
22 208 1
22 135 -7
22 53 5
22 180 -9
22 245 -9
22 101 -9
22 142 2
22 132 1
22 51 6
22 210 -5
22 231 2
22 230 10
22 67 3
22 24 3
22 126 -5
22 158 -2
22 206 -8
22 28 7
22 241 -10
22 218 -9
22 73 -7
22 166 2
22 172 1
22 150 -1
22 86 -4
22 127 0
22 248 -3
22 111 8
22 47 1
22 177 -10
22 201 -9
22 108 0
22 68 5
22 83 9
22 181 -8
22 58 -5
22 87 -3
22 55 -1
22 119 -8
22 243 0
22 62 -10
22 31 8
22 176 -3
22 146 8
22 186 -3
22 84 10
22 37 -4
22 162 -10
22 133 -6
22 169 9
22 124 3
22 121 -1
23 231 10
23 74 -6
23 219 5
23 188 10
23 40 -6
23 30 -9
23 201 6
23 96 -1
23 56 9
23 193 -3
23 127 2
23 146 -6
23 158 -9
23 42 1
23 137 8
23 134 -5
23 68 6
23 29 6
23 98 2
23 78 -3
23 37 1
23 243 3
23 76 -9
23 181 -7
23 214 -9
23 143 6
23 67 -8
23 199 4
23 26 -9
23 43 4
23 45 -2
23 115 3
23 226 -7
23 168 -3
23 108 10
23 35 2
23 112 -4
23 152 -7
23 25 -6
23 240 -2
23 173 8
23 140 2
23 187 7
23 130 6
23 178 -4
23 133 -2
23 151 -8
23 149 -6
23 220 -4
23 135 -3
23 106 -2
23 62 -1
23 241 9
23 206 1
23 142 3
23 90 8
23 102 3
23 49 1
23 61 0
23 86 10
23 247 -10
23 97 7
23 41 6
23 123 -9
23 80 3
23 210 2
23 103 7
23 184 7
23 60 -5
23 159 -8
23 82 6
23 221 -5
23 75 6
23 156 10
23 185 3
23 232 8
23 215 -8
23 118 -6
23 250 7
23 71 -8
23 107 2
23 124 -6
23 177 0
23 164 -5
23 99 -9
23 53 10
23 101 6
23 183 10
23 244 5
23 120 -8
23 169 0
23 182 -3
23 139 -2
23 190 6
23 194 0
23 174 3
23 69 -10
23 170 3
23 235 7
23 160 6
23 176 3
23 122 8
23 148 -9
23 165 10
23 230 -6
23 195 8
23 245 -6
23 59 -1
23 191 -1
23 128 -10
23 186 10
23 171 -2
23 34 7
23 154 -1
23 192 3
23 27 -2
23 180 0
23 205 10
23 150 5
23 161 1
23 111 10
23 63 -2
23 73 0
23 64 4
23 242 -8
23 121 -3
23 228 -5
23 233 -3
23 204 -7
23 217 3
23 145 -5
23 225 2
23 88 -8
23 209 5
23 131 9
23 38 -3
23 51 7
23 239 -7
23 246 -1
23 114 3
23 28 -1
23 132 9
23 87 -3
23 44 -6
23 125 3
23 141 1
23 196 -3
23 208 2
23 248 -10
23 77 1
23 147 -10
23 163 1
23 89 7
23 157 -8
23 84 3
23 54 1
23 234 -1
23 91 -4
23 236 -6
23 189 2
23 48 8
23 216 9
23 79 -4
23 24 -6
23 72 -3
23 100 -10
23 167 -5
23 229 8
23 32 0
23 104 3
23 47 -6
23 224 -7
23 138 -10
23 197 6
23 81 -7
23 218 6
23 237 -2
23 116 1
23 117 2
23 179 -9
23 153 1
23 222 6
23 36 8
23 70 3
23 105 -10
23 212 -4
23 162 -7
23 203 -3
23 110 4
23 144 -9
23 94 -7
23 39 10
23 46 10
23 57 -8
23 172 -6
23 119 -1
23 223 10
23 52 -9
23 50 0
23 83 -4
23 249 -10
23 238 10
23 166 -8
23 200 -7
23 207 7
23 31 2
23 198 2
23 126 1
23 92 3
23 213 10
23 58 -1
24 93 -9
24 184 -9
24 137 -5
24 171 -8
24 37 -9
24 75 -8
24 61 5
24 249 -4
24 113 10
24 198 -5
24 201 4
24 114 4
24 213 1
24 91 7
24 65 -6
24 77 -9
24 42 -9
24 48 10
24 34 1
24 136 8
24 54 -10
24 166 6
24 104 1
24 111 7
24 231 -2
24 28 -3
24 235 -9
24 188 0
24 212 9
24 238 9
24 125 4
24 230 -10
24 119 -2
24 50 8
24 112 4
24 174 -6
24 193 -9
24 44 7
24 142 -8
24 59 -8
24 242 10
24 163 7
24 222 5
24 79 9
24 81 0
24 109 6
24 224 -9
24 217 -5
24 219 -7
24 71 1
24 30 9
24 194 -5
24 146 -6
24 228 0
24 98 0
24 145 8
24 181 7
24 167 -5
24 123 10
24 74 0
24 84 -9
24 53 5
24 243 -3
24 247 3
24 178 1
24 239 -8
24 64 1
24 29 0
24 157 5
24 66 -2
24 69 9
24 126 -5
24 116 5
24 186 0
24 208 0
24 148 -3
24 128 -6
24 200 1
24 225 3
24 26 -6
24 51 -3
24 154 -10
24 105 -5
24 190 2
24 118 -9
24 232 -10
24 183 10
24 180 -1
24 107 5
24 196 2
24 106 -5
24 52 -9
24 153 -6
24 210 7
24 43 -7
24 202 7
24 233 -5
24 205 -9
24 226 0
24 143 4
24 185 4
24 172 -8
24 78 -6
24 41 -4
24 102 -10
24 192 -9
24 99 -5
24 46 -1
24 206 10
24 45 4
24 215 -5
24 117 -8
24 55 7
24 204 3
24 169 -7
24 195 -3
24 100 6
24 218 -5
24 161 -8
24 72 -7
24 159 -2
24 149 8
24 86 0
24 63 -7
24 176 9
24 27 -2
24 38 10
24 85 2
24 158 -9
24 132 2
24 108 -4
24 216 -10
24 156 -3
24 89 4
24 80 3
24 197 7
24 134 1
24 175 -3
24 191 -3
24 96 5
24 179 -9
24 173 -8
24 138 3
24 214 0
24 115 5
24 130 6
24 82 -8
24 209 2
24 177 2
24 47 1
24 168 -4
24 246 -5
24 165 1
24 90 -10
24 240 -9
24 244 -4
24 95 -6
24 56 -9
24 83 2
24 245 3
24 150 2
24 67 -10
24 76 -5
24 229 -1
24 223 -9
24 97 5
24 70 8
24 170 -2
24 122 -8
24 110 -7
24 120 7
24 151 -6
24 220 -2
24 58 0
24 140 0
24 207 -4
24 162 -5
24 92 5
24 49 -3
24 129 2
24 62 8
24 103 7
24 131 5
24 88 -2
24 248 10
24 33 -2
24 250 1
24 32 3
24 189 2
24 234 3
24 211 -5
24 203 1
24 221 3
24 127 -8
25 205 3
25 168 2
25 221 8
25 148 3
25 127 6
25 231 -8
25 132 3
25 27 6
25 164 9
25 234 -3
25 199 1
25 179 -5
25 225 8
25 162 6
25 241 3
25 157 -10
25 209 0
25 191 7
25 159 -8
25 65 -8
25 47 2
25 54 -8
25 50 7
25 71 -3
25 182 -8
25 189 0
25 152 0
25 173 9
25 44 -10
25 217 -10
25 138 8
25 149 4
25 43 1
25 230 -7
25 113 5
25 106 -8
25 60 -2
25 94 4
25 101 6
25 100 5
25 145 3
25 236 7
25 89 10
25 112 -7
25 135 6
25 39 -7
25 104 5
25 69 3
25 144 2
25 58 -4
25 176 -5
25 118 10
25 83 -2
25 30 -6
25 146 -4
25 76 -7
25 200 4
25 220 -5
25 92 6
25 201 -2
25 117 -10
25 197 2
25 218 -9
25 124 5
25 213 -9
25 52 -7
25 81 8
25 36 4
25 32 3
25 77 9
25 226 4
25 46 9
25 153 -9
25 62 -2
25 155 -2
25 120 -4
25 128 -7
25 66 -1
25 51 7
25 246 2
25 229 9
25 88 0
25 115 0
25 143 5
25 216 1
25 243 8
25 55 3
25 59 2
25 78 -2
25 174 8
25 222 5
25 28 -4
25 249 10
25 137 0
25 202 1
25 49 5
25 188 -4
25 215 -4
25 245 8
25 211 7
25 98 -10
25 232 6
25 107 -5
25 140 -3
25 206 8
25 228 -10
25 192 1
25 90 -2
25 75 0
25 178 -8
25 95 -7
25 150 -9
25 33 8
25 48 10
25 142 -2
25 195 -8
25 169 5
25 154 -2
25 63 -6
25 183 9
25 248 1
25 141 6
25 130 -2
25 187 10
25 64 -5
25 67 -9
25 151 -2
25 172 -3
25 72 -1
25 105 -3
25 84 1
25 123 -8
25 194 5
25 224 -4
25 161 -10
25 133 5
25 156 -7
25 207 6
25 110 -1
25 134 -8
25 37 7
25 223 -7
25 73 -2
25 167 -10
25 158 -2
25 122 -9
25 240 7
25 93 -8
25 203 3
25 38 7
25 193 -6
25 163 3
25 56 -5
25 45 6
25 126 7
25 136 -5
25 165 -5
25 160 2
25 210 -2
25 198 5
25 26 -1
25 139 5
25 68 -4
25 227 1
25 102 -7
25 186 0
25 119 -6
25 34 -2
25 239 0
25 97 6
25 57 2
25 103 10
25 237 8
25 91 5
25 96 3
25 114 6
25 108 -9
25 180 -8
25 166 -8
25 190 8
25 74 3
25 87 6
25 131 -9
25 171 -5
25 233 2
25 29 7
25 208 -8
25 185 -9
25 184 -9
25 61 6
25 111 8
25 40 1
25 170 -9
25 116 -8
25 42 0
26 176 -7
26 224 -9
26 144 -1
26 61 4
26 96 4
26 92 5
26 247 -3
26 210 -9
26 215 9
26 64 0
26 105 2
26 175 -3
26 134 -5
26 70 0
26 160 9
26 72 -10
26 152 -1
26 45 -8
26 58 10
26 87 5
26 151 3
26 189 7
26 177 -3
26 88 5
26 138 4
26 122 -8
26 56 10
26 89 -3
26 124 5
26 198 -3
26 179 0
26 244 -7
26 141 5
26 114 -1
26 108 3
26 40 -2
26 130 -8
26 202 -2
26 116 -10
26 159 -5
26 51 7
26 186 2
26 222 -1
26 235 -10
26 150 9
26 35 -10
26 249 10
26 71 9
26 248 0
26 182 -2
26 31 -5
26 60 -3
26 39 -3
26 174 7
26 95 -5
26 213 10
26 212 -2
26 94 -10
26 128 10
26 239 -10
26 230 0
26 86 -5
26 143 -9
26 208 -5
26 99 2
26 203 3
26 183 3
26 32 8
26 62 -1
26 197 10
26 216 6
26 90 -8
26 161 -8
26 42 8
26 194 -9
26 154 -6
26 53 5
26 112 -2
26 227 -5
26 49 -4
26 38 6
26 66 1
26 158 7
26 104 6
26 98 -5
26 188 -8
26 200 -10
26 118 6
26 167 -10
26 103 10
26 48 5
26 238 -2
26 137 -7
26 125 10
26 226 -3
26 117 -1
26 73 -10
26 146 -6
26 68 6
26 37 -1
26 59 -8
26 155 -9
26 78 0
26 113 0
26 123 -1
26 217 1
26 245 -5
26 54 6
26 33 3
26 240 -4
26 229 -9
26 192 -4
26 50 -9
26 36 0
26 34 2
26 79 10
26 140 -2
26 156 9
26 164 10
26 199 2
26 214 3
26 196 9
26 69 10
26 181 1
26 168 -9
26 101 4
26 97 -5
26 83 3
26 47 -2
26 67 -9
26 209 -6
26 76 2
26 63 -6
26 228 10
26 85 9
26 173 -8
26 52 10
26 241 2
26 120 1
26 115 1
26 106 10
26 41 -7
26 93 -2
26 206 -8
26 187 -8
26 191 5
26 172 -10
26 185 9
26 180 -10
26 27 -8
26 74 10
26 205 0
26 165 2
26 107 -10
26 190 -8
26 142 -5
26 29 -4
26 55 -2
26 170 0
26 121 4
26 82 2
26 148 3
26 225 -2
26 250 -7
26 193 2
26 233 -10
26 119 0
26 243 3
26 30 -7
26 127 9
26 207 -9
26 81 5
26 109 7
26 223 8
26 195 1
26 157 9
26 166 6
26 84 9
26 184 -10
26 236 8
26 129 1
26 100 8
26 218 6
26 44 5
26 219 -8
26 242 3
26 204 -2
26 75 2
26 221 7
26 28 -7
26 65 9
26 135 1
26 234 -3
26 147 6
26 131 9
26 178 4
26 153 -6
26 110 -8
26 102 -9
26 163 5
26 57 -5
26 139 -9
26 136 3
26 211 -6
26 246 -5
26 46 -2
26 171 10
27 106 4
27 37 -9
27 104 2
27 139 -6
27 117 3
27 33 -7
27 232 8
27 240 -4
27 221 1
27 134 4
27 114 -3
27 59 6
27 169 -7
27 94 10
27 102 -7
27 42 3
27 36 -1
27 140 1
27 73 -4
27 75 3
27 244 3
27 165 -5
27 118 -8
27 249 -3
27 202 -1
27 61 9
27 49 -8
27 190 0
27 198 -7
27 86 -10
27 70 5
27 71 9
27 64 10
27 43 -9
27 206 -9
27 55 0
27 40 1
27 155 -9
27 194 -3
27 205 -10
27 219 5
27 212 -2
27 126 8
27 161 -6
27 56 -6
27 88 5
27 93 -1
27 162 4
27 184 -1
27 216 -10
27 60 9
27 192 0
27 188 -2
27 147 10
27 189 -9
27 151 9
27 132 -5
27 203 4
27 66 -1
27 152 -6
27 143 -2
27 215 -8
27 113 2
27 234 1
27 69 -4
27 197 -5
27 239 -3
27 207 -10
27 81 -4
27 187 4
27 183 -4
27 214 -2
27 193 0
27 172 -6
27 35 2
27 90 -2
27 65 4
27 222 -4
27 246 -8
27 68 1
27 157 -6
27 123 7
27 112 5
27 250 -10
27 177 -5
27 77 -10
27 160 -3
27 116 3
27 154 0
27 164 -6
27 242 1
27 225 -7
27 153 6
27 74 2
27 170 -1
27 46 -7
27 231 -9
27 80 -6
27 211 -7
27 158 -5
27 241 2
27 101 7
27 96 -5
27 196 -10
27 227 7
27 38 -2
27 91 8
27 67 -5
27 135 8
27 107 7
27 62 2
27 97 -3
27 199 2
27 204 10
27 58 -9
27 237 -2
27 180 -2
27 175 6
27 109 4
27 168 2
27 47 -2
27 29 10
27 32 -6
27 99 -10
27 186 3
27 220 9
27 178 -1
27 128 2
27 248 -3
27 121 1
27 108 -1
27 83 6
27 52 6
27 92 -7
27 34 -10
27 119 2
27 213 -10
27 185 -5
27 89 -1
27 141 4
27 179 -6
27 45 -6
27 201 0
27 200 5
27 163 10
27 174 0
27 87 9
27 145 -4
27 209 -7
27 159 -2
27 146 10
27 176 9
27 243 8
27 223 -7
27 76 -9
27 136 -10
27 149 3
27 54 10
27 229 1
27 30 3
27 78 7
27 247 2
27 31 2
27 191 2
27 130 7
27 210 -7
27 82 -5
27 63 8
27 166 -3
27 41 -9
27 53 -5
27 39 0
27 100 1
27 51 -9
27 181 7
27 127 3
27 236 -6
27 98 8
27 173 -8
27 167 9
27 48 -6
27 150 -7
27 217 -9
27 44 -3
27 103 0
27 84 0
27 195 -2
27 79 -9
27 105 5
27 171 -9
27 148 -4
27 218 5
27 50 -8
27 138 1
27 226 8
27 28 3
27 124 10
27 245 9
27 125 8
28 250 6
28 183 6
28 108 -3
28 179 -10
28 41 5
28 51 7
28 113 -2
28 171 1
28 81 -10
28 114 -9
28 126 -9
28 242 -2
28 53 5
28 71 1
28 125 10
28 29 -2
28 197 -2
28 70 -7
28 187 9
28 67 7
28 159 4
28 30 -5
28 55 4
28 221 8
28 170 -6
28 64 5
28 65 4
28 90 -4
28 158 -1
28 160 4
28 124 -6
28 164 10
28 58 3
28 165 -3
28 127 6
28 92 2
28 85 -7
28 219 2
28 86 -7
28 228 1
28 66 -2
28 173 -1
28 63 7
28 56 1
28 166 -3
28 210 -5
28 94 -5
28 193 7
28 244 -3
28 194 -10
28 52 -8
28 218 4
28 38 8
28 44 -1
28 233 3
28 119 4
28 184 2
28 60 3
28 78 -3
28 103 -3
28 57 -9
28 143 4
28 245 -10
28 82 9
28 46 -6
28 191 -9
28 217 2
28 136 3
28 172 0
28 236 9
28 33 -9
28 144 9
28 31 6
28 118 1
28 75 8
28 83 10
28 235 -6
28 34 0
28 248 -5
28 138 -8
28 208 -6
28 76 7
28 216 6
28 115 0
28 139 8
28 107 -10
28 215 -7
28 72 -5
28 174 1
28 77 3
28 123 10
28 68 1
28 182 -8
28 147 -8
28 231 -5
28 95 -1
28 104 -5
28 181 9
28 220 10
28 211 -1
28 73 0
28 148 5
28 150 -6
28 246 -10
28 91 -4
28 167 6
28 132 10
28 226 7
28 177 -6
28 240 -6
28 205 9
28 243 0
28 156 9
28 96 -5
28 157 5
28 35 5
28 249 2
28 162 -9
28 209 -4
28 40 10
28 112 -4
28 223 -10
28 100 2
28 214 9
28 189 8
28 153 1
28 69 3
28 178 -3
28 207 5
28 176 -1
28 93 5
28 50 -9
28 198 -5
28 241 1
28 80 8
28 190 -6
28 175 5
28 39 -6
28 102 5
28 141 -1
28 149 -7
28 134 -10
28 89 6
28 98 6
28 239 3
28 222 -7
28 122 -7
28 234 1
28 97 -6
28 61 -6
28 145 -8
28 47 2
28 202 8
28 225 9
28 232 1
28 59 5
28 133 -1
28 186 -10
28 106 9
28 45 0
28 201 -2
28 229 6
28 180 -5
28 188 4
28 130 10
28 142 -7
28 62 2
28 163 8
28 48 -8
28 121 9
28 152 0
28 87 2
28 204 -10
28 196 -7
28 213 -1
28 135 4
28 84 -7
28 43 -9
28 120 9
28 185 6
28 54 -2
28 105 -6
28 131 -6
28 99 9
28 137 0
28 155 -4
28 195 4
28 74 1
28 129 -3
28 36 8
28 247 -10
28 238 -9
28 230 -5
28 169 9
28 128 -5
28 116 1
28 140 9
28 161 7
28 101 4
28 109 -8
28 117 9
28 237 -3
29 49 -8
29 183 -6
29 160 7
29 169 -3
29 44 1
29 165 8
29 222 9
29 73 -7
29 228 -5
29 220 -3
29 93 9
29 42 -2
29 144 -3
29 77 7
29 249 -10
29 215 -2
29 134 2
29 64 3
29 164 -6
29 132 -9
29 174 -8
29 161 3
29 207 -5
29 167 9
29 118 1
29 148 -10
29 203 -2
29 219 6
29 75 -7
29 45 -10
29 179 -10
29 138 0
29 66 2
29 146 -6
29 135 -6
29 85 3
29 234 -7
29 143 2
29 150 8
29 89 10
29 119 -8
29 71 -3
29 172 10
29 210 1
29 52 6
29 239 0
29 247 4
29 187 4
29 43 -1
29 171 -2
29 98 10
29 108 -1
29 100 -7
29 115 -9
29 109 1
29 106 -6
29 233 -8
29 181 -7
29 33 -7
29 237 2
29 130 6
29 202 -5
29 157 6
29 117 6
29 180 8
29 50 -9
29 63 -4
29 216 -7
29 113 -5
29 212 -4
29 62 2
29 122 5
29 47 -6
29 116 3
29 243 8
29 240 -5
29 137 -9
29 101 8
29 133 7
29 53 -10
29 211 -6
29 155 4
29 91 -6
29 238 -9
29 104 -6
29 201 6
29 178 0
29 34 0
29 141 0
29 82 10
29 163 -8
29 177 -4
29 149 4
29 38 5
29 102 7
29 217 8
29 188 1
29 145 4
29 209 -6
29 206 10
29 218 2
29 107 -2
29 72 -8
29 147 7
29 170 -7
29 175 -5
29 184 -8
29 197 0
29 176 -10
29 81 -10
29 204 3
29 250 -4
29 95 -1
29 69 0
29 193 4
29 225 5
29 87 9
29 39 0
29 229 0
29 205 1
29 182 -5
29 166 6
29 131 3
29 158 7
29 156 -5
29 246 3
29 194 5
29 244 5
29 86 -5
29 129 7
29 142 -1
29 127 4
29 80 -7
29 99 1
29 192 2
29 60 7
29 224 7
29 242 6
29 58 -10
29 65 -7
29 41 -3
29 226 -2
29 56 -2
29 67 -1
29 54 7
29 59 3
29 48 3
29 96 1
29 199 -9
29 105 -9
29 61 -8
29 31 2
29 173 -2
29 191 -7
29 235 7
29 140 -2
29 121 7
29 232 -2
29 198 1
29 190 1
29 103 -9
29 46 6
29 114 8
29 111 -5
29 208 -5
29 90 8
29 227 3
29 84 8
29 231 5
29 196 -7
29 37 2
29 83 2
29 168 5
29 126 -2
29 74 1
29 245 9
29 76 7
29 189 5
29 151 -6
29 30 4
29 88 -9
29 159 -5
29 68 -2
29 154 5
29 153 -6
29 94 -1
29 152 3
29 236 8
29 97 8
29 213 6
29 186 6
29 55 2
30 110 6
30 234 1
30 71 -7
30 78 -3
30 247 6
30 174 -8
30 94 -10
30 200 -1
30 146 -9
30 208 9
30 88 3
30 56 4
30 104 4
30 218 2
30 135 -3
30 127 3
30 166 3
30 202 -8
30 97 -7
30 184 -4
30 91 4
30 179 4
30 37 5
30 241 6
30 133 -3
30 70 7
30 172 5
30 51 7
30 199 1
30 167 0
30 151 -3
30 52 7
30 212 0
30 141 4
30 95 0
30 205 7
30 118 9
30 178 -2
30 227 -6
30 194 9
30 176 -2
30 113 -7
30 129 5
30 43 6
30 153 -6
30 203 8
30 148 9
30 103 -4
30 130 -1
30 101 -7
30 89 3
30 186 -1
30 216 -3
30 82 -5
30 122 3
30 48 -10
30 215 4
30 210 -10
30 225 -6
30 107 -10
30 45 0
30 196 -5
30 124 5
30 158 -10
30 217 -1
30 222 -9
30 206 -9
30 90 -4
30 224 -9
30 47 1
30 65 9
30 235 9
30 84 -10
30 238 2
30 41 -3
30 188 1
30 211 -7
30 192 9
30 99 -8
30 183 6
30 96 5
30 54 4
30 50 9
30 142 8
30 126 10
30 38 0
30 182 -9
30 68 3
30 123 -4
30 138 -8
30 248 -3
30 242 9
30 149 0
30 250 -6
30 231 -2
30 170 3
30 112 0
30 159 0
30 117 0
30 191 -1
30 120 1
30 226 9
30 181 6
30 69 2
30 219 -6
30 152 -9
30 115 -10
30 58 6
30 245 3
30 42 8
30 93 6
30 121 10
30 34 -2
30 232 -2
30 173 0
30 59 -8
30 161 9
30 75 -10
30 137 1
30 140 6
30 229 4
30 243 -5
30 171 -2
30 185 6
30 214 -1
30 209 -10
30 193 3
30 114 8
30 246 10
30 72 2
30 87 -1
30 36 8
30 131 3
30 49 -3
30 244 4
30 92 -10
30 249 7
30 169 9
30 155 -5
30 239 -5
30 62 5
30 55 -7
30 180 -4
30 195 2
30 220 1
30 100 5
30 73 4
30 187 -9
30 35 -3
30 63 -2
30 175 -7
30 198 9
30 150 2
30 163 9
30 86 -7
30 85 -4
30 125 -4
30 83 6
30 207 -6
30 33 5
30 154 10
30 134 -10
30 160 3
30 177 7
30 240 8
30 31 -10
30 147 -3
30 237 5
30 44 2
30 108 5
30 79 -5
30 164 -1
30 213 10
30 77 -10
30 57 2
30 221 4
30 109 -10
30 162 2
30 46 -4
30 61 -5
30 204 3
30 60 -8
30 165 0
30 81 2
30 67 -6
30 102 -10
30 40 2
30 233 2
30 189 3
30 116 -7
30 157 -4
30 119 -9
30 132 6
30 143 0
30 39 -9
30 230 -4
30 111 9
30 105 -9
31 222 2
31 145 8
31 108 -5
31 156 4
31 32 -3
31 241 1
31 133 4
31 195 -5
31 246 6
31 67 -4
31 186 -10
31 77 9
31 212 -2
31 199 -9
31 41 7
31 123 1
31 40 5
31 44 6
31 38 -5
31 187 6
31 183 -6
31 119 1
31 86 -3
31 136 -3
31 233 -10
31 201 6
31 99 0
31 137 -8
31 244 7
31 232 7
31 129 5
31 126 -10
31 127 -7
31 84 -4
31 243 9
31 71 -3
31 213 -10
31 169 -3
31 82 10
31 189 4
31 188 -10
31 153 -4
31 58 8
31 138 6
31 220 -6
31 55 3
31 134 1
31 135 -4
31 115 4
31 164 2
31 168 -4
31 34 -1
31 175 -2
31 202 5
31 118 -10
31 149 3
31 109 8
31 110 -5
31 166 3
31 215 7
31 219 1
31 197 -10
31 75 7
31 167 0
31 103 -3
31 48 6
31 64 -10
31 93 9
31 228 0
31 120 -10
31 179 3
31 161 -10
31 165 0
31 163 -4
31 182 -4
31 37 3
31 245 9
31 68 -6
31 104 -7
31 206 10
31 185 -10
31 106 -10
31 90 -9
31 214 1
31 147 -10
31 174 6
31 142 -1
31 223 -4
31 74 -9
31 39 -3
31 170 -10
31 45 2
31 144 4
31 101 7
31 49 -10
31 76 7
31 177 -4
31 160 -9
31 154 -10
31 122 0
31 116 3
31 210 -1
31 42 8
31 53 5
31 85 -1
31 237 8
31 250 -10
31 50 -8
31 236 -9
31 224 -7
31 193 -3
31 192 -1
31 91 1
31 79 -10
31 61 6
31 230 -5
31 143 -7
31 43 -8
31 113 -9
31 248 1
31 162 -9
31 52 7
31 60 8
31 47 7
31 63 -8
31 107 -6
31 225 1
31 125 10
31 172 -5
31 171 1
31 158 1
31 35 -2
31 218 4
31 112 8
31 217 -2
31 184 1
31 226 5
31 240 3
31 69 -7
31 247 -4
31 196 8
31 81 7
31 92 -1
31 238 7
31 114 7
31 150 -6
31 46 -9
31 72 6
31 181 -10
31 198 1
31 121 2
31 33 1
31 59 -9
31 234 10
31 152 -4
31 70 1
31 66 5
31 203 -2
31 131 -5
31 200 1
31 205 -5
31 204 10
31 221 -1
31 146 7
31 208 -5
31 54 2
31 100 -5
31 141 4
31 180 -2
31 216 5
31 207 -10
31 78 1
31 148 3
31 209 -9
31 235 -5
31 132 -5
31 88 -2
31 178 -9
31 51 -6
31 102 -6
31 229 5
31 96 0
31 173 0
31 227 -10
31 155 3
31 124 -9
31 111 6
31 249 -3
31 73 -10
31 94 6
31 239 -6
31 117 10
31 65 5
31 130 -9
31 57 -3
31 211 5
32 48 2
32 173 -8
32 35 -4
32 65 7
32 127 1
32 207 7
32 139 3
32 203 9
32 196 0
32 62 -9
32 197 2
32 186 -3
32 147 7
32 53 -6
32 123 5
32 137 3
32 79 7
32 201 -6
32 151 2
32 157 4
32 118 -6
32 72 -6
32 89 -6
32 141 3
32 50 -9
32 66 2
32 158 10
32 223 3
32 226 -10
32 132 0
32 84 10
32 189 5
32 121 -6
32 87 3
32 73 7
32 216 0
32 120 -7
32 191 -8
32 218 7
32 170 -6
32 57 4
32 152 -7
32 83 10
32 68 4
32 125 8
32 82 -5
32 243 3
32 56 3
32 88 1
32 134 6
32 213 5
32 114 6
32 131 5
32 167 3
32 58 2
32 245 -10
32 85 8
32 143 5
32 165 1
32 248 9
32 43 9
32 45 -6
32 116 -2
32 97 1
32 187 9
32 164 -3
32 163 -9
32 91 -6
32 204 -5
32 198 2
32 106 6
32 232 -1
32 112 0
32 128 -8
32 210 7
32 145 1
32 92 4
32 202 -8
32 95 5
32 244 5
32 77 -2
32 81 9
32 217 -9
32 160 0
32 228 -9
32 94 -10
32 108 6
32 140 9
32 37 8
32 90 -10
32 206 4
32 109 5
32 111 10
32 214 -7
32 171 8
32 52 -2
32 129 5
32 224 0
32 146 8
32 44 6
32 75 3
32 184 -8
32 238 9
32 246 -1
32 54 -4
32 142 -7
32 176 4
32 242 3
32 63 -1
32 159 -9
32 208 10
32 107 -2
32 221 6
32 51 9
32 110 9
32 190 1
32 98 -5
32 235 6
32 96 -1
32 174 -4
32 46 1
32 117 2
32 135 10
32 155 1
32 99 -1
32 185 3
32 240 0
32 222 0
32 38 1
32 130 -7
32 230 -10
32 180 3
32 69 8
32 178 -7
32 41 6
32 115 -6
32 234 4
32 124 9
32 122 1
32 237 5
32 233 6
32 215 1
32 55 7
32 177 -10
32 168 -7
32 182 -5
32 249 -5
32 60 7
32 86 -7
32 148 -5
32 227 10
32 188 -8
32 193 2
32 219 6
32 64 1
32 236 -9
32 67 -3
32 119 2
32 33 10
32 205 -6
32 133 -3
32 102 -7
32 239 -9
32 138 -3
32 195 -3
32 211 -3
32 225 -8
32 76 10
32 100 8
32 104 1
32 175 0
32 34 -5
32 154 -10
32 209 3
32 80 1
32 61 3
32 200 9
32 113 2
32 126 -6
32 241 8
32 247 -6
32 105 -7
32 42 8
32 36 5
32 59 -1
32 103 -10
32 194 -8
32 70 -9
32 40 -9
32 172 -4
32 181 -1
32 162 0
32 149 8
32 229 -8
32 150 -7
32 39 2
32 93 10
32 220 9
32 78 3
32 179 -4
33 206 -5
33 43 0
33 125 -3
33 236 4
33 170 -1
33 182 -1
33 190 5
33 59 9
33 106 7
33 176 -8
33 155 3
33 247 7
33 175 -8
33 37 2
33 127 6
33 38 -6
33 129 -7
33 134 -1
33 148 2
33 157 -6
33 230 2
33 224 9
33 164 -2
33 83 10
33 109 -10
33 229 8
33 107 2
33 86 2
33 196 7
33 152 3
33 146 0
33 44 6
33 74 7
33 189 10
33 215 9
33 212 4
33 102 5
33 84 -1
33 46 -1
33 97 -6
33 112 -8
33 186 -3
33 153 -1
33 114 -8
33 62 2
33 240 -2
33 54 3
33 226 3
33 45 6
33 207 3
33 42 -1
33 137 2
33 183 -1
33 50 5
33 171 -8
33 221 -3
33 219 6
33 82 -3
33 167 -9
33 235 3
33 228 -1
33 52 -1
33 136 -4
33 208 -5
33 178 9
33 130 6
33 131 5
33 78 -9
33 81 7
33 222 -7
33 250 8
33 217 -5
33 98 -1
33 133 1
33 200 -7
33 188 -2
33 245 2
33 139 -10
33 116 -6
33 95 -10
33 231 5
33 89 -10
33 135 5
33 79 9
33 179 -10
33 72 -4
33 49 3
33 58 -7
33 165 -6
33 88 -8
33 238 3
33 140 2
33 187 -4
33 234 -1
33 202 4
33 113 -7
33 111 -2
33 56 -2
33 141 8
33 184 -6
33 168 4
33 69 10
33 64 0
33 41 4
33 233 1
33 225 -2
33 205 4
33 198 -5
33 90 -1
33 55 1
33 132 -8
33 209 6
33 185 6
33 169 9
33 121 -9
33 138 -7
33 108 -5
33 203 -10
33 101 1
33 119 -9
33 199 10
33 143 -7
33 47 -3
33 242 -2
33 73 5
33 181 6
33 93 -7
33 214 -6
33 180 -6
33 166 -7
33 201 9
33 162 -6
33 105 -2
33 65 4
33 53 -5
33 244 -8
33 87 4
33 57 -7
33 63 2
33 177 -4
33 100 -4
33 67 -2
33 193 10
33 213 9
33 246 6
33 147 7
33 237 -2
33 243 9
33 174 5
33 159 -4
33 76 -4
33 150 1
33 227 8
33 117 -8
33 126 -6
33 163 -2
33 173 10
33 92 0
33 122 8
33 156 5
33 191 -8
33 223 10
33 77 5
33 239 -8
33 142 -3
33 216 -1
33 40 -6
33 96 -2
33 145 -1
33 210 7
33 120 -4
33 249 0
33 39 5
33 211 0
33 61 8
33 85 8
33 151 1
33 99 6
33 91 -8
33 172 -2
33 160 -8
33 158 -8
33 204 7
33 154 7
33 35 -4
33 51 5
33 123 3
33 118 -1
33 218 -6
33 194 4
33 48 2
33 103 -2
33 80 2
33 71 -3
33 241 10
33 197 6
33 161 -4
33 192 5
34 111 7
34 155 10
34 69 7
34 163 -9
34 92 10
34 233 8
34 141 6
34 186 -5
34 238 -1
34 44 -7
34 109 5
34 202 9
34 60 7
34 153 -5
34 237 4
34 223 4
34 106 6
34 195 9
34 51 -3
34 167 0
34 98 3
34 185 5
34 68 5
34 235 -3
34 228 -8
34 132 7
34 89 -8
34 142 -1
34 149 -9
34 133 10
34 36 1
34 72 -9
34 38 -6
34 171 5
34 70 0
34 120 -4
34 73 4
34 88 7
34 214 9
34 100 -4
34 211 -9
34 170 -4
34 117 3
34 150 -5
34 239 0
34 151 5
34 148 7
34 242 10
34 190 -2
34 129 3
34 158 5
34 45 10
34 112 -1
34 37 8
34 124 4
34 231 -6
34 226 -1
34 184 10
34 144 10
34 134 5
34 66 -7
34 205 10
34 177 -10
34 113 -6
34 196 -7
34 107 -4
34 180 2
34 103 -10
34 197 -6
34 75 -10
34 227 7
34 80 8
34 207 -3
34 130 3
34 247 10
34 128 0
34 39 2
34 241 2
34 136 -7
34 183 3
34 236 3
34 173 8
34 99 -6
34 193 -5
34 78 5
34 172 9
34 249 -3
34 61 -5
34 94 -10
34 63 -1
34 65 -1
34 188 7
34 179 -9
34 50 4
34 121 8
34 140 9
34 135 2
34 181 7
34 71 1
34 182 -5
34 46 -7
34 47 -5
34 194 -6
34 55 2
34 152 -4
34 83 -3
34 87 -3
34 178 7
34 62 -5
34 57 10
34 169 7
34 96 0
34 67 -2
34 212 5
34 95 9
34 216 -6
34 108 3
34 76 10
34 49 -2
34 42 -8
34 221 5
34 118 10
34 225 -1
34 234 -8
34 125 -3
34 218 -7
34 90 -8
34 213 -9
34 145 0
34 138 1
34 40 -3
34 232 -3
34 166 -7
34 77 5
34 147 0
34 246 10
34 154 2
34 119 -5
34 243 9
34 41 -9
34 191 -3
34 48 -7
34 58 9
34 209 -7
34 59 2
34 116 5
34 189 4
34 192 -6
34 198 4
34 53 6
34 229 8
34 54 -4
34 168 -5
34 91 1
34 206 -7
34 157 -5
34 187 -1
34 127 -1
34 56 -5
34 200 4
34 210 -2
34 137 10
34 35 -3
34 244 6
34 160 2
34 104 3
34 84 7
34 199 4
34 123 -10
34 64 -10
34 122 6
34 230 -5
34 165 3
34 93 10
34 240 -3
34 114 8
34 250 -7
34 81 8
34 222 1
34 224 3
34 102 4
34 52 -3
34 220 0
34 126 -6
34 82 -1
34 131 -4
34 156 1
34 110 6
34 161 0
35 237 -4
35 192 6
35 41 7
35 112 5
35 93 9
35 62 -1
35 74 0
35 201 -3
35 155 -1
35 153 6
35 125 10
35 56 9
35 100 2
35 164 2
35 117 7
35 170 0
35 174 6
35 199 2
35 122 -2
35 136 -6
35 42 -9
35 220 9
35 105 -2
35 107 -3
35 180 -6
35 172 -4
35 38 8
35 185 3
35 173 -10
35 241 3
35 52 -6
35 118 -7
35 73 -5
35 45 -2
35 248 1
35 163 2
35 121 -4
35 94 -5
35 196 -10
35 87 -5
35 177 -7
35 139 7
35 165 -5
35 119 -9
35 244 -8
35 239 -1
35 126 -7
35 166 7
35 108 6
35 132 10
35 206 -8
35 204 6
35 78 -5
35 217 -9
35 162 -2
35 95 0
35 57 2
35 214 -4
35 202 0
35 229 -1
35 212 2
35 159 -10
35 233 5
35 86 5
35 200 -6
35 247 -9
35 144 9
35 120 9
35 240 -1
35 169 -6
35 246 3
35 63 1
35 231 7
35 65 -5
35 226 -3
35 167 3
35 145 -2
35 104 7
35 111 -8
35 151 7
35 161 -6
35 115 1
35 46 -3
35 197 2
35 148 10
35 209 -10
35 80 7
35 243 9
35 219 3
35 49 5
35 157 0
35 156 3
35 176 -1
35 113 -1
35 210 6
35 48 -1
35 249 -2
35 82 9
35 213 -1
35 98 -10
35 194 -7
35 146 6
35 39 -1
35 242 6
35 89 8
35 195 7
35 77 -5
35 205 -4
35 193 -2
35 225 -6
35 141 -1
35 68 -3
35 36 8
35 183 9
35 227 -8
35 203 4
35 61 9
35 175 2
35 182 2
35 143 7
35 129 1
35 238 -1
35 171 3
35 70 -6
35 189 -4
35 81 -2
35 186 0
35 137 -10
35 47 -8
35 228 -2
35 152 1
35 135 10
35 37 4
35 43 -4
35 85 -7
35 67 -3
35 140 -1
35 69 2
35 127 -3
35 79 9
35 109 4
35 181 6
35 234 -9
35 184 0
35 142 -7
35 84 1
35 232 0
35 51 3
35 179 2
35 110 -8
35 72 -7
35 130 2
35 131 -9
35 150 -3
35 208 -5
35 158 -4
35 188 -9
35 99 -2
35 207 -9
35 138 4
35 123 10
35 50 5
35 215 0
35 124 0
35 223 -1
35 60 -9
35 66 10
35 40 -5
35 187 2
35 59 -9
35 236 -7
35 75 9
35 128 8
35 54 4
35 198 -4
35 64 9
35 92 10
35 216 -8
35 245 6
35 250 10
35 55 5
35 88 -9
35 106 5
35 71 -4
35 91 10
35 101 3
35 211 9
35 190 -10
35 178 8
35 90 -2
35 218 0
35 235 5
35 103 -3
35 224 -7
35 114 1
35 96 5
35 97 -9
35 191 -10
35 168 -8
35 147 -4
35 44 -5
36 110 0
36 105 -4
36 228 -2
36 75 2
36 247 -3
36 207 9
36 106 3
36 194 5
36 48 -8
36 92 7
36 177 -1
36 138 0
36 64 9
36 136 -1
36 79 -3
36 137 -1
36 60 8
36 202 1
36 225 -9
36 124 5
36 219 -9
36 57 -2
36 243 10
36 172 -2
36 230 -8
36 238 -3
36 151 -6
36 173 3
36 85 9
36 63 6
36 204 -1
36 141 5
36 134 -5
36 45 0
36 119 3
36 249 -10
36 232 -5
36 55 -5
36 211 3
36 189 -2
36 167 5
36 91 10
36 231 0
36 212 -1
36 37 9
36 149 8
36 78 5
36 47 6
36 156 -7
36 116 4
36 133 6
36 140 -1
36 222 -7
36 147 3
36 46 8
36 218 -10
36 115 4
36 163 -5
36 239 10
36 248 1
36 54 -1
36 50 -1
36 165 2
36 107 -5
36 126 7
36 168 -2
36 44 9
36 152 2
36 148 7
36 96 1
36 171 -5
36 179 10
36 216 -10
36 159 -9
36 153 -4
36 97 4
36 182 10
36 94 6
36 155 0
36 169 0
36 139 5
36 123 -5
36 203 3
36 74 7
36 220 0
36 108 -6
36 82 -5
36 71 10
36 188 -8
36 200 -7
36 146 4
36 142 -1
36 40 5
36 162 9
36 164 -4
36 190 9
36 176 1
36 81 -10
36 224 1
36 166 0
36 84 1
36 143 -4
36 157 -10
36 244 3
36 87 5
36 178 -1
36 117 3
36 187 -4
36 144 -10
36 68 -1
36 39 -5
36 56 3
36 43 4
36 206 8
36 100 8
36 114 0
36 229 -8
36 95 -3
36 201 10
36 70 8
36 58 -4
36 131 8
36 99 2
36 98 1
36 53 -6
36 121 -8
36 120 10
36 122 8
36 161 -9
36 113 -3
36 221 9
36 77 10
36 175 5
36 102 -1
36 38 8
36 130 -9
36 214 2
36 245 -6
36 191 6
36 226 10
36 125 -1
36 135 -5
36 112 -2
36 227 10
36 186 -6
36 127 -7
36 217 -10
36 241 -4
36 235 -1
36 118 -7
36 192 -8
36 86 -5
36 154 -8
36 89 10
36 150 6
36 195 -8
36 69 -7
36 111 -9
36 90 5
36 246 -10
36 73 0
36 145 10
36 128 -3
36 180 -3
36 236 -8
36 198 -5
36 132 -4
36 41 3
36 250 -4
36 51 0
36 196 -1
36 233 -8
36 170 -3
36 66 -6
36 208 4
36 205 10
36 181 4
36 65 -9
36 197 -3
36 158 -8
36 174 9
36 72 5
36 88 -10
36 183 7
36 52 -9
36 49 4
36 80 10
36 242 4
36 59 -1
36 184 -10
36 160 -1
36 199 -7
36 215 4
36 213 0
36 193 -9
37 218 -10
37 149 -8
37 74 6
37 162 -4
37 241 -3
37 60 -4
37 247 3
37 116 -4
37 242 -8
37 174 -4
37 94 -5
37 182 10
37 41 -5
37 135 -2
37 130 -5
37 237 -10
37 189 -9
37 147 -8
37 214 8
37 109 8
37 164 8
37 114 -4
37 81 -4
37 117 9
37 206 -5
37 186 -6
37 154 6
37 145 10
37 208 2
37 243 -3
37 139 5
37 250 -8
37 194 0
37 65 5
37 111 9
37 71 7
37 119 8
37 98 8
37 52 -7
37 122 -5
37 185 7
37 127 -9
37 238 -10
37 172 -7
37 179 3
37 93 4
37 43 -9
37 173 -1
37 121 10
37 192 -7
37 207 1
37 92 6
37 42 5
37 45 -7
37 246 7
37 100 -10
37 56 8
37 232 2
37 77 6
37 51 -7
37 38 7
37 83 -6
37 157 -4
37 196 8
37 233 -8
37 215 4
37 95 -10
37 198 4
37 193 -1
37 248 -10
37 160 -10
37 40 -5
37 204 0
37 167 10
37 61 3
37 150 9
37 115 2
37 184 -10
37 125 9
37 234 7
37 47 -10
37 118 -6
37 140 -9
37 105 -5
37 137 2
37 187 7
37 80 -3
37 213 7
37 143 9
37 79 -8
37 70 -5
37 188 0
37 49 -4
37 39 10
37 225 8
37 176 -3
37 152 -4
37 244 7
37 75 -3
37 91 -9
37 107 7
37 148 -2
37 166 -10
37 236 -1
37 219 -6
37 62 4
37 126 9
37 132 -1
37 102 8
37 239 9
37 104 8
37 86 6
37 220 7
37 66 9
37 88 4
37 53 0
37 112 2
37 245 -6
37 224 -2
37 183 0
37 142 8
37 199 -6
37 113 7
37 99 4
37 44 10
37 120 6
37 210 1
37 69 1
37 82 10
37 78 5
37 212 -7
37 227 8
37 89 5
37 87 -6
37 48 3
37 106 10
37 180 -5
37 161 -9
37 141 -2
37 165 5
37 209 7
37 128 -4
37 205 -9
37 59 -4
37 58 -5
37 229 7
37 191 0
37 181 1
37 217 -6
37 228 -4
37 226 4
37 146 1
37 90 8
37 96 9
37 144 6
37 159 5
37 85 -2
37 73 7
37 101 -6
37 97 -9
37 170 -9
37 67 -10
37 110 8
37 222 8
37 156 -10
37 202 -9
37 123 6
37 84 3
37 169 8
37 72 1
37 54 -10
37 155 6
37 108 8
37 131 4
37 153 4
37 163 6
37 55 -9
37 129 -1
37 190 -2
37 197 -8
37 240 -10
37 249 -4
37 235 -3
37 175 -5
37 136 6
37 231 -5
37 151 -9
37 178 -9
37 103 -8
37 200 -7
37 177 -4
37 68 7
38 86 -6
38 180 -2
38 193 0
38 243 -10
38 168 8
38 173 -5
38 222 7
38 158 1
38 214 4
38 64 -6
38 230 2
38 120 3
38 139 4
38 70 -4
38 92 -8
38 219 3
38 165 10
38 56 -10
38 138 7
38 113 4
38 115 -6
38 161 0
38 105 4
38 57 -1
38 97 10
38 234 -10
38 130 -5
38 125 9
38 135 1
38 207 9
38 81 0
38 101 7
38 175 -7
38 224 -2
38 235 -9
38 54 2
38 194 3
38 217 -2
38 118 1
38 52 -5
38 112 -9
38 107 8
38 199 9
38 160 7
38 247 3
38 156 7
38 157 -2
38 61 4
38 71 1
38 117 3
38 191 1
38 84 -5
38 149 0
38 239 -2
38 204 -7
38 79 0
38 177 1
38 76 -4
38 166 -6
38 66 0
38 206 3
38 87 -7
38 100 9
38 155 9
38 104 -2
38 244 3
38 96 7
38 181 -4
38 75 5
38 62 -10
38 148 -7
38 154 -6
38 142 7
38 73 1
38 213 3
38 209 8
38 85 6
38 127 9
38 114 4
38 78 5
38 72 10
38 197 -4
38 74 9
38 143 -2
38 98 5
38 144 4
38 241 5
38 53 6
38 140 9
38 109 -9
38 208 7
38 49 0
38 51 4
38 205 -8
38 116 2
38 77 8
38 248 -4
38 227 -2
38 129 -7
38 210 -1
38 48 5
38 220 8
38 187 -9
38 95 0
38 94 6
38 41 4
38 145 -8
38 44 -1
38 102 -6
38 226 -7
38 196 -4
38 186 -6
38 200 1
38 223 3
38 89 2
38 152 -4
38 153 3
38 183 6
38 184 4
38 163 6
38 212 4
38 189 2
38 216 -1
38 169 -4
38 55 7
38 106 0
38 164 3
38 178 -9
38 119 10
38 188 8
38 225 -7
38 131 -9
38 147 -4
38 240 -8
38 132 -4
38 83 -3
38 47 6
38 242 4
38 232 -10
38 58 -3
38 190 3
38 124 -5
38 133 -3
38 146 3
38 162 10
38 60 -3
38 67 8
38 201 1
38 134 -4
38 45 4
38 231 2
38 151 6
38 90 2
38 141 8
38 229 5
38 167 7
38 65 5
38 221 -5
38 121 -1
38 233 9
38 99 -5
38 80 -2
38 211 -4
38 203 -3
38 150 -10
38 249 -2
38 218 1
38 215 -1
38 185 -9
38 137 -10
38 68 -7
38 63 -5
38 250 5
38 128 -1
38 46 4
38 39 -3
38 182 7
38 103 8
38 159 0
38 93 -4
38 69 -2
38 82 7
38 108 -9
38 171 8
38 202 1
38 122 5
38 236 -7
38 50 10
38 40 -7
38 91 9
39 44 4
39 241 -6
39 220 2
39 205 2
39 243 -5
39 190 0
39 121 -9
39 157 -5
39 229 -8
39 131 -1
39 152 6
39 122 4
39 56 9
39 142 1
39 179 -8
39 64 9
39 109 -8
39 249 -8
39 231 -1
39 194 1
39 132 -10
39 43 -3
39 182 4
39 90 -7
39 191 -3
39 167 -2
39 227 7
39 197 8
39 78 -1
39 200 -8
39 134 9
39 74 6
39 91 2
39 187 8
39 158 5
39 73 -5
39 198 4
39 170 -7
39 250 7
39 127 9
39 72 -9
39 110 -9
39 156 -3
39 230 5
39 246 0
39 162 5
39 62 4
39 137 -2
39 213 2
39 60 10
39 203 4
39 240 1
39 69 9
39 114 -10
39 175 0
39 92 6
39 223 10
39 129 -6
39 145 -2
39 173 9
39 53 2
39 59 4
39 216 5
39 117 6
39 153 -2
39 83 8
39 54 1
39 172 6
39 163 9
39 218 6
39 80 -5
39 75 6
39 184 -4
39 150 2
39 169 -7
39 183 5
39 42 -9
39 107 -3
39 217 2
39 77 -8
39 96 6
39 79 0
39 248 2
39 219 8
39 234 6
39 192 2
39 71 -3
39 149 -10
39 128 -2
39 104 -4
39 201 6
39 89 -4
39 85 -2
39 119 8
39 224 5
39 164 -1
39 47 9
39 233 -9
39 195 5
39 206 7
39 126 6
39 82 -3
39 123 2
39 138 -3
39 221 3
39 144 -3
39 99 -2
39 188 2
39 141 -1
39 70 -1
39 98 1
39 135 2
39 61 0
39 228 1
39 139 2
39 67 0
39 186 6
39 108 10
39 160 -4
39 116 3
39 103 -7
39 87 -2
39 58 -8
39 237 6
39 212 -9
39 209 -3
39 146 7
39 63 -3
39 50 -3
39 202 -1
39 204 -5
39 66 -1
39 155 5
39 245 -4
39 125 -2
39 102 1
39 111 10
39 176 5
39 45 10
39 95 4
39 88 3
39 177 9
39 133 -6
39 154 0
39 189 -5
39 81 -9
39 199 0
39 211 -6
39 180 -5
39 52 -1
39 136 -4
39 171 10
39 196 -1
39 159 7
39 168 -1
39 84 2
39 55 5
39 247 -4
39 242 7
39 181 -3
39 112 3
39 130 8
39 215 9
39 147 -8
39 65 10
39 118 -1
39 161 7
39 94 -10
39 210 -9
39 105 5
39 207 7
39 178 -4
39 239 5
39 115 -2
39 120 -5
39 165 10
39 232 3
39 235 9
39 244 0
39 193 -6
39 151 5
39 86 -2
39 124 1
39 226 -2
39 76 5
39 166 1
39 68 4
39 113 -2
39 185 -6
39 97 -7
39 57 -7
39 214 -5
39 93 10
39 40 -5
39 51 -4
40 148 -9
40 47 8
40 83 9
40 243 -1
40 87 -10
40 239 -4
40 112 -3
40 86 1
40 70 1
40 124 -3
40 240 1
40 203 -5
40 109 8
40 175 -2
40 116 -7
40 227 3
40 94 -1
40 157 -6
40 185 -5
40 177 -2
40 125 5
40 81 8
40 226 7
40 154 -2
40 77 4
40 168 -7
40 155 -2
40 161 -7
40 120 -3
40 159 8
40 62 -5
40 75 4
40 205 7
40 152 -6
40 234 8
40 103 5
40 76 4
40 206 1
40 210 -2
40 173 -9
40 214 -4
40 141 -6
40 136 4
40 193 10
40 52 -10
40 190 -8
40 114 -6
40 108 -10
40 150 6
40 60 -3
40 54 8
40 88 -7
40 58 -5
40 43 -10
40 57 -6
40 93 2
40 69 8
40 158 4
40 176 1
40 44 3
40 73 4
40 85 -2
40 237 7
40 51 2
40 119 10
40 217 -8
40 71 1
40 53 0
40 162 -6
40 90 -4
40 186 -8
40 250 -2
40 110 1
40 229 7
40 68 -4
40 199 -6
40 209 7
40 171 -5
40 249 -8
40 197 0
40 222 -10
40 246 -5
40 63 9
40 179 0
40 80 3
40 248 10
40 59 5
40 242 10
40 236 -2
40 117 1
40 180 7
40 194 -2
40 106 -4
40 139 8
40 164 1
40 228 -9
40 198 6
40 55 -1
40 191 -6
40 201 3
40 72 -9
40 244 2
40 208 5
40 138 -10
40 128 1
40 142 -2
40 101 0
40 137 -4
40 79 -5
40 144 -8
40 207 10
40 121 -6
40 82 -4
40 202 8
40 49 -2
40 238 -9
40 91 3
40 200 6
40 127 -2
40 230 -5
40 182 -8
40 92 -5
40 212 6
40 42 -2
40 213 -5
40 143 -7
40 56 -4
40 130 8
40 245 9
40 216 2
40 131 6
40 66 10
40 46 6
40 113 -6
40 195 5
40 189 4
40 41 -2
40 247 6
40 174 -5
40 146 5
40 96 6
40 151 -7
40 78 -6
40 219 7
40 74 -10
40 153 -4
40 204 7
40 45 9
40 67 -9
40 165 -9
40 100 -8
40 145 4
40 166 -10
40 61 5
40 122 -1
40 97 8
40 111 2
40 225 -4
40 135 7
40 196 -2
40 123 6
40 235 6
40 133 10
40 50 -10
40 89 1
40 65 -7
40 64 10
40 221 -6
40 181 0
40 156 -3
40 223 2
40 95 10
40 169 2
40 184 -2
40 48 5
40 170 10
40 241 -3
40 129 -10
40 118 -8
40 160 10
40 98 0
40 192 -1
40 178 -4
40 218 -7
40 211 3
40 232 5
40 102 -3
41 209 -3
41 76 2
41 156 7
41 85 -5
41 182 -8
41 45 -2
41 93 -9
41 162 0
41 223 6
41 87 -4
41 228 -8
41 141 1
41 59 -5
41 138 9
41 117 6
41 174 -4
41 218 -2
41 231 4
41 97 10
41 110 2
41 165 6
41 250 -9
41 119 -7
41 101 3
41 99 1
41 163 -8
41 100 -5
41 167 4
41 150 -4
41 106 -6
41 153 -4
41 128 5
41 58 -3
41 172 -7
41 137 -6
41 62 8
41 88 8
41 68 -5
41 214 -10
41 196 5
41 200 -1
41 131 -5
41 125 -2
41 180 -6
41 242 6
41 114 5
41 179 4
41 158 -7
41 211 -8
41 188 -4
41 118 2
41 145 7
41 112 2
41 90 4
41 224 4
41 47 -4
41 77 -4
41 187 -10
41 135 8
41 247 -3
41 201 3
41 70 -8
41 237 2
41 171 -5
41 210 -7
41 109 -7
41 185 -1
41 81 6
41 67 4
41 147 -4
41 69 -1
41 107 7
41 80 -2
41 140 -5
41 115 5
41 111 -1
41 166 -9
41 52 -9
41 92 6
41 103 -9
41 66 6
41 89 -8
41 151 3
41 157 -9
41 169 -10
41 75 -5
41 229 -2
41 104 -7
41 205 -2
41 49 9
41 152 5
41 160 -1
41 220 -1
41 54 -7
41 235 5
41 51 1
41 120 -4
41 189 9
41 204 -4
41 108 -1
41 199 1
41 127 10
41 246 6
41 84 -9
41 194 -1
41 96 -7
41 206 -7
41 175 -5
41 225 -6
41 219 -7
41 60 -3
41 86 -6
41 232 8
41 221 -4
41 183 -7
41 48 1
41 148 9
41 98 10
41 136 -10
41 78 -10
41 56 -9
41 105 2
41 83 -10
41 208 -1
41 146 -4
41 239 7
41 129 0
41 65 -7
41 241 8
41 159 1
41 177 4
41 133 -3
41 207 0
41 63 3
41 149 10
41 249 -2
41 64 -4
41 126 5
41 53 5
41 202 -1
41 46 -9
41 61 -9
41 123 5
41 43 3
41 244 -5
41 186 3
41 42 -10
41 161 8
41 134 2
41 238 10
41 155 9
41 71 -5
41 95 -9
41 190 7
41 124 1
41 168 -4
41 198 8
41 245 7
41 122 -6
41 248 0
41 74 9
41 144 9
41 178 -1
41 230 4
41 102 -6
41 113 -1
41 154 1
41 143 6
41 222 6
41 164 -6
41 181 1
41 73 4
41 191 4
41 192 8
41 195 5
41 216 -7
41 203 8
41 82 2
41 55 -10
41 236 -5
41 173 -8
41 170 -9
41 233 8
41 130 -9
41 234 -5
41 184 -3
41 91 9
42 133 3
42 225 10
42 125 -10
42 216 9
42 240 9
42 62 5
42 92 -10
42 69 1
42 206 -10
42 150 3
42 250 2
42 168 -7
42 93 -4
42 196 -7
42 157 7
42 47 -5
42 233 10
42 201 7
42 204 7
42 161 -3
42 151 7
42 50 -5
42 163 -2
42 109 1
42 186 3
42 183 4
42 238 0
42 229 0
42 246 0
42 83 -8
42 248 5
42 221 9
42 127 -9
42 80 1
42 195 -7
42 74 2
42 184 -9
42 193 0
42 121 -6
42 155 3
42 129 3
42 226 -7
42 213 -8
42 94 9
42 167 -5
42 72 4
42 49 -7
42 117 6
42 48 -5
42 197 -7
42 212 5
42 210 -10
42 194 1
42 164 9
42 205 5
42 207 6
42 134 -7
42 61 9
42 148 3
42 46 7
42 64 -5
42 160 -2
42 136 6
42 227 1
42 203 3
42 244 -3
42 123 0
42 236 10
42 146 4
42 76 -7
42 218 3
42 87 8
42 78 -3
42 101 10
42 118 5
42 60 5
42 65 -2
42 249 0
42 220 5
42 88 -4
42 51 -3
42 122 -8
42 63 -2
42 243 -8
42 147 2
42 100 3
42 70 6
42 128 2
42 242 -8
42 178 -3
42 91 4
42 114 -3
42 185 2
42 58 6
42 247 3
42 99 -8
42 66 2
42 44 10
42 120 5
42 140 -6
42 107 8
42 172 -10
42 215 9
42 202 -1
42 224 -3
42 180 -2
42 116 -6
42 182 -2
42 239 1
42 166 -6
42 211 -7
42 174 2
42 176 1
42 192 7
42 77 5
42 113 7
42 181 -5
42 228 10
42 171 -6
42 131 10
42 177 3
42 198 3
42 154 8
42 170 2
42 231 -5
42 214 -1
42 95 -4
42 245 -10
42 126 0
42 199 10
42 102 -4
42 52 6
42 187 -8
42 108 4
42 141 -8
42 137 10
42 57 -1
42 89 9
42 105 -8
42 165 -1
42 71 -7
42 119 9
42 241 -3
42 188 4
42 175 5
42 235 10
42 200 -8
42 67 -6
42 149 -10
42 152 -6
42 135 2
42 86 -3
42 191 0
42 90 6
42 103 1
42 162 5
42 209 -2
42 143 -9
42 98 -6
42 222 0
42 132 6
42 81 0
42 84 -10
42 45 -7
42 96 0
42 230 10
42 54 -3
42 223 -1
42 153 -6
42 217 10
42 79 1
42 158 9
42 142 9
42 55 -3
42 219 -2
42 82 3
42 97 -2
42 85 2
42 56 3
42 179 -8
42 106 -1
42 59 4
42 110 -4
42 159 3
42 156 -7
42 130 -3
42 189 -4
42 169 -7
42 139 9
42 232 -10
42 53 10
42 112 3
42 104 3
43 116 8
43 64 -2
43 82 -3
43 214 -9
43 47 10
43 155 4
43 227 -10
43 204 -5
43 118 -4
43 186 10
43 60 -7
43 55 -8
43 143 5
43 191 5
43 58 10
43 46 9
43 248 -9
43 244 2
43 45 10
43 57 8
43 238 -6
43 212 -10
43 88 7
43 65 -4
43 173 -3
43 70 -7
43 103 9
43 217 8
43 107 -2
43 86 -8
43 134 1
43 219 -5
43 138 -5
43 87 2
43 129 5
43 240 9
43 190 -6
43 68 5
43 77 -8
43 148 7
43 113 4
43 127 8
43 51 6
43 246 -3
43 181 -6
43 109 -7
43 141 7
43 78 9
43 124 7
43 202 3
43 97 5
43 209 -8
43 150 4
43 247 10
43 232 4
43 49 7
43 210 -2
43 234 -1
43 119 -6
43 176 1
43 117 -6
43 104 9
43 242 -2
43 139 8
43 178 -9
43 206 -3
43 153 6
43 208 -1
43 207 -6
43 198 2
43 132 -3
43 75 -1
43 111 0
43 180 1
43 122 -6
43 151 -10
43 101 -2
43 199 6
43 72 -9
43 169 -7
43 183 -10
43 89 -10
43 158 10
43 92 1
43 144 0
43 152 -10
43 93 6
43 137 -3
43 135 1
43 164 0
43 194 -3
43 174 3
43 74 -3
43 245 10
43 133 -6
43 136 -6
43 229 -5
43 184 7
43 241 -8
43 149 5
43 147 6
43 145 -4
43 61 -5
43 192 -6
43 120 6
43 79 6
43 201 -4
43 95 -1
43 102 -10
43 197 3
43 146 0
43 142 -10
43 213 -9
43 105 -3
43 108 2
43 203 4
43 188 0
43 54 -5
43 222 3
43 44 0
43 140 3
43 224 10
43 182 -5
43 48 0
43 100 0
43 98 1
43 67 6
43 131 5
43 94 8
43 170 10
43 71 7
43 115 -5
43 66 10
43 162 -7
43 130 -3
43 193 0
43 165 -2
43 195 10
43 112 10
43 160 3
43 233 -2
43 230 3
43 106 -9
43 163 -8
43 99 7
43 235 -4
43 52 2
43 73 8
43 80 0
43 114 9
43 85 -5
43 236 -8
43 69 -6
43 123 0
43 125 2
43 228 -5
43 205 10
43 189 4
43 156 5
43 177 5
43 84 9
43 221 -4
43 223 8
43 249 -3
43 175 3
43 166 -5
43 231 -2
43 59 1
43 50 4
43 154 -9
43 76 -9
43 167 2
43 239 0
43 81 -2
43 196 10
43 90 -5
43 237 5
43 62 5
43 63 -5
43 161 3
43 83 -1
43 243 2
43 56 0
43 172 -7
43 200 8
43 121 -8
43 220 2
43 250 6
43 53 -10
43 179 -5
43 211 5
43 157 3
43 216 4
44 45 3
44 175 3
44 243 -8
44 96 -10
44 201 4
44 79 -4
44 61 3
44 112 -10
44 85 9
44 77 4
44 107 3
44 246 0
44 57 -2
44 212 4
44 49 6
44 46 -1
44 98 -6
44 150 -8
44 169 -1
44 207 -3
44 142 -5
44 191 6
44 53 1
44 114 6
44 154 1
44 194 1
44 137 -4
44 227 3
44 205 -2
44 223 7
44 152 -4
44 148 -4
44 94 4
44 92 -6
44 122 10
44 208 -1
44 119 10
44 83 -1
44 128 -1
44 240 -7
44 168 -2
44 153 -7
44 163 1
44 182 -3
44 160 0
44 124 -9
44 95 0
44 151 1
44 147 -1
44 203 7
44 241 -3
44 55 3
44 70 -10
44 66 5
44 155 0
44 197 6
44 100 -2
44 220 9
44 164 6
44 224 1
44 196 6
44 80 -7
44 75 -9
44 236 -8
44 135 4
44 165 4
44 200 5
44 103 5
44 226 8
44 187 -1
44 125 -6
44 140 0
44 62 2
44 104 -2
44 247 -4
44 126 -1
44 202 2
44 52 0
44 64 -1
44 67 -6
44 183 -7
44 238 -4
44 48 -5
44 239 -7
44 121 3
44 244 0
44 245 -9
44 242 7
44 97 -8
44 102 -9
44 222 8
44 146 4
44 174 7
44 188 -1
44 214 -5
44 231 7
44 117 3
44 167 -7
44 81 -9
44 69 9
44 68 -4
44 193 -7
44 230 -3
44 134 -3
44 186 0
44 198 -8
44 91 0
44 192 -5
44 178 -6
44 218 7
44 89 -3
44 129 10
44 63 -1
44 211 4
44 71 -7
44 59 8
44 250 -9
44 237 -3
44 130 -8
44 206 -2
44 166 -2
44 101 -2
44 111 7
44 118 -4
44 195 -9
44 88 -9
44 177 -3
44 217 3
44 180 10
44 131 10
44 123 -2
44 50 5
44 149 1
44 233 2
44 120 -1
44 158 -9
44 73 0
44 141 -6
44 110 0
44 93 9
44 190 -6
44 65 7
44 90 -8
44 116 -4
44 171 -4
44 51 -3
44 209 -10
44 170 4
44 136 -2
44 172 -5
44 139 -7
44 127 -9
44 72 -1
44 84 -3
44 145 -9
44 249 8
44 133 10
44 185 10
44 176 8
44 232 -8
44 213 7
44 156 -7
44 235 6
44 173 7
44 162 -2
44 115 -5
44 234 7
44 105 9
44 215 -5
44 138 5
44 106 -7
44 78 6
44 113 -3
44 54 8
44 248 3
44 47 6
44 56 -6
44 228 2
44 87 2
44 181 9
44 144 9
44 109 2
44 219 10
44 204 9
44 86 -3
45 147 3
45 98 9
45 188 1
45 178 -9
45 156 -6
45 85 9
45 215 3
45 116 1
45 117 -1
45 112 5
45 92 -2
45 246 -10
45 115 -3
45 227 8
45 193 3
45 81 -4
45 160 -5
45 235 5
45 202 -7
45 171 -7
45 239 8
45 126 4
45 97 -7
45 240 3
45 224 8
45 233 9
45 143 -10
45 141 3
45 72 -5
45 52 -5
45 57 8
45 191 6
45 218 -9
45 165 -4
45 152 9
45 217 9
45 187 8
45 195 7
45 66 8
45 75 3
45 245 -6
45 155 -3
45 79 -9
45 87 2
45 185 2
45 207 -2
45 80 5
45 77 2
45 103 5
45 214 -8
45 201 3
45 222 -3
45 130 -7
45 129 10
45 157 -4
45 236 -1
45 108 9
45 131 -1
45 137 -10
45 168 9
45 231 2
45 232 -8
45 145 -2
45 179 -6
45 86 -9
45 62 1
45 53 -4
45 125 -2
45 189 -9
45 238 0
45 78 2
45 111 -8
45 50 10
45 161 9
45 151 -4
45 181 -3
45 91 9
45 180 10
45 216 -7
45 170 -4
45 51 -10
45 113 -6
45 64 -9
45 167 -4
45 135 -3
45 84 1
45 89 -7
45 150 -5
45 162 6
45 190 10
45 177 5
45 229 10
45 197 10
45 49 -4
45 128 8
45 138 2
45 107 8
45 118 4
45 124 2
45 139 -3
45 213 6
45 61 6
45 47 4
45 120 -8
45 59 -3
45 159 7
45 249 2
45 183 1
45 136 5
45 158 7
45 127 8
45 196 -8
45 184 10
45 244 -4
45 212 6
45 203 -6
45 175 8
45 99 4
45 219 8
45 208 5
45 176 2
45 198 0
45 174 -10
45 102 -3
45 173 3
45 48 10
45 247 9
45 242 5
45 93 8
45 71 7
45 182 6
45 225 3
45 60 -3
45 105 2
45 83 2
45 206 9
45 210 2
45 76 7
45 121 -5
45 54 0
45 146 -3
45 154 7
45 96 -1
45 67 -3
45 164 10
45 237 7
45 209 0
45 110 3
45 223 2
45 46 -1
45 142 -3
45 186 10
45 221 -3
45 123 8
45 140 10
45 73 -1
45 250 2
45 101 -3
45 166 -5
45 228 -7
45 119 2
45 192 -9
45 69 4
45 74 -7
45 226 9
45 56 -2
45 211 1
45 100 -6
45 68 -9
45 153 -9
45 94 1
45 133 -3
45 199 7
45 220 1
45 248 -5
45 106 9
45 148 -1
45 63 5
45 65 -2
45 90 -1
45 82 -6
45 234 -1
45 114 10
45 144 -6
45 70 -3
45 169 1
45 149 8
45 243 2
45 163 9
45 204 2
46 150 2
46 198 6
46 113 -5
46 57 5
46 106 6
46 93 1
46 87 10
46 192 -1
46 141 0
46 186 6
46 144 -7
46 135 -4
46 84 9
46 104 -1
46 216 7
46 138 0
46 85 10
46 187 -8
46 245 -10
46 154 -4
46 122 2
46 110 7
46 61 -3
46 143 -3
46 117 -4
46 126 -6
46 232 2
46 48 -3
46 155 -7
46 200 -3
46 79 10
46 101 -8
46 159 -10
46 179 8
46 91 -10
46 134 9
46 109 5
46 176 -7
46 172 3
46 178 10
46 133 -8
46 169 -3
46 183 10
46 153 6
46 98 8
46 205 8
46 132 -8
46 139 -10
46 102 10
46 236 0
46 119 2
46 92 -1
46 127 -8
46 68 2
46 204 -1
46 162 -1
46 237 -6
46 174 -6
46 70 -9
46 240 3
46 171 5
46 248 4
46 149 9
46 218 -2
46 212 7
46 211 -6
46 181 8
46 107 2
46 118 9
46 112 9
46 165 -10
46 78 7
46 213 10
46 82 -8
46 99 -1
46 167 -7
46 203 4
46 175 5
46 226 -4
46 116 -3
46 164 3
46 145 -6
46 214 0
46 235 8
46 74 -8
46 241 8
46 182 10
46 128 9
46 136 -7
46 71 -6
46 76 -1
46 190 -1
46 123 1
46 63 9
46 158 2
46 65 -7
46 206 -7
46 105 -10
46 222 8
46 242 1
46 184 -7
46 224 3
46 233 -9
46 73 10
46 137 2
46 129 -2
46 244 8
46 209 -4
46 58 -3
46 180 -6
46 97 -5
46 100 -8
46 210 5
46 250 7
46 195 2
46 243 -2
46 124 5
46 108 7
46 161 -2
46 146 -9
46 230 -6
46 88 -9
46 202 1
46 152 -5
46 221 10
46 247 -10
46 64 2
46 234 5
46 166 7
46 199 -7
46 62 1
46 81 1
46 217 -10
46 228 -9
46 50 -5
46 215 -7
46 193 -3
46 160 4
46 75 -5
46 83 -2
46 77 10
46 201 10
46 189 -1
46 55 3
46 103 8
46 225 5
46 147 -7
46 47 4
46 67 -9
46 96 -10
46 163 -3
46 229 -5
46 120 -4
46 185 -2
46 95 3
46 51 -5
46 148 5
46 177 -3
46 173 -8
46 151 2
46 80 10
46 219 7
46 238 3
46 156 5
46 121 9
46 59 -10
46 56 2
46 168 1
46 231 -1
46 249 5
46 53 -2
46 52 8
46 60 10
46 197 2
46 94 9
46 69 -10
46 157 5
46 86 -2
46 125 0
46 227 9
46 223 -7
46 191 1
46 170 5
46 246 1
46 114 -4
46 111 -5
46 66 -3
46 115 -4
47 199 -4
47 141 10
47 241 0
47 193 -1
47 243 -2
47 177 -7
47 70 6
47 123 -8
47 218 -4
47 227 -10
47 170 -1
47 138 -8
47 198 -5
47 102 -7
47 94 6
47 172 -9
47 234 8
47 230 -9
47 162 -8
47 91 -4
47 148 10
47 159 -2
47 63 -4
47 139 7
47 52 6
47 161 -2
47 144 6
47 207 9
47 229 -4
47 147 -6
47 186 5
47 236 10
47 224 6
47 202 -1
47 78 -4
47 195 8
47 188 0
47 239 -10
47 98 9
47 109 -10
47 85 -5
47 133 -4
47 185 -5
47 167 -10
47 50 -2
47 77 3
47 197 4
47 97 -1
47 75 -1
47 61 8
47 246 -10
47 225 3
47 53 -3
47 178 10
47 242 1
47 64 -9
47 223 -4
47 48 -5
47 184 7
47 83 -3
47 153 -4
47 95 -3
47 173 -1
47 175 -2
47 127 -9
47 72 2
47 196 3
47 117 9
47 151 -10
47 204 10
47 74 -3
47 194 5
47 200 -6
47 158 10
47 99 1
47 136 4
47 211 9
47 228 -2
47 119 6
47 114 -3
47 54 4
47 247 -5
47 69 5
47 192 -7
47 115 10
47 80 1
47 160 6
47 87 9
47 210 -9
47 105 10
47 58 0
47 179 -1
47 215 -5
47 82 9
47 67 7
47 129 -5
47 93 10
47 180 -5
47 156 6
47 116 0
47 68 -5
47 110 4
47 166 9
47 217 3
47 107 3
47 164 -1
47 201 -1
47 174 -9
47 132 -5
47 203 -4
47 96 -7
47 208 0
47 146 9
47 155 5
47 152 -1
47 59 -4
47 189 -1
47 51 3
47 125 6
47 190 -5
47 171 -1
47 231 0
47 84 4
47 143 -10
47 62 -2
47 71 -10
47 124 3
47 182 7
47 57 -3
47 183 4
47 212 -4
47 92 -2
47 206 7
47 135 -3
47 213 -10
47 191 9
47 120 -3
47 250 -8
47 176 9
47 104 -10
47 209 -10
47 216 7
47 108 5
47 112 9
47 56 -7
47 157 -5
47 205 -5
47 66 -10
47 140 2
47 88 -1
47 60 -6
47 165 0
47 49 3
47 249 10
47 240 -9
47 55 7
47 134 -1
47 113 -3
47 219 8
47 79 -1
47 245 -9
47 122 3
47 101 9
47 232 -8
47 233 6
47 248 6
47 86 -6
47 103 -10
47 90 -9
47 142 2
47 226 -1
47 149 5
47 130 10
47 163 1
47 76 -3
47 187 -10
47 244 4
47 169 5
47 128 -1
47 89 1
47 181 -3
47 65 4
47 168 6
47 220 -6
47 131 -2
47 238 7
47 154 -7
47 145 -7
48 179 1
48 149 -2
48 188 -2
48 235 -10
48 105 6
48 208 10
48 161 8
48 177 7
48 77 6
48 55 -5
48 66 -10
48 176 1
48 231 7
48 99 -9
48 187 4
48 57 10
48 120 4
48 128 -9
48 250 -9
48 138 -5
48 145 -4
48 159 4
48 155 -4
48 83 -5
48 69 -2
48 109 -5
48 217 5
48 127 -5
48 71 8
48 190 2
48 169 -2
48 111 0
48 154 -5
48 156 -5
48 84 -7
48 192 -10
48 72 1
48 236 6
48 88 4
48 140 -9
48 214 0
48 193 -3
48 204 1
48 246 1
48 132 -6
48 60 0
48 209 1
48 228 -6
48 87 10
48 215 5
48 74 5
48 191 9
48 221 8
48 67 -1
48 125 7
48 80 -4
48 90 1
48 220 10
48 230 10
48 116 -7
48 158 -9
48 197 6
48 189 -9
48 226 -10
48 103 -7
48 73 -10
48 130 0
48 82 -5
48 51 3
48 160 -9
48 196 -10
48 117 -7
48 174 5
48 56 -7
48 122 2
48 107 2
48 136 2
48 146 7
48 108 7
48 227 9
48 199 -5
48 58 -7
48 104 7
48 91 6
48 249 1
48 147 7
48 134 4
48 241 -9
48 129 -10
48 100 -1
48 50 5
48 240 -9
48 206 -2
48 94 -8
48 65 -4
48 142 2
48 110 0
48 200 10
48 180 7
48 148 -1
48 178 -8
48 64 0
48 202 -1
48 118 2
48 153 -10
48 59 4
48 131 1
48 244 -6
48 245 -7
48 112 2
48 219 9
48 185 -4
48 54 -5
48 207 7
48 212 -4
48 166 2
48 213 0
48 195 2
48 168 6
48 224 -10
48 52 10
48 121 2
48 135 7
48 173 8
48 165 -2
48 106 -9
48 126 6
48 232 0
48 139 5
48 238 -9
48 216 -2
48 86 8
48 163 -8
48 89 4
48 70 -1
48 242 -10
48 151 7
48 198 -3
48 167 -7
48 92 -6
48 164 -7
48 170 4
48 133 -10
48 96 9
48 203 -1
48 205 -6
48 123 -10
48 78 7
48 150 -6
48 137 2
48 175 2
48 172 8
48 115 -8
48 186 -9
48 95 8
48 53 7
48 211 7
48 184 -5
48 143 2
48 101 -3
48 97 -3
48 233 0
48 75 3
48 76 -3
48 210 6
48 114 -10
48 183 -9
48 239 -6
48 229 -10
48 182 3
48 144 -7
48 79 4
48 247 -10
48 63 7
48 152 -10
48 157 3
48 225 8
48 171 6
48 98 2
49 197 -2
49 110 6
49 52 -4
49 114 -10
49 175 6
49 211 -3
49 121 -9
49 157 -3
49 82 4
49 212 -5
49 174 -8
49 163 -3
49 201 8
49 226 10
49 243 -2
49 124 -9
49 116 10
49 103 -8
49 86 10
49 187 1
49 179 4
49 135 5
49 177 -7
49 195 -4
49 234 8
49 203 4
49 68 0
49 92 4
49 62 -1
49 97 -4
49 154 -8
49 172 3
49 246 1
49 158 1
49 141 -3
49 88 4
49 194 -9
49 156 -2
49 152 6
49 101 -5
49 133 -6
49 180 4
49 58 -7
49 79 -2
49 200 6
49 54 0
49 98 10
49 250 3
49 213 -3
49 60 9
49 249 -8
49 167 -4
49 83 6
49 70 6
49 105 8
49 220 -6
49 191 -4
49 89 5
49 173 -5
49 148 4
49 136 -2
49 210 -6
49 129 -7
49 57 8
49 205 -9
49 160 -3
49 100 -10
49 185 -10
49 149 6
49 66 10
49 61 0
49 216 -8
49 144 1
49 240 -7
49 209 -8
49 208 8
49 188 3
49 55 -5
49 206 5
49 140 1
49 190 5
49 67 9
49 76 -9
49 115 -4
49 123 2
49 122 1
49 72 -6
49 65 9
49 186 -4
49 78 6
49 239 -1
49 248 10
49 214 -4
49 169 1
49 145 2
49 56 10
49 112 2
49 74 7
49 131 1
49 84 7
49 50 -8
49 134 9
49 118 4
49 94 -3
49 237 -9
49 198 2
49 225 5
49 153 -7
49 138 5
49 199 2
49 130 -1
49 155 3
49 75 -3
49 111 2
49 164 -3
49 229 -8
49 232 -8
49 109 8
49 117 10
49 231 -6
49 126 -6
49 59 3
49 166 4
49 87 -9
49 143 0
49 150 6
49 139 -8
49 192 -4
49 230 -3
49 146 0
49 119 5
49 189 0
49 178 7
49 204 -7
49 176 3
49 81 9
49 224 -1
49 227 -6
49 151 8
49 219 -8
49 51 2
49 120 -4
49 108 -10
49 235 10
49 223 -5
49 71 -2
49 247 -1
49 222 5
49 128 0
49 102 7
49 80 -10
49 183 -5
49 170 7
49 161 3
49 107 -7
49 202 -5
49 73 -1
49 77 2
49 63 9
49 245 9
49 228 2
49 215 8
49 95 1
49 238 0
49 196 10
49 127 -10
49 64 -10
49 93 -1
49 142 3
49 113 -9
49 184 3
49 147 4
49 171 -9
49 182 -7
49 193 -5
49 241 0
49 137 1
49 162 6
49 69 -1
49 53 8
49 90 9
50 169 -4
50 143 -5
50 109 -7
50 113 3
50 164 5
50 108 3
50 170 -7
50 191 4
50 74 -10
50 102 -3
50 160 -3
50 189 -7
50 159 5
50 185 1
50 180 6
50 248 9
50 84 9
50 205 10
50 223 7
50 71 -6
50 93 -10
50 100 5
50 133 3
50 218 8
50 237 9
50 69 -7
50 142 -4
50 204 10
50 181 -8
50 174 8
50 78 6
50 173 2
50 172 3
50 152 2
50 202 -8
50 250 -7
50 175 -7
50 241 4
50 240 9
50 111 -2
50 206 -8
50 155 -10
50 195 -1
50 107 -4
50 245 1
50 68 -8
50 82 1
50 239 -10
50 188 -9
50 79 -9
50 96 -10
50 128 8
50 215 -7
50 131 -4
50 140 -6
50 114 3
50 193 2
50 211 0
50 220 -3
50 158 -9
50 243 5
50 73 -2
50 184 -2
50 88 3
50 213 9
50 125 6
50 165 3
50 61 -4
50 141 -10
50 183 -1
50 51 1
50 144 -7
50 156 -6
50 177 -1
50 217 3
50 210 -10
50 161 -2
50 63 4
50 64 7
50 77 4
50 60 4
50 187 6
50 246 -4
50 115 6
50 87 -10
50 194 8
50 123 -2
50 168 0
50 138 -1
50 98 2
50 85 1
50 247 1
50 118 1
50 171 -3
50 208 -2
50 136 6
50 201 6
50 153 -2
50 233 2
50 190 -8
50 225 -3
50 224 8
50 162 7
50 119 8
50 52 0
50 121 6
50 157 -9
50 196 4
50 200 -7
50 86 -2
50 226 -10
50 101 10
50 83 3
50 89 9
50 91 -1
50 197 -10
50 99 7
50 70 3
50 249 5
50 117 8
50 124 1
50 179 -9
50 56 0
50 59 8
50 130 0
50 80 6
50 231 -4
50 57 -4
50 54 4
50 146 -3
50 203 9
50 147 0
50 120 -7
50 242 9
50 72 3
50 106 5
50 199 8
50 192 1
50 198 3
50 221 7
50 145 4
50 81 6
50 55 -10
50 139 -9
50 151 -3
50 234 2
50 94 7
50 209 -7
50 116 -9
50 126 8
50 148 10
50 163 -10
50 228 8
50 137 -2
50 219 -8
50 167 9
50 76 -1
50 178 3
50 214 -9
50 67 5
50 112 -1
50 103 0
50 186 5
50 110 8
50 222 -4
50 62 -7
50 90 7
50 95 1
50 232 -1
50 65 0
50 166 -1
50 229 -1
50 149 8
50 122 4
50 135 -1
50 127 -8
50 154 9
50 236 4
51 76 -1
51 236 -9
51 121 1
51 196 -4
51 113 7
51 134 8
51 165 -1
51 145 2
51 123 -9
51 81 -2
51 180 -8
51 182 8
51 127 -5
51 70 -6
51 125 2
51 119 10
51 108 4
51 53 -2
51 191 8
51 250 -9
51 143 1
51 104 -1
51 109 -5
51 58 9
51 87 -1
51 56 -1
51 60 -5
51 152 -8
51 241 0
51 217 7
51 149 9
51 93 -3
51 55 1
51 136 0
51 137 -10
51 57 3
51 97 6
51 226 -3
51 203 9
51 229 -5
51 105 7
51 188 5
51 167 -3
51 83 -4
51 150 6
51 234 -3
51 244 -7
51 155 1
51 102 -3
51 223 -7
51 107 -3
51 207 1
51 249 -8
51 61 -7
51 98 -8
51 189 -1
51 85 0
51 115 10
51 212 3
51 157 1
51 177 10
51 114 -8
51 138 4
51 94 2
51 110 -9
51 194 2
51 206 9
51 170 3
51 171 6
51 201 -8
51 66 -3
51 112 9
51 64 -6
51 187 5
51 96 -3
51 69 -10
51 221 -8
51 122 8
51 65 2
51 224 -8
51 238 4
51 78 4
51 209 4
51 179 -2
51 205 9
51 190 -3
51 89 -10
51 88 0
51 79 10
51 144 1
51 233 2
51 100 2
51 211 2
51 91 9
51 68 4
51 181 -3
51 140 -9
51 215 10
51 198 -1
51 172 -3
51 197 -5
51 174 -9
51 74 1
51 52 8
51 159 6
51 200 -6
51 231 -4
51 199 -3
51 246 1
51 84 -7
51 116 4
51 148 10
51 95 3
51 156 0
51 106 -7
51 210 -6
51 183 8
51 168 -10
51 176 2
51 128 2
51 54 4
51 132 -2
51 62 8
51 99 1
51 135 -6
51 124 -6
51 151 -8
51 147 0
51 235 0
51 75 -7
51 90 -5
51 118 6
51 160 5
51 126 -9
51 242 6
51 101 3
51 161 -3
51 111 -7
51 219 -2
51 141 8
51 158 -3
51 248 4
51 204 -8
51 237 4
51 184 9
51 133 2
51 71 7
51 243 -10
51 169 9
51 202 -3
51 117 7
51 63 9
51 185 -7
51 173 -7
51 103 0
51 192 10
51 208 3
51 166 8
51 82 -1
51 195 -5
51 153 0
51 129 -2
51 218 5
51 178 8
51 154 5
51 139 6
51 86 -10
51 239 -2
51 146 3
51 220 -10
51 228 8
51 240 4
51 67 -8
51 213 -1
51 247 3
51 230 -5
51 216 9
51 162 -2
51 186 10
51 175 -4
51 163 1
51 73 6
51 227 -1
51 120 1
51 193 7
51 164 9
51 131 3
52 172 4
52 168 1
52 120 9
52 220 10
52 246 -5
52 80 10
52 248 -7
52 72 -1
52 209 -6
52 130 -10
52 237 -5
52 201 -9
52 115 8
52 180 -8
52 138 -1
52 136 9
52 56 -9
52 134 -7
52 215 6
52 151 4
52 243 9
52 211 2
52 58 1
52 94 0
52 212 -1
52 124 7
52 206 9
52 91 8
52 86 5
52 208 10
52 163 -9
52 167 7
52 63 10
52 245 -4
52 65 -2
52 104 3
52 165 -9
52 210 2
52 192 -2
52 217 -8
52 190 8
52 108 -6
52 241 -9
52 146 -3
52 139 -3
52 226 4
52 233 10
52 249 0
52 101 -4
52 114 -9
52 79 3
52 100 -2
52 119 6
52 155 1
52 159 6
52 132 -7
52 68 6
52 117 2
52 140 5
52 102 8
52 93 2
52 223 1
52 66 2
52 106 2
52 145 -5
52 218 -5
52 82 0
52 111 1
52 95 -8
52 67 9
52 131 -1
52 202 -7
52 121 9
52 92 6
52 219 -6
52 156 2
52 207 -3
52 127 0
52 204 -9
52 60 -4
52 158 1
52 235 8
52 230 -2
52 244 1
52 153 10
52 228 6
52 118 -10
52 126 -8
52 125 3
52 242 1
52 216 2
52 128 -1
52 171 -8
52 189 3
52 64 2
52 179 9
52 89 -3
52 61 -8
52 184 0
52 250 -3
52 157 -5
52 198 -7
52 142 1
52 232 -7
52 54 -2
52 193 -9
52 191 2
52 196 -4
52 182 -10
52 77 -4
52 57 7
52 85 10
52 148 6
52 187 8
52 71 -7
52 116 5
52 110 2
52 147 8
52 224 3
52 73 -9
52 169 10
52 205 1
52 105 6
52 84 7
52 90 -7
52 69 0
52 181 4
52 75 -10
52 185 -7
52 176 -5
52 188 -3
52 177 -10
52 141 8
52 214 4
52 109 -9
52 88 9
52 236 -8
52 129 -2
52 78 4
52 152 1
52 239 1
52 103 2
52 225 4
52 137 5
52 149 -9
52 161 -9
52 240 6
52 107 -4
52 122 6
52 247 10
52 160 0
52 81 9
52 97 3
52 154 -9
52 170 -3
52 135 -1
52 199 5
52 195 -2
52 59 -5
52 70 3
52 166 8
52 174 -10
52 133 10
52 87 1
52 173 -5
52 123 1
52 200 -1
52 186 9
52 113 2
52 53 3
52 222 6
52 197 7
52 162 8
52 96 3
52 229 1
52 175 -1
52 144 1
52 112 -3
52 231 5
52 143 4
52 98 0
53 84 -10
53 79 2
53 238 -9
53 147 10
53 80 7
53 163 5
53 247 1
53 216 10
53 87 7
53 188 1
53 194 -2
53 70 7
53 66 3
53 244 6
53 246 10
53 54 -8
53 242 -7
53 190 9
53 161 8
53 154 -8
53 64 1
53 237 -8
53 119 0
53 165 -10
53 240 6
53 116 1
53 226 -6
53 114 -4
53 184 3
53 148 -4
53 221 -3
53 68 5
53 103 -3
53 144 0
53 150 5
53 71 4
53 212 -9
53 196 6
53 125 4
53 211 0
53 160 1
53 139 9
53 143 -6
53 118 -9
53 168 -3
53 110 -4
53 105 -2
53 189 10
53 126 7
53 138 0
53 166 8
53 192 -2
53 151 -9
53 89 2
53 172 -4
53 250 -7
53 136 4
53 137 -2
53 180 -10
53 186 -10
53 57 -8
53 215 6
53 129 -5
53 209 -9
53 173 -10
53 169 3
53 141 8
53 203 -2
53 162 1
53 220 -5
53 124 -3
53 117 -9
53 230 0
53 210 0
53 206 4
53 249 10
53 122 4
53 164 -6
53 205 -6
53 108 10
53 191 9
53 195 6
53 204 -9
53 104 9
53 97 3
53 155 8
53 74 7
53 100 8
53 187 1
53 228 8
53 91 10
53 58 -3
53 93 -5
53 131 5
53 153 6
53 134 -8
53 201 1
53 67 0
53 182 -1
53 132 2
53 217 -1
53 178 -4
53 202 9
53 142 9
53 82 3
53 193 -5
53 223 2
53 233 2
53 176 -3
53 121 -9
53 59 5
53 158 -10
53 65 2
53 179 -1
53 197 -7
53 60 -9
53 76 -6
53 73 2
53 127 8
53 90 8
53 63 6
53 241 9
53 56 -5
53 174 -9
53 128 4
53 133 3
53 83 10
53 156 0
53 149 8
53 92 3
53 234 9
53 72 2
53 123 -5
53 185 -3
53 135 -1
53 248 4
53 213 9
53 239 4
53 146 8
53 219 -7
53 236 2
53 208 4
53 69 -6
53 113 -7
53 107 8
53 170 -9
53 229 -5
53 106 2
53 245 2
53 102 7
53 88 -6
53 152 -10
53 94 3
53 85 -9
53 115 -9
53 145 -6
53 235 -9
53 222 8
53 62 1
53 232 -5
53 61 1
53 183 4
53 218 5
53 159 -1
53 55 3
53 181 -3
53 101 5
53 171 9
53 177 -5
53 157 10
53 214 -7
53 175 2
53 130 1
53 95 6
53 75 -6
54 246 -5
54 144 -10
54 227 10
54 181 2
54 76 2
54 74 6
54 117 3
54 106 -5
54 233 -7
54 244 7
54 205 9
54 249 10
54 211 9
54 110 -1
54 177 -2
54 108 -2
54 198 4
54 92 -6
54 85 -4
54 224 9
54 230 3
54 173 -9
54 178 -6
54 138 4
54 118 1
54 220 9
54 217 -4
54 64 0
54 119 -8
54 189 10
54 155 -3
54 174 -3
54 81 7
54 228 9
54 184 -8
54 162 3
54 120 -1
54 56 -10
54 136 -9
54 176 -2
54 237 6
54 112 -2
54 60 7
54 231 -4
54 94 0
54 168 8
54 152 6
54 208 6
54 248 7
54 107 -2
54 147 4
54 70 2
54 169 9
54 236 -4
54 68 -1
54 204 8
54 170 -9
54 114 9
54 196 6
54 166 -10
54 127 0
54 79 2
54 193 -9
54 210 -3
54 80 8
54 245 -2
54 171 -10
54 95 -5
54 134 -7
54 145 0
54 90 -9
54 146 -7
54 148 1
54 182 4
54 77 0
54 241 -8
54 163 5
54 65 0
54 103 8
54 89 -2
54 91 -9
54 62 -7
54 206 9
54 113 2
54 154 -4
54 213 -7
54 194 -6
54 164 9
54 207 10
54 197 1
54 130 -9
54 133 6
54 191 -2
54 78 9
54 151 -3
54 201 -9
54 222 8
54 125 8
54 150 -3
54 239 -5
54 101 -5
54 73 5
54 129 -4
54 140 4
54 66 1
54 221 2
54 58 -9
54 59 -7
54 192 0
54 232 -1
54 83 -2
54 195 0
54 172 -1
54 121 -1
54 209 -3
54 159 0
54 102 8
54 116 7
54 188 0
54 88 5
54 175 3
54 109 10
54 104 10
54 142 -3
54 167 5
54 100 -9
54 186 0
54 99 -5
54 235 8
54 123 -6
54 87 3
54 229 8
54 96 7
54 61 -8
54 158 2
54 97 4
54 63 2
54 98 -3
54 153 6
54 215 -8
54 122 5
54 223 -3
54 93 8
54 135 -7
54 139 8
54 183 -9
54 132 -4
54 218 7
54 115 8
54 214 -8
54 250 -7
54 187 6
54 185 5
54 180 -4
54 71 8
54 55 6
54 75 -2
54 69 8
54 242 -4
54 247 1
54 200 5
54 165 2
54 160 1
54 143 -2
54 243 3
54 156 -2
54 57 -5
54 82 -1
54 203 -9
54 131 5
54 234 8
54 212 0
54 226 8
54 216 -8
55 219 -10
55 186 -8
55 223 -5
55 91 -7
55 85 -2
55 154 2
55 130 -1
55 62 1
55 134 -2
55 203 -8
55 170 8
55 248 0
55 199 3
55 93 -8
55 94 7
55 69 -10
55 165 -5
55 98 -10
55 209 -2
55 132 3
55 143 5
55 164 -2
55 82 -9
55 111 0
55 161 7
55 153 1
55 228 5
55 146 9
55 84 -9
55 131 -7
55 232 3
55 222 3
55 155 -7
55 141 0
55 120 -6
55 213 -7
55 188 0
55 175 2
55 234 0
55 231 2
55 78 -7
55 149 -9
55 160 -9
55 148 4
55 88 4
55 192 4
55 135 2
55 191 3
55 113 -9
55 89 -5
55 80 3
55 245 1
55 205 5
55 214 -6
55 202 8
55 162 1
55 102 5
55 77 -5
55 236 -6
55 197 7
55 211 -4
55 221 7
55 195 0
55 177 5
55 212 0
55 157 4
55 215 3
55 74 10
55 103 7
55 101 10
55 237 7
55 247 5
55 210 -2
55 133 9
55 176 -8
55 109 -3
55 92 6
55 96 6
55 181 -5
55 123 0
55 218 0
55 139 -10
55 110 -9
55 163 2
55 249 -4
55 200 3
55 159 3
55 67 6
55 230 3
55 115 3
55 194 -6
55 172 -2
55 66 1
55 179 3
55 144 9
55 242 -7
55 241 0
55 152 2
55 190 -4
55 138 -1
55 208 -8
55 108 -5
55 73 10
55 68 3
55 90 -2
55 183 -6
55 204 6
55 244 3
55 83 -10
55 121 -5
55 75 -8
55 187 -2
55 65 8
55 201 2
55 114 10
55 235 -6
55 107 -7
55 238 8
55 71 4
55 158 -10
55 125 2
55 225 2
55 246 0
55 100 -5
55 166 2
55 124 -3
55 64 4
55 61 -1
55 207 8
55 116 1
55 151 6
55 173 -6
55 127 -6
55 227 5
55 58 1
55 243 -3
55 140 -2
55 56 3
55 60 8
55 104 -6
55 126 6
55 250 -1
55 226 -3
55 216 -9
55 185 9
55 86 2
55 142 -2
55 196 -10
55 105 -4
55 182 -10
55 206 6
55 129 1
55 178 -6
55 99 -8
55 70 7
55 117 -7
55 112 9
55 57 -1
55 156 4
55 145 -10
55 95 -9
55 180 -1
55 220 3
55 118 -9
55 168 2
55 233 -6
55 72 -1
55 193 4
55 239 5
55 189 5
55 137 -10
55 97 3
55 106 -3
55 122 -10
55 229 -2
55 81 -9
55 63 -2
55 87 -6
55 224 5
55 217 -9
55 240 -1
55 184 1
56 65 10
56 98 -2
56 94 -5
56 146 -1
56 154 -8
56 232 10
56 212 6
56 77 9
56 178 -9
56 239 -4
56 230 8
56 73 -3
56 59 -4
56 135 1
56 176 0
56 83 10
56 223 3
56 194 5
56 205 2
56 100 3
56 84 -1
56 183 -4
56 198 -3
56 130 -3
56 103 -2
56 193 -4
56 74 -2
56 137 -10
56 134 -2
56 181 0
56 62 4
56 244 -5
56 107 5
56 167 9
56 169 7
56 142 4
56 187 -10
56 86 -5
56 216 10
56 162 -2
56 151 -1
56 189 -4
56 114 -10
56 144 6
56 215 2
56 143 -10
56 202 6
56 222 -1
56 131 -7
56 58 9
56 88 7
56 72 7
56 211 8
56 97 -1
56 165 8
56 245 1
56 196 -4
56 242 -5
56 199 3
56 158 10
56 129 -7
56 207 -3
56 231 -3
56 75 -9
56 179 -3
56 70 1
56 166 7
56 180 -5
56 238 -9
56 150 5
56 108 9
56 122 3
56 218 -9
56 109 5
56 247 -8
56 148 4
56 99 8
56 92 1
56 185 1
56 250 10
56 217 10
56 163 -6
56 157 5
56 120 7
56 177 -2
56 117 -5
56 228 -8
56 219 5
56 235 -9
56 156 -6
56 116 -10
56 141 -1
56 224 4
56 71 8
56 152 -9
56 126 -10
56 168 4
56 124 8
56 159 3
56 214 8
56 123 1
56 110 7
56 149 9
56 200 1
56 204 -1
56 233 -6
56 96 -2
56 206 2
56 101 -6
56 105 1
56 87 -7
56 140 -10
56 210 8
56 201 3
56 106 4
56 89 4
56 57 4
56 209 -8
56 190 -3
56 128 -1
56 91 5
56 248 -7
56 220 -5
56 175 7
56 81 8
56 133 0
56 182 -8
56 188 -10
56 184 -8
56 66 0
56 197 -9
56 138 10
56 68 3
56 243 -5
56 227 0
56 186 -3
56 161 -6
56 60 9
56 229 -8
56 64 7
56 113 -5
56 127 9
56 240 4
56 132 -2
56 155 -6
56 226 -9
56 236 -7
56 164 -5
56 213 8
56 111 -1
56 237 3
56 125 -7
56 208 5
56 93 5
56 90 5
56 221 9
56 203 -10
56 119 -2
56 145 0
56 115 5
56 63 -8
56 136 7
56 104 7
56 174 4
56 246 -10
56 139 -4
56 79 -7
56 172 4
56 241 -10
56 160 10
56 82 -4
56 225 -1
56 69 -8
56 80 5
56 191 0
56 195 1
57 193 -5
57 190 9
57 117 -5
57 185 -6
57 159 -8
57 239 4
57 236 -4
57 173 4
57 202 3
57 129 -3
57 135 9
57 209 -6
57 112 10
57 138 -10
57 82 7
57 157 0
57 106 -7
57 188 -5
57 116 6
57 213 -2
57 59 -8
57 233 8
57 136 7
57 198 -6
57 131 -6
57 177 2
57 222 -9
57 65 6
57 169 0
57 247 -1
57 192 7
57 225 1
57 79 10
57 140 5
57 94 -7
57 205 1
57 118 -4
57 105 0
57 196 3
57 211 5
57 119 6
57 200 8
57 67 -9
57 74 8
57 80 7
57 179 7
57 107 2
57 249 -8
57 60 10
57 240 2
57 76 -6
57 108 -6
57 212 -9
57 191 -6
57 150 -3
57 162 -6
57 70 8
57 181 -10
57 142 1
57 132 7
57 154 3
57 125 5
57 231 -5
57 166 10
57 180 2
57 168 10
57 242 4
57 115 -3
57 172 7
57 102 8
57 78 0
57 184 5
57 141 -4
57 147 9
57 104 0
57 81 -4
57 110 6
57 224 5
57 189 -5
57 71 0
57 176 6
57 187 -5
57 228 4
57 145 -4
57 199 -7
57 134 2
57 160 1
57 148 4
57 139 8
57 133 -9
57 165 1
57 226 3
57 123 -4
57 151 10
57 87 -8
57 234 1
57 103 -9
57 99 10
57 85 -10
57 174 7
57 210 -8
57 66 -8
57 241 10
57 170 5
57 230 9
57 221 7
57 208 -8
57 149 -6
57 121 -2
57 235 -5
57 91 -8
57 90 -4
57 68 10
57 161 6
57 146 10
57 218 -7
57 229 -5
57 244 -3
57 143 9
57 153 1
57 84 -1
57 183 10
57 206 -3
57 73 -5
57 155 -9
57 163 -3
57 197 8
57 127 -6
57 217 3
57 86 9
57 109 -4
57 164 -1
57 175 -8
57 214 9
57 93 -9
57 245 6
57 204 9
57 216 8
57 194 8
57 75 0
57 186 0
57 111 9
57 232 -7
57 156 -7
57 220 1
57 89 5
57 237 -8
57 96 2
57 95 7
57 83 -7
57 250 10
57 114 -6
57 124 -4
57 248 4
57 97 -8
57 64 -3
57 158 5
57 88 -3
57 223 1
57 152 -8
57 195 -1
57 207 7
57 238 1
57 167 4
57 72 -8
57 227 3
57 171 3
57 122 5
57 243 1
57 137 -6
57 62 -3
57 120 10
57 201 -10
57 58 3
58 249 -6
58 148 4
58 239 -4
58 126 -2
58 244 7
58 153 0
58 66 -10
58 221 -3
58 211 -1
58 155 -4
58 162 2
58 102 -3
58 203 -7
58 204 3
58 238 1
58 110 5
58 172 -4
58 223 0
58 104 -5
58 241 8
58 64 7
58 174 -2
58 196 -3
58 147 -4
58 75 -3
58 150 8
58 116 6
58 224 -9
58 91 -1
58 137 2
58 152 -3
58 240 1
58 83 6
58 220 -3
58 142 -1
58 69 10
58 191 -2
58 136 0
58 182 0
58 197 -1
58 151 0
58 179 1
58 157 3
58 128 -8
58 100 4
58 93 -6
58 134 2
58 78 8
58 186 7
58 195 4
58 184 -2
58 167 4
58 217 -3
58 80 3
58 140 -10
58 129 -4
58 121 -3
58 235 3
58 213 4
58 192 -3
58 178 9
58 158 -2
58 60 -10
58 173 -3
58 176 -5
58 222 1
58 143 -6
58 65 -5
58 125 -5
58 135 -4
58 101 5
58 227 -6
58 68 1
58 109 10
58 202 9
58 99 6
58 103 3
58 250 0
58 122 5
58 171 -10
58 117 -3
58 149 4
58 166 5
58 209 0
58 144 2
58 123 5
58 108 -3
58 198 -6
58 106 -7
58 87 -7
58 95 -7
58 199 9
58 230 0
58 105 -5
58 82 -10
58 175 -6
58 73 10
58 97 -2
58 159 10
58 96 -7
58 72 6
58 218 10
58 141 2
58 194 -1
58 77 9
58 233 -4
58 71 7
58 84 -6
58 94 0
58 231 6
58 79 -6
58 107 4
58 130 -3
58 219 3
58 208 -6
58 215 10
58 111 4
58 145 10
58 216 0
58 59 5
58 214 -7
58 183 -2
58 113 -5
58 146 -7
58 70 -7
58 92 -9
58 189 -7
58 226 -8
58 163 6
58 156 -8
58 112 8
58 61 -5
58 190 -5
58 139 -5
58 181 -8
58 168 6
58 133 -2
58 81 -7
58 90 -5
58 228 -9
58 86 7
58 200 -7
58 63 8
58 201 1
58 132 0
58 177 7
58 160 -10
58 212 -8
58 207 -5
58 74 6
58 62 -9
58 188 1
58 124 -6
58 206 7
58 169 -10
58 210 0
58 120 -5
58 115 0
58 164 9
58 237 8
58 154 6
58 247 7
58 246 -2
58 85 1
58 89 8
58 242 -8
58 165 9
58 76 -5
58 193 -2
58 161 -7
58 127 -4
58 185 3
58 187 -10
58 225 -2
59 212 1
59 202 -4
59 101 6
59 161 -6
59 157 5
59 136 10
59 221 8
59 122 9
59 187 3
59 131 -9
59 244 1
59 152 -10
59 214 9
59 94 10
59 200 -10
59 92 -6
59 209 8
59 204 -8
59 166 -3
59 144 -9
59 68 4
59 121 -9
59 222 10
59 117 -6
59 250 -4
59 142 8
59 229 5
59 111 -7
59 159 1
59 100 -4
59 95 -4
59 81 -3
59 216 0
59 225 7
59 82 2
59 236 8
59 67 -3
59 107 -4
59 180 -3
59 93 9
59 98 10
59 241 5
59 79 -7
59 175 10
59 195 -10
59 126 -2
59 106 -6
59 72 9
59 170 9
59 61 8
59 104 0
59 148 -7
59 145 -1
59 116 -9
59 168 -8
59 167 2
59 190 7
59 228 -4
59 103 -3
59 147 7
59 234 2
59 185 10
59 108 -8
59 223 1
59 154 -10
59 133 -7
59 130 6
59 60 -1
59 84 1
59 176 0
59 231 9
59 91 -10
59 240 -1
59 120 1
59 77 6
59 62 -5
59 233 -4
59 227 10
59 88 -2
59 128 -9
59 194 2
59 139 2
59 206 8
59 246 9
59 205 -2
59 242 9
59 218 9
59 71 -6
59 162 -9
59 137 0
59 215 -5
59 226 0
59 220 1
59 232 1
59 171 -4
59 135 5
59 192 7
59 193 7
59 188 -1
59 66 -7
59 224 -3
59 165 -9
59 127 6
59 75 -6
59 153 -2
59 177 2
59 169 -10
59 160 1
59 87 -6
59 163 3
59 96 -1
59 219 -8
59 118 -6
59 211 3
59 155 -3
59 105 -5
59 181 -9
59 63 6
59 76 -5
59 249 -5
59 140 9
59 90 -3
59 245 1
59 164 10
59 115 -9
59 158 -7
59 123 -7
59 207 5
59 179 0
59 189 9
59 150 -5
59 85 -10
59 143 8
59 197 0
59 129 -7
59 112 5
59 149 -8
59 173 7
59 196 0
59 109 -1
59 146 9
59 138 -3
59 208 -2
59 191 8
59 156 -5
59 198 1
59 73 9
59 114 2
59 235 -1
59 110 8
59 78 -9
59 248 3
59 89 4
59 86 2
59 217 7
59 201 -9
59 74 1
59 134 -3
59 239 -2
59 172 7
59 80 -8
59 186 9
59 119 8
59 247 -2
59 102 9
59 83 0
59 213 6
59 141 4
60 92 7
60 79 -2
60 70 -10
60 184 6
60 147 8
60 210 10
60 249 4
60 246 -4
60 200 -5
60 88 8
60 119 -1
60 99 -2
60 179 1
60 131 1
60 174 9
60 219 4
60 94 2
60 62 -8
60 223 4
60 71 9
60 66 5
60 159 10
60 178 -1
60 120 3
60 230 7
60 183 -9
60 162 -5
60 83 -4
60 161 -10
60 91 -4
60 110 4
60 218 5
60 78 -6
60 199 6
60 134 3
60 82 6
60 250 3
60 108 0
60 151 -3
60 111 -5
60 208 0
60 126 -5
60 69 4
60 212 6
60 146 10
60 139 -10
60 137 5
60 185 -8
60 150 3
60 74 -5
60 220 -10
60 182 1
60 241 9
60 76 -7
60 75 -7
60 154 9
60 136 -6
60 188 -7
60 198 -2
60 197 -3
60 103 -1
60 138 4
60 205 -2
60 73 -1
60 181 -8
60 132 4
60 93 -2
60 211 8
60 98 0
60 100 -2
60 236 -8
60 194 -10
60 152 -2
60 237 5
60 168 -2
60 231 0
60 214 4
60 172 3
60 228 3
60 148 -10
60 234 -6
60 87 10
60 163 0
60 117 1
60 124 3
60 135 -10
60 216 9
60 85 7
60 80 6
60 165 8
60 209 -10
60 77 6
60 109 6
60 63 -9
60 115 1
60 105 -10
60 244 -9
60 153 10
60 145 -3
60 64 10
60 180 -9
60 195 8
60 243 2
60 106 -2
60 225 -6
60 247 -2
60 213 -8
60 235 -5
60 72 -5
60 96 3
60 130 -1
60 143 -5
60 129 -6
60 112 -1
60 227 5
60 155 10
60 229 5
60 215 -4
60 238 7
60 61 0
60 121 -6
60 240 7
60 140 -1
60 122 -10
60 113 -9
60 206 10
60 157 1
60 81 -5
60 144 -9
60 107 5
60 142 1
60 84 4
60 173 -10
60 191 1
60 141 0
60 123 -9
60 207 10
60 239 10
60 248 5
60 232 0
60 202 10
60 226 -8
60 222 5
60 95 3
60 104 0
60 189 4
60 133 -1
60 192 0
60 187 -1
60 224 -6
60 166 -9
60 158 9
60 190 -6
60 118 -2
60 114 5
60 127 10
60 203 -1
60 101 -9
60 170 -6
60 221 -8
60 245 -8
60 97 1
60 164 3
60 176 -10
60 128 4
61 172 -1
61 203 0
61 220 3
61 169 2
61 125 -5
61 127 5
61 92 -2
61 75 3
61 192 -3
61 134 -9
61 174 -7
61 198 6
61 191 10
61 159 -3
61 219 -8
61 201 1
61 170 1
61 241 -6
61 229 -6
61 114 -2
61 139 2
61 107 5
61 204 -5
61 124 -9
61 155 -8
61 168 8
61 245 4
61 148 10
61 238 0
61 117 -3
61 77 -1
61 69 4
61 173 0
61 115 1
61 137 -9
61 129 -9
61 91 0
61 178 8
61 68 -7
61 152 8
61 136 7
61 104 -3
61 120 -3
61 246 -4
61 175 8
61 230 -2
61 70 -8
61 182 0
61 130 -10
61 218 -8
61 242 -6
61 86 6
61 194 8
61 223 -6
61 243 4
61 160 1
61 185 5
61 167 -7
61 186 -7
61 190 -2
61 222 0
61 73 3
61 156 -2
61 103 -3
61 212 -5
61 121 4
61 214 10
61 208 -6
61 94 10
61 95 4
61 164 -1
61 105 2
61 144 -4
61 123 -10
61 85 -10
61 250 8
61 226 6
61 179 9
61 154 -10
61 231 9
61 151 6
61 163 2
61 145 -1
61 153 10
61 67 -3
61 101 8
61 128 -3
61 138 -8
61 165 9
61 141 2
61 74 7
61 146 8
61 205 -1
61 89 4
61 247 7
61 157 -1
61 158 -6
61 90 9
61 72 0
61 180 8
61 236 8
61 80 1
61 82 5
61 207 10
61 177 -1
61 150 -2
61 166 6
61 143 -2
61 217 -2
61 244 -7
61 96 3
61 97 -9
61 181 4
61 83 -2
61 171 -4
61 237 -3
61 224 -1
61 197 2
61 195 -9
61 249 0
61 65 -5
61 99 1
61 135 7
61 87 -8
61 111 1
61 193 2
61 234 8
61 133 -9
61 142 6
61 63 7
61 200 -10
61 106 0
61 209 9
61 118 3
61 147 -10
61 213 6
61 122 0
61 100 6
61 221 -8
61 131 -7
61 176 -6
61 79 7
61 235 -2
61 240 8
61 84 -1
61 215 1
61 108 0
61 64 -9
61 126 -4
61 232 -8
61 81 -7
61 93 -10
61 233 3
61 110 7
61 102 -6
61 161 9
61 210 4
61 216 -4
61 227 -8
61 225 2
61 211 -7
61 184 1
61 119 6
61 76 -10
61 228 -5
61 189 4
61 183 5
61 206 2
61 248 -2
62 159 2
62 185 2
62 196 -2
62 183 -2
62 74 5
62 162 -4
62 79 -6
62 235 -4
62 140 6
62 102 6
62 149 10
62 103 8
62 232 -1
62 75 10
62 95 10
62 113 -3
62 237 -5
62 152 5
62 143 -2
62 65 9
62 207 -9
62 226 -3
62 80 -8
62 114 -8
62 128 5
62 213 6
62 184 -7
62 227 -4
62 147 -3
62 250 -6
62 112 -7
62 224 -5
62 212 -7
62 160 2
62 206 3
62 216 -10
62 92 2
62 173 4
62 239 -10
62 156 5
62 110 0
62 146 -5
62 72 -10
62 210 -10
62 228 -5
62 141 -3
62 249 3
62 154 0
62 120 -9
62 136 -4
62 217 3
62 246 5
62 111 10
62 91 3
62 180 7
62 139 3
62 244 7
62 167 2
62 208 6
62 204 -6
62 215 4
62 121 -1
62 192 3
62 202 -6
62 76 5
62 179 6
62 94 6
62 177 -4
62 176 10
62 172 -3
62 84 1
62 150 -7
62 178 7
62 231 7
62 88 5
62 209 10
62 190 8
62 191 -9
62 106 2
62 169 10
62 100 8
62 234 9
62 82 3
62 161 3
62 145 5
62 66 6
62 238 4
62 86 2
62 182 -4
62 67 8
62 83 2
62 193 -8
62 93 -6
62 171 -1
62 240 -2
62 197 -3
62 166 -8
62 199 -5
62 195 -4
62 229 8
62 69 -10
62 134 7
62 70 9
62 230 0
62 142 0
62 104 -10
62 248 -10
62 123 -1
62 117 -4
62 73 5
62 245 5
62 243 -5
62 222 -4
62 151 8
62 132 1
62 127 2
62 77 0
62 157 4
62 108 -3
62 105 -5
62 189 -7
62 125 8
62 119 7
62 63 -2
62 225 -3
62 242 9
62 181 4
62 115 2
62 187 9
62 236 5
62 98 7
62 153 3
62 233 -1
62 124 -6
62 78 -10
62 122 2
62 164 -4
62 219 -10
62 155 6
62 68 -8
62 247 -9
62 211 -9
62 135 8
62 109 -4
62 220 -10
62 205 0
62 71 1
62 137 -7
62 223 -8
62 200 6
62 90 -2
62 188 7
62 85 10
62 221 2
62 201 4
62 126 -8
62 198 -4
62 144 2
62 96 -8
62 130 7
62 203 0
62 214 -9
62 131 7
62 129 2
63 128 -1
63 101 -4
63 220 -7
63 208 -10
63 104 8
63 112 -6
63 170 4
63 169 -7
63 215 -3
63 103 5
63 217 -9
63 182 -2
63 148 -4
63 195 5
63 187 -6
63 248 -10
63 226 1
63 106 -3
63 177 0
63 119 4
63 141 1
63 117 10
63 125 3
63 113 5
63 73 -2
63 193 1
63 191 -6
63 72 -2
63 64 -8
63 212 -3
63 124 9
63 126 -1
63 66 -1
63 149 5
63 74 -4
63 99 -4
63 88 7
63 89 -6
63 206 -8
63 68 -10
63 196 5
63 194 3
63 167 -1
63 249 -7
63 129 -2
63 100 3
63 242 -6
63 123 1
63 90 1
63 79 -3
63 115 -8
63 159 3
63 227 6
63 244 -4
63 143 -5
63 240 3
63 233 6
63 83 6
63 107 -8
63 95 7
63 209 4
63 165 -3
63 197 -7
63 202 -6
63 162 -7
63 111 6
63 198 -2
63 171 9
63 211 -4
63 132 -9
63 179 9
63 223 6
63 175 -9
63 76 6
63 155 7
63 207 10
63 164 -2
63 219 3
63 204 -1
63 156 7
63 93 1
63 184 -2
63 200 9
63 151 -9
63 172 1
63 144 -3
63 186 -10
63 131 -7
63 178 4
63 185 0
63 214 8
63 71 -2
63 210 10
63 203 -1
63 232 -4
63 245 2
63 116 -7
63 133 -5
63 82 10
63 235 -4
63 246 4
63 163 -4
63 238 0
63 92 -6
63 87 -10
63 222 -1
63 236 -9
63 199 -10
63 109 8
63 102 -1
63 201 -3
63 180 4
63 138 -2
63 247 7
63 154 -1
63 139 -1
63 137 -5
63 166 6
63 130 7
63 174 -5
63 85 2
63 121 -6
63 142 -6
63 140 -6
63 228 -9
63 160 9
63 221 -7
63 96 -1
63 77 -1
63 105 6
63 80 2
63 161 6
63 181 -1
63 84 9
63 243 -4
63 134 -6
63 231 -2
63 97 -2
63 237 -2
63 135 -3
63 91 -6
63 229 0
63 213 0
63 110 9
63 241 -8
63 86 9
63 225 1
63 118 2
63 146 7
63 239 -2
63 122 8
63 230 -7
63 173 -10
63 75 -5
63 234 -9
63 224 10
63 218 4
63 94 9
63 176 9
63 127 7
63 192 3
63 152 4
63 190 9
63 120 5
63 188 -10
63 168 -5
63 78 -2
63 145 -1
64 136 0
64 238 -9
64 129 10
64 216 0
64 174 3
64 67 -10
64 169 5
64 191 -8
64 146 -3
64 70 7
64 185 -5
64 75 5
64 194 5
64 245 4
64 106 -2
64 241 -6
64 133 7
64 132 -2
64 110 -6
64 192 -7
64 175 -1
64 102 -6
64 187 -4
64 212 -9
64 186 -3
64 184 -2
64 239 0
64 158 8
64 242 -7
64 159 7
64 165 3
64 163 -2
64 105 -1
64 100 -1
64 86 -9
64 87 -6
64 244 9
64 243 -1
64 97 -7
64 104 2
64 144 10
64 247 0
64 160 -7
64 114 -3
64 207 -6
64 190 4
64 221 1
64 153 -7
64 109 -1
64 95 6
64 208 -5
64 224 0
64 71 8
64 225 9
64 230 -10
64 173 7
64 69 2
64 155 -8
64 130 3
64 120 5
64 172 0
64 157 1
64 78 -10
64 83 -1
64 195 -2
64 81 4
64 92 9
64 196 -1
64 111 7
64 170 -3
64 232 -4
64 151 2
64 101 -3
64 162 -5
64 77 2
64 85 3
64 229 -2
64 74 2
64 233 -1
64 246 6
64 199 2
64 200 8
64 150 8
64 183 -10
64 139 1
64 214 -6
64 250 -10
64 228 6
64 202 10
64 227 -10
64 127 5
64 134 -9
64 117 -8
64 142 -1
64 218 0
64 118 -10
64 94 8
64 168 -3
64 167 7
64 193 5
64 141 0
64 231 9
64 166 -1
64 152 0
64 73 2
64 115 9
64 99 -9
64 123 -7
64 210 10
64 113 3
64 149 0
64 181 4
64 96 0
64 222 -7
64 119 2
64 171 8
64 138 -3
64 135 5
64 204 -8
64 179 10
64 203 3
64 98 7
64 72 1
64 220 0
64 108 -6
64 201 5
64 215 5
64 154 10
64 176 -6
64 226 -3
64 217 -1
64 219 7
64 240 -9
64 84 -2
64 161 -3
64 82 9
64 93 5
64 156 0
64 237 -7
64 107 5
64 124 -4
64 180 0
64 177 -3
64 90 -4
64 76 -2
64 121 -5
64 236 10
64 88 1
64 79 7
64 178 -7
64 137 -10
64 145 -7
64 68 -5
64 131 -5
64 206 -1
64 91 5
64 209 2
64 148 5
64 125 -2
64 197 7
64 182 0
64 143 -3
64 198 7
64 80 5
64 122 4
64 116 3
64 65 -1
64 205 6
64 211 5
64 234 2
64 66 -8
64 89 4
64 128 5
65 97 -1
65 104 -8
65 230 5
65 108 -8
65 71 2
65 199 -2
65 164 6
65 228 -3
65 153 7
65 94 -8
65 80 8
65 191 1
65 95 7
65 99 -3
65 85 -5
65 125 -9
65 87 10
65 109 -3
65 86 7
65 226 1
65 138 -8
65 145 8
65 100 4
65 102 -1
65 232 1
65 123 10
65 188 8
65 244 10
65 214 -10
65 66 8
65 175 0
65 146 -9
65 197 -6
65 235 5
65 75 -2
65 177 5
65 128 2
65 133 6
65 72 -2
65 113 7
65 117 -1
65 186 -4
65 79 -6
65 78 10
65 184 -6
65 106 -7
65 81 -3
65 250 -9
65 185 9
65 160 -3
65 247 1
65 169 -4
65 203 -9
65 130 4
65 165 -3
65 207 -8
65 239 7
65 93 -1
65 74 10
65 171 3
65 222 10
65 233 -9
65 209 -4
65 180 9
65 179 -9
65 205 3
65 91 -2
65 114 -2
65 208 3
65 144 4
65 240 -1
65 206 2
65 137 1
65 122 -1
65 150 -4
65 116 -4
65 234 -7
65 194 -10
65 127 -1
65 238 10
65 77 10
65 126 4
65 176 6
65 245 10
65 216 10
65 96 0
65 147 -2
65 225 -3
65 217 -7
65 140 -2
65 157 -8
65 151 2
65 166 -8
65 89 -7
65 187 -6
65 139 -6
65 219 10
65 189 1
65 246 -7
65 111 -5
65 192 8
65 173 7
65 211 -10
65 118 2
65 129 -8
65 82 -4
65 204 -4
65 248 -9
65 162 -10
65 119 -10
65 68 4
65 92 8
65 167 2
65 70 -8
65 69 3
65 242 -8
65 236 4
65 90 -5
65 131 5
65 84 -3
65 158 -3
65 83 4
65 183 7
65 221 10
65 168 -4
65 163 3
65 198 -7
65 196 -3
65 178 -3
65 237 -3
65 229 -8
65 134 -10
65 141 6
65 224 0
65 193 6
65 174 4
65 223 4
65 132 -3
65 212 -7
65 142 9
65 135 -10
65 182 4
65 149 -3
65 101 -5
65 136 -9
65 243 -1
65 201 -3
65 181 -10
65 73 -4
65 154 7
65 210 -8
65 215 -8
65 195 10
65 200 9
65 241 -2
65 148 5
65 152 -2
65 67 -9
65 190 -6
65 159 -4
65 161 -8
65 231 -1
65 76 9
65 218 -9
65 88 2
65 156 7
65 120 -10
65 172 -10
65 155 -3
66 104 4
66 229 -5
66 84 -6
66 134 10
66 216 0
66 225 -6
66 106 10
66 149 4
66 205 -3
66 213 10
66 112 -5
66 154 -1
66 192 -9
66 123 -2
66 72 7
66 121 -6
66 207 8
66 231 -5
66 71 -9
66 217 0
66 232 8
66 239 -3
66 131 8
66 91 0
66 130 6
66 249 3
66 153 9
66 138 3
66 111 -10
66 95 9
66 140 -7
66 159 7
66 87 -8
66 193 7
66 208 -10
66 81 4
66 211 -7
66 219 -6
66 114 5
66 161 7
66 176 -1
66 90 6
66 230 4
66 203 -8
66 122 9
66 77 -1
66 97 7
66 109 10
66 99 -2
66 244 -2
66 234 -6
66 184 -9
66 85 -1
66 174 -1
66 246 -10
66 220 3
66 113 -3
66 83 -4
66 210 -2
66 70 -7
66 170 10
66 75 -10
66 158 -5
66 125 -8
66 247 -9
66 196 -9
66 223 5
66 167 10
66 194 -2
66 93 10
66 224 -2
66 237 0
66 82 1
66 197 4
66 101 -6
66 100 -3
66 126 -7
66 182 1
66 74 4
66 98 -7
66 169 -5
66 178 -6
66 191 -1
66 79 9
66 73 -1
66 103 1
66 86 10
66 226 -4
66 118 -1
66 144 -5
66 228 3
66 181 -6
66 241 -3
66 218 -2
66 133 7
66 102 -6
66 89 5
66 201 3
66 124 -4
66 117 3
66 116 -6
66 190 -3
66 67 9
66 198 3
66 187 -2
66 233 7
66 147 -4
66 236 -8
66 185 2
66 141 3
66 209 10
66 157 7
66 129 -2
66 243 6
66 221 -7
66 152 -9
66 110 8
66 165 -1
66 96 -8
66 80 -5
66 195 -9
66 120 -9
66 186 9
66 139 -4
66 206 -5
66 222 2
66 128 -7
66 150 8
66 142 -10
66 145 7
66 240 4
66 151 9
66 76 10
66 68 7
66 248 6
66 107 -5
66 199 4
66 188 0
66 69 -9
66 136 -4
66 105 2
66 212 -5
66 245 5
66 173 -5
66 156 7
66 160 -2
66 235 0
66 115 -10
66 135 9
66 180 -8
66 171 -2
66 175 7
66 78 -6
66 163 0
66 227 4
66 108 -5
66 146 4
66 148 10
66 155 0
66 168 -10
66 214 3
66 189 10
66 177 10
66 132 -7
66 127 -9
66 164 7
67 221 4
67 220 -4
67 68 -1
67 99 -5
67 109 5
67 184 -1
67 122 0
67 114 7
67 123 9
67 120 9
67 248 1
67 141 7
67 233 -9
67 100 10
67 107 6
67 237 10
67 200 -7
67 186 0
67 231 4
67 212 -9
67 168 5
67 235 10
67 95 1
67 183 3
67 88 1
67 161 8
67 174 -6
67 199 -10
67 234 -8
67 112 -3
67 148 -6
67 188 -2
67 135 3
67 121 8
67 75 -8
67 137 -7
67 166 -5
67 131 4
67 87 -8
67 244 3
67 74 5
67 176 10
67 196 -5
67 163 3
67 136 -4
67 143 -10
67 84 -4
67 219 -7
67 225 5
67 198 7
67 194 -2
67 133 -9
67 172 -6
67 146 -3
67 113 -7
67 82 -1
67 108 5
67 72 -9
67 83 -4
67 153 -1
67 185 8
67 129 -3
67 182 -8
67 250 6
67 102 -6
67 227 -5
67 128 -3
67 139 -7
67 228 -9
67 103 4
67 140 4
67 213 -1
67 249 -2
67 191 5
67 98 -1
67 241 -10
67 86 3
67 124 -2
67 118 -6
67 154 -5
67 195 3
67 105 8
67 208 4
67 180 8
67 132 3
67 175 4
67 90 0
67 203 6
67 236 9
67 215 7
67 155 7
67 218 5
67 79 1
67 167 -2
67 138 0
67 85 -2
67 156 9
67 217 10
67 149 5
67 238 7
67 106 -1
67 165 -7
67 222 1
67 216 -2
67 189 -5
67 207 -3
67 230 -3
67 127 -3
67 245 7
67 92 1
67 193 9
67 142 8
67 202 10
67 187 -2
67 78 -3
67 144 1
67 119 -7
67 89 7
67 214 -5
67 104 -3
67 240 -7
67 158 -4
67 157 9
67 116 0
67 160 4
67 81 -7
67 70 5
67 247 -1
67 130 -5
67 96 9
67 97 -7
67 170 2
67 177 9
67 71 -10
67 152 -2
67 223 -8
67 181 10
67 179 -5
67 224 -7
67 201 -4
67 211 -5
67 190 7
67 226 1
67 169 9
67 111 -10
67 210 -3
67 151 7
67 204 -7
67 126 -9
67 110 -8
67 125 10
67 69 2
67 93 0
67 205 1
67 246 8
67 80 -9
67 115 2
67 192 -6
67 242 8
67 101 3
68 179 -10
68 220 -1
68 84 5
68 245 -1
68 223 -1
68 184 6
68 203 -5
68 213 -8
68 171 7
68 227 0
68 241 9
68 87 0
68 215 -3
68 107 0
68 71 -1
68 193 -1
68 172 2
68 230 -4
68 118 10
68 248 -2
68 100 4
68 166 -3
68 239 1
68 238 -10
68 113 10
68 122 -6
68 229 8
68 129 -10
68 85 -4
68 237 0
68 195 7
68 89 10
68 135 10
68 234 -10
68 196 6
68 115 7
68 136 -1
68 182 -2
68 128 4
68 194 -1
68 157 -10
68 218 -8
68 175 9
68 75 1
68 106 -7
68 82 -3
68 161 -7
68 181 -3
68 130 -9
68 141 -9
68 95 7
68 222 -10
68 167 5
68 137 9
68 159 -2
68 206 -8
68 88 -4
68 124 -5
68 163 3
68 76 1
68 208 -2
68 233 -5
68 143 -5
68 123 4
68 86 -1
68 144 5
68 149 -5
68 152 3
68 158 10
68 156 3
68 102 -1
68 200 -5
68 186 0
68 121 9
68 117 -3
68 219 4
68 160 0
68 236 -9
68 207 -8
68 189 -2
68 205 -5
68 221 10
68 138 1
68 243 5
68 108 0
68 212 -1
68 69 7
68 173 8
68 148 1
68 94 -7
68 119 4
68 83 1
68 146 10
68 98 -2
68 145 7
68 232 0
68 216 -9
68 209 0
68 126 -3
68 91 2
68 201 -2
68 154 -7
68 165 -10
68 177 4
68 217 10
68 125 9
68 80 0
68 105 4
68 127 -8
68 150 -2
68 183 -7
68 109 -6
68 246 0
68 139 3
68 250 -5
68 242 -10
68 235 -1
68 79 -2
68 226 5
68 228 1
68 192 -9
68 188 -1
68 78 -4
68 178 4
68 190 10
68 140 -10
68 224 -3
68 92 0
68 77 -8
68 244 9
68 187 1
68 225 -7
68 74 9
68 147 8
68 90 -7
68 191 9
68 199 5
68 134 -10
68 151 7
68 211 -7
68 103 -7
68 180 10
68 131 9
68 231 -10
68 247 10
68 81 -7
68 70 -10
68 249 10
68 116 7
68 153 10
68 133 2
68 97 -7
68 112 3
68 202 2
68 104 10
68 110 7
68 73 10
68 240 -5
68 197 -5
68 132 -3
68 210 -3
68 114 1
68 142 9
68 111 -3
68 174 -2
69 236 8
69 210 10
69 87 3
69 142 -6
69 159 1
69 110 1
69 202 -10
69 79 4
69 151 10
69 198 -10
69 178 -10
69 129 8
69 163 6
69 147 5
69 118 4
69 245 -4
69 150 8
69 95 -1
69 104 3
69 107 4
69 201 10
69 197 6
69 132 6
69 117 -10
69 143 -6
69 192 2
69 160 2
69 219 2
69 73 10
69 186 5
69 96 3
69 74 -5
69 168 8
69 86 -8
69 75 6
69 249 -1
69 157 3
69 170 -8
69 145 -8
69 241 9
69 206 0
69 246 -10
69 226 -10
69 120 7
69 172 -6
69 183 8
69 121 1
69 84 10
69 111 10
69 211 -3
69 232 -7
69 77 1
69 105 10
69 108 1
69 195 1
69 128 5
69 203 -7
69 177 9
69 80 -4
69 209 7
69 230 -2
69 114 10
69 243 5
69 233 -9
69 214 -8
69 78 -7
69 207 5
69 250 8
69 224 6
69 223 10
69 148 -1
69 185 -2
69 136 -2
69 152 -8
69 218 -6
69 196 -8
69 137 -9
69 182 9
69 242 10
69 221 3
69 240 -3
69 193 7
69 194 -9
69 93 -4
69 89 2
69 138 -8
69 134 5
69 216 -2
69 125 8
69 149 -9
69 153 4
69 76 10
69 98 6
69 204 5
69 180 3
69 234 2
69 144 5
69 191 5
69 71 2
69 175 -1
69 154 -8
69 92 -10
69 162 -9
69 112 4
69 199 -3
69 164 6
69 141 1
69 83 6
69 126 -7
69 115 3
69 187 3
69 217 2
69 72 -3
69 174 5
69 116 8
69 169 6
69 101 -3
69 156 0
69 189 -4
69 212 -10
69 158 -2
69 140 -2
69 239 -5
69 109 6
69 127 8
69 247 3
69 85 9
69 171 -2
69 184 -8
69 235 0
69 213 -10
69 122 -6
69 179 -2
69 100 -3
69 90 5
69 205 2
69 124 10
69 225 -10
69 200 7
69 99 9
69 135 -1
69 166 7
69 215 -7
69 146 -3
69 130 -2
69 139 -8
69 248 8
69 113 1
69 208 -9
69 103 5
69 91 -3
69 102 -4
69 167 -10
69 155 -2
69 94 1
69 119 10
70 108 -8
70 155 5
70 116 9
70 231 8
70 162 10
70 235 -9
70 136 2
70 203 6
70 111 4
70 183 -10
70 113 -5
70 217 1
70 238 6
70 101 2
70 77 -6
70 126 -3
70 71 6
70 208 -10
70 226 -5
70 246 -1
70 133 5
70 123 -4
70 239 -10
70 216 -5
70 75 -10
70 192 -1
70 100 6
70 237 0
70 173 9
70 97 2
70 195 -6
70 103 0
70 78 5
70 92 -4
70 167 -4
70 187 1
70 166 -10
70 229 2
70 228 3
70 193 -10
70 85 1
70 185 0
70 222 4
70 233 3
70 234 -3
70 150 2
70 241 3
70 129 -8
70 213 8
70 214 -1
70 210 -5
70 109 -2
70 91 8
70 138 -9
70 202 6
70 137 7
70 152 5
70 159 1
70 88 -2
70 175 -1
70 120 -10
70 102 -5
70 98 -2
70 106 -1
70 105 -4
70 122 4
70 134 4
70 227 6
70 201 8
70 89 -4
70 225 9
70 148 -9
70 84 8
70 179 -10
70 74 -7
70 165 3
70 240 1
70 205 0
70 190 -6
70 94 -4
70 245 -8
70 242 0
70 172 2
70 161 3
70 127 -9
70 196 -3
70 135 -2
70 82 4
70 128 -10
70 93 -6
70 243 8
70 220 -8
70 125 -8
70 130 7
70 149 -4
70 139 1
70 204 -8
70 194 1
70 114 8
70 112 -7
70 83 7
70 146 5
70 191 2
70 207 0
70 200 -6
70 131 5
70 250 -8
70 199 9
70 115 -6
70 211 2
70 107 0
70 156 -9
70 244 -4
70 76 -6
70 86 6
70 124 -10
70 121 2
70 117 7
70 209 7
70 171 -8
70 249 0
70 81 -7
70 230 6
70 182 -4
70 104 6
70 223 -10
70 221 1
70 144 0
70 80 -3
70 96 1
70 232 -2
70 188 -9
70 153 10
70 141 -6
70 119 -1
70 178 4
70 118 -5
70 247 -6
70 140 6
70 219 -8
70 215 4
70 160 4
70 236 -6
70 198 -3
70 79 -8
70 73 -9
70 181 -8
70 163 5
70 90 -4
70 99 -7
70 132 1
70 218 5
70 197 -5
70 168 -6
70 158 10
70 143 8
70 147 -10
70 170 4
70 176 -6
70 142 -2
70 151 -9
71 158 10
71 109 4
71 151 10
71 215 10
71 233 1
71 185 0
71 221 6
71 156 -8
71 126 9
71 230 -10
71 115 0
71 203 3
71 131 -7
71 220 -8
71 249 -2
71 225 -2
71 147 6
71 114 -6
71 155 10
71 160 7
71 132 -10
71 246 -2
71 79 7
71 94 6
71 101 -5
71 213 -3
71 85 -5
71 241 3
71 239 10
71 165 2
71 135 3
71 108 -8
71 161 10
71 193 -10
71 129 -6
71 192 -4
71 75 -10
71 90 -7
71 112 -5
71 250 1
71 217 -5
71 113 2
71 142 1
71 122 -6
71 105 6
71 104 1
71 133 -10
71 96 3
71 172 -2
71 139 -6
71 176 -3
71 216 -4
71 150 1
71 243 5
71 240 0
71 247 4
71 76 -6
71 116 3
71 137 -10
71 97 4
71 170 -4
71 200 -4
71 168 8
71 164 3
71 210 10
71 234 -7
71 237 8
71 125 10
71 148 8
71 120 -4
71 227 -3
71 190 4
71 219 2
71 121 6
71 78 4
71 157 0
71 123 4
71 207 4
71 95 2
71 84 -4
71 145 0
71 245 -3
71 117 -9
71 138 8
71 226 -4
71 183 2
71 224 -5
71 188 -4
71 127 -7
71 201 -3
71 166 8
71 189 -4
71 177 10
71 167 -9
71 175 -8
71 197 5
71 154 6
71 223 10
71 74 -5
71 73 -9
71 91 0
71 106 -6
71 93 -6
71 143 -4
71 110 10
71 244 8
71 209 0
71 184 -4
71 162 -9
71 238 1
71 144 6
71 222 9
71 195 3
71 186 -5
71 88 -5
71 206 5
71 202 -6
71 194 -4
71 235 -1
71 100 1
71 130 7
71 214 2
71 119 -9
71 212 7
71 152 -9
71 111 9
71 171 1
71 198 -8
71 103 -5
71 128 0
71 118 7
71 87 -5
71 204 6
71 98 -9
71 180 -10
71 77 -2
71 153 -10
71 187 8
71 83 -1
71 86 2
71 228 -8
71 81 4
71 205 -6
71 236 1
71 211 -1
71 178 -4
71 159 -6
71 92 -1
71 232 6
71 136 -9
71 242 -6
71 248 -5
71 218 -1
71 149 2
71 173 -6
71 134 0
71 181 -2
71 140 -2
71 82 10
71 199 4
71 174 3
71 196 7
71 191 1
72 152 0
72 78 4
72 178 -9
72 92 0
72 220 0
72 242 8
72 115 -8
72 76 -6
72 144 1
72 77 -2
72 191 -7
72 123 3
72 241 3
72 238 3
72 137 6
72 140 8
72 177 -8
72 193 7
72 185 7
72 187 -1
72 139 -4
72 208 -5
72 200 6
72 110 8
72 100 4
72 146 10
72 247 5
72 246 -1
72 153 -5
72 166 -2
72 150 -7
72 136 3
72 74 4
72 218 -10
72 167 -2
72 173 9
72 97 -4
72 205 -9
72 80 -5
72 165 -10
72 98 -3
72 164 7
72 79 -6
72 214 -9
72 90 8
72 103 -8
72 89 8
72 157 -7
72 228 3
72 130 8
72 161 6
72 138 7
72 202 10
72 135 -5
72 203 -7
72 176 -6
72 235 -8
72 170 -2
72 81 5
72 96 10
72 82 -4
72 190 0
72 213 10
72 104 1
72 88 -1
72 230 -5
72 212 -8
72 118 -4
72 188 4
72 234 2
72 119 -1
72 101 -3
72 236 6
72 133 3
72 111 -4
72 154 10
72 245 6
72 186 2
72 106 -2
72 183 -4
72 91 2
72 114 6
72 197 6
72 108 3
72 159 4
72 211 5
72 229 -5
72 189 -8
72 201 10
72 87 -10
72 120 1
72 168 -1
72 243 -9
72 122 -3
72 221 0
72 163 2
72 141 10
72 226 4
72 250 9
72 117 8
72 195 6
72 128 -3
72 83 -7
72 231 6
72 219 -1
72 194 1
72 86 5
72 174 -4
72 145 -1
72 237 9
72 127 1
72 192 0
72 224 -2
72 107 6
72 209 -2
72 210 10
72 204 9
72 131 9
72 148 1
72 149 8
72 113 10
72 248 1
72 143 -7
72 222 -8
72 109 -3
72 116 1
72 95 -8
72 180 10
72 199 1
72 227 -5
72 147 -8
72 94 4
72 162 7
72 179 -3
72 217 4
72 84 5
72 196 -8
72 240 -9
72 142 4
72 215 -1
72 126 2
72 244 -9
72 172 -10
72 151 4
72 207 -4
72 158 2
72 124 -7
72 112 4
72 171 10
72 105 2
72 125 -10
72 156 1
72 75 -1
72 175 10
72 134 1
72 233 6
72 102 -4
72 181 3
72 249 4
72 225 2
72 184 -8
72 216 0
72 169 -2
73 110 10
73 92 3
73 232 3
73 126 -8
73 178 7
73 144 1
73 234 -10
73 222 8
73 134 -5
73 146 -2
73 191 -10
73 137 2
73 82 -1
73 203 -3
73 139 10
73 95 -3
73 149 -10
73 135 -7
73 124 1
73 128 -8
73 198 8
73 151 -1
73 225 -3
73 100 -10
73 208 2
73 132 -4
73 199 -10
73 195 -2
73 120 2
73 87 -3
73 80 -2
73 76 -8
73 250 6
73 116 3
73 167 3
73 231 -2
73 147 3
73 97 -4
73 175 -4
73 246 6
73 249 4
73 210 -8
73 204 -8
73 168 -4
73 202 -2
73 181 -1
73 180 5
73 157 5
73 117 3
73 106 -8
73 113 -8
73 221 -7
73 136 3
73 165 4
73 177 -7
73 226 2
73 142 10
73 189 -6
73 161 -2
73 213 -1
73 91 4
73 99 -10
73 85 5
73 133 -6
73 207 -2
73 239 0
73 155 -10
73 159 -3
73 188 -9
73 108 3
73 176 9
73 194 -7
73 77 4
73 158 1
73 192 4
73 153 1
73 156 2
73 193 7
73 184 -5
73 84 -2
73 123 4
73 244 -1
73 171 7
73 247 0
73 93 8
73 236 -8
73 138 -5
73 220 -7
73 173 -8
73 206 1
73 152 2
73 237 -6
73 145 -2
73 102 -1
73 200 1
73 209 -6
73 118 8
73 187 -3
73 114 0
73 241 7
73 154 3
73 223 -5
73 88 -5
73 201 -7
73 214 2
73 179 5
73 219 -10
73 190 2
73 79 0
73 243 3
73 230 9
73 240 -2
73 81 8
73 211 5
73 160 2
73 164 -2
73 148 -9
73 196 -9
73 121 -10
73 215 2
73 119 -3
73 115 8
73 94 7
73 235 4
73 101 7
73 216 0
73 182 0
73 205 2
73 103 1
73 248 -2
73 163 -7
73 197 -7
73 104 -6
73 98 3
73 107 6
73 75 4
73 143 -1
73 227 4
73 129 8
73 174 -4
73 89 10
73 186 4
73 130 -6
73 86 9
73 74 -7
73 166 -5
73 125 1
73 90 -2
73 127 7
74 134 -1
74 112 6
74 240 10
74 167 -7
74 164 9
74 144 4
74 148 2
74 174 -8
74 108 10
74 82 -3
74 150 -2
74 187 7
74 152 4
74 160 -9
74 215 1
74 122 -5
74 169 -4
74 180 -4
74 142 -7
74 221 -9
74 242 -4
74 159 2
74 232 3
74 173 -4
74 166 -4
74 109 1
74 93 9
74 99 -6
74 115 4
74 76 -5
74 205 -7
74 129 -7
74 117 -2
74 250 7
74 163 -4
74 246 -10
74 225 -3
74 101 1
74 80 -9
74 218 -2
74 245 5
74 118 -8
74 124 5
74 202 6
74 234 -2
74 94 7
74 236 -1
74 227 6
74 212 7
74 229 -9
74 139 -1
74 184 6
74 145 -5
74 178 -1
74 177 6
74 206 -1
74 128 -5
74 78 1
74 102 1
74 238 9
74 149 -5
74 103 7
74 220 -6
74 210 -3
74 141 2
74 201 -5
74 85 3
74 95 -10
74 151 -10
74 213 2
74 75 7
74 192 -10
74 98 2
74 209 -5
74 77 10
74 83 10
74 96 -4
74 89 -1
74 185 7
74 119 4
74 100 3
74 203 1
74 87 5
74 125 -10
74 211 -1
74 110 6
74 133 -10
74 223 5
74 179 8
74 81 -7
74 155 -6
74 84 6
74 79 -9
74 228 10
74 91 -1
74 165 -2
74 170 7
74 86 -10
74 132 -8
74 230 -3
74 138 -2
74 207 -4
74 168 2
74 186 3
74 137 -10
74 92 0
74 175 0
74 194 4
74 90 9
74 200 0
74 243 -5
74 126 -2
74 116 1
74 214 -1
74 226 -4
74 88 -2
74 113 7
74 235 6
74 131 8
74 182 -5
74 143 3
74 190 -3
74 233 0
74 146 6
74 231 7
74 154 5
74 104 -6
74 111 -10
74 153 8
74 147 8
74 157 5
74 222 0
74 237 10
74 161 -7
74 195 5
74 224 8
74 189 -10
74 107 -8
74 158 3
74 105 10
74 106 -8
74 181 1
74 216 2
74 247 -1
74 135 3
74 123 -2
74 188 1
74 136 -3
74 162 8
74 249 -6
74 244 7
74 196 2
74 140 -2
74 97 -6
74 176 -3
74 217 7
74 127 0
74 130 4
74 248 -9
74 208 6
74 198 1
74 114 3
74 120 0
74 199 0
75 112 6
75 121 2
75 133 1
75 83 -4
75 144 -3
75 150 4
75 214 -9
75 234 -3
75 111 -6
75 125 4
75 184 -1
75 120 -1
75 80 -3
75 93 -3
75 90 -3
75 228 5
75 170 -4
75 210 1
75 166 10
75 209 7
75 175 -7
75 107 -7
75 123 0
75 122 -6
75 236 2
75 131 2
75 189 10
75 247 -3
75 186 -6
75 192 5
75 87 -1
75 118 0
75 157 2
75 245 -6
75 249 9
75 117 -6
75 235 -8
75 102 -5
75 81 1
75 148 -6
75 103 -1
75 215 4
75 136 -9
75 168 -9
75 205 7
75 229 2
75 105 -10
75 171 8
75 237 2
75 138 -7
75 128 -10
75 110 6
75 106 -10
75 139 -10
75 242 1
75 240 3
75 108 10
75 187 6
75 248 4
75 109 -10
75 140 0
75 181 10
75 226 9
75 95 9
75 217 -10
75 84 7
75 114 0
75 227 7
75 82 -7
75 135 -7
75 239 5
75 116 3
75 203 -4
75 77 -1
75 190 -10
75 219 4
75 159 7
75 152 -6
75 142 5
75 243 1
75 91 0
75 222 6
75 178 5
75 169 -3
75 124 -6
75 126 -8
75 244 -1
75 164 -4
75 183 4
75 143 3
75 134 10
75 154 1
75 163 -6
75 193 -6
75 137 -10
75 97 6
75 194 -3
75 224 3
75 232 7
75 216 0
75 198 -3
75 98 -2
75 241 2
75 145 -9
75 76 -6
75 204 -6
75 85 5
75 201 8
75 176 1
75 233 -1
75 200 -9
75 158 -2
75 132 -6
75 225 -10
75 104 7
75 151 3
75 167 4
75 202 -10
75 188 3
75 223 -8
75 156 6
75 130 3
75 191 6
75 161 9
75 165 8
75 172 3
75 119 8
75 197 4
75 153 -4
75 173 -10
75 213 -3
75 174 3
75 94 3
75 149 6
75 88 6
75 238 3
75 231 4
75 113 4
75 195 -4
75 162 8
75 221 -2
75 115 -10
75 129 -2
75 220 -10
75 127 -9
75 92 10
75 86 -7
75 230 -3
75 79 -2
75 250 -6
75 218 6
75 179 3
75 211 -7
75 207 -8
75 99 -1
75 100 -4
76 113 4
76 119 10
76 191 8
76 103 8
76 204 -6
76 126 -9
76 97 -7
76 98 -3
76 213 5
76 197 1
76 131 -10
76 152 7
76 145 -7
76 116 -9
76 247 2
76 161 -5
76 174 10
76 127 3
76 121 -4
76 167 5
76 162 -2
76 99 -5
76 229 -5
76 87 0
76 151 -7
76 188 -6
76 157 9
76 233 4
76 215 4
76 79 7
76 241 -6
76 92 0
76 101 4
76 179 0
76 206 -9
76 190 -2
76 243 10
76 146 6
76 110 -7
76 111 -1
76 106 -7
76 199 -10
76 134 7
76 123 -9
76 165 -5
76 149 1
76 112 4
76 248 -2
76 142 2
76 195 6
76 217 8
76 184 3
76 168 -3
76 95 1
76 156 1
76 231 -7
76 219 -8
76 192 -4
76 227 4
76 234 -4
76 140 7
76 96 1
76 208 7
76 138 10
76 105 8
76 133 -2
76 189 10
76 84 -6
76 181 3
76 88 8
76 172 -8
76 176 -6
76 137 10
76 239 -6
76 117 5
76 212 -6
76 185 -4
76 235 7
76 224 -9
76 236 -6
76 163 7
76 93 6
76 214 -3
76 209 4
76 141 1
76 211 -7
76 232 2
76 200 6
76 122 -8
76 136 -9
76 171 8
76 114 10
76 159 -1
76 210 7
76 207 -7
76 175 6
76 108 6
76 80 -8
76 230 -10
76 182 -4
76 100 -9
76 124 1
76 183 1
76 115 10
76 81 0
76 203 -7
76 250 -3
76 143 -8
76 218 -2
76 223 -9
76 82 -10
76 91 -10
76 129 0
76 102 -10
76 216 3
76 139 -10
76 178 -1
76 249 -3
76 109 -4
76 205 -2
76 237 -3
76 130 -7
76 90 5
76 132 0
76 144 9
76 118 0
76 77 7
76 186 0
76 83 -7
76 154 9
76 193 1
76 89 -8
76 85 -2
76 170 5
76 78 -6
76 225 1
76 221 -3
76 180 -6
76 160 8
76 177 10
76 222 -7
76 150 6
76 240 4
76 169 -2
76 158 0
76 128 9
76 125 0
76 147 -5
76 226 10
76 166 3
76 153 0
76 242 0
76 120 -7
76 246 9
76 196 4
76 135 -4
76 94 -1
76 107 -3
76 164 -8
76 187 -4
77 107 -1
77 161 -5
77 115 9
77 202 2
77 196 -8
77 101 9
77 100 -6
77 129 5
77 247 4
77 146 -9
77 134 2
77 93 -4
77 197 8
77 221 1
77 90 -2
77 177 -4
77 127 -1
77 98 10
77 156 0
77 172 -7
77 188 7
77 110 -5
77 238 9
77 191 -9
77 225 5
77 109 -1
77 166 5
77 176 1
77 184 -8
77 186 4
77 180 -2
77 181 7
77 185 0
77 205 -9
77 116 6
77 91 8
77 79 -9
77 169 9
77 215 -10
77 131 9
77 209 5
77 218 8
77 195 -8
77 213 8
77 106 6
77 143 2
77 128 4
77 123 -8
77 97 -6
77 145 -6
77 81 -2
77 228 10
77 152 3
77 137 3
77 80 -5
77 117 3
77 112 5
77 108 7
77 87 -6
77 126 -2
77 125 5
77 84 6
77 235 0
77 78 2
77 132 -4
77 88 3
77 104 -7
77 120 -6
77 151 10
77 139 -10
77 118 9
77 227 10
77 175 10
77 92 6
77 130 -1
77 219 -6
77 233 4
77 150 -3
77 155 -2
77 234 0
77 232 5
77 229 -2
77 114 -2
77 244 5
77 144 10
77 212 -6
77 142 9
77 167 -6
77 245 10
77 216 -8
77 241 2
77 198 -10
77 223 1
77 243 -3
77 105 9
77 119 2
77 96 -10
77 153 5
77 85 5
77 89 5
77 242 2
77 250 4
77 236 6
77 82 -3
77 140 5
77 147 -3
77 211 -7
77 226 -2
77 224 5
77 102 -6
77 231 9
77 138 -2
77 160 -8
77 201 6
77 122 -4
77 214 -7
77 222 0
77 207 6
77 187 -8
77 154 -5
77 208 8
77 133 -2
77 149 -7
77 199 -9
77 170 -10
77 237 -10
77 206 6
77 200 5
77 173 10
77 111 8
77 124 -6
77 158 8
77 157 10
77 217 2
77 103 -8
77 210 4
77 174 0
77 164 -1
77 168 -10
77 246 2
77 249 -4
77 99 0
77 121 1
77 165 -5
77 182 5
77 83 9
77 141 9
77 189 -5
77 171 0
77 113 -10
77 135 -4
77 163 -5
77 204 9
77 220 2
78 230 -8
78 161 9
78 199 0
78 154 7
78 108 0
78 87 -9
78 235 -10
78 176 -9
78 245 7
78 155 -2
78 107 9
78 96 -1
78 239 6
78 127 7
78 147 -2
78 175 4
78 181 -6
78 219 -2
78 158 8
78 185 -10
78 100 -4
78 111 8
78 224 9
78 148 -7
78 167 3
78 227 4
78 94 -6
78 246 3
78 203 5
78 128 10
78 178 3
78 174 0
78 133 -7
78 123 8
78 173 1
78 198 -1
78 157 2
78 143 -3
78 85 2
78 179 -9
78 168 -7
78 145 -9
78 247 -7
78 187 1
78 250 9
78 153 4
78 149 -3
78 122 -4
78 205 -5
78 90 -6
78 97 1
78 209 -7
78 188 -8
78 121 -10
78 130 -5
78 186 5
78 226 5
78 156 -6
78 99 -7
78 89 6
78 194 -6
78 242 -5
78 221 8
78 241 10
78 103 1
78 126 -3
78 200 -1
78 101 -8
78 144 -3
78 113 -9
78 124 4
78 208 3
78 152 -8
78 237 -2
78 211 0
78 184 -7
78 140 -5
78 138 -10
78 146 -3
78 236 0
78 220 -4
78 135 -4
78 114 5
78 191 -6
78 192 5
78 139 1
78 165 -8
78 214 1
78 117 1
78 210 -10
78 213 -2
78 193 -1
78 189 5
78 183 -6
78 119 -5
78 197 0
78 82 -5
78 231 -5
78 212 -10
78 110 9
78 137 -4
78 223 5
78 206 5
78 115 -6
78 79 10
78 172 2
78 80 -10
78 164 3
78 195 -3
78 93 -6
78 182 0
78 91 5
78 163 -1
78 84 3
78 131 -9
78 248 -5
78 92 3
78 244 0
78 151 9
78 238 6
78 215 9
78 170 -10
78 201 1
78 240 -8
78 106 0
78 102 3
78 222 2
78 169 -9
78 166 -5
78 118 -9
78 234 -5
78 132 2
78 162 4
78 88 -7
78 216 -5
78 86 -8
78 233 8
78 105 -7
78 225 10
78 204 -1
78 190 6
78 180 6
78 136 -9
78 125 0
78 141 -8
78 232 1
78 120 9
78 202 1
78 109 5
78 95 8
78 116 -5
79 156 -3
79 203 3
79 248 9
79 157 -1
79 195 9
79 178 -3
79 210 3
79 214 -4
79 172 8
79 176 1
79 249 2
79 142 -3
79 200 -2
79 92 6
79 117 -3
79 180 0
79 163 -7
79 136 9
79 88 10
79 113 1
79 175 -6
79 166 0
79 168 0
79 193 -5
79 146 -10
79 189 3
79 242 -6
79 86 0
79 93 -2
79 244 0
79 141 -8
79 171 9
79 188 -8
79 232 -9
79 224 -1
79 103 -2
79 99 10
79 90 -1
79 104 -7
79 139 -5
79 124 -2
79 213 4
79 209 -8
79 223 6
79 118 7
79 239 -4
79 125 10
79 212 -6
79 184 -5
79 235 1
79 95 7
79 97 -10
79 96 -10
79 134 -1
79 120 -2
79 207 -1
79 218 -1
79 208 5
79 145 0
79 94 -5
79 215 5
79 122 6
79 151 5
79 91 -4
79 170 0
79 230 2
79 129 8
79 228 4
79 82 -9
79 161 2
79 105 -8
79 165 -4
79 127 8
79 191 -8
79 222 -6
79 204 1
79 128 7
79 181 -1
79 102 8
79 87 9
79 169 -6
79 187 -4
79 174 -9
79 150 6
79 246 5
79 116 10
79 194 4
79 107 2
79 80 -7
79 190 -8
79 159 0
79 84 5
79 112 7
79 160 8
79 234 -2
79 137 8
79 250 5
79 140 4
79 106 -8
79 192 9
79 173 10
79 247 10
79 206 -6
79 121 -9
79 236 3
79 152 0
79 100 -4
79 130 0
79 227 10
79 241 3
79 167 6
79 119 6
79 162 -3
79 110 -1
79 114 0
79 182 -1
79 238 -6
79 81 -2
79 164 -7
79 131 -9
79 149 10
79 101 1
79 111 6
79 202 9
79 179 -3
79 108 -10
79 143 -10
79 85 -4
79 231 -10
79 147 -1
79 83 7
79 245 3
79 243 2
79 153 6
79 237 6
79 198 6
79 217 0
79 144 -9
79 211 6
79 109 -4
79 201 4
79 196 -3
79 158 -5
79 135 -1
79 126 3
79 186 -3
79 221 -10
79 226 -7
79 225 -5
80 134 -6
80 182 -2
80 84 -9
80 176 -10
80 105 -10
80 126 10
80 91 2
80 224 -10
80 218 3
80 132 2
80 98 -4
80 97 -9
80 201 0
80 200 9
80 127 -1
80 199 -7
80 178 -9
80 119 3
80 213 -3
80 231 4
80 111 -4
80 110 -8
80 237 -7
80 189 7
80 165 6
80 82 10
80 160 6
80 115 4
80 147 -6
80 177 10
80 169 0
80 238 -9
80 128 4
80 170 2
80 198 -3
80 161 -1
80 135 9
80 90 4
80 227 3
80 250 2
80 214 5
80 211 -7
80 209 -8
80 249 6
80 133 -4
80 175 -1
80 121 -9
80 104 4
80 243 0
80 174 -6
80 193 -4
80 155 8
80 81 4
80 186 10
80 216 10
80 114 -9
80 206 -1
80 207 9
80 164 -10
80 100 -2
80 225 7
80 162 -3
80 94 -5
80 86 1
80 190 -9
80 101 10
80 112 3
80 109 1
80 83 9
80 143 5
80 96 -6
80 152 7
80 124 6
80 123 -2
80 139 -2
80 217 9
80 223 -8
80 103 -5
80 146 -6
80 172 9
80 142 -8
80 210 -7
80 102 -8
80 141 3
80 173 -7
80 244 -3
80 233 6
80 137 -6
80 204 1
80 156 -1
80 205 1
80 203 10
80 166 -8
80 219 5
80 154 10
80 131 -5
80 222 10
80 92 -9
80 117 -2
80 120 0
80 196 -8
80 246 -10
80 158 3
80 130 8
80 247 8
80 85 3
80 149 4
80 159 2
80 148 9
80 191 -7
80 239 -2
80 226 0
80 138 -8
80 228 6
80 106 -3
80 151 -3
80 232 10
80 107 -9
80 89 5
80 229 -1
80 184 1
80 125 2
80 150 -2
80 187 -9
80 183 -3
80 235 4
80 87 3
80 179 6
80 241 10
80 194 -1
80 185 -3
80 208 5
80 116 -1
80 180 -2
80 113 7
80 157 1
80 248 9
80 230 -5
80 240 -7
80 88 2
80 220 -2
80 234 -4
80 212 7
80 188 5
80 195 -1
80 93 -7
80 242 -7
81 150 8
81 171 0
81 247 1
81 98 -4
81 244 -10
81 225 -1
81 106 10
81 114 2
81 209 -2
81 235 7
81 214 9
81 184 -6
81 118 2
81 195 -3
81 175 8
81 82 2
81 246 4
81 215 -9
81 87 2
81 223 0
81 149 -8
81 248 -9
81 162 -9
81 237 -10
81 122 -5
81 166 3
81 242 8
81 103 7
81 201 8
81 109 6
81 94 0
81 238 -5
81 127 9
81 190 8
81 96 6
81 206 -4
81 90 -8
81 140 8
81 108 7
81 136 4
81 217 -4
81 243 -8
81 205 -2
81 165 9
81 228 -10
81 169 5
81 132 -4
81 240 -1
81 124 5
81 126 1
81 200 10
81 180 3
81 128 4
81 99 7
81 185 9
81 194 9
81 115 -1
81 210 7
81 234 10
81 221 2
81 207 8
81 196 4
81 154 1
81 117 -7
81 218 -5
81 172 -4
81 85 -1
81 198 5
81 219 9
81 191 1
81 204 8
81 189 -5
81 233 4
81 121 6
81 226 10
81 222 -5
81 192 -7
81 111 -9
81 116 3
81 177 -8
81 130 2
81 160 10
81 155 -6
81 145 -5
81 104 -8
81 119 2
81 161 2
81 146 -10
81 173 9
81 229 3
81 158 4
81 187 -10
81 107 4
81 232 -1
81 102 -1
81 83 -10
81 164 0
81 182 -3
81 181 -2
81 151 10
81 120 -10
81 202 -8
81 188 0
81 134 -7
81 213 -7
81 241 9
81 84 3
81 203 5
81 220 6
81 224 9
81 91 6
81 143 9
81 135 -9
81 142 -7
81 156 5
81 141 -8
81 123 -6
81 157 -2
81 212 -5
81 174 -2
81 137 3
81 92 -7
81 245 3
81 86 -7
81 105 7
81 125 -4
81 197 10
81 131 4
81 88 0
81 112 -9
81 152 8
81 231 -1
81 183 7
81 249 -6
81 208 -7
81 227 4
81 170 7
81 186 7
81 179 4
81 239 -4
81 129 -4
81 199 9
81 159 4
81 95 7
81 100 2
81 167 -6
81 113 9
81 138 -9
81 163 3
81 89 -6
82 134 -1
82 178 0
82 155 6
82 98 6
82 200 0
82 136 5
82 133 -3
82 142 -1
82 181 -9
82 182 9
82 89 -5
82 107 0
82 172 4
82 177 7
82 152 -2
82 234 4
82 154 -1
82 196 -6
82 214 -9
82 102 0
82 199 -8
82 121 3
82 141 9
82 204 -3
82 127 2
82 145 -8
82 195 2
82 180 3
82 171 2
82 135 -2
82 187 8
82 184 -9
82 100 -6
82 213 -5
82 243 6
82 103 9
82 240 4
82 122 -5
82 207 0
82 208 9
82 232 -7
82 158 2
82 245 -6
82 219 -1
82 115 -4
82 159 -10
82 221 0
82 226 7
82 162 -1
82 118 -1
82 222 -2
82 203 -8
82 173 5
82 111 3
82 201 1
82 231 4
82 202 10
82 227 0
82 212 -9
82 166 -9
82 126 8
82 85 2
82 175 7
82 191 -5
82 149 1
82 164 -5
82 116 5
82 131 -5
82 139 -8
82 156 -4
82 230 1
82 239 8
82 228 -2
82 97 -5
82 194 9
82 117 9
82 209 -1
82 124 -10
82 125 6
82 157 8
82 205 1
82 132 -2
82 151 5
82 114 1
82 211 8
82 110 6
82 242 3
82 186 7
82 109 0
82 163 -10
82 236 4
82 93 -9
82 96 9
82 169 3
82 94 1
82 153 3
82 190 -4
82 241 -2
82 244 8
82 189 -1
82 179 -6
82 105 8
82 248 -8
82 130 1
82 104 0
82 99 9
82 123 2
82 128 -4
82 143 -10
82 185 2
82 192 -5
82 216 8
82 90 0
82 170 1
82 167 -5
82 249 3
82 225 -3
82 113 8
82 137 -2
82 197 1
82 210 -4
82 95 9
82 188 4
82 84 10
82 160 9
82 92 3
82 176 7
82 147 9
82 120 -9
82 237 0
82 215 3
82 193 -1
82 144 3
82 223 10
82 91 -1
82 218 -6
82 250 -8
82 238 3
82 206 7
82 129 -3
82 150 -3
82 87 -9
82 233 10
82 146 -10
82 246 10
82 106 -7
82 119 4
82 83 -5
82 138 2
82 247 -3
83 146 5
83 179 1
83 238 -5
83 172 -5
83 224 -2
83 132 9
83 165 8
83 154 -10
83 168 9
83 178 7
83 103 -4
83 116 -4
83 102 10
83 213 -3
83 190 5
83 198 -3
83 155 -7
83 194 -4
83 163 -2
83 131 3
83 106 -2
83 248 4
83 124 -9
83 96 -4
83 204 -10
83 174 8
83 202 -5
83 173 3
83 227 -9
83 209 -4
83 144 -8
83 170 -6
83 123 5
83 101 6
83 86 5
83 250 -4
83 243 -3
83 118 6
83 237 10
83 201 -10
83 128 5
83 141 -6
83 147 -7
83 85 3
83 161 -3
83 157 6
83 93 7
83 219 -8
83 177 3
83 136 1
83 230 -8
83 205 -4
83 203 5
83 245 -10
83 98 -10
83 153 -9
83 193 9
83 162 -7
83 114 -4
83 218 2
83 249 -4
83 139 -10
83 143 1
83 112 5
83 160 -4
83 228 7
83 222 0
83 240 3
83 88 -1
83 188 6
83 166 -5
83 220 -7
83 99 -2
83 239 1
83 125 -9
83 200 -2
83 223 3
83 91 4
83 210 -3
83 109 4
83 246 3
83 236 -6
83 89 -9
83 176 7
83 111 5
83 175 8
83 129 0
83 126 -6
83 231 1
83 232 0
83 107 9
83 186 -1
83 97 -10
83 120 -9
83 235 -8
83 133 -10
83 233 -10
83 206 8
83 104 4
83 110 -10
83 241 -7
83 184 0
83 94 -9
83 195 -3
83 84 -5
83 217 -6
83 208 2
83 212 0
83 247 4
83 138 4
83 221 -3
83 105 -10
83 191 -7
83 187 3
83 216 0
83 135 2
83 140 -7
83 183 -10
83 207 -1
83 150 9
83 87 3
83 234 -7
83 113 0
83 122 -1
83 214 -5
83 196 8
83 181 -3
83 197 -4
83 211 -7
83 199 -10
83 244 7
83 192 -5
83 159 -3
83 119 -1
83 108 7
83 134 9
83 95 -8
83 130 6
83 148 -6
83 229 7
83 164 10
83 215 1
83 180 -2
83 169 0
83 152 -4
83 226 -3
83 185 -5
83 156 -10
83 167 1
83 92 0
83 137 7
83 90 -6
83 158 0
83 225 -9
83 127 4
83 117 -2
84 243 -3
84 150 -10
84 137 10
84 135 5
84 99 10
84 164 -10
84 186 -2
84 105 9
84 235 9
84 244 -4
84 108 6
84 224 -5
84 184 -1
84 156 6
84 106 -1
84 85 10
84 87 9
84 120 -9
84 93 0
84 176 8
84 240 -6
84 98 5
84 199 2
84 134 5
84 160 5
84 209 -1
84 89 5
84 185 7
84 165 -3
84 141 2
84 152 -8
84 175 8
84 158 6
84 94 -9
84 192 -3
84 118 9
84 123 -6
84 166 5
84 86 -7
84 189 -4
84 212 -6
84 249 -2
84 193 -1
84 250 6
84 115 10
84 142 6
84 143 10
84 232 1
84 88 -7
84 194 -10
84 138 4
84 208 -1
84 197 4
84 234 -5
84 167 -5
84 132 2
84 178 4
84 161 6
84 107 4
84 223 2
84 130 -6
84 228 9
84 144 9
84 140 0
84 139 -2
84 247 -4
84 229 -4
84 157 -5
84 213 -1
84 218 -4
84 97 2
84 127 -8
84 177 -3
84 114 -2
84 103 1
84 233 9
84 148 0
84 163 2
84 92 -8
84 231 3
84 181 9
84 155 9
84 205 2
84 246 -2
84 96 9
84 216 2
84 230 -10
84 200 1
84 159 -10
84 210 0
84 136 -9
84 183 -6
84 133 -3
84 131 -5
84 112 -2
84 217 9
84 147 5
84 220 -6
84 125 -3
84 196 -4
84 236 -3
84 104 -8
84 241 5
84 239 -6
84 90 1
84 151 7
84 102 -5
84 201 -9
84 238 6
84 100 1
84 242 8
84 129 -3
84 145 -7
84 198 10
84 117 8
84 170 2
84 154 6
84 174 -7
84 171 -2
84 95 3
84 227 -4
84 248 7
84 211 -5
84 226 9
84 153 8
84 222 4
84 126 0
84 146 -10
84 206 -2
84 179 -1
84 202 -9
84 204 -1
84 221 -9
84 128 -2
84 182 8
84 124 6
84 168 5
84 149 -5
84 101 7
84 173 5
84 203 -7
84 225 6
84 91 -8
84 215 8
84 180 -8
84 195 0
84 162 -8
84 110 1
84 219 -1
84 191 -10
84 121 3
84 111 -1
84 214 -10
85 211 -6
85 112 10
85 97 -7
85 125 1
85 215 5
85 93 8
85 150 -5
85 141 -4
85 117 -1
85 209 2
85 88 -6
85 128 1
85 184 -3
85 205 -1
85 115 -5
85 153 0
85 219 -4
85 143 -10
85 138 8
85 120 8
85 148 -9
85 250 -2
85 195 1
85 135 -8
85 223 5
85 174 -7
85 147 4
85 113 -9
85 207 0
85 232 8
85 204 -6
85 146 0
85 233 -10
85 185 -7
85 122 -6
85 111 -5
85 190 -10
85 124 9
85 142 6
85 176 8
85 194 2
85 108 2
85 161 -10
85 91 -4
85 169 -1
85 121 -5
85 109 8
85 107 5
85 210 1
85 167 6
85 242 -4
85 130 3
85 222 -8
85 206 -5
85 229 -4
85 244 10
85 234 -7
85 177 -4
85 172 10
85 220 -5
85 235 8
85 186 8
85 110 10
85 218 -2
85 98 -5
85 155 -7
85 133 -5
85 137 0
85 201 6
85 86 3
85 197 -5
85 249 7
85 149 0
85 159 10
85 198 -7
85 179 0
85 247 9
85 213 -9
85 182 2
85 106 -6
85 196 -5
85 132 -5
85 199 0
85 99 8
85 123 -7
85 236 -10
85 158 -5
85 214 -10
85 216 1
85 240 -2
85 126 0
85 189 9
85 156 -3
85 165 -2
85 187 0
85 245 0
85 241 1
85 200 -10
85 212 7
85 102 4
85 160 0
85 180 0
85 225 1
85 239 3
85 188 -10
85 248 -1
85 226 4
85 162 5
85 178 5
85 203 -6
85 202 -3
85 114 -10
85 119 5
85 246 9
85 90 6
85 217 -8
85 237 4
85 118 0
85 171 0
85 224 -6
85 129 -9
85 139 -8
85 238 2
85 193 8
85 104 8
85 92 0
85 105 -10
85 95 5
85 170 4
85 101 -8
85 96 -1
85 151 -10
85 173 4
85 144 8
85 166 -9
85 131 -6
85 100 10
85 145 -2
85 89 -9
85 164 0
85 127 0
85 152 -8
85 87 -5
85 154 -9
85 228 10
85 175 2
85 230 8
85 183 4
85 191 -7
85 192 -10
85 208 9
85 116 8
86 232 -2
86 185 -7
86 239 -9
86 127 -10
86 180 0
86 95 7
86 115 -7
86 167 -9
86 206 -2
86 217 -6
86 106 7
86 203 6
86 100 3
86 218 -7
86 94 8
86 220 0
86 128 -1
86 92 -10
86 172 -9
86 198 4
86 91 -3
86 152 0
86 177 4
86 213 6
86 243 3
86 157 6
86 245 3
86 126 2
86 246 -10
86 159 5
86 156 4
86 230 -3
86 158 8
86 235 -1
86 155 1
86 110 -6
86 231 10
86 247 3
86 165 7
86 224 6
86 199 1
86 107 -5
86 144 -2
86 223 3
86 97 -10
86 147 2
86 96 3
86 120 9
86 234 3
86 194 -4
86 133 -2
86 131 9
86 190 4
86 125 -4
86 212 -9
86 191 -3
86 161 -5
86 164 -8
86 225 2
86 226 0
86 148 9
86 138 1
86 201 0
86 219 -4
86 176 8
86 89 7
86 205 -6
86 215 8
86 151 -8
86 241 4
86 207 1
86 188 -7
86 150 10
86 130 4
86 103 -4
86 193 -5
86 183 -3
86 112 3
86 189 7
86 134 -7
86 186 9
86 214 -9
86 166 -1
86 181 -8
86 200 3
86 113 3
86 139 3
86 238 -5
86 197 -10
86 236 2
86 122 -7
86 210 8
86 162 6
86 244 6
86 222 -5
86 171 -8
86 135 10
86 240 -2
86 175 5
86 145 1
86 105 5
86 104 6
86 221 -4
86 209 9
86 227 9
86 208 3
86 204 4
86 233 9
86 99 -6
86 124 -9
86 216 7
86 118 3
86 136 -1
86 98 -9
86 102 -9
86 88 -6
86 119 8
86 237 -7
86 141 1
86 109 1
86 132 -2
86 123 -10
86 101 9
86 149 2
86 178 8
86 170 8
86 142 3
86 179 7
86 114 -2
86 202 6
86 154 -5
86 196 8
86 211 -8
86 229 -10
86 146 1
86 168 5
86 174 4
86 90 3
86 182 -1
86 248 6
86 93 -4
86 108 1
86 117 -1
86 116 5
86 192 0
86 195 3
86 228 -6
87 91 1
87 197 -3
87 240 -9
87 126 4
87 173 -7
87 186 3
87 202 2
87 152 5
87 171 5
87 247 -7
87 145 8
87 209 -9
87 201 9
87 146 2
87 232 10
87 113 8
87 102 8
87 200 -3
87 229 -6
87 224 7
87 110 -2
87 228 -8
87 95 3
87 128 4
87 182 -3
87 180 1
87 159 -4
87 198 1
87 155 7
87 106 8
87 134 -7
87 219 7
87 96 -8
87 99 3
87 127 1
87 220 8
87 196 -10
87 143 -7
87 109 7
87 231 -7
87 174 -1
87 194 5
87 98 5
87 117 7
87 189 -7
87 242 10
87 165 1
87 120 -6
87 139 9
87 238 -8
87 214 1
87 135 9
87 111 0
87 158 6
87 234 -4
87 100 0
87 112 -5
87 137 -6
87 103 8
87 215 9
87 160 -2
87 121 3
87 217 -1
87 237 8
87 144 2
87 116 -10
87 170 -1
87 175 -1
87 138 -8
87 218 8
87 97 -1
87 166 4
87 169 0
87 181 1
87 233 9
87 250 7
87 204 -8
87 148 8
87 192 -10
87 157 -9
87 235 -8
87 227 8
87 129 7
87 105 -3
87 179 -5
87 162 -9
87 241 -2
87 133 8
87 163 4
87 150 8
87 172 5
87 205 0
87 130 2
87 193 -8
87 216 1
87 140 -4
87 212 10
87 123 4
87 183 -10
87 203 2
87 249 -8
87 245 6
87 223 -3
87 167 0
87 124 9
87 213 -8
87 161 4
87 125 3
87 131 -3
87 177 0
87 142 -3
87 89 -5
87 115 8
87 211 10
87 132 10
87 244 9
87 207 8
87 92 3
87 93 -5
87 154 -10
87 178 -10
87 185 1
87 190 -3
87 187 -9
87 119 -6
87 195 6
87 164 8
87 176 1
87 206 -6
87 153 -1
87 141 -3
87 199 10
87 243 1
87 107 7
87 221 -5
87 225 -8
87 147 -1
87 188 -10
87 151 10
87 88 0
87 122 6
87 149 9
87 191 5
87 156 2
87 104 -10
87 222 9
87 184 -6
87 90 -9
87 101 6
87 236 4
87 226 7
87 248 -9
88 225 -3
88 165 2
88 146 2
88 175 -5
88 93 -1
88 210 -6
88 236 -10
88 127 3
88 140 9
88 134 8
88 125 7
88 130 4
88 153 -10
88 114 0
88 178 -9
88 220 3
88 245 3
88 115 1
88 102 6
88 105 0
88 96 -9
88 192 6
88 227 -2
88 187 10
88 231 2
88 94 -9
88 137 6
88 152 -9
88 206 -5
88 194 -7
88 246 0
88 202 -2
88 223 -4
88 201 7
88 239 7
88 183 6
88 136 2
88 217 8
88 198 -6
88 113 -3
88 169 -1
88 188 -1
88 159 -5
88 100 -2
88 244 4
88 107 0
88 200 5
88 154 -7
88 229 10
88 232 -2
88 143 -4
88 129 -7
88 203 1
88 106 7
88 167 -9
88 170 9
88 247 -5
88 213 1
88 235 -7
88 135 6
88 111 2
88 238 3
88 234 2
88 171 9
88 242 9
88 139 -6
88 243 -1
88 98 3
88 180 3
88 190 -2
88 108 -4
88 90 -7
88 212 9
88 207 -6
88 173 -8
88 128 8
88 189 -5
88 155 -6
88 149 -1
88 117 -7
88 193 -1
88 160 10
88 131 8
88 103 -2
88 118 5
88 204 -2
88 163 -7
88 205 -8
88 141 -9
88 95 5
88 145 -5
88 219 -2
88 126 10
88 156 4
88 233 -1
88 199 2
88 249 5
88 99 2
88 124 0
88 164 -6
88 222 1
88 116 -6
88 248 1
88 186 -1
88 157 3
88 211 7
88 142 -6
88 109 8
88 250 1
88 181 -6
88 218 -3
88 101 -4
88 119 8
88 237 -6
88 195 3
88 226 -6
88 185 -8
88 91 3
88 123 6
88 104 6
88 161 9
88 228 -1
88 144 5
88 133 -2
88 214 -6
88 215 6
88 191 0
88 216 0
88 209 -9
88 196 -5
88 151 -2
88 92 -8
88 184 -4
88 230 10
88 89 3
88 120 -10
88 174 -5
88 97 1
88 110 8
88 148 0
88 112 3
88 176 10
88 147 -5
88 172 -7
88 158 -2
88 168 -10
88 132 9
88 150 -3
88 177 -6
89 184 1
89 242 4
89 220 1
89 148 -5
89 121 10
89 147 2
89 159 -5
89 122 -10
89 224 0
89 208 3
89 227 1
89 161 7
89 170 -3
89 103 3
89 248 -3
89 191 8
89 124 -6
89 203 8
89 167 9
89 199 -3
89 229 -5
89 117 6
89 111 0
89 130 -7
89 101 -2
89 158 -4
89 114 -1
89 157 9
89 163 -10
89 118 -5
89 133 3
89 190 -10
89 166 0
89 239 8
89 233 -5
89 226 -10
89 154 -4
89 216 -7
89 112 -7
89 149 8
89 131 2
89 145 -1
89 225 2
89 210 2
89 106 -3
89 234 -1
89 137 5
89 160 0
89 185 -2
89 174 0
89 152 0
89 126 3
89 200 7
89 232 -5
89 189 4
89 205 8
89 221 -10
89 128 5
89 212 7
89 90 -5
89 138 -6
89 218 -9
89 104 -5
89 98 -8
89 151 -7
89 150 2
89 214 4
89 206 -9
89 177 1
89 119 -9
89 176 9
89 249 2
89 241 10
89 237 6
89 195 9
89 209 0
89 156 -5
89 186 7
89 139 6
89 197 1
89 116 -8
89 127 -4
89 171 -1
89 231 10
89 172 -2
89 194 -8
89 113 1
89 201 8
89 222 2
89 178 -3
89 125 6
89 143 -5
89 91 5
89 162 7
89 92 -5
89 173 -6
89 129 -6
89 247 9
89 183 7
89 165 8
89 204 1
89 250 4
89 100 0
89 230 8
89 110 -4
89 99 -5
89 94 0
89 96 -7
89 219 8
89 240 1
89 135 0
89 153 5
89 168 -4
89 144 -10
89 93 -3
89 223 -9
89 132 -1
89 192 -3
89 169 3
89 181 -2
89 108 -3
89 175 6
89 95 8
89 246 0
89 188 -10
89 141 -7
89 245 -8
89 182 1
89 164 -6
89 217 -3
89 115 -5
89 123 7
89 193 -9
89 140 -6
89 142 -10
89 207 -6
89 180 6
89 107 -3
89 196 -9
89 228 -1
89 198 -3
89 238 2
89 179 -7
89 236 2
89 146 8
89 97 -4
90 170 4
90 127 -2
90 221 -10
90 179 0
90 96 -2
90 205 -6
90 231 7
90 250 -6
90 240 -6
90 154 -1
90 238 8
90 129 2
90 97 1
90 201 9
90 248 3
90 220 -6
90 169 9
90 207 -9
90 145 8
90 94 10
90 152 5
90 232 -8
90 135 2
90 122 0
90 189 4
90 99 -1
90 156 9
90 235 8
90 245 9
90 111 -10
90 108 -8
90 158 3
90 185 6
90 109 -6
90 121 9
90 175 9
90 247 -1
90 138 -2
90 171 3
90 93 -2
90 110 0
90 194 5
90 210 -5
90 213 5
90 95 8
90 224 2
90 176 -1
90 184 10
90 120 -3
90 178 6
90 160 3
90 211 3
90 219 -7
90 137 3
90 153 10
90 105 -1
90 225 -2
90 157 6
90 214 6
90 126 10
90 116 10
90 187 -8
90 186 -3
90 136 7
90 237 -3
90 134 -3
90 141 -9
90 173 -2
90 233 -3
90 166 -6
90 230 -10
90 118 -6
90 100 -8
90 92 4
90 151 -9
90 161 3
90 216 -1
90 148 -5
90 183 -1
90 209 -3
90 241 -8
90 112 -3
90 102 5
90 181 -1
90 107 -5
90 198 7
90 177 10
90 131 -2
90 244 -6
90 204 1
90 236 3
90 180 -5
90 106 2
90 143 -1
90 218 -6
90 142 4
90 228 -5
90 114 10
90 130 5
90 229 -10
90 243 2
90 202 9
90 188 -5
90 249 -9
90 222 -1
90 182 -4
90 168 8
90 191 -4
90 146 9
90 125 -2
90 167 1
90 117 -9
90 239 -9
90 208 4
90 242 6
90 217 -1
90 196 -5
90 128 5
90 195 7
90 140 9
90 98 2
90 159 -2
90 104 -8
90 227 8
90 234 -8
90 113 1
90 101 5
90 91 -2
90 200 -1
90 165 -3
90 215 6
90 226 10
90 199 7
90 203 2
90 144 -10
90 124 -1
90 123 7
90 193 -6
90 149 -4
90 192 3
90 164 10
90 212 3
90 155 -8
90 163 -1
90 103 8
91 161 4
91 247 -4
91 238 2
91 210 -6
91 241 0
91 158 -7
91 204 10
91 114 2
91 107 2
91 139 0
91 171 10
91 177 -7
91 131 -6
91 115 9
91 170 10
91 236 4
91 137 -8
91 100 9
91 167 -10
91 140 -9
91 182 2
91 223 -9
91 234 1
91 134 -3
91 102 6
91 200 3
91 155 6
91 217 3
91 179 4
91 153 1
91 233 -2
91 212 -2
91 129 -7
91 136 3
91 147 3
91 118 8
91 205 -7
91 232 -7
91 116 0
91 196 5
91 110 8
91 243 -2
91 119 9
91 138 -3
91 207 10
91 168 -10
91 160 1
91 184 -3
91 231 -10
91 106 7
91 152 2
91 113 -8
91 97 -7
91 219 0
91 221 -4
91 96 -10
91 237 10
91 189 -3
91 229 0
91 239 6
91 208 6
91 103 1
91 246 1
91 156 8
91 185 3
91 173 -6
91 178 -2
91 125 -4
91 149 5
91 190 -9
91 157 3
91 120 5
91 195 0
91 240 -5
91 183 9
91 141 3
91 101 9
91 132 4
91 199 -8
91 224 4
91 92 7
91 135 -5
91 244 -8
91 226 2
91 154 0
91 108 -1
91 228 -7
91 145 7
91 193 10
91 104 6
91 143 6
91 142 -10
91 214 -4
91 181 9
91 191 -7
91 192 -2
91 188 1
91 164 8
91 123 -5
91 198 -9
91 235 -7
91 126 8
91 186 -3
91 206 -6
91 203 7
91 230 1
91 209 3
91 245 -6
91 117 -9
91 121 10
91 218 -3
91 222 -1
91 169 4
91 99 8
91 94 -8
91 163 2
91 159 -9
91 248 -9
91 249 4
91 172 -6
91 216 -6
91 98 -7
91 211 10
91 197 8
91 227 4
91 111 -5
91 165 8
91 187 -7
91 122 6
91 162 -9
91 150 -6
91 128 7
91 144 -3
91 124 0
91 127 10
91 166 -7
91 133 3
91 148 -8
91 95 -2
92 196 -6
92 222 2
92 137 0
92 205 -6
92 171 -1
92 140 -10
92 104 -3
92 136 -3
92 133 8
92 142 0
92 123 -2
92 112 8
92 161 -3
92 134 0
92 175 10
92 209 -1
92 110 -6
92 93 -3
92 111 3
92 224 5
92 202 4
92 247 3
92 94 -8
92 244 -4
92 96 -2
92 186 10
92 125 4
92 249 3
92 163 1
92 200 6
92 143 1
92 164 1
92 109 -9
92 148 -2
92 225 10
92 194 4
92 201 8
92 116 -9
92 120 -4
92 141 -7
92 230 -5
92 248 3
92 232 -6
92 228 -10
92 181 -1
92 165 -9
92 214 3
92 210 -6
92 153 -5
92 107 5
92 246 -2
92 159 -5
92 114 10
92 151 -4
92 176 7
92 178 -7
92 100 -10
92 184 6
92 227 7
92 98 1
92 216 -3
92 204 -8
92 124 6
92 207 7
92 169 -1
92 129 5
92 105 6
92 150 -7
92 182 -1
92 168 -10
92 195 2
92 127 3
92 118 -6
92 235 8
92 220 4
92 97 -10
92 208 4
92 229 9
92 115 2
92 189 -9
92 183 2
92 188 7
92 145 0
92 102 -10
92 131 6
92 126 -5
92 212 -4
92 106 -10
92 162 -9
92 177 0
92 170 -6
92 180 -10
92 119 -2
92 103 -9
92 138 -2
92 203 -6
92 193 8
92 146 -8
92 206 7
92 101 -9
92 113 -5
92 215 -6
92 135 7
92 187 4
92 157 -9
92 128 7
92 154 6
92 231 -5
92 241 -10
92 149 1
92 173 -3
92 155 -7
92 238 -1
92 191 2
92 213 2
92 198 10
92 147 4
92 179 -3
92 223 8
92 221 -7
92 199 8
92 234 -6
92 172 -4
92 243 -2
92 132 7
92 99 1
92 158 -2
92 160 2
92 152 4
92 237 4
92 218 2
92 174 5
92 219 -4
92 130 -2
92 240 9
92 108 10
92 211 -1
92 95 -5
92 122 -9
92 226 0
92 167 -1
92 245 -6
92 239 8
92 190 -5
93 236 0
93 221 1
93 106 5
93 135 5
93 228 -10
93 169 1
93 171 -10
93 214 0
93 154 -8
93 137 1
93 111 -7
93 202 0
93 190 10
93 244 3
93 196 10
93 178 -2
93 246 10
93 100 -5
93 209 6
93 207 7
93 204 10
93 235 -8
93 152 -5
93 143 7
93 107 -10
93 130 6
93 179 -2
93 142 4
93 138 -9
93 194 8
93 193 -6
93 125 -2
93 105 -10
93 232 -4
93 115 -10
93 120 8
93 133 -5
93 177 -4
93 238 7
93 172 4
93 189 10
93 195 3
93 201 0
93 94 -6
93 166 2
93 150 -5
93 242 -10
93 153 3
93 121 2
93 113 9
93 99 2
93 223 -10
93 108 0
93 112 -5
93 222 -6
93 148 -10
93 233 9
93 206 -8
93 208 -6
93 187 -7
93 170 1
93 119 -7
93 160 2
93 114 1
93 162 8
93 101 8
93 203 3
93 182 -5
93 230 -3
93 159 1
93 144 7
93 157 1
93 104 6
93 141 6
93 192 2
93 217 9
93 95 7
93 136 3
93 165 -7
93 103 2
93 226 3
93 218 3
93 116 3
93 173 10
93 147 -8
93 131 10
93 224 9
93 126 2
93 128 4
93 200 -4
93 97 8
93 168 5
93 245 -4
93 180 -1
93 102 4
93 231 1
93 188 0
93 227 -8
93 155 -3
93 158 -9
93 215 -2
93 151 3
93 134 6
93 248 -1
93 247 -7
93 132 8
93 183 -7
93 156 1
93 117 1
93 118 -2
93 146 -6
93 225 2
93 216 6
93 241 7
93 139 4
93 197 4
93 237 -2
93 145 2
93 234 8
93 220 -6
93 175 6
93 243 9
93 140 10
93 161 -8
93 176 4
93 98 4
93 213 8
93 174 -9
93 211 -2
93 124 0
93 186 -6
93 229 10
93 240 7
93 239 9
93 181 7
93 127 -3
93 110 -3
93 167 -2
93 129 0
93 163 8
93 205 6
94 164 -10
94 230 6
94 163 4
94 221 -6
94 128 7
94 156 -4
94 125 -5
94 226 10
94 232 -7
94 209 4
94 157 5
94 201 0
94 108 -8
94 207 7
94 148 8
94 212 9
94 149 -3
94 222 6
94 144 -2
94 118 -4
94 143 -5
94 241 8
94 123 10
94 95 -9
94 171 -8
94 121 -3
94 206 -3
94 237 4
94 141 5
94 210 -5
94 228 -10
94 126 4
94 103 4
94 224 -2
94 189 -2
94 97 6
94 130 -5
94 178 -5
94 236 -4
94 115 -2
94 179 -2
94 142 -8
94 135 7
94 119 -3
94 190 0
94 170 6
94 192 2
94 172 -1
94 225 -8
94 186 -3
94 150 1
94 205 -5
94 193 -9
94 169 -1
94 175 0
94 242 9
94 167 -6
94 131 9
94 132 -2
94 183 -5
94 100 5
94 223 10
94 180 -2
94 196 -2
94 162 0
94 229 -9
94 227 4
94 158 -7
94 197 5
94 214 -4
94 165 -5
94 200 0
94 122 7
94 173 -8
94 248 9
94 219 -7
94 220 -8
94 198 -5
94 191 5
94 216 5
94 129 -4
94 240 -2
94 127 -8
94 195 1
94 185 6
94 199 0
94 147 8
94 120 7
94 124 7
94 114 4
94 166 -7
94 211 6
94 159 -4
94 104 4
94 249 4
94 217 -4
94 208 -1
94 133 9
94 140 -1
94 181 -10
94 231 8
94 101 5
94 245 -3
94 194 -2
94 235 -9
94 136 -9
94 250 2
94 243 -4
94 184 2
94 188 1
94 113 9
94 233 10
94 152 4
94 111 7
94 213 3
94 151 2
94 112 -9
94 176 5
94 117 5
94 218 -6
94 99 4
94 161 -10
94 177 9
94 109 0
94 116 -10
94 246 10
94 168 -8
94 215 7
94 203 -4
94 96 2
94 134 6
94 187 4
94 146 7
94 138 -4
94 154 5
94 107 5
94 137 0
94 247 -4
94 153 -3
95 209 -1
95 167 4
95 237 6
95 187 -7
95 225 1
95 109 -9
95 185 -9
95 224 10
95 186 7
95 199 7
95 122 6
95 197 7
95 101 1
95 138 -7
95 168 -4
95 213 7
95 133 -1
95 162 1
95 173 -1
95 146 -8
95 200 4
95 192 9
95 112 9
95 102 -6
95 236 -3
95 235 7
95 221 -6
95 250 6
95 246 -2
95 179 5
95 131 -6
95 111 9
95 191 2
95 249 8
95 128 -10
95 190 0
95 229 -10
95 137 8
95 208 -5
95 164 -4
95 201 -1
95 107 -4
95 176 9
95 194 -2
95 152 0
95 129 -7
95 230 6
95 113 8
95 153 7
95 155 10
95 100 2
95 188 0
95 171 -1
95 216 -3
95 160 5
95 114 -10
95 127 -7
95 203 -2
95 116 -8
95 108 3
95 150 1
95 135 -6
95 215 0
95 169 9
95 227 3
95 156 7
95 117 10
95 141 0
95 195 -3
95 193 9
95 220 -3
95 184 7
95 172 -10
95 228 -3
95 223 -5
95 238 -5
95 210 -9
95 157 10
95 142 3
95 148 1
95 204 1
95 175 0
95 243 -9
95 159 9
95 144 1
95 165 10
95 99 0
95 231 9
95 180 -6
95 233 10
95 126 10
95 212 -9
95 218 7
95 177 -2
95 241 0
95 205 5
95 106 1
95 98 -8
95 214 10
95 118 -1
95 154 10
95 248 10
95 110 -7
95 163 3
95 211 8
95 174 7
95 232 -3
95 161 -1
95 121 -8
95 149 10
95 207 -4
95 245 2
95 123 0
95 151 -1
95 196 -5
95 222 -3
95 147 -9
95 182 -10
95 140 -5
95 198 7
95 96 10
95 115 1
95 240 10
95 143 5
95 125 -8
95 170 6
95 105 7
95 239 -4
95 103 -6
95 183 6
95 247 -7
95 132 -8
95 234 -3
95 202 6
95 158 5
95 219 2
95 136 -10
95 217 4
95 104 0
95 97 -6
96 201 -5
96 123 2
96 147 6
96 117 9
96 102 10
96 140 -1
96 247 1
96 175 3
96 181 9
96 215 4
96 235 -8
96 133 5
96 241 -5
96 227 0
96 191 -8
96 239 -9
96 137 5
96 111 5
96 158 -8
96 104 0
96 131 2
96 218 2
96 149 -2
96 195 5
96 207 -3
96 144 -8
96 122 8
96 233 -4
96 139 -8
96 229 -6
96 179 -5
96 184 6
96 142 7
96 169 -9
96 244 -2
96 141 -1
96 101 -3
96 166 6
96 212 -7
96 249 -8
96 231 -3
96 176 1
96 106 1
96 126 0
96 105 -3
96 151 6
96 99 -7
96 154 -2
96 124 5
96 205 -6
96 112 7
96 188 -6
96 243 -1
96 150 -9
96 109 -6
96 198 -2
96 115 -4
96 183 -6
96 192 1
96 197 1
96 185 -4
96 129 -4
96 173 4
96 228 -10
96 160 -1
96 223 -2
96 134 8
96 168 5
96 248 1
96 226 0
96 203 -9
96 245 10
96 221 -6
96 138 -10
96 204 0
96 165 -8
96 208 -5
96 194 -6
96 209 -9
96 163 -5
96 222 -10
96 161 3
96 157 4
96 172 -3
96 199 -1
96 167 6
96 202 5
96 189 3
96 135 7
96 190 -7
96 220 -10
96 238 -5
96 136 3
96 242 -7
96 103 -10
96 156 10
96 107 1
96 146 -6
96 237 -10
96 230 2
96 152 -1
96 213 -4
96 116 6
96 97 -8
96 113 -6
96 120 -3
96 250 3
96 148 8
96 224 6
96 171 0
96 236 -7
96 219 -6
96 130 -3
96 121 -5
96 145 1
96 128 -8
96 108 -7
96 178 -10
96 119 -6
96 240 0
96 196 -10
96 164 -1
96 211 0
96 127 8
96 206 -1
96 246 10
96 114 5
96 162 3
96 143 -5
96 132 5
96 186 6
96 98 -10
96 182 10
96 155 -9
96 177 -1
96 125 7
96 234 8
96 214 -7
96 210 5
96 174 8
96 110 -3
96 159 7
96 193 -1
96 217 -8
96 100 4
96 180 7
96 216 2
97 140 -5
97 193 8
97 247 -3
97 173 -4
97 207 4
97 183 6
97 199 8
97 117 -3
97 162 -5
97 197 -3
97 124 -10
97 195 9
97 191 -4
97 248 8
97 134 3
97 164 5
97 208 4
97 240 1
97 194 9
97 217 -6
97 163 5
97 202 2
97 222 -4
97 216 6
97 205 0
97 245 -2
97 179 4
97 128 4
97 106 8
97 114 -1
97 236 -5
97 122 -5
97 169 -4
97 212 -9
97 174 6
97 171 -3
97 158 -8
97 206 1
97 188 -3
97 98 -4
97 115 -3
97 107 1
97 142 -5
97 181 8
97 218 5
97 189 -6
97 209 -8
97 165 -9
97 243 8
97 120 -1
97 175 -9
97 211 -5
97 229 -7
97 136 -5
97 153 4
97 144 -8
97 127 -4
97 170 -6
97 138 5
97 244 -2
97 215 -7
97 150 -6
97 204 -1
97 135 7
97 147 3
97 219 1
97 220 -4
97 112 -9
97 99 -7
97 228 10
97 190 5
97 198 7
97 100 0
97 241 0
97 239 0
97 235 10
97 113 1
97 111 4
97 242 -10
97 178 -5
97 148 2
97 192 -5
97 246 4
97 118 -4
97 152 5
97 184 4
97 237 -10
97 200 1
97 145 5
97 231 0
97 172 -6
97 226 -1
97 151 -1
97 130 7
97 155 7
97 221 -5
97 105 8
97 186 -6
97 203 7
97 201 -8
97 139 4
97 167 4
97 185 2
97 238 9
97 129 -6
97 108 -1
97 223 -10
97 121 7
97 161 4
97 176 5
97 125 7
97 224 -7
97 160 -10
97 182 -4
97 196 -7
97 159 6
97 233 -6
97 101 3
97 116 2
97 143 -6
97 103 6
97 109 -9
97 214 -9
97 119 5
97 126 3
97 166 -1
97 249 2
97 156 -9
97 213 -3
97 168 5
97 250 -5
97 123 -3
97 133 2
97 234 10
97 131 -2
97 232 -7
97 154 -6
97 137 1
98 139 -5
98 121 0
98 174 -8
98 122 9
98 190 -5
98 248 1
98 188 8
98 165 0
98 231 2
98 220 3
98 160 0
98 154 -3
98 180 4
98 147 6
98 218 -3
98 222 -4
98 203 7
98 99 8
98 235 -9
98 164 -5
98 204 5
98 192 -7
98 106 3
98 238 8
98 163 -9
98 126 6
98 124 -1
98 206 -5
98 167 -6
98 212 -5
98 105 6
98 227 5
98 242 8
98 132 7
98 108 -1
98 210 0
98 228 2
98 213 -8
98 176 10
98 179 3
98 127 -2
98 183 7
98 112 5
98 161 -3
98 229 -6
98 171 -7
98 211 9
98 123 -5
98 118 6
98 225 -10
98 173 -2
98 187 2
98 128 -9
98 129 8
98 115 1
98 149 1
98 232 9
98 116 -2
98 156 -6
98 241 -8
98 216 3
98 144 4
98 172 -3
98 175 8
98 109 10
98 148 -10
98 202 8
98 233 0
98 114 2
98 143 10
98 153 -5
98 226 -9
98 186 1
98 107 4
98 158 2
98 177 -4
98 217 -3
98 246 -10
98 236 -1
98 157 -7
98 113 7
98 199 -4
98 243 -2
98 102 -6
98 184 -10
98 247 -8
98 234 -5
98 205 5
98 110 6
98 119 0
98 140 2
98 168 -6
98 145 -6
98 189 0
98 219 -9
98 194 6
98 250 -1
98 214 -2
98 135 6
98 198 1
98 178 7
98 117 3
98 224 1
98 169 9
98 141 10
98 237 -7
98 208 10
98 125 -10
98 100 -5
98 170 6
98 207 0
98 142 -7
98 181 -9
98 230 -9
98 130 -10
98 101 0
98 249 9
98 138 -1
98 239 2
98 182 -9
98 193 -4
98 223 -8
98 151 6
98 136 -6
98 131 7
98 166 -9
98 137 -5
98 162 -8
98 215 -7
98 133 -4
98 134 -1
98 200 -2
98 209 3
98 185 10
98 191 6
98 150 3
98 240 3
98 103 5
98 245 1
98 244 6
98 159 6
98 201 9
98 146 -2
99 193 9
99 120 7
99 127 6
99 238 7
99 204 -2
99 116 -5
99 154 -4
99 216 7
99 147 -1
99 170 3
99 218 -4
99 208 10
99 200 10
99 220 0
99 206 0
99 117 0
99 153 -4
99 161 4
99 145 4
99 250 6
99 201 -3
99 249 -3
99 233 -3
99 155 -1
99 243 8
99 109 4
99 113 7
99 209 0
99 163 9
99 125 -6
99 128 -10
99 239 0
99 119 1
99 123 5
99 231 6
99 156 10
99 121 -10
99 159 -3
99 158 0
99 180 10
99 195 3
99 196 4
99 214 4
99 230 -5
99 131 -6
99 222 5
99 105 -2
99 104 0
99 240 -5
99 160 -2
99 164 -5
99 139 -9
99 190 -2
99 144 -3
99 115 2
99 151 4
99 177 6
99 182 0
99 157 -10
99 187 -3
99 199 7
99 194 7
99 148 8
99 107 -5
99 181 1
99 172 3
99 223 6
99 126 -7
99 191 -1
99 152 -5
99 173 -2
99 142 -5
99 213 0
99 184 -3
99 129 -2
99 198 5
99 103 0
99 110 4
99 124 7
99 192 -3
99 202 -9
99 106 -2
99 101 7
99 176 -7
99 140 -5
99 171 8
99 225 9
99 143 -1
99 111 0
99 236 1
99 100 -2
99 130 -4
99 135 1
99 211 -6
99 149 -3
99 150 7
99 179 9
99 186 8
99 226 -8
99 217 -10
99 102 10
99 168 10
99 234 8
99 174 1
99 165 5
99 141 -6
99 189 -1
99 136 3
99 134 10
99 118 -7
99 246 2
99 221 -8
99 205 -3
99 227 -5
99 232 2
99 245 5
99 207 7
99 133 -2
99 175 5
99 228 9
99 132 8
99 108 9
99 112 -5
99 235 -6
99 167 6
99 197 -1
99 219 3
99 241 7
99 185 6
99 237 -7
99 166 3
99 215 6
99 169 -2
99 242 -1
99 247 -8
99 212 4
99 146 -7
99 114 8
100 129 8
100 227 3
100 192 -2
100 187 9
100 218 -4
100 128 -6
100 232 5
100 159 -7
100 160 7
100 140 2
100 131 3
100 122 -9
100 118 -4
100 123 0
100 198 -3
100 226 -7
100 213 -3
100 204 -2
100 145 6
100 206 10
100 138 3
100 125 7
100 126 -7
100 117 7
100 235 7
100 156 3
100 193 2
100 236 -10
100 163 -7
100 127 -4
100 173 9
100 246 -3
100 248 2
100 243 -9
100 180 2
100 148 -4
100 184 1
100 112 -1
100 107 1
100 151 10
100 108 4
100 249 4
100 146 -6
100 143 9
100 178 -10
100 242 9
100 197 -9
100 208 5
100 239 9
100 224 -1
100 172 4
100 203 4
100 176 -9
100 219 -9
100 207 -1
100 141 -3
100 205 6
100 120 3
100 234 -9
100 158 -2
100 153 7
100 240 -1
100 133 -1
100 161 8
100 150 9
100 136 -9
100 191 -9
100 154 -9
100 109 8
100 103 10
100 201 -10
100 202 -5
100 196 -3
100 119 3
100 250 -3
100 106 -6
100 105 -5
100 149 -5
100 101 1
100 124 -4
100 137 10
100 222 6
100 229 10
100 212 -10
100 165 -2
100 139 -4
100 110 7
100 182 10
100 132 4
100 221 4
100 211 -8
100 170 -3
100 147 5
100 121 -2
100 247 -5
100 130 -6
100 116 -9
100 166 -5
100 102 3
100 225 1
100 200 4
100 175 9
100 168 -2
100 155 3
100 223 4
100 135 7
100 214 -9
100 152 -5
100 217 -10
100 115 5
100 195 1
100 113 8
100 157 -3
100 188 -9
100 230 -2
100 209 -6
100 169 -1
100 189 -9
100 104 4
100 185 8
100 162 -3
100 179 -3
100 194 1
100 190 0
100 228 -10
100 181 5
101 139 10
101 167 -5
101 152 -1
101 149 6
101 246 1
101 175 3
101 238 -3
101 223 -2
101 146 -10
101 148 9
101 156 -2
101 145 -10
101 191 -10
101 217 5
101 202 -8
101 203 0
101 190 -4
101 200 -7
101 218 5
101 231 5
101 142 3
101 168 -2
101 177 -9
101 184 -2
101 112 -4
101 104 -8
101 124 -4
101 143 4
101 235 6
101 195 5
101 229 -10
101 111 -5
101 150 -4
101 180 -7
101 107 0
101 161 10
101 226 -10
101 154 6
101 125 -6
101 206 -3
101 174 6
101 221 6
101 165 0
101 153 8
101 182 9
101 244 -5
101 225 -10
101 169 -5
101 144 -9
101 204 4
101 227 -10
101 196 -8
101 197 3
101 212 9
101 201 -10
101 110 -1
101 193 0
101 214 0
101 115 1
101 192 -3
101 178 9
101 118 -9
101 103 -8
101 209 10
101 247 -6
101 122 4
101 230 2
101 138 3
101 127 -4
101 135 -6
101 236 -9
101 213 -1
101 106 9
101 228 6
101 159 -3
101 181 -1
101 123 10
101 219 -8
101 120 5
101 189 1
101 243 6
101 129 -9
101 117 -5
101 186 -4
101 170 5
101 234 -4
101 237 -4
101 242 -7
101 151 7
101 114 7
101 194 1
101 109 0
101 108 -1
101 133 9
101 232 -1
101 131 9
101 134 -2
101 158 -4
101 162 7
101 140 -10
101 185 8
101 136 1
101 147 2
101 207 7
101 119 0
101 173 1
101 141 2
101 224 9
101 216 7
101 126 1
101 241 10
101 113 -2
101 155 -1
101 121 -2
101 248 4
101 249 -6
101 130 6
101 188 -5
101 210 -4
101 116 8
101 198 -2
101 208 -4
101 250 -7
101 102 9
101 132 -2
101 239 0
101 205 6
101 164 -5
101 105 -4
101 157 2
101 187 3
101 172 7
101 240 -6
102 153 2
102 184 2
102 146 -8
102 148 -9
102 227 -5
102 200 4
102 245 7
102 249 -2
102 233 8
102 210 4
102 190 -1
102 133 -4
102 250 -4
102 125 2
102 204 -2
102 206 9
102 216 2
102 247 -9
102 232 -8
102 229 3
102 188 -7
102 107 7
102 154 -7
102 163 -3
102 202 7
102 165 -9
102 162 0
102 240 4
102 182 10
102 115 -9
102 135 -5
102 156 1
102 142 -6
102 219 6
102 235 9
102 217 5
102 106 7
102 199 -6
102 137 7
102 159 -3
102 123 -8
102 114 10
102 196 -2
102 218 4
102 220 4
102 171 -6
102 129 7
102 113 -6
102 119 8
102 238 8
102 169 -8
102 191 8
102 198 3
102 164 10
102 215 4
102 140 -10
102 112 6
102 157 5
102 242 3
102 138 6
102 134 8
102 121 -10
102 139 10
102 205 -10
102 117 -4
102 186 -10
102 108 -10
102 185 5
102 160 0
102 194 5
102 175 4
102 166 -2
102 189 -4
102 172 -6
102 248 6
102 118 6
102 131 3
102 224 4
102 203 -1
102 176 -10
102 246 -4
102 179 -10
102 126 -9
102 120 -5
102 195 -5
102 212 9
102 213 -5
102 136 0
102 208 1
102 243 10
102 181 9
102 239 -10
102 128 -3
102 170 -2
102 197 3
102 141 2
102 132 6
102 144 -10
102 111 8
102 192 0
102 177 -4
102 214 2
102 143 -10
102 174 7
102 178 6
102 155 0
102 201 5
102 223 7
102 145 7
102 152 -3
102 209 -4
102 158 7
102 116 -5
102 226 10
102 124 7
102 234 9
102 104 8
102 151 -1
102 150 7
102 180 1
102 110 -6
102 183 -2
102 211 9
102 241 -4
102 103 -10
102 167 -3
102 236 -4
102 147 6
102 127 4
102 228 9
102 168 -3
103 121 8
103 191 7
103 131 -5
103 159 0
103 215 5
103 177 -4
103 240 -10
103 149 -9
103 164 -8
103 174 9
103 154 10
103 165 -9
103 111 -4
103 114 -9
103 129 -3
103 208 -3
103 139 -2
103 238 -6
103 192 -2
103 230 0
103 138 3
103 166 1
103 173 10
103 211 -1
103 142 6
103 171 8
103 113 -6
103 145 1
103 221 4
103 244 7
103 199 -9
103 246 -4
103 227 -5
103 223 -10
103 155 -2
103 183 1
103 248 -3
103 146 -10
103 220 2
103 109 6
103 204 -9
103 214 -6
103 132 -3
103 150 -8
103 228 -5
103 119 2
103 133 -10
103 182 -9
103 186 3
103 104 5
103 175 7
103 216 -5
103 222 -2
103 153 3
103 126 2
103 225 3
103 189 -2
103 110 0
103 137 5
103 157 5
103 184 -2
103 196 -4
103 148 5
103 118 4
103 112 -5
103 178 -7
103 143 -5
103 106 -3
103 179 -9
103 122 7
103 115 4
103 141 -3
103 206 10
103 207 -8
103 168 6
103 234 1
103 170 -2
103 105 -4
103 158 8
103 162 -3
103 135 1
103 209 8
103 123 8
103 195 -8
103 134 9
103 163 7
103 203 -1
103 198 -1
103 200 6
103 190 9
103 236 9
103 224 -9
103 151 -10
103 180 3
103 161 6
103 232 -7
103 140 -3
103 108 -4
103 193 7
103 188 -6
103 117 -5
103 247 4
103 136 4
103 231 -1
103 156 -1
103 226 -3
103 127 8
103 237 1
103 242 -1
103 210 -7
103 243 6
103 172 -4
103 217 -6
103 250 -8
103 120 -10
103 235 -8
103 201 -9
103 213 9
103 219 3
103 185 10
103 152 10
103 187 -9
103 124 4
103 241 -5
103 218 7
103 128 2
103 160 -1
103 245 8
103 202 10
103 212 -6
103 197 -2
103 116 8
103 125 -6
103 239 1
104 163 8
104 128 -6
104 113 -4
104 230 5
104 164 5
104 225 -4
104 241 -5
104 224 7
104 154 -7
104 142 -2
104 247 -6
104 131 -6
104 172 4
104 203 7
104 169 -10
104 149 -8
104 109 9
104 220 -6
104 218 -7
104 125 2
104 228 -7
104 196 1
104 236 -8
104 221 -1
104 105 2
104 202 -1
104 193 4
104 177 -2
104 219 -2
104 147 8
104 158 3
104 213 3
104 235 2
104 198 -2
104 146 -5
104 133 7
104 243 -5
104 180 8
104 233 8
104 204 4
104 135 6
104 140 6
104 139 8
104 155 -8
104 227 0
104 168 5
104 186 -8
104 130 0
104 116 3
104 170 8
104 160 -4
104 181 0
104 127 -5
104 136 4
104 108 1
104 214 -7
104 244 5
104 190 7
104 201 8
104 200 -4
104 176 8
104 151 -6
104 194 -9
104 107 10
104 174 -6
104 211 -6
104 166 -4
104 162 2
104 141 8
104 246 -6
104 138 2
104 132 -9
104 106 -5
104 167 -8
104 210 -10
104 137 9
104 117 5
104 184 3
104 134 -10
104 250 5
104 192 0
104 111 0
104 175 -1
104 215 -5
104 120 5
104 182 1
104 171 2
104 187 -2
104 148 6
104 188 8
104 165 9
104 249 -5
104 206 -4
104 191 -1
104 212 -4
104 222 8
104 242 7
104 122 -4
104 179 6
104 144 0
104 183 -2
104 118 -6
104 156 -6
104 110 -5
104 150 1
104 216 -2
104 226 -9
104 238 -7
104 114 -7
104 178 -8
104 161 -7
104 208 -6
104 123 3
104 124 0
104 189 9
104 112 -8
104 239 4
104 153 1
104 245 -2
104 231 9
104 197 -9
104 248 2
104 129 -3
104 234 -10
104 240 -3
104 145 9
104 115 -2
105 204 0
105 249 -3
105 246 9
105 160 1
105 172 -8
105 116 3
105 188 1
105 110 -8
105 161 3
105 245 -4
105 224 -1
105 213 9
105 123 -10
105 239 8
105 149 0
105 197 -2
105 171 -7
105 115 7
105 187 -5
105 117 6
105 126 -5
105 169 2
105 202 -4
105 106 7
105 127 3
105 136 3
105 233 4
105 150 6
105 175 0
105 237 2
105 217 6
105 194 2
105 236 0
105 167 -5
105 210 -10
105 196 -1
105 140 7
105 211 6
105 184 -6
105 132 -8
105 227 5
105 190 -9
105 168 6
105 223 0
105 134 -7
105 151 10
105 108 -10
105 199 -7
105 207 -4
105 154 4
105 143 -6
105 192 7
105 130 -10
105 243 3
105 162 1
105 208 6
105 195 -9
105 158 -7
105 135 -9
105 212 5
105 209 -1
105 166 -3
105 124 10
105 230 -8
105 152 9
105 121 7
105 125 5
105 182 -9
105 145 6
105 226 6
105 165 9
105 228 -8
105 112 -6
105 138 -2
105 229 -6
105 174 10
105 183 -8
105 232 4
105 137 5
105 146 -7
105 222 -6
105 221 -5
105 248 -6
105 153 -9
105 178 -5
105 131 -9
105 242 -1
105 214 -9
105 198 6
105 244 5
105 189 -6
105 206 10
105 203 -8
105 215 5
105 118 0
105 142 -9
105 157 5
105 109 8
105 238 2
105 144 -4
105 185 0
105 205 5
105 155 -8
105 170 0
105 114 1
105 163 1
105 156 2
105 128 -1
105 122 -3
105 200 7
105 139 -7
105 159 1
105 173 2
105 225 -2
105 250 -3
105 113 8
105 241 4
105 177 0
105 235 3
105 216 4
105 147 -4
105 107 7
105 240 7
105 111 -2
105 133 -8
105 234 -10
105 176 10
106 174 -4
106 172 -5
106 120 4
106 207 -1
106 237 -2
106 248 8
106 181 5
106 132 8
106 197 10
106 133 9
106 205 2
106 193 5
106 145 2
106 217 10
106 213 1
106 210 7
106 232 -3
106 167 1
106 196 9
106 240 -3
106 175 0
106 152 4
106 184 9
106 203 -7
106 218 9
106 183 -5
106 233 1
106 179 3
106 206 7
106 137 7
106 202 -8
106 192 -2
106 107 -5
106 166 -3
106 219 5
106 148 -1
106 112 6
106 155 -8
106 163 -10
106 200 -3
106 156 -1
106 161 -6
106 247 -4
106 204 5
106 189 5
106 231 -9
106 239 2
106 186 -10
106 144 -2
106 234 2
106 235 5
106 212 4
106 162 -9
106 185 10
106 242 2
106 250 4
106 215 9
106 113 10
106 146 -6
106 230 4
106 173 -7
106 159 2
106 122 6
106 164 10
106 222 -5
106 114 -4
106 134 2
106 190 4
106 194 2
106 165 -4
106 158 -3
106 199 7
106 168 9
106 223 -5
106 227 -6
106 128 5
106 160 -7
106 111 -7
106 246 0
106 109 3
106 224 -1
106 135 7
106 177 -3
106 187 5
106 119 7
106 228 -7
106 236 -8
106 249 -8
106 123 4
106 178 -2
106 129 -7
106 118 9
106 238 0
106 229 -5
106 171 0
106 220 3
106 127 5
106 140 4
106 115 -7
106 221 6
106 153 3
106 110 8
106 141 4
106 136 -10
106 244 -1
106 157 -8
106 180 -3
106 243 -3
106 125 -1
106 108 10
106 191 1
106 169 -9
106 117 8
106 214 1
106 216 -8
106 130 -4
106 209 -10
106 149 -3
106 138 6
106 142 1
106 226 -10
106 131 -6
106 195 7
106 126 4
106 151 7
106 121 9
106 154 1
106 147 0
106 150 -7
106 124 3
106 198 -1
106 211 7
106 116 3
107 250 3
107 114 -5
107 220 8
107 167 -8
107 191 4
107 121 4
107 188 8
107 164 2
107 115 -1
107 221 -4
107 144 7
107 161 -4
107 212 0
107 227 8
107 213 9
107 229 0
107 198 1
107 186 -2
107 175 1
107 222 -6
107 187 2
107 124 -4
107 238 -3
107 243 1
107 205 8
107 239 10
107 116 -4
107 173 -5
107 246 1
107 165 -7
107 195 1
107 228 6
107 216 -6
107 183 5
107 136 8
107 132 -6
107 185 6
107 224 8
107 138 -2
107 126 -3
107 200 3
107 180 2
107 127 -3
107 110 7
107 155 -5
107 152 6
107 148 4
107 147 -7
107 159 4
107 230 -9
107 118 -5
107 240 10
107 207 7
107 158 -4
107 211 9
107 153 -4
107 172 -3
107 209 -1
107 182 -8
107 217 -3
107 108 -3
107 131 -1
107 247 5
107 177 -10
107 112 -5
107 242 10
107 135 6
107 143 -2
107 149 4
107 201 9
107 208 -5
107 170 6
107 214 8
107 249 1
107 178 -10
107 235 6
107 194 5
107 232 1
107 184 5
107 150 -1
107 171 -8
107 125 -3
107 142 7
107 226 4
107 156 7
107 145 -6
107 218 -3
107 130 7
107 199 4
107 176 -10
107 120 -2
107 162 2
107 197 10
107 245 1
107 241 1
107 237 -8
107 203 0
107 146 8
107 119 -6
107 190 -1
107 189 -5
107 215 6
107 233 -10
107 225 -2
107 204 8
107 137 10
107 219 -1
107 193 10
107 140 -3
107 160 -1
107 113 1
107 231 0
107 128 -7
107 248 10
107 223 9
107 244 -4
107 174 9
107 179 10
107 169 9
107 168 1
107 141 -6
107 129 2
107 236 5
107 134 9
107 122 3
107 210 9
107 123 -5
107 163 -4
108 166 -6
108 118 -4
108 232 1
108 125 10
108 223 10
108 190 2
108 130 6
108 183 4
108 149 2
108 136 2
108 175 1
108 139 6
108 189 -3
108 204 -6
108 227 -1
108 141 8
108 222 8
108 239 -7
108 113 -6
108 132 -7
108 212 9
108 146 -3
108 170 -5
108 110 -4
108 179 4
108 228 -9
108 143 0
108 171 -7
108 247 -2
108 155 8
108 133 2
108 138 -1
108 192 8
108 205 -3
108 154 -5
108 158 -7
108 218 8
108 159 -7
108 120 -2
108 198 7
108 243 -7
108 225 -5
108 153 0
108 119 7
108 164 3
108 231 -6
108 128 10
108 121 -6
108 206 -6
108 152 -7
108 197 10
108 215 -8
108 221 0
108 194 -7
108 242 9
108 211 -1
108 156 -6
108 127 -6
108 148 5
108 162 -6
108 245 2
108 185 0
108 147 -8
108 214 10
108 157 -9
108 233 8
108 174 -1
108 169 -4
108 145 -9
108 248 7
108 207 3
108 116 -4
108 160 -3
108 234 0
108 142 6
108 237 0
108 249 4
108 217 -9
108 200 10
108 167 3
108 188 -10
108 202 4
108 134 10
108 123 -5
108 137 10
108 219 10
108 220 4
108 229 5
108 144 3
108 177 4
108 114 -3
108 186 -7
108 151 -5
108 187 5
108 176 -3
108 226 2
108 163 7
108 209 7
108 241 0
108 150 -1
108 135 6
108 201 -6
108 112 -3
108 165 -7
108 178 -9
108 210 7
108 122 -6
108 117 -7
108 195 -10
108 246 3
108 126 8
108 213 -5
108 180 5
108 109 2
108 230 9
108 182 7
108 203 9
108 181 6
108 173 0
108 131 2
108 168 7
108 124 10
108 224 -10
108 238 6
108 115 -4
108 184 -5
108 172 6
108 140 -2
108 193 -8
108 199 2
108 161 -10
108 240 7
108 235 2
109 178 9
109 127 7
109 161 -1
109 202 3
109 177 -5
109 186 6
109 124 -10
109 214 -2
109 118 -3
109 197 0
109 135 0
109 192 -9
109 207 2
109 193 -4
109 239 -2
109 181 3
109 246 -2
109 210 3
109 115 -9
109 236 -2
109 156 -4
109 122 0
109 195 10
109 185 2
109 233 -7
109 184 7
109 159 4
109 170 -7
109 111 7
109 144 2
109 129 10
109 183 4
109 203 -3
109 121 -5
109 229 -7
109 126 3
109 137 6
109 227 10
109 113 10
109 157 10
109 164 9
109 188 3
109 179 -7
109 201 -2
109 173 6
109 128 -9
109 110 -1
109 205 -3
109 200 5
109 230 -7
109 167 4
109 147 -2
109 199 -4
109 218 -9
109 237 -5
109 150 3
109 208 0
109 166 8
109 146 10
109 158 1
109 242 -10
109 163 1
109 133 3
109 141 9
109 182 4
109 241 10
109 215 4
109 220 2
109 134 -3
109 136 5
109 211 10
109 139 -10
109 247 -9
109 223 -5
109 187 -1
109 232 -4
109 240 7
109 234 6
109 117 -1
109 206 -2
109 160 -1
109 123 2
109 235 4
109 138 7
109 125 6
109 153 0
109 250 6
109 238 1
109 119 9
109 131 3
109 196 0
109 174 -8
109 145 10
109 155 4
109 213 -8
109 151 -2
109 149 -3
109 116 -1
109 198 9
109 249 10
109 226 -2
109 176 -1
109 154 -5
109 189 -4
109 152 -9
109 142 3
109 222 8
109 216 -1
109 225 5
109 162 -7
109 140 10
109 231 -6
109 190 10
109 219 4
109 165 -10
109 245 -4
109 204 -4
109 194 -2
109 172 8
109 171 3
109 212 -2
109 175 7
109 148 0
109 243 9
109 221 4
110 137 -10
110 151 -8
110 225 -1
110 179 -6
110 170 -7
110 166 1
110 177 8
110 167 -1
110 161 -8
110 150 4
110 207 -2
110 125 -10
110 212 -2
110 132 1
110 112 7
110 217 -3
110 134 -5
110 182 -7
110 173 -7
110 149 4
110 154 10
110 156 -8
110 139 1
110 203 -9
110 215 -4
110 206 -9
110 237 10
110 143 4
110 165 -3
110 209 -4
110 117 -2
110 114 1
110 172 -1
110 116 -6
110 175 -2
110 124 -2
110 204 -6
110 208 -9
110 141 3
110 135 -4
110 120 2
110 242 8
110 224 2
110 122 -7
110 231 9
110 126 -8
110 115 -8
110 121 -8
110 169 9
110 136 -1
110 202 0
110 160 6
110 226 4
110 138 4
110 174 -10
110 180 9
110 111 7
110 164 -6
110 113 6
110 190 -5
110 205 4
110 155 0
110 223 -8
110 193 10
110 200 -2
110 194 -3
110 130 -2
110 171 1
110 229 -6
110 123 -6
110 131 -6
110 236 -2
110 152 10
110 162 -6
110 232 -10
110 244 -9
110 221 9
110 220 -3
110 159 6
110 181 2
110 128 -3
110 246 -3
110 243 -9
110 249 0
110 118 10
110 192 -9
110 241 7
110 119 4
110 188 10
110 157 -4
110 240 0
110 183 7
110 201 8
110 234 -9
110 227 6
110 133 -4
110 219 9
110 218 2
110 197 7
110 176 6
110 228 3
110 142 -8
110 233 -4
110 245 7
110 146 5
110 214 3
110 153 5
110 239 8
110 145 -1
110 211 -1
110 230 5
110 222 8
110 147 -3
110 129 -8
110 235 -10
110 199 -2
110 247 -6
110 168 4
110 163 1
111 151 -4
111 140 -9
111 236 -10
111 230 -1
111 246 -7
111 219 2
111 218 -10
111 214 9
111 164 -6
111 239 5
111 126 8
111 157 -7
111 220 7
111 114 -5
111 189 4
111 152 -7
111 194 6
111 240 6
111 245 7
111 181 7
111 206 4
111 153 -6
111 209 6
111 241 -9
111 161 10
111 143 -5
111 238 -9
111 190 -2
111 179 7
111 237 -4
111 155 9
111 117 10
111 195 -7
111 229 -9
111 116 -4
111 163 0
111 211 -8
111 196 8
111 167 4
111 169 1
111 182 2
111 188 4
111 149 -5
111 147 4
111 121 -4
111 125 10
111 112 -7
111 129 3
111 202 -8
111 198 -9
111 216 1
111 193 1
111 160 -7
111 221 8
111 137 10
111 162 -1
111 171 6
111 197 1
111 203 3
111 227 -2
111 178 1
111 156 -5
111 136 3
111 132 -4
111 225 -7
111 122 -9
111 113 0
111 204 -4
111 186 -5
111 234 0
111 180 6
111 187 -4
111 242 10
111 224 2
111 228 -3
111 115 6
111 146 -9
111 199 4
111 165 -4
111 226 3
111 223 -10
111 249 -3
111 192 1
111 133 6
111 168 -6
111 215 -8
111 130 0
111 200 5
111 201 2
111 150 10
111 139 9
111 123 8
111 173 1
111 184 -8
111 247 -2
111 235 2
111 210 7
111 131 -3
111 177 2
111 118 -10
111 119 -7
111 135 -8
111 191 8
111 175 -3
111 170 -3
111 144 5
111 250 8
111 222 -9
111 205 -6
111 213 9
111 124 0
111 217 1
111 243 2
111 174 -3
111 159 2
111 148 -3
111 154 -1
111 134 4
111 120 -7
111 172 -8
111 145 8
111 183 -10
111 127 -6
111 185 -2
111 166 7
111 176 9
111 141 -1
111 212 -7
112 153 -1
112 208 -8
112 196 5
112 185 3
112 181 -5
112 194 5
112 143 -7
112 244 -3
112 135 8
112 123 -1
112 120 6
112 177 4
112 151 0
112 203 3
112 205 -6
112 162 -5
112 125 -7
112 193 -8
112 126 5
112 124 -6
112 137 -10
112 243 10
112 167 10
112 238 9
112 129 -7
112 226 -5
112 128 -7
112 154 -1
112 182 -1
112 186 4
112 211 0
112 122 6
112 164 0
112 170 -8
112 216 -8
112 176 1
112 163 5
112 156 10
112 227 1
112 140 -3
112 220 9
112 221 9
112 119 -7
112 198 -3
112 184 -6
112 116 1
112 118 3
112 202 -10
112 233 -6
112 179 -3
112 207 8
112 147 5
112 245 -4
112 183 10
112 224 -8
112 127 -2
112 250 0
112 158 -5
112 212 9
112 171 5
112 240 0
112 204 7
112 146 -10
112 130 0
112 210 -9
112 136 -6
112 199 -2
112 223 0
112 248 7
112 175 -10
112 190 6
112 219 4
112 142 10
112 189 -5
112 234 -3
112 165 -3
112 166 3
112 213 0
112 217 -9
112 214 -7
112 148 3
112 206 0
112 117 5
112 242 3
112 236 -5
112 239 -1
112 144 -3
112 178 0
112 246 0
112 195 2
112 231 -4
112 249 -8
112 172 7
112 115 -4
112 168 0
112 191 0
112 200 -7
112 133 2
112 150 10
112 229 4
112 174 -3
112 134 0
112 161 8
112 152 -8
112 180 5
112 138 4
112 241 7
112 113 -10
112 209 -8
112 141 -5
112 149 -2
112 131 -1
112 159 -6
112 187 6
112 230 -2
112 157 -8
112 173 2
112 201 -9
112 215 0
112 155 7
112 192 3
112 132 7
112 121 8
112 197 7
112 218 7
113 187 6
113 239 -5
113 145 -10
113 199 -9
113 210 8
113 183 0
113 203 -4
113 151 8
113 225 8
113 189 -10
113 122 -7
113 238 -7
113 223 -7
113 174 -3
113 170 -2
113 152 -3
113 179 -9
113 123 -10
113 212 -5
113 147 4
113 177 4
113 233 3
113 118 -10
113 202 -4
113 201 -8
113 156 1
113 182 -9
113 171 -6
113 216 2
113 143 10
113 227 -3
113 222 5
113 194 -4
113 162 -7
113 198 2
113 153 -1
113 135 2
113 243 -3
113 132 -4
113 164 -1
113 248 3
113 236 7
113 117 3
113 166 5
113 133 -9
113 150 7
113 114 0
113 245 -2
113 218 9
113 240 6
113 181 5
113 188 1
113 173 -5
113 241 -2
113 207 4
113 185 -9
113 242 1
113 196 2
113 154 2
113 172 -7
113 237 -1
113 244 6
113 211 9
113 144 7
113 209 6
113 215 3
113 168 2
113 121 -7
113 247 -1
113 115 -4
113 137 -8
113 204 4
113 136 4
113 116 -7
113 131 9
113 128 -4
113 200 3
113 129 1
113 148 -5
113 142 5
113 167 5
113 178 -1
113 134 0
113 127 5
113 119 -7
113 186 3
113 191 -9
113 224 -9
113 217 -5
113 125 1
113 249 4
113 160 -8
113 235 3
113 141 -2
113 165 -7
113 159 1
113 208 -5
113 232 4
113 161 -3
113 250 10
113 226 7
113 228 7
113 175 -3
113 197 -9
113 220 -3
113 169 1
113 192 -4
113 146 1
113 139 -3
113 158 7
113 157 -5
113 193 2
113 184 8
113 214 3
113 155 4
113 126 2
113 130 7
113 219 9
113 163 -2
113 205 -8
113 140 4
113 138 -9
114 139 -2
114 118 -6
114 235 -8
114 250 4
114 237 -9
114 182 8
114 125 1
114 221 -6
114 241 -3
114 126 7
114 242 -9
114 233 8
114 176 9
114 120 10
114 164 7
114 165 -9
114 211 0
114 161 8
114 186 -9
114 117 -10
114 149 1
114 148 6
114 199 -9
114 189 1
114 191 6
114 185 -7
114 124 -3
114 228 7
114 187 -3
114 213 -8
114 131 2
114 194 -7
114 160 -2
114 212 -8
114 142 -4
114 138 7
114 215 -1
114 130 0
114 197 4
114 135 7
114 190 1
114 192 -8
114 247 -4
114 127 -2
114 208 10
114 226 2
114 201 8
114 172 3
114 146 -9
114 162 2
114 147 -7
114 222 -3
114 184 -6
114 229 -7
114 121 -8
114 223 -6
114 171 2
114 143 5
114 173 3
114 227 3
114 238 3
114 218 8
114 214 10
114 220 0
114 178 -8
114 166 -3
114 210 1
114 119 8
114 216 5
114 203 -4
114 205 8
114 248 -9
114 193 3
114 128 -5
114 129 8
114 180 -9
114 217 9
114 152 1
114 153 10
114 170 -4
114 132 1
114 195 4
114 163 4
114 151 2
114 249 3
114 134 7
114 230 -6
114 207 8
114 236 5
114 188 2
114 179 3
114 206 9
114 140 -6
114 174 8
114 246 7
114 155 1
114 141 -9
114 154 4
114 243 8
114 181 3
114 209 10
114 156 9
114 115 -8
114 225 -1
114 150 3
114 168 4
114 234 -5
114 145 8
114 144 2
114 167 8
114 239 10
114 198 1
114 200 0
114 183 7
114 175 -4
114 122 3
114 240 -2
114 231 7
114 232 -8
114 159 -10
114 158 -9
114 202 5
114 177 1
115 211 -3
115 116 3
115 240 -9
115 168 3
115 179 3
115 250 10
115 181 0
115 220 -6
115 139 -1
115 186 4
115 183 -3
115 130 -5
115 214 -2
115 165 3
115 243 9
115 160 -8
115 173 -10
115 158 -2
115 239 -9
115 202 8
115 175 9
115 246 -1
115 134 9
115 234 9
115 164 3
115 127 -5
115 225 2
115 218 -5
115 148 4
115 141 2
115 153 -5
115 169 0
115 185 -6
115 229 4
115 198 -10
115 221 10
115 166 -5
115 142 -9
115 118 6
115 136 0
115 177 5
115 178 1
115 238 -7
115 154 -8
115 151 7
115 231 -7
115 207 7
115 143 -10
115 171 2
115 147 5
115 129 -5
115 204 -4
115 245 0
115 117 -6
115 194 5
115 209 -7
115 176 8
115 210 -5
115 125 -8
115 205 2
115 128 -2
115 161 3
115 162 2
115 237 0
115 145 8
115 180 -3
115 192 9
115 212 -9
115 189 -9
115 203 -5
115 152 9
115 131 2
115 191 -6
115 193 8
115 133 -7
115 196 7
115 150 -6
115 137 -4
115 188 7
115 219 -1
115 236 2
115 241 -6
115 247 8
115 182 3
115 149 -4
115 244 -3
115 208 10
115 122 2
115 119 -10
115 170 -9
115 222 -9
115 213 -3
115 140 4
115 195 4
115 235 -6
115 199 1
115 200 -6
115 184 -4
115 144 5
115 233 -6
115 174 -3
115 121 5
115 159 -8
115 197 -4
115 206 4
115 230 0
115 156 -2
115 146 -9
115 226 -4
115 216 9
115 248 3
115 249 5
115 190 6
115 242 10
115 123 9
115 126 9
116 201 0
116 192 -8
116 243 -4
116 202 -4
116 228 -1
116 140 10
116 249 -1
116 139 3
116 206 7
116 225 1
116 244 -1
116 196 -2
116 125 0
116 205 0
116 250 4
116 198 -6
116 216 0
116 230 -6
116 219 -3
116 241 6
116 121 8
116 208 -6
116 148 6
116 236 -4
116 117 -3
116 237 6
116 220 1
116 238 -3
116 173 -9
116 133 6
116 188 5
116 164 1
116 119 1
116 158 0
116 197 -7
116 234 7
116 146 -2
116 135 6
116 231 -5
116 162 -8
116 182 7
116 191 3
116 223 -8
116 166 9
116 147 -3
116 151 4
116 187 10
116 248 -8
116 247 -8
116 207 -6
116 132 -7
116 179 4
116 161 -8
116 200 -4
116 245 5
116 127 -7
116 213 -5
116 150 7
116 246 -2
116 163 -2
116 194 9
116 218 -7
116 181 -10
116 154 4
116 203 -1
116 129 -5
116 183 9
116 138 -5
116 171 -7
116 134 -9
116 184 9
116 209 -8
116 128 -10
116 242 5
116 240 -1
116 176 -10
116 169 -6
116 190 -8
116 152 2
116 142 -1
116 156 -10
116 157 -7
116 123 3
116 144 -7
116 145 -5
116 174 -4
116 168 3
116 143 -7
116 149 -8
116 153 -6
116 212 2
116 159 -3
116 217 -3
116 199 3
116 186 -4
116 131 -2
116 232 -4
116 204 5
116 155 -1
116 136 8
116 195 -8
116 226 6
116 222 5
116 141 9
116 193 8
116 137 -2
116 165 7
116 185 9
116 172 3
116 175 1
116 170 9
116 224 0
116 189 -2
116 130 -9
116 122 -3
116 160 -7
116 239 7
116 211 8
116 233 -8
116 124 2
116 180 2
116 126 3
116 178 9
116 215 10
116 229 -3
117 189 -4
117 201 -9
117 224 10
117 124 9
117 217 -5
117 210 -4
117 144 -9
117 158 -7
117 165 10
117 128 1
117 196 6
117 212 -6
117 175 7
117 173 -1
117 152 5
117 127 -1
117 180 -7
117 213 4
117 223 8
117 231 6
117 138 -2
117 235 -1
117 184 -4
117 123 5
117 151 5
117 239 -9
117 145 -9
117 194 9
117 135 -6
117 157 7
117 241 -7
117 229 10
117 141 3
117 163 -10
117 211 -5
117 245 10
117 136 7
117 222 7
117 188 3
117 249 10
117 162 0
117 130 0
117 195 -5
117 234 1
117 248 -6
117 171 9
117 132 -2
117 199 6
117 242 -7
117 218 6
117 125 1
117 183 -8
117 137 6
117 198 2
117 219 0
117 226 4
117 146 2
117 121 -2
117 166 3
117 160 10
117 181 1
117 203 -5
117 227 0
117 230 0
117 167 0
117 200 -1
117 148 0
117 134 -4
117 140 4
117 164 -3
117 191 -1
117 126 -6
117 214 10
117 120 7
117 122 -9
117 168 3
117 161 -7
117 243 0
117 149 10
117 207 5
117 237 2
117 221 2
117 228 -4
117 238 -2
117 246 8
117 182 9
117 143 6
117 220 2
117 172 -9
117 192 -1
117 176 7
117 186 1
117 153 6
117 244 0
117 178 -10
117 147 -9
117 202 7
117 139 -7
117 193 5
117 190 8
117 118 -4
117 185 2
117 208 -5
117 179 2
117 154 3
117 187 7
117 247 4
117 215 4
117 150 0
117 169 -4
117 177 -8
117 174 8
117 250 -5
117 205 -3
117 240 -1
117 156 -7
117 159 7
118 237 -2
118 167 0
118 152 5
118 159 3
118 214 5
118 246 -4
118 145 -7
118 236 -3
118 140 9
118 226 1
118 171 4
118 150 -5
118 135 5
118 219 -1
118 199 -6
118 146 -8
118 177 -4
118 124 2
118 195 7
118 134 -7
118 198 -4
118 188 3
118 181 -2
118 213 -1
118 149 -8
118 244 -8
118 194 6
118 228 9
118 189 8
118 191 -8
118 162 3
118 183 -10
118 155 3
118 220 4
118 151 -2
118 176 4
118 186 -1
118 232 -6
118 126 -9
118 230 7
118 157 6
118 141 6
118 241 -3
118 217 -1
118 131 -4
118 174 -4
118 142 10
118 224 -3
118 139 -10
118 210 4
118 187 9
118 238 5
118 169 2
118 153 -3
118 165 4
118 178 -2
118 242 -5
118 209 -6
118 175 -7
118 121 -4
118 190 -3
118 248 -1
118 133 5
118 123 6
118 222 2
118 233 7
118 221 -4
118 156 0
118 125 0
118 170 0
118 182 3
118 215 -9
118 185 -8
118 203 -4
118 120 -3
118 173 5
118 206 10
118 166 9
118 247 -5
118 205 -8
118 180 -5
118 129 1
118 196 2
118 249 -1
118 179 10
118 202 7
118 245 3
118 234 -5
118 212 -9
118 207 8
118 137 -9
118 143 -5
118 243 -9
118 144 7
118 192 -9
118 127 -9
118 193 4
118 136 9
118 138 8
118 119 1
118 184 -10
118 227 -7
118 163 -9
118 231 4
118 229 5
118 128 -10
118 218 -4
118 239 9
118 240 -4
118 172 4
118 122 -4
118 216 4
118 235 4
118 223 -4
118 154 -1
118 208 3
118 148 -6
118 211 -2
118 168 6
118 200 7
118 225 -8
118 161 1
118 160 2
118 197 6
119 245 -2
119 238 9
119 194 -4
119 226 -1
119 183 10
119 168 -10
119 247 1
119 222 4
119 186 -9
119 227 -10
119 204 -8
119 248 4
119 128 3
119 236 8
119 249 10
119 221 5
119 193 -5
119 130 -3
119 166 -10
119 177 8
119 201 7
119 175 6
119 155 -10
119 214 5
119 131 -8
119 163 3
119 171 1
119 156 -8
119 134 5
119 123 4
119 229 -4
119 170 -3
119 149 -4
119 220 7
119 205 -10
119 241 4
119 215 8
119 142 -4
119 161 -7
119 189 -2
119 216 5
119 244 10
119 234 5
119 195 10
119 167 5
119 139 -4
119 240 -6
119 235 3
119 233 -1
119 125 -1
119 197 3
119 224 4
119 140 -6
119 198 -6
119 164 -5
119 162 4
119 180 8
119 151 -3
119 173 6
119 223 -7
119 219 -7
119 199 -10
119 120 6
119 154 -10
119 132 -9
119 207 -1
119 147 10
119 141 5
119 185 4
119 242 -7
119 165 -1
119 144 4
119 129 -9
119 190 -1
119 192 -6
119 231 1
119 135 -1
119 153 -2
119 143 3
119 150 5
119 172 -10
119 187 -5
119 213 -5
119 184 4
119 209 4
119 136 -9
119 146 -9
119 250 -9
119 196 -10
119 176 -3
119 182 -5
119 206 -2
119 211 2
119 217 7
119 179 4
119 159 0
119 202 -1
119 124 -1
119 188 -8
119 178 -1
119 237 -2
119 169 -7
119 228 4
119 203 -5
119 145 5
119 157 -2
119 243 8
119 160 -7
119 158 -8
119 212 -5
119 208 -4
119 230 -5
119 137 7
119 133 6
119 181 -1
119 138 2
119 127 5
119 218 -1
119 148 7
119 200 -5
119 122 1
119 174 -4
119 126 10
119 239 -2
119 191 -10
120 165 -7
120 177 10
120 157 -6
120 137 5
120 208 -3
120 187 7
120 140 -7
120 154 -6
120 215 -10
120 199 -2
120 183 2
120 216 -8
120 221 10
120 182 -2
120 207 5
120 212 -5
120 231 -10
120 189 7
120 156 -3
120 171 9
120 147 0
120 126 0
120 247 -10
120 190 -1
120 204 9
120 142 -7
120 158 -3
120 160 -2
120 191 1
120 234 3
120 150 -8
120 169 2
120 129 -6
120 201 0
120 224 -1
120 227 -7
120 202 -2
120 250 -4
120 138 -9
120 141 9
120 223 -7
120 232 -3
120 174 4
120 206 1
120 127 8
120 185 9
120 175 4
120 245 -2
120 242 6
120 178 -3
120 167 -6
120 198 -7
120 143 2
120 239 7
120 135 -4
120 244 2
120 128 2
120 170 6
120 146 -2
120 220 -5
120 197 0
120 166 8
120 172 -7
120 228 -1
120 186 -5
120 181 -7
120 176 6
120 164 -1
120 246 8
120 145 -3
120 151 2
120 219 1
120 225 -9
120 134 6
120 192 -3
120 203 -10
120 121 -4
120 133 0
120 240 10
120 132 10
120 180 -7
120 139 10
120 179 5
120 193 -1
120 230 7
120 162 -5
120 195 9
120 130 6
120 226 -9
120 125 1
120 233 -1
120 124 3
120 217 3
120 194 0
120 173 4
120 131 0
120 196 6
120 200 4
120 168 4
120 211 0
120 243 -4
120 136 1
120 249 0
120 248 -9
120 144 -8
120 237 -2
120 214 4
120 236 -6
120 123 9
120 229 10
120 241 6
120 188 -1
120 184 1
120 122 -10
120 205 7
120 149 8
120 159 6
120 238 2
120 148 -3
120 213 6
121 213 -10
121 172 7
121 155 10
121 173 8
121 145 3
121 171 0
121 152 8
121 131 -1
121 210 8
121 136 -8
121 239 -2
121 153 -3
121 139 1
121 193 -10
121 195 10
121 133 7
121 231 9
121 128 -9
121 157 3
121 202 -2
121 135 -5
121 180 -8
121 250 0
121 207 0
121 225 -5
121 183 -9
121 227 2
121 182 -8
121 162 5
121 141 -6
121 247 6
121 208 3
121 230 9
121 242 -3
121 233 5
121 201 10
121 249 -9
121 189 10
121 246 -10
121 222 -3
121 217 -7
121 167 6
121 235 9
121 154 -1
121 206 -10
121 126 9
121 186 -4
121 142 4
121 219 -4
121 198 -2
121 240 -7
121 144 3
121 194 6
121 243 2
121 229 7
121 215 -8
121 188 3
121 147 -7
121 134 -7
121 236 4
121 224 -2
121 146 -1
121 238 7
121 184 6
121 185 5
121 124 -1
121 190 -10
121 212 8
121 209 9
121 132 -2
121 159 -3
121 203 6
121 199 4
121 127 -9
121 181 0
121 204 -5
121 200 -7
121 149 -8
121 187 5
121 123 -10
121 197 -6
121 150 7
121 196 5
121 148 -9
121 163 -8
121 179 -1
121 220 5
121 164 -6
121 129 -2
121 166 10
121 226 -1
121 232 4
121 158 -6
121 137 4
121 244 2
121 178 -7
121 122 0
121 211 2
121 160 -10
121 192 -8
121 214 10
121 138 0
121 221 8
121 140 -3
121 245 8
121 143 6
121 205 -2
121 218 6
121 169 -8
121 248 -3
121 191 8
122 230 -5
122 173 1
122 137 2
122 172 -3
122 190 -4
122 169 7
122 244 -6
122 129 -6
122 228 -2
122 174 5
122 234 -3
122 142 2
122 178 -7
122 180 1
122 185 3
122 199 -3
122 192 3
122 240 0
122 196 -3
122 207 -9
122 141 0
122 126 10
122 227 3
122 246 -3
122 236 -2
122 130 3
122 201 2
122 226 -1
122 197 -8
122 211 5
122 154 3
122 183 2
122 162 -3
122 152 7
122 127 6
122 189 -2
122 238 6
122 229 8
122 225 7
122 182 1
122 219 -9
122 203 4
122 171 -7
122 159 -4
122 200 4
122 210 -7
122 132 -8
122 158 6
122 164 9
122 239 -4
122 138 -7
122 123 3
122 156 -8
122 198 5
122 209 4
122 139 -4
122 184 10
122 181 -6
122 157 -7
122 128 -3
122 144 -6
122 194 -3
122 220 8
122 153 2
122 218 0
122 235 9
122 215 2
122 221 -8
122 155 8
122 186 -10
122 134 -6
122 195 -4
122 241 -7
122 248 6
122 133 9
122 140 -3
122 124 -3
122 146 8
122 151 -6
122 149 10
122 223 4
122 135 0
122 147 -4
122 191 10
122 150 3
122 212 8
122 231 -1
122 168 7
122 242 -5
122 247 -1
122 213 -8
122 161 -9
122 163 6
122 205 3
122 188 -7
122 204 -3
122 131 -3
122 202 2
122 217 -7
122 249 -5
122 166 3
122 175 6
122 145 -7
122 165 -1
122 224 -9
122 167 -6
122 143 -5
122 206 -7
122 160 -6
122 208 -5
122 176 5
122 177 2
122 245 -8
122 148 6
122 125 -6
123 156 9
123 214 -7
123 150 5
123 135 5
123 197 -1
123 209 3
123 227 5
123 185 -5
123 212 1
123 222 -7
123 160 1
123 166 -1
123 149 5
123 174 6
123 164 8
123 131 -9
123 140 5
123 129 -4
123 193 -1
123 241 4
123 176 -2
123 221 -6
123 147 -2
123 151 -7
123 136 -2
123 217 -4
123 188 -7
123 186 10
123 245 -7
123 177 -2
123 189 8
123 223 8
123 198 -1
123 225 8
123 228 4
123 126 10
123 159 1
123 142 -8
123 153 -7
123 130 -2
123 168 5
123 190 4
123 250 8
123 191 -2
123 210 -4
123 179 -4
123 182 9
123 194 9
123 138 -3
123 231 -3
123 234 5
123 169 5
123 196 -1
123 173 -3
123 199 -5
123 219 4
123 203 -6
123 163 -4
123 201 -1
123 213 -2
123 172 -10
123 200 -7
123 230 -4
123 155 -5
123 132 -10
123 239 2
123 246 9
123 125 7
123 133 -2
123 204 -9
123 139 -8
123 216 -5
123 167 -7
123 141 -10
123 226 -8
123 237 10
123 187 4
123 157 1
123 247 -9
123 249 -3
123 215 -9
123 137 1
123 205 -2
123 184 -9
123 178 3
123 232 4
123 171 -9
123 233 -4
123 224 -7
123 238 -9
123 154 3
123 175 9
123 242 -2
123 248 9
123 161 10
123 152 2
123 202 -7
123 192 -1
123 144 4
123 195 1
123 180 1
123 236 10
123 143 -6
123 165 -7
123 181 8
123 158 0
123 229 -8
123 146 -5
123 218 2
123 240 -5
123 162 -3
123 206 0
123 134 -2
123 145 6
123 244 4
124 145 5
124 174 5
124 215 9
124 169 -7
124 153 -7
124 179 10
124 164 4
124 247 -10
124 142 -9
124 206 -1
124 201 -2
124 238 6
124 186 2
124 202 0
124 237 -5
124 157 5
124 229 -6
124 207 6
124 129 -8
124 213 -3
124 224 7
124 193 9
124 226 4
124 220 5
124 217 -2
124 133 1
124 159 0
124 218 -8
124 211 10
124 228 5
124 126 -5
124 195 9
124 143 -3
124 225 3
124 127 7
124 246 2
124 240 4
124 154 3
124 181 8
124 183 -5
124 135 2
124 249 8
124 139 10
124 199 -10
124 214 -1
124 221 -6
124 140 4
124 172 -6
124 241 -2
124 167 -1
124 192 1
124 184 3
124 178 10
124 244 -4
124 196 -6
124 198 -10
124 222 -1
124 156 6
124 136 1
124 148 2
124 144 -8
124 219 -8
124 177 7
124 131 -1
124 189 5
124 160 7
124 223 -3
124 208 8
124 194 1
124 250 -2
124 147 1
124 171 -7
124 203 -4
124 138 7
124 150 9
124 209 10
124 170 -1
124 248 2
124 155 2
124 197 7
124 216 -4
124 204 -7
124 162 5
124 227 2
124 166 10
124 165 2
124 173 -6
124 239 5
124 231 7
124 212 4
124 137 1
124 187 5
124 168 10
124 141 10
124 180 -6
124 182 -7
124 191 0
124 175 -4
124 163 1
124 158 6
124 132 -9
124 200 -10
124 176 0
124 161 8
124 234 4
124 243 -4
124 205 -8
124 130 5
124 134 -4
124 149 7
124 190 2
124 188 0
124 245 -7
124 210 -1
124 235 10
124 232 -3
125 213 5
125 247 1
125 225 -7
125 163 4
125 218 4
125 177 -2
125 249 -7
125 168 4
125 170 -5
125 165 4
125 138 5
125 230 3
125 231 8
125 169 -5
125 236 3
125 141 -3
125 188 -10
125 187 -2
125 164 1
125 158 10
125 167 5
125 233 -8
125 220 5
125 240 6
125 189 0
125 248 -4
125 171 -4
125 132 -9
125 147 -5
125 200 10
125 186 5
125 150 8
125 215 -5
125 126 8
125 192 1
125 234 6
125 162 -9
125 175 4
125 209 -5
125 130 1
125 139 -9
125 143 3
125 191 -1
125 212 2
125 145 2
125 148 -5
125 196 -3
125 144 -6
125 137 9
125 235 9
125 179 -6
125 241 5
125 199 -3
125 238 10
125 243 8
125 246 -7
125 134 5
125 166 -3
125 153 6
125 202 8
125 242 -4
125 151 8
125 178 1
125 161 1
125 203 10
125 207 8
125 239 -1
125 173 -8
125 244 7
125 146 8
125 204 -2
125 140 -8
125 176 -10
125 185 6
125 193 -2
125 149 -1
125 216 -8
125 182 -10
125 156 2
125 142 4
125 227 7
125 133 9
125 205 -10
125 222 7
125 159 -8
125 206 -2
125 232 -7
125 224 5
125 221 7
125 152 8
125 226 -6
125 157 6
125 184 1
125 128 5
125 197 -10
125 174 4
125 223 10
125 129 -3
125 201 8
125 214 1
125 245 1
125 211 2
125 135 -5
125 195 1
125 250 2
125 136 -4
125 208 8
125 127 0
125 180 -4
125 237 2
125 172 -2
125 194 7
125 183 1
125 190 0
125 155 -2
126 224 -7
126 182 -3
126 226 1
126 245 1
126 191 0
126 135 6
126 201 -6
126 145 5
126 239 -9
126 148 5
126 151 8
126 188 -9
126 212 -2
126 161 -3
126 187 9
126 246 10
126 221 8
126 134 4
126 137 -2
126 225 6
126 219 -10
126 206 7
126 234 -4
126 138 0
126 237 -5
126 166 3
126 249 -8
126 204 -10
126 180 2
126 211 -6
126 213 -3
126 164 0
126 139 6
126 250 -10
126 178 4
126 175 -5
126 172 -10
126 153 -6
126 170 2
126 208 -10
126 130 3
126 248 5
126 202 8
126 230 -8
126 132 0
126 199 -3
126 215 1
126 144 -5
126 242 -6
126 235 -1
126 167 -7
126 140 -2
126 152 -8
126 190 -9
126 189 -2
126 150 -4
126 169 -4
126 196 7
126 209 -3
126 220 1
126 232 -9
126 181 -7
126 223 -2
126 163 3
126 244 -10
126 146 8
126 171 0
126 207 1
126 179 -8
126 185 -9
126 129 -1
126 128 -3
126 210 -6
126 198 -7
126 194 -3
126 203 1
126 228 1
126 236 -1
126 156 -10
126 193 10
126 136 -9
126 195 7
126 155 -4
126 222 -9
126 184 7
126 159 -9
126 147 -1
126 160 1
126 162 10
126 149 -5
126 197 6
126 142 5
126 216 5
126 243 -1
126 158 5
126 183 1
126 240 1
126 227 3
126 192 4
126 157 2
126 214 8
126 174 -8
126 186 -1
126 247 5
126 200 -7
126 131 9
126 233 -1
126 154 9
126 238 -7
126 177 1
126 133 1
126 127 6
126 218 -7
126 168 1
126 205 2
127 151 -4
127 182 2
127 250 -5
127 241 -2
127 139 -8
127 245 -4
127 149 -5
127 215 1
127 192 -10
127 176 0
127 199 -1
127 130 7
127 137 2
127 239 -2
127 221 -5
127 181 -9
127 196 -4
127 185 -10
127 167 8
127 132 6
127 193 3
127 148 6
127 200 9
127 206 10
127 131 6
127 141 4
127 219 -7
127 240 -5
127 155 4
127 217 -4
127 198 -3
127 232 -7
127 133 -4
127 145 7
127 191 9
127 203 -2
127 172 0
127 223 -9
127 177 8
127 202 -4
127 237 7
127 156 -2
127 160 -7
127 207 4
127 233 -2
127 170 -5
127 189 10
127 183 0
127 138 -7
127 184 -8
127 213 -2
127 142 -6
127 164 -4
127 224 10
127 178 -1
127 187 4
127 214 -1
127 247 3
127 220 7
127 212 -5
127 201 -9
127 174 2
127 243 7
127 246 -2
127 235 -7
127 159 7
127 194 -4
127 152 -9
127 226 8
127 227 4
127 179 0
127 197 -1
127 143 -10
127 222 1
127 234 -7
127 188 2
127 128 8
127 248 2
127 231 -7
127 134 5
127 158 -7
127 169 5
127 180 2
127 163 -8
127 154 -9
127 218 2
127 195 10
127 129 9
127 161 1
127 205 2
127 147 7
127 136 7
127 225 7
127 190 -6
127 175 -6
127 150 0
127 168 0
127 211 -7
127 135 -8
127 171 2
127 210 -1
127 208 8
127 157 6
127 229 1
127 146 5
127 242 -10
127 230 -10
127 249 4
127 244 -3
127 144 8
127 140 -6
127 238 -2
128 180 -2
128 222 -1
128 175 2
128 195 6
128 196 -3
128 134 6
128 193 -8
128 137 -3
128 207 9
128 199 -10
128 239 2
128 233 7
128 142 9
128 179 -6
128 249 5
128 201 5
128 248 0
128 153 0
128 198 -4
128 238 5
128 166 3
128 217 4
128 185 2
128 165 -9
128 154 -3
128 242 -2
128 181 7
128 227 0
128 228 5
128 208 7
128 172 8
128 225 2
128 240 1
128 140 -3
128 168 -8
128 159 10
128 129 -2
128 202 -10
128 131 4
128 132 -7
128 151 -9
128 247 -3
128 191 2
128 171 3
128 235 8
128 174 1
128 215 -2
128 250 0
128 232 3
128 148 -2
128 186 -4
128 189 2
128 162 10
128 178 -5
128 147 -9
128 200 10
128 141 -9
128 184 2
128 173 7
128 145 8
128 138 7
128 136 -4
128 160 7
128 149 -1
128 188 -6
128 205 8
128 243 -8
128 170 7
128 133 -10
128 210 -3
128 246 -5
128 244 -3
128 209 -2
128 169 5
128 177 -2
128 211 8
128 182 9
128 156 -9
128 139 -1
128 218 -1
128 221 -2
128 197 -4
128 241 9
128 192 -5
128 152 -3
128 150 8
128 213 -1
128 194 0
128 176 2
128 237 6
128 135 7
128 204 -2
128 144 2
128 158 -1
128 229 -7
128 230 -6
128 206 2
128 157 1
128 234 -4
128 226 8
128 167 10
128 187 -6
128 143 -6
128 155 0
128 163 -5
128 231 3
128 224 2
128 190 0
128 164 2
128 203 -10
129 249 -7
129 204 -9
129 240 6
129 244 -3
129 134 -5
129 235 -10
129 205 -1
129 149 -5
129 183 -10
129 195 8
129 200 6
129 208 -7
129 239 -1
129 192 -8
129 130 4
129 236 -6
129 237 -4
129 184 -7
129 147 -7
129 173 6
129 219 -10
129 131 0
129 169 4
129 210 -9
129 145 9
129 177 -8
129 226 -7
129 203 2
129 142 -4
129 213 -3
129 231 7
129 220 5
129 133 -2
129 182 -8
129 221 -3
129 250 7
129 245 5
129 144 -10
129 190 3
129 201 5
129 172 9
129 218 2
129 230 -6
129 155 -5
129 168 -3
129 185 5
129 140 -5
129 152 -10
129 171 -10
129 154 3
129 212 -7
129 224 -3
129 194 10
129 146 -8
129 158 -7
129 246 7
129 181 -6
129 161 2
129 222 1
129 187 -8
129 150 6
129 227 2
129 234 7
129 141 1
129 179 -2
129 223 -8
129 151 -3
129 211 -9
129 163 1
129 186 -5
129 206 -9
129 189 -6
129 157 2
129 174 5
129 198 2
129 188 -5
129 241 1
129 165 0
129 164 10
129 233 -1
129 214 8
129 156 -1
129 132 -5
129 215 -7
129 243 2
129 178 1
129 166 -5
129 137 1
129 207 4
129 248 0
129 217 -10
129 228 -4
129 180 -5
129 193 1
129 162 2
129 225 3
129 242 5
129 216 2
129 238 9
129 247 7
129 229 -6
129 143 9
129 135 5
129 209 -10
129 160 -8
129 138 7
129 176 -1
129 167 -7
129 202 6
129 175 -4
130 188 0
130 206 10
130 135 -1
130 147 10
130 247 7
130 229 1
130 194 8
130 207 -6
130 223 -7
130 159 -4
130 155 8
130 185 3
130 245 -3
130 168 3
130 156 3
130 210 -1
130 177 -2
130 181 -8
130 190 3
130 131 -3
130 143 -10
130 162 9
130 221 -3
130 158 10
130 142 -1
130 195 -3
130 192 -7
130 213 -10
130 145 7
130 132 -5
130 242 2
130 225 -4
130 199 9
130 212 4
130 196 6
130 154 -3
130 141 -3
130 217 7
130 152 2
130 164 8
130 165 -10
130 226 -3
130 183 10
130 140 8
130 186 -1
130 200 -10
130 189 -9
130 241 8
130 150 3
130 237 -9
130 235 -2
130 148 -5
130 171 -1
130 170 -3
130 215 -9
130 218 -9
130 227 5
130 187 -8
130 166 5
130 178 4
130 134 10
130 146 -1
130 151 10
130 234 5
130 208 5
130 153 0
130 246 5
130 203 -7
130 244 -2
130 169 -6
130 239 8
130 191 8
130 240 -2
130 224 -9
130 182 1
130 248 -4
130 205 7
130 144 1
130 219 -3
130 176 1
130 216 -3
130 222 1
130 228 5
130 173 -6
130 204 -4
130 175 -10
130 249 -5
130 250 0
130 160 7
130 138 -9
130 193 0
130 167 3
130 197 -9
130 214 7
130 139 -9
130 133 10
130 198 1
130 220 4
130 209 -9
130 231 8
130 238 -2
130 136 -7
130 149 -10
130 232 0
130 161 -9
131 202 3
131 174 -2
131 237 5
131 214 10
131 198 2
131 172 -7
131 210 1
131 155 10
131 144 5
131 240 10
131 225 7
131 205 8
131 151 6
131 171 9
131 221 -9
131 170 7
131 154 -2
131 227 7
131 233 2
131 179 5
131 229 -10
131 226 10
131 245 -7
131 184 -8
131 136 6
131 139 8
131 142 7
131 169 0
131 156 0
131 133 9
131 217 -4
131 222 3
131 201 -3
131 189 9
131 231 6
131 134 9
131 194 1
131 165 -6
131 209 -2
131 173 -9
131 175 3
131 243 -8
131 182 -6
131 247 -4
131 166 1
131 203 3
131 181 8
131 204 6
131 232 8
131 208 -5
131 176 2
131 236 -8
131 140 -8
131 212 10
131 199 1
131 145 -10
131 141 -2
131 218 -4
131 164 3
131 213 -6
131 224 5
131 149 -4
131 148 -1
131 187 -8
131 206 8
131 196 1
131 241 8
131 183 3
131 216 1
131 195 -3
131 143 6
131 246 -10
131 162 -4
131 193 3
131 180 9
131 168 -9
131 200 -10
131 250 3
131 234 1
131 235 5
131 220 -8
131 211 -1
131 190 -3
131 248 0
131 146 -1
131 178 -5
131 161 2
131 188 7
131 191 0
131 167 -2
131 160 -6
131 153 -4
131 186 5
131 177 0
131 138 -4
131 135 4
131 150 -3
131 197 -7
131 238 -6
131 249 -6
131 132 4
131 147 -9
132 162 -2
132 198 4
132 182 7
132 146 -9
132 152 2
132 144 5
132 160 -8
132 148 6
132 215 -9
132 192 3
132 226 -1
132 208 -2
132 201 5
132 250 -5
132 228 2
132 133 9
132 235 6
132 245 10
132 189 8
132 234 -9
132 175 -8
132 150 -3
132 248 -9
132 200 7
132 202 -2
132 214 -6
132 233 1
132 212 3
132 156 3
132 207 0
132 158 8
132 197 8
132 163 10
132 187 8
132 206 8
132 194 -3
132 137 0
132 230 2
132 203 7
132 161 7
132 172 -3
132 177 10
132 205 6
132 229 -5
132 173 3
132 242 -4
132 218 -7
132 210 -5
132 237 -6
132 249 10
132 140 -2
132 196 -2
132 199 2
132 191 -6
132 153 1
132 190 6
132 183 7
132 186 -1
132 157 3
132 142 -5
132 168 9
132 211 -4
132 138 -2
132 239 6
132 151 0
132 167 1
132 236 3
132 188 10
132 164 6
132 147 1
132 243 -1
132 149 -9
132 225 2
132 179 0
132 227 8
132 193 9
132 224 5
132 143 2
132 165 3
132 223 5
132 141 8
132 159 -2
132 139 -1
132 145 -1
132 135 7
132 181 7
132 154 0
132 169 -4
132 180 -7
132 221 9
132 219 6
132 209 8
132 204 2
132 178 -9
132 170 1
132 222 2
132 246 7
132 195 6
132 216 -5
132 176 -7
132 213 -1
132 155 3
133 246 3
133 144 4
133 165 -3
133 181 6
133 210 -6
133 222 -7
133 179 6
133 162 -7
133 150 -5
133 215 9
133 167 -1
133 204 2
133 155 -2
133 183 -4
133 163 -10
133 187 4
133 169 -4
133 148 8
133 231 -5
133 207 -8
133 202 -8
133 191 2
133 223 8
133 189 3
133 182 5
133 225 3
133 201 5
133 249 3
133 245 -4
133 241 1
133 221 -1
133 176 -2
133 200 1
133 151 -10
133 147 -8
133 243 -7
133 203 8
133 180 5
133 156 -2
133 194 5
133 145 2
133 240 5
133 197 -2
133 236 3
133 192 10
133 216 -4
133 134 6
133 170 9
133 224 -8
133 199 0
133 140 9
133 174 9
133 244 8
133 208 6
133 193 1
133 185 0
133 158 8
133 137 -2
133 230 -2
133 226 -9
133 138 -9
133 227 -9
133 237 -2
133 190 -2
133 235 -5
133 239 -8
133 184 3
133 172 2
133 142 -3
133 146 8
133 211 -6
133 220 5
133 218 2
133 168 -1
133 161 8
133 234 -3
133 232 -4
133 247 6
133 160 -6
133 213 -5
133 143 7
133 214 -9
133 219 0
133 157 -7
133 139 -8
133 136 7
133 250 8
133 175 10
133 206 4
133 212 -3
133 233 10
133 171 7
133 186 10
133 159 -5
133 228 2
133 196 4
133 164 -4
133 178 9
133 135 -5
133 152 6
133 166 -4
134 191 -6
134 218 1
134 241 7
134 242 -3
134 136 5
134 199 -10
134 223 -10
134 194 -8
134 144 -5
134 220 -3
134 152 1
134 137 -5
134 162 9
134 198 6
134 143 7
134 187 4
134 147 -10
134 176 -2
134 245 10
134 214 -7
134 166 5
134 203 9
134 250 -1
134 155 -8
134 164 -10
134 205 -2
134 249 -2
134 230 -7
134 170 -6
134 246 -10
134 138 10
134 236 6
134 174 -2
134 165 -7
134 209 -3
134 142 -7
134 193 2
134 234 -2
134 228 -3
134 229 -2
134 177 -2
134 217 -8
134 135 -2
134 238 -9
134 179 -10
134 211 6
134 173 -10
134 157 8
134 141 -6
134 169 -1
134 168 -4
134 213 -4
134 202 4
134 189 -1
134 204 -1
134 244 -10
134 156 5
134 150 2
134 163 6
134 221 -4
134 225 -10
134 224 0
134 216 -1
134 222 0
134 146 9
134 190 1
134 148 7
134 158 -5
134 153 -2
134 219 0
134 247 1
134 233 10
134 167 7
134 184 7
134 181 -10
134 172 2
134 180 10
134 139 -8
134 192 -5
134 188 -6
134 200 9
134 151 -5
134 154 2
134 197 -1
134 210 -8
134 185 1
134 215 4
134 201 8
134 231 -1
134 175 -8
134 212 1
134 243 4
134 237 -2
134 239 -3
134 186 -5
134 183 -7
134 178 2
134 161 -7
134 149 -5
134 145 -5
134 140 -9
134 232 -3
135 250 8
135 239 9
135 181 0
135 213 -7
135 238 2
135 219 8
135 142 -10
135 195 -1
135 237 -8
135 145 0
135 140 4
135 203 -4
135 176 8
135 163 7
135 249 -5
135 216 4
135 201 -3
135 196 -9
135 202 -4
135 150 4
135 178 2
135 198 2
135 233 2
135 232 6
135 139 5
135 193 8
135 229 0
135 146 -10
135 185 5
135 218 -2
135 172 -4
135 221 -3
135 183 -8
135 156 -5
135 206 -10
135 167 2
135 148 1
135 241 -6
135 210 -3
135 209 6
135 234 -7
135 230 8
135 189 -3
135 161 -5
135 147 6
135 169 9
135 171 -10
135 175 8
135 162 -5
135 225 -9
135 138 -1
135 188 -10
135 168 8
135 208 2
135 174 9
135 199 -10
135 246 -8
135 242 6
135 247 -5
135 164 -8
135 149 -10
135 243 9
135 222 -4
135 245 -10
135 186 3
135 159 -10
135 187 -6
135 226 -9
135 236 -1
135 151 8
135 154 7
135 143 4
135 177 8
135 211 -5
135 173 -4
135 192 5
135 137 9
135 157 -5
135 212 -5
135 235 1
135 136 -8
135 144 5
135 207 4
135 170 -3
135 228 -4
135 141 -7
135 160 -7
135 191 6
135 215 10
135 194 6
135 231 -6
135 166 9
135 190 0
135 179 -2
135 220 8
135 240 6
135 155 -4
135 204 -9
135 200 -2
135 182 10
135 224 6
135 205 -3
136 182 1
136 164 -4
136 157 8
136 220 8
136 204 -1
136 156 -2
136 238 -8
136 146 -5
136 219 -4
136 152 -3
136 234 -4
136 177 -5
136 229 0
136 243 5
136 148 5
136 197 10
136 180 9
136 149 -5
136 228 9
136 209 -7
136 214 2
136 181 1
136 226 -2
136 202 -8
136 143 1
136 169 2
136 216 -2
136 190 10
136 215 -6
136 233 -10
136 212 5
136 183 -4
136 140 -8
136 147 0
136 203 -7
136 196 10
136 154 8
136 224 1
136 153 -7
136 208 -4
136 239 1
136 246 -2
136 163 -8
136 199 -9
136 167 2
136 225 9
136 230 2
136 201 5
136 227 -7
136 207 -2
136 237 10
136 206 -3
136 186 3
136 223 9
136 198 1
136 235 10
136 205 -1
136 192 3
136 138 2
136 245 5
136 191 2
136 221 8
136 172 -10
136 166 8
136 185 -3
136 150 4
136 193 4
136 213 -7
136 240 -1
136 231 4
136 160 9
136 151 -7
136 139 0
136 168 3
136 162 -2
136 179 -10
136 155 -7
136 249 -1
136 232 -8
136 188 3
136 187 -8
136 200 2
136 211 -6
136 178 -6
136 218 0
136 165 -2
136 195 8
136 142 -5
136 248 -5
136 250 1
136 175 -1
136 173 -4
136 244 -2
136 159 -1
136 210 3
136 141 6
136 217 8
136 161 -2
136 174 8
136 170 4
136 247 -2
137 165 10
137 226 -8
137 247 -10
137 249 0
137 221 9
137 212 8
137 149 -8
137 151 3
137 169 -1
137 243 1
137 219 10
137 206 -3
137 153 3
137 234 3
137 167 2
137 200 -7
137 176 5
137 205 6
137 230 8
137 178 3
137 162 7
137 140 -4
137 239 9
137 190 1
137 179 3
137 211 5
137 227 7
137 217 3
137 201 1
137 175 8
137 224 8
137 202 0
137 168 10
137 214 -8
137 160 -5
137 216 -9
137 220 -3
137 237 -5
137 148 -6
137 242 10
137 163 10
137 186 -2
137 194 0
137 161 -8
137 184 -10
137 156 -8
137 189 3
137 158 2
137 209 -8
137 240 -5
137 150 6
137 171 -10
137 199 8
137 146 -7
137 197 -2
137 222 10
137 225 -7
137 164 1
137 198 10
137 245 3
137 139 8
137 177 10
137 141 -4
137 138 -1
137 236 -10
137 172 8
137 232 6
137 215 1
137 183 1
137 170 -6
137 154 8
137 193 10
137 187 3
137 188 3
137 207 -8
137 195 0
137 157 -8
137 241 1
137 210 -8
137 155 -8
137 196 10
137 218 -9
137 174 -8
137 142 6
137 233 5
137 180 -6
137 166 1
137 250 3
137 173 -2
137 191 9
137 228 10
137 185 -3
137 203 -7
137 213 -2
137 159 0
137 246 -9
138 235 6
138 246 6
138 233 -10
138 169 5
138 222 -8
138 145 5
138 193 0
138 168 8
138 234 -8
138 159 6
138 179 1
138 217 8
138 140 -7
138 141 6
138 205 -9
138 148 -1
138 230 7
138 244 -1
138 241 -8
138 157 -8
138 208 -8
138 240 9
138 139 2
138 245 9
138 158 5
138 196 7
138 153 -6
138 207 -4
138 176 -8
138 250 9
138 202 -8
138 195 -5
138 194 -7
138 215 -8
138 172 0
138 163 -10
138 188 -10
138 213 3
138 221 -10
138 211 7
138 152 0
138 220 -1
138 212 7
138 177 10
138 228 2
138 198 5
138 243 9
138 189 5
138 206 4
138 164 3
138 185 -9
138 187 -5
138 181 -10
138 209 1
138 210 1
138 191 10
138 174 7
138 232 -7
138 161 4
138 227 0
138 238 -4
138 214 -1
138 192 -4
138 197 5
138 218 4
138 200 6
138 156 -9
138 178 8
138 226 3
138 146 7
138 170 5
138 144 6
138 216 -3
138 154 -3
138 231 -2
138 184 -10
138 147 0
138 182 -9
138 203 1
138 162 7
138 142 10
138 224 8
138 171 -7
138 175 5
138 151 1
138 190 -7
138 237 2
138 167 0
138 225 -8
138 248 8
138 183 9
138 143 -2
138 165 -7
138 223 -5
138 155 5
138 180 6
138 150 10
138 201 -4
138 239 -6
139 221 4
139 218 8
139 213 -6
139 150 -1
139 249 6
139 166 -8
139 239 3
139 167 7
139 200 -5
139 242 -2
139 219 5
139 144 5
139 217 2
139 215 -1
139 250 6
139 146 6
139 210 -4
139 165 9
139 148 4
139 179 -7
139 248 5
139 241 2
139 240 1
139 162 6
139 230 9
139 159 10
139 207 5
139 197 -4
139 247 9
139 181 3
139 216 -1
139 164 -1
139 183 6
139 177 -7
139 142 9
139 232 -5
139 141 -3
139 192 7
139 237 9
139 236 7
139 176 -10
139 170 3
139 225 5
139 205 4
139 140 10
139 204 -6
139 214 1
139 190 -6
139 203 5
139 154 10
139 245 -10
139 226 4
139 182 9
139 231 3
139 229 -1
139 175 4
139 222 -4
139 143 -3
139 161 9
139 156 7
139 244 4
139 189 -2
139 211 -9
139 233 -3
139 193 -1
139 223 -5
139 238 -5
139 191 -3
139 195 -5
139 202 4
139 185 -6
139 149 4
139 186 9
139 196 4
139 235 -7
139 208 -6
139 147 -9
139 168 6
139 171 8
139 209 -8
139 158 2
139 172 8
139 178 3
139 169 -9
139 187 -1
139 212 -3
139 174 8
139 201 -10
139 188 -9
139 228 0
139 206 0
139 220 -5
139 157 -6
139 246 -6
139 153 2
139 199 5
139 145 -10
139 243 -10
139 151 -8
139 184 3
139 198 1
139 224 8
139 155 9
139 160 9
140 195 -2
140 230 10
140 160 8
140 215 7
140 227 1
140 222 9
140 219 4
140 193 -1
140 155 -2
140 250 10
140 188 6
140 141 8
140 243 0
140 148 8
140 212 3
140 235 5
140 237 2
140 159 2
140 211 6
140 242 -1
140 205 1
140 153 10
140 186 -2
140 199 -7
140 216 9
140 233 -2
140 239 7
140 245 -6
140 201 -8
140 145 1
140 182 -8
140 224 10
140 248 10
140 236 -9
140 209 -7
140 200 9
140 174 -10
140 214 -6
140 194 7
140 150 5
140 231 4
140 144 6
140 180 4
140 163 9
140 238 -7
140 162 -3
140 218 -2
140 152 8
140 249 8
140 208 6
140 179 -2
140 165 10
140 217 4
140 154 -3
140 169 -8
140 167 5
140 181 9
140 156 -6
140 226 -9
140 207 -9
140 240 -3
140 183 1
140 176 -2
140 172 10
140 198 8
140 177 -1
140 171 0
140 151 -2
140 223 -3
140 220 -5
140 147 -2
140 170 8
140 196 2
140 190 10
140 168 -10
140 244 -7
140 157 -5
140 203 5
140 164 10
140 185 3
140 241 -2
140 197 6
140 210 6
140 192 0
140 187 2
140 229 -7
140 166 -7
140 184 1
140 202 -6
140 234 -1
140 232 0
140 173 -8
140 146 3
140 246 -2
141 174 -3
141 160 7
141 157 -10
141 215 9
141 148 -1
141 166 -2
141 169 5
141 142 4
141 234 -4
141 230 -4
141 211 -10
141 159 -9
141 146 1
141 153 5
141 243 -9
141 241 10
141 239 9
141 149 1
141 185 0
141 171 4
141 222 -7
141 188 -6
141 217 0
141 213 1
141 214 4
141 199 8
141 206 -9
141 233 -9
141 161 3
141 152 -5
141 155 -7
141 247 9
141 179 9
141 229 9
141 218 1
141 195 -9
141 143 -8
141 235 6
141 154 -3
141 216 3
141 203 9
141 183 -3
141 244 7
141 175 0
141 245 -10
141 197 -7
141 223 -7
141 186 8
141 219 -2
141 164 -10
141 196 -2
141 190 -1
141 191 8
141 240 -8
141 228 -8
141 165 0
141 210 10
141 145 4
141 198 -1
141 147 -9
141 194 -7
141 162 2
141 193 -2
141 212 -1
141 204 5
141 238 -7
141 226 -9
141 209 -2
141 231 0
141 173 -1
141 172 -8
141 158 -4
141 170 -7
141 168 6
141 201 2
141 192 8
141 250 -5
141 187 9
141 144 -9
141 207 -6
141 227 -5
141 236 -1
141 176 6
141 224 -9
141 167 5
141 246 2
141 205 -6
141 178 7
141 151 -4
141 237 -7
141 184 3
141 156 -4
141 202 -3
141 177 8
142 148 -8
142 246 -8
142 160 7
142 150 5
142 143 -6
142 186 -4
142 197 -9
142 215 4
142 223 2
142 242 2
142 192 3
142 198 5
142 219 -4
142 232 4
142 239 3
142 173 4
142 248 7
142 234 -6
142 204 3
142 207 0
142 156 -1
142 181 9
142 189 1
142 154 0
142 211 1
142 157 9
142 184 3
142 217 -8
142 152 -4
142 231 7
142 243 -8
142 185 2
142 230 -2
142 208 9
142 221 3
142 163 -2
142 218 -7
142 146 -1
142 188 5
142 240 6
142 200 5
142 210 -2
142 180 -6
142 166 -3
142 153 3
142 203 -10
142 182 10
142 147 0
142 233 8
142 177 -8
142 178 1
142 194 -7
142 236 -8
142 196 -2
142 226 2
142 212 -2
142 145 2
142 174 -3
142 151 -5
142 171 -6
142 206 7
142 187 9
142 159 -6
142 175 -4
142 169 0
142 162 8
142 227 -5
142 222 1
142 250 1
142 201 7
142 247 3
142 183 5
142 229 10
142 191 -4
142 238 5
142 235 0
142 228 -6
142 245 10
142 214 -2
142 190 5
142 202 3
142 176 0
142 244 2
142 209 -10
142 179 0
142 172 -5
142 220 0
142 149 -4
142 158 -8
142 168 7
142 193 -6
142 237 -1
142 167 -4
142 199 3
142 225 -4
142 164 -8
142 216 -7
143 145 -1
143 165 -9
143 227 1
143 228 9
143 224 -8
143 146 2
143 239 -4
143 201 -10
143 238 -5
143 166 -2
143 218 7
143 248 -2
143 159 4
143 162 1
143 207 -7
143 180 -4
143 226 9
143 191 -4
143 231 5
143 205 -7
143 233 -8
143 240 2
143 160 5
143 157 -3
143 172 8
143 190 -2
143 234 -6
143 247 -8
143 204 10
143 243 -10
143 195 4
143 167 -8
143 175 -2
143 170 8
143 147 -4
143 161 -8
143 236 -10
143 183 10
143 163 1
143 216 -9
143 225 -1
143 174 -10
143 200 -6
143 199 6
143 144 -8
143 150 5
143 149 8
143 206 -9
143 203 -8
143 245 3
143 210 -3
143 148 -6
143 197 -2
143 229 -9
143 188 1
143 217 4
143 235 -10
143 244 5
143 194 1
143 164 -1
143 186 4
143 176 4
143 171 -3
143 209 7
143 154 10
143 222 1
143 232 -4
143 249 -5
143 211 6
143 184 3
143 214 0
143 155 6
143 192 -8
143 169 9
143 220 -9
143 193 1
143 212 9
143 250 -7
143 158 3
143 185 6
143 179 -9
143 153 9
143 151 0
143 219 4
143 181 9
143 173 3
143 221 6
143 223 -1
143 152 -1
143 168 -2
143 208 -8
143 202 1
143 187 6
144 248 1
144 237 9
144 178 -7
144 145 -6
144 210 9
144 198 -6
144 204 4
144 180 4
144 171 2
144 183 -2
144 168 4
144 170 -5
144 224 -5
144 214 2
144 234 5
144 221 -10
144 244 10
144 158 9
144 228 2
144 186 -9
144 241 -3
144 201 -5
144 240 5
144 239 4
144 211 -7
144 164 0
144 161 -5
144 176 4
144 156 5
144 225 -2
144 190 4
144 207 -3
144 246 -2
144 212 4
144 151 -1
144 231 -2
144 159 -8
144 172 3
144 215 6
144 149 -9
144 175 2
144 247 6
144 235 -1
144 216 4
144 185 -4
144 169 -4
144 226 10
144 200 -8
144 217 -6
144 157 -1
144 179 7
144 196 8
144 155 4
144 181 8
144 223 -8
144 213 -4
144 187 -8
144 205 -6
144 202 6
144 220 3
144 208 10
144 218 9
144 209 -7
144 154 -6
144 147 4
144 232 -3
144 197 8
144 243 7
144 238 -4
144 191 6
144 203 8
144 165 6
144 148 5
144 153 -2
144 189 5
144 166 3
144 233 2
144 152 8
144 199 1
144 174 8
144 184 5
144 163 2
144 250 -9
144 173 -4
144 193 -5
144 230 -5
144 245 -6
144 162 4
144 192 7
144 236 -3
144 206 0
144 227 1
144 195 -2
144 146 10
144 188 -5
145 189 -4
145 175 -6
145 241 -4
145 228 -1
145 168 5
145 237 4
145 165 10
145 218 -7
145 247 -4
145 212 8
145 223 6
145 154 3
145 160 1
145 233 -7
145 197 1
145 206 -5
145 147 5
145 193 10
145 221 -8
145 146 9
145 158 4
145 236 -5
145 240 9
145 187 7
145 178 -3
145 163 -7
145 200 -8
145 184 5
145 229 9
145 192 3
145 181 8
145 191 -5
145 186 8
145 202 -9
145 216 -8
145 226 -8
145 149 6
145 219 6
145 230 -5
145 220 -4
145 198 -5
145 209 3
145 155 10
145 188 -3
145 222 10
145 148 -3
145 234 7
145 171 4
145 238 -1
145 150 -4
145 250 6
145 235 -6
145 151 -2
145 179 -5
145 207 -8
145 156 3
145 210 8
145 214 -1
145 232 3
145 166 1
145 199 9
145 239 -8
145 180 -2
145 177 4
145 246 0
145 172 -9
145 215 -8
145 213 10
145 211 -2
145 201 -10
145 242 -2
145 217 -8
145 243 -2
145 185 -7
145 196 5
145 195 -1
145 227 -8
145 208 7
145 190 -7
145 152 6
145 159 -9
145 167 7
145 173 -10
145 194 -2
145 164 -2
145 174 -3
145 249 10
145 161 -7
145 248 5
145 204 -6
145 245 0
145 157 0
146 239 1
146 228 -8
146 225 2
146 166 7
146 208 4
146 169 -9
146 213 -7
146 170 -1
146 156 0
146 224 7
146 234 7
146 175 2
146 163 -8
146 186 -2
146 183 5
146 202 3
146 189 -5
146 167 3
146 203 -2
146 219 7
146 164 -3
146 171 -10
146 181 3
146 244 -4
146 205 -3
146 240 -5
146 191 7
146 221 1
146 245 10
146 154 -10
146 233 -4
146 148 3
146 196 8
146 177 -8
146 184 8
146 190 8
146 243 -6
146 192 0
146 160 0
146 235 8
146 238 -10
146 198 2
146 159 2
146 193 -4
146 222 6
146 236 -3
146 187 -7
146 147 -1
146 247 0
146 211 -1
146 161 -2
146 223 -8
146 229 -6
146 197 -5
146 172 2
146 162 1
146 195 7
146 210 -10
146 230 -10
146 250 7
146 188 1
146 237 -5
146 242 -1
146 152 5
146 207 -4
146 246 6
146 249 -4
146 173 8
146 227 -9
146 241 6
146 180 -5
146 209 -9
146 158 8
146 214 3
146 179 6
146 200 3
146 212 -8
146 231 -3
146 216 9
146 174 -8
146 176 -4
146 217 4
146 153 7
146 182 8
146 194 1
146 232 9
146 149 -8
146 157 8
146 165 1
146 178 -7
146 168 -4
147 176 -5
147 242 -1
147 148 -9
147 156 -2
147 248 -6
147 233 6
147 246 8
147 239 -7
147 182 9
147 171 -6
147 169 2
147 201 -4
147 189 3
147 236 -2
147 198 9
147 222 -5
147 228 -1
147 177 -9
147 232 -10
147 213 9
147 240 10
147 187 5
147 194 -4
147 151 -9
147 219 -7
147 190 -10
147 216 8
147 154 6
147 168 4
147 229 5
147 155 7
147 217 -7
147 172 10
147 166 -7
147 161 4
147 215 -7
147 207 10
147 195 -9
147 157 2
147 153 10
147 160 6
147 231 -4
147 225 2
147 152 3
147 165 10
147 205 -4
147 245 7
147 234 6
147 223 -2
147 191 -3
147 250 4
147 247 -9
147 220 3
147 238 -7
147 149 2
147 159 7
147 226 -6
147 179 5
147 185 4
147 214 -10
147 237 -10
147 204 2
147 158 4
147 170 -5
147 162 -10
147 174 9
147 167 -2
147 181 -9
147 206 -8
147 208 0
147 210 -6
147 196 6
147 244 -3
147 212 5
147 180 9
147 164 -2
147 227 -5
147 202 5
147 243 3
147 209 7
147 193 4
147 163 -6
147 249 2
147 188 6
147 192 6
147 178 -4
147 173 2
147 186 6
147 183 -4
147 224 4
147 199 9
147 184 2
147 150 -4
147 241 -1
147 211 -9
147 203 4
147 197 5
147 221 -2
148 227 -8
148 188 2
148 235 0
148 247 2
148 159 -1
148 173 -1
148 210 -1
148 231 6
148 218 -6
148 201 -10
148 211 10
148 162 3
148 169 4
148 191 -4
148 168 10
148 198 -10
148 176 -3
148 209 -2
148 233 -2
148 155 10
148 224 -6
148 167 2
148 185 6
148 154 -7
148 249 -8
148 174 -2
148 213 3
148 177 0
148 152 -6
148 178 1
148 197 5
148 243 8
148 186 9
148 238 -3
148 150 -3
148 189 10
148 248 5
148 153 10
148 180 -3
148 250 8
148 229 -8
148 212 3
148 240 -4
148 223 5
148 228 -7
148 242 1
148 179 -5
148 220 -3
148 225 -9
148 236 5
148 196 8
148 195 7
148 219 4
148 206 9
148 230 -10
148 149 -9
148 192 0
148 156 -10
148 216 -2
148 163 4
148 226 -8
148 207 5
148 175 8
148 232 7
148 203 6
148 194 -5
148 172 -10
148 221 8
148 171 3
148 170 6
148 193 1
148 208 2
148 214 3
148 166 -9
148 190 -2
148 202 7
148 183 2
148 217 -4
148 215 -4
148 184 -7
148 187 -9
148 181 5
148 164 6
148 157 -8
148 199 -2
148 241 8
148 158 9
148 234 7
148 200 10
148 204 -3
148 244 0
149 201 -7
149 177 8
149 171 -3
149 237 8
149 250 2
149 188 5
149 165 -3
149 233 4
149 187 -2
149 195 -10
149 200 2
149 235 8
149 234 -9
149 166 -1
149 216 -10
149 244 5
149 194 -8
149 198 -7
149 159 10
149 168 -9
149 205 -6
149 181 -2
149 189 -10
149 211 2
149 150 4
149 223 -8
149 197 -10
149 170 -10
149 158 1
149 228 9
149 213 -9
149 160 -7
149 212 6
149 179 1
149 241 6
149 242 2
149 206 -8
149 154 -2
149 204 7
149 186 -3
149 176 6
149 208 1
149 218 -1
149 226 0
149 246 4
149 248 -8
149 225 8
149 210 2
149 199 -1
149 227 -6
149 178 -10
149 196 4
149 243 -6
149 161 -8
149 247 -8
149 249 6
149 172 3
149 155 -5
149 162 6
149 219 -10
149 156 -7
149 167 6
149 191 2
149 245 2
149 190 7
149 169 6
149 224 8
149 239 4
149 152 -2
149 209 5
149 175 9
149 231 3
149 232 10
149 173 4
149 214 -10
149 222 -7
149 217 6
149 220 -3
149 203 0
149 151 -2
149 236 -3
149 221 -6
149 240 -6
149 183 4
149 184 2
149 193 2
149 192 -8
149 174 9
149 163 -6
149 164 9
149 215 -10
149 229 -2
149 180 -6
149 153 0
149 238 -7
150 151 -10
150 163 -10
150 167 4
150 207 -9
150 154 2
150 178 -6
150 191 -4
150 210 7
150 194 -10
150 230 8
150 156 0
150 218 -6
150 185 1
150 224 5
150 198 -8
150 236 9
150 214 0
150 157 10
150 249 -5
150 243 1
150 189 4
150 177 -4
150 192 -3
150 168 -6
150 244 8
150 221 3
150 155 8
150 213 1
150 162 -8
150 195 9
150 234 4
150 201 8
150 164 -1
150 176 -3
150 153 1
150 174 2
150 182 6
150 215 0
150 186 -10
150 231 10
150 246 -5
150 223 -4
150 193 1
150 206 0
150 172 2
150 219 2
150 170 -3
150 202 -2
150 205 -9
150 152 -7
150 229 -8
150 179 -5
150 173 -2
150 181 4
150 228 10
150 211 -5
150 180 -2
150 203 -2
150 245 -6
150 238 4
150 212 6
150 161 8
150 199 10
150 183 2
150 233 -4
150 232 -10
150 250 -6
150 216 -9
150 225 1
150 209 -10
150 204 10
150 184 -8
150 248 -5
150 196 7
150 241 2
150 222 9
150 159 7
150 242 9
150 190 -4
150 166 6
150 158 5
150 208 -4
150 217 10
150 175 -10
150 237 1
150 169 1
150 247 8
150 226 1
150 160 4
150 240 0
150 235 -10
151 210 2
151 249 -6
151 235 -6
151 166 10
151 165 -2
151 203 7
151 193 -1
151 162 -9
151 232 8
151 208 0
151 177 -1
151 170 -10
151 229 -8
151 199 -10
151 159 2
151 171 2
151 173 -7
151 187 -5
151 237 2
151 179 -1
151 222 8
151 190 -6
151 185 -8
151 215 -9
151 217 9
151 228 -4
151 248 -3
151 218 -3
151 163 -10
151 172 5
151 174 8
151 223 -7
151 160 -6
151 202 4
151 196 2
151 207 -10
151 236 -1
151 220 2
151 247 0
151 233 2
151 155 -5
151 186 -1
151 164 -2
151 189 9
151 205 1
151 216 -6
151 153 -6
151 181 5
151 227 8
151 211 4
151 231 3
151 238 -5
151 156 -4
151 178 -2
151 157 -1
151 214 9
151 154 -1
151 191 -3
151 161 0
151 241 -6
151 246 7
151 194 -3
151 226 -8
151 192 -3
151 183 2
151 198 0
151 225 9
151 213 10
151 180 -6
151 169 -8
151 168 6
151 245 7
151 219 7
151 250 -8
151 209 10
151 224 -9
151 167 3
151 152 -6
151 204 2
151 234 -4
151 239 -6
151 200 -9
151 243 10
151 182 9
152 214 -1
152 173 0
152 231 -5
152 217 -9
152 193 4
152 166 -1
152 238 5
152 222 -1
152 187 -8
152 168 3
152 237 -3
152 161 -3
152 230 1
152 226 0
152 185 0
152 221 9
152 212 4
152 171 9
152 219 2
152 201 5
152 159 -8
152 239 -4
152 250 0
152 204 -6
152 205 -2
152 223 -2
152 153 -10
152 192 -5
152 182 -10
152 246 -7
152 218 -4
152 169 -8
152 177 0
152 208 10
152 243 -5
152 234 -10
152 181 -10
152 232 -10
152 176 1
152 191 5
152 165 3
152 167 -4
152 240 7
152 184 8
152 197 9
152 241 4
152 162 4
152 180 -9
152 174 -5
152 188 7
152 170 -2
152 164 -6
152 155 7
152 215 1
152 163 -3
152 158 -5
152 183 2
152 160 -1
152 216 -10
152 156 5
152 189 -5
152 198 -3
152 154 4
152 220 -8
152 229 9
152 247 -9
152 224 -8
152 175 10
152 249 -6
152 209 -2
152 227 -2
152 172 4
152 194 10
152 236 6
152 202 9
152 203 -8
152 248 -3
152 179 1
152 186 2
152 207 -6
152 245 9
152 225 7
152 213 -9
152 210 10
152 190 -4
152 196 0
152 206 6
152 233 -8
152 199 7
152 157 -4
152 211 -3
153 210 2
153 168 -4
153 225 -8
153 207 3
153 216 -8
153 195 -9
153 208 -3
153 160 -3
153 156 4
153 185 5
153 162 7
153 192 4
153 211 -4
153 232 8
153 179 -1
153 166 -8
153 228 -9
153 200 6
153 197 9
153 178 -4
153 246 0
153 175 -8
153 209 -9
153 230 0
153 170 0
153 235 -4
153 155 -5
153 231 4
153 238 1
153 226 6
153 217 2
153 236 3
153 194 -3
153 250 10
153 240 8
153 223 0
153 193 -9
153 191 10
153 234 -9
153 245 -6
153 229 6
153 158 8
153 205 1
153 212 -9
153 188 -6
153 169 -1
153 173 10
153 177 -5
153 247 6
153 154 -7
153 176 1
153 163 1
153 243 -2
153 214 -2
153 174 3
153 199 -1
153 183 10
153 203 1
153 206 1
153 249 -4
153 202 -10
153 182 9
153 220 4
153 184 -6
153 189 -7
153 201 9
153 213 -9
153 180 2
153 167 -7
153 239 3
153 215 2
153 204 -8
153 165 5
153 233 10
153 242 1
153 186 -7
153 157 -10
153 222 -8
153 171 -4
153 221 -2
153 227 10
153 241 -10
153 159 1
153 219 -7
153 237 -1
153 196 -1
153 172 6
154 195 2
154 196 4
154 244 -10
154 232 5
154 191 7
154 212 5
154 227 7
154 203 1
154 190 -9
154 213 -9
154 180 10
154 204 6
154 186 -3
154 171 -8
154 220 10
154 164 -4
154 240 -8
154 169 -3
154 229 -5
154 243 -7
154 231 -2
154 230 -1
154 209 -7
154 242 10
154 247 6
154 206 -4
154 216 10
154 228 6
154 166 -5
154 226 -3
154 221 0
154 214 -1
154 188 6
154 189 -3
154 193 10
154 217 4
154 184 -3
154 176 0
154 249 -7
154 178 -8
154 202 2
154 200 -9
154 161 -3
154 179 10
154 198 1
154 211 5
154 250 -8
154 172 -10
154 160 4
154 162 -4
154 182 3
154 205 6
154 238 -6
154 233 2
154 156 -6
154 199 6
154 158 -2
154 201 4
154 210 -8
154 155 9
154 165 9
154 219 -5
154 215 -1
154 197 -10
154 241 -7
154 208 -10
154 218 -4
154 157 -6
154 177 0
154 168 0
154 185 -4
154 225 0
154 181 -2
154 207 7
154 224 -10
154 223 0
154 167 -3
154 222 8
154 236 2
154 159 7
154 183 -2
154 235 -1
154 239 5
155 223 9
155 213 1
155 204 8
155 238 7
155 167 2
155 161 2
155 174 7
155 208 0
155 199 4
155 215 5
155 248 -7
155 232 10
155 244 6
155 189 -8
155 212 3
155 163 -8
155 239 1
155 177 0
155 168 9
155 183 -6
155 188 -3
155 225 7
155 162 0
155 175 9
155 170 2
155 173 7
155 187 3
155 233 3
155 234 -4
155 202 6
155 227 -7
155 198 -6
155 209 4
155 184 6
155 219 -8
155 201 -5
155 217 9
155 182 -9
155 156 5
155 190 10
155 181 -8
155 185 -3
155 197 -6
155 192 9
155 229 -3
155 160 2
155 172 -7
155 169 10
155 241 3
155 159 8
155 222 2
155 220 -5
155 226 -6
155 178 9
155 196 10
155 214 7
155 206 6
155 249 3
155 243 -10
155 211 6
155 176 -5
155 237 7
155 236 3
155 210 3
155 230 7
155 191 8
155 250 -4
155 203 -3
155 218 8
155 179 0
155 157 7
155 235 -5
155 246 -4
155 231 4
155 240 -9
155 193 -8
155 200 8
155 186 1
155 221 0
155 207 -1
155 171 8
155 242 -5
155 247 7
156 164 9
156 226 -1
156 205 -8
156 163 10
156 173 -7
156 224 -10
156 185 -4
156 236 4
156 241 -1
156 167 -5
156 243 -5
156 197 -4
156 206 -2
156 193 -6
156 219 -3
156 162 -5
156 190 -3
156 235 10
156 157 -9
156 242 -1
156 177 -5
156 216 10
156 212 0
156 223 9
156 181 -2
156 168 -1
156 187 -7
156 202 -5
156 207 -4
156 225 7
156 196 -10
156 178 -2
156 240 7
156 215 0
156 198 2
156 227 -5
156 192 -1
156 217 2
156 245 -4
156 220 -5
156 159 -1
156 210 8
156 182 -7
156 194 4
156 191 10
156 228 3
156 208 -5
156 237 5
156 250 -2
156 238 -6
156 247 -6
156 189 0
156 158 0
156 199 9
156 160 -8
156 211 -2
156 203 -1
156 183 -1
156 233 -7
156 176 -2
156 246 -2
156 204 -2
156 200 -10
156 186 -6
156 231 -1
156 166 5
156 169 6
156 171 2
156 221 -1
156 170 -9
156 209 9
156 165 0
156 188 2
156 201 -3
156 229 -4
156 172 10
156 184 -2
156 230 -1
156 175 7
156 248 1
156 179 -10
156 232 6
156 214 9
156 239 2
157 211 -6
157 214 -10
157 206 -5
157 194 -6
157 179 3
157 203 8
157 163 -7
157 215 8
157 221 -4
157 164 4
157 248 6
157 173 0
157 190 5
157 189 3
157 230 1
157 200 -8
157 177 8
157 243 2
157 210 6
157 213 4
157 239 -10
157 178 2
157 237 0
157 216 7
157 165 5
157 158 -10
157 241 -5
157 219 5
157 249 8
157 193 5
157 231 -6
157 170 4
157 182 -2
157 205 5
157 227 0
157 192 -9
157 232 -7
157 204 1
157 176 -5
157 171 8
157 199 8
157 202 4
157 195 -9
157 233 7
157 160 -6
157 174 5
157 218 -8
157 208 6
157 159 -6
157 223 -8
157 180 -5
157 184 7
157 175 2
157 228 -1
157 238 6
157 191 -6
157 224 -1
157 217 2
157 162 -2
157 172 4
157 226 -6
157 229 -1
157 225 -4
157 197 9
157 242 -6
157 235 0
157 196 -9
157 207 -1
157 247 -5
157 244 -9
157 185 1
157 166 4
157 181 4
157 187 -6
157 167 2
157 186 -1
157 234 -2
157 222 2
157 236 7
157 168 -10
157 220 4
157 183 4
157 212 9
157 245 10
157 161 6
158 213 5
158 162 2
158 199 -2
158 231 2
158 247 -2
158 229 -1
158 170 -4
158 189 0
158 220 0
158 207 4
158 159 -6
158 196 -10
158 239 2
158 223 -8
158 190 4
158 217 -4
158 228 -10
158 226 -10
158 198 5
158 249 -1
158 242 2
158 208 9
158 161 -10
158 178 -9
158 184 -4
158 246 -5
158 216 9
158 169 -10
158 222 10
158 176 -3
158 214 -10
158 234 2
158 236 9
158 232 8
158 245 -6
158 215 0
158 168 -4
158 179 -3
158 182 -4
158 195 10
158 209 6
158 204 2
158 237 -7
158 225 4
158 174 9
158 201 -8
158 171 -5
158 181 -8
158 197 2
158 188 10
158 164 1
158 206 4
158 191 -1
158 211 -1
158 194 -4
158 218 10
158 227 0
158 173 -9
158 166 -10
158 224 -8
158 235 8
158 172 -6
158 167 -9
158 238 -6
158 185 8
158 250 -8
158 219 1
158 205 3
158 177 6
158 165 -1
158 241 -5
158 192 0
158 210 -3
158 230 -7
158 221 -5
158 175 -8
158 202 0
158 243 3
158 186 2
158 187 0
158 240 -6
159 188 -9
159 189 1
159 187 9
159 186 -2
159 170 -6
159 249 7
159 215 4
159 173 5
159 227 -6
159 239 -3
159 250 8
159 190 -9
159 245 5
159 176 6
159 222 6
159 204 4
159 183 -10
159 229 -3
159 168 0
159 216 10
159 232 -9
159 223 -2
159 200 7
159 230 -9
159 194 10
159 163 0
159 206 -9
159 234 -9
159 193 7
159 195 6
159 213 -3
159 198 -7
159 212 -10
159 238 -7
159 246 1
159 207 -4
159 248 2
159 231 -4
159 162 -10
159 226 -10
159 210 -7
159 196 -3
159 219 1
159 184 -5
159 199 -4
159 217 7
159 241 6
159 228 -10
159 178 2
159 242 -6
159 214 0
159 205 -2
159 218 0
159 191 8
159 181 -5
159 243 -1
159 179 8
159 182 -2
159 160 4
159 225 2
159 185 1
159 220 1
159 197 3
159 165 5
159 180 -8
159 201 5
159 209 -9
159 166 -9
159 247 -9
159 236 0
159 171 10
159 237 -4
159 221 8
159 224 -10
159 203 -1
159 233 1
159 192 -3
159 172 5
159 161 -9
159 211 5
159 177 6
159 174 1
159 235 5
159 240 3
159 208 -4
160 196 -7
160 163 -6
160 161 2
160 178 -5
160 228 -7
160 222 -8
160 244 6
160 198 5
160 179 -2
160 233 7
160 249 7
160 204 2
160 235 0
160 213 1
160 164 3
160 225 -9
160 190 -6
160 242 -10
160 188 -3
160 205 7
160 229 1
160 183 -1
160 217 -6
160 195 -2
160 181 -10
160 234 -6
160 215 7
160 236 -9
160 219 10
160 187 9
160 211 -10
160 201 3
160 202 8
160 165 -10
160 175 -5
160 171 -5
160 232 3
160 176 7
160 237 8
160 239 3
160 250 8
160 167 2
160 226 -10
160 212 4
160 169 -9
160 207 10
160 174 4
160 210 0
160 203 -3
160 221 -5
160 194 -9
160 246 -1
160 241 7
160 173 6
160 170 1
160 227 -10
160 248 6
160 220 7
160 209 8
160 182 2
160 186 1
160 180 -5
160 197 -6
160 224 8
160 216 -8
160 231 5
160 200 10
160 172 -1
160 199 0
160 184 2
160 185 4
160 193 -5
160 208 7
160 243 0
160 238 7
160 177 -6
160 191 9
160 247 10
160 223 -4
160 214 -10
161 209 1
161 246 -10
161 199 6
161 221 -8
161 207 -3
161 162 8
161 241 3
161 183 -4
161 182 -10
161 216 -1
161 204 3
161 202 9
161 235 2
161 233 -4
161 239 3
161 249 4
161 186 -8
161 243 -4
161 180 6
161 222 -4
161 250 -5
161 229 3
161 223 -8
161 218 -8
161 174 6
161 211 9
161 226 -4
161 164 8
161 166 2
161 228 -5
161 169 -10
161 224 4
161 165 -10
161 163 9
161 176 3
161 177 5
161 168 -5
161 192 2
161 188 -8
161 193 -6
161 225 0
161 234 5
161 194 9
161 213 6
161 232 5
161 214 -9
161 195 0
161 242 -5
161 189 2
161 217 -5
161 231 -7
161 198 -9
161 191 -4
161 203 9
161 190 -7
161 197 -9
161 178 4
161 181 -1
161 185 -7
161 173 1
161 245 9
161 244 1
161 215 -7
161 248 -8
161 236 -4
161 238 -8
161 187 3
161 208 -6
161 170 -3
161 227 7
161 200 0
161 247 -9
161 237 -8
161 219 8
161 184 -6
162 187 7
162 175 -6
162 231 -2
162 222 8
162 192 0
162 212 -1
162 250 -1
162 177 -9
162 207 9
162 215 -9
162 174 -8
162 229 -7
162 203 -10
162 167 -5
162 214 3
162 202 -2
162 184 0
162 246 -9
162 199 7
162 208 -6
162 223 -7
162 198 -6
162 179 -10
162 209 -6
162 164 1
162 240 1
162 169 7
162 230 -5
162 193 -4
162 196 0
162 172 10
162 220 7
162 216 4
162 232 6
162 238 0
162 244 6
162 213 8
162 227 4
162 163 -8
162 225 -6
162 205 6
162 217 2
162 191 -9
162 249 4
162 165 0
162 168 3
162 171 6
162 176 3
162 233 9
162 234 -7
162 241 -4
162 194 -6
162 197 -10
162 206 0
162 239 -6
162 247 3
162 243 0
162 201 -7
162 236 4
162 226 -2
162 204 7
162 166 6
162 183 -9
162 190 -1
162 170 -7
162 195 -9
162 237 -6
162 245 -1
162 218 9
162 185 2
162 181 8
162 173 4
162 178 1
162 221 6
162 211 -6
162 219 10
162 242 -6
162 188 -2
162 180 -10
162 200 -6
162 228 7
162 210 -3
162 186 -6
163 210 -6
163 165 5
163 191 6
163 225 -8
163 203 2
163 184 4
163 222 9
163 194 4
163 247 -4
163 229 2
163 212 -1
163 233 10
163 168 -2
163 242 -10
163 200 3
163 218 -8
163 213 -3
163 243 -7
163 186 -8
163 228 5
163 195 10
163 180 -3
163 245 6
163 219 5
163 188 -3
163 237 8
163 181 5
163 174 -3
163 249 7
163 250 -6
163 241 4
163 206 -8
163 202 2
163 244 -6
163 223 4
163 170 -3
163 240 -2
163 224 4
163 248 -1
163 179 4
163 236 -5
163 235 0
163 187 6
163 176 -10
163 230 10
163 197 7
163 234 3
163 216 2
163 198 4
163 169 3
163 172 0
163 205 -2
163 193 6
163 178 -9
163 182 -8
163 177 -4
163 207 -5
163 211 2
163 238 0
163 171 -6
163 209 6
163 192 5
163 232 1
163 208 -6
163 204 -3
163 185 9
163 239 -8
163 217 4
163 227 -7
163 231 8
163 246 5
163 167 4
163 199 -8
163 175 -6
163 166 -8
163 190 9
164 224 -5
164 231 -5
164 241 0
164 165 9
164 166 -3
164 245 8
164 233 -10
164 244 0
164 193 9
164 178 -6
164 199 -5
164 186 -6
164 207 -5
164 230 3
164 181 10
164 175 7
164 169 8
164 192 8
164 171 -2
164 213 4
164 216 -9
164 177 9
164 249 3
164 189 -9
164 225 -6
164 168 3
164 208 -5
164 242 1
164 236 3
164 229 8
164 200 -1
164 184 -1
164 176 -4
164 194 0
164 188 10
164 172 0
164 250 10
164 210 -7
164 174 -2
164 220 -8
164 240 3
164 167 -3
164 247 -7
164 211 -6
164 221 -1
164 190 -7
164 219 3
164 201 -10
164 248 -1
164 212 1
164 187 -3
164 235 10
164 223 -2
164 209 -7
164 202 -10
164 197 7
164 218 -3
164 238 7
164 195 0
164 205 9
164 246 -8
164 239 2
164 243 -4
164 182 6
164 228 -8
164 203 -6
164 191 -9
164 173 -5
164 232 0
164 234 10
164 226 -9
164 196 -7
164 227 -1
164 185 -4
164 198 -3
164 170 -5
164 217 9
164 237 -9
164 215 -10
164 206 -1
164 180 9
165 213 4
165 249 1
165 236 -1
165 237 8
165 185 1
165 207 -6
165 188 -7
165 186 -8
165 224 -7
165 233 -7
165 174 -8
165 167 -7
165 246 -10
165 204 -7
165 228 7
165 209 9
165 184 -1
165 210 10
165 225 3
165 245 -10
165 214 4
165 247 0
165 171 -1
165 178 -2
165 166 -6
165 227 -5
165 239 5
165 234 5
165 219 -8
165 169 7
165 175 10
165 179 0
165 208 9
165 229 8
165 198 -2
165 195 -9
165 170 9
165 200 -9
165 202 9
165 244 -1
165 191 7
165 222 -5
165 180 9
165 189 -5
165 215 -9
165 187 3
165 218 -8
165 240 -5
165 216 -5
165 199 7
165 238 6
165 192 -1
165 173 -10
165 196 -10
165 248 -2
165 241 -3
165 183 2
165 197 -7
165 181 7
165 211 1
165 172 -2
165 177 7
165 250 -4
165 217 6
165 226 -3
165 194 -8
165 221 4
165 205 7
165 223 10
165 232 7
165 203 -3
165 243 -6
165 206 1
165 193 -3
165 176 6
165 230 6
165 212 4
165 242 -5
165 235 2
165 231 7
165 220 10
166 167 10
166 198 10
166 212 4
166 210 -5
166 247 10
166 189 -3
166 235 0
166 229 -1
166 238 -4
166 214 3
166 179 -3
166 188 -6
166 240 -8
166 184 4
166 191 -3
166 172 1
166 207 -4
166 244 -3
166 196 -10
166 175 7
166 180 -6
166 199 7
166 169 -2
166 242 -4
166 224 6
166 249 8
166 195 1
166 186 4
166 223 -8
166 181 -5
166 219 -1
166 177 1
166 248 -8
166 222 -1
166 231 4
166 187 8
166 190 9
166 173 8
166 203 2
166 200 5
166 216 3
166 201 9
166 192 8
166 185 -2
166 193 -7
166 194 -10
166 236 1
166 220 -7
166 206 -10
166 174 7
166 168 4
166 225 0
166 228 8
166 215 10
166 237 -8
166 171 8
166 178 8
166 182 7
166 227 7
166 233 1
166 245 9
166 232 -8
166 234 8
166 213 -9
166 202 6
166 197 9
166 230 -6
166 243 1
166 209 -4
166 239 -6
166 226 -10
166 183 -4
166 176 6
166 218 -9
166 217 -8
167 219 8
167 191 5
167 227 8
167 192 10
167 218 -8
167 173 -8
167 184 8
167 175 -1
167 224 1
167 203 -1
167 197 0
167 190 2
167 194 -5
167 222 8
167 213 -1
167 170 -10
167 212 2
167 240 -2
167 204 -7
167 232 1
167 169 -8
167 216 4
167 241 -7
167 180 3
167 242 -5
167 208 -4
167 193 -10
167 174 -8
167 200 -10
167 234 3
167 243 8
167 248 4
167 188 -5
167 228 3
167 223 -6
167 205 8
167 246 2
167 196 1
167 198 6
167 179 8
167 225 -1
167 244 3
167 250 -7
167 215 4
167 202 5
167 201 -4
167 207 5
167 187 6
167 171 9
167 168 7
167 186 1
167 245 -9
167 176 -8
167 206 -4
167 233 7
167 182 7
167 199 5
167 237 -1
167 195 9
167 247 -8
167 210 -2
167 229 -4
167 209 -9
167 230 4
167 238 0
167 220 0
167 181 5
167 231 -2
167 178 -7
167 189 5
167 183 0
167 249 6
167 177 -2
167 185 -2
167 239 2
167 217 -3
167 172 6
167 221 -9
167 226 -4
168 213 -8
168 170 3
168 233 -2
168 230 6
168 238 -2
168 176 0
168 244 4
168 186 -8
168 194 5
168 239 -6
168 242 -2
168 249 6
168 227 7
168 223 -10
168 193 -2
168 234 -1
168 231 2
168 192 -5
168 247 -4
168 190 8
168 221 -10
168 210 -1
168 171 -8
168 196 -1
168 220 -7
168 240 4
168 226 5
168 169 -1
168 203 3
168 236 -5
168 178 -6
168 250 4
168 218 1
168 177 -1
168 224 9
168 180 -8
168 208 8
168 235 1
168 217 0
168 228 1
168 225 10
168 219 -2
168 243 10
168 222 9
168 215 5
168 201 10
168 183 5
168 185 -1
168 214 8
168 175 -5
168 179 9
168 204 5
168 199 0
168 184 -3
168 202 5
168 246 2
168 188 -10
168 200 7
168 181 -7
168 241 7
168 187 -4
168 198 6
168 191 1
168 237 7
168 232 -9
168 209 -5
168 248 -9
168 173 -3
168 195 -5
168 174 -10
168 211 3
168 207 5
168 206 -5
168 189 -6
168 197 4
168 172 -4
169 192 10
169 201 7
169 193 2
169 218 3
169 226 5
169 223 2
169 195 5
169 182 4
169 212 -6
169 233 -10
169 225 2
169 178 9
169 240 -7
169 221 -7
169 228 7
169 170 0
169 205 8
169 196 -2
169 248 7
169 209 8
169 185 -8
169 234 -6
169 194 -6
169 203 5
169 181 2
169 236 -2
169 215 10
169 187 3
169 171 10
169 227 -7
169 186 5
169 173 -9
169 216 -4
169 250 -2
169 222 -3
169 247 -7
169 177 5
169 174 8
169 245 -1
169 183 -1
169 220 0
169 200 -1
169 204 7
169 202 7
169 242 -5
169 180 -7
169 224 -5
169 176 -7
169 199 -7
169 191 3
169 232 -10
169 188 0
169 190 -9
169 213 9
169 175 7
169 231 -2
169 238 -9
169 246 -1
169 179 -5
169 249 10
169 219 -6
169 198 -4
169 241 0
169 217 10
169 211 -4
169 210 -8
169 208 -10
169 244 -3
170 215 -8
170 249 -10
170 242 -6
170 188 -8
170 193 10
170 171 -8
170 201 7
170 174 8
170 183 -7
170 203 8
170 206 2
170 213 2
170 248 6
170 227 -5
170 244 -2
170 214 8
170 240 0
170 196 1
170 177 -6
170 197 -2
170 222 -6
170 202 -8
170 243 -10
170 238 -8
170 241 -4
170 207 8
170 189 4
170 229 2
170 219 6
170 224 10
170 217 -8
170 221 -10
170 245 0
170 180 -2
170 195 1
170 200 5
170 228 -1
170 182 -10
170 175 6
170 231 -9
170 223 -6
170 233 -2
170 230 10
170 234 9
170 204 -6
170 192 -3
170 232 -7
170 210 3
170 172 2
170 211 4
170 187 6
170 190 -10
170 208 6
170 218 10
170 236 5
170 220 -5
170 194 4
170 235 8
170 178 5
170 239 1
170 216 -4
170 185 -8
170 173 5
170 212 -8
170 181 5
170 205 -1
170 191 1
170 237 -5
170 184 -5
170 179 -10
171 185 7
171 218 4
171 232 5
171 221 9
171 216 -4
171 176 -3
171 227 -8
171 175 7
171 205 -9
171 203 -9
171 177 -7
171 194 -4
171 200 8
171 224 -10
171 235 -10
171 212 0
171 187 -9
171 236 4
171 196 -6
171 250 -2
171 199 8
171 244 -8
171 201 -10
171 228 -9
171 234 -1
171 206 10
171 231 0
171 192 -7
171 183 -6
171 238 10
171 172 -8
171 241 -4
171 182 -7
171 190 -3
171 242 5
171 184 -2
171 178 7
171 222 6
171 239 10
171 240 5
171 225 10
171 223 9
171 204 -6
171 213 -7
171 247 8
171 249 -1
171 179 -10
171 217 7
171 207 3
171 214 -3
171 197 -10
171 189 7
171 202 7
171 198 -5
171 193 -5
171 174 8
171 208 0
171 246 -3
171 211 10
171 220 9
171 181 3
171 173 -6
171 180 -9
171 215 1
171 186 4
171 243 -1
171 230 -6
171 229 -2
171 191 -3
171 209 6
171 219 7
171 245 -9
171 233 9
172 221 -2
172 238 -10
172 183 -10
172 178 4
172 198 -2
172 247 -2
172 203 -2
172 177 7
172 185 8
172 205 -6
172 232 -2
172 245 5
172 229 9
172 202 6
172 173 1
172 175 0
172 246 7
172 222 -6
172 189 2
172 215 6
172 182 -5
172 237 4
172 216 -10
172 191 6
172 210 9
172 192 -2
172 180 8
172 223 -1
172 211 3
172 219 6
172 226 -9
172 196 -7
172 208 3
172 225 -9
172 244 7
172 184 -3
172 193 -6
172 224 1
172 236 3
172 242 8
172 179 9
172 195 4
172 214 8
172 176 -4
172 227 -1
172 231 9
172 218 -4
172 186 -3
172 241 7
172 206 -1
172 228 8
172 212 2
172 197 4
172 217 5
172 233 2
172 249 2
172 199 -10
172 204 0
172 194 -10
172 187 2
172 174 4
172 200 -5
172 201 10
172 243 -5
172 213 -7
172 248 -3
172 235 8
172 240 -10
173 212 3
173 222 5
173 243 0
173 235 -8
173 176 -2
173 205 10
173 203 2
173 240 -6
173 223 -7
173 183 -1
173 175 -1
173 238 7
173 249 -8
173 177 3
173 216 4
173 217 9
173 250 5
173 186 -7
173 234 8
173 185 5
173 191 -9
173 174 -7
173 192 10
173 229 9
173 195 -5
173 226 9
173 179 -8
173 193 7
173 227 2
173 248 0
173 213 3
173 208 5
173 197 -7
173 194 4
173 210 7
173 246 -8
173 204 -3
173 181 2
173 237 7
173 236 -3
173 196 2
173 224 2
173 215 0
173 182 -3
173 209 5
173 241 9
173 207 -3
173 211 4
173 239 4
173 199 4
173 178 1
173 220 4
173 187 -8
173 221 0
173 231 4
173 184 5
173 180 8
173 228 3
173 219 1
173 189 7
173 202 -6
173 242 -4
173 200 8
173 247 -3
173 190 -7
173 188 -8
173 244 -8
173 201 4
173 232 6
173 230 -8
174 206 -5
174 180 -8
174 187 4
174 209 -2
174 192 5
174 196 2
174 231 -5
174 216 -2
174 230 -3
174 242 -10
174 220 10
174 238 8
174 184 4
174 182 7
174 191 -7
174 213 5
174 237 -1
174 244 2
174 211 -2
174 214 -2
174 226 8
174 222 3
174 208 9
174 205 6
174 236 -7
174 224 -8
174 179 -4
174 186 2
174 178 -10
174 198 1
174 177 3
174 194 1
174 219 -5
174 223 2
174 217 8
174 201 -5
174 232 7
174 181 8
174 248 -1
174 233 -10
174 250 -2
174 202 2
174 247 -4
174 239 1
174 175 -5
174 176 5
174 215 6
174 245 -7
174 225 -4
174 234 2
174 183 -4
174 204 -10
174 193 -1
174 210 -4
174 229 -2
174 241 9
174 195 1
174 189 -6
174 197 9
174 199 -2
174 203 8
174 221 -3
174 240 -7
175 189 6
175 202 -3
175 192 -4
175 240 -3
175 196 -10
175 235 4
175 191 -1
175 207 -3
175 201 7
175 217 3
175 179 -4
175 247 -9
175 237 -1
175 181 -9
175 180 6
175 222 10
175 195 -1
175 176 9
175 226 -4
175 219 -1
175 231 -4
175 238 -7
175 182 9
175 243 4
175 236 7
175 186 4
175 234 -1
175 213 8
175 220 0
175 193 -7
175 206 7
175 250 0
175 178 3
175 208 -9
175 230 -6
175 225 -3
175 242 1
175 199 4
175 205 -7
175 221 7
175 228 5
175 190 -6
175 233 -10
175 239 -5
175 232 7
175 198 0
175 241 5
175 194 8
175 184 -1
175 244 9
175 200 -1
175 197 -2
175 211 -3
175 246 7
175 209 3
175 216 3
175 210 8
175 224 1
175 214 -6
175 188 -4
175 204 -1
175 248 4
175 249 4
175 227 -2
175 212 4
175 218 -1
175 203 1
175 229 2
175 177 7
175 245 10
175 185 10
176 179 -5
176 227 -10
176 207 -3
176 240 3
176 226 1
176 184 -1
176 222 -5
176 178 -7
176 181 -4
176 201 -9
176 247 -1
176 217 6
176 183 -4
176 239 -3
176 231 6
176 193 4
176 196 1
176 177 10
176 241 8
176 210 3
176 212 8
176 180 -3
176 234 9
176 194 -10
176 192 -6
176 203 -10
176 220 10
176 218 7
176 211 6
176 189 5
176 182 6
176 229 1
176 195 1
176 233 5
176 215 -8
176 236 -6
176 188 -4
176 219 9
176 197 -9
176 235 7
176 190 -6
176 223 -8
176 242 -3
176 199 7
176 200 8
176 206 9
176 232 3
176 237 -10
176 204 -2
176 187 -5
176 191 -1
176 216 -7
176 225 -7
176 209 7
176 228 -3
176 244 5
176 185 -1
176 246 9
176 202 -4
176 224 2
176 198 6
177 217 -1
177 250 8
177 212 6
177 215 6
177 193 10
177 183 -6
177 216 -1
177 181 4
177 214 8
177 178 -7
177 239 -2
177 235 -4
177 221 -4
177 207 -8
177 194 1
177 225 4
177 249 -5
177 185 5
177 195 1
177 218 2
177 226 1
177 231 -3
177 241 -9
177 248 6
177 205 7
177 191 -2
177 192 3
177 222 -2
177 228 0
177 190 4
177 200 8
177 211 4
177 224 9
177 208 3
177 227 -7
177 188 4
177 209 4
177 197 3
177 201 1
177 240 -8
177 244 -1
177 242 -8
177 243 7
177 196 1
177 199 3
177 213 0
177 237 -4
177 246 -4
177 182 1
177 238 2
177 229 -8
177 198 7
177 204 -8
177 210 2
177 230 7
177 223 10
177 186 -4
177 187 4
177 180 -4
177 179 6
177 233 -8
177 206 -3
177 219 -1
177 220 7
177 234 -4
177 247 -10
177 236 2
177 189 7
178 235 9
178 201 4
178 250 8
178 232 3
178 220 7
178 182 -5
178 196 -1
178 183 -8
178 241 -4
178 199 -10
178 195 10
178 186 2
178 222 4
178 188 -6
178 233 0
178 242 -4
178 228 -8
178 193 -6
178 189 -3
178 184 -7
178 185 8
178 202 0
178 248 5
178 210 2
178 214 -6
178 229 2
178 203 -5
178 212 -3
178 231 -4
178 239 -4
178 179 -6
178 217 2
178 227 -3
178 194 3
178 192 -8
178 245 7
178 205 -5
178 206 -6
178 180 -5
178 236 -4
178 181 10
178 237 -7
178 191 9
178 230 -6
178 215 2
178 218 3
178 226 2
178 221 2
178 247 10
178 219 10
178 223 8
178 211 -8
178 225 9
178 246 3
178 249 -3
178 244 -9
178 209 -5
178 243 6
178 207 -4
178 187 7
178 208 -1
178 238 -10
179 198 2
179 203 9
179 194 5
179 209 6
179 217 -7
179 241 -8
179 182 -8
179 234 6
179 223 -4
179 230 1
179 235 -2
179 204 0
179 249 10
179 196 -6
179 231 -6
179 243 -9
179 224 0
179 212 10
179 228 -6
179 215 -5
179 227 10
179 184 -9
179 202 -5
179 197 8
179 221 1
179 201 4
179 211 -8
179 190 -7
179 236 -4
179 180 -8
179 208 -2
179 239 -3
179 199 5
179 240 6
179 232 0
179 248 2
179 183 -5
179 216 2
179 188 -8
179 233 0
179 229 -10
179 237 7
179 189 -2
179 242 -8
179 195 0
179 245 -5
179 247 -7
179 238 -1
179 213 -7
179 222 4
179 205 1
179 219 10
179 250 3
179 226 -7
179 225 7
179 207 -10
179 186 2
179 244 -6
179 191 4
179 210 -3
179 192 10
179 181 -10
180 225 1
180 195 -8
180 224 4
180 247 -5
180 184 4
180 231 8
180 185 5
180 191 4
180 248 2
180 238 9
180 193 -10
180 212 9
180 223 6
180 208 3
180 213 -4
180 200 -6
180 232 -1
180 240 4
180 246 -6
180 202 5
180 226 -7
180 229 5
180 187 -6
180 210 -1
180 244 6
180 207 7
180 218 4
180 228 10
180 236 -1
180 221 0
180 250 10
180 201 9
180 245 -8
180 204 -8
180 237 10
180 203 -2
180 196 2
180 189 -3
180 190 6
180 182 -9
180 205 -1
180 188 8
180 233 0
180 249 -2
180 194 -8
180 216 2
180 192 -10
180 222 -9
180 220 2
180 199 9
180 214 -6
180 215 3
180 234 -7
180 198 8
180 206 3
180 217 -4
180 235 -2
180 186 9
180 209 8
180 183 -8
180 197 3
180 242 -7
181 206 2
181 184 -8
181 208 -10
181 198 -4
181 228 -6
181 249 -1
181 202 2
181 211 -2
181 197 -7
181 188 -10
181 186 -7
181 222 3
181 238 -8
181 185 4
181 240 -1
181 219 0
181 195 7
181 224 10
181 201 -6
181 218 -6
181 183 0
181 200 -10
181 242 7
181 250 6
181 232 -2
181 199 1
181 187 8
181 225 -7
181 221 5
181 203 -3
181 233 -7
181 213 -10
181 191 -7
181 216 1
181 241 3
181 226 4
181 196 5
181 245 0
181 214 -2
181 244 7
181 182 3
181 207 9
181 189 5
181 209 0
181 193 0
181 237 1
181 235 4
181 223 -4
181 236 1
181 192 4
181 230 -3
181 246 9
181 190 4
181 215 -5
181 239 -6
181 227 6
181 243 -10
181 247 -10
181 194 -3
181 217 -7
181 220 1
182 196 8
182 247 6
182 236 0
182 200 5
182 205 7
182 184 -9
182 218 5
182 242 4
182 227 -1
182 185 5
182 208 -6
182 187 -6
182 215 -10
182 193 7
182 206 4
182 183 9
182 211 1
182 203 -4
182 195 7
182 230 -9
182 188 7
182 210 5
182 186 -9
182 190 9
182 192 5
182 229 3
182 217 4
182 239 -4
182 235 -1
182 207 2
182 213 -2
182 223 -10
182 234 -10
182 220 6
182 204 5
182 246 8
182 209 -6
182 221 0
182 237 9
182 232 -8
182 214 -4
182 233 0
182 240 4
182 219 2
182 202 -7
182 225 -1
182 231 4
182 249 1
182 189 1
182 201 -2
182 198 0
182 197 -5
182 238 -4
182 241 8
182 212 1
182 250 0
182 222 5
182 199 -3
182 243 10
182 194 -9
182 245 5
183 210 8
183 248 3
183 223 -8
183 222 1
183 208 -4
183 243 -7
183 189 10
183 207 -9
183 214 1
183 209 -5
183 236 10
183 246 -10
183 221 -3
183 237 0
183 234 0
183 249 8
183 239 -4
183 231 -10
183 190 0
183 220 -9
183 225 -5
183 216 8
183 238 8
183 244 -1
183 240 10
183 194 -7
183 206 -3
183 245 -4
183 213 -10
183 197 -7
183 215 -7
183 195 6
183 205 -5
183 202 6
183 211 2
183 188 -2
183 212 2
183 232 2
183 196 -3
183 198 8
183 224 6
183 227 -10
183 193 -5
183 192 4
183 203 1
183 218 1
183 235 4
183 229 -6
183 230 2
183 219 -3
183 187 -6
183 241 -9
183 226 -9
183 247 -10
183 191 -9
183 184 1
183 250 10
183 217 0
183 228 0
183 186 -7
183 233 -9
183 242 -1
183 200 -5
183 199 9
183 185 0
184 247 9
184 223 9
184 205 9
184 218 8
184 233 -6
184 201 1
184 190 6
184 238 10
184 228 -7
184 231 3
184 200 -4
184 226 9
184 204 -9
184 202 4
184 211 -1
184 203 4
184 199 5
184 236 -9
184 239 -7
184 214 -6
184 193 1
184 206 9
184 209 3
184 208 6
184 207 -7
184 187 -6
184 213 -1
184 195 5
184 198 -4
184 196 -1
184 224 3
184 189 -9
184 197 -3
184 227 -1
184 229 -9
184 185 -9
184 221 7
184 192 4
184 234 8
184 244 5
184 215 -6
184 225 10
184 237 -8
184 235 -5
184 217 2
184 222 4
184 194 3
184 210 10
184 241 0
184 219 -7
184 250 8
184 216 -9
184 240 6
184 245 -7
184 242 -6
184 212 -7
184 220 8
184 230 -1
184 232 2
184 188 -7
184 249 -10
184 191 1
185 218 7
185 190 5
185 243 -10
185 204 -8
185 240 -9
185 193 6
185 205 0
185 210 8
185 209 -3
185 224 1
185 186 -8
185 244 -8
185 191 -6
185 203 0
185 221 0
185 206 6
185 199 -2
185 228 6
185 227 -9
185 234 0
185 242 -4
185 226 -7
185 208 1
185 222 -5
185 233 -5
185 195 1
185 220 3
185 211 -6
185 202 8
185 217 -4
185 246 -6
185 231 -5
185 198 4
185 223 -2
185 230 0
185 229 6
185 232 6
185 247 6
185 196 6
185 249 9
185 200 3
185 245 -3
185 194 -7
185 189 9
185 236 -7
185 250 10
185 192 -8
185 216 6
185 239 10
185 201 10
185 219 7
185 212 -5
185 187 6
185 235 5
185 197 2
185 248 5
185 225 -9
185 188 9
186 248 0
186 192 -3
186 208 0
186 225 9
186 212 -10
186 223 5
186 216 -1
186 250 -7
186 241 -8
186 236 -9
186 197 9
186 207 7
186 187 -7
186 243 -1
186 215 -4
186 237 -10
186 249 5
186 199 -3
186 200 -2
186 194 -2
186 201 -9
186 240 -8
186 203 4
186 231 -6
186 234 5
186 227 7
186 189 -2
186 228 -10
186 244 6
186 211 -1
186 188 -9
186 246 0
186 214 0
186 204 -9
186 210 -9
186 202 9
186 209 10
186 239 2
186 219 6
186 226 7
186 232 5
186 242 -10
186 206 9
186 196 8
186 217 10
186 191 -10
186 222 -8
186 193 -10
186 245 -9
186 224 -3
186 230 -3
186 195 -4
186 235 2
186 220 -3
186 233 -1
186 221 -8
186 238 -4
187 195 7
187 189 5
187 236 8
187 193 -9
187 234 -9
187 249 4
187 209 -3
187 243 -4
187 242 -5
187 227 -7
187 204 -5
187 238 9
187 203 10
187 194 10
187 213 7
187 215 -4
187 210 1
187 237 -2
187 211 -4
187 201 -5
187 216 7
187 246 0
187 235 0
187 232 -9
187 221 6
187 240 -7
187 200 -1
187 250 9
187 192 -6
187 191 9
187 222 -10
187 229 4
187 219 -3
187 205 9
187 239 -3
187 244 0
187 207 2
187 225 -9
187 233 0
187 231 9
187 202 6
187 214 0
187 248 3
187 245 7
187 247 10
187 197 7
187 217 6
187 198 5
187 196 5
187 228 8
187 226 -3
187 230 3
187 206 8
187 208 2
187 199 2
187 241 -2
187 212 7
187 224 -8
187 218 5
188 204 -8
188 240 -4
188 190 8
188 216 -5
188 196 -6
188 208 -5
188 225 -2
188 217 -3
188 223 -4
188 214 -7
188 221 -6
188 195 -2
188 202 3
188 193 3
188 215 -1
188 244 -5
188 220 7
188 237 2
188 250 1
188 247 7
188 198 -1
188 213 -8
188 199 3
188 207 -7
188 234 -8
188 241 -8
188 203 1
188 228 -8
188 229 6
188 231 -7
188 191 1
188 245 2
188 230 -6
188 236 -6
188 246 9
188 243 -9
188 232 -3
188 235 -3
188 200 6
188 219 -8
188 194 8
188 206 -8
188 239 -4
188 211 8
188 189 2
188 224 -9
188 238 9
188 226 6
188 227 -6
188 197 7
188 222 0
188 192 4
188 218 4
188 242 6
188 205 7
188 209 -10
188 201 -2
189 238 8
189 249 4
189 190 8
189 244 -1
189 199 -7
189 228 8
189 234 7
189 236 -6
189 203 5
189 227 0
189 230 10
189 245 -5
189 232 7
189 202 1
189 208 8
189 222 6
189 233 8
189 250 -8
189 239 7
189 195 -6
189 194 -5
189 226 0
189 217 4
189 248 8
189 231 -4
189 197 4
189 211 -6
189 247 -8
189 218 8
189 193 4
189 213 -10
189 210 8
189 242 -3
189 207 8
189 240 -7
189 235 5
189 220 0
189 243 2
189 201 10
189 225 -4
189 204 6
189 216 -5
189 214 4
189 219 -10
189 223 0
189 200 6
189 196 1
189 215 -3
189 198 -5
189 192 -1
189 246 2
189 191 -7
189 224 4
189 209 9
189 241 -4
189 205 -1
190 249 2
190 235 -6
190 192 -4
190 226 5
190 220 -2
190 230 3
190 240 -10
190 238 9
190 215 1
190 232 3
190 223 9
190 250 -9
190 224 -1
190 225 -10
190 194 4
190 227 2
190 236 -3
190 205 -5
190 202 6
190 197 5
190 207 8
190 217 3
190 219 -3
190 246 -7
190 204 7
190 229 5
190 206 -6
190 213 2
190 231 -1
190 239 0
190 234 7
190 222 -1
190 193 8
190 228 10
190 201 8
190 209 8
190 212 10
190 195 7
190 203 5
190 245 -6
190 242 6
190 208 0
190 199 -1
190 191 1
190 214 3
190 233 -9
190 244 1
190 221 -5
190 243 8
190 210 0
190 198 -10
190 241 -4
190 200 -3
190 218 1
190 211 -7
190 196 -10
190 247 -8
190 216 -6
191 203 8
191 226 5
191 205 3
191 241 -5
191 197 2
191 193 4
191 228 2
191 218 -4
191 246 4
191 201 10
191 244 -7
191 192 0
191 212 7
191 232 -8
191 199 4
191 229 -5
191 239 -6
191 223 4
191 235 -3
191 227 3
191 233 -7
191 202 -7
191 207 -8
191 231 9
191 204 -7
191 236 3
191 198 -2
191 230 7
191 242 -5
191 213 2
191 237 8
191 194 2
191 214 0
191 250 7
191 221 -2
191 245 2
191 238 -4
191 225 -7
191 240 -9
191 209 1
191 196 1
191 248 -4
191 224 -2
191 200 7
191 215 -10
191 211 6
191 217 5
191 210 -4
191 220 1
191 219 7
191 208 -6
191 216 -10
191 243 -4
191 247 -2
191 206 -8
192 225 -2
192 234 -2
192 194 -7
192 206 -1
192 238 -5
192 199 9
192 197 3
192 233 -1
192 198 9
192 213 -8
192 231 -1
192 196 6
192 222 5
192 250 -3
192 224 -6
192 241 -7
192 247 10
192 215 1
192 240 -7
192 205 -5
192 218 -1
192 210 1
192 245 3
192 227 5
192 204 -4
192 207 -7
192 212 7
192 244 10
192 221 -8
192 195 -4
192 228 4
192 226 -5
192 223 7
192 232 -9
192 211 6
192 237 0
192 236 -9
192 229 -2
192 230 -6
192 193 -6
192 217 -3
192 214 -7
192 219 -6
192 201 -2
192 235 7
192 216 3
192 202 2
192 246 -6
192 248 10
192 209 2
192 200 4
192 249 8
193 222 -7
193 236 -2
193 199 -4
193 198 -3
193 230 6
193 215 8
193 195 5
193 224 -8
193 217 -3
193 213 6
193 218 10
193 244 -1
193 226 -4
193 228 -7
193 210 -6
193 221 -1
193 250 -6
193 209 -7
193 235 6
193 204 10
193 211 8
193 233 6
193 234 -3
193 194 -1
193 227 10
193 201 -6
193 206 0
193 231 8
193 229 5
193 243 -2
193 249 -1
193 245 0
193 202 1
193 214 -6
193 225 -6
193 203 -8
193 239 -10
193 205 -10
193 208 0
193 223 9
193 241 -4
193 238 0
193 220 0
193 246 -10
193 248 6
193 237 0
193 207 -10
193 216 -8
193 242 4
193 247 -1
193 200 -3
194 243 -1
194 217 -1
194 233 1
194 205 1
194 204 3
194 228 6
194 242 2
194 236 -7
194 232 5
194 214 -9
194 212 6
194 197 -8
194 210 -7
194 218 -6
194 240 5
194 211 5
194 198 -3
194 248 0
194 239 7
194 247 0
194 223 7
194 195 -9
194 206 9
194 219 -2
194 199 2
194 201 3
194 208 -10
194 221 8
194 249 8
194 237 1
194 200 -8
194 224 -2
194 238 -9
194 246 -6
194 226 -3
194 213 7
194 209 8
194 250 -8
194 216 -10
194 229 -6
194 231 -5
194 227 6
194 215 10
194 230 -4
194 235 -2
194 245 10
194 241 8
194 202 4
194 207 -4
194 220 -5
194 203 -3
194 196 2
195 250 -8
195 213 6
195 244 0
195 218 2
195 196 6
195 208 -6
195 233 -6
195 236 6
195 240 4
195 239 -8
195 238 -4
195 231 -10
195 210 6
195 246 -3
195 242 3
195 221 5
195 223 -10
195 227 1
195 234 3
195 230 -1
195 197 0
195 217 -3
195 225 4
195 216 1
195 232 2
195 249 0
195 198 9
195 207 -10
195 248 6
195 206 -9
195 224 1
195 201 -2
195 219 4
195 237 -10
195 226 -4
195 247 9
195 212 9
195 228 -10
195 205 9
195 222 5
195 215 -8
195 199 -8
195 211 -3
195 204 4
195 209 6
195 200 -7
195 229 1
196 221 0
196 249 -1
196 224 -1
196 208 0
196 241 2
196 202 8
196 242 10
196 223 -1
196 217 2
196 212 8
196 211 -8
196 198 -8
196 205 -5
196 209 -4
196 216 -3
196 228 9
196 207 -5
196 230 -8
196 219 -10
196 236 10
196 246 4
196 204 -8
196 200 7
196 213 8
196 239 9
196 226 3
196 240 -1
196 197 -6
196 235 7
196 201 -2
196 234 -2
196 222 -5
196 227 3
196 203 -5
196 199 -9
196 247 0
196 245 -7
196 229 10
196 231 10
196 232 -8
196 244 -4
196 206 7
196 237 -4
196 210 1
196 215 4
196 248 -6
196 220 -2
196 250 -7
196 243 -10
196 214 0
197 219 -4
197 245 9
197 241 4
197 246 -5
197 211 -2
197 239 4
197 209 9
197 231 -3
197 198 8
197 243 1
197 223 3
197 244 -8
197 233 4
197 200 -4
197 201 -2
197 215 -4
197 218 -8
197 235 0
197 222 -3
197 217 9
197 220 3
197 247 4
197 206 -8
197 204 5
197 248 -9
197 249 6
197 202 -8
197 226 -10
197 240 -7
197 199 9
197 203 1
197 236 -6
197 216 3
197 212 -7
197 207 -5
197 232 10
197 227 6
197 242 -4
197 238 9
197 230 9
197 210 -1
197 208 3
197 205 1
197 221 -2
197 229 -6
197 234 -7
197 237 2
198 207 4
198 209 -6
198 224 -2
198 243 -5
198 213 8
198 217 6
198 235 3
198 242 -9
198 218 6
198 231 9
198 245 4
198 237 1
198 230 -2
198 216 6
198 203 8
198 248 -1
198 233 -5
198 249 -7
198 200 3
198 201 1
198 247 2
198 199 -10
198 226 -5
198 211 -5
198 246 3
198 210 -3
198 215 -2
198 223 -9
198 206 1
198 244 -2
198 236 -2
198 241 -1
198 227 3
198 212 -8
198 225 -10
198 208 5
198 240 -8
198 219 9
198 214 -7
198 250 9
198 228 5
198 204 0
198 220 -8
198 205 4
198 234 -6
198 232 -2
199 202 5
199 244 4
199 239 -6
199 200 4
199 207 -2
199 227 -5
199 201 7
199 249 7
199 219 -5
199 222 2
199 235 0
199 226 1
199 236 2
199 212 1
199 224 1
199 242 7
199 221 -4
199 230 -5
199 203 -8
199 240 9
199 225 4
199 247 -9
199 210 2
199 232 6
199 248 -4
199 213 -3
199 218 -3
199 223 -9
199 238 -5
199 231 -5
199 220 -2
199 216 -1
199 241 -3
199 204 -6
199 206 7
199 229 8
199 217 4
199 245 -3
199 228 -3
199 208 9
199 214 8
199 237 1
199 234 7
199 246 8
199 215 8
199 250 -3
199 233 -4
199 209 -6
200 230 -5
200 233 9
200 225 7
200 245 2
200 208 -4
200 202 -1
200 210 3
200 232 -1
200 243 -7
200 203 10
200 204 3
200 235 0
200 218 10
200 212 -4
200 211 -8
200 244 2
200 201 2
200 222 -3
200 250 -9
200 220 -7
200 205 -10
200 224 -10
200 234 -5
200 249 -10
200 223 -6
200 221 5
200 246 3
200 239 -3
200 229 -3
200 207 -10
200 209 8
200 238 -4
200 248 1
200 214 -3
200 231 -7
200 226 -10
200 240 -2
200 217 1
200 227 5
200 228 6
200 219 -10
200 215 -7
200 236 2
200 242 -1
200 206 3
201 215 3
201 233 4
201 210 -4
201 211 -7
201 243 -2
201 209 -4
201 234 -1
201 205 7
201 227 2
201 240 9
201 203 -10
201 229 9
201 228 -10
201 238 -10
201 212 -5
201 219 10
201 220 8
201 226 -9
201 225 7
201 242 -8
201 224 -7
201 202 0
201 235 -1
201 249 8
201 246 7
201 208 10
201 232 1
201 245 9
201 250 10
201 236 4
201 222 4
201 244 0
201 239 -7
201 217 -4
201 223 0
201 221 -2
201 231 0
201 247 -10
201 248 1
201 204 6
201 230 10
201 214 0
201 207 -3
201 216 8
201 241 0
201 206 -10
201 237 1
202 240 1
202 248 -2
202 217 5
202 214 -7
202 235 1
202 225 -6
202 221 2
202 211 -3
202 216 1
202 208 -6
202 222 7
202 212 7
202 230 -1
202 209 -7
202 237 -1
202 239 7
202 247 -3
202 246 -10
202 207 9
202 213 -6
202 229 0
202 220 4
202 224 -10
202 245 10
202 243 -8
202 242 -8
202 223 -4
202 215 -5
202 226 -3
202 238 10
202 227 -6
202 241 2
202 228 0
202 210 -9
202 218 0
202 219 1
202 205 -5
202 231 1
202 250 -6
202 234 6
202 203 9
203 204 -10
203 243 0
203 245 9
203 236 -10
203 242 -5
203 213 -6
203 220 0
203 206 -5
203 228 -9
203 207 3
203 224 8
203 219 9
203 229 1
203 240 -3
203 230 -2
203 248 -3
203 232 9
203 249 -9
203 227 -2
203 218 5
203 210 -7
203 244 2
203 238 7
203 231 -3
203 225 -2
203 212 -10
203 221 2
203 226 2
203 216 6
203 246 -1
203 234 -4
203 214 5
203 215 -1
203 223 7
203 208 -10
203 241 4
203 250 2
203 235 -6
203 237 -5
203 217 -8
203 209 4
203 233 0
203 211 8
203 239 7
204 224 2
204 240 -4
204 237 -5
204 211 -1
204 244 4
204 249 -2
204 210 0
204 208 2
204 213 -6
204 226 -3
204 239 5
204 233 -8
204 206 -10
204 220 2
204 205 10
204 241 6
204 247 1
204 207 -6
204 232 -1
204 229 -8
204 250 5
204 248 8
204 215 0
204 218 -7
204 222 3
204 245 -4
204 209 -5
204 231 3
204 221 9
204 216 -7
204 212 6
204 217 -9
204 242 -8
204 227 -1
204 234 -4
204 228 9
205 217 2
205 246 -3
205 209 -9
205 239 2
205 234 6
205 233 -2
205 235 7
205 219 10
205 213 -10
205 215 -8
205 207 -1
205 241 -2
205 231 5
205 214 -8
205 242 -9
205 221 -4
205 226 8
205 229 -5
205 208 3
205 250 4
205 223 4
205 225 -8
205 222 -2
205 211 -5
205 243 -8
205 247 1
205 216 -6
205 230 0
205 228 -5
205 237 8
205 206 6
205 245 9
205 218 5
205 212 -2
205 240 -4
205 238 -6
205 224 -1
205 210 3
205 244 -7
205 220 -2
205 249 3
206 210 5
206 245 -4
206 225 -10
206 238 3
206 209 -5
206 232 -9
206 246 -1
206 241 -4
206 224 -9
206 207 0
206 231 7
206 217 -6
206 239 8
206 235 -3
206 250 -6
206 236 10
206 208 2
206 212 0
206 244 -1
206 219 6
206 248 7
206 237 -9
206 215 -1
206 222 -5
206 249 6
206 242 10
206 223 3
206 243 4
206 221 -7
206 211 5
206 234 -6
206 220 -10
206 228 -8
206 226 8
206 216 -8
206 240 9
206 213 3
206 218 4
206 233 -9
206 230 -8
206 247 -2
206 229 -3
207 241 -7
207 229 -2
207 246 4
207 211 7
207 212 -4
207 242 -10
207 236 -4
207 208 -8
207 232 -1
207 209 2
207 227 9
207 220 4
207 238 6
207 237 -5
207 217 1
207 222 7
207 224 2
207 243 -4
207 214 8
207 250 2
207 231 -7
207 234 -1
207 213 9
207 245 -7
207 230 -8
207 226 0
207 215 -6
207 240 -8
207 216 -1
207 244 0
207 235 -10
207 221 -6
207 228 -10
207 225 -7
207 223 -5
207 248 5
207 239 8
208 211 0
208 239 8
208 245 -4
208 229 -7
208 243 2
208 230 -2
208 240 -6
208 209 10
208 242 -1
208 227 -10
208 228 -8
208 233 6
208 248 0
208 231 -6
208 234 9
208 223 6
208 217 -3
208 210 -6
208 212 10
208 250 1
208 246 -7
208 221 6
208 226 10
208 225 -10
208 244 3
208 215 -9
208 222 7
208 213 -8
208 232 2
208 237 -3
208 249 -10
208 218 -9
208 238 6
208 241 10
208 216 -8
209 221 -7
209 216 -7
209 222 0
209 248 -7
209 229 -3
209 223 -9
209 215 -7
209 225 -4
209 228 8
209 240 1
209 218 -7
209 224 -1
209 239 -8
209 213 6
209 246 -9
209 236 3
209 233 0
209 212 -1
209 227 -1
209 211 8
209 241 -6
209 235 8
209 230 8
209 244 2
209 219 6
209 243 3
209 214 -5
209 247 2
209 231 0
209 238 -6
209 249 0
209 210 -6
209 242 5
209 220 9
209 217 5
210 244 8
210 233 -4
210 226 -7
210 232 -1
210 250 -7
210 236 7
210 247 1
210 242 -2
210 249 -7
210 234 -9
210 246 10
210 228 5
210 237 6
210 235 9
210 222 8
210 240 -9
210 245 -2
210 225 10
210 238 9
210 223 5
210 221 2
210 231 8
210 217 -2
210 229 -4
210 214 -10
210 241 -9
210 212 -7
210 220 1
210 216 0
210 227 -3
210 211 -5
210 248 4
210 224 8
210 230 2
210 219 -8
210 243 -6
211 223 -1
211 247 6
211 233 0
211 216 10
211 245 4
211 242 7
211 249 -7
211 240 0
211 243 -6
211 215 10
211 244 -10
211 226 9
211 212 -2
211 220 5
211 230 0
211 235 -2
211 217 0
211 241 6
211 237 -10
211 236 -3
211 218 -3
211 229 0
211 214 -8
211 222 0
211 238 -2
211 227 -10
211 213 0
211 250 4
211 225 3
211 246 -4
211 248 6
211 228 -7
211 232 4
211 234 4
212 222 -5
212 221 6
212 239 -6
212 229 0
212 245 -10
212 234 7
212 236 -3
212 223 -7
212 213 5
212 225 1
212 241 10
212 224 4
212 215 -1
212 246 6
212 217 1
212 218 3
212 216 9
212 232 2
212 228 1
212 243 6
212 247 -9
212 244 3
212 219 -5
212 242 -6
212 249 7
212 235 5
212 240 8
212 230 -1
212 238 5
212 248 8
213 247 9
213 224 9
213 240 -3
213 244 8
213 232 9
213 235 -9
213 228 6
213 221 -8
213 223 3
213 215 -6
213 225 -8
213 218 -8
213 246 -4
213 245 -9
213 233 -6
213 248 3
213 222 -2
213 234 -10
213 238 1
213 217 2
213 237 3
213 243 -6
213 229 9
213 236 -1
213 220 -9
213 214 -8
213 227 2
213 216 3
213 226 9
213 231 -1
213 241 5
213 230 -2
213 219 -5
214 222 9
214 224 -5
214 215 -3
214 248 -4
214 245 -9
214 217 -4
214 244 6
214 236 3
214 223 2
214 239 -5
214 243 -9
214 235 4
214 246 2
214 234 -3
214 218 -3
214 228 5
214 233 -5
214 216 -6
214 250 4
214 219 4
214 226 2
214 249 -2
214 232 6
214 237 1
214 240 -2
214 220 -4
214 225 2
214 227 -2
214 231 7
214 242 3
214 221 -6
214 247 3
215 241 3
215 224 2
215 217 -7
215 219 6
215 227 -10
215 234 0
215 216 8
215 246 -1
215 230 -2
215 247 9
215 223 -10
215 249 7
215 242 -6
215 240 0
215 225 -5
215 222 -2
215 229 -9
215 245 2
215 228 -3
215 239 6
215 220 10
215 238 0
215 237 -1
215 233 2
215 243 0
215 250 1
215 218 -5
215 226 -2
215 232 -6
216 250 -5
216 231 1
216 237 2
216 234 -5
216 223 6
216 226 5
216 217 0
216 232 5
216 247 10
216 230 7
216 233 5
216 225 3
216 221 -9
216 248 2
216 244 6
216 241 -10
216 219 9
216 239 2
216 235 -9
216 220 8
216 228 -10
216 246 -6
216 218 -5
216 236 7
216 238 -4
216 245 -3
216 222 -1
216 249 3
216 240 -4
216 224 -4
216 242 -1
216 229 1
216 227 10
217 221 0
217 218 5
217 235 -6
217 240 -7
217 249 -3
217 228 10
217 225 -2
217 223 8
217 230 -9
217 231 -3
217 232 -1
217 236 2
217 229 -6
217 226 4
217 248 7
217 246 9
217 243 -4
217 241 -6
217 219 -9
217 244 8
217 245 2
217 247 4
217 222 -9
217 238 -10
217 227 10
217 234 4
217 233 5
217 220 10
217 224 0
217 237 -3
217 242 -8
218 240 0
218 238 -1
218 250 7
218 248 -7
218 249 6
218 224 2
218 223 8
218 222 -9
218 245 -3
218 233 -1
218 239 1
218 219 8
218 225 3
218 229 4
218 243 9
218 244 10
218 230 -8
218 237 -8
218 220 2
218 228 1
218 235 10
218 236 4
218 221 6
218 227 -6
218 226 -9
218 241 6
219 242 6
219 231 0
219 238 -2
219 225 -7
219 236 -5
219 222 10
219 226 -3
219 243 5
219 248 -1
219 237 -7
219 224 2
219 232 4
219 247 -10
219 234 -1
219 235 -5
219 221 -3
219 241 -9
219 239 6
219 223 -3
219 230 8
219 250 6
219 229 6
219 240 1
219 220 -9
219 246 1
219 249 4
219 233 -9
220 222 9
220 224 -5
220 239 -10
220 250 5
220 249 3
220 233 -8
220 248 -1
220 240 5
220 231 6
220 237 -9
220 246 -9
220 226 0
220 236 5
220 247 8
220 234 3
220 223 6
220 228 10
220 238 6
220 232 -6
220 244 -4
220 229 -2
220 227 0
220 235 -4
220 242 5
220 230 10
220 225 1
221 235 3
221 242 -4
221 246 8
221 249 6
221 226 9
221 241 -10
221 234 -6
221 229 -10
221 232 -4
221 239 10
221 225 7
221 237 -8
221 238 -8
221 230 9
221 227 10
221 236 -6
221 240 9
221 248 9
221 224 -6
221 228 -7
221 244 6
221 233 10
221 250 9
221 222 6
221 223 -1
222 234 0
222 238 -10
222 236 5
222 240 0
222 246 -7
222 231 -7
222 233 -9
222 223 -9
222 248 8
222 235 3
222 247 -7
222 225 2
222 243 -4
222 230 2
222 232 1
222 250 3
222 249 6
222 245 -8
222 227 -8
222 229 3
222 244 -9
222 237 3
222 224 6
222 228 -8
222 242 -9
222 226 8
223 231 -2
223 243 7
223 235 7
223 232 8
223 244 -2
223 228 -6
223 240 -3
223 234 -3
223 236 -7
223 249 7
223 242 0
223 248 2
223 238 1
223 239 10
223 250 10
223 247 6
223 230 1
223 225 -5
223 246 -10
223 241 -5
223 233 1
223 226 -4
223 237 -1
223 229 3
224 225 -10
224 250 -10
224 237 -7
224 243 4
224 249 -5
224 239 -8
224 232 1
224 234 1
224 228 6
224 238 -4
224 230 5
224 240 -1
224 248 6
224 241 -8
224 231 10
224 247 -3
224 245 2
224 235 2
224 227 -7
224 226 2
224 229 1
224 244 -1
224 233 1
224 236 -1
224 242 4
225 241 3
225 232 -10
225 244 8
225 231 2
225 242 7
225 236 -1
225 234 -10
225 240 8
225 246 -4
225 239 10
225 243 -7
225 227 -7
225 229 4
225 248 -6
225 235 -6
225 237 -5
225 238 5
225 247 -1
225 228 10
225 226 -6
225 250 -1
225 233 4
226 236 6
226 239 -9
226 250 -1
226 241 5
226 246 9
226 229 1
226 247 -3
226 240 1
226 233 0
226 249 10
226 228 1
226 232 -10
226 230 -5
226 234 -7
226 242 6
226 248 -7
226 243 -9
226 237 2
226 227 8
226 244 -7
226 231 2
227 250 6
227 246 3
227 231 -6
227 229 8
227 241 6
227 244 3
227 232 -9
227 228 1
227 240 1
227 239 10
227 249 -2
227 237 -6
227 238 -3
227 248 8
227 234 0
227 243 2
227 242 -10
227 233 -3
227 235 -6
227 247 1
227 245 4
227 236 9
228 245 2
228 242 9
228 236 -3
228 239 10
228 230 -10
228 241 -9
228 249 9
228 235 1
228 250 1
228 247 -8
228 234 9
228 231 4
228 233 -7
228 244 0
228 240 -2
228 229 -7
228 246 0
228 248 -8
228 232 7
228 243 -8
229 244 7
229 239 -3
229 241 3
229 231 -7
229 246 4
229 232 -3
229 234 -3
229 250 -5
229 243 -6
229 242 -4
229 238 9
229 230 -10
229 233 -1
229 245 -6
229 235 1
229 248 -10
229 247 3
229 236 10
230 239 3
230 242 -7
230 245 -4
230 241 -6
230 249 -4
230 235 9
230 238 0
230 232 2
230 233 8
230 248 1
230 231 -10
230 250 -9
230 244 1
230 237 2
230 247 1
230 240 -10
231 238 -5
231 246 0
231 241 0
231 234 -3
231 240 9
231 236 -3
231 242 -1
231 247 7
231 248 -8
231 250 -10
231 245 -5
231 235 -1
231 243 4
231 237 0
231 249 7
231 233 6
231 232 -8
231 244 10
232 243 2
232 233 10
232 242 7
232 250 3
232 240 -8
232 235 6
232 237 4
232 249 -8
232 246 -1
232 234 -8
232 238 -7
232 236 6
232 248 3
232 244 -8
232 247 1
232 245 3
232 239 8
233 242 2
233 240 -8
233 234 4
233 237 9
233 238 2
233 248 -2
233 235 4
233 239 -1
233 249 0
233 236 6
233 246 5
233 245 -1
233 247 9
233 241 8
233 244 3
234 244 0
234 240 5
234 237 -1
234 247 -10
234 235 -10
234 239 -6
234 246 -2
234 236 -6
234 248 8
234 241 -3
234 238 -8
234 249 5
235 246 -9
235 239 -9
235 249 8
235 242 5
235 245 6
235 238 9
235 248 -5
235 237 8
235 244 -7
235 236 10
235 241 6
235 247 0
235 243 4
235 250 9
235 240 -5
236 244 1
236 248 -10
236 250 -7
236 247 -6
236 237 -2
236 249 2
236 245 2
236 243 -3
236 238 5
236 239 8
237 244 -9
237 245 -7
237 242 3
237 240 4
237 248 6
237 241 -3
237 249 3
237 239 -6
237 243 2
237 238 5
237 246 -8
237 247 -5
238 243 -7
238 244 6
238 248 8
238 242 -3
238 245 6
238 249 0
238 247 -6
238 239 0
238 240 9
238 250 9
239 247 -10
239 248 7
239 246 7
239 249 -4
239 243 9
239 240 -6
239 242 6
239 241 -10
240 248 -2
240 249 -2
240 242 7
240 243 10
240 247 -1
240 250 -5
240 241 3
240 245 10
240 246 4
240 244 2
241 248 -6
241 242 -7
241 247 -4
241 244 -5
241 243 1
241 246 -8
241 250 -8
241 249 -2
242 243 4
242 244 -10
242 250 10
242 246 -5
242 247 -3
242 245 5
242 249 6
243 245 6
243 248 -9
243 246 8
243 249 -1
243 250 6
244 249 3
244 245 -8
244 250 6
244 248 1
244 246 5
244 247 -10
245 246 9
245 247 -5
245 249 -3
245 250 0
246 247 -3
246 250 -4
246 249 -1
246 248 -7
247 249 -4
247 250 -9
247 248 4
248 249 -5
248 250 -6
249 250 5


==> anc/instances/benchmark/maxCutMet/w09_60.0 <==
60 1593 
1 54 -5
1 57 4
1 8 -2
1 15 2
1 56 -3
1 29 3
1 10 -1
1 46 3
1 4 -9
1 51 9
1 25 10
1 41 6
1 21 9
1 60 -2
1 35 9
1 38 5
1 23 1
1 28 -7
1 37 10
1 59 -2
1 22 -4
1 17 5
1 33 0
1 55 0
1 36 -5
1 14 6
1 48 -8
1 49 9
1 3 -4
1 7 0
1 13 5
1 27 9
1 6 -6
1 9 7
1 53 -9
1 43 10
1 20 -4
1 11 8
1 30 6
1 50 -1
1 32 -5
1 12 9
1 18 0
1 31 -10
1 58 4
1 5 -6
1 34 9
1 39 -1
1 44 8
1 52 -5
1 19 -8
1 2 -5
1 24 1
1 26 -7
1 16 -5
1 40 5
2 29 -6
2 17 -10
2 26 3
2 50 10
2 48 9
2 52 1
2 54 -9
2 21 -1
2 38 -2
2 49 0
2 9 -7
2 35 -5
2 18 -9
2 37 6
2 34 -1
2 28 -8
2 15 -6
2 46 -7
2 23 -6
2 3 -8
2 25 -1
2 27 -4
2 14 0
2 12 3
2 8 0
2 42 -2
2 60 -9
2 51 0
2 10 7
2 5 -10
2 22 4
2 31 3
2 16 1
2 40 2
2 7 3
2 59 4
2 43 -1
2 4 -7
2 53 -2
2 57 -1
2 47 10
2 41 7
2 13 -6
2 20 -4
2 45 -4
2 24 -4
2 36 -10
2 55 5
2 39 -2
2 6 7
3 23 10
3 5 9
3 10 6
3 60 4
3 58 5
3 29 -9
3 54 -5
3 14 -1
3 27 10
3 42 2
3 40 6
3 15 -8
3 22 -10
3 13 10
3 43 -1
3 4 0
3 7 0
3 12 -9
3 30 2
3 35 -2
3 25 -9
3 8 5
3 19 0
3 9 -5
3 48 8
3 44 7
3 24 -1
3 57 4
3 31 -8
3 28 -5
3 53 8
3 36 -6
3 21 -10
3 38 -3
3 47 6
3 41 -9
3 18 1
3 59 1
3 50 -9
3 49 6
3 56 8
3 39 -10
3 33 -6
3 46 -9
3 26 -9
3 11 2
3 52 4
3 20 10
3 32 -3
3 45 3
3 55 8
4 43 9
4 12 1
4 17 -5
4 23 3
4 37 8
4 13 0
4 14 2
4 36 8
4 34 1
4 51 2
4 40 8
4 52 -1
4 35 5
4 9 -2
4 53 4
4 58 6
4 50 1
4 8 6
4 59 9
4 24 6
4 31 -6
4 30 7
4 46 0
4 32 -1
4 55 10
4 7 0
4 5 -4
4 57 6
4 26 2
4 42 8
4 22 10
4 6 7
4 41 -6
4 10 0
4 15 0
4 20 -8
4 29 -3
4 25 -6
4 49 -6
4 54 -3
4 16 0
4 56 -4
4 60 3
4 28 7
4 47 -4
4 21 -3
4 38 -6
4 19 -9
4 11 -6
4 45 -5
4 33 -4
4 39 2
4 48 -4
5 19 -9
5 21 0
5 18 8
5 60 9
5 7 6
5 33 -2
5 42 -8
5 35 4
5 45 -7
5 40 -9
5 49 8
5 57 4
5 46 -8
5 24 8
5 43 -4
5 48 0
5 25 -3
5 26 10
5 20 3
5 8 -5
5 58 5
5 14 4
5 34 -2
5 41 -7
5 37 -9
5 56 9
5 13 1
5 10 -7
5 51 6
5 11 -2
5 22 -8
5 23 -6
5 27 7
5 39 9
5 15 6
5 55 -10
5 28 6
5 12 2
5 31 1
5 59 -10
5 44 -3
5 30 7
5 16 -10
5 6 1
5 29 -4
5 17 -6
5 36 9
5 54 4
5 47 -1
5 52 1
6 50 1
6 28 -3
6 22 3
6 15 -2
6 56 0
6 31 4
6 52 -7
6 8 9
6 13 -1
6 46 2
6 54 5
6 59 1
6 38 9
6 29 -4
6 39 1
6 18 -2
6 32 0
6 36 4
6 47 5
6 27 0
6 58 -9
6 10 -9
6 16 -10
6 19 -4
6 11 9
6 30 -4
6 40 6
6 55 8
6 9 7
6 25 2
6 60 -10
6 14 -3
6 41 1
6 17 7
6 57 -4
6 48 6
6 12 4
6 35 2
6 37 1
6 23 0
6 45 -6
6 49 1
6 53 -5
6 24 7
6 21 1
6 26 -2
6 33 -9
6 34 -3
6 51 -1
6 20 -1
6 44 9
7 41 1
7 47 -1
7 29 2
7 35 -10
7 13 -4
7 23 5
7 56 10
7 24 -8
7 57 -1
7 19 3
7 55 -3
7 37 0
7 36 -2
7 25 7
7 11 -3
7 27 -1
7 52 5
7 50 0
7 10 -5
7 45 8
7 60 -2
7 51 -4
7 53 -7
7 31 9
7 33 3
7 32 -4
7 40 -3
7 26 -1
7 46 -9
7 44 2
7 38 -3
7 17 0
7 59 -1
7 34 9
7 49 -4
7 30 8
7 42 -10
7 39 1
7 8 -7
7 15 -7
7 20 1
7 22 -7
7 43 -4
7 58 3
7 12 -6
8 52 -2
8 57 2
8 26 4
8 44 1
8 19 8
8 34 4
8 55 10
8 41 8
8 39 7
8 15 1
8 18 0
8 38 -2
8 13 4
8 60 5
8 35 0
8 30 1
8 40 -4
8 48 -5
8 10 3
8 16 -7
8 31 -1
8 50 -5
8 14 10
8 49 -8
8 54 -7
8 24 4
8 29 -7
8 47 -10
8 45 -3
8 42 -8
8 21 6
8 22 9
8 53 -6
8 9 8
8 11 -9
8 17 4
8 33 -1
8 43 8
8 36 2
8 56 9
8 51 5
8 46 1
8 58 -5
8 20 4
8 59 -8
8 27 1
8 32 -9
9 60 2
9 38 -4
9 50 10
9 20 -4
9 17 -8
9 19 -10
9 56 6
9 54 3
9 55 0
9 11 -9
9 59 -9
9 43 4
9 39 3
9 40 9
9 14 4
9 36 2
9 29 4
9 15 5
9 46 10
9 16 -6
9 13 -3
9 22 -4
9 27 -1
9 51 -9
9 33 -9
9 52 8
9 37 -4
9 44 -5
9 34 -7
9 12 -2
9 57 10
9 41 2
9 53 -10
9 48 3
9 23 5
9 32 10
9 25 -6
9 45 -3
9 18 -5
9 31 -5
9 24 9
9 47 -3
9 21 -3
9 30 -2
9 28 3
9 49 -9
9 58 9
9 26 1
10 29 8
10 44 3
10 53 5
10 38 4
10 37 4
10 17 4
10 25 -10
10 16 -5
10 51 10
10 41 9
10 20 3
10 32 -9
10 54 -7
10 42 8
10 31 3
10 58 4
10 33 -2
10 36 3
10 60 5
10 47 -2
10 57 7
10 22 9
10 23 6
10 21 0
10 28 8
10 15 -10
10 12 3
10 27 -10
10 30 -1
10 18 8
10 45 -7
10 11 -1
10 50 -3
10 39 -9
10 49 4
10 40 -7
10 46 8
10 35 9
10 34 -8
10 24 7
10 43 4
10 14 -1
11 19 10
11 25 -3
11 24 -2
11 17 0
11 46 1
11 50 -2
11 29 3
11 53 1
11 21 -4
11 43 -9
11 57 -2
11 55 -2
11 39 8
11 38 -3
11 41 8
11 12 0
11 22 -4
11 51 -6
11 40 3
11 18 -2
11 14 4
11 33 -7
11 36 2
11 48 3
11 35 2
11 58 10
11 60 10
11 27 6
11 28 7
11 54 3
11 42 7
11 23 9
11 16 -6
11 49 2
11 26 4
11 30 1
11 31 4
11 59 3
11 44 6
11 15 -5
11 52 0
11 45 0
12 41 -9
12 18 3
12 36 2
12 49 7
12 43 -1
12 32 -8
12 60 0
12 50 -4
12 24 -10
12 37 8
12 22 8
12 21 8
12 47 9
12 25 9
12 59 10
12 14 -9
12 46 -10
12 57 -1
12 35 -9
12 17 -6
12 23 -9
12 31 -3
12 38 8
12 56 -6
12 45 -2
12 55 2
12 28 -3
12 44 3
12 39 1
12 26 10
12 15 -8
12 16 -9
12 40 3
12 27 1
12 20 -4
12 33 3
12 13 7
12 42 -4
12 51 -2
12 29 -1
12 58 2
12 19 -8
12 34 -3
12 30 1
12 54 0
13 22 10
13 58 -4
13 31 -4
13 47 -10
13 33 -2
13 36 -8
13 50 -3
13 35 -9
13 46 -1
13 21 -6
13 45 4
13 38 6
13 20 -5
13 41 10
13 42 10
13 40 7
13 57 -4
13 49 4
13 26 3
13 56 -6
13 32 7
13 44 -4
13 52 -4
13 16 -1
13 59 -6
13 53 3
13 34 -6
13 37 10
13 28 0
13 54 -5
13 19 5
13 55 -3
13 43 3
13 27 7
13 29 7
13 48 -5
13 39 -1
13 17 -1
13 18 7
13 14 -2
13 23 -8
13 24 6
13 15 -1
13 30 1
14 54 10
14 20 -6
14 43 10
14 60 -8
14 19 6
14 41 -1
14 58 7
14 57 2
14 36 4
14 26 10
14 28 -1
14 21 -10
14 33 -5
14 59 -2
14 42 4
14 18 -3
14 30 -10
14 23 -4
14 52 5
14 35 2
14 34 -8
14 48 -4
14 55 -4
14 16 -10
14 37 -3
14 39 1
14 53 10
14 38 -4
14 29 5
14 46 -10
14 22 6
14 27 3
14 25 6
14 47 2
14 51 -7
14 50 0
14 45 6
14 44 3
14 49 -9
14 56 -2
14 15 7
14 17 -3
14 32 3
14 31 -10
15 21 5
15 49 -6
15 55 -2
15 16 4
15 58 6
15 40 -1
15 59 -1
15 35 9
15 33 -4
15 27 -2
15 20 8
15 39 10
15 46 -2
15 26 -2
15 24 9
15 19 7
15 47 8
15 51 2
15 42 9
15 31 -8
15 52 -1
15 50 -2
15 56 7
15 48 5
15 54 -6
15 34 5
15 17 10
15 44 8
15 53 4
15 45 -2
15 30 10
15 43 -4
15 22 2
15 32 -9
15 60 4
15 36 -10
15 18 7
15 41 2
15 28 -6
15 37 10
15 25 4
15 23 -3
15 38 4
15 57 2
16 59 3
16 53 -9
16 29 -1
16 54 -6
16 47 3
16 37 -9
16 60 2
16 58 5
16 50 -8
16 40 -6
16 42 -7
16 38 -9
16 24 1
16 22 7
16 48 3
16 31 -1
16 26 2
16 25 0
16 20 -5
16 44 9
16 39 5
16 21 8
16 23 5
16 46 -10
16 32 -3
16 49 1
16 57 -9
16 35 4
16 33 -8
16 17 -8
16 52 9
16 55 -6
16 27 -5
16 19 -1
16 56 10
16 34 4
16 18 4
16 45 2
16 51 -9
16 41 -1
16 36 8
17 55 -9
17 30 4
17 18 -2
17 59 6
17 44 -8
17 26 -3
17 50 0
17 58 -7
17 32 -2
17 35 6
17 36 -4
17 41 0
17 52 7
17 42 -6
17 24 -5
17 48 -7
17 45 -3
17 43 -8
17 29 -7
17 40 -9
17 31 8
17 27 -1
17 33 2
17 19 -6
17 39 -2
17 53 -10
17 47 9
17 38 5
17 56 -4
17 20 -6
17 46 9
17 34 4
17 51 5
17 57 -9
17 49 6
17 22 -2
17 28 7
17 37 -8
17 60 4
17 23 -2
18 24 -6
18 28 -8
18 27 0
18 47 -10
18 19 5
18 53 -4
18 37 3
18 39 -10
18 55 8
18 57 -7
18 49 5
18 43 -8
18 26 -1
18 46 -3
18 58 6
18 48 9
18 31 3
18 29 10
18 35 10
18 30 0
18 56 9
18 51 9
18 32 4
18 33 -5
18 38 10
18 21 2
18 20 5
18 34 -6
18 54 -4
18 44 -10
18 60 5
18 40 -5
18 23 7
18 42 -10
18 50 -1
19 23 -3
19 40 2
19 37 -6
19 33 1
19 51 3
19 46 -8
19 24 -5
19 45 0
19 22 -4
19 21 -1
19 36 -3
19 38 -9
19 60 -8
19 59 -10
19 42 1
19 34 -8
19 55 -8
19 54 -8
19 30 2
19 28 10
19 44 -6
19 20 -4
19 52 -5
19 27 3
19 35 3
19 48 10
19 47 -2
19 56 6
19 29 6
19 41 -10
19 39 4
19 31 -3
19 25 -10
19 26 8
19 50 2
19 53 3
19 43 3
19 32 -9
20 42 -3
20 37 -4
20 52 7
20 43 -8
20 50 -8
20 59 1
20 22 -10
20 38 7
20 27 -3
20 60 -2
20 26 -6
20 25 -3
20 36 -3
20 28 -9
20 34 7
20 44 -10
20 29 -8
20 40 9
20 49 0
20 41 -6
20 45 -10
20 56 2
20 57 -10
20 47 -8
20 48 0
20 58 10
20 53 6
20 39 -6
20 33 -9
20 54 2
20 31 -6
20 30 4
20 35 -6
20 21 5
20 46 -5
20 24 3
20 23 1
21 32 -6
21 50 -10
21 28 -10
21 31 -1
21 36 1
21 29 -6
21 45 -10
21 52 3
21 41 -9
21 51 -8
21 59 -5
21 57 -10
21 39 -1
21 60 4
21 33 -7
21 40 -8
21 37 3
21 46 7
21 47 8
21 53 -10
21 38 0
21 27 8
21 54 -9
21 22 -1
21 24 -10
21 43 -2
21 49 -5
21 30 -4
21 23 -6
21 48 6
21 34 -2
21 35 6
21 26 1
21 58 -7
21 55 -3
21 25 -3
22 29 1
22 33 -7
22 54 -1
22 25 -3
22 52 -10
22 27 10
22 44 -4
22 59 9
22 48 -4
22 42 -9
22 58 1
22 60 10
22 43 -2
22 32 -4
22 31 -7
22 34 -8
22 40 4
22 36 1
22 38 4
22 51 -2
22 55 -4
22 35 10
22 50 8
22 56 2
22 30 10
22 46 -7
22 37 2
22 39 -5
22 49 -8
22 57 -7
22 24 -6
22 45 -9
22 28 2
22 41 -5
23 37 1
23 46 3
23 29 7
23 27 0
23 39 -7
23 33 5
23 31 4
23 56 -8
23 55 10
23 48 9
23 45 5
23 36 -7
23 32 4
23 44 10
23 51 -5
23 49 10
23 41 9
23 40 6
23 59 -4
23 52 -7
23 38 -9
23 47 -4
23 28 -6
23 30 1
23 50 3
23 34 -9
23 43 -7
23 25 -3
23 53 0
23 60 8
23 24 -5
23 57 -1
24 33 -3
24 43 1
24 39 -8
24 25 9
24 47 2
24 41 -9
24 38 -9
24 50 6
24 44 8
24 56 8
24 52 10
24 32 -4
24 30 -2
24 49 -5
24 34 10
24 35 9
24 31 5
24 40 10
24 55 7
24 42 10
24 27 1
24 54 -1
24 58 9
24 59 -6
24 53 5
24 51 10
24 36 -6
24 46 -5
24 28 1
24 60 3
25 53 2
25 40 -10
25 55 1
25 27 1
25 45 -8
25 54 4
25 35 -4
25 41 5
25 60 -4
25 29 -9
25 46 -3
25 58 1
25 50 -9
25 56 -10
25 42 7
25 52 8
25 38 -1
25 47 4
25 39 -2
25 44 0
25 57 -1
25 49 -5
25 30 3
25 37 8
25 26 8
25 59 2
25 36 5
25 43 -5
25 28 -7
25 51 9
25 31 4
25 33 7
25 34 -8
25 32 8
25 48 -1
26 30 6
26 57 -6
26 54 -9
26 33 2
26 43 -1
26 60 -8
26 49 -9
26 37 6
26 47 6
26 42 -10
26 36 -5
26 48 -3
26 52 0
26 44 2
26 45 6
26 53 7
26 55 8
26 38 8
26 39 6
26 40 0
26 31 -5
26 35 6
26 50 -8
26 27 -1
26 46 -6
26 34 -8
26 32 -3
26 56 6
26 41 3
26 29 2
27 60 -8
27 33 9
27 46 -9
27 53 5
27 37 -4
27 57 -9
27 51 -2
27 41 10
27 39 -5
27 43 6
27 55 -1
27 50 7
27 36 -5
27 31 7
27 47 8
27 34 -6
27 59 -2
27 45 5
27 52 1
27 54 6
27 49 -9
27 38 -1
27 42 9
27 35 2
27 44 -5
27 48 5
27 28 -10
27 40 -2
27 56 3
27 29 9
28 49 -7
28 44 5
28 37 -5
28 57 5
28 47 -8
28 58 -1
28 35 0
28 32 -9
28 34 -10
28 48 -2
28 43 -1
28 30 1
28 29 5
28 54 -5
28 46 3
28 36 0
28 55 -6
28 39 -2
28 41 -4
28 53 -7
28 51 -4
28 56 6
28 31 10
28 45 1
28 42 -8
29 34 -1
29 51 7
29 45 4
29 39 -7
29 42 -6
29 59 8
29 46 9
29 53 -3
29 40 9
29 60 -8
29 38 -9
29 37 2
29 55 7
29 43 -7
29 41 7
29 30 -9
29 54 5
29 35 1
29 48 3
29 58 6
29 31 -5
29 36 9
29 33 -10
29 47 0
29 32 6
29 57 -8
29 50 0
30 47 4
30 55 -8
30 48 -4
30 49 2
30 33 5
30 34 -3
30 37 4
30 40 -2
30 52 -5
30 43 -1
30 32 6
30 41 -7
30 36 -5
30 54 4
30 51 -6
30 58 9
30 57 -10
30 50 9
30 44 3
30 35 -10
30 56 -8
30 42 2
30 45 3
30 60 3
30 53 7
31 32 1
31 60 5
31 50 -8
31 41 5
31 42 7
31 46 -7
31 35 -9
31 40 5
31 37 -2
31 56 -1
31 54 -9
31 51 -2
31 57 -8
31 43 5
31 59 1
31 33 -5
31 52 -4
31 34 -10
31 44 5
31 47 -9
31 55 -2
31 36 -4
31 39 0
31 58 0
32 39 -6
32 40 10
32 48 -8
32 59 7
32 43 -10
32 47 3
32 53 -8
32 54 0
32 52 2
32 60 0
32 33 -4
32 42 1
32 46 -8
32 49 -3
32 57 -9
32 36 2
32 34 8
32 35 7
32 55 -1
32 51 4
32 58 -5
32 44 -1
32 41 -4
32 37 6
32 45 7
32 38 -9
32 50 0
33 53 -9
33 40 -8
33 50 8
33 43 4
33 56 3
33 51 5
33 48 -1
33 49 4
33 44 5
33 36 9
33 46 -5
33 52 6
33 45 4
33 55 -9
33 38 -2
33 34 4
33 57 -9
33 42 -1
33 60 -6
33 58 -9
33 35 8
33 59 -5
33 37 4
33 39 0
33 47 8
34 49 -2
34 60 1
34 48 -8
34 47 -2
34 50 3
34 43 4
34 51 -7
34 39 -6
34 59 -5
34 37 9
34 56 -9
34 42 7
34 35 0
34 52 4
34 54 7
34 40 -9
34 45 -4
34 36 -1
34 38 -4
34 41 1
34 53 8
34 46 -9
35 59 4
35 58 3
35 46 9
35 53 -9
35 37 0
35 60 7
35 39 -1
35 56 -1
35 43 4
35 51 9
35 49 -2
35 57 -6
35 45 1
35 44 8
35 52 5
35 41 -1
35 47 -7
35 48 1
35 38 -3
35 40 10
35 54 -6
36 40 -10
36 44 -2
36 59 2
36 55 9
36 60 -4
36 47 3
36 37 -1
36 38 -2
36 48 6
36 46 -4
36 52 8
36 42 6
36 49 6
36 39 1
36 58 0
36 54 7
36 56 8
36 51 5
36 41 -5
36 53 4
36 45 -2
36 57 9
37 58 9
37 43 2
37 49 -9
37 48 -8
37 50 -8
37 47 -7
37 51 -7
37 57 4
37 39 3
37 53 2
37 60 0
37 59 0
37 52 3
37 46 -6
37 45 5
37 55 -10
37 38 5
37 44 4
37 40 6
37 41 -9
37 54 9
37 56 1
38 58 10
38 48 -8
38 39 -5
38 56 -5
38 52 -6
38 43 -1
38 45 -3
38 55 4
38 42 -7
38 44 2
38 50 -8
38 59 6
38 54 5
38 53 3
38 49 -4
38 51 0
38 40 7
38 46 9
38 47 7
38 41 4
38 57 0
38 60 -5
39 52 8
39 43 2
39 51 10
39 42 -7
39 50 9
39 46 -4
39 54 3
39 58 -8
39 47 7
39 48 10
39 53 -4
39 45 0
39 49 -6
39 60 -3
39 44 6
39 56 -9
39 40 5
39 57 9
39 55 7
39 41 1
40 42 2
40 58 -6
40 48 9
40 51 5
40 57 9
40 45 -6
40 47 4
40 44 -3
40 41 9
40 59 2
40 50 -6
40 60 -5
40 55 8
40 56 -1
40 54 5
40 52 1
41 51 0
41 50 5
41 42 5
41 55 9
41 54 -4
41 44 1
41 47 7
41 48 -8
41 43 3
41 56 -2
41 45 -10
41 58 -5
41 46 7
41 60 4
41 52 0
41 53 -10
41 49 -6
42 43 -4
42 56 7
42 53 1
42 48 -6
42 46 -6
42 50 3
42 54 2
42 44 -6
42 52 2
42 55 5
42 60 1
42 59 -2
42 47 5
42 45 8
43 56 -10
43 58 -7
43 48 -3
43 50 5
43 49 -9
43 45 6
43 54 -5
43 46 1
43 44 9
43 47 0
43 59 -4
43 57 -1
44 54 -1
44 58 -2
44 46 6
44 56 1
44 45 -3
44 49 -6
44 60 -9
44 48 -2
44 55 -2
44 47 2
44 52 2
44 50 3
44 53 -6
44 57 -2
44 59 -9
45 58 2
45 56 -4
45 51 6
45 55 -10
45 60 -8
45 52 -8
45 48 6
45 59 -4
45 49 0
45 53 2
45 57 -7
45 54 10
45 46 5
45 50 -8
45 47 -10
46 56 3
46 60 9
46 47 0
46 58 9
46 48 -8
46 51 -1
46 52 -4
46 57 -3
46 53 6
46 54 -1
46 50 -8
46 49 6
47 49 7
47 48 -10
47 50 1
47 60 5
47 51 7
47 52 8
47 54 -3
47 58 1
47 57 1
47 53 -2
47 59 -6
47 56 -4
48 58 -4
48 49 3
48 55 7
48 53 -2
48 60 3
48 59 -7
48 51 9
48 56 -3
48 52 10
48 57 -6
48 54 -2
49 52 10
49 54 -9
49 55 -10
49 50 8
49 57 -3
49 59 10
49 56 6
49 60 10
50 58 9
50 54 7
50 57 10
50 51 -8
50 59 -9
50 56 9
50 52 -8
50 55 3
51 54 3
51 59 -1
51 55 4
51 52 -8
51 58 7
51 53 6
51 57 7
51 60 2
52 57 -6
52 58 -2
52 53 -2
52 59 3
52 54 5
52 55 5
52 60 1
53 54 9
53 59 -6
53 56 -2
53 57 -7
53 55 6
54 59 -5
54 55 4
54 56 2
54 57 1
54 60 -1
54 58 -4
55 56 -1
55 59 -10
55 57 7
55 58 -7
55 60 4
56 59 -1
56 60 9
56 58 -7
56 57 -10
57 60 7
57 58 -7
57 59 5
58 59 2
58 60 10
59 60 3


==> anc/instances/benchmark/maxCutMet/w09_80.0 <==
80 2844 
1 45 0
1 53 6
1 79 -8
1 50 4
1 69 6
1 40 -1
1 75 10
1 15 3
1 20 -9
1 61 5
1 27 2
1 56 3
1 32 7
1 43 7
1 34 10
1 4 9
1 12 10
1 9 -3
1 6 0
1 70 4
1 26 10
1 31 -2
1 63 4
1 17 -4
1 65 10
1 37 8
1 16 6
1 30 -5
1 33 10
1 73 -3
1 41 -7
1 11 -4
1 52 7
1 49 0
1 51 5
1 72 -7
1 74 -1
1 55 -9
1 62 -6
1 59 -3
1 58 6
1 29 -1
1 64 6
1 77 3
1 67 4
1 54 -7
1 68 -7
1 10 -6
1 48 -5
1 5 -3
1 36 5
1 38 -10
1 8 4
1 44 -5
1 28 -8
1 35 -3
1 60 6
1 18 2
1 3 0
1 57 -6
1 71 4
1 76 8
1 46 5
1 13 -10
1 21 -3
1 78 1
1 39 -7
1 24 7
1 14 5
1 19 -4
1 42 3
1 23 9
1 7 0
1 22 -5
1 47 8
1 25 -8
1 2 -6
2 29 -1
2 8 10
2 61 -7
2 16 -10
2 21 3
2 27 -6
2 49 2
2 74 8
2 56 -8
2 55 9
2 24 -9
2 23 -2
2 30 -7
2 36 0
2 35 -8
2 18 -6
2 34 4
2 43 -4
2 38 -9
2 64 8
2 48 -5
2 32 7
2 57 8
2 52 -6
2 60 -3
2 28 -3
2 47 9
2 31 10
2 78 -7
2 68 -7
2 53 -2
2 20 2
2 67 2
2 3 5
2 46 0
2 80 -5
2 54 -3
2 58 7
2 15 -9
2 75 8
2 26 -7
2 5 5
2 14 1
2 13 8
2 7 8
2 10 -2
2 42 -4
2 22 -3
2 39 -3
2 59 -6
2 19 -7
2 41 -5
2 63 8
2 79 10
2 4 -6
2 44 7
2 69 3
2 73 5
2 9 -2
2 71 -3
2 51 -5
2 72 -2
2 45 5
2 6 -10
2 50 2
2 66 -4
2 65 9
2 33 4
3 50 -2
3 20 -1
3 29 -1
3 7 -9
3 23 -4
3 61 7
3 28 -1
3 41 -8
3 56 -8
3 36 -5
3 72 -10
3 27 5
3 8 -1
3 6 -1
3 39 5
3 30 -4
3 53 -9
3 76 -4
3 47 -7
3 42 -2
3 71 -2
3 25 2
3 34 -3
3 60 -6
3 66 1
3 38 6
3 12 -1
3 70 -4
3 45 7
3 67 8
3 15 1
3 24 -2
3 4 -10
3 59 5
3 32 -1
3 16 6
3 79 9
3 57 2
3 17 -10
3 22 -5
3 13 -10
3 14 3
3 68 -1
3 69 -4
3 33 -1
3 44 9
3 18 9
3 37 -7
3 52 -2
3 43 -4
3 49 1
3 77 10
3 31 9
3 54 6
3 51 -1
3 40 2
3 75 0
3 11 4
3 73 9
3 80 4
3 55 -4
3 5 2
3 10 -5
3 21 5
3 64 10
3 65 4
3 46 -2
3 74 -3
4 64 -2
4 36 0
4 32 1
4 41 -6
4 57 -8
4 47 -1
4 28 3
4 38 6
4 53 -7
4 40 5
4 61 -5
4 54 5
4 60 4
4 6 -4
4 48 5
4 79 0
4 43 -1
4 9 -4
4 59 -3
4 25 -4
4 63 0
4 56 9
4 75 -10
4 55 0
4 10 1
4 37 -7
4 58 1
4 77 6
4 44 -2
4 78 5
4 69 8
4 49 3
4 51 -1
4 14 3
4 72 10
4 12 7
4 24 -6
4 71 -7
4 74 2
4 70 -1
4 15 -1
4 23 -5
4 46 -9
4 16 5
4 65 -3
4 33 3
4 27 8
4 19 1
4 68 -7
4 76 10
4 35 5
4 67 -3
4 45 -5
4 8 5
4 13 1
4 39 7
4 30 2
4 50 -4
4 20 -6
4 66 2
4 11 -8
4 17 7
4 52 1
4 26 -7
4 42 8
4 31 7
4 21 -6
5 23 8
5 67 4
5 27 9
5 46 -6
5 10 7
5 61 -4
5 26 -10
5 66 -5
5 9 -3
5 71 9
5 45 1
5 37 -2
5 34 2
5 38 1
5 36 -8
5 58 7
5 70 10
5 78 -10
5 14 7
5 48 -3
5 73 -8
5 40 8
5 59 1
5 53 3
5 51 7
5 64 3
5 24 9
5 50 -4
5 55 5
5 19 -10
5 21 -3
5 49 -7
5 72 -7
5 65 -10
5 7 0
5 74 -8
5 17 10
5 13 3
5 43 -1
5 15 10
5 8 -1
5 69 7
5 32 -9
5 68 -2
5 22 -1
5 18 6
5 57 1
5 29 -4
5 79 -2
5 30 8
5 80 -8
5 20 -9
5 16 4
5 41 -10
5 62 9
5 47 -1
5 33 8
5 35 1
5 76 10
5 42 8
5 75 -10
5 63 6
5 28 10
5 77 10
5 25 7
5 52 -5
5 54 -8
5 11 9
6 53 -10
6 7 9
6 13 -4
6 35 -1
6 71 7
6 11 -9
6 37 1
6 21 -6
6 66 -6
6 75 9
6 43 -4
6 18 -1
6 80 7
6 33 0
6 10 -5
6 16 10
6 44 -4
6 28 -5
6 47 -2
6 20 0
6 14 -6
6 46 -4
6 79 -2
6 76 4
6 23 3
6 63 -4
6 64 3
6 48 3
6 62 -4
6 65 6
6 50 7
6 54 9
6 17 6
6 59 5
6 39 -3
6 73 0
6 24 0
6 78 2
6 60 8
6 51 -3
6 31 1
6 34 1
6 77 6
6 49 9
6 57 -7
6 9 6
6 26 4
6 56 5
6 32 -1
6 69 -10
6 41 -3
6 52 -7
6 27 9
6 8 2
6 12 -5
6 72 -7
6 22 2
6 15 3
6 55 5
6 42 6
6 30 -2
6 68 1
6 70 -6
6 40 -1
6 38 0
6 36 -2
6 25 6
6 61 -9
6 29 -2
6 67 -4
7 26 -4
7 77 -2
7 47 -1
7 36 10
7 68 5
7 18 4
7 48 -1
7 65 1
7 30 6
7 75 8
7 29 -1
7 54 6
7 64 7
7 8 -9
7 37 6
7 15 -10
7 62 -10
7 23 8
7 31 -1
7 73 -10
7 10 6
7 53 -6
7 45 7
7 51 1
7 46 -6
7 57 -9
7 79 -1
7 14 -10
7 58 -5
7 27 -5
7 50 -3
7 28 5
7 34 10
7 19 1
7 72 5
7 80 1
7 32 3
7 63 -5
7 12 5
7 9 -4
7 44 3
7 24 -7
7 13 -6
7 76 -9
7 70 3
7 56 -4
7 78 8
7 41 -3
7 42 -7
7 25 2
7 61 -8
7 22 6
7 74 4
7 20 9
7 43 1
7 49 -9
7 60 8
7 40 9
7 11 -4
7 17 7
7 67 3
7 38 4
7 21 10
7 66 -9
7 33 1
7 55 -1
7 71 1
8 20 4
8 34 -7
8 12 -6
8 21 6
8 66 10
8 62 -4
8 44 9
8 80 -2
8 60 -10
8 48 0
8 16 1
8 10 1
8 69 -4
8 64 -4
8 22 4
8 74 3
8 76 8
8 73 -7
8 70 -3
8 28 10
8 67 -7
8 27 -9
8 72 -1
8 40 8
8 51 -5
8 50 9
8 71 2
8 30 -8
8 18 5
8 57 -1
8 31 -6
8 26 -10
8 59 7
8 63 7
8 52 -4
8 38 -10
8 77 -10
8 47 6
8 55 8
8 36 0
8 35 0
8 53 -6
8 61 -10
8 49 8
8 14 9
8 11 2
8 39 -2
8 45 4
8 79 -2
8 37 -1
8 78 -5
8 75 -6
8 24 -10
8 54 5
8 65 -10
8 9 -7
8 56 9
8 23 0
8 13 2
8 41 -3
8 33 -5
8 29 7
8 46 -3
8 43 -2
8 17 6
9 23 5
9 71 -5
9 28 -8
9 54 -3
9 72 -7
9 52 7
9 53 8
9 19 2
9 66 8
9 70 -2
9 74 1
9 45 -5
9 60 4
9 75 -9
9 55 -10
9 77 7
9 20 -4
9 38 -9
9 41 4
9 69 -7
9 14 -9
9 63 -6
9 32 5
9 57 7
9 17 7
9 73 -2
9 39 -4
9 26 -9
9 49 1
9 25 7
9 61 -10
9 31 4
9 64 0
9 24 4
9 48 3
9 78 9
9 43 8
9 37 9
9 27 -3
9 42 -6
9 36 -2
9 50 -7
9 67 -9
9 68 -2
9 46 -5
9 62 9
9 40 -8
9 76 -10
9 30 0
9 35 5
9 56 7
9 22 5
9 15 -3
9 59 4
9 16 6
9 18 -3
9 10 9
9 80 2
10 28 -9
10 62 8
10 74 -9
10 25 1
10 35 3
10 33 1
10 41 7
10 70 -5
10 31 0
10 52 3
10 64 -10
10 27 -5
10 42 0
10 46 -4
10 22 1
10 57 10
10 56 -3
10 71 8
10 13 -4
10 72 -1
10 63 -10
10 19 0
10 58 -1
10 61 1
10 51 -2
10 44 -2
10 43 8
10 55 -3
10 21 10
10 76 -3
10 32 4
10 50 -2
10 66 6
10 40 -9
10 53 -9
10 78 6
10 23 -3
10 17 -10
10 11 3
10 34 7
10 54 7
10 30 -6
10 16 9
10 65 -2
10 68 7
10 79 -1
10 59 -9
10 69 6
10 24 6
10 67 -5
10 38 10
10 80 -2
10 18 10
10 15 4
10 73 -2
10 29 4
10 48 -1
10 45 7
10 12 10
10 26 -10
10 14 -8
10 75 5
11 16 9
11 23 4
11 17 3
11 22 0
11 15 -8
11 19 6
11 74 -10
11 76 -7
11 42 1
11 34 -7
11 80 4
11 71 3
11 57 3
11 28 0
11 31 0
11 29 -5
11 44 -6
11 21 -2
11 20 -1
11 69 -3
11 59 4
11 56 3
11 61 1
11 62 -8
11 72 -1
11 24 9
11 52 -8
11 66 3
11 47 -5
11 18 7
11 68 -4
11 65 -2
11 64 -1
11 43 -6
11 53 -6
11 78 4
11 49 9
11 75 3
11 37 -10
11 27 -6
11 54 -1
11 79 -10
11 25 10
11 32 3
11 46 3
11 14 -3
11 39 -8
11 12 2
11 60 1
11 63 -1
11 33 2
11 30 2
11 13 -3
11 51 -7
11 26 -10
12 77 -7
12 65 -6
12 53 -3
12 23 7
12 80 10
12 59 10
12 45 -3
12 39 6
12 21 6
12 13 2
12 51 10
12 58 -9
12 78 -2
12 54 6
12 60 3
12 25 4
12 52 9
12 35 -7
12 48 -8
12 19 -5
12 14 -2
12 63 6
12 46 10
12 69 7
12 61 6
12 66 0
12 44 -4
12 38 6
12 33 -5
12 40 7
12 27 4
12 79 0
12 71 8
12 73 2
12 42 7
12 57 4
12 18 -5
12 31 5
12 29 8
12 28 4
12 70 -4
12 36 -3
12 56 -3
12 16 -8
12 68 -3
12 49 9
12 47 -3
12 64 -2
12 62 4
12 50 3
12 43 10
12 67 9
12 72 9
12 26 -2
12 74 4
12 32 9
12 75 -9
12 22 1
12 20 5
12 37 -9
12 55 -2
12 41 2
12 34 -1
12 15 -8
13 71 -3
13 14 -9
13 57 -3
13 44 -6
13 15 -2
13 58 1
13 40 6
13 25 -6
13 34 8
13 62 7
13 19 3
13 42 6
13 54 -1
13 78 8
13 63 -3
13 43 -3
13 50 -7
13 17 7
13 24 -6
13 48 9
13 22 4
13 67 6
13 73 -3
13 61 4
13 30 -3
13 66 -10
13 23 7
13 46 -4
13 53 -2
13 79 -6
13 36 9
13 18 5
13 56 -2
13 77 -2
13 45 5
13 39 6
13 75 -5
13 51 0
13 29 2
13 47 -5
13 33 10
13 38 10
13 69 0
13 70 -4
13 72 8
13 64 7
13 60 -5
13 35 1
13 59 4
13 28 -1
13 37 10
13 55 -10
13 21 2
13 27 9
13 41 0
13 16 3
13 32 6
13 31 0
13 20 -6
13 52 2
13 76 4
13 49 10
14 45 7
14 42 1
14 21 4
14 44 -8
14 22 1
14 17 3
14 76 3
14 69 10
14 79 4
14 53 3
14 57 10
14 46 -4
14 30 -8
14 24 -2
14 37 -8
14 58 1
14 20 5
14 25 7
14 32 -2
14 61 8
14 40 -10
14 64 9
14 48 8
14 36 7
14 56 0
14 71 -3
14 75 -7
14 26 3
14 38 3
14 74 1
14 63 8
14 43 3
14 41 -2
14 29 10
14 49 -2
14 52 5
14 28 9
14 33 5
14 80 -1
14 18 7
14 67 10
14 50 6
14 23 1
14 16 -7
14 59 0
14 15 -6
14 60 3
14 77 -4
14 34 0
14 68 7
14 27 4
14 51 -6
14 19 -5
14 70 7
14 65 3
14 31 10
14 73 8
14 72 -8
14 47 4
14 66 6
14 62 0
14 54 -7
14 55 0
15 41 1
15 73 4
15 23 -10
15 38 9
15 31 7
15 66 3
15 43 -2
15 49 -4
15 20 -4
15 45 -7
15 19 10
15 80 9
15 34 -10
15 53 -3
15 51 10
15 60 -1
15 50 8
15 42 4
15 28 4
15 52 -1
15 35 1
15 64 -7
15 69 -2
15 48 -7
15 39 0
15 33 -9
15 37 -9
15 59 0
15 24 8
15 57 -3
15 54 2
15 18 6
15 22 -5
15 55 -7
15 74 -3
15 75 -7
15 67 0
15 78 -5
15 40 -7
15 26 10
15 65 -8
15 61 -4
15 27 9
15 56 4
15 79 -8
15 68 -2
15 58 0
15 62 2
15 77 -10
15 46 -10
15 30 -3
15 76 -5
15 44 -9
15 63 -2
15 72 8
15 16 -7
15 17 5
16 24 5
16 60 -4
16 65 -10
16 48 -10
16 66 -9
16 54 2
16 32 -3
16 33 0
16 74 1
16 75 6
16 43 3
16 39 -5
16 71 -1
16 63 -7
16 56 0
16 27 10
16 18 -8
16 78 -3
16 36 1
16 25 10
16 53 -8
16 72 -9
16 19 -7
16 80 -7
16 59 -2
16 77 6
16 30 10
16 29 -3
16 42 10
16 31 -8
16 50 2
16 41 0
16 61 1
16 22 -10
16 46 9
16 57 6
16 55 -3
16 69 8
16 34 4
16 37 -8
16 68 -4
16 35 1
16 70 -8
16 51 -6
16 64 -4
16 23 -6
16 26 -3
16 58 9
16 73 4
16 62 7
16 52 -10
16 67 -10
16 44 5
16 21 6
16 38 6
16 17 4
16 45 7
16 20 -5
16 49 4
16 40 0
16 28 7
17 21 -6
17 54 -1
17 34 -4
17 73 3
17 40 -7
17 80 -8
17 46 -4
17 39 -4
17 58 0
17 22 4
17 53 -6
17 79 6
17 78 6
17 20 5
17 47 -5
17 57 2
17 44 -2
17 35 -5
17 42 10
17 51 0
17 72 -10
17 67 1
17 59 -6
17 62 0
17 77 -9
17 32 -6
17 18 0
17 23 5
17 45 2
17 48 -7
17 36 3
17 38 -5
17 75 7
17 31 -3
17 69 4
17 37 -4
17 70 6
17 71 -5
17 24 10
17 55 0
17 74 6
17 65 -10
17 63 1
17 33 -4
17 26 -9
17 60 9
17 56 6
17 61 3
17 43 3
17 25 -4
17 29 -9
17 41 -4
17 49 -3
17 50 3
17 66 7
17 76 3
18 79 10
18 44 6
18 29 3
18 20 -3
18 56 -3
18 67 10
18 59 -1
18 68 7
18 36 2
18 23 9
18 53 -5
18 46 -6
18 62 9
18 34 2
18 33 -6
18 78 10
18 64 2
18 69 0
18 75 10
18 76 4
18 19 8
18 32 -10
18 38 -3
18 80 4
18 63 8
18 57 9
18 45 -1
18 22 4
18 25 5
18 61 -4
18 50 4
18 77 -9
18 41 -9
18 54 6
18 31 1
18 27 2
18 39 9
18 72 6
18 42 0
18 43 1
18 26 6
18 55 0
18 37 3
18 66 -3
18 35 4
18 40 -6
18 48 -5
18 60 -2
18 24 -1
18 74 4
18 49 -2
18 73 9
18 47 1
18 52 -3
18 28 4
18 70 6
19 51 -2
19 78 9
19 58 8
19 64 -4
19 70 -1
19 50 -6
19 66 -10
19 65 -3
19 55 -5
19 45 -9
19 79 -6
19 63 -7
19 62 1
19 60 8
19 39 5
19 33 -4
19 40 3
19 25 1
19 36 -5
19 61 6
19 31 -10
19 59 10
19 27 8
19 49 9
19 35 -6
19 28 5
19 47 3
19 74 -4
19 80 -6
19 46 2
19 67 -9
19 57 2
19 48 -4
19 22 -3
19 26 -8
19 56 6
19 44 -7
19 37 -1
19 20 -5
19 71 -4
19 68 10
19 23 1
19 42 1
19 32 -6
19 75 -10
19 30 -2
19 43 9
19 76 10
19 77 5
19 73 7
19 69 -7
20 79 1
20 69 -8
20 27 -8
20 52 -10
20 37 0
20 47 2
20 72 -6
20 46 2
20 67 -5
20 33 3
20 32 -9
20 24 -4
20 55 0
20 21 3
20 80 0
20 39 1
20 71 -1
20 73 -1
20 63 -4
20 70 -2
20 49 -9
20 42 -6
20 77 10
20 59 -8
20 48 8
20 54 -2
20 44 -3
20 40 2
20 29 9
20 65 -7
20 68 -7
20 26 6
20 74 -9
20 56 -3
20 66 10
20 78 -4
20 53 -3
20 22 6
20 60 5
20 64 5
20 36 -8
20 30 -1
20 58 1
20 51 -10
20 75 4
20 38 -3
20 34 -2
20 62 4
20 50 -5
20 57 4
20 35 3
20 25 -1
20 76 -4
20 23 2
20 61 0
20 28 1
21 29 -5
21 75 -3
21 25 -8
21 22 -2
21 27 10
21 36 4
21 74 -2
21 32 -9
21 76 -9
21 79 -10
21 34 7
21 62 -4
21 40 -4
21 59 -2
21 63 7
21 52 -9
21 39 -9
21 65 -4
21 61 -3
21 23 -10
21 78 -3
21 68 -8
21 46 8
21 30 -9
21 35 9
21 71 -8
21 73 -8
21 70 7
21 80 1
21 24 6
21 60 -8
21 49 -8
21 55 -3
21 44 -1
21 66 9
21 41 1
21 28 -5
21 26 -6
21 51 5
21 48 -2
21 54 0
21 56 -10
21 38 -9
21 57 -9
21 33 8
21 50 10
21 64 -3
21 42 9
21 43 0
21 53 -5
21 47 0
21 31 -6
21 45 5
21 37 -2
21 72 6
21 58 10
22 45 -10
22 64 3
22 35 0
22 47 9
22 69 1
22 39 3
22 46 -8
22 53 5
22 27 -9
22 55 1
22 72 -9
22 74 3
22 76 7
22 80 -6
22 79 -7
22 75 -4
22 48 -8
22 51 7
22 42 -1
22 60 8
22 32 10
22 23 4
22 30 -8
22 58 7
22 78 -8
22 44 5
22 41 -9
22 57 7
22 56 -5
22 52 -2
22 29 -7
22 40 -1
22 31 7
22 59 -5
22 73 -7
22 77 0
22 25 4
22 50 5
22 34 -10
22 36 6
22 54 -4
22 28 1
22 67 4
22 71 0
22 26 -7
22 37 -4
22 43 10
22 62 -6
22 63 -10
22 49 0
22 24 8
22 66 5
23 48 3
23 79 5
23 31 -9
23 51 -10
23 67 3
23 80 4
23 32 0
23 60 6
23 26 3
23 66 -10
23 24 0
23 69 5
23 30 5
23 62 1
23 25 0
23 36 -2
23 33 -1
23 50 -6
23 64 -1
23 49 -2
23 74 4
23 68 6
23 47 -6
23 58 -8
23 59 1
23 77 1
23 76 5
23 38 9
23 42 4
23 71 -9
23 57 -7
23 29 -4
23 27 6
23 37 9
23 46 -1
23 61 9
23 55 1
23 43 2
23 28 10
23 53 -1
23 73 8
23 70 10
23 41 8
23 40 5
23 65 -7
23 45 4
23 34 6
23 44 10
23 72 -7
23 56 4
23 35 -6
23 54 -6
23 63 -9
24 62 -10
24 68 6
24 48 -9
24 66 3
24 42 -5
24 26 -10
24 80 9
24 46 5
24 43 4
24 29 3
24 77 -5
24 41 10
24 50 -7
24 70 9
24 36 2
24 78 0
24 32 -10
24 39 -1
24 49 3
24 57 10
24 58 2
24 47 5
24 67 1
24 60 -5
24 35 9
24 25 0
24 72 2
24 28 -4
24 51 9
24 55 0
24 34 -2
24 65 -5
24 69 -2
24 79 6
24 33 4
24 63 -4
24 61 -1
24 27 4
24 31 8
24 73 -9
24 37 3
24 53 -9
24 54 7
24 75 -3
24 76 8
24 52 4
24 40 -5
24 45 3
24 71 -2
24 30 3
25 75 -9
25 64 -3
25 56 7
25 54 1
25 34 -4
25 57 7
25 55 6
25 41 1
25 71 -6
25 60 3
25 37 -8
25 31 -3
25 48 4
25 28 1
25 65 -3
25 49 0
25 42 -9
25 68 5
25 62 -10
25 39 -7
25 33 9
25 72 -7
25 52 -4
25 44 2
25 80 9
25 27 -7
25 36 -5
25 66 -7
25 77 -9
25 32 10
25 73 0
25 40 0
25 46 1
25 59 5
25 63 -2
25 74 -3
25 53 -3
25 43 -6
25 70 7
25 47 4
25 35 2
25 30 7
25 51 5
25 78 -1
25 76 9
25 50 -7
25 29 -5
25 45 -7
25 38 -7
25 61 1
26 75 0
26 80 -2
26 39 -6
26 58 10
26 36 -8
26 27 -8
26 74 6
26 71 -6
26 29 -8
26 28 -7
26 70 -10
26 48 -4
26 40 -9
26 34 -10
26 51 7
26 52 3
26 47 10
26 62 -1
26 50 -7
26 67 2
26 63 9
26 38 6
26 46 -4
26 61 -1
26 30 -4
26 68 10
26 31 1
26 43 -4
26 42 5
26 55 -5
26 65 -3
26 57 3
26 32 9
26 44 -3
26 60 -6
26 54 10
26 64 -4
26 53 9
26 77 6
26 59 -1
26 33 -5
26 73 -4
26 49 -4
26 79 -3
26 35 -6
26 41 0
26 78 2
26 66 -10
27 62 -3
27 71 10
27 31 -2
27 79 -10
27 37 8
27 57 4
27 80 7
27 58 5
27 78 -3
27 44 7
27 69 6
27 47 1
27 65 -4
27 63 5
27 60 10
27 54 10
27 39 -8
27 36 -7
27 56 9
27 53 2
27 75 0
27 50 -8
27 70 -3
27 74 5
27 43 -6
27 35 -9
27 38 6
27 59 -5
27 67 -4
27 30 0
27 64 7
27 52 8
27 40 -9
27 33 0
27 28 -3
27 51 4
27 72 2
27 34 -1
27 61 -1
27 76 6
27 41 5
27 32 5
27 42 -7
27 68 -3
27 77 3
27 55 -3
27 73 -4
27 29 0
27 66 -1
27 49 -3
28 45 -9
28 29 3
28 50 -7
28 76 4
28 53 -1
28 44 -1
28 30 -8
28 77 10
28 31 10
28 79 -7
28 32 6
28 57 -10
28 70 -6
28 40 -7
28 68 5
28 38 2
28 73 7
28 54 -9
28 46 -2
28 51 -1
28 55 -7
28 39 6
28 48 10
28 61 10
28 75 -4
28 59 4
28 62 -3
28 58 -10
28 60 2
28 69 -10
28 56 8
28 36 1
28 64 -9
28 33 7
28 42 -10
28 72 7
28 34 1
28 74 -6
28 47 -8
28 65 7
28 71 -4
28 41 -5
28 35 7
28 80 -3
29 58 5
29 59 -5
29 74 0
29 54 -10
29 55 8
29 73 4
29 32 -3
29 52 9
29 45 -3
29 68 -6
29 65 1
29 42 -8
29 77 2
29 46 -7
29 38 10
29 80 -3
29 62 8
29 41 4
29 47 0
29 31 1
29 36 0
29 30 -3
29 34 5
29 69 -8
29 78 -9
29 37 0
29 63 -3
29 33 -5
29 79 0
29 64 10
29 66 -8
29 51 0
29 61 -7
29 44 -5
29 49 7
29 76 -9
29 56 -9
29 60 -8
29 50 5
29 72 -6
29 43 4
29 39 1
29 35 0
29 70 1
29 48 4
29 57 -1
29 71 -2
29 40 -6
30 45 -8
30 40 -5
30 70 -3
30 59 -1
30 38 -4
30 58 -7
30 73 2
30 78 -6
30 68 3
30 55 10
30 63 -9
30 35 3
30 67 -1
30 61 0
30 46 -5
30 49 -1
30 39 -3
30 44 5
30 66 9
30 52 -8
30 41 -2
30 47 -5
30 36 2
30 79 -2
30 56 4
30 77 -6
30 53 2
30 42 10
30 80 10
30 33 4
30 75 6
30 72 3
30 48 5
30 74 1
30 65 10
30 69 -5
30 50 -5
30 34 8
30 37 6
30 71 9
30 62 8
30 57 9
30 32 -6
31 51 0
31 57 8
31 55 7
31 64 8
31 67 0
31 56 -10
31 52 -2
31 46 10
31 45 3
31 78 0
31 48 -9
31 58 -3
31 74 1
31 33 6
31 65 3
31 72 5
31 63 2
31 75 -7
31 59 8
31 73 1
31 49 2
31 61 6
31 39 1
31 47 4
31 36 -3
31 50 -4
31 37 4
31 43 -7
31 35 -3
31 42 10
31 34 -3
31 40 -7
31 80 -8
31 62 4
31 54 -5
31 69 -7
31 44 -2
31 70 3
31 76 5
31 38 5
31 71 7
31 77 -8
31 41 7
31 53 4
32 38 -9
32 34 -4
32 77 3
32 78 10
32 56 -8
32 67 -4
32 49 4
32 70 -2
32 33 -10
32 57 8
32 63 4
32 62 -9
32 41 -2
32 36 4
32 40 -1
32 48 -5
32 60 -4
32 42 2
32 54 10
32 79 -5
32 69 -5
32 50 2
32 64 -9
32 46 10
32 55 4
32 75 7
32 51 -5
32 35 1
32 73 -2
32 37 -9
32 72 -1
32 44 2
32 66 -8
32 45 5
32 47 -4
32 43 -2
32 61 8
32 71 1
32 65 -5
32 52 -8
32 76 5
32 39 -3
32 58 -3
32 53 -10
33 42 4
33 43 10
33 36 -5
33 53 -9
33 62 -2
33 45 9
33 54 2
33 38 -7
33 73 8
33 58 9
33 69 -6
33 77 -10
33 35 4
33 52 9
33 71 0
33 49 -9
33 66 -1
33 47 -7
33 79 9
33 59 -5
33 80 -3
33 51 -10
33 64 7
33 37 -8
33 78 -8
33 65 -2
33 46 9
33 60 -3
33 63 -3
33 40 9
33 56 -5
33 50 4
33 75 -3
33 61 9
33 68 2
33 44 -7
33 67 -2
33 72 9
33 41 -2
33 76 -10
33 74 9
33 39 6
33 55 -3
33 57 -5
34 41 -9
34 71 -3
34 63 3
34 47 2
34 67 7
34 61 9
34 50 10
34 58 -8
34 46 3
34 35 9
34 65 6
34 44 -8
34 62 7
34 69 -1
34 36 -1
34 53 -2
34 54 -1
34 51 -1
34 52 -7
34 72 -2
34 60 -5
34 64 4
34 42 -5
34 80 10
34 66 4
34 59 -9
34 57 6
34 74 -2
34 56 7
34 55 -3
34 45 -5
34 70 5
34 68 5
34 77 1
34 43 -5
34 49 2
34 48 -7
34 39 7
34 38 5
34 76 -10
34 79 2
35 70 -5
35 78 -10
35 77 0
35 36 6
35 53 1
35 55 6
35 52 5
35 73 10
35 60 -7
35 72 -2
35 43 -10
35 58 -6
35 42 0
35 68 4
35 39 -6
35 49 4
35 61 8
35 38 -10
35 48 6
35 63 9
35 51 10
35 74 -1
35 41 -5
35 56 -10
35 76 -8
35 54 -3
35 50 2
35 46 2
35 57 7
35 45 -10
35 44 6
35 79 10
35 47 -3
35 40 5
35 80 9
35 59 2
35 66 10
36 73 2
36 78 8
36 53 4
36 51 8
36 71 2
36 61 -7
36 52 -10
36 80 -8
36 43 4
36 74 0
36 65 9
36 50 6
36 63 8
36 42 -5
36 49 10
36 57 5
36 77 0
36 69 4
36 47 0
36 37 9
36 44 6
36 39 -3
36 64 -6
36 48 -2
36 46 1
36 66 -2
36 55 0
36 76 8
36 58 8
36 79 -10
36 60 -10
36 72 5
36 41 -4
36 75 -9
36 38 -2
36 67 -1
36 45 7
37 66 -2
37 60 1
37 67 10
37 79 -1
37 65 10
37 45 -3
37 46 -5
37 44 -3
37 59 2
37 77 1
37 64 8
37 53 -6
37 62 2
37 42 4
37 47 3
37 49 -5
37 70 -4
37 74 2
37 52 10
37 71 -10
37 41 3
37 61 0
37 56 2
37 78 10
37 73 3
37 68 -1
37 51 2
37 40 7
37 50 -7
37 55 8
37 72 -6
37 38 -3
37 54 -10
37 57 -4
37 69 -5
37 63 4
37 76 0
37 43 4
38 42 -6
38 67 6
38 69 -2
38 80 -2
38 50 -5
38 45 -9
38 52 -5
38 41 -6
38 74 7
38 79 4
38 46 -9
38 58 -2
38 65 6
38 60 9
38 75 6
38 51 3
38 71 8
38 76 6
38 57 9
38 70 4
38 47 4
38 61 -6
38 72 9
38 49 8
38 68 -2
38 54 -8
38 40 -6
38 44 10
38 59 -2
38 62 -1
38 73 -5
38 64 6
38 77 -9
38 53 -3
38 78 10
38 48 -1
39 60 3
39 52 -5
39 63 5
39 56 7
39 47 -9
39 51 5
39 77 5
39 72 -4
39 71 8
39 79 8
39 48 -1
39 55 -2
39 78 -9
39 53 2
39 41 -1
39 65 9
39 61 7
39 66 -5
39 57 -1
39 40 8
39 70 -6
39 59 10
39 80 3
39 75 0
39 54 10
39 69 2
39 42 -10
39 43 10
39 44 -8
39 62 6
39 68 -8
39 45 -6
39 73 9
40 45 -7
40 78 3
40 80 -2
40 55 -8
40 74 0
40 52 -7
40 57 5
40 72 -10
40 63 -8
40 50 -3
40 42 -8
40 66 -1
40 67 -1
40 59 5
40 70 6
40 51 -8
40 47 4
40 48 -6
40 61 10
40 64 2
40 75 -4
40 54 -4
40 68 2
40 58 -8
40 73 3
40 43 -8
40 62 0
40 65 6
40 53 -1
40 49 3
40 60 10
40 71 -6
40 44 7
40 46 3
40 77 -4
41 47 6
41 48 6
41 51 -5
41 68 5
41 50 -3
41 61 2
41 63 2
41 54 -6
41 64 8
41 53 4
41 80 -1
41 60 -8
41 57 -5
41 66 -4
41 52 6
41 71 8
41 58 -1
41 69 -4
41 77 2
41 75 -2
41 72 1
41 76 0
41 43 -8
41 62 -8
41 70 -7
41 45 7
41 59 2
41 79 -9
41 67 9
41 44 -8
41 42 9
41 73 -5
41 46 7
41 56 -6
41 65 -9
41 49 10
42 79 -1
42 78 5
42 68 -6
42 75 -5
42 72 -3
42 53 7
42 47 5
42 69 1
42 50 3
42 70 -5
42 44 -2
42 63 -10
42 65 -3
42 59 -1
42 51 -7
42 71 -9
42 56 -4
42 49 -5
42 77 -4
42 48 -4
42 45 3
42 57 3
42 67 5
42 76 -5
42 61 -3
42 58 2
42 54 6
42 46 -1
42 74 -9
42 52 -7
42 43 2
42 60 -9
42 55 -3
42 66 -6
42 80 -3
43 44 10
43 57 9
43 61 10
43 52 -8
43 80 -6
43 74 -10
43 78 2
43 70 1
43 76 -8
43 55 10
43 50 7
43 46 1
43 63 -10
43 54 10
43 58 5
43 65 -8
43 79 -10
43 49 -5
43 60 -2
43 67 1
43 59 -6
43 66 -9
43 53 2
43 72 3
43 45 2
43 56 -2
43 71 5
43 73 -2
43 64 -3
43 75 0
43 47 1
43 77 4
43 51 -7
43 69 10
44 69 6
44 64 1
44 53 9
44 54 -5
44 50 -6
44 78 -7
44 46 9
44 58 -9
44 70 6
44 68 -1
44 75 -5
44 55 4
44 60 3
44 61 3
44 57 8
44 63 -10
44 51 2
44 71 -7
44 74 -3
44 73 -5
44 66 -1
44 59 -6
44 52 4
44 65 7
44 76 6
44 47 -6
44 45 5
44 72 -4
44 67 9
44 49 10
44 62 8
44 56 -7
45 50 -6
45 54 -8
45 80 -6
45 58 10
45 72 -9
45 76 10
45 61 -10
45 78 -7
45 77 -8
45 68 9
45 69 -10
45 48 -9
45 74 -10
45 57 8
45 65 -3
45 79 -7
45 53 -1
45 56 -8
45 55 -4
45 71 -4
45 67 5
45 47 -5
45 59 -8
45 70 6
45 63 -1
45 52 9
45 51 6
45 73 6
46 65 -9
46 60 -9
46 67 -5
46 68 -5
46 50 1
46 62 -2
46 51 -9
46 80 3
46 66 5
46 63 5
46 72 -8
46 47 9
46 52 -3
46 75 -1
46 48 6
46 78 -6
46 74 -9
46 53 -3
46 58 -3
46 57 0
46 56 -1
46 64 4
46 61 -3
46 54 -2
46 70 -2
46 73 4
46 77 -7
46 76 10
46 49 9
46 69 5
47 64 -8
47 71 10
47 56 8
47 57 9
47 54 -10
47 77 4
47 53 7
47 61 -10
47 50 0
47 48 -5
47 59 -7
47 68 -3
47 66 2
47 55 -4
47 58 8
47 75 -7
47 79 10
47 73 3
47 70 2
47 67 -4
47 69 -10
47 60 -3
47 62 -4
47 78 2
47 76 10
47 80 -6
47 49 -6
47 63 -8
48 51 -7
48 68 -1
48 72 -6
48 74 -8
48 73 2
48 63 6
48 67 5
48 53 -4
48 62 6
48 78 -10
48 60 1
48 61 9
48 55 -9
48 57 5
48 52 -10
48 77 6
48 79 3
48 75 -10
48 76 -4
48 71 4
48 65 7
48 64 -7
48 59 5
48 66 3
48 69 -9
48 58 -4
48 80 2
48 70 1
48 50 -7
48 56 -3
49 52 10
49 53 7
49 57 -7
49 76 -1
49 70 -10
49 61 8
49 54 -5
49 79 -3
49 72 -3
49 77 4
49 67 10
49 74 -1
49 73 0
49 68 6
49 65 2
49 63 -3
49 55 10
49 69 3
49 80 -10
49 56 3
49 78 -5
49 75 2
49 58 7
49 66 1
49 64 -9
49 50 -4
49 71 1
49 51 0
50 67 -8
50 53 5
50 60 -10
50 51 7
50 76 9
50 62 8
50 78 0
50 52 -8
50 63 3
50 71 0
50 55 -5
50 80 -9
50 73 8
50 58 2
50 75 -8
50 57 5
50 54 8
50 64 10
50 66 9
50 69 1
50 59 3
50 70 -9
50 77 10
50 56 -10
50 65 6
51 61 0
51 53 1
51 57 3
51 69 0
51 78 9
51 64 1
51 60 -1
51 70 -2
51 80 2
51 63 0
51 62 -9
51 76 9
51 75 -9
51 68 -10
51 72 2
51 79 7
51 71 10
51 65 -3
51 67 -4
51 77 -8
51 66 -10
51 56 -1
51 52 4
51 55 8
51 54 4
51 59 7
51 73 -1
51 74 -3
52 53 -5
52 60 9
52 74 2
52 79 2
52 62 6
52 71 10
52 58 5
52 66 -3
52 63 10
52 69 0
52 70 -3
52 77 -5
52 75 -6
52 59 7
52 57 7
52 54 -8
52 65 -4
52 76 6
52 80 1
52 72 -3
52 56 3
52 68 -8
52 67 -6
52 61 -7
52 55 -5
52 78 -6
52 64 8
53 69 5
53 78 -7
53 72 7
53 76 -6
53 71 3
53 74 3
53 75 5
53 66 -4
53 62 -3
53 63 -7
53 60 -5
53 68 -9
53 70 2
53 54 9
53 56 -9
53 65 -3
53 73 5
53 61 -2
53 55 1
53 64 1
53 80 9
53 57 5
54 68 7
54 74 -10
54 58 8
54 64 -2
54 78 9
54 57 -2
54 80 -2
54 61 -10
54 77 7
54 70 -8
54 56 -5
54 60 -1
54 62 6
54 75 8
54 63 -7
54 59 9
54 55 -1
54 71 -10
54 69 4
54 72 -2
54 73 -8
54 66 -2
54 67 8
54 76 10
55 61 -1
55 71 5
55 60 -7
55 62 -2
55 72 4
55 78 1
55 56 -4
55 77 -10
55 80 -6
55 57 -2
55 65 8
55 64 -8
55 59 -9
55 68 0
55 74 9
55 67 4
55 58 9
55 73 -5
55 69 1
55 75 1
55 70 7
55 66 5
56 69 -1
56 78 7
56 70 -6
56 63 3
56 60 2
56 62 5
56 58 1
56 79 5
56 80 -9
56 72 -4
56 65 6
56 67 -3
56 57 -2
56 76 5
56 61 -5
56 74 -7
56 64 7
56 59 -9
56 71 0
56 77 -6
56 66 3
57 67 3
57 70 -5
57 79 -7
57 62 -6
57 61 1
57 63 -8
57 72 6
57 71 5
57 76 -7
57 78 7
57 73 -5
57 65 4
57 68 -5
57 58 8
57 80 10
57 74 8
57 60 3
57 77 2
57 64 -6
57 69 -9
58 61 -7
58 74 -6
58 72 8
58 78 -9
58 60 -5
58 63 3
58 77 -10
58 75 5
58 70 9
58 69 9
58 66 9
58 76 6
58 80 10
58 73 2
58 79 3
58 64 -2
58 67 -6
58 62 10
58 59 -6
58 65 3
59 80 -7
59 66 10
59 70 -8
59 78 10
59 79 -9
59 69 -4
59 64 -10
59 77 -7
59 75 7
59 68 10
59 71 9
59 67 10
59 61 -8
59 73 -3
59 63 3
59 62 3
59 74 -2
59 72 -10
60 79 -6
60 71 3
60 63 4
60 61 1
60 73 0
60 76 -1
60 70 -2
60 65 5
60 69 7
60 64 -7
60 78 4
60 67 -2
60 72 -2
60 74 -4
60 66 8
60 62 6
60 80 -3
60 77 -9
60 68 8
60 75 5
61 69 1
61 79 -8
61 63 10
61 68 -7
61 75 -10
61 62 -10
61 66 -1
61 77 -3
61 78 -5
61 80 7
61 72 1
61 64 1
61 76 8
61 70 -6
61 74 -4
61 73 2
61 67 0
61 71 -3
61 65 7
62 75 1
62 78 7
62 79 -6
62 68 -1
62 76 -5
62 72 1
62 67 -5
62 65 6
62 74 8
62 77 7
62 66 -10
62 71 0
62 70 4
62 80 -10
62 63 1
62 69 0
62 64 -9
63 66 8
63 76 -8
63 65 -3
63 68 8
63 72 -10
63 69 8
63 67 -2
63 79 0
63 70 3
63 73 9
63 75 -4
63 78 -3
63 77 -3
63 64 6
63 74 10
63 71 4
63 80 -1
64 71 9
64 76 8
64 68 -4
64 75 3
64 65 8
64 73 3
64 80 -5
64 69 8
64 79 4
64 74 -6
64 67 5
64 70 -1
64 72 3
64 78 -1
64 77 -3
64 66 1
65 78 6
65 74 -8
65 68 -7
65 69 -9
65 76 -8
65 73 7
65 72 6
65 77 3
65 70 -9
65 67 8
65 79 -5
65 66 0
66 70 -8
66 79 3
66 67 8
66 78 -7
66 69 8
66 74 -7
66 77 -8
66 73 7
66 76 9
66 75 -3
66 68 -3
66 72 -1
66 71 -8
66 80 -7
67 71 -6
67 73 5
67 72 -10
67 77 -8
67 76 -6
67 69 -2
67 75 -9
67 68 -6
67 79 -7
67 80 -9
67 74 5
67 78 3
67 70 3
68 70 -7
68 75 -5
68 74 0
68 79 -10
68 71 7
68 76 4
68 77 5
68 72 1
68 78 6
68 73 -3
68 69 5
68 80 9
69 75 -5
69 79 -2
69 77 0
69 73 1
69 72 1
69 80 -3
69 76 -7
69 78 -6
69 70 5
69 74 -3
69 71 -7
70 74 7
70 76 6
70 78 3
70 73 9
70 71 5
70 75 -7
70 80 -9
70 72 1
70 79 -3
70 77 -10
71 74 8
71 79 6
71 76 -1
71 72 6
71 75 3
71 80 -8
71 77 -1
71 73 -5
72 77 1
72 73 -10
72 79 -2
72 75 10
72 76 10
72 74 -8
72 78 10
72 80 8
73 74 -5
73 75 4
73 76 -3
73 78 0
73 77 6
73 80 -6
73 79 1
74 75 7
74 80 5
74 77 -3
74 78 -2
74 76 -7
75 79 7
75 77 -3
75 80 -10
75 78 8
75 76 5
76 77 -6
76 78 -1
76 79 -9
77 79 -7
77 78 -6
78 80 1
78 79 -6
79 80 -9


==> anc/instances/benchmark/srflpBasic/AAA_delete_me <==
5
1 1 1 1 1
0 2 10 10 14
0 0 16 6 8
0 0 0 2 10
0 0 0 0 14
0 0 0 0 0

==> anc/instances/benchmark/srflpBasic/N-15_t <==
15
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
0 20 0 10 2 0 2 4 4 4 4 0 8 0 0
0 0 2 6 4 4 4 6 4 0 4 0 20 10 0
0 0 0 20 4 0 4 10 8 10 4 4 10 10 10
0 0 0 0 2 2 10 0 0 4 2 0 4 10 0
0 0 0 0 0 6 10 10 10 2 0 6 0 10 10
0 0 0 0 0 0 4 4 2 10 0 0 4 10 20
0 0 0 0 0 0 0 12 0 2 10 10 10 2 0
0 0 0 0 0 0 0 0 10 4 20 0 10 0 0
0 0 0 0 0 0 0 0 0 0 20 10 20 0 4
0 0 0 0 0 0 0 0 0 0 0 8 0 0 10
0 0 0 0 0 0 0 0 0 0 0 10 0 10 0
0 0 0 0 0 0 0 0 0 0 0 0 6 6 0
0 0 0 0 0 0 0 0 0 0 0 0 0 20 4
0 0 0 0 0 0 0 0 0 0 0 0 0 0 8
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpBasic/N-16a_t <==
16
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
0 0 10 0 10 4 20 6 2 10 10 10 0 0 10 8
0 0 6 20 10 2 10 2 4 8 4 10 0 20 20 6
0 0 0 4 0 10 4 8 8 10 0 0 0 10 2 0
0 0 0 0 2 0 10 4 2 0 20 4 4 0 4 2
0 0 0 0 0 10 12 10 4 10 4 0 10 2 2 2
0 0 0 0 0 0 10 4 2 12 0 0 20 0 4 0
0 0 0 0 0 0 0 0 0 0 10 20 4 4 10 2
0 0 0 0 0 0 0 0 2 2 20 20 4 0 20 4
0 0 0 0 0 0 0 0 0 4 0 6 10 10 0 10
0 0 0 0 0 0 0 0 0 0 10 10 0 10 2 0
0 0 0 0 0 0 0 0 0 0 0 10 4 10 2 20
0 0 0 0 0 0 0 0 0 0 0 0 4 20 10 0
0 0 0 0 0 0 0 0 0 0 0 0 0 4 4 2
0 0 0 0 0 0 0 0 0 0 0 0 0 0 10 10
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpBasic/N-16b_t <==
16
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
0 0 10 0 4 20 6 2 10 10 0 0 8 8 0 0
0 0 6 20 2 10 2 4 4 10 0 20 6 0 10 20
0 0 0 4 10 4 8 8 0 0 0 10 0 0 10 0
0 0 0 0 0 10 4 2 20 4 4 0 2 10 4 10
0 0 0 0 0 10 4 2 0 0 20 0 0 2 0 2
0 0 0 0 0 0 0 0 10 20 4 4 2 4 2 0
0 0 0 0 0 0 0 2 20 20 4 0 4 10 4 4
0 0 0 0 0 0 0 0 0 6 10 10 10 0 0 0
0 0 0 0 0 0 0 0 0 10 4 10 20 0 4 4
0 0 0 0 0 0 0 0 0 0 4 20 0 2 2 4
0 0 0 0 0 0 0 0 0 0 0 4 2 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 10 2 10 10
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4
0 0 0 0 0 0 0 0 0 0 0 0 0 0 10 4
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpBasic/N-17_t <==
17
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
0 0 10 0 10 4 20 6 2 10 10 10 0 0 10 8 8
0 0 6 20 10 2 10 2 4 8 4 10 0 20 20 6 0
0 0 0 4 0 10 4 8 8 10 0 0 0 10 2 0 0
0 0 0 0 2 0 10 4 2 0 20 4 4 0 4 2 10
0 0 0 0 0 10 12 10 4 10 4 0 10 2 2 2 10
0 0 0 0 0 0 10 4 2 12 0 0 20 0 4 0 2
0 0 0 0 0 0 0 0 0 0 10 20 4 4 10 2 4
0 0 0 0 0 0 0 0 2 2 20 20 4 0 20 4 10
0 0 0 0 0 0 0 0 0 4 0 6 10 10 0 10 0
0 0 0 0 0 0 0 0 0 0 10 10 0 10 2 0 0
0 0 0 0 0 0 0 0 0 0 0 10 4 10 2 20 0
0 0 0 0 0 0 0 0 0 0 0 0 4 20 10 0 2
0 0 0 0 0 0 0 0 0 0 0 0 0 4 4 2 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 10 10 2
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpBasic/N-18_t <==
18
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
0 0 10 0 10 4 20 6 2 10 10 10 0 0 10 8 8 0
0 0 6 20 10 2 10 2 4 8 4 10 0 20 20 6 0 10
0 0 0 4 0 10 4 8 8 10 0 0 0 10 2 0 0 10
0 0 0 0 2 0 10 4 2 0 20 4 4 0 4 2 10 4
0 0 0 0 0 10 12 10 4 10 4 0 10 2 2 2 10 4
0 0 0 0 0 0 10 4 2 12 0 0 20 0 4 0 2 0
0 0 0 0 0 0 0 0 0 0 10 20 4 4 10 2 4 2
0 0 0 0 0 0 0 0 2 2 20 20 4 0 20 4 10 4
0 0 0 0 0 0 0 0 0 4 0 6 10 10 0 10 0 0
0 0 0 0 0 0 0 0 0 0 10 10 0 10 2 0 0 10
0 0 0 0 0 0 0 0 0 0 0 10 4 10 2 20 0 4
0 0 0 0 0 0 0 0 0 0 0 0 4 20 10 0 2 2
0 0 0 0 0 0 0 0 0 0 0 0 0 4 4 2 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 10 10 2 10
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 0 10
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 10
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpBasic/N-20_t <==
20
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
0 0 10 0 10 4 20 6 2 10 10 10 0 0 10 8 8 0 0 2
0 0 6 20 10 2 10 2 4 8 4 10 0 20 20 6 0 10 20 10
0 0 0 4 0 10 4 8 8 10 0 0 0 10 2 0 0 10 0 0
0 0 0 0 2 0 10 4 2 0 20 4 4 0 4 2 10 4 10 10
0 0 0 0 0 10 12 10 4 10 4 0 10 2 2 2 10 4 10 2
0 0 0 0 0 0 10 4 2 12 0 0 20 0 4 0 2 0 2 10
0 0 0 0 0 0 0 0 0 0 10 20 4 4 10 2 4 2 0 20
0 0 0 0 0 0 0 0 2 2 20 20 4 0 20 4 10 4 4 20
0 0 0 0 0 0 0 0 0 4 0 6 10 10 0 10 0 0 0 4
0 0 0 0 0 0 0 0 0 0 10 10 0 10 2 0 0 10 10 4
0 0 0 0 0 0 0 0 0 0 0 10 4 10 2 20 0 4 4 10
0 0 0 0 0 0 0 0 0 0 0 0 4 20 10 0 2 2 4 10
0 0 0 0 0 0 0 0 0 0 0 0 0 4 4 2 0 0 0 10
0 0 0 0 0 0 0 0 0 0 0 0 0 0 10 10 2 10 10 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 0 10 20 20
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 10 4 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 2
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 12
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpBasic/N-21_t <==
21
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
0 6 4 0 0 4 20 10 0 10 4 10 0 0 4 0 10 12 6 0 2
0 0 8 0 20 8 0 0 4 4 2 0 10 0 0 0 0 4 0 2 12
0 0 0 6 8 0 10 10 10 2 8 2 0 8 0 8 0 12 6 4 10
0 0 0 0 0 0 0 4 4 0 12 0 4 10 4 10 2 2 2 2 4
0 0 0 0 0 10 4 0 0 0 0 4 0 0 0 0 4 2 0 0 4
0 0 0 0 0 0 2 4 4 2 8 20 20 4 10 10 0 10 0 0 0
0 0 0 0 0 0 0 20 20 10 20 20 12 0 0 20 4 2 20 2 10
0 0 0 0 0 0 0 0 2 6 10 0 0 0 4 8 10 4 20 12 0
0 0 0 0 0 0 0 0 0 20 4 2 10 4 0 6 0 4 0 0 8
0 0 0 0 0 0 0 0 0 0 10 10 12 0 2 10 10 0 10 4 6
0 0 0 0 0 0 0 0 0 0 0 0 0 2 4 2 0 4 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 10 10 4 0 0 0 0 4 0
0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 8 4 4 2 0 12
0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 2 0 10 6 20 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 8 10 2 0 2 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 0 4 4
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 4 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 10 2 4
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 10
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 10
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpBasic/N-22_t <==
22
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
0 6 4 0 0 4 20 10 0 10 4 10 0 0 4 0 10 12 6 0 2 20
0 0 8 0 20 8 0 0 4 4 2 0 10 0 0 0 0 4 0 2 12 2
0 0 0 6 8 0 10 10 10 2 8 2 0 8 0 8 0 12 6 4 10 10
0 0 0 0 0 0 0 4 4 0 12 0 4 10 4 10 2 2 2 2 4 4
0 0 0 0 0 10 4 0 0 0 0 4 0 0 0 0 4 2 0 0 4 0
0 0 0 0 0 0 2 4 4 2 8 20 20 4 10 10 0 10 0 0 0 20
0 0 0 0 0 0 0 20 20 10 20 20 12 0 0 20 4 2 20 2 10 10
0 0 0 0 0 0 0 0 2 6 10 0 0 0 4 8 10 4 20 12 0 10
0 0 0 0 0 0 0 0 0 20 4 2 10 4 0 6 0 4 0 0 8 0
0 0 0 0 0 0 0 0 0 0 10 10 12 0 2 10 10 0 10 4 6 10
0 0 0 0 0 0 0 0 0 0 0 0 0 2 4 2 0 4 0 0 0 12
0 0 0 0 0 0 0 0 0 0 0 0 10 10 4 0 0 0 0 4 0 8
0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 8 4 4 2 0 12 4
0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 2 0 10 6 20 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 8 10 2 0 2 0 10
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 0 4 4 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 4 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 10 2 4 20
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 10 10
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 10 4
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 8
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpBasic/N-24_t <==
24
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
0 6 4 0 0 4 20 10 0 10 4 10 0 0 4 0 10 12 6 0 2 20 0 20
0 0 8 0 20 8 0 0 4 4 2 0 10 0 0 0 0 4 0 2 12 2 0 2
0 0 0 6 8 0 10 10 10 2 8 2 0 8 0 8 0 12 6 4 10 10 4 2
0 0 0 0 0 0 0 4 4 0 12 0 4 10 4 10 2 2 2 2 4 4 8 0
0 0 0 0 0 10 4 0 0 0 0 4 0 0 0 0 4 2 0 0 4 0 10 2
0 0 0 0 0 0 2 4 4 2 8 20 20 4 10 10 0 10 0 0 0 20 0 0
0 0 0 0 0 0 0 20 20 10 20 20 12 0 0 20 4 2 20 2 10 10 4 6
0 0 0 0 0 0 0 0 2 6 10 0 0 0 4 8 10 4 20 12 0 10 10 4
0 0 0 0 0 0 0 0 0 20 4 2 10 4 0 6 0 4 0 0 8 0 10 4
0 0 0 0 0 0 0 0 0 0 10 10 12 0 2 10 10 0 10 4 6 10 0 10
0 0 0 0 0 0 0 0 0 0 0 0 0 2 4 2 0 4 0 0 0 12 12 0
0 0 0 0 0 0 0 0 0 0 0 0 10 10 4 0 0 0 0 4 0 8 10 20
0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 8 4 4 2 0 12 4 2 10
0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 2 0 10 6 20 0 0 8 4
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 8 10 2 0 2 0 10 0 4
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 0 4 4 0 4 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 4 0 0 0 12 10
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 10 2 4 20 20 8
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 10 10 2 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 10 4 2 6
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 8 0 2
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 10 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpBasic/N40_1 <==
40
10 3 4 3 2 2 2 4 7 5 2 7 9 9 6 10 5 3 7 10 3 3 9 3 4 6 7 7 4 9 9 9 4 9 2 3 9 2 7 6
0 8 0 9 2 0 5 0 0 0 7 1 2 9 0 4 8 9 2 0 6 0 0 0 1 0 8 0 0 3 9 0 0 0 2 0 0 6 8 10
8 0 1 0 3 0 0 4 6 4 2 0 2 6 8 7 0 0 10 0 0 0 0 6 0 0 0 0 0 0 10 8 7 4 9 10 0 4 6 7
0 1 0 0 0 9 8 0 2 0 0 0 6 10 0 3 4 0 0 0 0 0 1 0 9 3 0 0 7 0 7 7 4 0 6 10 0 0 4 0
9 0 0 0 0 0 0 0 0 0 0 0 0 3 0 7 0 7 8 0 0 4 1 0 3 7 0 1 10 9 0 0 0 0 0 0 5 0 1 0
2 3 0 0 0 0 0 10 2 1 0 5 0 0 3 0 10 0 7 5 0 9 0 0 0 2 0 0 0 0 0 6 0 0 2 8 9 6 0 3
0 0 9 0 0 0 0 0 0 0 9 1 8 0 2 0 5 4 0 0 2 7 7 0 9 9 0 0 6 10 0 8 2 0 8 0 0 5 9 0
5 0 8 0 0 0 0 2 9 0 7 0 9 0 3 0 7 3 0 3 7 0 0 0 6 4 0 5 0 0 7 6 0 0 1 0 3 0 0 8
0 4 0 0 10 0 2 0 5 9 7 0 4 0 0 0 6 0 0 3 5 0 8 0 7 0 0 2 0 10 4 0 6 0 6 0 10 0 0 0
0 6 2 0 2 0 9 5 0 0 0 4 0 0 3 10 0 5 10 2 8 0 8 9 6 0 5 3 0 0 3 0 0 8 0 1 5 0 8 0
0 4 0 0 1 0 0 9 0 0 0 0 0 0 0 2 0 0 7 0 0 0 0 0 0 1 9 0 0 3 0 6 0 0 2 0 6 0 0 0
7 2 0 0 0 9 7 7 0 0 0 2 0 0 4 1 0 0 1 10 0 0 5 3 4 8 0 8 10 6 7 0 9 0 0 0 7 0 2 10
1 0 0 0 5 1 0 0 4 0 2 0 0 0 0 6 10 10 5 3 4 3 3 1 3 0 4 0 0 0 0 5 0 7 0 0 2 1 0 0
2 2 6 0 0 8 9 4 0 0 0 0 0 0 0 9 0 0 0 3 1 3 0 1 0 2 0 0 0 0 4 5 0 0 0 1 1 0 8 1
9 6 10 3 0 0 0 0 0 0 0 0 0 0 3 0 8 0 0 0 7 0 10 8 0 1 0 0 0 0 0 8 10 0 0 10 7 4 8 0
0 8 0 0 3 2 3 0 3 0 4 0 0 3 0 8 0 5 4 0 0 0 2 8 0 0 0 1 4 0 1 5 4 0 6 0 9 2 0 7
4 7 3 7 0 0 0 0 10 2 1 6 9 0 8 0 0 0 1 0 4 6 0 0 10 0 10 6 7 3 6 0 0 0 1 0 0 7 8 0
8 0 4 0 10 5 7 6 0 0 0 10 0 8 0 0 0 0 0 10 4 3 4 0 0 0 3 9 0 3 0 0 2 0 5 5 2 0 1 2
9 0 0 7 0 4 3 0 5 0 0 10 0 0 5 0 0 0 0 0 0 3 3 6 9 0 0 6 0 0 0 3 8 0 7 0 0 3 0 5
2 10 0 8 7 0 0 0 10 7 1 5 0 0 4 1 0 0 0 0 1 0 0 5 0 0 9 10 0 0 0 1 0 0 1 0 6 0 0 10
0 0 0 0 5 0 3 3 2 0 10 3 3 0 0 0 10 0 0 0 8 4 0 8 0 0 10 0 0 2 0 5 8 6 3 0 0 9 6 1
6 0 0 0 0 2 7 5 8 0 0 4 1 7 0 4 4 0 1 8 0 0 0 3 0 6 4 1 0 10 3 0 0 0 5 0 5 0 2 4
0 0 0 4 9 7 0 0 0 0 0 3 3 0 0 6 3 3 0 4 0 0 7 0 0 10 4 2 2 0 5 10 0 1 0 4 8 0 9 8
0 0 1 1 0 7 0 8 8 0 5 3 0 10 2 0 4 3 0 0 0 7 0 5 0 8 3 0 4 7 4 0 3 3 0 2 7 0 3 0
0 6 0 0 0 0 0 0 9 0 3 1 1 8 8 0 0 6 5 8 3 0 5 0 8 10 0 5 0 0 8 2 3 2 9 4 0 6 0 3
1 0 9 3 0 9 6 7 6 0 4 3 0 0 0 10 0 9 0 0 0 0 0 8 0 3 0 0 4 9 0 8 4 0 5 4 1 3 0 6
0 0 3 7 2 9 4 0 0 1 8 0 2 1 0 0 0 0 0 0 6 10 8 10 3 0 0 6 0 4 0 7 0 5 5 0 0 0 0 0
8 0 0 0 0 0 0 0 5 9 0 4 0 0 0 10 3 0 9 10 4 4 3 0 0 0 0 0 0 0 8 0 0 6 5 7 0 5 0 7
0 0 0 1 0 0 5 2 3 0 8 0 0 0 1 6 9 6 10 0 1 2 0 5 0 6 0 0 5 3 0 1 10 5 0 0 3 8 0 0
0 0 7 10 0 6 0 0 0 0 10 0 0 0 4 7 0 0 0 0 0 2 4 0 4 0 0 5 0 4 8 5 0 0 0 0 0 0 6 4
3 0 0 9 0 10 0 10 0 3 6 0 0 0 0 3 3 0 0 2 10 0 7 0 9 4 0 3 4 0 3 10 6 3 0 9 0 2 0 0
9 10 7 0 0 0 7 4 3 0 7 0 4 0 1 6 0 0 0 0 3 5 4 8 0 0 8 0 8 3 0 3 9 6 0 4 8 0 0 0
0 8 7 0 6 8 6 0 0 6 0 5 5 8 5 0 0 3 1 5 0 10 0 2 8 7 0 1 5 10 3 0 0 1 9 0 10 10 0 2
0 7 4 0 0 2 0 6 0 0 9 0 0 10 4 0 2 8 0 8 0 0 3 3 4 0 0 10 0 6 9 0 0 0 0 0 0 0 0 6
0 4 0 0 0 0 0 0 8 0 0 7 0 0 0 0 0 0 0 6 0 1 3 2 0 5 6 5 0 3 6 1 0 0 9 3 1 0 4 0
2 9 6 0 2 8 1 6 0 2 0 0 0 0 6 1 5 7 1 3 5 0 0 9 5 5 5 0 0 0 0 9 0 9 0 2 8 0 1 0
0 10 10 0 8 0 0 0 1 0 0 0 1 10 0 0 5 0 0 0 0 4 2 4 4 0 7 0 0 9 4 0 0 3 2 0 1 10 0 9
0 0 0 5 9 0 3 10 5 6 7 2 1 7 9 0 2 0 6 0 5 8 7 0 1 0 0 3 0 0 8 10 0 1 8 1 0 7 1 7
6 4 0 0 6 5 0 0 0 0 0 1 0 4 2 7 0 3 0 9 0 0 0 6 3 0 5 8 0 2 0 10 0 0 0 10 7 0 0 0
8 6 4 1 0 9 0 0 8 0 2 0 8 8 0 8 1 0 0 6 2 9 3 0 0 0 0 0 6 0 0 0 0 4 1 0 1 0 0 0
10 7 0 0 3 0 8 0 0 0 10 0 1 0 7 0 2 5 10 1 4 8 0 3 6 0 7 0 4 0 0 2 6 0 0 9 7 0 0 0


==> anc/instances/benchmark/srflpBasic/N40_2 <==
40
4 2 8 6 2 7 10 9 2 3 1 9 4 9 9 2 7 3 2 2 2 1 5 10 4 8 2 4 5 7 6 3 7 1 6 8 10 8 2 3
0 0 0 6 0 10 1 7 1 6 9 0 2 4 0 0 2 0 2 1 0 0 5 0 10 3 5 0 0 0 8 0 9 0 0 9 0 0 0 4
0 0 3 0 0 0 7 5 3 0 1 0 0 0 0 0 0 0 6 0 6 6 0 1 0 0 4 3 0 3 0 7 0 4 0 0 6 5 5 0
0 3 0 7 0 8 10 5 8 2 0 0 0 0 8 9 3 0 0 0 0 2 7 0 0 7 0 6 2 0 8 0 0 0 9 3 1 0 0 0
6 0 7 0 3 0 2 9 5 8 0 1 2 5 4 0 4 7 3 0 9 0 0 0 0 10 6 4 9 7 1 3 8 0 8 0 0 0 0 1
0 0 0 3 0 0 0 0 0 0 9 6 8 2 9 0 3 0 0 3 2 9 7 0 7 0 8 8 0 5 0 0 3 9 8 0 0 7 5 0
10 0 8 0 0 0 0 6 5 2 0 10 0 0 9 5 4 5 0 6 0 0 4 0 0 8 0 7 1 0 8 0 0 2 3 0 2 2 2 3
1 7 10 2 0 0 0 0 2 3 10 6 10 0 0 3 9 7 0 0 8 4 8 0 2 2 4 1 2 4 0 0 1 0 0 3 0 9 0 0
7 5 5 9 0 6 0 0 0 0 2 1 0 0 10 0 1 10 9 6 0 0 0 0 1 8 0 0 0 0 3 0 1 0 0 10 4 0 2 9
1 3 8 5 0 5 2 0 0 0 0 0 9 0 4 10 0 10 6 0 2 0 0 1 2 10 3 4 4 9 8 10 3 2 0 4 9 0 9 8
6 0 2 8 0 2 3 0 0 0 4 0 0 0 0 7 0 10 3 9 0 2 7 5 0 0 6 0 10 0 0 0 0 2 8 8 5 0 4 0
9 1 0 0 9 0 10 2 0 4 0 0 0 1 7 6 0 0 8 0 0 2 0 8 7 9 4 0 0 0 0 0 7 0 10 4 0 0 1 0
0 0 0 1 6 10 6 1 0 0 0 0 0 6 1 7 8 9 3 9 1 0 3 0 0 2 1 0 9 5 3 3 0 1 8 9 1 0 0 0
2 0 0 2 8 0 10 0 9 0 0 0 0 0 0 3 0 0 7 9 10 0 0 0 7 6 0 6 10 8 0 0 0 8 0 6 5 0 9 0
4 0 0 5 2 0 0 0 0 0 1 6 0 0 7 1 0 0 4 0 0 0 0 1 0 0 0 3 0 8 4 3 4 0 0 1 0 0 6 8
0 0 8 4 9 9 0 10 4 0 7 1 0 7 0 1 0 5 0 0 7 0 0 0 0 10 6 6 0 5 4 5 0 0 10 0 4 7 3 7
0 0 9 0 0 5 3 0 10 7 6 7 3 1 1 0 3 0 2 0 2 0 0 0 6 2 3 0 0 4 5 5 0 3 2 0 6 0 0 0
2 0 3 4 3 4 9 1 0 0 0 8 0 0 0 3 0 8 8 5 0 10 7 6 0 8 0 2 7 5 7 9 1 0 0 0 2 0 5 0
0 0 0 7 0 5 7 10 10 10 0 9 0 0 5 0 8 0 3 0 7 0 8 8 1 9 3 7 4 3 3 0 5 0 0 0 7 6 1 0
2 6 0 3 0 0 0 9 6 3 8 3 7 4 0 2 8 3 0 0 4 5 0 0 0 9 2 3 0 0 9 0 0 9 0 0 4 10 4 4
1 0 0 0 3 6 0 6 0 9 0 9 9 0 0 0 5 0 0 0 7 7 0 3 2 7 4 1 0 7 6 1 8 2 0 0 10 0 9 2
0 6 0 9 2 0 8 0 2 0 0 1 10 0 7 2 0 7 4 7 0 8 3 4 6 0 4 0 8 0 1 0 0 2 9 9 5 2 0 5
0 6 2 0 9 0 4 0 0 2 2 0 0 0 0 0 10 0 5 7 8 0 0 4 0 0 0 2 8 9 0 0 0 0 0 0 0 3 10 0
5 0 7 0 7 4 8 0 0 7 0 3 0 0 0 0 7 8 0 0 3 0 0 6 6 1 6 0 1 10 1 0 0 10 8 3 7 6 0 0
0 1 0 0 0 0 0 0 1 5 8 0 0 1 0 0 6 8 0 3 4 4 6 0 8 0 6 0 1 10 0 0 0 0 0 7 7 0 0 0
10 0 0 0 7 0 2 1 2 0 7 0 7 0 0 6 0 1 0 2 6 0 6 8 0 7 0 10 9 0 7 0 9 0 10 6 0 0 0 1
3 0 7 10 0 8 2 8 10 0 9 2 6 0 10 2 8 9 9 7 0 0 1 0 7 0 3 0 0 1 9 8 0 0 0 8 0 0 0 0
5 4 0 6 8 0 4 0 3 6 4 1 0 0 6 3 0 3 2 4 4 0 6 6 0 3 0 4 2 0 8 0 6 0 8 0 3 8 0 8
0 3 6 4 8 7 1 0 4 0 0 0 6 3 6 0 2 7 3 1 0 2 0 0 10 0 4 0 0 1 0 8 0 8 0 3 0 7 6 0
0 0 2 9 0 1 2 0 4 10 0 9 10 0 0 0 7 4 0 0 8 8 1 1 9 0 2 0 0 0 0 1 1 3 3 0 1 0 9 0
0 3 0 7 5 0 4 0 9 0 0 5 8 8 5 4 5 3 0 7 0 9 10 10 0 1 0 1 0 0 0 6 0 6 0 8 2 0 0 9
8 0 8 1 0 8 0 3 8 0 0 3 0 4 4 5 7 3 9 6 1 0 1 0 7 9 8 0 0 0 0 0 0 0 0 1 0 0 0 7
0 7 0 3 0 0 0 0 10 0 0 3 0 3 5 5 9 0 0 1 0 0 0 0 0 8 0 8 1 6 0 0 0 0 4 2 0 1 8 5
9 0 0 8 3 0 1 1 3 0 7 0 0 4 0 0 1 5 0 8 0 0 0 0 9 0 6 0 1 0 0 0 0 4 10 1 0 0 4 0
0 4 0 0 9 2 0 0 2 2 0 1 8 0 0 3 0 0 9 2 2 0 10 0 0 0 0 8 3 6 0 0 4 0 1 10 3 9 2 2
0 0 9 8 8 3 0 0 0 8 10 8 0 0 10 2 0 0 0 0 9 0 8 0 10 0 8 0 3 0 0 4 10 1 0 0 7 0 2 7
9 0 3 0 0 0 3 10 4 8 4 9 6 1 0 0 0 0 0 0 9 0 3 7 6 8 0 3 0 8 1 2 1 10 0 0 0 0 1 0
0 6 1 0 0 2 0 4 9 5 0 1 5 0 4 6 2 7 4 10 5 0 7 7 0 0 3 0 1 2 0 0 0 3 7 0 0 8 10 4
0 5 0 0 7 2 9 0 0 0 0 0 0 0 7 0 0 6 10 0 2 3 6 0 0 0 8 7 0 0 0 1 0 9 0 0 8 0 0 1
0 5 0 0 5 2 0 2 9 4 1 0 9 6 3 0 5 1 4 9 0 10 0 0 0 0 0 6 9 0 0 8 4 2 2 1 10 0 0 0
4 0 0 1 0 3 0 9 8 0 0 0 0 8 7 0 0 0 4 2 5 0 0 0 1 0 8 0 0 9 7 5 0 2 7 0 4 1 0 0


==> anc/instances/benchmark/srflpBasic/N40_3 <==
40
9 1 2 9 3 1 8 4 7 1 10 10 10 9 2 4 9 3 8 5 2 10 1 7 5 1 7 1 6 5 3 6 1 3 9 2 1 5 8 1
0 10 1 2 0 2 0 0 10 0 0 8 2 0 2 10 0 8 2 7 0 0 0 0 0 8 2 0 0 0 6 0 2 0 5 0 0 9 0 0
10 0 6 0 7 0 0 6 1 10 1 4 0 0 0 0 9 0 2 10 1 0 0 0 7 10 0 0 3 0 0 5 1 5 0 0 0 6 4 0
1 6 0 0 10 7 0 0 0 7 0 0 7 0 0 0 1 8 1 10 0 9 0 0 0 0 5 0 0 0 9 0 6 0 0 0 5 0 2 0
2 0 0 0 0 0 0 0 0 3 10 9 5 7 0 0 0 7 0 0 8 0 0 0 5 0 0 8 7 5 6 7 3 2 0 0 2 0 0 7
0 7 10 0 0 10 8 0 5 2 6 7 4 0 0 3 0 1 0 0 10 10 2 0 0 3 0 0 8 0 0 0 0 0 0 0 0 8 0 0
2 0 7 0 10 0 5 1 0 6 0 0 1 2 0 0 4 7 0 0 0 0 0 0 3 8 0 0 0 9 1 8 0 3 0 8 0 0 0 0
0 0 0 0 8 5 0 0 0 0 0 0 0 4 0 0 0 0 6 3 10 8 0 0 0 0 8 0 9 8 0 0 5 0 10 6 2 0 0 4
0 6 0 0 0 1 0 0 0 2 0 0 0 1 7 8 0 1 0 10 2 7 7 0 0 4 5 0 3 0 2 0 0 7 1 4 0 6 5 6
10 1 0 0 5 0 0 0 0 5 0 3 0 3 5 10 6 0 2 4 0 0 9 0 0 0 1 5 0 0 0 4 8 0 0 8 0 2 10 0
0 10 7 3 2 6 0 2 5 0 0 0 0 7 1 0 0 4 0 1 0 6 0 0 0 2 4 0 5 2 0 0 0 3 0 4 4 0 0 0
0 1 0 10 6 0 0 0 0 0 0 3 0 7 10 0 7 10 0 0 0 4 0 0 10 0 0 4 0 0 9 2 6 0 3 0 2 0 0 0
8 4 0 9 7 0 0 0 3 0 3 0 9 0 7 9 5 8 0 0 0 0 2 1 8 3 0 0 7 0 5 1 0 0 0 0 0 10 0 0
2 0 7 5 4 1 0 0 0 0 0 9 0 6 4 0 7 0 1 0 0 0 0 0 0 0 0 2 9 5 0 0 10 3 2 0 8 5 9 0
0 0 0 7 0 2 4 1 3 7 7 0 6 0 10 0 6 0 0 0 0 0 0 0 9 5 0 0 5 2 0 0 0 0 0 0 3 0 3 4
2 0 0 0 0 0 0 7 5 1 10 7 4 10 0 0 0 5 0 4 0 8 0 0 0 6 0 0 7 0 8 6 5 0 0 0 0 0 6 7
10 0 0 0 3 0 0 8 10 0 0 9 0 0 0 0 0 0 4 6 0 0 7 4 2 10 0 0 0 4 4 0 0 0 3 3 0 9 0 5
0 9 1 0 0 4 0 0 6 0 7 5 7 6 0 0 0 4 0 1 3 0 9 0 0 1 2 0 2 6 0 5 0 3 0 0 1 0 10 0
8 0 8 7 1 7 0 1 0 4 10 8 0 0 5 0 4 0 8 6 0 0 0 10 0 0 5 8 8 8 0 0 1 0 5 3 0 10 4 0
2 2 1 0 0 0 6 0 2 0 0 0 1 0 0 4 0 8 0 0 7 10 2 2 0 0 0 0 0 5 5 0 3 5 2 1 3 0 0 0
7 10 10 0 0 0 3 10 4 1 0 0 0 0 4 6 1 6 0 0 7 10 3 0 10 0 0 3 0 0 0 0 8 0 10 9 7 0 0 4
0 1 0 8 10 0 10 2 0 0 0 0 0 0 0 0 3 0 7 7 0 1 0 5 0 0 5 0 4 8 0 0 0 10 0 4 4 9 0 6
0 0 9 0 10 0 8 7 0 6 4 0 0 0 8 0 0 0 10 10 1 0 6 0 6 0 0 2 0 0 0 6 0 10 7 10 2 9 0 0
0 0 0 0 2 0 0 7 9 0 0 2 0 0 0 7 9 0 2 3 0 6 0 7 0 0 9 0 0 0 0 9 0 0 1 4 7 0 0 8
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 4 0 10 2 0 5 0 7 0 8 0 0 7 1 4 0 0 8 0 0 10 2 0 0 0
0 7 0 5 0 3 0 0 0 0 10 8 0 9 0 2 0 0 0 10 0 6 0 8 0 0 0 8 0 0 0 0 0 0 0 8 0 0 4 0
8 10 0 0 3 8 0 4 0 2 0 3 0 5 6 10 1 0 0 0 0 0 0 0 0 0 9 10 4 0 0 8 10 8 1 0 9 0 0 8
2 0 5 0 0 0 8 5 1 4 0 0 0 0 0 0 2 5 0 0 5 0 9 0 0 9 0 0 6 0 8 0 0 8 0 10 0 0 2 10
0 0 0 8 0 0 0 0 5 0 4 0 2 0 0 0 0 8 0 3 0 2 0 7 8 10 0 0 7 0 10 0 0 0 0 0 0 6 0 3
0 3 0 7 8 0 9 3 0 5 0 7 9 5 7 0 2 8 0 0 4 0 0 1 0 4 6 7 0 0 8 0 7 7 10 0 3 0 0 0
0 0 0 5 0 9 8 0 0 2 0 0 5 2 0 4 6 8 5 0 8 0 0 4 0 0 0 0 0 0 0 1 8 9 0 7 0 7 1 5
6 0 9 6 0 1 0 2 0 0 9 5 0 0 8 4 0 0 5 0 0 0 0 0 0 0 8 10 8 0 0 0 0 4 0 0 0 0 3 0
0 5 0 7 0 8 0 0 4 0 2 1 0 0 6 0 5 0 0 0 0 6 9 0 0 8 0 0 0 1 0 0 0 10 0 10 4 0 0 7
2 1 6 3 0 0 5 0 8 0 6 0 10 0 5 0 0 1 3 8 0 0 0 8 0 10 0 0 7 8 0 0 0 0 5 10 1 4 8 0
0 5 0 2 0 3 0 7 0 3 0 0 3 0 0 0 3 0 5 0 10 10 0 0 0 8 8 0 7 9 4 10 0 0 0 0 5 0 0 6
5 0 0 0 0 0 10 1 0 0 3 0 2 0 0 3 0 5 2 10 0 7 1 0 0 1 0 0 10 0 0 0 5 0 0 8 6 5 3 2
0 0 0 0 0 8 6 4 8 4 0 0 0 0 0 3 0 3 1 9 4 10 4 10 8 0 10 0 0 7 0 10 10 0 8 0 0 0 7 5
0 0 5 2 0 0 2 0 0 4 2 0 8 3 0 0 1 0 3 7 4 2 7 2 0 9 0 0 3 0 0 4 1 5 6 0 0 9 0 1
9 6 0 0 8 0 0 6 2 0 0 10 5 0 0 9 0 10 0 0 9 9 0 0 0 0 0 6 0 7 0 0 4 0 5 0 9 0 2 0
0 4 2 0 0 0 0 5 10 0 0 0 9 3 6 0 10 4 0 0 0 0 0 0 4 0 2 0 0 1 3 0 8 0 3 7 0 2 0 0
0 0 0 7 0 0 4 6 0 0 0 0 0 4 7 5 0 0 0 4 6 0 8 0 0 8 10 3 0 5 0 7 0 6 2 5 1 0 0 0


==> anc/instances/benchmark/srflpBasic/N40_4 <==
40
3 2 4 9 2 10 3 4 1 6 8 9 8 6 1 1 5 8 9 10 4 3 3 10 2 3 6 5 10 1 1 2 1 1 1 1 5 6 2 10
0 0 7 0 3 5 0 0 8 0 0 0 8 6 0 8 3 0 7 1 1 9 0 2 0 0 4 0 1 8 2 0 0 3 1 0 0 0 0 1
0 0 3 0 9 0 0 5 0 0 10 0 0 5 7 7 3 7 0 4 0 6 3 2 0 0 0 0 0 0 0 3 0 0 0 6 0 0 8 0
7 3 0 0 0 0 7 6 3 0 0 5 4 8 10 2 5 0 0 8 5 2 0 1 0 1 0 0 0 0 3 8 4 0 0 6 4 0 0 3
0 0 0 0 0 6 0 0 0 0 0 0 0 0 0 0 0 10 4 1 0 0 0 7 2 3 7 1 0 4 0 5 0 4 0 9 7 0 1 0
3 9 0 0 0 8 1 0 0 6 2 7 0 0 0 0 0 0 0 0 0 0 3 0 4 8 9 1 0 9 9 0 9 8 0 10 0 0 0 9
5 0 0 6 8 0 0 0 0 0 5 10 0 8 2 0 0 10 0 0 0 5 0 5 0 0 0 3 0 0 0 0 2 1 3 0 0 0 0 0
0 0 7 0 1 0 0 0 0 2 0 0 2 4 3 0 0 0 0 8 0 10 0 0 7 1 0 0 1 6 1 0 0 0 4 0 7 0 7 5
0 5 6 0 0 0 0 0 3 3 10 0 9 2 1 0 0 0 0 9 0 0 1 3 0 4 2 1 1 6 0 0 6 3 9 0 9 0 0 0
8 0 3 0 0 0 0 3 0 0 7 0 7 1 0 0 3 6 0 0 0 0 0 6 8 6 3 7 0 0 4 0 0 0 0 0 0 0 0 1
0 0 0 0 6 0 2 3 0 0 0 2 7 0 0 0 3 10 0 9 9 6 0 10 3 2 5 0 0 3 0 7 9 0 0 0 0 0 0 7
0 10 0 0 2 5 0 10 7 0 0 7 0 0 0 0 8 8 0 6 0 0 0 2 0 0 10 0 5 1 0 1 9 0 2 1 0 10 0 0
0 0 5 0 7 10 0 0 0 2 7 0 10 0 9 7 0 8 0 0 0 0 8 0 0 0 1 0 4 6 0 8 1 5 0 9 0 0 0 7
8 0 4 0 0 0 2 9 7 7 0 10 0 0 0 1 0 1 0 6 0 7 5 1 7 3 0 0 3 6 0 6 8 0 0 1 0 0 8 6
6 5 8 0 0 8 4 2 1 0 0 0 0 0 3 6 0 0 0 1 0 4 6 0 9 0 8 3 8 7 0 0 0 0 0 1 9 0 0 0
0 7 10 0 0 2 3 1 0 0 0 9 0 3 0 9 5 8 3 0 0 0 2 0 0 4 8 0 1 9 0 6 3 0 5 2 0 9 0 3
8 7 2 0 0 0 0 0 0 0 0 7 1 6 9 0 0 0 0 6 6 7 5 6 1 0 9 6 0 10 5 0 6 0 0 7 5 1 0 10
3 3 5 0 0 0 0 0 3 3 8 0 0 0 5 0 0 0 9 7 0 0 10 0 10 2 0 0 9 2 0 2 0 8 0 0 0 0 0 0
0 7 0 10 0 10 0 0 6 10 8 8 1 0 8 0 0 0 0 7 4 1 0 0 0 0 0 10 1 9 6 0 0 10 0 3 3 0 0 8
7 0 0 4 0 0 0 0 0 0 0 0 0 0 3 0 9 0 0 10 0 9 5 0 0 10 0 0 0 5 0 0 7 3 1 7 3 7 0 7
1 4 8 1 0 0 8 9 0 9 6 0 6 1 0 6 7 7 10 0 8 0 8 0 4 0 3 8 2 0 7 0 0 0 9 0 0 0 9 1
1 0 5 0 0 0 0 0 0 9 0 0 0 0 0 6 0 4 0 8 0 9 0 0 6 5 0 0 8 2 7 0 0 0 3 7 0 0 0 7
9 6 2 0 0 5 10 0 0 6 0 0 7 4 0 7 0 1 9 0 9 0 0 5 2 0 9 1 0 4 0 9 9 7 0 10 1 0 1 6
0 3 0 0 3 0 0 1 0 0 0 8 5 6 2 5 10 0 5 8 0 0 0 5 0 0 0 0 0 0 2 7 7 0 3 0 2 6 0 8
2 2 1 7 0 5 0 3 6 10 2 0 1 0 0 6 0 0 0 0 0 5 5 0 0 8 9 1 0 3 9 9 10 0 5 0 0 0 10 8
0 0 0 2 4 0 7 0 8 3 0 0 7 9 0 1 10 0 0 4 6 2 0 0 0 3 5 7 0 2 0 0 0 0 10 0 0 0 1 0
0 0 1 3 8 0 1 4 6 2 0 0 3 0 4 0 2 0 10 0 5 0 0 8 3 0 5 0 0 10 6 9 0 0 0 5 0 7 0 0
4 0 0 7 9 0 0 2 3 5 10 1 0 8 8 9 0 0 0 3 0 9 0 9 5 5 0 7 0 8 6 9 8 0 4 8 1 0 0 0
0 0 0 1 1 3 0 1 7 0 0 0 0 3 0 6 0 10 0 8 0 1 0 1 7 0 7 0 5 2 9 0 0 0 0 0 3 6 0 0
1 0 0 0 0 0 1 1 0 0 5 4 3 8 1 0 9 1 0 2 8 0 0 0 0 0 0 5 0 0 5 5 8 0 0 0 9 3 3 0
8 0 0 4 9 0 6 6 0 3 1 6 6 7 9 10 2 9 5 0 2 4 0 3 2 10 8 2 0 0 0 10 7 3 0 4 1 0 6 1
2 0 3 0 9 0 1 0 4 0 0 0 0 0 0 5 0 6 0 7 7 0 2 9 0 6 6 9 5 0 0 0 10 1 7 10 0 6 2 0
0 3 8 5 0 0 0 0 0 7 1 8 6 0 6 0 2 0 0 0 0 9 7 9 0 9 9 0 5 10 0 0 8 8 6 0 0 10 5 0
0 0 4 0 9 2 0 6 0 9 9 1 8 0 3 6 0 0 7 0 0 9 7 10 0 0 8 0 8 7 10 8 0 5 5 0 0 5 3 1
3 0 0 4 8 1 0 3 0 0 0 5 0 0 0 0 8 10 3 0 0 7 0 0 0 0 0 0 0 3 1 8 5 0 1 1 9 0 1 0
1 0 0 0 0 3 4 9 0 0 2 0 0 0 5 0 0 0 1 9 3 0 3 5 10 0 4 0 0 0 7 6 5 1 0 7 7 0 1 0
0 6 6 9 10 0 0 0 0 0 1 9 1 1 2 7 0 3 7 0 7 10 0 0 0 5 8 0 0 4 10 0 0 1 7 0 0 7 0 9
0 0 4 7 0 0 7 9 0 0 0 0 0 9 0 5 0 3 3 0 0 1 2 0 0 0 1 3 9 1 0 0 0 9 7 0 0 0 7 0
0 0 0 0 0 0 0 0 0 0 10 0 0 0 9 1 0 0 7 0 0 0 6 0 0 7 0 6 3 0 6 10 5 0 0 7 0 0 9 0
0 8 0 1 0 0 7 0 0 0 0 0 8 0 0 0 0 0 0 9 0 1 0 10 1 0 0 0 3 6 2 5 3 1 1 0 7 9 0 2
1 0 3 0 9 0 5 0 1 7 0 7 6 0 3 10 0 8 7 1 7 6 8 8 0 0 0 0 0 1 0 0 1 0 0 9 0 0 2 0


==> anc/instances/benchmark/srflpBasic/N40_5 <==
40
10 10 9 5 6 3 9 6 6 4 9 9 7 3 1 3 10 5 1 2 9 9 10 7 10 5 7 1 10 3 4 4 6 2 6 5 1 1 6 8
0 2 3 8 0 6 3 5 3 0 7 6 2 7 6 5 0 0 0 0 7 3 0 6 0 3 10 9 0 0 0 3 9 0 8 5 0 10 1 0
2 0 1 0 10 10 7 1 7 0 0 6 0 9 0 0 1 1 0 7 0 0 10 10 7 9 10 0 1 0 0 7 8 0 0 9 3 6 0 0
3 1 0 0 0 2 10 1 0 0 0 5 2 3 0 5 8 6 0 0 1 6 4 0 4 0 5 2 1 1 0 0 0 0 0 0 0 10 8 0
8 0 0 0 0 0 8 0 0 7 7 0 0 0 9 0 0 10 0 0 2 5 10 3 1 8 0 2 0 0 0 0 0 8 5 0 6 5 0 0
0 10 0 0 0 7 0 0 7 0 0 3 7 3 0 0 0 0 0 5 4 0 0 10 0 0 1 9 0 0 1 1 0 2 0 2 9 8 6 1
6 10 2 0 7 0 6 0 2 0 0 0 0 7 0 0 4 7 6 0 0 6 4 0 0 0 7 8 0 0 2 7 2 10 0 4 9 2 9 0
3 7 10 8 0 6 0 1 4 0 0 0 0 0 0 9 0 0 0 0 0 0 0 2 0 10 2 6 0 3 9 0 2 8 5 0 0 0 7 0
5 1 1 0 0 0 1 0 1 4 6 7 0 0 0 0 4 0 0 4 0 1 0 1 9 1 0 0 0 3 5 0 0 2 6 4 1 0 0 5
3 7 0 0 7 2 4 1 0 0 0 0 1 0 3 0 0 4 0 0 2 0 0 0 0 0 5 0 3 0 0 10 4 0 0 1 0 0 6 0
0 0 0 7 0 0 0 4 0 0 0 0 1 3 2 0 0 0 3 0 6 0 1 0 0 6 0 6 0 0 0 1 0 2 8 3 1 0 8 10
7 0 0 7 0 0 0 6 0 0 0 0 6 0 7 3 0 2 0 0 0 0 9 1 0 0 3 0 0 3 5 0 0 2 6 4 0 7 0 0
6 6 5 0 3 0 0 7 0 0 0 0 0 1 2 0 0 5 0 0 2 0 6 0 3 2 0 8 6 0 0 0 0 0 0 5 0 0 0 1
2 0 2 0 7 0 0 0 1 1 6 0 0 6 2 7 3 0 1 7 0 6 0 7 8 0 0 10 0 0 0 10 7 9 0 6 0 0 9 9
7 9 3 0 3 7 0 0 0 3 0 1 6 0 0 0 0 6 0 8 0 0 0 1 10 2 0 10 0 8 0 0 5 0 6 7 8 4 5 0
6 0 0 9 0 0 0 0 3 2 7 2 2 0 0 7 0 2 0 0 0 8 4 0 9 0 1 8 1 3 1 6 0 10 0 0 9 0 0 10
5 0 5 0 0 0 9 0 0 0 3 0 7 0 7 0 2 0 0 8 2 5 0 2 6 0 0 0 10 5 3 0 1 0 0 2 4 7 6 10
0 1 8 0 0 4 0 4 0 0 0 0 3 0 0 2 0 0 0 0 0 5 0 0 6 0 0 0 0 0 2 0 2 9 10 3 0 7 5 0
0 1 6 10 0 7 0 0 4 0 2 5 0 6 2 0 0 0 6 10 0 0 0 0 6 5 0 5 4 7 2 0 0 0 9 0 0 9 0 0
0 0 0 0 0 6 0 0 0 3 0 0 1 0 0 0 0 6 0 0 0 7 0 0 2 0 0 5 4 0 0 0 10 0 0 4 0 4 1 0
0 7 0 0 5 0 0 4 0 0 0 0 7 8 0 8 0 10 0 0 1 0 0 5 3 6 2 0 3 0 0 4 9 0 0 2 0 3 10 5
7 0 1 2 4 0 0 0 2 6 0 2 0 0 0 2 0 0 0 1 0 0 0 10 0 0 5 4 0 2 0 5 0 5 0 0 0 5 9 2
3 0 6 5 0 6 0 1 0 0 0 0 6 0 8 5 5 0 7 0 0 0 0 5 2 0 0 8 0 2 9 0 0 0 0 7 4 10 3 0
0 10 4 10 0 4 0 0 0 1 9 6 0 0 4 0 0 0 0 0 0 0 0 7 0 0 8 0 0 8 0 9 0 0 0 6 0 1 6 0
6 10 0 3 10 0 2 1 0 0 1 0 7 1 0 2 0 0 0 5 10 5 7 0 7 0 0 0 8 4 0 5 0 5 9 0 0 10 3 0
0 7 4 1 0 0 0 9 0 0 0 3 8 10 9 6 6 6 2 3 0 2 0 7 0 0 0 2 0 5 0 0 4 0 0 4 10 9 4 3
3 9 0 8 0 0 10 1 0 6 0 2 0 2 0 0 0 5 0 6 0 0 0 0 0 0 6 9 0 9 0 10 10 1 5 0 0 0 0 0
10 10 5 0 1 7 2 0 5 0 3 0 0 0 1 0 0 0 0 2 5 0 8 0 0 6 0 5 6 0 7 4 0 7 0 8 4 0 4 9
9 0 2 2 9 8 6 0 0 6 0 8 10 10 8 0 0 5 5 0 4 8 0 0 2 9 5 0 4 0 2 0 5 0 10 3 0 0 5 10
0 1 1 0 0 0 0 0 3 0 0 6 0 0 1 10 0 4 4 3 0 0 0 8 0 0 6 4 0 0 0 8 2 1 6 6 7 9 0 0
0 0 1 0 0 0 3 3 0 0 3 0 0 8 3 5 0 7 0 0 2 2 8 4 5 9 0 0 0 0 5 0 0 3 8 8 5 3 8 0
0 0 0 0 1 2 9 5 0 0 5 0 0 0 1 3 2 2 0 0 0 9 0 0 0 0 7 2 0 5 0 7 1 2 0 2 0 9 0 0
3 7 0 0 1 7 0 0 10 1 0 0 10 0 6 0 0 0 0 4 5 0 9 5 0 10 4 0 8 0 7 0 0 2 0 4 5 1 0 0
9 8 0 0 0 2 2 0 4 0 0 0 7 5 0 1 2 0 10 9 0 0 0 0 4 10 0 5 2 0 1 0 0 0 0 0 0 0 1 0
0 0 0 8 2 10 8 2 0 2 2 0 9 0 10 0 9 0 0 0 5 0 0 5 0 1 7 0 1 3 2 2 0 0 10 0 0 6 8 9
8 0 0 5 0 0 5 6 0 8 6 0 0 6 0 0 10 9 0 0 0 0 0 9 0 5 0 10 6 8 0 0 0 10 0 0 10 0 0 0
5 9 0 0 2 4 0 4 1 3 4 5 6 7 0 2 3 0 4 2 0 7 6 0 4 0 8 3 6 8 2 4 0 0 0 0 0 9 0 0
0 3 0 6 9 9 0 1 0 1 0 0 0 8 9 4 0 0 0 0 0 4 0 0 10 0 4 0 7 5 0 5 0 0 10 0 0 3 0 3
10 6 10 5 8 2 0 0 0 0 7 0 0 4 0 7 7 9 4 3 5 10 1 10 9 0 0 0 9 3 9 1 0 6 0 9 3 0 8 10
1 0 8 0 6 9 7 0 6 8 0 0 9 5 0 6 5 0 1 10 9 3 6 3 4 0 4 5 0 8 0 0 1 8 0 0 0 8 0 0
0 0 0 0 1 0 0 5 0 10 0 1 9 0 10 10 0 0 0 5 2 0 0 0 3 0 9 10 0 0 0 0 0 9 0 0 3 10 0 0


==> anc/instances/benchmark/srflpBasic/O-10_t <==
10
1 1 1 1 1 1 1 1 1 1
0 2 10 10 14 16 6 8 2 10
0 0 14 16 2 12 8 20 2 6
0 0 0 16 14 14 12 20 4 20
0 0 0 0 20 14 16 4 6 14
0 0 0 0 0 6 6 10 14 6
0 0 0 0 0 0 4 10 4 4
0 0 0 0 0 0 0 16 20 14
0 0 0 0 0 0 0 0 10 10
0 0 0 0 0 0 0 0 0 2
0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpBasic/O-15_t <==
15
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
0 2 10 10 14 16 6 8 2 10 14 16 2 12 8
0 0 20 2 6 16 14 14 12 20 4 20 20 14 16
0 0 0 4 6 14 6 6 10 14 6 4 10 4 4
0 0 0 0 16 20 14 10 10 2 18 12 16 10 4
0 0 0 0 0 20 10 16 8 10 4 4 4 6 4
0 0 0 0 0 0 6 20 8 4 6 16 14 14 4
0 0 0 0 0 0 0 16 14 6 6 8 4 16 4
0 0 0 0 0 0 0 0 20 14 6 18 2 20 10
0 0 0 0 0 0 0 0 0 8 16 10 20 12 4
0 0 0 0 0 0 0 0 0 0 16 20 4 14 20
0 0 0 0 0 0 0 0 0 0 0 16 18 18 10
0 0 0 0 0 0 0 0 0 0 0 0 16 16 18
0 0 0 0 0 0 0 0 0 0 0 0 0 4 12
0 0 0 0 0 0 0 0 0 0 0 0 0 0 20
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpBasic/O-20_t <==
20
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
0 2 10 10 14 16 6 8 2 10 14 16 2 12 8 20 2 6 16 14
0 0 14 12 20 4 20 20 14 16 4 6 14 6 6 10 14 6 4 10
0 0 0 4 4 16 20 14 10 10 2 18 12 16 10 4 20 10 16 8
0 0 0 0 10 4 4 4 6 4 6 20 8 4 6 16 14 14 4 16
0 0 0 0 0 14 6 6 8 4 16 4 20 14 6 18 2 20 10 8
0 0 0 0 0 0 16 10 20 12 4 16 20 4 14 20 16 18 18 10
0 0 0 0 0 0 0 16 16 18 4 12 20 20 12 2 6 14 18 2
0 0 0 0 0 0 0 0 20 2 14 8 6 16 12 12 18 2 14 16
0 0 0 0 0 0 0 0 0 12 6 10 14 18 16 16 12 20 6 16
0 0 0 0 0 0 0 0 0 0 10 16 12 12 10 4 18 6 2 8
0 0 0 0 0 0 0 0 0 0 0 18 12 20 8 20 10 18 14 8
0 0 0 0 0 0 0 0 0 0 0 0 8 10 6 18 16 2 14 8
0 0 0 0 0 0 0 0 0 0 0 0 0 18 10 20 14 10 14 18
0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 4 12 20 10 8
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 16 4 14 14 16
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 18 4 6 2
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 20 14
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 14
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 18
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpBasic/O-9_t <==
9
1 1 1 1 1 1 1 1 1
0 2 10 10 14 16 6 8 2
0 0 10 14 16 2 12 8 20
0 0 0 2 6 16 14 14 12
0 0 0 0 20 4 20 20 14
0 0 0 0 0 16 4 6 14
0 0 0 0 0 0 6 6 10
0 0 0 0 0 0 0 14 6
0 0 0 0 0 0 0 0 4
0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpBasic/S-12_t <==
12
1 1 1 1 1 1 1 1 1 1 1 1
0 13 26 25 17 11 17 16 25 13 14 16
0 0 17 21 14 15 8 11 27 19 13 17
0 0 0 21 22 17 10 20 20 17 11 22
0 0 0 0 16 23 23 12 17 17 19 19
0 0 0 0 0 22 20 11 23 17 13 15
0 0 0 0 0 0 19 10 11 21 16 25
0 0 0 0 0 0 0 10 16 22 24 14
0 0 0 0 0 0 0 0 13 21 17 15
0 0 0 0 0 0 0 0 0 12 14 21
0 0 0 0 0 0 0 0 0 0 11 15
0 0 0 0 0 0 0 0 0 0 0 15
0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpBasic/S-13_t <==
13
1 1 1 1 1 1 1 1 1 1 1 1 1
0 13 26 25 17 11 17 16 25 13 14 16 17
0 0 17 21 14 15 8 11 27 19 13 17 26
0 0 0 21 22 17 10 20 20 17 11 22 23
0 0 0 0 16 23 23 12 17 17 19 19 26
0 0 0 0 0 22 20 11 23 17 13 15 25
0 0 0 0 0 0 19 10 11 21 16 25 14
0 0 0 0 0 0 0 10 16 22 24 14 22
0 0 0 0 0 0 0 0 13 21 17 15 17
0 0 0 0 0 0 0 0 0 12 14 21 31
0 0 0 0 0 0 0 0 0 0 11 15 21
0 0 0 0 0 0 0 0 0 0 0 15 25
0 0 0 0 0 0 0 0 0 0 0 0 14
0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpBasic/S-14_t <==
14
1 1 1 1 1 1 1 1 1 1 1 1 1 1
0 13 26 25 17 11 17 16 25 13 14 16 17 11
0 0 17 21 14 15 8 11 27 19 13 17 26 11
0 0 0 21 22 17 10 20 20 17 11 22 23 15
0 0 0 0 16 23 23 12 17 17 19 19 26 24
0 0 0 0 0 22 20 11 23 17 13 15 25 20
0 0 0 0 0 0 19 10 11 21 16 25 14 20
0 0 0 0 0 0 0 10 16 22 24 14 22 18
0 0 0 0 0 0 0 0 13 21 17 15 17 12
0 0 0 0 0 0 0 0 0 12 14 21 31 14
0 0 0 0 0 0 0 0 0 0 11 15 21 20
0 0 0 0 0 0 0 0 0 0 0 15 25 14
0 0 0 0 0 0 0 0 0 0 0 0 14 21
0 0 0 0 0 0 0 0 0 0 0 0 0 21
0 0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpBasic/S-15_t <==
15
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
0 13 26 25 17 11 17 16 25 13 14 16 17 11 13
0 0 17 21 14 15 8 11 27 19 13 17 26 11 20
0 0 0 21 22 17 10 20 20 17 11 22 23 15 22
0 0 0 0 16 23 23 12 17 17 19 19 26 24 19
0 0 0 0 0 22 20 11 23 17 13 15 25 20 16
0 0 0 0 0 0 19 10 11 21 16 25 14 20 11
0 0 0 0 0 0 0 10 16 22 24 14 22 18 18
0 0 0 0 0 0 0 0 13 21 17 15 17 12 17
0 0 0 0 0 0 0 0 0 12 14 21 31 14 17
0 0 0 0 0 0 0 0 0 0 11 15 21 20 16
0 0 0 0 0 0 0 0 0 0 0 15 25 14 10
0 0 0 0 0 0 0 0 0 0 0 0 14 21 16
0 0 0 0 0 0 0 0 0 0 0 0 0 21 24
0 0 0 0 0 0 0 0 0 0 0 0 0 0 15
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpBasic/S-16_t <==
16
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
0 13 26 25 17 11 17 16 25 13 14 16 17 11 13 21
0 0 17 21 14 15 8 11 27 19 13 17 26 11 20 17
0 0 0 21 22 17 10 20 20 17 11 22 23 15 22 17
0 0 0 0 16 23 23 12 17 17 19 19 26 24 19 21
0 0 0 0 0 22 20 11 23 17 13 15 25 20 16 20
0 0 0 0 0 0 19 10 11 21 16 25 14 20 11 23
0 0 0 0 0 0 0 10 16 22 24 14 22 18 18 19
0 0 0 0 0 0 0 0 13 21 17 15 17 12 17 19
0 0 0 0 0 0 0 0 0 12 14 21 31 14 17 14
0 0 0 0 0 0 0 0 0 0 11 15 21 20 16 24
0 0 0 0 0 0 0 0 0 0 0 15 25 14 10 13
0 0 0 0 0 0 0 0 0 0 0 0 14 21 16 27
0 0 0 0 0 0 0 0 0 0 0 0 0 21 24 18
0 0 0 0 0 0 0 0 0 0 0 0 0 0 15 14
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 20
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpBasic/S-17_t <==
17
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
0 13 26 25 17 11 17 16 25 13 14 16 17 11 13 21 8
0 0 17 21 14 15 8 11 27 19 13 17 26 11 20 17 15
0 0 0 21 22 17 10 20 20 17 11 22 23 15 22 17 18
0 0 0 0 16 23 23 12 17 17 19 19 26 24 19 21 22
0 0 0 0 0 22 20 11 23 17 13 15 25 20 16 20 11
0 0 0 0 0 0 19 10 11 21 16 25 14 20 11 23 15
0 0 0 0 0 0 0 10 16 22 24 14 22 18 18 19 23
0 0 0 0 0 0 0 0 13 21 17 15 17 12 17 19 9
0 0 0 0 0 0 0 0 0 12 14 21 31 14 17 14 23
0 0 0 0 0 0 0 0 0 0 11 15 21 20 16 24 24
0 0 0 0 0 0 0 0 0 0 0 15 25 14 10 13 17
0 0 0 0 0 0 0 0 0 0 0 0 14 21 16 27 20
0 0 0 0 0 0 0 0 0 0 0 0 0 21 24 18 25
0 0 0 0 0 0 0 0 0 0 0 0 0 0 15 14 11
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 20 17
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 14
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpBasic/S-18_t <==
18
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
0 13 26 25 17 11 17 16 25 13 14 16 17 11 13 21 8 17
0 0 17 21 14 15 8 11 27 19 13 17 26 11 20 17 15 16
0 0 0 21 22 17 10 20 20 17 11 22 23 15 22 17 18 20
0 0 0 0 16 23 23 12 17 17 19 19 26 24 19 21 22 20
0 0 0 0 0 22 20 11 23 17 13 15 25 20 16 20 11 18
0 0 0 0 0 0 19 10 11 21 16 25 14 20 11 23 15 15
0 0 0 0 0 0 0 10 16 22 24 14 22 18 18 19 23 15
0 0 0 0 0 0 0 0 13 21 17 15 17 12 17 19 9 21
0 0 0 0 0 0 0 0 0 12 14 21 31 14 17 14 23 29
0 0 0 0 0 0 0 0 0 0 11 15 21 20 16 24 24 20
0 0 0 0 0 0 0 0 0 0 0 15 25 14 10 13 17 18
0 0 0 0 0 0 0 0 0 0 0 0 14 21 16 27 20 28
0 0 0 0 0 0 0 0 0 0 0 0 0 21 24 18 25 13
0 0 0 0 0 0 0 0 0 0 0 0 0 0 15 14 11 13
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 20 17 18
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 14 17
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 10
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpBasic/S-19_t <==
19
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
0 13 26 25 17 11 17 16 25 13 14 16 17 11 13 21 8 17 27
0 0 17 21 14 15 8 11 27 19 13 17 26 11 20 17 15 16 18
0 0 0 21 22 17 10 20 20 17 11 22 23 15 22 17 18 20 20
0 0 0 0 16 23 23 12 17 17 19 19 26 24 19 21 22 20 23
0 0 0 0 0 22 20 11 23 17 13 15 25 20 16 20 11 18 15
0 0 0 0 0 0 19 10 11 21 16 25 14 20 11 23 15 15 11
0 0 0 0 0 0 0 10 16 22 24 14 22 18 18 19 23 15 22
0 0 0 0 0 0 0 0 13 21 17 15 17 12 17 19 9 21 19
0 0 0 0 0 0 0 0 0 12 14 21 31 14 17 14 23 29 17
0 0 0 0 0 0 0 0 0 0 11 15 21 20 16 24 24 20 22
0 0 0 0 0 0 0 0 0 0 0 15 25 14 10 13 17 18 18
0 0 0 0 0 0 0 0 0 0 0 0 14 21 16 27 20 28 19
0 0 0 0 0 0 0 0 0 0 0 0 0 21 24 18 25 13 13
0 0 0 0 0 0 0 0 0 0 0 0 0 0 15 14 11 13 18
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 20 17 18 19
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 14 17 17
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 10 19
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 17
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpBasic/S-20_t <==
20
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
0 13 26 25 17 11 17 16 25 13 14 16 17 11 13 21 8 17 27 23
0 0 17 21 14 15 8 11 27 19 13 17 26 11 20 17 15 16 18 17
0 0 0 21 22 17 10 20 20 17 11 22 23 15 22 17 18 20 20 10
0 0 0 0 16 23 23 12 17 17 19 19 26 24 19 21 22 20 23 12
0 0 0 0 0 22 20 11 23 17 13 15 25 20 16 20 11 18 15 14
0 0 0 0 0 0 19 10 11 21 16 25 14 20 11 23 15 15 11 21
0 0 0 0 0 0 0 10 16 22 24 14 22 18 18 19 23 15 22 9
0 0 0 0 0 0 0 0 13 21 17 15 17 12 17 19 9 21 19 11
0 0 0 0 0 0 0 0 0 12 14 21 31 14 17 14 23 29 17 19
0 0 0 0 0 0 0 0 0 0 11 15 21 20 16 24 24 20 22 24
0 0 0 0 0 0 0 0 0 0 0 15 25 14 10 13 17 18 18 16
0 0 0 0 0 0 0 0 0 0 0 0 14 21 16 27 20 28 19 20
0 0 0 0 0 0 0 0 0 0 0 0 0 21 24 18 25 13 13 21
0 0 0 0 0 0 0 0 0 0 0 0 0 0 15 14 11 13 18 16
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 20 17 18 19 19
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 14 17 17 21
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 10 19 16
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 17 24
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 16
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpBasic/S-21_t <==
21
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
0 13 26 25 17 11 17 16 25 13 14 16 17 11 13 21 8 17 27 23 14
0 0 17 21 14 15 8 11 27 19 13 17 26 11 20 17 15 16 18 17 19
0 0 0 21 22 17 10 20 20 17 11 22 23 15 22 17 18 20 20 10 13
0 0 0 0 16 23 23 12 17 17 19 19 26 24 19 21 22 20 23 12 16
0 0 0 0 0 22 20 11 23 17 13 15 25 20 16 20 11 18 15 14 19
0 0 0 0 0 0 19 10 11 21 16 25 14 20 11 23 15 15 11 21 16
0 0 0 0 0 0 0 10 16 22 24 14 22 18 18 19 23 15 22 9 12
0 0 0 0 0 0 0 0 13 21 17 15 17 12 17 19 9 21 19 11 18
0 0 0 0 0 0 0 0 0 12 14 21 31 14 17 14 23 29 17 19 19
0 0 0 0 0 0 0 0 0 0 11 15 21 20 16 24 24 20 22 24 12
0 0 0 0 0 0 0 0 0 0 0 15 25 14 10 13 17 18 18 16 13
0 0 0 0 0 0 0 0 0 0 0 0 14 21 16 27 20 28 19 20 7
0 0 0 0 0 0 0 0 0 0 0 0 0 21 24 18 25 13 13 21 8
0 0 0 0 0 0 0 0 0 0 0 0 0 0 15 14 11 13 18 16 14
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 20 17 18 19 19 15
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 14 17 17 21 20
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 10 19 16 16
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 17 24 18
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 16 18
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 16
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpBasic/S-22_t <==
22
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
0 13 26 25 17 11 17 16 25 13 14 16 17 11 13 21 8 17 27 23 14 17
0 0 17 21 14 15 8 11 27 19 13 17 26 11 20 17 15 16 18 17 19 18
0 0 0 21 22 17 10 20 20 17 11 22 23 15 22 17 18 20 20 10 13 15
0 0 0 0 16 23 23 12 17 17 19 19 26 24 19 21 22 20 23 12 16 14
0 0 0 0 0 22 20 11 23 17 13 15 25 20 16 20 11 18 15 14 19 13
0 0 0 0 0 0 19 10 11 21 16 25 14 20 11 23 15 15 11 21 16 17
0 0 0 0 0 0 0 10 16 22 24 14 22 18 18 19 23 15 22 9 12 25
0 0 0 0 0 0 0 0 13 21 17 15 17 12 17 19 9 21 19 11 18 11
0 0 0 0 0 0 0 0 0 12 14 21 31 14 17 14 23 29 17 19 19 14
0 0 0 0 0 0 0 0 0 0 11 15 21 20 16 24 24 20 22 24 12 23
0 0 0 0 0 0 0 0 0 0 0 15 25 14 10 13 17 18 18 16 13 18
0 0 0 0 0 0 0 0 0 0 0 0 14 21 16 27 20 28 19 20 7 23
0 0 0 0 0 0 0 0 0 0 0 0 0 21 24 18 25 13 13 21 8 22
0 0 0 0 0 0 0 0 0 0 0 0 0 0 15 14 11 13 18 16 14 9
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 20 17 18 19 19 15 17
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 14 17 17 21 20 13
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 10 19 16 16 24
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 17 24 18 18
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 16 18 18
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 16 16
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 15
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpBasic/S-23_t <==
23
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
0 13 26 25 17 11 17 16 25 13 14 16 17 11 13 21 8 17 27 23 14 17 25
0 0 17 21 14 15 8 11 27 19 13 17 26 11 20 17 15 16 18 17 19 18 16
0 0 0 21 22 17 10 20 20 17 11 22 23 15 22 17 18 20 20 10 13 15 21
0 0 0 0 16 23 23 12 17 17 19 19 26 24 19 21 22 20 23 12 16 14 15
0 0 0 0 0 22 20 11 23 17 13 15 25 20 16 20 11 18 15 14 19 13 18
0 0 0 0 0 0 19 10 11 21 16 25 14 20 11 23 15 15 11 21 16 17 25
0 0 0 0 0 0 0 10 16 22 24 14 22 18 18 19 23 15 22 9 12 25 14
0 0 0 0 0 0 0 0 13 21 17 15 17 12 17 19 9 21 19 11 18 11 18
0 0 0 0 0 0 0 0 0 12 14 21 31 14 17 14 23 29 17 19 19 14 17
0 0 0 0 0 0 0 0 0 0 11 15 21 20 16 24 24 20 22 24 12 23 18
0 0 0 0 0 0 0 0 0 0 0 15 25 14 10 13 17 18 18 16 13 18 20
0 0 0 0 0 0 0 0 0 0 0 0 14 21 16 27 20 28 19 20 7 23 24
0 0 0 0 0 0 0 0 0 0 0 0 0 21 24 18 25 13 13 21 8 22 23
0 0 0 0 0 0 0 0 0 0 0 0 0 0 15 14 11 13 18 16 14 9 21
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 20 17 18 19 19 15 17 21
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 14 17 17 21 20 13 18
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 10 19 16 16 24 16
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 17 24 18 18 19
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 16 18 18 14
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 16 16 11
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 15 21
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 22
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpBasic/S-24_t <==
24
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
0 13 26 25 17 11 17 16 25 13 14 16 17 11 13 21 8 17 27 23 14 17 25 17
0 0 17 21 14 15 8 11 27 19 13 17 26 11 20 17 15 16 18 17 19 18 16 17
0 0 0 21 22 17 10 20 20 17 11 22 23 15 22 17 18 20 20 10 13 15 21 15
0 0 0 0 16 23 23 12 17 17 19 19 26 24 19 21 22 20 23 12 16 14 15 19
0 0 0 0 0 22 20 11 23 17 13 15 25 20 16 20 11 18 15 14 19 13 18 12
0 0 0 0 0 0 19 10 11 21 16 25 14 20 11 23 15 15 11 21 16 17 25 18
0 0 0 0 0 0 0 10 16 22 24 14 22 18 18 19 23 15 22 9 12 25 14 26
0 0 0 0 0 0 0 0 13 21 17 15 17 12 17 19 9 21 19 11 18 11 18 18
0 0 0 0 0 0 0 0 0 12 14 21 31 14 17 14 23 29 17 19 19 14 17 14
0 0 0 0 0 0 0 0 0 0 11 15 21 20 16 24 24 20 22 24 12 23 18 14
0 0 0 0 0 0 0 0 0 0 0 15 25 14 10 13 17 18 18 16 13 18 20 16
0 0 0 0 0 0 0 0 0 0 0 0 14 21 16 27 20 28 19 20 7 23 24 26
0 0 0 0 0 0 0 0 0 0 0 0 0 21 24 18 25 13 13 21 8 22 23 21
0 0 0 0 0 0 0 0 0 0 0 0 0 0 15 14 11 13 18 16 14 9 21 17
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 20 17 18 19 19 15 17 21 8
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 14 17 17 21 20 13 18 24
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 10 19 16 16 24 16 13
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 17 24 18 18 19 14
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 16 18 18 14 21
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 16 16 11 11
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 15 21 16
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 22 19
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 22
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpBasic/S-25_t <==
25
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
0 13 26 25 17 11 17 16 25 13 14 16 17 11 13 21 8 17 27 23 14 17 25 17 15
0 0 17 21 14 15 8 11 27 19 13 17 26 11 20 17 15 16 18 17 19 18 16 17 17
0 0 0 21 22 17 10 20 20 17 11 22 23 15 22 17 18 20 20 10 13 15 21 15 14
0 0 0 0 16 23 23 12 17 17 19 19 26 24 19 21 22 20 23 12 16 14 15 19 15
0 0 0 0 0 22 20 11 23 17 13 15 25 20 16 20 11 18 15 14 19 13 18 12 27
0 0 0 0 0 0 19 10 11 21 16 25 14 20 11 23 15 15 11 21 16 17 25 18 24
0 0 0 0 0 0 0 10 16 22 24 14 22 18 18 19 23 15 22 9 12 25 14 26 18
0 0 0 0 0 0 0 0 13 21 17 15 17 12 17 19 9 21 19 11 18 11 18 18 16
0 0 0 0 0 0 0 0 0 12 14 21 31 14 17 14 23 29 17 19 19 14 17 14 11
0 0 0 0 0 0 0 0 0 0 11 15 21 20 16 24 24 20 22 24 12 23 18 14 18
0 0 0 0 0 0 0 0 0 0 0 15 25 14 10 13 17 18 18 16 13 18 20 16 12
0 0 0 0 0 0 0 0 0 0 0 0 14 21 16 27 20 28 19 20 7 23 24 26 20
0 0 0 0 0 0 0 0 0 0 0 0 0 21 24 18 25 13 13 21 8 22 23 21 16
0 0 0 0 0 0 0 0 0 0 0 0 0 0 15 14 11 13 18 16 14 9 21 17 15
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 20 17 18 19 19 15 17 21 8 17
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 14 17 17 21 20 13 18 24 14
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 10 19 16 16 24 16 13 13
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 17 24 18 18 19 14 20
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 16 18 18 14 21 22
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 16 16 11 11 14
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 15 21 16 11
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 22 19 16
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 22 19
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 19
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpBasic/Y-10_t <==
10
1 1 1 1 1 1 1 1 1 1
0 30 17 11 24 25 24 17 16 22
0 0 21 23 26 24 27 19 11 32
0 0 0 24 18 23 31 36 28 19
0 0 0 0 19 18 33 25 20 28
0 0 0 0 0 15 37 27 17 16
0 0 0 0 0 0 27 23 29 24
0 0 0 0 0 0 0 27 31 24
0 0 0 0 0 0 0 0 14 18
0 0 0 0 0 0 0 0 0 24
0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpBasic/Y-11_t <==
11
1 1 1 1 1 1 1 1 1 1 1
0 22 22 18 22 15 17 19 15 25 22
0 0 16 30 22 27 15 27 21 21 22
0 0 0 18 16 19 15 15 16 19 20
0 0 0 0 15 29 22 22 23 13 20
0 0 0 0 0 19 20 21 25 23 23
0 0 0 0 0 0 22 13 18 12 11
0 0 0 0 0 0 0 21 26 24 16
0 0 0 0 0 0 0 0 25 18 14
0 0 0 0 0 0 0 0 0 22 19
0 0 0 0 0 0 0 0 0 0 27
0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpBasic/Y-12_t <==
12
1 1 1 1 1 1 1 1 1 1 1 1
0 9 29 20 19 15 14 24 14 14 20 20
0 0 23 13 12 22 17 22 14 15 15 16
0 0 0 22 16 16 15 27 27 12 23 16
0 0 0 0 17 17 11 21 19 11 26 19
0 0 0 0 0 22 18 22 22 17 15 24
0 0 0 0 0 0 18 16 21 27 20 23
0 0 0 0 0 0 0 21 19 13 13 14
0 0 0 0 0 0 0 0 18 23 17 14
0 0 0 0 0 0 0 0 0 14 24 17
0 0 0 0 0 0 0 0 0 0 18 12
0 0 0 0 0 0 0 0 0 0 0 19
0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpBasic/Y-13_t <==
13
1 1 1 1 1 1 1 1 1 1 1 1 1
0 24 10 15 14 18 14 12 13 16 16 17 22
0 0 16 21 17 20 18 13 16 27 15 19 22
0 0 0 19 14 11 18 6 21 11 14 17 12
0 0 0 0 17 14 21 20 19 21 9 17 19
0 0 0 0 0 17 19 19 16 17 17 14 11
0 0 0 0 0 0 19 15 8 26 16 14 21
0 0 0 0 0 0 0 13 16 9 12 9 8
0 0 0 0 0 0 0 0 20 20 26 17 11
0 0 0 0 0 0 0 0 0 22 14 23 11
0 0 0 0 0 0 0 0 0 0 19 17 19
0 0 0 0 0 0 0 0 0 0 0 15 22
0 0 0 0 0 0 0 0 0 0 0 0 24
0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpBasic/Y-14_t <==
14
1 1 1 1 1 1 1 1 1 1 1 1 1 1
0 20 14 14 14 14 13 14 13 15 15 15 18 18
0 0 20 13 13 21 13 17 17 9 16 15 17 18
0 0 0 14 22 15 19 14 20 19 10 14 17 16
0 0 0 0 18 13 12 19 12 11 17 9 13 16
0 0 0 0 0 18 15 15 16 23 14 13 16 14
0 0 0 0 0 0 20 12 14 14 18 26 12 16
0 0 0 0 0 0 0 11 19 6 17 10 14 13
0 0 0 0 0 0 0 0 11 15 13 16 10 13
0 0 0 0 0 0 0 0 0 24 23 17 18 15
0 0 0 0 0 0 0 0 0 0 24 14 12 10
0 0 0 0 0 0 0 0 0 0 0 5 16 14
0 0 0 0 0 0 0 0 0 0 0 0 11 26
0 0 0 0 0 0 0 0 0 0 0 0 0 19
0 0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpBasic/Y-15_t <==
15
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
0 19 14 13 17 10 12 10 14 11 12 16 14 16 20
0 0 15 18 16 12 18 15 15 14 14 14 12 13 17
0 0 0 8 20 10 18 24 9 20 14 11 11 19 15
0 0 0 0 17 14 12 14 10 15 13 12 11 8 13
0 0 0 0 0 14 10 19 19 17 20 20 14 17 16
0 0 0 0 0 0 12 15 10 20 13 12 14 12 14
0 0 0 0 0 0 0 12 15 9 15 12 16 14 15
0 0 0 0 0 0 0 0 11 13 12 14 9 15 7
0 0 0 0 0 0 0 0 0 15 11 16 23 15 13
0 0 0 0 0 0 0 0 0 0 19 21 15 13 10
0 0 0 0 0 0 0 0 0 0 0 22 10 11 12
0 0 0 0 0 0 0 0 0 0 0 0 15 11 17
0 0 0 0 0 0 0 0 0 0 0 0 0 8 21
0 0 0 0 0 0 0 0 0 0 0 0 0 0 20
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpBasic/Y-20_t <==
20
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
0 8 8 6 12 9 10 11 21 11 6 9 10 10 4 10 12 7 8 7
0 0 9 11 14 7 13 8 13 6 9 13 8 10 12 6 14 10 11 13
0 0 0 11 20 9 4 12 11 11 15 11 9 18 17 12 9 16 16 6
0 0 0 0 8 6 19 14 8 7 14 13 6 10 8 6 12 9 16 9
0 0 0 0 0 10 13 8 9 17 12 9 16 9 9 6 14 13 8 6
0 0 0 0 0 0 8 13 12 8 5 9 8 6 5 6 7 7 14 7
0 0 0 0 0 0 0 9 8 6 17 19 11 7 7 7 6 13 16 7
0 0 0 0 0 0 0 0 5 11 14 7 9 9 16 6 9 6 9 10
0 0 0 0 0 0 0 0 0 18 8 7 8 14 8 13 11 6 12 10
0 0 0 0 0 0 0 0 0 0 9 9 11 11 14 11 10 8 12 11
0 0 0 0 0 0 0 0 0 0 0 7 11 14 12 6 7 13 12 9
0 0 0 0 0 0 0 0 0 0 0 0 6 15 11 6 13 14 12 13
0 0 0 0 0 0 0 0 0 0 0 0 0 15 11 12 5 9 10 16
0 0 0 0 0 0 0 0 0 0 0 0 0 0 7 8 16 9 9 8
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 12 15 7 19 14
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 8 8 3
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 12 15 14
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9 11
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 16
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpBasic/Y-25_t <==
25
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
0 9 12 8 6 11 10 13 6 6 10 9 4 4 6 11 6 7 10 7 11 6 12 8 9
0 0 4 9 17 10 9 10 6 6 8 10 13 10 13 11 13 12 10 10 11 5 10 9 2
0 0 0 8 12 11 6 4 13 3 12 8 8 13 11 8 8 7 9 9 9 10 12 6 10
0 0 0 0 11 9 6 5 10 6 9 5 13 7 9 10 5 9 15 2 7 5 6 5 8
0 0 0 0 0 8 11 13 12 11 13 13 6 13 13 12 7 5 8 9 7 10 6 7 10
0 0 0 0 0 0 9 6 10 9 6 10 6 7 12 10 13 5 5 7 3 6 8 15 10
0 0 0 0 0 0 0 7 9 10 10 10 8 11 12 14 4 8 9 4 9 6 13 23 7
0 0 0 0 0 0 0 0 7 5 12 12 8 11 5 16 12 9 13 7 6 10 12 12 10
0 0 0 0 0 0 0 0 0 12 9 8 9 12 10 7 8 7 9 6 12 7 10 14 10
0 0 0 0 0 0 0 0 0 0 7 10 4 4 7 7 7 5 7 2 5 5 7 12 12
0 0 0 0 0 0 0 0 0 0 0 7 7 6 11 7 9 6 8 9 9 6 8 5 10
0 0 0 0 0 0 0 0 0 0 0 0 9 7 5 9 6 6 8 9 7 6 10 8 5
0 0 0 0 0 0 0 0 0 0 0 0 0 9 13 6 8 6 7 6 14 7 10 8 5
0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 10 4 10 6 4 15 7 6 8 5
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 7 7 9 10 3 9 5 9 7 8
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 12 8 11 7 7 12 10 4 4
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9 14 9 9 8 7 9 6
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 15 12 8 10 9 8 8
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 11 11 9 9 8 11
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 9 13 12 7
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 11 8 11 7
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9 10 8
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 13 7
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 10
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpBasic/Y-30_t <==
30
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
0 6 4 3 6 8 10 3 9 7 4 12 6 4 4 9 5 6 8 13 5 9 4 7 10 6 8 10 7 6
0 0 6 13 9 5 4 11 6 11 1 5 8 3 6 10 6 4 10 7 5 6 9 4 9 10 2 7 3 4
0 0 0 10 6 6 5 7 8 11 8 10 2 9 8 6 11 6 9 5 2 5 6 8 14 8 11 5 6 3
0 0 0 0 1 7 7 5 10 3 7 7 10 9 6 5 9 5 4 7 9 3 7 12 6 6 6 7 8 6
0 0 0 0 0 1 10 4 4 7 6 7 9 3 4 5 7 5 9 8 5 4 8 7 12 7 9 9 6 6
0 0 0 0 0 0 7 6 12 5 5 9 10 7 4 5 7 7 8 8 5 7 9 3 9 7 8 5 3 9
0 0 0 0 0 0 0 5 8 8 6 8 2 6 8 8 1 4 15 8 3 7 3 2 6 7 8 7 4 10
0 0 0 0 0 0 0 0 10 6 6 7 6 7 1 9 11 8 7 8 4 4 14 11 8 9 6 3 4 7
0 0 0 0 0 0 0 0 0 3 7 4 8 11 9 7 10 3 6 9 7 13 5 6 7 5 6 3 5 6
0 0 0 0 0 0 0 0 0 0 10 13 8 10 7 3 6 6 14 7 3 7 5 6 9 9 8 9 3 4
0 0 0 0 0 0 0 0 0 0 0 6 7 7 3 9 10 3 7 6 6 4 6 6 11 3 6 5 7 6
0 0 0 0 0 0 0 0 0 0 0 0 11 8 5 10 2 4 7 8 8 5 5 14 5 7 8 13 6 7
0 0 0 0 0 0 0 0 0 0 0 0 0 9 5 3 7 7 6 2 8 6 10 9 7 9 6 6 5 6
0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 7 7 6 6 9 7 7 8 7 6 11 6 5 5 8
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 7 5 8 6 6 4 7 5 3 8 8 8 7 10 5
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 6 6 7 5 10 8 5 11 4 8 2 7 8
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 7 11 10 9 3 8 15 12 11 6 7 11 6
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 10 10 8 9 9 3 8 3 5 7 7 4
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 5 8 9 9 7 8 7 6 4 7 8
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 5 11 7 11 6 15 2 5 12
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 5 13 5 7 10 7 7 8 3
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 11 6 12 12 7 6 4 3
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 14 5 5 2 6 6 10
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 3 8 6 4 2
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 8 7 5 4 5
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 6 5 7
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 5 7 7
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 6
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 8
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpBasic/Y-35_t <==
35
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
0 8 7 4 7 4 5 5 1 3 6 4 9 6 4 3 2 5 4 7 2 6 9 6 5 7 1 3 8 5 5 1 4 3 5
0 0 7 3 7 8 5 8 11 9 6 5 6 4 5 9 8 6 3 6 3 7 13 5 6 6 7 8 2 5 9 7 7 7 5
0 0 0 2 4 4 4 6 8 9 14 6 8 2 6 2 6 6 6 8 6 7 11 5 5 5 7 10 7 5 8 7 10 8 6
0 0 0 0 1 4 4 4 8 5 3 7 7 12 5 12 9 6 9 5 4 5 2 5 11 8 6 7 5 9 3 4 11 7 4
0 0 0 0 0 9 8 11 7 4 6 4 5 3 6 3 6 5 4 8 5 4 4 4 4 7 6 7 8 8 6 10 9 2 8
0 0 0 0 0 0 7 2 10 8 7 10 6 9 5 3 9 11 5 6 4 3 7 3 5 8 6 7 10 4 3 5 6 5 7
0 0 0 0 0 0 0 5 10 6 7 7 5 6 4 4 9 5 2 4 3 4 4 4 3 4 3 9 3 3 3 3 8 7 8
0 0 0 0 0 0 0 0 12 8 7 7 5 7 1 8 5 7 8 8 1 6 5 4 9 8 4 9 10 8 4 7 5 4 7
0 0 0 0 0 0 0 0 0 8 7 4 9 11 7 2 15 8 12 10 7 8 6 11 6 14 6 12 9 6 9 7 7 9 5
0 0 0 0 0 0 0 0 0 0 8 3 4 8 4 5 6 3 9 9 5 6 2 4 5 4 8 4 7 2 5 7 6 4 9
0 0 0 0 0 0 0 0 0 0 0 6 12 4 3 5 8 7 7 11 6 6 6 4 3 2 6 5 9 6 6 5 8 5 6
0 0 0 0 0 0 0 0 0 0 0 0 9 8 3 4 7 9 7 8 7 8 5 3 7 6 6 6 2 8 5 3 8 9 3
0 0 0 0 0 0 0 0 0 0 0 0 0 5 5 5 5 2 4 5 7 3 4 9 3 4 7 3 4 6 9 4 4 7 8
0 0 0 0 0 0 0 0 0 0 0 0 0 0 5 9 10 11 6 6 6 5 8 4 9 3 4 8 3 5 6 3 5 6 4
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 6 10 7 4 3 6 12 1 6 3 4 6 5 10 3 8 2 8 9
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 7 8 7 7 3 2 4 5 4 5 5 2 9 10 4 2 8 8
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 5 4 8 5 6 9 7 11 7 9 3 6 5 9 5 7 4 6
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 3 4 11 7 2 6 7 7 2 5 6 1 4 7 5 4
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 7 8 9 4 9 5 6 2 8 5 6 8 5 5 7 7
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 5 10 5 6 2 13 6 10 9 5 5 6 7 5 2
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 3 7 6 6 6 7 4 10 8 4 6 3 4
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 7 2 8 1 4 5 8 7 11 5 6 7
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9 8 3 5 5 5 12 10 3 7 3 2
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9 3 5 6 3 4 8 6 4 6 6
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 8 5 9 8 5 10 8 11 6
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 3 3 8 3 7 4 4 5
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 8 8 7 6 7 5 6
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 12 7 1 3 6 1 5
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 3 7 7 3 9
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 4 3 6 4
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 5 5 7 5
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 9 6
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 9
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpBasic/Y-40_t <==
40
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
0 5 3 5 4 2 4 5 11 4 8 6 5 10 1 5 8 8 4 6 3 5 5 6 7 4 4 6 0 3 6 4 1 4 6 7 6 5 5 5
0 0 6 3 3 4 9 7 4 5 2 2 6 12 3 5 5 4 7 5 6 8 8 6 6 6 7 6 4 5 4 5 4 3 4 3 4 4 2 6
0 0 0 6 5 3 3 7 8 7 3 7 7 8 5 3 6 7 2 6 4 6 4 7 4 5 10 9 5 4 5 6 4 7 6 7 8 4 5 10
0 0 0 0 12 6 5 3 5 2 5 13 6 6 2 6 5 4 5 4 4 10 3 7 3 7 1 6 9 2 5 7 8 3 7 4 9 3 6 8
0 0 0 0 0 3 5 3 9 4 2 4 2 3 5 1 2 7 3 7 9 6 4 9 2 1 6 4 9 2 5 8 6 3 6 3 8 6 4 5
0 0 0 0 0 0 10 5 5 5 6 6 5 3 3 5 5 8 3 4 4 8 3 3 4 4 4 6 6 1 6 7 4 5 3 4 11 7 6 4
0 0 0 0 0 0 0 4 8 6 5 4 4 6 5 1 4 6 3 6 5 6 6 9 6 3 3 7 4 6 2 7 5 6 5 3 4 4 5 5
0 0 0 0 0 0 0 0 7 3 8 6 4 5 4 10 7 7 8 8 4 1 9 4 5 3 6 4 10 3 3 7 6 4 5 4 5 3 6 6
0 0 0 0 0 0 0 0 0 7 6 9 4 8 2 5 2 5 8 5 8 5 8 9 4 1 8 8 6 4 5 4 6 2 4 5 6 4 10 4
0 0 0 0 0 0 0 0 0 0 4 3 4 3 2 5 6 8 2 2 3 4 5 7 4 4 6 6 3 2 5 4 4 4 6 2 3 2 6 4
0 0 0 0 0 0 0 0 0 0 0 10 4 5 4 6 10 7 2 4 4 7 4 3 2 7 8 1 4 3 3 5 4 3 9 3 3 4 9 3
0 0 0 0 0 0 0 0 0 0 0 0 4 4 8 2 8 4 6 4 4 6 4 8 6 7 8 7 3 6 3 7 10 3 5 3 8 5 5 5
0 0 0 0 0 0 0 0 0 0 0 0 0 3 2 2 1 4 6 3 9 2 3 5 8 4 7 6 2 4 5 8 9 6 2 4 4 7 3 4
0 0 0 0 0 0 0 0 0 0 0 0 0 0 5 4 4 6 5 5 5 8 3 8 8 4 3 7 8 1 9 4 8 2 4 3 2 5 8 4
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 5 6 2 7 9 4 8 6 4 4 3 4 5 4 7 7 6 5 4 3 3 3 4 2
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 4 8 6 2 3 5 4 2 2 4 1 10 8 4 4 4 1 6 3 3 9 9 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 4 7 5 3 4 4 7 8 4 4 3 5 6 8 5 3 2 5 2 5 8 5
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 5 8 6 7 3 1 3 5 4 8 4 5 2 4 7 6 2 4 5 9 6 4
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 10 3 2 3 7 3 2 7 4 4 4 3 5 7 3 9 4 5 4 4 2
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 6 6 9 6 7 3 7 6 3 6 6 6 0 1 10 5 7 9 5
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 5 5 3 2 3 3 6 5 9 2 1 6 7 4 6 10 2 3 5
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 4 4 7 7 7 3 2 4 2 6 5 6 3 7 4 6 4
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 3 5 6 4 7 3 3 2 6 8 5 6 5 2 3 6
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 5 6 5 4 3 7 7 7 7 5 1 2 8 8 3
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 5 4 6 7 4 5 3 3 6 2 3 4 3 6 5
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 4 7 3 4 3 4 5 5 2 2 2 2 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 2 3 7 5 2 4 4 3 4 6 8 3
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 7 9 5 4 7 5 6 5 4 10 4 3
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 5 4 6 3 5 7 3 5 10 7 5
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 2 8 3 6 3 3 2 10 7
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 9 1 6 0 4 9 5 3
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 6 4 6 2 5 5 10
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 4 7 4 1 5 8
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 5 5 4 3 8 2
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 5 2 3 7
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 5 7 2
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 3 6 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 2
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 8
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpBasic/Y-9_t <==
9
1 1 1 1 1 1 1 1 1
0 23 17 25 16 20 18 25 28
0 0 33 27 25 32 28 39 31
0 0 0 32 28 26 27 27 35
0 0 0 0 21 15 22 20 25
0 0 0 0 0 26 29 24 18
0 0 0 0 0 0 24 27 25
0 0 0 0 0 0 0 29 28
0 0 0 0 0 0 0 0 26
0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpBasic/ste36-1 <==
36
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
0 0 0 2 1 7 9 0 4 75 7 12 22 7 1 0 0 0 0 23 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 4 16 0 8 0 0 16 0 0 0 0 6 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 4 16 20 0 0 0 0 20 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2 0 0 0 29 5 18 47 23 2 4 0 48 0 4 0 0 0 0 25 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 29 0 18 12 25 0 0 4 0 25 0 3 0 0 0 0 18 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7 0 4 5 18 0 4 2 0 1 23 2 19 0 0 0 0 0 2 19 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
9 4 16 18 12 4 0 0 14 72 7 8 39 8 40 8 0 8 4 7 0 0 0 0 0 0 0 28 8 0 0 0 0 0 0 0
0 16 20 47 25 2 0 0 10 71 2 0 0 0 0 0 0 41 0 0 0 0 0 0 0 0 7 8 0 0 0 0 0 0 0 0
4 0 0 23 0 0 14 10 0 14 0 0 18 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
75 8 0 2 0 1 72 71 14 0 11 1 17 0 1 0 0 17 0 15 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7 0 0 4 4 23 7 2 0 11 0 316 33 8 2 0 0 0 8 34 0 0 6 0 0 0 10 0 0 6 0 0 0 0 0 0
12 0 0 0 0 2 8 0 0 1 316 0 157 25 4 0 0 1 0 0 0 0 0 0 22 0 1 0 0 0 0 0 0 0 0 0
22 16 20 48 25 19 39 0 18 17 33 157 0 11 6 0 0 6 0 5 8 3 10 0 0 0 9 11 2 0 0 1 0 0 0 0
7 0 0 0 0 0 8 0 0 0 8 25 11 0 3 0 0 1 1 21 0 1 0 2 0 0 5 0 0 3 2 5 5 4 0 0
1 0 0 4 3 0 40 0 0 1 2 4 6 3 0 19 0 2 2 12 0 0 0 0 0 0 0 7 3 0 0 0 0 0 0 0
0 0 0 0 0 0 8 0 0 0 0 0 0 0 19 0 0 6 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 40 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 6 0 0 0 0 8 41 0 17 0 1 6 1 2 6 40 0 0 26 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 2 4 0 0 0 8 0 0 1 2 0 0 0 0 13 9 0 7 0 0 0 0 27 16 3 0 20 0 4 0 0
23 4 4 25 18 19 7 0 0 15 34 0 5 21 12 1 0 26 13 0 11 4 36 0 0 0 16 18 9 10 1 28 6 2 0 0
0 0 0 0 0 0 0 0 0 0 0 0 8 0 0 0 0 0 9 11 0 36 6 0 8 0 2 0 0 0 0 0 0 0 0 0
0 0 0 0 3 0 0 0 0 0 0 0 3 1 0 0 0 0 0 4 36 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 6 0 10 0 0 0 0 0 7 36 6 0 0 0 0 12 9 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 26 0 5 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 22 0 0 0 0 0 0 0 0 8 0 0 26 0 35 2 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 12 0 35 0 4 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 7 0 0 10 1 9 5 0 0 0 0 0 16 2 4 9 5 2 4 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 28 8 0 0 0 0 11 0 7 0 0 0 27 18 0 0 0 0 0 0 0 0 10 22 4 6 4 12 0 0
0 0 0 0 0 0 8 0 0 0 0 0 2 0 3 0 0 0 16 9 0 0 0 0 0 0 0 10 0 19 12 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 6 0 0 3 0 0 0 0 3 10 0 0 0 0 0 0 0 22 19 0 19 4 5 8 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 1 0 0 0 0 0 0 0 4 12 19 0 0 3 13 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 5 0 0 0 0 20 28 0 0 0 0 0 0 0 6 0 4 0 0 18 24 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 5 0 0 0 0 0 6 0 0 0 0 0 0 0 4 0 5 3 18 0 20 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 4 2 0 0 0 0 0 0 0 12 0 8 13 24 20 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0


==> anc/instances/benchmark/srflpBasic/ste36-2 <==
36
17 10 26 16 22 5 34 11 1 37 29 19 23 6 24 7 17 4 22 11 23 11 16 23 18 17 3 28 4 11 32 14 28 31 2 35
0 0 0 2 1 7 9 0 4 75 7 12 22 7 1 0 0 0 0 23 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 4 16 0 8 0 0 16 0 0 0 0 6 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 4 16 20 0 0 0 0 20 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2 0 0 0 29 5 18 47 23 2 4 0 48 0 4 0 0 0 0 25 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 29 0 18 12 25 0 0 4 0 25 0 3 0 0 0 0 18 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7 0 4 5 18 0 4 2 0 1 23 2 19 0 0 0 0 0 2 19 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
9 4 16 18 12 4 0 0 14 72 7 8 39 8 40 8 0 8 4 7 0 0 0 0 0 0 0 28 8 0 0 0 0 0 0 0
0 16 20 47 25 2 0 0 10 71 2 0 0 0 0 0 0 41 0 0 0 0 0 0 0 0 7 8 0 0 0 0 0 0 0 0
4 0 0 23 0 0 14 10 0 14 0 0 18 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
75 8 0 2 0 1 72 71 14 0 11 1 17 0 1 0 0 17 0 15 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7 0 0 4 4 23 7 2 0 11 0 316 33 8 2 0 0 0 8 34 0 0 6 0 0 0 10 0 0 6 0 0 0 0 0 0
12 0 0 0 0 2 8 0 0 1 316 0 157 25 4 0 0 1 0 0 0 0 0 0 22 0 1 0 0 0 0 0 0 0 0 0
22 16 20 48 25 19 39 0 18 17 33 157 0 11 6 0 0 6 0 5 8 3 10 0 0 0 9 11 2 0 0 1 0 0 0 0
7 0 0 0 0 0 8 0 0 0 8 25 11 0 3 0 0 1 1 21 0 1 0 2 0 0 5 0 0 3 2 5 5 4 0 0
1 0 0 4 3 0 40 0 0 1 2 4 6 3 0 19 0 2 2 12 0 0 0 0 0 0 0 7 3 0 0 0 0 0 0 0
0 0 0 0 0 0 8 0 0 0 0 0 0 0 19 0 0 6 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 40 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 6 0 0 0 0 8 41 0 17 0 1 6 1 2 6 40 0 0 26 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 2 4 0 0 0 8 0 0 1 2 0 0 0 0 13 9 0 7 0 0 0 0 27 16 3 0 20 0 4 0 0
23 4 4 25 18 19 7 0 0 15 34 0 5 21 12 1 0 26 13 0 11 4 36 0 0 0 16 18 9 10 1 28 6 2 0 0
0 0 0 0 0 0 0 0 0 0 0 0 8 0 0 0 0 0 9 11 0 36 6 0 8 0 2 0 0 0 0 0 0 0 0 0
0 0 0 0 3 0 0 0 0 0 0 0 3 1 0 0 0 0 0 4 36 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 6 0 10 0 0 0 0 0 7 36 6 0 0 0 0 12 9 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 26 0 5 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 22 0 0 0 0 0 0 0 0 8 0 0 26 0 35 2 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 12 0 35 0 4 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 7 0 0 10 1 9 5 0 0 0 0 0 16 2 4 9 5 2 4 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 28 8 0 0 0 0 11 0 7 0 0 0 27 18 0 0 0 0 0 0 0 0 10 22 4 6 4 12 0 0
0 0 0 0 0 0 8 0 0 0 0 0 2 0 3 0 0 0 16 9 0 0 0 0 0 0 0 10 0 19 12 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 6 0 0 3 0 0 0 0 3 10 0 0 0 0 0 0 0 22 19 0 19 4 5 8 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 1 0 0 0 0 0 0 0 4 12 19 0 0 3 13 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 5 0 0 0 0 20 28 0 0 0 0 0 0 0 6 0 4 0 0 18 24 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 5 0 0 0 0 0 6 0 0 0 0 0 0 0 4 0 5 3 18 0 20 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 4 2 0 0 0 0 0 0 0 12 0 8 13 24 20 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0


==> anc/instances/benchmark/srflpBasic/ste36-3 <==
36
11 13 5 8 15 13 9 11 15 2 12 2 8 6 17 1 15 18 19 15 9 10 5 13 7 18 14 8 14 6 9 18 13 5 16 12
0 0 0 2 1 7 9 0 4 75 7 12 22 7 1 0 0 0 0 23 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 4 16 0 8 0 0 16 0 0 0 0 6 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 4 16 20 0 0 0 0 20 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2 0 0 0 29 5 18 47 23 2 4 0 48 0 4 0 0 0 0 25 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 29 0 18 12 25 0 0 4 0 25 0 3 0 0 0 0 18 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7 0 4 5 18 0 4 2 0 1 23 2 19 0 0 0 0 0 2 19 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
9 4 16 18 12 4 0 0 14 72 7 8 39 8 40 8 0 8 4 7 0 0 0 0 0 0 0 28 8 0 0 0 0 0 0 0
0 16 20 47 25 2 0 0 10 71 2 0 0 0 0 0 0 41 0 0 0 0 0 0 0 0 7 8 0 0 0 0 0 0 0 0
4 0 0 23 0 0 14 10 0 14 0 0 18 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
75 8 0 2 0 1 72 71 14 0 11 1 17 0 1 0 0 17 0 15 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7 0 0 4 4 23 7 2 0 11 0 316 33 8 2 0 0 0 8 34 0 0 6 0 0 0 10 0 0 6 0 0 0 0 0 0
12 0 0 0 0 2 8 0 0 1 316 0 157 25 4 0 0 1 0 0 0 0 0 0 22 0 1 0 0 0 0 0 0 0 0 0
22 16 20 48 25 19 39 0 18 17 33 157 0 11 6 0 0 6 0 5 8 3 10 0 0 0 9 11 2 0 0 1 0 0 0 0
7 0 0 0 0 0 8 0 0 0 8 25 11 0 3 0 0 1 1 21 0 1 0 2 0 0 5 0 0 3 2 5 5 4 0 0
1 0 0 4 3 0 40 0 0 1 2 4 6 3 0 19 0 2 2 12 0 0 0 0 0 0 0 7 3 0 0 0 0 0 0 0
0 0 0 0 0 0 8 0 0 0 0 0 0 0 19 0 0 6 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 40 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 6 0 0 0 0 8 41 0 17 0 1 6 1 2 6 40 0 0 26 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 2 4 0 0 0 8 0 0 1 2 0 0 0 0 13 9 0 7 0 0 0 0 27 16 3 0 20 0 4 0 0
23 4 4 25 18 19 7 0 0 15 34 0 5 21 12 1 0 26 13 0 11 4 36 0 0 0 16 18 9 10 1 28 6 2 0 0
0 0 0 0 0 0 0 0 0 0 0 0 8 0 0 0 0 0 9 11 0 36 6 0 8 0 2 0 0 0 0 0 0 0 0 0
0 0 0 0 3 0 0 0 0 0 0 0 3 1 0 0 0 0 0 4 36 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 6 0 10 0 0 0 0 0 7 36 6 0 0 0 0 12 9 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 26 0 5 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 22 0 0 0 0 0 0 0 0 8 0 0 26 0 35 2 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 12 0 35 0 4 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 7 0 0 10 1 9 5 0 0 0 0 0 16 2 4 9 5 2 4 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 28 8 0 0 0 0 11 0 7 0 0 0 27 18 0 0 0 0 0 0 0 0 10 22 4 6 4 12 0 0
0 0 0 0 0 0 8 0 0 0 0 0 2 0 3 0 0 0 16 9 0 0 0 0 0 0 0 10 0 19 12 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 6 0 0 3 0 0 0 0 3 10 0 0 0 0 0 0 0 22 19 0 19 4 5 8 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 1 0 0 0 0 0 0 0 4 12 19 0 0 3 13 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 5 0 0 0 0 20 28 0 0 0 0 0 0 0 6 0 4 0 0 18 24 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 5 0 0 0 0 0 6 0 0 0 0 0 0 0 4 0 5 3 18 0 20 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 4 2 0 0 0 0 0 0 0 12 0 8 13 24 20 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0


==> anc/instances/benchmark/srflpBasic/ste36-4 <==
36
18 13 17 1 3 16 9 17 14 13 7 4 4 4 9 16 10 16 9 9 9 8 17 1 6 2 13 13 19 11 8 5 12 14 8 1
0 0 0 2 1 7 9 0 4 75 7 12 22 7 1 0 0 0 0 23 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 4 16 0 8 0 0 16 0 0 0 0 6 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 4 16 20 0 0 0 0 20 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2 0 0 0 29 5 18 47 23 2 4 0 48 0 4 0 0 0 0 25 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 29 0 18 12 25 0 0 4 0 25 0 3 0 0 0 0 18 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7 0 4 5 18 0 4 2 0 1 23 2 19 0 0 0 0 0 2 19 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
9 4 16 18 12 4 0 0 14 72 7 8 39 8 40 8 0 8 4 7 0 0 0 0 0 0 0 28 8 0 0 0 0 0 0 0
0 16 20 47 25 2 0 0 10 71 2 0 0 0 0 0 0 41 0 0 0 0 0 0 0 0 7 8 0 0 0 0 0 0 0 0
4 0 0 23 0 0 14 10 0 14 0 0 18 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
75 8 0 2 0 1 72 71 14 0 11 1 17 0 1 0 0 17 0 15 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7 0 0 4 4 23 7 2 0 11 0 316 33 8 2 0 0 0 8 34 0 0 6 0 0 0 10 0 0 6 0 0 0 0 0 0
12 0 0 0 0 2 8 0 0 1 316 0 157 25 4 0 0 1 0 0 0 0 0 0 22 0 1 0 0 0 0 0 0 0 0 0
22 16 20 48 25 19 39 0 18 17 33 157 0 11 6 0 0 6 0 5 8 3 10 0 0 0 9 11 2 0 0 1 0 0 0 0
7 0 0 0 0 0 8 0 0 0 8 25 11 0 3 0 0 1 1 21 0 1 0 2 0 0 5 0 0 3 2 5 5 4 0 0
1 0 0 4 3 0 40 0 0 1 2 4 6 3 0 19 0 2 2 12 0 0 0 0 0 0 0 7 3 0 0 0 0 0 0 0
0 0 0 0 0 0 8 0 0 0 0 0 0 0 19 0 0 6 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 40 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 6 0 0 0 0 8 41 0 17 0 1 6 1 2 6 40 0 0 26 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 2 4 0 0 0 8 0 0 1 2 0 0 0 0 13 9 0 7 0 0 0 0 27 16 3 0 20 0 4 0 0
23 4 4 25 18 19 7 0 0 15 34 0 5 21 12 1 0 26 13 0 11 4 36 0 0 0 16 18 9 10 1 28 6 2 0 0
0 0 0 0 0 0 0 0 0 0 0 0 8 0 0 0 0 0 9 11 0 36 6 0 8 0 2 0 0 0 0 0 0 0 0 0
0 0 0 0 3 0 0 0 0 0 0 0 3 1 0 0 0 0 0 4 36 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 6 0 10 0 0 0 0 0 7 36 6 0 0 0 0 12 9 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 26 0 5 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 22 0 0 0 0 0 0 0 0 8 0 0 26 0 35 2 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 12 0 35 0 4 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 7 0 0 10 1 9 5 0 0 0 0 0 16 2 4 9 5 2 4 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 28 8 0 0 0 0 11 0 7 0 0 0 27 18 0 0 0 0 0 0 0 0 10 22 4 6 4 12 0 0
0 0 0 0 0 0 8 0 0 0 0 0 2 0 3 0 0 0 16 9 0 0 0 0 0 0 0 10 0 19 12 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 6 0 0 3 0 0 0 0 3 10 0 0 0 0 0 0 0 22 19 0 19 4 5 8 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 1 0 0 0 0 0 0 0 4 12 19 0 0 3 13 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 5 0 0 0 0 20 28 0 0 0 0 0 0 0 6 0 4 0 0 18 24 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 5 0 0 0 0 0 6 0 0 0 0 0 0 0 4 0 5 3 18 0 20 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 4 2 0 0 0 0 0 0 0 12 0 8 13 24 20 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0


==> anc/instances/benchmark/srflpBasic/ste36-5 <==
36
7 8 7 8 6 8 10 14 7 3 9 9 1 13 14 6 6 14 15 19 10 17 9 15 16 4 8 10 14 11 9 9 3 9 8 6
0 0 0 2 1 7 9 0 4 75 7 12 22 7 1 0 0 0 0 23 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 4 16 0 8 0 0 16 0 0 0 0 6 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 4 16 20 0 0 0 0 20 0 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
2 0 0 0 29 5 18 47 23 2 4 0 48 0 4 0 0 0 0 25 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
1 0 0 29 0 18 12 25 0 0 4 0 25 0 3 0 0 0 0 18 0 3 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7 0 4 5 18 0 4 2 0 1 23 2 19 0 0 0 0 0 2 19 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
9 4 16 18 12 4 0 0 14 72 7 8 39 8 40 8 0 8 4 7 0 0 0 0 0 0 0 28 8 0 0 0 0 0 0 0
0 16 20 47 25 2 0 0 10 71 2 0 0 0 0 0 0 41 0 0 0 0 0 0 0 0 7 8 0 0 0 0 0 0 0 0
4 0 0 23 0 0 14 10 0 14 0 0 18 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
75 8 0 2 0 1 72 71 14 0 11 1 17 0 1 0 0 17 0 15 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
7 0 0 4 4 23 7 2 0 11 0 316 33 8 2 0 0 0 8 34 0 0 6 0 0 0 10 0 0 6 0 0 0 0 0 0
12 0 0 0 0 2 8 0 0 1 316 0 157 25 4 0 0 1 0 0 0 0 0 0 22 0 1 0 0 0 0 0 0 0 0 0
22 16 20 48 25 19 39 0 18 17 33 157 0 11 6 0 0 6 0 5 8 3 10 0 0 0 9 11 2 0 0 1 0 0 0 0
7 0 0 0 0 0 8 0 0 0 8 25 11 0 3 0 0 1 1 21 0 1 0 2 0 0 5 0 0 3 2 5 5 4 0 0
1 0 0 4 3 0 40 0 0 1 2 4 6 3 0 19 0 2 2 12 0 0 0 0 0 0 0 7 3 0 0 0 0 0 0 0
0 0 0 0 0 0 8 0 0 0 0 0 0 0 19 0 0 6 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 40 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 6 0 0 0 0 8 41 0 17 0 1 6 1 2 6 40 0 0 26 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 2 4 0 0 0 8 0 0 1 2 0 0 0 0 13 9 0 7 0 0 0 0 27 16 3 0 20 0 4 0 0
23 4 4 25 18 19 7 0 0 15 34 0 5 21 12 1 0 26 13 0 11 4 36 0 0 0 16 18 9 10 1 28 6 2 0 0
0 0 0 0 0 0 0 0 0 0 0 0 8 0 0 0 0 0 9 11 0 36 6 0 8 0 2 0 0 0 0 0 0 0 0 0
0 0 0 0 3 0 0 0 0 0 0 0 3 1 0 0 0 0 0 4 36 0 0 0 0 0 4 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 6 0 10 0 0 0 0 0 7 36 6 0 0 0 0 12 9 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 0 0 0 0 0 26 0 5 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 22 0 0 0 0 0 0 0 0 8 0 0 26 0 35 2 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 12 0 35 0 4 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 7 0 0 10 1 9 5 0 0 0 0 0 16 2 4 9 5 2 4 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 28 8 0 0 0 0 11 0 7 0 0 0 27 18 0 0 0 0 0 0 0 0 10 22 4 6 4 12 0 0
0 0 0 0 0 0 8 0 0 0 0 0 2 0 3 0 0 0 16 9 0 0 0 0 0 0 0 10 0 19 12 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 6 0 0 3 0 0 0 0 3 10 0 0 0 0 0 0 0 22 19 0 19 4 5 8 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 2 0 0 0 0 0 1 0 0 0 0 0 0 0 4 12 19 0 0 3 13 0 0
0 0 0 0 0 0 0 0 0 0 0 0 1 5 0 0 0 0 20 28 0 0 0 0 0 0 0 6 0 4 0 0 18 24 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 5 0 0 0 0 0 6 0 0 0 0 0 0 0 4 0 5 3 18 0 20 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 0 0 0 4 2 0 0 0 0 0 0 0 12 0 8 13 24 20 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0


==> anc/instances/benchmark/srflpMet/AAA_delete_me <==
5
1 1 1 1 1
0 2 10 10 14
0 0 16 6 8
0 0 0 2 10
0 0 0 0 14
0 0 0 0 0

==> anc/instances/benchmark/srflpMet/N-15_t <==
15
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
0 20 0 10 2 0 2 4 4 4 4 0 8 0 0
0 0 2 6 4 4 4 6 4 0 4 0 20 10 0
0 0 0 20 4 0 4 10 8 10 4 4 10 10 10
0 0 0 0 2 2 10 0 0 4 2 0 4 10 0
0 0 0 0 0 6 10 10 10 2 0 6 0 10 10
0 0 0 0 0 0 4 4 2 10 0 0 4 10 20
0 0 0 0 0 0 0 12 0 2 10 10 10 2 0
0 0 0 0 0 0 0 0 10 4 20 0 10 0 0
0 0 0 0 0 0 0 0 0 0 20 10 20 0 4
0 0 0 0 0 0 0 0 0 0 0 8 0 0 10
0 0 0 0 0 0 0 0 0 0 0 10 0 10 0
0 0 0 0 0 0 0 0 0 0 0 0 6 6 0
0 0 0 0 0 0 0 0 0 0 0 0 0 20 4
0 0 0 0 0 0 0 0 0 0 0 0 0 0 8
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpMet/N-16a_t <==
16
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
0 0 10 0 10 4 20 6 2 10 10 10 0 0 10 8
0 0 6 20 10 2 10 2 4 8 4 10 0 20 20 6
0 0 0 4 0 10 4 8 8 10 0 0 0 10 2 0
0 0 0 0 2 0 10 4 2 0 20 4 4 0 4 2
0 0 0 0 0 10 12 10 4 10 4 0 10 2 2 2
0 0 0 0 0 0 10 4 2 12 0 0 20 0 4 0
0 0 0 0 0 0 0 0 0 0 10 20 4 4 10 2
0 0 0 0 0 0 0 0 2 2 20 20 4 0 20 4
0 0 0 0 0 0 0 0 0 4 0 6 10 10 0 10
0 0 0 0 0 0 0 0 0 0 10 10 0 10 2 0
0 0 0 0 0 0 0 0 0 0 0 10 4 10 2 20
0 0 0 0 0 0 0 0 0 0 0 0 4 20 10 0
0 0 0 0 0 0 0 0 0 0 0 0 0 4 4 2
0 0 0 0 0 0 0 0 0 0 0 0 0 0 10 10
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpMet/N-16b_t <==
16
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
0 0 10 0 4 20 6 2 10 10 0 0 8 8 0 0
0 0 6 20 2 10 2 4 4 10 0 20 6 0 10 20
0 0 0 4 10 4 8 8 0 0 0 10 0 0 10 0
0 0 0 0 0 10 4 2 20 4 4 0 2 10 4 10
0 0 0 0 0 10 4 2 0 0 20 0 0 2 0 2
0 0 0 0 0 0 0 0 10 20 4 4 2 4 2 0
0 0 0 0 0 0 0 2 20 20 4 0 4 10 4 4
0 0 0 0 0 0 0 0 0 6 10 10 10 0 0 0
0 0 0 0 0 0 0 0 0 10 4 10 20 0 4 4
0 0 0 0 0 0 0 0 0 0 4 20 0 2 2 4
0 0 0 0 0 0 0 0 0 0 0 4 2 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 10 2 10 10
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4
0 0 0 0 0 0 0 0 0 0 0 0 0 0 10 4
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpMet/N-17_t <==
17
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
0 0 10 0 10 4 20 6 2 10 10 10 0 0 10 8 8
0 0 6 20 10 2 10 2 4 8 4 10 0 20 20 6 0
0 0 0 4 0 10 4 8 8 10 0 0 0 10 2 0 0
0 0 0 0 2 0 10 4 2 0 20 4 4 0 4 2 10
0 0 0 0 0 10 12 10 4 10 4 0 10 2 2 2 10
0 0 0 0 0 0 10 4 2 12 0 0 20 0 4 0 2
0 0 0 0 0 0 0 0 0 0 10 20 4 4 10 2 4
0 0 0 0 0 0 0 0 2 2 20 20 4 0 20 4 10
0 0 0 0 0 0 0 0 0 4 0 6 10 10 0 10 0
0 0 0 0 0 0 0 0 0 0 10 10 0 10 2 0 0
0 0 0 0 0 0 0 0 0 0 0 10 4 10 2 20 0
0 0 0 0 0 0 0 0 0 0 0 0 4 20 10 0 2
0 0 0 0 0 0 0 0 0 0 0 0 0 4 4 2 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 10 10 2
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpMet/N-18_t <==
18
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
0 0 10 0 10 4 20 6 2 10 10 10 0 0 10 8 8 0
0 0 6 20 10 2 10 2 4 8 4 10 0 20 20 6 0 10
0 0 0 4 0 10 4 8 8 10 0 0 0 10 2 0 0 10
0 0 0 0 2 0 10 4 2 0 20 4 4 0 4 2 10 4
0 0 0 0 0 10 12 10 4 10 4 0 10 2 2 2 10 4
0 0 0 0 0 0 10 4 2 12 0 0 20 0 4 0 2 0
0 0 0 0 0 0 0 0 0 0 10 20 4 4 10 2 4 2
0 0 0 0 0 0 0 0 2 2 20 20 4 0 20 4 10 4
0 0 0 0 0 0 0 0 0 4 0 6 10 10 0 10 0 0
0 0 0 0 0 0 0 0 0 0 10 10 0 10 2 0 0 10
0 0 0 0 0 0 0 0 0 0 0 10 4 10 2 20 0 4
0 0 0 0 0 0 0 0 0 0 0 0 4 20 10 0 2 2
0 0 0 0 0 0 0 0 0 0 0 0 0 4 4 2 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 10 10 2 10
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 0 10
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 10
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpMet/N-20_t <==
20
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
0 0 10 0 10 4 20 6 2 10 10 10 0 0 10 8 8 0 0 2
0 0 6 20 10 2 10 2 4 8 4 10 0 20 20 6 0 10 20 10
0 0 0 4 0 10 4 8 8 10 0 0 0 10 2 0 0 10 0 0
0 0 0 0 2 0 10 4 2 0 20 4 4 0 4 2 10 4 10 10
0 0 0 0 0 10 12 10 4 10 4 0 10 2 2 2 10 4 10 2
0 0 0 0 0 0 10 4 2 12 0 0 20 0 4 0 2 0 2 10
0 0 0 0 0 0 0 0 0 0 10 20 4 4 10 2 4 2 0 20
0 0 0 0 0 0 0 0 2 2 20 20 4 0 20 4 10 4 4 20
0 0 0 0 0 0 0 0 0 4 0 6 10 10 0 10 0 0 0 4
0 0 0 0 0 0 0 0 0 0 10 10 0 10 2 0 0 10 10 4
0 0 0 0 0 0 0 0 0 0 0 10 4 10 2 20 0 4 4 10
0 0 0 0 0 0 0 0 0 0 0 0 4 20 10 0 2 2 4 10
0 0 0 0 0 0 0 0 0 0 0 0 0 4 4 2 0 0 0 10
0 0 0 0 0 0 0 0 0 0 0 0 0 0 10 10 2 10 10 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 0 10 20 20
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 10 4 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 2
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 12
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpMet/N-21_t <==
21
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
0 6 4 0 0 4 20 10 0 10 4 10 0 0 4 0 10 12 6 0 2
0 0 8 0 20 8 0 0 4 4 2 0 10 0 0 0 0 4 0 2 12
0 0 0 6 8 0 10 10 10 2 8 2 0 8 0 8 0 12 6 4 10
0 0 0 0 0 0 0 4 4 0 12 0 4 10 4 10 2 2 2 2 4
0 0 0 0 0 10 4 0 0 0 0 4 0 0 0 0 4 2 0 0 4
0 0 0 0 0 0 2 4 4 2 8 20 20 4 10 10 0 10 0 0 0
0 0 0 0 0 0 0 20 20 10 20 20 12 0 0 20 4 2 20 2 10
0 0 0 0 0 0 0 0 2 6 10 0 0 0 4 8 10 4 20 12 0
0 0 0 0 0 0 0 0 0 20 4 2 10 4 0 6 0 4 0 0 8
0 0 0 0 0 0 0 0 0 0 10 10 12 0 2 10 10 0 10 4 6
0 0 0 0 0 0 0 0 0 0 0 0 0 2 4 2 0 4 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 10 10 4 0 0 0 0 4 0
0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 8 4 4 2 0 12
0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 2 0 10 6 20 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 8 10 2 0 2 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 0 4 4
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 4 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 10 2 4
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 10
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 10
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpMet/N-22_t <==
22
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
0 6 4 0 0 4 20 10 0 10 4 10 0 0 4 0 10 12 6 0 2 20
0 0 8 0 20 8 0 0 4 4 2 0 10 0 0 0 0 4 0 2 12 2
0 0 0 6 8 0 10 10 10 2 8 2 0 8 0 8 0 12 6 4 10 10
0 0 0 0 0 0 0 4 4 0 12 0 4 10 4 10 2 2 2 2 4 4
0 0 0 0 0 10 4 0 0 0 0 4 0 0 0 0 4 2 0 0 4 0
0 0 0 0 0 0 2 4 4 2 8 20 20 4 10 10 0 10 0 0 0 20
0 0 0 0 0 0 0 20 20 10 20 20 12 0 0 20 4 2 20 2 10 10
0 0 0 0 0 0 0 0 2 6 10 0 0 0 4 8 10 4 20 12 0 10
0 0 0 0 0 0 0 0 0 20 4 2 10 4 0 6 0 4 0 0 8 0
0 0 0 0 0 0 0 0 0 0 10 10 12 0 2 10 10 0 10 4 6 10
0 0 0 0 0 0 0 0 0 0 0 0 0 2 4 2 0 4 0 0 0 12
0 0 0 0 0 0 0 0 0 0 0 0 10 10 4 0 0 0 0 4 0 8
0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 8 4 4 2 0 12 4
0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 2 0 10 6 20 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 8 10 2 0 2 0 10
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 0 4 4 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 4 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 10 2 4 20
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 10 10
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 10 4
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 8
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpMet/N-24_t <==
24
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
0 6 4 0 0 4 20 10 0 10 4 10 0 0 4 0 10 12 6 0 2 20 0 20
0 0 8 0 20 8 0 0 4 4 2 0 10 0 0 0 0 4 0 2 12 2 0 2
0 0 0 6 8 0 10 10 10 2 8 2 0 8 0 8 0 12 6 4 10 10 4 2
0 0 0 0 0 0 0 4 4 0 12 0 4 10 4 10 2 2 2 2 4 4 8 0
0 0 0 0 0 10 4 0 0 0 0 4 0 0 0 0 4 2 0 0 4 0 10 2
0 0 0 0 0 0 2 4 4 2 8 20 20 4 10 10 0 10 0 0 0 20 0 0
0 0 0 0 0 0 0 20 20 10 20 20 12 0 0 20 4 2 20 2 10 10 4 6
0 0 0 0 0 0 0 0 2 6 10 0 0 0 4 8 10 4 20 12 0 10 10 4
0 0 0 0 0 0 0 0 0 20 4 2 10 4 0 6 0 4 0 0 8 0 10 4
0 0 0 0 0 0 0 0 0 0 10 10 12 0 2 10 10 0 10 4 6 10 0 10
0 0 0 0 0 0 0 0 0 0 0 0 0 2 4 2 0 4 0 0 0 12 12 0
0 0 0 0 0 0 0 0 0 0 0 0 10 10 4 0 0 0 0 4 0 8 10 20
0 0 0 0 0 0 0 0 0 0 0 0 0 4 0 8 4 4 2 0 12 4 2 10
0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 2 0 10 6 20 0 0 8 4
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 8 10 2 0 2 0 10 0 4
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 0 4 4 0 4 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 4 0 0 0 12 10
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 10 2 4 20 20 8
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 10 10 2 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 10 4 2 6
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 8 0 2
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 10 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpMet/O-10_t <==
10
1 1 1 1 1 1 1 1 1 1
0 2 10 10 14 16 6 8 2 10
0 0 14 16 2 12 8 20 2 6
0 0 0 16 14 14 12 20 4 20
0 0 0 0 20 14 16 4 6 14
0 0 0 0 0 6 6 10 14 6
0 0 0 0 0 0 4 10 4 4
0 0 0 0 0 0 0 16 20 14
0 0 0 0 0 0 0 0 10 10
0 0 0 0 0 0 0 0 0 2
0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpMet/O-15_t <==
15
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
0 2 10 10 14 16 6 8 2 10 14 16 2 12 8
0 0 20 2 6 16 14 14 12 20 4 20 20 14 16
0 0 0 4 6 14 6 6 10 14 6 4 10 4 4
0 0 0 0 16 20 14 10 10 2 18 12 16 10 4
0 0 0 0 0 20 10 16 8 10 4 4 4 6 4
0 0 0 0 0 0 6 20 8 4 6 16 14 14 4
0 0 0 0 0 0 0 16 14 6 6 8 4 16 4
0 0 0 0 0 0 0 0 20 14 6 18 2 20 10
0 0 0 0 0 0 0 0 0 8 16 10 20 12 4
0 0 0 0 0 0 0 0 0 0 16 20 4 14 20
0 0 0 0 0 0 0 0 0 0 0 16 18 18 10
0 0 0 0 0 0 0 0 0 0 0 0 16 16 18
0 0 0 0 0 0 0 0 0 0 0 0 0 4 12
0 0 0 0 0 0 0 0 0 0 0 0 0 0 20
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpMet/O-20_t <==
20
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
0 2 10 10 14 16 6 8 2 10 14 16 2 12 8 20 2 6 16 14
0 0 14 12 20 4 20 20 14 16 4 6 14 6 6 10 14 6 4 10
0 0 0 4 4 16 20 14 10 10 2 18 12 16 10 4 20 10 16 8
0 0 0 0 10 4 4 4 6 4 6 20 8 4 6 16 14 14 4 16
0 0 0 0 0 14 6 6 8 4 16 4 20 14 6 18 2 20 10 8
0 0 0 0 0 0 16 10 20 12 4 16 20 4 14 20 16 18 18 10
0 0 0 0 0 0 0 16 16 18 4 12 20 20 12 2 6 14 18 2
0 0 0 0 0 0 0 0 20 2 14 8 6 16 12 12 18 2 14 16
0 0 0 0 0 0 0 0 0 12 6 10 14 18 16 16 12 20 6 16
0 0 0 0 0 0 0 0 0 0 10 16 12 12 10 4 18 6 2 8
0 0 0 0 0 0 0 0 0 0 0 18 12 20 8 20 10 18 14 8
0 0 0 0 0 0 0 0 0 0 0 0 8 10 6 18 16 2 14 8
0 0 0 0 0 0 0 0 0 0 0 0 0 18 10 20 14 10 14 18
0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 4 12 20 10 8
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 16 4 14 14 16
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 18 4 6 2
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 20 14
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 14
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 18
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpMet/O-9_t <==
9
1 1 1 1 1 1 1 1 1
0 2 10 10 14 16 6 8 2
0 0 10 14 16 2 12 8 20
0 0 0 2 6 16 14 14 12
0 0 0 0 20 4 20 20 14
0 0 0 0 0 16 4 6 14
0 0 0 0 0 0 6 6 10
0 0 0 0 0 0 0 14 6
0 0 0 0 0 0 0 0 4
0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpMet/S-12_t <==
12
1 1 1 1 1 1 1 1 1 1 1 1
0 13 26 25 17 11 17 16 25 13 14 16
0 0 17 21 14 15 8 11 27 19 13 17
0 0 0 21 22 17 10 20 20 17 11 22
0 0 0 0 16 23 23 12 17 17 19 19
0 0 0 0 0 22 20 11 23 17 13 15
0 0 0 0 0 0 19 10 11 21 16 25
0 0 0 0 0 0 0 10 16 22 24 14
0 0 0 0 0 0 0 0 13 21 17 15
0 0 0 0 0 0 0 0 0 12 14 21
0 0 0 0 0 0 0 0 0 0 11 15
0 0 0 0 0 0 0 0 0 0 0 15
0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpMet/S-13_t <==
13
1 1 1 1 1 1 1 1 1 1 1 1 1
0 13 26 25 17 11 17 16 25 13 14 16 17
0 0 17 21 14 15 8 11 27 19 13 17 26
0 0 0 21 22 17 10 20 20 17 11 22 23
0 0 0 0 16 23 23 12 17 17 19 19 26
0 0 0 0 0 22 20 11 23 17 13 15 25
0 0 0 0 0 0 19 10 11 21 16 25 14
0 0 0 0 0 0 0 10 16 22 24 14 22
0 0 0 0 0 0 0 0 13 21 17 15 17
0 0 0 0 0 0 0 0 0 12 14 21 31
0 0 0 0 0 0 0 0 0 0 11 15 21
0 0 0 0 0 0 0 0 0 0 0 15 25
0 0 0 0 0 0 0 0 0 0 0 0 14
0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpMet/S-14_t <==
14
1 1 1 1 1 1 1 1 1 1 1 1 1 1
0 13 26 25 17 11 17 16 25 13 14 16 17 11
0 0 17 21 14 15 8 11 27 19 13 17 26 11
0 0 0 21 22 17 10 20 20 17 11 22 23 15
0 0 0 0 16 23 23 12 17 17 19 19 26 24
0 0 0 0 0 22 20 11 23 17 13 15 25 20
0 0 0 0 0 0 19 10 11 21 16 25 14 20
0 0 0 0 0 0 0 10 16 22 24 14 22 18
0 0 0 0 0 0 0 0 13 21 17 15 17 12
0 0 0 0 0 0 0 0 0 12 14 21 31 14
0 0 0 0 0 0 0 0 0 0 11 15 21 20
0 0 0 0 0 0 0 0 0 0 0 15 25 14
0 0 0 0 0 0 0 0 0 0 0 0 14 21
0 0 0 0 0 0 0 0 0 0 0 0 0 21
0 0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpMet/S-15_t <==
15
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
0 13 26 25 17 11 17 16 25 13 14 16 17 11 13
0 0 17 21 14 15 8 11 27 19 13 17 26 11 20
0 0 0 21 22 17 10 20 20 17 11 22 23 15 22
0 0 0 0 16 23 23 12 17 17 19 19 26 24 19
0 0 0 0 0 22 20 11 23 17 13 15 25 20 16
0 0 0 0 0 0 19 10 11 21 16 25 14 20 11
0 0 0 0 0 0 0 10 16 22 24 14 22 18 18
0 0 0 0 0 0 0 0 13 21 17 15 17 12 17
0 0 0 0 0 0 0 0 0 12 14 21 31 14 17
0 0 0 0 0 0 0 0 0 0 11 15 21 20 16
0 0 0 0 0 0 0 0 0 0 0 15 25 14 10
0 0 0 0 0 0 0 0 0 0 0 0 14 21 16
0 0 0 0 0 0 0 0 0 0 0 0 0 21 24
0 0 0 0 0 0 0 0 0 0 0 0 0 0 15
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpMet/S-16_t <==
16
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
0 13 26 25 17 11 17 16 25 13 14 16 17 11 13 21
0 0 17 21 14 15 8 11 27 19 13 17 26 11 20 17
0 0 0 21 22 17 10 20 20 17 11 22 23 15 22 17
0 0 0 0 16 23 23 12 17 17 19 19 26 24 19 21
0 0 0 0 0 22 20 11 23 17 13 15 25 20 16 20
0 0 0 0 0 0 19 10 11 21 16 25 14 20 11 23
0 0 0 0 0 0 0 10 16 22 24 14 22 18 18 19
0 0 0 0 0 0 0 0 13 21 17 15 17 12 17 19
0 0 0 0 0 0 0 0 0 12 14 21 31 14 17 14
0 0 0 0 0 0 0 0 0 0 11 15 21 20 16 24
0 0 0 0 0 0 0 0 0 0 0 15 25 14 10 13
0 0 0 0 0 0 0 0 0 0 0 0 14 21 16 27
0 0 0 0 0 0 0 0 0 0 0 0 0 21 24 18
0 0 0 0 0 0 0 0 0 0 0 0 0 0 15 14
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 20
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpMet/S-17_t <==
17
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
0 13 26 25 17 11 17 16 25 13 14 16 17 11 13 21 8
0 0 17 21 14 15 8 11 27 19 13 17 26 11 20 17 15
0 0 0 21 22 17 10 20 20 17 11 22 23 15 22 17 18
0 0 0 0 16 23 23 12 17 17 19 19 26 24 19 21 22
0 0 0 0 0 22 20 11 23 17 13 15 25 20 16 20 11
0 0 0 0 0 0 19 10 11 21 16 25 14 20 11 23 15
0 0 0 0 0 0 0 10 16 22 24 14 22 18 18 19 23
0 0 0 0 0 0 0 0 13 21 17 15 17 12 17 19 9
0 0 0 0 0 0 0 0 0 12 14 21 31 14 17 14 23
0 0 0 0 0 0 0 0 0 0 11 15 21 20 16 24 24
0 0 0 0 0 0 0 0 0 0 0 15 25 14 10 13 17
0 0 0 0 0 0 0 0 0 0 0 0 14 21 16 27 20
0 0 0 0 0 0 0 0 0 0 0 0 0 21 24 18 25
0 0 0 0 0 0 0 0 0 0 0 0 0 0 15 14 11
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 20 17
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 14
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpMet/S-18_t <==
18
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
0 13 26 25 17 11 17 16 25 13 14 16 17 11 13 21 8 17
0 0 17 21 14 15 8 11 27 19 13 17 26 11 20 17 15 16
0 0 0 21 22 17 10 20 20 17 11 22 23 15 22 17 18 20
0 0 0 0 16 23 23 12 17 17 19 19 26 24 19 21 22 20
0 0 0 0 0 22 20 11 23 17 13 15 25 20 16 20 11 18
0 0 0 0 0 0 19 10 11 21 16 25 14 20 11 23 15 15
0 0 0 0 0 0 0 10 16 22 24 14 22 18 18 19 23 15
0 0 0 0 0 0 0 0 13 21 17 15 17 12 17 19 9 21
0 0 0 0 0 0 0 0 0 12 14 21 31 14 17 14 23 29
0 0 0 0 0 0 0 0 0 0 11 15 21 20 16 24 24 20
0 0 0 0 0 0 0 0 0 0 0 15 25 14 10 13 17 18
0 0 0 0 0 0 0 0 0 0 0 0 14 21 16 27 20 28
0 0 0 0 0 0 0 0 0 0 0 0 0 21 24 18 25 13
0 0 0 0 0 0 0 0 0 0 0 0 0 0 15 14 11 13
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 20 17 18
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 14 17
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 10
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpMet/S-19_t <==
19
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
0 13 26 25 17 11 17 16 25 13 14 16 17 11 13 21 8 17 27
0 0 17 21 14 15 8 11 27 19 13 17 26 11 20 17 15 16 18
0 0 0 21 22 17 10 20 20 17 11 22 23 15 22 17 18 20 20
0 0 0 0 16 23 23 12 17 17 19 19 26 24 19 21 22 20 23
0 0 0 0 0 22 20 11 23 17 13 15 25 20 16 20 11 18 15
0 0 0 0 0 0 19 10 11 21 16 25 14 20 11 23 15 15 11
0 0 0 0 0 0 0 10 16 22 24 14 22 18 18 19 23 15 22
0 0 0 0 0 0 0 0 13 21 17 15 17 12 17 19 9 21 19
0 0 0 0 0 0 0 0 0 12 14 21 31 14 17 14 23 29 17
0 0 0 0 0 0 0 0 0 0 11 15 21 20 16 24 24 20 22
0 0 0 0 0 0 0 0 0 0 0 15 25 14 10 13 17 18 18
0 0 0 0 0 0 0 0 0 0 0 0 14 21 16 27 20 28 19
0 0 0 0 0 0 0 0 0 0 0 0 0 21 24 18 25 13 13
0 0 0 0 0 0 0 0 0 0 0 0 0 0 15 14 11 13 18
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 20 17 18 19
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 14 17 17
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 10 19
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 17
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpMet/S-20_t <==
20
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
0 13 26 25 17 11 17 16 25 13 14 16 17 11 13 21 8 17 27 23
0 0 17 21 14 15 8 11 27 19 13 17 26 11 20 17 15 16 18 17
0 0 0 21 22 17 10 20 20 17 11 22 23 15 22 17 18 20 20 10
0 0 0 0 16 23 23 12 17 17 19 19 26 24 19 21 22 20 23 12
0 0 0 0 0 22 20 11 23 17 13 15 25 20 16 20 11 18 15 14
0 0 0 0 0 0 19 10 11 21 16 25 14 20 11 23 15 15 11 21
0 0 0 0 0 0 0 10 16 22 24 14 22 18 18 19 23 15 22 9
0 0 0 0 0 0 0 0 13 21 17 15 17 12 17 19 9 21 19 11
0 0 0 0 0 0 0 0 0 12 14 21 31 14 17 14 23 29 17 19
0 0 0 0 0 0 0 0 0 0 11 15 21 20 16 24 24 20 22 24
0 0 0 0 0 0 0 0 0 0 0 15 25 14 10 13 17 18 18 16
0 0 0 0 0 0 0 0 0 0 0 0 14 21 16 27 20 28 19 20
0 0 0 0 0 0 0 0 0 0 0 0 0 21 24 18 25 13 13 21
0 0 0 0 0 0 0 0 0 0 0 0 0 0 15 14 11 13 18 16
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 20 17 18 19 19
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 14 17 17 21
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 10 19 16
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 17 24
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 16
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpMet/S-21_t <==
21
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
0 13 26 25 17 11 17 16 25 13 14 16 17 11 13 21 8 17 27 23 14
0 0 17 21 14 15 8 11 27 19 13 17 26 11 20 17 15 16 18 17 19
0 0 0 21 22 17 10 20 20 17 11 22 23 15 22 17 18 20 20 10 13
0 0 0 0 16 23 23 12 17 17 19 19 26 24 19 21 22 20 23 12 16
0 0 0 0 0 22 20 11 23 17 13 15 25 20 16 20 11 18 15 14 19
0 0 0 0 0 0 19 10 11 21 16 25 14 20 11 23 15 15 11 21 16
0 0 0 0 0 0 0 10 16 22 24 14 22 18 18 19 23 15 22 9 12
0 0 0 0 0 0 0 0 13 21 17 15 17 12 17 19 9 21 19 11 18
0 0 0 0 0 0 0 0 0 12 14 21 31 14 17 14 23 29 17 19 19
0 0 0 0 0 0 0 0 0 0 11 15 21 20 16 24 24 20 22 24 12
0 0 0 0 0 0 0 0 0 0 0 15 25 14 10 13 17 18 18 16 13
0 0 0 0 0 0 0 0 0 0 0 0 14 21 16 27 20 28 19 20 7
0 0 0 0 0 0 0 0 0 0 0 0 0 21 24 18 25 13 13 21 8
0 0 0 0 0 0 0 0 0 0 0 0 0 0 15 14 11 13 18 16 14
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 20 17 18 19 19 15
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 14 17 17 21 20
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 10 19 16 16
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 17 24 18
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 16 18
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 16
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpMet/S-22_t <==
22
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
0 13 26 25 17 11 17 16 25 13 14 16 17 11 13 21 8 17 27 23 14 17
0 0 17 21 14 15 8 11 27 19 13 17 26 11 20 17 15 16 18 17 19 18
0 0 0 21 22 17 10 20 20 17 11 22 23 15 22 17 18 20 20 10 13 15
0 0 0 0 16 23 23 12 17 17 19 19 26 24 19 21 22 20 23 12 16 14
0 0 0 0 0 22 20 11 23 17 13 15 25 20 16 20 11 18 15 14 19 13
0 0 0 0 0 0 19 10 11 21 16 25 14 20 11 23 15 15 11 21 16 17
0 0 0 0 0 0 0 10 16 22 24 14 22 18 18 19 23 15 22 9 12 25
0 0 0 0 0 0 0 0 13 21 17 15 17 12 17 19 9 21 19 11 18 11
0 0 0 0 0 0 0 0 0 12 14 21 31 14 17 14 23 29 17 19 19 14
0 0 0 0 0 0 0 0 0 0 11 15 21 20 16 24 24 20 22 24 12 23
0 0 0 0 0 0 0 0 0 0 0 15 25 14 10 13 17 18 18 16 13 18
0 0 0 0 0 0 0 0 0 0 0 0 14 21 16 27 20 28 19 20 7 23
0 0 0 0 0 0 0 0 0 0 0 0 0 21 24 18 25 13 13 21 8 22
0 0 0 0 0 0 0 0 0 0 0 0 0 0 15 14 11 13 18 16 14 9
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 20 17 18 19 19 15 17
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 14 17 17 21 20 13
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 10 19 16 16 24
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 17 24 18 18
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 16 18 18
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 16 16
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 15
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpMet/S-23_t <==
23
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
0 13 26 25 17 11 17 16 25 13 14 16 17 11 13 21 8 17 27 23 14 17 25
0 0 17 21 14 15 8 11 27 19 13 17 26 11 20 17 15 16 18 17 19 18 16
0 0 0 21 22 17 10 20 20 17 11 22 23 15 22 17 18 20 20 10 13 15 21
0 0 0 0 16 23 23 12 17 17 19 19 26 24 19 21 22 20 23 12 16 14 15
0 0 0 0 0 22 20 11 23 17 13 15 25 20 16 20 11 18 15 14 19 13 18
0 0 0 0 0 0 19 10 11 21 16 25 14 20 11 23 15 15 11 21 16 17 25
0 0 0 0 0 0 0 10 16 22 24 14 22 18 18 19 23 15 22 9 12 25 14
0 0 0 0 0 0 0 0 13 21 17 15 17 12 17 19 9 21 19 11 18 11 18
0 0 0 0 0 0 0 0 0 12 14 21 31 14 17 14 23 29 17 19 19 14 17
0 0 0 0 0 0 0 0 0 0 11 15 21 20 16 24 24 20 22 24 12 23 18
0 0 0 0 0 0 0 0 0 0 0 15 25 14 10 13 17 18 18 16 13 18 20
0 0 0 0 0 0 0 0 0 0 0 0 14 21 16 27 20 28 19 20 7 23 24
0 0 0 0 0 0 0 0 0 0 0 0 0 21 24 18 25 13 13 21 8 22 23
0 0 0 0 0 0 0 0 0 0 0 0 0 0 15 14 11 13 18 16 14 9 21
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 20 17 18 19 19 15 17 21
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 14 17 17 21 20 13 18
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 10 19 16 16 24 16
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 17 24 18 18 19
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 16 18 18 14
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 16 16 11
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 15 21
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 22
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpMet/S-24_t <==
24
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
0 13 26 25 17 11 17 16 25 13 14 16 17 11 13 21 8 17 27 23 14 17 25 17
0 0 17 21 14 15 8 11 27 19 13 17 26 11 20 17 15 16 18 17 19 18 16 17
0 0 0 21 22 17 10 20 20 17 11 22 23 15 22 17 18 20 20 10 13 15 21 15
0 0 0 0 16 23 23 12 17 17 19 19 26 24 19 21 22 20 23 12 16 14 15 19
0 0 0 0 0 22 20 11 23 17 13 15 25 20 16 20 11 18 15 14 19 13 18 12
0 0 0 0 0 0 19 10 11 21 16 25 14 20 11 23 15 15 11 21 16 17 25 18
0 0 0 0 0 0 0 10 16 22 24 14 22 18 18 19 23 15 22 9 12 25 14 26
0 0 0 0 0 0 0 0 13 21 17 15 17 12 17 19 9 21 19 11 18 11 18 18
0 0 0 0 0 0 0 0 0 12 14 21 31 14 17 14 23 29 17 19 19 14 17 14
0 0 0 0 0 0 0 0 0 0 11 15 21 20 16 24 24 20 22 24 12 23 18 14
0 0 0 0 0 0 0 0 0 0 0 15 25 14 10 13 17 18 18 16 13 18 20 16
0 0 0 0 0 0 0 0 0 0 0 0 14 21 16 27 20 28 19 20 7 23 24 26
0 0 0 0 0 0 0 0 0 0 0 0 0 21 24 18 25 13 13 21 8 22 23 21
0 0 0 0 0 0 0 0 0 0 0 0 0 0 15 14 11 13 18 16 14 9 21 17
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 20 17 18 19 19 15 17 21 8
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 14 17 17 21 20 13 18 24
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 10 19 16 16 24 16 13
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 17 24 18 18 19 14
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 16 18 18 14 21
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 16 16 11 11
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 15 21 16
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 22 19
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 22
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpMet/S-25_t <==
25
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
0 13 26 25 17 11 17 16 25 13 14 16 17 11 13 21 8 17 27 23 14 17 25 17 15
0 0 17 21 14 15 8 11 27 19 13 17 26 11 20 17 15 16 18 17 19 18 16 17 17
0 0 0 21 22 17 10 20 20 17 11 22 23 15 22 17 18 20 20 10 13 15 21 15 14
0 0 0 0 16 23 23 12 17 17 19 19 26 24 19 21 22 20 23 12 16 14 15 19 15
0 0 0 0 0 22 20 11 23 17 13 15 25 20 16 20 11 18 15 14 19 13 18 12 27
0 0 0 0 0 0 19 10 11 21 16 25 14 20 11 23 15 15 11 21 16 17 25 18 24
0 0 0 0 0 0 0 10 16 22 24 14 22 18 18 19 23 15 22 9 12 25 14 26 18
0 0 0 0 0 0 0 0 13 21 17 15 17 12 17 19 9 21 19 11 18 11 18 18 16
0 0 0 0 0 0 0 0 0 12 14 21 31 14 17 14 23 29 17 19 19 14 17 14 11
0 0 0 0 0 0 0 0 0 0 11 15 21 20 16 24 24 20 22 24 12 23 18 14 18
0 0 0 0 0 0 0 0 0 0 0 15 25 14 10 13 17 18 18 16 13 18 20 16 12
0 0 0 0 0 0 0 0 0 0 0 0 14 21 16 27 20 28 19 20 7 23 24 26 20
0 0 0 0 0 0 0 0 0 0 0 0 0 21 24 18 25 13 13 21 8 22 23 21 16
0 0 0 0 0 0 0 0 0 0 0 0 0 0 15 14 11 13 18 16 14 9 21 17 15
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 20 17 18 19 19 15 17 21 8 17
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 14 17 17 21 20 13 18 24 14
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 10 19 16 16 24 16 13 13
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 17 24 18 18 19 14 20
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 16 18 18 14 21 22
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 16 16 11 11 14
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 15 21 16 11
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 22 19 16
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 22 19
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 19
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpMet/Y-10_t <==
10
1 1 1 1 1 1 1 1 1 1
0 30 17 11 24 25 24 17 16 22
0 0 21 23 26 24 27 19 11 32
0 0 0 24 18 23 31 36 28 19
0 0 0 0 19 18 33 25 20 28
0 0 0 0 0 15 37 27 17 16
0 0 0 0 0 0 27 23 29 24
0 0 0 0 0 0 0 27 31 24
0 0 0 0 0 0 0 0 14 18
0 0 0 0 0 0 0 0 0 24
0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpMet/Y-11_t <==
11
1 1 1 1 1 1 1 1 1 1 1
0 22 22 18 22 15 17 19 15 25 22
0 0 16 30 22 27 15 27 21 21 22
0 0 0 18 16 19 15 15 16 19 20
0 0 0 0 15 29 22 22 23 13 20
0 0 0 0 0 19 20 21 25 23 23
0 0 0 0 0 0 22 13 18 12 11
0 0 0 0 0 0 0 21 26 24 16
0 0 0 0 0 0 0 0 25 18 14
0 0 0 0 0 0 0 0 0 22 19
0 0 0 0 0 0 0 0 0 0 27
0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpMet/Y-12_t <==
12
1 1 1 1 1 1 1 1 1 1 1 1
0 9 29 20 19 15 14 24 14 14 20 20
0 0 23 13 12 22 17 22 14 15 15 16
0 0 0 22 16 16 15 27 27 12 23 16
0 0 0 0 17 17 11 21 19 11 26 19
0 0 0 0 0 22 18 22 22 17 15 24
0 0 0 0 0 0 18 16 21 27 20 23
0 0 0 0 0 0 0 21 19 13 13 14
0 0 0 0 0 0 0 0 18 23 17 14
0 0 0 0 0 0 0 0 0 14 24 17
0 0 0 0 0 0 0 0 0 0 18 12
0 0 0 0 0 0 0 0 0 0 0 19
0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpMet/Y-13_t <==
13
1 1 1 1 1 1 1 1 1 1 1 1 1
0 24 10 15 14 18 14 12 13 16 16 17 22
0 0 16 21 17 20 18 13 16 27 15 19 22
0 0 0 19 14 11 18 6 21 11 14 17 12
0 0 0 0 17 14 21 20 19 21 9 17 19
0 0 0 0 0 17 19 19 16 17 17 14 11
0 0 0 0 0 0 19 15 8 26 16 14 21
0 0 0 0 0 0 0 13 16 9 12 9 8
0 0 0 0 0 0 0 0 20 20 26 17 11
0 0 0 0 0 0 0 0 0 22 14 23 11
0 0 0 0 0 0 0 0 0 0 19 17 19
0 0 0 0 0 0 0 0 0 0 0 15 22
0 0 0 0 0 0 0 0 0 0 0 0 24
0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpMet/Y-14_t <==
14
1 1 1 1 1 1 1 1 1 1 1 1 1 1
0 20 14 14 14 14 13 14 13 15 15 15 18 18
0 0 20 13 13 21 13 17 17 9 16 15 17 18
0 0 0 14 22 15 19 14 20 19 10 14 17 16
0 0 0 0 18 13 12 19 12 11 17 9 13 16
0 0 0 0 0 18 15 15 16 23 14 13 16 14
0 0 0 0 0 0 20 12 14 14 18 26 12 16
0 0 0 0 0 0 0 11 19 6 17 10 14 13
0 0 0 0 0 0 0 0 11 15 13 16 10 13
0 0 0 0 0 0 0 0 0 24 23 17 18 15
0 0 0 0 0 0 0 0 0 0 24 14 12 10
0 0 0 0 0 0 0 0 0 0 0 5 16 14
0 0 0 0 0 0 0 0 0 0 0 0 11 26
0 0 0 0 0 0 0 0 0 0 0 0 0 19
0 0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpMet/Y-15_t <==
15
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
0 19 14 13 17 10 12 10 14 11 12 16 14 16 20
0 0 15 18 16 12 18 15 15 14 14 14 12 13 17
0 0 0 8 20 10 18 24 9 20 14 11 11 19 15
0 0 0 0 17 14 12 14 10 15 13 12 11 8 13
0 0 0 0 0 14 10 19 19 17 20 20 14 17 16
0 0 0 0 0 0 12 15 10 20 13 12 14 12 14
0 0 0 0 0 0 0 12 15 9 15 12 16 14 15
0 0 0 0 0 0 0 0 11 13 12 14 9 15 7
0 0 0 0 0 0 0 0 0 15 11 16 23 15 13
0 0 0 0 0 0 0 0 0 0 19 21 15 13 10
0 0 0 0 0 0 0 0 0 0 0 22 10 11 12
0 0 0 0 0 0 0 0 0 0 0 0 15 11 17
0 0 0 0 0 0 0 0 0 0 0 0 0 8 21
0 0 0 0 0 0 0 0 0 0 0 0 0 0 20
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpMet/Y-20_t <==
20
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
0 8 8 6 12 9 10 11 21 11 6 9 10 10 4 10 12 7 8 7
0 0 9 11 14 7 13 8 13 6 9 13 8 10 12 6 14 10 11 13
0 0 0 11 20 9 4 12 11 11 15 11 9 18 17 12 9 16 16 6
0 0 0 0 8 6 19 14 8 7 14 13 6 10 8 6 12 9 16 9
0 0 0 0 0 10 13 8 9 17 12 9 16 9 9 6 14 13 8 6
0 0 0 0 0 0 8 13 12 8 5 9 8 6 5 6 7 7 14 7
0 0 0 0 0 0 0 9 8 6 17 19 11 7 7 7 6 13 16 7
0 0 0 0 0 0 0 0 5 11 14 7 9 9 16 6 9 6 9 10
0 0 0 0 0 0 0 0 0 18 8 7 8 14 8 13 11 6 12 10
0 0 0 0 0 0 0 0 0 0 9 9 11 11 14 11 10 8 12 11
0 0 0 0 0 0 0 0 0 0 0 7 11 14 12 6 7 13 12 9
0 0 0 0 0 0 0 0 0 0 0 0 6 15 11 6 13 14 12 13
0 0 0 0 0 0 0 0 0 0 0 0 0 15 11 12 5 9 10 16
0 0 0 0 0 0 0 0 0 0 0 0 0 0 7 8 16 9 9 8
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 12 15 7 19 14
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 8 8 3
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 12 15 14
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9 11
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 16
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpMet/Y-25_t <==
25
1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
0 9 12 8 6 11 10 13 6 6 10 9 4 4 6 11 6 7 10 7 11 6 12 8 9
0 0 4 9 17 10 9 10 6 6 8 10 13 10 13 11 13 12 10 10 11 5 10 9 2
0 0 0 8 12 11 6 4 13 3 12 8 8 13 11 8 8 7 9 9 9 10 12 6 10
0 0 0 0 11 9 6 5 10 6 9 5 13 7 9 10 5 9 15 2 7 5 6 5 8
0 0 0 0 0 8 11 13 12 11 13 13 6 13 13 12 7 5 8 9 7 10 6 7 10
0 0 0 0 0 0 9 6 10 9 6 10 6 7 12 10 13 5 5 7 3 6 8 15 10
0 0 0 0 0 0 0 7 9 10 10 10 8 11 12 14 4 8 9 4 9 6 13 23 7
0 0 0 0 0 0 0 0 7 5 12 12 8 11 5 16 12 9 13 7 6 10 12 12 10
0 0 0 0 0 0 0 0 0 12 9 8 9 12 10 7 8 7 9 6 12 7 10 14 10
0 0 0 0 0 0 0 0 0 0 7 10 4 4 7 7 7 5 7 2 5 5 7 12 12
0 0 0 0 0 0 0 0 0 0 0 7 7 6 11 7 9 6 8 9 9 6 8 5 10
0 0 0 0 0 0 0 0 0 0 0 0 9 7 5 9 6 6 8 9 7 6 10 8 5
0 0 0 0 0 0 0 0 0 0 0 0 0 9 13 6 8 6 7 6 14 7 10 8 5
0 0 0 0 0 0 0 0 0 0 0 0 0 0 6 10 4 10 6 4 15 7 6 8 5
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 7 7 9 10 3 9 5 9 7 8
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 12 8 11 7 7 12 10 4 4
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9 14 9 9 8 7 9 6
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 15 12 8 10 9 8 8
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 11 11 9 9 8 11
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 4 9 13 12 7
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 11 8 11 7
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 9 10 8
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 13 7
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 10
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/srflpMet/Y-9_t <==
9
1 1 1 1 1 1 1 1 1
0 23 17 25 16 20 18 25 28
0 0 33 27 25 32 28 39 31
0 0 0 32 28 26 27 27 35
0 0 0 0 21 15 22 20 25
0 0 0 0 0 26 29 24 18
0 0 0 0 0 0 24 27 25
0 0 0 0 0 0 0 29 28
0 0 0 0 0 0 0 0 26
0 0 0 0 0 0 0 0 0

==> anc/instances/benchmark/theta/AAA_delete_me.dat <==
45 72
1 10 1
1 19 1
1 22 1
1 25 1
2 11 1
2 28 1
2 31 1
2 34 1
3 12 1
3 37 1
3 40 1
3 43 1
4 13 1
4 23 1
4 29 1
4 44 1
5 14 1
5 20 1
5 32 1
5 41 1
6 15 1
6 26 1
6 35 1
6 38 1
7 16 1
7 27 1
7 33 1
7 45 1
8 17 1
8 24 1
8 36 1
8 42 1
9 18 1
9 21 1
9 30 1
9 39 1
10 11 1
10 12 1
11 12 1
13 14 1
13 15 1
14 15 1
16 17 1
16 18 1
17 18 1
19 20 1
19 21 1
20 21 1
22 23 1
22 24 1
23 24 1
25 26 1
25 27 1
26 27 1
28 29 1
28 30 1
29 30 1
31 32 1
31 33 1
32 33 1
34 35 1
34 36 1
35 36 1
37 38 1
37 39 1
38 39 1
40 41 1
40 42 1
41 42 1
43 44 1
43 45 1
44 45 1


==> anc/instances/benchmark/theta/MANN_a27.dat <==
378 702
1 28 1
1 37 1
1 40 1
1 55 1
1 136 1
1 145 1
1 148 1
1 163 1
1 172 1
1 181 1
1 184 1
1 199 1
1 352 1
2 29 1
2 43 1
2 46 1
2 58 1
2 151 1
2 154 1
2 166 1
2 187 1
2 190 1
2 202 1
2 208 1
2 244 1
2 355 1
3 30 1
3 49 1
3 52 1
3 61 1
3 157 1
3 160 1
3 169 1
3 193 1
3 196 1
3 205 1
3 280 1
3 316 1
3 358 1
4 31 1
4 44 1
4 50 1
4 56 1
4 139 1
4 175 1
4 223 1
4 229 1
4 235 1
4 259 1
4 265 1
4 271 1
4 361 1
5 32 1
5 38 1
5 53 1
5 59 1
5 211 1
5 217 1
5 232 1
5 238 1
5 247 1
5 253 1
5 268 1
5 274 1
5 364 1
6 33 1
6 41 1
6 47 1
6 62 1
6 220 1
6 226 1
6 241 1
6 256 1
6 262 1
6 277 1
6 283 1
6 319 1
6 367 1
7 34 1
7 48 1
7 54 1
7 57 1
7 142 1
7 178 1
7 298 1
7 304 1
7 307 1
7 334 1
7 340 1
7 343 1
7 370 1
8 35 1
8 42 1
8 51 1
8 60 1
8 214 1
8 250 1
8 292 1
8 301 1
8 310 1
8 328 1
8 337 1
8 346 1
8 373 1
9 36 1
9 39 1
9 45 1
9 63 1
9 286 1
9 289 1
9 295 1
9 313 1
9 322 1
9 325 1
9 331 1
9 349 1
9 376 1
10 64 1
10 73 1
10 76 1
10 91 1
10 209 1
10 218 1
10 221 1
10 236 1
10 281 1
10 290 1
10 293 1
10 308 1
10 353 1
11 65 1
11 79 1
11 82 1
11 94 1
11 137 1
11 224 1
11 227 1
11 239 1
11 296 1
11 299 1
11 311 1
11 317 1
11 356 1
12 66 1
12 85 1
12 88 1
12 97 1
12 173 1
12 230 1
12 233 1
12 242 1
12 245 1
12 302 1
12 305 1
12 314 1
12 359 1
13 67 1
13 80 1
13 86 1
13 92 1
13 152 1
13 158 1
13 164 1
13 212 1
13 284 1
13 332 1
13 338 1
13 344 1
13 362 1
14 68 1
14 74 1
14 89 1
14 95 1
14 140 1
14 146 1
14 161 1
14 167 1
14 320 1
14 326 1
14 341 1
14 347 1
14 365 1
15 69 1
15 77 1
15 83 1
15 98 1
15 149 1
15 155 1
15 170 1
15 176 1
15 248 1
15 329 1
15 335 1
15 350 1
15 368 1
16 70 1
16 84 1
16 90 1
16 93 1
16 191 1
16 197 1
16 200 1
16 215 1
16 263 1
16 269 1
16 272 1
16 287 1
16 371 1
17 71 1
17 78 1
17 87 1
17 96 1
17 143 1
17 185 1
17 194 1
17 203 1
17 257 1
17 266 1
17 275 1
17 323 1
17 374 1
18 72 1
18 75 1
18 81 1
18 99 1
18 179 1
18 182 1
18 188 1
18 206 1
18 251 1
18 254 1
18 260 1
18 278 1
18 377 1
19 100 1
19 109 1
19 112 1
19 127 1
19 246 1
19 255 1
19 258 1
19 273 1
19 318 1
19 327 1
19 330 1
19 345 1
19 354 1
20 101 1
20 115 1
20 118 1
20 130 1
20 174 1
20 261 1
20 264 1
20 276 1
20 282 1
20 333 1
20 336 1
20 348 1
20 357 1
21 102 1
21 121 1
21 124 1
21 133 1
21 138 1
21 210 1
21 267 1
21 270 1
21 279 1
21 339 1
21 342 1
21 351 1
21 360 1
22 103 1
22 116 1
22 122 1
22 128 1
22 189 1
22 195 1
22 201 1
22 249 1
22 297 1
22 303 1
22 309 1
22 321 1
22 363 1
23 104 1
23 110 1
23 125 1
23 131 1
23 177 1
23 183 1
23 198 1
23 204 1
23 285 1
23 291 1
23 306 1
23 312 1
23 366 1
24 105 1
24 113 1
24 119 1
24 134 1
24 141 1
24 186 1
24 192 1
24 207 1
24 213 1
24 294 1
24 300 1
24 315 1
24 369 1
25 106 1
25 120 1
25 126 1
25 129 1
25 156 1
25 162 1
25 165 1
25 228 1
25 234 1
25 237 1
25 252 1
25 324 1
25 372 1
26 107 1
26 114 1
26 123 1
26 132 1
26 150 1
26 159 1
26 168 1
26 180 1
26 222 1
26 231 1
26 240 1
26 288 1
26 375 1
27 108 1
27 111 1
27 117 1
27 135 1
27 144 1
27 147 1
27 153 1
27 171 1
27 216 1
27 219 1
27 225 1
27 243 1
27 378 1
28 29 1
28 30 1
29 30 1
31 32 1
31 33 1
32 33 1
34 35 1
34 36 1
35 36 1
37 38 1
37 39 1
38 39 1
40 41 1
40 42 1
41 42 1
43 44 1
43 45 1
44 45 1
46 47 1
46 48 1
47 48 1
49 50 1
49 51 1
50 51 1
52 53 1
52 54 1
53 54 1
55 56 1
55 57 1
56 57 1
58 59 1
58 60 1
59 60 1
61 62 1
61 63 1
62 63 1
64 65 1
64 66 1
65 66 1
67 68 1
67 69 1
68 69 1
70 71 1
70 72 1
71 72 1
73 74 1
73 75 1
74 75 1
76 77 1
76 78 1
77 78 1
79 80 1
79 81 1
80 81 1
82 83 1
82 84 1
83 84 1
85 86 1
85 87 1
86 87 1
88 89 1
88 90 1
89 90 1
91 92 1
91 93 1
92 93 1
94 95 1
94 96 1
95 96 1
97 98 1
97 99 1
98 99 1
100 101 1
100 102 1
101 102 1
103 104 1
103 105 1
104 105 1
106 107 1
106 108 1
107 108 1
109 110 1
109 111 1
110 111 1
112 113 1
112 114 1
113 114 1
115 116 1
115 117 1
116 117 1
118 119 1
118 120 1
119 120 1
121 122 1
121 123 1
122 123 1
124 125 1
124 126 1
125 126 1
127 128 1
127 129 1
128 129 1
130 131 1
130 132 1
131 132 1
133 134 1
133 135 1
134 135 1
136 137 1
136 138 1
137 138 1
139 140 1
139 141 1
140 141 1
142 143 1
142 144 1
143 144 1
145 146 1
145 147 1
146 147 1
148 149 1
148 150 1
149 150 1
151 152 1
151 153 1
152 153 1
154 155 1
154 156 1
155 156 1
157 158 1
157 159 1
158 159 1
160 161 1
160 162 1
161 162 1
163 164 1
163 165 1
164 165 1
166 167 1
166 168 1
167 168 1
169 170 1
169 171 1
170 171 1
172 173 1
172 174 1
173 174 1
175 176 1
175 177 1
176 177 1
178 179 1
178 180 1
179 180 1
181 182 1
181 183 1
182 183 1
184 185 1
184 186 1
185 186 1
187 188 1
187 189 1
188 189 1
190 191 1
190 192 1
191 192 1
193 194 1
193 195 1
194 195 1
196 197 1
196 198 1
197 198 1
199 200 1
199 201 1
200 201 1
202 203 1
202 204 1
203 204 1
205 206 1
205 207 1
206 207 1
208 209 1
208 210 1
209 210 1
211 212 1
211 213 1
212 213 1
214 215 1
214 216 1
215 216 1
217 218 1
217 219 1
218 219 1
220 221 1
220 222 1
221 222 1
223 224 1
223 225 1
224 225 1
226 227 1
226 228 1
227 228 1
229 230 1
229 231 1
230 231 1
232 233 1
232 234 1
233 234 1
235 236 1
235 237 1
236 237 1
238 239 1
238 240 1
239 240 1
241 242 1
241 243 1
242 243 1
244 245 1
244 246 1
245 246 1
247 248 1
247 249 1
248 249 1
250 251 1
250 252 1
251 252 1
253 254 1
253 255 1
254 255 1
256 257 1
256 258 1
257 258 1
259 260 1
259 261 1
260 261 1
262 263 1
262 264 1
263 264 1
265 266 1
265 267 1
266 267 1
268 269 1
268 270 1
269 270 1
271 272 1
271 273 1
272 273 1
274 275 1
274 276 1
275 276 1
277 278 1
277 279 1
278 279 1
280 281 1
280 282 1
281 282 1
283 284 1
283 285 1
284 285 1
286 287 1
286 288 1
287 288 1
289 290 1
289 291 1
290 291 1
292 293 1
292 294 1
293 294 1
295 296 1
295 297 1
296 297 1
298 299 1
298 300 1
299 300 1
301 302 1
301 303 1
302 303 1
304 305 1
304 306 1
305 306 1
307 308 1
307 309 1
308 309 1
310 311 1
310 312 1
311 312 1
313 314 1
313 315 1
314 315 1
316 317 1
316 318 1
317 318 1
319 320 1
319 321 1
320 321 1
322 323 1
322 324 1
323 324 1
325 326 1
325 327 1
326 327 1
328 329 1
328 330 1
329 330 1
331 332 1
331 333 1
332 333 1
334 335 1
334 336 1
335 336 1
337 338 1
337 339 1
338 339 1
340 341 1
340 342 1
341 342 1
343 344 1
343 345 1
344 345 1
346 347 1
346 348 1
347 348 1
349 350 1
349 351 1
350 351 1
352 353 1
352 354 1
353 354 1
355 356 1
355 357 1
356 357 1
358 359 1
358 360 1
359 360 1
361 362 1
361 363 1
362 363 1
364 365 1
364 366 1
365 366 1
367 368 1
367 369 1
368 369 1
370 371 1
370 372 1
371 372 1
373 374 1
373 375 1
374 375 1
376 377 1
376 378 1
377 378 1


==> anc/instances/benchmark/theta/MANN_a9.dat <==
45 72
1 10 1
1 19 1
1 22 1
1 25 1
2 11 1
2 28 1
2 31 1
2 34 1
3 12 1
3 37 1
3 40 1
3 43 1
4 13 1
4 23 1
4 29 1
4 44 1
5 14 1
5 20 1
5 32 1
5 41 1
6 15 1
6 26 1
6 35 1
6 38 1
7 16 1
7 27 1
7 33 1
7 45 1
8 17 1
8 24 1
8 36 1
8 42 1
9 18 1
9 21 1
9 30 1
9 39 1
10 11 1
10 12 1
11 12 1
13 14 1
13 15 1
14 15 1
16 17 1
16 18 1
17 18 1
19 20 1
19 21 1
20 21 1
22 23 1
22 24 1
23 24 1
25 26 1
25 27 1
26 27 1
28 29 1
28 30 1
29 30 1
31 32 1
31 33 1
32 33 1
34 35 1
34 36 1
35 36 1
37 38 1
37 39 1
38 39 1
40 41 1
40 42 1
41 42 1
43 44 1
43 45 1
44 45 1


==> anc/instances/benchmark/theta/brock200_1.dat <==
200 5066
1 2 1
1 3 1
1 4 1
1 12 1
1 17 1
1 19 1
1 21 1
1 23 1
1 25 1
1 33 1
1 38 1
1 45 1
1 47 1
1 49 1
1 51 1
1 52 1
1 54 1
1 57 1
1 68 1
1 71 1
1 72 1
1 82 1
1 85 1
1 89 1
1 90 1
1 92 1
1 97 1
1 99 1
1 101 1
1 117 1
1 118 1
1 121 1
1 122 1
1 125 1
1 126 1
1 127 1
1 131 1
1 132 1
1 136 1
1 140 1
1 141 1
1 146 1
1 147 1
1 152 1
1 156 1
1 163 1
1 165 1
1 168 1
1 171 1
1 177 1
1 180 1
1 181 1
1 184 1
1 189 1
1 192 1
1 193 1
1 195 1
1 196 1
1 200 1
2 8 1
2 10 1
2 11 1
2 18 1
2 21 1
2 28 1
2 31 1
2 36 1
2 37 1
2 38 1
2 39 1
2 41 1
2 42 1
2 44 1
2 45 1
2 46 1
2 48 1
2 66 1
2 69 1
2 70 1
2 76 1
2 80 1
2 81 1
2 83 1
2 84 1
2 85 1
2 87 1
2 95 1
2 97 1
2 106 1
2 110 1
2 111 1
2 120 1
2 131 1
2 134 1
2 138 1
2 146 1
2 147 1
2 165 1
2 167 1
2 169 1
2 170 1
2 181 1
2 182 1
2 183 1
2 184 1
2 187 1
2 189 1
2 192 1
2 196 1
2 197 1
3 6 1
3 7 1
3 8 1
3 14 1
3 16 1
3 21 1
3 29 1
3 30 1
3 47 1
3 48 1
3 67 1
3 68 1
3 73 1
3 77 1
3 86 1
3 99 1
3 100 1
3 108 1
3 109 1
3 112 1
3 118 1
3 125 1
3 128 1
3 135 1
3 142 1
3 143 1
3 148 1
3 165 1
3 173 1
3 176 1
3 179 1
3 180 1
3 186 1
3 187 1
3 192 1
3 196 1
3 199 1
3 200 1
4 7 1
4 10 1
4 11 1
4 12 1
4 17 1
4 21 1
4 23 1
4 24 1
4 28 1
4 29 1
4 30 1
4 35 1
4 37 1
4 39 1
4 40 1
4 44 1
4 47 1
4 57 1
4 61 1
4 65 1
4 71 1
4 74 1
4 75 1
4 81 1
4 86 1
4 87 1
4 97 1
4 98 1
4 99 1
4 114 1
4 139 1
4 140 1
4 142 1
4 146 1
4 147 1
4 150 1
4 154 1
4 161 1
4 177 1
4 178 1
4 182 1
4 187 1
4 192 1
5 7 1
5 17 1
5 18 1
5 19 1
5 24 1
5 27 1
5 30 1
5 34 1
5 35 1
5 36 1
5 39 1
5 43 1
5 44 1
5 49 1
5 52 1
5 54 1
5 55 1
5 58 1
5 59 1
5 61 1
5 64 1
5 66 1
5 67 1
5 70 1
5 71 1
5 72 1
5 74 1
5 80 1
5 83 1
5 85 1
5 88 1
5 94 1
5 98 1
5 105 1
5 108 1
5 110 1
5 113 1
5 114 1
5 118 1
5 128 1
5 129 1
5 134 1
5 137 1
5 138 1
5 145 1
5 146 1
5 148 1
5 149 1
5 156 1
5 158 1
5 161 1
5 162 1
5 170 1
5 171 1
5 173 1
5 176 1
5 180 1
5 188 1
5 194 1
6 10 1
6 12 1
6 14 1
6 18 1
6 34 1
6 36 1
6 37 1
6 39 1
6 41 1
6 44 1
6 48 1
6 54 1
6 57 1
6 61 1
6 62 1
6 64 1
6 77 1
6 79 1
6 82 1
6 85 1
6 92 1
6 93 1
6 95 1
6 97 1
6 99 1
6 100 1
6 101 1
6 102 1
6 103 1
6 104 1
6 105 1
6 109 1
6 116 1
6 119 1
6 126 1
6 130 1
6 143 1
6 146 1
6 148 1
6 156 1
6 159 1
6 160 1
6 170 1
6 174 1
6 176 1
6 181 1
6 187 1
6 191 1
6 192 1
6 195 1
6 197 1
6 198 1
7 10 1
7 14 1
7 16 1
7 21 1
7 25 1
7 30 1
7 31 1
7 32 1
7 37 1
7 38 1
7 48 1
7 49 1
7 50 1
7 52 1
7 60 1
7 61 1
7 62 1
7 69 1
7 71 1
7 80 1
7 83 1
7 86 1
7 87 1
7 88 1
7 89 1
7 93 1
7 97 1
7 118 1
7 121 1
7 125 1
7 128 1
7 130 1
7 134 1
7 135 1
7 140 1
7 141 1
7 142 1
7 143 1
7 144 1
7 147 1
7 148 1
7 149 1
7 151 1
7 163 1
7 166 1
7 168 1
7 169 1
7 173 1
7 175 1
7 176 1
7 191 1
8 9 1
8 12 1
8 23 1
8 25 1
8 26 1
8 30 1
8 31 1
8 52 1
8 54 1
8 60 1
8 64 1
8 65 1
8 68 1
8 71 1
8 80 1
8 87 1
8 88 1
8 89 1
8 90 1
8 93 1
8 96 1
8 97 1
8 100 1
8 106 1
8 117 1
8 119 1
8 123 1
8 124 1
8 128 1
8 129 1
8 134 1
8 142 1
8 145 1
8 151 1
8 153 1
8 162 1
8 166 1
8 168 1
8 171 1
8 173 1
8 177 1
8 187 1
8 191 1
8 192 1
8 195 1
8 197 1
9 13 1
9 19 1
9 34 1
9 36 1
9 44 1
9 45 1
9 46 1
9 47 1
9 50 1
9 55 1
9 56 1
9 58 1
9 59 1
9 62 1
9 64 1
9 67 1
9 68 1
9 71 1
9 72 1
9 73 1
9 83 1
9 87 1
9 88 1
9 90 1
9 98 1
9 101 1
9 103 1
9 104 1
9 106 1
9 107 1
9 108 1
9 115 1
9 119 1
9 120 1
9 126 1
9 128 1
9 129 1
9 131 1
9 134 1
9 138 1
9 143 1
9 147 1
9 148 1
9 154 1
9 157 1
9 164 1
9 167 1
9 168 1
9 179 1
9 180 1
9 181 1
9 189 1
9 191 1
9 197 1
10 39 1
10 44 1
10 45 1
10 50 1
10 54 1
10 61 1
10 63 1
10 66 1
10 71 1
10 73 1
10 83 1
10 84 1
10 87 1
10 93 1
10 96 1
10 99 1
10 100 1
10 101 1
10 102 1
10 109 1
10 110 1
10 114 1
10 116 1
10 118 1
10 119 1
10 123 1
10 130 1
10 132 1
10 142 1
10 149 1
10 151 1
10 157 1
10 158 1
10 162 1
10 163 1
10 164 1
10 169 1
10 173 1
10 176 1
10 177 1
10 185 1
10 187 1
10 192 1
10 198 1
10 199 1
11 15 1
11 17 1
11 18 1
11 20 1
11 23 1
11 26 1
11 30 1
11 34 1
11 35 1
11 36 1
11 37 1
11 44 1
11 47 1
11 49 1
11 50 1
11 53 1
11 56 1
11 58 1
11 63 1
11 68 1
11 77 1
11 78 1
11 85 1
11 89 1
11 106 1
11 107 1
11 112 1
11 113 1
11 114 1
11 120 1
11 123 1
11 136 1
11 140 1
11 145 1
11 148 1
11 151 1
11 154 1
11 162 1
11 168 1
11 170 1
11 171 1
11 172 1
11 177 1
11 178 1
11 190 1
11 191 1
11 193 1
11 196 1
12 19 1
12 20 1
12 23 1
12 25 1
12 27 1
12 34 1
12 36 1
12 40 1
12 46 1
12 49 1
12 52 1
12 53 1
12 55 1
12 59 1
12 66 1
12 68 1
12 69 1
12 71 1
12 74 1
12 79 1
12 80 1
12 82 1
12 89 1
12 94 1
12 95 1
12 99 1
12 102 1
12 104 1
12 107 1
12 111 1
12 113 1
12 117 1
12 124 1
12 126 1
12 128 1
12 129 1
12 132 1
12 135 1
12 141 1
12 143 1
12 145 1
12 146 1
12 147 1
12 148 1
12 156 1
12 164 1
12 167 1
12 168 1
12 170 1
12 174 1
12 177 1
12 178 1
12 180 1
12 183 1
12 184 1
12 185 1
12 189 1
12 193 1
12 196 1
12 198 1
12 200 1
13 21 1
13 22 1
13 35 1
13 38 1
13 39 1
13 41 1
13 49 1
13 52 1
13 54 1
13 65 1
13 68 1
13 76 1
13 80 1
13 83 1
13 89 1
13 90 1
13 95 1
13 99 1
13 101 1
13 106 1
13 107 1
13 113 1
13 115 1
13 122 1
13 127 1
13 130 1
13 131 1
13 133 1
13 135 1
13 136 1
13 137 1
13 141 1
13 145 1
13 148 1
13 149 1
13 158 1
13 163 1
13 171 1
13 173 1
13 179 1
13 180 1
13 182 1
13 192 1
13 193 1
13 195 1
13 200 1
14 16 1
14 23 1
14 25 1
14 26 1
14 28 1
14 29 1
14 34 1
14 46 1
14 50 1
14 51 1
14 53 1
14 60 1
14 61 1
14 67 1
14 76 1
14 77 1
14 78 1
14 80 1
14 81 1
14 82 1
14 83 1
14 86 1
14 88 1
14 90 1
14 94 1
14 102 1
14 104 1
14 107 1
14 113 1
14 114 1
14 119 1
14 123 1
14 132 1
14 136 1
14 137 1
14 139 1
14 141 1
14 143 1
14 144 1
14 146 1
14 150 1
14 151 1
14 161 1
14 164 1
14 167 1
14 169 1
14 175 1
14 182 1
14 198 1
14 199 1
15 24 1
15 25 1
15 28 1
15 32 1
15 38 1
15 39 1
15 41 1
15 43 1
15 49 1
15 55 1
15 58 1
15 67 1
15 68 1
15 71 1
15 72 1
15 77 1
15 93 1
15 94 1
15 95 1
15 99 1
15 100 1
15 102 1
15 104 1
15 109 1
15 110 1
15 113 1
15 119 1
15 127 1
15 131 1
15 141 1
15 142 1
15 144 1
15 146 1
15 153 1
15 154 1
15 157 1
15 160 1
15 169 1
15 170 1
15 174 1
15 182 1
15 183 1
15 185 1
15 193 1
15 194 1
16 18 1
16 19 1
16 30 1
16 32 1
16 34 1
16 35 1
16 37 1
16 40 1
16 41 1
16 42 1
16 47 1
16 55 1
16 60 1
16 65 1
16 67 1
16 68 1
16 86 1
16 89 1
16 90 1
16 95 1
16 99 1
16 100 1
16 113 1
16 118 1
16 119 1
16 126 1
16 128 1
16 136 1
16 137 1
16 138 1
16 142 1
16 145 1
16 148 1
16 149 1
16 154 1
16 157 1
16 160 1
16 166 1
16 172 1
16 180 1
16 184 1
16 186 1
16 187 1
16 200 1
17 20 1
17 24 1
17 28 1
17 29 1
17 30 1
17 31 1
17 34 1
17 47 1
17 48 1
17 49 1
17 53 1
17 56 1
17 64 1
17 67 1
17 69 1
17 72 1
17 75 1
17 80 1
17 81 1
17 82 1
17 89 1
17 90 1
17 95 1
17 96 1
17 99 1
17 101 1
17 102 1
17 107 1
17 109 1
17 110 1
17 116 1
17 118 1
17 120 1
17 121 1
17 128 1
17 131 1
17 135 1
17 137 1
17 138 1
17 140 1
17 149 1
17 155 1
17 167 1
17 172 1
17 175 1
17 177 1
17 183 1
17 186 1
17 197 1
18 24 1
18 26 1
18 27 1
18 30 1
18 47 1
18 50 1
18 53 1
18 56 1
18 62 1
18 63 1
18 82 1
18 83 1
18 86 1
18 91 1
18 97 1
18 100 1
18 101 1
18 103 1
18 115 1
18 121 1
18 128 1
18 131 1
18 133 1
18 143 1
18 149 1
18 152 1
18 153 1
18 164 1
18 169 1
18 173 1
18 174 1
18 177 1
18 182 1
18 188 1
18 192 1
18 195 1
18 196 1
18 197 1
18 198 1
18 200 1
19 22 1
19 25 1
19 28 1
19 30 1
19 34 1
19 43 1
19 45 1
19 46 1
19 47 1
19 49 1
19 50 1
19 51 1
19 55 1
19 61 1
19 66 1
19 74 1
19 75 1
19 85 1
19 87 1
19 89 1
19 94 1
19 97 1
19 100 1
19 102 1
19 107 1
19 112 1
19 123 1
19 131 1
19 132 1
19 142 1
19 150 1
19 156 1
19 157 1
19 161 1
19 164 1
19 166 1
19 168 1
19 177 1
19 180 1
19 181 1
19 184 1
19 187 1
19 194 1
19 196 1
20 22 1
20 23 1
20 29 1
20 37 1
20 40 1
20 44 1
20 46 1
20 51 1
20 54 1
20 55 1
20 56 1
20 62 1
20 63 1
20 66 1
20 72 1
20 77 1
20 86 1
20 103 1
20 104 1
20 107 1
20 109 1
20 120 1
20 131 1
20 132 1
20 137 1
20 140 1
20 148 1
20 158 1
20 168 1
20 171 1
20 173 1
20 179 1
20 180 1
20 181 1
20 184 1
20 185 1
20 197 1
21 24 1
21 30 1
21 33 1
21 34 1
21 35 1
21 36 1
21 42 1
21 49 1
21 51 1
21 55 1
21 58 1
21 59 1
21 62 1
21 65 1
21 75 1
21 76 1
21 81 1
21 82 1
21 83 1
21 88 1
21 92 1
21 98 1
21 100 1
21 105 1
21 106 1
21 122 1
21 123 1
21 128 1
21 136 1
21 138 1
21 143 1
21 145 1
21 148 1
21 152 1
21 157 1
21 161 1
21 164 1
21 173 1
21 177 1
21 178 1
21 180 1
21 183 1
21 185 1
21 186 1
21 187 1
21 189 1
21 195 1
21 197 1
21 198 1
22 24 1
22 28 1
22 31 1
22 40 1
22 47 1
22 51 1
22 60 1
22 65 1
22 69 1
22 70 1
22 73 1
22 74 1
22 75 1
22 76 1
22 79 1
22 81 1
22 89 1
22 102 1
22 108 1
22 110 1
22 116 1
22 119 1
22 129 1
22 133 1
22 134 1
22 141 1
22 143 1
22 147 1
22 148 1
22 149 1
22 164 1
22 169 1
22 171 1
22 172 1
22 175 1
22 180 1
22 181 1
23 30 1
23 32 1
23 39 1
23 51 1
23 65 1
23 69 1
23 70 1
23 71 1
23 76 1
23 79 1
23 85 1
23 87 1
23 90 1
23 91 1
23 92 1
23 95 1
23 96 1
23 98 1
23 99 1
23 101 1
23 105 1
23 111 1
23 113 1
23 116 1
23 124 1
23 125 1
23 128 1
23 131 1
23 132 1
23 133 1
23 137 1
23 138 1
23 148 1
23 152 1
23 153 1
23 156 1
23 159 1
23 160 1
23 170 1
23 172 1
23 180 1
23 182 1
23 183 1
23 185 1
23 189 1
23 191 1
23 193 1
23 199 1
24 25 1
24 40 1
24 42 1
24 46 1
24 49 1
24 57 1
24 60 1
24 61 1
24 63 1
24 73 1
24 84 1
24 87 1
24 90 1
24 91 1
24 95 1
24 96 1
24 104 1
24 107 1
24 110 1
24 111 1
24 113 1
24 114 1
24 118 1
24 119 1
24 121 1
24 123 1
24 125 1
24 133 1
24 134 1
24 135 1
24 139 1
24 141 1
24 145 1
24 146 1
24 148 1
24 157 1
24 158 1
24 162 1
24 163 1
24 166 1
24 172 1
24 176 1
24 179 1
24 184 1
24 185 1
24 195 1
24 196 1
24 197 1
25 28 1
25 30 1
25 33 1
25 34 1
25 35 1
25 37 1
25 41 1
25 45 1
25 46 1
25 47 1
25 48 1
25 51 1
25 52 1
25 62 1
25 63 1
25 66 1
25 67 1
25 72 1
25 73 1
25 76 1
25 81 1
25 83 1
25 84 1
25 87 1
25 93 1
25 95 1
25 107 1
25 111 1
25 116 1
25 118 1
25 124 1
25 131 1
25 133 1
25 143 1
25 148 1
25 150 1
25 152 1
25 167 1
25 175 1
25 183 1
25 186 1
25 189 1
25 193 1
25 194 1
25 196 1
25 199 1
26 27 1
26 30 1
26 33 1
26 34 1
26 35 1
26 43 1
26 45 1
26 50 1
26 55 1
26 60 1
26 64 1
26 66 1
26 74 1
26 78 1
26 82 1
26 88 1
26 90 1
26 96 1
26 102 1
26 110 1
26 113 1
26 127 1
26 129 1
26 135 1
26 136 1
26 139 1
26 140 1
26 142 1
26 147 1
26 148 1
26 153 1
26 155 1
26 157 1
26 161 1
26 164 1
26 169 1
26 177 1
26 184 1
26 193 1
26 195 1
26 197 1
27 40 1
27 43 1
27 57 1
27 61 1
27 62 1
27 63 1
27 64 1
27 65 1
27 67 1
27 71 1
27 77 1
27 78 1
27 80 1
27 82 1
27 89 1
27 95 1
27 102 1
27 110 1
27 112 1
27 118 1
27 120 1
27 122 1
27 132 1
27 136 1
27 140 1
27 142 1
27 158 1
27 167 1
27 177 1
27 178 1
27 179 1
27 187 1
27 188 1
28 37 1
28 39 1
28 43 1
28 44 1
28 46 1
28 57 1
28 58 1
28 60 1
28 62 1
28 70 1
28 77 1
28 82 1
28 85 1
28 86 1
28 87 1
28 90 1
28 91 1
28 95 1
28 97 1
28 99 1
28 102 1
28 110 1
28 111 1
28 113 1
28 116 1
28 123 1
28 124 1
28 126 1
28 129 1
28 136 1
28 147 1
28 148 1
28 154 1
28 171 1
28 179 1
28 183 1
28 185 1
28 189 1
28 196 1
28 199 1
29 31 1
29 34 1
29 38 1
29 42 1
29 47 1
29 50 1
29 52 1
29 53 1
29 69 1
29 71 1
29 81 1
29 83 1
29 89 1
29 90 1
29 93 1
29 98 1
29 100 1
29 103 1
29 108 1
29 109 1
29 112 1
29 119 1
29 120 1
29 123 1
29 129 1
29 130 1
29 135 1
29 144 1
29 145 1
29 146 1
29 153 1
29 155 1
29 168 1
29 172 1
29 175 1
29 182 1
29 183 1
29 184 1
29 189 1
29 191 1
29 198 1
29 200 1
30 32 1
30 34 1
30 38 1
30 39 1
30 49 1
30 57 1
30 59 1
30 63 1
30 68 1
30 69 1
30 70 1
30 75 1
30 78 1
30 80 1
30 81 1
30 82 1
30 88 1
30 98 1
30 100 1
30 102 1
30 107 1
30 109 1
30 110 1
30 121 1
30 123 1
30 124 1
30 126 1
30 129 1
30 131 1
30 134 1
30 140 1
30 146 1
30 151 1
30 152 1
30 153 1
30 155 1
30 157 1
30 159 1
30 176 1
30 179 1
30 181 1
30 192 1
30 196 1
31 34 1
31 37 1
31 38 1
31 40 1
31 42 1
31 43 1
31 46 1
31 49 1
31 51 1
31 55 1
31 56 1
31 66 1
31 67 1
31 69 1
31 74 1
31 76 1
31 79 1
31 80 1
31 84 1
31 87 1
31 91 1
31 97 1
31 100 1
31 108 1
31 113 1
31 122 1
31 124 1
31 129 1
31 131 1
31 132 1
31 133 1
31 136 1
31 141 1
31 142 1
31 143 1
31 149 1
31 150 1
31 154 1
31 156 1
31 166 1
31 167 1
31 177 1
31 179 1
31 180 1
31 182 1
31 186 1
31 191 1
31 193 1
31 196 1
32 39 1
32 47 1
32 51 1
32 52 1
32 60 1
32 61 1
32 66 1
32 68 1
32 70 1
32 72 1
32 77 1
32 88 1
32 89 1
32 91 1
32 97 1
32 102 1
32 105 1
32 106 1
32 117 1
32 119 1
32 133 1
32 134 1
32 136 1
32 143 1
32 149 1
32 150 1
32 154 1
32 157 1
32 158 1
32 164 1
32 168 1
32 173 1
32 184 1
32 200 1
33 37 1
33 38 1
33 41 1
33 44 1
33 55 1
33 63 1
33 64 1
33 65 1
33 67 1
33 69 1
33 70 1
33 72 1
33 77 1
33 80 1
33 81 1
33 85 1
33 87 1
33 94 1
33 96 1
33 100 1
33 103 1
33 105 1
33 112 1
33 113 1
33 117 1
33 124 1
33 125 1
33 127 1
33 128 1
33 137 1
33 144 1
33 146 1
33 152 1
33 154 1
33 162 1
33 163 1
33 164 1
33 166 1
33 168 1
33 170 1
33 172 1
33 176 1
33 181 1
33 182 1
33 183 1
33 185 1
33 186 1
33 190 1
33 197 1
33 198 1
33 199 1
33 200 1
34 40 1
34 47 1
34 49 1
34 52 1
34 62 1
34 65 1
34 67 1
34 68 1
34 70 1
34 77 1
34 80 1
34 94 1
34 95 1
34 98 1
34 102 1
34 103 1
34 104 1
34 106 1
34 108 1
34 117 1
34 121 1
34 122 1
34 136 1
34 140 1
34 145 1
34 151 1
34 153 1
34 161 1
34 163 1
34 166 1
34 186 1
34 189 1
34 190 1
34 197 1
35 36 1
35 42 1
35 48 1
35 52 1
35 56 1
35 62 1
35 63 1
35 73 1
35 78 1
35 80 1
35 84 1
35 87 1
35 88 1
35 89 1
35 92 1
35 94 1
35 97 1
35 99 1
35 107 1
35 110 1
35 115 1
35 116 1
35 118 1
35 127 1
35 128 1
35 133 1
35 134 1
35 153 1
35 154 1
35 156 1
35 157 1
35 161 1
35 162 1
35 165 1
35 167 1
35 168 1
35 169 1
35 171 1
35 174 1
35 178 1
35 185 1
35 197 1
36 42 1
36 47 1
36 50 1
36 52 1
36 55 1
36 60 1
36 62 1
36 64 1
36 65 1
36 66 1
36 67 1
36 68 1
36 83 1
36 87 1
36 93 1
36 97 1
36 99 1
36 102 1
36 104 1
36 106 1
36 111 1
36 123 1
36 136 1
36 137 1
36 141 1
36 146 1
36 150 1
36 151 1
36 161 1
36 165 1
36 170 1
36 176 1
36 177 1
36 184 1
36 188 1
36 189 1
36 192 1
37 38 1
37 39 1
37 43 1
37 48 1
37 55 1
37 63 1
37 65 1
37 71 1
37 72 1
37 73 1
37 74 1
37 77 1
37 80 1
37 81 1
37 83 1
37 88 1
37 95 1
37 96 1
37 103 1
37 104 1
37 109 1
37 110 1
37 112 1
37 113 1
37 114 1
37 116 1
37 123 1
37 133 1
37 134 1
37 139 1
37 145 1
37 149 1
37 153 1
37 157 1
37 168 1
37 169 1
37 173 1
37 176 1
37 178 1
37 180 1
37 194 1
37 196 1
37 197 1
37 199 1
38 47 1
38 48 1
38 52 1
38 56 1
38 66 1
38 74 1
38 75 1
38 76 1
38 79 1
38 80 1
38 81 1
38 82 1
38 84 1
38 88 1
38 93 1
38 94 1
38 96 1
38 97 1
38 100 1
38 102 1
38 105 1
38 106 1
38 111 1
38 112 1
38 114 1
38 118 1
38 119 1
38 120 1
38 123 1
38 124 1
38 126 1
38 131 1
38 135 1
38 150 1
38 160 1
38 167 1
38 168 1
38 169 1
38 175 1
38 183 1
38 184 1
38 193 1
38 196 1
39 42 1
39 43 1
39 45 1
39 46 1
39 58 1
39 65 1
39 66 1
39 69 1
39 71 1
39 75 1
39 78 1
39 84 1
39 97 1
39 98 1
39 100 1
39 101 1
39 105 1
39 107 1
39 110 1
39 115 1
39 116 1
39 117 1
39 119 1
39 121 1
39 124 1
39 128 1
39 130 1
39 132 1
39 140 1
39 152 1
39 153 1
39 157 1
39 158 1
39 161 1
39 165 1
39 171 1
39 172 1
39 173 1
39 176 1
39 177 1
39 182 1
39 193 1
39 198 1
40 41 1
40 45 1
40 49 1
40 53 1
40 54 1
40 57 1
40 64 1
40 68 1
40 86 1
40 89 1
40 95 1
40 111 1
40 113 1
40 121 1
40 123 1
40 124 1
40 125 1
40 126 1
40 128 1
40 132 1
40 133 1
40 134 1
40 136 1
40 142 1
40 146 1
40 149 1
40 152 1
40 155 1
40 156 1
40 164 1
40 168 1
40 171 1
40 176 1
40 179 1
40 180 1
40 182 1
40 184 1
40 185 1
40 187 1
40 189 1
40 191 1
40 193 1
40 197 1
40 200 1
41 42 1
41 43 1
41 57 1
41 59 1
41 62 1
41 65 1
41 69 1
41 73 1
41 75 1
41 76 1
41 77 1
41 84 1
41 85 1
41 86 1
41 92 1
41 95 1
41 96 1
41 97 1
41 101 1
41 106 1
41 112 1
41 114 1
41 117 1
41 119 1
41 123 1
41 131 1
41 134 1
41 139 1
41 141 1
41 148 1
41 150 1
41 152 1
41 153 1
41 154 1
41 157 1
41 159 1
41 160 1
41 162 1
41 165 1
41 169 1
41 170 1
41 171 1
41 174 1
41 178 1
41 181 1
41 185 1
41 187 1
41 190 1
41 194 1
41 200 1
42 43 1
42 45 1
42 47 1
42 54 1
42 57 1
42 58 1
42 64 1
42 65 1
42 66 1
42 68 1
42 69 1
42 71 1
42 75 1
42 79 1
42 81 1
42 84 1
42 86 1
42 90 1
42 91 1
42 102 1
42 110 1
42 111 1
42 113 1
42 118 1
42 123 1
42 130 1
42 135 1
42 141 1
42 145 1
42 146 1
42 154 1
42 164 1
42 171 1
42 176 1
42 180 1
42 191 1
42 193 1
42 196 1
43 44 1
43 51 1
43 65 1
43 70 1
43 72 1
43 73 1
43 85 1
43 88 1
43 89 1
43 90 1
43 91 1
43 95 1
43 106 1
43 109 1
43 111 1
43 113 1
43 114 1
43 118 1
43 119 1
43 121 1
43 126 1
43 130 1
43 131 1
43 135 1
43 137 1
43 140 1
43 146 1
43 153 1
43 159 1
43 160 1
43 164 1
43 167 1
43 169 1
43 172 1
43 173 1
43 175 1
43 178 1
43 184 1
43 189 1
43 190 1
43 193 1
44 46 1
44 54 1
44 56 1
44 60 1
44 61 1
44 64 1
44 65 1
44 67 1
44 70 1
44 71 1
44 72 1
44 73 1
44 76 1
44 79 1
44 83 1
44 100 1
44 108 1
44 114 1
44 118 1
44 120 1
44 121 1
44 125 1
44 132 1
44 134 1
44 138 1
44 141 1
44 142 1
44 148 1
44 150 1
44 151 1
44 156 1
44 162 1
44 166 1
44 191 1
44 193 1
45 46 1
45 47 1
45 48 1
45 56 1
45 58 1
45 62 1
45 63 1
45 67 1
45 81 1
45 82 1
45 85 1
45 90 1
45 93 1
45 97 1
45 113 1
45 116 1
45 117 1
45 121 1
45 122 1
45 129 1
45 133 1
45 134 1
45 141 1
45 146 1
45 149 1
45 152 1
45 153 1
45 159 1
45 164 1
45 165 1
45 166 1
45 172 1
45 181 1
45 183 1
45 190 1
45 198 1
46 47 1
46 52 1
46 53 1
46 63 1
46 68 1
46 70 1
46 74 1
46 76 1
46 78 1
46 84 1
46 89 1
46 92 1
46 97 1
46 112 1
46 113 1
46 114 1
46 116 1
46 126 1
46 131 1
46 139 1
46 143 1
46 145 1
46 153 1
46 154 1
46 155 1
46 156 1
46 159 1
46 166 1
46 176 1
46 179 1
46 182 1
46 186 1
46 193 1
46 198 1
46 200 1
47 48 1
47 50 1
47 65 1
47 66 1
47 70 1
47 76 1
47 80 1
47 81 1
47 82 1
47 83 1
47 85 1
47 86 1
47 87 1
47 91 1
47 113 1
47 118 1
47 119 1
47 124 1
47 126 1
47 127 1
47 129 1
47 131 1
47 133 1
47 134 1
47 148 1
47 153 1
47 156 1
47 157 1
47 161 1
47 162 1
47 165 1
47 169 1
47 171 1
47 179 1
47 181 1
47 186 1
47 196 1
48 49 1
48 56 1
48 57 1
48 61 1
48 67 1
48 68 1
48 69 1
48 76 1
48 84 1
48 85 1
48 88 1
48 91 1
48 93 1
48 94 1
48 95 1
48 96 1
48 98 1
48 106 1
48 110 1
48 118 1
48 123 1
48 125 1
48 126 1
48 133 1
48 136 1
48 141 1
48 150 1
48 154 1
48 156 1
48 157 1
48 161 1
48 164 1
48 166 1
48 172 1
48 174 1
48 177 1
48 181 1
48 183 1
48 189 1
48 195 1
49 56 1
49 60 1
49 61 1
49 63 1
49 68 1
49 72 1
49 74 1
49 75 1
49 79 1
49 82 1
49 83 1
49 89 1
49 92 1
49 93 1
49 96 1
49 108 1
49 112 1
49 117 1
49 123 1
49 124 1
49 125 1
49 127 1
49 129 1
49 134 1
49 142 1
49 145 1
49 148 1
49 149 1
49 151 1
49 160 1
49 165 1
49 166 1
49 170 1
49 172 1
49 176 1
49 179 1
49 187 1
49 194 1
49 200 1
50 56 1
50 57 1
50 59 1
50 60 1
50 61 1
50 68 1
50 72 1
50 74 1
50 75 1
50 88 1
50 90 1
50 92 1
50 93 1
50 99 1
50 103 1
50 109 1
50 118 1
50 124 1
50 131 1
50 133 1
50 136 1
50 139 1
50 140 1
50 145 1
50 146 1
50 147 1
50 148 1
50 153 1
50 154 1
50 156 1
50 157 1
50 161 1
50 163 1
50 167 1
50 173 1
50 177 1
50 185 1
50 187 1
50 191 1
50 195 1
50 197 1
50 199 1
50 200 1
51 53 1
51 54 1
51 55 1
51 57 1
51 58 1
51 64 1
51 65 1
51 66 1
51 68 1
51 72 1
51 76 1
51 77 1
51 79 1
51 81 1
51 87 1
51 91 1
51 99 1
51 100 1
51 102 1
51 111 1
51 112 1
51 114 1
51 115 1
51 119 1
51 121 1
51 123 1
51 128 1
51 134 1
51 137 1
51 143 1
51 145 1
51 152 1
51 168 1
51 173 1
51 176 1
51 177 1
51 180 1
51 181 1
51 185 1
51 189 1
51 190 1
51 196 1
51 197 1
51 198 1
52 54 1
52 62 1
52 68 1
52 69 1
52 70 1
52 71 1
52 77 1
52 82 1
52 87 1
52 99 1
52 100 1
52 112 1
52 116 1
52 117 1
52 124 1
52 127 1
52 128 1
52 130 1
52 131 1
52 134 1
52 138 1
52 139 1
52 142 1
52 144 1
52 145 1
52 146 1
52 147 1
52 151 1
52 152 1
52 155 1
52 156 1
52 157 1
52 160 1
52 161 1
52 163 1
52 168 1
52 184 1
52 186 1
52 187 1
52 189 1
52 196 1
53 54 1
53 62 1
53 66 1
53 71 1
53 74 1
53 75 1
53 84 1
53 85 1
53 86 1
53 91 1
53 94 1
53 96 1
53 99 1
53 100 1
53 102 1
53 103 1
53 104 1
53 106 1
53 113 1
53 117 1
53 118 1
53 123 1
53 127 1
53 128 1
53 130 1
53 133 1
53 134 1
53 135 1
53 144 1
53 145 1
53 148 1
53 152 1
53 155 1
53 159 1
53 161 1
53 165 1
53 168 1
53 169 1
53 177 1
53 180 1
53 189 1
53 193 1
54 56 1
54 58 1
54 62 1
54 65 1
54 67 1
54 79 1
54 83 1
54 89 1
54 91 1
54 97 1
54 102 1
54 103 1
54 105 1
54 108 1
54 109 1
54 116 1
54 117 1
54 118 1
54 120 1
54 122 1
54 130 1
54 132 1
54 135 1
54 137 1
54 138 1
54 140 1
54 141 1
54 142 1
54 144 1
54 149 1
54 152 1
54 156 1
54 159 1
54 162 1
54 165 1
54 168 1
54 175 1
54 178 1
54 179 1
54 180 1
54 183 1
54 185 1
54 188 1
54 192 1
54 194 1
54 195 1
55 60 1
55 63 1
55 64 1
55 67 1
55 70 1
55 72 1
55 75 1
55 83 1
55 93 1
55 94 1
55 96 1
55 99 1
55 101 1
55 109 1
55 112 1
55 114 1
55 118 1
55 125 1
55 126 1
55 135 1
55 136 1
55 137 1
55 138 1
55 140 1
55 146 1
55 151 1
55 161 1
55 163 1
55 164 1
55 167 1
55 171 1
55 173 1
55 181 1
55 186 1
55 190 1
55 195 1
55 199 1
56 59 1
56 64 1
56 73 1
56 75 1
56 78 1
56 83 1
56 84 1
56 87 1
56 89 1
56 91 1
56 115 1
56 118 1
56 120 1
56 123 1
56 129 1
56 131 1
56 132 1
56 133 1
56 134 1
56 135 1
56 137 1
56 145 1
56 148 1
56 158 1
56 165 1
56 166 1
56 168 1
56 185 1
56 188 1
56 191 1
56 192 1
56 193 1
56 199 1
56 200 1
57 60 1
57 61 1
57 68 1
57 73 1
57 76 1
57 79 1
57 80 1
57 89 1
57 91 1
57 96 1
57 97 1
57 100 1
57 101 1
57 102 1
57 108 1
57 115 1
57 126 1
57 134 1
57 140 1
57 142 1
57 149 1
57 155 1
57 158 1
57 163 1
57 177 1
57 180 1
57 184 1
57 185 1
57 193 1
57 195 1
57 198 1
57 200 1
58 68 1
58 70 1
58 73 1
58 74 1
58 85 1
58 88 1
58 93 1
58 94 1
58 101 1
58 110 1
58 112 1
58 113 1
58 118 1
58 121 1
58 123 1
58 124 1
58 137 1
58 140 1
58 141 1
58 152 1
58 153 1
58 154 1
58 155 1
58 160 1
58 167 1
58 169 1
58 170 1
58 182 1
58 189 1
58 191 1
58 193 1
58 194 1
58 195 1
58 196 1
58 198 1
58 200 1
59 66 1
59 70 1
59 74 1
59 75 1
59 76 1
59 77 1
59 80 1
59 87 1
59 88 1
59 90 1
59 93 1
59 96 1
59 98 1
59 108 1
59 115 1
59 119 1
59 128 1
59 133 1
59 134 1
59 140 1
59 148 1
59 152 1
59 155 1
59 160 1
59 161 1
59 163 1
59 164 1
59 173 1
59 174 1
59 191 1
59 192 1
59 196 1
59 200 1
60 63 1
60 66 1
60 67 1
60 68 1
60 71 1
60 72 1
60 73 1
60 77 1
60 78 1
60 81 1
60 82 1
60 89 1
60 90 1
60 97 1
60 100 1
60 103 1
60 109 1
60 110 1
60 115 1
60 117 1
60 119 1
60 122 1
60 123 1
60 132 1
60 136 1
60 137 1
60 138 1
60 139 1
60 144 1
60 145 1
60 147 1
60 148 1
60 157 1
60 163 1
60 164 1
60 171 1
60 179 1
60 180 1
60 181 1
60 184 1
60 186 1
60 187 1
60 188 1
60 200 1
61 65 1
61 70 1
61 73 1
61 77 1
61 85 1
61 103 1
61 104 1
61 105 1
61 106 1
61 109 1
61 110 1
61 114 1
61 116 1
61 118 1
61 121 1
61 123 1
61 124 1
61 125 1
61 127 1
61 133 1
61 134 1
61 135 1
61 136 1
61 140 1
61 141 1
61 147 1
61 149 1
61 150 1
61 156 1
61 158 1
61 161 1
61 162 1
61 170 1
61 175 1
61 180 1
61 191 1
61 192 1
62 63 1
62 65 1
62 66 1
62 67 1
62 71 1
62 80 1
62 84 1
62 89 1
62 92 1
62 93 1
62 94 1
62 96 1
62 99 1
62 106 1
62 112 1
62 115 1
62 123 1
62 126 1
62 132 1
62 133 1
62 134 1
62 149 1
62 151 1
62 159 1
62 160 1
62 170 1
62 171 1
62 175 1
62 184 1
62 187 1
62 189 1
62 191 1
62 194 1
62 196 1
62 197 1
62 198 1
63 65 1
63 67 1
63 68 1
63 70 1
63 72 1
63 77 1
63 78 1
63 79 1
63 81 1
63 97 1
63 102 1
63 103 1
63 107 1
63 114 1
63 116 1
63 117 1
63 118 1
63 119 1
63 123 1
63 127 1
63 133 1
63 143 1
63 146 1
63 148 1
63 150 1
63 152 1
63 153 1
63 155 1
63 158 1
63 163 1
63 164 1
63 168 1
63 170 1
63 172 1
63 180 1
63 191 1
63 192 1
64 67 1
64 70 1
64 85 1
64 87 1
64 88 1
64 89 1
64 98 1
64 101 1
64 102 1
64 105 1
64 108 1
64 111 1
64 112 1
64 119 1
64 124 1
64 125 1
64 126 1
64 127 1
64 130 1
64 137 1
64 138 1
64 145 1
64 153 1
64 154 1
64 155 1
64 159 1
64 161 1
64 162 1
64 167 1
64 171 1
64 178 1
64 186 1
64 188 1
64 189 1
64 190 1
64 195 1
65 67 1
65 78 1
65 84 1
65 90 1
65 105 1
65 106 1
65 113 1
65 119 1
65 120 1
65 121 1
65 129 1
65 132 1
65 135 1
65 143 1
65 146 1
65 150 1
65 151 1
65 156 1
65 158 1
65 161 1
65 162 1
65 164 1
65 167 1
65 173 1
65 186 1
65 191 1
65 195 1
65 198 1
65 199 1
66 68 1
66 75 1
66 78 1
66 83 1
66 85 1
66 86 1
66 91 1
66 92 1
66 97 1
66 101 1
66 106 1
66 107 1
66 108 1
66 111 1
66 113 1
66 116 1
66 121 1
66 122 1
66 125 1
66 127 1
66 130 1
66 133 1
66 138 1
66 147 1
66 149 1
66 153 1
66 162 1
66 164 1
66 166 1
66 167 1
66 173 1
66 179 1
66 183 1
66 188 1
66 189 1
66 197 1
66 198 1
66 200 1
67 73 1
67 74 1
67 77 1
67 78 1
67 80 1
67 82 1
67 84 1
67 89 1
67 90 1
67 92 1
67 93 1
67 99 1
67 104 1
67 107 1
67 111 1
67 112 1
67 113 1
67 119 1
67 124 1
67 126 1
67 128 1
67 130 1
67 133 1
67 142 1
67 143 1
67 146 1
67 157 1
67 161 1
67 168 1
67 172 1
67 173 1
67 178 1
67 188 1
67 189 1
67 194 1
67 197 1
67 199 1
68 69 1
68 82 1
68 89 1
68 110 1
68 111 1
68 114 1
68 117 1
68 119 1
68 125 1
68 126 1
68 130 1
68 131 1
68 139 1
68 144 1
68 145 1
68 155 1
68 159 1
68 161 1
68 163 1
68 165 1
68 171 1
68 172 1
68 181 1
68 185 1
68 188 1
68 190 1
68 191 1
68 192 1
68 200 1
69 71 1
69 76 1
69 82 1
69 83 1
69 88 1
69 93 1
69 94 1
69 99 1
69 104 1
69 106 1
69 107 1
69 111 1
69 112 1
69 115 1
69 117 1
69 122 1
69 127 1
69 132 1
69 136 1
69 141 1
69 144 1
69 151 1
69 160 1
69 162 1
69 167 1
69 172 1
69 182 1
69 183 1
69 184 1
69 186 1
69 194 1
69 195 1
69 196 1
69 198 1
70 71 1
70 85 1
70 86 1
70 89 1
70 90 1
70 93 1
70 98 1
70 102 1
70 104 1
70 105 1
70 106 1
70 109 1
70 113 1
70 118 1
70 121 1
70 124 1
70 137 1
70 145 1
70 148 1
70 150 1
70 151 1
70 153 1
70 157 1
70 158 1
70 159 1
70 168 1
70 170 1
70 174 1
70 177 1
70 178 1
70 183 1
70 185 1
70 189 1
70 190 1
71 72 1
71 73 1
71 74 1
71 77 1
71 79 1
71 80 1
71 84 1
71 85 1
71 86 1
71 90 1
71 92 1
71 97 1
71 99 1
71 102 1
71 104 1
71 116 1
71 120 1
71 122 1
71 133 1
71 138 1
71 145 1
71 156 1
71 157 1
71 159 1
71 160 1
71 161 1
71 164 1
71 171 1
71 173 1
71 180 1
71 182 1
71 190 1
71 191 1
71 192 1
71 193 1
71 194 1
71 199 1
71 200 1
72 73 1
72 76 1
72 77 1
72 83 1
72 85 1
72 92 1
72 93 1
72 95 1
72 96 1
72 103 1
72 105 1
72 106 1
72 111 1
72 112 1
72 117 1
72 124 1
72 125 1
72 126 1
72 131 1
72 139 1
72 144 1
72 145 1
72 153 1
72 156 1
72 159 1
72 160 1
72 162 1
72 163 1
72 165 1
72 166 1
72 169 1
72 170 1
72 174 1
72 179 1
72 180 1
72 183 1
72 189 1
72 191 1
72 193 1
72 194 1
72 195 1
72 197 1
72 199 1
73 74 1
73 95 1
73 104 1
73 109 1
73 113 1
73 116 1
73 118 1
73 119 1
73 130 1
73 131 1
73 132 1
73 138 1
73 143 1
73 151 1
73 154 1
73 162 1
73 166 1
73 167 1
73 170 1
73 182 1
73 183 1
73 184 1
73 189 1
73 192 1
73 198 1
74 76 1
74 79 1
74 81 1
74 94 1
74 95 1
74 96 1
74 98 1
74 100 1
74 102 1
74 110 1
74 111 1
74 125 1
74 129 1
74 134 1
74 136 1
74 139 1
74 141 1
74 143 1
74 144 1
74 146 1
74 152 1
74 159 1
74 162 1
74 167 1
74 171 1
74 173 1
74 176 1
74 182 1
74 188 1
74 190 1
74 193 1
74 195 1
75 83 1
75 88 1
75 94 1
75 102 1
75 107 1
75 111 1
75 112 1
75 125 1
75 126 1
75 127 1
75 134 1
75 136 1
75 137 1
75 139 1
75 142 1
75 143 1
75 151 1
75 153 1
75 162 1
75 177 1
75 179 1
75 184 1
75 192 1
75 193 1
75 197 1
75 199 1
75 200 1
76 80 1
76 87 1
76 93 1
76 98 1
76 104 1
76 109 1
76 110 1
76 111 1
76 114 1
76 116 1
76 118 1
76 127 1
76 128 1
76 129 1
76 136 1
76 144 1
76 145 1
76 146 1
76 147 1
76 148 1
76 150 1
76 153 1
76 157 1
76 158 1
76 159 1
76 162 1
76 164 1
76 165 1
76 172 1
76 174 1
76 175 1
76 178 1
76 186 1
76 193 1
76 194 1
76 199 1
76 200 1
77 81 1
77 83 1
77 94 1
77 104 1
77 105 1
77 107 1
77 112 1
77 115 1
77 121 1
77 122 1
77 123 1
77 134 1
77 136 1
77 142 1
77 144 1
77 147 1
77 159 1
77 164 1
77 169 1
77 173 1
77 176 1
77 180 1
77 182 1
77 183 1
77 185 1
77 187 1
77 190 1
77 191 1
78 79 1
78 83 1
78 89 1
78 94 1
78 98 1
78 100 1
78 101 1
78 109 1
78 110 1
78 112 1
78 120 1
78 121 1
78 125 1
78 126 1
78 127 1
78 130 1
78 132 1
78 134 1
78 135 1
78 136 1
78 137 1
78 143 1
78 145 1
78 147 1
78 153 1
78 158 1
78 161 1
78 162 1
78 163 1
78 167 1
78 176 1
78 177 1
78 179 1
78 186 1
78 190 1
78 193 1
78 196 1
78 198 1
79 84 1
79 94 1
79 96 1
79 98 1
79 99 1
79 106 1
79 107 1
79 110 1
79 118 1
79 120 1
79 135 1
79 136 1
79 137 1
79 142 1
79 147 1
79 158 1
79 166 1
79 168 1
79 169 1
79 172 1
79 182 1
79 186 1
79 188 1
79 191 1
79 195 1
79 196 1
80 85 1
80 86 1
80 87 1
80 88 1
80 99 1
80 105 1
80 106 1
80 108 1
80 111 1
80 113 1
80 121 1
80 123 1
80 130 1
80 131 1
80 136 1
80 139 1
80 140 1
80 147 1
80 155 1
80 159 1
80 161 1
80 169 1
80 172 1
80 175 1
80 178 1
80 186 1
80 187 1
80 191 1
80 193 1
80 194 1
81 84 1
81 96 1
81 107 1
81 109 1
81 110 1
81 112 1
81 115 1
81 117 1
81 121 1
81 122 1
81 123 1
81 129 1
81 133 1
81 137 1
81 141 1
81 143 1
81 144 1
81 147 1
81 148 1
81 152 1
81 154 1
81 156 1
81 157 1
81 160 1
81 163 1
81 172 1
81 173 1
81 181 1
81 191 1
81 195 1
81 196 1
82 83 1
82 85 1
82 89 1
82 92 1
82 95 1
82 99 1
82 105 1
82 109 1
82 117 1
82 118 1
82 122 1
82 126 1
82 130 1
82 133 1
82 134 1
82 137 1
82 142 1
82 151 1
82 154 1
82 157 1
82 160 1
82 169 1
82 176 1
82 181 1
82 196 1
82 199 1
83 98 1
83 102 1
83 105 1
83 109 1
83 111 1
83 130 1
83 133 1
83 135 1
83 141 1
83 142 1
83 143 1
83 147 1
83 150 1
83 154 1
83 155 1
83 158 1
83 162 1
83 171 1
83 177 1
83 178 1
83 181 1
83 197 1
84 86 1
84 89 1
84 91 1
84 92 1
84 93 1
84 98 1
84 102 1
84 107 1
84 116 1
84 118 1
84 122 1
84 123 1
84 124 1
84 133 1
84 136 1
84 139 1
84 148 1
84 151 1
84 152 1
84 156 1
84 159 1
84 164 1
84 171 1
84 174 1
84 175 1
84 183 1
84 188 1
84 194 1
84 195 1
84 198 1
84 200 1
85 88 1
85 95 1
85 99 1
85 100 1
85 105 1
85 106 1
85 107 1
85 112 1
85 116 1
85 118 1
85 119 1
85 121 1
85 122 1
85 128 1
85 129 1
85 133 1
85 137 1
85 140 1
85 141 1
85 148 1
85 157 1
85 160 1
85 163 1
85 164 1
85 168 1
85 179 1
85 187 1
85 188 1
85 189 1
85 192 1
85 193 1
85 194 1
85 199 1
85 200 1
86 87 1
86 89 1
86 91 1
86 92 1
86 102 1
86 103 1
86 107 1
86 113 1
86 119 1
86 120 1
86 121 1
86 123 1
86 124 1
86 125 1
86 127 1
86 129 1
86 131 1
86 133 1
86 134 1
86 137 1
86 143 1
86 145 1
86 146 1
86 148 1
86 156 1
86 157 1
86 162 1
86 169 1
86 173 1
86 180 1
86 181 1
86 184 1
86 191 1
86 200 1
87 95 1
87 96 1
87 97 1
87 99 1
87 100 1
87 106 1
87 109 1
87 117 1
87 123 1
87 129 1
87 133 1
87 139 1
87 143 1
87 145 1
87 146 1
87 149 1
87 151 1
87 153 1
87 164 1
87 175 1
87 183 1
87 185 1
87 189 1
87 194 1
87 196 1
88 89 1
88 90 1
88 100 1
88 109 1
88 111 1
88 114 1
88 115 1
88 119 1
88 120 1
88 123 1
88 124 1
88 125 1
88 127 1
88 128 1
88 132 1
88 135 1
88 137 1
88 138 1
88 140 1
88 142 1
88 143 1
88 146 1
88 151 1
88 162 1
88 163 1
88 165 1
88 168 1
88 171 1
88 178 1
88 180 1
88 185 1
88 190 1
88 193 1
88 194 1
89 94 1
89 100 1
89 101 1
89 104 1
89 105 1
89 108 1
89 109 1
89 113 1
89 115 1
89 121 1
89 124 1
89 128 1
89 136 1
89 137 1
89 142 1
89 144 1
89 152 1
89 158 1
89 161 1
89 163 1
89 164 1
89 169 1
89 171 1
89 176 1
89 179 1
89 181 1
89 186 1
89 187 1
89 193 1
89 196 1
89 200 1
90 95 1
90 101 1
90 112 1
90 119 1
90 122 1
90 126 1
90 137 1
90 138 1
90 146 1
90 147 1
90 155 1
90 158 1
90 164 1
90 168 1
90 169 1
90 170 1
90 171 1
90 187 1
90 188 1
90 190 1
90 191 1
90 194 1
90 199 1
91 95 1
91 99 1
91 104 1
91 105 1
91 107 1
91 109 1
91 112 1
91 115 1
91 118 1
91 119 1
91 123 1
91 125 1
91 129 1
91 132 1
91 134 1
91 136 1
91 137 1
91 142 1
91 143 1
91 149 1
91 150 1
91 151 1
91 154 1
91 155 1
91 156 1
91 167 1
91 168 1
91 169 1
91 170 1
91 177 1
91 180 1
91 186 1
91 187 1
91 188 1
91 190 1
91 191 1
91 193 1
91 194 1
91 196 1
91 198 1
92 99 1
92 100 1
92 101 1
92 111 1
92 113 1
92 116 1
92 117 1
92 118 1
92 120 1
92 122 1
92 124 1
92 128 1
92 130 1
92 132 1
92 137 1
92 138 1
92 143 1
92 151 1
92 154 1
92 156 1
92 157 1
92 159 1
92 160 1
92 162 1
92 172 1
92 176 1
92 185 1
92 187 1
92 188 1
92 189 1
92 190 1
92 192 1
92 193 1
92 194 1
92 195 1
92 197 1
92 200 1
93 105 1
93 109 1
93 110 1
93 111 1
93 113 1
93 124 1
93 127 1
93 129 1
93 133 1
93 138 1
93 140 1
93 141 1
93 144 1
93 145 1
93 146 1
93 157 1
93 161 1
93 166 1
93 167 1
93 175 1
93 190 1
93 200 1
94 95 1
94 98 1
94 110 1
94 113 1
94 114 1
94 115 1
94 121 1
94 123 1
94 127 1
94 128 1
94 130 1
94 138 1
94 147 1
94 155 1
94 157 1
94 163 1
94 167 1
94 168 1
94 172 1
94 177 1
94 180 1
94 184 1
94 187 1
94 189 1
94 192 1
94 196 1
95 107 1
95 110 1
95 111 1
95 114 1
95 120 1
95 123 1
95 128 1
95 129 1
95 133 1
95 135 1
95 137 1
95 147 1
95 153 1
95 157 1
95 159 1
95 169 1
95 176 1
95 177 1
95 181 1
95 183 1
95 196 1
95 200 1
96 112 1
96 116 1
96 119 1
96 121 1
96 125 1
96 126 1
96 127 1
96 130 1
96 134 1
96 135 1
96 136 1
96 141 1
96 145 1
96 146 1
96 149 1
96 150 1
96 151 1
96 152 1
96 153 1
96 157 1
96 161 1
96 166 1
96 169 1
96 176 1
96 183 1
96 184 1
96 192 1
96 194 1
96 196 1
96 197 1
96 199 1
97 110 1
97 112 1
97 121 1
97 125 1
97 127 1
97 134 1
97 136 1
97 137 1
97 138 1
97 142 1
97 146 1
97 156 1
97 162 1
97 164 1
97 167 1
97 174 1
97 175 1
97 184 1
97 185 1
97 189 1
97 193 1
97 198 1
97 199 1
98 107 1
98 108 1
98 110 1
98 111 1
98 114 1
98 116 1
98 118 1
98 127 1
98 129 1
98 135 1
98 144 1
98 150 1
98 151 1
98 154 1
98 155 1
98 156 1
98 158 1
98 159 1
98 167 1
98 169 1
98 173 1
98 177 1
98 180 1
98 182 1
98 190 1
98 193 1
98 194 1
98 195 1
99 101 1
99 108 1
99 112 1
99 118 1
99 122 1
99 124 1
99 136 1
99 137 1
99 139 1
99 140 1
99 141 1
99 143 1
99 145 1
99 147 1
99 150 1
99 151 1
99 154 1
99 158 1
99 166 1
99 169 1
99 170 1
99 188 1
99 190 1
100 106 1
100 109 1
100 111 1
100 112 1
100 121 1
100 123 1
100 127 1
100 130 1
100 135 1
100 140 1
100 141 1
100 143 1
100 147 1
100 148 1
100 154 1
100 155 1
100 162 1
100 166 1
100 174 1
100 179 1
100 181 1
100 188 1
100 190 1
100 192 1
100 198 1
100 200 1
101 102 1
101 111 1
101 112 1
101 117 1
101 118 1
101 129 1
101 130 1
101 132 1
101 138 1
101 147 1
101 153 1
101 158 1
101 159 1
101 160 1
101 163 1
101 165 1
101 166 1
101 167 1
101 177 1
101 179 1
101 182 1
101 186 1
101 187 1
101 191 1
101 192 1
101 195 1
101 196 1
102 104 1
102 106 1
102 111 1
102 116 1
102 120 1
102 122 1
102 123 1
102 125 1
102 137 1
102 146 1
102 147 1
102 149 1
102 154 1
102 159 1
102 162 1
102 163 1
102 165 1
102 166 1
102 167 1
102 168 1
102 174 1
102 179 1
102 182 1
102 189 1
102 190 1
102 193 1
103 111 1
103 113 1
103 117 1
103 126 1
103 129 1
103 136 1
103 142 1
103 143 1
103 150 1
103 161 1
103 167 1
103 174 1
103 178 1
103 181 1
103 194 1
103 196 1
103 198 1
103 200 1
104 105 1
104 108 1
104 111 1
104 112 1
104 113 1
104 116 1
104 135 1
104 141 1
104 151 1
104 156 1
104 157 1
104 159 1
104 176 1
104 178 1
104 179 1
104 184 1
104 185 1
104 200 1
105 107 1
105 114 1
105 116 1
105 120 1
105 122 1
105 123 1
105 127 1
105 130 1
105 132 1
105 136 1
105 138 1
105 144 1
105 149 1
105 153 1
105 158 1
105 159 1
105 166 1
105 173 1
105 176 1
105 177 1
105 178 1
105 179 1
105 190 1
105 191 1
105 193 1
105 196 1
106 122 1
106 124 1
106 125 1
106 131 1
106 135 1
106 138 1
106 140 1
106 141 1
106 142 1
106 143 1
106 145 1
106 146 1
106 149 1
106 155 1
106 157 1
106 159 1
106 170 1
106 182 1
106 183 1
106 186 1
106 187 1
106 191 1
106 193 1
106 200 1
107 110 1
107 111 1
107 112 1
107 114 1
107 116 1
107 121 1
107 123 1
107 126 1
107 131 1
107 133 1
107 134 1
107 148 1
107 154 1
107 158 1
107 159 1
107 160 1
107 162 1
107 168 1
107 169 1
107 170 1
107 171 1
107 178 1
107 183 1
107 187 1
107 200 1
108 110 1
108 113 1
108 114 1
108 118 1
108 126 1
108 140 1
108 148 1
108 149 1
108 153 1
108 156 1
108 163 1
108 169 1
108 170 1
108 175 1
108 180 1
108 181 1
108 187 1
108 199 1
109 113 1
109 115 1
109 125 1
109 136 1
109 145 1
109 152 1
109 156 1
109 160 1
109 164 1
109 169 1
109 172 1
109 173 1
109 184 1
109 185 1
109 189 1
109 196 1
110 113 1
110 119 1
110 128 1
110 129 1
110 130 1
110 132 1
110 143 1
110 151 1
110 152 1
110 155 1
110 158 1
110 169 1
110 172 1
110 174 1
110 190 1
110 193 1
110 198 1
111 112 1
111 116 1
111 124 1
111 128 1
111 135 1
111 139 1
111 140 1
111 141 1
111 146 1
111 147 1
111 151 1
111 166 1
111 177 1
111 183 1
111 184 1
111 186 1
111 188 1
111 190 1
111 200 1
112 115 1
112 119 1
112 134 1
112 147 1
112 150 1
112 152 1
112 160 1
112 161 1
112 167 1
112 168 1
112 171 1
112 173 1
112 176 1
112 177 1
112 180 1
112 185 1
112 188 1
112 190 1
112 198 1
113 114 1
113 122 1
113 123 1
113 124 1
113 128 1
113 131 1
113 136 1
113 139 1
113 140 1
113 144 1
113 149 1
113 153 1
113 155 1
113 156 1
113 158 1
113 161 1
113 163 1
113 164 1
113 166 1
113 170 1
113 172 1
113 174 1
113 177 1
113 191 1
113 194 1
113 197 1
114 115 1
114 122 1
114 127 1
114 130 1
114 134 1
114 141 1
114 142 1
114 146 1
114 148 1
114 160 1
114 168 1
114 170 1
114 172 1
114 177 1
114 178 1
114 181 1
114 182 1
114 183 1
114 185 1
114 195 1
115 120 1
115 121 1
115 132 1
115 135 1
115 138 1
115 152 1
115 155 1
115 158 1
115 171 1
115 179 1
115 184 1
115 186 1
115 188 1
115 192 1
115 194 1
115 198 1
115 199 1
116 117 1
116 120 1
116 126 1
116 127 1
116 136 1
116 137 1
116 140 1
116 146 1
116 151 1
116 163 1
116 166 1
116 167 1
116 168 1
116 170 1
116 171 1
116 184 1
116 188 1
116 199 1
117 122 1
117 123 1
117 127 1
117 130 1
117 137 1
117 139 1
117 143 1
117 146 1
117 147 1
117 150 1
117 152 1
117 156 1
117 161 1
117 164 1
117 167 1
117 177 1
117 179 1
117 187 1
117 188 1
117 189 1
118 120 1
118 123 1
118 124 1
118 125 1
118 130 1
118 133 1
118 134 1
118 139 1
118 143 1
118 145 1
118 150 1
118 151 1
118 159 1
118 162 1
118 173 1
118 180 1
118 188 1
118 197 1
119 120 1
119 129 1
119 133 1
119 137 1
119 138 1
119 139 1
119 144 1
119 145 1
119 146 1
119 147 1
119 154 1
119 171 1
119 173 1
119 175 1
119 184 1
119 188 1
119 189 1
119 192 1
119 198 1
119 200 1
120 124 1
120 133 1
120 135 1
120 146 1
120 150 1
120 152 1
120 153 1
120 157 1
120 161 1
120 162 1
120 164 1
120 170 1
120 172 1
120 174 1
120 177 1
120 179 1
120 183 1
120 184 1
120 185 1
120 186 1
120 192 1
120 195 1
121 128 1
121 130 1
121 132 1
121 135 1
121 137 1
121 140 1
121 143 1
121 147 1
121 148 1
121 149 1
121 152 1
121 159 1
121 164 1
121 169 1
121 174 1
121 176 1
121 189 1
121 192 1
121 198 1
121 199 1
121 200 1
122 124 1
122 128 1
122 129 1
122 130 1
122 135 1
122 140 1
122 146 1
122 152 1
122 154 1
122 158 1
122 159 1
122 173 1
122 174 1
122 181 1
122 182 1
122 183 1
122 194 1
122 198 1
122 200 1
123 126 1
123 130 1
123 144 1
123 150 1
123 151 1
123 153 1
123 156 1
123 157 1
123 164 1
123 166 1
123 178 1
123 179 1
123 180 1
123 188 1
123 200 1
124 127 1
124 131 1
124 133 1
124 134 1
124 135 1
124 136 1
124 139 1
124 140 1
124 145 1
124 156 1
124 157 1
124 159 1
124 166 1
124 169 1
124 170 1
124 171 1
124 173 1
124 180 1
124 182 1
124 183 1
124 189 1
124 190 1
124 195 1
124 199 1
125 126 1
125 128 1
125 137 1
125 139 1
125 141 1
125 142 1
125 150 1
125 152 1
125 154 1
125 155 1
125 157 1
125 162 1
125 167 1
125 170 1
125 178 1
125 180 1
125 181 1
125 184 1
125 189 1
125 190 1
125 194 1
125 198 1
126 128 1
126 134 1
126 142 1
126 146 1
126 147 1
126 153 1
126 158 1
126 164 1
126 168 1
126 178 1
126 179 1
126 183 1
126 184 1
126 193 1
127 130 1
127 132 1
127 134 1
127 136 1
127 138 1
127 142 1
127 143 1
127 146 1
127 152 1
127 163 1
127 166 1
127 168 1
127 169 1
127 177 1
127 180 1
127 183 1
127 186 1
127 191 1
127 199 1
127 200 1
128 132 1
128 139 1
128 141 1
128 142 1
128 145 1
128 146 1
128 149 1
128 151 1
128 152 1
128 153 1
128 155 1
128 168 1
128 172 1
128 182 1
128 183 1
128 189 1
128 193 1
128 198 1
129 134 1
129 141 1
129 145 1
129 146 1
129 150 1
129 151 1
129 153 1
129 154 1
129 161 1
129 166 1
129 170 1
129 176 1
129 182 1
129 192 1
129 193 1
129 194 1
129 199 1
130 131 1
130 136 1
130 146 1
130 157 1
130 162 1
130 164 1
130 165 1
130 166 1
130 171 1
130 172 1
130 174 1
130 179 1
130 180 1
130 184 1
130 193 1
130 196 1
131 132 1
131 135 1
131 137 1
131 140 1
131 141 1
131 147 1
131 155 1
131 159 1
131 163 1
131 164 1
131 165 1
131 168 1
131 169 1
131 182 1
131 196 1
131 198 1
131 200 1
132 133 1
132 140 1
132 148 1
132 150 1
132 152 1
132 153 1
132 155 1
132 157 1
132 160 1
132 163 1
132 166 1
132 178 1
132 182 1
132 183 1
132 192 1
132 198 1
133 134 1
133 148 1
133 149 1
133 151 1
133 152 1
133 153 1
133 158 1
133 167 1
133 169 1
133 172 1
133 177 1
133 180 1
133 181 1
133 185 1
133 188 1
133 192 1
133 193 1
134 143 1
134 146 1
134 153 1
134 156 1
134 158 1
134 160 1
134 161 1
134 162 1
134 165 1
134 166 1
134 171 1
134 174 1
134 175 1
134 176 1
134 179 1
134 191 1
134 195 1
134 196 1
134 198 1
135 139 1
135 144 1
135 145 1
135 149 1
135 151 1
135 154 1
135 156 1
135 159 1
135 161 1
135 169 1
135 170 1
135 171 1
135 176 1
135 197 1
136 138 1
136 139 1
136 141 1
136 146 1
136 152 1
136 155 1
136 158 1
136 162 1
136 173 1
136 174 1
136 175 1
136 177 1
136 179 1
136 181 1
136 184 1
136 191 1
136 198 1
136 199 1
137 145 1
137 146 1
137 151 1
137 153 1
137 160 1
137 163 1
137 171 1
137 176 1
137 179 1
137 185 1
137 187 1
137 190 1
137 196 1
138 143 1
138 146 1
138 147 1
138 151 1
138 154 1
138 155 1
138 159 1
138 161 1
138 167 1
138 171 1
138 172 1
138 174 1
138 177 1
138 187 1
138 196 1
138 197 1
139 146 1
139 150 1
139 151 1
139 153 1
139 154 1
139 158 1
139 162 1
139 173 1
139 176 1
139 180 1
139 185 1
139 186 1
139 187 1
139 188 1
139 191 1
139 192 1
139 194 1
139 196 1
139 198 1
139 199 1
140 143 1
140 153 1
140 160 1
140 167 1
140 174 1
140 175 1
140 176 1
140 181 1
140 187 1
140 188 1
140 192 1
140 194 1
140 196 1
140 200 1
141 142 1
141 145 1
141 146 1
141 150 1
141 154 1
141 157 1
141 159 1
141 162 1
141 165 1
141 170 1
141 174 1
141 179 1
141 184 1
141 187 1
141 188 1
141 194 1
141 195 1
141 196 1
142 152 1
142 159 1
142 160 1
142 170 1
142 173 1
142 174 1
142 176 1
142 182 1
142 183 1
142 184 1
142 185 1
142 191 1
143 151 1
143 154 1
143 156 1
143 158 1
143 161 1
143 169 1
143 173 1
143 176 1
143 184 1
144 147 1
144 149 1
144 150 1
144 154 1
144 160 1
144 162 1
144 165 1
144 170 1
144 171 1
144 174 1
144 178 1
144 183 1
144 189 1
144 192 1
144 193 1
144 194 1
145 148 1
145 151 1
145 154 1
145 163 1
145 168 1
145 178 1
145 182 1
145 186 1
145 189 1
145 192 1
145 194 1
145 197 1
145 198 1
146 147 1
146 152 1
146 154 1
146 157 1
146 158 1
146 160 1
146 164 1
146 165 1
146 166 1
146 167 1
146 172 1
146 173 1
146 176 1
146 181 1
146 195 1
146 198 1
146 200 1
147 149 1
147 156 1
147 157 1
147 163 1
147 164 1
147 169 1
147 170 1
147 171 1
147 173 1
147 174 1
147 176 1
147 182 1
147 186 1
147 195 1
147 199 1
147 200 1
148 155 1
148 159 1
148 160 1
148 161 1
148 165 1
148 167 1
148 170 1
148 172 1
148 173 1
148 177 1
148 178 1
148 181 1
148 182 1
148 184 1
148 185 1
148 186 1
148 196 1
148 198 1
148 200 1
149 150 1
149 153 1
149 156 1
149 162 1
149 173 1
149 181 1
149 185 1
149 191 1
149 196 1
150 152 1
150 155 1
150 158 1
150 161 1
150 162 1
150 164 1
150 165 1
150 168 1
150 169 1
150 174 1
150 175 1
150 180 1
150 181 1
150 183 1
150 188 1
150 194 1
150 195 1
150 199 1
151 158 1
151 165 1
151 166 1
151 170 1
151 171 1
151 175 1
151 176 1
151 178 1
151 180 1
151 185 1
151 186 1
151 188 1
151 189 1
151 193 1
152 154 1
152 158 1
152 160 1
152 161 1
152 176 1
152 179 1
152 183 1
152 185 1
152 194 1
152 195 1
152 200 1
153 155 1
153 156 1
153 157 1
153 158 1
153 160 1
153 163 1
153 167 1
153 168 1
153 169 1
153 178 1
153 185 1
153 197 1
153 198 1
153 200 1
154 159 1
154 166 1
154 175 1
154 185 1
154 192 1
154 198 1
155 156 1
155 160 1
155 162 1
155 163 1
155 170 1
155 171 1
155 172 1
155 178 1
155 179 1
155 181 1
155 184 1
155 187 1
155 188 1
155 193 1
155 195 1
156 158 1
156 165 1
156 167 1
156 170 1
156 173 1
156 175 1
156 179 1
156 181 1
156 183 1
156 184 1
156 186 1
156 198 1
156 199 1
157 167 1
157 173 1
157 177 1
157 187 1
157 188 1
157 194 1
157 197 1
157 198 1
158 167 1
158 172 1
158 189 1
158 196 1
158 197 1
159 161 1
159 162 1
159 169 1
159 174 1
159 177 1
159 178 1
159 187 1
159 191 1
159 196 1
159 197 1
159 198 1
160 175 1
160 194 1
160 195 1
160 199 1
161 163 1
161 164 1
161 166 1
161 168 1
161 175 1
161 176 1
161 182 1
161 188 1
161 196 1
161 199 1
161 200 1
162 164 1
162 168 1
162 169 1
162 170 1
162 172 1
162 173 1
162 174 1
162 176 1
162 177 1
162 184 1
162 190 1
162 192 1
162 193 1
162 196 1
162 199 1
163 164 1
163 167 1
163 174 1
163 180 1
163 182 1
163 185 1
163 187 1
163 189 1
163 190 1
163 192 1
163 197 1
163 198 1
164 167 1
164 173 1
164 174 1
164 178 1
165 166 1
165 169 1
165 170 1
165 174 1
165 182 1
165 183 1
165 185 1
165 186 1
165 191 1
165 194 1
165 199 1
166 176 1
166 179 1
166 185 1
166 186 1
166 191 1
166 194 1
166 198 1
166 199 1
167 169 1
167 175 1
167 178 1
167 182 1
167 184 1
167 185 1
167 186 1
167 188 1
167 189 1
167 192 1
167 196 1
167 199 1
168 170 1
168 175 1
168 180 1
168 183 1
168 185 1
168 187 1
168 189 1
168 191 1
168 195 1
169 178 1
169 190 1
169 191 1
169 192 1
169 196 1
170 174 1
170 186 1
170 188 1
170 194 1
170 195 1
170 196 1
170 198 1
170 199 1
170 200 1
171 175 1
171 180 1
171 182 1
171 188 1
171 191 1
171 200 1
172 182 1
172 195 1
172 196 1
173 175 1
173 177 1
173 179 1
173 180 1
173 181 1
173 184 1
173 189 1
173 193 1
173 196 1
173 197 1
174 177 1
174 179 1
174 189 1
174 190 1
174 192 1
174 195 1
174 197 1
174 198 1
174 199 1
175 179 1
175 184 1
175 185 1
175 187 1
175 188 1
175 196 1
175 198 1
175 200 1
176 177 1
176 178 1
176 180 1
176 181 1
176 182 1
176 183 1
176 188 1
176 197 1
176 198 1
177 178 1
177 181 1
177 184 1
177 186 1
177 192 1
177 193 1
177 195 1
177 198 1
178 180 1
178 183 1
178 185 1
178 190 1
178 193 1
178 197 1
178 198 1
179 182 1
179 186 1
179 198 1
179 200 1
180 181 1
180 184 1
180 194 1
180 198 1
181 182 1
181 183 1
181 187 1
181 188 1
181 192 1
181 193 1
181 196 1
181 200 1
182 186 1
182 187 1
182 191 1
182 192 1
183 186 1
183 189 1
183 191 1
183 198 1
184 185 1
184 186 1
184 195 1
185 188 1
185 194 1
185 195 1
185 196 1
185 197 1
185 198 1
186 194 1
186 195 1
186 196 1
186 197 1
186 200 1
187 189 1
187 190 1
187 194 1
187 196 1
187 198 1
188 190 1
188 192 1
188 197 1
188 199 1
188 200 1
189 191 1
189 200 1
190 196 1
190 197 1
190 198 1
191 192 1
192 193 1
192 194 1
192 195 1
192 197 1
192 200 1
194 200 1
196 197 1
196 198 1
197 199 1
198 200 1


==> anc/instances/benchmark/theta/brock200_2.dat <==
200 10024
1 2 1
1 4 1
1 6 1
1 12 1
1 13 1
1 16 1
1 17 1
1 18 1
1 19 1
1 20 1
1 23 1
1 25 1
1 27 1
1 31 1
1 32 1
1 34 1
1 35 1
1 36 1
1 37 1
1 41 1
1 42 1
1 45 1
1 46 1
1 47 1
1 52 1
1 54 1
1 56 1
1 57 1
1 58 1
1 59 1
1 60 1
1 63 1
1 65 1
1 66 1
1 69 1
1 70 1
1 73 1
1 76 1
1 77 1
1 78 1
1 80 1
1 81 1
1 82 1
1 84 1
1 85 1
1 86 1
1 87 1
1 88 1
1 95 1
1 96 1
1 97 1
1 101 1
1 109 1
1 110 1
1 112 1
1 113 1
1 114 1
1 116 1
1 117 1
1 118 1
1 119 1
1 121 1
1 123 1
1 124 1
1 125 1
1 128 1
1 129 1
1 130 1
1 131 1
1 132 1
1 133 1
1 134 1
1 136 1
1 137 1
1 138 1
1 139 1
1 145 1
1 147 1
1 148 1
1 150 1
1 152 1
1 153 1
1 155 1
1 156 1
1 157 1
1 158 1
1 164 1
1 165 1
1 166 1
1 168 1
1 170 1
1 174 1
1 175 1
1 176 1
1 177 1
1 178 1
1 179 1
1 180 1
1 181 1
1 183 1
1 184 1
1 192 1
1 194 1
1 195 1
1 196 1
1 197 1
1 199 1
1 200 1
2 5 1
2 6 1
2 8 1
2 9 1
2 10 1
2 12 1
2 15 1
2 16 1
2 18 1
2 19 1
2 20 1
2 24 1
2 25 1
2 26 1
2 31 1
2 32 1
2 34 1
2 37 1
2 38 1
2 39 1
2 40 1
2 41 1
2 42 1
2 43 1
2 44 1
2 50 1
2 51 1
2 52 1
2 55 1
2 57 1
2 58 1
2 62 1
2 64 1
2 68 1
2 70 1
2 71 1
2 73 1
2 74 1
2 75 1
2 76 1
2 78 1
2 79 1
2 81 1
2 82 1
2 87 1
2 88 1
2 90 1
2 92 1
2 93 1
2 94 1
2 95 1
2 96 1
2 98 1
2 100 1
2 104 1
2 108 1
2 109 1
2 111 1
2 112 1
2 114 1
2 116 1
2 123 1
2 125 1
2 127 1
2 128 1
2 131 1
2 135 1
2 136 1
2 137 1
2 138 1
2 139 1
2 140 1
2 141 1
2 142 1
2 144 1
2 145 1
2 148 1
2 151 1
2 152 1
2 153 1
2 155 1
2 157 1
2 158 1
2 159 1
2 160 1
2 163 1
2 164 1
2 165 1
2 169 1
2 170 1
2 172 1
2 174 1
2 175 1
2 176 1
2 181 1
2 183 1
2 184 1
2 188 1
2 189 1
2 192 1
2 193 1
2 196 1
2 197 1
2 200 1
3 4 1
3 5 1
3 7 1
3 10 1
3 11 1
3 12 1
3 14 1
3 15 1
3 17 1
3 18 1
3 21 1
3 23 1
3 24 1
3 26 1
3 30 1
3 31 1
3 33 1
3 35 1
3 37 1
3 38 1
3 39 1
3 41 1
3 42 1
3 44 1
3 45 1
3 48 1
3 53 1
3 54 1
3 56 1
3 59 1
3 60 1
3 61 1
3 62 1
3 64 1
3 65 1
3 68 1
3 69 1
3 70 1
3 71 1
3 72 1
3 73 1
3 75 1
3 76 1
3 79 1
3 80 1
3 84 1
3 85 1
3 86 1
3 89 1
3 90 1
3 93 1
3 95 1
3 97 1
3 98 1
3 99 1
3 100 1
3 101 1
3 104 1
3 105 1
3 107 1
3 109 1
3 111 1
3 112 1
3 113 1
3 114 1
3 117 1
3 122 1
3 127 1
3 129 1
3 130 1
3 131 1
3 132 1
3 138 1
3 144 1
3 145 1
3 146 1
3 148 1
3 149 1
3 150 1
3 153 1
3 154 1
3 156 1
3 157 1
3 158 1
3 159 1
3 162 1
3 165 1
3 167 1
3 168 1
3 170 1
3 171 1
3 173 1
3 174 1
3 175 1
3 177 1
3 178 1
3 181 1
3 183 1
3 185 1
3 186 1
3 187 1
3 188 1
3 192 1
3 193 1
3 194 1
3 195 1
3 198 1
3 199 1
3 200 1
4 7 1
4 8 1
4 9 1
4 11 1
4 12 1
4 13 1
4 17 1
4 18 1
4 20 1
4 22 1
4 23 1
4 25 1
4 27 1
4 28 1
4 29 1
4 31 1
4 34 1
4 35 1
4 36 1
4 38 1
4 42 1
4 49 1
4 54 1
4 55 1
4 58 1
4 59 1
4 60 1
4 61 1
4 66 1
4 68 1
4 72 1
4 74 1
4 76 1
4 77 1
4 78 1
4 80 1
4 83 1
4 84 1
4 85 1
4 89 1
4 90 1
4 91 1
4 93 1
4 96 1
4 99 1
4 100 1
4 101 1
4 102 1
4 103 1
4 105 1
4 106 1
4 107 1
4 109 1
4 112 1
4 116 1
4 119 1
4 123 1
4 126 1
4 129 1
4 130 1
4 131 1
4 136 1
4 137 1
4 138 1
4 139 1
4 142 1
4 145 1
4 146 1
4 147 1
4 149 1
4 151 1
4 154 1
4 156 1
4 157 1
4 161 1
4 162 1
4 163 1
4 167 1
4 168 1
4 170 1
4 171 1
4 172 1
4 178 1
4 182 1
4 183 1
4 185 1
4 186 1
4 188 1
4 191 1
4 192 1
4 194 1
4 195 1
4 197 1
4 198 1
4 199 1
4 200 1
5 8 1
5 9 1
5 10 1
5 12 1
5 14 1
5 15 1
5 18 1
5 20 1
5 21 1
5 23 1
5 24 1
5 28 1
5 31 1
5 32 1
5 34 1
5 35 1
5 38 1
5 43 1
5 44 1
5 45 1
5 46 1
5 48 1
5 51 1
5 52 1
5 55 1
5 56 1
5 59 1
5 60 1
5 61 1
5 63 1
5 64 1
5 65 1
5 67 1
5 68 1
5 69 1
5 70 1
5 71 1
5 72 1
5 75 1
5 76 1
5 78 1
5 79 1
5 81 1
5 82 1
5 83 1
5 84 1
5 86 1
5 92 1
5 93 1
5 94 1
5 97 1
5 98 1
5 99 1
5 100 1
5 102 1
5 103 1
5 106 1
5 107 1
5 108 1
5 109 1
5 110 1
5 111 1
5 117 1
5 120 1
5 121 1
5 122 1
5 125 1
5 126 1
5 128 1
5 130 1
5 132 1
5 133 1
5 134 1
5 135 1
5 136 1
5 139 1
5 140 1
5 151 1
5 153 1
5 154 1
5 155 1
5 157 1
5 159 1
5 160 1
5 162 1
5 164 1
5 165 1
5 169 1
5 175 1
5 176 1
5 177 1
5 178 1
5 180 1
5 181 1
5 182 1
5 185 1
5 186 1
5 190 1
5 191 1
5 192 1
5 194 1
5 195 1
5 196 1
5 197 1
5 199 1
5 200 1
6 7 1
6 9 1
6 12 1
6 13 1
6 16 1
6 19 1
6 20 1
6 23 1
6 29 1
6 30 1
6 31 1
6 32 1
6 35 1
6 36 1
6 41 1
6 46 1
6 49 1
6 53 1
6 55 1
6 56 1
6 59 1
6 62 1
6 64 1
6 66 1
6 68 1
6 69 1
6 70 1
6 72 1
6 73 1
6 74 1
6 76 1
6 77 1
6 84 1
6 85 1
6 86 1
6 89 1
6 93 1
6 95 1
6 98 1
6 99 1
6 101 1
6 102 1
6 103 1
6 104 1
6 105 1
6 106 1
6 107 1
6 108 1
6 111 1
6 113 1
6 116 1
6 117 1
6 121 1
6 123 1
6 125 1
6 126 1
6 128 1
6 129 1
6 135 1
6 140 1
6 141 1
6 142 1
6 144 1
6 149 1
6 150 1
6 151 1
6 152 1
6 154 1
6 155 1
6 158 1
6 159 1
6 163 1
6 164 1
6 165 1
6 166 1
6 167 1
6 172 1
6 174 1
6 175 1
6 178 1
6 179 1
6 182 1
6 185 1
6 186 1
6 189 1
6 195 1
6 196 1
6 198 1
6 200 1
7 9 1
7 14 1
7 15 1
7 17 1
7 21 1
7 22 1
7 23 1
7 26 1
7 27 1
7 28 1
7 32 1
7 35 1
7 36 1
7 37 1
7 39 1
7 43 1
7 44 1
7 50 1
7 51 1
7 52 1
7 54 1
7 55 1
7 56 1
7 58 1
7 60 1
7 62 1
7 63 1
7 65 1
7 67 1
7 68 1
7 71 1
7 72 1
7 73 1
7 74 1
7 75 1
7 77 1
7 79 1
7 80 1
7 84 1
7 88 1
7 91 1
7 92 1
7 93 1
7 96 1
7 98 1
7 99 1
7 100 1
7 102 1
7 104 1
7 110 1
7 111 1
7 112 1
7 117 1
7 121 1
7 122 1
7 123 1
7 124 1
7 125 1
7 126 1
7 133 1
7 135 1
7 140 1
7 141 1
7 142 1
7 143 1
7 144 1
7 146 1
7 149 1
7 150 1
7 152 1
7 154 1
7 155 1
7 158 1
7 161 1
7 162 1
7 167 1
7 168 1
7 171 1
7 173 1
7 175 1
7 177 1
7 178 1
7 180 1
7 182 1
7 185 1
7 186 1
7 187 1
7 188 1
7 189 1
7 191 1
7 192 1
7 193 1
7 194 1
7 196 1
7 197 1
7 198 1
7 199 1
8 9 1
8 12 1
8 15 1
8 16 1
8 18 1
8 19 1
8 24 1
8 25 1
8 26 1
8 29 1
8 32 1
8 33 1
8 34 1
8 39 1
8 41 1
8 43 1
8 44 1
8 45 1
8 47 1
8 50 1
8 51 1
8 53 1
8 54 1
8 55 1
8 57 1
8 65 1
8 66 1
8 67 1
8 68 1
8 69 1
8 70 1
8 72 1
8 75 1
8 80 1
8 84 1
8 89 1
8 93 1
8 96 1
8 97 1
8 98 1
8 103 1
8 106 1
8 111 1
8 112 1
8 113 1
8 114 1
8 115 1
8 116 1
8 117 1
8 118 1
8 121 1
8 122 1
8 123 1
8 124 1
8 125 1
8 126 1
8 130 1
8 133 1
8 134 1
8 136 1
8 138 1
8 142 1
8 143 1
8 144 1
8 146 1
8 147 1
8 149 1
8 151 1
8 156 1
8 157 1
8 158 1
8 162 1
8 164 1
8 170 1
8 172 1
8 176 1
8 177 1
8 179 1
8 180 1
8 182 1
8 183 1
8 184 1
8 185 1
8 186 1
8 187 1
8 188 1
8 189 1
8 190 1
8 193 1
8 194 1
8 195 1
8 197 1
8 198 1
8 200 1
9 10 1
9 11 1
9 17 1
9 18 1
9 19 1
9 20 1
9 24 1
9 25 1
9 31 1
9 33 1
9 36 1
9 38 1
9 39 1
9 40 1
9 42 1
9 44 1
9 45 1
9 47 1
9 48 1
9 49 1
9 50 1
9 51 1
9 52 1
9 53 1
9 55 1
9 58 1
9 59 1
9 62 1
9 64 1
9 68 1
9 71 1
9 72 1
9 73 1
9 74 1
9 77 1
9 78 1
9 81 1
9 82 1
9 85 1
9 87 1
9 90 1
9 94 1
9 95 1
9 96 1
9 98 1
9 100 1
9 101 1
9 102 1
9 104 1
9 105 1
9 106 1
9 109 1
9 110 1
9 113 1
9 115 1
9 116 1
9 117 1
9 119 1
9 120 1
9 122 1
9 129 1
9 132 1
9 135 1
9 139 1
9 142 1
9 147 1
9 149 1
9 150 1
9 153 1
9 154 1
9 155 1
9 161 1
9 166 1
9 168 1
9 169 1
9 172 1
9 174 1
9 176 1
9 180 1
9 181 1
9 182 1
9 183 1
9 184 1
9 186 1
9 187 1
9 188 1
9 195 1
9 197 1
10 11 1
10 12 1
10 13 1
10 15 1
10 16 1
10 17 1
10 18 1
10 19 1
10 20 1
10 21 1
10 23 1
10 25 1
10 26 1
10 27 1
10 28 1
10 29 1
10 30 1
10 33 1
10 34 1
10 42 1
10 44 1
10 53 1
10 56 1
10 57 1
10 58 1
10 59 1
10 62 1
10 64 1
10 65 1
10 72 1
10 74 1
10 75 1
10 77 1
10 80 1
10 82 1
10 84 1
10 85 1
10 87 1
10 93 1
10 96 1
10 97 1
10 98 1
10 102 1
10 105 1
10 110 1
10 113 1
10 114 1
10 116 1
10 117 1
10 119 1
10 121 1
10 122 1
10 123 1
10 127 1
10 129 1
10 130 1
10 132 1
10 138 1
10 140 1
10 143 1
10 145 1
10 147 1
10 149 1
10 150 1
10 154 1
10 162 1
10 163 1
10 164 1
10 165 1
10 171 1
10 172 1
10 178 1
10 183 1
10 184 1
10 189 1
10 190 1
10 192 1
10 193 1
10 194 1
10 195 1
10 196 1
10 199 1
11 12 1
11 13 1
11 14 1
11 16 1
11 17 1
11 19 1
11 20 1
11 22 1
11 26 1
11 27 1
11 29 1
11 30 1
11 33 1
11 34 1
11 37 1
11 38 1
11 41 1
11 42 1
11 43 1
11 45 1
11 46 1
11 47 1
11 48 1
11 49 1
11 57 1
11 59 1
11 61 1
11 63 1
11 64 1
11 65 1
11 73 1
11 75 1
11 78 1
11 79 1
11 80 1
11 82 1
11 83 1
11 85 1
11 88 1
11 89 1
11 92 1
11 94 1
11 95 1
11 96 1
11 98 1
11 99 1
11 100 1
11 101 1
11 103 1
11 104 1
11 107 1
11 108 1
11 110 1
11 111 1
11 115 1
11 117 1
11 118 1
11 119 1
11 120 1
11 121 1
11 122 1
11 123 1
11 124 1
11 125 1
11 126 1
11 130 1
11 133 1
11 136 1
11 139 1
11 140 1
11 145 1
11 147 1
11 151 1
11 152 1
11 153 1
11 156 1
11 157 1
11 159 1
11 160 1
11 166 1
11 168 1
11 170 1
11 175 1
11 176 1
11 179 1
11 180 1
11 181 1
11 183 1
11 186 1
11 187 1
11 188 1
11 189 1
11 190 1
11 191 1
11 194 1
11 195 1
11 197 1
11 198 1
12 14 1
12 15 1
12 18 1
12 20 1
12 21 1
12 22 1
12 23 1
12 24 1
12 25 1
12 27 1
12 31 1
12 33 1
12 34 1
12 35 1
12 38 1
12 41 1
12 42 1
12 43 1
12 45 1
12 46 1
12 48 1
12 50 1
12 60 1
12 62 1
12 65 1
12 66 1
12 68 1
12 70 1
12 72 1
12 75 1
12 76 1
12 82 1
12 86 1
12 87 1
12 88 1
12 89 1
12 90 1
12 93 1
12 94 1
12 96 1
12 98 1
12 100 1
12 102 1
12 108 1
12 110 1
12 111 1
12 119 1
12 122 1
12 123 1
12 124 1
12 125 1
12 126 1
12 128 1
12 132 1
12 133 1
12 134 1
12 135 1
12 136 1
12 137 1
12 138 1
12 140 1
12 141 1
12 143 1
12 144 1
12 147 1
12 148 1
12 149 1
12 150 1
12 153 1
12 154 1
12 155 1
12 156 1
12 158 1
12 159 1
12 162 1
12 165 1
12 167 1
12 169 1
12 173 1
12 178 1
12 183 1
12 185 1
12 186 1
12 188 1
12 191 1
12 192 1
12 194 1
12 195 1
12 196 1
12 197 1
12 198 1
12 199 1
12 200 1
13 15 1
13 17 1
13 19 1
13 20 1
13 23 1
13 24 1
13 25 1
13 27 1
13 28 1
13 30 1
13 32 1
13 33 1
13 34 1
13 35 1
13 36 1
13 39 1
13 42 1
13 44 1
13 47 1
13 50 1
13 51 1
13 52 1
13 54 1
13 58 1
13 59 1
13 62 1
13 63 1
13 65 1
13 71 1
13 73 1
13 74 1
13 75 1
13 76 1
13 77 1
13 78 1
13 79 1
13 80 1
13 81 1
13 88 1
13 89 1
13 92 1
13 93 1
13 94 1
13 96 1
13 97 1
13 98 1
13 101 1
13 103 1
13 104 1
13 105 1
13 106 1
13 108 1
13 109 1
13 114 1
13 115 1
13 116 1
13 118 1
13 119 1
13 120 1
13 121 1
13 122 1
13 126 1
13 129 1
13 130 1
13 133 1
13 135 1
13 136 1
13 138 1
13 139 1
13 140 1
13 142 1
13 147 1
13 149 1
13 151 1
13 152 1
13 153 1
13 154 1
13 160 1
13 165 1
13 170 1
13 173 1
13 174 1
13 175 1
13 180 1
13 181 1
13 184 1
13 185 1
13 188 1
13 190 1
13 192 1
13 193 1
13 194 1
13 196 1
13 197 1
13 198 1
13 200 1
14 16 1
14 17 1
14 21 1
14 22 1
14 23 1
14 24 1
14 26 1
14 27 1
14 28 1
14 29 1
14 31 1
14 32 1
14 35 1
14 36 1
14 37 1
14 38 1
14 39 1
14 40 1
14 42 1
14 46 1
14 47 1
14 48 1
14 51 1
14 53 1
14 55 1
14 60 1
14 61 1
14 62 1
14 64 1
14 65 1
14 66 1
14 71 1
14 72 1
14 73 1
14 75 1
14 79 1
14 82 1
14 86 1
14 87 1
14 89 1
14 90 1
14 92 1
14 94 1
14 96 1
14 97 1
14 98 1
14 101 1
14 105 1
14 108 1
14 109 1
14 111 1
14 112 1
14 114 1
14 115 1
14 116 1
14 119 1
14 123 1
14 125 1
14 127 1
14 129 1
14 135 1
14 137 1
14 138 1
14 140 1
14 144 1
14 145 1
14 147 1
14 148 1
14 150 1
14 154 1
14 155 1
14 156 1
14 157 1
14 160 1
14 161 1
14 166 1
14 172 1
14 173 1
14 174 1
14 175 1
14 177 1
14 179 1
14 182 1
14 184 1
14 190 1
14 193 1
14 195 1
14 196 1
14 197 1
14 199 1
14 200 1
15 19 1
15 25 1
15 30 1
15 35 1
15 36 1
15 39 1
15 40 1
15 41 1
15 42 1
15 45 1
15 47 1
15 48 1
15 51 1
15 52 1
15 54 1
15 55 1
15 56 1
15 60 1
15 62 1
15 64 1
15 66 1
15 68 1
15 70 1
15 71 1
15 74 1
15 75 1
15 77 1
15 78 1
15 81 1
15 84 1
15 88 1
15 89 1
15 90 1
15 91 1
15 93 1
15 94 1
15 95 1
15 96 1
15 100 1
15 101 1
15 103 1
15 105 1
15 109 1
15 111 1
15 112 1
15 114 1
15 117 1
15 118 1
15 119 1
15 121 1
15 123 1
15 124 1
15 126 1
15 130 1
15 132 1
15 133 1
15 134 1
15 137 1
15 139 1
15 140 1
15 141 1
15 142 1
15 144 1
15 145 1
15 146 1
15 147 1
15 148 1
15 149 1
15 151 1
15 152 1
15 153 1
15 157 1
15 162 1
15 163 1
15 165 1
15 167 1
15 168 1
15 171 1
15 172 1
15 176 1
15 178 1
15 180 1
15 181 1
15 182 1
15 184 1
15 187 1
15 188 1
15 191 1
15 192 1
15 195 1
15 198 1
15 199 1
16 18 1
16 19 1
16 20 1
16 21 1
16 26 1
16 27 1
16 33 1
16 37 1
16 38 1
16 39 1
16 42 1
16 43 1
16 46 1
16 50 1
16 57 1
16 60 1
16 61 1
16 62 1
16 65 1
16 66 1
16 69 1
16 70 1
16 71 1
16 77 1
16 78 1
16 79 1
16 80 1
16 82 1
16 84 1
16 87 1
16 89 1
16 90 1
16 91 1
16 92 1
16 94 1
16 95 1
16 97 1
16 98 1
16 99 1
16 100 1
16 101 1
16 102 1
16 103 1
16 104 1
16 105 1
16 106 1
16 108 1
16 110 1
16 111 1
16 112 1
16 113 1
16 114 1
16 117 1
16 118 1
16 121 1
16 127 1
16 128 1
16 130 1
16 131 1
16 133 1
16 135 1
16 136 1
16 137 1
16 138 1
16 139 1
16 140 1
16 144 1
16 146 1
16 148 1
16 149 1
16 150 1
16 157 1
16 161 1
16 162 1
16 164 1
16 165 1
16 166 1
16 167 1
16 168 1
16 169 1
16 170 1
16 172 1
16 173 1
16 174 1
16 177 1
16 178 1
16 179 1
16 180 1
16 182 1
16 187 1
16 190 1
16 192 1
16 193 1
16 194 1
16 195 1
16 197 1
16 198 1
16 200 1
17 18 1
17 19 1
17 21 1
17 23 1
17 24 1
17 25 1
17 26 1
17 29 1
17 30 1
17 33 1
17 34 1
17 35 1
17 36 1
17 38 1
17 40 1
17 41 1
17 43 1
17 44 1
17 45 1
17 47 1
17 49 1
17 51 1
17 52 1
17 53 1
17 55 1
17 56 1
17 58 1
17 59 1
17 60 1
17 61 1
17 62 1
17 66 1
17 67 1
17 70 1
17 72 1
17 74 1
17 77 1
17 80 1
17 81 1
17 84 1
17 85 1
17 86 1
17 89 1
17 91 1
17 92 1
17 94 1
17 96 1
17 102 1
17 104 1
17 105 1
17 107 1
17 109 1
17 112 1
17 113 1
17 115 1
17 119 1
17 121 1
17 122 1
17 123 1
17 125 1
17 126 1
17 127 1
17 128 1
17 129 1
17 130 1
17 131 1
17 132 1
17 133 1
17 139 1
17 142 1
17 143 1
17 144 1
17 147 1
17 151 1
17 153 1
17 154 1
17 157 1
17 158 1
17 159 1
17 160 1
17 161 1
17 166 1
17 169 1
17 170 1
17 171 1
17 172 1
17 174 1
17 179 1
17 182 1
17 183 1
17 187 1
17 188 1
17 193 1
17 196 1
17 199 1
17 200 1
18 19 1
18 22 1
18 23 1
18 24 1
18 25 1
18 27 1
18 32 1
18 35 1
18 36 1
18 41 1
18 44 1
18 46 1
18 47 1
18 48 1
18 49 1
18 51 1
18 53 1
18 54 1
18 56 1
18 57 1
18 58 1
18 59 1
18 61 1
18 64 1
18 65 1
18 67 1
18 69 1
18 71 1
18 72 1
18 78 1
18 79 1
18 81 1
18 82 1
18 83 1
18 84 1
18 85 1
18 88 1
18 90 1
18 91 1
18 100 1
18 101 1
18 102 1
18 103 1
18 108 1
18 109 1
18 111 1
18 112 1
18 114 1
18 115 1
18 116 1
18 117 1
18 118 1
18 119 1
18 120 1
18 121 1
18 122 1
18 127 1
18 130 1
18 131 1
18 132 1
18 134 1
18 142 1
18 143 1
18 145 1
18 146 1
18 147 1
18 152 1
18 155 1
18 158 1
18 162 1
18 164 1
18 165 1
18 168 1
18 169 1
18 171 1
18 173 1
18 174 1
18 175 1
18 177 1
18 178 1
18 181 1
18 183 1
18 187 1
18 188 1
18 190 1
18 191 1
18 192 1
18 193 1
18 200 1
19 20 1
19 21 1
19 22 1
19 25 1
19 28 1
19 30 1
19 33 1
19 35 1
19 39 1
19 40 1
19 45 1
19 48 1
19 49 1
19 50 1
19 51 1
19 52 1
19 55 1
19 57 1
19 59 1
19 60 1
19 61 1
19 62 1
19 63 1
19 64 1
19 66 1
19 67 1
19 71 1
19 73 1
19 75 1
19 76 1
19 79 1
19 80 1
19 82 1
19 89 1
19 92 1
19 94 1
19 95 1
19 97 1
19 99 1
19 100 1
19 102 1
19 103 1
19 104 1
19 105 1
19 106 1
19 107 1
19 109 1
19 110 1
19 112 1
19 113 1
19 114 1
19 115 1
19 120 1
19 122 1
19 124 1
19 126 1
19 127 1
19 128 1
19 129 1
19 130 1
19 131 1
19 135 1
19 137 1
19 139 1
19 141 1
19 143 1
19 144 1
19 145 1
19 146 1
19 147 1
19 150 1
19 151 1
19 153 1
19 157 1
19 162 1
19 163 1
19 164 1
19 165 1
19 167 1
19 169 1
19 173 1
19 177 1
19 179 1
19 181 1
19 184 1
19 189 1
19 190 1
19 191 1
19 192 1
19 193 1
19 194 1
19 195 1
19 197 1
19 200 1
20 23 1
20 24 1
20 25 1
20 27 1
20 28 1
20 30 1
20 31 1
20 32 1
20 36 1
20 37 1
20 38 1
20 39 1
20 41 1
20 42 1
20 44 1
20 45 1
20 46 1
20 47 1
20 48 1
20 51 1
20 52 1
20 55 1
20 56 1
20 57 1
20 59 1
20 61 1
20 64 1
20 65 1
20 67 1
20 68 1
20 71 1
20 75 1
20 76 1
20 77 1
20 79 1
20 80 1
20 81 1
20 82 1
20 83 1
20 85 1
20 86 1
20 88 1
20 89 1
20 90 1
20 91 1
20 92 1
20 93 1
20 95 1
20 96 1
20 98 1
20 100 1
20 101 1
20 102 1
20 104 1
20 105 1
20 106 1
20 107 1
20 115 1
20 117 1
20 120 1
20 122 1
20 125 1
20 126 1
20 128 1
20 130 1
20 131 1
20 132 1
20 133 1
20 134 1
20 135 1
20 136 1
20 137 1
20 138 1
20 141 1
20 143 1
20 146 1
20 148 1
20 150 1
20 151 1
20 153 1
20 154 1
20 156 1
20 159 1
20 161 1
20 162 1
20 163 1
20 167 1
20 169 1
20 170 1
20 172 1
20 174 1
20 177 1
20 178 1
20 180 1
20 182 1
20 183 1
20 185 1
20 186 1
20 187 1
20 188 1
20 189 1
20 191 1
20 192 1
20 193 1
20 194 1
20 195 1
21 22 1
21 23 1
21 24 1
21 26 1
21 27 1
21 29 1
21 30 1
21 31 1
21 33 1
21 34 1
21 36 1
21 38 1
21 44 1
21 45 1
21 47 1
21 49 1
21 51 1
21 52 1
21 53 1
21 55 1
21 56 1
21 57 1
21 58 1
21 59 1
21 60 1
21 61 1
21 62 1
21 64 1
21 65 1
21 66 1
21 70 1
21 72 1
21 73 1
21 75 1
21 78 1
21 80 1
21 86 1
21 87 1
21 88 1
21 91 1
21 94 1
21 95 1
21 96 1
21 98 1
21 100 1
21 102 1
21 103 1
21 106 1
21 107 1
21 109 1
21 111 1
21 112 1
21 113 1
21 115 1
21 116 1
21 119 1
21 121 1
21 125 1
21 126 1
21 128 1
21 129 1
21 133 1
21 134 1
21 135 1
21 136 1
21 137 1
21 139 1
21 140 1
21 144 1
21 145 1
21 146 1
21 148 1
21 152 1
21 155 1
21 159 1
21 160 1
21 161 1
21 162 1
21 163 1
21 167 1
21 171 1
21 181 1
21 184 1
21 188 1
21 193 1
21 196 1
21 197 1
22 25 1
22 26 1
22 31 1
22 34 1
22 35 1
22 36 1
22 37 1
22 38 1
22 39 1
22 40 1
22 42 1
22 45 1
22 46 1
22 48 1
22 52 1
22 55 1
22 59 1
22 63 1
22 65 1
22 68 1
22 72 1
22 75 1
22 76 1
22 79 1
22 84 1
22 85 1
22 90 1
22 92 1
22 93 1
22 99 1
22 100 1
22 102 1
22 103 1
22 105 1
22 107 1
22 108 1
22 109 1
22 110 1
22 111 1
22 112 1
22 114 1
22 116 1
22 117 1
22 118 1
22 119 1
22 122 1
22 123 1
22 124 1
22 126 1
22 127 1
22 130 1
22 132 1
22 134 1
22 136 1
22 139 1
22 140 1
22 142 1
22 144 1
22 145 1
22 146 1
22 147 1
22 149 1
22 150 1
22 153 1
22 155 1
22 159 1
22 162 1
22 164 1
22 165 1
22 167 1
22 170 1
22 171 1
22 172 1
22 174 1
22 176 1
22 177 1
22 179 1
22 180 1
22 183 1
22 184 1
22 185 1
22 188 1
22 191 1
22 193 1
22 195 1
22 196 1
22 198 1
23 24 1
23 27 1
23 28 1
23 29 1
23 30 1
23 34 1
23 35 1
23 41 1
23 45 1
23 47 1
23 55 1
23 60 1
23 62 1
23 64 1
23 65 1
23 67 1
23 68 1
23 70 1
23 71 1
23 72 1
23 73 1
23 74 1
23 75 1
23 78 1
23 82 1
23 84 1
23 88 1
23 89 1
23 92 1
23 93 1
23 96 1
23 98 1
23 105 1
23 106 1
23 107 1
23 112 1
23 113 1
23 114 1
23 115 1
23 116 1
23 120 1
23 123 1
23 125 1
23 126 1
23 128 1
23 129 1
23 136 1
23 140 1
23 141 1
23 143 1
23 145 1
23 146 1
23 150 1
23 152 1
23 153 1
23 156 1
23 157 1
23 158 1
23 159 1
23 160 1
23 161 1
23 162 1
23 165 1
23 170 1
23 171 1
23 172 1
23 173 1
23 176 1
23 177 1
23 178 1
23 179 1
23 180 1
23 181 1
23 184 1
23 186 1
23 187 1
23 190 1
23 194 1
23 196 1
23 197 1
23 198 1
23 199 1
24 26 1
24 27 1
24 29 1
24 32 1
24 34 1
24 36 1
24 37 1
24 39 1
24 40 1
24 41 1
24 43 1
24 46 1
24 47 1
24 51 1
24 52 1
24 53 1
24 55 1
24 58 1
24 59 1
24 61 1
24 62 1
24 64 1
24 67 1
24 71 1
24 80 1
24 81 1
24 86 1
24 87 1
24 88 1
24 91 1
24 93 1
24 94 1
24 95 1
24 96 1
24 101 1
24 102 1
24 105 1
24 110 1
24 111 1
24 114 1
24 115 1
24 121 1
24 124 1
24 128 1
24 130 1
24 131 1
24 132 1
24 133 1
24 134 1
24 135 1
24 137 1
24 139 1
24 140 1
24 141 1
24 142 1
24 146 1
24 147 1
24 148 1
24 149 1
24 150 1
24 153 1
24 156 1
24 157 1
24 159 1
24 160 1
24 163 1
24 164 1
24 167 1
24 168 1
24 170 1
24 171 1
24 176 1
24 177 1
24 184 1
24 185 1
24 186 1
24 187 1
24 188 1
24 189 1
24 193 1
24 194 1
24 196 1
24 197 1
24 199 1
24 200 1
25 29 1
25 30 1
25 32 1
25 33 1
25 34 1
25 35 1
25 36 1
25 37 1
25 39 1
25 42 1
25 43 1
25 44 1
25 45 1
25 48 1
25 49 1
25 52 1
25 53 1
25 55 1
25 56 1
25 58 1
25 59 1
25 60 1
25 61 1
25 63 1
25 64 1
25 65 1
25 66 1
25 67 1
25 68 1
25 69 1
25 71 1
25 81 1
25 92 1
25 93 1
25 94 1
25 95 1
25 96 1
25 97 1
25 99 1
25 100 1
25 101 1
25 102 1
25 105 1
25 107 1
25 113 1
25 114 1
25 115 1
25 116 1
25 118 1
25 123 1
25 124 1
25 125 1
25 132 1
25 134 1
25 135 1
25 136 1
25 138 1
25 139 1
25 141 1
25 144 1
25 146 1
25 148 1
25 152 1
25 158 1
25 159 1
25 160 1
25 162 1
25 165 1
25 167 1
25 170 1
25 171 1
25 172 1
25 174 1
25 175 1
25 179 1
25 180 1
25 181 1
25 183 1
25 184 1
25 185 1
25 188 1
25 191 1
25 193 1
25 194 1
25 198 1
25 199 1
26 27 1
26 29 1
26 30 1
26 32 1
26 33 1
26 36 1
26 37 1
26 38 1
26 40 1
26 52 1
26 55 1
26 57 1
26 59 1
26 60 1
26 62 1
26 63 1
26 65 1
26 66 1
26 68 1
26 69 1
26 72 1
26 73 1
26 74 1
26 76 1
26 77 1
26 78 1
26 79 1
26 81 1
26 82 1
26 85 1
26 86 1
26 87 1
26 88 1
26 90 1
26 91 1
26 92 1
26 94 1
26 98 1
26 99 1
26 102 1
26 103 1
26 104 1
26 109 1
26 110 1
26 113 1
26 114 1
26 116 1
26 117 1
26 118 1
26 119 1
26 120 1
26 123 1
26 124 1
26 127 1
26 129 1
26 131 1
26 133 1
26 135 1
26 136 1
26 138 1
26 139 1
26 141 1
26 144 1
26 147 1
26 148 1
26 149 1
26 150 1
26 151 1
26 155 1
26 156 1
26 157 1
26 158 1
26 160 1
26 162 1
26 163 1
26 168 1
26 171 1
26 173 1
26 179 1
26 180 1
26 182 1
26 183 1
26 184 1
26 187 1
26 188 1
26 189 1
26 190 1
26 192 1
26 193 1
26 194 1
26 195 1
26 198 1
27 30 1
27 31 1
27 33 1
27 38 1
27 40 1
27 41 1
27 44 1
27 45 1
27 46 1
27 47 1
27 49 1
27 50 1
27 52 1
27 56 1
27 57 1
27 58 1
27 60 1
27 61 1
27 63 1
27 64 1
27 65 1
27 66 1
27 72 1
27 75 1
27 79 1
27 80 1
27 81 1
27 82 1
27 83 1
27 84 1
27 85 1
27 87 1
27 88 1
27 90 1
27 91 1
27 93 1
27 94 1
27 96 1
27 97 1
27 98 1
27 99 1
27 100 1
27 104 1
27 106 1
27 107 1
27 110 1
27 111 1
27 112 1
27 113 1
27 115 1
27 118 1
27 119 1
27 125 1
27 127 1
27 130 1
27 132 1
27 133 1
27 136 1
27 138 1
27 139 1
27 141 1
27 143 1
27 147 1
27 150 1
27 152 1
27 154 1
27 156 1
27 157 1
27 159 1
27 160 1
27 161 1
27 163 1
27 167 1
27 168 1
27 170 1
27 172 1
27 173 1
27 174 1
27 175 1
27 176 1
27 177 1
27 179 1
27 180 1
27 182 1
27 184 1
27 185 1
27 189 1
27 190 1
27 194 1
27 195 1
27 196 1
27 197 1
27 198 1
27 199 1
27 200 1
28 33 1
28 35 1
28 40 1
28 41 1
28 42 1
28 43 1
28 44 1
28 45 1
28 48 1
28 52 1
28 54 1
28 57 1
28 58 1
28 59 1
28 60 1
28 63 1
28 64 1
28 65 1
28 66 1
28 69 1
28 70 1
28 71 1
28 72 1
28 74 1
28 76 1
28 78 1
28 81 1
28 82 1
28 85 1
28 88 1
28 89 1
28 93 1
28 95 1
28 96 1
28 97 1
28 98 1
28 99 1
28 101 1
28 102 1
28 105 1
28 106 1
28 107 1
28 111 1
28 115 1
28 118 1
28 121 1
28 127 1
28 128 1
28 129 1
28 131 1
28 133 1
28 134 1
28 136 1
28 140 1
28 141 1
28 143 1
28 144 1
28 145 1
28 147 1
28 149 1
28 150 1
28 152 1
28 154 1
28 155 1
28 157 1
28 159 1
28 161 1
28 162 1
28 163 1
28 165 1
28 167 1
28 168 1
28 171 1
28 175 1
28 181 1
28 185 1
28 187 1
28 192 1
28 193 1
28 194 1
28 195 1
28 197 1
29 30 1
29 31 1
29 33 1
29 37 1
29 41 1
29 45 1
29 48 1
29 49 1
29 53 1
29 55 1
29 57 1
29 59 1
29 60 1
29 61 1
29 63 1
29 64 1
29 66 1
29 67 1
29 69 1
29 71 1
29 73 1
29 74 1
29 75 1
29 77 1
29 78 1
29 79 1
29 80 1
29 81 1
29 82 1
29 83 1
29 85 1
29 86 1
29 87 1
29 88 1
29 92 1
29 95 1
29 96 1
29 97 1
29 99 1
29 103 1
29 105 1
29 107 1
29 111 1
29 112 1
29 114 1
29 116 1
29 117 1
29 123 1
29 128 1
29 132 1
29 135 1
29 137 1
29 145 1
29 146 1
29 147 1
29 148 1
29 151 1
29 152 1
29 153 1
29 154 1
29 155 1
29 156 1
29 157 1
29 158 1
29 161 1
29 163 1
29 164 1
29 165 1
29 166 1
29 168 1
29 170 1
29 172 1
29 175 1
29 176 1
29 181 1
29 182 1
29 187 1
29 188 1
29 190 1
29 191 1
29 193 1
29 195 1
29 198 1
29 199 1
30 31 1
30 32 1
30 33 1
30 34 1
30 35 1
30 37 1
30 39 1
30 45 1
30 46 1
30 48 1
30 49 1
30 50 1
30 52 1
30 53 1
30 54 1
30 55 1
30 56 1
30 58 1
30 59 1
30 60 1
30 61 1
30 64 1
30 65 1
30 66 1
30 68 1
30 72 1
30 73 1
30 74 1
30 75 1
30 77 1
30 80 1
30 81 1
30 82 1
30 86 1
30 89 1
30 90 1
30 91 1
30 92 1
30 93 1
30 94 1
30 96 1
30 97 1
30 98 1
30 99 1
30 104 1
30 106 1
30 107 1
30 108 1
30 109 1
30 112 1
30 113 1
30 115 1
30 117 1
30 120 1
30 122 1
30 123 1
30 125 1
30 126 1
30 130 1
30 134 1
30 135 1
30 137 1
30 139 1
30 142 1
30 143 1
30 144 1
30 145 1
30 146 1
30 147 1
30 148 1
30 149 1
30 151 1
30 152 1
30 153 1
30 159 1
30 160 1
30 161 1
30 164 1
30 165 1
30 167 1
30 170 1
30 171 1
30 172 1
30 173 1
30 174 1
30 179 1
30 180 1
30 182 1
30 184 1
30 187 1
30 192 1
30 193 1
30 194 1
31 33 1
31 34 1
31 35 1
31 36 1
31 37 1
31 38 1
31 39 1
31 46 1
31 54 1
31 56 1
31 57 1
31 61 1
31 64 1
31 65 1
31 66 1
31 68 1
31 70 1
31 71 1
31 74 1
31 78 1
31 80 1
31 82 1
31 84 1
31 85 1
31 87 1
31 88 1
31 90 1
31 91 1
31 92 1
31 95 1
31 97 1
31 99 1
31 101 1
31 103 1
31 105 1
31 106 1
31 108 1
31 111 1
31 112 1
31 113 1
31 115 1
31 117 1
31 119 1
31 120 1
31 124 1
31 127 1
31 128 1
31 129 1
31 130 1
31 134 1
31 136 1
31 140 1
31 142 1
31 144 1
31 146 1
31 147 1
31 148 1
31 149 1
31 150 1
31 151 1
31 153 1
31 154 1
31 158 1
31 159 1
31 160 1
31 161 1
31 162 1
31 163 1
31 166 1
31 167 1
31 168 1
31 172 1
31 175 1
31 184 1
31 190 1
31 191 1
31 192 1
31 193 1
31 195 1
31 196 1
31 197 1
32 42 1
32 47 1
32 48 1
32 51 1
32 53 1
32 54 1
32 57 1
32 59 1
32 61 1
32 62 1
32 63 1
32 64 1
32 66 1
32 67 1
32 68 1
32 72 1
32 75 1
32 76 1
32 79 1
32 80 1
32 81 1
32 83 1
32 87 1
32 91 1
32 93 1
32 94 1
32 95 1
32 96 1
32 98 1
32 99 1
32 100 1
32 101 1
32 102 1
32 104 1
32 105 1
32 110 1
32 111 1
32 112 1
32 113 1
32 118 1
32 122 1
32 126 1
32 127 1
32 133 1
32 135 1
32 136 1
32 143 1
32 144 1
32 145 1
32 147 1
32 148 1
32 149 1
32 152 1
32 155 1
32 156 1
32 157 1
32 159 1
32 161 1
32 163 1
32 165 1
32 169 1
32 171 1
32 172 1
32 173 1
32 174 1
32 176 1
32 177 1
32 181 1
32 182 1
32 183 1
32 184 1
32 185 1
32 186 1
32 187 1
32 188 1
32 189 1
32 190 1
32 191 1
32 194 1
32 195 1
32 199 1
33 35 1
33 36 1
33 44 1
33 49 1
33 50 1
33 51 1
33 52 1
33 55 1
33 56 1
33 59 1
33 60 1
33 62 1
33 63 1
33 64 1
33 65 1
33 66 1
33 67 1
33 69 1
33 71 1
33 72 1
33 74 1
33 76 1
33 77 1
33 82 1
33 83 1
33 85 1
33 86 1
33 91 1
33 92 1
33 94 1
33 96 1
33 98 1
33 100 1
33 102 1
33 103 1
33 105 1
33 107 1
33 108 1
33 109 1
33 111 1
33 114 1
33 116 1
33 118 1
33 119 1
33 120 1
33 123 1
33 125 1
33 126 1
33 127 1
33 128 1
33 129 1
33 131 1
33 132 1
33 134 1
33 135 1
33 138 1
33 141 1
33 143 1
33 144 1
33 146 1
33 149 1
33 152 1
33 153 1
33 157 1
33 158 1
33 159 1
33 166 1
33 169 1
33 171 1
33 172 1
33 173 1
33 174 1
33 179 1
33 180 1
33 181 1
33 182 1
33 184 1
33 185 1
33 186 1
33 187 1
33 188 1
33 189 1
33 190 1
33 192 1
33 193 1
33 194 1
33 195 1
34 37 1
34 40 1
34 42 1
34 44 1
34 47 1
34 49 1
34 51 1
34 57 1
34 61 1
34 63 1
34 64 1
34 67 1
34 68 1
34 70 1
34 77 1
34 78 1
34 79 1
34 84 1
34 85 1
34 86 1
34 89 1
34 90 1
34 91 1
34 92 1
34 93 1
34 97 1
34 98 1
34 99 1
34 100 1
34 101 1
34 103 1
34 105 1
34 106 1
34 107 1
34 109 1
34 113 1
34 117 1
34 119 1
34 120 1
34 122 1
34 123 1
34 124 1
34 125 1
34 126 1
34 127 1
34 128 1
34 131 1
34 133 1
34 134 1
34 135 1
34 137 1
34 138 1
34 139 1
34 140 1
34 142 1
34 143 1
34 145 1
34 147 1
34 148 1
34 150 1
34 151 1
34 154 1
34 155 1
34 158 1
34 160 1
34 164 1
34 167 1
34 168 1
34 169 1
34 173 1
34 175 1
34 176 1
34 177 1
34 178 1
34 182 1
34 185 1
34 188 1
34 189 1
34 190 1
34 191 1
34 192 1
34 195 1
34 197 1
34 198 1
34 199 1
34 200 1
35 36 1
35 37 1
35 41 1
35 43 1
35 44 1
35 45 1
35 46 1
35 48 1
35 57 1
35 61 1
35 62 1
35 63 1
35 70 1
35 71 1
35 73 1
35 76 1
35 81 1
35 91 1
35 93 1
35 94 1
35 97 1
35 98 1
35 99 1
35 102 1
35 103 1
35 106 1
35 107 1
35 108 1
35 109 1
35 112 1
35 113 1
35 114 1
35 118 1
35 119 1
35 121 1
35 122 1
35 123 1
35 124 1
35 126 1
35 127 1
35 128 1
35 129 1
35 134 1
35 135 1
35 138 1
35 139 1
35 140 1
35 142 1
35 146 1
35 148 1
35 149 1
35 151 1
35 152 1
35 153 1
35 157 1
35 160 1
35 163 1
35 164 1
35 165 1
35 170 1
35 172 1
35 173 1
35 176 1
35 177 1
35 183 1
35 184 1
35 188 1
35 190 1
35 191 1
35 193 1
35 196 1
35 197 1
35 198 1
35 200 1
36 37 1
36 38 1
36 39 1
36 43 1
36 45 1
36 46 1
36 47 1
36 50 1
36 52 1
36 57 1
36 60 1
36 61 1
36 65 1
36 66 1
36 68 1
36 72 1
36 73 1
36 74 1
36 76 1
36 77 1
36 91 1
36 92 1
36 95 1
36 96 1
36 98 1
36 101 1
36 103 1
36 105 1
36 106 1
36 108 1
36 109 1
36 113 1
36 114 1
36 116 1
36 120 1
36 121 1
36 122 1
36 123 1
36 124 1
36 126 1
36 128 1
36 129 1
36 130 1
36 131 1
36 133 1
36 134 1
36 135 1
36 136 1
36 137 1
36 139 1
36 140 1
36 142 1
36 144 1
36 145 1
36 148 1
36 149 1
36 153 1
36 155 1
36 156 1
36 157 1
36 158 1
36 166 1
36 168 1
36 169 1
36 172 1
36 174 1
36 175 1
36 180 1
36 181 1
36 182 1
36 184 1
36 188 1
36 192 1
36 197 1
36 198 1
36 199 1
37 39 1
37 42 1
37 43 1
37 46 1
37 47 1
37 48 1
37 50 1
37 51 1
37 52 1
37 53 1
37 55 1
37 56 1
37 60 1
37 62 1
37 63 1
37 65 1
37 66 1
37 67 1
37 68 1
37 69 1
37 70 1
37 71 1
37 72 1
37 73 1
37 76 1
37 78 1
37 80 1
37 81 1
37 85 1
37 86 1
37 92 1
37 93 1
37 98 1
37 100 1
37 103 1
37 104 1
37 106 1
37 107 1
37 110 1
37 111 1
37 112 1
37 116 1
37 118 1
37 120 1
37 123 1
37 124 1
37 127 1
37 130 1
37 133 1
37 134 1
37 135 1
37 137 1
37 140 1
37 142 1
37 145 1
37 146 1
37 148 1
37 153 1
37 156 1
37 159 1
37 162 1
37 163 1
37 165 1
37 166 1
37 168 1
37 169 1
37 170 1
37 172 1
37 173 1
37 174 1
37 175 1
37 178 1
37 180 1
37 185 1
37 191 1
37 192 1
37 193 1
37 194 1
37 195 1
38 40 1
38 42 1
38 43 1
38 45 1
38 46 1
38 48 1
38 52 1
38 53 1
38 58 1
38 59 1
38 61 1
38 63 1
38 65 1
38 66 1
38 67 1
38 68 1
38 69 1
38 72 1
38 74 1
38 78 1
38 79 1
38 81 1
38 82 1
38 83 1
38 84 1
38 85 1
38 88 1
38 89 1
38 92 1
38 95 1
38 96 1
38 98 1
38 101 1
38 103 1
38 104 1
38 107 1
38 108 1
38 110 1
38 115 1
38 119 1
38 120 1
38 122 1
38 123 1
38 124 1
38 125 1
38 127 1
38 132 1
38 133 1
38 135 1
38 136 1
38 137 1
38 138 1
38 140 1
38 141 1
38 142 1
38 143 1
38 144 1
38 145 1
38 147 1
38 148 1
38 150 1
38 153 1
38 154 1
38 158 1
38 164 1
38 166 1
38 167 1
38 172 1
38 173 1
38 177 1
38 179 1
38 185 1
38 187 1
38 190 1
38 191 1
38 192 1
38 197 1
38 198 1
38 199 1
39 42 1
39 43 1
39 48 1
39 52 1
39 54 1
39 56 1
39 58 1
39 59 1
39 60 1
39 61 1
39 63 1
39 66 1
39 68 1
39 70 1
39 71 1
39 73 1
39 74 1
39 75 1
39 76 1
39 80 1
39 81 1
39 82 1
39 83 1
39 84 1
39 86 1
39 88 1
39 90 1
39 91 1
39 92 1
39 94 1
39 95 1
39 96 1
39 97 1
39 99 1
39 100 1
39 101 1
39 102 1
39 105 1
39 106 1
39 107 1
39 109 1
39 110 1
39 113 1
39 117 1
39 118 1
39 120 1
39 121 1
39 122 1
39 123 1
39 125 1
39 126 1
39 127 1
39 128 1
39 129 1
39 130 1
39 132 1
39 133 1
39 136 1
39 137 1
39 138 1
39 141 1
39 143 1
39 144 1
39 147 1
39 148 1
39 150 1
39 151 1
39 153 1
39 158 1
39 161 1
39 162 1
39 164 1
39 170 1
39 172 1
39 173 1
39 176 1
39 177 1
39 179 1
39 180 1
39 181 1
39 182 1
39 183 1
39 185 1
39 187 1
39 188 1
39 191 1
39 192 1
39 196 1
39 197 1
39 198 1
39 200 1
40 43 1
40 47 1
40 54 1
40 56 1
40 60 1
40 61 1
40 62 1
40 63 1
40 65 1
40 66 1
40 68 1
40 69 1
40 71 1
40 74 1
40 75 1
40 77 1
40 78 1
40 80 1
40 83 1
40 84 1
40 86 1
40 87 1
40 88 1
40 89 1
40 90 1
40 95 1
40 96 1
40 98 1
40 101 1
40 102 1
40 103 1
40 105 1
40 106 1
40 107 1
40 108 1
40 111 1
40 113 1
40 114 1
40 115 1
40 116 1
40 117 1
40 118 1
40 119 1
40 120 1
40 122 1
40 123 1
40 125 1
40 126 1
40 127 1
40 128 1
40 129 1
40 130 1
40 132 1
40 133 1
40 135 1
40 137 1
40 138 1
40 139 1
40 140 1
40 144 1
40 147 1
40 149 1
40 151 1
40 152 1
40 155 1
40 156 1
40 157 1
40 158 1
40 161 1
40 164 1
40 165 1
40 166 1
40 168 1
40 169 1
40 170 1
40 171 1
40 172 1
40 173 1
40 174 1
40 176 1
40 178 1
40 181 1
40 186 1
40 187 1
40 188 1
40 189 1
40 190 1
40 193 1
40 194 1
40 195 1
40 197 1
40 198 1
40 200 1
41 42 1
41 43 1
41 46 1
41 55 1
41 57 1
41 58 1
41 61 1
41 66 1
41 67 1
41 72 1
41 73 1
41 74 1
41 78 1
41 80 1
41 81 1
41 83 1
41 84 1
41 86 1
41 90 1
41 91 1
41 96 1
41 97 1
41 98 1
41 99 1
41 101 1
41 102 1
41 105 1
41 107 1
41 110 1
41 113 1
41 114 1
41 118 1
41 119 1
41 121 1
41 124 1
41 126 1
41 127 1
41 128 1
41 132 1
41 135 1
41 136 1
41 138 1
41 140 1
41 143 1
41 145 1
41 146 1
41 150 1
41 151 1
41 152 1
41 154 1
41 156 1
41 158 1
41 164 1
41 165 1
41 168 1
41 169 1
41 175 1
41 176 1
41 177 1
41 178 1
41 179 1
41 181 1
41 184 1
41 186 1
41 187 1
41 188 1
41 189 1
41 190 1
41 191 1
41 192 1
41 193 1
41 196 1
41 199 1
42 51 1
42 54 1
42 55 1
42 58 1
42 59 1
42 61 1
42 62 1
42 65 1
42 66 1
42 68 1
42 69 1
42 71 1
42 73 1
42 75 1
42 78 1
42 80 1
42 81 1
42 83 1
42 90 1
42 92 1
42 93 1
42 94 1
42 95 1
42 96 1
42 97 1
42 101 1
42 102 1
42 104 1
42 105 1
42 106 1
42 108 1
42 109 1
42 111 1
42 113 1
42 114 1
42 116 1
42 117 1
42 123 1
42 124 1
42 125 1
42 132 1
42 134 1
42 135 1
42 138 1
42 139 1
42 140 1
42 141 1
42 142 1
42 145 1
42 146 1
42 147 1
42 148 1
42 150 1
42 152 1
42 153 1
42 156 1
42 158 1
42 161 1
42 165 1
42 167 1
42 168 1
42 170 1
42 171 1
42 172 1
42 173 1
42 175 1
42 176 1
42 177 1
42 179 1
42 181 1
42 182 1
42 183 1
42 184 1
42 186 1
42 188 1
42 190 1
42 192 1
42 193 1
42 195 1
42 196 1
42 197 1
42 198 1
42 200 1
43 45 1
43 46 1
43 47 1
43 49 1
43 53 1
43 55 1
43 61 1
43 62 1
43 64 1
43 65 1
43 66 1
43 73 1
43 74 1
43 76 1
43 77 1
43 78 1
43 79 1
43 80 1
43 81 1
43 82 1
43 83 1
43 84 1
43 85 1
43 86 1
43 87 1
43 89 1
43 90 1
43 92 1
43 93 1
43 94 1
43 96 1
43 97 1
43 98 1
43 99 1
43 100 1
43 102 1
43 105 1
43 106 1
43 109 1
43 111 1
43 112 1
43 113 1
43 114 1
43 116 1
43 119 1
43 121 1
43 123 1
43 124 1
43 125 1
43 131 1
43 132 1
43 133 1
43 134 1
43 136 1
43 137 1
43 140 1
43 142 1
43 143 1
43 145 1
43 147 1
43 148 1
43 151 1
43 154 1
43 155 1
43 156 1
43 158 1
43 159 1
43 163 1
43 165 1
43 166 1
43 173 1
43 174 1
43 175 1
43 178 1
43 179 1
43 180 1
43 183 1
43 185 1
43 186 1
43 188 1
43 189 1
43 191 1
43 192 1
43 194 1
43 197 1
43 199 1
43 200 1
44 45 1
44 48 1
44 49 1
44 50 1
44 52 1
44 53 1
44 55 1
44 56 1
44 57 1
44 60 1
44 62 1
44 63 1
44 64 1
44 67 1
44 70 1
44 72 1
44 75 1
44 78 1
44 88 1
44 89 1
44 90 1
44 91 1
44 92 1
44 93 1
44 96 1
44 97 1
44 100 1
44 101 1
44 106 1
44 108 1
44 112 1
44 116 1
44 119 1
44 123 1
44 126 1
44 127 1
44 128 1
44 129 1
44 131 1
44 132 1
44 133 1
44 138 1
44 139 1
44 141 1
44 145 1
44 148 1
44 149 1
44 150 1
44 153 1
44 155 1
44 158 1
44 159 1
44 161 1
44 167 1
44 168 1
44 169 1
44 170 1
44 171 1
44 172 1
44 173 1
44 176 1
44 177 1
44 186 1
44 188 1
44 193 1
44 195 1
44 198 1
44 200 1
45 46 1
45 48 1
45 50 1
45 52 1
45 53 1
45 55 1
45 57 1
45 58 1
45 59 1
45 61 1
45 64 1
45 66 1
45 69 1
45 70 1
45 74 1
45 77 1
45 79 1
45 82 1
45 84 1
45 85 1
45 88 1
45 89 1
45 90 1
45 91 1
45 93 1
45 95 1
45 98 1
45 99 1
45 100 1
45 101 1
45 106 1
45 108 1
45 110 1
45 113 1
45 114 1
45 117 1
45 120 1
45 122 1
45 125 1
45 126 1
45 127 1
45 128 1
45 136 1
45 137 1
45 139 1
45 140 1
45 141 1
45 144 1
45 146 1
45 148 1
45 150 1
45 151 1
45 154 1
45 156 1
45 157 1
45 160 1
45 162 1
45 163 1
45 165 1
45 167 1
45 168 1
45 169 1
45 170 1
45 173 1
45 174 1
45 177 1
45 179 1
45 180 1
45 182 1
45 183 1
45 184 1
45 185 1
45 193 1
45 196 1
45 198 1
45 200 1
46 47 1
46 50 1
46 51 1
46 53 1
46 54 1
46 55 1
46 56 1
46 65 1
46 66 1
46 71 1
46 73 1
46 74 1
46 78 1
46 79 1
46 82 1
46 85 1
46 87 1
46 92 1
46 94 1
46 95 1
46 97 1
46 99 1
46 100 1
46 102 1
46 103 1
46 104 1
46 105 1
46 111 1
46 114 1
46 115 1
46 118 1
46 120 1
46 121 1
46 122 1
46 124 1
46 125 1
46 126 1
46 128 1
46 129 1
46 131 1
46 132 1
46 133 1
46 134 1
46 135 1
46 138 1
46 139 1
46 141 1
46 142 1
46 146 1
46 148 1
46 151 1
46 152 1
46 153 1
46 155 1
46 156 1
46 157 1
46 165 1
46 168 1
46 170 1
46 171 1
46 173 1
46 175 1
46 176 1
46 178 1
46 180 1
46 187 1
46 189 1
46 191 1
46 193 1
46 194 1
46 199 1
46 200 1
47 54 1
47 56 1
47 57 1
47 61 1
47 64 1
47 65 1
47 68 1
47 71 1
47 74 1
47 75 1
47 77 1
47 80 1
47 84 1
47 85 1
47 90 1
47 91 1
47 92 1
47 94 1
47 96 1
47 99 1
47 103 1
47 105 1
47 106 1
47 107 1
47 108 1
47 109 1
47 110 1
47 115 1
47 118 1
47 119 1
47 120 1
47 122 1
47 123 1
47 126 1
47 128 1
47 129 1
47 132 1
47 133 1
47 134 1
47 135 1
47 138 1
47 141 1
47 145 1
47 146 1
47 150 1
47 151 1
47 152 1
47 155 1
47 157 1
47 158 1
47 161 1
47 162 1
47 163 1
47 164 1
47 168 1
47 169 1
47 171 1
47 173 1
47 174 1
47 175 1
47 177 1
47 178 1
47 180 1
47 181 1
47 183 1
47 184 1
47 187 1
47 188 1
47 196 1
47 197 1
47 198 1
47 200 1
48 50 1
48 51 1
48 53 1
48 60 1
48 64 1
48 65 1
48 69 1
48 73 1
48 75 1
48 76 1
48 78 1
48 79 1
48 83 1
48 86 1
48 89 1
48 90 1
48 92 1
48 95 1
48 96 1
48 101 1
48 102 1
48 104 1
48 107 1
48 108 1
48 109 1
48 110 1
48 111 1
48 112 1
48 114 1
48 117 1
48 122 1
48 123 1
48 124 1
48 125 1
48 128 1
48 132 1
48 133 1
48 136 1
48 137 1
48 138 1
48 140 1
48 141 1
48 142 1
48 146 1
48 147 1
48 150 1
48 151 1
48 152 1
48 154 1
48 155 1
48 159 1
48 161 1
48 164 1
48 166 1
48 167 1
48 169 1
48 170 1
48 171 1
48 172 1
48 174 1
48 179 1
48 182 1
48 186 1
48 187 1
48 189 1
48 190 1
48 191 1
48 192 1
48 195 1
48 196 1
48 197 1
48 198 1
49 50 1
49 51 1
49 53 1
49 54 1
49 55 1
49 57 1
49 62 1
49 66 1
49 72 1
49 76 1
49 77 1
49 79 1
49 81 1
49 84 1
49 89 1
49 91 1
49 95 1
49 97 1
49 98 1
49 100 1
49 101 1
49 104 1
49 106 1
49 107 1
49 114 1
49 115 1
49 116 1
49 118 1
49 121 1
49 124 1
49 125 1
49 126 1
49 128 1
49 129 1
49 130 1
49 131 1
49 135 1
49 136 1
49 137 1
49 138 1
49 140 1
49 143 1
49 146 1
49 148 1
49 151 1
49 152 1
49 158 1
49 159 1
49 160 1
49 161 1
49 162 1
49 166 1
49 167 1
49 168 1
49 169 1
49 170 1
49 171 1
49 173 1
49 174 1
49 176 1
49 180 1
49 183 1
49 184 1
49 187 1
49 189 1
49 190 1
49 191 1
49 193 1
49 196 1
49 199 1
50 53 1
50 54 1
50 55 1
50 56 1
50 57 1
50 59 1
50 61 1
50 63 1
50 64 1
50 66 1
50 68 1
50 71 1
50 76 1
50 77 1
50 78 1
50 79 1
50 80 1
50 81 1
50 82 1
50 83 1
50 84 1
50 85 1
50 86 1
50 87 1
50 88 1
50 92 1
50 95 1
50 98 1
50 99 1
50 100 1
50 102 1
50 103 1
50 104 1
50 108 1
50 110 1
50 111 1
50 113 1
50 114 1
50 119 1
50 123 1
50 124 1
50 125 1
50 126 1
50 129 1
50 130 1
50 131 1
50 133 1
50 135 1
50 138 1
50 140 1
50 141 1
50 142 1
50 145 1
50 147 1
50 149 1
50 151 1
50 152 1
50 153 1
50 154 1
50 155 1
50 157 1
50 159 1
50 161 1
50 162 1
50 163 1
50 164 1
50 167 1
50 170 1
50 172 1
50 175 1
50 176 1
50 177 1
50 179 1
50 181 1
50 184 1
50 185 1
50 186 1
50 189 1
50 191 1
50 192 1
50 194 1
50 195 1
50 196 1
50 197 1
50 198 1
50 199 1
50 200 1
51 53 1
51 55 1
51 57 1
51 58 1
51 59 1
51 63 1
51 64 1
51 67 1
51 70 1
51 71 1
51 74 1
51 75 1
51 76 1
51 78 1
51 79 1
51 80 1
51 81 1
51 82 1
51 85 1
51 87 1
51 88 1
51 90 1
51 92 1
51 95 1
51 97 1
51 98 1
51 102 1
51 103 1
51 104 1
51 106 1
51 107 1
51 108 1
51 111 1
51 113 1
51 115 1
51 117 1
51 118 1
51 123 1
51 124 1
51 127 1
51 130 1
51 132 1
51 133 1
51 134 1
51 135 1
51 136 1
51 139 1
51 143 1
51 146 1
51 148 1
51 149 1
51 153 1
51 155 1
51 157 1
51 158 1
51 160 1
51 162 1
51 167 1
51 170 1
51 171 1
51 172 1
51 173 1
51 174 1
51 175 1
51 176 1
51 177 1
51 179 1
51 181 1
51 183 1
51 185 1
51 186 1
51 187 1
51 188 1
51 190 1
51 191 1
51 193 1
51 195 1
51 196 1
51 198 1
51 200 1
52 53 1
52 55 1
52 57 1
52 58 1
52 59 1
52 61 1
52 63 1
52 70 1
52 71 1
52 72 1
52 76 1
52 78 1
52 79 1
52 80 1
52 85 1
52 86 1
52 87 1
52 88 1
52 90 1
52 93 1
52 94 1
52 96 1
52 98 1
52 99 1
52 102 1
52 103 1
52 105 1
52 108 1
52 109 1
52 110 1
52 116 1
52 118 1
52 120 1
52 123 1
52 126 1
52 127 1
52 128 1
52 130 1
52 131 1
52 132 1
52 133 1
52 137 1
52 139 1
52 143 1
52 148 1
52 150 1
52 154 1
52 155 1
52 156 1
52 159 1
52 160 1
52 162 1
52 163 1
52 166 1
52 168 1
52 169 1
52 173 1
52 179 1
52 181 1
52 183 1
52 185 1
52 187 1
52 191 1
52 195 1
52 196 1
52 197 1
52 198 1
52 200 1
53 55 1
53 57 1
53 59 1
53 60 1
53 63 1
53 64 1
53 65 1
53 69 1
53 77 1
53 80 1
53 81 1
53 83 1
53 84 1
53 86 1
53 87 1
53 88 1
53 89 1
53 90 1
53 94 1
53 97 1
53 98 1
53 99 1
53 101 1
53 102 1
53 106 1
53 107 1
53 108 1
53 110 1
53 112 1
53 113 1
53 114 1
53 115 1
53 118 1
53 119 1
53 120 1
53 121 1
53 123 1
53 124 1
53 125 1
53 130 1
53 133 1
53 134 1
53 135 1
53 139 1
53 141 1
53 144 1
53 145 1
53 147 1
53 154 1
53 155 1
53 156 1
53 165 1
53 167 1
53 169 1
53 170 1
53 171 1
53 173 1
53 174 1
53 175 1
53 177 1
53 179 1
53 181 1
53 186 1
53 188 1
53 192 1
53 195 1
53 196 1
53 197 1
53 198 1
53 200 1
54 56 1
54 57 1
54 58 1
54 59 1
54 60 1
54 62 1
54 66 1
54 67 1
54 69 1
54 71 1
54 72 1
54 79 1
54 80 1
54 82 1
54 83 1
54 84 1
54 87 1
54 90 1
54 91 1
54 94 1
54 96 1
54 97 1
54 98 1
54 99 1
54 103 1
54 104 1
54 105 1
54 106 1
54 108 1
54 110 1
54 113 1
54 114 1
54 115 1
54 116 1
54 119 1
54 121 1
54 123 1
54 127 1
54 128 1
54 135 1
54 137 1
54 138 1
54 139 1
54 142 1
54 143 1
54 145 1
54 147 1
54 149 1
54 150 1
54 152 1
54 154 1
54 156 1
54 158 1
54 160 1
54 161 1
54 163 1
54 166 1
54 167 1
54 168 1
54 169 1
54 172 1
54 175 1
54 176 1
54 178 1
54 183 1
54 184 1
54 190 1
54 191 1
54 192 1
54 194 1
54 196 1
54 197 1
55 57 1
55 58 1
55 60 1
55 61 1
55 63 1
55 64 1
55 65 1
55 66 1
55 67 1
55 68 1
55 69 1
55 71 1
55 75 1
55 76 1
55 77 1
55 79 1
55 80 1
55 82 1
55 83 1
55 88 1
55 91 1
55 94 1
55 97 1
55 98 1
55 100 1
55 101 1
55 102 1
55 103 1
55 104 1
55 109 1
55 115 1
55 116 1
55 117 1
55 118 1
55 119 1
55 122 1
55 124 1
55 125 1
55 126 1
55 128 1
55 131 1
55 134 1
55 136 1
55 137 1
55 143 1
55 144 1
55 146 1
55 153 1
55 155 1
55 156 1
55 157 1
55 159 1
55 160 1
55 162 1
55 163 1
55 165 1
55 171 1
55 173 1
55 174 1
55 175 1
55 177 1
55 178 1
55 179 1
55 180 1
55 182 1
55 186 1
55 187 1
55 188 1
55 189 1
55 191 1
55 192 1
55 193 1
55 196 1
55 197 1
55 198 1
56 62 1
56 64 1
56 65 1
56 67 1
56 69 1
56 71 1
56 72 1
56 73 1
56 74 1
56 80 1
56 82 1
56 84 1
56 85 1
56 87 1
56 89 1
56 94 1
56 98 1
56 99 1
56 100 1
56 101 1
56 104 1
56 105 1
56 106 1
56 107 1
56 110 1
56 111 1
56 112 1
56 113 1
56 118 1
56 119 1
56 120 1
56 125 1
56 126 1
56 127 1
56 128 1
56 129 1
56 130 1
56 136 1
56 137 1
56 141 1
56 142 1
56 143 1
56 144 1
56 145 1
56 146 1
56 147 1
56 148 1
56 149 1
56 150 1
56 152 1
56 156 1
56 157 1
56 158 1
56 159 1
56 160 1
56 161 1
56 164 1
56 165 1
56 166 1
56 168 1
56 172 1
56 173 1
56 174 1
56 177 1
56 178 1
56 182 1
56 185 1
56 187 1
56 188 1
56 190 1
56 193 1
56 194 1
56 196 1
56 199 1
57 60 1
57 61 1
57 63 1
57 64 1
57 68 1
57 70 1
57 72 1
57 74 1
57 76 1
57 77 1
57 79 1
57 80 1
57 81 1
57 83 1
57 85 1
57 86 1
57 90 1
57 93 1
57 97 1
57 98 1
57 100 1
57 101 1
57 102 1
57 104 1
57 105 1
57 107 1
57 114 1
57 117 1
57 119 1
57 124 1
57 126 1
57 132 1
57 133 1
57 135 1
57 137 1
57 141 1
57 142 1
57 143 1
57 146 1
57 149 1
57 152 1
57 153 1
57 154 1
57 155 1
57 156 1
57 161 1
57 166 1
57 168 1
57 171 1
57 172 1
57 175 1
57 184 1
57 185 1
57 186 1
57 187 1
57 191 1
57 193 1
57 195 1
57 196 1
57 198 1
58 60 1
58 63 1
58 64 1
58 65 1
58 67 1
58 68 1
58 73 1
58 74 1
58 75 1
58 79 1
58 83 1
58 84 1
58 85 1
58 86 1
58 87 1
58 88 1
58 89 1
58 90 1
58 91 1
58 93 1
58 97 1
58 99 1
58 100 1
58 101 1
58 102 1
58 107 1
58 110 1
58 112 1
58 119 1
58 120 1
58 121 1
58 122 1
58 128 1
58 130 1
58 132 1
58 135 1
58 136 1
58 138 1
58 139 1
58 141 1
58 144 1
58 148 1
58 149 1
58 150 1
58 151 1
58 156 1
58 158 1
58 159 1
58 160 1
58 163 1
58 164 1
58 168 1
58 172 1
58 173 1
58 174 1
58 175 1
58 176 1
58 177 1
58 179 1
58 180 1
58 182 1
58 186 1
58 187 1
58 190 1
58 193 1
58 194 1
58 198 1
58 199 1
58 200 1
59 62 1
59 63 1
59 65 1
59 66 1
59 68 1
59 70 1
59 72 1
59 75 1
59 80 1
59 82 1
59 84 1
59 85 1
59 87 1
59 88 1
59 89 1
59 90 1
59 91 1
59 93 1
59 95 1
59 96 1
59 97 1
59 101 1
59 103 1
59 104 1
59 106 1
59 109 1
59 110 1
59 111 1
59 112 1
59 113 1
59 117 1
59 119 1
59 121 1
59 122 1
59 124 1
59 125 1
59 126 1
59 131 1
59 132 1
59 136 1
59 137 1
59 139 1
59 145 1
59 147 1
59 149 1
59 151 1
59 153 1
59 154 1
59 155 1
59 156 1
59 158 1
59 159 1
59 162 1
59 163 1
59 174 1
59 175 1
59 176 1
59 177 1
59 179 1
59 183 1
59 184 1
59 189 1
59 192 1
59 194 1
59 197 1
59 198 1
59 199 1
59 200 1
60 62 1
60 66 1
60 69 1
60 71 1
60 72 1
60 73 1
60 74 1
60 75 1
60 76 1
60 77 1
60 78 1
60 80 1
60 84 1
60 85 1
60 88 1
60 90 1
60 91 1
60 92 1
60 93 1
60 94 1
60 96 1
60 97 1
60 98 1
60 101 1
60 104 1
60 105 1
60 113 1
60 116 1
60 119 1
60 120 1
60 122 1
60 126 1
60 127 1
60 128 1
60 130 1
60 131 1
60 134 1
60 135 1
60 137 1
60 138 1
60 139 1
60 140 1
60 141 1
60 142 1
60 147 1
60 148 1
60 149 1
60 150 1
60 151 1
60 153 1
60 154 1
60 155 1
60 159 1
60 161 1
60 162 1
60 164 1
60 166 1
60 170 1
60 172 1
60 174 1
60 182 1
60 184 1
60 188 1
60 190 1
60 191 1
60 192 1
60 193 1
60 195 1
60 197 1
60 199 1
60 200 1
61 63 1
61 65 1
61 66 1
61 69 1
61 70 1
61 71 1
61 72 1
61 74 1
61 76 1
61 77 1
61 80 1
61 85 1
61 86 1
61 89 1
61 95 1
61 101 1
61 103 1
61 104 1
61 107 1
61 114 1
61 116 1
61 118 1
61 122 1
61 123 1
61 124 1
61 127 1
61 128 1
61 129 1
61 130 1
61 131 1
61 134 1
61 135 1
61 136 1
61 137 1
61 140 1
61 141 1
61 142 1
61 143 1
61 144 1
61 145 1
61 156 1
61 158 1
61 162 1
61 163 1
61 164 1
61 165 1
61 166 1
61 169 1
61 170 1
61 173 1
61 174 1
61 176 1
61 177 1
61 180 1
61 181 1
61 182 1
61 184 1
61 192 1
61 193 1
61 196 1
61 199 1
61 200 1
62 66 1
62 67 1
62 68 1
62 69 1
62 70 1
62 72 1
62 75 1
62 76 1
62 79 1
62 80 1
62 81 1
62 82 1
62 83 1
62 84 1
62 85 1
62 87 1
62 88 1
62 89 1
62 98 1
62 107 1
62 109 1
62 112 1
62 114 1
62 117 1
62 118 1
62 119 1
62 120 1
62 123 1
62 125 1
62 128 1
62 129 1
62 130 1
62 132 1
62 134 1
62 135 1
62 136 1
62 137 1
62 142 1
62 143 1
62 144 1
62 145 1
62 146 1
62 149 1
62 152 1
62 154 1
62 157 1
62 159 1
62 161 1
62 162 1
62 163 1
62 164 1
62 165 1
62 167 1
62 168 1
62 169 1
62 170 1
62 171 1
62 172 1
62 175 1
62 180 1
62 181 1
62 183 1
62 185 1
62 186 1
62 187 1
62 189 1
62 190 1
62 191 1
62 192 1
62 194 1
62 197 1
62 199 1
62 200 1
63 65 1
63 66 1
63 68 1
63 70 1
63 72 1
63 75 1
63 76 1
63 78 1
63 79 1
63 81 1
63 83 1
63 84 1
63 86 1
63 87 1
63 89 1
63 92 1
63 93 1
63 100 1
63 101 1
63 102 1
63 104 1
63 105 1
63 111 1
63 114 1
63 115 1
63 117 1
63 118 1
63 119 1
63 121 1
63 122 1
63 124 1
63 125 1
63 126 1
63 130 1
63 131 1
63 134 1
63 138 1
63 139 1
63 141 1
63 143 1
63 145 1
63 146 1
63 147 1
63 152 1
63 155 1
63 156 1
63 158 1
63 160 1
63 165 1
63 166 1
63 167 1
63 168 1
63 169 1
63 173 1
63 175 1
63 176 1
63 177 1
63 178 1
63 181 1
63 184 1
63 185 1
63 186 1
63 188 1
63 190 1
63 191 1
63 197 1
63 198 1
63 199 1
64 67 1
64 69 1
64 70 1
64 72 1
64 73 1
64 74 1
64 75 1
64 77 1
64 78 1
64 81 1
64 82 1
64 83 1
64 84 1
64 89 1
64 90 1
64 91 1
64 93 1
64 95 1
64 96 1
64 97 1
64 99 1
64 100 1
64 102 1
64 103 1
64 107 1
64 110 1
64 111 1
64 113 1
64 114 1
64 116 1
64 122 1
64 123 1
64 125 1
64 126 1
64 127 1
64 128 1
64 130 1
64 132 1
64 133 1
64 136 1
64 138 1
64 139 1
64 140 1
64 141 1
64 145 1
64 146 1
64 148 1
64 151 1
64 152 1
64 153 1
64 154 1
64 155 1
64 159 1
64 160 1
64 162 1
64 168 1
64 169 1
64 170 1
64 173 1
64 175 1
64 176 1
64 178 1
64 179 1
64 180 1
64 181 1
64 182 1
64 183 1
64 184 1
64 185 1
64 186 1
64 190 1
64 191 1
64 196 1
64 197 1
64 198 1
64 199 1
64 200 1
65 66 1
65 69 1
65 70 1
65 72 1
65 77 1
65 78 1
65 79 1
65 80 1
65 81 1
65 82 1
65 87 1
65 88 1
65 89 1
65 91 1
65 92 1
65 95 1
65 97 1
65 98 1
65 99 1
65 100 1
65 102 1
65 108 1
65 109 1
65 110 1
65 111 1
65 114 1
65 116 1
65 119 1
65 120 1
65 122 1
65 126 1
65 127 1
65 128 1
65 131 1
65 132 1
65 133 1
65 135 1
65 136 1
65 141 1
65 142 1
65 146 1
65 150 1
65 153 1
65 157 1
65 160 1
65 161 1
65 162 1
65 163 1
65 165 1
65 167 1
65 168 1
65 170 1
65 171 1
65 175 1
65 176 1
65 181 1
65 184 1
65 185 1
65 187 1
65 190 1
65 191 1
65 193 1
65 195 1
65 198 1
65 199 1
66 68 1
66 69 1
66 70 1
66 71 1
66 77 1
66 79 1
66 80 1
66 81 1
66 82 1
66 84 1
66 86 1
66 87 1
66 88 1
66 89 1
66 91 1
66 96 1
66 99 1
66 104 1
66 108 1
66 111 1
66 112 1
66 114 1
66 116 1
66 118 1
66 119 1
66 127 1
66 130 1
66 132 1
66 135 1
66 136 1
66 138 1
66 139 1
66 140 1
66 141 1
66 142 1
66 143 1
66 145 1
66 146 1
66 149 1
66 150 1
66 151 1
66 152 1
66 153 1
66 155 1
66 156 1
66 157 1
66 158 1
66 161 1
66 163 1
66 164 1
66 165 1
66 167 1
66 169 1
66 170 1
66 171 1
66 173 1
66 174 1
66 176 1
66 177 1
66 178 1
66 179 1
66 184 1
66 189 1
66 193 1
66 194 1
66 195 1
66 196 1
66 197 1
66 199 1
66 200 1
67 68 1
67 70 1
67 71 1
67 73 1
67 75 1
67 76 1
67 77 1
67 78 1
67 81 1
67 83 1
67 86 1
67 88 1
67 91 1
67 92 1
67 94 1
67 96 1
67 97 1
67 98 1
67 99 1
67 101 1
67 104 1
67 108 1
67 109 1
67 110 1
67 112 1
67 113 1
67 114 1
67 115 1
67 116 1
67 120 1
67 122 1
67 123 1
67 124 1
67 126 1
67 127 1
67 129 1
67 130 1
67 131 1
67 132 1
67 133 1
67 134 1
67 136 1
67 137 1
67 138 1
67 140 1
67 142 1
67 147 1
67 149 1
67 152 1
67 154 1
67 155 1
67 157 1
67 158 1
67 159 1
67 160 1
67 161 1
67 162 1
67 164 1
67 169 1
67 170 1
67 171 1
67 172 1
67 173 1
67 175 1
67 177 1
67 183 1
67 185 1
67 189 1
67 190 1
67 192 1
67 193 1
67 194 1
67 195 1
67 199 1
67 200 1
68 70 1
68 72 1
68 74 1
68 76 1
68 77 1
68 78 1
68 79 1
68 80 1
68 81 1
68 82 1
68 83 1
68 84 1
68 88 1
68 92 1
68 93 1
68 94 1
68 95 1
68 97 1
68 98 1
68 99 1
68 100 1
68 102 1
68 103 1
68 104 1
68 106 1
68 107 1
68 108 1
68 111 1
68 112 1
68 118 1
68 119 1
68 121 1
68 122 1
68 123 1
68 124 1
68 127 1
68 129 1
68 130 1
68 131 1
68 132 1
68 133 1
68 135 1
68 140 1
68 141 1
68 142 1
68 144 1
68 146 1
68 149 1
68 158 1
68 159 1
68 160 1
68 162 1
68 163 1
68 164 1
68 165 1
68 169 1
68 172 1
68 176 1
68 178 1
68 179 1
68 180 1
68 187 1
68 189 1
68 195 1
68 196 1
68 197 1
68 199 1
68 200 1
69 71 1
69 73 1
69 74 1
69 77 1
69 78 1
69 79 1
69 83 1
69 84 1
69 85 1
69 88 1
69 89 1
69 90 1
69 93 1
69 98 1
69 99 1
69 100 1
69 101 1
69 102 1
69 104 1
69 105 1
69 106 1
69 108 1
69 109 1
69 112 1
69 114 1
69 115 1
69 116 1
69 119 1
69 120 1
69 122 1
69 123 1
69 124 1
69 125 1
69 126 1
69 127 1
69 135 1
69 138 1
69 139 1
69 141 1
69 142 1
69 143 1
69 144 1
69 145 1
69 147 1
69 149 1
69 153 1
69 157 1
69 159 1
69 161 1
69 162 1
69 164 1
69 165 1
69 166 1
69 167 1
69 168 1
69 172 1
69 173 1
69 174 1
69 176 1
69 178 1
69 182 1
69 184 1
69 187 1
69 188 1
69 189 1
69 191 1
69 199 1
70 71 1
70 73 1
70 74 1
70 76 1
70 79 1
70 81 1
70 82 1
70 83 1
70 84 1
70 88 1
70 90 1
70 93 1
70 94 1
70 97 1
70 99 1
70 101 1
70 103 1
70 108 1
70 109 1
70 110 1
70 111 1
70 113 1
70 119 1
70 126 1
70 128 1
70 129 1
70 132 1
70 138 1
70 139 1
70 140 1
70 144 1
70 146 1
70 148 1
70 155 1
70 156 1
70 160 1
70 162 1
70 163 1
70 164 1
70 166 1
70 169 1
70 171 1
70 172 1
70 173 1
70 175 1
70 176 1
70 177 1
70 181 1
70 182 1
70 184 1
70 188 1
70 195 1
70 199 1
71 73 1
71 74 1
71 77 1
71 78 1
71 80 1
71 81 1
71 86 1
71 87 1
71 89 1
71 90 1
71 92 1
71 93 1
71 95 1
71 102 1
71 105 1
71 106 1
71 107 1
71 109 1
71 110 1
71 111 1
71 112 1
71 114 1
71 118 1
71 119 1
71 122 1
71 123 1
71 126 1
71 127 1
71 128 1
71 132 1
71 133 1
71 138 1
71 140 1
71 142 1
71 146 1
71 149 1
71 150 1
71 153 1
71 158 1
71 160 1
71 162 1
71 163 1
71 165 1
71 166 1
71 167 1
71 169 1
71 172 1
71 174 1
71 175 1
71 176 1
71 178 1
71 179 1
71 181 1
71 183 1
71 186 1
71 189 1
71 190 1
71 197 1
71 198 1
71 200 1
72 75 1
72 77 1
72 78 1
72 82 1
72 83 1
72 84 1
72 89 1
72 91 1
72 93 1
72 99 1
72 100 1
72 102 1
72 104 1
72 106 1
72 108 1
72 116 1
72 118 1
72 120 1
72 121 1
72 123 1
72 124 1
72 127 1
72 128 1
72 129 1
72 131 1
72 136 1
72 138 1
72 139 1
72 140 1
72 142 1
72 143 1
72 145 1
72 146 1
72 149 1
72 152 1
72 153 1
72 154 1
72 160 1
72 162 1
72 164 1
72 166 1
72 167 1
72 173 1
72 175 1
72 176 1
72 177 1
72 178 1
72 180 1
72 182 1
72 183 1
72 186 1
72 187 1
72 191 1
72 194 1
72 196 1
72 197 1
72 199 1
73 78 1
73 81 1
73 85 1
73 89 1
73 90 1
73 91 1
73 93 1
73 95 1
73 99 1
73 103 1
73 104 1
73 105 1
73 106 1
73 107 1
73 108 1
73 110 1
73 113 1
73 116 1
73 117 1
73 119 1
73 120 1
73 121 1
73 122 1
73 124 1
73 125 1
73 126 1
73 128 1
73 130 1
73 132 1
73 135 1
73 136 1
73 137 1
73 140 1
73 141 1
73 144 1
73 149 1
73 150 1
73 159 1
73 160 1
73 161 1
73 163 1
73 165 1
73 166 1
73 167 1
73 169 1
73 171 1
73 173 1
73 174 1
73 175 1
73 178 1
73 181 1
73 184 1
73 188 1
73 190 1
73 192 1
73 193 1
73 196 1
73 197 1
73 198 1
73 199 1
74 77 1
74 78 1
74 79 1
74 80 1
74 82 1
74 84 1
74 85 1
74 86 1
74 88 1
74 90 1
74 91 1
74 94 1
74 95 1
74 96 1
74 97 1
74 98 1
74 99 1
74 101 1
74 103 1
74 105 1
74 107 1
74 108 1
74 110 1
74 114 1
74 115 1
74 117 1
74 118 1
74 119 1
74 120 1
74 121 1
74 124 1
74 125 1
74 126 1
74 127 1
74 130 1
74 131 1
74 135 1
74 140 1
74 142 1
74 144 1
74 146 1
74 147 1
74 148 1
74 150 1
74 151 1
74 153 1
74 155 1
74 156 1
74 163 1
74 164 1
74 167 1
74 168 1
74 169 1
74 171 1
74 172 1
74 173 1
74 174 1
74 176 1
74 177 1
74 179 1
74 182 1
74 183 1
74 184 1
74 186 1
74 188 1
74 189 1
74 190 1
74 192 1
74 193 1
74 194 1
75 77 1
75 78 1
75 83 1
75 84 1
75 86 1
75 87 1
75 89 1
75 91 1
75 93 1
75 94 1
75 95 1
75 97 1
75 98 1
75 99 1
75 100 1
75 102 1
75 103 1
75 105 1
75 106 1
75 108 1
75 111 1
75 112 1
75 114 1
75 115 1
75 116 1
75 117 1
75 118 1
75 119 1
75 122 1
75 124 1
75 126 1
75 128 1
75 129 1
75 130 1
75 132 1
75 134 1
75 135 1
75 137 1
75 139 1
75 141 1
75 142 1
75 143 1
75 146 1
75 148 1
75 151 1
75 152 1
75 153 1
75 154 1
75 155 1
75 157 1
75 160 1
75 163 1
75 164 1
75 165 1
75 169 1
75 177 1
75 178 1
75 180 1
75 183 1
75 184 1
75 186 1
75 187 1
75 189 1
75 190 1
75 191 1
75 192 1
75 193 1
75 194 1
75 195 1
75 197 1
75 199 1
76 77 1
76 78 1
76 80 1
76 81 1
76 88 1
76 92 1
76 93 1
76 94 1
76 95 1
76 96 1
76 97 1
76 98 1
76 99 1
76 101 1
76 104 1
76 108 1
76 109 1
76 110 1
76 111 1
76 112 1
76 113 1
76 114 1
76 115 1
76 117 1
76 118 1
76 121 1
76 124 1
76 127 1
76 129 1
76 131 1
76 132 1
76 133 1
76 134 1
76 135 1
76 136 1
76 138 1
76 144 1
76 145 1
76 146 1
76 147 1
76 148 1
76 149 1
76 150 1
76 151 1
76 152 1
76 153 1
76 159 1
76 160 1
76 162 1
76 164 1
76 177 1
76 181 1
76 185 1
76 186 1
76 187 1
76 188 1
76 189 1
76 191 1
76 194 1
76 195 1
76 198 1
77 79 1
77 80 1
77 81 1
77 85 1
77 86 1
77 89 1
77 90 1
77 91 1
77 93 1
77 94 1
77 95 1
77 98 1
77 99 1
77 100 1
77 101 1
77 102 1
77 104 1
77 106 1
77 108 1
77 109 1
77 111 1
77 112 1
77 113 1
77 117 1
77 118 1
77 120 1
77 121 1
77 122 1
77 123 1
77 124 1
77 126 1
77 127 1
77 130 1
77 131 1
77 133 1
77 134 1
77 135 1
77 136 1
77 137 1
77 138 1
77 139 1
77 140 1
77 144 1
77 146 1
77 148 1
77 150 1
77 152 1
77 153 1
77 155 1
77 158 1
77 160 1
77 161 1
77 163 1
77 164 1
77 165 1
77 166 1
77 167 1
77 169 1
77 174 1
77 175 1
77 178 1
77 179 1
77 180 1
77 183 1
77 186 1
77 189 1
77 190 1
77 195 1
77 196 1
77 199 1
77 200 1
78 81 1
78 83 1
78 86 1
78 90 1
78 93 1
78 95 1
78 96 1
78 99 1
78 100 1
78 102 1
78 106 1
78 107 1
78 108 1
78 109 1
78 111 1
78 116 1
78 117 1
78 118 1
78 119 1
78 121 1
78 125 1
78 126 1
78 127 1
78 129 1
78 130 1
78 132 1
78 133 1
78 134 1
78 135 1
78 136 1
78 137 1
78 140 1
78 141 1
78 144 1
78 145 1
78 146 1
78 148 1
78 149 1
78 150 1
78 152 1
78 153 1
78 157 1
78 158 1
78 160 1
78 161 1
78 162 1
78 164 1
78 165 1
78 168 1
78 170 1
78 172 1
78 175 1
78 178 1
78 180 1
78 184 1
78 187 1
78 188 1
78 189 1
78 190 1
78 192 1
78 195 1
78 196 1
78 197 1
78 198 1
79 80 1
79 83 1
79 85 1
79 86 1
79 87 1
79 90 1
79 91 1
79 92 1
79 93 1
79 94 1
79 95 1
79 96 1
79 98 1
79 99 1
79 100 1
79 101 1
79 103 1
79 104 1
79 105 1
79 106 1
79 108 1
79 109 1
79 110 1
79 111 1
79 113 1
79 114 1
79 115 1
79 116 1
79 117 1
79 118 1
79 121 1
79 123 1
79 125 1
79 128 1
79 129 1
79 131 1
79 132 1
79 134 1
79 135 1
79 136 1
79 139 1
79 141 1
79 143 1
79 144 1
79 146 1
79 147 1
79 152 1
79 153 1
79 154 1
79 155 1
79 162 1
79 169 1
79 170 1
79 173 1
79 174 1
79 175 1
79 176 1
79 177 1
79 178 1
79 185 1
79 187 1
79 188 1
79 190 1
79 192 1
79 194 1
79 195 1
79 196 1
79 197 1
79 198 1
80 81 1
80 82 1
80 83 1
80 84 1
80 86 1
80 93 1
80 94 1
80 97 1
80 99 1
80 100 1
80 101 1
80 102 1
80 103 1
80 104 1
80 105 1
80 107 1
80 109 1
80 110 1
80 115 1
80 116 1
80 117 1
80 123 1
80 124 1
80 125 1
80 126 1
80 129 1
80 130 1
80 131 1
80 135 1
80 139 1
80 140 1
80 142 1
80 143 1
80 145 1
80 148 1
80 149 1
80 152 1
80 153 1
80 156 1
80 160 1
80 162 1
80 164 1
80 168 1
80 169 1
80 170 1
80 171 1
80 173 1
80 184 1
80 185 1
80 189 1
80 190 1
80 191 1
80 192 1
80 194 1
80 195 1
80 197 1
80 198 1
80 199 1
80 200 1
81 83 1
81 84 1
81 85 1
81 87 1
81 88 1
81 92 1
81 94 1
81 95 1
81 98 1
81 100 1
81 101 1
81 102 1
81 106 1
81 107 1
81 111 1
81 113 1
81 114 1
81 115 1
81 116 1
81 119 1
81 120 1
81 121 1
81 128 1
81 132 1
81 134 1
81 135 1
81 138 1
81 140 1
81 142 1
81 143 1
81 144 1
81 145 1
81 150 1
81 153 1
81 154 1
81 157 1
81 159 1
81 160 1
81 161 1
81 162 1
81 166 1
81 169 1
81 176 1
81 178 1
81 180 1
81 181 1
81 182 1
81 183 1
81 186 1
81 187 1
81 188 1
81 189 1
81 190 1
81 194 1
81 195 1
81 196 1
81 199 1
81 200 1
82 84 1
82 85 1
82 86 1
82 88 1
82 93 1
82 95 1
82 96 1
82 97 1
82 98 1
82 106 1
82 107 1
82 109 1
82 110 1
82 111 1
82 112 1
82 114 1
82 115 1
82 116 1
82 118 1
82 119 1
82 120 1
82 122 1
82 124 1
82 126 1
82 128 1
82 131 1
82 132 1
82 133 1
82 134 1
82 135 1
82 136 1
82 137 1
82 138 1
82 140 1
82 142 1
82 144 1
82 147 1
82 148 1
82 152 1
82 153 1
82 155 1
82 160 1
82 161 1
82 163 1
82 164 1
82 165 1
82 166 1
82 167 1
82 168 1
82 171 1
82 172 1
82 173 1
82 174 1
82 175 1
82 178 1
82 179 1
82 180 1
82 183 1
82 184 1
82 185 1
82 188 1
82 189 1
82 190 1
82 192 1
82 196 1
82 199 1
82 200 1
83 85 1
83 86 1
83 89 1
83 90 1
83 91 1
83 93 1
83 94 1
83 95 1
83 99 1
83 101 1
83 102 1
83 103 1
83 106 1
83 108 1
83 111 1
83 117 1
83 120 1
83 122 1
83 124 1
83 127 1
83 128 1
83 130 1
83 133 1
83 136 1
83 139 1
83 140 1
83 141 1
83 143 1
83 146 1
83 147 1
83 150 1
83 151 1
83 152 1
83 153 1
83 157 1
83 158 1
83 159 1
83 161 1
83 165 1
83 167 1
83 168 1
83 169 1
83 170 1
83 172 1
83 173 1
83 174 1
83 176 1
83 177 1
83 178 1
83 180 1
83 182 1
83 186 1
83 187 1
83 189 1
83 190 1
83 191 1
83 192 1
83 194 1
83 195 1
83 196 1
83 197 1
83 199 1
83 200 1
84 88 1
84 89 1
84 91 1
84 93 1
84 94 1
84 95 1
84 96 1
84 97 1
84 99 1
84 100 1
84 101 1
84 104 1
84 107 1
84 111 1
84 113 1
84 114 1
84 115 1
84 117 1
84 120 1
84 123 1
84 124 1
84 125 1
84 126 1
84 128 1
84 129 1
84 130 1
84 135 1
84 139 1
84 140 1
84 143 1
84 144 1
84 145 1
84 147 1
84 149 1
84 153 1
84 154 1
84 158 1
84 162 1
84 164 1
84 167 1
84 171 1
84 172 1
84 173 1
84 177 1
84 179 1
84 180 1
84 182 1
84 184 1
84 186 1
84 188 1
84 189 1
84 190 1
84 191 1
84 192 1
84 195 1
84 199 1
85 87 1
85 91 1
85 92 1
85 94 1
85 95 1
85 96 1
85 97 1
85 98 1
85 99 1
85 101 1
85 105 1
85 107 1
85 111 1
85 112 1
85 113 1
85 116 1
85 117 1
85 121 1
85 122 1
85 124 1
85 127 1
85 134 1
85 135 1
85 140 1
85 146 1
85 149 1
85 151 1
85 153 1
85 154 1
85 155 1
85 157 1
85 158 1
85 160 1
85 161 1
85 162 1
85 164 1
85 165 1
85 167 1
85 169 1
85 170 1
85 171 1
85 173 1
85 174 1
85 178 1
85 180 1
85 182 1
85 184 1
85 185 1
85 186 1
85 187 1
85 188 1
85 189 1
85 193 1
85 194 1
85 197 1
85 199 1
86 87 1
86 88 1
86 90 1
86 92 1
86 93 1
86 94 1
86 95 1
86 97 1
86 98 1
86 100 1
86 101 1
86 103 1
86 105 1
86 110 1
86 112 1
86 117 1
86 119 1
86 124 1
86 125 1
86 129 1
86 133 1
86 135 1
86 136 1
86 137 1
86 138 1
86 140 1
86 141 1
86 142 1
86 143 1
86 144 1
86 145 1
86 147 1
86 149 1
86 151 1
86 152 1
86 153 1
86 155 1
86 156 1
86 157 1
86 160 1
86 163 1
86 166 1
86 167 1
86 168 1
86 169 1
86 170 1
86 172 1
86 174 1
86 176 1
86 177 1
86 179 1
86 180 1
86 182 1
86 183 1
86 185 1
86 187 1
86 188 1
86 189 1
86 190 1
86 191 1
86 193 1
86 194 1
86 195 1
86 196 1
86 197 1
86 198 1
86 199 1
86 200 1
87 88 1
87 89 1
87 93 1
87 96 1
87 97 1
87 99 1
87 100 1
87 103 1
87 105 1
87 111 1
87 115 1
87 118 1
87 119 1
87 120 1
87 121 1
87 122 1
87 126 1
87 130 1
87 131 1
87 133 1
87 134 1
87 135 1
87 141 1
87 142 1
87 143 1
87 144 1
87 146 1
87 147 1
87 149 1
87 154 1
87 155 1
87 156 1
87 157 1
87 161 1
87 164 1
87 166 1
87 172 1
87 173 1
87 174 1
87 175 1
87 177 1
87 180 1
87 181 1
87 182 1
87 183 1
87 184 1
87 186 1
87 187 1
87 188 1
87 190 1
87 191 1
87 192 1
87 193 1
87 194 1
87 198 1
87 199 1
87 200 1
88 92 1
88 93 1
88 97 1
88 104 1
88 105 1
88 106 1
88 110 1
88 111 1
88 115 1
88 119 1
88 123 1
88 124 1
88 126 1
88 128 1
88 130 1
88 132 1
88 137 1
88 139 1
88 141 1
88 142 1
88 143 1
88 145 1
88 147 1
88 150 1
88 151 1
88 153 1
88 154 1
88 155 1
88 159 1
88 160 1
88 162 1
88 167 1
88 168 1
88 169 1
88 170 1
88 171 1
88 174 1
88 178 1
88 181 1
88 182 1
88 183 1
88 185 1
88 188 1
88 189 1
88 190 1
88 192 1
88 193 1
88 194 1
88 195 1
88 196 1
88 199 1
89 90 1
89 91 1
89 94 1
89 99 1
89 100 1
89 101 1
89 104 1
89 108 1
89 109 1
89 112 1
89 113 1
89 114 1
89 115 1
89 116 1
89 118 1
89 120 1
89 121 1
89 122 1
89 126 1
89 127 1
89 129 1
89 134 1
89 135 1
89 137 1
89 138 1
89 142 1
89 144 1
89 146 1
89 148 1
89 149 1
89 151 1
89 152 1
89 155 1
89 156 1
89 157 1
89 159 1
89 162 1
89 165 1
89 167 1
89 168 1
89 171 1
89 174 1
89 179 1
89 180 1
89 181 1
89 183 1
89 185 1
89 186 1
89 189 1
89 195 1
89 196 1
89 198 1
89 200 1
90 91 1
90 93 1
90 95 1
90 96 1
90 97 1
90 98 1
90 100 1
90 101 1
90 105 1
90 106 1
90 107 1
90 109 1
90 110 1
90 114 1
90 115 1
90 117 1
90 119 1
90 120 1
90 121 1
90 122 1
90 123 1
90 124 1
90 127 1
90 128 1
90 129 1
90 130 1
90 131 1
90 133 1
90 134 1
90 136 1
90 137 1
90 138 1
90 140 1
90 144 1
90 145 1
90 146 1
90 148 1
90 151 1
90 152 1
90 154 1
90 155 1
90 160 1
90 162 1
90 164 1
90 165 1
90 169 1
90 170 1
90 171 1
90 172 1
90 174 1
90 177 1
90 179 1
90 182 1
90 184 1
90 187 1
90 188 1
90 189 1
90 190 1
90 198 1
91 92 1
91 93 1
91 97 1
91 98 1
91 99 1
91 101 1
91 103 1
91 104 1
91 105 1
91 106 1
91 107 1
91 109 1
91 111 1
91 112 1
91 114 1
91 115 1
91 117 1
91 119 1
91 120 1
91 122 1
91 123 1
91 124 1
91 125 1
91 126 1
91 127 1
91 129 1
91 133 1
91 134 1
91 136 1
91 137 1
91 140 1
91 141 1
91 142 1
91 143 1
91 144 1
91 145 1
91 146 1
91 150 1
91 151 1
91 152 1
91 154 1
91 155 1
91 156 1
91 158 1
91 162 1
91 164 1
91 166 1
91 169 1
91 170 1
91 171 1
91 172 1
91 174 1
91 175 1
91 177 1
91 182 1
91 184 1
91 185 1
91 186 1
91 187 1
91 191 1
91 192 1
91 197 1
91 199 1
92 93 1
92 96 1
92 97 1
92 100 1
92 101 1
92 104 1
92 105 1
92 107 1
92 110 1
92 111 1
92 112 1
92 116 1
92 119 1
92 121 1
92 122 1
92 124 1
92 126 1
92 128 1
92 129 1
92 133 1
92 137 1
92 138 1
92 139 1
92 140 1
92 143 1
92 145 1
92 146 1
92 149 1
92 152 1
92 153 1
92 154 1
92 156 1
92 157 1
92 158 1
92 160 1
92 161 1
92 165 1
92 167 1
92 168 1
92 170 1
92 171 1
92 172 1
92 173 1
92 178 1
92 179 1
92 180 1
92 185 1
92 187 1
92 188 1
92 191 1
92 193 1
92 194 1
92 196 1
92 197 1
92 198 1
92 199 1
93 94 1
93 96 1
93 97 1
93 98 1
93 102 1
93 103 1
93 105 1
93 108 1
93 109 1
93 112 1
93 116 1
93 118 1
93 121 1
93 122 1
93 125 1
93 126 1
93 127 1
93 129 1
93 130 1
93 131 1
93 132 1
93 133 1
93 137 1
93 138 1
93 139 1
93 141 1
93 142 1
93 143 1
93 144 1
93 149 1
93 150 1
93 156 1
93 158 1
93 159 1
93 160 1
93 161 1
93 163 1
93 170 1
93 172 1
93 173 1
93 174 1
93 177 1
93 178 1
93 183 1
93 186 1
93 187 1
93 189 1
93 192 1
93 195 1
93 197 1
93 198 1
94 95 1
94 96 1
94 97 1
94 98 1
94 99 1
94 102 1
94 103 1
94 108 1
94 111 1
94 112 1
94 114 1
94 121 1
94 123 1
94 124 1
94 127 1
94 128 1
94 129 1
94 133 1
94 137 1
94 140 1
94 142 1
94 143 1
94 144 1
94 145 1
94 150 1
94 151 1
94 153 1
94 154 1
94 159 1
94 160 1
94 162 1
94 165 1
94 167 1
94 169 1
94 170 1
94 174 1
94 177 1
94 178 1
94 179 1
94 180 1
94 183 1
94 184 1
94 187 1
94 188 1
94 189 1
94 190 1
94 192 1
94 193 1
94 194 1
94 195 1
95 99 1
95 100 1
95 101 1
95 102 1
95 103 1
95 104 1
95 106 1
95 107 1
95 108 1
95 109 1
95 115 1
95 117 1
95 119 1
95 121 1
95 123 1
95 126 1
95 127 1
95 128 1
95 129 1
95 134 1
95 135 1
95 138 1
95 140 1
95 141 1
95 142 1
95 143 1
95 145 1
95 146 1
95 147 1
95 148 1
95 152 1
95 153 1
95 155 1
95 158 1
95 161 1
95 162 1
95 164 1
95 165 1
95 168 1
95 169 1
95 170 1
95 172 1
95 176 1
95 177 1
95 178 1
95 179 1
95 181 1
95 182 1
95 183 1
95 184 1
95 185 1
95 186 1
95 187 1
95 188 1
95 189 1
95 192 1
95 194 1
95 195 1
95 196 1
95 199 1
96 97 1
96 101 1
96 103 1
96 110 1
96 112 1
96 114 1
96 116 1
96 117 1
96 119 1
96 120 1
96 121 1
96 122 1
96 123 1
96 126 1
96 127 1
96 130 1
96 131 1
96 132 1
96 133 1
96 134 1
96 135 1
96 137 1
96 139 1
96 141 1
96 142 1
96 145 1
96 152 1
96 153 1
96 158 1
96 159 1
96 161 1
96 163 1
96 164 1
96 168 1
96 169 1
96 172 1
96 173 1
96 176 1
96 177 1
96 178 1
96 184 1
96 185 1
96 186 1
96 190 1
96 191 1
96 193 1
96 194 1
96 195 1
96 196 1
96 198 1
96 200 1
97 99 1
97 100 1
97 101 1
97 103 1
97 105 1
97 106 1
97 108 1
97 110 1
97 111 1
97 112 1
97 113 1
97 115 1
97 116 1
97 117 1
97 120 1
97 122 1
97 123 1
97 124 1
97 126 1
97 127 1
97 128 1
97 133 1
97 136 1
97 138 1
97 140 1
97 142 1
97 146 1
97 148 1
97 151 1
97 154 1
97 164 1
97 165 1
97 166 1
97 167 1
97 168 1
97 169 1
97 170 1
97 171 1
97 175 1
97 176 1
97 178 1
97 180 1
97 182 1
97 183 1
97 186 1
97 187 1
97 191 1
97 193 1
97 200 1
98 99 1
98 100 1
98 101 1
98 105 1
98 107 1
98 108 1
98 111 1
98 114 1
98 116 1
98 117 1
98 118 1
98 119 1
98 121 1
98 123 1
98 124 1
98 127 1
98 129 1
98 130 1
98 131 1
98 134 1
98 136 1
98 139 1
98 141 1
98 142 1
98 145 1
98 146 1
98 148 1
98 149 1
98 150 1
98 153 1
98 154 1
98 155 1
98 157 1
98 159 1
98 162 1
98 163 1
98 166 1
98 168 1
98 170 1
98 171 1
98 172 1
98 175 1
98 176 1
98 178 1
98 179 1
98 184 1
98 185 1
98 187 1
98 188 1
98 191 1
98 192 1
98 193 1
98 194 1
98 196 1
98 197 1
98 198 1
98 199 1
98 200 1
99 100 1
99 101 1
99 102 1
99 103 1
99 111 1
99 112 1
99 113 1
99 114 1
99 115 1
99 116 1
99 117 1
99 118 1
99 119 1
99 121 1
99 122 1
99 123 1
99 125 1
99 126 1
99 127 1
99 129 1
99 131 1
99 134 1
99 135 1
99 141 1
99 144 1
99 145 1
99 147 1
99 149 1
99 150 1
99 151 1
99 154 1
99 155 1
99 157 1
99 159 1
99 160 1
99 161 1
99 162 1
99 165 1
99 169 1
99 170 1
99 171 1
99 173 1
99 174 1
99 175 1
99 176 1
99 177 1
99 178 1
99 179 1
99 183 1
99 184 1
99 185 1
99 187 1
99 188 1
99 190 1
99 191 1
99 194 1
99 198 1
99 200 1
100 102 1
100 103 1
100 104 1
100 105 1
100 107 1
100 111 1
100 115 1
100 116 1
100 119 1
100 120 1
100 121 1
100 122 1
100 123 1
100 124 1
100 127 1
100 129 1
100 131 1
100 132 1
100 134 1
100 139 1
100 140 1
100 142 1
100 145 1
100 146 1
100 148 1
100 150 1
100 154 1
100 156 1
100 159 1
100 160 1
100 161 1
100 162 1
100 164 1
100 168 1
100 170 1
100 171 1
100 173 1
100 177 1
100 178 1
100 179 1
100 181 1
100 184 1
100 187 1
100 188 1
100 190 1
100 191 1
100 193 1
100 194 1
100 197 1
100 199 1
101 102 1
101 103 1
101 105 1
101 107 1
101 108 1
101 109 1
101 110 1
101 114 1
101 116 1
101 118 1
101 119 1
101 122 1
101 128 1
101 129 1
101 130 1
101 131 1
101 132 1
101 135 1
101 137 1
101 138 1
101 141 1
101 143 1
101 148 1
101 150 1
101 151 1
101 152 1
101 154 1
101 156 1
101 158 1
101 161 1
101 162 1
101 171 1
101 174 1
101 175 1
101 176 1
101 177 1
101 180 1
101 181 1
101 182 1
101 183 1
101 184 1
101 185 1
101 187 1
101 189 1
101 191 1
101 193 1
101 194 1
101 195 1
101 197 1
101 198 1
101 199 1
101 200 1
102 105 1
102 106 1
102 109 1
102 110 1
102 111 1
102 115 1
102 119 1
102 121 1
102 125 1
102 130 1
102 131 1
102 135 1
102 140 1
102 141 1
102 143 1
102 146 1
102 149 1
102 151 1
102 153 1
102 155 1
102 157 1
102 159 1
102 160 1
102 162 1
102 164 1
102 173 1
102 174 1
102 179 1
102 180 1
102 181 1
102 182 1
102 186 1
102 188 1
102 189 1
102 190 1
102 192 1
102 193 1
102 197 1
102 198 1
103 104 1
103 106 1
103 107 1
103 111 1
103 112 1
103 113 1
103 114 1
103 115 1
103 116 1
103 117 1
103 118 1
103 119 1
103 120 1
103 121 1
103 123 1
103 125 1
103 128 1
103 130 1
103 132 1
103 135 1
103 136 1
103 137 1
103 138 1
103 139 1
103 140 1
103 143 1
103 146 1
103 152 1
103 153 1
103 154 1
103 155 1
103 156 1
103 157 1
103 158 1
103 163 1
103 167 1
103 172 1
103 175 1
103 176 1
103 179 1
103 180 1
103 181 1
103 182 1
103 185 1
103 189 1
103 190 1
103 191 1
103 192 1
103 193 1
103 198 1
103 199 1
104 106 1
104 108 1
104 110 1
104 111 1
104 112 1
104 115 1
104 117 1
104 119 1
104 120 1
104 125 1
104 126 1
104 129 1
104 130 1
104 131 1
104 133 1
104 134 1
104 135 1
104 137 1
104 139 1
104 140 1
104 143 1
104 145 1
104 147 1
104 148 1
104 150 1
104 152 1
104 153 1
104 154 1
104 156 1
104 157 1
104 159 1
104 160 1
104 161 1
104 162 1
104 163 1
104 164 1
104 165 1
104 167 1
104 169 1
104 170 1
104 171 1
104 175 1
104 177 1
104 178 1
104 179 1
104 180 1
104 183 1
104 185 1
104 186 1
104 187 1
104 188 1
104 190 1
104 191 1
104 196 1
104 198 1
104 199 1
104 200 1
105 107 1
105 108 1
105 111 1
105 112 1
105 114 1
105 115 1
105 116 1
105 118 1
105 119 1
105 122 1
105 123 1
105 124 1
105 126 1
105 127 1
105 129 1
105 130 1
105 131 1
105 133 1
105 134 1
105 137 1
105 138 1
105 140 1
105 142 1
105 146 1
105 148 1
105 150 1
105 151 1
105 153 1
105 154 1
105 156 1
105 161 1
105 163 1
105 165 1
105 168 1
105 170 1
105 171 1
105 175 1
105 176 1
105 178 1
105 179 1
105 181 1
105 182 1
105 184 1
105 188 1
105 192 1
105 193 1
105 194 1
105 195 1
105 198 1
106 107 1
106 109 1
106 110 1
106 111 1
106 112 1
106 113 1
106 118 1
106 119 1
106 120 1
106 122 1
106 125 1
106 127 1
106 128 1
106 129 1
106 130 1
106 131 1
106 132 1
106 133 1
106 134 1
106 135 1
106 137 1
106 143 1
106 144 1
106 145 1
106 147 1
106 149 1
106 151 1
106 152 1
106 156 1
106 160 1
106 165 1
106 170 1
106 173 1
106 174 1
106 180 1
106 181 1
106 183 1
106 191 1
106 193 1
106 200 1
107 109 1
107 111 1
107 113 1
107 114 1
107 116 1
107 117 1
107 119 1
107 120 1
107 121 1
107 122 1
107 123 1
107 124 1
107 125 1
107 128 1
107 129 1
107 130 1
107 131 1
107 133 1
107 136 1
107 137 1
107 138 1
107 139 1
107 141 1
107 148 1
107 152 1
107 154 1
107 155 1
107 157 1
107 159 1
107 160 1
107 161 1
107 164 1
107 166 1
107 167 1
107 168 1
107 171 1
107 176 1
107 177 1
107 178 1
107 179 1
107 180 1
107 183 1
107 184 1
107 188 1
107 190 1
107 191 1
107 194 1
107 199 1
107 200 1
108 109 1
108 111 1
108 114 1
108 115 1
108 117 1
108 118 1
108 120 1
108 121 1
108 124 1
108 125 1
108 127 1
108 128 1
108 129 1
108 131 1
108 137 1
108 144 1
108 145 1
108 146 1
108 149 1
108 150 1
108 153 1
108 154 1
108 160 1
108 163 1
108 164 1
108 167 1
108 169 1
108 170 1
108 173 1
108 176 1
108 177 1
108 181 1
108 182 1
108 185 1
108 186 1
108 188 1
108 189 1
108 191 1
108 192 1
108 193 1
108 196 1
108 199 1
109 112 1
109 115 1
109 118 1
109 119 1
109 120 1
109 124 1
109 126 1
109 131 1
109 136 1
109 137 1
109 140 1
109 141 1
109 142 1
109 143 1
109 145 1
109 150 1
109 155 1
109 157 1
109 159 1
109 160 1
109 163 1
109 164 1
109 165 1
109 166 1
109 171 1
109 173 1
109 174 1
109 175 1
109 177 1
109 179 1
109 183 1
109 184 1
109 188 1
109 189 1
109 191 1
109 192 1
109 193 1
109 197 1
109 198 1
109 200 1
110 111 1
110 112 1
110 116 1
110 118 1
110 119 1
110 125 1
110 126 1
110 127 1
110 128 1
110 133 1
110 136 1
110 139 1
110 140 1
110 141 1
110 142 1
110 143 1
110 144 1
110 145 1
110 148 1
110 150 1
110 153 1
110 154 1
110 155 1
110 158 1
110 160 1
110 165 1
110 166 1
110 168 1
110 169 1
110 170 1
110 171 1
110 172 1
110 175 1
110 178 1
110 181 1
110 182 1
110 183 1
110 186 1
110 187 1
110 188 1
110 189 1
110 190 1
110 192 1
110 193 1
110 194 1
110 195 1
110 196 1
110 199 1
111 112 1
111 114 1
111 115 1
111 120 1
111 125 1
111 126 1
111 127 1
111 129 1
111 130 1
111 132 1
111 135 1
111 136 1
111 138 1
111 140 1
111 144 1
111 145 1
111 146 1
111 147 1
111 148 1
111 151 1
111 152 1
111 153 1
111 154 1
111 155 1
111 157 1
111 163 1
111 164 1
111 165 1
111 168 1
111 170 1
111 174 1
111 176 1
111 177 1
111 178 1
111 179 1
111 180 1
111 185 1
111 186 1
111 188 1
111 190 1
111 191 1
111 193 1
111 194 1
112 115 1
112 117 1
112 118 1
112 120 1
112 124 1
112 125 1
112 128 1
112 129 1
112 130 1
112 133 1
112 135 1
112 136 1
112 137 1
112 150 1
112 152 1
112 153 1
112 156 1
112 157 1
112 158 1
112 162 1
112 163 1
112 164 1
112 167 1
112 169 1
112 170 1
112 171 1
112 172 1
112 177 1
112 179 1
112 180 1
112 181 1
112 182 1
112 187 1
112 188 1
112 190 1
112 192 1
112 193 1
112 195 1
112 196 1
113 114 1
113 115 1
113 116 1
113 117 1
113 118 1
113 120 1
113 122 1
113 123 1
113 127 1
113 130 1
113 132 1
113 133 1
113 135 1
113 137 1
113 138 1
113 141 1
113 147 1
113 148 1
113 149 1
113 151 1
113 152 1
113 154 1
113 156 1
113 160 1
113 161 1
113 163 1
113 164 1
113 166 1
113 173 1
113 174 1
113 175 1
113 176 1
113 181 1
113 183 1
113 184 1
113 185 1
113 186 1
113 192 1
113 194 1
113 196 1
114 115 1
114 116 1
114 120 1
114 123 1
114 125 1
114 127 1
114 129 1
114 131 1
114 132 1
114 133 1
114 134 1
114 135 1
114 136 1
114 139 1
114 140 1
114 141 1
114 143 1
114 145 1
114 146 1
114 147 1
114 149 1
114 150 1
114 152 1
114 155 1
114 158 1
114 161 1
114 162 1
114 163 1
114 164 1
114 166 1
114 167 1
114 168 1
114 169 1
114 175 1
114 176 1
114 177 1
114 179 1
114 182 1
114 185 1
114 186 1
114 190 1
114 194 1
114 195 1
114 197 1
114 198 1
114 200 1
115 118 1
115 120 1
115 121 1
115 122 1
115 124 1
115 127 1
115 128 1
115 131 1
115 145 1
115 148 1
115 150 1
115 151 1
115 152 1
115 155 1
115 156 1
115 157 1
115 159 1
115 160 1
115 162 1
115 163 1
115 164 1
115 167 1
115 168 1
115 170 1
115 178 1
115 179 1
115 180 1
115 182 1
115 184 1
115 185 1
115 186 1
115 188 1
115 190 1
115 191 1
115 192 1
115 193 1
115 195 1
115 200 1
116 118 1
116 123 1
116 125 1
116 127 1
116 128 1
116 129 1
116 131 1
116 132 1
116 135 1
116 137 1
116 140 1
116 144 1
116 145 1
116 146 1
116 148 1
116 149 1
116 154 1
116 159 1
116 162 1
116 165 1
116 166 1
116 168 1
116 169 1
116 170 1
116 172 1
116 173 1
116 175 1
116 176 1
116 177 1
116 180 1
116 182 1
116 183 1
116 185 1
116 187 1
116 188 1
116 190 1
116 193 1
116 196 1
116 198 1
117 120 1
117 123 1
117 128 1
117 129 1
117 130 1
117 131 1
117 133 1
117 134 1
117 135 1
117 137 1
117 140 1
117 142 1
117 143 1
117 144 1
117 145 1
117 149 1
117 151 1
117 155 1
117 157 1
117 159 1
117 160 1
117 162 1
117 163 1
117 165 1
117 168 1
117 169 1
117 171 1
117 172 1
117 175 1
117 178 1
117 179 1
117 182 1
117 183 1
117 186 1
117 187 1
117 188 1
117 189 1
117 192 1
117 193 1
117 194 1
117 195 1
117 196 1
117 197 1
117 200 1
118 121 1
118 122 1
118 125 1
118 126 1
118 129 1
118 130 1
118 132 1
118 133 1
118 135 1
118 138 1
118 140 1
118 143 1
118 144 1
118 147 1
118 148 1
118 149 1
118 151 1
118 153 1
118 154 1
118 157 1
118 159 1
118 160 1
118 162 1
118 167 1
118 168 1
118 169 1
118 171 1
118 173 1
118 175 1
118 178 1
118 184 1
118 185 1
118 189 1
118 190 1
118 193 1
118 195 1
118 197 1
118 199 1
119 122 1
119 124 1
119 127 1
119 130 1
119 132 1
119 136 1
119 137 1
119 138 1
119 139 1
119 140 1
119 143 1
119 144 1
119 145 1
119 148 1
119 150 1
119 153 1
119 154 1
119 156 1
119 158 1
119 160 1
119 161 1
119 162 1
119 166 1
119 167 1
119 168 1
119 170 1
119 171 1
119 172 1
119 177 1
119 178 1
119 181 1
119 182 1
119 183 1
119 184 1
119 186 1
119 188 1
119 196 1
119 198 1
119 199 1
119 200 1
120 123 1
120 126 1
120 128 1
120 130 1
120 134 1
120 136 1
120 138 1
120 139 1
120 140 1
120 142 1
120 146 1
120 147 1
120 148 1
120 150 1
120 151 1
120 155 1
120 156 1
120 161 1
120 165 1
120 166 1
120 167 1
120 168 1
120 169 1
120 170 1
120 174 1
120 176 1
120 177 1
120 178 1
120 180 1
120 181 1
120 185 1
120 186 1
120 190 1
120 191 1
120 192 1
120 198 1
120 199 1
120 200 1
121 122 1
121 123 1
121 124 1
121 125 1
121 127 1
121 129 1
121 130 1
121 131 1
121 132 1
121 133 1
121 136 1
121 137 1
121 139 1
121 141 1
121 143 1
121 150 1
121 152 1
121 153 1
121 154 1
121 155 1
121 157 1
121 159 1
121 164 1
121 165 1
121 166 1
121 167 1
121 168 1
121 170 1
121 171 1
121 172 1
121 173 1
121 176 1
121 177 1
121 179 1
121 182 1
121 186 1
121 187 1
121 189 1
121 191 1
121 192 1
121 196 1
121 198 1
121 199 1
121 200 1
122 124 1
122 125 1
122 127 1
122 128 1
122 129 1
122 132 1
122 134 1
122 136 1
122 138 1
122 141 1
122 142 1
122 143 1
122 144 1
122 146 1
122 148 1
122 149 1
122 150 1
122 152 1
122 155 1
122 157 1
122 158 1
122 159 1
122 160 1
122 163 1
122 168 1
122 171 1
122 172 1
122 173 1
122 174 1
122 175 1
122 176 1
122 177 1
122 179 1
122 182 1
122 184 1
122 187 1
122 189 1
122 190 1
122 191 1
122 192 1
122 193 1
122 195 1
122 196 1
122 200 1
123 124 1
123 125 1
123 126 1
123 128 1
123 133 1
123 134 1
123 135 1
123 136 1
123 137 1
123 138 1
123 140 1
123 141 1
123 142 1
123 144 1
123 146 1
123 148 1
123 150 1
123 151 1
123 152 1
123 155 1
123 156 1
123 159 1
123 166 1
123 167 1
123 172 1
123 173 1
123 176 1
123 178 1
123 180 1
123 183 1
123 184 1
123 185 1
123 186 1
123 187 1
123 188 1
123 191 1
123 192 1
123 193 1
123 195 1
123 197 1
123 199 1
123 200 1
124 125 1
124 126 1
124 127 1
124 129 1
124 130 1
124 131 1
124 132 1
124 134 1
124 135 1
124 140 1
124 143 1
124 145 1
124 146 1
124 148 1
124 151 1
124 152 1
124 153 1
124 154 1
124 157 1
124 159 1
124 163 1
124 164 1
124 166 1
124 167 1
124 170 1
124 171 1
124 173 1
124 174 1
124 175 1
124 176 1
124 178 1
124 180 1
124 181 1
124 183 1
124 184 1
124 187 1
124 188 1
124 191 1
124 192 1
124 196 1
124 197 1
124 199 1
125 127 1
125 129 1
125 133 1
125 134 1
125 136 1
125 138 1
125 139 1
125 142 1
125 144 1
125 146 1
125 147 1
125 149 1
125 153 1
125 154 1
125 155 1
125 156 1
125 157 1
125 158 1
125 159 1
125 160 1
125 164 1
125 166 1
125 170 1
125 171 1
125 173 1
125 174 1
125 175 1
125 176 1
125 179 1
125 180 1
125 182 1
125 186 1
125 187 1
125 189 1
125 190 1
125 192 1
125 193 1
125 194 1
125 197 1
125 200 1
126 128 1
126 129 1
126 134 1
126 136 1
126 137 1
126 139 1
126 142 1
126 146 1
126 147 1
126 148 1
126 149 1
126 150 1
126 152 1
126 153 1
126 155 1
126 156 1
126 159 1
126 160 1
126 163 1
126 164 1
126 167 1
126 168 1
126 169 1
126 170 1
126 172 1
126 176 1
126 177 1
126 179 1
126 180 1
126 183 1
126 184 1
126 185 1
126 186 1
126 187 1
126 188 1
126 189 1
126 193 1
126 196 1
126 197 1
126 198 1
126 199 1
126 200 1
127 129 1
127 133 1
127 135 1
127 139 1
127 140 1
127 143 1
127 144 1
127 145 1
127 147 1
127 149 1
127 150 1
127 151 1
127 153 1
127 155 1
127 159 1
127 160 1
127 165 1
127 167 1
127 168 1
127 169 1
127 172 1
127 175 1
127 176 1
127 179 1
127 180 1
127 181 1
127 182 1
127 183 1
127 185 1
127 186 1
127 187 1
127 189 1
127 192 1
127 195 1
127 198 1
127 199 1
128 129 1
128 133 1
128 136 1
128 138 1
128 139 1
128 140 1
128 142 1
128 143 1
128 144 1
128 145 1
128 146 1
128 147 1
128 150 1
128 154 1
128 155 1
128 156 1
128 158 1
128 159 1
128 160 1
128 161 1
128 165 1
128 167 1
128 169 1
128 171 1
128 172 1
128 179 1
128 180 1
128 181 1
128 185 1
128 186 1
128 187 1
128 190 1
128 192 1
128 195 1
128 196 1
128 197 1
128 198 1
128 200 1
129 136 1
129 137 1
129 138 1
129 139 1
129 140 1
129 143 1
129 145 1
129 146 1
129 149 1
129 150 1
129 153 1
129 158 1
129 159 1
129 160 1
129 164 1
129 168 1
129 174 1
129 176 1
129 178 1
129 180 1
129 181 1
129 185 1
129 186 1
129 187 1
129 188 1
129 190 1
129 191 1
129 192 1
129 196 1
129 200 1
130 131 1
130 132 1
130 138 1
130 141 1
130 142 1
130 144 1
130 147 1
130 148 1
130 149 1
130 151 1
130 153 1
130 156 1
130 157 1
130 158 1
130 160 1
130 163 1
130 165 1
130 166 1
130 168 1
130 169 1
130 170 1
130 177 1
130 181 1
130 182 1
130 183 1
130 185 1
130 187 1
130 188 1
130 189 1
130 194 1
130 195 1
130 196 1
130 197 1
130 198 1
130 199 1
130 200 1
131 133 1
131 136 1
131 137 1
131 139 1
131 140 1
131 141 1
131 143 1
131 144 1
131 145 1
131 147 1
131 150 1
131 152 1
131 154 1
131 156 1
131 158 1
131 159 1
131 160 1
131 161 1
131 162 1
131 163 1
131 165 1
131 166 1
131 167 1
131 168 1
131 173 1
131 176 1
131 177 1
131 178 1
131 179 1
131 180 1
131 183 1
131 186 1
131 190 1
131 194 1
131 195 1
131 196 1
132 133 1
132 134 1
132 135 1
132 137 1
132 138 1
132 139 1
132 140 1
132 144 1
132 146 1
132 148 1
132 149 1
132 150 1
132 152 1
132 154 1
132 155 1
132 156 1
132 160 1
132 162 1
132 163 1
132 165 1
132 166 1
132 169 1
132 170 1
132 171 1
132 177 1
132 178 1
132 179 1
132 180 1
132 186 1
132 188 1
132 190 1
132 193 1
132 195 1
132 196 1
133 136 1
133 137 1
133 141 1
133 142 1
133 144 1
133 147 1
133 149 1
133 150 1
133 153 1
133 155 1
133 156 1
133 158 1
133 163 1
133 164 1
133 165 1
133 166 1
133 169 1
133 173 1
133 174 1
133 175 1
133 176 1
133 178 1
133 180 1
133 181 1
133 182 1
133 183 1
133 184 1
133 186 1
133 188 1
133 190 1
133 191 1
133 192 1
133 194 1
133 196 1
133 200 1
134 135 1
134 136 1
134 137 1
134 138 1
134 140 1
134 142 1
134 143 1
134 144 1
134 145 1
134 146 1
134 150 1
134 151 1
134 155 1
134 157 1
134 159 1
134 160 1
134 161 1
134 164 1
134 166 1
134 167 1
134 168 1
134 170 1
134 171 1
134 172 1
134 174 1
134 176 1
134 179 1
134 180 1
134 181 1
134 183 1
134 184 1
134 187 1
134 189 1
134 190 1
134 192 1
134 197 1
134 199 1
135 142 1
135 144 1
135 147 1
135 148 1
135 154 1
135 155 1
135 156 1
135 157 1
135 160 1
135 161 1
135 162 1
135 165 1
135 166 1
135 167 1
135 168 1
135 169 1
135 172 1
135 173 1
135 178 1
135 179 1
135 180 1
135 184 1
135 185 1
135 186 1
135 189 1
135 190 1
135 192 1
135 193 1
135 194 1
135 195 1
135 196 1
135 197 1
135 200 1
136 140 1
136 141 1
136 142 1
136 144 1
136 145 1
136 146 1
136 150 1
136 154 1
136 156 1
136 157 1
136 163 1
136 164 1
136 165 1
136 167 1
136 169 1
136 170 1
136 179 1
136 180 1
136 182 1
136 184 1
136 185 1
136 186 1
136 187 1
136 191 1
136 194 1
136 195 1
136 199 1
137 140 1
137 144 1
137 145 1
137 147 1
137 149 1
137 151 1
137 152 1
137 154 1
137 155 1
137 159 1
137 160 1
137 162 1
137 163 1
137 164 1
137 167 1
137 169 1
137 173 1
137 174 1
137 175 1
137 176 1
137 178 1
137 179 1
137 180 1
137 181 1
137 183 1
137 184 1
137 188 1
137 189 1
137 191 1
137 192 1
137 193 1
137 196 1
137 197 1
138 142 1
138 144 1
138 146 1
138 150 1
138 153 1
138 157 1
138 158 1
138 160 1
138 162 1
138 166 1
138 167 1
138 169 1
138 170 1
138 171 1
138 172 1
138 174 1
138 175 1
138 176 1
138 177 1
138 178 1
138 180 1
138 181 1
138 184 1
138 186 1
138 189 1
138 191 1
138 192 1
138 193 1
138 194 1
138 196 1
138 197 1
138 198 1
138 200 1
139 140 1
139 141 1
139 142 1
139 143 1
139 148 1
139 150 1
139 152 1
139 155 1
139 156 1
139 158 1
139 160 1
139 161 1
139 164 1
139 167 1
139 170 1
139 173 1
139 176 1
139 177 1
139 178 1
139 180 1
139 181 1
139 183 1
139 185 1
139 187 1
139 188 1
139 190 1
139 191 1
139 193 1
139 195 1
139 197 1
139 198 1
139 200 1
140 142 1
140 143 1
140 144 1
140 145 1
140 146 1
140 147 1
140 150 1
140 151 1
140 154 1
140 155 1
140 156 1
140 158 1
140 162 1
140 163 1
140 165 1
140 168 1
140 169 1
140 170 1
140 171 1
140 173 1
140 174 1
140 177 1
140 178 1
140 179 1
140 180 1
140 181 1
140 182 1
140 183 1
140 184 1
140 185 1
140 188 1
140 189 1
140 191 1
140 192 1
140 193 1
140 194 1
140 196 1
140 197 1
140 199 1
140 200 1
141 144 1
141 145 1
141 146 1
141 150 1
141 151 1
141 152 1
141 156 1
141 157 1
141 158 1
141 161 1
141 162 1
141 163 1
141 165 1
141 166 1
141 167 1
141 168 1
141 170 1
141 171 1
141 174 1
141 175 1
141 177 1
141 181 1
141 182 1
141 183 1
141 184 1
141 185 1
141 188 1
141 191 1
141 193 1
141 194 1
141 196 1
141 198 1
142 143 1
142 144 1
142 145 1
142 149 1
142 150 1
142 151 1
142 152 1
142 153 1
142 155 1
142 157 1
142 159 1
142 160 1
142 161 1
142 165 1
142 166 1
142 167 1
142 169 1
142 172 1
142 175 1
142 176 1
142 177 1
142 180 1
142 181 1
142 182 1
142 183 1
142 189 1
142 190 1
142 192 1
142 193 1
142 197 1
142 198 1
142 199 1
142 200 1
143 145 1
143 146 1
143 148 1
143 149 1
143 152 1
143 157 1
143 159 1
143 160 1
143 162 1
143 163 1
143 166 1
143 167 1
143 168 1
143 169 1
143 172 1
143 173 1
143 174 1
143 175 1
143 178 1
143 179 1
143 180 1
143 181 1
143 182 1
143 183 1
143 184 1
143 191 1
143 192 1
143 194 1
143 196 1
143 197 1
143 199 1
144 145 1
144 148 1
144 150 1
144 153 1
144 156 1
144 158 1
144 159 1
144 160 1
144 161 1
144 163 1
144 164 1
144 165 1
144 170 1
144 171 1
144 172 1
144 174 1
144 178 1
144 183 1
144 184 1
144 186 1
144 189 1
144 190 1
144 192 1
144 193 1
144 199 1
145 148 1
145 153 1
145 154 1
145 159 1
145 161 1
145 162 1
145 165 1
145 168 1
145 169 1
145 171 1
145 174 1
145 176 1
145 177 1
145 180 1
145 181 1
145 185 1
145 186 1
145 187 1
145 188 1
145 189 1
145 191 1
145 193 1
145 194 1
145 199 1
145 200 1
146 147 1
146 152 1
146 155 1
146 156 1
146 158 1
146 161 1
146 162 1
146 163 1
146 164 1
146 166 1
146 168 1
146 171 1
146 173 1
146 175 1
146 177 1
146 183 1
146 184 1
146 185 1
146 186 1
146 188 1
146 189 1
146 196 1
146 197 1
146 198 1
146 199 1
146 200 1
147 148 1
147 150 1
147 151 1
147 153 1
147 154 1
147 158 1
147 159 1
147 163 1
147 165 1
147 166 1
147 168 1
147 170 1
147 174 1
147 176 1
147 177 1
147 178 1
147 179 1
147 182 1
147 183 1
147 189 1
147 192 1
147 193 1
147 194 1
147 197 1
147 199 1
148 149 1
148 151 1
148 152 1
148 153 1
148 154 1
148 156 1
148 159 1
148 160 1
148 161 1
148 162 1
148 163 1
148 166 1
148 167 1
148 169 1
148 170 1
148 172 1
148 173 1
148 174 1
148 175 1
148 176 1
148 185 1
148 186 1
148 191 1
148 193 1
148 196 1
149 150 1
149 151 1
149 152 1
149 153 1
149 156 1
149 157 1
149 160 1
149 162 1
149 163 1
149 164 1
149 166 1
149 172 1
149 174 1
149 175 1
149 177 1
149 178 1
149 180 1
149 181 1
149 185 1
149 187 1
149 188 1
149 189 1
149 190 1
149 191 1
149 194 1
149 195 1
149 196 1
150 152 1
150 153 1
150 156 1
150 157 1
150 158 1
150 160 1
150 162 1
150 164 1
150 165 1
150 177 1
150 178 1
150 179 1
150 182 1
150 184 1
150 191 1
150 193 1
150 194 1
150 195 1
150 199 1
151 152 1
151 155 1
151 156 1
151 158 1
151 161 1
151 162 1
151 163 1
151 165 1
151 166 1
151 167 1
151 168 1
151 169 1
151 171 1
151 175 1
151 177 1
151 179 1
151 183 1
151 184 1
151 185 1
151 188 1
151 189 1
151 191 1
151 193 1
151 195 1
151 199 1
151 200 1
152 153 1
152 156 1
152 157 1
152 158 1
152 160 1
152 163 1
152 164 1
152 165 1
152 166 1
152 169 1
152 171 1
152 177 1
152 179 1
152 180 1
152 183 1
152 187 1
152 188 1
152 189 1
152 192 1
152 193 1
152 195 1
152 196 1
152 198 1
152 199 1
153 154 1
153 156 1
153 158 1
153 159 1
153 160 1
153 163 1
153 166 1
153 169 1
153 171 1
153 172 1
153 173 1
153 174 1
153 175 1
153 176 1
153 179 1
153 182 1
153 183 1
153 185 1
153 186 1
153 189 1
153 191 1
153 192 1
153 193 1
153 199 1
153 200 1
154 155 1
154 156 1
154 160 1
154 161 1
154 165 1
154 166 1
154 168 1
154 169 1
154 170 1
154 172 1
154 173 1
154 177 1
154 178 1
154 179 1
154 181 1
154 185 1
154 190 1
154 191 1
154 192 1
154 194 1
154 196 1
154 197 1
154 198 1
155 157 1
155 159 1
155 160 1
155 161 1
155 163 1
155 166 1
155 167 1
155 169 1
155 171 1
155 173 1
155 176 1
155 177 1
155 178 1
155 179 1
155 184 1
155 185 1
155 188 1
155 190 1
155 192 1
155 194 1
155 195 1
155 196 1
155 198 1
155 200 1
156 160 1
156 161 1
156 162 1
156 163 1
156 164 1
156 168 1
156 169 1
156 171 1
156 172 1
156 173 1
156 174 1
156 181 1
156 186 1
156 187 1
156 190 1
156 193 1
156 195 1
156 197 1
156 198 1
156 200 1
157 158 1
157 161 1
157 164 1
157 165 1
157 168 1
157 169 1
157 173 1
157 174 1
157 175 1
157 176 1
157 177 1
157 178 1
157 180 1
157 181 1
157 182 1
157 184 1
157 185 1
157 186 1
157 187 1
157 188 1
157 189 1
157 191 1
157 193 1
157 194 1
157 196 1
157 200 1
158 160 1
158 162 1
158 163 1
158 164 1
158 167 1
158 168 1
158 170 1
158 171 1
158 178 1
158 182 1
158 184 1
158 186 1
158 187 1
158 188 1
158 190 1
158 192 1
158 193 1
158 194 1
158 195 1
158 197 1
158 198 1
158 199 1
158 200 1
159 162 1
159 166 1
159 168 1
159 169 1
159 173 1
159 174 1
159 175 1
159 176 1
159 177 1
159 180 1
159 182 1
159 183 1
159 184 1
159 188 1
159 194 1
159 196 1
159 198 1
159 200 1
160 163 1
160 164 1
160 168 1
160 170 1
160 171 1
160 172 1
160 173 1
160 174 1
160 175 1
160 177 1
160 178 1
160 179 1
160 180 1
160 182 1
160 183 1
160 190 1
160 191 1
160 197 1
160 198 1
161 162 1
161 163 1
161 164 1
161 166 1
161 167 1
161 174 1
161 175 1
161 176 1
161 177 1
161 179 1
161 182 1
161 184 1
161 187 1
161 191 1
161 192 1
161 193 1
161 196 1
161 199 1
162 163 1
162 165 1
162 168 1
162 169 1
162 170 1
162 171 1
162 173 1
162 177 1
162 179 1
162 180 1
162 181 1
162 182 1
162 183 1
162 187 1
162 188 1
162 191 1
162 192 1
162 194 1
162 196 1
162 197 1
162 198 1
162 199 1
162 200 1
163 165 1
163 166 1
163 168 1
163 169 1
163 170 1
163 172 1
163 175 1
163 177 1
163 178 1
163 181 1
163 187 1
163 188 1
163 191 1
163 196 1
163 197 1
163 198 1
164 167 1
164 169 1
164 171 1
164 172 1
164 176 1
164 178 1
164 182 1
164 183 1
164 187 1
164 188 1
164 189 1
164 191 1
164 193 1
164 196 1
164 198 1
164 199 1
165 167 1
165 173 1
165 174 1
165 175 1
165 177 1
165 180 1
165 183 1
165 184 1
165 185 1
165 187 1
165 190 1
165 191 1
165 193 1
165 194 1
165 199 1
166 168 1
166 171 1
166 174 1
166 175 1
166 176 1
166 177 1
166 182 1
166 184 1
166 186 1
166 187 1
166 189 1
166 190 1
166 192 1
166 196 1
167 168 1
167 171 1
167 172 1
167 174 1
167 176 1
167 179 1
167 180 1
167 186 1
167 187 1
167 188 1
167 191 1
167 192 1
167 195 1
167 197 1
167 198 1
167 199 1
167 200 1
168 169 1
168 172 1
168 173 1
168 174 1
168 176 1
168 178 1
168 182 1
168 184 1
168 185 1
168 187 1
168 188 1
168 193 1
168 194 1
168 195 1
168 196 1
168 199 1
169 174 1
169 178 1
169 180 1
169 182 1
169 183 1
169 184 1
169 185 1
169 188 1
169 195 1
169 196 1
169 197 1
169 199 1
170 173 1
170 174 1
170 175 1
170 176 1
170 178 1
170 180 1
170 184 1
170 185 1
170 187 1
170 188 1
170 193 1
170 195 1
170 199 1
171 172 1
171 175 1
171 176 1
171 177 1
171 178 1
171 179 1
171 181 1
171 182 1
171 187 1
171 189 1
171 190 1
171 197 1
172 173 1
172 174 1
172 176 1
172 177 1
172 180 1
172 181 1
172 184 1
172 190 1
172 192 1
172 193 1
172 194 1
172 195 1
172 196 1
172 197 1
173 174 1
173 179 1
173 183 1
173 185 1
173 186 1
173 187 1
173 188 1
173 190 1
173 196 1
173 198 1
173 199 1
173 200 1
174 178 1
174 179 1
174 180 1
174 181 1
174 183 1
174 186 1
174 187 1
174 188 1
174 191 1
174 192 1
174 193 1
174 195 1
174 198 1
174 199 1
175 176 1
175 178 1
175 179 1
175 180 1
175 181 1
175 182 1
175 183 1
175 185 1
175 187 1
175 188 1
175 192 1
175 195 1
175 196 1
175 198 1
175 200 1
176 178 1
176 179 1
176 182 1
176 184 1
176 186 1
176 189 1
176 190 1
176 191 1
176 192 1
176 196 1
176 197 1
176 199 1
177 179 1
177 182 1
177 188 1
177 189 1
177 192 1
177 193 1
177 195 1
177 197 1
177 198 1
177 199 1
178 185 1
178 188 1
178 189 1
178 191 1
178 192 1
178 194 1
178 198 1
179 180 1
179 181 1
179 182 1
179 184 1
179 185 1
179 186 1
179 187 1
179 188 1
179 192 1
179 193 1
179 194 1
179 195 1
179 196 1
179 200 1
180 181 1
180 182 1
180 183 1
180 184 1
180 187 1
180 188 1
180 189 1
180 191 1
180 192 1
180 193 1
180 194 1
180 199 1
181 183 1
181 186 1
181 188 1
181 189 1
181 190 1
181 192 1
181 194 1
181 198 1
181 199 1
182 185 1
182 187 1
182 189 1
182 190 1
182 193 1
182 194 1
182 199 1
183 184 1
183 185 1
183 193 1
183 197 1
184 185 1
184 189 1
184 190 1
184 191 1
184 193 1
184 196 1
184 197 1
185 187 1
185 188 1
185 189 1
185 191 1
185 193 1
185 195 1
186 187 1
186 190 1
186 191 1
186 194 1
186 195 1
186 196 1
186 197 1
186 198 1
186 199 1
187 188 1
187 191 1
187 192 1
187 193 1
187 196 1
187 199 1
187 200 1
188 189 1
188 190 1
188 191 1
188 193 1
188 195 1
188 196 1
189 190 1
189 192 1
189 193 1
189 196 1
189 198 1
189 200 1
190 193 1
190 195 1
190 196 1
190 197 1
190 198 1
190 199 1
190 200 1
191 192 1
191 193 1
191 196 1
191 198 1
191 199 1
192 194 1
192 199 1
193 194 1
193 195 1
193 196 1
193 197 1
193 198 1
193 199 1
194 195 1
194 196 1
194 197 1
194 198 1
194 199 1
195 198 1
195 199 1
196 197 1
196 198 1
197 200 1
198 200 1
199 200 1


==> anc/instances/benchmark/theta/brock200_3.dat <==
200 7852
1 2 1
1 3 1
1 4 1
1 6 1
1 15 1
1 18 1
1 21 1
1 22 1
1 23 1
1 24 1
1 26 1
1 27 1
1 31 1
1 33 1
1 36 1
1 37 1
1 39 1
1 42 1
1 46 1
1 47 1
1 48 1
1 50 1
1 53 1
1 54 1
1 56 1
1 61 1
1 67 1
1 71 1
1 75 1
1 77 1
1 78 1
1 82 1
1 83 1
1 84 1
1 86 1
1 90 1
1 93 1
1 95 1
1 97 1
1 99 1
1 107 1
1 108 1
1 110 1
1 121 1
1 122 1
1 123 1
1 130 1
1 131 1
1 132 1
1 133 1
1 135 1
1 137 1
1 140 1
1 141 1
1 142 1
1 143 1
1 145 1
1 146 1
1 147 1
1 151 1
1 152 1
1 154 1
1 156 1
1 157 1
1 158 1
1 159 1
1 161 1
1 162 1
1 164 1
1 170 1
1 172 1
1 178 1
1 181 1
1 183 1
1 185 1
1 187 1
1 190 1
1 191 1
1 193 1
1 195 1
1 196 1
1 199 1
1 200 1
2 4 1
2 5 1
2 8 1
2 11 1
2 14 1
2 16 1
2 19 1
2 21 1
2 27 1
2 28 1
2 32 1
2 36 1
2 37 1
2 38 1
2 39 1
2 40 1
2 41 1
2 42 1
2 46 1
2 47 1
2 50 1
2 52 1
2 53 1
2 56 1
2 57 1
2 59 1
2 60 1
2 63 1
2 68 1
2 70 1
2 71 1
2 72 1
2 74 1
2 79 1
2 80 1
2 83 1
2 85 1
2 87 1
2 88 1
2 89 1
2 92 1
2 93 1
2 95 1
2 97 1
2 99 1
2 101 1
2 108 1
2 111 1
2 112 1
2 115 1
2 118 1
2 121 1
2 124 1
2 127 1
2 130 1
2 131 1
2 132 1
2 133 1
2 135 1
2 137 1
2 147 1
2 148 1
2 150 1
2 152 1
2 154 1
2 157 1
2 158 1
2 159 1
2 160 1
2 162 1
2 163 1
2 165 1
2 167 1
2 169 1
2 170 1
2 174 1
2 175 1
2 177 1
2 178 1
2 180 1
2 182 1
2 185 1
2 186 1
2 187 1
2 189 1
2 192 1
2 193 1
2 199 1
2 200 1
3 7 1
3 8 1
3 9 1
3 10 1
3 14 1
3 15 1
3 18 1
3 20 1
3 21 1
3 23 1
3 26 1
3 27 1
3 31 1
3 37 1
3 41 1
3 42 1
3 43 1
3 47 1
3 48 1
3 49 1
3 52 1
3 54 1
3 60 1
3 63 1
3 66 1
3 69 1
3 72 1
3 74 1
3 76 1
3 77 1
3 78 1
3 87 1
3 90 1
3 91 1
3 92 1
3 95 1
3 96 1
3 97 1
3 98 1
3 99 1
3 103 1
3 104 1
3 110 1
3 111 1
3 113 1
3 115 1
3 118 1
3 119 1
3 122 1
3 126 1
3 129 1
3 132 1
3 135 1
3 136 1
3 139 1
3 141 1
3 142 1
3 143 1
3 147 1
3 148 1
3 151 1
3 152 1
3 154 1
3 157 1
3 158 1
3 160 1
3 161 1
3 163 1
3 171 1
3 172 1
3 173 1
3 174 1
3 175 1
3 178 1
3 179 1
3 180 1
3 187 1
3 188 1
3 191 1
3 195 1
4 12 1
4 13 1
4 14 1
4 18 1
4 26 1
4 27 1
4 28 1
4 29 1
4 31 1
4 32 1
4 37 1
4 45 1
4 47 1
4 50 1
4 57 1
4 59 1
4 60 1
4 61 1
4 64 1
4 65 1
4 66 1
4 67 1
4 69 1
4 70 1
4 76 1
4 77 1
4 84 1
4 87 1
4 88 1
4 89 1
4 91 1
4 95 1
4 97 1
4 99 1
4 103 1
4 107 1
4 109 1
4 110 1
4 118 1
4 120 1
4 123 1
4 125 1
4 131 1
4 133 1
4 134 1
4 135 1
4 136 1
4 137 1
4 143 1
4 144 1
4 146 1
4 149 1
4 150 1
4 151 1
4 154 1
4 157 1
4 158 1
4 159 1
4 161 1
4 163 1
4 168 1
4 170 1
4 172 1
4 174 1
4 175 1
4 176 1
4 180 1
4 181 1
4 184 1
4 188 1
4 189 1
4 193 1
4 195 1
4 200 1
5 7 1
5 8 1
5 13 1
5 18 1
5 20 1
5 25 1
5 26 1
5 30 1
5 31 1
5 33 1
5 34 1
5 35 1
5 39 1
5 40 1
5 42 1
5 43 1
5 45 1
5 48 1
5 49 1
5 50 1
5 53 1
5 56 1
5 61 1
5 64 1
5 67 1
5 69 1
5 82 1
5 85 1
5 87 1
5 91 1
5 92 1
5 94 1
5 97 1
5 98 1
5 100 1
5 101 1
5 102 1
5 103 1
5 104 1
5 106 1
5 107 1
5 109 1
5 110 1
5 112 1
5 113 1
5 118 1
5 123 1
5 130 1
5 133 1
5 134 1
5 136 1
5 137 1
5 142 1
5 143 1
5 144 1
5 145 1
5 148 1
5 157 1
5 159 1
5 160 1
5 162 1
5 163 1
5 167 1
5 170 1
5 171 1
5 172 1
5 174 1
5 175 1
5 176 1
5 177 1
5 183 1
5 185 1
5 186 1
5 188 1
5 190 1
5 196 1
5 198 1
6 8 1
6 10 1
6 12 1
6 13 1
6 15 1
6 16 1
6 17 1
6 19 1
6 23 1
6 27 1
6 28 1
6 30 1
6 34 1
6 35 1
6 37 1
6 38 1
6 40 1
6 42 1
6 44 1
6 46 1
6 48 1
6 50 1
6 51 1
6 57 1
6 58 1
6 60 1
6 61 1
6 62 1
6 64 1
6 69 1
6 74 1
6 76 1
6 82 1
6 84 1
6 87 1
6 88 1
6 90 1
6 93 1
6 97 1
6 102 1
6 106 1
6 107 1
6 108 1
6 111 1
6 112 1
6 113 1
6 115 1
6 121 1
6 122 1
6 123 1
6 126 1
6 128 1
6 129 1
6 131 1
6 133 1
6 137 1
6 138 1
6 139 1
6 145 1
6 146 1
6 149 1
6 150 1
6 156 1
6 157 1
6 158 1
6 165 1
6 166 1
6 168 1
6 169 1
6 170 1
6 172 1
6 173 1
6 176 1
6 177 1
6 179 1
6 181 1
6 182 1
6 183 1
6 184 1
6 185 1
6 193 1
6 196 1
6 197 1
6 199 1
7 11 1
7 12 1
7 18 1
7 21 1
7 22 1
7 28 1
7 31 1
7 37 1
7 39 1
7 41 1
7 42 1
7 43 1
7 47 1
7 59 1
7 62 1
7 67 1
7 70 1
7 74 1
7 81 1
7 84 1
7 85 1
7 88 1
7 93 1
7 95 1
7 97 1
7 100 1
7 105 1
7 108 1
7 109 1
7 110 1
7 111 1
7 114 1
7 117 1
7 118 1
7 119 1
7 120 1
7 123 1
7 124 1
7 128 1
7 130 1
7 135 1
7 136 1
7 137 1
7 139 1
7 140 1
7 141 1
7 142 1
7 147 1
7 154 1
7 158 1
7 164 1
7 166 1
7 168 1
7 170 1
7 172 1
7 176 1
7 177 1
7 178 1
7 180 1
7 181 1
7 186 1
7 189 1
7 190 1
7 195 1
7 198 1
8 9 1
8 10 1
8 11 1
8 13 1
8 14 1
8 18 1
8 19 1
8 21 1
8 26 1
8 28 1
8 29 1
8 30 1
8 31 1
8 33 1
8 35 1
8 40 1
8 41 1
8 42 1
8 45 1
8 48 1
8 49 1
8 50 1
8 51 1
8 56 1
8 62 1
8 65 1
8 70 1
8 71 1
8 74 1
8 79 1
8 80 1
8 83 1
8 85 1
8 89 1
8 90 1
8 95 1
8 96 1
8 97 1
8 98 1
8 99 1
8 105 1
8 107 1
8 108 1
8 111 1
8 112 1
8 113 1
8 116 1
8 118 1
8 119 1
8 120 1
8 121 1
8 122 1
8 126 1
8 127 1
8 129 1
8 132 1
8 134 1
8 135 1
8 138 1
8 141 1
8 143 1
8 146 1
8 152 1
8 153 1
8 155 1
8 156 1
8 157 1
8 158 1
8 160 1
8 161 1
8 164 1
8 166 1
8 168 1
8 169 1
8 170 1
8 171 1
8 172 1
8 173 1
8 174 1
8 175 1
8 177 1
8 178 1
8 181 1
8 183 1
8 186 1
8 187 1
8 188 1
8 189 1
8 194 1
8 197 1
9 10 1
9 11 1
9 13 1
9 18 1
9 22 1
9 24 1
9 30 1
9 34 1
9 37 1
9 38 1
9 44 1
9 50 1
9 51 1
9 54 1
9 61 1
9 65 1
9 66 1
9 67 1
9 68 1
9 70 1
9 72 1
9 73 1
9 76 1
9 79 1
9 81 1
9 82 1
9 84 1
9 85 1
9 87 1
9 89 1
9 98 1
9 100 1
9 101 1
9 104 1
9 105 1
9 106 1
9 107 1
9 108 1
9 110 1
9 111 1
9 112 1
9 114 1
9 116 1
9 117 1
9 118 1
9 120 1
9 121 1
9 128 1
9 131 1
9 132 1
9 133 1
9 137 1
9 138 1
9 140 1
9 143 1
9 146 1
9 147 1
9 158 1
9 163 1
9 166 1
9 167 1
9 172 1
9 175 1
9 177 1
9 183 1
9 184 1
9 187 1
9 188 1
9 194 1
9 198 1
10 13 1
10 16 1
10 17 1
10 19 1
10 20 1
10 21 1
10 24 1
10 29 1
10 30 1
10 31 1
10 33 1
10 37 1
10 38 1
10 40 1
10 41 1
10 42 1
10 43 1
10 47 1
10 48 1
10 58 1
10 63 1
10 66 1
10 70 1
10 72 1
10 75 1
10 78 1
10 80 1
10 81 1
10 82 1
10 85 1
10 87 1
10 89 1
10 91 1
10 94 1
10 96 1
10 97 1
10 99 1
10 101 1
10 102 1
10 103 1
10 104 1
10 106 1
10 108 1
10 115 1
10 116 1
10 117 1
10 118 1
10 122 1
10 123 1
10 125 1
10 128 1
10 131 1
10 133 1
10 137 1
10 139 1
10 143 1
10 149 1
10 152 1
10 153 1
10 156 1
10 157 1
10 159 1
10 163 1
10 164 1
10 169 1
10 172 1
10 177 1
10 178 1
10 185 1
10 186 1
10 190 1
10 193 1
10 197 1
11 13 1
11 15 1
11 17 1
11 19 1
11 20 1
11 23 1
11 30 1
11 32 1
11 34 1
11 40 1
11 44 1
11 48 1
11 51 1
11 53 1
11 55 1
11 58 1
11 60 1
11 62 1
11 68 1
11 70 1
11 72 1
11 77 1
11 78 1
11 79 1
11 82 1
11 83 1
11 87 1
11 89 1
11 90 1
11 93 1
11 94 1
11 97 1
11 98 1
11 100 1
11 103 1
11 106 1
11 107 1
11 109 1
11 113 1
11 115 1
11 128 1
11 129 1
11 130 1
11 132 1
11 134 1
11 135 1
11 138 1
11 144 1
11 147 1
11 153 1
11 159 1
11 165 1
11 168 1
11 170 1
11 172 1
11 173 1
11 178 1
11 182 1
11 183 1
11 188 1
11 191 1
11 193 1
11 194 1
11 198 1
12 13 1
12 16 1
12 17 1
12 19 1
12 21 1
12 26 1
12 27 1
12 30 1
12 31 1
12 32 1
12 34 1
12 40 1
12 42 1
12 44 1
12 45 1
12 50 1
12 59 1
12 61 1
12 62 1
12 64 1
12 68 1
12 71 1
12 72 1
12 73 1
12 74 1
12 81 1
12 83 1
12 85 1
12 86 1
12 88 1
12 89 1
12 90 1
12 91 1
12 92 1
12 93 1
12 96 1
12 100 1
12 105 1
12 106 1
12 111 1
12 112 1
12 114 1
12 116 1
12 117 1
12 120 1
12 122 1
12 124 1
12 126 1
12 127 1
12 134 1
12 136 1
12 138 1
12 139 1
12 145 1
12 149 1
12 150 1
12 152 1
12 154 1
12 161 1
12 163 1
12 166 1
12 167 1
12 169 1
12 170 1
12 172 1
12 175 1
12 176 1
12 177 1
12 181 1
12 182 1
12 183 1
12 185 1
12 190 1
12 191 1
12 192 1
12 196 1
12 199 1
12 200 1
13 14 1
13 15 1
13 19 1
13 20 1
13 21 1
13 23 1
13 24 1
13 32 1
13 38 1
13 40 1
13 42 1
13 45 1
13 46 1
13 49 1
13 55 1
13 57 1
13 58 1
13 59 1
13 60 1
13 61 1
13 62 1
13 63 1
13 64 1
13 65 1
13 75 1
13 76 1
13 79 1
13 82 1
13 83 1
13 84 1
13 85 1
13 86 1
13 88 1
13 90 1
13 93 1
13 95 1
13 96 1
13 97 1
13 99 1
13 102 1
13 106 1
13 107 1
13 113 1
13 114 1
13 115 1
13 118 1
13 119 1
13 121 1
13 122 1
13 123 1
13 125 1
13 126 1
13 129 1
13 132 1
13 136 1
13 143 1
13 144 1
13 146 1
13 147 1
13 151 1
13 153 1
13 154 1
13 155 1
13 156 1
13 157 1
13 160 1
13 163 1
13 167 1
13 169 1
13 170 1
13 171 1
13 174 1
13 175 1
13 177 1
13 182 1
13 183 1
13 191 1
13 193 1
13 196 1
13 199 1
14 16 1
14 17 1
14 20 1
14 29 1
14 33 1
14 34 1
14 35 1
14 37 1
14 38 1
14 43 1
14 44 1
14 45 1
14 47 1
14 48 1
14 49 1
14 50 1
14 53 1
14 54 1
14 55 1
14 56 1
14 57 1
14 58 1
14 59 1
14 60 1
14 61 1
14 63 1
14 65 1
14 71 1
14 74 1
14 76 1
14 85 1
14 86 1
14 87 1
14 91 1
14 96 1
14 97 1
14 98 1
14 99 1
14 101 1
14 105 1
14 107 1
14 108 1
14 113 1
14 116 1
14 120 1
14 122 1
14 126 1
14 127 1
14 128 1
14 132 1
14 133 1
14 135 1
14 138 1
14 140 1
14 141 1
14 142 1
14 145 1
14 148 1
14 149 1
14 151 1
14 152 1
14 153 1
14 155 1
14 166 1
14 170 1
14 174 1
14 176 1
14 178 1
14 179 1
14 183 1
14 186 1
14 190 1
14 191 1
14 193 1
14 195 1
14 197 1
14 198 1
14 199 1
15 16 1
15 22 1
15 23 1
15 24 1
15 25 1
15 26 1
15 28 1
15 30 1
15 37 1
15 38 1
15 42 1
15 44 1
15 47 1
15 51 1
15 54 1
15 58 1
15 59 1
15 62 1
15 63 1
15 65 1
15 70 1
15 74 1
15 76 1
15 78 1
15 79 1
15 82 1
15 83 1
15 84 1
15 85 1
15 87 1
15 89 1
15 90 1
15 94 1
15 96 1
15 99 1
15 100 1
15 101 1
15 102 1
15 103 1
15 104 1
15 110 1
15 115 1
15 118 1
15 120 1
15 121 1
15 123 1
15 128 1
15 130 1
15 135 1
15 138 1
15 139 1
15 141 1
15 147 1
15 148 1
15 151 1
15 155 1
15 159 1
15 160 1
15 161 1
15 163 1
15 164 1
15 169 1
15 171 1
15 173 1
15 175 1
15 177 1
15 179 1
15 181 1
15 185 1
15 188 1
15 190 1
15 191 1
15 198 1
15 199 1
15 200 1
16 17 1
16 20 1
16 23 1
16 24 1
16 26 1
16 28 1
16 30 1
16 33 1
16 35 1
16 36 1
16 37 1
16 38 1
16 39 1
16 40 1
16 43 1
16 44 1
16 47 1
16 48 1
16 49 1
16 53 1
16 59 1
16 60 1
16 66 1
16 67 1
16 72 1
16 78 1
16 80 1
16 84 1
16 94 1
16 96 1
16 99 1
16 104 1
16 107 1
16 110 1
16 112 1
16 113 1
16 117 1
16 118 1
16 119 1
16 120 1
16 129 1
16 139 1
16 140 1
16 145 1
16 146 1
16 149 1
16 150 1
16 152 1
16 153 1
16 156 1
16 159 1
16 163 1
16 168 1
16 169 1
16 171 1
16 174 1
16 175 1
16 177 1
16 178 1
16 181 1
16 183 1
16 186 1
16 192 1
16 193 1
16 195 1
16 196 1
16 197 1
17 19 1
17 21 1
17 25 1
17 26 1
17 29 1
17 31 1
17 33 1
17 35 1
17 39 1
17 40 1
17 44 1
17 47 1
17 49 1
17 51 1
17 54 1
17 64 1
17 67 1
17 69 1
17 72 1
17 74 1
17 77 1
17 78 1
17 79 1
17 82 1
17 83 1
17 84 1
17 94 1
17 98 1
17 99 1
17 100 1
17 103 1
17 105 1
17 106 1
17 107 1
17 108 1
17 111 1
17 120 1
17 123 1
17 124 1
17 126 1
17 131 1
17 133 1
17 136 1
17 139 1
17 140 1
17 141 1
17 142 1
17 143 1
17 147 1
17 149 1
17 150 1
17 153 1
17 157 1
17 158 1
17 160 1
17 161 1
17 162 1
17 164 1
17 165 1
17 168 1
17 169 1
17 172 1
17 173 1
17 178 1
17 180 1
17 181 1
17 185 1
17 186 1
17 187 1
17 188 1
17 194 1
17 197 1
18 19 1
18 21 1
18 25 1
18 26 1
18 29 1
18 30 1
18 36 1
18 38 1
18 41 1
18 43 1
18 45 1
18 48 1
18 50 1
18 55 1
18 56 1
18 60 1
18 66 1
18 68 1
18 72 1
18 73 1
18 78 1
18 81 1
18 82 1
18 84 1
18 87 1
18 91 1
18 94 1
18 97 1
18 98 1
18 99 1
18 107 1
18 108 1
18 109 1
18 111 1
18 115 1
18 119 1
18 121 1
18 123 1
18 129 1
18 132 1
18 133 1
18 134 1
18 137 1
18 141 1
18 143 1
18 149 1
18 153 1
18 154 1
18 156 1
18 157 1
18 161 1
18 164 1
18 173 1
18 174 1
18 175 1
18 180 1
18 184 1
18 186 1
18 189 1
18 191 1
18 193 1
18 194 1
18 196 1
18 199 1
19 21 1
19 22 1
19 23 1
19 24 1
19 25 1
19 26 1
19 35 1
19 38 1
19 39 1
19 41 1
19 46 1
19 49 1
19 57 1
19 59 1
19 61 1
19 65 1
19 67 1
19 68 1
19 71 1
19 73 1
19 75 1
19 78 1
19 79 1
19 80 1
19 82 1
19 83 1
19 88 1
19 89 1
19 90 1
19 92 1
19 93 1
19 98 1
19 100 1
19 101 1
19 102 1
19 104 1
19 106 1
19 107 1
19 108 1
19 111 1
19 115 1
19 116 1
19 118 1
19 120 1
19 121 1
19 125 1
19 128 1
19 131 1
19 133 1
19 136 1
19 142 1
19 145 1
19 146 1
19 149 1
19 150 1
19 151 1
19 155 1
19 160 1
19 167 1
19 173 1
19 175 1
19 176 1
19 177 1
19 179 1
19 183 1
19 186 1
19 189 1
19 190 1
19 193 1
19 196 1
19 197 1
19 200 1
20 24 1
20 25 1
20 27 1
20 28 1
20 31 1
20 34 1
20 36 1
20 37 1
20 39 1
20 41 1
20 44 1
20 45 1
20 51 1
20 52 1
20 58 1
20 60 1
20 62 1
20 67 1
20 68 1
20 71 1
20 74 1
20 78 1
20 80 1
20 82 1
20 83 1
20 89 1
20 90 1
20 91 1
20 92 1
20 93 1
20 96 1
20 98 1
20 102 1
20 104 1
20 109 1
20 118 1
20 123 1
20 125 1
20 133 1
20 134 1
20 135 1
20 136 1
20 137 1
20 144 1
20 149 1
20 151 1
20 152 1
20 158 1
20 160 1
20 161 1
20 162 1
20 165 1
20 167 1
20 170 1
20 171 1
20 172 1
20 175 1
20 176 1
20 179 1
20 181 1
20 183 1
20 184 1
20 186 1
20 188 1
20 192 1
21 23 1
21 26 1
21 28 1
21 29 1
21 30 1
21 33 1
21 34 1
21 37 1
21 39 1
21 40 1
21 42 1
21 44 1
21 45 1
21 46 1
21 49 1
21 55 1
21 60 1
21 72 1
21 73 1
21 79 1
21 81 1
21 82 1
21 84 1
21 86 1
21 93 1
21 95 1
21 97 1
21 98 1
21 100 1
21 103 1
21 104 1
21 105 1
21 110 1
21 111 1
21 115 1
21 116 1
21 117 1
21 124 1
21 126 1
21 131 1
21 140 1
21 143 1
21 146 1
21 147 1
21 149 1
21 154 1
21 162 1
21 164 1
21 165 1
21 166 1
21 169 1
21 170 1
21 171 1
21 172 1
21 173 1
21 181 1
21 182 1
21 192 1
21 193 1
21 197 1
22 23 1
22 27 1
22 30 1
22 31 1
22 35 1
22 36 1
22 38 1
22 42 1
22 48 1
22 54 1
22 58 1
22 59 1
22 64 1
22 65 1
22 66 1
22 70 1
22 71 1
22 72 1
22 74 1
22 75 1
22 77 1
22 78 1
22 79 1
22 80 1
22 81 1
22 82 1
22 83 1
22 86 1
22 88 1
22 93 1
22 94 1
22 97 1
22 98 1
22 100 1
22 103 1
22 106 1
22 109 1
22 110 1
22 113 1
22 116 1
22 119 1
22 121 1
22 124 1
22 128 1
22 130 1
22 131 1
22 132 1
22 133 1
22 135 1
22 137 1
22 143 1
22 147 1
22 151 1
22 152 1
22 155 1
22 156 1
22 161 1
22 162 1
22 164 1
22 166 1
22 167 1
22 168 1
22 169 1
22 173 1
22 183 1
22 184 1
22 186 1
22 187 1
22 192 1
22 194 1
22 196 1
22 197 1
22 200 1
23 27 1
23 30 1
23 32 1
23 36 1
23 37 1
23 39 1
23 40 1
23 41 1
23 43 1
23 48 1
23 49 1
23 50 1
23 52 1
23 53 1
23 54 1
23 55 1
23 57 1
23 59 1
23 60 1
23 64 1
23 67 1
23 68 1
23 70 1
23 73 1
23 74 1
23 76 1
23 82 1
23 89 1
23 91 1
23 94 1
23 96 1
23 98 1
23 99 1
23 101 1
23 102 1
23 103 1
23 104 1
23 106 1
23 111 1
23 116 1
23 117 1
23 118 1
23 119 1
23 122 1
23 124 1
23 126 1
23 134 1
23 136 1
23 137 1
23 139 1
23 140 1
23 141 1
23 143 1
23 144 1
23 145 1
23 149 1
23 151 1
23 152 1
23 156 1
23 164 1
23 165 1
23 167 1
23 169 1
23 177 1
23 178 1
23 179 1
23 185 1
23 188 1
23 189 1
23 190 1
23 191 1
23 197 1
23 199 1
23 200 1
24 26 1
24 27 1
24 30 1
24 32 1
24 36 1
24 38 1
24 39 1
24 41 1
24 43 1
24 44 1
24 45 1
24 48 1
24 51 1
24 53 1
24 55 1
24 60 1
24 65 1
24 66 1
24 71 1
24 72 1
24 75 1
24 76 1
24 79 1
24 82 1
24 83 1
24 87 1
24 88 1
24 89 1
24 92 1
24 93 1
24 95 1
24 96 1
24 97 1
24 98 1
24 99 1
24 102 1
24 103 1
24 104 1
24 107 1
24 109 1
24 110 1
24 112 1
24 115 1
24 116 1
24 117 1
24 119 1
24 120 1
24 124 1
24 125 1
24 128 1
24 133 1
24 134 1
24 139 1
24 141 1
24 142 1
24 144 1
24 152 1
24 153 1
24 164 1
24 169 1
24 170 1
24 171 1
24 177 1
24 178 1
24 179 1
24 180 1
24 182 1
24 183 1
24 185 1
24 187 1
24 188 1
24 192 1
24 193 1
24 194 1
24 196 1
24 197 1
24 199 1
24 200 1
25 27 1
25 31 1
25 33 1
25 35 1
25 36 1
25 37 1
25 38 1
25 39 1
25 41 1
25 44 1
25 46 1
25 47 1
25 51 1
25 56 1
25 58 1
25 63 1
25 67 1
25 71 1
25 76 1
25 77 1
25 78 1
25 80 1
25 82 1
25 83 1
25 89 1
25 95 1
25 96 1
25 100 1
25 101 1
25 103 1
25 105 1
25 108 1
25 111 1
25 113 1
25 115 1
25 118 1
25 119 1
25 121 1
25 129 1
25 130 1
25 131 1
25 132 1
25 133 1
25 137 1
25 145 1
25 149 1
25 157 1
25 158 1
25 162 1
25 165 1
25 166 1
25 167 1
25 171 1
25 172 1
25 178 1
25 181 1
25 182 1
25 183 1
25 184 1
25 187 1
25 190 1
25 192 1
25 193 1
25 196 1
25 198 1
25 199 1
25 200 1
26 32 1
26 34 1
26 38 1
26 39 1
26 40 1
26 43 1
26 44 1
26 48 1
26 50 1
26 51 1
26 52 1
26 58 1
26 59 1
26 64 1
26 70 1
26 75 1
26 76 1
26 77 1
26 82 1
26 84 1
26 93 1
26 94 1
26 96 1
26 98 1
26 99 1
26 100 1
26 105 1
26 114 1
26 117 1
26 118 1
26 119 1
26 122 1
26 124 1
26 127 1
26 131 1
26 132 1
26 133 1
26 135 1
26 137 1
26 139 1
26 144 1
26 147 1
26 159 1
26 160 1
26 164 1
26 167 1
26 168 1
26 169 1
26 171 1
26 174 1
26 183 1
26 185 1
26 186 1
26 187 1
26 189 1
26 194 1
26 195 1
26 197 1
26 199 1
27 28 1
27 30 1
27 31 1
27 33 1
27 34 1
27 36 1
27 38 1
27 42 1
27 43 1
27 51 1
27 52 1
27 53 1
27 56 1
27 59 1
27 66 1
27 70 1
27 72 1
27 73 1
27 74 1
27 78 1
27 79 1
27 80 1
27 81 1
27 82 1
27 85 1
27 86 1
27 87 1
27 89 1
27 92 1
27 93 1
27 95 1
27 97 1
27 102 1
27 105 1
27 106 1
27 108 1
27 111 1
27 113 1
27 114 1
27 117 1
27 118 1
27 121 1
27 122 1
27 128 1
27 130 1
27 133 1
27 140 1
27 141 1
27 142 1
27 145 1
27 146 1
27 147 1
27 150 1
27 154 1
27 157 1
27 165 1
27 169 1
27 171 1
27 172 1
27 179 1
27 180 1
27 182 1
27 189 1
27 190 1
27 192 1
27 194 1
27 197 1
27 199 1
28 29 1
28 33 1
28 38 1
28 40 1
28 43 1
28 44 1
28 47 1
28 48 1
28 49 1
28 50 1
28 52 1
28 54 1
28 55 1
28 57 1
28 58 1
28 59 1
28 63 1
28 64 1
28 66 1
28 69 1
28 70 1
28 75 1
28 80 1
28 84 1
28 86 1
28 90 1
28 92 1
28 95 1
28 96 1
28 98 1
28 99 1
28 107 1
28 109 1
28 111 1
28 113 1
28 115 1
28 117 1
28 119 1
28 120 1
28 126 1
28 127 1
28 137 1
28 139 1
28 147 1
28 156 1
28 157 1
28 161 1
28 164 1
28 165 1
28 173 1
28 175 1
28 176 1
28 177 1
28 178 1
28 184 1
28 186 1
28 192 1
28 194 1
28 195 1
28 196 1
28 197 1
29 32 1
29 33 1
29 40 1
29 41 1
29 45 1
29 50 1
29 53 1
29 54 1
29 55 1
29 56 1
29 59 1
29 61 1
29 64 1
29 65 1
29 66 1
29 68 1
29 69 1
29 71 1
29 72 1
29 76 1
29 80 1
29 81 1
29 86 1
29 87 1
29 88 1
29 92 1
29 95 1
29 96 1
29 99 1
29 100 1
29 103 1
29 105 1
29 106 1
29 108 1
29 110 1
29 111 1
29 112 1
29 114 1
29 116 1
29 120 1
29 121 1
29 128 1
29 132 1
29 136 1
29 138 1
29 139 1
29 140 1
29 141 1
29 151 1
29 152 1
29 154 1
29 156 1
29 160 1
29 162 1
29 165 1
29 167 1
29 170 1
29 171 1
29 174 1
29 176 1
29 177 1
29 181 1
29 182 1
29 187 1
29 190 1
29 192 1
29 195 1
29 196 1
29 197 1
29 199 1
30 31 1
30 32 1
30 34 1
30 38 1
30 39 1
30 43 1
30 44 1
30 46 1
30 48 1
30 49 1
30 53 1
30 58 1
30 59 1
30 62 1
30 67 1
30 69 1
30 70 1
30 73 1
30 74 1
30 76 1
30 79 1
30 81 1
30 82 1
30 86 1
30 90 1
30 91 1
30 93 1
30 95 1
30 97 1
30 100 1
30 108 1
30 110 1
30 115 1
30 120 1
30 121 1
30 124 1
30 129 1
30 130 1
30 132 1
30 133 1
30 134 1
30 139 1
30 141 1
30 144 1
30 145 1
30 148 1
30 149 1
30 153 1
30 155 1
30 156 1
30 157 1
30 159 1
30 161 1
30 162 1
30 165 1
30 166 1
30 170 1
30 171 1
30 177 1
30 178 1
30 179 1
30 181 1
30 182 1
30 187 1
30 188 1
30 189 1
30 195 1
30 197 1
30 198 1
30 200 1
31 34 1
31 36 1
31 42 1
31 43 1
31 48 1
31 56 1
31 60 1
31 62 1
31 63 1
31 65 1
31 69 1
31 70 1
31 71 1
31 73 1
31 80 1
31 81 1
31 83 1
31 85 1
31 87 1
31 88 1
31 90 1
31 93 1
31 97 1
31 98 1
31 100 1
31 103 1
31 107 1
31 108 1
31 110 1
31 111 1
31 112 1
31 115 1
31 118 1
31 119 1
31 122 1
31 125 1
31 128 1
31 129 1
31 133 1
31 137 1
31 151 1
31 152 1
31 154 1
31 156 1
31 159 1
31 161 1
31 164 1
31 165 1
31 171 1
31 173 1
31 174 1
31 177 1
31 178 1
31 180 1
31 181 1
31 185 1
31 186 1
31 189 1
31 190 1
32 39 1
32 42 1
32 43 1
32 46 1
32 47 1
32 49 1
32 52 1
32 54 1
32 57 1
32 59 1
32 60 1
32 62 1
32 63 1
32 66 1
32 69 1
32 71 1
32 73 1
32 76 1
32 78 1
32 83 1
32 90 1
32 94 1
32 95 1
32 98 1
32 99 1
32 102 1
32 106 1
32 107 1
32 108 1
32 112 1
32 113 1
32 116 1
32 118 1
32 119 1
32 120 1
32 123 1
32 125 1
32 131 1
32 133 1
32 134 1
32 138 1
32 139 1
32 140 1
32 141 1
32 144 1
32 145 1
32 148 1
32 150 1
32 151 1
32 154 1
32 156 1
32 157 1
32 158 1
32 161 1
32 163 1
32 164 1
32 165 1
32 167 1
32 173 1
32 176 1
32 182 1
32 184 1
32 186 1
32 188 1
32 189 1
32 194 1
32 196 1
32 197 1
32 198 1
33 35 1
33 37 1
33 39 1
33 42 1
33 46 1
33 47 1
33 48 1
33 50 1
33 51 1
33 52 1
33 53 1
33 54 1
33 55 1
33 56 1
33 60 1
33 63 1
33 64 1
33 67 1
33 70 1
33 73 1
33 77 1
33 85 1
33 86 1
33 89 1
33 90 1
33 93 1
33 96 1
33 97 1
33 98 1
33 102 1
33 103 1
33 107 1
33 108 1
33 111 1
33 114 1
33 115 1
33 117 1
33 118 1
33 120 1
33 121 1
33 124 1
33 125 1
33 127 1
33 128 1
33 130 1
33 131 1
33 138 1
33 139 1
33 146 1
33 148 1
33 149 1
33 155 1
33 158 1
33 159 1
33 160 1
33 169 1
33 172 1
33 177 1
33 182 1
33 183 1
33 185 1
33 190 1
33 191 1
33 194 1
33 195 1
33 198 1
33 200 1
34 35 1
34 36 1
34 38 1
34 43 1
34 44 1
34 46 1
34 49 1
34 52 1
34 53 1
34 54 1
34 57 1
34 60 1
34 61 1
34 62 1
34 63 1
34 66 1
34 67 1
34 68 1
34 71 1
34 73 1
34 74 1
34 75 1
34 78 1
34 83 1
34 84 1
34 86 1
34 88 1
34 89 1
34 100 1
34 105 1
34 106 1
34 109 1
34 110 1
34 111 1
34 114 1
34 115 1
34 116 1
34 118 1
34 124 1
34 125 1
34 126 1
34 131 1
34 143 1
34 144 1
34 146 1
34 149 1
34 150 1
34 152 1
34 154 1
34 155 1
34 160 1
34 161 1
34 166 1
34 167 1
34 169 1
34 170 1
34 174 1
34 176 1
34 177 1
34 178 1
34 180 1
34 182 1
34 183 1
34 184 1
34 185 1
34 196 1
34 199 1
34 200 1
35 39 1
35 43 1
35 47 1
35 51 1
35 53 1
35 55 1
35 57 1
35 61 1
35 63 1
35 69 1
35 71 1
35 72 1
35 74 1
35 75 1
35 84 1
35 86 1
35 89 1
35 91 1
35 94 1
35 95 1
35 96 1
35 97 1
35 98 1
35 99 1
35 101 1
35 102 1
35 103 1
35 104 1
35 105 1
35 108 1
35 110 1
35 112 1
35 114 1
35 115 1
35 117 1
35 118 1
35 119 1
35 123 1
35 124 1
35 126 1
35 128 1
35 130 1
35 132 1
35 134 1
35 136 1
35 141 1
35 143 1
35 147 1
35 148 1
35 149 1
35 150 1
35 152 1
35 153 1
35 154 1
35 156 1
35 158 1
35 160 1
35 161 1
35 163 1
35 169 1
35 171 1
35 172 1
35 180 1
35 183 1
35 184 1
35 188 1
35 190 1
35 191 1
35 192 1
35 193 1
35 195 1
35 197 1
35 198 1
35 199 1
36 39 1
36 45 1
36 48 1
36 53 1
36 54 1
36 60 1
36 61 1
36 64 1
36 65 1
36 67 1
36 68 1
36 69 1
36 76 1
36 78 1
36 79 1
36 81 1
36 82 1
36 87 1
36 90 1
36 91 1
36 102 1
36 103 1
36 105 1
36 106 1
36 107 1
36 110 1
36 111 1
36 112 1
36 115 1
36 121 1
36 124 1
36 127 1
36 131 1
36 133 1
36 134 1
36 136 1
36 138 1
36 139 1
36 142 1
36 145 1
36 146 1
36 147 1
36 148 1
36 149 1
36 150 1
36 162 1
36 163 1
36 164 1
36 166 1
36 174 1
36 177 1
36 180 1
36 184 1
36 186 1
36 190 1
36 192 1
36 193 1
36 194 1
36 198 1
36 200 1
37 38 1
37 39 1
37 43 1
37 44 1
37 45 1
37 46 1
37 47 1
37 53 1
37 55 1
37 58 1
37 64 1
37 66 1
37 67 1
37 70 1
37 71 1
37 75 1
37 76 1
37 81 1
37 83 1
37 86 1
37 88 1
37 89 1
37 91 1
37 92 1
37 93 1
37 104 1
37 106 1
37 111 1
37 112 1
37 114 1
37 116 1
37 120 1
37 121 1
37 124 1
37 126 1
37 128 1
37 130 1
37 132 1
37 133 1
37 135 1
37 136 1
37 137 1
37 140 1
37 144 1
37 147 1
37 149 1
37 150 1
37 151 1
37 154 1
37 156 1
37 158 1
37 162 1
37 165 1
37 166 1
37 167 1
37 170 1
37 172 1
37 174 1
37 178 1
37 182 1
37 185 1
37 186 1
37 188 1
37 190 1
37 191 1
37 194 1
38 50 1
38 51 1
38 52 1
38 55 1
38 59 1
38 60 1
38 62 1
38 66 1
38 67 1
38 72 1
38 75 1
38 77 1
38 79 1
38 80 1
38 81 1
38 82 1
38 86 1
38 90 1
38 92 1
38 93 1
38 94 1
38 96 1
38 102 1
38 105 1
38 106 1
38 111 1
38 114 1
38 117 1
38 119 1
38 125 1
38 127 1
38 129 1
38 131 1
38 132 1
38 133 1
38 134 1
38 136 1
38 137 1
38 141 1
38 142 1
38 143 1
38 149 1
38 150 1
38 153 1
38 156 1
38 157 1
38 159 1
38 160 1
38 163 1
38 167 1
38 170 1
38 171 1
38 172 1
38 174 1
38 177 1
38 179 1
38 180 1
38 181 1
38 183 1
38 184 1
38 185 1
38 188 1
38 189 1
38 191 1
38 192 1
38 193 1
38 194 1
38 196 1
38 197 1
38 198 1
39 40 1
39 52 1
39 62 1
39 63 1
39 64 1
39 66 1
39 67 1
39 70 1
39 73 1
39 77 1
39 78 1
39 79 1
39 84 1
39 90 1
39 96 1
39 97 1
39 103 1
39 108 1
39 109 1
39 116 1
39 120 1
39 121 1
39 127 1
39 129 1
39 130 1
39 131 1
39 134 1
39 136 1
39 137 1
39 138 1
39 139 1
39 141 1
39 148 1
39 150 1
39 155 1
39 158 1
39 159 1
39 160 1
39 164 1
39 168 1
39 169 1
39 171 1
39 172 1
39 174 1
39 175 1
39 178 1
39 179 1
39 180 1
39 184 1
39 185 1
39 186 1
39 188 1
39 190 1
39 193 1
39 196 1
39 197 1
39 200 1
40 46 1
40 49 1
40 50 1
40 51 1
40 56 1
40 58 1
40 60 1
40 61 1
40 62 1
40 64 1
40 66 1
40 67 1
40 70 1
40 73 1
40 74 1
40 75 1
40 76 1
40 77 1
40 79 1
40 88 1
40 89 1
40 91 1
40 97 1
40 99 1
40 102 1
40 107 1
40 108 1
40 109 1
40 110 1
40 111 1
40 112 1
40 113 1
40 114 1
40 116 1
40 117 1
40 118 1
40 121 1
40 122 1
40 123 1
40 125 1
40 126 1
40 129 1
40 130 1
40 133 1
40 135 1
40 137 1
40 138 1
40 143 1
40 144 1
40 147 1
40 149 1
40 153 1
40 156 1
40 159 1
40 160 1
40 162 1
40 163 1
40 168 1
40 169 1
40 170 1
40 172 1
40 176 1
40 179 1
40 180 1
40 182 1
40 185 1
40 187 1
40 189 1
40 190 1
40 191 1
40 192 1
40 194 1
40 196 1
40 197 1
40 198 1
40 200 1
41 42 1
41 51 1
41 54 1
41 56 1
41 57 1
41 61 1
41 63 1
41 64 1
41 65 1
41 66 1
41 69 1
41 72 1
41 74 1
41 75 1
41 81 1
41 89 1
41 93 1
41 94 1
41 95 1
41 96 1
41 97 1
41 99 1
41 101 1
41 104 1
41 106 1
41 107 1
41 108 1
41 110 1
41 113 1
41 114 1
41 123 1
41 124 1
41 127 1
41 130 1
41 131 1
41 133 1
41 136 1
41 137 1
41 140 1
41 143 1
41 144 1
41 145 1
41 146 1
41 150 1
41 152 1
41 153 1
41 158 1
41 160 1
41 161 1
41 162 1
41 163 1
41 165 1
41 167 1
41 169 1
41 173 1
41 175 1
41 177 1
41 181 1
41 186 1
41 195 1
42 45 1
42 47 1
42 50 1
42 55 1
42 56 1
42 58 1
42 61 1
42 63 1
42 64 1
42 66 1
42 68 1
42 69 1
42 71 1
42 72 1
42 74 1
42 76 1
42 77 1
42 87 1
42 88 1
42 89 1
42 92 1
42 95 1
42 96 1
42 102 1
42 104 1
42 105 1
42 108 1
42 109 1
42 110 1
42 113 1
42 118 1
42 120 1
42 123 1
42 124 1
42 125 1
42 126 1
42 132 1
42 139 1
42 141 1
42 142 1
42 144 1
42 153 1
42 156 1
42 157 1
42 158 1
42 160 1
42 162 1
42 164 1
42 166 1
42 168 1
42 170 1
42 175 1
42 178 1
42 179 1
42 187 1
42 191 1
42 194 1
42 195 1
42 198 1
42 200 1
43 44 1
43 45 1
43 47 1
43 48 1
43 50 1
43 51 1
43 52 1
43 53 1
43 56 1
43 59 1
43 60 1
43 62 1
43 67 1
43 70 1
43 72 1
43 76 1
43 77 1
43 80 1
43 81 1
43 82 1
43 83 1
43 84 1
43 87 1
43 90 1
43 91 1
43 93 1
43 95 1
43 97 1
43 98 1
43 100 1
43 101 1
43 105 1
43 107 1
43 108 1
43 113 1
43 117 1
43 120 1
43 122 1
43 125 1
43 130 1
43 132 1
43 141 1
43 142 1
43 143 1
43 144 1
43 145 1
43 146 1
43 147 1
43 148 1
43 149 1
43 152 1
43 154 1
43 155 1
43 158 1
43 160 1
43 161 1
43 167 1
43 171 1
43 172 1
43 175 1
43 177 1
43 179 1
43 180 1
43 181 1
43 185 1
43 186 1
43 188 1
43 190 1
43 194 1
43 195 1
43 196 1
44 53 1
44 56 1
44 57 1
44 58 1
44 61 1
44 64 1
44 65 1
44 68 1
44 69 1
44 70 1
44 71 1
44 72 1
44 73 1
44 75 1
44 76 1
44 77 1
44 78 1
44 79 1
44 80 1
44 82 1
44 85 1
44 87 1
44 92 1
44 95 1
44 96 1
44 97 1
44 98 1
44 102 1
44 104 1
44 105 1
44 106 1
44 107 1
44 111 1
44 112 1
44 114 1
44 116 1
44 126 1
44 128 1
44 130 1
44 133 1
44 134 1
44 135 1
44 139 1
44 142 1
44 143 1
44 145 1
44 146 1
44 147 1
44 149 1
44 150 1
44 152 1
44 154 1
44 159 1
44 161 1
44 162 1
44 164 1
44 165 1
44 166 1
44 167 1
44 169 1
44 172 1
44 176 1
44 177 1
44 178 1
44 181 1
44 189 1
44 193 1
44 196 1
44 199 1
44 200 1
45 46 1
45 55 1
45 56 1
45 63 1
45 64 1
45 65 1
45 68 1
45 70 1
45 71 1
45 76 1
45 77 1
45 78 1
45 79 1
45 80 1
45 81 1
45 83 1
45 85 1
45 90 1
45 94 1
45 95 1
45 96 1
45 97 1
45 98 1
45 99 1
45 101 1
45 103 1
45 106 1
45 108 1
45 109 1
45 110 1
45 111 1
45 112 1
45 113 1
45 119 1
45 129 1
45 132 1
45 133 1
45 134 1
45 137 1
45 141 1
45 143 1
45 145 1
45 146 1
45 153 1
45 154 1
45 158 1
45 159 1
45 161 1
45 165 1
45 167 1
45 168 1
45 169 1
45 170 1
45 177 1
45 178 1
45 182 1
45 183 1
45 184 1
45 187 1
45 188 1
45 189 1
45 190 1
45 191 1
45 198 1
46 49 1
46 51 1
46 54 1
46 58 1
46 60 1
46 62 1
46 64 1
46 66 1
46 72 1
46 77 1
46 82 1
46 83 1
46 87 1
46 88 1
46 91 1
46 93 1
46 94 1
46 97 1
46 106 1
46 109 1
46 116 1
46 118 1
46 119 1
46 121 1
46 122 1
46 123 1
46 125 1
46 127 1
46 129 1
46 130 1
46 131 1
46 133 1
46 134 1
46 135 1
46 138 1
46 142 1
46 145 1
46 150 1
46 152 1
46 154 1
46 157 1
46 158 1
46 159 1
46 160 1
46 161 1
46 164 1
46 168 1
46 171 1
46 172 1
46 173 1
46 175 1
46 176 1
46 177 1
46 178 1
46 179 1
46 182 1
46 183 1
46 192 1
46 193 1
46 194 1
46 198 1
47 50 1
47 51 1
47 52 1
47 53 1
47 54 1
47 57 1
47 58 1
47 64 1
47 68 1
47 69 1
47 70 1
47 72 1
47 73 1
47 81 1
47 84 1
47 90 1
47 91 1
47 95 1
47 97 1
47 100 1
47 103 1
47 112 1
47 114 1
47 116 1
47 117 1
47 118 1
47 121 1
47 122 1
47 124 1
47 130 1
47 134 1
47 136 1
47 138 1
47 141 1
47 144 1
47 145 1
47 148 1
47 150 1
47 151 1
47 152 1
47 155 1
47 159 1
47 166 1
47 168 1
47 169 1
47 171 1
47 172 1
47 177 1
47 178 1
47 179 1
47 180 1
47 183 1
47 185 1
47 186 1
47 190 1
47 191 1
47 193 1
47 195 1
47 197 1
47 198 1
48 49 1
48 52 1
48 53 1
48 58 1
48 65 1
48 69 1
48 71 1
48 72 1
48 75 1
48 76 1
48 79 1
48 81 1
48 85 1
48 89 1
48 91 1
48 93 1
48 95 1
48 96 1
48 104 1
48 110 1
48 111 1
48 112 1
48 118 1
48 119 1
48 122 1
48 124 1
48 125 1
48 128 1
48 130 1
48 132 1
48 135 1
48 137 1
48 138 1
48 139 1
48 140 1
48 141 1
48 143 1
48 144 1
48 146 1
48 148 1
48 156 1
48 162 1
48 167 1
48 168 1
48 170 1
48 171 1
48 172 1
48 175 1
48 176 1
48 177 1
48 187 1
48 188 1
48 193 1
48 196 1
48 197 1
48 199 1
49 51 1
49 52 1
49 53 1
49 56 1
49 58 1
49 59 1
49 61 1
49 70 1
49 78 1
49 79 1
49 83 1
49 84 1
49 85 1
49 89 1
49 90 1
49 94 1
49 98 1
49 100 1
49 101 1
49 102 1
49 104 1
49 106 1
49 108 1
49 109 1
49 110 1
49 114 1
49 117 1
49 118 1
49 119 1
49 120 1
49 124 1
49 126 1
49 127 1
49 129 1
49 132 1
49 139 1
49 143 1
49 144 1
49 145 1
49 147 1
49 148 1
49 153 1
49 154 1
49 161 1
49 162 1
49 166 1
49 169 1
49 171 1
49 173 1
49 175 1
49 176 1
49 179 1
49 180 1
49 183 1
49 184 1
49 185 1
49 186 1
49 188 1
49 190 1
49 191 1
49 194 1
49 196 1
49 197 1
50 51 1
50 52 1
50 54 1
50 57 1
50 59 1
50 62 1
50 63 1
50 65 1
50 67 1
50 71 1
50 75 1
50 77 1
50 78 1
50 79 1
50 87 1
50 92 1
50 93 1
50 100 1
50 102 1
50 103 1
50 105 1
50 106 1
50 109 1
50 116 1
50 118 1
50 122 1
50 123 1
50 124 1
50 126 1
50 128 1
50 129 1
50 130 1
50 131 1
50 132 1
50 135 1
50 136 1
50 137 1
50 142 1
50 150 1
50 152 1
50 153 1
50 157 1
50 158 1
50 159 1
50 160 1
50 162 1
50 164 1
50 171 1
50 173 1
50 175 1
50 181 1
50 182 1
50 183 1
50 186 1
50 190 1
50 197 1
50 198 1
51 55 1
51 58 1
51 59 1
51 64 1
51 71 1
51 74 1
51 75 1
51 79 1
51 82 1
51 84 1
51 85 1
51 86 1
51 88 1
51 92 1
51 95 1
51 96 1
51 99 1
51 100 1
51 102 1
51 103 1
51 104 1
51 105 1
51 108 1
51 112 1
51 113 1
51 114 1
51 116 1
51 121 1
51 126 1
51 128 1
51 130 1
51 134 1
51 137 1
51 142 1
51 143 1
51 144 1
51 149 1
51 156 1
51 158 1
51 159 1
51 160 1
51 162 1
51 163 1
51 167 1
51 170 1
51 172 1
51 174 1
51 179 1
51 181 1
51 182 1
51 192 1
51 194 1
51 200 1
52 53 1
52 58 1
52 65 1
52 66 1
52 67 1
52 70 1
52 71 1
52 73 1
52 75 1
52 76 1
52 78 1
52 79 1
52 81 1
52 83 1
52 85 1
52 88 1
52 89 1
52 93 1
52 96 1
52 104 1
52 109 1
52 112 1
52 113 1
52 114 1
52 115 1
52 117 1
52 118 1
52 120 1
52 121 1
52 123 1
52 125 1
52 126 1
52 128 1
52 130 1
52 133 1
52 134 1
52 135 1
52 136 1
52 138 1
52 142 1
52 143 1
52 147 1
52 149 1
52 150 1
52 151 1
52 155 1
52 156 1
52 157 1
52 160 1
52 161 1
52 162 1
52 168 1
52 171 1
52 174 1
52 178 1
52 188 1
52 191 1
52 192 1
52 195 1
52 197 1
52 199 1
53 54 1
53 56 1
53 57 1
53 58 1
53 59 1
53 63 1
53 69 1
53 71 1
53 73 1
53 75 1
53 76 1
53 78 1
53 81 1
53 82 1
53 84 1
53 85 1
53 87 1
53 88 1
53 89 1
53 90 1
53 91 1
53 93 1
53 96 1
53 98 1
53 99 1
53 100 1
53 103 1
53 106 1
53 114 1
53 115 1
53 116 1
53 124 1
53 125 1
53 127 1
53 131 1
53 133 1
53 134 1
53 135 1
53 136 1
53 141 1
53 144 1
53 145 1
53 148 1
53 150 1
53 152 1
53 153 1
53 157 1
53 159 1
53 160 1
53 162 1
53 163 1
53 164 1
53 166 1
53 168 1
53 170 1
53 177 1
53 178 1
53 179 1
53 183 1
53 184 1
53 188 1
53 189 1
53 192 1
53 196 1
54 56 1
54 60 1
54 63 1
54 64 1
54 66 1
54 67 1
54 70 1
54 71 1
54 72 1
54 74 1
54 77 1
54 78 1
54 84 1
54 90 1
54 92 1
54 96 1
54 99 1
54 100 1
54 102 1
54 106 1
54 109 1
54 111 1
54 113 1
54 119 1
54 120 1
54 122 1
54 124 1
54 125 1
54 126 1
54 129 1
54 130 1
54 131 1
54 132 1
54 133 1
54 134 1
54 136 1
54 137 1
54 141 1
54 143 1
54 144 1
54 145 1
54 150 1
54 151 1
54 153 1
54 156 1
54 159 1
54 163 1
54 169 1
54 170 1
54 171 1
54 173 1
54 174 1
54 176 1
54 177 1
54 178 1
54 180 1
54 183 1
54 198 1
55 58 1
55 64 1
55 65 1
55 66 1
55 68 1
55 69 1
55 74 1
55 75 1
55 79 1
55 81 1
55 82 1
55 83 1
55 84 1
55 85 1
55 89 1
55 90 1
55 91 1
55 93 1
55 96 1
55 97 1
55 98 1
55 101 1
55 109 1
55 119 1
55 120 1
55 122 1
55 127 1
55 128 1
55 129 1
55 132 1
55 133 1
55 134 1
55 135 1
55 141 1
55 145 1
55 146 1
55 147 1
55 148 1
55 149 1
55 150 1
55 152 1
55 154 1
55 157 1
55 158 1
55 159 1
55 160 1
55 161 1
55 162 1
55 163 1
55 164 1
55 166 1
55 167 1
55 170 1
55 171 1
55 175 1
55 176 1
55 184 1
55 185 1
55 186 1
55 188 1
55 190 1
55 195 1
55 196 1
55 197 1
55 198 1
55 199 1
56 61 1
56 62 1
56 63 1
56 71 1
56 72 1
56 74 1
56 75 1
56 79 1
56 82 1
56 83 1
56 88 1
56 90 1
56 91 1
56 95 1
56 97 1
56 98 1
56 99 1
56 102 1
56 107 1
56 115 1
56 122 1
56 126 1
56 128 1
56 129 1
56 131 1
56 133 1
56 138 1
56 146 1
56 147 1
56 150 1
56 155 1
56 157 1
56 158 1
56 163 1
56 166 1
56 167 1
56 168 1
56 171 1
56 173 1
56 174 1
56 176 1
56 177 1
56 178 1
56 180 1
56 182 1
56 186 1
56 192 1
56 194 1
56 195 1
56 196 1
56 197 1
56 198 1
57 58 1
57 67 1
57 75 1
57 76 1
57 77 1
57 80 1
57 84 1
57 85 1
57 91 1
57 94 1
57 97 1
57 98 1
57 99 1
57 100 1
57 102 1
57 103 1
57 104 1
57 105 1
57 109 1
57 110 1
57 111 1
57 112 1
57 114 1
57 116 1
57 118 1
57 119 1
57 122 1
57 127 1
57 129 1
57 131 1
57 134 1
57 137 1
57 138 1
57 139 1
57 140 1
57 141 1
57 149 1
57 152 1
57 154 1
57 155 1
57 157 1
57 159 1
57 160 1
57 162 1
57 164 1
57 165 1
57 170 1
57 171 1
57 174 1
57 178 1
57 179 1
57 185 1
57 187 1
57 190 1
57 192 1
57 193 1
57 196 1
57 199 1
58 63 1
58 65 1
58 66 1
58 67 1
58 70 1
58 71 1
58 72 1
58 73 1
58 74 1
58 75 1
58 76 1
58 77 1
58 78 1
58 80 1
58 82 1
58 87 1
58 92 1
58 95 1
58 102 1
58 109 1
58 110 1
58 111 1
58 115 1
58 119 1
58 120 1
58 121 1
58 123 1
58 124 1
58 125 1
58 126 1
58 132 1
58 133 1
58 136 1
58 141 1
58 143 1
58 148 1
58 152 1
58 153 1
58 157 1
58 160 1
58 163 1
58 164 1
58 165 1
58 166 1
58 168 1
58 169 1
58 172 1
58 175 1
58 179 1
58 183 1
58 189 1
58 190 1
58 197 1
58 198 1
59 60 1
59 69 1
59 72 1
59 73 1
59 74 1
59 75 1
59 76 1
59 78 1
59 79 1
59 80 1
59 81 1
59 82 1
59 84 1
59 89 1
59 90 1
59 93 1
59 94 1
59 95 1
59 97 1
59 100 1
59 102 1
59 103 1
59 104 1
59 112 1
59 113 1
59 122 1
59 123 1
59 124 1
59 127 1
59 133 1
59 138 1
59 139 1
59 142 1
59 150 1
59 151 1
59 152 1
59 153 1
59 155 1
59 160 1
59 162 1
59 164 1
59 165 1
59 168 1
59 169 1
59 172 1
59 176 1
59 177 1
59 178 1
59 179 1
59 183 1
59 185 1
59 186 1
59 188 1
59 190 1
59 191 1
59 195 1
59 198 1
60 61 1
60 62 1
60 65 1
60 67 1
60 72 1
60 73 1
60 76 1
60 77 1
60 80 1
60 82 1
60 85 1
60 86 1
60 92 1
60 98 1
60 99 1
60 100 1
60 103 1
60 106 1
60 109 1
60 113 1
60 121 1
60 124 1
60 130 1
60 132 1
60 134 1
60 141 1
60 142 1
60 145 1
60 146 1
60 151 1
60 157 1
60 158 1
60 160 1
60 164 1
60 167 1
60 169 1
60 170 1
60 173 1
60 174 1
60 176 1
60 178 1
60 180 1
60 182 1
60 186 1
60 192 1
60 195 1
60 196 1
61 62 1
61 66 1
61 68 1
61 69 1
61 74 1
61 75 1
61 76 1
61 78 1
61 80 1
61 83 1
61 85 1
61 86 1
61 87 1
61 89 1
61 90 1
61 91 1
61 92 1
61 97 1
61 100 1
61 104 1
61 116 1
61 120 1
61 121 1
61 123 1
61 124 1
61 129 1
61 130 1
61 135 1
61 138 1
61 142 1
61 148 1
61 149 1
61 152 1
61 154 1
61 155 1
61 159 1
61 161 1
61 164 1
61 166 1
61 170 1
61 172 1
61 173 1
61 175 1
61 176 1
61 177 1
61 179 1
61 181 1
61 182 1
61 186 1
61 188 1
61 189 1
61 190 1
61 191 1
61 200 1
62 69 1
62 71 1
62 75 1
62 77 1
62 79 1
62 80 1
62 81 1
62 89 1
62 90 1
62 91 1
62 92 1
62 94 1
62 96 1
62 99 1
62 102 1
62 104 1
62 105 1
62 106 1
62 108 1
62 109 1
62 114 1
62 117 1
62 118 1
62 119 1
62 121 1
62 122 1
62 128 1
62 130 1
62 131 1
62 132 1
62 133 1
62 134 1
62 135 1
62 136 1
62 140 1
62 141 1
62 142 1
62 144 1
62 146 1
62 147 1
62 148 1
62 149 1
62 150 1
62 152 1
62 156 1
62 157 1
62 163 1
62 165 1
62 169 1
62 171 1
62 179 1
62 181 1
62 184 1
62 185 1
62 192 1
62 193 1
62 194 1
62 195 1
62 197 1
62 198 1
62 199 1
62 200 1
63 64 1
63 66 1
63 69 1
63 71 1
63 73 1
63 74 1
63 76 1
63 79 1
63 84 1
63 87 1
63 90 1
63 93 1
63 96 1
63 97 1
63 100 1
63 101 1
63 103 1
63 104 1
63 105 1
63 107 1
63 112 1
63 118 1
63 119 1
63 126 1
63 127 1
63 128 1
63 130 1
63 133 1
63 134 1
63 135 1
63 137 1
63 143 1
63 145 1
63 148 1
63 149 1
63 150 1
63 161 1
63 162 1
63 163 1
63 164 1
63 166 1
63 167 1
63 171 1
63 172 1
63 173 1
63 177 1
63 179 1
63 180 1
63 183 1
63 184 1
63 191 1
63 195 1
63 196 1
63 199 1
64 69 1
64 70 1
64 71 1
64 76 1
64 77 1
64 78 1
64 81 1
64 82 1
64 83 1
64 84 1
64 85 1
64 88 1
64 89 1
64 94 1
64 97 1
64 100 1
64 102 1
64 103 1
64 105 1
64 106 1
64 108 1
64 109 1
64 110 1
64 113 1
64 114 1
64 115 1
64 119 1
64 120 1
64 121 1
64 122 1
64 124 1
64 126 1
64 128 1
64 131 1
64 135 1
64 136 1
64 140 1
64 141 1
64 145 1
64 149 1
64 154 1
64 155 1
64 156 1
64 157 1
64 158 1
64 161 1
64 164 1
64 165 1
64 172 1
64 178 1
64 179 1
64 183 1
64 191 1
64 193 1
64 196 1
64 197 1
64 198 1
65 68 1
65 74 1
65 77 1
65 83 1
65 87 1
65 88 1
65 89 1
65 91 1
65 96 1
65 97 1
65 99 1
65 101 1
65 106 1
65 108 1
65 110 1
65 112 1
65 114 1
65 120 1
65 124 1
65 125 1
65 128 1
65 129 1
65 130 1
65 133 1
65 136 1
65 138 1
65 145 1
65 148 1
65 150 1
65 151 1
65 154 1
65 155 1
65 156 1
65 158 1
65 160 1
65 163 1
65 164 1
65 169 1
65 175 1
65 178 1
65 180 1
65 185 1
65 186 1
65 193 1
65 195 1
65 196 1
65 198 1
66 67 1
66 71 1
66 72 1
66 73 1
66 74 1
66 78 1
66 80 1
66 81 1
66 84 1
66 87 1
66 89 1
66 95 1
66 103 1
66 108 1
66 114 1
66 119 1
66 120 1
66 127 1
66 129 1
66 131 1
66 135 1
66 139 1
66 143 1
66 144 1
66 148 1
66 150 1
66 151 1
66 152 1
66 153 1
66 154 1
66 155 1
66 157 1
66 159 1
66 160 1
66 161 1
66 162 1
66 163 1
66 164 1
66 166 1
66 169 1
66 170 1
66 173 1
66 176 1
66 179 1
66 181 1
66 183 1
66 186 1
66 187 1
66 188 1
66 189 1
66 192 1
66 197 1
66 200 1
67 68 1
67 70 1
67 71 1
67 74 1
67 75 1
67 77 1
67 80 1
67 82 1
67 86 1
67 89 1
67 91 1
67 93 1
67 95 1
67 97 1
67 99 1
67 101 1
67 106 1
67 110 1
67 111 1
67 115 1
67 118 1
67 120 1
67 123 1
67 127 1
67 128 1
67 132 1
67 133 1
67 134 1
67 139 1
67 142 1
67 144 1
67 145 1
67 148 1
67 149 1
67 150 1
67 151 1
67 153 1
67 155 1
67 159 1
67 162 1
67 163 1
67 165 1
67 166 1
67 170 1
67 174 1
67 175 1
67 178 1
67 180 1
67 181 1
67 183 1
67 185 1
67 192 1
67 193 1
67 197 1
67 200 1
68 69 1
68 72 1
68 79 1
68 80 1
68 81 1
68 82 1
68 83 1
68 84 1
68 85 1
68 87 1
68 91 1
68 94 1
68 95 1
68 97 1
68 100 1
68 104 1
68 108 1
68 109 1
68 110 1
68 111 1
68 112 1
68 113 1
68 114 1
68 116 1
68 120 1
68 121 1
68 123 1
68 124 1
68 127 1
68 128 1
68 131 1
68 132 1
68 133 1
68 135 1
68 140 1
68 146 1
68 152 1
68 153 1
68 154 1
68 155 1
68 159 1
68 164 1
68 166 1
68 167 1
68 170 1
68 177 1
68 178 1
68 182 1
68 183 1
68 184 1
68 187 1
68 188 1
68 192 1
68 193 1
68 194 1
68 195 1
68 197 1
68 199 1
68 200 1
69 72 1
69 77 1
69 78 1
69 80 1
69 81 1
69 82 1
69 84 1
69 86 1
69 87 1
69 89 1
69 91 1
69 97 1
69 101 1
69 104 1
69 105 1
69 106 1
69 108 1
69 110 1
69 116 1
69 117 1
69 118 1
69 121 1
69 124 1
69 126 1
69 128 1
69 129 1
69 131 1
69 143 1
69 145 1
69 146 1
69 147 1
69 148 1
69 149 1
69 151 1
69 152 1
69 155 1
69 158 1
69 161 1
69 163 1
69 164 1
69 168 1
69 172 1
69 174 1
69 177 1
69 181 1
69 182 1
69 183 1
69 185 1
69 186 1
69 187 1
69 188 1
69 190 1
69 191 1
69 196 1
70 73 1
70 75 1
70 76 1
70 77 1
70 78 1
70 79 1
70 85 1
70 86 1
70 88 1
70 89 1
70 92 1
70 95 1
70 96 1
70 98 1
70 99 1
70 100 1
70 102 1
70 104 1
70 105 1
70 110 1
70 115 1
70 116 1
70 118 1
70 122 1
70 124 1
70 125 1
70 127 1
70 128 1
70 129 1
70 134 1
70 135 1
70 138 1
70 140 1
70 143 1
70 145 1
70 146 1
70 147 1
70 148 1
70 150 1
70 151 1
70 152 1
70 154 1
70 155 1
70 158 1
70 160 1
70 161 1
70 164 1
70 165 1
70 167 1
70 170 1
70 174 1
70 175 1
70 176 1
70 178 1
70 179 1
70 180 1
70 181 1
70 182 1
70 185 1
70 190 1
70 193 1
70 196 1
70 199 1
71 72 1
71 80 1
71 82 1
71 94 1
71 96 1
71 97 1
71 98 1
71 100 1
71 101 1
71 105 1
71 108 1
71 110 1
71 111 1
71 112 1
71 116 1
71 119 1
71 121 1
71 125 1
71 129 1
71 134 1
71 135 1
71 137 1
71 139 1
71 144 1
71 147 1
71 148 1
71 149 1
71 150 1
71 151 1
71 152 1
71 153 1
71 157 1
71 158 1
71 159 1
71 162 1
71 163 1
71 164 1
71 171 1
71 172 1
71 180 1
71 181 1
71 182 1
71 187 1
71 189 1
71 197 1
71 198 1
72 73 1
72 81 1
72 82 1
72 88 1
72 89 1
72 91 1
72 94 1
72 97 1
72 98 1
72 99 1
72 100 1
72 106 1
72 107 1
72 111 1
72 113 1
72 117 1
72 120 1
72 123 1
72 124 1
72 126 1
72 127 1
72 134 1
72 135 1
72 136 1
72 142 1
72 143 1
72 146 1
72 147 1
72 148 1
72 156 1
72 157 1
72 159 1
72 160 1
72 168 1
72 170 1
72 173 1
72 177 1
72 179 1
72 182 1
72 184 1
72 185 1
72 187 1
72 188 1
72 190 1
72 192 1
72 193 1
72 194 1
72 195 1
72 196 1
73 77 1
73 80 1
73 82 1
73 83 1
73 85 1
73 89 1
73 90 1
73 95 1
73 96 1
73 99 1
73 100 1
73 104 1
73 106 1
73 107 1
73 109 1
73 110 1
73 111 1
73 112 1
73 113 1
73 114 1
73 115 1
73 118 1
73 123 1
73 124 1
73 125 1
73 126 1
73 127 1
73 130 1
73 136 1
73 140 1
73 142 1
73 144 1
73 146 1
73 150 1
73 153 1
73 156 1
73 159 1
73 160 1
73 163 1
73 164 1
73 165 1
73 170 1
73 172 1
73 173 1
73 179 1
73 185 1
73 186 1
73 188 1
73 189 1
73 196 1
73 197 1
74 76 1
74 79 1
74 80 1
74 81 1
74 82 1
74 83 1
74 85 1
74 87 1
74 88 1
74 90 1
74 93 1
74 96 1
74 97 1
74 101 1
74 103 1
74 105 1
74 108 1
74 109 1
74 111 1
74 114 1
74 115 1
74 118 1
74 119 1
74 120 1
74 121 1
74 122 1
74 125 1
74 127 1
74 131 1
74 133 1
74 135 1
74 136 1
74 137 1
74 141 1
74 142 1
74 143 1
74 144 1
74 149 1
74 155 1
74 158 1
74 159 1
74 165 1
74 170 1
74 171 1
74 172 1
74 173 1
74 174 1
74 176 1
74 179 1
74 184 1
74 187 1
74 190 1
74 193 1
74 196 1
74 198 1
74 200 1
75 78 1
75 80 1
75 82 1
75 85 1
75 86 1
75 88 1
75 93 1
75 95 1
75 96 1
75 97 1
75 103 1
75 104 1
75 105 1
75 108 1
75 110 1
75 111 1
75 112 1
75 113 1
75 116 1
75 122 1
75 124 1
75 126 1
75 127 1
75 129 1
75 132 1
75 133 1
75 138 1
75 142 1
75 143 1
75 149 1
75 155 1
75 157 1
75 158 1
75 166 1
75 168 1
75 169 1
75 170 1
75 173 1
75 175 1
75 180 1
75 182 1
75 184 1
75 186 1
75 191 1
75 196 1
75 198 1
76 78 1
76 87 1
76 89 1
76 99 1
76 100 1
76 104 1
76 105 1
76 108 1
76 109 1
76 113 1
76 114 1
76 118 1
76 119 1
76 120 1
76 122 1
76 124 1
76 125 1
76 132 1
76 140 1
76 141 1
76 144 1
76 145 1
76 146 1
76 149 1
76 153 1
76 154 1
76 155 1
76 156 1
76 159 1
76 163 1
76 167 1
76 170 1
76 171 1
76 172 1
76 173 1
76 175 1
76 176 1
76 177 1
76 180 1
76 182 1
76 187 1
76 188 1
76 189 1
76 190 1
76 193 1
76 194 1
76 195 1
76 199 1
76 200 1
77 80 1
77 86 1
77 87 1
77 88 1
77 89 1
77 96 1
77 97 1
77 98 1
77 99 1
77 100 1
77 102 1
77 103 1
77 105 1
77 106 1
77 107 1
77 108 1
77 115 1
77 118 1
77 119 1
77 121 1
77 122 1
77 124 1
77 125 1
77 126 1
77 128 1
77 132 1
77 133 1
77 134 1
77 135 1
77 136 1
77 142 1
77 144 1
77 148 1
77 156 1
77 159 1
77 162 1
77 166 1
77 169 1
77 170 1
77 173 1
77 177 1
77 179 1
77 181 1
77 182 1
77 184 1
77 185 1
77 187 1
77 191 1
77 196 1
77 197 1
77 198 1
77 199 1
78 83 1
78 87 1
78 91 1
78 93 1
78 95 1
78 101 1
78 103 1
78 104 1
78 105 1
78 110 1
78 111 1
78 114 1
78 116 1
78 119 1
78 120 1
78 121 1
78 122 1
78 124 1
78 127 1
78 129 1
78 130 1
78 131 1
78 132 1
78 139 1
78 142 1
78 147 1
78 150 1
78 151 1
78 152 1
78 153 1
78 158 1
78 161 1
78 164 1
78 166 1
78 167 1
78 168 1
78 169 1
78 172 1
78 173 1
78 175 1
78 176 1
78 178 1
78 185 1
78 186 1
78 187 1
78 188 1
78 189 1
78 191 1
78 200 1
79 80 1
79 81 1
79 83 1
79 88 1
79 90 1
79 91 1
79 93 1
79 102 1
79 103 1
79 104 1
79 105 1
79 116 1
79 119 1
79 125 1
79 126 1
79 128 1
79 129 1
79 130 1
79 136 1
79 137 1
79 138 1
79 140 1
79 141 1
79 142 1
79 143 1
79 144 1
79 145 1
79 146 1
79 147 1
79 149 1
79 152 1
79 154 1
79 155 1
79 156 1
79 158 1
79 159 1
79 161 1
79 162 1
79 165 1
79 167 1
79 168 1
79 169 1
79 170 1
79 175 1
79 176 1
79 181 1
79 182 1
79 183 1
79 187 1
79 188 1
79 195 1
79 197 1
80 82 1
80 88 1
80 91 1
80 92 1
80 93 1
80 94 1
80 95 1
80 98 1
80 99 1
80 104 1
80 105 1
80 106 1
80 108 1
80 112 1
80 113 1
80 116 1
80 118 1
80 123 1
80 126 1
80 128 1
80 131 1
80 137 1
80 140 1
80 148 1
80 154 1
80 155 1
80 157 1
80 158 1
80 159 1
80 161 1
80 162 1
80 163 1
80 164 1
80 166 1
80 167 1
80 168 1
80 174 1
80 184 1
80 185 1
80 189 1
80 190 1
80 193 1
80 196 1
81 84 1
81 86 1
81 93 1
81 94 1
81 95 1
81 96 1
81 99 1
81 100 1
81 101 1
81 104 1
81 114 1
81 120 1
81 122 1
81 124 1
81 126 1
81 131 1
81 134 1
81 140 1
81 142 1
81 152 1
81 153 1
81 154 1
81 157 1
81 163 1
81 164 1
81 166 1
81 167 1
81 168 1
81 169 1
81 170 1
81 172 1
81 174 1
81 175 1
81 177 1
81 178 1
81 185 1
81 187 1
81 190 1
81 191 1
81 194 1
82 85 1
82 86 1
82 88 1
82 94 1
82 99 1
82 100 1
82 102 1
82 104 1
82 105 1
82 107 1
82 109 1
82 113 1
82 114 1
82 116 1
82 117 1
82 119 1
82 120 1
82 124 1
82 128 1
82 130 1
82 131 1
82 132 1
82 133 1
82 136 1
82 137 1
82 139 1
82 141 1
82 143 1
82 144 1
82 149 1
82 150 1
82 151 1
82 153 1
82 156 1
82 157 1
82 158 1
82 159 1
82 162 1
82 168 1
82 169 1
82 171 1
82 187 1
82 189 1
82 190 1
82 191 1
82 193 1
83 84 1
83 85 1
83 87 1
83 91 1
83 94 1
83 97 1
83 102 1
83 103 1
83 105 1
83 107 1
83 110 1
83 111 1
83 112 1
83 116 1
83 117 1
83 119 1
83 120 1
83 123 1
83 125 1
83 128 1
83 130 1
83 131 1
83 132 1
83 138 1
83 139 1
83 140 1
83 143 1
83 144 1
83 148 1
83 158 1
83 161 1
83 163 1
83 164 1
83 167 1
83 168 1
83 176 1
83 179 1
83 180 1
83 185 1
83 192 1
83 196 1
83 199 1
83 200 1
84 88 1
84 89 1
84 90 1
84 94 1
84 95 1
84 96 1
84 99 1
84 100 1
84 101 1
84 107 1
84 110 1
84 114 1
84 116 1
84 121 1
84 126 1
84 128 1
84 132 1
84 133 1
84 134 1
84 135 1
84 139 1
84 140 1
84 141 1
84 145 1
84 146 1
84 147 1
84 151 1
84 154 1
84 155 1
84 156 1
84 160 1
84 161 1
84 165 1
84 168 1
84 169 1
84 171 1
84 174 1
84 179 1
84 180 1
84 184 1
84 187 1
84 189 1
84 192 1
84 193 1
84 195 1
84 200 1
85 86 1
85 87 1
85 88 1
85 90 1
85 95 1
85 98 1
85 100 1
85 104 1
85 105 1
85 112 1
85 113 1
85 115 1
85 117 1
85 118 1
85 119 1
85 125 1
85 129 1
85 131 1
85 134 1
85 135 1
85 141 1
85 142 1
85 144 1
85 150 1
85 152 1
85 154 1
85 155 1
85 158 1
85 162 1
85 163 1
85 167 1
85 171 1
85 174 1
85 178 1
85 179 1
85 183 1
85 185 1
85 192 1
85 198 1
85 199 1
85 200 1
86 92 1
86 99 1
86 102 1
86 103 1
86 104 1
86 109 1
86 113 1
86 115 1
86 116 1
86 118 1
86 124 1
86 125 1
86 129 1
86 130 1
86 132 1
86 134 1
86 136 1
86 137 1
86 138 1
86 139 1
86 142 1
86 149 1
86 150 1
86 155 1
86 158 1
86 164 1
86 165 1
86 166 1
86 167 1
86 170 1
86 171 1
86 172 1
86 177 1
86 180 1
86 184 1
86 185 1
86 190 1
86 194 1
86 197 1
87 88 1
87 89 1
87 91 1
87 92 1
87 95 1
87 96 1
87 97 1
87 100 1
87 106 1
87 111 1
87 114 1
87 118 1
87 119 1
87 121 1
87 122 1
87 125 1
87 129 1
87 133 1
87 135 1
87 136 1
87 137 1
87 138 1
87 144 1
87 146 1
87 150 1
87 151 1
87 156 1
87 159 1
87 160 1
87 161 1
87 163 1
87 164 1
87 167 1
87 172 1
87 178 1
87 179 1
87 181 1
87 185 1
87 186 1
87 191 1
87 192 1
87 193 1
87 200 1
88 89 1
88 90 1
88 101 1
88 103 1
88 104 1
88 108 1
88 110 1
88 113 1
88 114 1
88 121 1
88 129 1
88 132 1
88 133 1
88 136 1
88 137 1
88 138 1
88 139 1
88 140 1
88 141 1
88 144 1
88 145 1
88 146 1
88 150 1
88 153 1
88 154 1
88 155 1
88 156 1
88 161 1
88 163 1
88 166 1
88 167 1
88 168 1
88 170 1
88 172 1
88 175 1
88 178 1
88 179 1
88 181 1
88 182 1
88 184 1
88 187 1
88 188 1
88 190 1
88 191 1
88 195 1
88 198 1
89 91 1
89 97 1
89 98 1
89 100 1
89 106 1
89 107 1
89 108 1
89 109 1
89 119 1
89 123 1
89 124 1
89 126 1
89 127 1
89 130 1
89 132 1
89 133 1
89 136 1
89 139 1
89 140 1
89 141 1
89 146 1
89 147 1
89 152 1
89 155 1
89 156 1
89 157 1
89 158 1
89 159 1
89 160 1
89 166 1
89 173 1
89 177 1
89 180 1
89 182 1
89 184 1
89 185 1
89 189 1
89 192 1
89 194 1
89 196 1
89 198 1
89 200 1
90 95 1
90 96 1
90 99 1
90 101 1
90 104 1
90 107 1
90 110 1
90 115 1
90 119 1
90 126 1
90 128 1
90 129 1
90 131 1
90 132 1
90 133 1
90 134 1
90 136 1
90 139 1
90 141 1
90 142 1
90 144 1
90 146 1
90 150 1
90 153 1
90 154 1
90 156 1
90 157 1
90 158 1
90 169 1
90 172 1
90 175 1
90 181 1
90 182 1
90 185 1
90 187 1
90 189 1
90 190 1
90 193 1
90 194 1
90 198 1
90 199 1
91 93 1
91 94 1
91 95 1
91 96 1
91 97 1
91 98 1
91 99 1
91 102 1
91 105 1
91 112 1
91 114 1
91 117 1
91 119 1
91 121 1
91 124 1
91 128 1
91 131 1
91 132 1
91 135 1
91 136 1
91 144 1
91 146 1
91 149 1
91 150 1
91 153 1
91 154 1
91 157 1
91 158 1
91 159 1
91 161 1
91 162 1
91 163 1
91 167 1
91 168 1
91 169 1
91 170 1
91 171 1
91 175 1
91 178 1
91 180 1
91 183 1
91 184 1
91 189 1
91 191 1
91 194 1
91 197 1
91 199 1
92 93 1
92 94 1
92 98 1
92 102 1
92 103 1
92 104 1
92 105 1
92 107 1
92 108 1
92 110 1
92 111 1
92 116 1
92 117 1
92 120 1
92 122 1
92 125 1
92 126 1
92 143 1
92 145 1
92 147 1
92 148 1
92 150 1
92 152 1
92 153 1
92 154 1
92 155 1
92 159 1
92 163 1
92 166 1
92 169 1
92 170 1
92 172 1
92 173 1
92 177 1
92 179 1
92 184 1
92 185 1
92 189 1
92 190 1
92 191 1
92 193 1
92 195 1
92 197 1
92 200 1
93 94 1
93 95 1
93 96 1
93 97 1
93 99 1
93 105 1
93 106 1
93 110 1
93 112 1
93 114 1
93 115 1
93 116 1
93 117 1
93 120 1
93 129 1
93 130 1
93 131 1
93 132 1
93 133 1
93 138 1
93 140 1
93 141 1
93 142 1
93 144 1
93 146 1
93 150 1
93 151 1
93 152 1
93 153 1
93 157 1
93 163 1
93 165 1
93 166 1
93 169 1
93 174 1
93 177 1
93 178 1
93 180 1
93 181 1
93 182 1
93 186 1
93 195 1
93 196 1
93 197 1
93 198 1
94 95 1
94 96 1
94 101 1
94 104 1
94 111 1
94 115 1
94 116 1
94 117 1
94 118 1
94 119 1
94 121 1
94 125 1
94 127 1
94 129 1
94 130 1
94 133 1
94 140 1
94 143 1
94 147 1
94 150 1
94 151 1
94 155 1
94 158 1
94 159 1
94 162 1
94 163 1
94 164 1
94 165 1
94 167 1
94 169 1
94 170 1
94 171 1
94 172 1
94 175 1
94 178 1
94 179 1
94 181 1
94 182 1
94 186 1
94 189 1
94 191 1
94 193 1
94 194 1
94 198 1
94 199 1
94 200 1
95 96 1
95 97 1
95 99 1
95 102 1
95 105 1
95 112 1
95 117 1
95 120 1
95 122 1
95 123 1
95 125 1
95 126 1
95 127 1
95 130 1
95 134 1
95 136 1
95 137 1
95 141 1
95 142 1
95 147 1
95 149 1
95 152 1
95 158 1
95 160 1
95 162 1
95 166 1
95 167 1
95 168 1
95 169 1
95 171 1
95 174 1
95 178 1
95 179 1
95 180 1
95 192 1
95 194 1
95 195 1
95 197 1
95 199 1
96 98 1
96 102 1
96 106 1
96 110 1
96 114 1
96 116 1
96 117 1
96 120 1
96 123 1
96 127 1
96 132 1
96 134 1
96 138 1
96 141 1
96 142 1
96 143 1
96 144 1
96 149 1
96 158 1
96 159 1
96 161 1
96 162 1
96 164 1
96 167 1
96 171 1
96 174 1
96 179 1
96 180 1
96 182 1
96 183 1
96 187 1
96 188 1
96 189 1
96 191 1
96 198 1
96 199 1
96 200 1
97 100 1
97 103 1
97 106 1
97 108 1
97 109 1
97 110 1
97 112 1
97 115 1
97 117 1
97 123 1
97 127 1
97 128 1
97 131 1
97 132 1
97 134 1
97 137 1
97 138 1
97 142 1
97 143 1
97 145 1
97 146 1
97 148 1
97 150 1
97 151 1
97 155 1
97 159 1
97 160 1
97 161 1
97 162 1
97 163 1
97 164 1
97 167 1
97 168 1
97 169 1
97 170 1
97 171 1
97 172 1
97 174 1
97 179 1
97 181 1
97 182 1
97 183 1
97 185 1
97 191 1
97 192 1
97 193 1
97 195 1
97 198 1
97 200 1
98 99 1
98 100 1
98 101 1
98 102 1
98 106 1
98 107 1
98 108 1
98 110 1
98 111 1
98 114 1
98 115 1
98 116 1
98 122 1
98 124 1
98 126 1
98 129 1
98 135 1
98 142 1
98 143 1
98 147 1
98 148 1
98 149 1
98 150 1
98 153 1
98 155 1
98 156 1
98 157 1
98 163 1
98 165 1
98 169 1
98 170 1
98 171 1
98 176 1
98 183 1
98 186 1
98 187 1
98 188 1
98 189 1
98 193 1
98 195 1
98 199 1
99 101 1
99 102 1
99 105 1
99 107 1
99 110 1
99 113 1
99 115 1
99 116 1
99 118 1
99 119 1
99 122 1
99 126 1
99 128 1
99 129 1
99 130 1
99 132 1
99 136 1
99 143 1
99 146 1
99 147 1
99 149 1
99 150 1
99 152 1
99 154 1
99 156 1
99 159 1
99 160 1
99 161 1
99 162 1
99 166 1
99 167 1
99 168 1
99 174 1
99 176 1
99 177 1
99 178 1
99 180 1
99 186 1
99 187 1
99 188 1
99 189 1
99 190 1
99 196 1
99 197 1
99 198 1
100 102 1
100 106 1
100 107 1
100 108 1
100 109 1
100 113 1
100 118 1
100 122 1
100 126 1
100 127 1
100 128 1
100 132 1
100 134 1
100 135 1
100 136 1
100 141 1
100 143 1
100 144 1
100 145 1
100 146 1
100 147 1
100 149 1
100 152 1
100 156 1
100 159 1
100 162 1
100 164 1
100 166 1
100 169 1
100 175 1
100 182 1
100 185 1
100 187 1
100 191 1
100 193 1
100 200 1
101 103 1
101 104 1
101 105 1
101 107 1
101 112 1
101 115 1
101 120 1
101 123 1
101 124 1
101 128 1
101 130 1
101 135 1
101 136 1
101 138 1
101 141 1
101 143 1
101 144 1
101 149 1
101 150 1
101 151 1
101 155 1
101 157 1
101 159 1
101 160 1
101 162 1
101 167 1
101 168 1
101 169 1
101 171 1
101 173 1
101 178 1
101 180 1
101 181 1
101 192 1
101 196 1
101 197 1
101 200 1
102 103 1
102 109 1
102 111 1
102 112 1
102 114 1
102 115 1
102 116 1
102 118 1
102 119 1
102 126 1
102 127 1
102 129 1
102 135 1
102 140 1
102 143 1
102 145 1
102 149 1
102 151 1
102 152 1
102 153 1
102 158 1
102 160 1
102 162 1
102 168 1
102 169 1
102 170 1
102 173 1
102 183 1
102 184 1
102 185 1
102 189 1
102 190 1
102 192 1
102 193 1
102 194 1
102 195 1
102 196 1
102 197 1
102 198 1
102 199 1
102 200 1
103 104 1
103 110 1
103 111 1
103 114 1
103 115 1
103 121 1
103 123 1
103 130 1
103 131 1
103 136 1
103 137 1
103 138 1
103 139 1
103 141 1
103 142 1
103 149 1
103 153 1
103 155 1
103 156 1
103 157 1
103 158 1
103 161 1
103 163 1
103 167 1
103 170 1
103 172 1
103 174 1
103 175 1
103 176 1
103 182 1
103 186 1
103 187 1
103 194 1
103 198 1
103 199 1
104 107 1
104 109 1
104 112 1
104 113 1
104 114 1
104 115 1
104 121 1
104 123 1
104 125 1
104 127 1
104 132 1
104 135 1
104 140 1
104 145 1
104 147 1
104 148 1
104 149 1
104 152 1
104 154 1
104 157 1
104 159 1
104 161 1
104 164 1
104 166 1
104 168 1
104 171 1
104 179 1
104 183 1
104 185 1
104 190 1
104 191 1
104 194 1
104 197 1
105 107 1
105 110 1
105 111 1
105 114 1
105 117 1
105 118 1
105 121 1
105 125 1
105 132 1
105 135 1
105 136 1
105 145 1
105 148 1
105 151 1
105 157 1
105 158 1
105 160 1
105 161 1
105 162 1
105 163 1
105 164 1
105 166 1
105 171 1
105 172 1
105 173 1
105 175 1
105 189 1
105 191 1
105 195 1
105 196 1
105 197 1
106 114 1
106 117 1
106 119 1
106 121 1
106 134 1
106 135 1
106 137 1
106 140 1
106 142 1
106 144 1
106 145 1
106 148 1
106 149 1
106 156 1
106 163 1
106 167 1
106 168 1
106 169 1
106 170 1
106 172 1
106 182 1
106 185 1
106 192 1
106 196 1
106 197 1
106 198 1
106 200 1
107 111 1
107 114 1
107 115 1
107 117 1
107 118 1
107 121 1
107 126 1
107 130 1
107 131 1
107 133 1
107 137 1
107 141 1
107 145 1
107 148 1
107 149 1
107 150 1
107 153 1
107 157 1
107 160 1
107 163 1
107 165 1
107 166 1
107 167 1
107 168 1
107 170 1
107 172 1
107 175 1
107 177 1
107 178 1
107 183 1
107 185 1
107 186 1
107 188 1
107 191 1
107 194 1
107 196 1
107 197 1
107 200 1
108 109 1
108 113 1
108 116 1
108 120 1
108 121 1
108 122 1
108 123 1
108 126 1
108 127 1
108 130 1
108 133 1
108 135 1
108 136 1
108 137 1
108 144 1
108 149 1
108 151 1
108 153 1
108 154 1
108 157 1
108 158 1
108 160 1
108 164 1
108 166 1
108 167 1
108 168 1
108 175 1
108 178 1
108 179 1
108 185 1
108 186 1
108 188 1
108 195 1
109 112 1
109 122 1
109 123 1
109 124 1
109 128 1
109 129 1
109 130 1
109 131 1
109 132 1
109 133 1
109 136 1
109 139 1
109 145 1
109 147 1
109 148 1
109 152 1
109 154 1
109 156 1
109 157 1
109 158 1
109 160 1
109 161 1
109 162 1
109 165 1
109 166 1
109 167 1
109 171 1
109 172 1
109 174 1
109 177 1
109 178 1
109 180 1
109 181 1
109 183 1
109 184 1
109 185 1
109 187 1
109 191 1
109 192 1
109 194 1
109 200 1
110 115 1
110 119 1
110 122 1
110 124 1
110 125 1
110 127 1
110 129 1
110 132 1
110 135 1
110 136 1
110 137 1
110 139 1
110 145 1
110 146 1
110 148 1
110 149 1
110 151 1
110 155 1
110 156 1
110 158 1
110 162 1
110 164 1
110 165 1
110 166 1
110 174 1
110 179 1
110 183 1
110 184 1
110 185 1
110 186 1
110 192 1
110 193 1
110 196 1
110 197 1
110 198 1
111 114 1
111 115 1
111 119 1
111 120 1
111 122 1
111 123 1
111 124 1
111 126 1
111 134 1
111 138 1
111 141 1
111 143 1
111 144 1
111 146 1
111 149 1
111 150 1
111 154 1
111 155 1
111 156 1
111 157 1
111 159 1
111 165 1
111 168 1
111 169 1
111 170 1
111 171 1
111 174 1
111 175 1
111 187 1
111 191 1
111 197 1
111 200 1
112 113 1
112 115 1
112 118 1
112 121 1
112 127 1
112 128 1
112 130 1
112 136 1
112 139 1
112 140 1
112 141 1
112 143 1
112 151 1
112 152 1
112 153 1
112 157 1
112 161 1
112 166 1
112 172 1
112 185 1
112 186 1
112 187 1
112 189 1
112 191 1
112 193 1
112 196 1
112 199 1
113 114 1
113 117 1
113 118 1
113 119 1
113 120 1
113 123 1
113 124 1
113 125 1
113 126 1
113 129 1
113 130 1
113 133 1
113 134 1
113 136 1
113 139 1
113 144 1
113 146 1
113 148 1
113 153 1
113 158 1
113 159 1
113 162 1
113 165 1
113 166 1
113 167 1
113 169 1
113 170 1
113 173 1
113 174 1
113 177 1
113 180 1
113 183 1
113 184 1
113 187 1
113 189 1
113 191 1
113 198 1
113 200 1
114 115 1
114 119 1
114 124 1
114 128 1
114 129 1
114 131 1
114 132 1
114 134 1
114 135 1
114 137 1
114 138 1
114 145 1
114 149 1
114 150 1
114 151 1
114 152 1
114 156 1
114 158 1
114 159 1
114 160 1
114 161 1
114 162 1
114 166 1
114 169 1
114 172 1
114 176 1
114 177 1
114 181 1
114 183 1
114 187 1
114 188 1
114 194 1
114 195 1
114 196 1
114 199 1
114 200 1
115 116 1
115 121 1
115 124 1
115 127 1
115 134 1
115 136 1
115 137 1
115 138 1
115 140 1
115 144 1
115 145 1
115 148 1
115 155 1
115 163 1
115 164 1
115 168 1
115 170 1
115 171 1
115 173 1
115 174 1
115 176 1
115 177 1
115 180 1
115 181 1
115 186 1
115 196 1
115 197 1
115 198 1
115 199 1
115 200 1
116 117 1
116 118 1
116 121 1
116 122 1
116 123 1
116 125 1
116 126 1
116 129 1
116 130 1
116 131 1
116 135 1
116 137 1
116 139 1
116 143 1
116 149 1
116 150 1
116 151 1
116 160 1
116 161 1
116 170 1
116 172 1
116 173 1
116 174 1
116 175 1
116 176 1
116 179 1
116 183 1
116 187 1
116 188 1
116 192 1
116 194 1
116 195 1
116 196 1
116 199 1
117 118 1
117 120 1
117 123 1
117 124 1
117 126 1
117 127 1
117 130 1
117 131 1
117 134 1
117 135 1
117 138 1
117 140 1
117 143 1
117 145 1
117 148 1
117 149 1
117 150 1
117 153 1
117 158 1
117 163 1
117 168 1
117 170 1
117 171 1
117 172 1
117 174 1
117 177 1
117 181 1
117 182 1
117 185 1
117 186 1
117 187 1
117 188 1
117 191 1
117 192 1
117 193 1
117 194 1
117 195 1
117 200 1
118 119 1
118 120 1
118 121 1
118 122 1
118 124 1
118 125 1
118 126 1
118 128 1
118 131 1
118 133 1
118 135 1
118 138 1
118 139 1
118 142 1
118 143 1
118 145 1
118 146 1
118 148 1
118 151 1
118 152 1
118 155 1
118 156 1
118 157 1
118 161 1
118 162 1
118 164 1
118 165 1
118 166 1
118 175 1
118 180 1
118 181 1
118 185 1
118 186 1
118 187 1
118 188 1
118 189 1
118 193 1
118 194 1
118 197 1
118 198 1
118 199 1
118 200 1
119 120 1
119 121 1
119 122 1
119 125 1
119 129 1
119 132 1
119 134 1
119 135 1
119 136 1
119 137 1
119 139 1
119 144 1
119 147 1
119 150 1
119 152 1
119 155 1
119 156 1
119 158 1
119 159 1
119 162 1
119 163 1
119 164 1
119 166 1
119 170 1
119 171 1
119 173 1
119 175 1
119 178 1
119 179 1
119 181 1
119 182 1
119 185 1
119 186 1
119 187 1
119 191 1
119 197 1
119 199 1
119 200 1
120 121 1
120 122 1
120 125 1
120 130 1
120 134 1
120 137 1
120 139 1
120 140 1
120 149 1
120 159 1
120 160 1
120 168 1
120 169 1
120 170 1
120 172 1
120 173 1
120 175 1
120 177 1
120 178 1
120 179 1
120 180 1
120 191 1
120 197 1
120 200 1
121 127 1
121 129 1
121 131 1
121 133 1
121 142 1
121 144 1
121 145 1
121 146 1
121 147 1
121 149 1
121 150 1
121 157 1
121 160 1
121 161 1
121 162 1
121 163 1
121 166 1
121 167 1
121 171 1
121 174 1
121 175 1
121 177 1
121 181 1
121 189 1
121 192 1
121 195 1
121 200 1
122 124 1
122 126 1
122 128 1
122 129 1
122 130 1
122 132 1
122 135 1
122 136 1
122 137 1
122 139 1
122 141 1
122 144 1
122 145 1
122 148 1
122 149 1
122 151 1
122 158 1
122 162 1
122 163 1
122 164 1
122 167 1
122 168 1
122 172 1
122 174 1
122 178 1
122 179 1
122 184 1
122 185 1
122 187 1
122 189 1
122 191 1
122 193 1
122 194 1
122 198 1
122 199 1
123 124 1
123 127 1
123 128 1
123 133 1
123 141 1
123 144 1
123 145 1
123 147 1
123 148 1
123 151 1
123 152 1
123 153 1
123 155 1
123 159 1
123 160 1
123 161 1
123 164 1
123 167 1
123 170 1
123 172 1
123 173 1
123 175 1
123 178 1
123 179 1
123 183 1
123 188 1
123 191 1
123 195 1
123 197 1
123 199 1
124 126 1
124 128 1
124 129 1
124 132 1
124 134 1
124 142 1
124 143 1
124 148 1
124 151 1
124 155 1
124 157 1
124 158 1
124 163 1
124 166 1
124 168 1
124 169 1
124 170 1
124 174 1
124 176 1
124 177 1
124 178 1
124 179 1
124 181 1
124 183 1
124 185 1
124 187 1
124 188 1
124 189 1
124 191 1
124 194 1
124 200 1
125 133 1
125 141 1
125 145 1
125 148 1
125 155 1
125 158 1
125 161 1
125 162 1
125 163 1
125 164 1
125 165 1
125 169 1
125 172 1
125 173 1
125 176 1
125 178 1
125 179 1
125 180 1
125 181 1
125 182 1
125 183 1
125 185 1
125 186 1
125 190 1
125 193 1
125 197 1
125 198 1
125 200 1
126 128 1
126 130 1
126 132 1
126 134 1
126 135 1
126 138 1
126 141 1
126 143 1
126 147 1
126 149 1
126 152 1
126 154 1
126 161 1
126 164 1
126 168 1
126 173 1
126 174 1
126 177 1
126 180 1
126 181 1
126 183 1
126 186 1
126 190 1
126 194 1
126 198 1
126 200 1
127 131 1
127 132 1
127 134 1
127 135 1
127 137 1
127 138 1
127 140 1
127 144 1
127 145 1
127 147 1
127 148 1
127 149 1
127 150 1
127 152 1
127 155 1
127 157 1
127 160 1
127 166 1
127 167 1
127 172 1
127 177 1
127 180 1
127 181 1
127 182 1
127 184 1
127 186 1
127 187 1
127 188 1
127 189 1
127 191 1
127 192 1
127 195 1
127 197 1
128 132 1
128 134 1
128 145 1
128 148 1
128 149 1
128 151 1
128 156 1
128 158 1
128 159 1
128 160 1
128 161 1
128 165 1
128 168 1
128 173 1
128 178 1
128 180 1
128 183 1
128 185 1
128 186 1
128 190 1
128 191 1
128 196 1
128 197 1
128 200 1
129 130 1
129 131 1
129 132 1
129 136 1
129 137 1
129 138 1
129 139 1
129 142 1
129 144 1
129 148 1
129 149 1
129 156 1
129 157 1
129 158 1
129 164 1
129 169 1
129 173 1
129 175 1
129 178 1
129 181 1
129 183 1
129 184 1
129 186 1
129 192 1
129 194 1
129 197 1
129 199 1
129 200 1
130 134 1
130 135 1
130 137 1
130 149 1
130 150 1
130 153 1
130 159 1
130 162 1
130 163 1
130 167 1
130 168 1
130 171 1
130 175 1
130 176 1
130 177 1
130 180 1
130 181 1
130 182 1
130 183 1
130 185 1
130 186 1
130 187 1
130 188 1
130 190 1
130 191 1
130 194 1
130 196 1
130 199 1
131 133 1
131 135 1
131 137 1
131 138 1
131 139 1
131 140 1
131 141 1
131 143 1
131 144 1
131 145 1
131 146 1
131 149 1
131 155 1
131 156 1
131 158 1
131 159 1
131 163 1
131 165 1
131 174 1
131 177 1
131 178 1
131 179 1
131 185 1
131 186 1
131 188 1
131 191 1
131 192 1
131 194 1
131 196 1
131 197 1
131 198 1
131 199 1
132 136 1
132 140 1
132 141 1
132 142 1
132 148 1
132 150 1
132 152 1
132 153 1
132 154 1
132 157 1
132 163 1
132 168 1
132 175 1
132 179 1
132 182 1
132 183 1
132 186 1
132 187 1
132 191 1
132 195 1
132 199 1
133 135 1
133 137 1
133 140 1
133 143 1
133 145 1
133 150 1
133 157 1
133 158 1
133 162 1
133 167 1
133 171 1
133 172 1
133 174 1
133 177 1
133 178 1
133 179 1
133 180 1
133 182 1
133 183 1
133 184 1
133 186 1
133 187 1
133 191 1
133 195 1
133 196 1
134 137 1
134 138 1
134 139 1
134 147 1
134 148 1
134 149 1
134 150 1
134 153 1
134 154 1
134 155 1
134 161 1
134 173 1
134 175 1
134 177 1
134 180 1
134 182 1
134 183 1
134 194 1
134 196 1
134 198 1
134 199 1
134 200 1
135 136 1
135 137 1
135 142 1
135 146 1
135 152 1
135 153 1
135 157 1
135 158 1
135 159 1
135 163 1
135 165 1
135 178 1
135 180 1
135 189 1
135 190 1
135 191 1
135 192 1
135 193 1
135 196 1
136 138 1
136 140 1
136 144 1
136 145 1
136 151 1
136 154 1
136 156 1
136 158 1
136 159 1
136 164 1
136 166 1
136 168 1
136 169 1
136 170 1
136 171 1
136 172 1
136 174 1
136 175 1
136 181 1
136 188 1
136 193 1
136 194 1
136 196 1
136 199 1
137 138 1
137 139 1
137 140 1
137 141 1
137 142 1
137 143 1
137 147 1
137 150 1
137 151 1
137 157 1
137 158 1
137 160 1
137 161 1
137 162 1
137 164 1
137 165 1
137 171 1
137 172 1
137 173 1
137 176 1
137 178 1
137 180 1
137 181 1
137 182 1
137 183 1
137 184 1
137 188 1
137 190 1
137 192 1
137 193 1
137 194 1
137 196 1
137 199 1
138 144 1
138 146 1
138 147 1
138 148 1
138 151 1
138 152 1
138 153 1
138 156 1
138 157 1
138 158 1
138 159 1
138 163 1
138 167 1
138 169 1
138 174 1
138 176 1
138 181 1
138 183 1
138 184 1
138 187 1
138 189 1
138 193 1
138 195 1
138 198 1
139 145 1
139 146 1
139 147 1
139 148 1
139 149 1
139 150 1
139 151 1
139 152 1
139 154 1
139 158 1
139 159 1
139 160 1
139 163 1
139 165 1
139 167 1
139 168 1
139 169 1
139 173 1
139 175 1
139 176 1
139 182 1
139 184 1
139 188 1
139 189 1
139 190 1
139 191 1
139 199 1
139 200 1
140 143 1
140 144 1
140 146 1
140 147 1
140 150 1
140 154 1
140 155 1
140 158 1
140 159 1
140 160 1
140 161 1
140 162 1
140 167 1
140 168 1
140 169 1
140 171 1
140 173 1
140 175 1
140 176 1
140 178 1
140 180 1
140 181 1
140 183 1
140 185 1
140 188 1
140 189 1
140 192 1
140 194 1
140 195 1
140 196 1
140 198 1
141 144 1
141 147 1
141 148 1
141 152 1
141 154 1
141 156 1
141 168 1
141 169 1
141 170 1
141 178 1
141 181 1
141 187 1
141 190 1
141 192 1
141 194 1
141 197 1
141 199 1
141 200 1
142 143 1
142 144 1
142 145 1
142 156 1
142 157 1
142 159 1
142 161 1
142 163 1
142 164 1
142 165 1
142 166 1
142 176 1
142 178 1
142 180 1
142 181 1
142 185 1
142 189 1
142 192 1
142 195 1
142 198 1
142 199 1
143 147 1
143 149 1
143 151 1
143 152 1
143 155 1
143 156 1
143 158 1
143 160 1
143 161 1
143 162 1
143 165 1
143 166 1
143 168 1
143 174 1
143 178 1
143 180 1
143 183 1
143 184 1
143 190 1
143 192 1
143 193 1
143 197 1
143 198 1
144 146 1
144 147 1
144 157 1
144 159 1
144 160 1
144 165 1
144 170 1
144 175 1
144 176 1
144 177 1
144 179 1
144 180 1
144 182 1
144 184 1
144 185 1
144 186 1
144 188 1
144 189 1
144 191 1
144 193 1
144 194 1
144 196 1
144 199 1
145 146 1
145 151 1
145 155 1
145 156 1
145 157 1
145 159 1
145 165 1
145 168 1
145 172 1
145 178 1
145 179 1
145 181 1
145 182 1
145 183 1
145 184 1
145 185 1
145 187 1
145 188 1
145 189 1
145 191 1
145 192 1
145 197 1
145 198 1
145 199 1
146 150 1
146 151 1
146 153 1
146 154 1
146 155 1
146 156 1
146 157 1
146 161 1
146 162 1
146 165 1
146 167 1
146 168 1
146 173 1
146 174 1
146 179 1
146 186 1
146 187 1
146 188 1
146 189 1
146 191 1
146 193 1
146 197 1
146 198 1
147 149 1
147 154 1
147 155 1
147 158 1
147 160 1
147 161 1
147 168 1
147 169 1
147 170 1
147 171 1
147 178 1
147 182 1
147 184 1
147 185 1
147 186 1
147 188 1
147 198 1
147 200 1
148 154 1
148 156 1
148 158 1
148 159 1
148 163 1
148 165 1
148 168 1
148 170 1
148 172 1
148 175 1
148 177 1
148 187 1
148 188 1
148 190 1
148 196 1
148 197 1
148 199 1
148 200 1
149 150 1
149 152 1
149 157 1
149 158 1
149 161 1
149 164 1
149 166 1
149 168 1
149 169 1
149 174 1
149 177 1
149 179 1
149 181 1
149 182 1
149 184 1
149 186 1
149 188 1
149 189 1
149 190 1
149 191 1
149 193 1
149 194 1
149 199 1
150 151 1
150 154 1
150 157 1
150 160 1
150 164 1
150 165 1
150 173 1
150 174 1
150 175 1
150 179 1
150 182 1
150 183 1
150 186 1
150 190 1
150 193 1
150 195 1
150 196 1
150 200 1
151 156 1
151 158 1
151 159 1
151 161 1
151 162 1
151 167 1
151 169 1
151 170 1
151 176 1
151 178 1
151 179 1
151 181 1
151 183 1
151 184 1
151 189 1
151 192 1
151 198 1
151 200 1
152 153 1
152 155 1
152 157 1
152 158 1
152 161 1
152 164 1
152 165 1
152 166 1
152 167 1
152 172 1
152 173 1
152 174 1
152 176 1
152 177 1
152 180 1
152 181 1
152 185 1
152 186 1
152 195 1
152 196 1
152 197 1
152 198 1
152 199 1
152 200 1
153 154 1
153 157 1
153 158 1
153 165 1
153 170 1
153 172 1
153 173 1
153 174 1
153 175 1
153 176 1
153 178 1
153 179 1
153 180 1
153 182 1
153 183 1
153 184 1
153 186 1
153 187 1
153 188 1
153 192 1
153 194 1
153 195 1
153 197 1
153 199 1
153 200 1
154 157 1
154 158 1
154 164 1
154 166 1
154 167 1
154 170 1
154 171 1
154 173 1
154 176 1
154 177 1
154 178 1
154 181 1
154 184 1
154 186 1
154 188 1
154 189 1
154 196 1
155 157 1
155 158 1
155 163 1
155 168 1
155 169 1
155 171 1
155 176 1
155 178 1
155 180 1
155 183 1
155 184 1
155 185 1
155 187 1
155 192 1
155 194 1
155 200 1
156 159 1
156 160 1
156 167 1
156 172 1
156 173 1
156 178 1
156 179 1
156 180 1
156 182 1
156 189 1
156 191 1
156 195 1
156 196 1
156 200 1
157 158 1
157 159 1
157 160 1
157 165 1
157 166 1
157 169 1
157 175 1
157 177 1
157 181 1
157 185 1
157 186 1
157 188 1
157 195 1
157 200 1
158 159 1
158 161 1
158 164 1
158 167 1
158 170 1
158 172 1
158 175 1
158 176 1
158 180 1
158 181 1
158 186 1
158 187 1
158 188 1
158 190 1
158 195 1
158 196 1
158 198 1
158 200 1
159 164 1
159 169 1
159 170 1
159 171 1
159 172 1
159 173 1
159 177 1
159 180 1
159 184 1
159 189 1
159 190 1
159 192 1
159 194 1
159 195 1
159 199 1
160 162 1
160 165 1
160 167 1
160 172 1
160 176 1
160 177 1
160 182 1
160 187 1
160 191 1
160 196 1
161 163 1
161 164 1
161 165 1
161 167 1
161 170 1
161 171 1
161 172 1
161 176 1
161 177 1
161 178 1
161 184 1
161 189 1
161 192 1
161 193 1
161 194 1
161 196 1
161 197 1
162 167 1
162 173 1
162 176 1
162 178 1
162 180 1
162 183 1
162 185 1
162 187 1
162 190 1
162 200 1
163 167 1
163 169 1
163 174 1
163 177 1
163 181 1
163 182 1
163 183 1
163 192 1
163 194 1
163 195 1
163 196 1
163 197 1
163 199 1
163 200 1
164 165 1
164 169 1
164 171 1
164 172 1
164 175 1
164 176 1
164 177 1
164 178 1
164 180 1
164 183 1
164 184 1
164 188 1
164 192 1
164 193 1
164 195 1
164 196 1
164 199 1
165 166 1
165 167 1
165 180 1
165 185 1
165 186 1
165 192 1
165 193 1
166 168 1
166 170 1
166 171 1
166 173 1
166 175 1
166 178 1
166 179 1
166 181 1
166 182 1
166 185 1
166 187 1
166 188 1
166 196 1
166 197 1
167 171 1
167 174 1
167 175 1
167 177 1
167 178 1
167 182 1
167 183 1
167 185 1
167 188 1
167 191 1
167 192 1
167 193 1
168 169 1
168 173 1
168 175 1
168 178 1
168 179 1
168 180 1
168 185 1
168 186 1
168 187 1
168 190 1
168 192 1
168 193 1
168 198 1
168 200 1
169 172 1
169 174 1
169 178 1
169 179 1
169 181 1
169 188 1
169 193 1
169 194 1
169 200 1
170 174 1
170 177 1
170 180 1
170 181 1
170 182 1
170 185 1
170 187 1
170 190 1
170 195 1
170 196 1
170 197 1
170 198 1
170 200 1
171 172 1
171 175 1
171 176 1
171 179 1
171 183 1
171 184 1
171 185 1
171 188 1
171 189 1
171 191 1
171 193 1
171 194 1
171 196 1
171 197 1
171 199 1
172 173 1
172 175 1
172 177 1
172 178 1
172 179 1
172 183 1
172 186 1
172 194 1
172 196 1
172 197 1
172 199 1
172 200 1
173 176 1
173 182 1
173 184 1
173 186 1
173 187 1
173 189 1
173 191 1
173 194 1
173 195 1
173 198 1
173 199 1
173 200 1
174 178 1
174 183 1
174 184 1
174 190 1
174 193 1
174 197 1
174 200 1
175 178 1
175 181 1
175 185 1
175 186 1
175 187 1
175 198 1
176 179 1
176 182 1
176 184 1
176 187 1
176 189 1
176 191 1
176 193 1
176 198 1
177 178 1
177 179 1
177 184 1
177 185 1
177 188 1
177 189 1
177 190 1
177 191 1
177 195 1
177 198 1
178 182 1
178 184 1
178 195 1
178 196 1
178 197 1
179 180 1
179 181 1
179 185 1
179 188 1
179 195 1
180 184 1
180 186 1
180 187 1
180 189 1
180 195 1
180 197 1
181 182 1
181 185 1
181 192 1
181 196 1
181 197 1
181 200 1
182 184 1
182 186 1
182 187 1
182 188 1
182 192 1
182 194 1
182 199 1
182 200 1
183 184 1
183 186 1
183 187 1
183 188 1
183 199 1
184 185 1
184 188 1
184 189 1
184 190 1
184 192 1
184 193 1
184 196 1
184 198 1
185 188 1
185 189 1
185 190 1
185 197 1
185 199 1
185 200 1
186 187 1
186 188 1
186 190 1
186 191 1
186 193 1
186 197 1
186 200 1
187 189 1
187 190 1
187 193 1
187 194 1
187 195 1
187 196 1
187 197 1
187 198 1
188 189 1
188 190 1
188 191 1
188 194 1
188 195 1
188 198 1
188 200 1
189 192 1
189 193 1
189 199 1
190 192 1
190 194 1
190 195 1
190 199 1
191 192 1
191 195 1
192 196 1
192 197 1
192 200 1
193 196 1
193 198 1
194 195 1
195 198 1
195 200 1
196 197 1
196 198 1
196 199 1


==> anc/instances/benchmark/theta/brock200_4.dat <==
200 6811
1 2 1
1 4 1
1 9 1
1 10 1
1 14 1
1 18 1
1 19 1
1 25 1
1 34 1
1 42 1
1 43 1
1 45 1
1 49 1
1 51 1
1 55 1
1 57 1
1 59 1
1 66 1
1 67 1
1 69 1
1 70 1
1 78 1
1 81 1
1 83 1
1 87 1
1 89 1
1 92 1
1 94 1
1 97 1
1 100 1
1 109 1
1 111 1
1 115 1
1 117 1
1 119 1
1 120 1
1 121 1
1 125 1
1 126 1
1 131 1
1 133 1
1 134 1
1 137 1
1 139 1
1 140 1
1 142 1
1 143 1
1 144 1
1 149 1
1 153 1
1 155 1
1 157 1
1 163 1
1 165 1
1 168 1
1 171 1
1 174 1
1 176 1
1 177 1
1 181 1
1 182 1
1 186 1
1 188 1
1 197 1
1 200 1
2 3 1
2 4 1
2 5 1
2 11 1
2 15 1
2 18 1
2 19 1
2 20 1
2 22 1
2 24 1
2 25 1
2 26 1
2 30 1
2 32 1
2 37 1
2 40 1
2 41 1
2 45 1
2 48 1
2 51 1
2 55 1
2 67 1
2 68 1
2 70 1
2 71 1
2 75 1
2 76 1
2 80 1
2 82 1
2 86 1
2 87 1
2 89 1
2 93 1
2 95 1
2 113 1
2 114 1
2 116 1
2 122 1
2 123 1
2 124 1
2 126 1
2 127 1
2 129 1
2 136 1
2 139 1
2 140 1
2 144 1
2 149 1
2 150 1
2 152 1
2 157 1
2 160 1
2 162 1
2 163 1
2 166 1
2 167 1
2 171 1
2 176 1
2 177 1
2 180 1
2 181 1
2 183 1
2 186 1
2 187 1
2 193 1
2 200 1
3 7 1
3 9 1
3 12 1
3 14 1
3 19 1
3 21 1
3 24 1
3 32 1
3 34 1
3 36 1
3 38 1
3 42 1
3 44 1
3 46 1
3 47 1
3 49 1
3 50 1
3 56 1
3 58 1
3 62 1
3 65 1
3 67 1
3 70 1
3 75 1
3 77 1
3 87 1
3 88 1
3 92 1
3 93 1
3 96 1
3 97 1
3 102 1
3 103 1
3 105 1
3 110 1
3 114 1
3 116 1
3 121 1
3 122 1
3 123 1
3 125 1
3 126 1
3 130 1
3 131 1
3 136 1
3 139 1
3 145 1
3 148 1
3 149 1
3 150 1
3 151 1
3 153 1
3 158 1
3 159 1
3 166 1
3 167 1
3 170 1
3 171 1
3 172 1
3 173 1
3 177 1
3 184 1
3 187 1
3 188 1
3 189 1
3 198 1
4 5 1
4 6 1
4 9 1
4 10 1
4 11 1
4 16 1
4 21 1
4 22 1
4 26 1
4 28 1
4 30 1
4 31 1
4 32 1
4 36 1
4 37 1
4 43 1
4 47 1
4 48 1
4 50 1
4 54 1
4 57 1
4 62 1
4 67 1
4 70 1
4 72 1
4 74 1
4 76 1
4 77 1
4 83 1
4 84 1
4 86 1
4 88 1
4 90 1
4 96 1
4 97 1
4 99 1
4 101 1
4 104 1
4 111 1
4 114 1
4 115 1
4 117 1
4 127 1
4 129 1
4 130 1
4 132 1
4 134 1
4 137 1
4 140 1
4 143 1
4 146 1
4 147 1
4 151 1
4 152 1
4 153 1
4 156 1
4 159 1
4 161 1
4 162 1
4 165 1
4 167 1
4 169 1
4 172 1
4 179 1
4 183 1
4 187 1
4 197 1
4 198 1
5 11 1
5 12 1
5 14 1
5 15 1
5 17 1
5 18 1
5 21 1
5 23 1
5 28 1
5 29 1
5 30 1
5 32 1
5 35 1
5 42 1
5 44 1
5 45 1
5 49 1
5 56 1
5 58 1
5 62 1
5 65 1
5 67 1
5 73 1
5 77 1
5 80 1
5 83 1
5 84 1
5 90 1
5 92 1
5 97 1
5 99 1
5 100 1
5 101 1
5 107 1
5 114 1
5 116 1
5 117 1
5 119 1
5 121 1
5 128 1
5 133 1
5 134 1
5 137 1
5 140 1
5 145 1
5 152 1
5 154 1
5 155 1
5 157 1
5 158 1
5 160 1
5 161 1
5 164 1
5 166 1
5 167 1
5 168 1
5 170 1
5 171 1
5 177 1
5 179 1
5 182 1
5 183 1
5 189 1
5 190 1
5 191 1
5 198 1
5 199 1
6 8 1
6 11 1
6 12 1
6 13 1
6 14 1
6 18 1
6 20 1
6 21 1
6 29 1
6 30 1
6 32 1
6 35 1
6 36 1
6 38 1
6 42 1
6 43 1
6 50 1
6 51 1
6 52 1
6 67 1
6 69 1
6 70 1
6 76 1
6 79 1
6 82 1
6 99 1
6 104 1
6 108 1
6 111 1
6 112 1
6 113 1
6 115 1
6 116 1
6 121 1
6 125 1
6 127 1
6 132 1
6 133 1
6 134 1
6 136 1
6 139 1
6 141 1
6 142 1
6 143 1
6 145 1
6 149 1
6 150 1
6 151 1
6 156 1
6 163 1
6 166 1
6 168 1
6 169 1
6 170 1
6 171 1
6 172 1
6 173 1
6 179 1
6 182 1
6 184 1
6 187 1
6 190 1
6 191 1
6 193 1
6 194 1
6 196 1
6 197 1
6 198 1
6 199 1
7 8 1
7 12 1
7 13 1
7 15 1
7 22 1
7 24 1
7 26 1
7 29 1
7 30 1
7 32 1
7 33 1
7 34 1
7 39 1
7 41 1
7 43 1
7 44 1
7 45 1
7 47 1
7 54 1
7 57 1
7 59 1
7 61 1
7 66 1
7 71 1
7 75 1
7 79 1
7 82 1
7 83 1
7 84 1
7 91 1
7 95 1
7 101 1
7 102 1
7 103 1
7 107 1
7 110 1
7 114 1
7 116 1
7 125 1
7 126 1
7 130 1
7 135 1
7 142 1
7 146 1
7 148 1
7 149 1
7 150 1
7 156 1
7 157 1
7 160 1
7 162 1
7 163 1
7 165 1
7 170 1
7 171 1
7 174 1
7 177 1
7 178 1
7 182 1
7 187 1
7 189 1
7 193 1
7 194 1
7 198 1
8 14 1
8 16 1
8 21 1
8 22 1
8 23 1
8 26 1
8 28 1
8 30 1
8 36 1
8 37 1
8 39 1
8 44 1
8 45 1
8 46 1
8 47 1
8 51 1
8 54 1
8 55 1
8 57 1
8 63 1
8 66 1
8 74 1
8 79 1
8 84 1
8 88 1
8 92 1
8 93 1
8 96 1
8 98 1
8 99 1
8 104 1
8 105 1
8 107 1
8 112 1
8 116 1
8 118 1
8 119 1
8 121 1
8 122 1
8 124 1
8 126 1
8 130 1
8 144 1
8 147 1
8 149 1
8 152 1
8 158 1
8 162 1
8 165 1
8 166 1
8 172 1
8 174 1
8 179 1
8 182 1
8 184 1
8 185 1
8 189 1
8 192 1
8 195 1
8 196 1
8 198 1
8 199 1
8 200 1
9 10 1
9 12 1
9 14 1
9 25 1
9 26 1
9 29 1
9 30 1
9 32 1
9 34 1
9 38 1
9 40 1
9 43 1
9 48 1
9 50 1
9 52 1
9 59 1
9 62 1
9 63 1
9 66 1
9 67 1
9 69 1
9 71 1
9 72 1
9 75 1
9 76 1
9 80 1
9 86 1
9 94 1
9 95 1
9 100 1
9 101 1
9 114 1
9 118 1
9 119 1
9 121 1
9 122 1
9 127 1
9 134 1
9 141 1
9 143 1
9 144 1
9 146 1
9 153 1
9 167 1
9 169 1
9 178 1
9 181 1
9 185 1
9 186 1
9 195 1
10 15 1
10 17 1
10 18 1
10 27 1
10 28 1
10 31 1
10 34 1
10 36 1
10 37 1
10 38 1
10 39 1
10 47 1
10 49 1
10 51 1
10 58 1
10 60 1
10 70 1
10 73 1
10 77 1
10 78 1
10 79 1
10 86 1
10 91 1
10 96 1
10 98 1
10 100 1
10 104 1
10 106 1
10 108 1
10 109 1
10 111 1
10 112 1
10 113 1
10 116 1
10 123 1
10 124 1
10 125 1
10 129 1
10 131 1
10 133 1
10 134 1
10 138 1
10 147 1
10 152 1
10 158 1
10 160 1
10 161 1
10 165 1
10 166 1
10 167 1
10 168 1
10 177 1
10 180 1
10 184 1
10 188 1
10 192 1
10 198 1
10 199 1
11 13 1
11 18 1
11 19 1
11 21 1
11 22 1
11 24 1
11 27 1
11 30 1
11 35 1
11 38 1
11 50 1
11 52 1
11 56 1
11 57 1
11 58 1
11 64 1
11 66 1
11 68 1
11 71 1
11 75 1
11 84 1
11 86 1
11 87 1
11 88 1
11 89 1
11 102 1
11 103 1
11 104 1
11 105 1
11 106 1
11 114 1
11 117 1
11 118 1
11 122 1
11 125 1
11 128 1
11 132 1
11 137 1
11 138 1
11 143 1
11 144 1
11 149 1
11 153 1
11 156 1
11 157 1
11 158 1
11 162 1
11 163 1
11 164 1
11 168 1
11 172 1
11 173 1
11 174 1
11 175 1
11 176 1
11 177 1
11 179 1
11 180 1
11 184 1
11 186 1
11 189 1
11 192 1
12 13 1
12 17 1
12 20 1
12 21 1
12 25 1
12 26 1
12 30 1
12 31 1
12 33 1
12 41 1
12 42 1
12 46 1
12 51 1
12 52 1
12 63 1
12 64 1
12 66 1
12 67 1
12 78 1
12 81 1
12 82 1
12 85 1
12 86 1
12 88 1
12 89 1
12 91 1
12 98 1
12 100 1
12 104 1
12 105 1
12 106 1
12 107 1
12 110 1
12 113 1
12 119 1
12 124 1
12 132 1
12 133 1
12 140 1
12 141 1
12 144 1
12 145 1
12 149 1
12 151 1
12 154 1
12 155 1
12 157 1
12 159 1
12 160 1
12 166 1
12 167 1
12 170 1
12 171 1
12 178 1
12 180 1
12 181 1
12 183 1
12 187 1
12 189 1
12 195 1
12 198 1
12 199 1
12 200 1
13 15 1
13 16 1
13 20 1
13 22 1
13 28 1
13 33 1
13 36 1
13 38 1
13 39 1
13 45 1
13 49 1
13 55 1
13 56 1
13 57 1
13 62 1
13 66 1
13 81 1
13 82 1
13 84 1
13 87 1
13 90 1
13 91 1
13 92 1
13 94 1
13 107 1
13 108 1
13 109 1
13 110 1
13 113 1
13 114 1
13 115 1
13 116 1
13 117 1
13 120 1
13 123 1
13 125 1
13 127 1
13 128 1
13 131 1
13 132 1
13 138 1
13 144 1
13 145 1
13 148 1
13 149 1
13 153 1
13 156 1
13 157 1
13 162 1
13 163 1
13 164 1
13 166 1
13 167 1
13 172 1
13 174 1
13 176 1
13 177 1
13 185 1
13 192 1
13 193 1
13 200 1
14 17 1
14 19 1
14 20 1
14 21 1
14 22 1
14 23 1
14 24 1
14 32 1
14 38 1
14 45 1
14 47 1
14 48 1
14 49 1
14 53 1
14 56 1
14 58 1
14 61 1
14 67 1
14 70 1
14 71 1
14 73 1
14 79 1
14 83 1
14 84 1
14 85 1
14 89 1
14 91 1
14 92 1
14 94 1
14 97 1
14 98 1
14 101 1
14 102 1
14 107 1
14 109 1
14 112 1
14 115 1
14 116 1
14 123 1
14 124 1
14 125 1
14 127 1
14 131 1
14 135 1
14 141 1
14 142 1
14 144 1
14 152 1
14 156 1
14 158 1
14 160 1
14 164 1
14 166 1
14 167 1
14 168 1
14 170 1
14 171 1
14 174 1
14 176 1
14 179 1
14 184 1
14 185 1
14 187 1
14 189 1
14 192 1
14 197 1
14 198 1
14 199 1
14 200 1
15 16 1
15 17 1
15 19 1
15 20 1
15 22 1
15 23 1
15 30 1
15 31 1
15 32 1
15 35 1
15 39 1
15 41 1
15 42 1
15 43 1
15 47 1
15 52 1
15 53 1
15 56 1
15 58 1
15 60 1
15 61 1
15 62 1
15 65 1
15 68 1
15 81 1
15 84 1
15 87 1
15 90 1
15 91 1
15 93 1
15 94 1
15 95 1
15 97 1
15 100 1
15 103 1
15 104 1
15 108 1
15 110 1
15 114 1
15 115 1
15 118 1
15 121 1
15 123 1
15 130 1
15 137 1
15 142 1
15 145 1
15 150 1
15 155 1
15 160 1
15 161 1
15 165 1
15 166 1
15 167 1
15 171 1
15 173 1
15 176 1
15 180 1
15 186 1
15 189 1
15 190 1
16 18 1
16 29 1
16 48 1
16 51 1
16 56 1
16 58 1
16 59 1
16 63 1
16 64 1
16 65 1
16 66 1
16 69 1
16 76 1
16 79 1
16 80 1
16 81 1
16 83 1
16 84 1
16 85 1
16 86 1
16 89 1
16 93 1
16 94 1
16 97 1
16 101 1
16 102 1
16 104 1
16 105 1
16 109 1
16 113 1
16 122 1
16 124 1
16 125 1
16 129 1
16 130 1
16 132 1
16 133 1
16 137 1
16 140 1
16 141 1
16 142 1
16 143 1
16 146 1
16 149 1
16 152 1
16 153 1
16 157 1
16 164 1
16 165 1
16 166 1
16 169 1
16 172 1
16 174 1
16 177 1
16 178 1
16 181 1
16 182 1
16 184 1
16 186 1
16 187 1
16 188 1
16 191 1
16 196 1
16 199 1
17 18 1
17 19 1
17 20 1
17 21 1
17 23 1
17 24 1
17 27 1
17 29 1
17 34 1
17 35 1
17 36 1
17 37 1
17 39 1
17 40 1
17 41 1
17 44 1
17 49 1
17 51 1
17 58 1
17 59 1
17 61 1
17 68 1
17 70 1
17 74 1
17 77 1
17 89 1
17 91 1
17 92 1
17 95 1
17 96 1
17 97 1
17 101 1
17 105 1
17 110 1
17 119 1
17 122 1
17 127 1
17 136 1
17 137 1
17 142 1
17 147 1
17 148 1
17 154 1
17 159 1
17 162 1
17 164 1
17 170 1
17 172 1
17 173 1
17 177 1
17 186 1
17 188 1
17 189 1
17 190 1
17 192 1
17 193 1
17 197 1
17 199 1
17 200 1
18 23 1
18 26 1
18 29 1
18 36 1
18 37 1
18 43 1
18 47 1
18 48 1
18 53 1
18 59 1
18 61 1
18 63 1
18 64 1
18 69 1
18 71 1
18 75 1
18 80 1
18 82 1
18 87 1
18 88 1
18 89 1
18 100 1
18 102 1
18 103 1
18 104 1
18 105 1
18 107 1
18 109 1
18 111 1
18 113 1
18 117 1
18 119 1
18 121 1
18 123 1
18 125 1
18 129 1
18 131 1
18 135 1
18 138 1
18 139 1
18 143 1
18 144 1
18 145 1
18 146 1
18 149 1
18 153 1
18 155 1
18 158 1
18 161 1
18 165 1
18 166 1
18 168 1
18 170 1
18 176 1
18 178 1
18 179 1
18 183 1
18 184 1
18 185 1
18 187 1
18 195 1
18 198 1
19 21 1
19 22 1
19 27 1
19 32 1
19 34 1
19 39 1
19 40 1
19 41 1
19 44 1
19 45 1
19 50 1
19 51 1
19 58 1
19 59 1
19 60 1
19 61 1
19 63 1
19 64 1
19 66 1
19 68 1
19 70 1
19 73 1
19 75 1
19 84 1
19 87 1
19 88 1
19 95 1
19 96 1
19 104 1
19 107 1
19 109 1
19 112 1
19 118 1
19 121 1
19 122 1
19 123 1
19 128 1
19 129 1
19 130 1
19 135 1
19 136 1
19 140 1
19 142 1
19 146 1
19 150 1
19 151 1
19 152 1
19 154 1
19 157 1
19 164 1
19 174 1
19 176 1
19 179 1
19 187 1
19 193 1
20 22 1
20 23 1
20 26 1
20 36 1
20 37 1
20 46 1
20 49 1
20 50 1
20 52 1
20 56 1
20 61 1
20 63 1
20 64 1
20 65 1
20 66 1
20 68 1
20 71 1
20 73 1
20 77 1
20 81 1
20 84 1
20 85 1
20 86 1
20 98 1
20 100 1
20 103 1
20 104 1
20 108 1
20 110 1
20 119 1
20 122 1
20 123 1
20 130 1
20 132 1
20 133 1
20 136 1
20 138 1
20 140 1
20 141 1
20 145 1
20 147 1
20 150 1
20 151 1
20 154 1
20 158 1
20 161 1
20 164 1
20 165 1
20 166 1
20 167 1
20 169 1
20 173 1
20 174 1
20 175 1
20 176 1
20 185 1
20 186 1
20 187 1
20 190 1
20 191 1
20 195 1
20 199 1
21 24 1
21 30 1
21 31 1
21 37 1
21 41 1
21 42 1
21 45 1
21 48 1
21 52 1
21 53 1
21 54 1
21 60 1
21 68 1
21 72 1
21 75 1
21 76 1
21 79 1
21 80 1
21 83 1
21 85 1
21 90 1
21 93 1
21 94 1
21 95 1
21 96 1
21 99 1
21 102 1
21 103 1
21 104 1
21 109 1
21 114 1
21 115 1
21 123 1
21 125 1
21 126 1
21 139 1
21 143 1
21 150 1
21 151 1
21 154 1
21 160 1
21 162 1
21 163 1
21 170 1
21 171 1
21 172 1
21 180 1
21 182 1
21 184 1
21 185 1
21 188 1
21 190 1
21 193 1
21 195 1
21 200 1
22 27 1
22 28 1
22 37 1
22 39 1
22 41 1
22 44 1
22 45 1
22 48 1
22 50 1
22 54 1
22 59 1
22 64 1
22 66 1
22 67 1
22 69 1
22 74 1
22 78 1
22 79 1
22 80 1
22 81 1
22 82 1
22 84 1
22 88 1
22 94 1
22 96 1
22 97 1
22 100 1
22 101 1
22 110 1
22 112 1
22 114 1
22 115 1
22 116 1
22 118 1
22 120 1
22 122 1
22 123 1
22 126 1
22 132 1
22 136 1
22 139 1
22 141 1
22 147 1
22 148 1
22 149 1
22 150 1
22 153 1
22 158 1
22 159 1
22 168 1
22 169 1
22 179 1
22 180 1
22 182 1
22 185 1
22 186 1
22 188 1
22 193 1
22 195 1
22 196 1
22 198 1
23 28 1
23 30 1
23 32 1
23 39 1
23 42 1
23 45 1
23 61 1
23 63 1
23 67 1
23 69 1
23 70 1
23 80 1
23 82 1
23 86 1
23 87 1
23 88 1
23 91 1
23 93 1
23 94 1
23 99 1
23 101 1
23 102 1
23 110 1
23 112 1
23 118 1
23 122 1
23 123 1
23 125 1
23 126 1
23 128 1
23 133 1
23 134 1
23 135 1
23 137 1
23 139 1
23 140 1
23 141 1
23 145 1
23 147 1
23 151 1
23 157 1
23 160 1
23 165 1
23 168 1
23 172 1
23 176 1
23 180 1
23 185 1
23 186 1
23 188 1
23 190 1
23 191 1
23 196 1
23 197 1
23 199 1
24 28 1
24 32 1
24 33 1
24 35 1
24 42 1
24 46 1
24 51 1
24 60 1
24 63 1
24 65 1
24 70 1
24 77 1
24 78 1
24 81 1
24 82 1
24 83 1
24 88 1
24 89 1
24 94 1
24 96 1
24 98 1
24 100 1
24 114 1
24 115 1
24 116 1
24 126 1
24 128 1
24 130 1
24 132 1
24 133 1
24 139 1
24 140 1
24 142 1
24 144 1
24 145 1
24 146 1
24 149 1
24 156 1
24 157 1
24 161 1
24 162 1
24 164 1
24 165 1
24 166 1
24 168 1
24 169 1
24 172 1
24 173 1
24 174 1
24 175 1
24 179 1
24 180 1
24 182 1
24 185 1
24 190 1
24 192 1
24 194 1
24 197 1
24 199 1
25 26 1
25 28 1
25 35 1
25 41 1
25 42 1
25 51 1
25 53 1
25 57 1
25 59 1
25 61 1
25 62 1
25 68 1
25 71 1
25 77 1
25 79 1
25 80 1
25 81 1
25 87 1
25 89 1
25 90 1
25 94 1
25 96 1
25 98 1
25 100 1
25 107 1
25 110 1
25 111 1
25 115 1
25 124 1
25 132 1
25 133 1
25 135 1
25 136 1
25 142 1
25 148 1
25 149 1
25 150 1
25 151 1
25 154 1
25 155 1
25 156 1
25 157 1
25 160 1
25 163 1
25 164 1
25 165 1
25 168 1
25 169 1
25 170 1
25 172 1
25 173 1
25 175 1
25 177 1
25 178 1
25 179 1
25 185 1
25 186 1
25 188 1
25 194 1
26 28 1
26 31 1
26 32 1
26 33 1
26 38 1
26 41 1
26 44 1
26 46 1
26 47 1
26 48 1
26 49 1
26 50 1
26 54 1
26 56 1
26 63 1
26 64 1
26 68 1
26 73 1
26 75 1
26 77 1
26 78 1
26 84 1
26 86 1
26 88 1
26 90 1
26 96 1
26 97 1
26 100 1
26 109 1
26 111 1
26 114 1
26 116 1
26 117 1
26 122 1
26 128 1
26 132 1
26 134 1
26 137 1
26 138 1
26 147 1
26 150 1
26 151 1
26 159 1
26 163 1
26 165 1
26 166 1
26 174 1
26 175 1
26 179 1
26 181 1
26 182 1
26 184 1
26 187 1
26 188 1
26 191 1
26 193 1
26 194 1
26 196 1
26 197 1
26 199 1
27 29 1
27 31 1
27 34 1
27 35 1
27 36 1
27 37 1
27 40 1
27 41 1
27 42 1
27 44 1
27 52 1
27 53 1
27 54 1
27 57 1
27 58 1
27 63 1
27 64 1
27 67 1
27 68 1
27 69 1
27 70 1
27 74 1
27 82 1
27 85 1
27 90 1
27 93 1
27 99 1
27 102 1
27 103 1
27 107 1
27 108 1
27 112 1
27 113 1
27 114 1
27 115 1
27 116 1
27 125 1
27 126 1
27 127 1
27 133 1
27 134 1
27 136 1
27 137 1
27 138 1
27 139 1
27 141 1
27 142 1
27 144 1
27 147 1
27 148 1
27 151 1
27 153 1
27 157 1
27 158 1
27 160 1
27 164 1
27 173 1
27 174 1
27 176 1
27 183 1
27 187 1
27 189 1
27 197 1
27 198 1
27 199 1
28 42 1
28 44 1
28 47 1
28 49 1
28 53 1
28 57 1
28 62 1
28 69 1
28 70 1
28 77 1
28 78 1
28 82 1
28 88 1
28 91 1
28 94 1
28 95 1
28 97 1
28 101 1
28 102 1
28 108 1
28 111 1
28 112 1
28 113 1
28 119 1
28 122 1
28 123 1
28 124 1
28 128 1
28 129 1
28 131 1
28 137 1
28 138 1
28 145 1
28 153 1
28 155 1
28 156 1
28 168 1
28 171 1
28 173 1
28 175 1
28 178 1
28 187 1
28 194 1
28 195 1
28 196 1
29 30 1
29 31 1
29 34 1
29 36 1
29 37 1
29 39 1
29 42 1
29 45 1
29 46 1
29 48 1
29 53 1
29 55 1
29 60 1
29 61 1
29 62 1
29 66 1
29 68 1
29 70 1
29 74 1
29 75 1
29 76 1
29 77 1
29 80 1
29 81 1
29 83 1
29 84 1
29 85 1
29 91 1
29 92 1
29 101 1
29 102 1
29 107 1
29 110 1
29 111 1
29 114 1
29 118 1
29 120 1
29 123 1
29 125 1
29 128 1
29 129 1
29 132 1
29 134 1
29 136 1
29 146 1
29 153 1
29 155 1
29 159 1
29 160 1
29 168 1
29 169 1
29 170 1
29 177 1
29 178 1
29 179 1
29 181 1
29 183 1
29 190 1
29 191 1
29 198 1
30 31 1
30 34 1
30 35 1
30 36 1
30 37 1
30 40 1
30 57 1
30 59 1
30 62 1
30 66 1
30 67 1
30 71 1
30 73 1
30 80 1
30 81 1
30 85 1
30 86 1
30 88 1
30 95 1
30 98 1
30 100 1
30 102 1
30 107 1
30 108 1
30 109 1
30 113 1
30 115 1
30 119 1
30 120 1
30 122 1
30 124 1
30 128 1
30 131 1
30 133 1
30 135 1
30 136 1
30 138 1
30 139 1
30 148 1
30 149 1
30 150 1
30 152 1
30 153 1
30 157 1
30 159 1
30 160 1
30 165 1
30 166 1
30 168 1
30 175 1
30 183 1
30 185 1
30 187 1
30 192 1
30 194 1
30 195 1
30 197 1
30 200 1
31 34 1
31 36 1
31 38 1
31 45 1
31 46 1
31 52 1
31 56 1
31 58 1
31 59 1
31 60 1
31 64 1
31 66 1
31 67 1
31 69 1
31 70 1
31 71 1
31 78 1
31 79 1
31 80 1
31 82 1
31 88 1
31 92 1
31 96 1
31 97 1
31 99 1
31 101 1
31 103 1
31 111 1
31 112 1
31 113 1
31 114 1
31 117 1
31 120 1
31 128 1
31 133 1
31 135 1
31 138 1
31 144 1
31 147 1
31 151 1
31 155 1
31 156 1
31 166 1
31 170 1
31 173 1
31 180 1
31 181 1
31 182 1
31 189 1
31 191 1
31 194 1
31 197 1
31 200 1
32 33 1
32 36 1
32 37 1
32 40 1
32 45 1
32 47 1
32 49 1
32 50 1
32 52 1
32 60 1
32 64 1
32 68 1
32 70 1
32 85 1
32 87 1
32 88 1
32 90 1
32 91 1
32 93 1
32 95 1
32 97 1
32 102 1
32 104 1
32 109 1
32 110 1
32 111 1
32 112 1
32 114 1
32 117 1
32 119 1
32 122 1
32 132 1
32 133 1
32 139 1
32 150 1
32 153 1
32 157 1
32 159 1
32 166 1
32 168 1
32 169 1
32 170 1
32 172 1
32 175 1
32 176 1
32 177 1
32 178 1
32 180 1
32 183 1
32 184 1
32 186 1
32 187 1
32 188 1
32 189 1
32 192 1
32 193 1
32 194 1
32 196 1
32 199 1
33 37 1
33 38 1
33 39 1
33 43 1
33 46 1
33 57 1
33 64 1
33 70 1
33 78 1
33 79 1
33 83 1
33 84 1
33 88 1
33 92 1
33 97 1
33 101 1
33 102 1
33 103 1
33 105 1
33 106 1
33 110 1
33 118 1
33 120 1
33 125 1
33 134 1
33 138 1
33 139 1
33 142 1
33 143 1
33 146 1
33 150 1
33 158 1
33 161 1
33 163 1
33 164 1
33 168 1
33 171 1
33 172 1
33 173 1
33 174 1
33 179 1
33 184 1
33 186 1
33 187 1
33 190 1
33 191 1
33 195 1
33 196 1
34 35 1
34 36 1
34 41 1
34 46 1
34 48 1
34 51 1
34 53 1
34 56 1
34 69 1
34 70 1
34 72 1
34 75 1
34 76 1
34 79 1
34 81 1
34 83 1
34 85 1
34 92 1
34 93 1
34 95 1
34 96 1
34 97 1
34 98 1
34 101 1
34 103 1
34 104 1
34 108 1
34 110 1
34 112 1
34 113 1
34 114 1
34 115 1
34 116 1
34 119 1
34 120 1
34 125 1
34 127 1
34 129 1
34 136 1
34 140 1
34 143 1
34 144 1
34 147 1
34 148 1
34 151 1
34 154 1
34 155 1
34 156 1
34 161 1
34 162 1
34 163 1
34 164 1
34 166 1
34 168 1
34 169 1
34 173 1
34 174 1
34 175 1
34 178 1
34 184 1
34 185 1
34 188 1
34 189 1
34 190 1
34 196 1
34 199 1
35 36 1
35 42 1
35 44 1
35 45 1
35 46 1
35 47 1
35 49 1
35 51 1
35 53 1
35 54 1
35 55 1
35 56 1
35 57 1
35 59 1
35 60 1
35 68 1
35 70 1
35 73 1
35 76 1
35 78 1
35 79 1
35 81 1
35 83 1
35 85 1
35 86 1
35 87 1
35 89 1
35 94 1
35 97 1
35 101 1
35 103 1
35 104 1
35 107 1
35 111 1
35 115 1
35 117 1
35 120 1
35 125 1
35 126 1
35 132 1
35 135 1
35 142 1
35 144 1
35 146 1
35 152 1
35 158 1
35 160 1
35 161 1
35 162 1
35 165 1
35 167 1
35 172 1
35 178 1
35 180 1
35 181 1
35 183 1
35 185 1
35 186 1
35 187 1
35 190 1
35 194 1
36 37 1
36 38 1
36 40 1
36 45 1
36 48 1
36 52 1
36 53 1
36 54 1
36 58 1
36 59 1
36 60 1
36 62 1
36 64 1
36 72 1
36 73 1
36 74 1
36 85 1
36 86 1
36 87 1
36 91 1
36 93 1
36 94 1
36 97 1
36 98 1
36 99 1
36 103 1
36 104 1
36 105 1
36 110 1
36 113 1
36 116 1
36 119 1
36 122 1
36 123 1
36 124 1
36 125 1
36 129 1
36 130 1
36 138 1
36 141 1
36 144 1
36 147 1
36 151 1
36 158 1
36 161 1
36 162 1
36 168 1
36 169 1
36 170 1
36 171 1
36 175 1
36 176 1
36 181 1
36 186 1
36 187 1
36 191 1
36 194 1
36 197 1
37 39 1
37 40 1
37 44 1
37 45 1
37 46 1
37 48 1
37 52 1
37 54 1
37 61 1
37 69 1
37 75 1
37 77 1
37 80 1
37 84 1
37 86 1
37 96 1
37 97 1
37 101 1
37 105 1
37 108 1
37 109 1
37 111 1
37 113 1
37 114 1
37 117 1
37 119 1
37 121 1
37 124 1
37 125 1
37 126 1
37 136 1
37 137 1
37 138 1
37 140 1
37 151 1
37 152 1
37 157 1
37 158 1
37 159 1
37 161 1
37 162 1
37 163 1
37 165 1
37 169 1
37 179 1
37 180 1
37 183 1
37 185 1
37 186 1
37 189 1
37 193 1
37 194 1
37 195 1
37 196 1
37 197 1
38 41 1
38 43 1
38 44 1
38 48 1
38 49 1
38 50 1
38 52 1
38 53 1
38 56 1
38 58 1
38 60 1
38 69 1
38 72 1
38 73 1
38 78 1
38 80 1
38 81 1
38 84 1
38 86 1
38 90 1
38 95 1
38 96 1
38 99 1
38 100 1
38 109 1
38 113 1
38 121 1
38 126 1
38 131 1
38 134 1
38 138 1
38 149 1
38 150 1
38 151 1
38 157 1
38 158 1
38 160 1
38 162 1
38 164 1
38 166 1
38 167 1
38 169 1
38 172 1
38 176 1
38 177 1
38 179 1
38 180 1
38 181 1
38 184 1
38 189 1
38 200 1
39 41 1
39 48 1
39 50 1
39 57 1
39 58 1
39 59 1
39 61 1
39 67 1
39 68 1
39 69 1
39 74 1
39 75 1
39 77 1
39 78 1
39 83 1
39 87 1
39 89 1
39 95 1
39 97 1
39 98 1
39 99 1
39 109 1
39 110 1
39 113 1
39 115 1
39 118 1
39 119 1
39 120 1
39 122 1
39 124 1
39 126 1
39 130 1
39 131 1
39 135 1
39 139 1
39 140 1
39 143 1
39 144 1
39 147 1
39 148 1
39 149 1
39 152 1
39 153 1
39 155 1
39 156 1
39 157 1
39 160 1
39 163 1
39 164 1
39 165 1
39 174 1
39 180 1
39 183 1
39 185 1
39 186 1
39 190 1
39 191 1
39 192 1
40 41 1
40 44 1
40 47 1
40 48 1
40 49 1
40 50 1
40 56 1
40 63 1
40 64 1
40 67 1
40 68 1
40 69 1
40 73 1
40 75 1
40 80 1
40 81 1
40 84 1
40 87 1
40 93 1
40 97 1
40 102 1
40 104 1
40 108 1
40 110 1
40 112 1
40 119 1
40 121 1
40 123 1
40 127 1
40 128 1
40 131 1
40 133 1
40 135 1
40 139 1
40 142 1
40 146 1
40 151 1
40 152 1
40 170 1
40 171 1
40 173 1
40 174 1
40 178 1
40 180 1
40 182 1
40 184 1
40 186 1
40 191 1
40 192 1
40 197 1
40 198 1
40 199 1
41 44 1
41 46 1
41 48 1
41 49 1
41 51 1
41 53 1
41 54 1
41 59 1
41 63 1
41 67 1
41 68 1
41 70 1
41 72 1
41 75 1
41 76 1
41 81 1
41 82 1
41 85 1
41 97 1
41 98 1
41 104 1
41 105 1
41 109 1
41 110 1
41 111 1
41 112 1
41 113 1
41 114 1
41 116 1
41 120 1
41 122 1
41 127 1
41 129 1
41 130 1
41 131 1
41 133 1
41 137 1
41 140 1
41 141 1
41 143 1
41 144 1
41 149 1
41 152 1
41 154 1
41 163 1
41 165 1
41 167 1
41 171 1
41 173 1
41 176 1
41 177 1
41 180 1
41 184 1
41 185 1
41 190 1
41 191 1
41 194 1
41 198 1
41 199 1
42 43 1
42 45 1
42 47 1
42 49 1
42 50 1
42 52 1
42 53 1
42 54 1
42 57 1
42 58 1
42 64 1
42 67 1
42 68 1
42 70 1
42 72 1
42 74 1
42 82 1
42 83 1
42 87 1
42 89 1
42 94 1
42 97 1
42 99 1
42 100 1
42 103 1
42 107 1
42 114 1
42 118 1
42 119 1
42 122 1
42 123 1
42 124 1
42 125 1
42 130 1
42 136 1
42 142 1
42 145 1
42 146 1
42 149 1
42 153 1
42 160 1
42 161 1
42 163 1
42 164 1
42 168 1
42 174 1
42 181 1
42 187 1
42 189 1
42 192 1
42 194 1
42 195 1
43 47 1
43 51 1
43 54 1
43 59 1
43 61 1
43 63 1
43 65 1
43 66 1
43 67 1
43 68 1
43 71 1
43 72 1
43 74 1
43 76 1
43 80 1
43 83 1
43 84 1
43 87 1
43 89 1
43 92 1
43 93 1
43 94 1
43 96 1
43 97 1
43 98 1
43 100 1
43 104 1
43 106 1
43 110 1
43 116 1
43 122 1
43 123 1
43 130 1
43 131 1
43 132 1
43 138 1
43 145 1
43 149 1
43 150 1
43 160 1
43 162 1
43 164 1
43 167 1
43 168 1
43 171 1
43 175 1
43 178 1
43 180 1
43 181 1
43 187 1
43 191 1
43 192 1
43 198 1
44 45 1
44 49 1
44 59 1
44 64 1
44 66 1
44 71 1
44 73 1
44 78 1
44 81 1
44 82 1
44 85 1
44 87 1
44 92 1
44 94 1
44 95 1
44 96 1
44 99 1
44 100 1
44 102 1
44 106 1
44 108 1
44 112 1
44 113 1
44 114 1
44 118 1
44 120 1
44 122 1
44 124 1
44 130 1
44 131 1
44 139 1
44 141 1
44 150 1
44 160 1
44 167 1
44 169 1
44 170 1
44 171 1
44 176 1
44 178 1
44 179 1
44 182 1
44 183 1
44 192 1
44 193 1
44 194 1
44 196 1
44 199 1
44 200 1
45 48 1
45 51 1
45 53 1
45 54 1
45 57 1
45 63 1
45 70 1
45 72 1
45 76 1
45 77 1
45 79 1
45 80 1
45 81 1
45 86 1
45 89 1
45 94 1
45 96 1
45 98 1
45 102 1
45 105 1
45 106 1
45 113 1
45 116 1
45 118 1
45 121 1
45 123 1
45 124 1
45 125 1
45 129 1
45 134 1
45 135 1
45 136 1
45 139 1
45 140 1
45 142 1
45 143 1
45 145 1
45 147 1
45 151 1
45 155 1
45 162 1
45 163 1
45 164 1
45 168 1
45 169 1
45 173 1
45 181 1
45 182 1
45 183 1
45 184 1
45 191 1
45 192 1
45 193 1
45 196 1
45 198 1
46 47 1
46 48 1
46 50 1
46 51 1
46 52 1
46 54 1
46 57 1
46 70 1
46 78 1
46 81 1
46 82 1
46 88 1
46 90 1
46 91 1
46 94 1
46 96 1
46 97 1
46 110 1
46 112 1
46 116 1
46 118 1
46 124 1
46 128 1
46 130 1
46 135 1
46 136 1
46 137 1
46 138 1
46 140 1
46 142 1
46 145 1
46 146 1
46 150 1
46 151 1
46 152 1
46 153 1
46 156 1
46 157 1
46 160 1
46 162 1
46 163 1
46 165 1
46 167 1
46 179 1
46 180 1
46 184 1
46 187 1
46 188 1
46 192 1
46 193 1
46 194 1
46 197 1
47 48 1
47 50 1
47 54 1
47 59 1
47 65 1
47 66 1
47 67 1
47 68 1
47 71 1
47 74 1
47 80 1
47 82 1
47 84 1
47 85 1
47 89 1
47 93 1
47 94 1
47 95 1
47 102 1
47 103 1
47 108 1
47 110 1
47 117 1
47 121 1
47 122 1
47 128 1
47 130 1
47 134 1
47 140 1
47 141 1
47 143 1
47 145 1
47 147 1
47 148 1
47 153 1
47 155 1
47 156 1
47 158 1
47 160 1
47 168 1
47 172 1
47 179 1
47 180 1
47 189 1
47 190 1
47 191 1
47 195 1
47 198 1
48 60 1
48 70 1
48 71 1
48 74 1
48 77 1
48 78 1
48 79 1
48 80 1
48 83 1
48 84 1
48 87 1
48 88 1
48 89 1
48 95 1
48 98 1
48 101 1
48 103 1
48 107 1
48 109 1
48 110 1
48 112 1
48 115 1
48 118 1
48 121 1
48 123 1
48 124 1
48 125 1
48 132 1
48 136 1
48 141 1
48 145 1
48 150 1
48 152 1
48 156 1
48 159 1
48 162 1
48 163 1
48 165 1
48 167 1
48 170 1
48 173 1
48 174 1
48 175 1
48 176 1
48 178 1
48 183 1
48 185 1
48 187 1
48 192 1
48 193 1
48 197 1
48 199 1
49 53 1
49 56 1
49 59 1
49 67 1
49 68 1
49 69 1
49 72 1
49 73 1
49 74 1
49 77 1
49 78 1
49 82 1
49 85 1
49 88 1
49 91 1
49 94 1
49 99 1
49 101 1
49 106 1
49 112 1
49 113 1
49 117 1
49 120 1
49 122 1
49 124 1
49 125 1
49 131 1
49 138 1
49 139 1
49 145 1
49 147 1
49 148 1
49 149 1
49 150 1
49 155 1
49 157 1
49 159 1
49 161 1
49 162 1
49 171 1
49 172 1
49 176 1
49 187 1
49 188 1
49 191 1
49 192 1
49 193 1
50 51 1
50 52 1
50 53 1
50 56 1
50 58 1
50 60 1
50 64 1
50 66 1
50 70 1
50 72 1
50 74 1
50 76 1
50 77 1
50 79 1
50 82 1
50 83 1
50 88 1
50 89 1
50 90 1
50 92 1
50 93 1
50 94 1
50 96 1
50 98 1
50 103 1
50 104 1
50 107 1
50 113 1
50 120 1
50 122 1
50 123 1
50 124 1
50 126 1
50 127 1
50 131 1
50 136 1
50 137 1
50 138 1
50 140 1
50 141 1
50 142 1
50 144 1
50 148 1
50 149 1
50 156 1
50 159 1
50 162 1
50 170 1
50 174 1
50 175 1
50 177 1
50 178 1
50 180 1
50 183 1
50 184 1
50 187 1
50 192 1
50 198 1
50 200 1
51 55 1
51 57 1
51 58 1
51 63 1
51 65 1
51 66 1
51 68 1
51 69 1
51 70 1
51 72 1
51 76 1
51 77 1
51 80 1
51 81 1
51 83 1
51 86 1
51 89 1
51 97 1
51 98 1
51 99 1
51 102 1
51 104 1
51 106 1
51 107 1
51 108 1
51 117 1
51 122 1
51 123 1
51 125 1
51 127 1
51 129 1
51 132 1
51 133 1
51 137 1
51 140 1
51 145 1
51 148 1
51 150 1
51 157 1
51 162 1
51 167 1
51 168 1
51 171 1
51 172 1
51 173 1
51 175 1
51 179 1
51 181 1
51 186 1
51 190 1
51 191 1
51 193 1
51 199 1
52 53 1
52 55 1
52 61 1
52 62 1
52 64 1
52 68 1
52 70 1
52 71 1
52 87 1
52 90 1
52 94 1
52 101 1
52 102 1
52 103 1
52 107 1
52 110 1
52 111 1
52 115 1
52 117 1
52 118 1
52 124 1
52 126 1
52 130 1
52 132 1
52 134 1
52 139 1
52 144 1
52 146 1
52 148 1
52 150 1
52 152 1
52 153 1
52 157 1
52 159 1
52 164 1
52 167 1
52 171 1
52 172 1
52 173 1
52 187 1
52 188 1
52 191 1
52 192 1
52 193 1
52 194 1
52 195 1
52 197 1
52 199 1
52 200 1
53 55 1
53 57 1
53 58 1
53 64 1
53 71 1
53 82 1
53 86 1
53 94 1
53 105 1
53 106 1
53 108 1
53 111 1
53 112 1
53 118 1
53 119 1
53 126 1
53 127 1
53 129 1
53 130 1
53 132 1
53 134 1
53 136 1
53 138 1
53 139 1
53 146 1
53 148 1
53 150 1
53 152 1
53 155 1
53 160 1
53 164 1
53 166 1
53 167 1
53 173 1
53 174 1
53 180 1
53 184 1
53 187 1
53 191 1
53 194 1
53 198 1
54 55 1
54 56 1
54 63 1
54 69 1
54 72 1
54 74 1
54 75 1
54 77 1
54 83 1
54 86 1
54 87 1
54 89 1
54 90 1
54 91 1
54 92 1
54 95 1
54 97 1
54 103 1
54 108 1
54 109 1
54 113 1
54 114 1
54 123 1
54 124 1
54 125 1
54 126 1
54 129 1
54 131 1
54 132 1
54 134 1
54 137 1
54 138 1
54 140 1
54 147 1
54 148 1
54 149 1
54 155 1
54 159 1
54 162 1
54 168 1
54 171 1
54 177 1
54 180 1
54 181 1
54 183 1
54 184 1
54 189 1
54 190 1
54 193 1
54 195 1
54 200 1
55 57 1
55 60 1
55 61 1
55 66 1
55 76 1
55 80 1
55 82 1
55 86 1
55 87 1
55 89 1
55 93 1
55 96 1
55 97 1
55 98 1
55 99 1
55 108 1
55 109 1
55 112 1
55 113 1
55 114 1
55 121 1
55 124 1
55 125 1
55 127 1
55 129 1
55 132 1
55 133 1
55 146 1
55 148 1
55 151 1
55 153 1
55 155 1
55 157 1
55 158 1
55 163 1
55 167 1
55 168 1
55 173 1
55 175 1
55 182 1
55 183 1
55 184 1
55 186 1
55 188 1
55 190 1
55 192 1
55 194 1
55 197 1
55 198 1
55 199 1
56 57 1
56 61 1
56 67 1
56 69 1
56 70 1
56 72 1
56 75 1
56 78 1
56 79 1
56 80 1
56 102 1
56 105 1
56 110 1
56 111 1
56 112 1
56 113 1
56 120 1
56 124 1
56 125 1
56 127 1
56 131 1
56 133 1
56 134 1
56 136 1
56 137 1
56 139 1
56 145 1
56 150 1
56 154 1
56 158 1
56 159 1
56 160 1
56 165 1
56 170 1
56 175 1
56 178 1
56 179 1
56 180 1
56 183 1
56 189 1
56 193 1
56 194 1
56 195 1
56 199 1
56 200 1
57 64 1
57 65 1
57 67 1
57 68 1
57 70 1
57 76 1
57 77 1
57 79 1
57 92 1
57 93 1
57 95 1
57 97 1
57 98 1
57 99 1
57 108 1
57 114 1
57 115 1
57 117 1
57 119 1
57 120 1
57 124 1
57 128 1
57 130 1
57 131 1
57 137 1
57 141 1
57 144 1
57 145 1
57 146 1
57 147 1
57 149 1
57 150 1
57 152 1
57 153 1
57 155 1
57 157 1
57 158 1
57 160 1
57 164 1
57 165 1
57 166 1
57 167 1
57 168 1
57 169 1
57 171 1
57 175 1
57 176 1
57 184 1
57 189 1
57 193 1
57 195 1
57 197 1
57 200 1
58 60 1
58 68 1
58 71 1
58 72 1
58 78 1
58 80 1
58 82 1
58 83 1
58 84 1
58 85 1
58 88 1
58 94 1
58 96 1
58 97 1
58 98 1
58 101 1
58 103 1
58 104 1
58 106 1
58 109 1
58 110 1
58 111 1
58 112 1
58 114 1
58 118 1
58 122 1
58 124 1
58 125 1
58 127 1
58 128 1
58 129 1
58 130 1
58 131 1
58 140 1
58 141 1
58 147 1
58 149 1
58 150 1
58 151 1
58 153 1
58 154 1
58 156 1
58 158 1
58 159 1
58 163 1
58 165 1
58 177 1
58 178 1
58 184 1
58 186 1
58 189 1
59 61 1
59 63 1
59 65 1
59 66 1
59 70 1
59 71 1
59 75 1
59 77 1
59 79 1
59 82 1
59 83 1
59 87 1
59 88 1
59 90 1
59 94 1
59 98 1
59 100 1
59 102 1
59 103 1
59 109 1
59 110 1
59 112 1
59 113 1
59 116 1
59 119 1
59 122 1
59 127 1
59 128 1
59 129 1
59 134 1
59 137 1
59 138 1
59 139 1
59 140 1
59 141 1
59 143 1
59 144 1
59 145 1
59 147 1
59 148 1
59 149 1
59 153 1
59 158 1
59 162 1
59 169 1
59 170 1
59 171 1
59 172 1
59 174 1
59 177 1
59 180 1
59 198 1
59 200 1
60 66 1
60 69 1
60 70 1
60 75 1
60 76 1
60 79 1
60 81 1
60 83 1
60 84 1
60 85 1
60 86 1
60 89 1
60 91 1
60 93 1
60 94 1
60 96 1
60 100 1
60 101 1
60 105 1
60 107 1
60 109 1
60 113 1
60 114 1
60 119 1
60 122 1
60 124 1
60 125 1
60 129 1
60 135 1
60 136 1
60 140 1
60 143 1
60 145 1
60 147 1
60 149 1
60 153 1
60 159 1
60 160 1
60 163 1
60 168 1
60 171 1
60 173 1
60 174 1
60 176 1
60 177 1
60 181 1
60 190 1
60 192 1
60 193 1
60 194 1
60 196 1
60 199 1
61 63 1
61 66 1
61 67 1
61 69 1
61 72 1
61 73 1
61 76 1
61 77 1
61 79 1
61 85 1
61 88 1
61 89 1
61 92 1
61 96 1
61 98 1
61 102 1
61 104 1
61 106 1
61 110 1
61 120 1
61 124 1
61 126 1
61 128 1
61 132 1
61 135 1
61 136 1
61 137 1
61 144 1
61 145 1
61 146 1
61 150 1
61 151 1
61 159 1
61 161 1
61 162 1
61 164 1
61 165 1
61 169 1
61 170 1
61 171 1
61 172 1
61 174 1
61 175 1
61 178 1
61 179 1
61 188 1
61 190 1
61 192 1
61 193 1
61 195 1
61 198 1
62 67 1
62 68 1
62 74 1
62 75 1
62 76 1
62 79 1
62 81 1
62 82 1
62 84 1
62 94 1
62 100 1
62 101 1
62 104 1
62 106 1
62 107 1
62 109 1
62 110 1
62 113 1
62 114 1
62 116 1
62 118 1
62 126 1
62 127 1
62 128 1
62 130 1
62 131 1
62 140 1
62 144 1
62 146 1
62 148 1
62 154 1
62 157 1
62 161 1
62 170 1
62 176 1
62 180 1
62 186 1
62 187 1
62 191 1
62 195 1
63 68 1
63 69 1
63 70 1
63 75 1
63 76 1
63 78 1
63 79 1
63 80 1
63 81 1
63 82 1
63 83 1
63 86 1
63 89 1
63 90 1
63 91 1
63 100 1
63 101 1
63 103 1
63 106 1
63 107 1
63 109 1
63 113 1
63 118 1
63 119 1
63 120 1
63 121 1
63 122 1
63 123 1
63 124 1
63 130 1
63 136 1
63 139 1
63 140 1
63 152 1
63 155 1
63 159 1
63 160 1
63 164 1
63 167 1
63 168 1
63 174 1
63 178 1
63 179 1
63 180 1
63 185 1
63 188 1
63 189 1
63 192 1
63 195 1
63 198 1
63 199 1
64 71 1
64 73 1
64 74 1
64 75 1
64 76 1
64 81 1
64 83 1
64 87 1
64 88 1
64 91 1
64 92 1
64 100 1
64 102 1
64 106 1
64 109 1
64 112 1
64 114 1
64 115 1
64 120 1
64 121 1
64 122 1
64 123 1
64 125 1
64 128 1
64 133 1
64 140 1
64 146 1
64 148 1
64 153 1
64 155 1
64 157 1
64 158 1
64 159 1
64 160 1
64 161 1
64 162 1
64 166 1
64 167 1
64 170 1
64 171 1
64 173 1
64 177 1
64 181 1
64 182 1
64 183 1
64 186 1
64 187 1
64 189 1
64 192 1
64 196 1
64 199 1
64 200 1
65 67 1
65 75 1
65 77 1
65 78 1
65 87 1
65 89 1
65 96 1
65 97 1
65 104 1
65 109 1
65 111 1
65 114 1
65 115 1
65 119 1
65 120 1
65 121 1
65 123 1
65 124 1
65 131 1
65 136 1
65 143 1
65 144 1
65 147 1
65 148 1
65 152 1
65 153 1
65 156 1
65 157 1
65 158 1
65 159 1
65 160 1
65 162 1
65 164 1
65 166 1
65 167 1
65 170 1
65 174 1
65 179 1
65 189 1
65 190 1
65 193 1
65 194 1
65 197 1
65 199 1
66 68 1
66 76 1
66 77 1
66 78 1
66 80 1
66 83 1
66 88 1
66 89 1
66 92 1
66 94 1
66 96 1
66 97 1
66 98 1
66 101 1
66 102 1
66 103 1
66 109 1
66 111 1
66 112 1
66 114 1
66 122 1
66 126 1
66 127 1
66 128 1
66 131 1
66 132 1
66 136 1
66 149 1
66 151 1
66 152 1
66 158 1
66 160 1
66 161 1
66 163 1
66 167 1
66 169 1
66 171 1
66 172 1
66 173 1
66 177 1
66 178 1
66 180 1
66 182 1
66 183 1
66 184 1
66 185 1
66 192 1
66 193 1
66 196 1
66 200 1
67 73 1
67 77 1
67 79 1
67 80 1
67 82 1
67 84 1
67 85 1
67 90 1
67 93 1
67 96 1
67 97 1
67 99 1
67 101 1
67 106 1
67 107 1
67 108 1
67 111 1
67 112 1
67 114 1
67 119 1
67 121 1
67 122 1
67 123 1
67 125 1
67 132 1
67 133 1
67 134 1
67 135 1
67 137 1
67 141 1
67 143 1
67 150 1
67 161 1
67 164 1
67 167 1
67 168 1
67 172 1
67 174 1
67 180 1
67 184 1
67 185 1
67 186 1
67 187 1
67 189 1
67 191 1
67 193 1
67 194 1
67 195 1
67 199 1
68 69 1
68 73 1
68 75 1
68 76 1
68 77 1
68 79 1
68 80 1
68 83 1
68 84 1
68 85 1
68 86 1
68 94 1
68 97 1
68 99 1
68 102 1
68 105 1
68 110 1
68 112 1
68 118 1
68 119 1
68 123 1
68 125 1
68 129 1
68 132 1
68 138 1
68 144 1
68 145 1
68 147 1
68 151 1
68 153 1
68 158 1
68 162 1
68 163 1
68 166 1
68 170 1
68 171 1
68 180 1
68 181 1
68 182 1
68 184 1
68 186 1
68 187 1
68 189 1
68 192 1
68 194 1
68 195 1
69 75 1
69 78 1
69 82 1
69 83 1
69 87 1
69 88 1
69 89 1
69 93 1
69 95 1
69 100 1
69 102 1
69 105 1
69 106 1
69 109 1
69 111 1
69 112 1
69 117 1
69 119 1
69 124 1
69 125 1
69 128 1
69 131 1
69 132 1
69 138 1
69 139 1
69 140 1
69 142 1
69 152 1
69 156 1
69 157 1
69 159 1
69 167 1
69 168 1
69 169 1
69 176 1
69 177 1
69 178 1
69 180 1
69 182 1
69 183 1
69 184 1
69 193 1
69 196 1
70 71 1
70 72 1
70 73 1
70 77 1
70 79 1
70 80 1
70 86 1
70 95 1
70 97 1
70 98 1
70 99 1
70 100 1
70 101 1
70 105 1
70 107 1
70 108 1
70 112 1
70 116 1
70 119 1
70 121 1
70 124 1
70 125 1
70 127 1
70 132 1
70 133 1
70 134 1
70 144 1
70 145 1
70 146 1
70 150 1
70 153 1
70 155 1
70 156 1
70 158 1
70 159 1
70 164 1
70 167 1
70 168 1
70 169 1
70 170 1
70 171 1
70 173 1
70 174 1
70 175 1
70 178 1
70 181 1
70 184 1
70 185 1
70 187 1
70 188 1
70 193 1
70 199 1
71 72 1
71 76 1
71 82 1
71 84 1
71 86 1
71 87 1
71 88 1
71 94 1
71 97 1
71 99 1
71 101 1
71 102 1
71 105 1
71 106 1
71 108 1
71 110 1
71 111 1
71 114 1
71 116 1
71 119 1
71 125 1
71 128 1
71 130 1
71 132 1
71 143 1
71 146 1
71 151 1
71 163 1
71 166 1
71 169 1
71 175 1
71 180 1
71 182 1
71 185 1
71 191 1
71 195 1
71 197 1
72 73 1
72 75 1
72 77 1
72 82 1
72 87 1
72 94 1
72 99 1
72 101 1
72 107 1
72 109 1
72 110 1
72 111 1
72 112 1
72 115 1
72 130 1
72 131 1
72 139 1
72 145 1
72 147 1
72 148 1
72 149 1
72 152 1
72 153 1
72 159 1
72 160 1
72 161 1
72 162 1
72 163 1
72 166 1
72 167 1
72 169 1
72 176 1
72 177 1
72 180 1
72 185 1
72 186 1
72 188 1
72 199 1
73 75 1
73 76 1
73 81 1
73 85 1
73 98 1
73 100 1
73 102 1
73 103 1
73 106 1
73 109 1
73 113 1
73 114 1
73 116 1
73 117 1
73 119 1
73 127 1
73 129 1
73 130 1
73 142 1
73 143 1
73 151 1
73 152 1
73 153 1
73 157 1
73 158 1
73 159 1
73 160 1
73 165 1
73 168 1
73 177 1
73 179 1
73 182 1
73 186 1
73 187 1
73 189 1
73 191 1
73 194 1
73 195 1
73 197 1
73 200 1
74 83 1
74 85 1
74 86 1
74 87 1
74 89 1
74 91 1
74 93 1
74 94 1
74 102 1
74 104 1
74 106 1
74 109 1
74 110 1
74 112 1
74 114 1
74 119 1
74 121 1
74 124 1
74 126 1
74 128 1
74 131 1
74 132 1
74 138 1
74 139 1
74 146 1
74 149 1
74 151 1
74 152 1
74 153 1
74 154 1
74 155 1
74 161 1
74 164 1
74 169 1
74 170 1
74 172 1
74 173 1
74 175 1
74 176 1
74 177 1
74 178 1
74 179 1
74 181 1
74 182 1
74 183 1
74 187 1
74 189 1
74 190 1
74 192 1
74 193 1
74 197 1
74 198 1
74 199 1
74 200 1
75 78 1
75 80 1
75 84 1
75 85 1
75 86 1
75 88 1
75 90 1
75 95 1
75 100 1
75 103 1
75 105 1
75 111 1
75 112 1
75 115 1
75 116 1
75 117 1
75 120 1
75 123 1
75 124 1
75 130 1
75 132 1
75 134 1
75 136 1
75 146 1
75 151 1
75 153 1
75 157 1
75 161 1
75 162 1
75 169 1
75 172 1
75 176 1
75 178 1
75 184 1
75 190 1
75 193 1
75 194 1
75 195 1
75 196 1
75 197 1
76 78 1
76 80 1
76 82 1
76 83 1
76 86 1
76 93 1
76 98 1
76 99 1
76 100 1
76 105 1
76 108 1
76 112 1
76 113 1
76 114 1
76 116 1
76 118 1
76 119 1
76 120 1
76 121 1
76 127 1
76 128 1
76 129 1
76 131 1
76 136 1
76 140 1
76 142 1
76 143 1
76 146 1
76 151 1
76 153 1
76 154 1
76 157 1
76 158 1
76 159 1
76 165 1
76 166 1
76 168 1
76 172 1
76 174 1
76 176 1
76 179 1
76 182 1
76 184 1
76 185 1
76 188 1
76 190 1
76 192 1
76 194 1
76 197 1
77 78 1
77 79 1
77 80 1
77 85 1
77 86 1
77 95 1
77 96 1
77 98 1
77 100 1
77 105 1
77 107 1
77 108 1
77 111 1
77 112 1
77 114 1
77 115 1
77 117 1
77 120 1
77 122 1
77 131 1
77 132 1
77 135 1
77 136 1
77 140 1
77 143 1
77 147 1
77 149 1
77 150 1
77 154 1
77 155 1
77 157 1
77 162 1
77 166 1
77 168 1
77 171 1
77 175 1
77 176 1
77 179 1
77 181 1
77 184 1
77 185 1
77 187 1
77 190 1
77 191 1
77 196 1
77 199 1
78 80 1
78 81 1
78 83 1
78 91 1
78 92 1
78 93 1
78 95 1
78 100 1
78 101 1
78 103 1
78 109 1
78 112 1
78 132 1
78 134 1
78 137 1
78 141 1
78 144 1
78 146 1
78 147 1
78 153 1
78 155 1
78 162 1
78 165 1
78 167 1
78 170 1
78 177 1
78 179 1
78 185 1
78 188 1
78 189 1
78 195 1
78 197 1
78 200 1
79 80 1
79 81 1
79 86 1
79 89 1
79 94 1
79 98 1
79 100 1
79 101 1
79 102 1
79 103 1
79 104 1
79 108 1
79 110 1
79 113 1
79 115 1
79 116 1
79 120 1
79 122 1
79 123 1
79 130 1
79 131 1
79 142 1
79 152 1
79 153 1
79 160 1
79 163 1
79 174 1
79 175 1
79 176 1
79 181 1
79 182 1
79 185 1
79 188 1
79 190 1
79 191 1
79 194 1
79 197 1
79 199 1
80 87 1
80 96 1
80 104 1
80 105 1
80 110 1
80 115 1
80 117 1
80 119 1
80 123 1
80 128 1
80 129 1
80 130 1
80 131 1
80 136 1
80 137 1
80 147 1
80 148 1
80 150 1
80 151 1
80 152 1
80 153 1
80 155 1
80 158 1
80 159 1
80 163 1
80 168 1
80 170 1
80 171 1
80 176 1
80 186 1
80 191 1
80 192 1
81 83 1
81 84 1
81 85 1
81 95 1
81 96 1
81 105 1
81 111 1
81 112 1
81 114 1
81 116 1
81 120 1
81 121 1
81 122 1
81 126 1
81 128 1
81 129 1
81 131 1
81 133 1
81 148 1
81 150 1
81 151 1
81 152 1
81 154 1
81 158 1
81 160 1
81 161 1
81 162 1
81 164 1
81 165 1
81 168 1
81 169 1
81 170 1
81 171 1
81 172 1
81 175 1
81 176 1
81 177 1
81 181 1
81 182 1
81 196 1
81 197 1
81 200 1
82 86 1
82 89 1
82 91 1
82 99 1
82 105 1
82 106 1
82 107 1
82 108 1
82 112 1
82 114 1
82 117 1
82 119 1
82 120 1
82 121 1
82 127 1
82 129 1
82 130 1
82 135 1
82 140 1
82 145 1
82 149 1
82 150 1
82 151 1
82 155 1
82 157 1
82 158 1
82 159 1
82 160 1
82 161 1
82 164 1
82 167 1
82 168 1
82 172 1
82 173 1
82 177 1
82 179 1
82 180 1
82 185 1
82 188 1
82 190 1
82 193 1
82 200 1
83 84 1
83 85 1
83 91 1
83 93 1
83 94 1
83 96 1
83 99 1
83 101 1
83 107 1
83 108 1
83 109 1
83 110 1
83 111 1
83 112 1
83 113 1
83 117 1
83 118 1
83 120 1
83 122 1
83 123 1
83 125 1
83 127 1
83 131 1
83 134 1
83 136 1
83 138 1
83 139 1
83 141 1
83 143 1
83 144 1
83 150 1
83 152 1
83 154 1
83 159 1
83 160 1
83 170 1
83 172 1
83 173 1
83 174 1
83 176 1
83 177 1
83 179 1
83 180 1
83 181 1
83 182 1
83 184 1
83 188 1
83 191 1
83 196 1
83 199 1
84 87 1
84 89 1
84 93 1
84 94 1
84 95 1
84 100 1
84 102 1
84 105 1
84 107 1
84 109 1
84 115 1
84 123 1
84 127 1
84 129 1
84 130 1
84 133 1
84 135 1
84 136 1
84 137 1
84 142 1
84 147 1
84 150 1
84 152 1
84 153 1
84 154 1
84 158 1
84 159 1
84 162 1
84 163 1
84 164 1
84 170 1
84 171 1
84 175 1
84 176 1
84 182 1
84 185 1
84 187 1
84 188 1
84 195 1
84 196 1
84 198 1
84 200 1
85 88 1
85 89 1
85 91 1
85 94 1
85 102 1
85 104 1
85 105 1
85 108 1
85 111 1
85 112 1
85 114 1
85 117 1
85 122 1
85 127 1
85 128 1
85 129 1
85 135 1
85 138 1
85 140 1
85 144 1
85 149 1
85 150 1
85 153 1
85 160 1
85 161 1
85 165 1
85 169 1
85 173 1
85 176 1
85 177 1
85 179 1
85 187 1
85 193 1
85 194 1
85 195 1
85 198 1
86 95 1
86 104 1
86 105 1
86 112 1
86 121 1
86 125 1
86 126 1
86 130 1
86 137 1
86 141 1
86 146 1
86 152 1
86 155 1
86 156 1
86 159 1
86 163 1
86 166 1
86 170 1
86 171 1
86 180 1
86 182 1
86 186 1
86 187 1
86 188 1
86 197 1
86 198 1
87 93 1
87 97 1
87 99 1
87 100 1
87 101 1
87 102 1
87 103 1
87 104 1
87 107 1
87 115 1
87 117 1
87 123 1
87 128 1
87 129 1
87 131 1
87 132 1
87 133 1
87 135 1
87 136 1
87 137 1
87 144 1
87 147 1
87 155 1
87 157 1
87 166 1
87 168 1
87 170 1
87 173 1
87 177 1
87 180 1
87 181 1
87 185 1
87 191 1
87 195 1
87 200 1
88 89 1
88 90 1
88 92 1
88 96 1
88 98 1
88 100 1
88 102 1
88 103 1
88 104 1
88 107 1
88 108 1
88 109 1
88 111 1
88 116 1
88 118 1
88 122 1
88 124 1
88 125 1
88 128 1
88 130 1
88 131 1
88 133 1
88 137 1
88 139 1
88 140 1
88 149 1
88 153 1
88 155 1
88 156 1
88 160 1
88 162 1
88 163 1
88 167 1
88 169 1
88 170 1
88 172 1
88 178 1
88 179 1
88 183 1
88 184 1
88 185 1
88 187 1
88 190 1
88 192 1
88 193 1
88 195 1
88 199 1
89 92 1
89 97 1
89 100 1
89 102 1
89 107 1
89 108 1
89 112 1
89 115 1
89 116 1
89 118 1
89 127 1
89 131 1
89 132 1
89 135 1
89 136 1
89 139 1
89 142 1
89 144 1
89 145 1
89 148 1
89 150 1
89 151 1
89 155 1
89 157 1
89 158 1
89 159 1
89 162 1
89 164 1
89 169 1
89 173 1
89 174 1
89 176 1
89 178 1
89 183 1
89 194 1
89 195 1
89 196 1
89 199 1
90 99 1
90 101 1
90 102 1
90 104 1
90 106 1
90 108 1
90 109 1
90 111 1
90 114 1
90 117 1
90 118 1
90 126 1
90 127 1
90 129 1
90 132 1
90 134 1
90 136 1
90 140 1
90 142 1
90 144 1
90 145 1
90 148 1
90 153 1
90 164 1
90 170 1
90 177 1
90 178 1
90 180 1
90 183 1
90 190 1
90 191 1
90 192 1
90 194 1
90 197 1
90 200 1
91 92 1
91 97 1
91 98 1
91 106 1
91 107 1
91 112 1
91 116 1
91 121 1
91 122 1
91 124 1
91 127 1
91 128 1
91 131 1
91 133 1
91 142 1
91 144 1
91 147 1
91 150 1
91 154 1
91 161 1
91 163 1
91 164 1
91 170 1
91 171 1
91 173 1
91 178 1
91 180 1
91 182 1
91 190 1
91 199 1
92 93 1
92 109 1
92 112 1
92 114 1
92 123 1
92 124 1
92 125 1
92 127 1
92 130 1
92 134 1
92 135 1
92 136 1
92 137 1
92 144 1
92 150 1
92 151 1
92 153 1
92 156 1
92 158 1
92 162 1
92 163 1
92 165 1
92 166 1
92 169 1
92 170 1
92 172 1
92 173 1
92 176 1
92 178 1
92 182 1
92 184 1
92 188 1
92 190 1
92 191 1
92 192 1
92 196 1
92 197 1
92 198 1
93 95 1
93 96 1
93 98 1
93 106 1
93 107 1
93 108 1
93 109 1
93 111 1
93 114 1
93 115 1
93 120 1
93 122 1
93 124 1
93 125 1
93 126 1
93 132 1
93 133 1
93 135 1
93 137 1
93 138 1
93 141 1
93 143 1
93 147 1
93 148 1
93 150 1
93 151 1
93 152 1
93 153 1
93 155 1
93 156 1
93 160 1
93 163 1
93 168 1
93 173 1
93 174 1
93 175 1
93 176 1
93 179 1
93 183 1
93 184 1
93 185 1
93 187 1
93 188 1
93 193 1
93 196 1
93 199 1
93 200 1
94 95 1
94 96 1
94 97 1
94 101 1
94 113 1
94 114 1
94 115 1
94 119 1
94 124 1
94 125 1
94 130 1
94 133 1
94 136 1
94 139 1
94 141 1
94 144 1
94 147 1
94 148 1
94 149 1
94 151 1
94 152 1
94 154 1
94 155 1
94 159 1
94 161 1
94 165 1
94 166 1
94 167 1
94 168 1
94 169 1
94 170 1
94 174 1
94 176 1
94 179 1
94 180 1
94 184 1
94 187 1
94 196 1
94 197 1
94 200 1
95 105 1
95 106 1
95 107 1
95 109 1
95 110 1
95 111 1
95 114 1
95 116 1
95 123 1
95 125 1
95 133 1
95 134 1
95 135 1
95 141 1
95 142 1
95 147 1
95 149 1
95 152 1
95 155 1
95 158 1
95 161 1
95 163 1
95 164 1
95 173 1
95 178 1
95 179 1
95 181 1
95 182 1
95 191 1
95 196 1
96 103 1
96 112 1
96 116 1
96 118 1
96 124 1
96 127 1
96 131 1
96 133 1
96 134 1
96 135 1
96 136 1
96 138 1
96 139 1
96 145 1
96 149 1
96 153 1
96 154 1
96 160 1
96 164 1
96 167 1
96 169 1
96 170 1
96 171 1
96 178 1
96 179 1
96 180 1
96 181 1
96 182 1
96 189 1
96 190 1
96 191 1
96 196 1
96 199 1
96 200 1
97 99 1
97 100 1
97 102 1
97 109 1
97 110 1
97 116 1
97 117 1
97 118 1
97 120 1
97 124 1
97 125 1
97 130 1
97 134 1
97 135 1
97 136 1
97 138 1
97 146 1
97 147 1
97 152 1
97 157 1
97 159 1
97 161 1
97 163 1
97 164 1
97 168 1
97 169 1
97 172 1
97 173 1
97 175 1
97 176 1
97 179 1
97 180 1
97 181 1
97 182 1
97 183 1
97 184 1
97 185 1
97 194 1
98 100 1
98 103 1
98 105 1
98 106 1
98 107 1
98 113 1
98 114 1
98 117 1
98 118 1
98 123 1
98 126 1
98 127 1
98 129 1
98 130 1
98 134 1
98 140 1
98 154 1
98 155 1
98 159 1
98 160 1
98 161 1
98 164 1
98 173 1
98 174 1
98 175 1
98 176 1
98 180 1
98 184 1
98 185 1
98 188 1
98 190 1
98 195 1
98 196 1
98 197 1
99 105 1
99 106 1
99 109 1
99 111 1
99 112 1
99 115 1
99 116 1
99 117 1
99 120 1
99 121 1
99 122 1
99 123 1
99 127 1
99 138 1
99 139 1
99 140 1
99 142 1
99 146 1
99 148 1
99 153 1
99 154 1
99 155 1
99 161 1
99 169 1
99 171 1
99 173 1
99 177 1
99 178 1
99 181 1
99 182 1
99 183 1
99 184 1
99 188 1
99 194 1
99 197 1
100 102 1
100 104 1
100 105 1
100 108 1
100 109 1
100 110 1
100 113 1
100 124 1
100 125 1
100 128 1
100 131 1
100 132 1
100 133 1
100 135 1
100 138 1
100 139 1
100 141 1
100 143 1
100 145 1
100 146 1
100 148 1
100 151 1
100 154 1
100 157 1
100 158 1
100 162 1
100 163 1
100 171 1
100 172 1
100 176 1
100 180 1
100 181 1
100 186 1
100 189 1
100 191 1
100 192 1
100 193 1
100 194 1
100 197 1
100 200 1
101 102 1
101 103 1
101 104 1
101 105 1
101 109 1
101 114 1
101 117 1
101 122 1
101 126 1
101 130 1
101 140 1
101 145 1
101 146 1
101 148 1
101 151 1
101 155 1
101 158 1
101 160 1
101 163 1
101 164 1
101 165 1
101 170 1
101 172 1
101 176 1
101 177 1
101 179 1
101 183 1
101 184 1
101 190 1
101 193 1
101 195 1
101 198 1
101 199 1
102 105 1
102 123 1
102 124 1
102 126 1
102 128 1
102 134 1
102 142 1
102 143 1
102 145 1
102 147 1
102 149 1
102 152 1
102 157 1
102 160 1
102 162 1
102 170 1
102 171 1
102 172 1
102 176 1
102 179 1
102 181 1
102 183 1
102 186 1
102 189 1
102 190 1
102 191 1
102 192 1
102 194 1
102 196 1
102 199 1
103 106 1
103 109 1
103 110 1
103 111 1
103 112 1
103 116 1
103 117 1
103 118 1
103 122 1
103 124 1
103 131 1
103 133 1
103 134 1
103 136 1
103 138 1
103 140 1
103 141 1
103 142 1
103 144 1
103 155 1
103 161 1
103 162 1
103 164 1
103 165 1
103 166 1
103 168 1
103 170 1
103 174 1
103 176 1
103 180 1
103 183 1
103 185 1
103 186 1
103 187 1
103 190 1
103 193 1
103 194 1
103 195 1
103 198 1
103 199 1
104 105 1
104 106 1
104 108 1
104 109 1
104 111 1
104 113 1
104 115 1
104 119 1
104 124 1
104 125 1
104 126 1
104 128 1
104 129 1
104 131 1
104 133 1
104 135 1
104 137 1
104 138 1
104 140 1
104 151 1
104 158 1
104 160 1
104 161 1
104 170 1
104 173 1
104 178 1
104 181 1
104 184 1
104 185 1
104 186 1
104 187 1
104 188 1
104 191 1
104 195 1
104 196 1
104 197 1
104 199 1
105 113 1
105 114 1
105 118 1
105 119 1
105 121 1
105 124 1
105 126 1
105 131 1
105 133 1
105 135 1
105 140 1
105 146 1
105 148 1
105 150 1
105 151 1
105 152 1
105 153 1
105 156 1
105 157 1
105 159 1
105 161 1
105 162 1
105 163 1
105 164 1
105 165 1
105 166 1
105 167 1
105 170 1
105 173 1
105 174 1
105 179 1
105 180 1
105 181 1
105 183 1
105 184 1
105 186 1
105 190 1
105 192 1
105 193 1
105 194 1
105 195 1
105 197 1
106 111 1
106 117 1
106 118 1
106 119 1
106 120 1
106 122 1
106 124 1
106 127 1
106 129 1
106 130 1
106 134 1
106 137 1
106 141 1
106 148 1
106 149 1
106 154 1
106 156 1
106 158 1
106 160 1
106 161 1
106 163 1
106 166 1
106 167 1
106 174 1
106 175 1
106 181 1
106 187 1
106 188 1
106 193 1
106 194 1
106 195 1
106 197 1
106 200 1
107 108 1
107 109 1
107 127 1
107 129 1
107 130 1
107 131 1
107 132 1
107 140 1
107 143 1
107 144 1
107 147 1
107 149 1
107 153 1
107 157 1
107 165 1
107 166 1
107 167 1
107 168 1
107 181 1
107 182 1
107 184 1
107 185 1
107 187 1
107 188 1
107 195 1
107 197 1
107 198 1
108 110 1
108 112 1
108 114 1
108 115 1
108 116 1
108 118 1
108 121 1
108 122 1
108 125 1
108 129 1
108 130 1
108 134 1
108 135 1
108 136 1
108 138 1
108 148 1
108 150 1
108 156 1
108 159 1
108 162 1
108 165 1
108 166 1
108 167 1
108 172 1
108 174 1
108 180 1
108 181 1
108 182 1
108 183 1
108 184 1
108 187 1
108 188 1
108 189 1
108 190 1
108 191 1
109 113 1
109 116 1
109 117 1
109 119 1
109 120 1
109 122 1
109 128 1
109 133 1
109 134 1
109 136 1
109 140 1
109 146 1
109 148 1
109 150 1
109 151 1
109 152 1
109 154 1
109 159 1
109 163 1
109 164 1
109 170 1
109 171 1
109 175 1
109 182 1
109 191 1
109 194 1
109 196 1
109 199 1
110 112 1
110 114 1
110 118 1
110 127 1
110 128 1
110 129 1
110 131 1
110 133 1
110 134 1
110 139 1
110 140 1
110 141 1
110 143 1
110 144 1
110 146 1
110 148 1
110 153 1
110 155 1
110 160 1
110 164 1
110 167 1
110 168 1
110 169 1
110 171 1
110 174 1
110 175 1
110 176 1
110 177 1
110 178 1
110 180 1
110 182 1
110 184 1
110 187 1
110 190 1
110 195 1
110 196 1
110 197 1
110 198 1
110 200 1
111 113 1
111 114 1
111 115 1
111 119 1
111 121 1
111 124 1
111 125 1
111 126 1
111 129 1
111 132 1
111 134 1
111 136 1
111 140 1
111 141 1
111 142 1
111 143 1
111 144 1
111 147 1
111 148 1
111 149 1
111 155 1
111 166 1
111 170 1
111 171 1
111 172 1
111 174 1
111 175 1
111 178 1
111 179 1
111 185 1
111 188 1
111 193 1
111 195 1
111 196 1
111 197 1
111 199 1
111 200 1
112 115 1
112 116 1
112 117 1
112 120 1
112 122 1
112 123 1
112 125 1
112 126 1
112 127 1
112 133 1
112 135 1
112 136 1
112 137 1
112 138 1
112 141 1
112 143 1
112 147 1
112 149 1
112 150 1
112 151 1
112 158 1
112 160 1
112 161 1
112 164 1
112 166 1
112 173 1
112 175 1
112 177 1
112 178 1
112 180 1
112 192 1
112 195 1
113 114 1
113 118 1
113 121 1
113 123 1
113 125 1
113 129 1
113 130 1
113 137 1
113 144 1
113 154 1
113 156 1
113 157 1
113 158 1
113 160 1
113 164 1
113 166 1
113 167 1
113 168 1
113 171 1
113 175 1
113 176 1
113 179 1
113 186 1
113 191 1
113 193 1
113 194 1
113 195 1
113 196 1
113 200 1
114 117 1
114 121 1
114 124 1
114 130 1
114 132 1
114 135 1
114 136 1
114 138 1
114 142 1
114 144 1
114 145 1
114 149 1
114 152 1
114 153 1
114 157 1
114 174 1
114 177 1
114 181 1
114 183 1
114 184 1
114 188 1
114 190 1
114 193 1
114 199 1
115 116 1
115 118 1
115 121 1
115 124 1
115 125 1
115 129 1
115 133 1
115 136 1
115 137 1
115 138 1
115 139 1
115 140 1
115 143 1
115 145 1
115 147 1
115 149 1
115 157 1
115 159 1
115 161 1
115 167 1
115 168 1
115 172 1
115 175 1
115 180 1
115 183 1
115 188 1
115 191 1
115 192 1
115 194 1
116 117 1
116 119 1
116 122 1
116 125 1
116 126 1
116 132 1
116 133 1
116 136 1
116 139 1
116 141 1
116 143 1
116 144 1
116 147 1
116 152 1
116 159 1
116 161 1
116 162 1
116 167 1
116 170 1
116 171 1
116 172 1
116 173 1
116 178 1
116 179 1
116 181 1
116 182 1
116 187 1
116 190 1
116 192 1
116 193 1
116 194 1
116 195 1
116 199 1
117 121 1
117 124 1
117 126 1
117 128 1
117 136 1
117 142 1
117 144 1
117 145 1
117 146 1
117 147 1
117 150 1
117 154 1
117 156 1
117 159 1
117 163 1
117 164 1
117 167 1
117 172 1
117 173 1
117 175 1
117 176 1
117 182 1
117 184 1
117 188 1
117 189 1
117 194 1
117 197 1
117 198 1
117 199 1
118 121 1
118 122 1
118 125 1
118 126 1
118 127 1
118 129 1
118 133 1
118 136 1
118 137 1
118 140 1
118 144 1
118 154 1
118 160 1
118 164 1
118 165 1
118 168 1
118 169 1
118 171 1
118 173 1
118 174 1
118 179 1
118 180 1
118 182 1
118 186 1
118 188 1
118 192 1
118 196 1
119 120 1
119 122 1
119 126 1
119 127 1
119 129 1
119 141 1
119 142 1
119 147 1
119 159 1
119 161 1
119 162 1
119 163 1
119 164 1
119 167 1
119 168 1
119 169 1
119 171 1
119 173 1
119 174 1
119 177 1
119 179 1
119 187 1
119 188 1
119 190 1
119 193 1
119 196 1
120 121 1
120 122 1
120 125 1
120 127 1
120 132 1
120 136 1
120 140 1
120 141 1
120 142 1
120 145 1
120 146 1
120 147 1
120 148 1
120 152 1
120 154 1
120 155 1
120 156 1
120 157 1
120 160 1
120 162 1
120 163 1
120 164 1
120 165 1
120 166 1
120 171 1
120 172 1
120 174 1
120 181 1
120 184 1
120 185 1
120 191 1
120 200 1
121 123 1
121 124 1
121 126 1
121 135 1
121 140 1
121 143 1
121 149 1
121 150 1
121 152 1
121 155 1
121 162 1
121 167 1
121 168 1
121 169 1
121 170 1
121 171 1
121 172 1
121 173 1
121 174 1
121 176 1
121 177 1
121 180 1
121 183 1
121 185 1
121 186 1
121 188 1
121 189 1
121 190 1
121 192 1
121 199 1
121 200 1
122 123 1
122 124 1
122 128 1
122 129 1
122 135 1
122 138 1
122 143 1
122 146 1
122 148 1
122 149 1
122 151 1
122 156 1
122 157 1
122 161 1
122 162 1
122 164 1
122 168 1
122 171 1
122 172 1
122 173 1
122 177 1
122 179 1
122 180 1
122 181 1
122 182 1
122 184 1
122 189 1
122 192 1
122 195 1
122 198 1
122 200 1
123 125 1
123 128 1
123 129 1
123 135 1
123 137 1
123 138 1
123 144 1
123 149 1
123 155 1
123 156 1
123 169 1
123 172 1
123 177 1
123 178 1
123 180 1
123 181 1
123 182 1
123 184 1
123 187 1
123 189 1
123 194 1
123 199 1
124 125 1
124 129 1
124 130 1
124 133 1
124 135 1
124 141 1
124 142 1
124 150 1
124 156 1
124 158 1
124 159 1
124 164 1
124 167 1
124 172 1
124 177 1
124 178 1
124 184 1
124 189 1
124 191 1
124 200 1
125 134 1
125 140 1
125 142 1
125 151 1
125 153 1
125 158 1
125 159 1
125 160 1
125 165 1
125 166 1
125 168 1
125 172 1
125 173 1
125 175 1
125 178 1
125 179 1
125 180 1
125 184 1
125 185 1
125 188 1
125 190 1
125 192 1
125 195 1
125 196 1
125 199 1
126 127 1
126 128 1
126 132 1
126 135 1
126 136 1
126 139 1
126 141 1
126 143 1
126 147 1
126 149 1
126 154 1
126 155 1
126 159 1
126 160 1
126 170 1
126 176 1
126 177 1
126 178 1
126 180 1
126 181 1
126 184 1
126 188 1
126 189 1
126 190 1
126 193 1
126 200 1
127 129 1
127 133 1
127 135 1
127 137 1
127 138 1
127 144 1
127 145 1
127 148 1
127 149 1
127 150 1
127 152 1
127 153 1
127 154 1
127 157 1
127 164 1
127 168 1
127 169 1
127 170 1
127 174 1
127 177 1
127 180 1
127 184 1
127 185 1
127 191 1
127 194 1
128 130 1
128 135 1
128 146 1
128 148 1
128 149 1
128 150 1
128 156 1
128 159 1
128 167 1
128 168 1
128 169 1
128 172 1
128 173 1
128 177 1
128 179 1
128 182 1
128 184 1
128 185 1
128 186 1
128 189 1
128 191 1
128 194 1
128 198 1
128 200 1
129 134 1
129 136 1
129 138 1
129 140 1
129 142 1
129 143 1
129 148 1
129 149 1
129 153 1
129 154 1
129 157 1
129 163 1
129 167 1
129 168 1
129 171 1
129 172 1
129 175 1
129 186 1
129 190 1
129 191 1
129 195 1
129 200 1
130 131 1
130 134 1
130 135 1
130 136 1
130 137 1
130 140 1
130 142 1
130 151 1
130 152 1
130 153 1
130 155 1
130 156 1
130 158 1
130 159 1
130 161 1
130 164 1
130 165 1
130 166 1
130 167 1
130 168 1
130 169 1
130 172 1
130 174 1
130 176 1
130 177 1
130 183 1
130 185 1
130 186 1
130 189 1
130 190 1
130 194 1
130 195 1
130 198 1
131 135 1
131 136 1
131 140 1
131 142 1
131 144 1
131 147 1
131 152 1
131 153 1
131 155 1
131 156 1
131 157 1
131 164 1
131 170 1
131 171 1
131 172 1
131 173 1
131 175 1
131 179 1
131 181 1
131 185 1
131 187 1
131 188 1
131 192 1
131 194 1
131 195 1
131 196 1
131 197 1
132 133 1
132 139 1
132 141 1
132 145 1
132 156 1
132 163 1
132 167 1
132 170 1
132 171 1
132 172 1
132 173 1
132 174 1
132 177 1
132 178 1
132 181 1
132 182 1
132 185 1
132 188 1
132 191 1
132 194 1
132 195 1
132 199 1
133 134 1
133 136 1
133 139 1
133 141 1
133 142 1
133 147 1
133 150 1
133 151 1
133 152 1
133 153 1
133 154 1
133 155 1
133 159 1
133 161 1
133 162 1
133 164 1
133 171 1
133 172 1
133 173 1
133 176 1
133 178 1
133 179 1
133 180 1
133 182 1
133 183 1
133 184 1
133 185 1
133 187 1
133 189 1
133 190 1
134 137 1
134 139 1
134 140 1
134 141 1
134 142 1
134 143 1
134 145 1
134 148 1
134 151 1
134 153 1
134 159 1
134 160 1
134 165 1
134 169 1
134 171 1
134 173 1
134 176 1
134 180 1
134 181 1
134 185 1
134 186 1
134 188 1
134 189 1
134 191 1
134 194 1
134 197 1
134 200 1
135 141 1
135 142 1
135 145 1
135 146 1
135 147 1
135 150 1
135 151 1
135 152 1
135 154 1
135 156 1
135 157 1
135 158 1
135 159 1
135 160 1
135 161 1
135 163 1
135 169 1
135 170 1
135 175 1
135 176 1
135 178 1
135 182 1
135 185 1
135 186 1
135 187 1
135 190 1
135 191 1
135 192 1
135 198 1
135 199 1
135 200 1
136 138 1
136 141 1
136 142 1
136 144 1
136 145 1
136 147 1
136 149 1
136 150 1
136 151 1
136 153 1
136 154 1
136 156 1
136 157 1
136 158 1
136 162 1
136 164 1
136 165 1
136 166 1
136 167 1
136 168 1
136 169 1
136 171 1
136 173 1
136 174 1
136 175 1
136 179 1
136 186 1
136 187 1
136 188 1
136 190 1
136 195 1
136 199 1
136 200 1
137 141 1
137 144 1
137 145 1
137 147 1
137 148 1
137 155 1
137 156 1
137 158 1
137 162 1
137 169 1
137 174 1
137 175 1
137 177 1
137 185 1
137 186 1
137 192 1
137 197 1
137 199 1
137 200 1
138 141 1
138 144 1
138 148 1
138 155 1
138 157 1
138 161 1
138 167 1
138 168 1
138 170 1
138 172 1
138 175 1
138 176 1
138 177 1
138 179 1
138 182 1
138 184 1
138 187 1
138 189 1
138 190 1
138 199 1
139 140 1
139 142 1
139 143 1
139 144 1
139 146 1
139 155 1
139 158 1
139 162 1
139 171 1
139 172 1
139 173 1
139 178 1
139 181 1
139 187 1
139 188 1
139 193 1
139 197 1
140 143 1
140 144 1
140 146 1
140 155 1
140 157 1
140 158 1
140 161 1
140 171 1
140 175 1
140 176 1
140 177 1
140 179 1
140 180 1
140 181 1
140 184 1
140 187 1
140 192 1
140 195 1
140 198 1
141 142 1
141 144 1
141 147 1
141 157 1
141 161 1
141 163 1
141 165 1
141 167 1
141 169 1
141 170 1
141 173 1
141 174 1
141 175 1
141 179 1
141 181 1
141 182 1
141 185 1
141 186 1
141 192 1
141 193 1
141 199 1
142 147 1
142 148 1
142 152 1
142 157 1
142 158 1
142 159 1
142 162 1
142 163 1
142 165 1
142 167 1
142 170 1
142 171 1
142 172 1
142 174 1
142 177 1
142 178 1
142 179 1
142 180 1
142 182 1
142 185 1
142 190 1
142 192 1
142 193 1
142 195 1
143 150 1
143 152 1
143 153 1
143 154 1
143 158 1
143 161 1
143 163 1
143 165 1
143 169 1
143 176 1
143 177 1
143 182 1
143 183 1
143 190 1
143 191 1
143 195 1
143 197 1
143 199 1
144 148 1
144 150 1
144 155 1
144 157 1
144 159 1
144 160 1
144 162 1
144 167 1
144 171 1
144 172 1
144 173 1
144 179 1
144 182 1
144 183 1
144 184 1
144 185 1
144 191 1
144 192 1
144 193 1
144 198 1
145 149 1
145 152 1
145 153 1
145 156 1
145 161 1
145 164 1
145 166 1
145 173 1
145 177 1
145 182 1
145 187 1
145 189 1
145 192 1
145 196 1
145 199 1
146 147 1
146 153 1
146 155 1
146 156 1
146 160 1
146 167 1
146 172 1
146 174 1
146 176 1
146 179 1
146 183 1
146 185 1
146 186 1
146 188 1
146 194 1
146 196 1
146 197 1
146 199 1
146 200 1
147 149 1
147 151 1
147 153 1
147 156 1
147 159 1
147 164 1
147 170 1
147 171 1
147 173 1
147 182 1
147 186 1
147 188 1
147 190 1
147 192 1
147 193 1
147 199 1
148 150 1
148 151 1
148 154 1
148 156 1
148 161 1
148 164 1
148 168 1
148 169 1
148 170 1
148 172 1
148 174 1
148 177 1
148 182 1
148 183 1
148 184 1
148 188 1
148 189 1
148 190 1
148 191 1
148 192 1
148 195 1
149 156 1
149 159 1
149 160 1
149 163 1
149 165 1
149 167 1
149 169 1
149 178 1
149 182 1
149 183 1
149 188 1
149 189 1
149 192 1
149 193 1
149 196 1
149 200 1
150 152 1
150 153 1
150 155 1
150 158 1
150 159 1
150 166 1
150 171 1
150 173 1
150 175 1
150 182 1
150 184 1
150 185 1
150 186 1
150 187 1
150 188 1
150 189 1
150 190 1
150 200 1
151 154 1
151 156 1
151 158 1
151 159 1
151 163 1
151 164 1
151 167 1
151 172 1
151 173 1
151 182 1
151 183 1
151 184 1
151 185 1
151 186 1
151 191 1
151 193 1
151 197 1
152 158 1
152 162 1
152 163 1
152 164 1
152 166 1
152 169 1
152 175 1
152 178 1
152 179 1
152 183 1
152 185 1
152 187 1
152 189 1
152 190 1
152 192 1
152 195 1
152 196 1
153 159 1
153 160 1
153 166 1
153 167 1
153 170 1
153 172 1
153 182 1
153 184 1
153 193 1
153 199 1
154 161 1
154 162 1
154 166 1
154 172 1
154 175 1
154 176 1
154 181 1
154 183 1
154 188 1
154 189 1
154 190 1
154 194 1
154 196 1
154 197 1
154 199 1
154 200 1
155 156 1
155 158 1
155 162 1
155 164 1
155 169 1
155 172 1
155 173 1
155 176 1
155 177 1
155 178 1
155 179 1
155 180 1
155 182 1
155 187 1
155 194 1
155 198 1
156 162 1
156 163 1
156 164 1
156 166 1
156 167 1
156 169 1
156 172 1
156 176 1
156 177 1
156 179 1
156 182 1
156 183 1
156 184 1
156 185 1
156 186 1
156 189 1
156 191 1
156 192 1
156 194 1
156 195 1
156 197 1
156 199 1
156 200 1
157 164 1
157 165 1
157 166 1
157 167 1
157 171 1
157 174 1
157 175 1
157 179 1
157 181 1
157 185 1
157 189 1
157 190 1
157 191 1
158 160 1
158 165 1
158 166 1
158 168 1
158 169 1
158 174 1
158 177 1
158 179 1
158 180 1
158 185 1
158 186 1
158 188 1
158 189 1
158 192 1
158 194 1
158 195 1
159 160 1
159 165 1
159 166 1
159 167 1
159 170 1
159 171 1
159 175 1
159 177 1
159 182 1
159 185 1
159 187 1
159 188 1
159 197 1
159 199 1
160 169 1
160 173 1
160 178 1
160 180 1
160 184 1
160 188 1
160 189 1
160 197 1
161 163 1
161 166 1
161 170 1
161 173 1
161 177 1
161 178 1
161 182 1
161 183 1
161 188 1
161 191 1
161 193 1
161 195 1
161 196 1
161 198 1
161 199 1
161 200 1
162 164 1
162 165 1
162 167 1
162 169 1
162 171 1
162 175 1
162 178 1
162 180 1
162 184 1
162 187 1
162 189 1
162 190 1
162 192 1
162 195 1
162 197 1
162 199 1
163 172 1
163 175 1
163 180 1
163 181 1
163 183 1
163 190 1
163 192 1
163 196 1
164 165 1
164 166 1
164 167 1
164 168 1
164 173 1
164 175 1
164 176 1
164 178 1
164 179 1
164 181 1
164 183 1
164 189 1
164 190 1
164 194 1
164 198 1
165 166 1
165 167 1
165 169 1
165 170 1
165 171 1
165 172 1
165 174 1
165 183 1
165 187 1
165 188 1
165 189 1
165 190 1
165 191 1
165 194 1
165 195 1
165 196 1
165 197 1
166 171 1
166 175 1
166 185 1
166 190 1
166 196 1
166 197 1
166 199 1
167 172 1
167 175 1
167 177 1
167 181 1
167 191 1
167 192 1
168 171 1
168 175 1
168 176 1
168 178 1
168 179 1
168 180 1
168 182 1
168 186 1
168 187 1
168 193 1
168 194 1
168 195 1
168 198 1
168 199 1
169 170 1
169 173 1
169 175 1
169 179 1
169 181 1
169 182 1
169 184 1
169 186 1
169 194 1
169 198 1
169 199 1
169 200 1
170 173 1
170 174 1
170 176 1
170 179 1
170 181 1
170 183 1
170 184 1
170 187 1
170 194 1
170 197 1
171 172 1
171 173 1
171 180 1
171 181 1
171 183 1
171 189 1
171 192 1
171 193 1
171 197 1
171 198 1
171 200 1
172 177 1
172 179 1
172 181 1
172 182 1
172 186 1
172 192 1
172 193 1
172 195 1
172 199 1
173 180 1
173 181 1
173 186 1
173 187 1
173 188 1
173 189 1
173 190 1
173 193 1
173 194 1
174 177 1
174 182 1
174 183 1
174 185 1
174 188 1
174 190 1
174 196 1
174 197 1
174 199 1
175 177 1
175 178 1
175 180 1
175 181 1
175 183 1
175 188 1
175 192 1
175 193 1
175 199 1
176 177 1
176 180 1
176 183 1
176 187 1
176 189 1
176 191 1
176 194 1
176 197 1
176 198 1
176 200 1
177 179 1
177 180 1
177 184 1
177 186 1
177 187 1
177 188 1
177 195 1
177 196 1
177 197 1
177 199 1
178 179 1
178 183 1
178 184 1
178 185 1
178 188 1
178 189 1
178 192 1
178 197 1
178 200 1
179 182 1
179 186 1
179 187 1
179 188 1
179 191 1
179 193 1
179 196 1
180 181 1
180 184 1
180 187 1
180 192 1
180 197 1
181 184 1
181 190 1
181 191 1
181 193 1
181 194 1
181 195 1
181 196 1
181 198 1
182 186 1
182 190 1
182 191 1
182 192 1
182 195 1
182 196 1
182 197 1
183 188 1
183 194 1
183 198 1
183 200 1
184 187 1
184 188 1
184 192 1
184 193 1
184 195 1
184 197 1
184 199 1
185 186 1
185 190 1
185 192 1
185 193 1
185 196 1
186 190 1
186 196 1
186 198 1
186 200 1
187 189 1
187 195 1
187 198 1
187 200 1
188 194 1
188 195 1
188 196 1
188 200 1
189 195 1
189 197 1
189 200 1
190 191 1
190 195 1
190 198 1
191 197 1
191 199 1
192 196 1
193 195 1
194 195 1
194 197 1
194 198 1
194 199 1
197 200 1


==> anc/instances/benchmark/theta/brock400_1.dat <==
400 20077
1 2 1
1 4 1
1 8 1
1 10 1
1 11 1
1 20 1
1 27 1
1 28 1
1 29 1
1 35 1
1 39 1
1 40 1
1 42 1
1 43 1
1 44 1
1 52 1
1 70 1
1 80 1
1 83 1
1 84 1
1 86 1
1 95 1
1 99 1
1 103 1
1 104 1
1 109 1
1 110 1
1 119 1
1 123 1
1 124 1
1 127 1
1 133 1
1 135 1
1 136 1
1 137 1
1 139 1
1 143 1
1 151 1
1 153 1
1 160 1
1 161 1
1 164 1
1 169 1
1 172 1
1 182 1
1 184 1
1 186 1
1 189 1
1 190 1
1 193 1
1 197 1
1 198 1
1 204 1
1 206 1
1 210 1
1 213 1
1 220 1
1 228 1
1 230 1
1 236 1
1 241 1
1 243 1
1 245 1
1 252 1
1 255 1
1 258 1
1 259 1
1 262 1
1 264 1
1 269 1
1 270 1
1 284 1
1 290 1
1 298 1
1 299 1
1 301 1
1 302 1
1 307 1
1 309 1
1 315 1
1 317 1
1 323 1
1 325 1
1 333 1
1 335 1
1 339 1
1 348 1
1 353 1
1 355 1
1 359 1
1 360 1
1 362 1
1 366 1
1 378 1
1 381 1
1 384 1
1 393 1
1 394 1
1 397 1
2 3 1
2 6 1
2 9 1
2 11 1
2 13 1
2 15 1
2 16 1
2 22 1
2 26 1
2 31 1
2 38 1
2 42 1
2 45 1
2 46 1
2 48 1
2 55 1
2 60 1
2 61 1
2 62 1
2 64 1
2 65 1
2 67 1
2 69 1
2 73 1
2 74 1
2 76 1
2 77 1
2 82 1
2 83 1
2 85 1
2 89 1
2 91 1
2 101 1
2 103 1
2 106 1
2 114 1
2 116 1
2 117 1
2 120 1
2 121 1
2 123 1
2 124 1
2 125 1
2 138 1
2 139 1
2 141 1
2 151 1
2 153 1
2 154 1
2 155 1
2 171 1
2 175 1
2 177 1
2 183 1
2 189 1
2 192 1
2 194 1
2 206 1
2 207 1
2 208 1
2 215 1
2 217 1
2 220 1
2 226 1
2 228 1
2 231 1
2 235 1
2 238 1
2 243 1
2 244 1
2 254 1
2 255 1
2 257 1
2 258 1
2 259 1
2 260 1
2 266 1
2 272 1
2 273 1
2 276 1
2 277 1
2 279 1
2 281 1
2 282 1
2 287 1
2 290 1
2 292 1
2 300 1
2 303 1
2 304 1
2 305 1
2 307 1
2 309 1
2 312 1
2 326 1
2 329 1
2 330 1
2 332 1
2 334 1
2 338 1
2 348 1
2 352 1
2 353 1
2 358 1
2 363 1
2 376 1
2 380 1
2 382 1
2 387 1
2 391 1
3 4 1
3 6 1
3 13 1
3 24 1
3 33 1
3 36 1
3 39 1
3 40 1
3 42 1
3 48 1
3 52 1
3 54 1
3 63 1
3 64 1
3 68 1
3 71 1
3 72 1
3 73 1
3 75 1
3 78 1
3 83 1
3 88 1
3 99 1
3 101 1
3 106 1
3 117 1
3 119 1
3 122 1
3 124 1
3 128 1
3 136 1
3 138 1
3 142 1
3 143 1
3 148 1
3 149 1
3 155 1
3 159 1
3 165 1
3 171 1
3 178 1
3 179 1
3 189 1
3 192 1
3 193 1
3 195 1
3 212 1
3 214 1
3 215 1
3 216 1
3 219 1
3 223 1
3 228 1
3 229 1
3 231 1
3 234 1
3 239 1
3 242 1
3 249 1
3 258 1
3 262 1
3 265 1
3 272 1
3 273 1
3 275 1
3 288 1
3 290 1
3 297 1
3 310 1
3 321 1
3 324 1
3 328 1
3 334 1
3 335 1
3 337 1
3 338 1
3 344 1
3 350 1
3 357 1
3 358 1
3 363 1
3 370 1
3 374 1
3 378 1
3 383 1
3 385 1
3 388 1
3 389 1
3 396 1
3 400 1
4 6 1
4 19 1
4 24 1
4 26 1
4 28 1
4 33 1
4 34 1
4 36 1
4 46 1
4 47 1
4 49 1
4 50 1
4 52 1
4 58 1
4 63 1
4 66 1
4 67 1
4 68 1
4 75 1
4 88 1
4 92 1
4 99 1
4 108 1
4 119 1
4 127 1
4 130 1
4 133 1
4 134 1
4 137 1
4 140 1
4 141 1
4 143 1
4 149 1
4 150 1
4 157 1
4 162 1
4 163 1
4 166 1
4 171 1
4 179 1
4 180 1
4 183 1
4 185 1
4 187 1
4 192 1
4 199 1
4 209 1
4 214 1
4 216 1
4 220 1
4 222 1
4 226 1
4 238 1
4 243 1
4 253 1
4 255 1
4 264 1
4 276 1
4 285 1
4 286 1
4 287 1
4 293 1
4 299 1
4 306 1
4 310 1
4 319 1
4 321 1
4 338 1
4 340 1
4 346 1
4 347 1
4 348 1
4 351 1
4 352 1
4 354 1
4 355 1
4 356 1
4 358 1
4 363 1
4 368 1
4 374 1
4 382 1
4 389 1
4 392 1
5 10 1
5 11 1
5 21 1
5 25 1
5 34 1
5 35 1
5 38 1
5 39 1
5 44 1
5 53 1
5 55 1
5 66 1
5 67 1
5 72 1
5 74 1
5 81 1
5 82 1
5 86 1
5 91 1
5 92 1
5 97 1
5 101 1
5 104 1
5 105 1
5 106 1
5 107 1
5 109 1
5 111 1
5 112 1
5 113 1
5 114 1
5 118 1
5 119 1
5 120 1
5 122 1
5 127 1
5 129 1
5 135 1
5 137 1
5 139 1
5 142 1
5 143 1
5 145 1
5 147 1
5 148 1
5 155 1
5 160 1
5 165 1
5 166 1
5 170 1
5 173 1
5 177 1
5 178 1
5 180 1
5 183 1
5 184 1
5 189 1
5 196 1
5 202 1
5 204 1
5 210 1
5 212 1
5 213 1
5 216 1
5 222 1
5 224 1
5 226 1
5 227 1
5 228 1
5 231 1
5 234 1
5 243 1
5 249 1
5 262 1
5 272 1
5 275 1
5 277 1
5 278 1
5 281 1
5 288 1
5 292 1
5 294 1
5 295 1
5 299 1
5 303 1
5 307 1
5 313 1
5 318 1
5 319 1
5 320 1
5 324 1
5 326 1
5 333 1
5 336 1
5 339 1
5 343 1
5 344 1
5 357 1
5 358 1
5 359 1
5 361 1
5 366 1
5 368 1
5 369 1
5 375 1
5 376 1
5 382 1
5 388 1
5 389 1
5 391 1
5 393 1
5 398 1
5 399 1
6 13 1
6 16 1
6 18 1
6 23 1
6 26 1
6 35 1
6 39 1
6 41 1
6 42 1
6 43 1
6 45 1
6 46 1
6 47 1
6 48 1
6 49 1
6 50 1
6 53 1
6 55 1
6 56 1
6 59 1
6 60 1
6 62 1
6 63 1
6 74 1
6 75 1
6 76 1
6 82 1
6 84 1
6 86 1
6 88 1
6 89 1
6 91 1
6 92 1
6 94 1
6 95 1
6 96 1
6 106 1
6 107 1
6 111 1
6 113 1
6 119 1
6 140 1
6 146 1
6 148 1
6 154 1
6 159 1
6 162 1
6 164 1
6 165 1
6 179 1
6 193 1
6 197 1
6 199 1
6 202 1
6 204 1
6 206 1
6 210 1
6 221 1
6 222 1
6 227 1
6 231 1
6 235 1
6 236 1
6 237 1
6 239 1
6 240 1
6 247 1
6 249 1
6 254 1
6 257 1
6 260 1
6 261 1
6 262 1
6 265 1
6 266 1
6 269 1
6 272 1
6 274 1
6 284 1
6 285 1
6 286 1
6 288 1
6 290 1
6 291 1
6 299 1
6 301 1
6 309 1
6 314 1
6 317 1
6 327 1
6 328 1
6 330 1
6 331 1
6 343 1
6 347 1
6 352 1
6 353 1
6 360 1
6 362 1
6 371 1
6 372 1
6 374 1
6 378 1
6 382 1
6 385 1
6 387 1
6 388 1
6 395 1
6 397 1
6 398 1
7 10 1
7 11 1
7 24 1
7 31 1
7 32 1
7 38 1
7 40 1
7 41 1
7 42 1
7 45 1
7 47 1
7 48 1
7 50 1
7 57 1
7 58 1
7 61 1
7 67 1
7 78 1
7 80 1
7 85 1
7 89 1
7 93 1
7 94 1
7 96 1
7 101 1
7 102 1
7 103 1
7 108 1
7 110 1
7 111 1
7 112 1
7 114 1
7 117 1
7 129 1
7 131 1
7 134 1
7 140 1
7 141 1
7 142 1
7 143 1
7 144 1
7 149 1
7 153 1
7 157 1
7 171 1
7 172 1
7 173 1
7 181 1
7 184 1
7 192 1
7 197 1
7 198 1
7 200 1
7 202 1
7 205 1
7 206 1
7 210 1
7 213 1
7 218 1
7 225 1
7 228 1
7 234 1
7 240 1
7 242 1
7 243 1
7 246 1
7 247 1
7 249 1
7 250 1
7 253 1
7 257 1
7 259 1
7 262 1
7 265 1
7 267 1
7 274 1
7 281 1
7 290 1
7 298 1
7 307 1
7 309 1
7 310 1
7 318 1
7 320 1
7 323 1
7 324 1
7 325 1
7 326 1
7 329 1
7 333 1
7 335 1
7 336 1
7 342 1
7 352 1
7 353 1
7 356 1
7 357 1
7 362 1
7 364 1
7 370 1
7 372 1
7 376 1
7 377 1
7 385 1
7 389 1
7 390 1
7 391 1
8 9 1
8 11 1
8 14 1
8 20 1
8 31 1
8 32 1
8 44 1
8 45 1
8 50 1
8 52 1
8 53 1
8 60 1
8 62 1
8 65 1
8 71 1
8 81 1
8 83 1
8 87 1
8 89 1
8 92 1
8 93 1
8 96 1
8 107 1
8 110 1
8 111 1
8 114 1
8 118 1
8 120 1
8 121 1
8 126 1
8 127 1
8 129 1
8 133 1
8 137 1
8 142 1
8 149 1
8 151 1
8 163 1
8 164 1
8 167 1
8 169 1
8 170 1
8 172 1
8 177 1
8 186 1
8 194 1
8 195 1
8 196 1
8 197 1
8 201 1
8 204 1
8 208 1
8 210 1
8 223 1
8 226 1
8 228 1
8 229 1
8 236 1
8 238 1
8 240 1
8 241 1
8 254 1
8 255 1
8 256 1
8 266 1
8 272 1
8 276 1
8 277 1
8 278 1
8 281 1
8 289 1
8 290 1
8 293 1
8 295 1
8 296 1
8 301 1
8 302 1
8 312 1
8 317 1
8 318 1
8 320 1
8 322 1
8 325 1
8 326 1
8 330 1
8 335 1
8 337 1
8 338 1
8 341 1
8 342 1
8 343 1
8 344 1
8 347 1
8 356 1
8 363 1
8 373 1
8 375 1
8 380 1
8 383 1
8 389 1
9 10 1
9 12 1
9 13 1
9 16 1
9 18 1
9 20 1
9 30 1
9 34 1
9 35 1
9 37 1
9 52 1
9 55 1
9 57 1
9 59 1
9 62 1
9 63 1
9 64 1
9 65 1
9 66 1
9 72 1
9 75 1
9 78 1
9 79 1
9 80 1
9 85 1
9 86 1
9 87 1
9 90 1
9 91 1
9 99 1
9 102 1
9 104 1
9 106 1
9 107 1
9 113 1
9 116 1
9 124 1
9 125 1
9 126 1
9 132 1
9 143 1
9 144 1
9 153 1
9 158 1
9 160 1
9 162 1
9 163 1
9 173 1
9 174 1
9 181 1
9 184 1
9 190 1
9 196 1
9 199 1
9 200 1
9 208 1
9 209 1
9 219 1
9 224 1
9 228 1
9 235 1
9 241 1
9 246 1
9 247 1
9 252 1
9 253 1
9 261 1
9 262 1
9 263 1
9 264 1
9 266 1
9 267 1
9 268 1
9 269 1
9 272 1
9 277 1
9 284 1
9 289 1
9 294 1
9 295 1
9 297 1
9 303 1
9 304 1
9 308 1
9 312 1
9 314 1
9 315 1
9 317 1
9 318 1
9 320 1
9 322 1
9 323 1
9 328 1
9 329 1
9 332 1
9 341 1
9 344 1
9 349 1
9 358 1
9 363 1
9 368 1
9 370 1
9 375 1
9 382 1
9 385 1
9 396 1
10 12 1
10 13 1
10 14 1
10 16 1
10 18 1
10 20 1
10 24 1
10 26 1
10 27 1
10 31 1
10 34 1
10 35 1
10 39 1
10 40 1
10 44 1
10 49 1
10 55 1
10 58 1
10 60 1
10 61 1
10 69 1
10 70 1
10 71 1
10 72 1
10 81 1
10 82 1
10 89 1
10 91 1
10 96 1
10 102 1
10 103 1
10 104 1
10 105 1
10 106 1
10 107 1
10 111 1
10 114 1
10 116 1
10 117 1
10 118 1
10 122 1
10 123 1
10 126 1
10 127 1
10 129 1
10 136 1
10 139 1
10 143 1
10 149 1
10 153 1
10 164 1
10 170 1
10 174 1
10 175 1
10 176 1
10 177 1
10 178 1
10 184 1
10 186 1
10 187 1
10 188 1
10 191 1
10 197 1
10 198 1
10 201 1
10 203 1
10 211 1
10 218 1
10 224 1
10 231 1
10 239 1
10 241 1
10 242 1
10 251 1
10 257 1
10 258 1
10 261 1
10 262 1
10 264 1
10 265 1
10 271 1
10 285 1
10 289 1
10 290 1
10 295 1
10 297 1
10 302 1
10 304 1
10 307 1
10 308 1
10 314 1
10 315 1
10 319 1
10 324 1
10 326 1
10 333 1
10 335 1
10 339 1
10 341 1
10 342 1
10 343 1
10 347 1
10 348 1
10 351 1
10 356 1
10 357 1
10 359 1
10 361 1
10 369 1
10 370 1
10 382 1
10 397 1
11 14 1
11 17 1
11 19 1
11 25 1
11 26 1
11 28 1
11 29 1
11 33 1
11 35 1
11 38 1
11 41 1
11 42 1
11 44 1
11 49 1
11 50 1
11 51 1
11 53 1
11 55 1
11 65 1
11 66 1
11 69 1
11 70 1
11 73 1
11 75 1
11 80 1
11 84 1
11 88 1
11 94 1
11 96 1
11 102 1
11 104 1
11 105 1
11 110 1
11 113 1
11 114 1
11 120 1
11 121 1
11 134 1
11 142 1
11 143 1
11 152 1
11 153 1
11 158 1
11 166 1
11 169 1
11 170 1
11 175 1
11 176 1
11 178 1
11 179 1
11 180 1
11 202 1
11 207 1
11 218 1
11 219 1
11 228 1
11 230 1
11 237 1
11 245 1
11 247 1
11 250 1
11 254 1
11 255 1
11 256 1
11 258 1
11 259 1
11 261 1
11 262 1
11 263 1
11 264 1
11 265 1
11 270 1
11 273 1
11 275 1
11 282 1
11 283 1
11 284 1
11 287 1
11 299 1
11 300 1
11 301 1
11 303 1
11 307 1
11 309 1
11 311 1
11 312 1
11 313 1
11 318 1
11 319 1
11 323 1
11 329 1
11 331 1
11 336 1
11 338 1
11 339 1
11 340 1
11 342 1
11 345 1
11 346 1
11 348 1
11 350 1
11 355 1
11 356 1
11 362 1
11 364 1
11 370 1
11 372 1
11 373 1
11 374 1
11 375 1
11 376 1
11 377 1
11 396 1
12 20 1
12 22 1
12 25 1
12 29 1
12 30 1
12 31 1
12 32 1
12 44 1
12 47 1
12 49 1
12 60 1
12 63 1
12 64 1
12 65 1
12 75 1
12 82 1
12 86 1
12 91 1
12 102 1
12 108 1
12 116 1
12 120 1
12 122 1
12 123 1
12 130 1
12 131 1
12 142 1
12 144 1
12 145 1
12 146 1
12 147 1
12 149 1
12 153 1
12 155 1
12 160 1
12 166 1
12 169 1
12 173 1
12 174 1
12 177 1
12 183 1
12 186 1
12 187 1
12 188 1
12 189 1
12 191 1
12 192 1
12 195 1
12 208 1
12 212 1
12 225 1
12 226 1
12 231 1
12 234 1
12 236 1
12 238 1
12 239 1
12 242 1
12 245 1
12 257 1
12 264 1
12 266 1
12 271 1
12 272 1
12 273 1
12 274 1
12 275 1
12 281 1
12 282 1
12 290 1
12 294 1
12 299 1
12 302 1
12 304 1
12 309 1
12 314 1
12 320 1
12 322 1
12 327 1
12 328 1
12 332 1
12 334 1
12 342 1
12 343 1
12 356 1
12 366 1
12 367 1
12 372 1
12 381 1
12 384 1
12 385 1
12 388 1
12 397 1
13 18 1
13 22 1
13 27 1
13 30 1
13 38 1
13 43 1
13 46 1
13 57 1
13 70 1
13 74 1
13 75 1
13 77 1
13 84 1
13 87 1
13 90 1
13 91 1
13 93 1
13 95 1
13 99 1
13 107 1
13 108 1
13 114 1
13 121 1
13 123 1
13 128 1
13 129 1
13 132 1
13 139 1
13 141 1
13 145 1
13 147 1
13 149 1
13 153 1
13 154 1
13 160 1
13 167 1
13 175 1
13 184 1
13 185 1
13 187 1
13 200 1
13 207 1
13 208 1
13 227 1
13 229 1
13 237 1
13 240 1
13 242 1
13 247 1
13 253 1
13 254 1
13 258 1
13 270 1
13 276 1
13 277 1
13 288 1
13 299 1
13 300 1
13 302 1
13 309 1
13 313 1
13 314 1
13 315 1
13 317 1
13 321 1
13 322 1
13 326 1
13 332 1
13 333 1
13 336 1
13 338 1
13 341 1
13 344 1
13 345 1
13 346 1
13 347 1
13 352 1
13 359 1
13 361 1
13 369 1
13 372 1
13 378 1
13 379 1
13 380 1
13 382 1
13 383 1
13 393 1
14 15 1
14 18 1
14 22 1
14 24 1
14 29 1
14 31 1
14 39 1
14 47 1
14 49 1
14 53 1
14 60 1
14 63 1
14 70 1
14 73 1
14 74 1
14 78 1
14 80 1
14 83 1
14 87 1
14 92 1
14 95 1
14 98 1
14 100 1
14 101 1
14 103 1
14 104 1
14 106 1
14 109 1
14 115 1
14 116 1
14 117 1
14 120 1
14 127 1
14 137 1
14 143 1
14 149 1
14 150 1
14 154 1
14 166 1
14 168 1
14 172 1
14 176 1
14 190 1
14 194 1
14 206 1
14 214 1
14 224 1
14 227 1
14 228 1
14 236 1
14 240 1
14 241 1
14 245 1
14 247 1
14 249 1
14 256 1
14 258 1
14 260 1
14 261 1
14 265 1
14 267 1
14 269 1
14 274 1
14 279 1
14 287 1
14 289 1
14 290 1
14 292 1
14 293 1
14 296 1
14 297 1
14 302 1
14 308 1
14 318 1
14 319 1
14 328 1
14 330 1
14 336 1
14 339 1
14 341 1
14 348 1
14 352 1
14 353 1
14 358 1
14 366 1
14 373 1
14 376 1
14 378 1
14 380 1
14 388 1
14 391 1
14 398 1
14 400 1
15 17 1
15 20 1
15 22 1
15 26 1
15 36 1
15 41 1
15 44 1
15 45 1
15 50 1
15 51 1
15 61 1
15 62 1
15 66 1
15 67 1
15 68 1
15 72 1
15 73 1
15 81 1
15 86 1
15 91 1
15 96 1
15 101 1
15 102 1
15 109 1
15 115 1
15 117 1
15 122 1
15 123 1
15 128 1
15 130 1
15 136 1
15 137 1
15 144 1
15 145 1
15 147 1
15 148 1
15 149 1
15 160 1
15 168 1
15 169 1
15 173 1
15 176 1
15 184 1
15 186 1
15 187 1
15 188 1
15 189 1
15 194 1
15 198 1
15 205 1
15 207 1
15 208 1
15 210 1
15 212 1
15 217 1
15 229 1
15 230 1
15 234 1
15 236 1
15 246 1
15 249 1
15 250 1
15 252 1
15 253 1
15 255 1
15 257 1
15 264 1
15 266 1
15 279 1
15 281 1
15 282 1
15 285 1
15 287 1
15 288 1
15 289 1
15 290 1
15 291 1
15 294 1
15 295 1
15 299 1
15 302 1
15 304 1
15 305 1
15 307 1
15 312 1
15 320 1
15 327 1
15 333 1
15 336 1
15 337 1
15 338 1
15 339 1
15 341 1
15 343 1
15 345 1
15 346 1
15 351 1
15 352 1
15 358 1
15 360 1
15 361 1
15 370 1
15 375 1
15 377 1
15 385 1
15 389 1
15 390 1
15 397 1
15 398 1
15 399 1
16 27 1
16 29 1
16 31 1
16 38 1
16 44 1
16 45 1
16 46 1
16 49 1
16 50 1
16 51 1
16 55 1
16 57 1
16 62 1
16 63 1
16 64 1
16 65 1
16 67 1
16 72 1
16 75 1
16 76 1
16 78 1
16 81 1
16 100 1
16 102 1
16 105 1
16 107 1
16 109 1
16 118 1
16 119 1
16 120 1
16 127 1
16 129 1
16 130 1
16 135 1
16 140 1
16 142 1
16 145 1
16 148 1
16 150 1
16 155 1
16 156 1
16 157 1
16 158 1
16 162 1
16 167 1
16 172 1
16 173 1
16 175 1
16 181 1
16 182 1
16 187 1
16 189 1
16 191 1
16 192 1
16 193 1
16 196 1
16 197 1
16 201 1
16 202 1
16 203 1
16 213 1
16 220 1
16 232 1
16 235 1
16 241 1
16 242 1
16 243 1
16 252 1
16 260 1
16 261 1
16 262 1
16 267 1
16 268 1
16 272 1
16 276 1
16 284 1
16 285 1
16 288 1
16 291 1
16 292 1
16 303 1
16 305 1
16 306 1
16 312 1
16 315 1
16 318 1
16 331 1
16 333 1
16 340 1
16 344 1
16 345 1
16 353 1
16 355 1
16 359 1
16 361 1
16 365 1
16 366 1
16 372 1
16 376 1
16 381 1
16 384 1
16 386 1
16 391 1
16 397 1
17 19 1
17 20 1
17 21 1
17 24 1
17 26 1
17 28 1
17 29 1
17 31 1
17 36 1
17 37 1
17 38 1
17 40 1
17 44 1
17 48 1
17 57 1
17 58 1
17 62 1
17 65 1
17 69 1
17 72 1
17 74 1
17 76 1
17 81 1
17 82 1
17 85 1
17 87 1
17 89 1
17 92 1
17 102 1
17 104 1
17 106 1
17 112 1
17 113 1
17 114 1
17 115 1
17 116 1
17 117 1
17 124 1
17 130 1
17 133 1
17 138 1
17 141 1
17 152 1
17 155 1
17 159 1
17 162 1
17 163 1
17 165 1
17 167 1
17 172 1
17 176 1
17 178 1
17 183 1
17 187 1
17 188 1
17 189 1
17 191 1
17 192 1
17 193 1
17 196 1
17 202 1
17 204 1
17 214 1
17 215 1
17 227 1
17 233 1
17 236 1
17 237 1
17 240 1
17 243 1
17 244 1
17 253 1
17 262 1
17 266 1
17 280 1
17 287 1
17 288 1
17 292 1
17 297 1
17 308 1
17 311 1
17 321 1
17 331 1
17 333 1
17 336 1
17 344 1
17 345 1
17 346 1
17 349 1
17 350 1
17 352 1
17 353 1
17 357 1
17 359 1
17 365 1
17 372 1
17 380 1
17 390 1
17 398 1
18 21 1
18 28 1
18 30 1
18 35 1
18 36 1
18 42 1
18 43 1
18 45 1
18 46 1
18 47 1
18 48 1
18 51 1
18 54 1
18 59 1
18 64 1
18 65 1
18 67 1
18 69 1
18 75 1
18 78 1
18 83 1
18 86 1
18 89 1
18 95 1
18 102 1
18 105 1
18 114 1
18 116 1
18 117 1
18 121 1
18 122 1
18 124 1
18 125 1
18 128 1
18 132 1
18 139 1
18 141 1
18 144 1
18 145 1
18 146 1
18 147 1
18 148 1
18 153 1
18 156 1
18 161 1
18 162 1
18 166 1
18 170 1
18 180 1
18 189 1
18 193 1
18 198 1
18 205 1
18 208 1
18 212 1
18 217 1
18 224 1
18 226 1
18 229 1
18 233 1
18 237 1
18 239 1
18 240 1
18 246 1
18 250 1
18 251 1
18 254 1
18 259 1
18 261 1
18 264 1
18 273 1
18 274 1
18 278 1
18 280 1
18 281 1
18 285 1
18 286 1
18 295 1
18 296 1
18 305 1
18 308 1
18 309 1
18 318 1
18 320 1
18 323 1
18 324 1
18 327 1
18 334 1
18 335 1
18 338 1
18 340 1
18 341 1
18 343 1
18 351 1
18 353 1
18 355 1
18 356 1
18 359 1
18 362 1
18 368 1
18 370 1
18 378 1
18 382 1
18 386 1
18 387 1
18 389 1
18 391 1
18 393 1
18 395 1
18 398 1
19 29 1
19 32 1
19 37 1
19 39 1
19 47 1
19 51 1
19 57 1
19 65 1
19 67 1
19 70 1
19 71 1
19 74 1
19 78 1
19 79 1
19 87 1
19 90 1
19 91 1
19 98 1
19 103 1
19 108 1
19 112 1
19 116 1
19 121 1
19 128 1
19 129 1
19 130 1
19 134 1
19 143 1
19 144 1
19 145 1
19 148 1
19 150 1
19 154 1
19 155 1
19 168 1
19 173 1
19 175 1
19 178 1
19 182 1
19 185 1
19 187 1
19 188 1
19 191 1
19 198 1
19 201 1
19 209 1
19 210 1
19 212 1
19 215 1
19 224 1
19 227 1
19 235 1
19 242 1
19 244 1
19 247 1
19 250 1
19 253 1
19 254 1
19 255 1
19 256 1
19 262 1
19 266 1
19 271 1
19 275 1
19 277 1
19 278 1
19 285 1
19 286 1
19 288 1
19 289 1
19 292 1
19 294 1
19 295 1
19 296 1
19 299 1
19 303 1
19 309 1
19 312 1
19 318 1
19 320 1
19 324 1
19 328 1
19 329 1
19 330 1
19 332 1
19 335 1
19 337 1
19 340 1
19 341 1
19 356 1
19 361 1
19 369 1
19 371 1
19 373 1
19 374 1
19 377 1
19 382 1
19 395 1
19 398 1
20 22 1
20 24 1
20 29 1
20 30 1
20 31 1
20 34 1
20 44 1
20 45 1
20 46 1
20 53 1
20 60 1
20 64 1
20 66 1
20 69 1
20 74 1
20 84 1
20 91 1
20 95 1
20 98 1
20 102 1
20 104 1
20 107 1
20 113 1
20 128 1
20 129 1
20 131 1
20 133 1
20 137 1
20 138 1
20 140 1
20 143 1
20 145 1
20 155 1
20 156 1
20 184 1
20 187 1
20 191 1
20 200 1
20 206 1
20 213 1
20 216 1
20 222 1
20 223 1
20 227 1
20 228 1
20 231 1
20 232 1
20 235 1
20 238 1
20 241 1
20 250 1
20 251 1
20 256 1
20 258 1
20 259 1
20 263 1
20 266 1
20 268 1
20 273 1
20 277 1
20 279 1
20 286 1
20 287 1
20 290 1
20 297 1
20 298 1
20 299 1
20 307 1
20 312 1
20 317 1
20 319 1
20 324 1
20 327 1
20 328 1
20 329 1
20 330 1
20 333 1
20 334 1
20 335 1
20 337 1
20 344 1
20 354 1
20 355 1
20 357 1
20 358 1
20 366 1
20 371 1
20 372 1
20 376 1
20 383 1
20 384 1
20 390 1
20 396 1
20 397 1
21 23 1
21 26 1
21 31 1
21 37 1
21 47 1
21 52 1
21 55 1
21 69 1
21 72 1
21 79 1
21 84 1
21 93 1
21 96 1
21 103 1
21 108 1
21 109 1
21 115 1
21 118 1
21 121 1
21 128 1
21 129 1
21 130 1
21 136 1
21 138 1
21 140 1
21 141 1
21 143 1
21 148 1
21 149 1
21 156 1
21 158 1
21 159 1
21 164 1
21 169 1
21 170 1
21 174 1
21 206 1
21 207 1
21 209 1
21 212 1
21 219 1
21 221 1
21 230 1
21 231 1
21 239 1
21 244 1
21 250 1
21 254 1
21 256 1
21 263 1
21 276 1
21 279 1
21 281 1
21 283 1
21 292 1
21 294 1
21 295 1
21 300 1
21 302 1
21 305 1
21 306 1
21 311 1
21 316 1
21 320 1
21 323 1
21 324 1
21 325 1
21 328 1
21 329 1
21 332 1
21 349 1
21 353 1
21 354 1
21 365 1
21 373 1
21 374 1
21 380 1
21 381 1
21 385 1
21 390 1
21 392 1
21 393 1
21 399 1
22 25 1
22 26 1
22 29 1
22 31 1
22 41 1
22 47 1
22 51 1
22 60 1
22 62 1
22 65 1
22 68 1
22 70 1
22 75 1
22 78 1
22 80 1
22 84 1
22 86 1
22 87 1
22 89 1
22 92 1
22 98 1
22 102 1
22 104 1
22 108 1
22 109 1
22 115 1
22 121 1
22 126 1
22 129 1
22 131 1
22 132 1
22 137 1
22 140 1
22 143 1
22 152 1
22 155 1
22 159 1
22 160 1
22 162 1
22 164 1
22 166 1
22 169 1
22 176 1
22 180 1
22 183 1
22 190 1
22 196 1
22 198 1
22 199 1
22 201 1
22 202 1
22 207 1
22 212 1
22 213 1
22 217 1
22 227 1
22 228 1
22 229 1
22 230 1
22 235 1
22 237 1
22 243 1
22 244 1
22 245 1
22 248 1
22 250 1
22 255 1
22 256 1
22 262 1
22 264 1
22 265 1
22 266 1
22 268 1
22 269 1
22 273 1
22 279 1
22 281 1
22 285 1
22 288 1
22 289 1
22 295 1
22 300 1
22 303 1
22 307 1
22 330 1
22 331 1
22 337 1
22 338 1
22 339 1
22 340 1
22 349 1
22 354 1
22 358 1
22 363 1
22 369 1
22 373 1
22 380 1
22 383 1
22 385 1
22 386 1
22 387 1
22 395 1
22 396 1
23 26 1
23 36 1
23 37 1
23 38 1
23 43 1
23 46 1
23 49 1
23 50 1
23 53 1
23 55 1
23 68 1
23 73 1
23 74 1
23 77 1
23 86 1
23 87 1
23 93 1
23 97 1
23 99 1
23 100 1
23 102 1
23 117 1
23 118 1
23 119 1
23 122 1
23 126 1
23 129 1
23 131 1
23 134 1
23 136 1
23 139 1
23 141 1
23 143 1
23 148 1
23 150 1
23 151 1
23 153 1
23 154 1
23 155 1
23 160 1
23 161 1
23 162 1
23 165 1
23 166 1
23 175 1
23 176 1
23 185 1
23 192 1
23 199 1
23 202 1
23 203 1
23 206 1
23 207 1
23 214 1
23 220 1
23 234 1
23 236 1
23 237 1
23 239 1
23 240 1
23 241 1
23 255 1
23 256 1
23 260 1
23 270 1
23 272 1
23 273 1
23 274 1
23 275 1
23 278 1
23 285 1
23 287 1
23 290 1
23 292 1
23 293 1
23 298 1
23 299 1
23 301 1
23 306 1
23 309 1
23 314 1
23 316 1
23 318 1
23 319 1
23 320 1
23 326 1
23 328 1
23 337 1
23 344 1
23 346 1
23 352 1
23 353 1
23 354 1
23 356 1
23 365 1
23 366 1
23 370 1
23 381 1
23 383 1
23 385 1
23 399 1
24 25 1
24 33 1
24 35 1
24 36 1
24 37 1
24 41 1
24 44 1
24 45 1
24 56 1
24 63 1
24 66 1
24 73 1
24 75 1
24 76 1
24 79 1
24 81 1
24 85 1
24 89 1
24 106 1
24 107 1
24 114 1
24 119 1
24 123 1
24 128 1
24 132 1
24 133 1
24 136 1
24 142 1
24 143 1
24 144 1
24 152 1
24 153 1
24 156 1
24 161 1
24 172 1
24 174 1
24 179 1
24 181 1
24 182 1
24 192 1
24 198 1
24 203 1
24 209 1
24 213 1
24 217 1
24 218 1
24 221 1
24 224 1
24 230 1
24 236 1
24 239 1
24 247 1
24 251 1
24 252 1
24 261 1
24 263 1
24 266 1
24 267 1
24 268 1
24 271 1
24 278 1
24 280 1
24 288 1
24 291 1
24 295 1
24 302 1
24 303 1
24 309 1
24 313 1
24 323 1
24 325 1
24 339 1
24 343 1
24 344 1
24 348 1
24 349 1
24 355 1
24 356 1
24 357 1
24 359 1
24 363 1
24 368 1
24 371 1
24 372 1
24 374 1
24 377 1
24 382 1
24 386 1
24 388 1
24 397 1
25 28 1
25 30 1
25 31 1
25 33 1
25 35 1
25 39 1
25 40 1
25 41 1
25 42 1
25 45 1
25 47 1
25 48 1
25 52 1
25 60 1
25 63 1
25 67 1
25 70 1
25 76 1
25 90 1
25 94 1
25 99 1
25 100 1
25 111 1
25 112 1
25 113 1
25 114 1
25 115 1
25 121 1
25 123 1
25 130 1
25 134 1
25 135 1
25 140 1
25 142 1
25 145 1
25 152 1
25 157 1
25 162 1
25 163 1
25 164 1
25 167 1
25 168 1
25 169 1
25 173 1
25 174 1
25 178 1
25 183 1
25 187 1
25 195 1
25 196 1
25 204 1
25 207 1
25 212 1
25 213 1
25 215 1
25 219 1
25 227 1
25 229 1
25 230 1
25 231 1
25 238 1
25 240 1
25 241 1
25 245 1
25 247 1
25 249 1
25 254 1
25 255 1
25 271 1
25 280 1
25 284 1
25 286 1
25 287 1
25 292 1
25 295 1
25 303 1
25 320 1
25 321 1
25 327 1
25 329 1
25 330 1
25 334 1
25 335 1
25 339 1
25 346 1
25 352 1
25 357 1
25 359 1
25 364 1
25 372 1
25 373 1
25 375 1
25 376 1
25 378 1
25 383 1
25 388 1
25 391 1
25 396 1
26 28 1
26 31 1
26 43 1
26 50 1
26 55 1
26 62 1
26 65 1
26 66 1
26 67 1
26 70 1
26 71 1
26 72 1
26 76 1
26 82 1
26 86 1
26 89 1
26 92 1
26 99 1
26 100 1
26 101 1
26 105 1
26 110 1
26 111 1
26 112 1
26 116 1
26 117 1
26 122 1
26 124 1
26 125 1
26 127 1
26 129 1
26 134 1
26 139 1
26 143 1
26 150 1
26 154 1
26 158 1
26 159 1
26 163 1
26 171 1
26 173 1
26 185 1
26 186 1
26 187 1
26 191 1
26 194 1
26 196 1
26 200 1
26 201 1
26 208 1
26 212 1
26 215 1
26 216 1
26 227 1
26 235 1
26 241 1
26 242 1
26 249 1
26 250 1
26 255 1
26 256 1
26 263 1
26 267 1
26 269 1
26 270 1
26 278 1
26 280 1
26 286 1
26 296 1
26 297 1
26 301 1
26 302 1
26 303 1
26 307 1
26 308 1
26 310 1
26 313 1
26 319 1
26 323 1
26 327 1
26 329 1
26 331 1
26 340 1
26 341 1
26 342 1
26 343 1
26 348 1
26 352 1
26 354 1
26 356 1
26 359 1
26 362 1
26 364 1
26 367 1
26 372 1
26 377 1
26 379 1
26 380 1
26 382 1
26 388 1
26 390 1
26 391 1
26 396 1
26 397 1
27 29 1
27 33 1
27 34 1
27 36 1
27 43 1
27 55 1
27 56 1
27 61 1
27 64 1
27 77 1
27 81 1
27 83 1
27 84 1
27 90 1
27 93 1
27 104 1
27 110 1
27 113 1
27 114 1
27 117 1
27 119 1
27 123 1
27 125 1
27 129 1
27 136 1
27 138 1
27 147 1
27 159 1
27 160 1
27 162 1
27 165 1
27 166 1
27 169 1
27 173 1
27 175 1
27 181 1
27 185 1
27 188 1
27 189 1
27 190 1
27 191 1
27 192 1
27 194 1
27 198 1
27 199 1
27 206 1
27 207 1
27 212 1
27 213 1
27 227 1
27 228 1
27 232 1
27 233 1
27 235 1
27 237 1
27 239 1
27 243 1
27 245 1
27 255 1
27 258 1
27 260 1
27 265 1
27 285 1
27 292 1
27 293 1
27 294 1
27 300 1
27 304 1
27 305 1
27 309 1
27 311 1
27 316 1
27 325 1
27 327 1
27 329 1
27 331 1
27 334 1
27 340 1
27 356 1
27 357 1
27 359 1
27 365 1
27 366 1
27 369 1
27 371 1
27 383 1
27 385 1
27 386 1
27 387 1
27 388 1
27 395 1
27 398 1
28 34 1
28 37 1
28 46 1
28 47 1
28 51 1
28 52 1
28 58 1
28 63 1
28 70 1
28 71 1
28 76 1
28 78 1
28 86 1
28 89 1
28 90 1
28 91 1
28 95 1
28 96 1
28 99 1
28 101 1
28 102 1
28 110 1
28 112 1
28 119 1
28 120 1
28 128 1
28 131 1
28 133 1
28 139 1
28 140 1
28 142 1
28 148 1
28 152 1
28 156 1
28 170 1
28 173 1
28 176 1
28 180 1
28 182 1
28 184 1
28 193 1
28 209 1
28 211 1
28 214 1
28 216 1
28 219 1
28 223 1
28 225 1
28 227 1
28 234 1
28 235 1
28 238 1
28 240 1
28 241 1
28 250 1
28 251 1
28 257 1
28 258 1
28 260 1
28 267 1
28 277 1
28 294 1
28 300 1
28 301 1
28 309 1
28 311 1
28 322 1
28 326 1
28 329 1
28 334 1
28 335 1
28 338 1
28 341 1
28 351 1
28 354 1
28 356 1
28 357 1
28 362 1
28 363 1
28 368 1
28 370 1
28 376 1
28 379 1
28 380 1
28 386 1
28 387 1
28 399 1
28 400 1
29 31 1
29 36 1
29 38 1
29 40 1
29 46 1
29 49 1
29 51 1
29 57 1
29 59 1
29 65 1
29 72 1
29 79 1
29 80 1
29 81 1
29 82 1
29 83 1
29 85 1
29 93 1
29 95 1
29 96 1
29 104 1
29 109 1
29 111 1
29 119 1
29 122 1
29 125 1
29 128 1
29 130 1
29 133 1
29 137 1
29 150 1
29 155 1
29 157 1
29 164 1
29 165 1
29 170 1
29 171 1
29 177 1
29 179 1
29 181 1
29 183 1
29 190 1
29 200 1
29 210 1
29 212 1
29 213 1
29 224 1
29 226 1
29 232 1
29 234 1
29 235 1
29 241 1
29 245 1
29 249 1
29 251 1
29 252 1
29 255 1
29 256 1
29 260 1
29 263 1
29 283 1
29 284 1
29 287 1
29 297 1
29 298 1
29 300 1
29 306 1
29 315 1
29 321 1
29 332 1
29 333 1
29 337 1
29 342 1
29 343 1
29 347 1
29 349 1
29 358 1
29 360 1
29 361 1
29 362 1
29 368 1
29 369 1
29 382 1
29 385 1
29 393 1
29 394 1
29 395 1
29 397 1
29 399 1
30 36 1
30 39 1
30 42 1
30 49 1
30 52 1
30 54 1
30 57 1
30 60 1
30 70 1
30 74 1
30 77 1
30 80 1
30 81 1
30 86 1
30 95 1
30 96 1
30 101 1
30 104 1
30 107 1
30 110 1
30 117 1
30 119 1
30 120 1
30 122 1
30 127 1
30 134 1
30 142 1
30 145 1
30 152 1
30 153 1
30 154 1
30 156 1
30 157 1
30 158 1
30 163 1
30 164 1
30 165 1
30 170 1
30 176 1
30 178 1
30 179 1
30 180 1
30 182 1
30 184 1
30 189 1
30 195 1
30 199 1
30 201 1
30 205 1
30 209 1
30 212 1
30 213 1
30 215 1
30 227 1
30 228 1
30 240 1
30 261 1
30 263 1
30 264 1
30 266 1
30 268 1
30 273 1
30 275 1
30 278 1
30 280 1
30 282 1
30 290 1
30 293 1
30 294 1
30 304 1
30 309 1
30 312 1
30 319 1
30 320 1
30 327 1
30 328 1
30 330 1
30 331 1
30 332 1
30 334 1
30 337 1
30 339 1
30 346 1
30 348 1
30 362 1
30 364 1
30 367 1
30 370 1
30 371 1
30 375 1
30 381 1
30 386 1
30 387 1
30 390 1
30 393 1
30 394 1
30 397 1
31 34 1
31 35 1
31 38 1
31 39 1
31 45 1
31 52 1
31 57 1
31 58 1
31 61 1
31 64 1
31 67 1
31 70 1
31 80 1
31 82 1
31 83 1
31 84 1
31 89 1
31 91 1
31 95 1
31 100 1
31 108 1
31 111 1
31 115 1
31 119 1
31 129 1
31 130 1
31 133 1
31 139 1
31 151 1
31 154 1
31 167 1
31 173 1
31 176 1
31 187 1
31 188 1
31 189 1
31 190 1
31 191 1
31 194 1
31 195 1
31 215 1
31 216 1
31 217 1
31 239 1
31 240 1
31 243 1
31 248 1
31 250 1
31 251 1
31 253 1
31 260 1
31 262 1
31 266 1
31 267 1
31 269 1
31 272 1
31 275 1
31 280 1
31 283 1
31 286 1
31 295 1
31 296 1
31 297 1
31 299 1
31 305 1
31 307 1
31 315 1
31 318 1
31 319 1
31 325 1
31 326 1
31 332 1
31 334 1
31 337 1
31 346 1
31 352 1
31 353 1
31 354 1
31 363 1
31 366 1
31 367 1
31 371 1
31 375 1
31 377 1
31 380 1
31 383 1
31 385 1
31 388 1
31 391 1
31 392 1
31 398 1
31 399 1
31 400 1
32 45 1
32 46 1
32 47 1
32 52 1
32 54 1
32 61 1
32 64 1
32 66 1
32 73 1
32 76 1
32 77 1
32 83 1
32 84 1
32 87 1
32 92 1
32 93 1
32 101 1
32 106 1
32 111 1
32 112 1
32 113 1
32 120 1
32 131 1
32 132 1
32 133 1
32 140 1
32 146 1
32 150 1
32 154 1
32 156 1
32 158 1
32 159 1
32 163 1
32 177 1
32 180 1
32 190 1
32 193 1
32 196 1
32 199 1
32 208 1
32 209 1
32 211 1
32 213 1
32 216 1
32 217 1
32 220 1
32 221 1
32 222 1
32 226 1
32 227 1
32 228 1
32 229 1
32 234 1
32 235 1
32 238 1
32 240 1
32 244 1
32 250 1
32 253 1
32 254 1
32 255 1
32 267 1
32 268 1
32 278 1
32 279 1
32 285 1
32 289 1
32 295 1
32 296 1
32 298 1
32 300 1
32 302 1
32 303 1
32 308 1
32 311 1
32 313 1
32 315 1
32 320 1
32 321 1
32 322 1
32 330 1
32 332 1
32 333 1
32 334 1
32 337 1
32 342 1
32 344 1
32 347 1
32 349 1
32 350 1
32 351 1
32 354 1
32 359 1
32 360 1
32 361 1
32 362 1
32 365 1
32 372 1
32 373 1
32 380 1
32 383 1
32 386 1
32 396 1
32 397 1
33 34 1
33 35 1
33 37 1
33 42 1
33 49 1
33 50 1
33 56 1
33 61 1
33 62 1
33 66 1
33 67 1
33 76 1
33 77 1
33 79 1
33 81 1
33 86 1
33 95 1
33 102 1
33 103 1
33 108 1
33 117 1
33 120 1
33 121 1
33 129 1
33 133 1
33 135 1
33 136 1
33 144 1
33 148 1
33 150 1
33 151 1
33 154 1
33 168 1
33 172 1
33 180 1
33 186 1
33 187 1
33 189 1
33 193 1
33 196 1
33 209 1
33 212 1
33 215 1
33 218 1
33 221 1
33 223 1
33 225 1
33 228 1
33 232 1
33 247 1
33 250 1
33 251 1
33 253 1
33 254 1
33 256 1
33 260 1
33 266 1
33 269 1
33 270 1
33 273 1
33 277 1
33 284 1
33 287 1
33 288 1
33 290 1
33 291 1
33 292 1
33 295 1
33 301 1
33 305 1
33 306 1
33 308 1
33 312 1
33 316 1
33 319 1
33 320 1
33 331 1
33 332 1
33 340 1
33 341 1
33 342 1
33 344 1
33 345 1
33 347 1
33 348 1
33 350 1
33 351 1
33 352 1
33 354 1
33 356 1
33 366 1
33 378 1
33 384 1
33 386 1
33 387 1
33 390 1
33 394 1
33 400 1
34 41 1
34 43 1
34 44 1
34 52 1
34 53 1
34 54 1
34 56 1
34 58 1
34 62 1
34 63 1
34 67 1
34 71 1
34 75 1
34 77 1
34 81 1
34 85 1
34 91 1
34 93 1
34 96 1
34 103 1
34 104 1
34 117 1
34 119 1
34 126 1
34 131 1
34 134 1
34 137 1
34 140 1
34 141 1
34 142 1
34 144 1
34 146 1
34 147 1
34 152 1
34 161 1
34 173 1
34 178 1
34 187 1
34 189 1
34 191 1
34 192 1
34 194 1
34 196 1
34 199 1
34 204 1
34 209 1
34 211 1
34 212 1
34 215 1
34 217 1
34 226 1
34 228 1
34 230 1
34 235 1
34 238 1
34 242 1
34 245 1
34 246 1
34 250 1
34 252 1
34 253 1
34 255 1
34 257 1
34 260 1
34 269 1
34 270 1
34 273 1
34 277 1
34 283 1
34 285 1
34 287 1
34 291 1
34 292 1
34 297 1
34 298 1
34 305 1
34 306 1
34 307 1
34 310 1
34 313 1
34 316 1
34 322 1
34 323 1
34 327 1
34 329 1
34 331 1
34 332 1
34 333 1
34 334 1
34 339 1
34 340 1
34 341 1
34 342 1
34 349 1
34 351 1
34 354 1
34 356 1
34 367 1
34 368 1
34 370 1
34 372 1
34 379 1
34 383 1
34 395 1
34 397 1
34 399 1
35 40 1
35 43 1
35 46 1
35 47 1
35 48 1
35 52 1
35 60 1
35 62 1
35 66 1
35 67 1
35 71 1
35 79 1
35 82 1
35 88 1
35 90 1
35 93 1
35 98 1
35 101 1
35 109 1
35 111 1
35 121 1
35 122 1
35 123 1
35 124 1
35 133 1
35 134 1
35 139 1
35 140 1
35 145 1
35 148 1
35 150 1
35 155 1
35 157 1
35 158 1
35 159 1
35 168 1
35 174 1
35 184 1
35 189 1
35 194 1
35 196 1
35 202 1
35 203 1
35 205 1
35 209 1
35 210 1
35 213 1
35 215 1
35 220 1
35 226 1
35 237 1
35 248 1
35 250 1
35 252 1
35 253 1
35 257 1
35 262 1
35 265 1
35 270 1
35 283 1
35 291 1
35 292 1
35 299 1
35 305 1
35 312 1
35 314 1
35 315 1
35 317 1
35 321 1
35 324 1
35 325 1
35 327 1
35 328 1
35 343 1
35 345 1
35 351 1
35 354 1
35 355 1
35 365 1
35 370 1
35 371 1
35 376 1
35 379 1
35 390 1
35 394 1
35 399 1
36 38 1
36 43 1
36 51 1
36 60 1
36 65 1
36 67 1
36 71 1
36 73 1
36 76 1
36 78 1
36 81 1
36 86 1
36 94 1
36 104 1
36 107 1
36 109 1
36 116 1
36 126 1
36 129 1
36 130 1
36 146 1
36 154 1
36 156 1
36 164 1
36 167 1
36 179 1
36 181 1
36 186 1
36 190 1
36 191 1
36 196 1
36 198 1
36 199 1
36 200 1
36 201 1
36 206 1
36 207 1
36 208 1
36 212 1
36 218 1
36 224 1
36 226 1
36 228 1
36 231 1
36 233 1
36 235 1
36 236 1
36 241 1
36 246 1
36 255 1
36 260 1
36 277 1
36 281 1
36 282 1
36 284 1
36 285 1
36 286 1
36 289 1
36 291 1
36 292 1
36 293 1
36 295 1
36 304 1
36 311 1
36 314 1
36 319 1
36 320 1
36 322 1
36 324 1
36 325 1
36 330 1
36 340 1
36 348 1
36 359 1
36 363 1
36 366 1
36 367 1
36 373 1
36 375 1
36 387 1
36 392 1
36 395 1
36 396 1
36 400 1
37 40 1
37 47 1
37 48 1
37 56 1
37 57 1
37 65 1
37 68 1
37 70 1
37 72 1
37 75 1
37 76 1
37 88 1
37 91 1
37 96 1
37 97 1
37 101 1
37 105 1
37 107 1
37 115 1
37 117 1
37 123 1
37 128 1
37 136 1
37 140 1
37 151 1
37 156 1
37 159 1
37 161 1
37 174 1
37 175 1
37 177 1
37 178 1
37 183 1
37 184 1
37 185 1
37 186 1
37 189 1
37 198 1
37 201 1
37 207 1
37 214 1
37 216 1
37 221 1
37 228 1
37 234 1
37 235 1
37 237 1
37 250 1
37 256 1
37 258 1
37 264 1
37 280 1
37 282 1
37 283 1
37 285 1
37 286 1
37 291 1
37 292 1
37 302 1
37 312 1
37 314 1
37 315 1
37 317 1
37 318 1
37 323 1
37 327 1
37 328 1
37 331 1
37 332 1
37 334 1
37 336 1
37 337 1
37 340 1
37 345 1
37 346 1
37 348 1
37 350 1
37 363 1
37 370 1
37 373 1
37 374 1
37 377 1
37 379 1
37 386 1
37 389 1
37 390 1
38 39 1
38 42 1
38 48 1
38 56 1
38 59 1
38 65 1
38 67 1
38 72 1
38 75 1
38 79 1
38 81 1
38 84 1
38 98 1
38 104 1
38 105 1
38 107 1
38 111 1
38 118 1
38 119 1
38 120 1
38 121 1
38 124 1
38 126 1
38 127 1
38 134 1
38 139 1
38 142 1
38 151 1
38 153 1
38 160 1
38 163 1
38 165 1
38 167 1
38 168 1
38 170 1
38 183 1
38 184 1
38 186 1
38 193 1
38 194 1
38 197 1
38 198 1
38 200 1
38 202 1
38 203 1
38 204 1
38 210 1
38 211 1
38 214 1
38 236 1
38 243 1
38 244 1
38 248 1
38 249 1
38 254 1
38 256 1
38 257 1
38 260 1
38 261 1
38 268 1
38 274 1
38 275 1
38 277 1
38 278 1
38 280 1
38 281 1
38 284 1
38 289 1
38 294 1
38 298 1
38 300 1
38 302 1
38 303 1
38 306 1
38 314 1
38 316 1
38 317 1
38 319 1
38 320 1
38 325 1
38 327 1
38 334 1
38 340 1
38 341 1
38 343 1
38 347 1
38 349 1
38 353 1
38 354 1
38 356 1
38 378 1
38 380 1
38 384 1
38 386 1
38 388 1
38 390 1
38 392 1
39 43 1
39 45 1
39 56 1
39 58 1
39 60 1
39 62 1
39 71 1
39 72 1
39 76 1
39 78 1
39 81 1
39 83 1
39 84 1
39 87 1
39 99 1
39 100 1
39 102 1
39 104 1
39 105 1
39 110 1
39 112 1
39 119 1
39 131 1
39 136 1
39 138 1
39 139 1
39 143 1
39 144 1
39 157 1
39 164 1
39 165 1
39 172 1
39 177 1
39 181 1
39 182 1
39 184 1
39 185 1
39 192 1
39 194 1
39 202 1
39 208 1
39 211 1
39 212 1
39 213 1
39 224 1
39 225 1
39 230 1
39 235 1
39 240 1
39 264 1
39 269 1
39 278 1
39 279 1
39 284 1
39 285 1
39 290 1
39 293 1
39 296 1
39 305 1
39 307 1
39 309 1
39 310 1
39 312 1
39 314 1
39 315 1
39 329 1
39 332 1
39 334 1
39 347 1
39 349 1
39 354 1
39 355 1
39 357 1
39 361 1
39 362 1
39 365 1
39 367 1
39 370 1
39 372 1
39 377 1
39 379 1
39 383 1
39 387 1
39 391 1
39 397 1
39 398 1
40 42 1
40 51 1
40 53 1
40 57 1
40 58 1
40 61 1
40 67 1
40 69 1
40 74 1
40 91 1
40 92 1
40 93 1
40 95 1
40 97 1
40 104 1
40 106 1
40 107 1
40 113 1
40 122 1
40 130 1
40 136 1
40 138 1
40 139 1
40 148 1
40 150 1
40 153 1
40 155 1
40 158 1
40 163 1
40 174 1
40 179 1
40 180 1
40 182 1
40 184 1
40 185 1
40 187 1
40 190 1
40 195 1
40 207 1
40 208 1
40 212 1
40 213 1
40 214 1
40 218 1
40 220 1
40 221 1
40 229 1
40 234 1
40 235 1
40 238 1
40 251 1
40 252 1
40 254 1
40 260 1
40 264 1
40 265 1
40 266 1
40 270 1
40 274 1
40 279 1
40 288 1
40 293 1
40 298 1
40 300 1
40 303 1
40 307 1
40 309 1
40 312 1
40 314 1
40 318 1
40 322 1
40 323 1
40 324 1
40 326 1
40 327 1
40 328 1
40 332 1
40 338 1
40 359 1
40 362 1
40 366 1
40 367 1
40 370 1
40 371 1
40 387 1
40 392 1
40 395 1
40 400 1
41 47 1
41 54 1
41 55 1
41 60 1
41 63 1
41 68 1
41 83 1
41 89 1
41 94 1
41 103 1
41 106 1
41 107 1
41 108 1
41 109 1
41 115 1
41 134 1
41 138 1
41 139 1
41 142 1
41 144 1
41 145 1
41 146 1
41 161 1
41 172 1
41 173 1
41 179 1
41 182 1
41 186 1
41 188 1
41 191 1
41 193 1
41 197 1
41 198 1
41 202 1
41 203 1
41 210 1
41 211 1
41 213 1
41 215 1
41 216 1
41 217 1
41 227 1
41 230 1
41 232 1
41 246 1
41 255 1
41 256 1
41 259 1
41 260 1
41 271 1
41 274 1
41 276 1
41 279 1
41 296 1
41 301 1
41 312 1
41 313 1
41 317 1
41 318 1
41 319 1
41 321 1
41 333 1
41 337 1
41 339 1
41 341 1
41 343 1
41 344 1
41 347 1
41 350 1
41 356 1
41 358 1
41 363 1
41 366 1
41 374 1
41 375 1
41 377 1
41 381 1
42 47 1
42 52 1
42 54 1
42 69 1
42 75 1
42 76 1
42 83 1
42 89 1
42 90 1
42 99 1
42 101 1
42 104 1
42 105 1
42 109 1
42 124 1
42 129 1
42 138 1
42 139 1
42 140 1
42 142 1
42 143 1
42 144 1
42 147 1
42 150 1
42 154 1
42 163 1
42 166 1
42 169 1
42 176 1
42 178 1
42 195 1
42 196 1
42 197 1
42 200 1
42 205 1
42 206 1
42 210 1
42 218 1
42 219 1
42 223 1
42 224 1
42 227 1
42 229 1
42 232 1
42 233 1
42 236 1
42 241 1
42 249 1
42 252 1
42 254 1
42 258 1
42 263 1
42 266 1
42 267 1
42 269 1
42 272 1
42 277 1
42 279 1
42 281 1
42 284 1
42 290 1
42 291 1
42 294 1
42 295 1
42 297 1
42 299 1
42 300 1
42 301 1
42 303 1
42 304 1
42 309 1
42 310 1
42 313 1
42 319 1
42 324 1
42 331 1
42 340 1
42 342 1
42 344 1
42 347 1
42 353 1
42 356 1
42 358 1
42 360 1
42 363 1
42 365 1
42 366 1
42 367 1
42 381 1
42 382 1
42 387 1
42 390 1
42 395 1
42 396 1
43 46 1
43 54 1
43 56 1
43 58 1
43 60 1
43 62 1
43 70 1
43 71 1
43 74 1
43 76 1
43 78 1
43 81 1
43 82 1
43 84 1
43 89 1
43 90 1
43 93 1
43 103 1
43 110 1
43 119 1
43 120 1
43 121 1
43 123 1
43 129 1
43 130 1
43 135 1
43 159 1
43 161 1
43 165 1
43 168 1
43 170 1
43 174 1
43 175 1
43 181 1
43 185 1
43 192 1
43 199 1
43 201 1
43 202 1
43 206 1
43 209 1
43 210 1
43 211 1
43 212 1
43 216 1
43 221 1
43 223 1
43 225 1
43 237 1
43 249 1
43 253 1
43 256 1
43 257 1
43 266 1
43 267 1
43 278 1
43 280 1
43 283 1
43 287 1
43 291 1
43 295 1
43 296 1
43 303 1
43 305 1
43 306 1
43 308 1
43 312 1
43 315 1
43 316 1
43 317 1
43 322 1
43 325 1
43 326 1
43 328 1
43 337 1
43 341 1
43 344 1
43 345 1
43 358 1
43 360 1
43 363 1
43 364 1
43 365 1
43 366 1
43 367 1
43 369 1
43 373 1
43 380 1
43 389 1
43 391 1
43 393 1
43 396 1
43 399 1
44 50 1
44 54 1
44 59 1
44 62 1
44 65 1
44 71 1
44 76 1
44 80 1
44 84 1
44 85 1
44 86 1
44 90 1
44 92 1
44 111 1
44 112 1
44 117 1
44 118 1
44 121 1
44 122 1
44 125 1
44 127 1
44 129 1
44 132 1
44 140 1
44 146 1
44 148 1
44 149 1
44 151 1
44 161 1
44 162 1
44 171 1
44 186 1
44 187 1
44 189 1
44 190 1
44 192 1
44 196 1
44 197 1
44 202 1
44 205 1
44 212 1
44 219 1
44 220 1
44 225 1
44 228 1
44 233 1
44 236 1
44 239 1
44 249 1
44 251 1
44 252 1
44 255 1
44 260 1
44 263 1
44 265 1
44 267 1
44 277 1
44 278 1
44 280 1
44 281 1
44 282 1
44 283 1
44 291 1
44 292 1
44 298 1
44 301 1
44 305 1
44 308 1
44 310 1
44 311 1
44 316 1
44 321 1
44 325 1
44 326 1
44 327 1
44 328 1
44 332 1
44 333 1
44 334 1
44 335 1
44 338 1
44 340 1
44 342 1
44 344 1
44 346 1
44 349 1
44 355 1
44 356 1
44 363 1
44 370 1
44 374 1
44 375 1
44 377 1
44 384 1
44 389 1
44 394 1
44 397 1
44 399 1
45 47 1
45 48 1
45 53 1
45 55 1
45 67 1
45 69 1
45 73 1
45 77 1
45 83 1
45 88 1
45 91 1
45 95 1
45 96 1
45 98 1
45 109 1
45 118 1
45 123 1
45 124 1
45 139 1
45 141 1
45 143 1
45 147 1
45 153 1
45 154 1
45 159 1
45 163 1
45 166 1
45 167 1
45 177 1
45 179 1
45 180 1
45 182 1
45 187 1
45 201 1
45 202 1
45 203 1
45 207 1
45 208 1
45 215 1
45 216 1
45 224 1
45 227 1
45 231 1
45 236 1
45 238 1
45 240 1
45 248 1
45 249 1
45 255 1
45 259 1
45 260 1
45 262 1
45 267 1
45 269 1
45 270 1
45 274 1
45 278 1
45 282 1
45 284 1
45 290 1
45 298 1
45 299 1
45 302 1
45 307 1
45 314 1
45 315 1
45 319 1
45 327 1
45 329 1
45 333 1
45 337 1
45 346 1
45 349 1
45 350 1
45 352 1
45 359 1
45 360 1
45 366 1
45 368 1
45 371 1
45 388 1
45 394 1
45 400 1
46 57 1
46 61 1
46 64 1
46 65 1
46 70 1
46 75 1
46 81 1
46 90 1
46 97 1
46 98 1
46 113 1
46 116 1
46 123 1
46 129 1
46 132 1
46 137 1
46 142 1
46 152 1
46 157 1
46 158 1
46 166 1
46 169 1
46 170 1
46 174 1
46 182 1
46 191 1
46 195 1
46 211 1
46 214 1
46 219 1
46 221 1
46 224 1
46 227 1
46 228 1
46 229 1
46 234 1
46 239 1
46 240 1
46 241 1
46 242 1
46 251 1
46 254 1
46 269 1
46 272 1
46 273 1
46 274 1
46 279 1
46 282 1
46 283 1
46 287 1
46 288 1
46 294 1
46 298 1
46 303 1
46 306 1
46 310 1
46 312 1
46 316 1
46 317 1
46 319 1
46 323 1
46 328 1
46 332 1
46 334 1
46 335 1
46 337 1
46 339 1
46 341 1
46 343 1
46 345 1
46 348 1
46 351 1
46 359 1
46 360 1
46 363 1
46 366 1
46 373 1
46 387 1
46 392 1
46 396 1
46 397 1
47 48 1
47 49 1
47 50 1
47 53 1
47 54 1
47 63 1
47 66 1
47 70 1
47 72 1
47 79 1
47 85 1
47 87 1
47 93 1
47 94 1
47 95 1
47 100 1
47 101 1
47 103 1
47 104 1
47 110 1
47 113 1
47 116 1
47 118 1
47 123 1
47 128 1
47 130 1
47 132 1
47 134 1
47 136 1
47 140 1
47 141 1
47 142 1
47 143 1
47 144 1
47 152 1
47 162 1
47 164 1
47 168 1
47 173 1
47 180 1
47 185 1
47 189 1
47 190 1
47 192 1
47 194 1
47 195 1
47 196 1
47 197 1
47 202 1
47 207 1
47 208 1
47 209 1
47 214 1
47 215 1
47 220 1
47 227 1
47 233 1
47 235 1
47 238 1
47 240 1
47 246 1
47 249 1
47 254 1
47 257 1
47 262 1
47 271 1
47 283 1
47 291 1
47 292 1
47 299 1
47 305 1
47 306 1
47 319 1
47 321 1
47 329 1
47 332 1
47 333 1
47 335 1
47 337 1
47 339 1
47 340 1
47 341 1
47 347 1
47 354 1
47 363 1
47 369 1
47 373 1
47 382 1
47 383 1
47 384 1
47 386 1
47 395 1
47 396 1
47 398 1
47 400 1
48 51 1
48 55 1
48 56 1
48 59 1
48 62 1
48 68 1
48 69 1
48 71 1
48 72 1
48 74 1
48 79 1
48 83 1
48 85 1
48 86 1
48 89 1
48 97 1
48 98 1
48 106 1
48 107 1
48 108 1
48 111 1
48 119 1
48 125 1
48 136 1
48 137 1
48 138 1
48 143 1
48 147 1
48 156 1
48 163 1
48 167 1
48 170 1
48 175 1
48 178 1
48 179 1
48 181 1
48 185 1
48 189 1
48 190 1
48 200 1
48 203 1
48 205 1
48 215 1
48 216 1
48 218 1
48 232 1
48 254 1
48 257 1
48 258 1
48 268 1
48 271 1
48 272 1
48 273 1
48 275 1
48 276 1
48 279 1
48 281 1
48 283 1
48 285 1
48 292 1
48 295 1
48 300 1
48 308 1
48 316 1
48 319 1
48 320 1
48 331 1
48 334 1
48 335 1
48 346 1
48 349 1
48 352 1
48 369 1
48 370 1
48 374 1
48 379 1
48 380 1
48 381 1
48 384 1
48 386 1
48 387 1
48 394 1
48 395 1
49 53 1
49 59 1
49 65 1
49 66 1
49 70 1
49 73 1
49 80 1
49 90 1
49 95 1
49 104 1
49 107 1
49 108 1
49 113 1
49 115 1
49 116 1
49 123 1
49 130 1
49 134 1
49 135 1
49 139 1
49 145 1
49 147 1
49 157 1
49 161 1
49 163 1
49 165 1
49 166 1
49 169 1
49 170 1
49 172 1
49 175 1
49 178 1
49 183 1
49 185 1
49 193 1
49 206 1
49 215 1
49 217 1
49 221 1
49 222 1
49 223 1
49 235 1
49 244 1
49 245 1
49 250 1
49 252 1
49 253 1
49 254 1
49 255 1
49 256 1
49 263 1
49 265 1
49 267 1
49 275 1
49 278 1
49 284 1
49 285 1
49 287 1
49 289 1
49 290 1
49 298 1
49 302 1
49 304 1
49 323 1
49 327 1
49 334 1
49 335 1
49 338 1
49 341 1
49 342 1
49 356 1
49 357 1
49 358 1
49 359 1
49 360 1
49 373 1
49 375 1
49 383 1
49 391 1
50 56 1
50 64 1
50 67 1
50 68 1
50 70 1
50 75 1
50 77 1
50 78 1
50 81 1
50 82 1
50 83 1
50 86 1
50 87 1
50 88 1
50 93 1
50 97 1
50 99 1
50 105 1
50 106 1
50 114 1
50 116 1
50 119 1
50 120 1
50 122 1
50 126 1
50 128 1
50 130 1
50 135 1
50 137 1
50 153 1
50 158 1
50 163 1
50 169 1
50 171 1
50 173 1
50 174 1
50 175 1
50 176 1
50 183 1
50 186 1
50 189 1
50 192 1
50 195 1
50 204 1
50 205 1
50 206 1
50 213 1
50 214 1
50 215 1
50 219 1
50 221 1
50 223 1
50 225 1
50 230 1
50 232 1
50 234 1
50 244 1
50 252 1
50 259 1
50 266 1
50 273 1
50 285 1
50 287 1
50 289 1
50 290 1
50 291 1
50 292 1
50 300 1
50 306 1
50 307 1
50 308 1
50 312 1
50 318 1
50 322 1
50 325 1
50 326 1
50 329 1
50 332 1
50 333 1
50 338 1
50 342 1
50 343 1
50 349 1
50 358 1
50 361 1
50 363 1
50 364 1
50 368 1
50 369 1
50 370 1
50 371 1
50 385 1
50 389 1
50 399 1
51 52 1
51 54 1
51 56 1
51 58 1
51 70 1
51 80 1
51 86 1
51 94 1
51 96 1
51 107 1
51 108 1
51 112 1
51 113 1
51 119 1
51 122 1
51 123 1
51 125 1
51 128 1
51 142 1
51 143 1
51 144 1
51 146 1
51 151 1
51 154 1
51 155 1
51 157 1
51 159 1
51 168 1
51 169 1
51 172 1
51 180 1
51 181 1
51 185 1
51 190 1
51 195 1
51 196 1
51 200 1
51 209 1
51 214 1
51 218 1
51 220 1
51 221 1
51 225 1
51 226 1
51 230 1
51 234 1
51 235 1
51 241 1
51 255 1
51 256 1
51 257 1
51 259 1
51 260 1
51 262 1
51 264 1
51 270 1
51 272 1
51 273 1
51 277 1
51 282 1
51 295 1
51 298 1
51 302 1
51 314 1
51 328 1
51 329 1
51 332 1
51 334 1
51 340 1
51 349 1
51 355 1
51 359 1
51 361 1
51 366 1
51 370 1
51 371 1
51 372 1
51 377 1
51 384 1
51 386 1
51 390 1
51 396 1
51 398 1
52 63 1
52 70 1
52 71 1
52 82 1
52 83 1
52 86 1
52 87 1
52 105 1
52 117 1
52 118 1
52 126 1
52 130 1
52 132 1
52 135 1
52 142 1
52 146 1
52 148 1
52 152 1
52 157 1
52 167 1
52 169 1
52 170 1
52 171 1
52 172 1
52 173 1
52 175 1
52 180 1
52 184 1
52 188 1
52 189 1
52 196 1
52 198 1
52 201 1
52 203 1
52 205 1
52 208 1
52 214 1
52 221 1
52 222 1
52 223 1
52 224 1
52 226 1
52 228 1
52 233 1
52 235 1
52 238 1
52 240 1
52 244 1
52 250 1
52 254 1
52 256 1
52 262 1
52 269 1
52 271 1
52 272 1
52 276 1
52 278 1
52 282 1
52 286 1
52 288 1
52 289 1
52 291 1
52 296 1
52 304 1
52 307 1
52 319 1
52 323 1
52 342 1
52 346 1
52 352 1
52 359 1
52 363 1
52 366 1
52 374 1
52 375 1
52 376 1
52 386 1
52 388 1
52 396 1
52 397 1
52 399 1
52 400 1
53 56 1
53 58 1
53 63 1
53 66 1
53 75 1
53 78 1
53 79 1
53 81 1
53 86 1
53 93 1
53 94 1
53 107 1
53 108 1
53 113 1
53 118 1
53 121 1
53 128 1
53 130 1
53 134 1
53 136 1
53 139 1
53 147 1
53 149 1
53 152 1
53 153 1
53 156 1
53 157 1
53 160 1
53 166 1
53 168 1
53 169 1
53 176 1
53 177 1
53 178 1
53 181 1
53 183 1
53 193 1
53 194 1
53 202 1
53 206 1
53 208 1
53 212 1
53 215 1
53 217 1
53 230 1
53 232 1
53 239 1
53 244 1
53 250 1
53 255 1
53 258 1
53 260 1
53 261 1
53 262 1
53 264 1
53 266 1
53 267 1
53 269 1
53 277 1
53 282 1
53 286 1
53 289 1
53 290 1
53 297 1
53 300 1
53 304 1
53 307 1
53 309 1
53 313 1
53 319 1
53 322 1
53 324 1
53 325 1
53 335 1
53 338 1
53 341 1
53 342 1
53 343 1
53 345 1
53 351 1
53 355 1
53 357 1
53 358 1
53 362 1
53 363 1
53 369 1
53 375 1
53 376 1
53 382 1
53 386 1
53 389 1
53 396 1
53 400 1
54 64 1
54 65 1
54 70 1
54 80 1
54 84 1
54 85 1
54 86 1
54 88 1
54 100 1
54 103 1
54 104 1
54 105 1
54 106 1
54 108 1
54 115 1
54 123 1
54 125 1
54 133 1
54 142 1
54 143 1
54 145 1
54 147 1
54 154 1
54 156 1
54 160 1
54 162 1
54 166 1
54 172 1
54 178 1
54 179 1
54 183 1
54 185 1
54 186 1
54 190 1
54 191 1
54 192 1
54 199 1
54 201 1
54 203 1
54 212 1
54 214 1
54 216 1
54 218 1
54 220 1
54 223 1
54 227 1
54 230 1
54 232 1
54 238 1
54 239 1
54 241 1
54 243 1
54 244 1
54 245 1
54 261 1
54 265 1
54 267 1
54 270 1
54 271 1
54 272 1
54 274 1
54 278 1
54 283 1
54 284 1
54 291 1
54 294 1
54 300 1
54 305 1
54 307 1
54 308 1
54 312 1
54 314 1
54 328 1
54 331 1
54 350 1
54 351 1
54 353 1
54 355 1
54 357 1
54 358 1
54 366 1
54 370 1
54 378 1
54 383 1
54 384 1
54 388 1
54 394 1
55 60 1
55 61 1
55 63 1
55 67 1
55 72 1
55 78 1
55 85 1
55 90 1
55 93 1
55 94 1
55 96 1
55 101 1
55 109 1
55 111 1
55 112 1
55 120 1
55 122 1
55 129 1
55 140 1
55 141 1
55 148 1
55 150 1
55 151 1
55 160 1
55 163 1
55 164 1
55 165 1
55 170 1
55 172 1
55 175 1
55 177 1
55 178 1
55 180 1
55 183 1
55 187 1
55 197 1
55 203 1
55 206 1
55 207 1
55 212 1
55 216 1
55 218 1
55 220 1
55 230 1
55 231 1
55 237 1
55 248 1
55 255 1
55 257 1
55 260 1
55 267 1
55 272 1
55 273 1
55 278 1
55 285 1
55 292 1
55 298 1
55 299 1
55 314 1
55 323 1
55 324 1
55 326 1
55 345 1
55 354 1
55 356 1
55 357 1
55 358 1
55 359 1
55 361 1
55 363 1
55 366 1
55 369 1
55 370 1
55 374 1
55 378 1
55 379 1
55 383 1
55 384 1
55 391 1
55 393 1
55 397 1
56 60 1
56 61 1
56 63 1
56 65 1
56 78 1
56 80 1
56 82 1
56 89 1
56 92 1
56 94 1
56 97 1
56 99 1
56 101 1
56 105 1
56 107 1
56 113 1
56 114 1
56 118 1
56 119 1
56 121 1
56 125 1
56 126 1
56 130 1
56 131 1
56 132 1
56 134 1
56 135 1
56 137 1
56 141 1
56 144 1
56 146 1
56 147 1
56 148 1
56 149 1
56 152 1
56 163 1
56 164 1
56 167 1
56 179 1
56 180 1
56 182 1
56 183 1
56 188 1
56 189 1
56 190 1
56 192 1
56 199 1
56 200 1
56 207 1
56 209 1
56 211 1
56 214 1
56 222 1
56 224 1
56 229 1
56 235 1
56 237 1
56 238 1
56 241 1
56 243 1
56 245 1
56 255 1
56 263 1
56 271 1
56 272 1
56 273 1
56 274 1
56 275 1
56 276 1
56 280 1
56 281 1
56 286 1
56 291 1
56 294 1
56 303 1
56 304 1
56 307 1
56 308 1
56 312 1
56 314 1
56 319 1
56 325 1
56 326 1
56 328 1
56 330 1
56 335 1
56 342 1
56 343 1
56 357 1
56 369 1
56 370 1
56 372 1
56 376 1
56 378 1
56 379 1
56 385 1
56 394 1
56 396 1
56 399 1
57 60 1
57 70 1
57 77 1
57 82 1
57 83 1
57 84 1
57 85 1
57 92 1
57 93 1
57 95 1
57 98 1
57 100 1
57 105 1
57 120 1
57 126 1
57 134 1
57 137 1
57 138 1
57 140 1
57 143 1
57 145 1
57 148 1
57 149 1
57 150 1
57 158 1
57 174 1
57 178 1
57 183 1
57 188 1
57 189 1
57 195 1
57 198 1
57 200 1
57 201 1
57 204 1
57 206 1
57 211 1
57 212 1
57 215 1
57 217 1
57 220 1
57 227 1
57 231 1
57 233 1
57 247 1
57 257 1
57 261 1
57 267 1
57 268 1
57 278 1
57 280 1
57 291 1
57 293 1
57 294 1
57 309 1
57 310 1
57 311 1
57 326 1
57 329 1
57 336 1
57 338 1
57 339 1
57 340 1
57 344 1
57 347 1
57 349 1
57 350 1
57 352 1
57 354 1
57 356 1
57 367 1
57 372 1
57 379 1
57 382 1
57 384 1
57 387 1
57 389 1
57 392 1
57 395 1
57 398 1
58 59 1
58 60 1
58 61 1
58 66 1
58 71 1
58 74 1
58 75 1
58 80 1
58 85 1
58 87 1
58 92 1
58 93 1
58 95 1
58 98 1
58 99 1
58 100 1
58 103 1
58 106 1
58 107 1
58 108 1
58 114 1
58 130 1
58 131 1
58 137 1
58 143 1
58 152 1
58 160 1
58 161 1
58 162 1
58 165 1
58 172 1
58 175 1
58 178 1
58 179 1
58 190 1
58 203 1
58 209 1
58 211 1
58 220 1
58 224 1
58 226 1
58 228 1
58 235 1
58 237 1
58 240 1
58 241 1
58 242 1
58 247 1
58 254 1
58 255 1
58 261 1
58 262 1
58 270 1
58 275 1
58 278 1
58 282 1
58 284 1
58 290 1
58 292 1
58 294 1
58 300 1
58 302 1
58 304 1
58 307 1
58 308 1
58 310 1
58 317 1
58 321 1
58 326 1
58 327 1
58 328 1
58 341 1
58 342 1
58 349 1
58 355 1
58 357 1
58 359 1
58 362 1
58 366 1
58 369 1
58 372 1
58 373 1
58 375 1
58 381 1
58 383 1
58 389 1
58 390 1
58 395 1
58 398 1
59 62 1
59 64 1
59 66 1
59 74 1
59 79 1
59 80 1
59 83 1
59 85 1
59 89 1
59 99 1
59 101 1
59 103 1
59 106 1
59 108 1
59 114 1
59 134 1
59 139 1
59 140 1
59 144 1
59 148 1
59 157 1
59 158 1
59 160 1
59 169 1
59 172 1
59 177 1
59 181 1
59 185 1
59 187 1
59 197 1
59 201 1
59 203 1
59 205 1
59 213 1
59 214 1
59 218 1
59 219 1
59 224 1
59 225 1
59 226 1
59 228 1
59 230 1
59 231 1
59 238 1
59 239 1
59 241 1
59 244 1
59 247 1
59 248 1
59 249 1
59 250 1
59 253 1
59 262 1
59 264 1
59 265 1
59 266 1
59 270 1
59 271 1
59 274 1
59 277 1
59 279 1
59 284 1
59 294 1
59 300 1
59 301 1
59 305 1
59 306 1
59 308 1
59 310 1
59 317 1
59 318 1
59 322 1
59 326 1
59 329 1
59 331 1
59 336 1
59 338 1
59 341 1
59 346 1
59 350 1
59 357 1
59 362 1
59 365 1
59 366 1
59 370 1
59 373 1
59 375 1
59 380 1
59 383 1
59 384 1
59 388 1
59 390 1
60 62 1
60 66 1
60 67 1
60 71 1
60 74 1
60 76 1
60 78 1
60 82 1
60 83 1
60 87 1
60 92 1
60 94 1
60 95 1
60 97 1
60 99 1
60 101 1
60 104 1
60 111 1
60 114 1
60 116 1
60 117 1
60 119 1
60 124 1
60 127 1
60 128 1
60 130 1
60 136 1
60 138 1
60 139 1
60 145 1
60 147 1
60 153 1
60 155 1
60 161 1
60 166 1
60 168 1
60 169 1
60 177 1
60 179 1
60 184 1
60 185 1
60 186 1
60 187 1
60 191 1
60 192 1
60 194 1
60 196 1
60 197 1
60 198 1
60 201 1
60 205 1
60 208 1
60 212 1
60 215 1
60 218 1
60 220 1
60 221 1
60 222 1
60 229 1
60 237 1
60 239 1
60 243 1
60 246 1
60 247 1
60 250 1
60 251 1
60 253 1
60 254 1
60 261 1
60 262 1
60 264 1
60 265 1
60 269 1
60 270 1
60 271 1
60 275 1
60 279 1
60 284 1
60 287 1
60 288 1
60 289 1
60 290 1
60 292 1
60 293 1
60 300 1
60 301 1
60 304 1
60 310 1
60 318 1
60 326 1
60 335 1
60 338 1
60 346 1
60 347 1
60 349 1
60 358 1
60 360 1
60 365 1
60 367 1
60 369 1
60 371 1
60 376 1
60 382 1
60 383 1
60 391 1
60 395 1
60 398 1
60 399 1
61 66 1
61 69 1
61 75 1
61 78 1
61 79 1
61 81 1
61 83 1
61 85 1
61 89 1
61 90 1
61 94 1
61 102 1
61 111 1
61 115 1
61 119 1
61 124 1
61 126 1
61 133 1
61 137 1
61 138 1
61 139 1
61 141 1
61 143 1
61 150 1
61 152 1
61 155 1
61 162 1
61 165 1
61 171 1
61 174 1
61 176 1
61 179 1
61 180 1
61 183 1
61 185 1
61 192 1
61 197 1
61 198 1
61 208 1
61 209 1
61 210 1
61 217 1
61 227 1
61 228 1
61 232 1
61 243 1
61 249 1
61 251 1
61 256 1
61 259 1
61 260 1
61 261 1
61 262 1
61 267 1
61 269 1
61 270 1
61 272 1
61 274 1
61 275 1
61 276 1
61 278 1
61 292 1
61 293 1
61 294 1
61 297 1
61 301 1
61 306 1
61 312 1
61 316 1
61 323 1
61 327 1
61 331 1
61 336 1
61 344 1
61 354 1
61 361 1
61 362 1
61 372 1
61 376 1
61 381 1
61 383 1
61 385 1
61 388 1
61 395 1
62 64 1
62 68 1
62 72 1
62 73 1
62 75 1
62 78 1
62 80 1
62 85 1
62 89 1
62 90 1
62 94 1
62 96 1
62 106 1
62 107 1
62 113 1
62 117 1
62 120 1
62 133 1
62 136 1
62 138 1
62 146 1
62 147 1
62 157 1
62 173 1
62 174 1
62 177 1
62 179 1
62 180 1
62 184 1
62 193 1
62 196 1
62 198 1
62 199 1
62 203 1
62 206 1
62 216 1
62 225 1
62 228 1
62 232 1
62 245 1
62 248 1
62 251 1
62 257 1
62 260 1
62 262 1
62 264 1
62 272 1
62 274 1
62 276 1
62 283 1
62 285 1
62 292 1
62 301 1
62 305 1
62 311 1
62 313 1
62 314 1
62 323 1
62 324 1
62 343 1
62 344 1
62 347 1
62 351 1
62 354 1
62 355 1
62 356 1
62 366 1
62 370 1
62 376 1
62 378 1
62 379 1
62 383 1
62 395 1
63 65 1
63 67 1
63 69 1
63 76 1
63 77 1
63 80 1
63 84 1
63 85 1
63 90 1
63 100 1
63 101 1
63 111 1
63 113 1
63 115 1
63 123 1
63 124 1
63 125 1
63 144 1
63 146 1
63 150 1
63 151 1
63 152 1
63 156 1
63 160 1
63 162 1
63 163 1
63 165 1
63 166 1
63 168 1
63 172 1
63 176 1
63 177 1
63 178 1
63 190 1
63 191 1
63 196 1
63 198 1
63 208 1
63 219 1
63 220 1
63 221 1
63 222 1
63 230 1
63 231 1
63 235 1
63 238 1
63 242 1
63 243 1
63 245 1
63 250 1
63 253 1
63 257 1
63 263 1
63 278 1
63 280 1
63 290 1
63 294 1
63 300 1
63 304 1
63 305 1
63 312 1
63 315 1
63 319 1
63 325 1
63 326 1
63 331 1
63 333 1
63 334 1
63 335 1
63 340 1
63 343 1
63 345 1
63 348 1
63 354 1
63 356 1
63 362 1
63 365 1
63 377 1
63 384 1
63 387 1
63 392 1
63 393 1
63 394 1
63 400 1
64 73 1
64 79 1
64 84 1
64 87 1
64 91 1
64 93 1
64 101 1
64 102 1
64 103 1
64 107 1
64 114 1
64 117 1
64 120 1
64 122 1
64 127 1
64 128 1
64 132 1
64 135 1
64 138 1
64 142 1
64 144 1
64 146 1
64 147 1
64 153 1
64 157 1
64 160 1
64 163 1
64 164 1
64 171 1
64 172 1
64 175 1
64 184 1
64 189 1
64 199 1
64 200 1
64 206 1
64 214 1
64 216 1
64 218 1
64 220 1
64 222 1
64 228 1
64 230 1
64 236 1
64 240 1
64 256 1
64 263 1
64 268 1
64 269 1
64 270 1
64 271 1
64 274 1
64 276 1
64 292 1
64 295 1
64 301 1
64 303 1
64 306 1
64 307 1
64 309 1
64 313 1
64 314 1
64 315 1
64 316 1
64 330 1
64 331 1
64 335 1
64 340 1
64 344 1
64 346 1
64 354 1
64 357 1
64 358 1
64 360 1
64 363 1
64 369 1
64 379 1
64 381 1
64 382 1
64 388 1
64 391 1
64 395 1
64 399 1
65 67 1
65 69 1
65 70 1
65 72 1
65 73 1
65 75 1
65 78 1
65 85 1
65 96 1
65 99 1
65 100 1
65 102 1
65 103 1
65 105 1
65 107 1
65 114 1
65 115 1
65 121 1
65 123 1
65 127 1
65 131 1
65 138 1
65 139 1
65 142 1
65 146 1
65 147 1
65 148 1
65 157 1
65 158 1
65 160 1
65 162 1
65 163 1
65 169 1
65 178 1
65 186 1
65 189 1
65 195 1
65 196 1
65 201 1
65 202 1
65 204 1
65 220 1
65 227 1
65 228 1
65 231 1
65 237 1
65 240 1
65 244 1
65 249 1
65 256 1
65 262 1
65 265 1
65 266 1
65 275 1
65 276 1
65 278 1
65 280 1
65 281 1
65 282 1
65 285 1
65 287 1
65 291 1
65 293 1
65 294 1
65 296 1
65 298 1
65 305 1
65 306 1
65 309 1
65 310 1
65 312 1
65 313 1
65 314 1
65 315 1
65 320 1
65 321 1
65 322 1
65 324 1
65 336 1
65 337 1
65 342 1
65 343 1
65 345 1
65 346 1
65 352 1
65 354 1
65 356 1
65 358 1
65 360 1
65 361 1
65 363 1
65 370 1
65 371 1
65 373 1
65 374 1
65 375 1
65 381 1
65 390 1
65 392 1
65 393 1
65 396 1
65 400 1
66 67 1
66 68 1
66 69 1
66 73 1
66 74 1
66 78 1
66 83 1
66 89 1
66 90 1
66 96 1
66 99 1
66 100 1
66 101 1
66 102 1
66 108 1
66 111 1
66 114 1
66 116 1
66 120 1
66 123 1
66 126 1
66 133 1
66 137 1
66 140 1
66 143 1
66 147 1
66 148 1
66 149 1
66 166 1
66 171 1
66 179 1
66 180 1
66 192 1
66 194 1
66 198 1
66 199 1
66 207 1
66 209 1
66 210 1
66 212 1
66 217 1
66 225 1
66 229 1
66 231 1
66 234 1
66 237 1
66 245 1
66 247 1
66 253 1
66 255 1
66 257 1
66 258 1
66 265 1
66 269 1
66 270 1
66 276 1
66 279 1
66 282 1
66 284 1
66 285 1
66 295 1
66 300 1
66 301 1
66 309 1
66 312 1
66 322 1
66 328 1
66 329 1
66 351 1
66 352 1
66 356 1
66 361 1
66 367 1
66 368 1
66 370 1
66 371 1
66 376 1
66 378 1
66 386 1
66 391 1
66 398 1
67 73 1
67 74 1
67 75 1
67 79 1
67 82 1
67 84 1
67 92 1
67 93 1
67 94 1
67 96 1
67 102 1
67 106 1
67 107 1
67 119 1
67 129 1
67 134 1
67 135 1
67 139 1
67 145 1
67 149 1
67 151 1
67 152 1
67 153 1
67 165 1
67 168 1
67 169 1
67 170 1
67 184 1
67 187 1
67 195 1
67 200 1
67 213 1
67 215 1
67 217 1
67 221 1
67 222 1
67 223 1
67 226 1
67 233 1
67 238 1
67 242 1
67 243 1
67 269 1
67 272 1
67 278 1
67 280 1
67 288 1
67 296 1
67 299 1
67 301 1
67 302 1
67 306 1
67 308 1
67 309 1
67 311 1
67 312 1
67 315 1
67 317 1
67 326 1
67 332 1
67 333 1
67 335 1
67 336 1
67 338 1
67 340 1
67 342 1
67 348 1
67 354 1
67 363 1
67 365 1
67 368 1
67 372 1
67 382 1
67 385 1
67 395 1
67 396 1
67 400 1
68 84 1
68 95 1
68 98 1
68 100 1
68 103 1
68 104 1
68 109 1
68 116 1
68 125 1
68 130 1
68 132 1
68 138 1
68 140 1
68 146 1
68 148 1
68 154 1
68 157 1
68 159 1
68 161 1
68 165 1
68 175 1
68 183 1
68 184 1
68 190 1
68 192 1
68 196 1
68 200 1
68 203 1
68 204 1
68 210 1
68 212 1
68 215 1
68 216 1
68 217 1
68 218 1
68 224 1
68 226 1
68 236 1
68 238 1
68 241 1
68 247 1
68 250 1
68 253 1
68 255 1
68 257 1
68 258 1
68 266 1
68 267 1
68 271 1
68 277 1
68 288 1
68 290 1
68 291 1
68 295 1
68 301 1
68 305 1
68 306 1
68 313 1
68 319 1
68 324 1
68 326 1
68 327 1
68 328 1
68 332 1
68 335 1
68 336 1
68 337 1
68 342 1
68 346 1
68 347 1
68 349 1
68 350 1
68 353 1
68 357 1
68 358 1
68 359 1
68 360 1
68 366 1
68 369 1
68 374 1
68 377 1
68 378 1
68 379 1
68 383 1
68 385 1
68 389 1
68 390 1
68 391 1
68 395 1
68 400 1
69 70 1
69 72 1
69 74 1
69 81 1
69 82 1
69 84 1
69 90 1
69 95 1
69 109 1
69 110 1
69 115 1
69 126 1
69 128 1
69 131 1
69 137 1
69 146 1
69 147 1
69 152 1
69 159 1
69 164 1
69 174 1
69 178 1
69 186 1
69 189 1
69 194 1
69 198 1
69 199 1
69 202 1
69 205 1
69 212 1
69 213 1
69 219 1
69 220 1
69 222 1
69 224 1
69 227 1
69 228 1
69 235 1
69 238 1
69 243 1
69 247 1
69 251 1
69 252 1
69 262 1
69 264 1
69 267 1
69 299 1
69 300 1
69 305 1
69 313 1
69 315 1
69 318 1
69 323 1
69 326 1
69 329 1
69 330 1
69 331 1
69 334 1
69 336 1
69 341 1
69 345 1
69 352 1
69 356 1
69 363 1
69 365 1
69 368 1
69 371 1
69 373 1
69 374 1
69 375 1
69 378 1
69 384 1
69 387 1
69 393 1
70 80 1
70 85 1
70 89 1
70 93 1
70 99 1
70 100 1
70 104 1
70 106 1
70 107 1
70 113 1
70 119 1
70 120 1
70 126 1
70 139 1
70 145 1
70 146 1
70 148 1
70 150 1
70 156 1
70 159 1
70 161 1
70 165 1
70 170 1
70 171 1
70 174 1
70 179 1
70 180 1
70 192 1
70 201 1
70 207 1
70 208 1
70 209 1
70 211 1
70 216 1
70 217 1
70 220 1
70 222 1
70 224 1
70 230 1
70 231 1
70 241 1
70 243 1
70 258 1
70 260 1
70 261 1
70 264 1
70 265 1
70 266 1
70 270 1
70 276 1
70 277 1
70 281 1
70 287 1
70 289 1
70 293 1
70 294 1
70 297 1
70 299 1
70 301 1
70 303 1
70 306 1
70 307 1
70 309 1
70 312 1
70 314 1
70 322 1
70 324 1
70 326 1
70 327 1
70 333 1
70 334 1
70 335 1
70 336 1
70 339 1
70 340 1
70 342 1
70 343 1
70 344 1
70 356 1
70 360 1
70 362 1
70 369 1
70 374 1
70 382 1
70 383 1
70 388 1
70 392 1
70 397 1
70 398 1
71 74 1
71 88 1
71 92 1
71 93 1
71 94 1
71 95 1
71 97 1
71 98 1
71 107 1
71 113 1
71 120 1
71 122 1
71 124 1
71 127 1
71 132 1
71 136 1
71 137 1
71 141 1
71 142 1
71 150 1
71 158 1
71 161 1
71 163 1
71 170 1
71 171 1
71 173 1
71 183 1
71 184 1
71 188 1
71 195 1
71 196 1
71 197 1
71 202 1
71 204 1
71 205 1
71 207 1
71 208 1
71 212 1
71 213 1
71 215 1
71 217 1
71 221 1
71 222 1
71 225 1
71 226 1
71 232 1
71 246 1
71 251 1
71 265 1
71 266 1
71 275 1
71 282 1
71 283 1
71 285 1
71 287 1
71 291 1
71 297 1
71 301 1
71 308 1
71 314 1
71 317 1
71 322 1
71 325 1
71 336 1
71 338 1
71 341 1
71 344 1
71 353 1
71 354 1
71 357 1
71 366 1
71 371 1
71 375 1
71 381 1
71 384 1
71 385 1
71 391 1
71 395 1
72 84 1
72 85 1
72 92 1
72 104 1
72 106 1
72 107 1
72 108 1
72 109 1
72 114 1
72 115 1
72 124 1
72 125 1
72 135 1
72 141 1
72 148 1
72 151 1
72 152 1
72 153 1
72 159 1
72 162 1
72 163 1
72 165 1
72 170 1
72 174 1
72 181 1
72 183 1
72 194 1
72 195 1
72 213 1
72 214 1
72 216 1
72 218 1
72 223 1
72 233 1
72 235 1
72 237 1
72 241 1
72 252 1
72 254 1
72 255 1
72 262 1
72 269 1
72 270 1
72 282 1
72 284 1
72 286 1
72 289 1
72 292 1
72 295 1
72 298 1
72 300 1
72 308 1
72 309 1
72 313 1
72 314 1
72 317 1
72 320 1
72 323 1
72 324 1
72 325 1
72 326 1
72 327 1
72 328 1
72 335 1
72 341 1
72 350 1
72 355 1
72 366 1
72 369 1
72 375 1
72 377 1
72 379 1
72 383 1
72 389 1
73 77 1
73 79 1
73 83 1
73 84 1
73 85 1
73 88 1
73 89 1
73 91 1
73 94 1
73 100 1
73 101 1
73 102 1
73 104 1
73 106 1
73 111 1
73 113 1
73 121 1
73 122 1
73 123 1
73 126 1
73 131 1
73 133 1
73 135 1
73 136 1
73 141 1
73 142 1
73 149 1
73 163 1
73 170 1
73 172 1
73 173 1
73 177 1
73 182 1
73 185 1
73 190 1
73 197 1
73 198 1
73 199 1
73 204 1
73 207 1
73 210 1
73 214 1
73 221 1
73 222 1
73 223 1
73 234 1
73 239 1
73 241 1
73 247 1
73 250 1
73 258 1
73 259 1
73 266 1
73 277 1
73 278 1
73 281 1
73 283 1
73 284 1
73 294 1
73 298 1
73 303 1
73 304 1
73 308 1
73 315 1
73 317 1
73 318 1
73 330 1
73 335 1
73 337 1
73 340 1
73 341 1
73 342 1
73 345 1
73 355 1
73 373 1
73 375 1
73 380 1
73 384 1
73 389 1
73 390 1
73 393 1
73 395 1
74 75 1
74 77 1
74 79 1
74 80 1
74 84 1
74 87 1
74 89 1
74 90 1
74 91 1
74 101 1
74 103 1
74 108 1
74 109 1
74 114 1
74 120 1
74 126 1
74 128 1
74 131 1
74 133 1
74 137 1
74 141 1
74 143 1
74 145 1
74 146 1
74 148 1
74 152 1
74 157 1
74 159 1
74 164 1
74 166 1
74 172 1
74 176 1
74 181 1
74 182 1
74 185 1
74 192 1
74 199 1
74 200 1
74 211 1
74 215 1
74 221 1
74 222 1
74 234 1
74 236 1
74 242 1
74 247 1
74 248 1
74 261 1
74 265 1
74 269 1
74 278 1
74 280 1
74 289 1
74 299 1
74 303 1
74 308 1
74 309 1
74 310 1
74 322 1
74 324 1
74 326 1
74 327 1
74 330 1
74 332 1
74 336 1
74 340 1
74 341 1
74 349 1
74 355 1
74 361 1
74 366 1
74 373 1
74 380 1
74 384 1
74 388 1
74 389 1
74 399 1
75 76 1
75 78 1
75 79 1
75 81 1
75 84 1
75 85 1
75 87 1
75 93 1
75 97 1
75 100 1
75 101 1
75 102 1
75 109 1
75 111 1
75 112 1
75 122 1
75 124 1
75 125 1
75 134 1
75 136 1
75 139 1
75 141 1
75 145 1
75 154 1
75 156 1
75 162 1
75 163 1
75 165 1
75 167 1
75 174 1
75 188 1
75 190 1
75 198 1
75 201 1
75 207 1
75 210 1
75 224 1
75 235 1
75 240 1
75 242 1
75 244 1
75 245 1
75 248 1
75 251 1
75 255 1
75 263 1
75 268 1
75 269 1
75 271 1
75 273 1
75 275 1
75 282 1
75 286 1
75 287 1
75 288 1
75 289 1
75 290 1
75 292 1
75 297 1
75 300 1
75 301 1
75 308 1
75 325 1
75 326 1
75 329 1
75 330 1
75 331 1
75 334 1
75 344 1
75 345 1
75 353 1
75 357 1
75 358 1
75 359 1
75 367 1
75 371 1
75 375 1
75 377 1
75 379 1
75 380 1
75 388 1
75 392 1
75 394 1
75 397 1
75 398 1
76 77 1
76 81 1
76 85 1
76 89 1
76 91 1
76 93 1
76 97 1
76 99 1
76 100 1
76 106 1
76 112 1
76 116 1
76 117 1
76 120 1
76 123 1
76 124 1
76 142 1
76 150 1
76 151 1
76 152 1
76 163 1
76 164 1
76 165 1
76 173 1
76 174 1
76 175 1
76 176 1
76 177 1
76 181 1
76 182 1
76 188 1
76 191 1
76 196 1
76 212 1
76 219 1
76 228 1
76 233 1
76 235 1
76 236 1
76 239 1
76 247 1
76 249 1
76 259 1
76 260 1
76 263 1
76 265 1
76 273 1
76 278 1
76 284 1
76 294 1
76 295 1
76 298 1
76 303 1
76 304 1
76 308 1
76 315 1
76 316 1
76 317 1
76 321 1
76 332 1
76 334 1
76 340 1
76 342 1
76 350 1
76 356 1
76 357 1
76 359 1
76 371 1
76 372 1
76 374 1
76 375 1
76 377 1
76 382 1
76 385 1
76 387 1
76 393 1
77 79 1
77 85 1
77 87 1
77 90 1
77 92 1
77 102 1
77 109 1
77 112 1
77 118 1
77 121 1
77 122 1
77 126 1
77 130 1
77 137 1
77 138 1
77 147 1
77 162 1
77 164 1
77 167 1
77 171 1
77 176 1
77 178 1
77 180 1
77 182 1
77 183 1
77 186 1
77 188 1
77 205 1
77 209 1
77 210 1
77 211 1
77 214 1
77 219 1
77 224 1
77 225 1
77 226 1
77 227 1
77 233 1
77 235 1
77 250 1
77 255 1
77 257 1
77 259 1
77 261 1
77 262 1
77 263 1
77 264 1
77 267 1
77 268 1
77 269 1
77 270 1
77 272 1
77 275 1
77 278 1
77 284 1
77 293 1
77 295 1
77 301 1
77 302 1
77 303 1
77 307 1
77 310 1
77 311 1
77 314 1
77 321 1
77 328 1
77 336 1
77 337 1
77 340 1
77 348 1
77 366 1
77 369 1
77 373 1
77 379 1
77 387 1
77 390 1
77 398 1
77 400 1
78 80 1
78 83 1
78 84 1
78 87 1
78 89 1
78 93 1
78 96 1
78 98 1
78 99 1
78 100 1
78 105 1
78 107 1
78 108 1
78 126 1
78 129 1
78 130 1
78 134 1
78 136 1
78 140 1
78 141 1
78 151 1
78 152 1
78 157 1
78 166 1
78 167 1
78 169 1
78 170 1
78 171 1
78 172 1
78 177 1
78 178 1
78 179 1
78 181 1
78 182 1
78 183 1
78 200 1
78 206 1
78 218 1
78 229 1
78 235 1
78 236 1
78 240 1
78 246 1
78 247 1
78 253 1
78 254 1
78 258 1
78 270 1
78 271 1
78 277 1
78 278 1
78 284 1
78 290 1
78 294 1
78 298 1
78 318 1
78 321 1
78 322 1
78 327 1
78 328 1
78 329 1
78 332 1
78 352 1
78 356 1
78 364 1
78 368 1
78 371 1
78 372 1
78 376 1
78 378 1
78 379 1
78 385 1
78 387 1
78 388 1
78 390 1
78 392 1
78 399 1
79 87 1
79 89 1
79 93 1
79 99 1
79 106 1
79 114 1
79 115 1
79 118 1
79 126 1
79 129 1
79 135 1
79 136 1
79 139 1
79 143 1
79 146 1
79 149 1
79 151 1
79 159 1
79 161 1
79 169 1
79 177 1
79 180 1
79 182 1
79 183 1
79 184 1
79 186 1
79 193 1
79 194 1
79 196 1
79 199 1
79 207 1
79 209 1
79 210 1
79 211 1
79 215 1
79 218 1
79 221 1
79 227 1
79 230 1
79 238 1
79 240 1
79 248 1
79 249 1
79 253 1
79 257 1
79 267 1
79 273 1
79 276 1
79 288 1
79 289 1
79 295 1
79 304 1
79 306 1
79 316 1
79 322 1
79 333 1
79 337 1
79 341 1
79 354 1
79 355 1
79 371 1
79 373 1
79 374 1
79 378 1
79 379 1
79 381 1
79 390 1
79 392 1
79 399 1
80 88 1
80 89 1
80 91 1
80 92 1
80 94 1
80 99 1
80 103 1
80 105 1
80 118 1
80 119 1
80 120 1
80 122 1
80 128 1
80 129 1
80 130 1
80 132 1
80 133 1
80 140 1
80 142 1
80 145 1
80 149 1
80 150 1
80 151 1
80 160 1
80 162 1
80 168 1
80 178 1
80 182 1
80 183 1
80 186 1
80 196 1
80 197 1
80 199 1
80 200 1
80 207 1
80 208 1
80 210 1
80 211 1
80 216 1
80 226 1
80 229 1
80 231 1
80 232 1
80 237 1
80 250 1
80 251 1
80 253 1
80 254 1
80 255 1
80 263 1
80 267 1
80 273 1
80 274 1
80 275 1
80 277 1
80 278 1
80 281 1
80 283 1
80 284 1
80 288 1
80 308 1
80 317 1
80 318 1
80 320 1
80 324 1
80 333 1
80 335 1
80 337 1
80 353 1
80 354 1
80 359 1
80 360 1
80 362 1
80 365 1
80 367 1
80 369 1
80 372 1
80 376 1
80 380 1
80 386 1
80 397 1
81 82 1
81 91 1
81 93 1
81 94 1
81 96 1
81 97 1
81 101 1
81 105 1
81 113 1
81 115 1
81 124 1
81 142 1
81 159 1
81 161 1
81 164 1
81 165 1
81 166 1
81 171 1
81 184 1
81 187 1
81 194 1
81 198 1
81 199 1
81 200 1
81 201 1
81 206 1
81 208 1
81 210 1
81 213 1
81 228 1
81 229 1
81 233 1
81 240 1
81 241 1
81 243 1
81 244 1
81 248 1
81 257 1
81 260 1
81 262 1
81 265 1
81 268 1
81 275 1
81 289 1
81 295 1
81 296 1
81 299 1
81 303 1
81 308 1
81 314 1
81 317 1
81 320 1
81 322 1
81 323 1
81 326 1
81 328 1
81 329 1
81 332 1
81 333 1
81 337 1
81 339 1
81 340 1
81 344 1
81 356 1
81 357 1
81 360 1
81 364 1
81 367 1
81 371 1
81 380 1
81 385 1
81 388 1
81 389 1
81 395 1
81 399 1
81 400 1
82 83 1
82 87 1
82 100 1
82 102 1
82 103 1
82 109 1
82 114 1
82 121 1
82 123 1
82 124 1
82 127 1
82 130 1
82 135 1
82 137 1
82 141 1
82 143 1
82 147 1
82 148 1
82 150 1
82 151 1
82 158 1
82 159 1
82 161 1
82 164 1
82 165 1
82 173 1
82 190 1
82 191 1
82 196 1
82 198 1
82 201 1
82 205 1
82 206 1
82 209 1
82 212 1
82 216 1
82 229 1
82 230 1
82 232 1
82 237 1
82 242 1
82 249 1
82 252 1
82 260 1
82 262 1
82 263 1
82 265 1
82 269 1
82 277 1
82 281 1
82 290 1
82 293 1
82 297 1
82 298 1
82 308 1
82 309 1
82 310 1
82 316 1
82 318 1
82 320 1
82 327 1
82 331 1
82 335 1
82 336 1
82 338 1
82 339 1
82 340 1
82 341 1
82 348 1
82 350 1
82 352 1
82 355 1
82 361 1
82 371 1
82 373 1
82 376 1
82 380 1
82 382 1
82 388 1
82 397 1
83 84 1
83 85 1
83 86 1
83 93 1
83 94 1
83 97 1
83 100 1
83 105 1
83 106 1
83 107 1
83 108 1
83 111 1
83 116 1
83 118 1
83 126 1
83 131 1
83 132 1
83 136 1
83 137 1
83 144 1
83 147 1
83 155 1
83 156 1
83 161 1
83 163 1
83 171 1
83 176 1
83 186 1
83 196 1
83 202 1
83 204 1
83 206 1
83 215 1
83 226 1
83 227 1
83 233 1
83 236 1
83 237 1
83 247 1
83 250 1
83 254 1
83 256 1
83 257 1
83 260 1
83 267 1
83 268 1
83 271 1
83 274 1
83 277 1
83 278 1
83 280 1
83 281 1
83 282 1
83 308 1
83 309 1
83 312 1
83 315 1
83 320 1
83 321 1
83 329 1
83 334 1
83 339 1
83 343 1
83 355 1
83 359 1
83 360 1
83 364 1
83 365 1
83 368 1
83 371 1
83 378 1
83 384 1
83 393 1
83 394 1
83 396 1
84 86 1
84 90 1
84 94 1
84 96 1
84 100 1
84 102 1
84 111 1
84 112 1
84 113 1
84 117 1
84 119 1
84 125 1
84 129 1
84 143 1
84 149 1
84 151 1
84 152 1
84 154 1
84 155 1
84 156 1
84 166 1
84 168 1
84 176 1
84 180 1
84 193 1
84 194 1
84 206 1
84 208 1
84 223 1
84 225 1
84 226 1
84 228 1
84 229 1
84 236 1
84 237 1
84 238 1
84 241 1
84 244 1
84 247 1
84 251 1
84 253 1
84 254 1
84 256 1
84 257 1
84 259 1
84 262 1
84 265 1
84 270 1
84 273 1
84 274 1
84 280 1
84 284 1
84 285 1
84 289 1
84 291 1
84 301 1
84 303 1
84 312 1
84 318 1
84 321 1
84 325 1
84 327 1
84 331 1
84 332 1
84 333 1
84 341 1
84 344 1
84 348 1
84 350 1
84 357 1
84 361 1
84 366 1
84 369 1
84 374 1
84 379 1
84 388 1
84 389 1
84 391 1
84 393 1
84 400 1
85 86 1
85 88 1
85 91 1
85 95 1
85 99 1
85 101 1
85 104 1
85 105 1
85 107 1
85 110 1
85 115 1
85 116 1
85 120 1
85 127 1
85 130 1
85 137 1
85 139 1
85 143 1
85 145 1
85 154 1
85 167 1
85 172 1
85 179 1
85 182 1
85 183 1
85 197 1
85 204 1
85 217 1
85 220 1
85 222 1
85 227 1
85 231 1
85 233 1
85 235 1
85 236 1
85 237 1
85 242 1
85 243 1
85 245 1
85 246 1
85 247 1
85 248 1
85 257 1
85 267 1
85 268 1
85 273 1
85 274 1
85 280 1
85 284 1
85 286 1
85 287 1
85 290 1
85 295 1
85 302 1
85 310 1
85 312 1
85 316 1
85 318 1
85 320 1
85 321 1
85 322 1
85 326 1
85 327 1
85 328 1
85 333 1
85 336 1
85 338 1
85 340 1
85 343 1
85 355 1
85 362 1
85 364 1
85 369 1
85 373 1
85 378 1
85 379 1
85 395 1
85 396 1
85 398 1
85 399 1
85 400 1
86 87 1
86 88 1
86 94 1
86 103 1
86 104 1
86 105 1
86 109 1
86 128 1
86 130 1
86 137 1
86 138 1
86 149 1
86 150 1
86 151 1
86 154 1
86 155 1
86 159 1
86 166 1
86 168 1
86 170 1
86 174 1
86 179 1
86 185 1
86 191 1
86 199 1
86 200 1
86 202 1
86 203 1
86 207 1
86 208 1
86 213 1
86 217 1
86 221 1
86 222 1
86 225 1
86 226 1
86 234 1
86 240 1
86 243 1
86 249 1
86 251 1
86 253 1
86 263 1
86 264 1
86 267 1
86 268 1
86 275 1
86 276 1
86 283 1
86 291 1
86 293 1
86 298 1
86 299 1
86 301 1
86 302 1
86 305 1
86 325 1
86 339 1
86 349 1
86 352 1
86 353 1
86 358 1
86 362 1
86 364 1
86 372 1
86 375 1
86 376 1
86 379 1
86 392 1
86 394 1
86 395 1
87 88 1
87 90 1
87 92 1
87 98 1
87 103 1
87 105 1
87 123 1
87 125 1
87 128 1
87 131 1
87 133 1
87 134 1
87 142 1
87 145 1
87 152 1
87 157 1
87 161 1
87 170 1
87 173 1
87 181 1
87 184 1
87 189 1
87 196 1
87 197 1
87 200 1
87 201 1
87 202 1
87 206 1
87 212 1
87 215 1
87 217 1
87 225 1
87 230 1
87 234 1
87 235 1
87 240 1
87 241 1
87 246 1
87 248 1
87 255 1
87 258 1
87 259 1
87 262 1
87 264 1
87 267 1
87 269 1
87 276 1
87 280 1
87 286 1
87 290 1
87 292 1
87 296 1
87 297 1
87 301 1
87 303 1
87 306 1
87 309 1
87 312 1
87 316 1
87 325 1
87 335 1
87 336 1
87 338 1
87 351 1
87 357 1
87 363 1
87 365 1
87 369 1
87 373 1
87 375 1
87 393 1
87 397 1
87 399 1
88 90 1
88 93 1
88 95 1
88 102 1
88 104 1
88 105 1
88 106 1
88 112 1
88 113 1
88 114 1
88 118 1
88 121 1
88 124 1
88 127 1
88 139 1
88 140 1
88 142 1
88 148 1
88 154 1
88 155 1
88 162 1
88 168 1
88 173 1
88 175 1
88 181 1
88 183 1
88 184 1
88 188 1
88 189 1
88 194 1
88 202 1
88 205 1
88 209 1
88 211 1
88 218 1
88 219 1
88 220 1
88 221 1
88 223 1
88 226 1
88 229 1
88 232 1
88 233 1
88 236 1
88 238 1
88 239 1
88 241 1
88 242 1
88 246 1
88 247 1
88 250 1
88 251 1
88 253 1
88 259 1
88 262 1
88 264 1
88 266 1
88 271 1
88 274 1
88 287 1
88 288 1
88 289 1
88 293 1
88 296 1
88 297 1
88 301 1
88 302 1
88 311 1
88 315 1
88 317 1
88 319 1
88 335 1
88 351 1
88 354 1
88 359 1
88 361 1
88 366 1
88 368 1
88 370 1
88 374 1
88 391 1
88 399 1
89 92 1
89 97 1
89 102 1
89 103 1
89 105 1
89 113 1
89 116 1
89 118 1
89 123 1
89 127 1
89 132 1
89 135 1
89 137 1
89 140 1
89 141 1
89 142 1
89 145 1
89 147 1
89 152 1
89 157 1
89 164 1
89 167 1
89 168 1
89 169 1
89 171 1
89 172 1
89 182 1
89 183 1
89 188 1
89 189 1
89 190 1
89 198 1
89 205 1
89 207 1
89 209 1
89 210 1
89 215 1
89 218 1
89 221 1
89 224 1
89 226 1
89 229 1
89 230 1
89 239 1
89 245 1
89 246 1
89 255 1
89 257 1
89 260 1
89 265 1
89 266 1
89 272 1
89 274 1
89 275 1
89 279 1
89 292 1
89 293 1
89 295 1
89 299 1
89 302 1
89 306 1
89 309 1
89 321 1
89 322 1
89 325 1
89 329 1
89 335 1
89 344 1
89 345 1
89 350 1
89 353 1
89 355 1
89 356 1
89 362 1
89 363 1
89 366 1
89 367 1
89 370 1
89 371 1
89 381 1
89 382 1
89 386 1
89 389 1
89 393 1
89 397 1
89 399 1
90 91 1
90 103 1
90 110 1
90 112 1
90 113 1
90 117 1
90 119 1
90 123 1
90 131 1
90 136 1
90 139 1
90 144 1
90 146 1
90 155 1
90 157 1
90 159 1
90 165 1
90 172 1
90 173 1
90 175 1
90 176 1
90 177 1
90 187 1
90 191 1
90 193 1
90 198 1
90 203 1
90 210 1
90 213 1
90 217 1
90 250 1
90 265 1
90 267 1
90 271 1
90 272 1
90 280 1
90 282 1
90 283 1
90 286 1
90 288 1
90 293 1
90 296 1
90 299 1
90 303 1
90 307 1
90 308 1
90 309 1
90 316 1
90 320 1
90 327 1
90 333 1
90 334 1
90 339 1
90 340 1
90 342 1
90 344 1
90 352 1
90 354 1
90 362 1
90 369 1
90 371 1
90 374 1
90 375 1
90 377 1
90 382 1
90 390 1
90 391 1
90 392 1
90 396 1
90 397 1
90 398 1
91 93 1
91 102 1
91 103 1
91 104 1
91 107 1
91 110 1
91 114 1
91 123 1
91 124 1
91 126 1
91 132 1
91 135 1
91 139 1
91 142 1
91 147 1
91 149 1
91 154 1
91 158 1
91 168 1
91 172 1
91 180 1
91 181 1
91 186 1
91 194 1
91 195 1
91 204 1
91 229 1
91 230 1
91 232 1
91 238 1
91 240 1
91 244 1
91 245 1
91 247 1
91 248 1
91 250 1
91 253 1
91 258 1
91 259 1
91 263 1
91 268 1
91 271 1
91 272 1
91 273 1
91 277 1
91 280 1
91 281 1
91 287 1
91 288 1
91 292 1
91 293 1
91 298 1
91 301 1
91 302 1
91 303 1
91 308 1
91 314 1
91 315 1
91 320 1
91 321 1
91 322 1
91 325 1
91 327 1
91 328 1
91 331 1
91 332 1
91 349 1
91 354 1
91 355 1
91 357 1
91 363 1
91 377 1
91 382 1
91 383 1
91 395 1
91 396 1
91 397 1
91 400 1
92 95 1
92 97 1
92 99 1
92 103 1
92 105 1
92 107 1
92 111 1
92 113 1
92 118 1
92 120 1
92 125 1
92 127 1
92 129 1
92 136 1
92 143 1
92 144 1
92 148 1
92 149 1
92 152 1
92 153 1
92 158 1
92 164 1
92 167 1
92 168 1
92 169 1
92 189 1
92 192 1
92 206 1
92 208 1
92 209 1
92 210 1
92 216 1
92 219 1
92 222 1
92 223 1
92 224 1
92 227 1
92 229 1
92 236 1
92 239 1
92 242 1
92 245 1
92 247 1
92 250 1
92 253 1
92 255 1
92 256 1
92 258 1
92 259 1
92 265 1
92 277 1
92 281 1
92 282 1
92 286 1
92 290 1
92 291 1
92 294 1
92 297 1
92 305 1
92 306 1
92 308 1
92 313 1
92 323 1
92 327 1
92 332 1
92 335 1
92 338 1
92 341 1
92 342 1
92 343 1
92 351 1
92 352 1
92 354 1
92 363 1
92 364 1
92 368 1
92 373 1
92 375 1
92 379 1
92 391 1
92 395 1
92 398 1
92 399 1
93 98 1
93 100 1
93 103 1
93 107 1
93 111 1
93 117 1
93 118 1
93 119 1
93 125 1
93 133 1
93 140 1
93 146 1
93 170 1
93 171 1
93 173 1
93 174 1
93 179 1
93 180 1
93 183 1
93 185 1
93 191 1
93 192 1
93 194 1
93 195 1
93 200 1
93 202 1
93 204 1
93 205 1
93 211 1
93 212 1
93 213 1
93 215 1
93 220 1
93 223 1
93 231 1
93 233 1
93 236 1
93 237 1
93 238 1
93 240 1
93 245 1
93 250 1
93 253 1
93 258 1
93 259 1
93 261 1
93 264 1
93 274 1
93 277 1
93 281 1
93 301 1
93 303 1
93 308 1
93 310 1
93 314 1
93 317 1
93 322 1
93 325 1
93 329 1
93 333 1
93 344 1
93 346 1
93 347 1
93 350 1
93 357 1
93 364 1
93 367 1
93 370 1
93 374 1
93 376 1
93 377 1
93 385 1
93 387 1
93 391 1
93 395 1
93 397 1
93 400 1
94 96 1
94 101 1
94 103 1
94 105 1
94 108 1
94 109 1
94 110 1
94 113 1
94 117 1
94 122 1
94 123 1
94 125 1
94 127 1
94 134 1
94 141 1
94 147 1
94 155 1
94 161 1
94 162 1
94 167 1
94 168 1
94 170 1
94 171 1
94 174 1
94 177 1
94 178 1
94 182 1
94 184 1
94 186 1
94 189 1
94 194 1
94 197 1
94 200 1
94 202 1
94 213 1
94 214 1
94 221 1
94 230 1
94 238 1
94 239 1
94 240 1
94 241 1
94 242 1
94 245 1
94 255 1
94 256 1
94 260 1
94 264 1
94 266 1
94 267 1
94 268 1
94 274 1
94 277 1
94 279 1
94 280 1
94 282 1
94 284 1
94 287 1
94 295 1
94 297 1
94 299 1
94 302 1
94 309 1
94 310 1
94 311 1
94 313 1
94 315 1
94 321 1
94 323 1
94 324 1
94 325 1
94 331 1
94 336 1
94 345 1
94 352 1
94 354 1
94 360 1
94 361 1
94 365 1
94 366 1
94 371 1
94 374 1
94 376 1
94 377 1
94 379 1
94 391 1
94 396 1
94 398 1
94 399 1
95 99 1
95 100 1
95 103 1
95 107 1
95 112 1
95 119 1
95 124 1
95 125 1
95 128 1
95 131 1
95 133 1
95 139 1
95 141 1
95 145 1
95 146 1
95 147 1
95 149 1
95 152 1
95 157 1
95 166 1
95 167 1
95 169 1
95 172 1
95 174 1
95 183 1
95 188 1
95 189 1
95 192 1
95 196 1
95 198 1
95 201 1
95 203 1
95 214 1
95 221 1
95 226 1
95 228 1
95 230 1
95 231 1
95 233 1
95 234 1
95 242 1
95 246 1
95 261 1
95 268 1
95 269 1
95 270 1
95 271 1
95 274 1
95 275 1
95 278 1
95 280 1
95 281 1
95 284 1
95 285 1
95 288 1
95 295 1
95 296 1
95 299 1
95 301 1
95 304 1
95 305 1
95 308 1
95 309 1
95 315 1
95 318 1
95 320 1
95 325 1
95 337 1
95 345 1
95 347 1
95 351 1
95 353 1
95 354 1
95 358 1
95 362 1
95 368 1
95 371 1
95 373 1
95 374 1
95 375 1
95 377 1
95 379 1
95 383 1
95 385 1
95 386 1
95 389 1
95 391 1
95 398 1
96 97 1
96 102 1
96 103 1
96 106 1
96 110 1
96 112 1
96 113 1
96 115 1
96 120 1
96 128 1
96 129 1
96 132 1
96 133 1
96 134 1
96 141 1
96 145 1
96 153 1
96 156 1
96 161 1
96 163 1
96 171 1
96 175 1
96 177 1
96 182 1
96 186 1
96 188 1
96 192 1
96 195 1
96 199 1
96 206 1
96 209 1
96 210 1
96 216 1
96 228 1
96 234 1
96 236 1
96 239 1
96 244 1
96 256 1
96 258 1
96 261 1
96 262 1
96 266 1
96 267 1
96 269 1
96 270 1
96 279 1
96 283 1
96 288 1
96 290 1
96 296 1
96 301 1
96 304 1
96 311 1
96 313 1
96 317 1
96 324 1
96 325 1
96 332 1
96 334 1
96 335 1
96 338 1
96 339 1
96 342 1
96 347 1
96 350 1
96 351 1
96 355 1
96 359 1
96 364 1
96 374 1
96 378 1
96 379 1
96 384 1
96 388 1
96 390 1
96 392 1
96 396 1
96 398 1
96 399 1
97 100 1
97 105 1
97 112 1
97 114 1
97 117 1
97 118 1
97 119 1
97 120 1
97 129 1
97 132 1
97 135 1
97 145 1
97 147 1
97 151 1
97 152 1
97 153 1
97 155 1
97 156 1
97 160 1
97 161 1
97 163 1
97 171 1
97 178 1
97 194 1
97 196 1
97 200 1
97 202 1
97 204 1
97 211 1
97 212 1
97 215 1
97 222 1
97 226 1
97 231 1
97 232 1
97 236 1
97 244 1
97 249 1
97 255 1
97 257 1
97 260 1
97 263 1
97 276 1
97 278 1
97 282 1
97 283 1
97 287 1
97 290 1
97 292 1
97 301 1
97 303 1
97 306 1
97 309 1
97 316 1
97 317 1
97 321 1
97 329 1
97 332 1
97 335 1
97 337 1
97 338 1
97 344 1
97 349 1
97 350 1
97 357 1
97 358 1
97 360 1
97 362 1
97 368 1
97 375 1
97 380 1
97 381 1
97 382 1
97 385 1
97 386 1
97 387 1
97 388 1
97 390 1
97 392 1
97 394 1
97 398 1
97 399 1
98 100 1
98 106 1
98 118 1
98 123 1
98 125 1
98 133 1
98 135 1
98 139 1
98 140 1
98 143 1
98 144 1
98 145 1
98 154 1
98 157 1
98 160 1
98 162 1
98 169 1
98 171 1
98 172 1
98 173 1
98 175 1
98 177 1
98 180 1
98 182 1
98 196 1
98 198 1
98 206 1
98 211 1
98 215 1
98 216 1
98 227 1
98 229 1
98 235 1
98 240 1
98 241 1
98 244 1
98 247 1
98 252 1
98 259 1
98 262 1
98 263 1
98 269 1
98 270 1
98 272 1
98 275 1
98 279 1
98 280 1
98 283 1
98 284 1
98 288 1
98 296 1
98 298 1
98 300 1
98 304 1
98 307 1
98 309 1
98 313 1
98 315 1
98 323 1
98 326 1
98 329 1
98 330 1
98 331 1
98 332 1
98 336 1
98 343 1
98 352 1
98 356 1
98 359 1
98 360 1
98 366 1
98 377 1
98 378 1
98 381 1
98 385 1
98 392 1
99 100 1
99 104 1
99 105 1
99 106 1
99 108 1
99 111 1
99 113 1
99 116 1
99 118 1
99 123 1
99 129 1
99 134 1
99 142 1
99 145 1
99 154 1
99 156 1
99 159 1
99 163 1
99 173 1
99 179 1
99 183 1
99 186 1
99 190 1
99 192 1
99 195 1
99 196 1
99 197 1
99 202 1
99 213 1
99 222 1
99 224 1
99 226 1
99 229 1
99 242 1
99 249 1
99 250 1
99 253 1
99 261 1
99 266 1
99 267 1
99 274 1
99 284 1
99 289 1
99 291 1
99 296 1
99 304 1
99 307 1
99 309 1
99 313 1
99 314 1
99 317 1
99 319 1
99 323 1
99 333 1
99 335 1
99 336 1
99 338 1
99 340 1
99 341 1
99 347 1
99 349 1
99 351 1
99 359 1
99 360 1
99 367 1
99 372 1
99 377 1
99 381 1
99 382 1
99 386 1
99 387 1
99 389 1
99 390 1
99 391 1
99 396 1
100 113 1
100 119 1
100 126 1
100 132 1
100 135 1
100 137 1
100 140 1
100 146 1
100 159 1
100 167 1
100 188 1
100 190 1
100 193 1
100 194 1
100 197 1
100 203 1
100 204 1
100 213 1
100 218 1
100 221 1
100 227 1
100 230 1
100 237 1
100 245 1
100 246 1
100 250 1
100 253 1
100 255 1
100 258 1
100 261 1
100 264 1
100 272 1
100 275 1
100 277 1
100 285 1
100 286 1
100 288 1
100 289 1
100 290 1
100 291 1
100 297 1
100 298 1
100 304 1
100 305 1
100 312 1
100 317 1
100 323 1
100 324 1
100 326 1
100 327 1
100 333 1
100 343 1
100 346 1
100 349 1
100 350 1
100 351 1
100 357 1
100 361 1
100 368 1
100 374 1
100 375 1
100 379 1
100 382 1
100 387 1
100 388 1
100 396 1
100 399 1
100 400 1
101 111 1
101 113 1
101 114 1
101 125 1
101 137 1
101 138 1
101 145 1
101 153 1
101 156 1
101 157 1
101 160 1
101 162 1
101 163 1
101 166 1
101 167 1
101 168 1
101 170 1
101 171 1
101 175 1
101 176 1
101 184 1
101 188 1
101 190 1
101 193 1
101 194 1
101 199 1
101 200 1
101 204 1
101 207 1
101 212 1
101 213 1
101 218 1
101 219 1
101 235 1
101 241 1
101 244 1
101 246 1
101 251 1
101 252 1
101 254 1
101 260 1
101 270 1
101 278 1
101 282 1
101 284 1
101 285 1
101 286 1
101 290 1
101 302 1
101 304 1
101 307 1
101 311 1
101 312 1
101 321 1
101 323 1
101 324 1
101 326 1
101 328 1
101 329 1
101 333 1
101 342 1
101 345 1
101 347 1
101 353 1
101 354 1
101 355 1
101 358 1
101 362 1
101 379 1
101 380 1
101 387 1
101 392 1
101 394 1
101 397 1
102 105 1
102 113 1
102 116 1
102 119 1
102 134 1
102 142 1
102 150 1
102 156 1
102 159 1
102 161 1
102 163 1
102 164 1
102 167 1
102 168 1
102 172 1
102 173 1
102 177 1
102 179 1
102 181 1
102 182 1
102 192 1
102 195 1
102 198 1
102 204 1
102 207 1
102 209 1
102 211 1
102 214 1
102 215 1
102 216 1
102 217 1
102 220 1
102 222 1
102 223 1
102 225 1
102 227 1
102 230 1
102 238 1
102 244 1
102 245 1
102 246 1
102 247 1
102 248 1
102 256 1
102 258 1
102 259 1
102 261 1
102 269 1
102 271 1
102 272 1
102 273 1
102 277 1
102 279 1
102 286 1
102 291 1
102 295 1
102 305 1
102 309 1
102 314 1
102 321 1
102 325 1
102 328 1
102 338 1
102 340 1
102 343 1
102 345 1
102 353 1
102 355 1
102 356 1
102 368 1
102 374 1
102 376 1
102 389 1
102 390 1
102 392 1
102 398 1
102 399 1
102 400 1
103 110 1
103 111 1
103 112 1
103 116 1
103 119 1
103 123 1
103 127 1
103 131 1
103 140 1
103 141 1
103 142 1
103 145 1
103 151 1
103 153 1
103 155 1
103 159 1
103 160 1
103 165 1
103 174 1
103 177 1
103 180 1
103 187 1
103 189 1
103 191 1
103 192 1
103 194 1
103 196 1
103 197 1
103 212 1
103 213 1
103 217 1
103 218 1
103 219 1
103 220 1
103 240 1
103 249 1
103 255 1
103 258 1
103 259 1
103 260 1
103 261 1
103 273 1
103 274 1
103 280 1
103 285 1
103 296 1
103 298 1
103 300 1
103 302 1
103 303 1
103 309 1
103 317 1
103 318 1
103 322 1
103 323 1
103 325 1
103 327 1
103 328 1
103 330 1
103 337 1
103 342 1
103 345 1
103 347 1
103 348 1
103 353 1
103 355 1
103 356 1
103 362 1
103 364 1
103 368 1
103 371 1
103 376 1
103 387 1
103 390 1
103 393 1
103 395 1
104 108 1
104 111 1
104 113 1
104 116 1
104 121 1
104 126 1
104 129 1
104 135 1
104 136 1
104 137 1
104 145 1
104 151 1
104 152 1
104 155 1
104 156 1
104 163 1
104 164 1
104 170 1
104 172 1
104 176 1
104 181 1
104 190 1
104 192 1
104 193 1
104 194 1
104 195 1
104 202 1
104 204 1
104 205 1
104 207 1
104 211 1
104 213 1
104 225 1
104 226 1
104 233 1
104 238 1
104 239 1
104 242 1
104 243 1
104 245 1
104 248 1
104 253 1
104 254 1
104 255 1
104 265 1
104 267 1
104 268 1
104 271 1
104 273 1
104 274 1
104 275 1
104 276 1
104 278 1
104 279 1
104 281 1
104 284 1
104 286 1
104 287 1
104 288 1
104 291 1
104 294 1
104 298 1
104 305 1
104 310 1
104 314 1
104 315 1
104 319 1
104 323 1
104 327 1
104 328 1
104 332 1
104 339 1
104 342 1
104 343 1
104 349 1
104 355 1
104 357 1
104 361 1
104 369 1
104 370 1
104 372 1
104 381 1
104 382 1
104 383 1
104 384 1
104 391 1
104 392 1
105 107 1
105 118 1
105 119 1
105 122 1
105 123 1
105 124 1
105 127 1
105 133 1
105 143 1
105 146 1
105 150 1
105 153 1
105 159 1
105 164 1
105 172 1
105 176 1
105 181 1
105 183 1
105 190 1
105 192 1
105 200 1
105 201 1
105 206 1
105 207 1
105 208 1
105 212 1
105 213 1
105 215 1
105 222 1
105 226 1
105 228 1
105 229 1
105 230 1
105 235 1
105 236 1
105 239 1
105 245 1
105 247 1
105 250 1
105 251 1
105 259 1
105 260 1
105 268 1
105 269 1
105 270 1
105 271 1
105 272 1
105 288 1
105 292 1
105 293 1
105 302 1
105 307 1
105 309 1
105 313 1
105 316 1
105 318 1
105 323 1
105 328 1
105 329 1
105 331 1
105 342 1
105 345 1
105 351 1
105 355 1
105 356 1
105 357 1
105 365 1
105 367 1
105 372 1
105 375 1
105 379 1
105 381 1
105 389 1
105 393 1
105 400 1
106 107 1
106 108 1
106 112 1
106 115 1
106 118 1
106 120 1
106 121 1
106 126 1
106 133 1
106 134 1
106 140 1
106 141 1
106 147 1
106 148 1
106 162 1
106 165 1
106 172 1
106 174 1
106 181 1
106 184 1
106 192 1
106 203 1
106 207 1
106 212 1
106 213 1
106 219 1
106 227 1
106 230 1
106 231 1
106 233 1
106 236 1
106 239 1
106 240 1
106 247 1
106 252 1
106 253 1
106 255 1
106 256 1
106 267 1
106 268 1
106 271 1
106 273 1
106 277 1
106 292 1
106 293 1
106 297 1
106 299 1
106 300 1
106 302 1
106 303 1
106 305 1
106 306 1
106 311 1
106 319 1
106 324 1
106 325 1
106 340 1
106 344 1
106 345 1
106 346 1
106 348 1
106 350 1
106 354 1
106 362 1
106 370 1
106 371 1
106 381 1
106 384 1
106 388 1
106 399 1
107 109 1
107 113 1
107 118 1
107 127 1
107 136 1
107 138 1
107 139 1
107 141 1
107 144 1
107 146 1
107 148 1
107 149 1
107 152 1
107 154 1
107 155 1
107 160 1
107 161 1
107 167 1
107 177 1
107 181 1
107 182 1
107 192 1
107 196 1
107 199 1
107 201 1
107 204 1
107 207 1
107 213 1
107 217 1
107 224 1
107 227 1
107 231 1
107 233 1
107 239 1
107 246 1
107 248 1
107 251 1
107 260 1
107 263 1
107 265 1
107 267 1
107 273 1
107 275 1
107 277 1
107 292 1
107 296 1
107 297 1
107 299 1
107 308 1
107 311 1
107 313 1
107 314 1
107 315 1
107 316 1
107 320 1
107 325 1
107 331 1
107 332 1
107 357 1
107 360 1
107 363 1
107 365 1
107 366 1
107 367 1
107 368 1
107 372 1
107 376 1
107 381 1
107 382 1
107 383 1
107 390 1
107 393 1
107 394 1
107 397 1
107 398 1
108 110 1
108 117 1
108 119 1
108 121 1
108 122 1
108 123 1
108 124 1
108 125 1
108 129 1
108 145 1
108 149 1
108 152 1
108 159 1
108 163 1
108 168 1
108 172 1
108 174 1
108 176 1
108 187 1
108 189 1
108 193 1
108 196 1
108 198 1
108 213 1
108 214 1
108 224 1
108 226 1
108 231 1
108 232 1
108 233 1
108 238 1
108 239 1
108 243 1
108 249 1
108 264 1
108 268 1
108 272 1
108 273 1
108 279 1
108 284 1
108 289 1
108 290 1
108 295 1
108 297 1
108 301 1
108 317 1
108 319 1
108 321 1
108 325 1
108 329 1
108 331 1
108 335 1
108 340 1
108 341 1
108 346 1
108 359 1
108 360 1
108 366 1
108 368 1
108 370 1
108 375 1
108 376 1
108 381 1
108 382 1
108 383 1
108 384 1
108 385 1
108 387 1
108 389 1
108 390 1
109 111 1
109 113 1
109 114 1
109 118 1
109 124 1
109 128 1
109 133 1
109 135 1
109 140 1
109 142 1
109 145 1
109 153 1
109 154 1
109 160 1
109 161 1
109 170 1
109 171 1
109 180 1
109 183 1
109 191 1
109 195 1
109 198 1
109 201 1
109 203 1
109 208 1
109 210 1
109 225 1
109 227 1
109 228 1
109 232 1
109 237 1
109 238 1
109 252 1
109 253 1
109 255 1
109 259 1
109 262 1
109 263 1
109 264 1
109 267 1
109 268 1
109 269 1
109 271 1
109 274 1
109 275 1
109 281 1
109 283 1
109 293 1
109 296 1
109 304 1
109 311 1
109 312 1
109 314 1
109 316 1
109 317 1
109 325 1
109 331 1
109 335 1
109 342 1
109 343 1
109 345 1
109 347 1
109 348 1
109 352 1
109 358 1
109 360 1
109 361 1
109 366 1
109 367 1
109 385 1
109 390 1
109 394 1
109 396 1
109 399 1
109 400 1
110 114 1
110 116 1
110 118 1
110 119 1
110 126 1
110 133 1
110 134 1
110 136 1
110 137 1
110 142 1
110 144 1
110 149 1
110 150 1
110 153 1
110 156 1
110 158 1
110 164 1
110 174 1
110 175 1
110 177 1
110 179 1
110 184 1
110 188 1
110 189 1
110 196 1
110 199 1
110 202 1
110 205 1
110 210 1
110 214 1
110 216 1
110 246 1
110 248 1
110 254 1
110 255 1
110 257 1
110 264 1
110 266 1
110 272 1
110 273 1
110 274 1
110 275 1
110 277 1
110 280 1
110 284 1
110 285 1
110 289 1
110 294 1
110 296 1
110 298 1
110 303 1
110 313 1
110 315 1
110 326 1
110 327 1
110 328 1
110 335 1
110 336 1
110 338 1
110 342 1
110 343 1
110 344 1
110 349 1
110 350 1
110 353 1
110 359 1
110 364 1
110 386 1
110 387 1
110 395 1
110 396 1
111 112 1
111 118 1
111 119 1
111 124 1
111 130 1
111 131 1
111 138 1
111 140 1
111 147 1
111 160 1
111 161 1
111 165 1
111 167 1
111 172 1
111 175 1
111 178 1
111 180 1
111 184 1
111 185 1
111 193 1
111 199 1
111 201 1
111 202 1
111 203 1
111 204 1
111 205 1
111 208 1
111 210 1
111 216 1
111 225 1
111 231 1
111 240 1
111 244 1
111 249 1
111 250 1
111 251 1
111 252 1
111 261 1
111 263 1
111 273 1
111 275 1
111 276 1
111 280 1
111 289 1
111 292 1
111 296 1
111 300 1
111 301 1
111 307 1
111 311 1
111 316 1
111 319 1
111 324 1
111 328 1
111 329 1
111 330 1
111 331 1
111 332 1
111 338 1
111 341 1
111 343 1
111 363 1
111 368 1
111 373 1
111 374 1
111 381 1
111 384 1
111 386 1
111 388 1
111 389 1
111 399 1
112 119 1
112 122 1
112 124 1
112 127 1
112 129 1
112 140 1
112 141 1
112 142 1
112 143 1
112 147 1
112 150 1
112 161 1
112 170 1
112 173 1
112 177 1
112 185 1
112 186 1
112 190 1
112 198 1
112 204 1
112 206 1
112 208 1
112 210 1
112 214 1
112 215 1
112 216 1
112 218 1
112 222 1
112 223 1
112 234 1
112 236 1
112 242 1
112 245 1
112 250 1
112 251 1
112 255 1
112 258 1
112 261 1
112 262 1
112 268 1
112 277 1
112 281 1
112 288 1
112 290 1
112 291 1
112 296 1
112 298 1
112 302 1
112 306 1
112 308 1
112 310 1
112 313 1
112 314 1
112 315 1
112 318 1
112 320 1
112 321 1
112 322 1
112 325 1
112 329 1
112 338 1
112 340 1
112 347 1
112 351 1
112 359 1
112 366 1
112 370 1
112 374 1
112 375 1
112 378 1
112 381 1
112 386 1
112 387 1
112 390 1
113 114 1
113 120 1
113 124 1
113 129 1
113 139 1
113 152 1
113 154 1
113 156 1
113 158 1
113 162 1
113 166 1
113 168 1
113 172 1
113 178 1
113 180 1
113 183 1
113 187 1
113 192 1
113 199 1
113 203 1
113 204 1
113 207 1
113 213 1
113 215 1
113 216 1
113 226 1
113 228 1
113 232 1
113 234 1
113 239 1
113 241 1
113 247 1
113 251 1
113 253 1
113 254 1
113 255 1
113 277 1
113 290 1
113 291 1
113 295 1
113 300 1
113 311 1
113 312 1
113 319 1
113 336 1
113 342 1
113 347 1
113 350 1
113 360 1
113 365 1
113 374 1
113 375 1
113 382 1
113 385 1
113 398 1
114 121 1
114 122 1
114 124 1
114 126 1
114 128 1
114 134 1
114 140 1
114 141 1
114 147 1
114 155 1
114 156 1
114 164 1
114 166 1
114 174 1
114 181 1
114 182 1
114 183 1
114 186 1
114 189 1
114 191 1
114 192 1
114 194 1
114 195 1
114 198 1
114 201 1
114 202 1
114 203 1
114 204 1
114 211 1
114 216 1
114 218 1
114 229 1
114 230 1
114 232 1
114 234 1
114 236 1
114 239 1
114 242 1
114 243 1
114 244 1
114 245 1
114 255 1
114 258 1
114 262 1
114 264 1
114 272 1
114 274 1
114 276 1
114 280 1
114 284 1
114 287 1
114 289 1
114 292 1
114 293 1
114 294 1
114 300 1
114 302 1
114 303 1
114 306 1
114 307 1
114 311 1
114 314 1
114 316 1
114 322 1
114 325 1
114 340 1
114 341 1
114 342 1
114 354 1
114 357 1
114 364 1
114 366 1
114 367 1
114 369 1
114 377 1
114 382 1
114 384 1
114 387 1
114 388 1
114 390 1
114 391 1
114 394 1
114 395 1
115 121 1
115 123 1
115 129 1
115 130 1
115 133 1
115 134 1
115 136 1
115 144 1
115 145 1
115 147 1
115 148 1
115 154 1
115 157 1
115 158 1
115 159 1
115 160 1
115 163 1
115 166 1
115 171 1
115 172 1
115 175 1
115 177 1
115 179 1
115 186 1
115 192 1
115 194 1
115 199 1
115 202 1
115 206 1
115 209 1
115 215 1
115 216 1
115 217 1
115 221 1
115 227 1
115 230 1
115 233 1
115 234 1
115 235 1
115 236 1
115 240 1
115 247 1
115 248 1
115 250 1
115 251 1
115 252 1
115 256 1
115 261 1
115 263 1
115 271 1
115 273 1
115 275 1
115 276 1
115 277 1
115 287 1
115 291 1
115 295 1
115 297 1
115 299 1
115 300 1
115 305 1
115 318 1
115 320 1
115 325 1
115 326 1
115 328 1
115 329 1
115 331 1
115 332 1
115 342 1
115 349 1
115 354 1
115 358 1
115 363 1
115 365 1
115 367 1
115 373 1
115 379 1
115 382 1
115 383 1
115 386 1
115 391 1
115 399 1
116 121 1
116 126 1
116 127 1
116 129 1
116 133 1
116 134 1
116 135 1
116 141 1
116 145 1
116 150 1
116 151 1
116 153 1
116 154 1
116 155 1
116 156 1
116 157 1
116 160 1
116 163 1
116 170 1
116 176 1
116 180 1
116 183 1
116 184 1
116 193 1
116 196 1
116 198 1
116 199 1
116 200 1
116 207 1
116 210 1
116 214 1
116 219 1
116 230 1
116 231 1
116 232 1
116 238 1
116 242 1
116 245 1
116 247 1
116 249 1
116 250 1
116 256 1
116 258 1
116 259 1
116 266 1
116 271 1
116 273 1
116 274 1
116 275 1
116 277 1
116 282 1
116 283 1
116 287 1
116 289 1
116 292 1
116 294 1
116 296 1
116 297 1
116 301 1
116 309 1
116 317 1
116 327 1
116 329 1
116 339 1
116 341 1
116 342 1
116 345 1
116 355 1
116 358 1
116 359 1
116 365 1
116 366 1
116 373 1
116 377 1
116 379 1
116 386 1
116 387 1
117 118 1
117 120 1
117 123 1
117 125 1
117 131 1
117 132 1
117 139 1
117 142 1
117 148 1
117 154 1
117 155 1
117 158 1
117 163 1
117 174 1
117 177 1
117 181 1
117 184 1
117 190 1
117 191 1
117 194 1
117 197 1
117 198 1
117 200 1
117 202 1
117 203 1
117 204 1
117 205 1
117 214 1
117 215 1
117 224 1
117 243 1
117 250 1
117 263 1
117 264 1
117 266 1
117 267 1
117 270 1
117 271 1
117 275 1
117 277 1
117 278 1
117 279 1
117 282 1
117 285 1
117 293 1
117 294 1
117 295 1
117 296 1
117 309 1
117 322 1
117 334 1
117 339 1
117 340 1
117 343 1
117 348 1
117 358 1
117 364 1
117 373 1
117 376 1
117 378 1
117 386 1
117 387 1
117 388 1
117 391 1
117 394 1
117 395 1
118 128 1
118 139 1
118 140 1
118 149 1
118 151 1
118 153 1
118 157 1
118 158 1
118 160 1
118 162 1
118 163 1
118 168 1
118 169 1
118 174 1
118 175 1
118 176 1
118 178 1
118 185 1
118 188 1
118 196 1
118 198 1
118 202 1
118 203 1
118 207 1
118 209 1
118 211 1
118 214 1
118 217 1
118 219 1
118 221 1
118 223 1
118 225 1
118 228 1
118 229 1
118 233 1
118 234 1
118 237 1
118 240 1
118 248 1
118 251 1
118 255 1
118 256 1
118 262 1
118 266 1
118 275 1
118 278 1
118 288 1
118 296 1
118 297 1
118 298 1
118 310 1
118 312 1
118 317 1
118 321 1
118 326 1
118 330 1
118 337 1
118 346 1
118 348 1
118 351 1
118 355 1
118 360 1
118 362 1
118 364 1
118 365 1
118 366 1
118 371 1
118 373 1
118 374 1
118 378 1
118 390 1
118 396 1
118 397 1
118 399 1
118 400 1
119 121 1
119 128 1
119 133 1
119 140 1
119 143 1
119 152 1
119 153 1
119 154 1
119 157 1
119 159 1
119 161 1
119 165 1
119 183 1
119 187 1
119 188 1
119 193 1
119 199 1
119 200 1
119 215 1
119 216 1
119 217 1
119 222 1
119 228 1
119 239 1
119 242 1
119 248 1
119 250 1
119 252 1
119 255 1
119 259 1
119 264 1
119 269 1
119 271 1
119 274 1
119 276 1
119 281 1
119 283 1
119 284 1
119 289 1
119 292 1
119 295 1
119 297 1
119 299 1
119 301 1
119 303 1
119 305 1
119 306 1
119 307 1
119 310 1
119 312 1
119 326 1
119 330 1
119 332 1
119 336 1
119 346 1
119 356 1
119 372 1
119 375 1
119 378 1
119 380 1
119 381 1
119 385 1
119 386 1
119 387 1
119 390 1
120 127 1
120 128 1
120 132 1
120 134 1
120 140 1
120 142 1
120 146 1
120 147 1
120 149 1
120 150 1
120 156 1
120 157 1
120 159 1
120 163 1
120 164 1
120 166 1
120 172 1
120 179 1
120 182 1
120 187 1
120 190 1
120 212 1
120 215 1
120 218 1
120 224 1
120 231 1
120 234 1
120 237 1
120 244 1
120 246 1
120 247 1
120 253 1
120 254 1
120 259 1
120 261 1
120 264 1
120 266 1
120 268 1
120 273 1
120 275 1
120 279 1
120 284 1
120 285 1
120 289 1
120 290 1
120 292 1
120 298 1
120 303 1
120 314 1
120 320 1
120 326 1
120 327 1
120 331 1
120 333 1
120 335 1
120 341 1
120 347 1
120 348 1
120 349 1
120 350 1
120 351 1
120 356 1
120 360 1
120 361 1
120 362 1
120 365 1
120 368 1
120 374 1
120 379 1
120 384 1
120 386 1
120 392 1
121 126 1
121 128 1
121 137 1
121 140 1
121 141 1
121 145 1
121 146 1
121 150 1
121 153 1
121 154 1
121 158 1
121 162 1
121 167 1
121 171 1
121 172 1
121 174 1
121 177 1
121 178 1
121 182 1
121 184 1
121 189 1
121 202 1
121 203 1
121 204 1
121 205 1
121 206 1
121 207 1
121 211 1
121 215 1
121 221 1
121 225 1
121 231 1
121 237 1
121 238 1
121 241 1
121 242 1
121 251 1
121 254 1
121 255 1
121 264 1
121 272 1
121 279 1
121 284 1
121 286 1
121 293 1
121 295 1
121 305 1
121 306 1
121 312 1
121 315 1
121 322 1
121 325 1
121 326 1
121 335 1
121 339 1
121 345 1
121 348 1
121 352 1
121 357 1
121 359 1
121 363 1
121 364 1
121 366 1
121 369 1
121 370 1
121 371 1
121 372 1
121 373 1
121 377 1
121 379 1
121 389 1
121 391 1
121 396 1
122 123 1
122 126 1
122 129 1
122 130 1
122 134 1
122 135 1
122 136 1
122 138 1
122 140 1
122 142 1
122 148 1
122 154 1
122 187 1
122 191 1
122 194 1
122 195 1
122 196 1
122 201 1
122 203 1
122 210 1
122 225 1
122 230 1
122 233 1
122 242 1
122 243 1
122 259 1
122 263 1
122 265 1
122 268 1
122 272 1
122 281 1
122 282 1
122 284 1
122 291 1
122 296 1
122 299 1
122 303 1
122 309 1
122 311 1
122 314 1
122 317 1
122 318 1
122 332 1
122 335 1
122 336 1
122 347 1
122 353 1
122 357 1
122 358 1
122 359 1
122 366 1
122 369 1
122 374 1
122 376 1
122 381 1
122 382 1
122 385 1
122 388 1
122 391 1
122 396 1
122 398 1
122 399 1
123 130 1
123 132 1
123 137 1
123 138 1
123 139 1
123 142 1
123 144 1
123 145 1
123 146 1
123 148 1
123 151 1
123 152 1
123 153 1
123 157 1
123 159 1
123 167 1
123 173 1
123 181 1
123 183 1
123 185 1
123 186 1
123 187 1
123 188 1
123 192 1
123 193 1
123 194 1
123 196 1
123 197 1
123 199 1
123 206 1
123 208 1
123 209 1
123 216 1
123 220 1
123 226 1
123 238 1
123 241 1
123 252 1
123 256 1
123 268 1
123 272 1
123 273 1
123 276 1
123 278 1
123 279 1
123 291 1
123 298 1
123 299 1
123 302 1
123 305 1
123 306 1
123 314 1
123 318 1
123 323 1
123 333 1
123 334 1
123 336 1
123 344 1
123 349 1
123 350 1
123 355 1
123 363 1
123 364 1
123 371 1
123 372 1
123 376 1
123 380 1
123 381 1
123 382 1
123 383 1
123 385 1
123 387 1
123 388 1
123 395 1
123 398 1
124 127 1
124 138 1
124 142 1
124 147 1
124 148 1
124 168 1
124 169 1
124 171 1
124 174 1
124 178 1
124 179 1
124 181 1
124 192 1
124 193 1
124 196 1
124 198 1
124 203 1
124 207 1
124 211 1
124 212 1
124 213 1
124 220 1
124 222 1
124 232 1
124 235 1
124 238 1
124 245 1
124 247 1
124 251 1
124 253 1
124 259 1
124 260 1
124 264 1
124 268 1
124 280 1
124 293 1
124 302 1
124 306 1
124 309 1
124 319 1
124 321 1
124 323 1
124 324 1
124 342 1
124 343 1
124 353 1
124 357 1
124 358 1
124 362 1
124 369 1
124 372 1
124 377 1
124 384 1
124 387 1
124 388 1
124 389 1
124 396 1
124 397 1
124 399 1
125 133 1
125 149 1
125 151 1
125 154 1
125 159 1
125 164 1
125 170 1
125 172 1
125 179 1
125 187 1
125 188 1
125 190 1
125 193 1
125 194 1
125 204 1
125 214 1
125 215 1
125 217 1
125 220 1
125 223 1
125 224 1
125 228 1
125 234 1
125 235 1
125 236 1
125 244 1
125 245 1
125 248 1
125 270 1
125 271 1
125 277 1
125 278 1
125 282 1
125 284 1
125 285 1
125 289 1
125 291 1
125 299 1
125 300 1
125 305 1
125 315 1
125 321 1
125 322 1
125 327 1
125 329 1
125 334 1
125 341 1
125 343 1
125 346 1
125 349 1
125 350 1
125 362 1
125 367 1
125 373 1
125 377 1
125 380 1
125 383 1
125 384 1
125 390 1
125 391 1
125 393 1
125 396 1
125 398 1
126 135 1
126 139 1
126 141 1
126 142 1
126 146 1
126 155 1
126 157 1
126 159 1
126 167 1
126 173 1
126 174 1
126 184 1
126 190 1
126 192 1
126 194 1
126 196 1
126 200 1
126 207 1
126 211 1
126 222 1
126 226 1
126 234 1
126 235 1
126 243 1
126 246 1
126 254 1
126 255 1
126 262 1
126 264 1
126 265 1
126 266 1
126 267 1
126 268 1
126 273 1
126 274 1
126 278 1
126 283 1
126 287 1
126 290 1
126 294 1
126 297 1
126 299 1
126 303 1
126 305 1
126 308 1
126 312 1
126 314 1
126 318 1
126 323 1
126 329 1
126 335 1
126 336 1
126 340 1
126 342 1
126 348 1
126 359 1
126 360 1
126 361 1
126 364 1
126 370 1
126 371 1
126 372 1
126 374 1
126 378 1
126 383 1
126 385 1
126 388 1
127 128 1
127 130 1
127 131 1
127 132 1
127 134 1
127 149 1
127 152 1
127 155 1
127 156 1
127 162 1
127 163 1
127 167 1
127 171 1
127 173 1
127 174 1
127 175 1
127 176 1
127 192 1
127 201 1
127 206 1
127 216 1
127 218 1
127 221 1
127 225 1
127 230 1
127 233 1
127 235 1
127 237 1
127 239 1
127 242 1
127 244 1
127 257 1
127 259 1
127 262 1
127 263 1
127 270 1
127 291 1
127 292 1
127 294 1
127 295 1
127 298 1
127 301 1
127 304 1
127 311 1
127 316 1
127 317 1
127 326 1
127 327 1
127 337 1
127 339 1
127 341 1
127 346 1
127 348 1
127 361 1
127 363 1
127 365 1
127 368 1
127 376 1
127 378 1
127 379 1
127 384 1
127 385 1
127 386 1
127 391 1
127 395 1
127 399 1
127 400 1
128 145 1
128 146 1
128 157 1
128 159 1
128 162 1
128 165 1
128 166 1
128 171 1
128 174 1
128 175 1
128 176 1
128 178 1
128 186 1
128 194 1
128 196 1
128 198 1
128 199 1
128 204 1
128 207 1
128 224 1
128 226 1
128 227 1
128 230 1
128 234 1
128 236 1
128 237 1
128 239 1
128 241 1
128 243 1
128 244 1
128 251 1
128 257 1
128 269 1
128 272 1
128 275 1
128 279 1
128 282 1
128 283 1
128 288 1
128 292 1
128 293 1
128 294 1
128 303 1
128 308 1
128 311 1
128 321 1
128 324 1
128 325 1
128 336 1
128 345 1
128 350 1
128 352 1
128 354 1
128 364 1
128 369 1
128 382 1
128 383 1
128 385 1
128 387 1
128 400 1
129 130 1
129 135 1
129 136 1
129 140 1
129 151 1
129 153 1
129 154 1
129 156 1
129 157 1
129 161 1
129 162 1
129 173 1
129 175 1
129 176 1
129 193 1
129 196 1
129 202 1
129 205 1
129 212 1
129 223 1
129 225 1
129 227 1
129 228 1
129 234 1
129 237 1
129 242 1
129 245 1
129 247 1
129 258 1
129 260 1
129 261 1
129 268 1
129 271 1
129 272 1
129 283 1
129 291 1
129 293 1
129 294 1
129 296 1
129 297 1
129 301 1
129 306 1
129 315 1
129 323 1
129 330 1
129 332 1
129 334 1
129 336 1
129 339 1
129 341 1
129 343 1
129 344 1
129 347 1
129 349 1
129 350 1
129 353 1
129 357 1
129 359 1
129 361 1
129 366 1
129 368 1
129 369 1
129 371 1
129 372 1
129 373 1
129 378 1
129 380 1
129 387 1
129 394 1
129 395 1
129 398 1
129 399 1
130 133 1
130 137 1
130 138 1
130 139 1
130 140 1
130 143 1
130 144 1
130 150 1
130 151 1
130 153 1
130 155 1
130 156 1
130 157 1
130 158 1
130 170 1
130 171 1
130 172 1
130 173 1
130 184 1
130 188 1
130 190 1
130 191 1
130 197 1
130 200 1
130 201 1
130 205 1
130 211 1
130 216 1
130 219 1
130 225 1
130 226 1
130 228 1
130 234 1
130 240 1
130 242 1
130 245 1
130 247 1
130 248 1
130 249 1
130 251 1
130 252 1
130 253 1
130 257 1
130 261 1
130 263 1
130 265 1
130 266 1
130 276 1
130 277 1
130 278 1
130 280 1
130 285 1
130 287 1
130 291 1
130 292 1
130 303 1
130 307 1
130 312 1
130 315 1
130 321 1
130 322 1
130 337 1
130 346 1
130 351 1
130 355 1
130 356 1
130 362 1
130 363 1
130 369 1
130 370 1
130 374 1
130 376 1
130 377 1
130 381 1
130 383 1
130 385 1
130 388 1
130 389 1
131 133 1
131 137 1
131 140 1
131 143 1
131 146 1
131 148 1
131 158 1
131 159 1
131 163 1
131 165 1
131 168 1
131 169 1
131 171 1
131 175 1
131 177 1
131 181 1
131 183 1
131 195 1
131 198 1
131 199 1
131 202 1
131 204 1
131 207 1
131 212 1
131 215 1
131 217 1
131 224 1
131 229 1
131 230 1
131 235 1
131 236 1
131 244 1
131 252 1
131 262 1
131 263 1
131 267 1
131 268 1
131 271 1
131 280 1
131 286 1
131 288 1
131 298 1
131 304 1
131 305 1
131 315 1
131 318 1
131 322 1
131 324 1
131 325 1
131 326 1
131 330 1
131 336 1
131 340 1
131 342 1
131 354 1
131 362 1
131 367 1
131 370 1
131 371 1
131 375 1
131 384 1
131 385 1
131 386 1
131 390 1
131 397 1
132 133 1
132 136 1
132 146 1
132 147 1
132 148 1
132 152 1
132 153 1
132 157 1
132 162 1
132 165 1
132 168 1
132 181 1
132 186 1
132 189 1
132 191 1
132 192 1
132 194 1
132 201 1
132 206 1
132 208 1
132 209 1
132 212 1
132 216 1
132 219 1
132 221 1
132 226 1
132 228 1
132 232 1
132 234 1
132 237 1
132 246 1
132 248 1
132 249 1
132 263 1
132 274 1
132 276 1
132 279 1
132 282 1
132 294 1
132 297 1
132 307 1
132 308 1
132 311 1
132 312 1
132 315 1
132 316 1
132 321 1
132 324 1
132 325 1
132 328 1
132 340 1
132 344 1
132 354 1
132 358 1
132 363 1
132 374 1
132 375 1
132 380 1
132 381 1
132 383 1
132 384 1
132 392 1
132 393 1
132 398 1
133 136 1
133 140 1
133 141 1
133 145 1
133 146 1
133 149 1
133 150 1
133 152 1
133 165 1
133 166 1
133 171 1
133 172 1
133 181 1
133 183 1
133 188 1
133 200 1
133 205 1
133 206 1
133 211 1
133 213 1
133 221 1
133 225 1
133 227 1
133 228 1
133 232 1
133 235 1
133 240 1
133 247 1
133 250 1
133 256 1
133 258 1
133 261 1
133 270 1
133 275 1
133 276 1
133 277 1
133 284 1
133 290 1
133 293 1
133 295 1
133 302 1
133 307 1
133 308 1
133 309 1
133 310 1
133 311 1
133 313 1
133 316 1
133 318 1
133 319 1
133 320 1
133 324 1
133 327 1
133 328 1
133 333 1
133 334 1
133 335 1
133 336 1
133 338 1
133 339 1
133 343 1
133 346 1
133 350 1
133 354 1
133 355 1
133 361 1
133 365 1
133 370 1
133 372 1
133 374 1
133 379 1
133 380 1
133 383 1
133 384 1
133 387 1
133 389 1
133 390 1
133 396 1
134 139 1
134 140 1
134 147 1
134 148 1
134 149 1
134 151 1
134 154 1
134 159 1
134 161 1
134 162 1
134 164 1
134 167 1
134 172 1
134 173 1
134 179 1
134 183 1
134 188 1
134 192 1
134 196 1
134 206 1
134 210 1
134 211 1
134 220 1
134 224 1
134 225 1
134 228 1
134 229 1
134 240 1
134 245 1
134 248 1
134 249 1
134 253 1
134 254 1
134 256 1
134 259 1
134 265 1
134 271 1
134 272 1
134 273 1
134 283 1
134 286 1
134 289 1
134 295 1
134 296 1
134 297 1
134 301 1
134 302 1
134 310 1
134 313 1
134 314 1
134 315 1
134 318 1
134 320 1
134 321 1
134 323 1
134 324 1
134 326 1
134 329 1
134 337 1
134 341 1
134 342 1
134 345 1
134 349 1
134 350 1
134 358 1
134 370 1
134 372 1
134 375 1
134 387 1
134 393 1
135 140 1
135 147 1
135 149 1
135 167 1
135 177 1
135 184 1
135 187 1
135 193 1
135 194 1
135 201 1
135 202 1
135 209 1
135 211 1
135 213 1
135 216 1
135 219 1
135 220 1
135 225 1
135 227 1
135 229 1
135 230 1
135 243 1
135 245 1
135 259 1
135 263 1
135 264 1
135 265 1
135 266 1
135 268 1
135 269 1
135 271 1
135 272 1
135 274 1
135 275 1
135 280 1
135 285 1
135 287 1
135 289 1
135 292 1
135 294 1
135 296 1
135 297 1
135 299 1
135 301 1
135 302 1
135 312 1
135 315 1
135 316 1
135 319 1
135 322 1
135 325 1
135 328 1
135 331 1
135 336 1
135 337 1
135 339 1
135 342 1
135 344 1
135 345 1
135 354 1
135 357 1
135 358 1
135 362 1
135 363 1
135 364 1
135 367 1
135 369 1
135 371 1
135 375 1
135 379 1
135 382 1
135 385 1
135 395 1
136 138 1
136 139 1
136 146 1
136 151 1
136 158 1
136 159 1
136 168 1
136 174 1
136 177 1
136 180 1
136 183 1
136 185 1
136 187 1
136 189 1
136 191 1
136 195 1
136 200 1
136 209 1
136 216 1
136 221 1
136 227 1
136 233 1
136 237 1
136 249 1
136 250 1
136 252 1
136 257 1
136 259 1
136 260 1
136 267 1
136 273 1
136 280 1
136 281 1
136 282 1
136 283 1
136 290 1
136 293 1
136 303 1
136 304 1
136 308 1
136 309 1
136 313 1
136 316 1
136 318 1
136 328 1
136 330 1
136 332 1
136 341 1
136 344 1
136 349 1
136 351 1
136 355 1
136 357 1
136 363 1
136 365 1
136 369 1
136 370 1
136 373 1
136 377 1
136 392 1
136 399 1
137 138 1
137 142 1
137 149 1
137 154 1
137 157 1
137 159 1
137 162 1
137 166 1
137 171 1
137 176 1
137 181 1
137 185 1
137 187 1
137 188 1
137 192 1
137 195 1
137 196 1
137 202 1
137 216 1
137 217 1
137 218 1
137 231 1
137 239 1
137 242 1
137 249 1
137 252 1
137 253 1
137 255 1
137 258 1
137 259 1
137 264 1
137 266 1
137 267 1
137 268 1
137 270 1
137 271 1
137 274 1
137 280 1
137 282 1
137 284 1
137 286 1
137 289 1
137 290 1
137 300 1
137 301 1
137 303 1
137 309 1
137 311 1
137 312 1
137 315 1
137 322 1
137 326 1
137 331 1
137 338 1
137 341 1
137 342 1
137 343 1
137 345 1
137 348 1
137 349 1
137 356 1
137 358 1
137 361 1
137 364 1
137 372 1
137 373 1
137 377 1
137 378 1
137 386 1
137 388 1
137 396 1
137 399 1
137 400 1
138 145 1
138 146 1
138 150 1
138 153 1
138 154 1
138 156 1
138 160 1
138 162 1
138 180 1
138 188 1
138 192 1
138 200 1
138 203 1
138 208 1
138 214 1
138 217 1
138 223 1
138 227 1
138 232 1
138 234 1
138 239 1
138 245 1
138 249 1
138 250 1
138 252 1
138 255 1
138 256 1
138 260 1
138 263 1
138 269 1
138 274 1
138 283 1
138 287 1
138 293 1
138 295 1
138 298 1
138 303 1
138 304 1
138 307 1
138 308 1
138 309 1
138 318 1
138 320 1
138 323 1
138 329 1
138 334 1
138 335 1
138 336 1
138 338 1
138 339 1
138 345 1
138 347 1
138 350 1
138 354 1
138 361 1
138 362 1
138 367 1
138 369 1
138 373 1
138 379 1
138 393 1
138 394 1
138 395 1
139 141 1
139 146 1
139 147 1
139 152 1
139 153 1
139 154 1
139 156 1
139 164 1
139 173 1
139 175 1
139 179 1
139 181 1
139 191 1
139 193 1
139 194 1
139 199 1
139 201 1
139 202 1
139 203 1
139 205 1
139 206 1
139 209 1
139 211 1
139 213 1
139 216 1
139 221 1
139 224 1
139 225 1
139 227 1
139 228 1
139 231 1
139 233 1
139 234 1
139 238 1
139 240 1
139 241 1
139 245 1
139 247 1
139 250 1
139 253 1
139 254 1
139 259 1
139 273 1
139 280 1
139 288 1
139 295 1
139 306 1
139 309 1
139 312 1
139 314 1
139 316 1
139 317 1
139 329 1
139 331 1
139 340 1
139 342 1
139 347 1
139 352 1
139 355 1
139 361 1
139 362 1
139 364 1
139 366 1
139 375 1
139 376 1
139 389 1
139 394 1
140 143 1
140 149 1
140 154 1
140 157 1
140 165 1
140 168 1
140 171 1
140 177 1
140 178 1
140 189 1
140 190 1
140 192 1
140 193 1
140 195 1
140 202 1
140 207 1
140 211 1
140 226 1
140 227 1
140 229 1
140 231 1
140 232 1
140 233 1
140 240 1
140 243 1
140 245 1
140 248 1
140 254 1
140 259 1
140 261 1
140 264 1
140 265 1
140 267 1
140 268 1
140 274 1
140 278 1
140 285 1
140 287 1
140 290 1
140 295 1
140 299 1
140 312 1
140 313 1
140 321 1
140 327 1
140 330 1
140 331 1
140 332 1
140 333 1
140 339 1
140 344 1
140 346 1
140 351 1
140 353 1
140 366 1
140 374 1
140 376 1
140 379 1
140 382 1
140 387 1
140 392 1
140 393 1
141 150 1
141 151 1
141 152 1
141 153 1
141 156 1
141 162 1
141 166 1
141 167 1
141 170 1
141 180 1
141 186 1
141 195 1
141 197 1
141 201 1
141 206 1
141 208 1
141 209 1
141 211 1
141 217 1
141 219 1
141 225 1
141 226 1
141 232 1
141 240 1
141 242 1
141 245 1
141 251 1
141 252 1
141 253 1
141 254 1
141 258 1
141 260 1
141 262 1
141 267 1
141 278 1
141 285 1
141 292 1
141 298 1
141 303 1
141 305 1
141 310 1
141 312 1
141 317 1
141 334 1
141 335 1
141 336 1
141 343 1
141 346 1
141 348 1
141 351 1
141 355 1
141 360 1
141 369 1
141 383 1
141 385 1
141 390 1
141 392 1
141 395 1
141 398 1
141 400 1
142 144 1
142 145 1
142 160 1
142 164 1
142 167 1
142 170 1
142 175 1
142 179 1
142 180 1
142 184 1
142 185 1
142 188 1
142 197 1
142 200 1
142 201 1
142 204 1
142 208 1
142 209 1
142 219 1
142 222 1
142 248 1
142 249 1
142 254 1
142 258 1
142 266 1
142 267 1
142 269 1
142 270 1
142 275 1
142 279 1
142 281 1
142 289 1
142 293 1
142 298 1
142 299 1
142 300 1
142 305 1
142 308 1
142 316 1
142 326 1
142 329 1
142 336 1
142 341 1
142 345 1
142 355 1
142 357 1
142 358 1
142 364 1
142 372 1
142 373 1
142 381 1
142 383 1
142 385 1
142 389 1
142 391 1
143 145 1
143 146 1
143 148 1
143 150 1
143 152 1
143 154 1
143 158 1
143 163 1
143 165 1
143 176 1
143 183 1
143 187 1
143 194 1
143 197 1
143 198 1
143 199 1
143 201 1
143 203 1
143 204 1
143 207 1
143 208 1
143 212 1
143 216 1
143 217 1
143 218 1
143 224 1
143 225 1
143 226 1
143 237 1
143 241 1
143 252 1
143 253 1
143 254 1
143 261 1
143 263 1
143 265 1
143 269 1
143 271 1
143 275 1
143 284 1
143 286 1
143 290 1
143 303 1
143 313 1
143 314 1
143 316 1
143 321 1
143 322 1
143 326 1
143 330 1
143 331 1
143 332 1
143 341 1
143 355 1
143 362 1
143 365 1
143 366 1
143 367 1
143 369 1
143 371 1
143 377 1
143 378 1
143 379 1
143 381 1
143 383 1
143 384 1
143 385 1
143 387 1
143 396 1
144 145 1
144 146 1
144 159 1
144 164 1
144 166 1
144 172 1
144 177 1
144 180 1
144 185 1
144 188 1
144 194 1
144 197 1
144 198 1
144 206 1
144 210 1
144 231 1
144 232 1
144 233 1
144 234 1
144 237 1
144 239 1
144 247 1
144 248 1
144 253 1
144 254 1
144 256 1
144 261 1
144 268 1
144 270 1
144 272 1
144 274 1
144 276 1
144 279 1
144 283 1
144 292 1
144 293 1
144 294 1
144 295 1
144 299 1
144 300 1
144 302 1
144 303 1
144 305 1
144 307 1
144 308 1
144 309 1
144 317 1
144 318 1
144 319 1
144 321 1
144 325 1
144 329 1
144 331 1
144 332 1
144 341 1
144 344 1
144 349 1
144 354 1
144 355 1
144 356 1
144 357 1
144 360 1
144 361 1
144 363 1
144 366 1
144 367 1
144 369 1
144 370 1
144 371 1
144 376 1
144 377 1
144 384 1
144 385 1
144 388 1
144 393 1
145 147 1
145 148 1
145 151 1
145 153 1
145 156 1
145 158 1
145 167 1
145 172 1
145 173 1
145 174 1
145 176 1
145 181 1
145 185 1
145 189 1
145 190 1
145 194 1
145 195 1
145 200 1
145 206 1
145 213 1
145 215 1
145 223 1
145 224 1
145 231 1
145 232 1
145 233 1
145 237 1
145 243 1
145 246 1
145 249 1
145 256 1
145 287 1
145 289 1
145 293 1
145 296 1
145 297 1
145 301 1
145 309 1
145 311 1
145 314 1
145 321 1
145 323 1
145 327 1
145 331 1
145 338 1
145 344 1
145 346 1
145 353 1
145 355 1
145 367 1
145 369 1
145 378 1
145 386 1
145 388 1
145 389 1
145 393 1
145 394 1
145 400 1
146 148 1
146 154 1
146 155 1
146 158 1
146 164 1
146 167 1
146 168 1
146 173 1
146 183 1
146 186 1
146 187 1
146 190 1
146 191 1
146 192 1
146 194 1
146 196 1
146 199 1
146 206 1
146 210 1
146 216 1
146 217 1
146 222 1
146 223 1
146 225 1
146 233 1
146 235 1
146 239 1
146 253 1
146 254 1
146 260 1
146 263 1
146 265 1
146 268 1
146 269 1
146 270 1
146 271 1
146 273 1
146 278 1
146 289 1
146 291 1
146 299 1
146 306 1
146 311 1
146 315 1
146 324 1
146 328 1
146 331 1
146 332 1
146 335 1
146 336 1
146 343 1
146 345 1
146 356 1
146 360 1
146 364 1
146 365 1
146 375 1
146 389 1
146 395 1
146 400 1
147 153 1
147 158 1
147 164 1
147 166 1
147 167 1
147 168 1
147 172 1
147 174 1
147 176 1
147 177 1
147 178 1
147 179 1
147 180 1
147 186 1
147 188 1
147 190 1
147 191 1
147 196 1
147 198 1
147 201 1
147 215 1
147 216 1
147 220 1
147 226 1
147 227 1
147 231 1
147 234 1
147 236 1
147 241 1
147 254 1
147 257 1
147 258 1
147 265 1
147 267 1
147 270 1
147 274 1
147 280 1
147 281 1
147 284 1
147 285 1
147 286 1
147 294 1
147 299 1
147 309 1
147 311 1
147 312 1
147 313 1
147 324 1
147 326 1
147 327 1
147 329 1
147 330 1
147 331 1
147 336 1
147 339 1
147 341 1
147 345 1
147 350 1
147 351 1
147 353 1
147 355 1
147 358 1
147 363 1
147 365 1
147 381 1
147 398 1
148 157 1
148 161 1
148 162 1
148 168 1
148 170 1
148 173 1
148 177 1
148 181 1
148 186 1
148 194 1
148 197 1
148 200 1
148 205 1
148 206 1
148 208 1
148 214 1
148 215 1
148 219 1
148 220 1
148 223 1
148 229 1
148 239 1
148 242 1
148 243 1
148 244 1
148 245 1
148 246 1
148 248 1
148 253 1
148 254 1
148 255 1
148 257 1
148 259 1
148 262 1
148 273 1
148 275 1
148 277 1
148 283 1
148 284 1
148 288 1
148 299 1
148 303 1
148 304 1
148 312 1
148 316 1
148 320 1
148 322 1
148 330 1
148 337 1
148 341 1
148 342 1
148 344 1
148 349 1
148 352 1
148 353 1
148 354 1
148 361 1
148 365 1
148 369 1
148 371 1
148 374 1
148 378 1
148 379 1
148 381 1
148 383 1
148 384 1
148 385 1
148 386 1
148 389 1
148 390 1
148 394 1
148 396 1
148 397 1
148 398 1
149 151 1
149 154 1
149 159 1
149 164 1
149 168 1
149 170 1
149 179 1
149 180 1
149 194 1
149 195 1
149 200 1
149 213 1
149 215 1
149 225 1
149 227 1
149 228 1
149 229 1
149 230 1
149 233 1
149 234 1
149 237 1
149 246 1
149 251 1
149 257 1
149 261 1
149 262 1
149 263 1
149 269 1
149 278 1
149 284 1
149 285 1
149 292 1
149 293 1
149 304 1
149 307 1
149 314 1
149 315 1
149 316 1
149 322 1
149 333 1
149 340 1
149 343 1
149 355 1
149 357 1
149 364 1
149 370 1
149 375 1
149 377 1
149 382 1
149 383 1
149 387 1
149 388 1
149 391 1
149 399 1
150 151 1
150 156 1
150 163 1
150 168 1
150 169 1
150 171 1
150 172 1
150 174 1
150 176 1
150 179 1
150 192 1
150 194 1
150 195 1
150 196 1
150 197 1
150 198 1
150 199 1
150 204 1
150 206 1
150 208 1
150 209 1
150 214 1
150 220 1
150 229 1
150 231 1
150 232 1
150 237 1
150 239 1
150 240 1
150 241 1
150 242 1
150 244 1
150 246 1
150 255 1
150 256 1
150 257 1
150 258 1
150 261 1
150 269 1
150 270 1
150 275 1
150 282 1
150 289 1
150 294 1
150 300 1
150 302 1
150 314 1
150 316 1
150 321 1
150 333 1
150 338 1
150 343 1
150 346 1
150 351 1
150 353 1
150 356 1
150 359 1
150 360 1
150 361 1
150 363 1
150 364 1
150 365 1
150 372 1
150 375 1
150 381 1
150 387 1
150 392 1
150 394 1
151 154 1
151 157 1
151 172 1
151 185 1
151 187 1
151 189 1
151 193 1
151 196 1
151 198 1
151 203 1
151 216 1
151 221 1
151 222 1
151 226 1
151 234 1
151 237 1
151 241 1
151 243 1
151 244 1
151 245 1
151 246 1
151 251 1
151 252 1
151 254 1
151 255 1
151 256 1
151 257 1
151 260 1
151 262 1
151 265 1
151 269 1
151 275 1
151 278 1
151 279 1
151 284 1
151 287 1
151 295 1
151 300 1
151 301 1
151 302 1
151 305 1
151 310 1
151 339 1
151 344 1
151 355 1
151 358 1
151 359 1
151 361 1
151 362 1
151 366 1
151 367 1
151 372 1
151 374 1
151 376 1
151 378 1
151 379 1
151 384 1
151 386 1
151 400 1
152 154 1
152 155 1
152 156 1
152 163 1
152 168 1
152 177 1
152 178 1
152 179 1
152 185 1
152 186 1
152 187 1
152 190 1
152 192 1
152 194 1
152 210 1
152 216 1
152 217 1
152 218 1
152 220 1
152 223 1
152 224 1
152 227 1
152 234 1
152 236 1
152 249 1
152 250 1
152 251 1
152 254 1
152 256 1
152 257 1
152 258 1
152 259 1
152 260 1
152 267 1
152 268 1
152 270 1
152 278 1
152 279 1
152 280 1
152 282 1
152 286 1
152 291 1
152 293 1
152 303 1
152 304 1
152 308 1
152 309 1
152 314 1
152 315 1
152 318 1
152 319 1
152 321 1
152 322 1
152 325 1
152 328 1
152 329 1
152 333 1
152 339 1
152 341 1
152 343 1
152 344 1
152 346 1
152 347 1
152 349 1
152 350 1
152 354 1
152 360 1
152 378 1
152 382 1
152 384 1
152 393 1
152 394 1
152 398 1
153 164 1
153 169 1
153 173 1
153 178 1
153 185 1
153 187 1
153 189 1
153 197 1
153 201 1
153 202 1
153 211 1
153 215 1
153 225 1
153 235 1
153 238 1
153 239 1
153 246 1
153 247 1
153 250 1
153 252 1
153 254 1
153 259 1
153 271 1
153 281 1
153 282 1
153 283 1
153 285 1
153 286 1
153 288 1
153 289 1
153 291 1
153 298 1
153 301 1
153 304 1
153 309 1
153 311 1
153 316 1
153 318 1
153 321 1
153 323 1
153 329 1
153 333 1
153 338 1
153 342 1
153 345 1
153 346 1
153 348 1
153 349 1
153 356 1
153 359 1
153 362 1
153 363 1
153 367 1
153 368 1
153 369 1
153 377 1
153 383 1
153 386 1
153 387 1
153 390 1
153 391 1
153 392 1
154 155 1
154 157 1
154 159 1
154 162 1
154 167 1
154 175 1
154 176 1
154 180 1
154 185 1
154 186 1
154 187 1
154 191 1
154 193 1
154 194 1
154 196 1
154 201 1
154 212 1
154 213 1
154 219 1
154 222 1
154 224 1
154 226 1
154 227 1
154 232 1
154 233 1
154 236 1
154 246 1
154 248 1
154 249 1
154 251 1
154 259 1
154 260 1
154 261 1
154 270 1
154 276 1
154 277 1
154 278 1
154 279 1
154 282 1
154 288 1
154 293 1
154 302 1
154 305 1
154 307 1
154 309 1
154 311 1
154 312 1
154 314 1
154 316 1
154 317 1
154 320 1
154 327 1
154 328 1
154 330 1
154 334 1
154 335 1
154 344 1
154 345 1
154 347 1
154 348 1
154 352 1
154 353 1
154 357 1
154 361 1
154 368 1
154 369 1
154 374 1
154 387 1
154 391 1
154 398 1
155 160 1
155 162 1
155 163 1
155 168 1
155 169 1
155 179 1
155 183 1
155 186 1
155 188 1
155 192 1
155 196 1
155 201 1
155 203 1
155 216 1
155 220 1
155 223 1
155 233 1
155 234 1
155 240 1
155 242 1
155 251 1
155 255 1
155 257 1
155 262 1
155 265 1
155 266 1
155 270 1
155 273 1
155 280 1
155 288 1
155 296 1
155 297 1
155 298 1
155 302 1
155 304 1
155 307 1
155 315 1
155 317 1
155 319 1
155 321 1
155 324 1
155 326 1
155 330 1
155 332 1
155 334 1
155 343 1
155 345 1
155 348 1
155 354 1
155 361 1
155 373 1
155 374 1
155 382 1
155 384 1
155 390 1
155 392 1
155 394 1
155 395 1
155 397 1
156 160 1
156 161 1
156 163 1
156 164 1
156 166 1
156 174 1
156 175 1
156 178 1
156 181 1
156 185 1
156 187 1
156 189 1
156 193 1
156 194 1
156 209 1
156 215 1
156 222 1
156 225 1
156 233 1
156 234 1
156 237 1
156 247 1
156 249 1
156 252 1
156 255 1
156 256 1
156 263 1
156 271 1
156 273 1
156 276 1
156 281 1
156 282 1
156 283 1
156 285 1
156 289 1
156 290 1
156 291 1
156 294 1
156 296 1
156 317 1
156 318 1
156 321 1
156 324 1
156 325 1
156 333 1
156 335 1
156 337 1
156 338 1
156 347 1
156 352 1
156 357 1
156 358 1
156 362 1
156 364 1
156 367 1
156 371 1
156 375 1
156 377 1
156 387 1
156 389 1
156 390 1
156 399 1
157 159 1
157 161 1
157 162 1
157 163 1
157 164 1
157 165 1
157 166 1
157 167 1
157 175 1
157 177 1
157 178 1
157 182 1
157 183 1
157 196 1
157 211 1
157 212 1
157 213 1
157 217 1
157 221 1
157 222 1
157 223 1
157 227 1
157 233 1
157 235 1
157 237 1
157 254 1
157 255 1
157 275 1
157 280 1
157 284 1
157 286 1
157 304 1
157 306 1
157 307 1
157 312 1
157 313 1
157 314 1
157 330 1
157 332 1
157 338 1
157 341 1
157 351 1
157 354 1
157 356 1
157 360 1
157 361 1
157 365 1
157 367 1
157 369 1
157 373 1
157 374 1
157 376 1
157 380 1
157 383 1
157 386 1
157 389 1
157 390 1
157 392 1
157 399 1
158 163 1
158 164 1
158 167 1
158 168 1
158 174 1
158 187 1
158 193 1
158 199 1
158 202 1
158 207 1
158 208 1
158 222 1
158 227 1
158 234 1
158 237 1
158 238 1
158 239 1
158 240 1
158 241 1
158 242 1
158 245 1
158 247 1
158 250 1
158 252 1
158 257 1
158 266 1
158 267 1
158 269 1
158 270 1
158 271 1
158 272 1
158 273 1
158 274 1
158 276 1
158 278 1
158 284 1
158 285 1
158 298 1
158 299 1
158 303 1
158 304 1
158 307 1
158 309 1
158 311 1
158 321 1
158 322 1
158 326 1
158 327 1
158 328 1
158 332 1
158 340 1
158 345 1
158 353 1
158 355 1
158 356 1
158 357 1
158 359 1
158 361 1
158 367 1
158 368 1
158 370 1
158 375 1
158 376 1
158 379 1
158 387 1
158 391 1
158 395 1
158 396 1
159 161 1
159 167 1
159 169 1
159 173 1
159 174 1
159 175 1
159 179 1
159 180 1
159 183 1
159 191 1
159 194 1
159 207 1
159 211 1
159 212 1
159 213 1
159 219 1
159 225 1
159 229 1
159 231 1
159 250 1
159 254 1
159 266 1
159 270 1
159 273 1
159 275 1
159 276 1
159 277 1
159 278 1
159 280 1
159 283 1
159 294 1
159 311 1
159 312 1
159 314 1
159 315 1
159 320 1
159 324 1
159 325 1
159 330 1
159 338 1
159 341 1
159 342 1
159 346 1
159 352 1
159 355 1
159 373 1
159 374 1
159 375 1
159 377 1
159 384 1
159 386 1
159 387 1
159 388 1
159 389 1
159 392 1
159 394 1
159 398 1
160 162 1
160 164 1
160 175 1
160 176 1
160 178 1
160 186 1
160 187 1
160 190 1
160 206 1
160 207 1
160 212 1
160 215 1
160 218 1
160 220 1
160 221 1
160 227 1
160 230 1
160 231 1
160 236 1
160 241 1
160 246 1
160 249 1
160 253 1
160 255 1
160 263 1
160 264 1
160 265 1
160 269 1
160 273 1
160 279 1
160 281 1
160 283 1
160 285 1
160 290 1
160 305 1
160 306 1
160 307 1
160 308 1
160 310 1
160 312 1
160 313 1
160 318 1
160 320 1
160 322 1
160 324 1
160 329 1
160 330 1
160 333 1
160 339 1
160 340 1
160 345 1
160 348 1
160 349 1
160 352 1
160 377 1
160 385 1
160 387 1
160 388 1
160 395 1
160 396 1
161 162 1
161 165 1
161 166 1
161 179 1
161 180 1
161 189 1
161 195 1
161 213 1
161 214 1
161 215 1
161 224 1
161 227 1
161 230 1
161 231 1
161 234 1
161 235 1
161 237 1
161 239 1
161 245 1
161 247 1
161 255 1
161 257 1
161 260 1
161 266 1
161 276 1
161 278 1
161 283 1
161 285 1
161 297 1
161 299 1
161 300 1
161 302 1
161 308 1
161 309 1
161 311 1
161 325 1
161 329 1
161 338 1
161 341 1
161 349 1
161 355 1
161 359 1
161 362 1
161 364 1
161 365 1
161 374 1
161 375 1
161 376 1
161 398 1
161 400 1
162 164 1
162 166 1
162 168 1
162 172 1
162 174 1
162 183 1
162 191 1
162 193 1
162 198 1
162 203 1
162 207 1
162 218 1
162 220 1
162 223 1
162 227 1
162 228 1
162 232 1
162 234 1
162 242 1
162 244 1
162 246 1
162 251 1
162 256 1
162 257 1
162 265 1
162 272 1
162 280 1
162 288 1
162 289 1
162 293 1
162 295 1
162 299 1
162 300 1
162 301 1
162 304 1
162 311 1
162 313 1
162 315 1
162 317 1
162 319 1
162 321 1
162 323 1
162 324 1
162 327 1
162 331 1
162 332 1
162 337 1
162 351 1
162 356 1
162 357 1
162 360 1
162 371 1
162 373 1
162 376 1
162 378 1
162 380 1
162 381 1
162 382 1
162 383 1
162 384 1
162 385 1
162 386 1
162 395 1
162 397 1
162 398 1
162 400 1
163 164 1
163 170 1
163 177 1
163 179 1
163 183 1
163 186 1
163 187 1
163 191 1
163 193 1
163 195 1
163 204 1
163 206 1
163 208 1
163 211 1
163 217 1
163 221 1
163 222 1
163 223 1
163 228 1
163 231 1
163 236 1
163 244 1
163 246 1
163 248 1
163 249 1
163 253 1
163 254 1
163 260 1
163 262 1
163 263 1
163 265 1
163 275 1
163 279 1
163 283 1
163 290 1
163 295 1
163 299 1
163 301 1
163 307 1
163 311 1
163 312 1
163 314 1
163 319 1
163 322 1
163 323 1
163 326 1
163 332 1
163 335 1
163 338 1
163 339 1
163 340 1
163 346 1
163 347 1
163 352 1
163 353 1
163 354 1
163 357 1
163 360 1
163 367 1
163 368 1
163 371 1
163 373 1
163 375 1
163 376 1
163 384 1
163 388 1
163 389 1
163 390 1
163 397 1
164 172 1
164 175 1
164 177 1
164 186 1
164 191 1
164 196 1
164 213 1
164 217 1
164 223 1
164 225 1
164 227 1
164 232 1
164 236 1
164 242 1
164 246 1
164 259 1
164 260 1
164 270 1
164 271 1
164 272 1
164 273 1
164 275 1
164 281 1
164 282 1
164 285 1
164 289 1
164 291 1
164 304 1
164 306 1
164 308 1
164 309 1
164 310 1
164 322 1
164 326 1
164 327 1
164 328 1
164 331 1
164 340 1
164 347 1
164 353 1
164 360 1
164 365 1
164 366 1
164 382 1
164 393 1
164 395 1
164 399 1
165 171 1
165 173 1
165 174 1
165 185 1
165 188 1
165 190 1
165 191 1
165 192 1
165 194 1
165 196 1
165 202 1
165 213 1
165 214 1
165 215 1
165 216 1
165 217 1
165 219 1
165 220 1
165 223 1
165 224 1
165 227 1
165 228 1
165 232 1
165 237 1
165 238 1
165 252 1
165 253 1
165 254 1
165 257 1
165 258 1
165 259 1
165 265 1
165 271 1
165 272 1
165 274 1
165 277 1
165 278 1
165 279 1
165 285 1
165 287 1
165 290 1
165 292 1
165 294 1
165 300 1
165 302 1
165 305 1
165 307 1
165 308 1
165 318 1
165 320 1
165 322 1
165 326 1
165 327 1
165 346 1
165 348 1
165 357 1
165 358 1
165 359 1
165 362 1
165 366 1
165 368 1
165 370 1
165 371 1
165 372 1
165 374 1
165 380 1
165 383 1
165 388 1
165 390 1
165 395 1
165 397 1
166 168 1
166 174 1
166 179 1
166 180 1
166 182 1
166 188 1
166 192 1
166 197 1
166 203 1
166 206 1
166 207 1
166 212 1
166 218 1
166 221 1
166 222 1
166 225 1
166 226 1
166 227 1
166 229 1
166 233 1
166 242 1
166 250 1
166 252 1
166 253 1
166 256 1
166 257 1
166 260 1
166 261 1
166 263 1
166 267 1
166 270 1
166 274 1
166 277 1
166 279 1
166 287 1
166 290 1
166 294 1
166 298 1
166 301 1
166 305 1
166 307 1
166 309 1
166 314 1
166 329 1
166 333 1
166 334 1
166 339 1
166 340 1
166 344 1
166 345 1
166 346 1
166 348 1
166 353 1
166 359 1
166 367 1
166 368 1
166 370 1
166 376 1
166 380 1
166 381 1
166 385 1
166 389 1
166 392 1
166 396 1
166 398 1
167 168 1
167 169 1
167 170 1
167 177 1
167 180 1
167 188 1
167 190 1
167 197 1
167 200 1
167 205 1
167 208 1
167 210 1
167 217 1
167 220 1
167 224 1
167 227 1
167 229 1
167 233 1
167 234 1
167 254 1
167 259 1
167 263 1
167 266 1
167 268 1
167 275 1
167 278 1
167 282 1
167 284 1
167 286 1
167 292 1
167 294 1
167 296 1
167 297 1
167 305 1
167 313 1
167 314 1
167 318 1
167 319 1
167 323 1
167 324 1
167 326 1
167 329 1
167 333 1
167 334 1
167 335 1
167 337 1
167 338 1
167 339 1
167 340 1
167 344 1
167 346 1
167 354 1
167 362 1
167 364 1
167 371 1
167 373 1
167 374 1
167 375 1
167 376 1
167 380 1
167 382 1
167 386 1
167 389 1
167 392 1
167 393 1
167 395 1
167 396 1
168 171 1
168 174 1
168 183 1
168 185 1
168 186 1
168 192 1
168 193 1
168 196 1
168 197 1
168 207 1
168 210 1
168 211 1
168 217 1
168 222 1
168 224 1
168 230 1
168 232 1
168 233 1
168 234 1
168 240 1
168 248 1
168 251 1
168 253 1
168 259 1
168 263 1
168 268 1
168 275 1
168 276 1
168 288 1
168 289 1
168 292 1
168 293 1
168 294 1
168 300 1
168 303 1
168 315 1
168 316 1
168 317 1
168 318 1
168 319 1
168 324 1
168 332 1
168 333 1
168 337 1
168 339 1
168 344 1
168 347 1
168 349 1
168 350 1
168 357 1
168 366 1
168 367 1
168 379 1
168 381 1
168 386 1
168 388 1
168 389 1
168 393 1
168 397 1
168 398 1
168 400 1
169 171 1
169 172 1
169 175 1
169 181 1
169 188 1
169 194 1
169 199 1
169 202 1
169 205 1
169 215 1
169 216 1
169 219 1
169 224 1
169 233 1
169 234 1
169 237 1
169 238 1
169 240 1
169 243 1
169 250 1
169 251 1
169 252 1
169 261 1
169 263 1
169 267 1
169 272 1
169 273 1
169 275 1
169 279 1
169 286 1
169 291 1
169 298 1
169 302 1
169 304 1
169 307 1
169 310 1
169 311 1
169 312 1
169 313 1
169 314 1
169 315 1
169 316 1
169 317 1
169 318 1
169 322 1
169 325 1
169 329 1
169 331 1
169 334 1
169 339 1
169 344 1
169 345 1
169 346 1
169 349 1
169 351 1
169 353 1
169 356 1
169 360 1
169 364 1
169 365 1
169 366 1
169 370 1
169 371 1
169 373 1
169 377 1
169 379 1
169 380 1
169 383 1
169 387 1
169 391 1
169 393 1
170 181 1
170 183 1
170 186 1
170 187 1
170 196 1
170 203 1
170 208 1
170 212 1
170 214 1
170 216 1
170 218 1
170 221 1
170 224 1
170 228 1
170 230 1
170 242 1
170 243 1
170 245 1
170 251 1
170 252 1
170 261 1
170 262 1
170 265 1
170 266 1
170 269 1
170 271 1
170 278 1
170 284 1
170 285 1
170 293 1
170 298 1
170 301 1
170 315 1
170 323 1
170 335 1
170 343 1
170 347 1
170 353 1
170 354 1
170 356 1
170 357 1
170 365 1
170 369 1
170 370 1
170 373 1
170 375 1
170 389 1
170 390 1
170 393 1
170 394 1
170 398 1
171 173 1
171 178 1
171 186 1
171 189 1
171 194 1
171 207 1
171 208 1
171 209 1
171 215 1
171 221 1
171 225 1
171 241 1
171 242 1
171 245 1
171 249 1
171 250 1
171 254 1
171 255 1
171 258 1
171 259 1
171 268 1
171 269 1
171 277 1
171 279 1
171 280 1
171 282 1
171 283 1
171 284 1
171 285 1
171 286 1
171 297 1
171 301 1
171 302 1
171 305 1
171 306 1
171 320 1
171 324 1
171 325 1
171 331 1
171 332 1
171 333 1
171 336 1
171 339 1
171 340 1
171 342 1
171 344 1
171 345 1
171 349 1
171 352 1
171 361 1
171 362 1
171 366 1
171 368 1
171 375 1
171 376 1
171 380 1
171 381 1
171 383 1
171 389 1
171 390 1
171 391 1
172 173 1
172 176 1
172 184 1
172 190 1
172 192 1
172 194 1
172 195 1
172 210 1
172 212 1
172 214 1
172 219 1
172 221 1
172 225 1
172 226 1
172 235 1
172 238 1
172 240 1
172 241 1
172 242 1
172 250 1
172 255 1
172 258 1
172 264 1
172 267 1
172 269 1
172 273 1
172 282 1
172 284 1
172 287 1
172 289 1
172 303 1
172 308 1
172 310 1
172 313 1
172 321 1
172 327 1
172 334 1
172 335 1
172 336 1
172 338 1
172 342 1
172 346 1
172 351 1
172 355 1
172 359 1
172 360 1
172 367 1
172 372 1
172 377 1
172 388 1
172 391 1
173 177 1
173 184 1
173 191 1
173 197 1
173 199 1
173 202 1
173 208 1
173 209 1
173 213 1
173 223 1
173 224 1
173 227 1
173 229 1
173 230 1
173 235 1
173 241 1
173 242 1
173 243 1
173 244 1
173 245 1
173 246 1
173 249 1
173 250 1
173 251 1
173 254 1
173 256 1
173 261 1
173 264 1
173 272 1
173 274 1
173 276 1
173 280 1
173 286 1
173 293 1
173 297 1
173 298 1
173 300 1
173 304 1
173 307 1
173 308 1
173 311 1
173 312 1
173 316 1
173 317 1
173 322 1
173 324 1
173 335 1
173 338 1
173 341 1
173 344 1
173 347 1
173 351 1
173 354 1
173 355 1
173 360 1
173 366 1
173 369 1
173 370 1
173 373 1
173 375 1
173 376 1
173 378 1
173 379 1
173 382 1
173 384 1
173 388 1
173 391 1
173 394 1
173 395 1
174 183 1
174 185 1
174 191 1
174 192 1
174 193 1
174 194 1
174 196 1
174 208 1
174 215 1
174 221 1
174 232 1
174 233 1
174 234 1
174 237 1
174 239 1
174 240 1
174 241 1
174 252 1
174 256 1
174 257 1
174 258 1
174 259 1
174 270 1
174 276 1
174 279 1
174 280 1
174 284 1
174 286 1
174 291 1
174 292 1
174 293 1
174 301 1
174 315 1
174 318 1
174 321 1
174 323 1
174 326 1
174 331 1
174 342 1
174 347 1
174 350 1
174 359 1
174 361 1
174 362 1
174 366 1
174 373 1
174 381 1
174 382 1
174 384 1
174 392 1
175 179 1
175 186 1
175 189 1
175 192 1
175 194 1
175 200 1
175 201 1
175 205 1
175 210 1
175 211 1
175 213 1
175 215 1
175 220 1
175 223 1
175 227 1
175 229 1
175 230 1
175 233 1
175 235 1
175 240 1
175 246 1
175 249 1
175 253 1
175 258 1
175 262 1
175 269 1
175 276 1
175 280 1
175 281 1
175 285 1
175 286 1
175 291 1
175 296 1
175 297 1
175 303 1
175 304 1
175 306 1
175 307 1
175 308 1
175 321 1
175 326 1
175 327 1
175 328 1
175 344 1
175 346 1
175 355 1
175 357 1
175 358 1
175 362 1
175 375 1
175 377 1
175 378 1
175 379 1
175 382 1
175 383 1
175 386 1
175 389 1
175 392 1
175 394 1
175 398 1
176 178 1
176 180 1
176 185 1
176 196 1
176 204 1
176 210 1
176 211 1
176 213 1
176 218 1
176 221 1
176 228 1
176 236 1
176 243 1
176 246 1
176 247 1
176 252 1
176 256 1
176 257 1
176 267 1
176 268 1
176 271 1
176 273 1
176 278 1
176 284 1
176 294 1
176 297 1
176 305 1
176 308 1
176 310 1
176 315 1
176 322 1
176 323 1
176 325 1
176 328 1
176 338 1
176 342 1
176 351 1
176 353 1
176 357 1
176 361 1
176 367 1
176 368 1
176 371 1
176 380 1
176 385 1
176 387 1
176 394 1
176 396 1
176 399 1
177 180 1
177 183 1
177 188 1
177 197 1
177 201 1
177 214 1
177 215 1
177 217 1
177 221 1
177 233 1
177 238 1
177 239 1
177 240 1
177 241 1
177 245 1
177 249 1
177 252 1
177 259 1
177 261 1
177 262 1
177 271 1
177 281 1
177 296 1
177 302 1
177 311 1
177 312 1
177 316 1
177 324 1
177 327 1
177 330 1
177 331 1
177 337 1
177 350 1
177 353 1
177 356 1
177 360 1
177 363 1
177 367 1
177 370 1
177 376 1
177 377 1
177 388 1
177 395 1
177 396 1
177 398 1
178 181 1
178 182 1
178 185 1
178 188 1
178 198 1
178 203 1
178 209 1
178 214 1
178 222 1
178 223 1
178 226 1
178 227 1
178 228 1
178 230 1
178 233 1
178 238 1
178 243 1
178 250 1
178 261 1
178 272 1
178 277 1
178 278 1
178 281 1
178 282 1
178 286 1
178 288 1
178 289 1
178 295 1
178 296 1
178 299 1
178 306 1
178 309 1
178 310 1
178 313 1
178 314 1
178 322 1
178 323 1
178 325 1
178 327 1
178 328 1
178 330 1
178 332 1
178 334 1
178 340 1
178 343 1
178 344 1
178 351 1
178 361 1
178 366 1
178 368 1
178 372 1
178 374 1
178 375 1
178 386 1
178 396 1
178 399 1
178 400 1
179 181 1
179 188 1
179 190 1
179 195 1
179 197 1
179 198 1
179 200 1
179 201 1
179 203 1
179 209 1
179 210 1
179 213 1
179 228 1
179 232 1
179 246 1
179 248 1
179 249 1
179 251 1
179 254 1
179 255 1
179 259 1
179 260 1
179 264 1
179 273 1
179 281 1
179 282 1
179 285 1
179 288 1
179 294 1
179 296 1
179 297 1
179 298 1
179 300 1
179 309 1
179 315 1
179 318 1
179 322 1
179 325 1
179 327 1
179 339 1
179 345 1
179 348 1
179 352 1
179 353 1
179 355 1
179 361 1
179 364 1
179 370 1
179 371 1
179 376 1
179 377 1
179 383 1
179 391 1
179 396 1
180 184 1
180 187 1
180 188 1
180 190 1
180 193 1
180 198 1
180 202 1
180 203 1
180 211 1
180 213 1
180 216 1
180 233 1
180 234 1
180 235 1
180 237 1
180 244 1
180 247 1
180 254 1
180 255 1
180 257 1
180 261 1
180 264 1
180 267 1
180 270 1
180 273 1
180 283 1
180 287 1
180 293 1
180 300 1
180 304 1
180 306 1
180 312 1
180 316 1
180 317 1
180 321 1
180 322 1
180 329 1
180 331 1
180 343 1
180 345 1
180 346 1
180 348 1
180 349 1
180 351 1
180 354 1
180 358 1
180 359 1
180 362 1
180 364 1
180 366 1
180 367 1
180 371 1
180 374 1
180 376 1
180 378 1
180 380 1
180 390 1
180 391 1
180 392 1
181 186 1
181 189 1
181 191 1
181 195 1
181 196 1
181 199 1
181 200 1
181 202 1
181 203 1
181 204 1
181 208 1
181 212 1
181 214 1
181 219 1
181 220 1
181 222 1
181 225 1
181 228 1
181 233 1
181 240 1
181 251 1
181 253 1
181 254 1
181 255 1
181 257 1
181 258 1
181 260 1
181 262 1
181 263 1
181 273 1
181 274 1
181 277 1
181 281 1
181 284 1
181 293 1
181 296 1
181 299 1
181 305 1
181 311 1
181 312 1
181 327 1
181 334 1
181 342 1
181 349 1
181 354 1
181 357 1
181 361 1
181 364 1
181 369 1
181 372 1
181 378 1
181 380 1
181 386 1
181 394 1
182 183 1
182 184 1
182 193 1
182 198 1
182 203 1
182 207 1
182 215 1
182 222 1
182 223 1
182 224 1
182 236 1
182 238 1
182 239 1
182 251 1
182 258 1
182 272 1
182 274 1
182 275 1
182 276 1
182 277 1
182 283 1
182 287 1
182 289 1
182 294 1
182 296 1
182 307 1
182 308 1
182 311 1
182 313 1
182 317 1
182 329 1
182 331 1
182 332 1
182 334 1
182 339 1
182 343 1
182 347 1
182 348 1
182 349 1
182 350 1
182 355 1
182 358 1
182 363 1
182 365 1
182 366 1
182 369 1
182 375 1
182 385 1
182 388 1
182 397 1
183 190 1
183 192 1
183 197 1
183 199 1
183 202 1
183 203 1
183 204 1
183 214 1
183 216 1
183 223 1
183 225 1
183 227 1
183 230 1
183 234 1
183 236 1
183 244 1
183 249 1
183 254 1
183 259 1
183 260 1
183 267 1
183 269 1
183 270 1
183 271 1
183 273 1
183 274 1
183 276 1
183 291 1
183 293 1
183 297 1
183 298 1
183 305 1
183 309 1
183 310 1
183 313 1
183 322 1
183 327 1
183 342 1
183 343 1
183 352 1
183 353 1
183 356 1
183 357 1
183 359 1
183 369 1
183 381 1
183 384 1
183 387 1
183 396 1
183 397 1
184 185 1
184 200 1
184 206 1
184 218 1
184 223 1
184 227 1
184 229 1
184 236 1
184 237 1
184 241 1
184 243 1
184 244 1
184 245 1
184 252 1
184 253 1
184 259 1
184 262 1
184 265 1
184 268 1
184 269 1
184 275 1
184 278 1
184 287 1
184 290 1
184 292 1
184 297 1
184 306 1
184 308 1
184 309 1
184 315 1
184 317 1
184 319 1
184 323 1
184 325 1
184 329 1
184 331 1
184 333 1
184 336 1
184 342 1
184 343 1
184 345 1
184 347 1
184 350 1
184 356 1
184 369 1
184 376 1
184 378 1
184 385 1
184 386 1
184 393 1
184 396 1
184 398 1
184 400 1
185 188 1
185 190 1
185 194 1
185 198 1
185 206 1
185 210 1
185 214 1
185 215 1
185 216 1
185 221 1
185 222 1
185 224 1
185 227 1
185 232 1
185 236 1
185 241 1
185 242 1
185 244 1
185 250 1
185 254 1
185 257 1
185 258 1
185 266 1
185 272 1
185 283 1
185 284 1
185 292 1
185 299 1
185 300 1
185 304 1
185 311 1
185 317 1
185 318 1
185 323 1
185 325 1
185 327 1
185 334 1
185 335 1
185 338 1
185 340 1
185 345 1
185 346 1
185 350 1
185 352 1
185 353 1
185 362 1
185 367 1
185 373 1
185 374 1
185 385 1
185 393 1
185 394 1
185 396 1
185 397 1
186 189 1
186 193 1
186 194 1
186 200 1
186 201 1
186 202 1
186 205 1
186 223 1
186 230 1
186 239 1
186 240 1
186 241 1
186 242 1
186 257 1
186 264 1
186 266 1
186 269 1
186 271 1
186 272 1
186 280 1
186 281 1
186 285 1
186 287 1
186 291 1
186 293 1
186 302 1
186 303 1
186 312 1
186 322 1
186 324 1
186 328 1
186 330 1
186 339 1
186 345 1
186 346 1
186 352 1
186 357 1
186 363 1
186 366 1
186 368 1
186 375 1
186 376 1
186 378 1
186 382 1
186 392 1
186 398 1
187 191 1
187 192 1
187 196 1
187 202 1
187 204 1
187 206 1
187 208 1
187 212 1
187 222 1
187 232 1
187 235 1
187 242 1
187 250 1
187 251 1
187 254 1
187 258 1
187 259 1
187 262 1
187 263 1
187 274 1
187 275 1
187 287 1
187 289 1
187 291 1
187 298 1
187 307 1
187 311 1
187 317 1
187 319 1
187 321 1
187 325 1
187 326 1
187 327 1
187 333 1
187 334 1
187 338 1
187 342 1
187 346 1
187 348 1
187 354 1
187 360 1
187 364 1
187 367 1
187 375 1
187 376 1
187 382 1
187 383 1
187 390 1
187 392 1
187 394 1
187 395 1
187 396 1
187 397 1
187 398 1
188 196 1
188 200 1
188 202 1
188 204 1
188 205 1
188 216 1
188 223 1
188 225 1
188 226 1
188 227 1
188 229 1
188 244 1
188 247 1
188 249 1
188 252 1
188 254 1
188 261 1
188 262 1
188 279 1
188 280 1
188 281 1
188 283 1
188 284 1
188 286 1
188 293 1
188 294 1
188 295 1
188 296 1
188 297 1
188 312 1
188 315 1
188 320 1
188 322 1
188 324 1
188 333 1
188 338 1
188 348 1
188 359 1
188 367 1
188 372 1
188 373 1
188 375 1
188 378 1
188 380 1
188 388 1
188 391 1
188 398 1
188 399 1
189 193 1
189 194 1
189 198 1
189 212 1
189 221 1
189 226 1
189 227 1
189 229 1
189 230 1
189 252 1
189 259 1
189 272 1
189 274 1
189 279 1
189 286 1
189 292 1
189 294 1
189 297 1
189 310 1
189 317 1
189 318 1
189 327 1
189 332 1
189 333 1
189 341 1
189 343 1
189 344 1
189 345 1
189 347 1
189 349 1
189 351 1
189 355 1
189 356 1
189 360 1
189 363 1
189 370 1
189 378 1
189 379 1
189 386 1
189 387 1
189 388 1
189 393 1
189 395 1
189 396 1
189 397 1
189 399 1
190 191 1
190 192 1
190 195 1
190 224 1
190 229 1
190 234 1
190 239 1
190 240 1
190 256 1
190 257 1
190 258 1
190 261 1
190 264 1
190 271 1
190 273 1
190 275 1
190 276 1
190 278 1
190 281 1
190 282 1
190 284 1
190 286 1
190 287 1
190 290 1
190 294 1
190 295 1
190 296 1
190 299 1
190 304 1
190 305 1
190 322 1
190 331 1
190 332 1
190 338 1
190 339 1
190 340 1
190 343 1
190 344 1
190 348 1
190 350 1
190 352 1
190 356 1
190 357 1
190 358 1
190 361 1
190 362 1
190 365 1
190 369 1
190 370 1
190 375 1
190 380 1
190 388 1
190 391 1
190 394 1
190 397 1
191 195 1
191 200 1
191 207 1
191 209 1
191 210 1
191 211 1
191 213 1
191 214 1
191 218 1
191 220 1
191 221 1
191 222 1
191 224 1
191 237 1
191 238 1
191 239 1
191 241 1
191 246 1
191 249 1
191 251 1
191 252 1
191 253 1
191 258 1
191 259 1
191 277 1
191 279 1
191 280 1
191 282 1
191 283 1
191 284 1
191 289 1
191 291 1
191 297 1
191 299 1
191 302 1
191 309 1
191 319 1
191 322 1
191 324 1
191 325 1
191 327 1
191 330 1
191 332 1
191 341 1
191 346 1
191 357 1
191 359 1
191 360 1
191 367 1
191 368 1
191 374 1
191 377 1
191 378 1
191 379 1
191 384 1
191 385 1
191 388 1
191 393 1
191 394 1
191 395 1
191 396 1
192 196 1
192 200 1
192 208 1
192 209 1
192 211 1
192 215 1
192 216 1
192 220 1
192 222 1
192 224 1
192 227 1
192 228 1
192 230 1
192 233 1
192 236 1
192 241 1
192 242 1
192 246 1
192 256 1
192 262 1
192 268 1
192 269 1
192 270 1
192 271 1
192 279 1
192 287 1
192 288 1
192 293 1
192 294 1
192 297 1
192 298 1
192 299 1
192 301 1
192 303 1
192 304 1
192 310 1
192 316 1
192 319 1
192 320 1
192 321 1
192 322 1
192 323 1
192 332 1
192 334 1
192 338 1
192 342 1
192 346 1
192 350 1
192 357 1
192 373 1
192 389 1
192 395 1
193 208 1
193 213 1
193 215 1
193 217 1
193 219 1
193 225 1
193 236 1
193 242 1
193 247 1
193 250 1
193 252 1
193 253 1
193 256 1
193 264 1
193 269 1
193 271 1
193 273 1
193 274 1
193 284 1
193 285 1
193 294 1
193 295 1
193 300 1
193 308 1
193 314 1
193 316 1
193 318 1
193 324 1
193 331 1
193 332 1
193 333 1
193 335 1
193 341 1
193 344 1
193 346 1
193 353 1
193 356 1
193 359 1
193 360 1
193 364 1
193 372 1
193 374 1
193 382 1
193 384 1
193 387 1
193 388 1
193 394 1
193 397 1
193 399 1
194 195 1
194 199 1
194 204 1
194 207 1
194 211 1
194 212 1
194 215 1
194 219 1
194 220 1
194 224 1
194 227 1
194 232 1
194 236 1
194 238 1
194 242 1
194 245 1
194 250 1
194 253 1
194 255 1
194 261 1
194 263 1
194 270 1
194 274 1
194 277 1
194 281 1
194 283 1
194 288 1
194 293 1
194 297 1
194 300 1
194 301 1
194 303 1
194 305 1
194 308 1
194 314 1
194 316 1
194 319 1
194 322 1
194 327 1
194 328 1
194 329 1
194 332 1
194 334 1
194 337 1
194 344 1
194 349 1
194 354 1
194 357 1
194 363 1
194 366 1
194 371 1
194 374 1
194 379 1
194 385 1
194 388 1
194 393 1
194 394 1
194 398 1
195 201 1
195 204 1
195 207 1
195 210 1
195 213 1
195 218 1
195 219 1
195 226 1
195 230 1
195 234 1
195 235 1
195 239 1
195 241 1
195 242 1
195 244 1
195 245 1
195 250 1
195 253 1
195 258 1
195 260 1
195 263 1
195 270 1
195 286 1
195 289 1
195 290 1
195 300 1
195 302 1
195 304 1
195 305 1
195 307 1
195 308 1
195 309 1
195 310 1
195 315 1
195 329 1
195 330 1
195 335 1
195 342 1
195 348 1
195 349 1
195 354 1
195 358 1
195 364 1
195 370 1
195 374 1
195 378 1
195 381 1
195 383 1
195 390 1
195 394 1
195 395 1
196 198 1
196 200 1
196 205 1
196 207 1
196 215 1
196 217 1
196 219 1
196 224 1
196 230 1
196 241 1
196 248 1
196 249 1
196 253 1
196 256 1
196 260 1
196 274 1
196 275 1
196 276 1
196 280 1
196 291 1
196 292 1
196 293 1
196 294 1
196 296 1
196 300 1
196 306 1
196 308 1
196 310 1
196 322 1
196 323 1
196 328 1
196 336 1
196 340 1
196 341 1
196 351 1
196 359 1
196 361 1
196 372 1
196 374 1
196 375 1
196 377 1
196 378 1
196 387 1
196 392 1
197 202 1
197 203 1
197 206 1
197 211 1
197 212 1
197 214 1
197 216 1
197 217 1
197 218 1
197 223 1
197 230 1
197 231 1
197 234 1
197 240 1
197 248 1
197 249 1
197 251 1
197 252 1
197 256 1
197 257 1
197 262 1
197 264 1
197 267 1
197 268 1
197 271 1
197 275 1
197 277 1
197 278 1
197 285 1
197 291 1
197 295 1
197 302 1
197 304 1
197 305 1
197 306 1
197 309 1
197 310 1
197 311 1
197 314 1
197 317 1
197 319 1
197 323 1
197 325 1
197 326 1
197 329 1
197 334 1
197 351 1
197 360 1
197 364 1
197 369 1
197 385 1
197 387 1
197 391 1
197 393 1
197 398 1
198 199 1
198 200 1
198 203 1
198 204 1
198 209 1
198 214 1
198 215 1
198 231 1
198 233 1
198 239 1
198 248 1
198 255 1
198 262 1
198 265 1
198 266 1
198 268 1
198 269 1
198 271 1
198 273 1
198 276 1
198 279 1
198 281 1
198 286 1
198 287 1
198 290 1
198 293 1
198 299 1
198 306 1
198 316 1
198 318 1
198 320 1
198 323 1
198 330 1
198 331 1
198 334 1
198 336 1
198 355 1
198 357 1
198 359 1
198 360 1
198 366 1
198 373 1
198 376 1
198 379 1
198 389 1
198 392 1
198 396 1
199 201 1
199 202 1
199 204 1
199 207 1
199 208 1
199 212 1
199 213 1
199 214 1
199 216 1
199 219 1
199 224 1
199 230 1
199 236 1
199 237 1
199 239 1
199 240 1
199 243 1
199 246 1
199 248 1
199 255 1
199 257 1
199 258 1
199 262 1
199 264 1
199 266 1
199 270 1
199 275 1
199 276 1
199 278 1
199 284 1
199 285 1
199 290 1
199 292 1
199 293 1
199 294 1
199 300 1
199 304 1
199 311 1
199 312 1
199 315 1
199 333 1
199 335 1
199 338 1
199 341 1
199 346 1
199 355 1
199 358 1
199 359 1
199 368 1
199 377 1
199 384 1
199 388 1
199 393 1
199 396 1
199 398 1
200 202 1
200 208 1
200 209 1
200 213 1
200 218 1
200 222 1
200 238 1
200 239 1
200 246 1
200 253 1
200 257 1
200 258 1
200 260 1
200 267 1
200 269 1
200 275 1
200 281 1
200 284 1
200 286 1
200 287 1
200 290 1
200 291 1
200 297 1
200 298 1
200 299 1
200 301 1
200 302 1
200 306 1
200 311 1
200 314 1
200 317 1
200 321 1
200 324 1
200 325 1
200 326 1
200 327 1
200 328 1
200 330 1
200 331 1
200 338 1
200 339 1
200 342 1
200 349 1
200 350 1
200 356 1
200 357 1
200 360 1
200 361 1
200 364 1
200 375 1
200 378 1
200 379 1
200 387 1
200 391 1
200 392 1
200 393 1
201 203 1
201 206 1
201 207 1
201 217 1
201 230 1
201 232 1
201 234 1
201 236 1
201 244 1
201 251 1
201 257 1
201 258 1
201 259 1
201 269 1
201 272 1
201 280 1
201 287 1
201 288 1
201 297 1
201 299 1
201 302 1
201 304 1
201 307 1
201 312 1
201 314 1
201 317 1
201 323 1
201 336 1
201 338 1
201 340 1
201 347 1
201 353 1
201 356 1
201 357 1
201 360 1
201 365 1
201 373 1
201 379 1
201 380 1
201 388 1
201 389 1
201 394 1
201 395 1
201 399 1
201 400 1
202 208 1
202 210 1
202 211 1
202 221 1
202 223 1
202 226 1
202 229 1
202 233 1
202 250 1
202 252 1
202 256 1
202 261 1
202 262 1
202 263 1
202 265 1
202 267 1
202 269 1
202 273 1
202 274 1
202 280 1
202 283 1
202 284 1
202 285 1
202 287 1
202 291 1
202 300 1
202 307 1
202 310 1
202 314 1
202 324 1
202 329 1
202 330 1
202 331 1
202 333 1
202 337 1
202 357 1
202 367 1
202 387 1
202 390 1
202 399 1
202 400 1
203 206 1
203 208 1
203 211 1
203 214 1
203 215 1
203 216 1
203 223 1
203 230 1
203 238 1
203 243 1
203 244 1
203 245 1
203 252 1
203 253 1
203 258 1
203 259 1
203 261 1
203 262 1
203 266 1
203 267 1
203 268 1
203 276 1
203 283 1
203 284 1
203 285 1
203 290 1
203 293 1
203 295 1
203 300 1
203 308 1
203 309 1
203 314 1
203 315 1
203 323 1
203 328 1
203 337 1
203 338 1
203 342 1
203 350 1
203 355 1
203 357 1
203 362 1
203 367 1
203 370 1
203 376 1
203 380 1
203 382 1
203 383 1
203 384 1
203 387 1
203 391 1
203 397 1
204 211 1
204 216 1
204 222 1
204 230 1
204 244 1
204 245 1
204 247 1
204 251 1
204 254 1
204 255 1
204 258 1
204 260 1
204 263 1
204 267 1
204 268 1
204 269 1
204 270 1
204 271 1
204 272 1
204 279 1
204 280 1
204 295 1
204 299 1
204 303 1
204 305 1
204 307 1
204 323 1
204 324 1
204 326 1
204 328 1
204 332 1
204 338 1
204 345 1
204 347 1
204 348 1
204 351 1
204 352 1
204 355 1
204 360 1
204 368 1
204 370 1
204 373 1
204 374 1
204 379 1
204 381 1
204 383 1
204 394 1
204 396 1
205 206 1
205 207 1
205 208 1
205 209 1
205 214 1
205 215 1
205 220 1
205 224 1
205 226 1
205 227 1
205 229 1
205 230 1
205 231 1
205 232 1
205 233 1
205 234 1
205 236 1
205 237 1
205 241 1
205 245 1
205 246 1
205 249 1
205 256 1
205 264 1
205 276 1
205 278 1
205 283 1
205 285 1
205 289 1
205 290 1
205 291 1
205 294 1
205 298 1
205 304 1
205 309 1
205 310 1
205 312 1
205 313 1
205 316 1
205 318 1
205 320 1
205 324 1
205 331 1
205 333 1
205 336 1
205 338 1
205 351 1
205 353 1
205 356 1
205 363 1
205 366 1
205 367 1
205 369 1
205 374 1
205 375 1
205 379 1
205 385 1
205 386 1
205 387 1
205 391 1
206 210 1
206 211 1
206 215 1
206 217 1
206 218 1
206 225 1
206 232 1
206 234 1
206 237 1
206 243 1
206 246 1
206 252 1
206 254 1
206 255 1
206 256 1
206 257 1
206 258 1
206 265 1
206 267 1
206 276 1
206 285 1
206 291 1
206 297 1
206 301 1
206 303 1
206 304 1
206 308 1
206 309 1
206 319 1
206 322 1
206 329 1
206 330 1
206 332 1
206 333 1
206 335 1
206 336 1
206 342 1
206 346 1
206 352 1
206 353 1
206 355 1
206 357 1
206 358 1
206 359 1
206 363 1
206 379 1
206 390 1
206 395 1
207 210 1
207 215 1
207 222 1
207 225 1
207 226 1
207 228 1
207 229 1
207 233 1
207 235 1
207 237 1
207 241 1
207 244 1
207 246 1
207 248 1
207 249 1
207 251 1
207 263 1
207 274 1
207 275 1
207 278 1
207 283 1
207 295 1
207 296 1
207 297 1
207 302 1
207 303 1
207 305 1
207 307 1
207 310 1
207 319 1
207 328 1
207 330 1
207 331 1
207 337 1
207 339 1
207 351 1
207 352 1
207 355 1
207 356 1
207 363 1
207 365 1
207 366 1
207 371 1
207 372 1
207 374 1
207 381 1
207 384 1
207 385 1
207 387 1
207 393 1
208 211 1
208 214 1
208 215 1
208 216 1
208 222 1
208 223 1
208 224 1
208 234 1
208 235 1
208 237 1
208 238 1
208 241 1
208 242 1
208 245 1
208 250 1
208 254 1
208 260 1
208 267 1
208 268 1
208 270 1
208 272 1
208 273 1
208 274 1
208 279 1
208 280 1
208 284 1
208 288 1
208 294 1
208 296 1
208 297 1
208 299 1
208 300 1
208 301 1
208 316 1
208 317 1
208 320 1
208 322 1
208 324 1
208 326 1
208 328 1
208 338 1
208 339 1
208 341 1
208 344 1
208 346 1
208 352 1
208 355 1
208 356 1
208 357 1
208 359 1
208 363 1
208 367 1
208 368 1
208 372 1
208 382 1
208 389 1
208 391 1
209 222 1
209 223 1
209 225 1
209 229 1
209 230 1
209 235 1
209 236 1
209 241 1
209 244 1
209 249 1
209 253 1
209 256 1
209 263 1
209 265 1
209 266 1
209 274 1
209 275 1
209 277 1
209 280 1
209 282 1
209 285 1
209 286 1
209 288 1
209 290 1
209 291 1
209 300 1
209 309 1
209 310 1
209 313 1
209 321 1
209 323 1
209 332 1
209 335 1
209 337 1
209 344 1
209 347 1
209 348 1
209 358 1
209 360 1
209 363 1
209 364 1
209 370 1
209 377 1
209 378 1
209 386 1
209 387 1
209 388 1
209 392 1
209 393 1
209 394 1
209 395 1
209 396 1
210 211 1
210 223 1
210 230 1
210 231 1
210 232 1
210 234 1
210 236 1
210 237 1
210 240 1
210 243 1
210 251 1
210 254 1
210 257 1
210 264 1
210 270 1
210 278 1
210 279 1
210 283 1
210 290 1
210 291 1
210 292 1
210 294 1
210 296 1
210 299 1
210 302 1
210 308 1
210 320 1
210 328 1
210 334 1
210 340 1
210 342 1
210 348 1
210 350 1
210 352 1
210 353 1
210 359 1
210 361 1
210 365 1
210 372 1
210 373 1
210 376 1
210 377 1
210 382 1
210 383 1
210 387 1
210 391 1
210 393 1
210 396 1
211 217 1
211 220 1
211 223 1
211 225 1
211 230 1
211 237 1
211 246 1
211 248 1
211 257 1
211 264 1
211 267 1
211 270 1
211 271 1
211 272 1
211 278 1
211 285 1
211 292 1
211 300 1
211 306 1
211 315 1
211 316 1
211 326 1
211 332 1
211 334 1
211 335 1
211 341 1
211 342 1
211 347 1
211 348 1
211 349 1
211 351 1
211 353 1
211 357 1
211 361 1
211 363 1
211 378 1
211 380 1
211 383 1
211 385 1
211 387 1
211 388 1
211 393 1
211 396 1
211 397 1
212 219 1
212 231 1
212 237 1
212 238 1
212 242 1
212 243 1
212 246 1
212 247 1
212 249 1
212 250 1
212 251 1
212 252 1
212 262 1
212 263 1
212 266 1
212 268 1
212 283 1
212 289 1
212 291 1
212 296 1
212 298 1
212 309 1
212 311 1
212 317 1
212 319 1
212 320 1
212 323 1
212 329 1
212 331 1
212 339 1
212 341 1
212 342 1
212 354 1
212 357 1
212 364 1
212 365 1
212 367 1
212 368 1
212 370 1
212 373 1
212 375 1
212 380 1
212 382 1
212 394 1
212 395 1
212 397 1
213 226 1
213 229 1
213 232 1
213 236 1
213 238 1
213 249 1
213 250 1
213 259 1
213 261 1
213 263 1
213 272 1
213 276 1
213 280 1
213 284 1
213 296 1
213 312 1
213 325 1
213 334 1
213 337 1
213 342 1
213 351 1
213 354 1
213 357 1
213 365 1
213 375 1
213 378 1
213 385 1
213 399 1
213 400 1
214 215 1
214 227 1
214 230 1
214 234 1
214 241 1
214 247 1
214 255 1
214 258 1
214 260 1
214 267 1
214 275 1
214 276 1
214 277 1
214 279 1
214 280 1
214 284 1
214 293 1
214 296 1
214 302 1
214 306 1
214 316 1
214 328 1
214 330 1
214 338 1
214 340 1
214 342 1
214 348 1
214 353 1
214 360 1
214 363 1
214 366 1
214 376 1
214 389 1
214 391 1
214 392 1
214 394 1
214 395 1
214 397 1
214 399 1
214 400 1
215 218 1
215 221 1
215 222 1
215 238 1
215 239 1
215 241 1
215 244 1
215 252 1
215 256 1
215 262 1
215 263 1
215 264 1
215 268 1
215 270 1
215 272 1
215 274 1
215 287 1
215 291 1
215 292 1
215 295 1
215 303 1
215 307 1
215 309 1
215 316 1
215 317 1
215 322 1
215 323 1
215 328 1
215 331 1
215 334 1
215 339 1
215 342 1
215 345 1
215 347 1
215 348 1
215 349 1
215 353 1
215 356 1
215 364 1
215 366 1
215 367 1
215 371 1
215 373 1
215 375 1
215 379 1
215 384 1
215 387 1
215 390 1
215 393 1
216 221 1
216 225 1
216 232 1
216 235 1
216 236 1
216 239 1
216 244 1
216 245 1
216 253 1
216 256 1
216 260 1
216 262 1
216 263 1
216 265 1
216 269 1
216 270 1
216 271 1
216 272 1
216 280 1
216 284 1
216 285 1
216 288 1
216 295 1
216 301 1
216 305 1
216 308 1
216 309 1
216 312 1
216 314 1
216 315 1
216 317 1
216 326 1
216 330 1
216 333 1
216 343 1
216 348 1
216 353 1
216 356 1
216 359 1
216 362 1
216 364 1
216 365 1
216 368 1
216 369 1
216 377 1
216 379 1
216 381 1
216 385 1
216 387 1
216 389 1
216 394 1
216 399 1
217 224 1
217 227 1
217 229 1
217 236 1
217 240 1
217 242 1
217 243 1
217 245 1
217 247 1
217 248 1
217 254 1
217 258 1
217 261 1
217 262 1
217 265 1
217 292 1
217 298 1
217 307 1
217 312 1
217 314 1
217 320 1
217 322 1
217 323 1
217 325 1
217 331 1
217 333 1
217 334 1
217 344 1
217 347 1
217 349 1
217 352 1
217 354 1
217 359 1
217 366 1
217 372 1
217 374 1
217 377 1
217 380 1
217 383 1
217 388 1
217 399 1
217 400 1
218 220 1
218 221 1
218 222 1
218 225 1
218 227 1
218 228 1
218 233 1
218 243 1
218 254 1
218 255 1
218 260 1
218 262 1
218 264 1
218 268 1
218 275 1
218 276 1
218 277 1
218 291 1
218 296 1
218 302 1
218 305 1
218 308 1
218 311 1
218 312 1
218 314 1
218 315 1
218 317 1
218 323 1
218 329 1
218 332 1
218 337 1
218 341 1
218 352 1
218 354 1
218 364 1
218 365 1
218 366 1
218 367 1
218 374 1
218 375 1
218 381 1
218 388 1
218 389 1
218 390 1
218 391 1
219 221 1
219 232 1
219 234 1
219 240 1
219 244 1
219 245 1
219 250 1
219 252 1
219 253 1
219 261 1
219 262 1
219 264 1
219 272 1
219 274 1
219 277 1
219 280 1
219 281 1
219 297 1
219 298 1
219 302 1
219 306 1
219 315 1
219 319 1
219 332 1
219 334 1
219 338 1
219 339 1
219 345 1
219 350 1
219 365 1
219 366 1
219 371 1
219 376 1
219 377 1
219 382 1
219 384 1
219 389 1
219 392 1
219 393 1
219 399 1
219 400 1
220 224 1
220 225 1
220 227 1
220 228 1
220 229 1
220 231 1
220 233 1
220 237 1
220 238 1
220 240 1
220 243 1
220 248 1
220 256 1
220 264 1
220 270 1
220 272 1
220 276 1
220 278 1
220 282 1
220 292 1
220 296 1
220 303 1
220 304 1
220 308 1
220 321 1
220 322 1
220 324 1
220 326 1
220 329 1
220 335 1
220 343 1
220 344 1
220 346 1
220 349 1
220 354 1
220 358 1
220 360 1
220 366 1
220 368 1
220 373 1
220 382 1
220 393 1
220 394 1
220 395 1
220 398 1
220 399 1
221 225 1
221 226 1
221 228 1
221 232 1
221 235 1
221 237 1
221 243 1
221 244 1
221 247 1
221 254 1
221 256 1
221 257 1
221 268 1
221 270 1
221 277 1
221 278 1
221 281 1
221 282 1
221 285 1
221 290 1
221 294 1
221 299 1
221 300 1
221 305 1
221 316 1
221 322 1
221 323 1
221 330 1
221 333 1
221 336 1
221 339 1
221 342 1
221 352 1
221 353 1
221 359 1
221 366 1
221 367 1
221 369 1
221 371 1
221 374 1
221 377 1
221 379 1
221 384 1
221 386 1
221 393 1
221 396 1
221 399 1
222 227 1
222 230 1
222 231 1
222 249 1
222 253 1
222 262 1
222 265 1
222 273 1
222 280 1
222 290 1
222 302 1
222 313 1
222 317 1
222 325 1
222 332 1
222 336 1
222 337 1
222 339 1
222 348 1
222 352 1
222 353 1
222 355 1
222 358 1
222 361 1
222 364 1
222 371 1
222 373 1
222 377 1
222 385 1
222 387 1
222 390 1
222 391 1
222 397 1
223 224 1
223 228 1
223 229 1
223 233 1
223 236 1
223 242 1
223 247 1
223 249 1
223 254 1
223 257 1
223 260 1
223 263 1
223 274 1
223 292 1
223 297 1
223 300 1
223 304 1
223 306 1
223 313 1
223 321 1
223 323 1
223 328 1
223 338 1
223 340 1
223 343 1
223 346 1
223 347 1
223 352 1
223 353 1
223 365 1
223 367 1
223 369 1
223 372 1
223 385 1
223 387 1
223 392 1
223 395 1
223 397 1
224 225 1
224 226 1
224 228 1
224 231 1
224 236 1
224 238 1
224 241 1
224 251 1
224 256 1
224 263 1
224 266 1
224 268 1
224 274 1
224 277 1
224 278 1
224 281 1
224 284 1
224 289 1
224 293 1
224 294 1
224 295 1
224 299 1
224 302 1
224 308 1
224 318 1
224 326 1
224 327 1
224 328 1
224 333 1
224 334 1
224 335 1
224 337 1
224 352 1
224 355 1
224 370 1
224 379 1
224 380 1
224 384 1
224 385 1
224 390 1
224 394 1
224 396 1
224 397 1
224 398 1
225 228 1
225 235 1
225 236 1
225 237 1
225 238 1
225 240 1
225 242 1
225 246 1
225 248 1
225 250 1
225 251 1
225 254 1
225 259 1
225 261 1
225 264 1
225 276 1
225 279 1
225 282 1
225 284 1
225 294 1
225 296 1
225 300 1
225 310 1
225 311 1
225 312 1
225 313 1
225 321 1
225 322 1
225 326 1
225 332 1
225 333 1
225 336 1
225 337 1
225 340 1
225 342 1
225 344 1
225 360 1
225 367 1
225 369 1
225 370 1
225 371 1
225 372 1
225 381 1
225 385 1
225 394 1
225 396 1
225 398 1
226 228 1
226 230 1
226 234 1
226 240 1
226 245 1
226 246 1
226 248 1
226 266 1
226 271 1
226 275 1
226 277 1
226 278 1
226 279 1
226 281 1
226 285 1
226 291 1
226 296 1
226 298 1
226 299 1
226 309 1
226 314 1
226 316 1
226 318 1
226 321 1
226 324 1
226 325 1
226 330 1
226 346 1
226 347 1
226 348 1
226 359 1
226 361 1
226 362 1
226 363 1
226 374 1
226 375 1
226 387 1
226 390 1
226 392 1
226 393 1
226 400 1
227 233 1
227 235 1
227 238 1
227 241 1
227 243 1
227 244 1
227 246 1
227 247 1
227 255 1
227 256 1
227 258 1
227 262 1
227 264 1
227 267 1
227 270 1
227 271 1
227 274 1
227 276 1
227 280 1
227 282 1
227 286 1
227 288 1
227 293 1
227 295 1
227 298 1
227 309 1
227 312 1
227 320 1
227 323 1
227 324 1
227 332 1
227 334 1
227 338 1
227 344 1
227 346 1
227 350 1
227 353 1
227 358 1
227 363 1
227 366 1
227 367 1
227 373 1
227 375 1
227 377 1
227 385 1
227 389 1
227 391 1
227 394 1
227 398 1
228 229 1
228 231 1
228 232 1
228 233 1
228 239 1
228 245 1
228 247 1
228 248 1
228 251 1
228 260 1
228 263 1
228 264 1
228 268 1
228 269 1
228 270 1
228 271 1
228 273 1
228 282 1
228 286 1
228 292 1
228 298 1
228 305 1
228 310 1
228 320 1
228 325 1
228 326 1
228 327 1
228 331 1
228 332 1
228 337 1
228 340 1
228 346 1
228 358 1
228 363 1
228 365 1
228 377 1
228 381 1
228 385 1
228 387 1
228 388 1
228 392 1
228 395 1
228 396 1
228 399 1
229 230 1
229 233 1
229 237 1
229 242 1
229 243 1
229 244 1
229 248 1
229 251 1
229 252 1
229 254 1
229 255 1
229 259 1
229 261 1
229 265 1
229 266 1
229 270 1
229 275 1
229 281 1
229 283 1
229 284 1
229 288 1
229 292 1
229 293 1
229 295 1
229 296 1
229 297 1
229 302 1
229 303 1
229 305 1
229 306 1
229 315 1
229 316 1
229 317 1
229 319 1
229 322 1
229 323 1
229 325 1
229 327 1
229 328 1
229 329 1
229 330 1
229 338 1
229 347 1
229 358 1
229 360 1
229 364 1
229 367 1
229 369 1
229 381 1
229 384 1
229 392 1
229 393 1
230 231 1
230 233 1
230 243 1
230 246 1
230 250 1
230 259 1
230 263 1
230 264 1
230 265 1
230 268 1
230 276 1
230 280 1
230 281 1
230 288 1
230 292 1
230 299 1
230 300 1
230 301 1
230 303 1
230 308 1
230 310 1
230 324 1
230 325 1
230 327 1
230 332 1
230 333 1
230 335 1
230 338 1
230 346 1
230 347 1
230 348 1
230 357 1
230 358 1
230 363 1
230 365 1
230 371 1
230 377 1
230 382 1
230 388 1
230 395 1
230 396 1
230 398 1
230 399 1
231 232 1
231 238 1
231 248 1
231 256 1
231 260 1
231 262 1
231 265 1
231 269 1
231 270 1
231 272 1
231 276 1
231 279 1
231 284 1
231 286 1
231 293 1
231 296 1
231 298 1
231 300 1
231 307 1
231 312 1
231 313 1
231 315 1
231 318 1
231 325 1
231 326 1
231 334 1
231 335 1
231 336 1
231 344 1
231 347 1
231 351 1
231 369 1
231 371 1
231 374 1
231 376 1
231 383 1
231 384 1
231 387 1
231 390 1
231 398 1
231 399 1
232 236 1
232 239 1
232 240 1
232 241 1
232 244 1
232 252 1
232 254 1
232 258 1
232 264 1
232 268 1
232 274 1
232 276 1
232 280 1
232 281 1
232 282 1
232 295 1
232 298 1
232 309 1
232 316 1
232 317 1
232 318 1
232 323 1
232 332 1
232 337 1
232 338 1
232 341 1
232 343 1
232 344 1
232 345 1
232 347 1
232 348 1
232 352 1
232 354 1
232 363 1
232 374 1
232 376 1
232 379 1
232 384 1
232 385 1
233 243 1
233 256 1
233 263 1
233 264 1
233 265 1
233 266 1
233 277 1
233 280 1
233 284 1
233 293 1
233 300 1
233 306 1
233 311 1
233 312 1
233 321 1
233 324 1
233 332 1
233 333 1
233 336 1
233 346 1
233 350 1
233 352 1
233 353 1
233 354 1
233 357 1
233 359 1
233 361 1
233 362 1
233 368 1
233 377 1
233 378 1
233 383 1
233 385 1
233 399 1
234 238 1
234 241 1
234 242 1
234 255 1
234 257 1
234 265 1
234 270 1
234 273 1
234 274 1
234 284 1
234 288 1
234 290 1
234 300 1
234 316 1
234 317 1
234 318 1
234 319 1
234 321 1
234 323 1
234 330 1
234 331 1
234 333 1
234 336 1
234 343 1
234 345 1
234 347 1
234 349 1
234 350 1
234 352 1
234 354 1
234 356 1
234 361 1
234 367 1
234 378 1
234 389 1
234 393 1
234 394 1
235 241 1
235 243 1
235 250 1
235 252 1
235 254 1
235 256 1
235 258 1
235 260 1
235 266 1
235 284 1
235 285 1
235 288 1
235 291 1
235 293 1
235 295 1
235 296 1
235 302 1
235 306 1
235 308 1
235 315 1
235 316 1
235 319 1
235 320 1
235 323 1
235 327 1
235 329 1
235 331 1
235 332 1
235 338 1
235 342 1
235 345 1
235 352 1
235 359 1
235 379 1
235 390 1
235 391 1
235 393 1
235 394 1
235 395 1
235 399 1
236 240 1
236 250 1
236 251 1
236 255 1
236 260 1
236 266 1
236 274 1
236 278 1
236 281 1
236 304 1
236 307 1
236 309 1
236 317 1
236 327 1
236 328 1
236 330 1
236 333 1
236 334 1
236 335 1
236 338 1
236 348 1
236 353 1
236 355 1
236 356 1
236 360 1
236 361 1
236 365 1
236 371 1
236 373 1
236 385 1
236 388 1
236 390 1
236 393 1
236 395 1
236 399 1
236 400 1
237 241 1
237 247 1
237 256 1
237 258 1
237 272 1
237 278 1
237 279 1
237 281 1
237 284 1
237 285 1
237 289 1
237 292 1
237 293 1
237 300 1
237 303 1
237 309 1
237 311 1
237 314 1
237 318 1
237 319 1
237 322 1
237 327 1
237 334 1
237 342 1
237 345 1
237 353 1
237 356 1
237 358 1
237 368 1
237 371 1
237 374 1
237 382 1
237 389 1
237 398 1
238 239 1
238 240 1
238 247 1
238 249 1
238 254 1
238 255 1
238 261 1
238 271 1
238 273 1
238 274 1
238 277 1
238 278 1
238 286 1
238 287 1
238 292 1
238 293 1
238 295 1
238 296 1
238 297 1
238 299 1
238 300 1
238 301 1
238 305 1
238 306 1
238 319 1
238 322 1
238 325 1
238 326 1
238 332 1
238 333 1
238 336 1
238 347 1
238 352 1
238 356 1
238 365 1
238 374 1
238 379 1
238 382 1
238 388 1
238 391 1
238 395 1
239 241 1
239 246 1
239 251 1
239 252 1
239 265 1
239 270 1
239 271 1
239 272 1
239 279 1
239 283 1
239 285 1
239 287 1
239 298 1
239 299 1
239 302 1
239 305 1
239 307 1
239 308 1
239 322 1
239 331 1
239 332 1
239 336 1
239 337 1
239 338 1
239 340 1
239 342 1
239 348 1
239 355 1
239 358 1
239 364 1
239 365 1
239 366 1
239 367 1
239 383 1
239 387 1
239 391 1
239 394 1
239 396 1
239 397 1
239 398 1
240 241 1
240 242 1
240 250 1
240 256 1
240 257 1
240 261 1
240 266 1
240 275 1
240 276 1
240 277 1
240 291 1
240 294 1
240 301 1
240 303 1
240 305 1
240 312 1
240 316 1
240 317 1
240 331 1
240 338 1
240 340 1
240 345 1
240 349 1
240 356 1
240 358 1
240 359 1
240 381 1
240 390 1
240 391 1
241 245 1
241 247 1
241 252 1
241 254 1
241 256 1
241 263 1
241 264 1
241 266 1
241 269 1
241 271 1
241 278 1
241 284 1
241 292 1
241 293 1
241 295 1
241 296 1
241 299 1
241 304 1
241 308 1
241 316 1
241 319 1
241 331 1
241 335 1
241 337 1
241 339 1
241 342 1
241 343 1
241 346 1
241 350 1
241 351 1
241 357 1
241 358 1
241 360 1
241 362 1
241 364 1
241 366 1
241 367 1
241 371 1
241 382 1
241 384 1
241 391 1
241 393 1
241 394 1
242 246 1
242 249 1
242 250 1
242 258 1
242 260 1
242 266 1
242 271 1
242 272 1
242 275 1
242 285 1
242 290 1
242 292 1
242 304 1
242 312 1
242 313 1
242 316 1
242 318 1
242 320 1
242 323 1
242 327 1
242 332 1
242 333 1
242 338 1
242 341 1
242 342 1
242 343 1
242 346 1
242 356 1
242 359 1
242 360 1
242 368 1
242 387 1
242 390 1
242 392 1
242 397 1
242 398 1
243 248 1
243 252 1
243 254 1
243 255 1
243 256 1
243 258 1
243 266 1
243 269 1
243 284 1
243 285 1
243 290 1
243 291 1
243 297 1
243 299 1
243 305 1
243 317 1
243 330 1
243 331 1
243 335 1
243 345 1
243 348 1
243 358 1
243 361 1
243 363 1
243 366 1
243 370 1
243 372 1
243 375 1
243 378 1
243 381 1
243 383 1
243 384 1
243 391 1
243 394 1
243 398 1
243 400 1
244 250 1
244 253 1
244 257 1
244 260 1
244 263 1
244 264 1
244 266 1
244 267 1
244 274 1
244 275 1
244 278 1
244 291 1
244 294 1
244 297 1
244 300 1
244 305 1
244 309 1
244 311 1
244 315 1
244 324 1
244 325 1
244 331 1
244 337 1
244 342 1
244 346 1
244 347 1
244 348 1
244 349 1
244 352 1
244 354 1
244 355 1
244 357 1
244 368 1
244 370 1
244 371 1
244 373 1
244 376 1
244 378 1
244 379 1
244 381 1
244 382 1
244 386 1
244 388 1
244 394 1
245 248 1
245 257 1
245 258 1
245 265 1
245 267 1
245 273 1
245 276 1
245 277 1
245 291 1
245 292 1
245 296 1
245 303 1
245 305 1
245 308 1
245 311 1
245 316 1
245 319 1
245 320 1
245 323 1
245 324 1
245 328 1
245 338 1
245 345 1
245 346 1
245 352 1
245 355 1
245 357 1
245 360 1
245 364 1
245 370 1
245 371 1
245 378 1
245 380 1
245 383 1
245 385 1
245 397 1
246 250 1
246 252 1
246 254 1
246 263 1
246 264 1
246 268 1
246 280 1
246 281 1
246 282 1
246 284 1
246 295 1
246 311 1
246 314 1
246 317 1
246 318 1
246 319 1
246 320 1
246 321 1
246 324 1
246 327 1
246 329 1
246 333 1
246 342 1
246 345 1
246 349 1
246 355 1
246 370 1
246 375 1
246 377 1
246 384 1
246 388 1
246 396 1
247 256 1
247 257 1
247 261 1
247 262 1
247 269 1
247 277 1
247 278 1
247 288 1
247 292 1
247 297 1
247 298 1
247 302 1
247 303 1
247 305 1
247 312 1
247 313 1
247 316 1
247 322 1
247 334 1
247 342 1
247 346 1
247 347 1
247 348 1
247 351 1
247 352 1
247 354 1
247 366 1
247 381 1
247 383 1
247 387 1
247 388 1
247 391 1
247 392 1
247 394 1
247 395 1
247 400 1
248 249 1
248 259 1
248 260 1
248 264 1
248 266 1
248 274 1
248 275 1
248 278 1
248 279 1
248 284 1
248 286 1
248 290 1
248 293 1
248 295 1
248 301 1
248 304 1
248 309 1
248 318 1
248 322 1
248 329 1
248 338 1
248 352 1
248 357 1
248 362 1
248 364 1
248 365 1
248 366 1
248 375 1
248 379 1
248 380 1
248 392 1
248 396 1
249 250 1
249 256 1
249 259 1
249 264 1
249 266 1
249 267 1
249 268 1
249 276 1
249 288 1
249 295 1
249 297 1
249 304 1
249 309 1
249 310 1
249 313 1
249 314 1
249 321 1
249 322 1
249 332 1
249 333 1
249 334 1
249 335 1
249 336 1
249 343 1
249 348 1
249 349 1
249 357 1
249 358 1
249 361 1
249 369 1
249 371 1
249 372 1
249 384 1
249 387 1
249 396 1
249 398 1
249 400 1
250 252 1
250 255 1
250 263 1
250 270 1
250 282 1
250 287 1
250 295 1
250 299 1
250 300 1
250 302 1
250 308 1
250 310 1
250 314 1
250 317 1
250 318 1
250 322 1
250 327 1
250 330 1
250 334 1
250 337 1
250 340 1
250 344 1
250 353 1
250 356 1
250 357 1
250 359 1
250 373 1
250 374 1
250 379 1
250 381 1
250 386 1
250 389 1
250 394 1
250 397 1
250 398 1
251 252 1
251 253 1
251 256 1
251 257 1
251 258 1
251 261 1
251 262 1
251 265 1
251 271 1
251 282 1
251 285 1
251 288 1
251 298 1
251 299 1
251 300 1
251 302 1
251 305 1
251 307 1
251 309 1
251 310 1
251 311 1
251 316 1
251 322 1
251 326 1
251 327 1
251 330 1
251 332 1
251 333 1
251 336 1
251 341 1
251 348 1
251 349 1
251 350 1
251 360 1
251 361 1
251 366 1
251 369 1
251 385 1
251 389 1
251 391 1
251 397 1
252 253 1
252 256 1
252 261 1
252 272 1
252 283 1
252 287 1
252 288 1
252 291 1
252 292 1
252 299 1
252 300 1
252 306 1
252 312 1
252 313 1
252 315 1
252 317 1
252 319 1
252 323 1
252 324 1
252 339 1
252 340 1
252 347 1
252 351 1
252 356 1
252 361 1
252 367 1
252 378 1
252 381 1
252 382 1
252 389 1
252 394 1
253 258 1
253 259 1
253 261 1
253 265 1
253 267 1
253 270 1
253 271 1
253 273 1
253 278 1
253 280 1
253 281 1
253 284 1
253 286 1
253 288 1
253 294 1
253 295 1
253 300 1
253 302 1
253 307 1
253 312 1
253 316 1
253 317 1
253 320 1
253 323 1
253 324 1
253 326 1
253 330 1
253 337 1
253 341 1
253 343 1
253 344 1
253 348 1
253 351 1
253 363 1
253 364 1
253 366 1
253 369 1
253 370 1
253 374 1
253 376 1
253 383 1
253 384 1
253 388 1
253 392 1
253 393 1
253 394 1
254 266 1
254 268 1
254 271 1
254 278 1
254 286 1
254 289 1
254 291 1
254 300 1
254 303 1
254 304 1
254 309 1
254 317 1
254 332 1
254 337 1
254 338 1
254 340 1
254 341 1
254 347 1
254 348 1
254 354 1
254 356 1
254 361 1
254 364 1
254 371 1
254 380 1
254 382 1
254 394 1
254 395 1
254 398 1
255 256 1
255 257 1
255 260 1
255 262 1
255 265 1
255 272 1
255 279 1
255 282 1
255 284 1
255 286 1
255 287 1
255 288 1
255 289 1
255 291 1
255 293 1
255 299 1
255 304 1
255 306 1
255 310 1
255 313 1
255 317 1
255 321 1
255 326 1
255 327 1
255 328 1
255 333 1
255 334 1
255 340 1
255 348 1
255 349 1
255 354 1
255 356 1
255 359 1
255 360 1
255 363 1
255 364 1
255 374 1
255 383 1
255 384 1
255 385 1
255 387 1
255 391 1
255 396 1
255 398 1
256 257 1
256 261 1
256 269 1
256 270 1
256 274 1
256 275 1
256 277 1
256 285 1
256 293 1
256 300 1
256 303 1
256 312 1
256 321 1
256 322 1
256 326 1
256 328 1
256 332 1
256 334 1
256 338 1
256 346 1
256 353 1
256 357 1
256 362 1
256 369 1
256 371 1
256 375 1
256 378 1
256 381 1
256 386 1
256 388 1
256 389 1
256 394 1
256 397 1
256 398 1
257 258 1
257 261 1
257 266 1
257 269 1
257 273 1
257 276 1
257 278 1
257 283 1
257 301 1
257 309 1
257 310 1
257 312 1
257 313 1
257 315 1
257 321 1
257 322 1
257 326 1
257 328 1
257 330 1
257 336 1
257 337 1
257 340 1
257 341 1
257 342 1
257 345 1
257 349 1
257 355 1
257 356 1
257 357 1
257 367 1
257 368 1
257 369 1
257 382 1
257 383 1
257 384 1
257 390 1
257 393 1
257 394 1
257 396 1
258 259 1
258 262 1
258 271 1
258 282 1
258 283 1
258 286 1
258 288 1
258 291 1
258 293 1
258 294 1
258 301 1
258 307 1
258 308 1
258 312 1
258 322 1
258 325 1
258 333 1
258 334 1
258 335 1
258 340 1
258 347 1
258 349 1
258 352 1
258 356 1
258 357 1
258 361 1
258 362 1
258 372 1
258 376 1
258 379 1
258 384 1
258 385 1
258 390 1
258 399 1
259 266 1
259 269 1
259 272 1
259 274 1
259 279 1
259 294 1
259 306 1
259 317 1
259 319 1
259 320 1
259 323 1
259 326 1
259 333 1
259 334 1
259 342 1
259 345 1
259 346 1
259 352 1
259 359 1
259 360 1
259 361 1
259 365 1
259 367 1
259 370 1
259 381 1
259 385 1
259 388 1
259 396 1
260 263 1
260 270 1
260 277 1
260 279 1
260 298 1
260 299 1
260 306 1
260 307 1
260 309 1
260 313 1
260 317 1
260 318 1
260 324 1
260 329 1
260 331 1
260 338 1
260 341 1
260 344 1
260 345 1
260 346 1
260 359 1
260 360 1
260 371 1
260 373 1
260 381 1
260 385 1
260 392 1
260 394 1
260 397 1
260 399 1
261 262 1
261 264 1
261 266 1
261 271 1
261 272 1
261 276 1
261 277 1
261 282 1
261 285 1
261 287 1
261 288 1
261 295 1
261 299 1
261 301 1
261 302 1
261 316 1
261 322 1
261 325 1
261 327 1
261 328 1
261 329 1
261 333 1
261 334 1
261 341 1
261 343 1
261 344 1
261 345 1
261 347 1
261 357 1
261 360 1
261 364 1
261 367 1
261 368 1
261 371 1
261 372 1
261 379 1
261 383 1
261 384 1
261 386 1
261 388 1
261 393 1
261 396 1
261 399 1
262 263 1
262 271 1
262 275 1
262 278 1
262 281 1
262 282 1
262 283 1
262 284 1
262 292 1
262 293 1
262 294 1
262 295 1
262 302 1
262 303 1
262 309 1
262 310 1
262 312 1
262 326 1
262 332 1
262 333 1
262 335 1
262 342 1
262 346 1
262 347 1
262 350 1
262 353 1
262 356 1
262 360 1
262 365 1
262 384 1
262 386 1
262 389 1
262 390 1
262 392 1
262 398 1
262 399 1
263 268 1
263 270 1
263 276 1
263 281 1
263 282 1
263 285 1
263 288 1
263 294 1
263 297 1
263 307 1
263 309 1
263 312 1
263 316 1
263 320 1
263 321 1
263 348 1
263 352 1
263 355 1
263 365 1
263 368 1
263 369 1
263 370 1
263 374 1
263 376 1
263 385 1
263 389 1
263 400 1
264 274 1
264 278 1
264 280 1
264 282 1
264 283 1
264 286 1
264 287 1
264 288 1
264 292 1
264 294 1
264 297 1
264 298 1
264 300 1
264 305 1
264 306 1
264 308 1
264 310 1
264 311 1
264 313 1
264 314 1
264 323 1
264 324 1
264 325 1
264 329 1
264 332 1
264 333 1
264 339 1
264 343 1
264 351 1
264 365 1
264 366 1
264 368 1
264 370 1
264 373 1
264 374 1
264 377 1
264 382 1
264 393 1
264 396 1
265 270 1
265 272 1
265 276 1
265 280 1
265 281 1
265 282 1
265 288 1
265 289 1
265 291 1
265 293 1
265 300 1
265 301 1
265 303 1
265 307 1
265 315 1
265 321 1
265 323 1
265 325 1
265 331 1
265 334 1
265 339 1
265 341 1
265 348 1
265 349 1
265 353 1
265 355 1
265 361 1
265 369 1
265 376 1
265 378 1
265 382 1
265 385 1
265 386 1
265 387 1
265 389 1
265 391 1
265 393 1
265 395 1
265 396 1
265 397 1
265 400 1
266 267 1
266 272 1
266 273 1
266 274 1
266 276 1
266 283 1
266 286 1
266 287 1
266 288 1
266 292 1
266 298 1
266 299 1
266 303 1
266 304 1
266 312 1
266 314 1
266 315 1
266 317 1
266 318 1
266 320 1
266 322 1
266 334 1
266 336 1
266 340 1
266 346 1
266 348 1
266 352 1
266 366 1
266 377 1
266 381 1
266 383 1
266 386 1
266 393 1
266 400 1
267 268 1
267 271 1
267 276 1
267 278 1
267 284 1
267 289 1
267 291 1
267 297 1
267 304 1
267 305 1
267 307 1
267 313 1
267 315 1
267 321 1
267 331 1
267 334 1
267 347 1
267 348 1
267 352 1
267 355 1
267 358 1
267 364 1
267 369 1
267 370 1
267 371 1
267 372 1
267 376 1
267 383 1
267 386 1
267 387 1
267 389 1
267 393 1
268 276 1
268 280 1
268 290 1
268 294 1
268 295 1
268 307 1
268 315 1
268 329 1
268 332 1
268 333 1
268 334 1
268 336 1
268 337 1
268 339 1
268 341 1
268 342 1
268 344 1
268 348 1
268 353 1
268 364 1
268 365 1
268 367 1
268 369 1
268 372 1
268 376 1
268 379 1
268 390 1
268 398 1
269 273 1
269 274 1
269 276 1
269 284 1
269 285 1
269 289 1
269 295 1
269 299 1
269 300 1
269 302 1
269 313 1
269 323 1
269 324 1
269 328 1
269 330 1
269 331 1
269 332 1
269 336 1
269 337 1
269 338 1
269 343 1
269 346 1
269 347 1
269 351 1
269 360 1
269 363 1
269 369 1
269 371 1
269 378 1
269 380 1
269 381 1
269 382 1
269 384 1
269 387 1
269 393 1
269 394 1
269 395 1
269 397 1
270 271 1
270 273 1
270 283 1
270 286 1
270 288 1
270 289 1
270 295 1
270 297 1
270 304 1
270 305 1
270 306 1
270 307 1
270 309 1
270 310 1
270 317 1
270 318 1
270 319 1
270 320 1
270 321 1
270 323 1
270 328 1
270 329 1
270 333 1
270 336 1
270 343 1
270 346 1
270 348 1
270 349 1
270 350 1
270 352 1
270 353 1
270 361 1
270 364 1
270 368 1
270 371 1
270 377 1
270 384 1
270 385 1
270 387 1
271 278 1
271 279 1
271 280 1
271 281 1
271 294 1
271 302 1
271 306 1
271 308 1
271 311 1
271 319 1
271 321 1
271 323 1
271 324 1
271 325 1
271 328 1
271 335 1
271 340 1
271 344 1
271 345 1
271 356 1
271 357 1
271 358 1
271 361 1
271 366 1
271 371 1
271 373 1
271 374 1
271 380 1
271 384 1
271 397 1
271 398 1
272 275 1
272 278 1
272 279 1
272 280 1
272 281 1
272 291 1
272 293 1
272 298 1
272 305 1
272 309 1
272 312 1
272 314 1
272 322 1
272 328 1
272 330 1
272 334 1
272 338 1
272 343 1
272 345 1
272 351 1
272 358 1
272 360 1
272 365 1
272 367 1
272 369 1
272 370 1
272 375 1
272 377 1
272 378 1
272 382 1
272 384 1
272 385 1
272 386 1
272 391 1
272 393 1
272 394 1
272 398 1
273 280 1
273 282 1
273 283 1
273 284 1
273 289 1
273 291 1
273 294 1
273 302 1
273 314 1
273 318 1
273 322 1
273 324 1
273 328 1
273 340 1
273 351 1
273 355 1
273 368 1
273 370 1
273 377 1
273 388 1
273 389 1
273 392 1
273 396 1
273 398 1
273 400 1
274 276 1
274 281 1
274 287 1
274 288 1
274 289 1
274 291 1
274 292 1
274 294 1
274 302 1
274 303 1
274 306 1
274 308 1
274 309 1
274 316 1
274 318 1
274 338 1
274 345 1
274 351 1
274 360 1
274 361 1
274 366 1
274 367 1
274 369 1
274 372 1
274 375 1
274 379 1
274 400 1
275 282 1
275 289 1
275 295 1
275 296 1
275 304 1
275 305 1
275 306 1
275 307 1
275 312 1
275 317 1
275 323 1
275 326 1
275 327 1
275 340 1
275 342 1
275 344 1
275 348 1
275 350 1
275 356 1
275 359 1
275 363 1
275 364 1
275 374 1
275 380 1
275 382 1
275 383 1
275 389 1
276 291 1
276 294 1
276 297 1
276 298 1
276 300 1
276 303 1
276 305 1
276 309 1
276 315 1
276 317 1
276 321 1
276 322 1
276 324 1
276 325 1
276 344 1
276 349 1
276 363 1
276 365 1
276 368 1
276 369 1
276 376 1
276 379 1
276 393 1
276 394 1
276 399 1
276 400 1
277 281 1
277 294 1
277 298 1
277 299 1
277 301 1
277 310 1
277 315 1
277 316 1
277 318 1
277 320 1
277 322 1
277 323 1
277 325 1
277 330 1
277 335 1
277 336 1
277 338 1
277 341 1
277 342 1
277 343 1
277 349 1
277 354 1
277 355 1
277 376 1
277 387 1
277 390 1
277 394 1
277 395 1
277 398 1
278 284 1
278 298 1
278 304 1
278 307 1
278 310 1
278 312 1
278 319 1
278 323 1
278 324 1
278 325 1
278 328 1
278 331 1
278 337 1
278 339 1
278 342 1
278 352 1
278 353 1
278 358 1
278 360 1
278 361 1
278 362 1
278 368 1
278 370 1
278 371 1
278 377 1
278 378 1
278 383 1
278 384 1
278 386 1
278 389 1
278 397 1
278 399 1
279 284 1
279 285 1
279 286 1
279 287 1
279 288 1
279 291 1
279 292 1
279 294 1
279 297 1
279 301 1
279 302 1
279 304 1
279 314 1
279 317 1
279 318 1
279 322 1
279 328 1
279 329 1
279 346 1
279 357 1
279 358 1
279 363 1
279 369 1
279 373 1
279 379 1
279 381 1
279 388 1
279 395 1
280 281 1
280 285 1
280 293 1
280 296 1
280 297 1
280 302 1
280 303 1
280 304 1
280 305 1
280 310 1
280 311 1
280 314 1
280 317 1
280 328 1
280 329 1
280 331 1
280 335 1
280 347 1
280 349 1
280 350 1
280 353 1
280 354 1
280 355 1
280 358 1
280 366 1
280 371 1
280 374 1
280 386 1
280 387 1
281 282 1
281 285 1
281 286 1
281 287 1
281 293 1
281 295 1
281 297 1
281 301 1
281 305 1
281 306 1
281 310 1
281 320 1
281 321 1
281 327 1
281 329 1
281 333 1
281 337 1
281 343 1
281 344 1
281 346 1
281 351 1
281 359 1
281 369 1
281 373 1
281 376 1
281 381 1
281 386 1
281 387 1
281 389 1
281 397 1
281 399 1
282 300 1
282 302 1
282 313 1
282 316 1
282 319 1
282 323 1
282 332 1
282 334 1
282 335 1
282 341 1
282 342 1
282 350 1
282 351 1
282 353 1
282 354 1
282 356 1
282 359 1
282 362 1
282 373 1
282 376 1
282 378 1
282 379 1
282 380 1
282 381 1
282 382 1
282 395 1
283 293 1
283 298 1
283 302 1
283 308 1
283 309 1
283 312 1
283 315 1
283 321 1
283 328 1
283 329 1
283 340 1
283 341 1
283 348 1
283 353 1
283 358 1
283 363 1
283 364 1
283 368 1
283 370 1
283 381 1
283 384 1
283 388 1
283 393 1
283 394 1
284 286 1
284 295 1
284 306 1
284 308 1
284 315 1
284 318 1
284 328 1
284 329 1
284 330 1
284 336 1
284 338 1
284 340 1
284 343 1
284 347 1
284 348 1
284 350 1
284 351 1
284 354 1
284 369 1
284 375 1
284 376 1
284 378 1
284 380 1
284 385 1
284 390 1
285 286 1
285 291 1
285 293 1
285 304 1
285 308 1
285 309 1
285 311 1
285 312 1
285 314 1
285 318 1
285 319 1
285 324 1
285 328 1
285 332 1
285 333 1
285 337 1
285 341 1
285 344 1
285 347 1
285 352 1
285 353 1
285 368 1
285 371 1
285 382 1
285 384 1
285 385 1
285 392 1
285 394 1
285 395 1
285 396 1
285 397 1
285 399 1
286 293 1
286 295 1
286 297 1
286 300 1
286 302 1
286 305 1
286 308 1
286 312 1
286 314 1
286 328 1
286 330 1
286 336 1
286 337 1
286 339 1
286 343 1
286 344 1
286 347 1
286 352 1
286 357 1
286 360 1
286 362 1
286 366 1
286 368 1
286 379 1
286 382 1
286 388 1
286 389 1
286 395 1
286 397 1
287 293 1
287 296 1
287 307 1
287 311 1
287 315 1
287 321 1
287 323 1
287 324 1
287 325 1
287 330 1
287 338 1
287 341 1
287 353 1
287 359 1
287 363 1
287 371 1
287 386 1
287 388 1
287 400 1
288 293 1
288 296 1
288 298 1
288 302 1
288 303 1
288 305 1
288 309 1
288 311 1
288 314 1
288 322 1
288 327 1
288 328 1
288 329 1
288 334 1
288 337 1
288 341 1
288 345 1
288 351 1
288 361 1
288 363 1
288 368 1
288 373 1
288 377 1
288 388 1
288 391 1
288 394 1
288 396 1
289 293 1
289 296 1
289 298 1
289 305 1
289 307 1
289 312 1
289 317 1
289 318 1
289 322 1
289 324 1
289 326 1
289 331 1
289 333 1
289 338 1
289 342 1
289 348 1
289 350 1
289 352 1
289 355 1
289 360 1
289 362 1
289 367 1
289 369 1
289 370 1
289 373 1
289 375 1
289 386 1
289 391 1
289 393 1
289 394 1
289 399 1
290 297 1
290 305 1
290 307 1
290 318 1
290 323 1
290 327 1
290 336 1
290 337 1
290 342 1
290 343 1
290 346 1
290 351 1
290 363 1
290 365 1
290 366 1
290 367 1
290 374 1
290 377 1
290 379 1
290 386 1
290 392 1
291 293 1
291 295 1
291 302 1
291 304 1
291 306 1
291 307 1
291 309 1
291 311 1
291 315 1
291 318 1
291 321 1
291 322 1
291 323 1
291 325 1
291 327 1
291 329 1
291 332 1
291 334 1
291 342 1
291 349 1
291 350 1
291 356 1
291 369 1
291 373 1
291 386 1
291 394 1
291 396 1
291 397 1
291 398 1
291 400 1
292 297 1
292 299 1
292 301 1
292 304 1
292 309 1
292 310 1
292 311 1
292 313 1
292 322 1
292 325 1
292 329 1
292 331 1
292 333 1
292 339 1
292 345 1
292 354 1
292 360 1
292 361 1
292 365 1
292 366 1
292 371 1
292 380 1
292 383 1
292 385 1
292 387 1
292 388 1
292 394 1
292 395 1
292 399 1
292 400 1
293 297 1
293 298 1
293 307 1
293 311 1
293 318 1
293 325 1
293 326 1
293 327 1
293 328 1
293 329 1
293 332 1
293 335 1
293 337 1
293 341 1
293 345 1
293 348 1
293 350 1
293 352 1
293 366 1
293 378 1
293 384 1
293 387 1
293 391 1
293 392 1
293 396 1
293 398 1
294 303 1
294 305 1
294 307 1
294 309 1
294 312 1
294 315 1
294 316 1
294 319 1
294 322 1
294 328 1
294 331 1
294 339 1
294 356 1
294 358 1
294 359 1
294 362 1
294 364 1
294 365 1
294 367 1
294 371 1
294 372 1
294 374 1
294 379 1
294 383 1
294 384 1
294 385 1
294 388 1
294 400 1
295 301 1
295 312 1
295 313 1
295 317 1
295 318 1
295 320 1
295 321 1
295 323 1
295 324 1
295 325 1
295 329 1
295 336 1
295 338 1
295 339 1
295 340 1
295 343 1
295 346 1
295 347 1
295 358 1
295 360 1
295 366 1
295 370 1
295 375 1
295 379 1
295 386 1
295 392 1
295 397 1
296 297 1
296 309 1
296 310 1
296 312 1
296 316 1
296 325 1
296 328 1
296 329 1
296 334 1
296 336 1
296 340 1
296 344 1
296 345 1
296 346 1
296 357 1
296 360 1
296 361 1
296 362 1
296 367 1
296 371 1
296 381 1
296 383 1
296 385 1
296 390 1
296 391 1
296 392 1
296 396 1
296 398 1
297 298 1
297 300 1
297 307 1
297 309 1
297 310 1
297 315 1
297 322 1
297 326 1
297 333 1
297 334 1
297 336 1
297 338 1
297 344 1
297 346 1
297 347 1
297 355 1
297 360 1
297 363 1
297 373 1
297 375 1
297 378 1
297 381 1
297 383 1
297 391 1
297 393 1
297 396 1
297 397 1
297 398 1
297 400 1
298 302 1
298 304 1
298 305 1
298 313 1
298 314 1
298 316 1
298 332 1
298 335 1
298 339 1
298 341 1
298 342 1
298 348 1
298 349 1
298 354 1
298 356 1
298 359 1
298 360 1
298 363 1
298 367 1
298 369 1
298 370 1
298 371 1
298 373 1
298 378 1
298 380 1
298 384 1
298 385 1
298 386 1
298 387 1
298 390 1
298 391 1
298 396 1
298 398 1
299 300 1
299 302 1
299 303 1
299 306 1
299 310 1
299 318 1
299 319 1
299 320 1
299 321 1
299 332 1
299 333 1
299 336 1
299 340 1
299 344 1
299 345 1
299 346 1
299 351 1
299 359 1
299 361 1
299 363 1
299 367 1
299 372 1
299 378 1
299 382 1
299 385 1
299 393 1
300 301 1
300 302 1
300 306 1
300 307 1
300 311 1
300 313 1
300 318 1
300 319 1
300 320 1
300 321 1
300 326 1
300 329 1
300 335 1
300 336 1
300 351 1
300 357 1
300 360 1
300 361 1
300 363 1
300 364 1
300 368 1
300 369 1
300 378 1
300 386 1
300 387 1
300 391 1
300 393 1
300 397 1
300 400 1
301 303 1
301 304 1
301 305 1
301 309 1
301 310 1
301 311 1
301 312 1
301 313 1
301 317 1
301 322 1
301 323 1
301 324 1
301 327 1
301 336 1
301 337 1
301 339 1
301 347 1
301 349 1
301 363 1
301 365 1
301 371 1
301 376 1
301 378 1
301 379 1
301 383 1
301 385 1
301 387 1
301 391 1
301 398 1
302 306 1
302 312 1
302 313 1
302 314 1
302 316 1
302 321 1
302 324 1
302 329 1
302 330 1
302 331 1
302 333 1
302 338 1
302 340 1
302 345 1
302 347 1
302 349 1
302 350 1
302 352 1
302 361 1
302 363 1
302 364 1
302 368 1
302 373 1
302 374 1
302 377 1
302 393 1
302 394 1
302 399 1
303 310 1
303 312 1
303 313 1
303 314 1
303 319 1
303 321 1
303 324 1
303 325 1
303 330 1
303 331 1
303 336 1
303 339 1
303 344 1
303 347 1
303 349 1
303 350 1
303 355 1
303 360 1
303 363 1
303 365 1
303 369 1
303 371 1
303 372 1
303 375 1
303 380 1
303 383 1
303 385 1
303 390 1
304 308 1
304 315 1
304 318 1
304 326 1
304 331 1
304 334 1
304 337 1
304 347 1
304 350 1
304 356 1
304 369 1
304 370 1
304 371 1
304 373 1
304 376 1
304 386 1
304 390 1
304 392 1
304 400 1
305 307 1
305 313 1
305 315 1
305 317 1
305 319 1
305 331 1
305 338 1
305 339 1
305 340 1
305 349 1
305 353 1
305 361 1
305 362 1
305 363 1
305 367 1
305 369 1
305 373 1
305 376 1
305 377 1
305 383 1
305 384 1
305 387 1
305 390 1
305 395 1
306 309 1
306 311 1
306 312 1
306 316 1
306 318 1
306 328 1
306 329 1
306 339 1
306 341 1
306 348 1
306 350 1
306 362 1
306 363 1
306 369 1
306 377 1
306 382 1
306 383 1
306 398 1
306 399 1
307 309 1
307 315 1
307 319 1
307 322 1
307 328 1
307 332 1
307 337 1
307 338 1
307 343 1
307 347 1
307 348 1
307 350 1
307 351 1
307 354 1
307 360 1
307 362 1
307 378 1
307 382 1
307 388 1
307 393 1
307 394 1
307 395 1
308 309 1
308 310 1
308 319 1
308 322 1
308 325 1
308 326 1
308 333 1
308 335 1
308 337 1
308 342 1
308 343 1
308 347 1
308 348 1
308 349 1
308 350 1
308 352 1
308 357 1
308 376 1
308 377 1
308 381 1
308 391 1
308 395 1
308 400 1
309 314 1
309 316 1
309 325 1
309 330 1
309 332 1
309 333 1
309 339 1
309 341 1
309 344 1
309 349 1
309 350 1
309 354 1
309 357 1
309 362 1
309 363 1
309 365 1
309 373 1
309 379 1
309 388 1
309 389 1
309 390 1
309 400 1
310 325 1
310 330 1
310 332 1
310 342 1
310 349 1
310 350 1
310 355 1
310 358 1
310 365 1
310 367 1
310 368 1
310 373 1
310 375 1
310 383 1
310 385 1
310 395 1
311 318 1
311 320 1
311 321 1
311 325 1
311 328 1
311 331 1
311 332 1
311 338 1
311 342 1
311 345 1
311 349 1
311 350 1
311 351 1
311 353 1
311 357 1
311 360 1
311 362 1
311 363 1
311 365 1
311 366 1
311 373 1
311 374 1
311 378 1
311 382 1
311 384 1
311 390 1
311 394 1
311 397 1
311 399 1
311 400 1
312 317 1
312 323 1
312 324 1
312 330 1
312 333 1
312 338 1
312 357 1
312 364 1
312 365 1
312 370 1
312 372 1
312 374 1
312 376 1
312 377 1
312 378 1
312 379 1
312 383 1
312 390 1
312 392 1
312 393 1
312 398 1
313 318 1
313 319 1
313 324 1
313 329 1
313 331 1
313 332 1
313 335 1
313 340 1
313 346 1
313 348 1
313 350 1
313 352 1
313 353 1
313 355 1
313 364 1
313 366 1
313 381 1
313 387 1
313 389 1
313 391 1
313 395 1
313 396 1
313 397 1
314 315 1
314 316 1
314 324 1
314 331 1
314 338 1
314 348 1
314 350 1
314 352 1
314 353 1
314 361 1
314 371 1
314 380 1
314 383 1
314 387 1
314 393 1
314 399 1
315 316 1
315 317 1
315 331 1
315 334 1
315 338 1
315 341 1
315 342 1
315 348 1
315 350 1
315 356 1
315 359 1
315 361 1
315 365 1
315 371 1
315 374 1
315 376 1
315 378 1
315 380 1
315 392 1
315 400 1
316 317 1
316 318 1
316 319 1
316 324 1
316 326 1
316 336 1
316 340 1
316 345 1
316 349 1
316 350 1
316 351 1
316 356 1
316 357 1
316 358 1
316 363 1
316 367 1
316 370 1
316 384 1
316 385 1
316 390 1
316 396 1
316 397 1
317 325 1
317 326 1
317 329 1
317 332 1
317 341 1
317 344 1
317 345 1
317 346 1
317 352 1
317 355 1
317 369 1
317 371 1
317 375 1
317 381 1
317 384 1
317 387 1
317 392 1
317 394 1
317 396 1
317 398 1
318 322 1
318 327 1
318 328 1
318 332 1
318 335 1
318 339 1
318 340 1
318 341 1
318 342 1
318 344 1
318 347 1
318 349 1
318 352 1
318 354 1
318 358 1
318 360 1
318 365 1
318 371 1
318 373 1
318 377 1
318 381 1
318 382 1
318 383 1
318 384 1
318 386 1
318 396 1
318 400 1
319 321 1
319 326 1
319 332 1
319 333 1
319 340 1
319 345 1
319 347 1
319 353 1
319 354 1
319 360 1
319 363 1
319 366 1
319 368 1
319 369 1
319 372 1
319 378 1
319 379 1
319 381 1
319 388 1
319 397 1
319 398 1
319 400 1
320 323 1
320 326 1
320 328 1
320 329 1
320 340 1
320 341 1
320 345 1
320 349 1
320 354 1
320 363 1
320 369 1
320 371 1
320 378 1
320 380 1
320 387 1
320 388 1
320 392 1
320 398 1
320 400 1
321 323 1
321 327 1
321 328 1
321 338 1
321 342 1
321 347 1
321 349 1
321 353 1
321 354 1
321 361 1
321 363 1
321 364 1
321 365 1
321 368 1
321 369 1
321 374 1
321 381 1
321 386 1
321 389 1
322 325 1
322 328 1
322 330 1
322 335 1
322 346 1
322 362 1
322 366 1
322 367 1
322 371 1
322 374 1
322 375 1
322 384 1
322 387 1
322 397 1
322 400 1
323 326 1
323 329 1
323 336 1
323 340 1
323 341 1
323 345 1
323 346 1
323 350 1
323 352 1
323 356 1
323 358 1
323 360 1
323 363 1
323 367 1
323 371 1
323 375 1
323 377 1
323 382 1
323 386 1
323 389 1
323 393 1
323 397 1
323 399 1
323 400 1
324 332 1
324 334 1
324 335 1
324 339 1
324 340 1
324 342 1
324 344 1
324 350 1
324 351 1
324 355 1
324 357 1
324 358 1
324 361 1
324 365 1
324 374 1
324 377 1
324 382 1
324 383 1
324 392 1
324 393 1
324 395 1
325 326 1
325 328 1
325 332 1
325 337 1
325 339 1
325 342 1
325 349 1
325 352 1
325 354 1
325 363 1
325 367 1
325 368 1
325 374 1
325 378 1
325 380 1
325 384 1
325 391 1
325 392 1
325 398 1
326 331 1
326 332 1
326 333 1
326 336 1
326 342 1
326 346 1
326 349 1
326 351 1
326 362 1
326 365 1
326 371 1
326 382 1
326 383 1
326 384 1
326 385 1
326 386 1
326 387 1
326 388 1
326 390 1
326 391 1
327 334 1
327 335 1
327 338 1
327 342 1
327 344 1
327 350 1
327 361 1
327 368 1
327 375 1
327 390 1
327 392 1
327 394 1
328 332 1
328 346 1
328 349 1
328 357 1
328 359 1
328 363 1
328 364 1
328 367 1
328 377 1
328 378 1
328 382 1
328 383 1
328 389 1
328 394 1
328 395 1
328 397 1
329 330 1
329 334 1
329 335 1
329 336 1
329 340 1
329 342 1
329 347 1
329 353 1
329 357 1
329 361 1
329 362 1
329 374 1
329 376 1
329 379 1
329 382 1
329 393 1
330 331 1
330 347 1
330 355 1
330 359 1
330 361 1
330 364 1
330 370 1
330 371 1
330 378 1
330 381 1
330 384 1
330 388 1
330 393 1
331 332 1
331 337 1
331 338 1
331 339 1
331 343 1
331 350 1
331 353 1
331 355 1
331 357 1
331 358 1
331 364 1
331 373 1
331 376 1
331 379 1
332 343 1
332 346 1
332 348 1
332 350 1
332 355 1
332 363 1
332 367 1
332 372 1
332 373 1
332 378 1
332 383 1
332 386 1
332 390 1
332 397 1
332 398 1
332 399 1
332 400 1
333 337 1
333 339 1
333 341 1
333 345 1
333 346 1
333 347 1
333 351 1
333 355 1
333 356 1
333 363 1
333 364 1
333 366 1
333 371 1
333 376 1
333 379 1
333 381 1
333 383 1
333 384 1
333 387 1
333 391 1
334 337 1
334 341 1
334 342 1
334 343 1
334 345 1
334 353 1
334 354 1
334 359 1
334 368 1
334 369 1
334 376 1
334 380 1
334 386 1
334 399 1
334 400 1
335 336 1
335 337 1
335 339 1
335 342 1
335 343 1
335 344 1
335 345 1
335 346 1
335 349 1
335 355 1
335 363 1
335 365 1
335 368 1
335 371 1
335 375 1
335 379 1
335 380 1
335 384 1
335 385 1
335 387 1
335 389 1
335 391 1
335 392 1
335 396 1
335 399 1
336 339 1
336 346 1
336 358 1
336 363 1
336 364 1
336 370 1
336 374 1
336 376 1
336 379 1
336 384 1
336 388 1
336 395 1
336 397 1
336 400 1
337 341 1
337 348 1
337 356 1
337 369 1
337 378 1
337 379 1
337 385 1
337 388 1
337 393 1
337 394 1
338 339 1
338 343 1
338 353 1
338 366 1
338 370 1
338 377 1
338 379 1
338 386 1
338 388 1
338 392 1
338 394 1
338 400 1
339 340 1
339 344 1
339 345 1
339 361 1
339 366 1
339 372 1
339 374 1
339 375 1
339 380 1
339 383 1
339 384 1
339 385 1
339 394 1
339 400 1
340 341 1
340 346 1
340 351 1
340 358 1
340 362 1
340 364 1
340 365 1
340 368 1
340 372 1
340 381 1
340 383 1
340 387 1
340 388 1
340 392 1
340 393 1
340 395 1
340 397 1
341 348 1
341 353 1
341 356 1
341 367 1
341 372 1
341 377 1
341 378 1
341 384 1
341 389 1
341 395 1
342 344 1
342 345 1
342 347 1
342 354 1
342 364 1
342 365 1
342 367 1
342 368 1
342 381 1
342 382 1
342 387 1
342 393 1
342 396 1
342 400 1
343 344 1
343 353 1
343 361 1
343 363 1
343 364 1
343 366 1
343 367 1
343 375 1
343 388 1
343 393 1
343 394 1
343 396 1
343 399 1
343 400 1
344 347 1
344 350 1
344 351 1
344 353 1
344 358 1
344 360 1
344 361 1
344 363 1
344 364 1
344 369 1
344 370 1
344 371 1
344 389 1
345 353 1
345 358 1
345 359 1
345 360 1
345 363 1
345 367 1
345 369 1
345 376 1
345 377 1
345 389 1
345 392 1
345 393 1
345 394 1
345 398 1
345 399 1
346 348 1
346 349 1
346 358 1
346 360 1
346 361 1
346 368 1
346 370 1
346 372 1
346 379 1
346 381 1
346 383 1
346 385 1
346 387 1
346 394 1
346 395 1
346 397 1
346 399 1
347 350 1
347 357 1
347 358 1
347 360 1
347 362 1
347 363 1
347 364 1
347 365 1
347 366 1
347 367 1
347 370 1
347 372 1
347 374 1
347 377 1
347 383 1
347 385 1
347 391 1
347 394 1
347 397 1
347 400 1
348 352 1
348 358 1
348 359 1
348 360 1
348 361 1
348 368 1
348 377 1
348 385 1
348 393 1
348 396 1
349 350 1
349 354 1
349 355 1
349 358 1
349 360 1
349 364 1
349 366 1
349 371 1
349 372 1
349 384 1
349 387 1
349 388 1
350 356 1
350 357 1
350 360 1
350 361 1
350 363 1
350 365 1
350 370 1
350 386 1
350 393 1
350 394 1
350 397 1
350 400 1
351 355 1
351 356 1
351 361 1
351 367 1
351 368 1
351 371 1
351 384 1
351 386 1
351 389 1
351 395 1
351 396 1
352 353 1
352 354 1
352 360 1
352 362 1
352 367 1
352 373 1
352 374 1
352 376 1
352 377 1
352 380 1
352 382 1
352 390 1
352 392 1
353 358 1
353 359 1
353 360 1
353 362 1
353 369 1
353 376 1
353 381 1
353 388 1
353 394 1
353 398 1
354 356 1
354 359 1
354 360 1
354 361 1
354 369 1
354 370 1
354 376 1
354 381 1
354 385 1
354 388 1
354 392 1
354 394 1
354 396 1
354 397 1
354 399 1
355 362 1
355 364 1
355 366 1
355 370 1
355 374 1
355 377 1
355 378 1
355 383 1
355 388 1
355 391 1
355 393 1
355 396 1
356 366 1
356 368 1
356 369 1
356 375 1
356 377 1
356 379 1
356 385 1
356 387 1
356 389 1
356 392 1
356 393 1
356 396 1
356 397 1
357 362 1
357 368 1
357 370 1
357 372 1
357 375 1
357 384 1
357 387 1
357 392 1
357 394 1
357 400 1
358 360 1
358 362 1
358 373 1
358 376 1
358 378 1
358 379 1
358 382 1
358 386 1
358 388 1
358 393 1
358 394 1
358 397 1
358 399 1
359 360 1
359 363 1
359 367 1
359 370 1
359 372 1
359 378 1
359 381 1
359 382 1
359 384 1
359 392 1
359 394 1
359 396 1
360 361 1
360 362 1
360 364 1
360 368 1
360 374 1
360 393 1
360 396 1
360 397 1
361 380 1
361 383 1
361 384 1
361 387 1
361 388 1
361 390 1
361 393 1
362 368 1
362 371 1
362 381 1
362 383 1
362 384 1
362 387 1
362 388 1
362 390 1
362 393 1
362 399 1
362 400 1
363 365 1
363 367 1
363 375 1
363 379 1
363 384 1
363 397 1
364 370 1
364 372 1
364 374 1
364 376 1
364 380 1
364 384 1
364 386 1
364 390 1
364 391 1
364 392 1
365 368 1
365 377 1
365 383 1
365 385 1
365 388 1
365 389 1
365 393 1
365 395 1
365 396 1
366 372 1
366 375 1
366 378 1
366 382 1
366 383 1
366 384 1
366 385 1
366 387 1
366 389 1
366 390 1
366 394 1
367 369 1
367 370 1
367 371 1
367 377 1
367 388 1
367 390 1
368 369 1
368 374 1
368 375 1
368 378 1
368 379 1
368 385 1
368 392 1
368 393 1
368 394 1
368 397 1
369 371 1
369 372 1
369 373 1
369 382 1
369 387 1
369 390 1
369 391 1
369 394 1
370 371 1
370 380 1
370 381 1
370 382 1
370 387 1
370 388 1
370 392 1
370 395 1
370 399 1
370 400 1
371 373 1
371 383 1
371 391 1
371 392 1
371 393 1
371 394 1
371 397 1
372 384 1
372 394 1
372 396 1
373 376 1
373 377 1
373 380 1
373 381 1
373 386 1
373 387 1
373 394 1
373 398 1
373 399 1
373 400 1
374 375 1
374 377 1
374 381 1
374 385 1
374 391 1
374 395 1
374 397 1
374 398 1
375 386 1
375 387 1
375 389 1
375 400 1
376 377 1
376 378 1
376 379 1
376 388 1
376 394 1
376 396 1
376 399 1
377 380 1
377 381 1
377 385 1
377 393 1
377 395 1
377 397 1
377 398 1
377 400 1
378 383 1
378 393 1
378 399 1
379 380 1
379 386 1
379 389 1
379 391 1
379 392 1
379 395 1
379 397 1
379 399 1
379 400 1
380 381 1
380 383 1
380 386 1
380 392 1
380 395 1
380 396 1
380 397 1
381 384 1
381 390 1
381 393 1
381 396 1
381 399 1
382 393 1
382 394 1
382 395 1
382 396 1
382 397 1
382 399 1
383 384 1
383 388 1
383 394 1
383 395 1
383 398 1
383 400 1
384 385 1
384 386 1
384 387 1
384 388 1
384 390 1
384 391 1
385 391 1
385 396 1
385 400 1
386 388 1
386 394 1
386 400 1
387 389 1
387 395 1
387 397 1
387 398 1
387 399 1
388 390 1
388 394 1
388 395 1
389 391 1
389 394 1
390 395 1
390 400 1
391 395 1
391 397 1
391 400 1
392 394 1
393 398 1
393 400 1
394 395 1
394 397 1
395 400 1
396 398 1
396 399 1
397 399 1
398 400 1
399 400 1


==> anc/instances/benchmark/theta/brock400_2.dat <==
400 20014
1 4 1
1 5 1
1 8 1
1 13 1
1 27 1
1 28 1
1 30 1
1 37 1
1 42 1
1 46 1
1 52 1
1 58 1
1 61 1
1 68 1
1 71 1
1 73 1
1 74 1
1 76 1
1 80 1
1 86 1
1 87 1
1 89 1
1 90 1
1 91 1
1 94 1
1 95 1
1 97 1
1 101 1
1 102 1
1 106 1
1 110 1
1 111 1
1 113 1
1 117 1
1 121 1
1 125 1
1 128 1
1 131 1
1 134 1
1 142 1
1 146 1
1 147 1
1 148 1
1 155 1
1 161 1
1 167 1
1 170 1
1 171 1
1 175 1
1 178 1
1 180 1
1 183 1
1 185 1
1 189 1
1 191 1
1 194 1
1 201 1
1 209 1
1 210 1
1 221 1
1 223 1
1 228 1
1 235 1
1 236 1
1 242 1
1 246 1
1 247 1
1 248 1
1 250 1
1 251 1
1 255 1
1 257 1
1 258 1
1 264 1
1 266 1
1 270 1
1 284 1
1 287 1
1 289 1
1 290 1
1 296 1
1 303 1
1 305 1
1 306 1
1 314 1
1 316 1
1 318 1
1 329 1
1 331 1
1 332 1
1 335 1
1 338 1
1 340 1
1 344 1
1 345 1
1 354 1
1 355 1
1 361 1
1 363 1
1 370 1
1 376 1
1 377 1
1 381 1
1 384 1
1 387 1
1 392 1
1 396 1
1 397 1
1 398 1
2 5 1
2 7 1
2 11 1
2 19 1
2 21 1
2 23 1
2 25 1
2 28 1
2 31 1
2 36 1
2 39 1
2 40 1
2 43 1
2 49 1
2 54 1
2 56 1
2 57 1
2 59 1
2 60 1
2 62 1
2 66 1
2 68 1
2 78 1
2 81 1
2 82 1
2 87 1
2 91 1
2 102 1
2 103 1
2 105 1
2 107 1
2 110 1
2 114 1
2 121 1
2 122 1
2 125 1
2 129 1
2 136 1
2 139 1
2 143 1
2 153 1
2 165 1
2 166 1
2 174 1
2 177 1
2 180 1
2 189 1
2 190 1
2 195 1
2 196 1
2 197 1
2 199 1
2 202 1
2 204 1
2 212 1
2 215 1
2 219 1
2 222 1
2 234 1
2 235 1
2 240 1
2 262 1
2 263 1
2 264 1
2 268 1
2 269 1
2 270 1
2 274 1
2 275 1
2 278 1
2 279 1
2 290 1
2 291 1
2 292 1
2 293 1
2 294 1
2 295 1
2 296 1
2 297 1
2 299 1
2 301 1
2 315 1
2 317 1
2 321 1
2 330 1
2 335 1
2 336 1
2 338 1
2 339 1
2 345 1
2 348 1
2 358 1
2 359 1
2 365 1
2 369 1
2 370 1
2 371 1
2 373 1
2 376 1
2 380 1
2 384 1
2 386 1
2 388 1
2 394 1
2 398 1
3 5 1
3 6 1
3 8 1
3 9 1
3 17 1
3 23 1
3 35 1
3 38 1
3 39 1
3 43 1
3 45 1
3 46 1
3 49 1
3 54 1
3 61 1
3 75 1
3 79 1
3 80 1
3 83 1
3 85 1
3 93 1
3 96 1
3 102 1
3 104 1
3 107 1
3 108 1
3 111 1
3 115 1
3 116 1
3 118 1
3 119 1
3 123 1
3 130 1
3 135 1
3 137 1
3 140 1
3 145 1
3 146 1
3 151 1
3 154 1
3 161 1
3 162 1
3 163 1
3 164 1
3 165 1
3 175 1
3 176 1
3 178 1
3 188 1
3 195 1
3 198 1
3 199 1
3 201 1
3 213 1
3 217 1
3 222 1
3 224 1
3 226 1
3 234 1
3 235 1
3 236 1
3 240 1
3 248 1
3 249 1
3 253 1
3 254 1
3 257 1
3 265 1
3 268 1
3 269 1
3 272 1
3 291 1
3 294 1
3 297 1
3 298 1
3 303 1
3 305 1
3 306 1
3 308 1
3 315 1
3 331 1
3 341 1
3 354 1
3 361 1
3 362 1
3 365 1
3 368 1
3 369 1
3 372 1
3 374 1
3 377 1
3 378 1
3 379 1
3 381 1
3 385 1
3 386 1
3 387 1
3 389 1
3 397 1
3 400 1
4 7 1
4 11 1
4 17 1
4 22 1
4 25 1
4 28 1
4 36 1
4 43 1
4 44 1
4 48 1
4 49 1
4 51 1
4 52 1
4 54 1
4 56 1
4 58 1
4 59 1
4 61 1
4 65 1
4 67 1
4 68 1
4 70 1
4 72 1
4 77 1
4 81 1
4 82 1
4 84 1
4 85 1
4 86 1
4 88 1
4 90 1
4 91 1
4 96 1
4 99 1
4 102 1
4 104 1
4 106 1
4 107 1
4 108 1
4 115 1
4 118 1
4 123 1
4 124 1
4 125 1
4 127 1
4 129 1
4 133 1
4 135 1
4 151 1
4 157 1
4 158 1
4 159 1
4 168 1
4 170 1
4 177 1
4 179 1
4 182 1
4 183 1
4 184 1
4 185 1
4 187 1
4 188 1
4 191 1
4 192 1
4 193 1
4 194 1
4 212 1
4 217 1
4 227 1
4 233 1
4 235 1
4 238 1
4 250 1
4 254 1
4 256 1
4 264 1
4 270 1
4 275 1
4 281 1
4 288 1
4 289 1
4 292 1
4 295 1
4 302 1
4 306 1
4 311 1
4 315 1
4 318 1
4 321 1
4 322 1
4 327 1
4 331 1
4 332 1
4 337 1
4 339 1
4 340 1
4 341 1
4 344 1
4 348 1
4 349 1
4 352 1
4 356 1
4 357 1
4 359 1
4 361 1
4 368 1
4 372 1
4 376 1
4 380 1
4 386 1
4 390 1
4 393 1
4 394 1
4 397 1
4 398 1
4 400 1
5 7 1
5 8 1
5 9 1
5 11 1
5 14 1
5 16 1
5 23 1
5 25 1
5 30 1
5 32 1
5 44 1
5 48 1
5 51 1
5 57 1
5 60 1
5 62 1
5 64 1
5 67 1
5 69 1
5 71 1
5 75 1
5 80 1
5 87 1
5 90 1
5 91 1
5 94 1
5 96 1
5 104 1
5 106 1
5 109 1
5 110 1
5 116 1
5 121 1
5 122 1
5 130 1
5 131 1
5 132 1
5 133 1
5 135 1
5 139 1
5 146 1
5 148 1
5 161 1
5 163 1
5 166 1
5 169 1
5 180 1
5 181 1
5 183 1
5 198 1
5 207 1
5 208 1
5 209 1
5 212 1
5 213 1
5 221 1
5 224 1
5 225 1
5 229 1
5 230 1
5 233 1
5 234 1
5 240 1
5 251 1
5 253 1
5 256 1
5 257 1
5 269 1
5 272 1
5 277 1
5 280 1
5 285 1
5 291 1
5 293 1
5 298 1
5 299 1
5 301 1
5 302 1
5 305 1
5 308 1
5 312 1
5 315 1
5 326 1
5 330 1
5 331 1
5 332 1
5 341 1
5 343 1
5 346 1
5 347 1
5 349 1
5 350 1
5 360 1
5 365 1
5 368 1
5 370 1
5 374 1
5 378 1
5 379 1
5 388 1
5 391 1
5 394 1
5 395 1
5 397 1
6 8 1
6 9 1
6 14 1
6 19 1
6 20 1
6 30 1
6 32 1
6 35 1
6 36 1
6 37 1
6 45 1
6 48 1
6 59 1
6 63 1
6 64 1
6 65 1
6 69 1
6 70 1
6 71 1
6 75 1
6 84 1
6 90 1
6 103 1
6 109 1
6 114 1
6 115 1
6 118 1
6 119 1
6 123 1
6 148 1
6 154 1
6 159 1
6 161 1
6 170 1
6 173 1
6 175 1
6 179 1
6 180 1
6 183 1
6 186 1
6 192 1
6 200 1
6 202 1
6 205 1
6 207 1
6 208 1
6 210 1
6 211 1
6 215 1
6 216 1
6 221 1
6 226 1
6 227 1
6 231 1
6 241 1
6 244 1
6 247 1
6 251 1
6 257 1
6 259 1
6 263 1
6 265 1
6 266 1
6 267 1
6 274 1
6 276 1
6 278 1
6 279 1
6 289 1
6 295 1
6 296 1
6 299 1
6 316 1
6 322 1
6 323 1
6 326 1
6 329 1
6 331 1
6 335 1
6 346 1
6 352 1
6 353 1
6 354 1
6 357 1
6 365 1
6 366 1
6 372 1
6 374 1
6 376 1
6 380 1
6 387 1
6 393 1
6 396 1
6 400 1
7 13 1
7 20 1
7 28 1
7 35 1
7 36 1
7 49 1
7 50 1
7 52 1
7 72 1
7 75 1
7 78 1
7 85 1
7 87 1
7 91 1
7 96 1
7 100 1
7 102 1
7 105 1
7 107 1
7 108 1
7 109 1
7 113 1
7 117 1
7 119 1
7 129 1
7 131 1
7 133 1
7 140 1
7 153 1
7 156 1
7 157 1
7 163 1
7 165 1
7 167 1
7 170 1
7 171 1
7 172 1
7 183 1
7 190 1
7 196 1
7 212 1
7 213 1
7 214 1
7 217 1
7 218 1
7 229 1
7 243 1
7 247 1
7 248 1
7 249 1
7 251 1
7 253 1
7 257 1
7 262 1
7 264 1
7 270 1
7 271 1
7 272 1
7 273 1
7 274 1
7 276 1
7 277 1
7 283 1
7 284 1
7 287 1
7 292 1
7 303 1
7 304 1
7 305 1
7 311 1
7 316 1
7 320 1
7 331 1
7 332 1
7 334 1
7 336 1
7 344 1
7 347 1
7 358 1
7 364 1
7 365 1
7 369 1
7 377 1
7 378 1
7 400 1
8 10 1
8 11 1
8 14 1
8 18 1
8 20 1
8 21 1
8 24 1
8 25 1
8 29 1
8 32 1
8 34 1
8 39 1
8 45 1
8 46 1
8 48 1
8 56 1
8 59 1
8 62 1
8 64 1
8 69 1
8 72 1
8 74 1
8 80 1
8 87 1
8 89 1
8 92 1
8 93 1
8 95 1
8 99 1
8 101 1
8 102 1
8 104 1
8 105 1
8 112 1
8 122 1
8 126 1
8 133 1
8 136 1
8 137 1
8 141 1
8 144 1
8 145 1
8 158 1
8 162 1
8 166 1
8 168 1
8 177 1
8 178 1
8 179 1
8 183 1
8 187 1
8 192 1
8 199 1
8 201 1
8 202 1
8 204 1
8 205 1
8 210 1
8 213 1
8 214 1
8 216 1
8 217 1
8 229 1
8 230 1
8 236 1
8 237 1
8 242 1
8 247 1
8 252 1
8 255 1
8 264 1
8 266 1
8 267 1
8 273 1
8 275 1
8 279 1
8 281 1
8 287 1
8 292 1
8 298 1
8 299 1
8 305 1
8 315 1
8 325 1
8 328 1
8 331 1
8 333 1
8 336 1
8 341 1
8 342 1
8 343 1
8 344 1
8 345 1
8 351 1
8 354 1
8 355 1
8 356 1
8 357 1
8 362 1
8 365 1
8 372 1
8 377 1
8 382 1
8 392 1
8 393 1
8 395 1
9 10 1
9 16 1
9 19 1
9 22 1
9 23 1
9 25 1
9 27 1
9 30 1
9 34 1
9 40 1
9 46 1
9 47 1
9 54 1
9 63 1
9 64 1
9 69 1
9 74 1
9 78 1
9 81 1
9 82 1
9 83 1
9 86 1
9 89 1
9 90 1
9 95 1
9 98 1
9 100 1
9 101 1
9 102 1
9 106 1
9 114 1
9 115 1
9 122 1
9 133 1
9 134 1
9 139 1
9 140 1
9 144 1
9 147 1
9 149 1
9 157 1
9 166 1
9 169 1
9 171 1
9 172 1
9 173 1
9 174 1
9 175 1
9 177 1
9 178 1
9 185 1
9 187 1
9 189 1
9 197 1
9 199 1
9 215 1
9 219 1
9 221 1
9 226 1
9 228 1
9 229 1
9 232 1
9 233 1
9 236 1
9 238 1
9 240 1
9 241 1
9 244 1
9 248 1
9 250 1
9 251 1
9 253 1
9 259 1
9 269 1
9 271 1
9 273 1
9 276 1
9 278 1
9 281 1
9 287 1
9 289 1
9 290 1
9 293 1
9 299 1
9 300 1
9 303 1
9 306 1
9 307 1
9 308 1
9 309 1
9 312 1
9 316 1
9 318 1
9 319 1
9 320 1
9 327 1
9 329 1
9 330 1
9 338 1
9 341 1
9 345 1
9 347 1
9 348 1
9 352 1
9 355 1
9 356 1
9 359 1
9 365 1
9 371 1
9 373 1
9 374 1
9 377 1
9 380 1
9 386 1
9 396 1
9 400 1
10 17 1
10 22 1
10 24 1
10 25 1
10 27 1
10 30 1
10 35 1
10 46 1
10 48 1
10 60 1
10 61 1
10 62 1
10 65 1
10 66 1
10 75 1
10 81 1
10 87 1
10 90 1
10 102 1
10 107 1
10 112 1
10 115 1
10 117 1
10 119 1
10 120 1
10 126 1
10 128 1
10 130 1
10 140 1
10 146 1
10 148 1
10 151 1
10 157 1
10 163 1
10 167 1
10 170 1
10 172 1
10 179 1
10 185 1
10 189 1
10 196 1
10 199 1
10 200 1
10 204 1
10 210 1
10 211 1
10 219 1
10 226 1
10 227 1
10 234 1
10 237 1
10 240 1
10 246 1
10 252 1
10 253 1
10 255 1
10 258 1
10 259 1
10 260 1
10 262 1
10 271 1
10 272 1
10 280 1
10 288 1
10 289 1
10 297 1
10 308 1
10 315 1
10 316 1
10 321 1
10 325 1
10 326 1
10 330 1
10 337 1
10 344 1
10 345 1
10 348 1
10 352 1
10 353 1
10 360 1
10 366 1
10 367 1
10 368 1
10 371 1
10 372 1
10 374 1
10 377 1
10 379 1
10 383 1
10 384 1
10 388 1
10 389 1
10 390 1
10 399 1
10 400 1
11 12 1
11 18 1
11 33 1
11 36 1
11 38 1
11 40 1
11 42 1
11 43 1
11 46 1
11 49 1
11 50 1
11 56 1
11 61 1
11 66 1
11 67 1
11 68 1
11 71 1
11 72 1
11 76 1
11 81 1
11 86 1
11 87 1
11 91 1
11 92 1
11 93 1
11 103 1
11 104 1
11 109 1
11 115 1
11 117 1
11 119 1
11 133 1
11 152 1
11 157 1
11 161 1
11 162 1
11 164 1
11 173 1
11 176 1
11 177 1
11 178 1
11 179 1
11 180 1
11 185 1
11 194 1
11 196 1
11 198 1
11 229 1
11 230 1
11 232 1
11 233 1
11 234 1
11 235 1
11 237 1
11 240 1
11 246 1
11 247 1
11 255 1
11 257 1
11 262 1
11 263 1
11 266 1
11 267 1
11 270 1
11 271 1
11 273 1
11 275 1
11 277 1
11 284 1
11 303 1
11 307 1
11 310 1
11 311 1
11 312 1
11 313 1
11 318 1
11 327 1
11 333 1
11 334 1
11 336 1
11 339 1
11 340 1
11 343 1
11 355 1
11 360 1
11 367 1
11 375 1
11 379 1
11 383 1
11 385 1
11 389 1
11 392 1
12 14 1
12 18 1
12 28 1
12 33 1
12 35 1
12 37 1
12 39 1
12 40 1
12 41 1
12 48 1
12 49 1
12 50 1
12 56 1
12 57 1
12 59 1
12 61 1
12 62 1
12 68 1
12 71 1
12 73 1
12 74 1
12 76 1
12 78 1
12 82 1
12 86 1
12 91 1
12 93 1
12 96 1
12 106 1
12 109 1
12 110 1
12 116 1
12 119 1
12 120 1
12 126 1
12 127 1
12 131 1
12 136 1
12 138 1
12 139 1
12 140 1
12 142 1
12 145 1
12 147 1
12 152 1
12 153 1
12 154 1
12 155 1
12 156 1
12 159 1
12 166 1
12 168 1
12 169 1
12 172 1
12 177 1
12 179 1
12 180 1
12 183 1
12 184 1
12 192 1
12 198 1
12 200 1
12 209 1
12 210 1
12 212 1
12 214 1
12 223 1
12 225 1
12 226 1
12 237 1
12 239 1
12 241 1
12 243 1
12 246 1
12 248 1
12 250 1
12 252 1
12 268 1
12 269 1
12 273 1
12 274 1
12 277 1
12 280 1
12 281 1
12 285 1
12 291 1
12 293 1
12 294 1
12 295 1
12 298 1
12 307 1
12 308 1
12 309 1
12 311 1
12 313 1
12 320 1
12 322 1
12 324 1
12 333 1
12 334 1
12 340 1
12 346 1
12 349 1
12 357 1
12 359 1
12 360 1
12 362 1
12 364 1
12 369 1
12 386 1
12 391 1
12 396 1
12 398 1
13 19 1
13 20 1
13 30 1
13 35 1
13 44 1
13 45 1
13 58 1
13 63 1
13 64 1
13 71 1
13 79 1
13 89 1
13 90 1
13 98 1
13 103 1
13 105 1
13 109 1
13 114 1
13 119 1
13 121 1
13 124 1
13 126 1
13 129 1
13 130 1
13 135 1
13 138 1
13 139 1
13 142 1
13 146 1
13 156 1
13 163 1
13 165 1
13 169 1
13 170 1
13 172 1
13 174 1
13 176 1
13 194 1
13 196 1
13 200 1
13 210 1
13 211 1
13 218 1
13 221 1
13 223 1
13 224 1
13 230 1
13 233 1
13 235 1
13 236 1
13 237 1
13 238 1
13 239 1
13 241 1
13 246 1
13 248 1
13 250 1
13 251 1
13 254 1
13 259 1
13 260 1
13 262 1
13 268 1
13 272 1
13 273 1
13 274 1
13 275 1
13 277 1
13 280 1
13 291 1
13 294 1
13 296 1
13 297 1
13 301 1
13 305 1
13 307 1
13 308 1
13 309 1
13 311 1
13 316 1
13 321 1
13 323 1
13 324 1
13 341 1
13 342 1
13 345 1
13 349 1
13 351 1
13 352 1
13 356 1
13 357 1
13 366 1
13 368 1
13 371 1
13 375 1
13 376 1
13 385 1
13 390 1
13 395 1
13 398 1
14 24 1
14 25 1
14 26 1
14 28 1
14 37 1
14 39 1
14 42 1
14 44 1
14 46 1
14 48 1
14 50 1
14 54 1
14 55 1
14 56 1
14 64 1
14 66 1
14 69 1
14 70 1
14 74 1
14 77 1
14 84 1
14 90 1
14 92 1
14 93 1
14 98 1
14 102 1
14 107 1
14 108 1
14 110 1
14 114 1
14 115 1
14 117 1
14 119 1
14 120 1
14 122 1
14 123 1
14 125 1
14 129 1
14 130 1
14 138 1
14 139 1
14 142 1
14 144 1
14 145 1
14 160 1
14 163 1
14 167 1
14 168 1
14 169 1
14 174 1
14 184 1
14 189 1
14 196 1
14 199 1
14 201 1
14 205 1
14 206 1
14 209 1
14 210 1
14 215 1
14 218 1
14 220 1
14 225 1
14 226 1
14 232 1
14 239 1
14 242 1
14 245 1
14 247 1
14 249 1
14 250 1
14 256 1
14 258 1
14 261 1
14 264 1
14 268 1
14 270 1
14 271 1
14 275 1
14 282 1
14 283 1
14 294 1
14 302 1
14 304 1
14 309 1
14 313 1
14 314 1
14 317 1
14 318 1
14 321 1
14 328 1
14 329 1
14 335 1
14 343 1
14 348 1
14 354 1
14 362 1
14 367 1
14 369 1
14 371 1
14 374 1
14 377 1
14 378 1
14 379 1
14 381 1
14 389 1
14 392 1
14 394 1
14 396 1
14 398 1
14 399 1
15 24 1
15 27 1
15 29 1
15 33 1
15 34 1
15 38 1
15 42 1
15 50 1
15 63 1
15 64 1
15 65 1
15 67 1
15 70 1
15 74 1
15 78 1
15 79 1
15 84 1
15 86 1
15 89 1
15 92 1
15 102 1
15 113 1
15 120 1
15 121 1
15 129 1
15 135 1
15 136 1
15 139 1
15 143 1
15 147 1
15 153 1
15 154 1
15 158 1
15 160 1
15 163 1
15 169 1
15 175 1
15 178 1
15 193 1
15 199 1
15 201 1
15 208 1
15 211 1
15 222 1
15 225 1
15 226 1
15 229 1
15 230 1
15 234 1
15 236 1
15 240 1
15 241 1
15 245 1
15 255 1
15 256 1
15 258 1
15 272 1
15 273 1
15 275 1
15 277 1
15 282 1
15 285 1
15 286 1
15 289 1
15 290 1
15 291 1
15 292 1
15 294 1
15 301 1
15 303 1
15 304 1
15 308 1
15 309 1
15 311 1
15 321 1
15 329 1
15 333 1
15 339 1
15 345 1
15 353 1
15 357 1
15 365 1
15 367 1
15 368 1
15 369 1
15 373 1
15 386 1
15 393 1
15 394 1
15 399 1
16 18 1
16 22 1
16 29 1
16 31 1
16 36 1
16 50 1
16 52 1
16 54 1
16 59 1
16 64 1
16 68 1
16 72 1
16 75 1
16 80 1
16 100 1
16 104 1
16 112 1
16 114 1
16 123 1
16 124 1
16 134 1
16 139 1
16 144 1
16 147 1
16 160 1
16 166 1
16 169 1
16 172 1
16 179 1
16 180 1
16 184 1
16 187 1
16 194 1
16 197 1
16 208 1
16 211 1
16 216 1
16 221 1
16 223 1
16 229 1
16 230 1
16 233 1
16 238 1
16 244 1
16 245 1
16 267 1
16 268 1
16 269 1
16 273 1
16 276 1
16 280 1
16 284 1
16 292 1
16 293 1
16 297 1
16 298 1
16 311 1
16 312 1
16 317 1
16 318 1
16 320 1
16 328 1
16 330 1
16 332 1
16 335 1
16 339 1
16 346 1
16 347 1
16 348 1
16 353 1
16 358 1
16 359 1
16 380 1
16 389 1
16 391 1
16 392 1
16 394 1
16 395 1
17 22 1
17 27 1
17 29 1
17 33 1
17 34 1
17 41 1
17 46 1
17 47 1
17 48 1
17 51 1
17 61 1
17 63 1
17 68 1
17 69 1
17 71 1
17 72 1
17 73 1
17 86 1
17 89 1
17 90 1
17 98 1
17 112 1
17 113 1
17 117 1
17 119 1
17 124 1
17 129 1
17 130 1
17 132 1
17 134 1
17 140 1
17 144 1
17 151 1
17 152 1
17 157 1
17 158 1
17 166 1
17 172 1
17 190 1
17 191 1
17 206 1
17 207 1
17 209 1
17 213 1
17 220 1
17 224 1
17 228 1
17 229 1
17 230 1
17 232 1
17 236 1
17 240 1
17 256 1
17 261 1
17 263 1
17 268 1
17 274 1
17 277 1
17 283 1
17 284 1
17 291 1
17 293 1
17 303 1
17 304 1
17 307 1
17 316 1
17 322 1
17 330 1
17 338 1
17 347 1
17 359 1
17 360 1
17 361 1
17 365 1
17 367 1
17 371 1
17 372 1
17 377 1
17 381 1
17 383 1
17 388 1
17 389 1
17 391 1
17 393 1
17 399 1
18 25 1
18 26 1
18 29 1
18 33 1
18 38 1
18 47 1
18 50 1
18 53 1
18 54 1
18 58 1
18 64 1
18 65 1
18 67 1
18 70 1
18 74 1
18 78 1
18 81 1
18 83 1
18 84 1
18 89 1
18 95 1
18 98 1
18 102 1
18 107 1
18 110 1
18 113 1
18 115 1
18 116 1
18 117 1
18 118 1
18 122 1
18 124 1
18 127 1
18 128 1
18 133 1
18 141 1
18 144 1
18 149 1
18 151 1
18 156 1
18 157 1
18 158 1
18 160 1
18 163 1
18 166 1
18 172 1
18 176 1
18 180 1
18 188 1
18 191 1
18 197 1
18 200 1
18 214 1
18 218 1
18 223 1
18 224 1
18 225 1
18 236 1
18 237 1
18 240 1
18 241 1
18 242 1
18 253 1
18 254 1
18 264 1
18 266 1
18 270 1
18 272 1
18 273 1
18 278 1
18 279 1
18 281 1
18 282 1
18 292 1
18 293 1
18 295 1
18 305 1
18 313 1
18 314 1
18 322 1
18 327 1
18 329 1
18 330 1
18 332 1
18 335 1
18 340 1
18 344 1
18 354 1
18 357 1
18 360 1
18 362 1
18 363 1
18 364 1
18 367 1
18 374 1
18 390 1
18 393 1
19 20 1
19 27 1
19 28 1
19 29 1
19 30 1
19 37 1
19 39 1
19 45 1
19 49 1
19 54 1
19 59 1
19 64 1
19 65 1
19 76 1
19 86 1
19 89 1
19 93 1
19 94 1
19 97 1
19 100 1
19 106 1
19 111 1
19 112 1
19 122 1
19 125 1
19 132 1
19 139 1
19 140 1
19 141 1
19 150 1
19 160 1
19 164 1
19 165 1
19 184 1
19 186 1
19 190 1
19 197 1
19 198 1
19 200 1
19 205 1
19 206 1
19 208 1
19 220 1
19 222 1
19 231 1
19 235 1
19 238 1
19 241 1
19 243 1
19 245 1
19 253 1
19 257 1
19 258 1
19 262 1
19 267 1
19 272 1
19 274 1
19 275 1
19 276 1
19 281 1
19 284 1
19 287 1
19 291 1
19 298 1
19 303 1
19 306 1
19 308 1
19 310 1
19 312 1
19 315 1
19 317 1
19 330 1
19 332 1
19 333 1
19 342 1
19 346 1
19 365 1
19 366 1
19 367 1
19 368 1
19 372 1
19 376 1
19 378 1
19 379 1
19 381 1
19 385 1
19 389 1
19 390 1
19 392 1
19 397 1
20 23 1
20 25 1
20 31 1
20 33 1
20 34 1
20 36 1
20 40 1
20 42 1
20 45 1
20 46 1
20 58 1
20 62 1
20 63 1
20 67 1
20 70 1
20 71 1
20 74 1
20 77 1
20 81 1
20 82 1
20 84 1
20 86 1
20 87 1
20 89 1
20 102 1
20 109 1
20 113 1
20 119 1
20 120 1
20 125 1
20 129 1
20 133 1
20 138 1
20 143 1
20 146 1
20 155 1
20 158 1
20 162 1
20 163 1
20 179 1
20 189 1
20 190 1
20 194 1
20 202 1
20 203 1
20 205 1
20 206 1
20 210 1
20 212 1
20 217 1
20 220 1
20 222 1
20 226 1
20 228 1
20 231 1
20 235 1
20 236 1
20 244 1
20 248 1
20 254 1
20 259 1
20 263 1
20 266 1
20 267 1
20 273 1
20 274 1
20 279 1
20 282 1
20 285 1
20 292 1
20 297 1
20 298 1
20 301 1
20 308 1
20 309 1
20 310 1
20 318 1
20 319 1
20 321 1
20 322 1
20 323 1
20 327 1
20 331 1
20 334 1
20 347 1
20 351 1
20 352 1
20 353 1
20 358 1
20 360 1
20 363 1
20 367 1
20 379 1
20 382 1
20 386 1
21 23 1
21 25 1
21 26 1
21 36 1
21 38 1
21 40 1
21 43 1
21 44 1
21 46 1
21 51 1
21 55 1
21 61 1
21 62 1
21 65 1
21 66 1
21 68 1
21 69 1
21 76 1
21 77 1
21 78 1
21 81 1
21 82 1
21 92 1
21 99 1
21 104 1
21 110 1
21 117 1
21 118 1
21 119 1
21 130 1
21 141 1
21 142 1
21 143 1
21 146 1
21 147 1
21 148 1
21 149 1
21 151 1
21 152 1
21 155 1
21 163 1
21 168 1
21 171 1
21 172 1
21 173 1
21 174 1
21 182 1
21 195 1
21 207 1
21 208 1
21 211 1
21 219 1
21 220 1
21 222 1
21 223 1
21 225 1
21 226 1
21 228 1
21 230 1
21 231 1
21 232 1
21 236 1
21 242 1
21 244 1
21 247 1
21 250 1
21 254 1
21 255 1
21 261 1
21 265 1
21 267 1
21 271 1
21 273 1
21 275 1
21 276 1
21 277 1
21 279 1
21 293 1
21 300 1
21 301 1
21 304 1
21 308 1
21 309 1
21 313 1
21 322 1
21 323 1
21 324 1
21 326 1
21 330 1
21 338 1
21 345 1
21 347 1
21 349 1
21 350 1
21 352 1
21 353 1
21 354 1
21 356 1
21 360 1
21 362 1
21 365 1
21 370 1
21 371 1
21 372 1
21 374 1
21 376 1
21 379 1
21 380 1
21 392 1
21 396 1
21 399 1
21 400 1
22 24 1
22 33 1
22 35 1
22 39 1
22 42 1
22 45 1
22 49 1
22 60 1
22 70 1
22 71 1
22 83 1
22 85 1
22 86 1
22 89 1
22 90 1
22 101 1
22 110 1
22 111 1
22 113 1
22 116 1
22 123 1
22 136 1
22 137 1
22 140 1
22 144 1
22 145 1
22 148 1
22 149 1
22 153 1
22 155 1
22 156 1
22 157 1
22 161 1
22 162 1
22 165 1
22 169 1
22 172 1
22 174 1
22 177 1
22 178 1
22 181 1
22 182 1
22 183 1
22 188 1
22 194 1
22 195 1
22 197 1
22 203 1
22 204 1
22 210 1
22 213 1
22 215 1
22 217 1
22 232 1
22 236 1
22 240 1
22 244 1
22 251 1
22 260 1
22 261 1
22 266 1
22 271 1
22 274 1
22 275 1
22 276 1
22 277 1
22 278 1
22 281 1
22 284 1
22 290 1
22 303 1
22 304 1
22 315 1
22 316 1
22 318 1
22 320 1
22 321 1
22 324 1
22 325 1
22 327 1
22 329 1
22 330 1
22 340 1
22 341 1
22 344 1
22 346 1
22 353 1
22 355 1
22 361 1
22 362 1
22 381 1
22 387 1
22 393 1
22 397 1
23 29 1
23 33 1
23 38 1
23 42 1
23 48 1
23 57 1
23 64 1
23 69 1
23 76 1
23 77 1
23 79 1
23 80 1
23 81 1
23 82 1
23 90 1
23 91 1
23 95 1
23 99 1
23 104 1
23 105 1
23 112 1
23 121 1
23 122 1
23 124 1
23 125 1
23 128 1
23 130 1
23 135 1
23 136 1
23 139 1
23 143 1
23 147 1
23 148 1
23 150 1
23 152 1
23 157 1
23 158 1
23 166 1
23 169 1
23 171 1
23 178 1
23 183 1
23 184 1
23 185 1
23 188 1
23 191 1
23 194 1
23 197 1
23 201 1
23 202 1
23 206 1
23 209 1
23 210 1
23 212 1
23 217 1
23 218 1
23 226 1
23 231 1
23 233 1
23 241 1
23 244 1
23 246 1
23 253 1
23 256 1
23 258 1
23 260 1
23 264 1
23 270 1
23 278 1
23 282 1
23 287 1
23 288 1
23 295 1
23 298 1
23 299 1
23 301 1
23 302 1
23 305 1
23 307 1
23 309 1
23 316 1
23 321 1
23 329 1
23 331 1
23 332 1
23 334 1
23 335 1
23 338 1
23 344 1
23 347 1
23 348 1
23 349 1
23 351 1
23 355 1
23 359 1
23 368 1
23 371 1
23 373 1
23 385 1
23 386 1
23 388 1
23 389 1
23 396 1
23 400 1
24 26 1
24 31 1
24 34 1
24 42 1
24 46 1
24 48 1
24 50 1
24 51 1
24 56 1
24 58 1
24 59 1
24 62 1
24 63 1
24 68 1
24 70 1
24 73 1
24 77 1
24 80 1
24 81 1
24 83 1
24 84 1
24 93 1
24 95 1
24 100 1
24 101 1
24 104 1
24 107 1
24 110 1
24 111 1
24 121 1
24 123 1
24 126 1
24 128 1
24 130 1
24 137 1
24 143 1
24 160 1
24 168 1
24 174 1
24 176 1
24 181 1
24 182 1
24 185 1
24 188 1
24 200 1
24 202 1
24 207 1
24 209 1
24 211 1
24 215 1
24 217 1
24 218 1
24 234 1
24 235 1
24 246 1
24 248 1
24 249 1
24 254 1
24 255 1
24 259 1
24 261 1
24 264 1
24 271 1
24 275 1
24 279 1
24 283 1
24 293 1
24 295 1
24 303 1
24 314 1
24 316 1
24 332 1
24 334 1
24 337 1
24 339 1
24 344 1
24 345 1
24 351 1
24 354 1
24 365 1
24 368 1
24 374 1
24 375 1
24 378 1
24 380 1
24 387 1
24 388 1
24 389 1
24 394 1
24 395 1
24 397 1
25 31 1
25 33 1
25 34 1
25 36 1
25 41 1
25 45 1
25 50 1
25 53 1
25 56 1
25 68 1
25 69 1
25 71 1
25 72 1
25 73 1
25 74 1
25 77 1
25 80 1
25 84 1
25 86 1
25 90 1
25 95 1
25 96 1
25 102 1
25 103 1
25 111 1
25 120 1
25 123 1
25 132 1
25 146 1
25 148 1
25 160 1
25 162 1
25 165 1
25 170 1
25 177 1
25 182 1
25 198 1
25 199 1
25 200 1
25 202 1
25 205 1
25 210 1
25 218 1
25 226 1
25 227 1
25 229 1
25 234 1
25 242 1
25 245 1
25 246 1
25 247 1
25 253 1
25 255 1
25 258 1
25 259 1
25 261 1
25 273 1
25 279 1
25 285 1
25 286 1
25 290 1
25 295 1
25 299 1
25 302 1
25 303 1
25 311 1
25 313 1
25 315 1
25 321 1
25 324 1
25 325 1
25 331 1
25 333 1
25 338 1
25 340 1
25 344 1
25 346 1
25 348 1
25 355 1
25 357 1
25 359 1
25 360 1
25 361 1
25 362 1
25 363 1
25 368 1
25 369 1
25 373 1
25 379 1
25 389 1
25 391 1
25 392 1
25 394 1
25 400 1
26 38 1
26 43 1
26 46 1
26 51 1
26 56 1
26 57 1
26 60 1
26 64 1
26 66 1
26 69 1
26 83 1
26 91 1
26 95 1
26 96 1
26 101 1
26 103 1
26 109 1
26 115 1
26 119 1
26 123 1
26 125 1
26 126 1
26 128 1
26 129 1
26 130 1
26 144 1
26 152 1
26 153 1
26 158 1
26 160 1
26 166 1
26 176 1
26 182 1
26 190 1
26 194 1
26 196 1
26 200 1
26 205 1
26 207 1
26 211 1
26 213 1
26 219 1
26 221 1
26 222 1
26 229 1
26 230 1
26 232 1
26 241 1
26 244 1
26 248 1
26 250 1
26 251 1
26 252 1
26 258 1
26 262 1
26 269 1
26 272 1
26 280 1
26 282 1
26 283 1
26 290 1
26 293 1
26 298 1
26 304 1
26 305 1
26 306 1
26 312 1
26 319 1
26 321 1
26 324 1
26 326 1
26 327 1
26 328 1
26 333 1
26 334 1
26 340 1
26 345 1
26 347 1
26 348 1
26 357 1
26 358 1
26 367 1
26 370 1
26 375 1
26 379 1
26 380 1
26 381 1
26 384 1
26 387 1
26 390 1
26 400 1
27 32 1
27 33 1
27 41 1
27 42 1
27 47 1
27 48 1
27 51 1
27 52 1
27 53 1
27 55 1
27 60 1
27 65 1
27 76 1
27 79 1
27 81 1
27 82 1
27 83 1
27 96 1
27 106 1
27 108 1
27 109 1
27 118 1
27 130 1
27 134 1
27 139 1
27 143 1
27 145 1
27 147 1
27 156 1
27 162 1
27 165 1
27 171 1
27 174 1
27 175 1
27 176 1
27 177 1
27 178 1
27 180 1
27 182 1
27 191 1
27 195 1
27 202 1
27 209 1
27 218 1
27 224 1
27 227 1
27 234 1
27 235 1
27 238 1
27 240 1
27 244 1
27 245 1
27 252 1
27 255 1
27 256 1
27 259 1
27 260 1
27 263 1
27 272 1
27 279 1
27 283 1
27 288 1
27 289 1
27 298 1
27 299 1
27 308 1
27 312 1
27 314 1
27 316 1
27 322 1
27 325 1
27 326 1
27 333 1
27 335 1
27 338 1
27 339 1
27 344 1
27 347 1
27 350 1
27 351 1
27 361 1
27 362 1
27 368 1
27 375 1
27 376 1
27 378 1
27 383 1
27 384 1
27 388 1
27 393 1
27 399 1
28 29 1
28 30 1
28 32 1
28 36 1
28 37 1
28 39 1
28 46 1
28 51 1
28 55 1
28 60 1
28 61 1
28 63 1
28 65 1
28 66 1
28 68 1
28 75 1
28 76 1
28 81 1
28 88 1
28 95 1
28 104 1
28 111 1
28 115 1
28 117 1
28 118 1
28 123 1
28 135 1
28 136 1
28 142 1
28 152 1
28 163 1
28 164 1
28 168 1
28 169 1
28 170 1
28 171 1
28 174 1
28 177 1
28 178 1
28 179 1
28 182 1
28 183 1
28 196 1
28 197 1
28 198 1
28 201 1
28 203 1
28 204 1
28 209 1
28 212 1
28 222 1
28 230 1
28 237 1
28 239 1
28 247 1
28 251 1
28 253 1
28 260 1
28 262 1
28 264 1
28 266 1
28 268 1
28 272 1
28 273 1
28 276 1
28 278 1
28 300 1
28 307 1
28 309 1
28 315 1
28 316 1
28 318 1
28 319 1
28 320 1
28 321 1
28 324 1
28 326 1
28 327 1
28 329 1
28 340 1
28 346 1
28 353 1
28 355 1
28 356 1
28 367 1
28 374 1
28 375 1
28 377 1
28 381 1
28 390 1
28 391 1
28 395 1
28 396 1
29 30 1
29 34 1
29 37 1
29 40 1
29 47 1
29 49 1
29 53 1
29 57 1
29 59 1
29 61 1
29 63 1
29 66 1
29 72 1
29 78 1
29 79 1
29 91 1
29 92 1
29 101 1
29 122 1
29 125 1
29 131 1
29 132 1
29 134 1
29 138 1
29 141 1
29 147 1
29 151 1
29 153 1
29 154 1
29 155 1
29 156 1
29 158 1
29 162 1
29 163 1
29 166 1
29 170 1
29 180 1
29 183 1
29 186 1
29 190 1
29 194 1
29 196 1
29 197 1
29 200 1
29 203 1
29 205 1
29 210 1
29 214 1
29 221 1
29 227 1
29 234 1
29 238 1
29 239 1
29 245 1
29 247 1
29 248 1
29 250 1
29 255 1
29 263 1
29 266 1
29 267 1
29 274 1
29 290 1
29 292 1
29 295 1
29 296 1
29 297 1
29 299 1
29 303 1
29 307 1
29 308 1
29 309 1
29 310 1
29 311 1
29 314 1
29 317 1
29 322 1
29 327 1
29 329 1
29 332 1
29 334 1
29 337 1
29 340 1
29 343 1
29 344 1
29 351 1
29 352 1
29 353 1
29 354 1
29 355 1
29 358 1
29 359 1
29 370 1
29 375 1
29 381 1
29 382 1
29 386 1
29 388 1
29 389 1
29 392 1
29 395 1
29 398 1
29 399 1
30 34 1
30 37 1
30 38 1
30 46 1
30 47 1
30 51 1
30 59 1
30 61 1
30 62 1
30 65 1
30 66 1
30 70 1
30 81 1
30 85 1
30 88 1
30 92 1
30 94 1
30 98 1
30 104 1
30 107 1
30 112 1
30 113 1
30 115 1
30 118 1
30 122 1
30 123 1
30 126 1
30 130 1
30 133 1
30 135 1
30 137 1
30 140 1
30 141 1
30 143 1
30 145 1
30 150 1
30 159 1
30 163 1
30 169 1
30 170 1
30 173 1
30 178 1
30 183 1
30 186 1
30 187 1
30 189 1
30 195 1
30 196 1
30 199 1
30 213 1
30 214 1
30 217 1
30 223 1
30 225 1
30 226 1
30 228 1
30 236 1
30 239 1
30 240 1
30 242 1
30 243 1
30 245 1
30 246 1
30 248 1
30 254 1
30 255 1
30 259 1
30 262 1
30 266 1
30 268 1
30 271 1
30 277 1
30 278 1
30 282 1
30 284 1
30 293 1
30 294 1
30 299 1
30 309 1
30 317 1
30 318 1
30 323 1
30 326 1
30 331 1
30 333 1
30 335 1
30 337 1
30 339 1
30 350 1
30 363 1
30 364 1
30 370 1
30 371 1
30 373 1
30 379 1
30 384 1
30 388 1
30 389 1
30 390 1
30 396 1
31 33 1
31 36 1
31 41 1
31 46 1
31 47 1
31 51 1
31 55 1
31 66 1
31 70 1
31 73 1
31 75 1
31 76 1
31 84 1
31 96 1
31 101 1
31 107 1
31 111 1
31 119 1
31 125 1
31 126 1
31 131 1
31 137 1
31 142 1
31 144 1
31 146 1
31 147 1
31 148 1
31 149 1
31 150 1
31 159 1
31 165 1
31 170 1
31 172 1
31 183 1
31 184 1
31 202 1
31 203 1
31 209 1
31 220 1
31 222 1
31 226 1
31 230 1
31 235 1
31 236 1
31 239 1
31 252 1
31 255 1
31 259 1
31 262 1
31 263 1
31 264 1
31 268 1
31 270 1
31 273 1
31 276 1
31 278 1
31 286 1
31 287 1
31 288 1
31 299 1
31 301 1
31 317 1
31 318 1
31 319 1
31 323 1
31 329 1
31 338 1
31 339 1
31 342 1
31 344 1
31 351 1
31 353 1
31 354 1
31 357 1
31 358 1
31 359 1
31 364 1
31 366 1
31 370 1
31 376 1
31 386 1
31 388 1
31 390 1
31 393 1
31 394 1
31 395 1
32 33 1
32 37 1
32 41 1
32 50 1
32 55 1
32 56 1
32 68 1
32 69 1
32 70 1
32 75 1
32 76 1
32 78 1
32 79 1
32 81 1
32 89 1
32 91 1
32 93 1
32 104 1
32 107 1
32 108 1
32 109 1
32 116 1
32 120 1
32 130 1
32 135 1
32 137 1
32 138 1
32 140 1
32 146 1
32 147 1
32 148 1
32 149 1
32 152 1
32 157 1
32 161 1
32 172 1
32 173 1
32 178 1
32 188 1
32 189 1
32 194 1
32 197 1
32 198 1
32 206 1
32 215 1
32 216 1
32 220 1
32 225 1
32 229 1
32 230 1
32 231 1
32 233 1
32 239 1
32 248 1
32 249 1
32 250 1
32 251 1
32 252 1
32 253 1
32 257 1
32 260 1
32 266 1
32 268 1
32 275 1
32 279 1
32 280 1
32 284 1
32 289 1
32 290 1
32 292 1
32 293 1
32 302 1
32 314 1
32 315 1
32 321 1
32 322 1
32 331 1
32 332 1
32 335 1
32 336 1
32 339 1
32 342 1
32 349 1
32 354 1
32 355 1
32 362 1
32 364 1
32 367 1
32 368 1
32 370 1
32 381 1
32 383 1
32 391 1
32 398 1
32 399 1
33 36 1
33 38 1
33 42 1
33 45 1
33 48 1
33 52 1
33 55 1
33 58 1
33 64 1
33 66 1
33 71 1
33 75 1
33 79 1
33 81 1
33 86 1
33 89 1
33 97 1
33 98 1
33 103 1
33 104 1
33 107 1
33 108 1
33 109 1
33 116 1
33 119 1
33 121 1
33 123 1
33 128 1
33 135 1
33 138 1
33 139 1
33 143 1
33 145 1
33 146 1
33 147 1
33 151 1
33 159 1
33 161 1
33 164 1
33 176 1
33 181 1
33 184 1
33 189 1
33 190 1
33 192 1
33 194 1
33 195 1
33 200 1
33 211 1
33 212 1
33 215 1
33 221 1
33 227 1
33 231 1
33 236 1
33 246 1
33 250 1
33 251 1
33 252 1
33 254 1
33 255 1
33 261 1
33 264 1
33 270 1
33 272 1
33 280 1
33 287 1
33 293 1
33 294 1
33 303 1
33 304 1
33 305 1
33 307 1
33 311 1
33 312 1
33 320 1
33 322 1
33 324 1
33 335 1
33 336 1
33 339 1
33 340 1
33 346 1
33 349 1
33 352 1
33 357 1
33 358 1
33 371 1
33 373 1
33 377 1
33 381 1
33 384 1
33 392 1
33 397 1
33 399 1
34 46 1
34 54 1
34 56 1
34 64 1
34 65 1
34 67 1
34 69 1
34 71 1
34 89 1
34 90 1
34 96 1
34 98 1
34 104 1
34 105 1
34 106 1
34 107 1
34 119 1
34 122 1
34 127 1
34 130 1
34 134 1
34 135 1
34 138 1
34 139 1
34 140 1
34 143 1
34 144 1
34 146 1
34 150 1
34 152 1
34 153 1
34 156 1
34 165 1
34 171 1
34 176 1
34 180 1
34 181 1
34 189 1
34 192 1
34 196 1
34 202 1
34 204 1
34 206 1
34 211 1
34 216 1
34 219 1
34 222 1
34 226 1
34 227 1
34 228 1
34 231 1
34 233 1
34 238 1
34 242 1
34 243 1
34 251 1
34 255 1
34 260 1
34 261 1
34 264 1
34 268 1
34 271 1
34 272 1
34 282 1
34 283 1
34 284 1
34 296 1
34 300 1
34 307 1
34 309 1
34 311 1
34 314 1
34 318 1
34 320 1
34 322 1
34 324 1
34 341 1
34 342 1
34 345 1
34 349 1
34 356 1
34 359 1
34 365 1
34 368 1
34 371 1
34 374 1
34 381 1
34 383 1
34 384 1
34 386 1
34 391 1
34 393 1
34 394 1
35 40 1
35 44 1
35 56 1
35 57 1
35 59 1
35 60 1
35 62 1
35 64 1
35 66 1
35 74 1
35 82 1
35 87 1
35 90 1
35 93 1
35 94 1
35 95 1
35 97 1
35 103 1
35 105 1
35 106 1
35 107 1
35 112 1
35 116 1
35 118 1
35 126 1
35 136 1
35 137 1
35 139 1
35 141 1
35 142 1
35 159 1
35 171 1
35 173 1
35 185 1
35 186 1
35 188 1
35 194 1
35 195 1
35 213 1
35 218 1
35 221 1
35 224 1
35 227 1
35 233 1
35 240 1
35 255 1
35 258 1
35 262 1
35 263 1
35 264 1
35 269 1
35 274 1
35 277 1
35 278 1
35 282 1
35 285 1
35 289 1
35 298 1
35 300 1
35 302 1
35 311 1
35 313 1
35 315 1
35 323 1
35 325 1
35 331 1
35 334 1
35 339 1
35 345 1
35 347 1
35 350 1
35 352 1
35 353 1
35 356 1
35 360 1
35 368 1
35 372 1
35 385 1
35 388 1
35 396 1
35 398 1
36 37 1
36 39 1
36 40 1
36 43 1
36 50 1
36 53 1
36 67 1
36 73 1
36 75 1
36 77 1
36 78 1
36 83 1
36 84 1
36 85 1
36 97 1
36 101 1
36 104 1
36 105 1
36 106 1
36 109 1
36 113 1
36 116 1
36 117 1
36 118 1
36 121 1
36 134 1
36 138 1
36 147 1
36 148 1
36 150 1
36 154 1
36 157 1
36 162 1
36 163 1
36 165 1
36 170 1
36 172 1
36 179 1
36 181 1
36 185 1
36 188 1
36 193 1
36 194 1
36 199 1
36 202 1
36 203 1
36 213 1
36 218 1
36 219 1
36 227 1
36 233 1
36 234 1
36 237 1
36 244 1
36 247 1
36 250 1
36 251 1
36 256 1
36 260 1
36 265 1
36 271 1
36 279 1
36 281 1
36 283 1
36 285 1
36 289 1
36 291 1
36 295 1
36 302 1
36 305 1
36 307 1
36 312 1
36 327 1
36 338 1
36 342 1
36 361 1
36 376 1
36 383 1
36 389 1
36 391 1
36 393 1
36 396 1
37 40 1
37 41 1
37 42 1
37 44 1
37 46 1
37 47 1
37 53 1
37 55 1
37 59 1
37 62 1
37 68 1
37 76 1
37 81 1
37 83 1
37 84 1
37 86 1
37 90 1
37 91 1
37 92 1
37 99 1
37 110 1
37 111 1
37 113 1
37 120 1
37 128 1
37 132 1
37 133 1
37 135 1
37 136 1
37 138 1
37 143 1
37 150 1
37 152 1
37 163 1
37 166 1
37 167 1
37 178 1
37 181 1
37 182 1
37 189 1
37 192 1
37 193 1
37 200 1
37 204 1
37 209 1
37 212 1
37 213 1
37 214 1
37 215 1
37 225 1
37 231 1
37 232 1
37 236 1
37 237 1
37 239 1
37 245 1
37 248 1
37 249 1
37 250 1
37 256 1
37 258 1
37 261 1
37 263 1
37 268 1
37 275 1
37 286 1
37 292 1
37 293 1
37 301 1
37 306 1
37 307 1
37 308 1
37 309 1
37 317 1
37 324 1
37 325 1
37 326 1
37 328 1
37 338 1
37 347 1
37 350 1
37 353 1
37 360 1
37 362 1
37 363 1
37 364 1
37 365 1
37 374 1
37 375 1
37 378 1
37 389 1
37 393 1
38 42 1
38 45 1
38 46 1
38 51 1
38 52 1
38 53 1
38 54 1
38 57 1
38 61 1
38 69 1
38 72 1
38 74 1
38 76 1
38 80 1
38 87 1
38 88 1
38 115 1
38 124 1
38 125 1
38 127 1
38 129 1
38 131 1
38 133 1
38 142 1
38 144 1
38 146 1
38 148 1
38 149 1
38 150 1
38 151 1
38 163 1
38 164 1
38 171 1
38 174 1
38 181 1
38 186 1
38 196 1
38 201 1
38 204 1
38 211 1
38 216 1
38 218 1
38 228 1
38 232 1
38 234 1
38 239 1
38 241 1
38 242 1
38 247 1
38 250 1
38 252 1
38 259 1
38 264 1
38 266 1
38 267 1
38 277 1
38 280 1
38 287 1
38 298 1
38 308 1
38 310 1
38 311 1
38 312 1
38 313 1
38 314 1
38 318 1
38 319 1
38 322 1
38 323 1
38 326 1
38 328 1
38 331 1
38 334 1
38 335 1
38 346 1
38 350 1
38 354 1
38 364 1
38 368 1
38 370 1
38 375 1
38 378 1
38 388 1
38 392 1
38 395 1
38 396 1
39 40 1
39 43 1
39 44 1
39 46 1
39 47 1
39 48 1
39 57 1
39 58 1
39 59 1
39 61 1
39 69 1
39 75 1
39 76 1
39 78 1
39 82 1
39 84 1
39 87 1
39 94 1
39 99 1
39 100 1
39 101 1
39 105 1
39 110 1
39 112 1
39 133 1
39 137 1
39 138 1
39 139 1
39 141 1
39 143 1
39 147 1
39 149 1
39 151 1
39 153 1
39 158 1
39 160 1
39 164 1
39 173 1
39 174 1
39 179 1
39 181 1
39 184 1
39 191 1
39 198 1
39 199 1
39 204 1
39 208 1
39 209 1
39 213 1
39 222 1
39 224 1
39 225 1
39 232 1
39 237 1
39 238 1
39 243 1
39 246 1
39 247 1
39 248 1
39 256 1
39 258 1
39 261 1
39 264 1
39 271 1
39 273 1
39 277 1
39 281 1
39 283 1
39 284 1
39 291 1
39 294 1
39 295 1
39 299 1
39 300 1
39 306 1
39 317 1
39 323 1
39 324 1
39 330 1
39 334 1
39 338 1
39 341 1
39 343 1
39 345 1
39 349 1
39 350 1
39 354 1
39 355 1
39 356 1
39 359 1
39 373 1
39 374 1
39 377 1
39 384 1
39 385 1
39 392 1
39 393 1
39 394 1
39 396 1
40 43 1
40 45 1
40 47 1
40 49 1
40 52 1
40 66 1
40 70 1
40 73 1
40 75 1
40 81 1
40 83 1
40 85 1
40 86 1
40 87 1
40 90 1
40 92 1
40 95 1
40 98 1
40 100 1
40 126 1
40 134 1
40 137 1
40 145 1
40 148 1
40 158 1
40 159 1
40 163 1
40 164 1
40 165 1
40 167 1
40 171 1
40 179 1
40 183 1
40 184 1
40 189 1
40 192 1
40 193 1
40 194 1
40 195 1
40 199 1
40 201 1
40 208 1
40 211 1
40 213 1
40 215 1
40 217 1
40 223 1
40 230 1
40 236 1
40 242 1
40 243 1
40 248 1
40 250 1
40 254 1
40 255 1
40 264 1
40 265 1
40 274 1
40 277 1
40 282 1
40 284 1
40 288 1
40 293 1
40 296 1
40 298 1
40 306 1
40 309 1
40 313 1
40 328 1
40 329 1
40 338 1
40 345 1
40 346 1
40 348 1
40 351 1
40 352 1
40 356 1
40 357 1
40 367 1
40 369 1
40 374 1
40 377 1
40 384 1
40 386 1
40 389 1
40 394 1
40 397 1
40 398 1
40 399 1
41 44 1
41 48 1
41 54 1
41 56 1
41 60 1
41 64 1
41 69 1
41 73 1
41 77 1
41 79 1
41 85 1
41 86 1
41 94 1
41 98 1
41 101 1
41 104 1
41 108 1
41 110 1
41 111 1
41 113 1
41 124 1
41 139 1
41 140 1
41 152 1
41 160 1
41 161 1
41 162 1
41 163 1
41 164 1
41 166 1
41 168 1
41 169 1
41 173 1
41 177 1
41 180 1
41 192 1
41 196 1
41 202 1
41 204 1
41 205 1
41 206 1
41 210 1
41 212 1
41 213 1
41 221 1
41 222 1
41 229 1
41 230 1
41 234 1
41 235 1
41 238 1
41 245 1
41 248 1
41 252 1
41 254 1
41 259 1
41 269 1
41 273 1
41 274 1
41 276 1
41 280 1
41 286 1
41 299 1
41 308 1
41 311 1
41 314 1
41 315 1
41 327 1
41 331 1
41 342 1
41 343 1
41 345 1
41 349 1
41 356 1
41 357 1
41 358 1
41 360 1
41 379 1
41 382 1
41 386 1
41 391 1
41 394 1
41 398 1
42 46 1
42 52 1
42 53 1
42 55 1
42 65 1
42 67 1
42 69 1
42 72 1
42 79 1
42 82 1
42 86 1
42 90 1
42 95 1
42 96 1
42 97 1
42 107 1
42 112 1
42 123 1
42 128 1
42 131 1
42 133 1
42 134 1
42 135 1
42 143 1
42 151 1
42 156 1
42 159 1
42 169 1
42 171 1
42 180 1
42 182 1
42 187 1
42 188 1
42 192 1
42 198 1
42 199 1
42 201 1
42 203 1
42 210 1
42 212 1
42 213 1
42 227 1
42 230 1
42 231 1
42 232 1
42 234 1
42 240 1
42 242 1
42 251 1
42 255 1
42 259 1
42 260 1
42 261 1
42 263 1
42 266 1
42 268 1
42 271 1
42 283 1
42 285 1
42 291 1
42 293 1
42 294 1
42 302 1
42 305 1
42 307 1
42 308 1
42 309 1
42 310 1
42 312 1
42 314 1
42 315 1
42 316 1
42 321 1
42 322 1
42 323 1
42 325 1
42 329 1
42 334 1
42 343 1
42 344 1
42 347 1
42 348 1
42 357 1
42 359 1
42 361 1
42 363 1
42 365 1
42 386 1
42 389 1
42 397 1
42 398 1
42 399 1
43 44 1
43 46 1
43 49 1
43 58 1
43 61 1
43 62 1
43 63 1
43 64 1
43 71 1
43 74 1
43 78 1
43 80 1
43 83 1
43 86 1
43 88 1
43 93 1
43 98 1
43 104 1
43 106 1
43 107 1
43 108 1
43 113 1
43 115 1
43 119 1
43 122 1
43 126 1
43 137 1
43 140 1
43 144 1
43 145 1
43 146 1
43 152 1
43 156 1
43 159 1
43 161 1
43 177 1
43 186 1
43 188 1
43 190 1
43 192 1
43 210 1
43 213 1
43 228 1
43 232 1
43 233 1
43 239 1
43 243 1
43 246 1
43 247 1
43 253 1
43 267 1
43 270 1
43 274 1
43 276 1
43 289 1
43 291 1
43 298 1
43 315 1
43 316 1
43 317 1
43 318 1
43 319 1
43 324 1
43 327 1
43 331 1
43 332 1
43 333 1
43 339 1
43 342 1
43 343 1
43 350 1
43 374 1
43 376 1
43 379 1
43 380 1
43 381 1
43 382 1
43 383 1
43 386 1
43 388 1
43 395 1
43 397 1
44 50 1
44 55 1
44 58 1
44 65 1
44 68 1
44 69 1
44 70 1
44 71 1
44 75 1
44 81 1
44 82 1
44 85 1
44 95 1
44 97 1
44 117 1
44 119 1
44 120 1
44 123 1
44 126 1
44 132 1
44 133 1
44 134 1
44 139 1
44 142 1
44 143 1
44 147 1
44 149 1
44 151 1
44 155 1
44 156 1
44 161 1
44 162 1
44 166 1
44 170 1
44 175 1
44 182 1
44 183 1
44 190 1
44 191 1
44 192 1
44 193 1
44 198 1
44 199 1
44 201 1
44 204 1
44 208 1
44 210 1
44 212 1
44 216 1
44 217 1
44 228 1
44 256 1
44 259 1
44 265 1
44 273 1
44 276 1
44 280 1
44 284 1
44 285 1
44 287 1
44 299 1
44 304 1
44 306 1
44 307 1
44 314 1
44 317 1
44 319 1
44 321 1
44 323 1
44 329 1
44 334 1
44 342 1
44 345 1
44 346 1
44 348 1
44 356 1
44 357 1
44 359 1
44 364 1
44 367 1
44 376 1
44 377 1
44 378 1
44 381 1
44 383 1
44 384 1
44 385 1
44 399 1
45 46 1
45 55 1
45 66 1
45 69 1
45 80 1
45 83 1
45 92 1
45 94 1
45 99 1
45 106 1
45 107 1
45 108 1
45 114 1
45 121 1
45 123 1
45 127 1
45 134 1
45 137 1
45 141 1
45 149 1
45 151 1
45 154 1
45 155 1
45 157 1
45 161 1
45 164 1
45 165 1
45 168 1
45 170 1
45 174 1
45 177 1
45 186 1
45 190 1
45 192 1
45 195 1
45 199 1
45 203 1
45 210 1
45 214 1
45 224 1
45 229 1
45 232 1
45 242 1
45 244 1
45 251 1
45 268 1
45 269 1
45 278 1
45 284 1
45 288 1
45 290 1
45 294 1
45 297 1
45 299 1
45 300 1
45 307 1
45 313 1
45 318 1
45 320 1
45 321 1
45 322 1
45 325 1
45 327 1
45 331 1
45 335 1
45 336 1
45 344 1
45 346 1
45 348 1
45 350 1
45 353 1
45 354 1
45 360 1
45 365 1
45 370 1
45 373 1
45 378 1
45 386 1
45 388 1
45 389 1
45 391 1
45 395 1
45 399 1
46 48 1
46 52 1
46 53 1
46 57 1
46 64 1
46 68 1
46 69 1
46 78 1
46 87 1
46 93 1
46 97 1
46 103 1
46 109 1
46 112 1
46 113 1
46 116 1
46 117 1
46 120 1
46 131 1
46 136 1
46 141 1
46 151 1
46 164 1
46 165 1
46 171 1
46 173 1
46 174 1
46 182 1
46 183 1
46 184 1
46 186 1
46 194 1
46 197 1
46 198 1
46 208 1
46 216 1
46 223 1
46 225 1
46 231 1
46 233 1
46 237 1
46 238 1
46 241 1
46 254 1
46 259 1
46 275 1
46 278 1
46 279 1
46 283 1
46 284 1
46 286 1
46 288 1
46 289 1
46 291 1
46 299 1
46 300 1
46 302 1
46 318 1
46 329 1
46 333 1
46 339 1
46 344 1
46 346 1
46 348 1
46 349 1
46 354 1
46 358 1
46 360 1
46 361 1
46 364 1
46 374 1
46 376 1
46 380 1
46 386 1
46 388 1
46 390 1
46 391 1
46 392 1
46 394 1
46 398 1
46 399 1
47 48 1
47 49 1
47 50 1
47 51 1
47 55 1
47 63 1
47 69 1
47 75 1
47 79 1
47 81 1
47 83 1
47 84 1
47 85 1
47 88 1
47 89 1
47 90 1
47 94 1
47 100 1
47 105 1
47 107 1
47 114 1
47 125 1
47 126 1
47 128 1
47 131 1
47 141 1
47 145 1
47 154 1
47 155 1
47 157 1
47 159 1
47 166 1
47 168 1
47 172 1
47 173 1
47 174 1
47 175 1
47 177 1
47 188 1
47 193 1
47 194 1
47 196 1
47 198 1
47 201 1
47 202 1
47 203 1
47 205 1
47 208 1
47 214 1
47 215 1
47 216 1
47 218 1
47 231 1
47 234 1
47 242 1
47 247 1
47 248 1
47 255 1
47 262 1
47 263 1
47 274 1
47 275 1
47 281 1
47 286 1
47 288 1
47 295 1
47 304 1
47 305 1
47 310 1
47 313 1
47 315 1
47 316 1
47 318 1
47 327 1
47 333 1
47 340 1
47 342 1
47 349 1
47 351 1
47 359 1
47 371 1
47 373 1
47 378 1
47 388 1
47 395 1
47 396 1
48 57 1
48 62 1
48 65 1
48 70 1
48 73 1
48 77 1
48 78 1
48 80 1
48 82 1
48 87 1
48 90 1
48 96 1
48 104 1
48 111 1
48 114 1
48 117 1
48 120 1
48 126 1
48 135 1
48 136 1
48 137 1
48 141 1
48 145 1
48 146 1
48 148 1
48 151 1
48 163 1
48 172 1
48 180 1
48 181 1
48 188 1
48 189 1
48 190 1
48 198 1
48 199 1
48 200 1
48 202 1
48 204 1
48 205 1
48 206 1
48 215 1
48 216 1
48 222 1
48 224 1
48 230 1
48 237 1
48 238 1
48 241 1
48 242 1
48 243 1
48 252 1
48 267 1
48 268 1
48 270 1
48 271 1
48 276 1
48 279 1
48 282 1
48 284 1
48 285 1
48 295 1
48 301 1
48 305 1
48 307 1
48 312 1
48 317 1
48 322 1
48 328 1
48 333 1
48 337 1
48 343 1
48 351 1
48 355 1
48 357 1
48 360 1
48 364 1
48 365 1
48 369 1
48 371 1
48 372 1
48 374 1
48 389 1
48 395 1
48 400 1
49 59 1
49 62 1
49 69 1
49 73 1
49 78 1
49 82 1
49 94 1
49 101 1
49 105 1
49 106 1
49 114 1
49 124 1
49 129 1
49 133 1
49 138 1
49 139 1
49 141 1
49 147 1
49 149 1
49 152 1
49 154 1
49 155 1
49 158 1
49 161 1
49 165 1
49 166 1
49 168 1
49 172 1
49 173 1
49 175 1
49 179 1
49 190 1
49 191 1
49 194 1
49 196 1
49 200 1
49 203 1
49 204 1
49 207 1
49 210 1
49 213 1
49 216 1
49 218 1
49 219 1
49 225 1
49 226 1
49 234 1
49 237 1
49 238 1
49 245 1
49 246 1
49 251 1
49 252 1
49 253 1
49 257 1
49 259 1
49 260 1
49 262 1
49 266 1
49 267 1
49 272 1
49 280 1
49 290 1
49 300 1
49 301 1
49 303 1
49 304 1
49 305 1
49 308 1
49 311 1
49 315 1
49 322 1
49 327 1
49 334 1
49 338 1
49 343 1
49 344 1
49 355 1
49 359 1
49 360 1
49 368 1
49 376 1
49 377 1
49 385 1
49 390 1
49 392 1
49 397 1
50 52 1
50 53 1
50 55 1
50 59 1
50 60 1
50 66 1
50 80 1
50 84 1
50 89 1
50 92 1
50 93 1
50 94 1
50 100 1
50 101 1
50 103 1
50 107 1
50 108 1
50 115 1
50 119 1
50 120 1
50 122 1
50 124 1
50 125 1
50 129 1
50 133 1
50 134 1
50 136 1
50 143 1
50 147 1
50 149 1
50 151 1
50 152 1
50 158 1
50 168 1
50 172 1
50 178 1
50 181 1
50 182 1
50 183 1
50 191 1
50 203 1
50 204 1
50 209 1
50 211 1
50 215 1
50 216 1
50 225 1
50 228 1
50 233 1
50 235 1
50 236 1
50 244 1
50 245 1
50 257 1
50 263 1
50 269 1
50 270 1
50 274 1
50 281 1
50 282 1
50 293 1
50 302 1
50 308 1
50 310 1
50 311 1
50 313 1
50 321 1
50 325 1
50 326 1
50 332 1
50 341 1
50 344 1
50 357 1
50 358 1
50 359 1
50 362 1
50 365 1
50 366 1
50 368 1
50 375 1
50 378 1
50 382 1
50 386 1
50 391 1
50 392 1
50 393 1
50 398 1
51 52 1
51 59 1
51 60 1
51 62 1
51 63 1
51 64 1
51 71 1
51 90 1
51 93 1
51 99 1
51 100 1
51 103 1
51 105 1
51 126 1
51 129 1
51 130 1
51 137 1
51 149 1
51 154 1
51 167 1
51 171 1
51 176 1
51 177 1
51 181 1
51 186 1
51 192 1
51 200 1
51 202 1
51 204 1
51 206 1
51 214 1
51 216 1
51 219 1
51 234 1
51 235 1
51 239 1
51 249 1
51 251 1
51 252 1
51 261 1
51 263 1
51 264 1
51 271 1
51 273 1
51 278 1
51 282 1
51 283 1
51 285 1
51 286 1
51 294 1
51 296 1
51 297 1
51 298 1
51 306 1
51 315 1
51 316 1
51 325 1
51 327 1
51 331 1
51 332 1
51 334 1
51 338 1
51 348 1
51 356 1
51 357 1
51 364 1
51 365 1
51 367 1
51 374 1
51 375 1
51 377 1
51 385 1
51 386 1
51 388 1
51 392 1
51 395 1
51 397 1
51 400 1
52 55 1
52 56 1
52 59 1
52 62 1
52 69 1
52 75 1
52 80 1
52 82 1
52 83 1
52 87 1
52 89 1
52 90 1
52 95 1
52 96 1
52 97 1
52 98 1
52 107 1
52 113 1
52 115 1
52 116 1
52 120 1
52 122 1
52 123 1
52 126 1
52 130 1
52 134 1
52 135 1
52 141 1
52 147 1
52 150 1
52 151 1
52 152 1
52 154 1
52 162 1
52 168 1
52 169 1
52 170 1
52 173 1
52 175 1
52 177 1
52 178 1
52 179 1
52 181 1
52 187 1
52 192 1
52 193 1
52 197 1
52 199 1
52 202 1
52 214 1
52 215 1
52 217 1
52 220 1
52 226 1
52 234 1
52 235 1
52 239 1
52 243 1
52 244 1
52 247 1
52 248 1
52 252 1
52 257 1
52 258 1
52 261 1
52 263 1
52 267 1
52 268 1
52 270 1
52 275 1
52 282 1
52 289 1
52 290 1
52 294 1
52 300 1
52 301 1
52 302 1
52 307 1
52 308 1
52 312 1
52 315 1
52 316 1
52 318 1
52 322 1
52 323 1
52 325 1
52 332 1
52 333 1
52 338 1
52 340 1
52 341 1
52 342 1
52 346 1
52 349 1
52 356 1
52 357 1
52 360 1
52 368 1
52 381 1
52 385 1
52 388 1
52 391 1
52 392 1
53 54 1
53 57 1
53 58 1
53 60 1
53 64 1
53 65 1
53 73 1
53 78 1
53 79 1
53 80 1
53 89 1
53 90 1
53 95 1
53 98 1
53 99 1
53 101 1
53 102 1
53 105 1
53 106 1
53 111 1
53 113 1
53 114 1
53 119 1
53 120 1
53 121 1
53 124 1
53 126 1
53 128 1
53 132 1
53 136 1
53 139 1
53 140 1
53 145 1
53 157 1
53 159 1
53 164 1
53 171 1
53 172 1
53 178 1
53 180 1
53 181 1
53 184 1
53 192 1
53 195 1
53 196 1
53 203 1
53 209 1
53 214 1
53 220 1
53 222 1
53 223 1
53 224 1
53 230 1
53 232 1
53 234 1
53 235 1
53 236 1
53 241 1
53 242 1
53 244 1
53 247 1
53 249 1
53 253 1
53 262 1
53 267 1
53 269 1
53 270 1
53 273 1
53 274 1
53 276 1
53 277 1
53 281 1
53 285 1
53 292 1
53 294 1
53 303 1
53 305 1
53 308 1
53 323 1
53 325 1
53 327 1
53 330 1
53 332 1
53 335 1
53 350 1
53 353 1
53 355 1
53 357 1
53 363 1
53 369 1
53 370 1
53 371 1
53 382 1
53 389 1
53 397 1
54 58 1
54 61 1
54 65 1
54 70 1
54 74 1
54 77 1
54 78 1
54 83 1
54 85 1
54 94 1
54 99 1
54 101 1
54 104 1
54 105 1
54 106 1
54 108 1
54 111 1
54 114 1
54 115 1
54 122 1
54 124 1
54 130 1
54 136 1
54 146 1
54 148 1
54 152 1
54 159 1
54 162 1
54 171 1
54 176 1
54 178 1
54 186 1
54 194 1
54 196 1
54 198 1
54 202 1
54 203 1
54 204 1
54 205 1
54 211 1
54 215 1
54 220 1
54 226 1
54 228 1
54 230 1
54 240 1
54 243 1
54 245 1
54 248 1
54 250 1
54 252 1
54 253 1
54 256 1
54 264 1
54 265 1
54 268 1
54 278 1
54 280 1
54 282 1
54 283 1
54 284 1
54 288 1
54 289 1
54 290 1
54 291 1
54 294 1
54 298 1
54 304 1
54 307 1
54 309 1
54 310 1
54 316 1
54 323 1
54 324 1
54 331 1
54 332 1
54 334 1
54 338 1
54 339 1
54 341 1
54 347 1
54 352 1
54 355 1
54 363 1
54 373 1
54 382 1
54 383 1
54 384 1
54 385 1
54 386 1
54 388 1
54 392 1
54 395 1
54 396 1
55 59 1
55 61 1
55 65 1
55 66 1
55 67 1
55 72 1
55 74 1
55 75 1
55 76 1
55 78 1
55 79 1
55 81 1
55 83 1
55 90 1
55 94 1
55 95 1
55 99 1
55 114 1
55 123 1
55 129 1
55 140 1
55 143 1
55 149 1
55 155 1
55 156 1
55 168 1
55 171 1
55 174 1
55 176 1
55 182 1
55 189 1
55 191 1
55 193 1
55 194 1
55 196 1
55 201 1
55 202 1
55 210 1
55 215 1
55 216 1
55 217 1
55 218 1
55 221 1
55 222 1
55 225 1
55 227 1
55 228 1
55 233 1
55 237 1
55 242 1
55 245 1
55 246 1
55 252 1
55 260 1
55 261 1
55 273 1
55 275 1
55 278 1
55 279 1
55 284 1
55 285 1
55 290 1
55 292 1
55 297 1
55 298 1
55 306 1
55 308 1
55 309 1
55 311 1
55 317 1
55 327 1
55 332 1
55 334 1
55 335 1
55 342 1
55 348 1
55 351 1
55 360 1
55 365 1
55 368 1
55 370 1
55 378 1
55 380 1
55 393 1
55 397 1
55 398 1
56 63 1
56 65 1
56 70 1
56 75 1
56 80 1
56 83 1
56 84 1
56 87 1
56 91 1
56 93 1
56 94 1
56 97 1
56 100 1
56 102 1
56 103 1
56 107 1
56 111 1
56 120 1
56 122 1
56 127 1
56 130 1
56 131 1
56 132 1
56 133 1
56 134 1
56 137 1
56 141 1
56 147 1
56 149 1
56 156 1
56 157 1
56 161 1
56 167 1
56 169 1
56 172 1
56 177 1
56 178 1
56 183 1
56 190 1
56 212 1
56 215 1
56 217 1
56 221 1
56 224 1
56 226 1
56 227 1
56 236 1
56 237 1
56 242 1
56 244 1
56 247 1
56 253 1
56 258 1
56 260 1
56 262 1
56 269 1
56 276 1
56 278 1
56 279 1
56 281 1
56 285 1
56 292 1
56 293 1
56 301 1
56 303 1
56 304 1
56 312 1
56 328 1
56 329 1
56 337 1
56 338 1
56 350 1
56 351 1
56 352 1
56 355 1
56 356 1
56 357 1
56 361 1
56 363 1
56 369 1
56 371 1
56 372 1
56 374 1
56 378 1
56 384 1
56 389 1
56 393 1
57 67 1
57 68 1
57 72 1
57 80 1
57 84 1
57 85 1
57 89 1
57 90 1
57 93 1
57 101 1
57 102 1
57 103 1
57 106 1
57 108 1
57 121 1
57 126 1
57 137 1
57 150 1
57 164 1
57 165 1
57 167 1
57 173 1
57 188 1
57 194 1
57 196 1
57 199 1
57 203 1
57 206 1
57 211 1
57 223 1
57 225 1
57 228 1
57 230 1
57 235 1
57 237 1
57 240 1
57 247 1
57 249 1
57 250 1
57 259 1
57 265 1
57 278 1
57 280 1
57 283 1
57 297 1
57 300 1
57 301 1
57 315 1
57 317 1
57 318 1
57 321 1
57 322 1
57 324 1
57 325 1
57 329 1
57 330 1
57 336 1
57 341 1
57 347 1
57 352 1
57 353 1
57 358 1
57 359 1
57 360 1
57 361 1
57 363 1
57 369 1
57 376 1
57 388 1
57 395 1
58 66 1
58 71 1
58 72 1
58 76 1
58 78 1
58 79 1
58 85 1
58 90 1
58 100 1
58 101 1
58 102 1
58 107 1
58 115 1
58 120 1
58 132 1
58 136 1
58 138 1
58 143 1
58 144 1
58 147 1
58 150 1
58 153 1
58 155 1
58 156 1
58 160 1
58 161 1
58 162 1
58 163 1
58 166 1
58 169 1
58 171 1
58 173 1
58 174 1
58 176 1
58 184 1
58 191 1
58 194 1
58 198 1
58 200 1
58 202 1
58 203 1
58 204 1
58 205 1
58 208 1
58 209 1
58 225 1
58 226 1
58 228 1
58 229 1
58 239 1
58 249 1
58 253 1
58 255 1
58 257 1
58 259 1
58 263 1
58 269 1
58 270 1
58 271 1
58 279 1
58 283 1
58 287 1
58 289 1
58 293 1
58 298 1
58 302 1
58 305 1
58 327 1
58 328 1
58 333 1
58 340 1
58 351 1
58 352 1
58 353 1
58 355 1
58 356 1
58 357 1
58 374 1
58 376 1
58 378 1
58 388 1
58 392 1
58 394 1
58 395 1
58 397 1
58 399 1
59 63 1
59 67 1
59 68 1
59 72 1
59 75 1
59 78 1
59 82 1
59 90 1
59 96 1
59 100 1
59 102 1
59 107 1
59 109 1
59 111 1
59 122 1
59 124 1
59 125 1
59 128 1
59 139 1
59 151 1
59 153 1
59 154 1
59 157 1
59 160 1
59 161 1
59 170 1
59 175 1
59 177 1
59 180 1
59 183 1
59 186 1
59 189 1
59 193 1
59 196 1
59 197 1
59 206 1
59 216 1
59 221 1
59 224 1
59 228 1
59 234 1
59 235 1
59 238 1
59 240 1
59 249 1
59 250 1
59 252 1
59 254 1
59 255 1
59 256 1
59 259 1
59 260 1
59 267 1
59 277 1
59 278 1
59 280 1
59 283 1
59 285 1
59 287 1
59 291 1
59 296 1
59 297 1
59 308 1
59 309 1
59 312 1
59 317 1
59 322 1
59 324 1
59 329 1
59 331 1
59 335 1
59 336 1
59 345 1
59 346 1
59 356 1
59 359 1
59 363 1
59 366 1
59 368 1
59 375 1
59 382 1
59 397 1
59 398 1
60 62 1
60 64 1
60 66 1
60 67 1
60 69 1
60 72 1
60 84 1
60 99 1
60 101 1
60 109 1
60 113 1
60 117 1
60 118 1
60 124 1
60 125 1
60 128 1
60 130 1
60 131 1
60 135 1
60 136 1
60 137 1
60 140 1
60 143 1
60 145 1
60 149 1
60 150 1
60 154 1
60 156 1
60 159 1
60 172 1
60 174 1
60 178 1
60 179 1
60 181 1
60 183 1
60 193 1
60 194 1
60 196 1
60 199 1
60 201 1
60 203 1
60 211 1
60 212 1
60 213 1
60 214 1
60 215 1
60 226 1
60 227 1
60 237 1
60 242 1
60 243 1
60 250 1
60 252 1
60 253 1
60 254 1
60 258 1
60 265 1
60 268 1
60 270 1
60 273 1
60 276 1
60 281 1
60 285 1
60 288 1
60 297 1
60 301 1
60 304 1
60 306 1
60 309 1
60 311 1
60 312 1
60 313 1
60 317 1
60 319 1
60 322 1
60 323 1
60 326 1
60 330 1
60 341 1
60 342 1
60 352 1
60 358 1
60 364 1
60 367 1
60 372 1
60 373 1
60 381 1
60 388 1
60 395 1
60 396 1
61 66 1
61 68 1
61 71 1
61 74 1
61 75 1
61 79 1
61 82 1
61 83 1
61 84 1
61 89 1
61 93 1
61 94 1
61 99 1
61 107 1
61 113 1
61 114 1
61 115 1
61 123 1
61 133 1
61 135 1
61 147 1
61 156 1
61 159 1
61 163 1
61 169 1
61 173 1
61 175 1
61 177 1
61 180 1
61 185 1
61 190 1
61 192 1
61 193 1
61 198 1
61 225 1
61 230 1
61 232 1
61 234 1
61 235 1
61 239 1
61 243 1
61 254 1
61 259 1
61 265 1
61 270 1
61 271 1
61 273 1
61 274 1
61 275 1
61 276 1
61 280 1
61 283 1
61 286 1
61 293 1
61 296 1
61 307 1
61 308 1
61 310 1
61 313 1
61 315 1
61 322 1
61 331 1
61 333 1
61 346 1
61 348 1
61 357 1
61 359 1
61 365 1
61 366 1
61 367 1
61 369 1
61 377 1
61 378 1
61 383 1
61 385 1
61 387 1
61 389 1
61 393 1
61 395 1
61 398 1
61 399 1
62 73 1
62 74 1
62 79 1
62 84 1
62 87 1
62 96 1
62 105 1
62 106 1
62 107 1
62 108 1
62 116 1
62 118 1
62 120 1
62 121 1
62 125 1
62 127 1
62 132 1
62 135 1
62 138 1
62 139 1
62 142 1
62 145 1
62 147 1
62 152 1
62 160 1
62 162 1
62 163 1
62 167 1
62 168 1
62 170 1
62 172 1
62 174 1
62 175 1
62 182 1
62 184 1
62 185 1
62 187 1
62 192 1
62 195 1
62 200 1
62 204 1
62 211 1
62 217 1
62 218 1
62 221 1
62 223 1
62 227 1
62 232 1
62 234 1
62 239 1
62 247 1
62 248 1
62 251 1
62 253 1
62 259 1
62 261 1
62 267 1
62 282 1
62 289 1
62 292 1
62 293 1
62 294 1
62 300 1
62 311 1
62 317 1
62 320 1
62 321 1
62 328 1
62 330 1
62 336 1
62 347 1
62 351 1
62 353 1
62 357 1
62 360 1
62 363 1
62 366 1
62 368 1
62 373 1
62 377 1
62 378 1
62 383 1
62 384 1
62 390 1
62 392 1
62 394 1
62 399 1
63 74 1
63 81 1
63 85 1
63 87 1
63 90 1
63 93 1
63 95 1
63 96 1
63 100 1
63 109 1
63 110 1
63 113 1
63 114 1
63 118 1
63 119 1
63 127 1
63 128 1
63 129 1
63 132 1
63 133 1
63 137 1
63 140 1
63 141 1
63 151 1
63 153 1
63 156 1
63 159 1
63 167 1
63 168 1
63 172 1
63 180 1
63 181 1
63 184 1
63 186 1
63 191 1
63 201 1
63 206 1
63 216 1
63 219 1
63 224 1
63 227 1
63 231 1
63 232 1
63 240 1
63 242 1
63 245 1
63 250 1
63 253 1
63 254 1
63 255 1
63 260 1
63 262 1
63 263 1
63 271 1
63 272 1
63 273 1
63 275 1
63 278 1
63 286 1
63 296 1
63 297 1
63 300 1
63 305 1
63 318 1
63 319 1
63 322 1
63 325 1
63 326 1
63 331 1
63 338 1
63 340 1
63 342 1
63 344 1
63 349 1
63 350 1
63 353 1
63 354 1
63 357 1
63 362 1
63 364 1
63 367 1
63 372 1
63 374 1
63 379 1
63 381 1
63 385 1
63 386 1
63 389 1
63 390 1
63 392 1
63 399 1
64 65 1
64 69 1
64 70 1
64 74 1
64 77 1
64 80 1
64 88 1
64 89 1
64 92 1
64 93 1
64 95 1
64 96 1
64 104 1
64 107 1
64 123 1
64 129 1
64 132 1
64 135 1
64 140 1
64 141 1
64 146 1
64 147 1
64 155 1
64 159 1
64 160 1
64 161 1
64 163 1
64 166 1
64 167 1
64 172 1
64 177 1
64 178 1
64 183 1
64 190 1
64 192 1
64 194 1
64 207 1
64 220 1
64 228 1
64 233 1
64 237 1
64 238 1
64 240 1
64 241 1
64 245 1
64 254 1
64 258 1
64 262 1
64 267 1
64 270 1
64 273 1
64 277 1
64 278 1
64 279 1
64 280 1
64 281 1
64 284 1
64 291 1
64 298 1
64 299 1
64 300 1
64 301 1
64 306 1
64 317 1
64 323 1
64 327 1
64 329 1
64 330 1
64 333 1
64 337 1
64 338 1
64 339 1
64 344 1
64 347 1
64 351 1
64 354 1
64 367 1
64 370 1
64 375 1
64 377 1
64 380 1
65 67 1
65 71 1
65 73 1
65 77 1
65 84 1
65 87 1
65 89 1
65 91 1
65 94 1
65 99 1
65 102 1
65 106 1
65 107 1
65 108 1
65 109 1
65 121 1
65 126 1
65 128 1
65 136 1
65 138 1
65 139 1
65 142 1
65 153 1
65 155 1
65 162 1
65 178 1
65 179 1
65 183 1
65 188 1
65 192 1
65 193 1
65 200 1
65 201 1
65 204 1
65 212 1
65 219 1
65 227 1
65 231 1
65 234 1
65 240 1
65 245 1
65 253 1
65 256 1
65 258 1
65 261 1
65 265 1
65 269 1
65 270 1
65 273 1
65 282 1
65 285 1
65 286 1
65 287 1
65 291 1
65 294 1
65 296 1
65 305 1
65 322 1
65 323 1
65 328 1
65 332 1
65 333 1
65 337 1
65 338 1
65 344 1
65 348 1
65 366 1
65 367 1
65 368 1
65 369 1
65 375 1
65 382 1
65 383 1
65 388 1
65 394 1
65 396 1
66 69 1
66 74 1
66 84 1
66 87 1
66 88 1
66 91 1
66 93 1
66 95 1
66 98 1
66 100 1
66 103 1
66 104 1
66 107 1
66 109 1
66 111 1
66 112 1
66 118 1
66 123 1
66 124 1
66 126 1
66 130 1
66 133 1
66 134 1
66 145 1
66 157 1
66 158 1
66 159 1
66 163 1
66 164 1
66 171 1
66 174 1
66 175 1
66 176 1
66 177 1
66 178 1
66 180 1
66 186 1
66 188 1
66 189 1
66 195 1
66 200 1
66 202 1
66 205 1
66 211 1
66 215 1
66 216 1
66 221 1
66 223 1
66 226 1
66 227 1
66 231 1
66 243 1
66 245 1
66 248 1
66 249 1
66 254 1
66 256 1
66 260 1
66 261 1
66 263 1
66 276 1
66 278 1
66 285 1
66 296 1
66 307 1
66 311 1
66 316 1
66 320 1
66 323 1
66 324 1
66 325 1
66 328 1
66 331 1
66 333 1
66 335 1
66 336 1
66 342 1
66 353 1
66 356 1
66 364 1
66 367 1
66 372 1
66 381 1
66 384 1
66 385 1
66 392 1
66 394 1
66 398 1
67 79 1
67 84 1
67 85 1
67 87 1
67 89 1
67 97 1
67 101 1
67 102 1
67 104 1
67 106 1
67 112 1
67 119 1
67 126 1
67 129 1
67 137 1
67 153 1
67 156 1
67 163 1
67 165 1
67 170 1
67 173 1
67 178 1
67 183 1
67 194 1
67 195 1
67 205 1
67 208 1
67 209 1
67 210 1
67 212 1
67 221 1
67 224 1
67 225 1
67 226 1
67 227 1
67 229 1
67 232 1
67 233 1
67 241 1
67 242 1
67 245 1
67 247 1
67 253 1
67 254 1
67 260 1
67 262 1
67 266 1
67 269 1
67 272 1
67 275 1
67 279 1
67 284 1
67 286 1
67 297 1
67 309 1
67 310 1
67 311 1
67 312 1
67 316 1
67 318 1
67 319 1
67 326 1
67 332 1
67 334 1
67 335 1
67 336 1
67 338 1
67 349 1
67 352 1
67 353 1
67 356 1
67 359 1
67 361 1
67 364 1
67 366 1
67 387 1
67 391 1
67 397 1
67 399 1
68 75 1
68 78 1
68 83 1
68 89 1
68 101 1
68 105 1
68 109 1
68 112 1
68 116 1
68 117 1
68 119 1
68 128 1
68 129 1
68 132 1
68 137 1
68 143 1
68 144 1
68 151 1
68 160 1
68 161 1
68 165 1
68 168 1
68 169 1
68 174 1
68 181 1
68 182 1
68 185 1
68 192 1
68 197 1
68 201 1
68 204 1
68 205 1
68 213 1
68 214 1
68 218 1
68 222 1
68 223 1
68 231 1
68 233 1
68 235 1
68 236 1
68 237 1
68 239 1
68 240 1
68 243 1
68 246 1
68 247 1
68 249 1
68 254 1
68 259 1
68 263 1
68 264 1
68 265 1
68 269 1
68 277 1
68 279 1
68 283 1
68 288 1
68 290 1
68 295 1
68 298 1
68 299 1
68 300 1
68 305 1
68 310 1
68 312 1
68 313 1
68 315 1
68 331 1
68 333 1
68 334 1
68 336 1
68 346 1
68 350 1
68 353 1
68 358 1
68 366 1
68 370 1
68 371 1
68 378 1
68 384 1
68 399 1
69 75 1
69 79 1
69 81 1
69 89 1
69 100 1
69 101 1
69 102 1
69 116 1
69 123 1
69 124 1
69 125 1
69 128 1
69 132 1
69 139 1
69 141 1
69 142 1
69 145 1
69 146 1
69 151 1
69 152 1
69 156 1
69 159 1
69 161 1
69 163 1
69 164 1
69 167 1
69 172 1
69 174 1
69 175 1
69 181 1
69 182 1
69 184 1
69 187 1
69 190 1
69 206 1
69 207 1
69 211 1
69 213 1
69 214 1
69 225 1
69 226 1
69 232 1
69 253 1
69 255 1
69 257 1
69 263 1
69 265 1
69 271 1
69 272 1
69 273 1
69 274 1
69 279 1
69 282 1
69 283 1
69 284 1
69 286 1
69 293 1
69 300 1
69 304 1
69 311 1
69 314 1
69 323 1
69 328 1
69 335 1
69 338 1
69 340 1
69 341 1
69 348 1
69 349 1
69 354 1
69 363 1
69 364 1
69 369 1
69 371 1
69 382 1
69 385 1
69 386 1
69 388 1
69 389 1
69 394 1
69 396 1
70 71 1
70 73 1
70 76 1
70 81 1
70 87 1
70 89 1
70 92 1
70 93 1
70 115 1
70 123 1
70 124 1
70 125 1
70 129 1
70 132 1
70 135 1
70 141 1
70 145 1
70 151 1
70 154 1
70 160 1
70 161 1
70 162 1
70 165 1
70 170 1
70 174 1
70 177 1
70 179 1
70 181 1
70 183 1
70 188 1
70 190 1
70 192 1
70 197 1
70 200 1
70 205 1
70 206 1
70 209 1
70 214 1
70 215 1
70 225 1
70 231 1
70 232 1
70 233 1
70 239 1
70 248 1
70 251 1
70 257 1
70 258 1
70 259 1
70 266 1
70 267 1
70 270 1
70 271 1
70 272 1
70 277 1
70 278 1
70 279 1
70 282 1
70 285 1
70 304 1
70 308 1
70 310 1
70 319 1
70 321 1
70 324 1
70 328 1
70 332 1
70 334 1
70 342 1
70 345 1
70 347 1
70 348 1
70 368 1
70 375 1
70 384 1
70 394 1
71 76 1
71 78 1
71 79 1
71 84 1
71 89 1
71 90 1
71 97 1
71 99 1
71 100 1
71 106 1
71 113 1
71 114 1
71 118 1
71 122 1
71 133 1
71 135 1
71 145 1
71 153 1
71 158 1
71 161 1
71 166 1
71 172 1
71 173 1
71 187 1
71 191 1
71 194 1
71 195 1
71 199 1
71 204 1
71 209 1
71 216 1
71 220 1
71 224 1
71 225 1
71 231 1
71 237 1
71 243 1
71 246 1
71 252 1
71 254 1
71 255 1
71 257 1
71 261 1
71 266 1
71 275 1
71 276 1
71 277 1
71 284 1
71 287 1
71 288 1
71 293 1
71 295 1
71 298 1
71 308 1
71 309 1
71 318 1
71 323 1
71 324 1
71 326 1
71 327 1
71 335 1
71 337 1
71 338 1
71 342 1
71 354 1
71 358 1
71 365 1
71 370 1
71 372 1
71 373 1
71 375 1
71 380 1
71 388 1
71 394 1
71 398 1
71 400 1
72 74 1
72 78 1
72 80 1
72 86 1
72 91 1
72 97 1
72 103 1
72 107 1
72 118 1
72 121 1
72 133 1
72 139 1
72 145 1
72 148 1
72 149 1
72 152 1
72 153 1
72 156 1
72 160 1
72 164 1
72 171 1
72 178 1
72 187 1
72 188 1
72 192 1
72 195 1
72 197 1
72 199 1
72 201 1
72 205 1
72 216 1
72 217 1
72 218 1
72 221 1
72 233 1
72 234 1
72 235 1
72 236 1
72 237 1
72 239 1
72 241 1
72 246 1
72 251 1
72 252 1
72 254 1
72 255 1
72 256 1
72 260 1
72 261 1
72 270 1
72 275 1
72 278 1
72 289 1
72 292 1
72 296 1
72 297 1
72 298 1
72 302 1
72 304 1
72 305 1
72 308 1
72 314 1
72 315 1
72 316 1
72 317 1
72 320 1
72 323 1
72 328 1
72 332 1
72 334 1
72 338 1
72 339 1
72 340 1
72 341 1
72 342 1
72 348 1
72 349 1
72 350 1
72 352 1
72 355 1
72 361 1
72 366 1
72 368 1
72 372 1
72 374 1
72 380 1
72 381 1
72 382 1
72 385 1
72 391 1
72 394 1
73 75 1
73 77 1
73 79 1
73 80 1
73 86 1
73 91 1
73 104 1
73 110 1
73 111 1
73 114 1
73 123 1
73 124 1
73 128 1
73 140 1
73 145 1
73 152 1
73 155 1
73 156 1
73 157 1
73 165 1
73 171 1
73 173 1
73 177 1
73 181 1
73 182 1
73 183 1
73 185 1
73 187 1
73 188 1
73 195 1
73 197 1
73 198 1
73 200 1
73 202 1
73 208 1
73 210 1
73 213 1
73 215 1
73 217 1
73 228 1
73 238 1
73 239 1
73 243 1
73 245 1
73 248 1
73 250 1
73 253 1
73 256 1
73 259 1
73 265 1
73 269 1
73 277 1
73 278 1
73 288 1
73 294 1
73 303 1
73 305 1
73 309 1
73 312 1
73 313 1
73 320 1
73 321 1
73 331 1
73 336 1
73 338 1
73 340 1
73 342 1
73 349 1
73 361 1
73 363 1
73 364 1
73 368 1
73 370 1
73 371 1
73 372 1
73 376 1
73 377 1
73 384 1
73 386 1
73 394 1
73 399 1
73 400 1
74 75 1
74 76 1
74 78 1
74 87 1
74 90 1
74 94 1
74 99 1
74 102 1
74 103 1
74 106 1
74 113 1
74 117 1
74 126 1
74 133 1
74 137 1
74 143 1
74 145 1
74 146 1
74 154 1
74 157 1
74 161 1
74 164 1
74 168 1
74 170 1
74 179 1
74 183 1
74 187 1
74 190 1
74 198 1
74 200 1
74 201 1
74 202 1
74 203 1
74 209 1
74 217 1
74 219 1
74 221 1
74 223 1
74 225 1
74 227 1
74 228 1
74 232 1
74 233 1
74 234 1
74 240 1
74 242 1
74 243 1
74 246 1
74 250 1
74 257 1
74 259 1
74 262 1
74 264 1
74 265 1
74 272 1
74 273 1
74 285 1
74 294 1
74 296 1
74 299 1
74 307 1
74 310 1
74 311 1
74 324 1
74 326 1
74 329 1
74 334 1
74 342 1
74 345 1
74 347 1
74 352 1
74 353 1
74 355 1
74 363 1
74 368 1
74 376 1
74 377 1
74 378 1
74 379 1
74 388 1
74 389 1
74 390 1
74 394 1
75 78 1
75 87 1
75 94 1
75 96 1
75 99 1
75 100 1
75 101 1
75 105 1
75 112 1
75 116 1
75 129 1
75 134 1
75 135 1
75 137 1
75 140 1
75 149 1
75 155 1
75 156 1
75 158 1
75 165 1
75 179 1
75 191 1
75 192 1
75 193 1
75 194 1
75 199 1
75 203 1
75 206 1
75 211 1
75 213 1
75 216 1
75 217 1
75 222 1
75 229 1
75 230 1
75 241 1
75 244 1
75 249 1
75 251 1
75 258 1
75 259 1
75 268 1
75 271 1
75 278 1
75 279 1
75 280 1
75 281 1
75 287 1
75 294 1
75 295 1
75 297 1
75 299 1
75 303 1
75 310 1
75 311 1
75 314 1
75 317 1
75 322 1
75 323 1
75 333 1
75 337 1
75 342 1
75 343 1
75 348 1
75 353 1
75 363 1
75 379 1
75 382 1
75 385 1
75 390 1
75 398 1
75 400 1
76 78 1
76 81 1
76 84 1
76 100 1
76 102 1
76 111 1
76 118 1
76 125 1
76 131 1
76 142 1
76 145 1
76 146 1
76 154 1
76 157 1
76 158 1
76 159 1
76 160 1
76 166 1
76 174 1
76 192 1
76 193 1
76 194 1
76 195 1
76 201 1
76 202 1
76 205 1
76 207 1
76 208 1
76 209 1
76 211 1
76 220 1
76 221 1
76 223 1
76 226 1
76 227 1
76 229 1
76 231 1
76 241 1
76 242 1
76 244 1
76 245 1
76 246 1
76 247 1
76 248 1
76 251 1
76 252 1
76 255 1
76 259 1
76 261 1
76 262 1
76 263 1
76 265 1
76 268 1
76 274 1
76 277 1
76 280 1
76 289 1
76 293 1
76 294 1
76 297 1
76 302 1
76 305 1
76 306 1
76 311 1
76 314 1
76 315 1
76 317 1
76 318 1
76 328 1
76 330 1
76 331 1
76 333 1
76 334 1
76 339 1
76 340 1
76 344 1
76 346 1
76 347 1
76 363 1
76 368 1
76 381 1
76 384 1
76 386 1
76 388 1
76 392 1
76 395 1
76 398 1
77 83 1
77 85 1
77 86 1
77 87 1
77 91 1
77 93 1
77 94 1
77 97 1
77 100 1
77 103 1
77 105 1
77 107 1
77 108 1
77 109 1
77 111 1
77 114 1
77 123 1
77 127 1
77 141 1
77 142 1
77 145 1
77 150 1
77 154 1
77 155 1
77 157 1
77 160 1
77 162 1
77 166 1
77 176 1
77 181 1
77 188 1
77 189 1
77 191 1
77 194 1
77 196 1
77 197 1
77 198 1
77 200 1
77 202 1
77 206 1
77 210 1
77 211 1
77 220 1
77 225 1
77 226 1
77 233 1
77 236 1
77 237 1
77 239 1
77 243 1
77 246 1
77 249 1
77 254 1
77 255 1
77 256 1
77 257 1
77 265 1
77 269 1
77 273 1
77 276 1
77 280 1
77 281 1
77 282 1
77 287 1
77 289 1
77 291 1
77 292 1
77 298 1
77 300 1
77 305 1
77 306 1
77 314 1
77 322 1
77 323 1
77 328 1
77 359 1
77 360 1
77 366 1
77 370 1
77 372 1
77 376 1
77 385 1
77 386 1
77 387 1
77 390 1
77 394 1
77 396 1
78 84 1
78 87 1
78 94 1
78 96 1
78 103 1
78 105 1
78 106 1
78 113 1
78 117 1
78 119 1
78 120 1
78 123 1
78 126 1
78 137 1
78 140 1
78 142 1
78 147 1
78 152 1
78 153 1
78 154 1
78 155 1
78 157 1
78 164 1
78 166 1
78 171 1
78 172 1
78 174 1
78 175 1
78 176 1
78 181 1
78 184 1
78 192 1
78 193 1
78 194 1
78 196 1
78 203 1
78 208 1
78 217 1
78 218 1
78 224 1
78 225 1
78 238 1
78 255 1
78 260 1
78 267 1
78 269 1
78 272 1
78 276 1
78 279 1
78 281 1
78 283 1
78 284 1
78 294 1
78 295 1
78 297 1
78 300 1
78 301 1
78 302 1
78 304 1
78 306 1
78 312 1
78 314 1
78 330 1
78 331 1
78 338 1
78 358 1
78 363 1
78 371 1
78 372 1
78 380 1
78 381 1
78 383 1
78 384 1
78 385 1
78 386 1
78 387 1
78 391 1
79 80 1
79 83 1
79 85 1
79 88 1
79 92 1
79 97 1
79 103 1
79 110 1
79 112 1
79 113 1
79 115 1
79 116 1
79 120 1
79 127 1
79 136 1
79 138 1
79 142 1
79 147 1
79 156 1
79 158 1
79 160 1
79 168 1
79 172 1
79 174 1
79 175 1
79 176 1
79 178 1
79 181 1
79 202 1
79 203 1
79 204 1
79 210 1
79 212 1
79 216 1
79 221 1
79 227 1
79 234 1
79 235 1
79 236 1
79 237 1
79 240 1
79 247 1
79 250 1
79 253 1
79 254 1
79 265 1
79 266 1
79 268 1
79 269 1
79 281 1
79 287 1
79 290 1
79 294 1
79 300 1
79 305 1
79 309 1
79 316 1
79 320 1
79 321 1
79 325 1
79 326 1
79 332 1
79 339 1
79 341 1
79 343 1
79 346 1
79 347 1
79 353 1
79 358 1
79 361 1
79 366 1
79 370 1
79 376 1
79 387 1
79 389 1
79 390 1
79 396 1
79 397 1
79 400 1
80 81 1
80 86 1
80 88 1
80 90 1
80 93 1
80 94 1
80 95 1
80 102 1
80 104 1
80 105 1
80 106 1
80 113 1
80 114 1
80 118 1
80 119 1
80 126 1
80 141 1
80 153 1
80 154 1
80 159 1
80 163 1
80 174 1
80 175 1
80 177 1
80 178 1
80 188 1
80 191 1
80 194 1
80 195 1
80 200 1
80 201 1
80 204 1
80 206 1
80 207 1
80 215 1
80 217 1
80 222 1
80 223 1
80 224 1
80 226 1
80 250 1
80 257 1
80 260 1
80 263 1
80 270 1
80 280 1
80 283 1
80 286 1
80 287 1
80 293 1
80 296 1
80 300 1
80 301 1
80 306 1
80 307 1
80 308 1
80 310 1
80 312 1
80 323 1
80 329 1
80 332 1
80 335 1
80 337 1
80 346 1
80 348 1
80 350 1
80 357 1
80 358 1
80 362 1
80 363 1
80 364 1
80 373 1
80 374 1
80 384 1
80 388 1
80 395 1
81 84 1
81 86 1
81 96 1
81 97 1
81 102 1
81 103 1
81 117 1
81 118 1
81 127 1
81 132 1
81 133 1
81 135 1
81 139 1
81 140 1
81 141 1
81 142 1
81 143 1
81 147 1
81 148 1
81 153 1
81 157 1
81 159 1
81 161 1
81 163 1
81 169 1
81 171 1
81 181 1
81 186 1
81 189 1
81 194 1
81 198 1
81 200 1
81 206 1
81 207 1
81 213 1
81 219 1
81 220 1
81 225 1
81 227 1
81 234 1
81 242 1
81 247 1
81 249 1
81 255 1
81 267 1
81 271 1
81 273 1
81 276 1
81 278 1
81 281 1
81 289 1
81 291 1
81 299 1
81 302 1
81 307 1
81 309 1
81 320 1
81 334 1
81 335 1
81 344 1
81 346 1
81 358 1
81 382 1
81 383 1
81 385 1
81 386 1
81 389 1
81 393 1
81 394 1
81 395 1
81 398 1
81 399 1
82 83 1
82 88 1
82 89 1
82 90 1
82 96 1
82 98 1
82 104 1
82 114 1
82 118 1
82 123 1
82 126 1
82 128 1
82 130 1
82 133 1
82 136 1
82 139 1
82 144 1
82 145 1
82 147 1
82 150 1
82 151 1
82 154 1
82 162 1
82 163 1
82 173 1
82 175 1
82 178 1
82 183 1
82 184 1
82 196 1
82 197 1
82 206 1
82 207 1
82 215 1
82 216 1
82 221 1
82 224 1
82 233 1
82 239 1
82 240 1
82 253 1
82 255 1
82 262 1
82 266 1
82 269 1
82 271 1
82 284 1
82 286 1
82 293 1
82 294 1
82 295 1
82 302 1
82 309 1
82 314 1
82 316 1
82 317 1
82 319 1
82 320 1
82 329 1
82 332 1
82 343 1
82 347 1
82 351 1
82 352 1
82 361 1
82 363 1
82 369 1
82 372 1
82 387 1
82 396 1
82 397 1
82 400 1
83 93 1
83 95 1
83 102 1
83 103 1
83 105 1
83 106 1
83 109 1
83 111 1
83 112 1
83 113 1
83 119 1
83 124 1
83 129 1
83 135 1
83 136 1
83 138 1
83 140 1
83 144 1
83 148 1
83 149 1
83 150 1
83 153 1
83 154 1
83 163 1
83 165 1
83 166 1
83 167 1
83 170 1
83 172 1
83 177 1
83 181 1
83 182 1
83 208 1
83 210 1
83 214 1
83 215 1
83 216 1
83 217 1
83 222 1
83 223 1
83 232 1
83 233 1
83 234 1
83 235 1
83 238 1
83 241 1
83 245 1
83 246 1
83 251 1
83 254 1
83 256 1
83 257 1
83 263 1
83 272 1
83 273 1
83 283 1
83 284 1
83 286 1
83 287 1
83 299 1
83 300 1
83 307 1
83 308 1
83 310 1
83 311 1
83 313 1
83 317 1
83 318 1
83 319 1
83 323 1
83 325 1
83 326 1
83 332 1
83 333 1
83 336 1
83 338 1
83 339 1
83 340 1
83 344 1
83 346 1
83 347 1
83 352 1
83 354 1
83 357 1
83 366 1
83 375 1
83 377 1
83 386 1
83 387 1
83 388 1
83 389 1
83 392 1
83 399 1
84 87 1
84 94 1
84 102 1
84 103 1
84 104 1
84 105 1
84 107 1
84 110 1
84 113 1
84 121 1
84 122 1
84 123 1
84 126 1
84 129 1
84 131 1
84 135 1
84 137 1
84 140 1
84 150 1
84 151 1
84 152 1
84 157 1
84 159 1
84 164 1
84 171 1
84 183 1
84 188 1
84 190 1
84 192 1
84 194 1
84 206 1
84 215 1
84 220 1
84 225 1
84 227 1
84 233 1
84 237 1
84 242 1
84 247 1
84 249 1
84 253 1
84 257 1
84 265 1
84 267 1
84 268 1
84 270 1
84 273 1
84 274 1
84 282 1
84 286 1
84 288 1
84 290 1
84 292 1
84 293 1
84 297 1
84 299 1
84 304 1
84 312 1
84 315 1
84 320 1
84 322 1
84 333 1
84 334 1
84 335 1
84 337 1
84 347 1
84 354 1
84 359 1
84 360 1
84 365 1
84 382 1
84 384 1
84 387 1
84 389 1
85 86 1
85 87 1
85 88 1
85 91 1
85 95 1
85 97 1
85 101 1
85 107 1
85 116 1
85 119 1
85 120 1
85 121 1
85 122 1
85 148 1
85 152 1
85 154 1
85 170 1
85 171 1
85 173 1
85 175 1
85 184 1
85 190 1
85 195 1
85 198 1
85 203 1
85 212 1
85 222 1
85 227 1
85 228 1
85 232 1
85 247 1
85 254 1
85 263 1
85 265 1
85 266 1
85 268 1
85 269 1
85 280 1
85 285 1
85 288 1
85 291 1
85 293 1
85 297 1
85 301 1
85 303 1
85 306 1
85 307 1
85 319 1
85 321 1
85 324 1
85 330 1
85 332 1
85 342 1
85 344 1
85 347 1
85 351 1
85 356 1
85 357 1
85 359 1
85 363 1
85 367 1
85 369 1
85 372 1
85 376 1
85 378 1
85 379 1
85 381 1
85 383 1
85 391 1
85 392 1
85 393 1
86 91 1
86 92 1
86 94 1
86 103 1
86 105 1
86 107 1
86 112 1
86 113 1
86 114 1
86 119 1
86 121 1
86 127 1
86 129 1
86 133 1
86 140 1
86 141 1
86 154 1
86 156 1
86 157 1
86 159 1
86 173 1
86 180 1
86 183 1
86 185 1
86 187 1
86 194 1
86 196 1
86 201 1
86 203 1
86 213 1
86 216 1
86 222 1
86 229 1
86 230 1
86 231 1
86 237 1
86 245 1
86 246 1
86 259 1
86 260 1
86 263 1
86 264 1
86 268 1
86 270 1
86 273 1
86 274 1
86 275 1
86 276 1
86 277 1
86 281 1
86 283 1
86 288 1
86 291 1
86 293 1
86 300 1
86 301 1
86 305 1
86 307 1
86 320 1
86 322 1
86 323 1
86 324 1
86 328 1
86 332 1
86 336 1
86 337 1
86 339 1
86 346 1
86 348 1
86 350 1
86 353 1
86 355 1
86 359 1
86 368 1
86 369 1
86 372 1
86 373 1
86 374 1
86 375 1
86 379 1
86 380 1
86 381 1
86 396 1
86 399 1
87 94 1
87 95 1
87 96 1
87 98 1
87 103 1
87 105 1
87 110 1
87 112 1
87 124 1
87 128 1
87 129 1
87 134 1
87 139 1
87 140 1
87 142 1
87 147 1
87 155 1
87 157 1
87 159 1
87 169 1
87 171 1
87 176 1
87 183 1
87 185 1
87 191 1
87 193 1
87 199 1
87 201 1
87 203 1
87 205 1
87 216 1
87 218 1
87 219 1
87 222 1
87 225 1
87 227 1
87 228 1
87 230 1
87 231 1
87 234 1
87 235 1
87 244 1
87 246 1
87 250 1
87 252 1
87 253 1
87 254 1
87 256 1
87 257 1
87 259 1
87 263 1
87 264 1
87 272 1
87 277 1
87 284 1
87 290 1
87 291 1
87 292 1
87 293 1
87 299 1
87 300 1
87 303 1
87 308 1
87 310 1
87 313 1
87 317 1
87 326 1
87 337 1
87 338 1
87 340 1
87 344 1
87 345 1
87 348 1
87 356 1
87 366 1
87 367 1
87 371 1
87 376 1
87 390 1
87 391 1
87 392 1
87 395 1
87 397 1
87 398 1
87 399 1
88 99 1
88 100 1
88 101 1
88 102 1
88 103 1
88 106 1
88 110 1
88 112 1
88 116 1
88 118 1
88 119 1
88 120 1
88 126 1
88 134 1
88 141 1
88 143 1
88 145 1
88 148 1
88 150 1
88 152 1
88 155 1
88 156 1
88 157 1
88 158 1
88 167 1
88 170 1
88 171 1
88 172 1
88 173 1
88 174 1
88 178 1
88 180 1
88 191 1
88 192 1
88 194 1
88 196 1
88 201 1
88 215 1
88 216 1
88 227 1
88 228 1
88 234 1
88 236 1
88 242 1
88 244 1
88 257 1
88 258 1
88 261 1
88 263 1
88 267 1
88 271 1
88 273 1
88 275 1
88 281 1
88 282 1
88 284 1
88 285 1
88 290 1
88 295 1
88 304 1
88 309 1
88 316 1
88 319 1
88 325 1
88 326 1
88 327 1
88 330 1
88 332 1
88 334 1
88 344 1
88 352 1
88 353 1
88 356 1
88 358 1
88 362 1
88 365 1
88 366 1
88 368 1
88 371 1
88 375 1
88 377 1
88 378 1
88 380 1
88 383 1
88 386 1
88 394 1
88 399 1
89 91 1
89 94 1
89 107 1
89 113 1
89 116 1
89 118 1
89 124 1
89 130 1
89 134 1
89 140 1
89 142 1
89 145 1
89 146 1
89 148 1
89 150 1
89 151 1
89 156 1
89 158 1
89 159 1
89 164 1
89 167 1
89 173 1
89 177 1
89 179 1
89 190 1
89 207 1
89 211 1
89 217 1
89 220 1
89 224 1
89 227 1
89 231 1
89 236 1
89 237 1
89 251 1
89 259 1
89 262 1
89 263 1
89 270 1
89 278 1
89 282 1
89 283 1
89 286 1
89 290 1
89 295 1
89 305 1
89 315 1
89 316 1
89 322 1
89 331 1
89 332 1
89 333 1
89 353 1
89 355 1
89 356 1
89 360 1
89 361 1
89 367 1
89 371 1
89 381 1
89 383 1
89 384 1
89 385 1
89 387 1
89 395 1
90 102 1
90 104 1
90 106 1
90 109 1
90 133 1
90 146 1
90 147 1
90 148 1
90 149 1
90 151 1
90 160 1
90 165 1
90 175 1
90 182 1
90 188 1
90 191 1
90 193 1
90 194 1
90 196 1
90 201 1
90 203 1
90 217 1
90 225 1
90 226 1
90 227 1
90 231 1
90 238 1
90 246 1
90 248 1
90 250 1
90 256 1
90 258 1
90 274 1
90 277 1
90 284 1
90 289 1
90 300 1
90 301 1
90 302 1
90 306 1
90 307 1
90 315 1
90 319 1
90 320 1
90 322 1
90 326 1
90 331 1
90 332 1
90 339 1
90 351 1
90 353 1
90 356 1
90 363 1
90 367 1
90 368 1
90 370 1
90 381 1
90 387 1
90 390 1
90 400 1
91 94 1
91 96 1
91 100 1
91 105 1
91 106 1
91 108 1
91 113 1
91 118 1
91 122 1
91 124 1
91 128 1
91 133 1
91 135 1
91 139 1
91 147 1
91 151 1
91 153 1
91 155 1
91 161 1
91 162 1
91 166 1
91 172 1
91 177 1
91 178 1
91 180 1
91 181 1
91 188 1
91 190 1
91 194 1
91 203 1
91 209 1
91 215 1
91 216 1
91 220 1
91 223 1
91 227 1
91 232 1
91 234 1
91 251 1
91 252 1
91 254 1
91 261 1
91 269 1
91 272 1
91 273 1
91 275 1
91 278 1
91 287 1
91 293 1
91 294 1
91 296 1
91 299 1
91 302 1
91 306 1
91 309 1
91 314 1
91 315 1
91 317 1
91 320 1
91 323 1
91 326 1
91 328 1
91 329 1
91 330 1
91 332 1
91 335 1
91 338 1
91 343 1
91 347 1
91 356 1
91 357 1
91 358 1
91 359 1
91 363 1
91 369 1
91 376 1
91 382 1
91 385 1
91 389 1
91 397 1
91 399 1
92 94 1
92 96 1
92 97 1
92 103 1
92 107 1
92 110 1
92 112 1
92 113 1
92 115 1
92 116 1
92 118 1
92 126 1
92 127 1
92 130 1
92 131 1
92 137 1
92 139 1
92 144 1
92 146 1
92 148 1
92 155 1
92 156 1
92 159 1
92 160 1
92 164 1
92 165 1
92 166 1
92 168 1
92 170 1
92 172 1
92 175 1
92 177 1
92 192 1
92 202 1
92 203 1
92 206 1
92 211 1
92 212 1
92 216 1
92 217 1
92 220 1
92 225 1
92 227 1
92 229 1
92 230 1
92 232 1
92 233 1
92 235 1
92 237 1
92 238 1
92 239 1
92 245 1
92 246 1
92 254 1
92 255 1
92 256 1
92 258 1
92 273 1
92 275 1
92 282 1
92 284 1
92 286 1
92 291 1
92 296 1
92 297 1
92 301 1
92 303 1
92 305 1
92 310 1
92 313 1
92 314 1
92 316 1
92 318 1
92 319 1
92 321 1
92 322 1
92 329 1
92 330 1
92 334 1
92 339 1
92 344 1
92 349 1
92 353 1
92 356 1
92 368 1
92 375 1
92 381 1
92 382 1
92 384 1
92 385 1
92 389 1
92 392 1
92 393 1
92 397 1
92 398 1
93 98 1
93 105 1
93 111 1
93 116 1
93 121 1
93 125 1
93 127 1
93 129 1
93 131 1
93 132 1
93 137 1
93 138 1
93 141 1
93 152 1
93 153 1
93 156 1
93 166 1
93 169 1
93 171 1
93 175 1
93 182 1
93 185 1
93 187 1
93 189 1
93 194 1
93 197 1
93 198 1
93 202 1
93 206 1
93 211 1
93 215 1
93 216 1
93 217 1
93 218 1
93 219 1
93 220 1
93 227 1
93 229 1
93 230 1
93 232 1
93 236 1
93 239 1
93 242 1
93 245 1
93 250 1
93 251 1
93 259 1
93 261 1
93 264 1
93 265 1
93 268 1
93 275 1
93 284 1
93 291 1
93 292 1
93 296 1
93 297 1
93 299 1
93 306 1
93 308 1
93 309 1
93 310 1
93 313 1
93 316 1
93 320 1
93 323 1
93 324 1
93 325 1
93 326 1
93 333 1
93 338 1
93 340 1
93 342 1
93 353 1
93 359 1
93 363 1
93 367 1
93 375 1
93 379 1
93 382 1
93 394 1
94 96 1
94 98 1
94 105 1
94 106 1
94 108 1
94 111 1
94 112 1
94 113 1
94 118 1
94 119 1
94 121 1
94 123 1
94 127 1
94 128 1
94 138 1
94 140 1
94 142 1
94 145 1
94 153 1
94 158 1
94 169 1
94 171 1
94 174 1
94 180 1
94 181 1
94 183 1
94 185 1
94 186 1
94 188 1
94 193 1
94 195 1
94 217 1
94 220 1
94 221 1
94 225 1
94 227 1
94 229 1
94 230 1
94 232 1
94 233 1
94 238 1
94 249 1
94 250 1
94 251 1
94 253 1
94 256 1
94 258 1
94 264 1
94 272 1
94 275 1
94 276 1
94 281 1
94 285 1
94 286 1
94 287 1
94 290 1
94 294 1
94 296 1
94 301 1
94 306 1
94 307 1
94 322 1
94 325 1
94 326 1
94 327 1
94 332 1
94 334 1
94 336 1
94 337 1
94 338 1
94 346 1
94 350 1
94 352 1
94 355 1
94 357 1
94 358 1
94 365 1
94 367 1
94 378 1
94 382 1
94 389 1
94 391 1
94 394 1
94 399 1
94 400 1
95 97 1
95 102 1
95 115 1
95 119 1
95 120 1
95 121 1
95 126 1
95 133 1
95 137 1
95 138 1
95 140 1
95 141 1
95 142 1
95 143 1
95 146 1
95 151 1
95 157 1
95 160 1
95 165 1
95 176 1
95 185 1
95 186 1
95 187 1
95 191 1
95 196 1
95 197 1
95 202 1
95 211 1
95 212 1
95 213 1
95 215 1
95 218 1
95 222 1
95 224 1
95 228 1
95 233 1
95 234 1
95 243 1
95 245 1
95 252 1
95 256 1
95 258 1
95 260 1
95 261 1
95 267 1
95 271 1
95 273 1
95 276 1
95 278 1
95 279 1
95 287 1
95 289 1
95 291 1
95 292 1
95 293 1
95 300 1
95 302 1
95 308 1
95 312 1
95 319 1
95 321 1
95 323 1
95 325 1
95 331 1
95 333 1
95 342 1
95 345 1
95 346 1
95 352 1
95 354 1
95 355 1
95 357 1
95 361 1
95 362 1
95 372 1
95 373 1
95 377 1
95 379 1
95 387 1
95 389 1
95 395 1
96 100 1
96 103 1
96 105 1
96 111 1
96 116 1
96 121 1
96 123 1
96 126 1
96 130 1
96 132 1
96 134 1
96 138 1
96 140 1
96 145 1
96 151 1
96 154 1
96 160 1
96 162 1
96 163 1
96 165 1
96 166 1
96 177 1
96 181 1
96 189 1
96 190 1
96 196 1
96 197 1
96 206 1
96 212 1
96 214 1
96 215 1
96 220 1
96 221 1
96 224 1
96 230 1
96 233 1
96 240 1
96 241 1
96 242 1
96 243 1
96 245 1
96 246 1
96 249 1
96 252 1
96 257 1
96 259 1
96 274 1
96 276 1
96 277 1
96 279 1
96 284 1
96 291 1
96 294 1
96 296 1
96 303 1
96 307 1
96 311 1
96 312 1
96 321 1
96 324 1
96 325 1
96 329 1
96 331 1
96 332 1
96 335 1
96 338 1
96 340 1
96 348 1
96 349 1
96 355 1
96 364 1
96 365 1
96 375 1
96 381 1
96 383 1
96 395 1
96 399 1
96 400 1
97 98 1
97 102 1
97 110 1
97 111 1
97 112 1
97 113 1
97 115 1
97 130 1
97 136 1
97 137 1
97 139 1
97 140 1
97 146 1
97 148 1
97 150 1
97 152 1
97 156 1
97 159 1
97 161 1
97 165 1
97 168 1
97 171 1
97 174 1
97 176 1
97 177 1
97 179 1
97 180 1
97 183 1
97 186 1
97 188 1
97 194 1
97 197 1
97 213 1
97 218 1
97 222 1
97 224 1
97 232 1
97 233 1
97 237 1
97 238 1
97 241 1
97 242 1
97 256 1
97 258 1
97 260 1
97 262 1
97 266 1
97 271 1
97 274 1
97 284 1
97 285 1
97 289 1
97 291 1
97 296 1
97 298 1
97 308 1
97 312 1
97 317 1
97 319 1
97 323 1
97 325 1
97 329 1
97 333 1
97 342 1
97 346 1
97 347 1
97 352 1
97 361 1
97 365 1
97 366 1
97 367 1
97 370 1
97 371 1
97 372 1
97 375 1
97 377 1
97 387 1
97 388 1
98 100 1
98 102 1
98 103 1
98 109 1
98 114 1
98 127 1
98 134 1
98 144 1
98 148 1
98 149 1
98 152 1
98 154 1
98 156 1
98 157 1
98 159 1
98 166 1
98 173 1
98 189 1
98 193 1
98 199 1
98 203 1
98 207 1
98 208 1
98 219 1
98 224 1
98 226 1
98 235 1
98 239 1
98 240 1
98 241 1
98 242 1
98 244 1
98 245 1
98 246 1
98 249 1
98 252 1
98 257 1
98 258 1
98 262 1
98 265 1
98 266 1
98 270 1
98 271 1
98 273 1
98 280 1
98 281 1
98 285 1
98 290 1
98 292 1
98 296 1
98 305 1
98 308 1
98 322 1
98 328 1
98 330 1
98 345 1
98 346 1
98 349 1
98 351 1
98 352 1
98 354 1
98 357 1
98 361 1
98 365 1
98 373 1
98 374 1
98 377 1
98 378 1
98 384 1
98 385 1
98 387 1
98 390 1
98 393 1
99 102 1
99 104 1
99 105 1
99 107 1
99 108 1
99 113 1
99 114 1
99 120 1
99 121 1
99 134 1
99 142 1
99 147 1
99 150 1
99 154 1
99 160 1
99 163 1
99 164 1
99 170 1
99 171 1
99 174 1
99 179 1
99 180 1
99 193 1
99 196 1
99 200 1
99 206 1
99 211 1
99 225 1
99 230 1
99 235 1
99 240 1
99 241 1
99 242 1
99 243 1
99 246 1
99 247 1
99 252 1
99 254 1
99 255 1
99 259 1
99 261 1
99 269 1
99 274 1
99 277 1
99 284 1
99 290 1
99 291 1
99 292 1
99 302 1
99 304 1
99 306 1
99 313 1
99 318 1
99 324 1
99 327 1
99 332 1
99 336 1
99 338 1
99 342 1
99 357 1
99 360 1
99 362 1
99 364 1
99 367 1
99 370 1
99 379 1
99 383 1
99 388 1
99 392 1
100 102 1
100 107 1
100 108 1
100 118 1
100 128 1
100 131 1
100 132 1
100 139 1
100 141 1
100 146 1
100 149 1
100 150 1
100 153 1
100 154 1
100 156 1
100 157 1
100 166 1
100 172 1
100 178 1
100 180 1
100 187 1
100 191 1
100 204 1
100 210 1
100 213 1
100 214 1
100 215 1
100 217 1
100 225 1
100 227 1
100 229 1
100 234 1
100 249 1
100 251 1
100 252 1
100 253 1
100 254 1
100 255 1
100 259 1
100 260 1
100 264 1
100 268 1
100 269 1
100 270 1
100 275 1
100 281 1
100 283 1
100 284 1
100 285 1
100 288 1
100 291 1
100 295 1
100 302 1
100 305 1
100 313 1
100 316 1
100 323 1
100 327 1
100 331 1
100 332 1
100 336 1
100 338 1
100 343 1
100 345 1
100 346 1
100 347 1
100 357 1
100 358 1
100 361 1
100 370 1
100 374 1
100 378 1
100 383 1
100 388 1
100 392 1
101 104 1
101 117 1
101 118 1
101 123 1
101 128 1
101 130 1
101 133 1
101 145 1
101 146 1
101 150 1
101 153 1
101 154 1
101 158 1
101 162 1
101 168 1
101 175 1
101 177 1
101 185 1
101 186 1
101 187 1
101 189 1
101 194 1
101 196 1
101 210 1
101 213 1
101 216 1
101 217 1
101 218 1
101 223 1
101 224 1
101 228 1
101 230 1
101 235 1
101 236 1
101 239 1
101 240 1
101 248 1
101 254 1
101 255 1
101 258 1
101 259 1
101 260 1
101 263 1
101 270 1
101 275 1
101 283 1
101 285 1
101 288 1
101 295 1
101 303 1
101 308 1
101 313 1
101 314 1
101 320 1
101 326 1
101 327 1
101 331 1
101 333 1
101 335 1
101 337 1
101 340 1
101 342 1
101 343 1
101 345 1
101 348 1
101 349 1
101 356 1
101 359 1
101 363 1
101 369 1
101 370 1
101 378 1
101 380 1
101 384 1
101 393 1
101 399 1
102 111 1
102 112 1
102 114 1
102 119 1
102 121 1
102 125 1
102 134 1
102 135 1
102 138 1
102 146 1
102 149 1
102 151 1
102 172 1
102 179 1
102 181 1
102 184 1
102 185 1
102 187 1
102 188 1
102 197 1
102 199 1
102 202 1
102 203 1
102 206 1
102 208 1
102 212 1
102 217 1
102 219 1
102 227 1
102 229 1
102 233 1
102 237 1
102 238 1
102 241 1
102 243 1
102 245 1
102 246 1
102 251 1
102 255 1
102 257 1
102 261 1
102 262 1
102 271 1
102 277 1
102 278 1
102 279 1
102 289 1
102 291 1
102 293 1
102 296 1
102 298 1
102 301 1
102 303 1
102 309 1
102 315 1
102 318 1
102 320 1
102 331 1
102 340 1
102 342 1
102 348 1
102 353 1
102 372 1
102 379 1
102 381 1
102 386 1
102 388 1
102 394 1
102 399 1
103 104 1
103 112 1
103 114 1
103 116 1
103 118 1
103 120 1
103 121 1
103 126 1
103 129 1
103 130 1
103 142 1
103 150 1
103 153 1
103 158 1
103 164 1
103 167 1
103 172 1
103 178 1
103 185 1
103 187 1
103 191 1
103 192 1
103 194 1
103 195 1
103 223 1
103 228 1
103 232 1
103 233 1
103 234 1
103 245 1
103 247 1
103 251 1
103 253 1
103 254 1
103 257 1
103 262 1
103 271 1
103 273 1
103 275 1
103 280 1
103 283 1
103 286 1
103 292 1
103 297 1
103 302 1
103 306 1
103 309 1
103 310 1
103 313 1
103 316 1
103 321 1
103 323 1
103 332 1
103 335 1
103 337 1
103 338 1
103 341 1
103 349 1
103 358 1
103 360 1
103 362 1
103 363 1
103 371 1
103 376 1
103 380 1
103 385 1
103 386 1
103 393 1
103 398 1
104 107 1
104 111 1
104 113 1
104 114 1
104 119 1
104 120 1
104 121 1
104 128 1
104 135 1
104 136 1
104 137 1
104 139 1
104 140 1
104 152 1
104 154 1
104 156 1
104 158 1
104 161 1
104 165 1
104 166 1
104 173 1
104 176 1
104 180 1
104 185 1
104 190 1
104 191 1
104 192 1
104 193 1
104 194 1
104 205 1
104 211 1
104 215 1
104 217 1
104 220 1
104 228 1
104 234 1
104 249 1
104 258 1
104 262 1
104 264 1
104 275 1
104 278 1
104 280 1
104 285 1
104 296 1
104 298 1
104 304 1
104 312 1
104 315 1
104 317 1
104 318 1
104 325 1
104 331 1
104 334 1
104 338 1
104 342 1
104 348 1
104 350 1
104 351 1
104 361 1
104 364 1
104 368 1
104 370 1
104 373 1
104 375 1
104 380 1
104 382 1
104 387 1
104 392 1
104 393 1
104 394 1
104 400 1
105 107 1
105 108 1
105 110 1
105 118 1
105 119 1
105 122 1
105 125 1
105 134 1
105 137 1
105 140 1
105 144 1
105 146 1
105 149 1
105 158 1
105 159 1
105 162 1
105 169 1
105 172 1
105 173 1
105 175 1
105 179 1
105 182 1
105 187 1
105 191 1
105 196 1
105 207 1
105 208 1
105 210 1
105 214 1
105 216 1
105 217 1
105 218 1
105 219 1
105 227 1
105 229 1
105 233 1
105 234 1
105 240 1
105 244 1
105 253 1
105 254 1
105 258 1
105 259 1
105 260 1
105 268 1
105 269 1
105 270 1
105 274 1
105 282 1
105 284 1
105 291 1
105 292 1
105 302 1
105 319 1
105 330 1
105 331 1
105 333 1
105 339 1
105 347 1
105 354 1
105 356 1
105 361 1
105 362 1
105 364 1
105 370 1
105 373 1
105 376 1
105 394 1
105 396 1
106 112 1
106 113 1
106 114 1
106 115 1
106 116 1
106 124 1
106 125 1
106 126 1
106 128 1
106 129 1
106 132 1
106 133 1
106 134 1
106 135 1
106 140 1
106 143 1
106 145 1
106 147 1
106 152 1
106 157 1
106 165 1
106 170 1
106 177 1
106 178 1
106 183 1
106 185 1
106 189 1
106 191 1
106 192 1
106 194 1
106 197 1
106 202 1
106 203 1
106 205 1
106 207 1
106 208 1
106 209 1
106 212 1
106 215 1
106 216 1
106 224 1
106 225 1
106 228 1
106 235 1
106 239 1
106 250 1
106 259 1
106 268 1
106 272 1
106 276 1
106 280 1
106 285 1
106 295 1
106 298 1
106 310 1
106 312 1
106 316 1
106 322 1
106 327 1
106 334 1
106 337 1
106 338 1
106 342 1
106 344 1
106 348 1
106 354 1
106 356 1
106 357 1
106 359 1
106 364 1
106 368 1
106 369 1
106 378 1
106 382 1
106 383 1
106 387 1
106 388 1
106 389 1
106 391 1
106 395 1
106 398 1
107 111 1
107 117 1
107 119 1
107 122 1
107 127 1
107 133 1
107 136 1
107 141 1
107 142 1
107 143 1
107 145 1
107 146 1
107 149 1
107 151 1
107 153 1
107 154 1
107 155 1
107 165 1
107 166 1
107 167 1
107 168 1
107 170 1
107 173 1
107 175 1
107 187 1
107 194 1
107 196 1
107 197 1
107 200 1
107 214 1
107 232 1
107 234 1
107 236 1
107 238 1
107 249 1
107 251 1
107 252 1
107 254 1
107 257 1
107 260 1
107 263 1
107 264 1
107 269 1
107 273 1
107 282 1
107 294 1
107 297 1
107 299 1
107 300 1
107 301 1
107 308 1
107 317 1
107 322 1
107 328 1
107 334 1
107 342 1
107 347 1
107 348 1
107 349 1
107 355 1
107 357 1
107 360 1
107 362 1
107 368 1
107 371 1
107 374 1
107 377 1
107 381 1
107 382 1
107 387 1
107 389 1
107 392 1
107 394 1
107 396 1
107 397 1
107 399 1
108 113 1
108 115 1
108 117 1
108 118 1
108 122 1
108 129 1
108 130 1
108 132 1
108 133 1
108 136 1
108 140 1
108 143 1
108 145 1
108 151 1
108 152 1
108 153 1
108 155 1
108 158 1
108 159 1
108 162 1
108 168 1
108 170 1
108 173 1
108 179 1
108 183 1
108 187 1
108 191 1
108 192 1
108 193 1
108 196 1
108 201 1
108 209 1
108 215 1
108 216 1
108 217 1
108 219 1
108 226 1
108 229 1
108 239 1
108 240 1
108 245 1
108 249 1
108 255 1
108 261 1
108 266 1
108 267 1
108 268 1
108 273 1
108 278 1
108 280 1
108 282 1
108 285 1
108 286 1
108 287 1
108 293 1
108 296 1
108 299 1
108 302 1
108 309 1
108 316 1
108 327 1
108 328 1
108 335 1
108 336 1
108 347 1
108 349 1
108 353 1
108 355 1
108 358 1
108 360 1
108 366 1
108 370 1
108 372 1
108 382 1
108 384 1
108 392 1
108 395 1
108 396 1
108 398 1
108 399 1
108 400 1
109 110 1
109 113 1
109 128 1
109 133 1
109 138 1
109 140 1
109 147 1
109 148 1
109 153 1
109 157 1
109 167 1
109 168 1
109 172 1
109 179 1
109 180 1
109 187 1
109 190 1
109 198 1
109 208 1
109 210 1
109 213 1
109 215 1
109 225 1
109 230 1
109 233 1
109 236 1
109 241 1
109 244 1
109 245 1
109 246 1
109 247 1
109 249 1
109 258 1
109 259 1
109 267 1
109 269 1
109 271 1
109 272 1
109 276 1
109 292 1
109 295 1
109 296 1
109 299 1
109 300 1
109 306 1
109 311 1
109 313 1
109 316 1
109 318 1
109 320 1
109 335 1
109 338 1
109 344 1
109 346 1
109 349 1
109 352 1
109 356 1
109 360 1
109 365 1
109 383 1
109 388 1
109 392 1
109 398 1
109 399 1
110 116 1
110 118 1
110 120 1
110 122 1
110 124 1
110 131 1
110 135 1
110 136 1
110 139 1
110 144 1
110 150 1
110 154 1
110 159 1
110 161 1
110 164 1
110 166 1
110 168 1
110 174 1
110 176 1
110 178 1
110 183 1
110 192 1
110 193 1
110 194 1
110 195 1
110 198 1
110 199 1
110 201 1
110 202 1
110 215 1
110 220 1
110 222 1
110 223 1
110 224 1
110 227 1
110 236 1
110 241 1
110 243 1
110 244 1
110 253 1
110 258 1
110 261 1
110 266 1
110 270 1
110 274 1
110 278 1
110 280 1
110 283 1
110 284 1
110 290 1
110 294 1
110 296 1
110 302 1
110 303 1
110 305 1
110 307 1
110 309 1
110 312 1
110 318 1
110 323 1
110 324 1
110 325 1
110 327 1
110 329 1
110 332 1
110 333 1
110 336 1
110 349 1
110 359 1
110 367 1
110 369 1
110 372 1
110 380 1
110 381 1
110 383 1
110 386 1
110 396 1
110 397 1
110 399 1
111 116 1
111 121 1
111 122 1
111 126 1
111 127 1
111 135 1
111 145 1
111 148 1
111 151 1
111 154 1
111 156 1
111 160 1
111 164 1
111 174 1
111 175 1
111 179 1
111 180 1
111 186 1
111 190 1
111 200 1
111 207 1
111 211 1
111 213 1
111 218 1
111 222 1
111 223 1
111 225 1
111 227 1
111 228 1
111 229 1
111 242 1
111 247 1
111 256 1
111 259 1
111 264 1
111 266 1
111 268 1
111 269 1
111 274 1
111 276 1
111 280 1
111 284 1
111 285 1
111 290 1
111 291 1
111 292 1
111 294 1
111 298 1
111 303 1
111 304 1
111 305 1
111 317 1
111 319 1
111 324 1
111 333 1
111 347 1
111 357 1
111 359 1
111 361 1
111 369 1
111 370 1
111 371 1
111 372 1
111 373 1
111 377 1
111 388 1
111 392 1
111 395 1
111 396 1
111 397 1
112 113 1
112 115 1
112 118 1
112 123 1
112 126 1
112 131 1
112 133 1
112 135 1
112 137 1
112 146 1
112 147 1
112 148 1
112 153 1
112 154 1
112 157 1
112 162 1
112 173 1
112 178 1
112 187 1
112 188 1
112 192 1
112 195 1
112 196 1
112 197 1
112 198 1
112 199 1
112 201 1
112 205 1
112 210 1
112 211 1
112 213 1
112 214 1
112 215 1
112 221 1
112 223 1
112 227 1
112 231 1
112 234 1
112 235 1
112 237 1
112 249 1
112 251 1
112 253 1
112 257 1
112 261 1
112 265 1
112 267 1
112 268 1
112 274 1
112 277 1
112 279 1
112 293 1
112 295 1
112 298 1
112 304 1
112 308 1
112 309 1
112 310 1
112 312 1
112 314 1
112 324 1
112 330 1
112 332 1
112 334 1
112 335 1
112 336 1
112 337 1
112 338 1
112 340 1
112 341 1
112 342 1
112 343 1
112 345 1
112 346 1
112 353 1
112 357 1
112 364 1
112 366 1
112 367 1
112 369 1
112 372 1
112 377 1
112 379 1
112 386 1
112 387 1
112 389 1
112 392 1
112 394 1
112 397 1
112 398 1
113 117 1
113 118 1
113 119 1
113 121 1
113 123 1
113 129 1
113 134 1
113 136 1
113 139 1
113 141 1
113 146 1
113 150 1
113 154 1
113 155 1
113 164 1
113 168 1
113 177 1
113 179 1
113 183 1
113 188 1
113 192 1
113 200 1
113 204 1
113 215 1
113 224 1
113 229 1
113 234 1
113 235 1
113 242 1
113 244 1
113 253 1
113 256 1
113 258 1
113 259 1
113 264 1
113 272 1
113 273 1
113 275 1
113 284 1
113 296 1
113 297 1
113 298 1
113 299 1
113 306 1
113 307 1
113 309 1
113 319 1
113 323 1
113 330 1
113 334 1
113 336 1
113 352 1
113 355 1
113 359 1
113 364 1
113 366 1
113 369 1
113 370 1
113 373 1
113 375 1
113 385 1
113 388 1
113 391 1
113 396 1
113 398 1
113 400 1
114 118 1
114 123 1
114 128 1
114 138 1
114 139 1
114 147 1
114 174 1
114 182 1
114 183 1
114 186 1
114 188 1
114 191 1
114 193 1
114 203 1
114 207 1
114 209 1
114 217 1
114 219 1
114 222 1
114 223 1
114 226 1
114 232 1
114 233 1
114 239 1
114 240 1
114 246 1
114 250 1
114 252 1
114 253 1
114 256 1
114 258 1
114 260 1
114 263 1
114 267 1
114 270 1
114 277 1
114 279 1
114 289 1
114 295 1
114 300 1
114 306 1
114 316 1
114 319 1
114 326 1
114 327 1
114 330 1
114 333 1
114 341 1
114 345 1
114 347 1
114 365 1
114 377 1
114 379 1
114 380 1
114 381 1
114 385 1
114 386 1
114 389 1
115 116 1
115 118 1
115 125 1
115 126 1
115 132 1
115 134 1
115 136 1
115 139 1
115 141 1
115 145 1
115 146 1
115 147 1
115 148 1
115 150 1
115 151 1
115 153 1
115 155 1
115 159 1
115 175 1
115 181 1
115 185 1
115 191 1
115 198 1
115 203 1
115 213 1
115 217 1
115 222 1
115 226 1
115 227 1
115 229 1
115 230 1
115 239 1
115 246 1
115 250 1
115 253 1
115 255 1
115 263 1
115 266 1
115 267 1
115 278 1
115 280 1
115 293 1
115 296 1
115 300 1
115 303 1
115 304 1
115 306 1
115 307 1
115 316 1
115 317 1
115 318 1
115 327 1
115 330 1
115 332 1
115 334 1
115 337 1
115 341 1
115 348 1
115 351 1
115 355 1
115 368 1
115 370 1
115 374 1
115 376 1
115 384 1
115 387 1
115 388 1
115 389 1
115 391 1
115 399 1
116 117 1
116 119 1
116 120 1
116 125 1
116 128 1
116 132 1
116 133 1
116 138 1
116 140 1
116 143 1
116 145 1
116 146 1
116 156 1
116 160 1
116 167 1
116 168 1
116 169 1
116 177 1
116 179 1
116 180 1
116 181 1
116 188 1
116 189 1
116 190 1
116 193 1
116 200 1
116 203 1
116 208 1
116 211 1
116 213 1
116 214 1
116 216 1
116 222 1
116 223 1
116 225 1
116 227 1
116 229 1
116 232 1
116 234 1
116 238 1
116 241 1
116 247 1
116 250 1
116 252 1
116 261 1
116 265 1
116 267 1
116 268 1
116 270 1
116 271 1
116 272 1
116 278 1
116 280 1
116 291 1
116 292 1
116 298 1
116 301 1
116 302 1
116 305 1
116 308 1
116 311 1
116 316 1
116 320 1
116 321 1
116 322 1
116 326 1
116 334 1
116 337 1
116 340 1
116 345 1
116 352 1
116 361 1
116 370 1
116 371 1
116 378 1
116 386 1
117 124 1
117 125 1
117 126 1
117 128 1
117 138 1
117 139 1
117 140 1
117 145 1
117 149 1
117 153 1
117 158 1
117 160 1
117 163 1
117 164 1
117 174 1
117 178 1
117 180 1
117 186 1
117 194 1
117 202 1
117 203 1
117 212 1
117 215 1
117 228 1
117 229 1
117 236 1
117 241 1
117 249 1
117 256 1
117 260 1
117 262 1
117 270 1
117 292 1
117 293 1
117 295 1
117 298 1
117 300 1
117 315 1
117 319 1
117 322 1
117 328 1
117 332 1
117 333 1
117 334 1
117 340 1
117 342 1
117 344 1
117 349 1
117 352 1
117 353 1
117 355 1
117 360 1
117 361 1
117 363 1
117 366 1
117 367 1
117 370 1
117 371 1
117 374 1
117 384 1
117 386 1
117 387 1
117 388 1
117 394 1
118 121 1
118 133 1
118 139 1
118 142 1
118 147 1
118 155 1
118 159 1
118 161 1
118 162 1
118 169 1
118 173 1
118 174 1
118 185 1
118 193 1
118 196 1
118 202 1
118 203 1
118 204 1
118 210 1
118 214 1
118 224 1
118 230 1
118 236 1
118 242 1
118 248 1
118 249 1
118 251 1
118 256 1
118 258 1
118 260 1
118 262 1
118 267 1
118 272 1
118 274 1
118 275 1
118 279 1
118 280 1
118 282 1
118 284 1
118 292 1
118 303 1
118 306 1
118 307 1
118 308 1
118 311 1
118 317 1
118 322 1
118 324 1
118 326 1
118 328 1
118 333 1
118 334 1
118 335 1
118 336 1
118 338 1
118 341 1
118 344 1
118 348 1
118 358 1
118 364 1
118 374 1
118 378 1
118 381 1
118 385 1
118 398 1
119 120 1
119 122 1
119 128 1
119 130 1
119 132 1
119 134 1
119 136 1
119 137 1
119 139 1
119 143 1
119 144 1
119 147 1
119 148 1
119 157 1
119 161 1
119 162 1
119 166 1
119 167 1
119 168 1
119 183 1
119 187 1
119 196 1
119 198 1
119 203 1
119 207 1
119 216 1
119 218 1
119 224 1
119 227 1
119 236 1
119 237 1
119 238 1
119 239 1
119 242 1
119 245 1
119 248 1
119 252 1
119 253 1
119 255 1
119 257 1
119 264 1
119 267 1
119 277 1
119 281 1
119 288 1
119 293 1
119 296 1
119 312 1
119 316 1
119 320 1
119 321 1
119 322 1
119 324 1
119 326 1
119 327 1
119 328 1
119 330 1
119 333 1
119 337 1
119 340 1
119 342 1
119 346 1
119 364 1
119 365 1
119 368 1
119 369 1
119 372 1
119 384 1
119 386 1
119 389 1
119 391 1
119 392 1
119 393 1
119 394 1
120 121 1
120 123 1
120 134 1
120 137 1
120 138 1
120 140 1
120 149 1
120 155 1
120 156 1
120 157 1
120 163 1
120 164 1
120 166 1
120 167 1
120 172 1
120 174 1
120 175 1
120 189 1
120 200 1
120 202 1
120 204 1
120 206 1
120 214 1
120 215 1
120 220 1
120 222 1
120 224 1
120 233 1
120 241 1
120 242 1
120 244 1
120 245 1
120 248 1
120 255 1
120 260 1
120 262 1
120 265 1
120 267 1
120 268 1
120 272 1
120 295 1
120 302 1
120 304 1
120 305 1
120 309 1
120 311 1
120 313 1
120 318 1
120 320 1
120 322 1
120 323 1
120 326 1
120 333 1
120 338 1
120 340 1
120 342 1
120 343 1
120 347 1
120 351 1
120 352 1
120 353 1
120 360 1
120 361 1
120 365 1
120 367 1
120 370 1
120 376 1
120 384 1
120 393 1
121 122 1
121 126 1
121 127 1
121 129 1
121 138 1
121 140 1
121 144 1
121 145 1
121 151 1
121 156 1
121 161 1
121 162 1
121 163 1
121 164 1
121 165 1
121 167 1
121 170 1
121 183 1
121 192 1
121 194 1
121 195 1
121 206 1
121 207 1
121 214 1
121 216 1
121 220 1
121 222 1
121 225 1
121 226 1
121 227 1
121 230 1
121 234 1
121 235 1
121 240 1
121 241 1
121 242 1
121 248 1
121 252 1
121 257 1
121 262 1
121 264 1
121 266 1
121 270 1
121 271 1
121 272 1
121 276 1
121 280 1
121 284 1
121 285 1
121 286 1
121 288 1
121 293 1
121 299 1
121 300 1
121 303 1
121 305 1
121 311 1
121 312 1
121 314 1
121 316 1
121 317 1
121 319 1
121 323 1
121 331 1
121 343 1
121 357 1
121 364 1
121 366 1
121 368 1
121 372 1
121 382 1
121 386 1
121 390 1
121 391 1
121 395 1
122 128 1
122 134 1
122 135 1
122 136 1
122 138 1
122 151 1
122 152 1
122 163 1
122 164 1
122 169 1
122 171 1
122 172 1
122 176 1
122 177 1
122 178 1
122 191 1
122 195 1
122 203 1
122 208 1
122 224 1
122 230 1
122 239 1
122 246 1
122 251 1
122 253 1
122 257 1
122 258 1
122 263 1
122 270 1
122 274 1
122 275 1
122 284 1
122 286 1
122 288 1
122 292 1
122 296 1
122 297 1
122 299 1
122 300 1
122 305 1
122 308 1
122 311 1
122 319 1
122 326 1
122 328 1
122 330 1
122 334 1
122 341 1
122 346 1
122 347 1
122 348 1
122 349 1
122 353 1
122 356 1
122 358 1
122 360 1
122 369 1
122 370 1
122 371 1
122 381 1
122 382 1
122 391 1
122 398 1
122 399 1
122 400 1
123 127 1
123 131 1
123 132 1
123 136 1
123 140 1
123 143 1
123 145 1
123 147 1
123 149 1
123 150 1
123 159 1
123 163 1
123 168 1
123 190 1
123 196 1
123 199 1
123 200 1
123 205 1
123 206 1
123 212 1
123 220 1
123 230 1
123 231 1
123 232 1
123 234 1
123 239 1
123 240 1
123 246 1
123 250 1
123 256 1
123 257 1
123 258 1
123 259 1
123 262 1
123 265 1
123 267 1
123 268 1
123 269 1
123 277 1
123 280 1
123 282 1
123 293 1
123 295 1
123 304 1
123 311 1
123 326 1
123 328 1
123 329 1
123 331 1
123 333 1
123 334 1
123 343 1
123 346 1
123 350 1
123 355 1
123 358 1
123 362 1
123 363 1
123 365 1
123 375 1
123 379 1
123 380 1
123 381 1
123 383 1
123 393 1
124 129 1
124 130 1
124 135 1
124 144 1
124 148 1
124 149 1
124 150 1
124 153 1
124 154 1
124 160 1
124 161 1
124 162 1
124 164 1
124 166 1
124 173 1
124 181 1
124 184 1
124 185 1
124 188 1
124 190 1
124 192 1
124 200 1
124 202 1
124 204 1
124 207 1
124 210 1
124 216 1
124 224 1
124 231 1
124 236 1
124 239 1
124 254 1
124 258 1
124 261 1
124 263 1
124 264 1
124 266 1
124 272 1
124 274 1
124 277 1
124 280 1
124 281 1
124 298 1
124 299 1
124 301 1
124 309 1
124 311 1
124 314 1
124 318 1
124 325 1
124 330 1
124 334 1
124 344 1
124 351 1
124 361 1
124 374 1
124 384 1
124 388 1
124 392 1
124 396 1
124 400 1
125 128 1
125 129 1
125 133 1
125 138 1
125 139 1
125 141 1
125 142 1
125 147 1
125 148 1
125 152 1
125 156 1
125 161 1
125 162 1
125 165 1
125 166 1
125 170 1
125 171 1
125 179 1
125 181 1
125 183 1
125 184 1
125 192 1
125 193 1
125 195 1
125 202 1
125 204 1
125 205 1
125 212 1
125 221 1
125 223 1
125 230 1
125 234 1
125 238 1
125 243 1
125 251 1
125 252 1
125 255 1
125 259 1
125 261 1
125 264 1
125 272 1
125 275 1
125 278 1
125 282 1
125 286 1
125 291 1
125 292 1
125 293 1
125 296 1
125 305 1
125 309 1
125 313 1
125 314 1
125 316 1
125 317 1
125 321 1
125 322 1
125 327 1
125 332 1
125 334 1
125 348 1
125 351 1
125 362 1
125 374 1
125 385 1
125 388 1
125 390 1
125 393 1
125 400 1
126 129 1
126 135 1
126 136 1
126 140 1
126 142 1
126 146 1
126 147 1
126 152 1
126 161 1
126 164 1
126 171 1
126 178 1
126 180 1
126 185 1
126 186 1
126 188 1
126 189 1
126 198 1
126 209 1
126 214 1
126 218 1
126 219 1
126 233 1
126 236 1
126 244 1
126 249 1
126 254 1
126 256 1
126 258 1
126 267 1
126 268 1
126 270 1
126 272 1
126 274 1
126 276 1
126 281 1
126 282 1
126 284 1
126 292 1
126 293 1
126 294 1
126 295 1
126 299 1
126 301 1
126 303 1
126 305 1
126 312 1
126 316 1
126 318 1
126 320 1
126 321 1
126 322 1
126 324 1
126 327 1
126 329 1
126 331 1
126 341 1
126 345 1
126 348 1
126 356 1
126 357 1
126 359 1
126 360 1
126 364 1
126 365 1
126 367 1
126 372 1
126 376 1
126 384 1
126 391 1
126 398 1
127 131 1
127 134 1
127 139 1
127 141 1
127 152 1
127 154 1
127 164 1
127 168 1
127 172 1
127 180 1
127 181 1
127 188 1
127 190 1
127 191 1
127 195 1
127 199 1
127 208 1
127 209 1
127 211 1
127 213 1
127 215 1
127 219 1
127 224 1
127 230 1
127 237 1
127 247 1
127 252 1
127 255 1
127 256 1
127 258 1
127 270 1
127 273 1
127 274 1
127 283 1
127 288 1
127 289 1
127 297 1
127 305 1
127 308 1
127 309 1
127 310 1
127 311 1
127 313 1
127 316 1
127 320 1
127 321 1
127 322 1
127 323 1
127 325 1
127 333 1
127 336 1
127 344 1
127 345 1
127 351 1
127 355 1
127 356 1
127 359 1
127 363 1
127 365 1
127 369 1
127 370 1
127 371 1
127 374 1
127 375 1
127 379 1
127 388 1
127 389 1
128 129 1
128 139 1
128 140 1
128 141 1
128 148 1
128 150 1
128 153 1
128 154 1
128 156 1
128 162 1
128 168 1
128 174 1
128 178 1
128 183 1
128 191 1
128 192 1
128 200 1
128 201 1
128 208 1
128 210 1
128 211 1
128 215 1
128 216 1
128 219 1
128 221 1
128 226 1
128 234 1
128 238 1
128 244 1
128 245 1
128 246 1
128 249 1
128 250 1
128 253 1
128 254 1
128 255 1
128 256 1
128 257 1
128 262 1
128 269 1
128 284 1
128 297 1
128 300 1
128 302 1
128 303 1
128 309 1
128 310 1
128 317 1
128 318 1
128 331 1
128 339 1
128 340 1
128 342 1
128 343 1
128 350 1
128 352 1
128 354 1
128 372 1
128 376 1
128 379 1
128 383 1
128 384 1
128 386 1
128 387 1
128 389 1
128 393 1
128 394 1
128 396 1
129 141 1
129 148 1
129 158 1
129 164 1
129 170 1
129 171 1
129 174 1
129 187 1
129 190 1
129 213 1
129 215 1
129 219 1
129 222 1
129 229 1
129 230 1
129 243 1
129 244 1
129 245 1
129 246 1
129 250 1
129 258 1
129 263 1
129 264 1
129 277 1
129 278 1
129 279 1
129 280 1
129 281 1
129 292 1
129 293 1
129 296 1
129 304 1
129 305 1
129 310 1
129 317 1
129 322 1
129 332 1
129 333 1
129 334 1
129 336 1
129 339 1
129 341 1
129 343 1
129 345 1
129 347 1
129 349 1
129 357 1
129 358 1
129 362 1
129 370 1
129 379 1
129 380 1
129 381 1
129 384 1
129 386 1
129 388 1
129 394 1
129 397 1
130 133 1
130 138 1
130 145 1
130 149 1
130 154 1
130 157 1
130 159 1
130 161 1
130 162 1
130 164 1
130 166 1
130 167 1
130 169 1
130 171 1
130 172 1
130 173 1
130 178 1
130 179 1
130 180 1
130 192 1
130 194 1
130 196 1
130 200 1
130 207 1
130 211 1
130 212 1
130 217 1
130 218 1
130 221 1
130 223 1
130 230 1
130 232 1
130 233 1
130 236 1
130 241 1
130 245 1
130 247 1
130 249 1
130 252 1
130 254 1
130 256 1
130 260 1
130 265 1
130 274 1
130 275 1
130 279 1
130 281 1
130 282 1
130 284 1
130 285 1
130 291 1
130 292 1
130 294 1
130 307 1
130 309 1
130 315 1
130 317 1
130 322 1
130 324 1
130 325 1
130 329 1
130 331 1
130 332 1
130 336 1
130 337 1
130 353 1
130 355 1
130 358 1
130 365 1
130 378 1
130 379 1
130 383 1
130 398 1
131 140 1
131 141 1
131 144 1
131 148 1
131 160 1
131 173 1
131 186 1
131 191 1
131 198 1
131 204 1
131 207 1
131 213 1
131 215 1
131 223 1
131 226 1
131 230 1
131 231 1
131 234 1
131 239 1
131 240 1
131 251 1
131 252 1
131 265 1
131 271 1
131 276 1
131 277 1
131 278 1
131 287 1
131 290 1
131 295 1
131 297 1
131 302 1
131 325 1
131 328 1
131 330 1
131 335 1
131 336 1
131 337 1
131 343 1
131 344 1
131 354 1
131 358 1
131 363 1
131 373 1
131 377 1
131 379 1
131 383 1
131 388 1
131 389 1
131 395 1
132 134 1
132 136 1
132 143 1
132 152 1
132 157 1
132 158 1
132 180 1
132 182 1
132 184 1
132 186 1
132 188 1
132 194 1
132 198 1
132 200 1
132 201 1
132 204 1
132 214 1
132 218 1
132 219 1
132 227 1
132 229 1
132 238 1
132 243 1
132 244 1
132 257 1
132 263 1
132 264 1
132 268 1
132 271 1
132 280 1
132 281 1
132 284 1
132 285 1
132 286 1
132 287 1
132 290 1
132 298 1
132 302 1
132 304 1
132 307 1
132 312 1
132 321 1
132 323 1
132 328 1
132 329 1
132 339 1
132 344 1
132 346 1
132 349 1
132 351 1
132 353 1
132 359 1
132 367 1
132 369 1
132 370 1
132 380 1
132 388 1
132 393 1
132 395 1
133 136 1
133 138 1
133 141 1
133 146 1
133 148 1
133 165 1
133 171 1
133 172 1
133 173 1
133 176 1
133 179 1
133 180 1
133 183 1
133 186 1
133 191 1
133 193 1
133 203 1
133 205 1
133 206 1
133 207 1
133 209 1
133 211 1
133 212 1
133 214 1
133 215 1
133 216 1
133 217 1
133 222 1
133 224 1
133 233 1
133 234 1
133 237 1
133 238 1
133 241 1
133 245 1
133 248 1
133 249 1
133 250 1
133 251 1
133 257 1
133 263 1
133 264 1
133 266 1
133 267 1
133 270 1
133 271 1
133 273 1
133 275 1
133 291 1
133 292 1
133 295 1
133 297 1
133 299 1
133 305 1
133 309 1
133 310 1
133 313 1
133 315 1
133 320 1
133 321 1
133 323 1
133 328 1
133 338 1
133 340 1
133 347 1
133 350 1
133 351 1
133 356 1
133 359 1
133 362 1
133 371 1
133 372 1
133 374 1
133 378 1
133 382 1
133 384 1
133 390 1
133 393 1
133 400 1
134 140 1
134 141 1
134 143 1
134 147 1
134 151 1
134 159 1
134 164 1
134 167 1
134 173 1
134 177 1
134 181 1
134 184 1
134 191 1
134 192 1
134 193 1
134 195 1
134 200 1
134 204 1
134 205 1
134 208 1
134 209 1
134 230 1
134 244 1
134 246 1
134 249 1
134 253 1
134 261 1
134 267 1
134 270 1
134 272 1
134 275 1
134 278 1
134 280 1
134 284 1
134 286 1
134 287 1
134 288 1
134 290 1
134 291 1
134 294 1
134 297 1
134 299 1
134 314 1
134 317 1
134 323 1
134 324 1
134 332 1
134 333 1
134 337 1
134 341 1
134 350 1
134 352 1
134 354 1
134 360 1
134 361 1
134 369 1
134 373 1
134 374 1
134 375 1
134 376 1
134 377 1
134 381 1
134 382 1
134 383 1
134 384 1
134 391 1
134 394 1
134 395 1
134 396 1
135 137 1
135 138 1
135 157 1
135 158 1
135 161 1
135 165 1
135 169 1
135 172 1
135 182 1
135 185 1
135 191 1
135 198 1
135 200 1
135 201 1
135 204 1
135 206 1
135 209 1
135 214 1
135 218 1
135 219 1
135 223 1
135 227 1
135 228 1
135 255 1
135 258 1
135 263 1
135 271 1
135 273 1
135 274 1
135 280 1
135 281 1
135 287 1
135 288 1
135 297 1
135 308 1
135 312 1
135 318 1
135 331 1
135 335 1
135 342 1
135 345 1
135 355 1
135 361 1
135 371 1
135 372 1
135 373 1
135 379 1
135 382 1
135 385 1
135 390 1
135 395 1
136 145 1
136 146 1
136 147 1
136 148 1
136 152 1
136 153 1
136 161 1
136 163 1
136 169 1
136 173 1
136 183 1
136 184 1
136 186 1
136 201 1
136 202 1
136 204 1
136 213 1
136 220 1
136 221 1
136 223 1
136 224 1
136 229 1
136 230 1
136 231 1
136 232 1
136 237 1
136 243 1
136 256 1
136 260 1
136 262 1
136 263 1
136 265 1
136 266 1
136 268 1
136 272 1
136 280 1
136 281 1
136 293 1
136 298 1
136 300 1
136 304 1
136 312 1
136 338 1
136 343 1
136 352 1
136 357 1
136 362 1
136 363 1
136 367 1
136 368 1
136 373 1
136 378 1
136 385 1
136 388 1
136 389 1
136 391 1
136 392 1
136 396 1
136 397 1
136 398 1
136 400 1
137 139 1
137 140 1
137 143 1
137 152 1
137 154 1
137 156 1
137 157 1
137 170 1
137 171 1
137 177 1
137 181 1
137 183 1
137 185 1
137 192 1
137 193 1
137 197 1
137 200 1
137 202 1
137 203 1
137 206 1
137 208 1
137 221 1
137 222 1
137 223 1
137 225 1
137 230 1
137 238 1
137 247 1
137 254 1
137 256 1
137 258 1
137 262 1
137 270 1
137 281 1
137 283 1
137 285 1
137 290 1
137 295 1
137 300 1
137 303 1
137 307 1
137 312 1
137 316 1
137 320 1
137 321 1
137 323 1
137 324 1
137 325 1
137 331 1
137 335 1
137 336 1
137 340 1
137 342 1
137 344 1
137 347 1
137 350 1
137 353 1
137 360 1
137 368 1
137 369 1
137 370 1
137 372 1
137 375 1
137 379 1
137 380 1
137 381 1
137 384 1
137 385 1
137 391 1
137 392 1
137 397 1
137 398 1
138 141 1
138 144 1
138 150 1
138 152 1
138 155 1
138 159 1
138 161 1
138 164 1
138 170 1
138 176 1
138 177 1
138 182 1
138 183 1
138 186 1
138 187 1
138 189 1
138 192 1
138 195 1
138 208 1
138 211 1
138 214 1
138 215 1
138 217 1
138 222 1
138 223 1
138 231 1
138 236 1
138 237 1
138 238 1
138 242 1
138 243 1
138 253 1
138 254 1
138 260 1
138 262 1
138 266 1
138 268 1
138 269 1
138 275 1
138 277 1
138 284 1
138 285 1
138 295 1
138 299 1
138 300 1
138 315 1
138 318 1
138 323 1
138 326 1
138 336 1
138 338 1
138 341 1
138 342 1
138 347 1
138 359 1
138 361 1
138 363 1
138 367 1
138 374 1
138 377 1
138 382 1
138 385 1
138 387 1
139 144 1
139 146 1
139 147 1
139 150 1
139 162 1
139 170 1
139 178 1
139 185 1
139 188 1
139 192 1
139 196 1
139 198 1
139 203 1
139 206 1
139 210 1
139 211 1
139 216 1
139 221 1
139 223 1
139 225 1
139 226 1
139 232 1
139 234 1
139 237 1
139 239 1
139 241 1
139 248 1
139 255 1
139 260 1
139 261 1
139 264 1
139 267 1
139 271 1
139 274 1
139 277 1
139 278 1
139 288 1
139 294 1
139 306 1
139 307 1
139 308 1
139 309 1
139 314 1
139 315 1
139 323 1
139 324 1
139 327 1
139 330 1
139 331 1
139 334 1
139 347 1
139 351 1
139 352 1
139 353 1
139 355 1
139 366 1
139 367 1
139 370 1
139 371 1
139 372 1
139 388 1
140 143 1
140 147 1
140 149 1
140 151 1
140 164 1
140 165 1
140 168 1
140 177 1
140 178 1
140 191 1
140 194 1
140 196 1
140 207 1
140 208 1
140 209 1
140 210 1
140 211 1
140 214 1
140 215 1
140 216 1
140 220 1
140 229 1
140 230 1
140 234 1
140 237 1
140 238 1
140 239 1
140 241 1
140 244 1
140 247 1
140 250 1
140 258 1
140 262 1
140 268 1
140 284 1
140 300 1
140 315 1
140 320 1
140 321 1
140 328 1
140 333 1
140 335 1
140 337 1
140 338 1
140 343 1
140 360 1
140 373 1
140 378 1
140 381 1
140 387 1
140 388 1
140 389 1
140 390 1
140 396 1
140 398 1
141 144 1
141 147 1
141 150 1
141 151 1
141 153 1
141 154 1
141 159 1
141 161 1
141 163 1
141 164 1
141 165 1
141 176 1
141 178 1
141 179 1
141 188 1
141 191 1
141 192 1
141 195 1
141 196 1
141 198 1
141 206 1
141 215 1
141 218 1
141 227 1
141 234 1
141 236 1
141 240 1
141 244 1
141 245 1
141 253 1
141 256 1
141 261 1
141 264 1
141 266 1
141 274 1
141 278 1
141 279 1
141 288 1
141 307 1
141 308 1
141 314 1
141 315 1
141 317 1
141 321 1
141 322 1
141 328 1
141 329 1
141 331 1
141 338 1
141 344 1
141 351 1
141 362 1
141 366 1
141 367 1
141 368 1
141 374 1
141 376 1
141 384 1
141 395 1
141 396 1
142 147 1
142 149 1
142 153 1
142 154 1
142 158 1
142 163 1
142 166 1
142 167 1
142 173 1
142 176 1
142 177 1
142 179 1
142 184 1
142 188 1
142 190 1
142 193 1
142 194 1
142 200 1
142 208 1
142 210 1
142 214 1
142 218 1
142 219 1
142 225 1
142 226 1
142 228 1
142 231 1
142 232 1
142 233 1
142 236 1
142 251 1
142 255 1
142 256 1
142 268 1
142 269 1
142 272 1
142 277 1
142 279 1
142 280 1
142 281 1
142 282 1
142 285 1
142 289 1
142 292 1
142 295 1
142 301 1
142 303 1
142 305 1
142 306 1
142 307 1
142 314 1
142 315 1
142 317 1
142 326 1
142 329 1
142 330 1
142 334 1
142 336 1
142 339 1
142 343 1
142 345 1
142 346 1
142 349 1
142 352 1
142 358 1
142 360 1
142 361 1
142 371 1
142 372 1
142 374 1
142 375 1
142 382 1
142 386 1
142 387 1
142 390 1
142 391 1
142 395 1
142 396 1
143 147 1
143 152 1
143 155 1
143 158 1
143 162 1
143 163 1
143 166 1
143 169 1
143 171 1
143 172 1
143 174 1
143 175 1
143 176 1
143 183 1
143 188 1
143 193 1
143 196 1
143 197 1
143 202 1
143 210 1
143 214 1
143 215 1
143 217 1
143 228 1
143 240 1
143 242 1
143 243 1
143 248 1
143 249 1
143 254 1
143 263 1
143 265 1
143 271 1
143 273 1
143 276 1
143 277 1
143 278 1
143 279 1
143 284 1
143 287 1
143 288 1
143 293 1
143 301 1
143 302 1
143 323 1
143 325 1
143 329 1
143 332 1
143 337 1
143 341 1
143 343 1
143 345 1
143 346 1
143 348 1
143 349 1
143 352 1
143 354 1
143 360 1
143 362 1
143 366 1
143 368 1
143 382 1
143 387 1
143 388 1
143 393 1
143 395 1
143 399 1
144 154 1
144 159 1
144 162 1
144 171 1
144 180 1
144 182 1
144 188 1
144 192 1
144 194 1
144 198 1
144 199 1
144 211 1
144 216 1
144 217 1
144 222 1
144 225 1
144 227 1
144 229 1
144 234 1
144 240 1
144 243 1
144 244 1
144 245 1
144 249 1
144 252 1
144 260 1
144 263 1
144 264 1
144 265 1
144 271 1
144 272 1
144 275 1
144 276 1
144 282 1
144 289 1
144 291 1
144 293 1
144 294 1
144 299 1
144 301 1
144 306 1
144 307 1
144 318 1
144 320 1
144 324 1
144 325 1
144 333 1
144 341 1
144 350 1
144 360 1
144 365 1
144 372 1
144 375 1
144 382 1
144 386 1
144 392 1
144 398 1
144 400 1
145 149 1
145 150 1
145 151 1
145 153 1
145 163 1
145 172 1
145 174 1
145 176 1
145 177 1
145 182 1
145 185 1
145 188 1
145 191 1
145 204 1
145 210 1
145 219 1
145 224 1
145 227 1
145 228 1
145 232 1
145 238 1
145 251 1
145 252 1
145 254 1
145 256 1
145 257 1
145 265 1
145 266 1
145 270 1
145 277 1
145 284 1
145 288 1
145 289 1
145 291 1
145 294 1
145 311 1
145 312 1
145 313 1
145 317 1
145 322 1
145 323 1
145 327 1
145 328 1
145 329 1
145 334 1
145 336 1
145 340 1
145 343 1
145 348 1
145 356 1
145 358 1
145 359 1
145 360 1
145 361 1
145 363 1
145 364 1
145 368 1
145 374 1
145 375 1
145 377 1
145 379 1
145 380 1
145 385 1
145 388 1
145 394 1
145 397 1
146 150 1
146 155 1
146 156 1
146 169 1
146 175 1
146 180 1
146 184 1
146 186 1
146 197 1
146 199 1
146 205 1
146 206 1
146 208 1
146 209 1
146 211 1
146 225 1
146 231 1
146 233 1
146 243 1
146 245 1
146 247 1
146 250 1
146 251 1
146 252 1
146 260 1
146 264 1
146 267 1
146 271 1
146 275 1
146 278 1
146 281 1
146 285 1
146 293 1
146 294 1
146 295 1
146 297 1
146 301 1
146 303 1
146 305 1
146 307 1
146 309 1
146 319 1
146 322 1
146 323 1
146 328 1
146 329 1
146 330 1
146 332 1
146 340 1
146 341 1
146 348 1
146 350 1
146 357 1
146 358 1
146 360 1
146 361 1
146 363 1
146 368 1
146 370 1
146 374 1
146 378 1
146 382 1
146 385 1
146 392 1
146 393 1
146 396 1
146 398 1
147 151 1
147 154 1
147 157 1
147 158 1
147 159 1
147 165 1
147 168 1
147 172 1
147 173 1
147 175 1
147 183 1
147 188 1
147 205 1
147 206 1
147 208 1
147 210 1
147 220 1
147 221 1
147 222 1
147 226 1
147 227 1
147 229 1
147 231 1
147 248 1
147 252 1
147 259 1
147 261 1
147 264 1
147 265 1
147 266 1
147 271 1
147 272 1
147 274 1
147 286 1
147 288 1
147 295 1
147 297 1
147 301 1
147 303 1
147 304 1
147 307 1
147 314 1
147 319 1
147 328 1
147 336 1
147 337 1
147 345 1
147 355 1
147 363 1
147 381 1
147 383 1
147 384 1
147 389 1
147 390 1
147 394 1
147 395 1
148 151 1
148 152 1
148 153 1
148 154 1
148 158 1
148 161 1
148 165 1
148 166 1
148 169 1
148 173 1
148 174 1
148 179 1
148 186 1
148 200 1
148 206 1
148 212 1
148 217 1
148 224 1
148 225 1
148 228 1
148 230 1
148 231 1
148 232 1
148 233 1
148 236 1
148 237 1
148 246 1
148 248 1
148 255 1
148 256 1
148 260 1
148 263 1
148 266 1
148 269 1
148 275 1
148 276 1
148 280 1
148 282 1
148 286 1
148 287 1
148 291 1
148 293 1
148 294 1
148 297 1
148 300 1
148 304 1
148 308 1
148 309 1
148 310 1
148 314 1
148 316 1
148 318 1
148 322 1
148 328 1
148 330 1
148 333 1
148 334 1
148 337 1
148 338 1
148 341 1
148 345 1
148 346 1
148 347 1
148 348 1
148 360 1
148 361 1
148 363 1
148 370 1
148 371 1
148 375 1
148 376 1
148 383 1
148 393 1
148 394 1
148 397 1
148 398 1
148 400 1
149 152 1
149 161 1
149 167 1
149 169 1
149 175 1
149 183 1
149 186 1
149 193 1
149 195 1
149 196 1
149 203 1
149 205 1
149 212 1
149 213 1
149 215 1
149 224 1
149 227 1
149 228 1
149 236 1
149 238 1
149 240 1
149 241 1
149 242 1
149 246 1
149 251 1
149 254 1
149 262 1
149 278 1
149 282 1
149 286 1
149 294 1
149 298 1
149 299 1
149 300 1
149 305 1
149 307 1
149 315 1
149 330 1
149 341 1
149 342 1
149 343 1
149 346 1
149 348 1
149 354 1
149 356 1
149 359 1
149 363 1
149 365 1
149 369 1
149 373 1
149 379 1
149 384 1
149 387 1
149 389 1
149 395 1
149 397 1
150 161 1
150 163 1
150 167 1
150 174 1
150 176 1
150 192 1
150 194 1
150 199 1
150 211 1
150 215 1
150 222 1
150 226 1
150 227 1
150 228 1
150 230 1
150 231 1
150 232 1
150 233 1
150 235 1
150 238 1
150 242 1
150 243 1
150 244 1
150 249 1
150 253 1
150 254 1
150 257 1
150 261 1
150 268 1
150 272 1
150 278 1
150 289 1
150 291 1
150 302 1
150 313 1
150 314 1
150 318 1
150 319 1
150 320 1
150 323 1
150 326 1
150 335 1
150 337 1
150 338 1
150 339 1
150 344 1
150 350 1
150 351 1
150 353 1
150 354 1
150 359 1
150 360 1
150 362 1
150 364 1
150 366 1
150 367 1
150 368 1
150 369 1
150 371 1
150 377 1
150 378 1
150 385 1
150 389 1
150 395 1
151 156 1
151 157 1
151 159 1
151 166 1
151 168 1
151 174 1
151 183 1
151 185 1
151 190 1
151 197 1
151 201 1
151 206 1
151 208 1
151 209 1
151 220 1
151 221 1
151 222 1
151 224 1
151 228 1
151 233 1
151 235 1
151 242 1
151 245 1
151 247 1
151 248 1
151 250 1
151 252 1
151 259 1
151 261 1
151 274 1
151 285 1
151 297 1
151 298 1
151 301 1
151 306 1
151 308 1
151 312 1
151 316 1
151 318 1
151 320 1
151 321 1
151 324 1
151 333 1
151 336 1
151 338 1
151 342 1
151 345 1
151 351 1
151 360 1
151 361 1
151 362 1
151 363 1
151 364 1
151 368 1
151 369 1
151 370 1
151 378 1
151 384 1
151 387 1
151 395 1
151 396 1
152 153 1
152 155 1
152 158 1
152 159 1
152 161 1
152 162 1
152 164 1
152 166 1
152 171 1
152 175 1
152 177 1
152 178 1
152 181 1
152 182 1
152 183 1
152 186 1
152 201 1
152 214 1
152 223 1
152 225 1
152 230 1
152 238 1
152 239 1
152 241 1
152 244 1
152 254 1
152 256 1
152 259 1
152 266 1
152 275 1
152 277 1
152 278 1
152 279 1
152 284 1
152 286 1
152 292 1
152 299 1
152 302 1
152 305 1
152 318 1
152 326 1
152 327 1
152 332 1
152 337 1
152 344 1
152 346 1
152 352 1
152 362 1
152 365 1
152 366 1
152 368 1
152 378 1
152 380 1
152 383 1
152 400 1
153 157 1
153 158 1
153 160 1
153 167 1
153 171 1
153 172 1
153 178 1
153 180 1
153 185 1
153 186 1
153 187 1
153 190 1
153 196 1
153 203 1
153 211 1
153 214 1
153 223 1
153 224 1
153 235 1
153 237 1
153 243 1
153 245 1
153 246 1
153 248 1
153 253 1
153 263 1
153 265 1
153 266 1
153 278 1
153 281 1
153 282 1
153 288 1
153 293 1
153 295 1
153 300 1
153 321 1
153 324 1
153 325 1
153 329 1
153 331 1
153 334 1
153 335 1
153 338 1
153 344 1
153 349 1
153 355 1
153 362 1
153 363 1
153 364 1
153 365 1
153 370 1
153 376 1
153 383 1
153 385 1
153 386 1
153 390 1
153 393 1
153 397 1
153 398 1
154 155 1
154 160 1
154 161 1
154 165 1
154 167 1
154 168 1
154 172 1
154 175 1
154 178 1
154 185 1
154 186 1
154 188 1
154 191 1
154 192 1
154 203 1
154 204 1
154 205 1
154 211 1
154 212 1
154 213 1
154 217 1
154 220 1
154 223 1
154 231 1
154 234 1
154 244 1
154 256 1
154 262 1
154 266 1
154 268 1
154 269 1
154 276 1
154 287 1
154 292 1
154 294 1
154 295 1
154 297 1
154 302 1
154 305 1
154 306 1
154 307 1
154 312 1
154 314 1
154 317 1
154 319 1
154 327 1
154 329 1
154 332 1
154 334 1
154 341 1
154 343 1
154 345 1
154 347 1
154 349 1
154 362 1
154 363 1
154 370 1
154 374 1
154 375 1
154 376 1
154 380 1
154 389 1
154 395 1
154 397 1
155 161 1
155 163 1
155 164 1
155 166 1
155 174 1
155 175 1
155 181 1
155 183 1
155 184 1
155 187 1
155 189 1
155 191 1
155 192 1
155 193 1
155 195 1
155 197 1
155 202 1
155 205 1
155 208 1
155 209 1
155 211 1
155 213 1
155 222 1
155 228 1
155 229 1
155 230 1
155 234 1
155 242 1
155 243 1
155 251 1
155 252 1
155 254 1
155 255 1
155 258 1
155 262 1
155 264 1
155 266 1
155 280 1
155 283 1
155 285 1
155 288 1
155 289 1
155 291 1
155 295 1
155 302 1
155 303 1
155 306 1
155 310 1
155 314 1
155 317 1
155 318 1
155 320 1
155 323 1
155 324 1
155 327 1
155 328 1
155 329 1
155 331 1
155 337 1
155 344 1
155 347 1
155 349 1
155 350 1
155 354 1
155 360 1
155 364 1
155 372 1
155 375 1
155 379 1
155 382 1
155 384 1
155 385 1
155 386 1
155 387 1
155 388 1
155 394 1
156 157 1
156 159 1
156 163 1
156 169 1
156 185 1
156 200 1
156 201 1
156 203 1
156 209 1
156 212 1
156 219 1
156 220 1
156 223 1
156 225 1
156 226 1
156 228 1
156 229 1
156 231 1
156 233 1
156 238 1
156 239 1
156 240 1
156 243 1
156 250 1
156 256 1
156 266 1
156 267 1
156 270 1
156 271 1
156 275 1
156 276 1
156 279 1
156 282 1
156 283 1
156 285 1
156 288 1
156 304 1
156 310 1
156 315 1
156 316 1
156 326 1
156 328 1
156 333 1
156 336 1
156 339 1
156 347 1
156 348 1
156 350 1
156 362 1
156 371 1
156 372 1
156 373 1
156 378 1
156 384 1
156 385 1
156 388 1
156 389 1
156 390 1
157 161 1
157 163 1
157 172 1
157 182 1
157 183 1
157 185 1
157 188 1
157 190 1
157 194 1
157 198 1
157 199 1
157 206 1
157 207 1
157 209 1
157 215 1
157 220 1
157 221 1
157 223 1
157 224 1
157 227 1
157 230 1
157 231 1
157 232 1
157 233 1
157 236 1
157 237 1
157 241 1
157 244 1
157 250 1
157 251 1
157 255 1
157 267 1
157 268 1
157 271 1
157 287 1
157 288 1
157 289 1
157 290 1
157 291 1
157 294 1
157 298 1
157 305 1
157 307 1
157 312 1
157 315 1
157 318 1
157 321 1
157 322 1
157 325 1
157 327 1
157 329 1
157 336 1
157 340 1
157 345 1
157 348 1
157 349 1
157 353 1
157 363 1
157 365 1
157 368 1
157 375 1
157 381 1
157 386 1
157 390 1
157 395 1
158 164 1
158 165 1
158 173 1
158 177 1
158 185 1
158 187 1
158 188 1
158 190 1
158 195 1
158 197 1
158 198 1
158 206 1
158 209 1
158 211 1
158 214 1
158 224 1
158 225 1
158 226 1
158 230 1
158 231 1
158 233 1
158 239 1
158 240 1
158 254 1
158 256 1
158 258 1
158 262 1
158 264 1
158 271 1
158 273 1
158 278 1
158 282 1
158 285 1
158 286 1
158 288 1
158 305 1
158 310 1
158 319 1
158 322 1
158 323 1
158 325 1
158 328 1
158 329 1
158 333 1
158 335 1
158 336 1
158 339 1
158 340 1
158 342 1
158 348 1
158 351 1
158 352 1
158 354 1
158 357 1
158 362 1
158 366 1
158 372 1
158 375 1
158 376 1
158 379 1
158 382 1
158 392 1
158 395 1
158 398 1
159 161 1
159 165 1
159 169 1
159 173 1
159 174 1
159 179 1
159 186 1
159 188 1
159 189 1
159 195 1
159 200 1
159 213 1
159 214 1
159 227 1
159 234 1
159 236 1
159 238 1
159 243 1
159 249 1
159 252 1
159 255 1
159 265 1
159 270 1
159 271 1
159 274 1
159 278 1
159 279 1
159 282 1
159 287 1
159 289 1
159 294 1
159 296 1
159 304 1
159 309 1
159 310 1
159 323 1
159 325 1
159 332 1
159 338 1
159 339 1
159 341 1
159 344 1
159 350 1
159 357 1
159 363 1
159 366 1
159 367 1
159 369 1
159 372 1
159 377 1
159 381 1
159 385 1
159 388 1
159 397 1
160 162 1
160 163 1
160 166 1
160 167 1
160 168 1
160 171 1
160 175 1
160 181 1
160 185 1
160 186 1
160 187 1
160 190 1
160 197 1
160 200 1
160 208 1
160 211 1
160 212 1
160 213 1
160 215 1
160 219 1
160 228 1
160 232 1
160 240 1
160 241 1
160 247 1
160 251 1
160 258 1
160 261 1
160 264 1
160 266 1
160 272 1
160 275 1
160 281 1
160 286 1
160 289 1
160 293 1
160 294 1
160 295 1
160 299 1
160 302 1
160 304 1
160 308 1
160 313 1
160 314 1
160 315 1
160 322 1
160 326 1
160 332 1
160 335 1
160 336 1
160 347 1
160 349 1
160 350 1
160 354 1
160 355 1
160 361 1
160 371 1
160 379 1
160 388 1
160 389 1
160 393 1
160 394 1
160 400 1
161 162 1
161 168 1
161 170 1
161 180 1
161 184 1
161 190 1
161 191 1
161 193 1
161 201 1
161 202 1
161 206 1
161 215 1
161 219 1
161 220 1
161 228 1
161 233 1
161 235 1
161 243 1
161 247 1
161 250 1
161 252 1
161 254 1
161 256 1
161 262 1
161 263 1
161 266 1
161 267 1
161 277 1
161 282 1
161 295 1
161 302 1
161 303 1
161 304 1
161 306 1
161 308 1
161 309 1
161 311 1
161 314 1
161 319 1
161 321 1
161 322 1
161 324 1
161 325 1
161 333 1
161 334 1
161 336 1
161 338 1
161 340 1
161 347 1
161 348 1
161 349 1
161 350 1
161 355 1
161 358 1
161 361 1
161 366 1
161 372 1
161 377 1
161 381 1
161 385 1
161 394 1
161 395 1
161 398 1
162 164 1
162 173 1
162 175 1
162 176 1
162 178 1
162 182 1
162 184 1
162 186 1
162 187 1
162 191 1
162 193 1
162 194 1
162 198 1
162 200 1
162 201 1
162 204 1
162 205 1
162 206 1
162 210 1
162 212 1
162 215 1
162 216 1
162 218 1
162 220 1
162 221 1
162 222 1
162 227 1
162 228 1
162 229 1
162 239 1
162 240 1
162 241 1
162 246 1
162 256 1
162 257 1
162 261 1
162 264 1
162 268 1
162 270 1
162 273 1
162 274 1
162 278 1
162 282 1
162 283 1
162 288 1
162 291 1
162 292 1
162 298 1
162 301 1
162 305 1
162 308 1
162 312 1
162 318 1
162 325 1
162 329 1
162 336 1
162 339 1
162 348 1
162 349 1
162 350 1
162 351 1
162 357 1
162 375 1
162 379 1
162 384 1
162 388 1
162 391 1
162 393 1
162 395 1
163 165 1
163 172 1
163 173 1
163 175 1
163 177 1
163 178 1
163 186 1
163 189 1
163 194 1
163 197 1
163 199 1
163 219 1
163 220 1
163 225 1
163 227 1
163 229 1
163 235 1
163 238 1
163 249 1
163 250 1
163 252 1
163 253 1
163 254 1
163 264 1
163 269 1
163 271 1
163 274 1
163 279 1
163 281 1
163 282 1
163 289 1
163 291 1
163 294 1
163 297 1
163 298 1
163 301 1
163 302 1
163 304 1
163 305 1
163 308 1
163 314 1
163 318 1
163 322 1
163 323 1
163 326 1
163 331 1
163 333 1
163 337 1
163 343 1
163 349 1
163 350 1
163 352 1
163 353 1
163 355 1
163 364 1
163 368 1
163 372 1
163 377 1
163 381 1
163 384 1
163 389 1
163 390 1
163 394 1
163 395 1
163 399 1
163 400 1
164 168 1
164 170 1
164 172 1
164 177 1
164 180 1
164 181 1
164 186 1
164 206 1
164 207 1
164 216 1
164 223 1
164 226 1
164 227 1
164 230 1
164 240 1
164 241 1
164 247 1
164 252 1
164 255 1
164 256 1
164 260 1
164 263 1
164 267 1
164 269 1
164 272 1
164 279 1
164 280 1
164 283 1
164 284 1
164 285 1
164 286 1
164 289 1
164 291 1
164 296 1
164 297 1
164 302 1
164 304 1
164 306 1
164 309 1
164 312 1
164 315 1
164 317 1
164 329 1
164 330 1
164 331 1
164 335 1
164 336 1
164 340 1
164 347 1
164 350 1
164 352 1
164 363 1
164 364 1
164 366 1
164 372 1
164 377 1
164 381 1
164 386 1
164 393 1
164 398 1
164 399 1
165 172 1
165 176 1
165 179 1
165 182 1
165 184 1
165 191 1
165 195 1
165 198 1
165 203 1
165 204 1
165 209 1
165 221 1
165 225 1
165 226 1
165 228 1
165 230 1
165 238 1
165 240 1
165 241 1
165 246 1
165 248 1
165 250 1
165 252 1
165 258 1
165 262 1
165 265 1
165 267 1
165 281 1
165 289 1
165 294 1
165 297 1
165 301 1
165 312 1
165 321 1
165 327 1
165 330 1
165 339 1
165 341 1
165 344 1
165 353 1
165 367 1
165 370 1
165 381 1
165 382 1
165 386 1
165 393 1
165 394 1
165 396 1
166 168 1
166 169 1
166 172 1
166 180 1
166 181 1
166 185 1
166 192 1
166 193 1
166 195 1
166 199 1
166 200 1
166 203 1
166 205 1
166 207 1
166 224 1
166 225 1
166 227 1
166 231 1
166 233 1
166 238 1
166 242 1
166 245 1
166 254 1
166 257 1
166 258 1
166 260 1
166 263 1
166 266 1
166 269 1
166 271 1
166 272 1
166 275 1
166 276 1
166 277 1
166 279 1
166 280 1
166 284 1
166 288 1
166 291 1
166 295 1
166 300 1
166 307 1
166 322 1
166 331 1
166 338 1
166 343 1
166 346 1
166 350 1
166 353 1
166 356 1
166 357 1
166 359 1
166 360 1
166 376 1
166 377 1
166 378 1
166 381 1
166 383 1
166 388 1
166 392 1
166 394 1
166 397 1
166 400 1
167 169 1
167 179 1
167 185 1
167 186 1
167 190 1
167 195 1
167 198 1
167 201 1
167 211 1
167 217 1
167 222 1
167 230 1
167 234 1
167 248 1
167 250 1
167 252 1
167 257 1
167 260 1
167 265 1
167 274 1
167 278 1
167 280 1
167 287 1
167 292 1
167 301 1
167 302 1
167 309 1
167 315 1
167 318 1
167 324 1
167 333 1
167 339 1
167 340 1
167 341 1
167 343 1
167 344 1
167 350 1
167 351 1
167 352 1
167 355 1
167 356 1
167 358 1
167 360 1
167 361 1
167 363 1
167 366 1
167 370 1
167 372 1
167 374 1
167 379 1
167 382 1
167 387 1
167 393 1
167 394 1
167 398 1
167 399 1
168 169 1
168 184 1
168 186 1
168 189 1
168 190 1
168 195 1
168 201 1
168 202 1
168 203 1
168 218 1
168 223 1
168 227 1
168 230 1
168 232 1
168 233 1
168 235 1
168 236 1
168 237 1
168 241 1
168 252 1
168 256 1
168 258 1
168 262 1
168 268 1
168 276 1
168 283 1
168 293 1
168 298 1
168 305 1
168 307 1
168 309 1
168 312 1
168 316 1
168 318 1
168 324 1
168 328 1
168 329 1
168 332 1
168 333 1
168 335 1
168 342 1
168 349 1
168 350 1
168 352 1
168 363 1
168 367 1
168 369 1
168 370 1
168 374 1
168 380 1
168 387 1
168 390 1
168 400 1
169 171 1
169 172 1
169 174 1
169 179 1
169 182 1
169 184 1
169 188 1
169 193 1
169 195 1
169 198 1
169 202 1
169 205 1
169 209 1
169 223 1
169 225 1
169 227 1
169 237 1
169 238 1
169 240 1
169 243 1
169 249 1
169 252 1
169 257 1
169 261 1
169 262 1
169 265 1
169 266 1
169 270 1
169 274 1
169 278 1
169 291 1
169 293 1
169 295 1
169 302 1
169 303 1
169 307 1
169 311 1
169 318 1
169 320 1
169 321 1
169 323 1
169 324 1
169 325 1
169 328 1
169 337 1
169 338 1
169 339 1
169 350 1
169 354 1
169 358 1
169 362 1
169 363 1
169 365 1
169 368 1
169 370 1
169 373 1
169 375 1
169 378 1
169 380 1
169 384 1
169 385 1
169 398 1
169 400 1
170 176 1
170 177 1
170 179 1
170 183 1
170 187 1
170 189 1
170 192 1
170 193 1
170 200 1
170 208 1
170 211 1
170 213 1
170 217 1
170 218 1
170 221 1
170 227 1
170 228 1
170 233 1
170 239 1
170 240 1
170 250 1
170 253 1
170 256 1
170 259 1
170 263 1
170 272 1
170 276 1
170 280 1
170 284 1
170 286 1
170 297 1
170 300 1
170 304 1
170 305 1
170 307 1
170 309 1
170 310 1
170 311 1
170 313 1
170 315 1
170 316 1
170 317 1
170 319 1
170 321 1
170 322 1
170 332 1
170 337 1
170 339 1
170 341 1
170 342 1
170 346 1
170 348 1
170 349 1
170 354 1
170 361 1
170 366 1
170 368 1
170 369 1
170 376 1
170 384 1
170 389 1
170 394 1
170 395 1
170 396 1
170 397 1
170 398 1
171 192 1
171 196 1
171 198 1
171 205 1
171 207 1
171 212 1
171 217 1
171 224 1
171 240 1
171 253 1
171 255 1
171 259 1
171 262 1
171 266 1
171 268 1
171 270 1
171 272 1
171 273 1
171 281 1
171 282 1
171 283 1
171 288 1
171 293 1
171 295 1
171 296 1
171 304 1
171 305 1
171 306 1
171 318 1
171 326 1
171 330 1
171 332 1
171 333 1
171 335 1
171 338 1
171 345 1
171 347 1
171 353 1
171 354 1
171 360 1
171 363 1
171 372 1
171 379 1
171 380 1
171 382 1
171 385 1
171 388 1
171 389 1
171 391 1
171 400 1
172 176 1
172 183 1
172 185 1
172 188 1
172 189 1
172 190 1
172 191 1
172 194 1
172 197 1
172 208 1
172 210 1
172 221 1
172 226 1
172 227 1
172 230 1
172 234 1
172 240 1
172 245 1
172 250 1
172 252 1
172 254 1
172 256 1
172 267 1
172 271 1
172 274 1
172 278 1
172 281 1
172 287 1
172 296 1
172 302 1
172 305 1
172 307 1
172 309 1
172 316 1
172 321 1
172 330 1
172 334 1
172 345 1
172 347 1
172 349 1
172 354 1
172 364 1
172 368 1
172 375 1
172 386 1
172 388 1
172 391 1
172 393 1
172 395 1
172 398 1
172 400 1
173 180 1
173 186 1
173 188 1
173 189 1
173 193 1
173 197 1
173 199 1
173 203 1
173 213 1
173 214 1
173 223 1
173 225 1
173 226 1
173 229 1
173 235 1
173 237 1
173 238 1
173 257 1
173 261 1
173 266 1
173 280 1
173 282 1
173 286 1
173 293 1
173 296 1
173 298 1
173 307 1
173 309 1
173 312 1
173 313 1
173 314 1
173 318 1
173 320 1
173 321 1
173 322 1
173 335 1
173 339 1
173 340 1
173 344 1
173 349 1
173 352 1
173 353 1
173 361 1
173 362 1
173 363 1
173 366 1
173 378 1
173 388 1
173 394 1
173 395 1
173 399 1
174 175 1
174 177 1
174 178 1
174 185 1
174 187 1
174 194 1
174 196 1
174 197 1
174 198 1
174 211 1
174 230 1
174 233 1
174 240 1
174 241 1
174 258 1
174 260 1
174 273 1
174 280 1
174 281 1
174 285 1
174 287 1
174 293 1
174 297 1
174 298 1
174 304 1
174 310 1
174 312 1
174 320 1
174 325 1
174 330 1
174 331 1
174 332 1
174 344 1
174 345 1
174 347 1
174 355 1
174 356 1
174 357 1
174 358 1
174 365 1
174 369 1
174 371 1
174 372 1
174 376 1
174 381 1
174 386 1
174 388 1
174 391 1
174 396 1
175 177 1
175 185 1
175 186 1
175 188 1
175 190 1
175 195 1
175 196 1
175 199 1
175 205 1
175 206 1
175 207 1
175 208 1
175 214 1
175 219 1
175 227 1
175 228 1
175 235 1
175 237 1
175 240 1
175 245 1
175 246 1
175 250 1
175 251 1
175 254 1
175 258 1
175 259 1
175 261 1
175 262 1
175 264 1
175 268 1
175 271 1
175 273 1
175 279 1
175 280 1
175 284 1
175 285 1
175 286 1
175 291 1
175 293 1
175 299 1
175 303 1
175 310 1
175 312 1
175 319 1
175 325 1
175 329 1
175 331 1
175 340 1
175 342 1
175 345 1
175 346 1
175 348 1
175 351 1
175 352 1
175 358 1
175 361 1
175 366 1
175 368 1
175 377 1
175 378 1
175 387 1
175 389 1
175 392 1
175 395 1
175 397 1
176 181 1
176 188 1
176 192 1
176 200 1
176 211 1
176 214 1
176 221 1
176 226 1
176 238 1
176 239 1
176 242 1
176 248 1
176 251 1
176 252 1
176 253 1
176 254 1
176 256 1
176 258 1
176 275 1
176 276 1
176 278 1
176 279 1
176 284 1
176 285 1
176 293 1
176 295 1
176 297 1
176 305 1
176 307 1
176 313 1
176 316 1
176 317 1
176 319 1
176 322 1
176 325 1
176 331 1
176 338 1
176 341 1
176 346 1
176 350 1
176 354 1
176 361 1
176 362 1
176 363 1
176 365 1
176 369 1
176 372 1
176 373 1
176 380 1
176 383 1
176 389 1
176 391 1
176 393 1
176 394 1
176 395 1
176 397 1
177 179 1
177 181 1
177 182 1
177 183 1
177 186 1
177 188 1
177 189 1
177 190 1
177 195 1
177 196 1
177 197 1
177 200 1
177 204 1
177 211 1
177 212 1
177 216 1
177 222 1
177 223 1
177 228 1
177 229 1
177 233 1
177 236 1
177 239 1
177 242 1
177 244 1
177 257 1
177 260 1
177 268 1
177 270 1
177 274 1
177 278 1
177 281 1
177 293 1
177 297 1
177 309 1
177 310 1
177 314 1
177 318 1
177 322 1
177 336 1
177 349 1
177 350 1
177 351 1
177 365 1
177 373 1
177 385 1
177 390 1
177 391 1
177 395 1
177 396 1
177 398 1
177 399 1
177 400 1
178 184 1
178 188 1
178 195 1
178 197 1
178 211 1
178 215 1
178 219 1
178 220 1
178 223 1
178 224 1
178 233 1
178 238 1
178 242 1
178 245 1
178 249 1
178 250 1
178 254 1
178 258 1
178 263 1
178 266 1
178 272 1
178 275 1
178 281 1
178 282 1
178 285 1
178 294 1
178 295 1
178 296 1
178 302 1
178 303 1
178 305 1
178 308 1
178 310 1
178 320 1
178 324 1
178 325 1
178 329 1
178 339 1
178 340 1
178 342 1
178 343 1
178 354 1
178 355 1
178 359 1
178 361 1
178 364 1
178 369 1
178 374 1
178 376 1
178 381 1
178 384 1
178 386 1
178 393 1
178 398 1
179 183 1
179 184 1
179 188 1
179 192 1
179 194 1
179 199 1
179 200 1
179 208 1
179 209 1
179 212 1
179 213 1
179 221 1
179 223 1
179 226 1
179 227 1
179 235 1
179 237 1
179 241 1
179 242 1
179 248 1
179 250 1
179 261 1
179 262 1
179 265 1
179 274 1
179 276 1
179 282 1
179 286 1
179 293 1
179 302 1
179 306 1
179 307 1
179 310 1
179 313 1
179 317 1
179 319 1
179 324 1
179 326 1
179 329 1
179 332 1
179 338 1
179 341 1
179 346 1
179 348 1
179 357 1
179 359 1
179 364 1
179 367 1
179 368 1
179 382 1
179 385 1
179 391 1
179 393 1
179 396 1
179 397 1
180 183 1
180 195 1
180 196 1
180 201 1
180 202 1
180 207 1
180 210 1
180 211 1
180 212 1
180 218 1
180 221 1
180 228 1
180 238 1
180 242 1
180 252 1
180 253 1
180 254 1
180 258 1
180 259 1
180 264 1
180 265 1
180 271 1
180 272 1
180 273 1
180 274 1
180 276 1
180 279 1
180 281 1
180 295 1
180 297 1
180 302 1
180 303 1
180 304 1
180 305 1
180 306 1
180 312 1
180 313 1
180 315 1
180 316 1
180 317 1
180 319 1
180 323 1
180 324 1
180 326 1
180 328 1
180 332 1
180 340 1
180 344 1
180 349 1
180 350 1
180 355 1
180 363 1
180 365 1
180 371 1
180 375 1
180 378 1
180 388 1
180 389 1
180 392 1
180 395 1
181 185 1
181 188 1
181 189 1
181 191 1
181 206 1
181 208 1
181 211 1
181 214 1
181 226 1
181 235 1
181 246 1
181 248 1
181 252 1
181 259 1
181 273 1
181 274 1
181 281 1
181 284 1
181 290 1
181 295 1
181 296 1
181 300 1
181 301 1
181 302 1
181 310 1
181 311 1
181 312 1
181 313 1
181 319 1
181 334 1
181 340 1
181 341 1
181 342 1
181 346 1
181 353 1
181 355 1
181 357 1
181 359 1
181 363 1
181 364 1
181 365 1
181 375 1
181 385 1
181 387 1
181 388 1
181 398 1
182 183 1
182 184 1
182 190 1
182 191 1
182 193 1
182 194 1
182 203 1
182 204 1
182 207 1
182 211 1
182 212 1
182 214 1
182 219 1
182 235 1
182 236 1
182 238 1
182 240 1
182 242 1
182 246 1
182 248 1
182 252 1
182 253 1
182 257 1
182 258 1
182 259 1
182 261 1
182 266 1
182 272 1
182 277 1
182 281 1
182 285 1
182 287 1
182 288 1
182 289 1
182 298 1
182 303 1
182 306 1
182 309 1
182 310 1
182 312 1
182 313 1
182 324 1
182 326 1
182 327 1
182 328 1
182 329 1
182 335 1
182 339 1
182 340 1
182 347 1
182 348 1
182 355 1
182 358 1
182 364 1
182 370 1
182 371 1
182 377 1
182 383 1
182 385 1
182 392 1
182 394 1
182 396 1
183 194 1
183 200 1
183 201 1
183 202 1
183 207 1
183 208 1
183 215 1
183 223 1
183 227 1
183 229 1
183 230 1
183 237 1
183 239 1
183 240 1
183 241 1
183 248 1
183 251 1
183 254 1
183 255 1
183 256 1
183 259 1
183 264 1
183 269 1
183 282 1
183 288 1
183 289 1
183 293 1
183 296 1
183 299 1
183 300 1
183 304 1
183 305 1
183 309 1
183 311 1
183 313 1
183 316 1
183 319 1
183 325 1
183 326 1
183 328 1
183 344 1
183 347 1
183 353 1
183 355 1
183 363 1
183 365 1
183 369 1
183 373 1
183 377 1
183 378 1
183 380 1
183 383 1
183 385 1
183 386 1
183 389 1
183 394 1
183 396 1
183 399 1
184 187 1
184 195 1
184 202 1
184 205 1
184 207 1
184 208 1
184 210 1
184 211 1
184 212 1
184 213 1
184 216 1
184 217 1
184 218 1
184 226 1
184 228 1
184 229 1
184 231 1
184 233 1
184 235 1
184 236 1
184 239 1
184 240 1
184 245 1
184 246 1
184 252 1
184 254 1
184 256 1
184 258 1
184 260 1
184 261 1
184 268 1
184 273 1
184 277 1
184 278 1
184 279 1
184 281 1
184 285 1
184 286 1
184 295 1
184 300 1
184 307 1
184 309 1
184 314 1
184 318 1
184 319 1
184 328 1
184 330 1
184 334 1
184 335 1
184 336 1
184 341 1
184 342 1
184 350 1
184 351 1
184 356 1
184 363 1
184 364 1
184 366 1
184 367 1
184 369 1
184 373 1
184 377 1
184 378 1
184 381 1
184 382 1
184 384 1
184 385 1
184 386 1
184 389 1
184 398 1
185 189 1
185 191 1
185 195 1
185 199 1
185 200 1
185 206 1
185 208 1
185 209 1
185 211 1
185 212 1
185 215 1
185 226 1
185 232 1
185 234 1
185 235 1
185 249 1
185 261 1
185 264 1
185 271 1
185 278 1
185 286 1
185 295 1
185 296 1
185 304 1
185 312 1
185 316 1
185 327 1
185 329 1
185 332 1
185 333 1
185 338 1
185 340 1
185 342 1
185 346 1
185 348 1
185 350 1
185 354 1
185 355 1
185 359 1
185 361 1
185 367 1
185 370 1
185 372 1
185 375 1
185 379 1
185 384 1
185 388 1
185 392 1
186 189 1
186 190 1
186 201 1
186 203 1
186 205 1
186 209 1
186 214 1
186 227 1
186 237 1
186 238 1
186 241 1
186 246 1
186 247 1
186 248 1
186 259 1
186 263 1
186 265 1
186 271 1
186 275 1
186 277 1
186 280 1
186 281 1
186 284 1
186 286 1
186 287 1
186 293 1
186 297 1
186 306 1
186 307 1
186 308 1
186 309 1
186 312 1
186 324 1
186 337 1
186 338 1
186 345 1
186 349 1
186 355 1
186 368 1
186 376 1
186 377 1
186 386 1
186 390 1
186 391 1
186 392 1
186 397 1
187 190 1
187 192 1
187 203 1
187 212 1
187 214 1
187 218 1
187 221 1
187 222 1
187 224 1
187 226 1
187 228 1
187 229 1
187 230 1
187 233 1
187 239 1
187 244 1
187 252 1
187 256 1
187 257 1
187 260 1
187 272 1
187 274 1
187 280 1
187 286 1
187 289 1
187 296 1
187 297 1
187 301 1
187 303 1
187 309 1
187 311 1
187 315 1
187 317 1
187 322 1
187 328 1
187 331 1
187 332 1
187 335 1
187 336 1
187 337 1
187 342 1
187 349 1
187 358 1
187 362 1
187 364 1
187 376 1
187 382 1
187 388 1
187 389 1
187 390 1
187 393 1
187 394 1
187 395 1
187 396 1
187 398 1
187 400 1
188 189 1
188 191 1
188 193 1
188 196 1
188 197 1
188 199 1
188 201 1
188 206 1
188 209 1
188 211 1
188 215 1
188 223 1
188 227 1
188 236 1
188 238 1
188 240 1
188 241 1
188 244 1
188 246 1
188 251 1
188 253 1
188 257 1
188 259 1
188 263 1
188 264 1
188 265 1
188 271 1
188 277 1
188 279 1
188 289 1
188 297 1
188 299 1
188 304 1
188 305 1
188 310 1
188 316 1
188 323 1
188 325 1
188 326 1
188 339 1
188 345 1
188 346 1
188 356 1
188 365 1
188 368 1
188 371 1
188 374 1
188 375 1
188 376 1
188 377 1
188 379 1
188 384 1
188 388 1
188 396 1
188 398 1
189 194 1
189 198 1
189 201 1
189 204 1
189 206 1
189 211 1
189 214 1
189 215 1
189 220 1
189 221 1
189 226 1
189 234 1
189 236 1
189 241 1
189 246 1
189 249 1
189 250 1
189 257 1
189 258 1
189 268 1
189 271 1
189 274 1
189 275 1
189 276 1
189 278 1
189 283 1
189 286 1
189 287 1
189 298 1
189 299 1
189 305 1
189 316 1
189 319 1
189 321 1
189 323 1
189 332 1
189 335 1
189 339 1
189 342 1
189 345 1
189 346 1
189 361 1
189 365 1
189 366 1
189 367 1
189 368 1
189 369 1
189 379 1
189 384 1
189 389 1
190 201 1
190 202 1
190 205 1
190 208 1
190 210 1
190 212 1
190 214 1
190 221 1
190 225 1
190 233 1
190 235 1
190 239 1
190 240 1
190 244 1
190 248 1
190 252 1
190 254 1
190 258 1
190 260 1
190 263 1
190 273 1
190 281 1
190 283 1
190 285 1
190 296 1
190 297 1
190 298 1
190 302 1
190 307 1
190 308 1
190 309 1
190 310 1
190 312 1
190 317 1
190 324 1
190 336 1
190 343 1
190 345 1
190 348 1
190 353 1
190 361 1
190 368 1
190 371 1
190 372 1
190 383 1
190 387 1
190 392 1
190 395 1
190 396 1
191 192 1
191 198 1
191 204 1
191 205 1
191 209 1
191 211 1
191 214 1
191 219 1
191 221 1
191 226 1
191 227 1
191 235 1
191 237 1
191 238 1
191 242 1
191 248 1
191 253 1
191 255 1
191 256 1
191 261 1
191 264 1
191 271 1
191 273 1
191 276 1
191 278 1
191 280 1
191 284 1
191 286 1
191 287 1
191 289 1
191 291 1
191 292 1
191 294 1
191 306 1
191 307 1
191 308 1
191 309 1
191 310 1
191 313 1
191 317 1
191 318 1
191 322 1
191 323 1
191 324 1
191 329 1
191 330 1
191 331 1
191 338 1
191 340 1
191 343 1
191 344 1
191 351 1
191 358 1
191 363 1
191 364 1
191 366 1
191 369 1
191 371 1
191 381 1
191 390 1
191 391 1
191 396 1
191 397 1
191 399 1
192 196 1
192 200 1
192 201 1
192 209 1
192 221 1
192 222 1
192 224 1
192 241 1
192 242 1
192 245 1
192 251 1
192 256 1
192 264 1
192 265 1
192 268 1
192 270 1
192 271 1
192 275 1
192 285 1
192 287 1
192 289 1
192 290 1
192 301 1
192 302 1
192 304 1
192 307 1
192 310 1
192 311 1
192 312 1
192 314 1
192 317 1
192 319 1
192 325 1
192 327 1
192 329 1
192 330 1
192 332 1
192 356 1
192 360 1
192 361 1
192 363 1
192 368 1
192 370 1
192 372 1
192 385 1
192 386 1
192 387 1
192 400 1
193 195 1
193 196 1
193 197 1
193 199 1
193 202 1
193 209 1
193 210 1
193 213 1
193 216 1
193 217 1
193 221 1
193 225 1
193 227 1
193 236 1
193 238 1
193 239 1
193 242 1
193 243 1
193 249 1
193 253 1
193 254 1
193 263 1
193 266 1
193 269 1
193 276 1
193 284 1
193 289 1
193 293 1
193 298 1
193 299 1
193 300 1
193 304 1
193 306 1
193 308 1
193 309 1
193 314 1
193 315 1
193 321 1
193 323 1
193 330 1
193 337 1
193 343 1
193 346 1
193 353 1
193 354 1
193 360 1
193 363 1
193 364 1
193 365 1
193 367 1
193 370 1
193 375 1
193 378 1
193 383 1
193 395 1
194 196 1
194 199 1
194 200 1
194 206 1
194 208 1
194 211 1
194 213 1
194 215 1
194 216 1
194 219 1
194 227 1
194 228 1
194 233 1
194 236 1
194 238 1
194 241 1
194 244 1
194 246 1
194 251 1
194 255 1
194 259 1
194 265 1
194 270 1
194 277 1
194 280 1
194 288 1
194 291 1
194 294 1
194 298 1
194 301 1
194 306 1
194 308 1
194 312 1
194 314 1
194 315 1
194 318 1
194 322 1
194 323 1
194 327 1
194 329 1
194 331 1
194 334 1
194 341 1
194 342 1
194 343 1
194 345 1
194 360 1
194 362 1
194 364 1
194 365 1
194 368 1
194 371 1
194 373 1
194 374 1
194 376 1
194 377 1
194 380 1
194 383 1
194 384 1
194 389 1
194 391 1
194 396 1
194 399 1
195 204 1
195 210 1
195 211 1
195 212 1
195 221 1
195 223 1
195 225 1
195 227 1
195 231 1
195 232 1
195 233 1
195 234 1
195 239 1
195 241 1
195 243 1
195 245 1
195 246 1
195 256 1
195 258 1
195 260 1
195 264 1
195 265 1
195 266 1
195 267 1
195 269 1
195 271 1
195 272 1
195 274 1
195 275 1
195 283 1
195 288 1
195 289 1
195 292 1
195 294 1
195 298 1
195 302 1
195 303 1
195 310 1
195 311 1
195 313 1
195 314 1
195 317 1
195 324 1
195 327 1
195 329 1
195 333 1
195 334 1
195 337 1
195 338 1
195 339 1
195 341 1
195 342 1
195 344 1
195 347 1
195 351 1
195 353 1
195 358 1
195 360 1
195 363 1
195 364 1
195 367 1
195 369 1
195 378 1
195 382 1
195 386 1
195 392 1
196 197 1
196 206 1
196 212 1
196 213 1
196 216 1
196 217 1
196 220 1
196 221 1
196 225 1
196 229 1
196 233 1
196 234 1
196 237 1
196 251 1
196 257 1
196 264 1
196 272 1
196 273 1
196 274 1
196 275 1
196 280 1
196 288 1
196 294 1
196 295 1
196 296 1
196 297 1
196 304 1
196 314 1
196 316 1
196 318 1
196 319 1
196 320 1
196 321 1
196 329 1
196 334 1
196 336 1
196 337 1
196 353 1
196 358 1
196 359 1
196 360 1
196 361 1
196 365 1
196 366 1
196 370 1
196 373 1
196 379 1
196 380 1
196 381 1
196 387 1
196 388 1
196 392 1
196 395 1
196 397 1
196 398 1
197 198 1
197 200 1
197 202 1
197 204 1
197 205 1
197 214 1
197 225 1
197 227 1
197 231 1
197 233 1
197 238 1
197 240 1
197 242 1
197 243 1
197 245 1
197 249 1
197 254 1
197 255 1
197 256 1
197 257 1
197 259 1
197 262 1
197 268 1
197 277 1
197 280 1
197 284 1
197 289 1
197 293 1
197 296 1
197 306 1
197 309 1
197 310 1
197 311 1
197 317 1
197 318 1
197 320 1
197 323 1
197 325 1
197 326 1
197 328 1
197 332 1
197 334 1
197 337 1
197 339 1
197 343 1
197 345 1
197 347 1
197 350 1
197 353 1
197 357 1
197 358 1
197 360 1
197 361 1
197 369 1
197 375 1
197 376 1
197 380 1
197 387 1
197 397 1
198 201 1
198 203 1
198 205 1
198 208 1
198 210 1
198 211 1
198 215 1
198 227 1
198 230 1
198 234 1
198 236 1
198 239 1
198 243 1
198 244 1
198 249 1
198 251 1
198 259 1
198 263 1
198 265 1
198 273 1
198 276 1
198 282 1
198 283 1
198 286 1
198 300 1
198 305 1
198 308 1
198 309 1
198 316 1
198 318 1
198 321 1
198 324 1
198 328 1
198 330 1
198 332 1
198 333 1
198 334 1
198 336 1
198 341 1
198 344 1
198 349 1
198 352 1
198 358 1
198 360 1
198 363 1
198 364 1
198 365 1
198 368 1
198 371 1
198 379 1
198 382 1
198 386 1
198 389 1
198 395 1
198 396 1
199 200 1
199 202 1
199 204 1
199 211 1
199 219 1
199 234 1
199 237 1
199 240 1
199 246 1
199 247 1
199 249 1
199 250 1
199 253 1
199 257 1
199 258 1
199 259 1
199 263 1
199 264 1
199 271 1
199 276 1
199 281 1
199 287 1
199 289 1
199 302 1
199 304 1
199 306 1
199 308 1
199 311 1
199 317 1
199 322 1
199 325 1
199 334 1
199 339 1
199 344 1
199 355 1
199 362 1
199 364 1
199 366 1
199 368 1
199 371 1
199 376 1
199 380 1
199 382 1
199 390 1
199 394 1
200 202 1
200 215 1
200 217 1
200 226 1
200 227 1
200 233 1
200 239 1
200 240 1
200 246 1
200 249 1
200 253 1
200 256 1
200 257 1
200 260 1
200 261 1
200 263 1
200 266 1
200 269 1
200 270 1
200 275 1
200 281 1
200 283 1
200 288 1
200 289 1
200 293 1
200 298 1
200 300 1
200 311 1
200 323 1
200 327 1
200 329 1
200 335 1
200 339 1
200 345 1
200 350 1
200 354 1
200 357 1
200 358 1
200 360 1
200 361 1
200 362 1
200 364 1
200 369 1
200 388 1
200 391 1
200 392 1
200 394 1
200 399 1
200 400 1
201 205 1
201 206 1
201 214 1
201 218 1
201 222 1
201 223 1
201 226 1
201 231 1
201 238 1
201 239 1
201 244 1
201 248 1
201 253 1
201 254 1
201 262 1
201 263 1
201 265 1
201 270 1
201 271 1
201 280 1
201 286 1
201 287 1
201 288 1
201 290 1
201 292 1
201 294 1
201 296 1
201 298 1
201 301 1
201 302 1
201 304 1
201 309 1
201 311 1
201 331 1
201 332 1
201 333 1
201 334 1
201 340 1
201 341 1
201 344 1
201 347 1
201 355 1
201 356 1
201 360 1
201 367 1
201 370 1
201 371 1
201 373 1
201 375 1
201 378 1
201 384 1
201 385 1
201 387 1
201 390 1
201 396 1
201 398 1
202 206 1
202 208 1
202 213 1
202 215 1
202 217 1
202 222 1
202 224 1
202 228 1
202 233 1
202 234 1
202 239 1
202 240 1
202 241 1
202 242 1
202 248 1
202 255 1
202 259 1
202 261 1
202 262 1
202 266 1
202 267 1
202 284 1
202 286 1
202 287 1
202 290 1
202 295 1
202 298 1
202 299 1
202 304 1
202 306 1
202 307 1
202 312 1
202 317 1
202 319 1
202 323 1
202 325 1
202 328 1
202 333 1
202 335 1
202 339 1
202 346 1
202 350 1
202 356 1
202 360 1
202 362 1
202 367 1
202 370 1
202 378 1
202 380 1
202 382 1
202 386 1
202 394 1
202 397 1
202 398 1
203 205 1
203 213 1
203 214 1
203 216 1
203 218 1
203 219 1
203 221 1
203 224 1
203 229 1
203 235 1
203 237 1
203 240 1
203 244 1
203 250 1
203 265 1
203 274 1
203 278 1
203 281 1
203 284 1
203 287 1
203 291 1
203 293 1
203 300 1
203 301 1
203 306 1
203 307 1
203 308 1
203 310 1
203 313 1
203 316 1
203 326 1
203 327 1
203 334 1
203 338 1
203 340 1
203 341 1
203 344 1
203 347 1
203 349 1
203 351 1
203 354 1
203 365 1
203 371 1
203 372 1
203 373 1
203 377 1
203 385 1
203 387 1
203 388 1
203 392 1
204 214 1
204 223 1
204 226 1
204 228 1
204 232 1
204 233 1
204 249 1
204 254 1
204 255 1
204 259 1
204 260 1
204 262 1
204 263 1
204 272 1
204 276 1
204 278 1
204 280 1
204 286 1
204 294 1
204 296 1
204 298 1
204 299 1
204 308 1
204 310 1
204 314 1
204 320 1
204 323 1
204 324 1
204 325 1
204 329 1
204 337 1
204 342 1
204 343 1
204 344 1
204 345 1
204 347 1
204 353 1
204 358 1
204 359 1
204 362 1
204 370 1
204 378 1
204 381 1
204 383 1
204 389 1
204 391 1
205 212 1
205 214 1
205 215 1
205 218 1
205 223 1
205 226 1
205 227 1
205 233 1
205 234 1
205 235 1
205 237 1
205 244 1
205 248 1
205 252 1
205 253 1
205 254 1
205 255 1
205 260 1
205 264 1
205 265 1
205 268 1
205 269 1
205 283 1
205 285 1
205 287 1
205 288 1
205 289 1
205 291 1
205 294 1
205 301 1
205 308 1
205 314 1
205 316 1
205 320 1
205 322 1
205 324 1
205 325 1
205 330 1
205 332 1
205 334 1
205 341 1
205 349 1
205 350 1
205 354 1
205 355 1
205 356 1
205 359 1
205 362 1
205 365 1
205 369 1
205 374 1
205 376 1
205 387 1
205 389 1
205 396 1
206 213 1
206 214 1
206 219 1
206 220 1
206 221 1
206 226 1
206 236 1
206 242 1
206 249 1
206 255 1
206 258 1
206 262 1
206 267 1
206 270 1
206 271 1
206 272 1
206 275 1
206 284 1
206 291 1
206 294 1
206 301 1
206 302 1
206 310 1
206 311 1
206 313 1
206 316 1
206 327 1
206 329 1
206 337 1
206 347 1
206 351 1
206 354 1
206 360 1
206 361 1
206 364 1
206 368 1
206 369 1
206 373 1
206 376 1
206 377 1
206 379 1
206 380 1
206 383 1
206 389 1
206 392 1
206 394 1
206 397 1
207 211 1
207 216 1
207 218 1
207 222 1
207 223 1
207 225 1
207 227 1
207 239 1
207 241 1
207 242 1
207 243 1
207 253 1
207 256 1
207 258 1
207 261 1
207 263 1
207 264 1
207 265 1
207 266 1
207 269 1
207 270 1
207 274 1
207 279 1
207 285 1
207 286 1
207 288 1
207 290 1
207 296 1
207 298 1
207 299 1
207 306 1
207 312 1
207 315 1
207 321 1
207 322 1
207 326 1
207 328 1
207 330 1
207 333 1
207 341 1
207 346 1
207 349 1
207 351 1
207 355 1
207 358 1
207 361 1
207 362 1
207 367 1
207 372 1
207 375 1
207 389 1
207 398 1
207 399 1
207 400 1
208 210 1
208 211 1
208 213 1
208 217 1
208 222 1
208 228 1
208 233 1
208 236 1
208 243 1
208 246 1
208 247 1
208 250 1
208 252 1
208 254 1
208 260 1
208 262 1
208 265 1
208 267 1
208 269 1
208 277 1
208 282 1
208 287 1
208 288 1
208 289 1
208 291 1
208 294 1
208 298 1
208 301 1
208 303 1
208 312 1
208 314 1
208 317 1
208 318 1
208 321 1
208 331 1
208 335 1
208 340 1
208 349 1
208 350 1
208 353 1
208 354 1
208 355 1
208 357 1
208 371 1
208 372 1
208 375 1
208 379 1
208 388 1
208 392 1
208 397 1
209 210 1
209 211 1
209 214 1
209 218 1
209 220 1
209 222 1
209 224 1
209 231 1
209 235 1
209 238 1
209 249 1
209 254 1
209 255 1
209 268 1
209 280 1
209 284 1
209 293 1
209 302 1
209 303 1
209 311 1
209 313 1
209 319 1
209 322 1
209 326 1
209 327 1
209 328 1
209 334 1
209 355 1
209 358 1
209 365 1
209 369 1
209 373 1
209 377 1
209 387 1
209 388 1
210 211 1
210 213 1
210 219 1
210 224 1
210 231 1
210 232 1
210 240 1
210 241 1
210 244 1
210 249 1
210 250 1
210 251 1
210 265 1
210 266 1
210 267 1
210 276 1
210 278 1
210 280 1
210 284 1
210 286 1
210 287 1
210 290 1
210 291 1
210 292 1
210 294 1
210 305 1
210 306 1
210 307 1
210 308 1
210 310 1
210 311 1
210 312 1
210 313 1
210 316 1
210 317 1
210 319 1
210 325 1
210 330 1
210 332 1
210 334 1
210 335 1
210 337 1
210 338 1
210 346 1
210 351 1
210 356 1
210 368 1
210 372 1
210 380 1
210 386 1
210 388 1
210 389 1
210 395 1
210 398 1
210 399 1
211 215 1
211 216 1
211 217 1
211 221 1
211 222 1
211 223 1
211 235 1
211 237 1
211 245 1
211 249 1
211 251 1
211 252 1
211 254 1
211 263 1
211 278 1
211 280 1
211 285 1
211 294 1
211 307 1
211 308 1
211 310 1
211 314 1
211 317 1
211 319 1
211 321 1
211 327 1
211 328 1
211 331 1
211 333 1
211 337 1
211 345 1
211 354 1
211 355 1
211 361 1
211 364 1
211 369 1
211 371 1
211 372 1
211 373 1
211 375 1
211 381 1
211 388 1
211 389 1
211 393 1
211 396 1
211 397 1
211 398 1
211 400 1
212 213 1
212 215 1
212 221 1
212 225 1
212 229 1
212 232 1
212 235 1
212 247 1
212 249 1
212 250 1
212 251 1
212 253 1
212 255 1
212 259 1
212 261 1
212 264 1
212 266 1
212 277 1
212 285 1
212 286 1
212 291 1
212 297 1
212 298 1
212 299 1
212 302 1
212 306 1
212 311 1
212 317 1
212 321 1
212 326 1
212 329 1
212 331 1
212 334 1
212 336 1
212 337 1
212 343 1
212 346 1
212 348 1
212 349 1
212 351 1
212 352 1
212 356 1
212 358 1
212 365 1
212 366 1
212 380 1
212 384 1
212 387 1
212 389 1
212 391 1
212 392 1
212 397 1
213 214 1
213 219 1
213 220 1
213 222 1
213 225 1
213 226 1
213 227 1
213 229 1
213 234 1
213 242 1
213 245 1
213 249 1
213 251 1
213 252 1
213 253 1
213 256 1
213 257 1
213 260 1
213 277 1
213 296 1
213 299 1
213 310 1
213 314 1
213 318 1
213 332 1
213 339 1
213 348 1
213 350 1
213 352 1
213 354 1
213 357 1
213 365 1
213 378 1
213 379 1
213 384 1
213 396 1
213 398 1
214 217 1
214 219 1
214 221 1
214 236 1
214 238 1
214 242 1
214 243 1
214 248 1
214 251 1
214 254 1
214 257 1
214 266 1
214 268 1
214 271 1
214 272 1
214 274 1
214 279 1
214 283 1
214 284 1
214 291 1
214 292 1
214 295 1
214 301 1
214 302 1
214 303 1
214 305 1
214 306 1
214 310 1
214 311 1
214 317 1
214 318 1
214 319 1
214 320 1
214 335 1
214 338 1
214 343 1
214 346 1
214 351 1
214 357 1
214 367 1
214 369 1
214 373 1
214 376 1
214 385 1
214 388 1
214 389 1
214 398 1
215 216 1
215 217 1
215 223 1
215 229 1
215 232 1
215 233 1
215 239 1
215 244 1
215 247 1
215 248 1
215 249 1
215 261 1
215 262 1
215 269 1
215 274 1
215 275 1
215 277 1
215 279 1
215 289 1
215 293 1
215 300 1
215 302 1
215 305 1
215 308 1
215 312 1
215 313 1
215 325 1
215 330 1
215 332 1
215 342 1
215 351 1
215 362 1
215 365 1
215 368 1
215 370 1
215 373 1
215 378 1
215 381 1
215 382 1
215 383 1
215 389 1
215 391 1
215 398 1
216 219 1
216 221 1
216 226 1
216 229 1
216 231 1
216 237 1
216 238 1
216 239 1
216 240 1
216 254 1
216 255 1
216 265 1
216 267 1
216 268 1
216 269 1
216 276 1
216 279 1
216 282 1
216 286 1
216 291 1
216 293 1
216 296 1
216 302 1
216 308 1
216 311 1
216 322 1
216 323 1
216 327 1
216 329 1
216 330 1
216 332 1
216 335 1
216 337 1
216 341 1
216 342 1
216 346 1
216 347 1
216 348 1
216 353 1
216 354 1
216 356 1
216 359 1
216 361 1
216 362 1
216 370 1
216 371 1
216 373 1
216 387 1
216 390 1
216 399 1
217 219 1
217 220 1
217 223 1
217 229 1
217 230 1
217 233 1
217 234 1
217 239 1
217 261 1
217 265 1
217 266 1
217 268 1
217 269 1
217 272 1
217 285 1
217 292 1
217 294 1
217 301 1
217 305 1
217 313 1
217 315 1
217 317 1
217 318 1
217 319 1
217 321 1
217 329 1
217 330 1
217 332 1
217 335 1
217 340 1
217 341 1
217 343 1
217 344 1
217 352 1
217 355 1
217 357 1
217 358 1
217 359 1
217 366 1
217 368 1
217 376 1
217 378 1
217 380 1
217 382 1
217 385 1
217 391 1
218 223 1
218 224 1
218 228 1
218 231 1
218 237 1
218 245 1
218 248 1
218 253 1
218 254 1
218 259 1
218 266 1
218 267 1
218 272 1
218 276 1
218 281 1
218 282 1
218 283 1
218 288 1
218 289 1
218 293 1
218 294 1
218 296 1
218 297 1
218 299 1
218 300 1
218 306 1
218 320 1
218 322 1
218 323 1
218 324 1
218 327 1
218 328 1
218 329 1
218 331 1
218 335 1
218 340 1
218 342 1
218 343 1
218 345 1
218 352 1
218 356 1
218 357 1
218 362 1
218 364 1
218 368 1
218 372 1
218 374 1
218 375 1
218 380 1
218 382 1
218 385 1
218 399 1
219 225 1
219 227 1
219 230 1
219 233 1
219 248 1
219 250 1
219 253 1
219 256 1
219 263 1
219 265 1
219 277 1
219 284 1
219 287 1
219 290 1
219 294 1
219 295 1
219 299 1
219 301 1
219 304 1
219 307 1
219 308 1
219 315 1
219 317 1
219 320 1
219 322 1
219 328 1
219 333 1
219 336 1
219 337 1
219 338 1
219 340 1
219 341 1
219 344 1
219 346 1
219 350 1
219 357 1
219 360 1
219 362 1
219 367 1
219 371 1
219 374 1
219 380 1
219 382 1
219 388 1
219 393 1
220 225 1
220 226 1
220 227 1
220 232 1
220 233 1
220 234 1
220 240 1
220 248 1
220 253 1
220 255 1
220 256 1
220 261 1
220 264 1
220 275 1
220 279 1
220 286 1
220 290 1
220 295 1
220 298 1
220 299 1
220 300 1
220 303 1
220 304 1
220 308 1
220 309 1
220 313 1
220 319 1
220 325 1
220 327 1
220 329 1
220 331 1
220 332 1
220 334 1
220 335 1
220 338 1
220 339 1
220 341 1
220 342 1
220 345 1
220 349 1
220 355 1
220 356 1
220 357 1
220 362 1
220 365 1
220 371 1
220 376 1
220 377 1
220 378 1
220 383 1
220 385 1
220 397 1
221 223 1
221 231 1
221 233 1
221 236 1
221 239 1
221 244 1
221 245 1
221 249 1
221 251 1
221 256 1
221 257 1
221 264 1
221 266 1
221 272 1
221 278 1
221 283 1
221 298 1
221 305 1
221 315 1
221 316 1
221 318 1
221 323 1
221 325 1
221 327 1
221 328 1
221 329 1
221 332 1
221 335 1
221 337 1
221 343 1
221 345 1
221 346 1
221 347 1
221 350 1
221 357 1
221 360 1
221 363 1
221 366 1
221 370 1
221 371 1
221 375 1
221 387 1
221 396 1
222 227 1
222 228 1
222 231 1
222 239 1
222 241 1
222 247 1
222 251 1
222 253 1
222 262 1
222 269 1
222 273 1
222 274 1
222 282 1
222 283 1
222 285 1
222 288 1
222 290 1
222 291 1
222 294 1
222 302 1
222 308 1
222 311 1
222 317 1
222 322 1
222 326 1
222 340 1
222 342 1
222 343 1
222 344 1
222 345 1
222 351 1
222 359 1
222 361 1
222 366 1
222 375 1
222 376 1
222 382 1
222 389 1
222 395 1
222 396 1
222 397 1
223 227 1
223 237 1
223 238 1
223 248 1
223 250 1
223 252 1
223 254 1
223 256 1
223 257 1
223 270 1
223 275 1
223 284 1
223 285 1
223 290 1
223 291 1
223 292 1
223 297 1
223 299 1
223 305 1
223 306 1
223 312 1
223 315 1
223 319 1
223 326 1
223 329 1
223 336 1
223 337 1
223 338 1
223 340 1
223 344 1
223 351 1
223 354 1
223 355 1
223 356 1
223 369 1
223 380 1
223 382 1
223 385 1
223 394 1
223 395 1
223 398 1
223 399 1
224 226 1
224 233 1
224 238 1
224 245 1
224 255 1
224 256 1
224 264 1
224 267 1
224 273 1
224 276 1
224 281 1
224 282 1
224 284 1
224 288 1
224 291 1
224 298 1
224 303 1
224 311 1
224 314 1
224 322 1
224 324 1
224 326 1
224 333 1
224 338 1
224 340 1
224 345 1
224 347 1
224 348 1
224 350 1
224 355 1
224 357 1
224 360 1
224 362 1
224 365 1
224 369 1
224 372 1
224 373 1
224 375 1
224 377 1
224 384 1
224 388 1
224 390 1
224 391 1
224 393 1
224 396 1
224 399 1
225 227 1
225 229 1
225 230 1
225 232 1
225 237 1
225 240 1
225 243 1
225 244 1
225 250 1
225 257 1
225 262 1
225 264 1
225 268 1
225 271 1
225 273 1
225 275 1
225 280 1
225 281 1
225 283 1
225 291 1
225 300 1
225 301 1
225 307 1
225 310 1
225 319 1
225 325 1
225 328 1
225 330 1
225 339 1
225 342 1
225 343 1
225 347 1
225 351 1
225 352 1
225 355 1
225 362 1
225 365 1
225 372 1
225 383 1
225 397 1
225 400 1
226 227 1
226 229 1
226 233 1
226 236 1
226 243 1
226 252 1
226 253 1
226 254 1
226 255 1
226 259 1
226 263 1
226 265 1
226 275 1
226 287 1
226 291 1
226 292 1
226 293 1
226 303 1
226 306 1
226 307 1
226 314 1
226 317 1
226 318 1
226 320 1
226 328 1
226 330 1
226 333 1
226 336 1
226 337 1
226 343 1
226 348 1
226 349 1
226 351 1
226 358 1
226 361 1
226 366 1
226 370 1
226 374 1
226 376 1
226 381 1
226 382 1
226 385 1
226 390 1
226 391 1
226 393 1
226 395 1
226 397 1
226 399 1
227 230 1
227 236 1
227 237 1
227 249 1
227 253 1
227 254 1
227 269 1
227 277 1
227 279 1
227 280 1
227 283 1
227 289 1
227 292 1
227 297 1
227 303 1
227 305 1
227 314 1
227 319 1
227 321 1
227 326 1
227 327 1
227 328 1
227 333 1
227 334 1
227 336 1
227 352 1
227 360 1
227 373 1
227 378 1
227 386 1
227 390 1
227 393 1
227 396 1
227 398 1
228 230 1
228 239 1
228 240 1
228 243 1
228 251 1
228 252 1
228 253 1
228 256 1
228 257 1
228 265 1
228 266 1
228 268 1
228 279 1
228 280 1
228 290 1
228 294 1
228 298 1
228 302 1
228 303 1
228 305 1
228 309 1
228 310 1
228 311 1
228 324 1
228 325 1
228 328 1
228 329 1
228 331 1
228 339 1
228 340 1
228 347 1
228 352 1
228 354 1
228 368 1
228 371 1
228 375 1
228 377 1
228 378 1
228 379 1
228 384 1
228 391 1
228 396 1
228 397 1
228 400 1
229 231 1
229 236 1
229 238 1
229 242 1
229 243 1
229 252 1
229 253 1
229 258 1
229 260 1
229 263 1
229 264 1
229 265 1
229 266 1
229 268 1
229 270 1
229 271 1
229 273 1
229 275 1
229 276 1
229 278 1
229 279 1
229 290 1
229 294 1
229 295 1
229 296 1
229 297 1
229 299 1
229 302 1
229 311 1
229 312 1
229 315 1
229 318 1
229 330 1
229 331 1
229 332 1
229 333 1
229 341 1
229 347 1
229 350 1
229 357 1
229 358 1
229 360 1
229 363 1
229 365 1
229 368 1
229 369 1
229 372 1
229 376 1
229 392 1
229 399 1
230 231 1
230 237 1
230 238 1
230 240 1
230 243 1
230 244 1
230 249 1
230 260 1
230 266 1
230 270 1
230 272 1
230 273 1
230 278 1
230 282 1
230 286 1
230 289 1
230 290 1
230 293 1
230 301 1
230 302 1
230 304 1
230 310 1
230 314 1
230 315 1
230 320 1
230 329 1
230 331 1
230 333 1
230 334 1
230 337 1
230 345 1
230 348 1
230 354 1
230 356 1
230 357 1
230 360 1
230 370 1
230 372 1
230 373 1
230 381 1
230 384 1
230 390 1
230 397 1
230 399 1
230 400 1
231 233 1
231 235 1
231 236 1
231 242 1
231 249 1
231 252 1
231 254 1
231 266 1
231 271 1
231 275 1
231 278 1
231 280 1
231 282 1
231 283 1
231 295 1
231 298 1
231 299 1
231 300 1
231 301 1
231 304 1
231 306 1
231 308 1
231 312 1
231 321 1
231 326 1
231 331 1
231 333 1
231 338 1
231 339 1
231 347 1
231 351 1
231 355 1
231 356 1
231 359 1
231 372 1
231 376 1
231 395 1
232 234 1
232 240 1
232 244 1
232 246 1
232 247 1
232 253 1
232 255 1
232 256 1
232 262 1
232 272 1
232 274 1
232 277 1
232 281 1
232 287 1
232 302 1
232 303 1
232 305 1
232 306 1
232 307 1
232 308 1
232 310 1
232 313 1
232 314 1
232 316 1
232 319 1
232 322 1
232 323 1
232 324 1
232 326 1
232 327 1
232 330 1
232 331 1
232 332 1
232 343 1
232 345 1
232 352 1
232 353 1
232 355 1
232 358 1
232 360 1
232 370 1
232 377 1
232 381 1
232 382 1
232 383 1
232 384 1
232 385 1
232 387 1
233 234 1
233 240 1
233 246 1
233 254 1
233 256 1
233 258 1
233 261 1
233 269 1
233 274 1
233 276 1
233 277 1
233 279 1
233 280 1
233 281 1
233 282 1
233 286 1
233 290 1
233 291 1
233 297 1
233 299 1
233 300 1
233 302 1
233 313 1
233 318 1
233 320 1
233 321 1
233 323 1
233 324 1
233 330 1
233 331 1
233 333 1
233 336 1
233 338 1
233 343 1
233 351 1
233 353 1
233 356 1
233 358 1
233 360 1
233 361 1
233 363 1
233 366 1
233 368 1
233 370 1
233 379 1
233 385 1
233 386 1
233 395 1
233 400 1
234 240 1
234 241 1
234 246 1
234 247 1
234 257 1
234 267 1
234 270 1
234 271 1
234 278 1
234 279 1
234 283 1
234 285 1
234 287 1
234 293 1
234 295 1
234 302 1
234 308 1
234 320 1
234 321 1
234 322 1
234 325 1
234 326 1
234 328 1
234 329 1
234 336 1
234 343 1
234 345 1
234 347 1
234 352 1
234 361 1
234 364 1
234 370 1
234 371 1
234 373 1
234 383 1
234 385 1
234 387 1
234 394 1
234 395 1
234 397 1
235 239 1
235 242 1
235 243 1
235 246 1
235 248 1
235 252 1
235 254 1
235 255 1
235 261 1
235 262 1
235 266 1
235 268 1
235 271 1
235 272 1
235 276 1
235 278 1
235 282 1
235 284 1
235 288 1
235 289 1
235 297 1
235 310 1
235 313 1
235 315 1
235 316 1
235 319 1
235 321 1
235 322 1
235 324 1
235 326 1
235 336 1
235 339 1
235 340 1
235 341 1
235 346 1
235 353 1
235 366 1
235 372 1
235 373 1
235 379 1
235 381 1
235 383 1
235 386 1
235 388 1
235 390 1
235 391 1
235 393 1
235 394 1
236 242 1
236 247 1
236 256 1
236 265 1
236 268 1
236 269 1
236 270 1
236 284 1
236 286 1
236 288 1
236 290 1
236 291 1
236 298 1
236 300 1
236 302 1
236 303 1
236 307 1
236 309 1
236 310 1
236 311 1
236 318 1
236 320 1
236 330 1
236 331 1
236 333 1
236 336 1
236 337 1
236 339 1
236 342 1
236 347 1
236 354 1
236 355 1
236 362 1
236 374 1
236 391 1
236 393 1
237 245 1
237 248 1
237 249 1
237 252 1
237 254 1
237 271 1
237 278 1
237 280 1
237 284 1
237 286 1
237 291 1
237 294 1
237 303 1
237 304 1
237 305 1
237 306 1
237 307 1
237 313 1
237 323 1
237 325 1
237 326 1
237 327 1
237 329 1
237 333 1
237 340 1
237 345 1
237 350 1
237 355 1
237 356 1
237 357 1
237 364 1
237 365 1
237 366 1
237 369 1
237 373 1
237 377 1
237 381 1
237 382 1
237 383 1
237 387 1
237 400 1
238 239 1
238 242 1
238 244 1
238 249 1
238 251 1
238 253 1
238 254 1
238 258 1
238 270 1
238 271 1
238 273 1
238 275 1
238 277 1
238 283 1
238 285 1
238 287 1
238 288 1
238 289 1
238 290 1
238 297 1
238 301 1
238 304 1
238 309 1
238 310 1
238 312 1
238 314 1
238 316 1
238 319 1
238 322 1
238 330 1
238 341 1
238 345 1
238 346 1
238 353 1
238 356 1
238 362 1
238 364 1
238 370 1
238 373 1
238 375 1
238 385 1
238 386 1
238 387 1
238 394 1
238 395 1
238 396 1
238 399 1
239 241 1
239 244 1
239 247 1
239 250 1
239 251 1
239 257 1
239 258 1
239 260 1
239 264 1
239 265 1
239 266 1
239 271 1
239 272 1
239 281 1
239 285 1
239 288 1
239 299 1
239 312 1
239 315 1
239 318 1
239 321 1
239 323 1
239 331 1
239 338 1
239 342 1
239 344 1
239 346 1
239 347 1
239 351 1
239 355 1
239 374 1
239 377 1
239 378 1
239 382 1
239 383 1
239 386 1
239 390 1
239 392 1
239 399 1
240 250 1
240 253 1
240 254 1
240 256 1
240 260 1
240 261 1
240 263 1
240 266 1
240 269 1
240 272 1
240 273 1
240 274 1
240 275 1
240 281 1
240 290 1
240 295 1
240 296 1
240 297 1
240 303 1
240 305 1
240 309 1
240 314 1
240 315 1
240 316 1
240 317 1
240 319 1
240 324 1
240 325 1
240 327 1
240 335 1
240 348 1
240 353 1
240 355 1
240 356 1
240 358 1
240 362 1
240 363 1
240 365 1
240 376 1
240 385 1
240 387 1
240 388 1
240 394 1
240 395 1
240 397 1
241 243 1
241 246 1
241 248 1
241 249 1
241 250 1
241 252 1
241 259 1
241 266 1
241 269 1
241 270 1
241 277 1
241 281 1
241 282 1
241 299 1
241 305 1
241 307 1
241 310 1
241 318 1
241 319 1
241 324 1
241 325 1
241 326 1
241 327 1
241 330 1
241 332 1
241 334 1
241 336 1
241 341 1
241 343 1
241 344 1
241 347 1
241 349 1
241 350 1
241 351 1
241 355 1
241 356 1
241 358 1
241 361 1
241 365 1
241 366 1
241 371 1
241 373 1
241 379 1
241 380 1
241 386 1
241 391 1
241 396 1
242 244 1
242 251 1
242 256 1
242 259 1
242 260 1
242 263 1
242 269 1
242 270 1
242 274 1
242 276 1
242 284 1
242 285 1
242 290 1
242 293 1
242 301 1
242 306 1
242 313 1
242 315 1
242 320 1
242 321 1
242 326 1
242 335 1
242 339 1
242 340 1
242 341 1
242 343 1
242 349 1
242 350 1
242 352 1
242 358 1
242 363 1
242 364 1
242 371 1
242 372 1
242 380 1
242 382 1
242 385 1
242 390 1
242 397 1
242 400 1
243 246 1
243 260 1
243 262 1
243 266 1
243 267 1
243 268 1
243 269 1
243 273 1
243 277 1
243 283 1
243 289 1
243 290 1
243 307 1
243 316 1
243 317 1
243 327 1
243 331 1
243 333 1
243 338 1
243 339 1
243 340 1
243 341 1
243 344 1
243 348 1
243 350 1
243 353 1
243 358 1
243 360 1
243 361 1
243 369 1
243 372 1
243 375 1
243 376 1
243 379 1
243 383 1
243 386 1
243 387 1
243 398 1
244 246 1
244 255 1
244 264 1
244 268 1
244 271 1
244 274 1
244 277 1
244 291 1
244 292 1
244 293 1
244 297 1
244 298 1
244 299 1
244 301 1
244 304 1
244 305 1
244 306 1
244 315 1
244 317 1
244 318 1
244 322 1
244 332 1
244 345 1
244 346 1
244 348 1
244 350 1
244 353 1
244 357 1
244 361 1
244 362 1
244 364 1
244 365 1
244 366 1
244 368 1
244 369 1
244 372 1
244 375 1
244 377 1
244 380 1
244 381 1
244 383 1
244 386 1
244 389 1
244 390 1
244 392 1
244 395 1
244 396 1
244 400 1
245 251 1
245 259 1
245 264 1
245 265 1
245 271 1
245 273 1
245 274 1
245 276 1
245 280 1
245 289 1
245 293 1
245 299 1
245 304 1
245 306 1
245 308 1
245 310 1
245 318 1
245 320 1
245 328 1
245 331 1
245 332 1
245 333 1
245 336 1
245 339 1
245 342 1
245 347 1
245 353 1
245 359 1
245 361 1
245 384 1
245 396 1
245 399 1
246 259 1
246 269 1
246 270 1
246 273 1
246 275 1
246 277 1
246 279 1
246 281 1
246 287 1
246 288 1
246 293 1
246 302 1
246 306 1
246 326 1
246 331 1
246 334 1
246 339 1
246 349 1
246 353 1
246 355 1
246 360 1
246 369 1
246 370 1
246 371 1
246 383 1
246 387 1
246 389 1
246 390 1
246 392 1
246 395 1
247 252 1
247 255 1
247 256 1
247 261 1
247 266 1
247 268 1
247 277 1
247 279 1
247 283 1
247 286 1
247 291 1
247 292 1
247 293 1
247 303 1
247 307 1
247 311 1
247 322 1
247 324 1
247 325 1
247 328 1
247 330 1
247 332 1
247 333 1
247 336 1
247 339 1
247 340 1
247 346 1
247 348 1
247 351 1
247 353 1
247 354 1
247 355 1
247 361 1
247 362 1
247 363 1
247 378 1
247 390 1
247 398 1
247 399 1
248 250 1
248 254 1
248 255 1
248 256 1
248 259 1
248 263 1
248 269 1
248 273 1
248 276 1
248 278 1
248 283 1
248 289 1
248 292 1
248 296 1
248 304 1
248 306 1
248 313 1
248 318 1
248 320 1
248 327 1
248 333 1
248 334 1
248 337 1
248 338 1
248 340 1
248 342 1
248 346 1
248 350 1
248 358 1
248 359 1
248 363 1
248 364 1
248 365 1
248 366 1
248 367 1
248 368 1
248 373 1
248 386 1
248 392 1
248 396 1
248 397 1
249 258 1
249 259 1
249 263 1
249 268 1
249 274 1
249 278 1
249 282 1
249 283 1
249 284 1
249 291 1
249 293 1
249 299 1
249 307 1
249 308 1
249 310 1
249 311 1
249 318 1
249 321 1
249 331 1
249 334 1
249 336 1
249 344 1
249 352 1
249 371 1
249 375 1
249 379 1
249 386 1
249 388 1
249 393 1
249 394 1
249 396 1
249 400 1
250 254 1
250 260 1
250 264 1
250 267 1
250 268 1
250 271 1
250 276 1
250 277 1
250 291 1
250 294 1
250 299 1
250 304 1
250 306 1
250 312 1
250 318 1
250 319 1
250 322 1
250 323 1
250 324 1
250 328 1
250 331 1
250 332 1
250 333 1
250 334 1
250 336 1
250 338 1
250 340 1
250 343 1
250 349 1
250 353 1
250 365 1
250 372 1
250 376 1
250 377 1
250 379 1
250 384 1
250 385 1
250 386 1
250 387 1
250 389 1
250 394 1
250 400 1
251 255 1
251 256 1
251 263 1
251 264 1
251 265 1
251 290 1
251 291 1
251 293 1
251 299 1
251 300 1
251 301 1
251 307 1
251 309 1
251 310 1
251 311 1
251 313 1
251 318 1
251 327 1
251 328 1
251 334 1
251 336 1
251 339 1
251 341 1
251 342 1
251 343 1
251 345 1
251 347 1
251 348 1
251 355 1
251 369 1
251 370 1
251 380 1
251 388 1
251 389 1
251 390 1
251 395 1
251 397 1
251 399 1
252 263 1
252 265 1
252 271 1
252 272 1
252 273 1
252 275 1
252 277 1
252 280 1
252 284 1
252 287 1
252 294 1
252 300 1
252 307 1
252 312 1
252 315 1
252 316 1
252 329 1
252 333 1
252 340 1
252 341 1
252 344 1
252 346 1
252 350 1
252 351 1
252 355 1
252 356 1
252 357 1
252 358 1
252 359 1
252 366 1
252 368 1
252 373 1
252 374 1
252 376 1
252 378 1
252 384 1
252 385 1
252 386 1
252 387 1
252 394 1
252 395 1
252 397 1
252 398 1
252 400 1
253 264 1
253 276 1
253 279 1
253 281 1
253 284 1
253 287 1
253 291 1
253 293 1
253 295 1
253 300 1
253 305 1
253 309 1
253 313 1
253 317 1
253 322 1
253 324 1
253 325 1
253 327 1
253 330 1
253 339 1
253 341 1
253 343 1
253 346 1
253 351 1
253 352 1
253 362 1
253 364 1
253 365 1
253 367 1
253 368 1
253 369 1
253 370 1
253 371 1
253 373 1
253 380 1
253 381 1
253 391 1
253 394 1
253 396 1
253 398 1
254 261 1
254 265 1
254 266 1
254 269 1
254 277 1
254 280 1
254 281 1
254 287 1
254 290 1
254 297 1
254 299 1
254 300 1
254 302 1
254 309 1
254 325 1
254 329 1
254 349 1
254 355 1
254 366 1
254 375 1
254 377 1
254 379 1
254 388 1
254 392 1
254 396 1
254 398 1
255 260 1
255 261 1
255 262 1
255 264 1
255 266 1
255 268 1
255 274 1
255 275 1
255 278 1
255 279 1
255 283 1
255 284 1
255 295 1
255 303 1
255 305 1
255 311 1
255 316 1
255 318 1
255 325 1
255 326 1
255 327 1
255 334 1
255 338 1
255 340 1
255 345 1
255 347 1
255 348 1
255 350 1
255 355 1
255 361 1
255 362 1
255 381 1
255 382 1
255 396 1
255 399 1
256 257 1
256 259 1
256 264 1
256 265 1
256 276 1
256 277 1
256 288 1
256 298 1
256 300 1
256 303 1
256 306 1
256 308 1
256 310 1
256 316 1
256 318 1
256 325 1
256 338 1
256 339 1
256 340 1
256 342 1
256 351 1
256 354 1
256 357 1
256 358 1
256 364 1
256 367 1
256 374 1
256 381 1
256 384 1
256 387 1
256 398 1
257 260 1
257 265 1
257 268 1
257 270 1
257 275 1
257 276 1
257 279 1
257 286 1
257 290 1
257 292 1
257 296 1
257 299 1
257 308 1
257 315 1
257 325 1
257 328 1
257 337 1
257 347 1
257 348 1
257 355 1
257 357 1
257 362 1
257 366 1
257 370 1
257 371 1
257 375 1
257 377 1
257 380 1
257 389 1
258 259 1
258 263 1
258 268 1
258 276 1
258 279 1
258 282 1
258 284 1
258 285 1
258 286 1
258 288 1
258 293 1
258 294 1
258 296 1
258 298 1
258 300 1
258 303 1
258 305 1
258 308 1
258 310 1
258 314 1
258 321 1
258 326 1
258 330 1
258 334 1
258 337 1
258 340 1
258 341 1
258 347 1
258 357 1
258 359 1
258 362 1
258 367 1
258 368 1
258 370 1
258 380 1
258 386 1
258 387 1
258 396 1
259 261 1
259 263 1
259 264 1
259 265 1
259 269 1
259 272 1
259 274 1
259 276 1
259 280 1
259 281 1
259 298 1
259 300 1
259 305 1
259 308 1
259 309 1
259 312 1
259 313 1
259 314 1
259 318 1
259 320 1
259 322 1
259 323 1
259 328 1
259 341 1
259 344 1
259 345 1
259 348 1
259 353 1
259 359 1
259 362 1
259 373 1
259 374 1
259 380 1
259 383 1
259 384 1
259 386 1
259 391 1
259 394 1
259 399 1
260 264 1
260 265 1
260 268 1
260 277 1
260 281 1
260 282 1
260 287 1
260 288 1
260 290 1
260 291 1
260 292 1
260 298 1
260 302 1
260 308 1
260 312 1
260 320 1
260 321 1
260 322 1
260 326 1
260 328 1
260 330 1
260 334 1
260 351 1
260 354 1
260 358 1
260 366 1
260 368 1
260 377 1
260 379 1
260 381 1
260 394 1
260 396 1
260 397 1
260 399 1
261 264 1
261 267 1
261 274 1
261 283 1
261 285 1
261 287 1
261 288 1
261 291 1
261 293 1
261 297 1
261 305 1
261 310 1
261 312 1
261 313 1
261 337 1
261 341 1
261 344 1
261 348 1
261 358 1
261 359 1
261 366 1
261 367 1
261 371 1
261 383 1
261 385 1
261 388 1
261 393 1
261 394 1
261 395 1
262 270 1
262 271 1
262 275 1
262 289 1
262 298 1
262 307 1
262 310 1
262 312 1
262 314 1
262 315 1
262 316 1
262 325 1
262 327 1
262 333 1
262 339 1
262 345 1
262 357 1
262 369 1
262 370 1
262 372 1
262 379 1
262 383 1
262 387 1
262 390 1
262 392 1
262 393 1
262 397 1
263 266 1
263 267 1
263 272 1
263 277 1
263 281 1
263 289 1
263 294 1
263 298 1
263 299 1
263 300 1
263 302 1
263 317 1
263 327 1
263 330 1
263 332 1
263 342 1
263 346 1
263 349 1
263 350 1
263 354 1
263 362 1
263 364 1
263 366 1
263 370 1
263 373 1
263 374 1
263 379 1
263 384 1
263 386 1
263 399 1
264 272 1
264 273 1
264 274 1
264 279 1
264 291 1
264 292 1
264 293 1
264 302 1
264 305 1
264 307 1
264 308 1
264 314 1
264 315 1
264 316 1
264 321 1
264 325 1
264 335 1
264 347 1
264 357 1
264 360 1
264 364 1
264 366 1
264 367 1
264 377 1
264 386 1
264 389 1
264 395 1
264 398 1
264 400 1
265 266 1
265 268 1
265 270 1
265 274 1
265 275 1
265 277 1
265 283 1
265 287 1
265 288 1
265 294 1
265 297 1
265 307 1
265 310 1
265 312 1
265 313 1
265 321 1
265 334 1
265 337 1
265 341 1
265 347 1
265 351 1
265 352 1
265 354 1
265 357 1
265 358 1
265 359 1
265 360 1
265 363 1
265 367 1
265 373 1
265 375 1
265 389 1
265 391 1
265 392 1
265 395 1
266 269 1
266 276 1
266 277 1
266 283 1
266 287 1
266 293 1
266 299 1
266 302 1
266 307 1
266 308 1
266 312 1
266 318 1
266 320 1
266 325 1
266 328 1
266 331 1
266 334 1
266 338 1
266 339 1
266 342 1
266 343 1
266 345 1
266 346 1
266 349 1
266 354 1
266 356 1
266 362 1
266 366 1
266 375 1
266 382 1
266 383 1
266 384 1
266 395 1
266 397 1
266 398 1
267 269 1
267 273 1
267 275 1
267 277 1
267 282 1
267 283 1
267 288 1
267 289 1
267 294 1
267 297 1
267 300 1
267 302 1
267 304 1
267 307 1
267 313 1
267 319 1
267 321 1
267 322 1
267 323 1
267 325 1
267 326 1
267 329 1
267 332 1
267 337 1
267 340 1
267 341 1
267 345 1
267 347 1
267 348 1
267 353 1
267 356 1
267 358 1
267 365 1
267 366 1
267 369 1
267 370 1
267 371 1
267 374 1
267 376 1
267 380 1
267 383 1
267 384 1
267 385 1
267 387 1
267 390 1
267 396 1
268 272 1
268 273 1
268 307 1
268 309 1
268 313 1
268 314 1
268 316 1
268 324 1
268 330 1
268 333 1
268 335 1
268 337 1
268 340 1
268 346 1
268 349 1
268 355 1
268 356 1
268 357 1
268 358 1
268 361 1
268 362 1
268 376 1
268 378 1
268 380 1
268 388 1
268 390 1
268 394 1
268 395 1
269 275 1
269 277 1
269 280 1
269 283 1
269 292 1
269 295 1
269 296 1
269 300 1
269 306 1
269 307 1
269 312 1
269 313 1
269 316 1
269 321 1
269 323 1
269 324 1
269 325 1
269 326 1
269 327 1
269 328 1
269 333 1
269 334 1
269 336 1
269 344 1
269 348 1
269 353 1
269 356 1
269 357 1
269 360 1
269 362 1
269 368 1
269 372 1
269 378 1
269 380 1
269 384 1
269 393 1
269 396 1
269 399 1
270 274 1
270 275 1
270 288 1
270 290 1
270 298 1
270 301 1
270 316 1
270 321 1
270 322 1
270 332 1
270 334 1
270 335 1
270 343 1
270 348 1
270 354 1
270 355 1
270 357 1
270 365 1
270 374 1
270 378 1
270 379 1
270 380 1
270 382 1
270 383 1
270 391 1
271 280 1
271 281 1
271 284 1
271 294 1
271 297 1
271 302 1
271 304 1
271 309 1
271 314 1
271 323 1
271 325 1
271 326 1
271 329 1
271 335 1
271 343 1
271 344 1
271 345 1
271 348 1
271 350 1
271 356 1
271 358 1
271 362 1
271 369 1
271 370 1
271 375 1
271 376 1
271 379 1
271 383 1
271 384 1
271 392 1
271 393 1
271 395 1
271 397 1
271 398 1
272 273 1
272 277 1
272 280 1
272 284 1
272 289 1
272 290 1
272 315 1
272 317 1
272 324 1
272 325 1
272 329 1
272 334 1
272 335 1
272 336 1
272 339 1
272 342 1
272 345 1
272 356 1
272 363 1
272 366 1
272 369 1
272 371 1
272 375 1
272 379 1
272 380 1
272 381 1
272 383 1
272 385 1
273 274 1
273 279 1
273 282 1
273 283 1
273 285 1
273 292 1
273 305 1
273 307 1
273 316 1
273 321 1
273 329 1
273 331 1
273 335 1
273 339 1
273 342 1
273 343 1
273 348 1
273 351 1
273 353 1
273 361 1
273 366 1
273 370 1
273 371 1
273 382 1
273 383 1
273 387 1
273 392 1
273 394 1
273 398 1
273 399 1
274 279 1
274 287 1
274 288 1
274 291 1
274 296 1
274 302 1
274 307 1
274 308 1
274 313 1
274 319 1
274 327 1
274 330 1
274 333 1
274 334 1
274 335 1
274 341 1
274 344 1
274 351 1
274 353 1
274 354 1
274 358 1
274 361 1
274 365 1
274 368 1
274 369 1
274 370 1
274 372 1
274 373 1
274 380 1
274 383 1
274 388 1
274 390 1
274 391 1
274 393 1
274 399 1
274 400 1
275 286 1
275 292 1
275 294 1
275 295 1
275 296 1
275 297 1
275 298 1
275 307 1
275 308 1
275 311 1
275 315 1
275 326 1
275 327 1
275 328 1
275 331 1
275 333 1
275 334 1
275 337 1
275 342 1
275 344 1
275 345 1
275 350 1
275 353 1
275 355 1
275 357 1
275 360 1
275 366 1
275 372 1
275 373 1
275 376 1
275 381 1
275 384 1
275 389 1
275 393 1
275 395 1
276 289 1
276 293 1
276 294 1
276 298 1
276 299 1
276 302 1
276 303 1
276 317 1
276 318 1
276 319 1
276 322 1
276 324 1
276 328 1
276 338 1
276 340 1
276 354 1
276 358 1
276 362 1
276 364 1
276 369 1
276 371 1
276 375 1
276 377 1
276 378 1
276 381 1
276 383 1
276 387 1
276 391 1
276 392 1
276 396 1
276 399 1
276 400 1
277 279 1
277 284 1
277 287 1
277 289 1
277 302 1
277 306 1
277 316 1
277 320 1
277 321 1
277 323 1
277 331 1
277 335 1
277 336 1
277 338 1
277 341 1
277 351 1
277 353 1
277 356 1
277 369 1
277 370 1
277 376 1
277 379 1
277 382 1
277 386 1
277 390 1
277 395 1
278 285 1
278 286 1
278 291 1
278 292 1
278 298 1
278 300 1
278 301 1
278 310 1
278 313 1
278 314 1
278 315 1
278 316 1
278 320 1
278 321 1
278 325 1
278 327 1
278 328 1
278 340 1
278 342 1
278 355 1
278 361 1
278 370 1
278 375 1
278 381 1
278 385 1
278 388 1
278 392 1
278 397 1
278 400 1
279 280 1
279 282 1
279 286 1
279 292 1
279 298 1
279 300 1
279 301 1
279 303 1
279 304 1
279 309 1
279 310 1
279 320 1
279 322 1
279 326 1
279 332 1
279 337 1
279 338 1
279 339 1
279 341 1
279 343 1
279 344 1
279 348 1
279 353 1
279 355 1
279 357 1
279 360 1
279 366 1
279 367 1
279 369 1
279 370 1
279 372 1
279 379 1
279 381 1
279 387 1
279 389 1
279 393 1
280 291 1
280 292 1
280 294 1
280 295 1
280 297 1
280 300 1
280 321 1
280 331 1
280 332 1
280 335 1
280 340 1
280 342 1
280 343 1
280 354 1
280 357 1
280 359 1
280 360 1
280 362 1
280 364 1
280 366 1
280 369 1
280 374 1
280 378 1
280 382 1
280 383 1
280 389 1
280 394 1
281 286 1
281 287 1
281 289 1
281 291 1
281 294 1
281 295 1
281 296 1
281 297 1
281 301 1
281 302 1
281 305 1
281 308 1
281 317 1
281 324 1
281 326 1
281 328 1
281 330 1
281 332 1
281 336 1
281 340 1
281 344 1
281 347 1
281 348 1
281 349 1
281 355 1
281 359 1
281 362 1
281 364 1
281 373 1
281 376 1
281 384 1
281 389 1
281 391 1
281 400 1
282 284 1
282 287 1
282 289 1
282 291 1
282 301 1
282 306 1
282 310 1
282 313 1
282 319 1
282 325 1
282 333 1
282 334 1
282 339 1
282 340 1
282 341 1
282 352 1
282 355 1
282 360 1
282 365 1
282 367 1
282 369 1
282 370 1
282 371 1
282 375 1
282 383 1
282 385 1
282 390 1
282 393 1
282 399 1
282 400 1
283 295 1
283 298 1
283 300 1
283 301 1
283 302 1
283 305 1
283 311 1
283 314 1
283 315 1
283 317 1
283 319 1
283 324 1
283 328 1
283 330 1
283 331 1
283 336 1
283 339 1
283 340 1
283 353 1
283 355 1
283 362 1
283 365 1
283 366 1
283 374 1
283 376 1
283 378 1
283 380 1
283 382 1
283 384 1
283 388 1
283 392 1
283 397 1
283 399 1
284 286 1
284 287 1
284 295 1
284 298 1
284 299 1
284 300 1
284 301 1
284 306 1
284 307 1
284 319 1
284 320 1
284 321 1
284 324 1
284 331 1
284 332 1
284 334 1
284 336 1
284 343 1
284 354 1
284 356 1
284 358 1
284 364 1
284 369 1
284 373 1
284 374 1
284 375 1
284 380 1
284 383 1
284 399 1
285 288 1
285 289 1
285 290 1
285 310 1
285 314 1
285 316 1
285 317 1
285 319 1
285 320 1
285 335 1
285 336 1
285 339 1
285 341 1
285 349 1
285 354 1
285 361 1
285 362 1
285 370 1
285 372 1
285 373 1
285 374 1
285 375 1
285 377 1
285 381 1
285 384 1
285 395 1
285 396 1
285 397 1
286 287 1
286 288 1
286 289 1
286 290 1
286 291 1
286 295 1
286 305 1
286 308 1
286 314 1
286 315 1
286 324 1
286 339 1
286 348 1
286 351 1
286 352 1
286 354 1
286 359 1
286 365 1
286 375 1
286 384 1
286 387 1
286 388 1
286 390 1
286 392 1
287 295 1
287 296 1
287 297 1
287 300 1
287 301 1
287 302 1
287 305 1
287 308 1
287 311 1
287 317 1
287 325 1
287 326 1
287 371 1
287 379 1
287 385 1
287 387 1
287 390 1
287 392 1
287 397 1
288 290 1
288 294 1
288 300 1
288 303 1
288 307 1
288 309 1
288 313 1
288 321 1
288 322 1
288 324 1
288 326 1
288 327 1
288 329 1
288 340 1
288 348 1
288 356 1
288 360 1
288 364 1
288 367 1
288 369 1
288 370 1
288 371 1
288 375 1
288 377 1
288 387 1
288 389 1
288 390 1
288 394 1
288 400 1
289 297 1
289 299 1
289 300 1
289 308 1
289 312 1
289 314 1
289 316 1
289 323 1
289 328 1
289 334 1
289 355 1
289 356 1
289 364 1
289 365 1
289 366 1
289 370 1
289 373 1
289 375 1
289 377 1
289 380 1
289 382 1
289 385 1
289 388 1
289 393 1
289 397 1
289 399 1
290 304 1
290 306 1
290 308 1
290 314 1
290 320 1
290 321 1
290 330 1
290 331 1
290 334 1
290 335 1
290 337 1
290 338 1
290 339 1
290 343 1
290 351 1
290 357 1
290 364 1
290 368 1
290 373 1
290 379 1
290 380 1
290 388 1
290 393 1
290 395 1
290 398 1
291 295 1
291 305 1
291 306 1
291 308 1
291 311 1
291 312 1
291 318 1
291 321 1
291 322 1
291 323 1
291 324 1
291 329 1
291 334 1
291 338 1
291 339 1
291 340 1
291 346 1
291 349 1
291 352 1
291 353 1
291 354 1
291 355 1
291 358 1
291 368 1
291 370 1
291 371 1
291 374 1
291 386 1
291 389 1
291 394 1
291 398 1
291 399 1
292 293 1
292 297 1
292 320 1
292 322 1
292 324 1
292 330 1
292 338 1
292 348 1
292 353 1
292 358 1
292 366 1
292 378 1
292 379 1
292 380 1
292 385 1
292 388 1
292 396 1
292 398 1
292 399 1
293 296 1
293 297 1
293 302 1
293 303 1
293 306 1
293 312 1
293 314 1
293 315 1
293 316 1
293 318 1
293 319 1
293 320 1
293 323 1
293 324 1
293 330 1
293 335 1
293 340 1
293 342 1
293 343 1
293 347 1
293 348 1
293 349 1
293 351 1
293 366 1
293 368 1
293 371 1
293 373 1
293 376 1
293 378 1
293 379 1
293 381 1
293 388 1
293 393 1
293 396 1
293 398 1
294 296 1
294 299 1
294 301 1
294 304 1
294 308 1
294 316 1
294 341 1
294 343 1
294 349 1
294 351 1
294 354 1
294 355 1
294 356 1
294 369 1
294 372 1
294 374 1
294 379 1
294 380 1
294 391 1
294 392 1
294 395 1
295 298 1
295 303 1
295 308 1
295 310 1
295 312 1
295 317 1
295 320 1
295 325 1
295 331 1
295 333 1
295 337 1
295 338 1
295 342 1
295 344 1
295 348 1
295 354 1
295 361 1
295 366 1
295 373 1
295 376 1
295 382 1
295 384 1
295 393 1
295 395 1
295 399 1
296 298 1
296 301 1
296 302 1
296 310 1
296 311 1
296 312 1
296 313 1
296 316 1
296 317 1
296 322 1
296 329 1
296 331 1
296 346 1
296 348 1
296 350 1
296 358 1
296 359 1
296 360 1
296 369 1
296 372 1
296 380 1
296 389 1
296 396 1
297 299 1
297 303 1
297 306 1
297 308 1
297 311 1
297 316 1
297 319 1
297 322 1
297 323 1
297 325 1
297 326 1
297 328 1
297 330 1
297 331 1
297 335 1
297 350 1
297 352 1
297 354 1
297 356 1
297 359 1
297 367 1
297 371 1
297 376 1
297 378 1
297 383 1
297 394 1
297 397 1
297 399 1
297 400 1
298 301 1
298 309 1
298 317 1
298 320 1
298 322 1
298 323 1
298 325 1
298 327 1
298 328 1
298 334 1
298 337 1
298 343 1
298 346 1
298 347 1
298 348 1
298 349 1
298 360 1
298 366 1
298 371 1
298 372 1
298 373 1
298 391 1
298 392 1
298 394 1
298 396 1
298 398 1
299 301 1
299 303 1
299 313 1
299 314 1
299 322 1
299 324 1
299 327 1
299 332 1
299 334 1
299 336 1
299 340 1
299 341 1
299 343 1
299 348 1
299 349 1
299 358 1
299 359 1
299 374 1
299 375 1
299 379 1
299 400 1
300 302 1
300 305 1
300 307 1
300 311 1
300 316 1
300 324 1
300 326 1
300 327 1
300 332 1
300 337 1
300 342 1
300 344 1
300 351 1
300 352 1
300 353 1
300 356 1
300 363 1
300 365 1
300 371 1
300 375 1
300 386 1
300 387 1
300 388 1
300 389 1
300 392 1
301 311 1
301 313 1
301 315 1
301 322 1
301 326 1
301 327 1
301 328 1
301 329 1
301 332 1
301 334 1
301 335 1
301 336 1
301 340 1
301 341 1
301 343 1
301 344 1
301 346 1
301 350 1
301 354 1
301 357 1
301 361 1
301 362 1
301 364 1
301 369 1
301 371 1
301 376 1
301 379 1
301 380 1
301 386 1
301 388 1
301 390 1
301 396 1
301 399 1
302 311 1
302 312 1
302 314 1
302 318 1
302 320 1
302 321 1
302 322 1
302 327 1
302 335 1
302 339 1
302 341 1
302 343 1
302 346 1
302 351 1
302 355 1
302 360 1
302 367 1
302 368 1
302 382 1
302 389 1
302 390 1
302 394 1
302 396 1
302 400 1
303 304 1
303 306 1
303 314 1
303 315 1
303 320 1
303 322 1
303 323 1
303 324 1
303 331 1
303 342 1
303 353 1
303 354 1
303 355 1
303 362 1
303 363 1
303 367 1
303 371 1
303 373 1
303 374 1
303 380 1
303 381 1
303 383 1
303 397 1
303 398 1
304 305 1
304 307 1
304 308 1
304 309 1
304 310 1
304 313 1
304 316 1
304 317 1
304 318 1
304 325 1
304 328 1
304 331 1
304 338 1
304 344 1
304 350 1
304 351 1
304 352 1
304 355 1
304 364 1
304 366 1
304 369 1
304 372 1
304 373 1
304 374 1
304 382 1
304 385 1
304 389 1
304 390 1
304 397 1
304 400 1
305 307 1
305 314 1
305 315 1
305 326 1
305 328 1
305 337 1
305 338 1
305 341 1
305 346 1
305 349 1
305 350 1
305 362 1
305 363 1
305 366 1
305 371 1
305 390 1
305 391 1
305 392 1
306 309 1
306 313 1
306 316 1
306 317 1
306 324 1
306 330 1
306 331 1
306 343 1
306 347 1
306 349 1
306 351 1
306 352 1
306 353 1
306 356 1
306 364 1
306 366 1
306 373 1
306 377 1
306 382 1
306 385 1
306 386 1
306 389 1
306 390 1
306 392 1
306 394 1
306 399 1
306 400 1
307 312 1
307 314 1
307 315 1
307 318 1
307 325 1
307 326 1
307 327 1
307 331 1
307 336 1
307 337 1
307 344 1
307 345 1
307 346 1
307 347 1
307 348 1
307 353 1
307 357 1
307 362 1
307 363 1
307 368 1
307 377 1
307 383 1
307 387 1
307 395 1
308 310 1
308 317 1
308 323 1
308 327 1
308 330 1
308 339 1
308 340 1
308 342 1
308 344 1
308 350 1
308 354 1
308 358 1
308 360 1
308 363 1
308 364 1
308 369 1
308 375 1
308 377 1
308 384 1
308 385 1
308 386 1
308 390 1
309 312 1
309 313 1
309 318 1
309 319 1
309 324 1
309 329 1
309 344 1
309 346 1
309 348 1
309 349 1
309 350 1
309 366 1
309 374 1
309 376 1
309 379 1
309 380 1
309 385 1
309 387 1
309 389 1
309 391 1
309 392 1
309 393 1
309 398 1
310 315 1
310 330 1
310 331 1
310 337 1
310 341 1
310 342 1
310 356 1
310 357 1
310 359 1
310 361 1
310 366 1
310 374 1
310 375 1
310 378 1
310 379 1
310 382 1
310 386 1
310 387 1
310 392 1
310 399 1
311 315 1
311 318 1
311 325 1
311 327 1
311 332 1
311 335 1
311 336 1
311 337 1
311 343 1
311 344 1
311 352 1
311 354 1
311 360 1
311 383 1
311 385 1
311 386 1
311 387 1
311 391 1
311 392 1
311 398 1
311 399 1
312 324 1
312 325 1
312 327 1
312 328 1
312 334 1
312 341 1
312 342 1
312 344 1
312 352 1
312 357 1
312 358 1
312 361 1
312 368 1
312 370 1
312 371 1
312 377 1
312 378 1
312 381 1
312 382 1
312 389 1
312 390 1
312 392 1
312 394 1
312 396 1
313 316 1
313 320 1
313 321 1
313 326 1
313 335 1
313 338 1
313 341 1
313 345 1
313 352 1
313 353 1
313 354 1
313 356 1
313 359 1
313 365 1
313 370 1
313 375 1
313 381 1
313 382 1
313 387 1
313 393 1
313 399 1
314 318 1
314 319 1
314 330 1
314 331 1
314 341 1
314 342 1
314 346 1
314 350 1
314 352 1
314 354 1
314 358 1
314 359 1
314 360 1
314 364 1
314 365 1
314 380 1
314 391 1
314 393 1
314 394 1
314 395 1
314 397 1
315 316 1
315 317 1
315 325 1
315 328 1
315 339 1
315 343 1
315 344 1
315 345 1
315 346 1
315 349 1
315 354 1
315 355 1
315 358 1
315 359 1
315 364 1
315 366 1
315 374 1
315 379 1
315 400 1
316 318 1
316 321 1
316 325 1
316 328 1
316 329 1
316 333 1
316 335 1
316 354 1
316 355 1
316 357 1
316 361 1
316 370 1
316 371 1
316 379 1
316 383 1
316 384 1
316 390 1
316 392 1
317 319 1
317 325 1
317 326 1
317 329 1
317 338 1
317 347 1
317 348 1
317 351 1
317 354 1
317 356 1
317 365 1
317 369 1
317 371 1
317 372 1
317 374 1
317 376 1
317 380 1
317 382 1
317 399 1
318 324 1
318 325 1
318 331 1
318 337 1
318 341 1
318 346 1
318 353 1
318 355 1
318 356 1
318 360 1
318 361 1
318 363 1
318 375 1
318 376 1
318 381 1
318 384 1
318 389 1
318 390 1
318 391 1
318 395 1
318 398 1
319 320 1
319 330 1
319 337 1
319 341 1
319 342 1
319 343 1
319 346 1
319 349 1
319 365 1
319 366 1
319 368 1
319 380 1
319 381 1
319 383 1
319 394 1
319 398 1
319 399 1
320 321 1
320 332 1
320 337 1
320 340 1
320 342 1
320 348 1
320 353 1
320 356 1
320 379 1
320 381 1
320 382 1
320 385 1
320 387 1
320 396 1
320 397 1
321 322 1
321 323 1
321 331 1
321 339 1
321 342 1
321 350 1
321 352 1
321 355 1
321 361 1
321 367 1
321 368 1
321 381 1
321 386 1
321 390 1
321 395 1
321 398 1
322 326 1
322 333 1
322 334 1
322 335 1
322 336 1
322 341 1
322 344 1
322 347 1
322 349 1
322 372 1
322 376 1
322 386 1
322 387 1
322 394 1
322 399 1
323 332 1
323 334 1
323 339 1
323 340 1
323 341 1
323 359 1
323 360 1
323 362 1
323 365 1
323 372 1
323 379 1
323 384 1
323 386 1
323 388 1
323 390 1
323 396 1
324 325 1
324 326 1
324 333 1
324 334 1
324 341 1
324 357 1
324 358 1
324 368 1
324 380 1
324 385 1
324 387 1
324 391 1
324 396 1
324 399 1
324 400 1
325 328 1
325 335 1
325 338 1
325 340 1
325 341 1
325 345 1
325 348 1
325 359 1
325 363 1
325 371 1
325 372 1
325 375 1
325 381 1
325 391 1
325 398 1
325 400 1
326 328 1
326 335 1
326 338 1
326 339 1
326 345 1
326 346 1
326 353 1
326 358 1
326 364 1
326 368 1
326 374 1
326 375 1
326 378 1
326 381 1
326 382 1
326 384 1
326 386 1
326 387 1
326 396 1
327 329 1
327 342 1
327 344 1
327 347 1
327 350 1
327 353 1
327 356 1
327 362 1
327 367 1
327 368 1
327 370 1
327 373 1
327 374 1
327 377 1
327 380 1
327 382 1
327 383 1
327 386 1
327 387 1
327 388 1
327 390 1
327 391 1
327 395 1
327 396 1
327 397 1
328 331 1
328 333 1
328 334 1
328 346 1
328 348 1
328 354 1
328 358 1
328 364 1
328 366 1
328 369 1
328 371 1
328 374 1
328 382 1
328 386 1
328 389 1
328 390 1
328 392 1
328 398 1
329 335 1
329 340 1
329 349 1
329 350 1
329 351 1
329 359 1
329 367 1
329 370 1
329 377 1
329 387 1
329 388 1
329 399 1
330 338 1
330 347 1
330 354 1
330 357 1
330 366 1
330 379 1
330 385 1
330 386 1
330 388 1
331 335 1
331 336 1
331 357 1
331 362 1
331 367 1
331 368 1
331 373 1
331 378 1
331 379 1
331 380 1
331 386 1
331 389 1
331 391 1
331 393 1
331 395 1
331 397 1
331 399 1
332 333 1
332 335 1
332 343 1
332 345 1
332 347 1
332 349 1
332 355 1
332 357 1
332 358 1
332 363 1
332 373 1
332 375 1
332 376 1
332 378 1
332 380 1
332 384 1
332 388 1
332 391 1
333 341 1
333 348 1
333 352 1
333 355 1
333 361 1
333 366 1
333 373 1
333 374 1
333 378 1
333 380 1
333 381 1
333 385 1
333 387 1
333 395 1
334 335 1
334 336 1
334 340 1
334 342 1
334 344 1
334 345 1
334 348 1
334 349 1
334 356 1
334 359 1
334 360 1
334 364 1
334 373 1
334 377 1
334 380 1
334 385 1
334 387 1
334 390 1
334 394 1
334 400 1
335 339 1
335 341 1
335 342 1
335 346 1
335 352 1
335 354 1
335 356 1
335 361 1
335 366 1
335 368 1
335 370 1
335 374 1
335 379 1
335 380 1
335 382 1
335 383 1
335 388 1
335 391 1
335 396 1
336 338 1
336 340 1
336 347 1
336 351 1
336 359 1
336 363 1
336 364 1
336 367 1
336 379 1
336 381 1
336 382 1
336 384 1
336 388 1
337 345 1
337 349 1
337 356 1
337 357 1
337 358 1
337 362 1
337 364 1
337 365 1
337 366 1
337 367 1
337 372 1
337 373 1
337 374 1
337 376 1
337 377 1
337 380 1
337 381 1
337 383 1
337 384 1
337 385 1
337 388 1
337 389 1
337 391 1
337 398 1
337 399 1
338 340 1
338 343 1
338 349 1
338 358 1
338 369 1
338 376 1
338 377 1
338 383 1
338 385 1
338 386 1
338 387 1
338 388 1
338 393 1
338 400 1
339 342 1
339 348 1
339 350 1
339 357 1
339 361 1
339 362 1
339 363 1
339 364 1
339 366 1
339 372 1
339 380 1
339 384 1
339 385 1
339 387 1
339 394 1
339 396 1
340 341 1
340 345 1
340 352 1
340 353 1
340 360 1
340 361 1
340 363 1
340 365 1
340 371 1
340 378 1
340 383 1
340 388 1
340 389 1
340 390 1
340 392 1
341 343 1
341 344 1
341 348 1
341 360 1
341 364 1
341 365 1
341 372 1
341 373 1
341 374 1
341 378 1
341 382 1
341 385 1
341 388 1
341 393 1
342 345 1
342 348 1
342 349 1
342 354 1
342 356 1
342 358 1
342 359 1
342 366 1
342 372 1
342 376 1
342 379 1
342 380 1
342 383 1
342 385 1
342 386 1
342 388 1
342 390 1
342 395 1
342 400 1
343 344 1
343 347 1
343 348 1
343 350 1
343 353 1
343 355 1
343 360 1
343 362 1
343 363 1
343 366 1
343 371 1
343 377 1
343 378 1
343 380 1
343 384 1
343 387 1
343 392 1
343 394 1
343 398 1
343 400 1
344 346 1
344 347 1
344 350 1
344 353 1
344 365 1
344 368 1
344 370 1
344 372 1
344 375 1
344 381 1
344 383 1
344 384 1
344 392 1
344 393 1
344 394 1
344 397 1
344 398 1
344 399 1
345 346 1
345 350 1
345 352 1
345 353 1
345 354 1
345 358 1
345 361 1
345 363 1
345 365 1
345 369 1
345 371 1
345 373 1
345 374 1
345 375 1
345 376 1
345 383 1
345 384 1
345 395 1
345 396 1
346 348 1
346 352 1
346 361 1
346 362 1
346 369 1
346 380 1
346 381 1
346 383 1
346 385 1
346 386 1
346 389 1
346 393 1
346 397 1
347 349 1
347 351 1
347 356 1
347 357 1
347 360 1
347 365 1
347 367 1
347 372 1
347 374 1
347 377 1
347 380 1
347 383 1
347 384 1
347 388 1
347 400 1
348 350 1
348 356 1
348 359 1
348 361 1
348 362 1
348 363 1
348 378 1
348 379 1
348 389 1
348 393 1
349 350 1
349 356 1
349 370 1
349 377 1
349 378 1
349 379 1
349 388 1
349 389 1
349 392 1
350 353 1
350 355 1
350 358 1
350 363 1
350 366 1
350 377 1
350 387 1
350 390 1
350 392 1
350 393 1
350 394 1
350 395 1
350 396 1
350 398 1
351 352 1
351 354 1
351 360 1
351 368 1
351 371 1
351 372 1
351 378 1
351 390 1
351 393 1
351 397 1
351 399 1
352 357 1
352 360 1
352 362 1
352 365 1
352 369 1
352 373 1
352 375 1
352 385 1
352 387 1
352 389 1
352 399 1
353 354 1
353 360 1
353 361 1
353 367 1
353 368 1
353 369 1
353 370 1
353 371 1
353 373 1
353 379 1
353 382 1
353 383 1
353 387 1
353 388 1
353 389 1
353 394 1
354 361 1
354 364 1
354 369 1
354 370 1
354 373 1
354 376 1
354 385 1
355 366 1
355 372 1
355 374 1
355 375 1
355 376 1
355 379 1
355 382 1
355 383 1
355 384 1
355 385 1
355 389 1
355 398 1
356 366 1
356 370 1
356 371 1
356 377 1
356 380 1
356 381 1
356 384 1
356 386 1
356 388 1
356 393 1
357 359 1
357 361 1
357 363 1
357 364 1
357 365 1
357 371 1
357 377 1
357 378 1
357 379 1
357 380 1
357 381 1
357 390 1
357 394 1
357 398 1
358 359 1
358 360 1
358 361 1
358 373 1
358 379 1
358 392 1
358 393 1
358 397 1
358 398 1
358 400 1
359 363 1
359 368 1
359 370 1
359 375 1
359 376 1
359 378 1
359 385 1
359 386 1
359 387 1
359 388 1
359 391 1
359 395 1
359 397 1
359 399 1
359 400 1
360 362 1
360 366 1
360 367 1
360 369 1
360 383 1
360 384 1
360 391 1
360 394 1
360 396 1
361 363 1
361 366 1
361 381 1
361 383 1
361 392 1
361 397 1
362 365 1
362 369 1
362 375 1
362 377 1
362 378 1
362 380 1
362 381 1
362 382 1
362 386 1
362 390 1
362 395 1
362 396 1
362 398 1
363 374 1
363 377 1
363 379 1
363 384 1
363 387 1
363 389 1
363 391 1
363 392 1
364 366 1
364 367 1
364 384 1
364 386 1
364 387 1
364 388 1
364 389 1
364 390 1
364 391 1
364 394 1
364 395 1
364 397 1
364 398 1
365 367 1
365 374 1
365 376 1
365 377 1
365 378 1
365 379 1
365 389 1
365 397 1
365 398 1
366 367 1
366 368 1
366 369 1
366 371 1
366 373 1
366 374 1
366 376 1
366 377 1
366 378 1
366 379 1
366 387 1
366 388 1
366 389 1
366 390 1
366 395 1
366 398 1
367 369 1
367 370 1
367 384 1
367 392 1
368 369 1
368 382 1
368 386 1
368 387 1
368 391 1
368 395 1
368 396 1
369 372 1
369 374 1
369 375 1
369 377 1
369 383 1
369 387 1
369 388 1
369 395 1
369 396 1
370 371 1
370 374 1
370 386 1
370 387 1
370 388 1
370 389 1
370 393 1
371 373 1
371 375 1
371 384 1
371 385 1
371 395 1
371 398 1
371 399 1
372 374 1
372 375 1
372 376 1
372 377 1
372 390 1
373 376 1
373 377 1
373 379 1
373 380 1
373 385 1
373 386 1
373 389 1
373 393 1
373 398 1
373 399 1
374 375 1
374 383 1
374 384 1
374 389 1
374 390 1
374 392 1
374 393 1
374 398 1
375 382 1
375 384 1
375 388 1
375 389 1
375 392 1
375 393 1
375 394 1
376 378 1
376 381 1
376 388 1
376 393 1
377 382 1
377 383 1
377 385 1
377 389 1
377 395 1
378 386 1
378 389 1
378 394 1
378 396 1
378 397 1
379 386 1
379 387 1
379 390 1
379 391 1
379 396 1
379 397 1
380 381 1
380 389 1
380 390 1
380 391 1
380 395 1
380 396 1
380 400 1
381 383 1
381 391 1
381 394 1
381 395 1
381 396 1
381 397 1
381 399 1
381 400 1
382 389 1
382 391 1
382 392 1
382 395 1
382 397 1
383 388 1
383 391 1
383 392 1
383 397 1
383 398 1
383 399 1
384 398 1
384 399 1
385 396 1
385 397 1
386 387 1
386 388 1
386 394 1
386 396 1
386 397 1
387 396 1
388 391 1
388 393 1
388 398 1
389 390 1
389 391 1
389 396 1
389 397 1
390 391 1
390 393 1
390 394 1
390 398 1
391 393 1
391 395 1
391 396 1
392 393 1
392 394 1
393 395 1
393 396 1
393 398 1
395 398 1
396 399 1
397 399 1
398 400 1
399 400 1


==> anc/instances/benchmark/theta/brock400_3.dat <==
400 20119
1 3 1
1 6 1
1 8 1
1 9 1
1 19 1
1 24 1
1 26 1
1 28 1
1 30 1
1 33 1
1 35 1
1 40 1
1 42 1
1 46 1
1 51 1
1 53 1
1 55 1
1 59 1
1 61 1
1 62 1
1 66 1
1 79 1
1 82 1
1 83 1
1 85 1
1 89 1
1 94 1
1 100 1
1 105 1
1 107 1
1 108 1
1 110 1
1 111 1
1 114 1
1 115 1
1 119 1
1 129 1
1 136 1
1 137 1
1 139 1
1 141 1
1 142 1
1 143 1
1 148 1
1 150 1
1 151 1
1 153 1
1 155 1
1 159 1
1 162 1
1 163 1
1 165 1
1 170 1
1 173 1
1 180 1
1 183 1
1 187 1
1 192 1
1 208 1
1 211 1
1 212 1
1 220 1
1 223 1
1 233 1
1 238 1
1 239 1
1 240 1
1 241 1
1 244 1
1 246 1
1 253 1
1 256 1
1 257 1
1 260 1
1 262 1
1 264 1
1 265 1
1 267 1
1 272 1
1 274 1
1 275 1
1 278 1
1 280 1
1 287 1
1 301 1
1 305 1
1 306 1
1 314 1
1 319 1
1 326 1
1 331 1
1 335 1
1 339 1
1 357 1
1 363 1
1 367 1
1 368 1
1 371 1
1 373 1
1 383 1
1 388 1
1 392 1
1 400 1
2 7 1
2 9 1
2 11 1
2 33 1
2 39 1
2 40 1
2 45 1
2 49 1
2 64 1
2 67 1
2 72 1
2 73 1
2 74 1
2 78 1
2 80 1
2 84 1
2 85 1
2 94 1
2 102 1
2 104 1
2 112 1
2 113 1
2 117 1
2 119 1
2 120 1
2 122 1
2 130 1
2 132 1
2 139 1
2 142 1
2 143 1
2 144 1
2 148 1
2 150 1
2 152 1
2 153 1
2 155 1
2 156 1
2 158 1
2 163 1
2 164 1
2 165 1
2 172 1
2 174 1
2 182 1
2 183 1
2 190 1
2 194 1
2 196 1
2 197 1
2 201 1
2 208 1
2 217 1
2 222 1
2 224 1
2 227 1
2 228 1
2 231 1
2 232 1
2 240 1
2 246 1
2 248 1
2 253 1
2 256 1
2 261 1
2 268 1
2 270 1
2 277 1
2 281 1
2 282 1
2 283 1
2 287 1
2 289 1
2 295 1
2 298 1
2 303 1
2 304 1
2 315 1
2 316 1
2 317 1
2 328 1
2 330 1
2 333 1
2 335 1
2 347 1
2 349 1
2 352 1
2 353 1
2 354 1
2 359 1
2 367 1
2 368 1
2 370 1
2 377 1
2 386 1
2 388 1
2 390 1
2 395 1
3 7 1
3 8 1
3 12 1
3 35 1
3 38 1
3 39 1
3 45 1
3 50 1
3 51 1
3 53 1
3 64 1
3 65 1
3 69 1
3 70 1
3 75 1
3 80 1
3 81 1
3 84 1
3 85 1
3 90 1
3 93 1
3 94 1
3 102 1
3 103 1
3 114 1
3 117 1
3 119 1
3 120 1
3 122 1
3 126 1
3 128 1
3 129 1
3 138 1
3 139 1
3 140 1
3 141 1
3 142 1
3 143 1
3 147 1
3 154 1
3 164 1
3 168 1
3 175 1
3 176 1
3 177 1
3 179 1
3 183 1
3 185 1
3 192 1
3 206 1
3 209 1
3 215 1
3 217 1
3 220 1
3 224 1
3 231 1
3 241 1
3 246 1
3 251 1
3 255 1
3 256 1
3 258 1
3 261 1
3 263 1
3 270 1
3 285 1
3 286 1
3 303 1
3 304 1
3 309 1
3 310 1
3 313 1
3 315 1
3 323 1
3 324 1
3 330 1
3 333 1
3 334 1
3 335 1
3 341 1
3 344 1
3 350 1
3 352 1
3 354 1
3 356 1
3 357 1
3 363 1
3 367 1
3 369 1
3 370 1
3 371 1
3 372 1
3 377 1
3 379 1
3 380 1
3 382 1
3 388 1
3 391 1
3 398 1
4 5 1
4 8 1
4 14 1
4 27 1
4 29 1
4 35 1
4 36 1
4 37 1
4 44 1
4 50 1
4 51 1
4 52 1
4 55 1
4 58 1
4 64 1
4 67 1
4 70 1
4 78 1
4 85 1
4 87 1
4 91 1
4 93 1
4 99 1
4 100 1
4 106 1
4 107 1
4 112 1
4 117 1
4 118 1
4 119 1
4 120 1
4 122 1
4 127 1
4 129 1
4 132 1
4 134 1
4 138 1
4 144 1
4 147 1
4 150 1
4 152 1
4 156 1
4 159 1
4 167 1
4 175 1
4 180 1
4 181 1
4 185 1
4 189 1
4 199 1
4 200 1
4 206 1
4 217 1
4 218 1
4 221 1
4 222 1
4 227 1
4 228 1
4 230 1
4 235 1
4 243 1
4 246 1
4 249 1
4 251 1
4 253 1
4 258 1
4 263 1
4 276 1
4 285 1
4 304 1
4 309 1
4 311 1
4 313 1
4 314 1
4 316 1
4 320 1
4 324 1
4 328 1
4 335 1
4 336 1
4 338 1
4 347 1
4 352 1
4 353 1
4 354 1
4 356 1
4 357 1
4 371 1
4 372 1
4 377 1
4 391 1
4 393 1
4 396 1
4 399 1
4 400 1
5 10 1
5 11 1
5 12 1
5 22 1
5 29 1
5 31 1
5 33 1
5 34 1
5 41 1
5 44 1
5 46 1
5 48 1
5 51 1
5 53 1
5 55 1
5 56 1
5 60 1
5 71 1
5 78 1
5 85 1
5 89 1
5 92 1
5 96 1
5 101 1
5 103 1
5 108 1
5 109 1
5 113 1
5 115 1
5 119 1
5 121 1
5 124 1
5 136 1
5 137 1
5 140 1
5 142 1
5 143 1
5 148 1
5 149 1
5 152 1
5 157 1
5 175 1
5 177 1
5 179 1
5 180 1
5 184 1
5 185 1
5 189 1
5 196 1
5 199 1
5 205 1
5 206 1
5 208 1
5 213 1
5 215 1
5 218 1
5 219 1
5 229 1
5 233 1
5 253 1
5 255 1
5 261 1
5 268 1
5 269 1
5 272 1
5 274 1
5 281 1
5 287 1
5 291 1
5 296 1
5 298 1
5 304 1
5 306 1
5 309 1
5 311 1
5 313 1
5 317 1
5 318 1
5 322 1
5 325 1
5 326 1
5 328 1
5 330 1
5 335 1
5 344 1
5 348 1
5 351 1
5 353 1
5 354 1
5 355 1
5 362 1
5 363 1
5 367 1
5 370 1
5 374 1
5 386 1
5 388 1
5 393 1
6 10 1
6 11 1
6 12 1
6 16 1
6 18 1
6 20 1
6 22 1
6 24 1
6 25 1
6 27 1
6 28 1
6 29 1
6 30 1
6 37 1
6 45 1
6 48 1
6 55 1
6 57 1
6 59 1
6 62 1
6 66 1
6 69 1
6 71 1
6 72 1
6 80 1
6 83 1
6 84 1
6 92 1
6 100 1
6 101 1
6 102 1
6 106 1
6 108 1
6 111 1
6 113 1
6 114 1
6 126 1
6 139 1
6 140 1
6 141 1
6 146 1
6 147 1
6 148 1
6 151 1
6 156 1
6 159 1
6 161 1
6 163 1
6 167 1
6 170 1
6 174 1
6 176 1
6 196 1
6 198 1
6 199 1
6 200 1
6 206 1
6 207 1
6 211 1
6 212 1
6 218 1
6 233 1
6 234 1
6 237 1
6 244 1
6 247 1
6 250 1
6 256 1
6 259 1
6 261 1
6 272 1
6 275 1
6 278 1
6 294 1
6 296 1
6 299 1
6 306 1
6 309 1
6 310 1
6 311 1
6 314 1
6 318 1
6 324 1
6 325 1
6 330 1
6 331 1
6 333 1
6 334 1
6 336 1
6 338 1
6 352 1
6 356 1
6 359 1
6 363 1
6 365 1
6 367 1
6 373 1
6 374 1
6 376 1
6 379 1
6 381 1
6 390 1
6 393 1
6 395 1
6 400 1
7 8 1
7 14 1
7 20 1
7 21 1
7 28 1
7 30 1
7 33 1
7 34 1
7 43 1
7 51 1
7 54 1
7 56 1
7 67 1
7 69 1
7 74 1
7 75 1
7 77 1
7 79 1
7 80 1
7 84 1
7 90 1
7 100 1
7 101 1
7 103 1
7 106 1
7 110 1
7 111 1
7 113 1
7 114 1
7 122 1
7 126 1
7 127 1
7 128 1
7 135 1
7 136 1
7 143 1
7 144 1
7 145 1
7 148 1
7 154 1
7 158 1
7 167 1
7 169 1
7 171 1
7 173 1
7 175 1
7 178 1
7 179 1
7 183 1
7 184 1
7 186 1
7 192 1
7 198 1
7 200 1
7 208 1
7 232 1
7 235 1
7 238 1
7 241 1
7 242 1
7 243 1
7 252 1
7 256 1
7 257 1
7 258 1
7 263 1
7 265 1
7 271 1
7 273 1
7 275 1
7 276 1
7 277 1
7 281 1
7 282 1
7 283 1
7 288 1
7 294 1
7 295 1
7 305 1
7 310 1
7 312 1
7 314 1
7 317 1
7 320 1
7 323 1
7 329 1
7 330 1
7 332 1
7 334 1
7 335 1
7 346 1
7 347 1
7 352 1
7 356 1
7 363 1
7 365 1
7 366 1
7 371 1
7 373 1
7 383 1
7 391 1
7 392 1
8 9 1
8 14 1
8 15 1
8 20 1
8 23 1
8 24 1
8 27 1
8 29 1
8 33 1
8 39 1
8 41 1
8 42 1
8 46 1
8 51 1
8 56 1
8 59 1
8 62 1
8 68 1
8 70 1
8 73 1
8 82 1
8 84 1
8 92 1
8 94 1
8 95 1
8 96 1
8 98 1
8 104 1
8 107 1
8 114 1
8 116 1
8 133 1
8 134 1
8 137 1
8 143 1
8 145 1
8 150 1
8 152 1
8 153 1
8 154 1
8 155 1
8 163 1
8 168 1
8 178 1
8 187 1
8 196 1
8 201 1
8 204 1
8 210 1
8 218 1
8 225 1
8 226 1
8 228 1
8 233 1
8 236 1
8 238 1
8 240 1
8 241 1
8 244 1
8 250 1
8 252 1
8 254 1
8 258 1
8 265 1
8 267 1
8 275 1
8 281 1
8 284 1
8 285 1
8 288 1
8 295 1
8 300 1
8 302 1
8 303 1
8 307 1
8 314 1
8 319 1
8 324 1
8 329 1
8 339 1
8 340 1
8 343 1
8 344 1
8 354 1
8 356 1
8 363 1
8 366 1
8 369 1
8 370 1
8 371 1
8 373 1
8 375 1
8 377 1
8 385 1
8 389 1
8 390 1
8 391 1
8 392 1
9 12 1
9 22 1
9 29 1
9 36 1
9 38 1
9 42 1
9 45 1
9 48 1
9 49 1
9 57 1
9 61 1
9 69 1
9 78 1
9 79 1
9 89 1
9 95 1
9 96 1
9 100 1
9 106 1
9 110 1
9 111 1
9 114 1
9 121 1
9 123 1
9 127 1
9 129 1
9 130 1
9 133 1
9 134 1
9 135 1
9 137 1
9 142 1
9 143 1
9 147 1
9 148 1
9 154 1
9 157 1
9 160 1
9 161 1
9 164 1
9 166 1
9 170 1
9 177 1
9 178 1
9 179 1
9 184 1
9 186 1
9 189 1
9 194 1
9 196 1
9 197 1
9 201 1
9 206 1
9 209 1
9 210 1
9 211 1
9 213 1
9 221 1
9 222 1
9 227 1
9 228 1
9 229 1
9 236 1
9 237 1
9 238 1
9 241 1
9 247 1
9 251 1
9 255 1
9 261 1
9 267 1
9 271 1
9 276 1
9 279 1
9 282 1
9 283 1
9 292 1
9 294 1
9 295 1
9 302 1
9 303 1
9 304 1
9 308 1
9 310 1
9 314 1
9 315 1
9 318 1
9 322 1
9 324 1
9 327 1
9 335 1
9 337 1
9 343 1
9 344 1
9 346 1
9 350 1
9 353 1
9 371 1
9 378 1
9 381 1
9 387 1
9 393 1
9 394 1
9 397 1
10 11 1
10 20 1
10 24 1
10 33 1
10 34 1
10 42 1
10 46 1
10 47 1
10 52 1
10 55 1
10 58 1
10 61 1
10 64 1
10 67 1
10 69 1
10 75 1
10 78 1
10 82 1
10 85 1
10 87 1
10 93 1
10 96 1
10 97 1
10 99 1
10 104 1
10 107 1
10 111 1
10 116 1
10 117 1
10 122 1
10 125 1
10 135 1
10 144 1
10 145 1
10 152 1
10 154 1
10 156 1
10 160 1
10 165 1
10 172 1
10 173 1
10 175 1
10 177 1
10 179 1
10 180 1
10 199 1
10 203 1
10 204 1
10 209 1
10 214 1
10 217 1
10 226 1
10 227 1
10 228 1
10 236 1
10 242 1
10 246 1
10 247 1
10 249 1
10 250 1
10 251 1
10 266 1
10 271 1
10 273 1
10 278 1
10 283 1
10 285 1
10 292 1
10 311 1
10 313 1
10 314 1
10 317 1
10 318 1
10 323 1
10 325 1
10 326 1
10 328 1
10 333 1
10 338 1
10 342 1
10 345 1
10 349 1
10 351 1
10 354 1
10 359 1
10 360 1
10 363 1
10 364 1
10 365 1
10 370 1
10 376 1
10 377 1
10 380 1
10 387 1
10 388 1
10 391 1
10 393 1
10 397 1
10 399 1
10 400 1
11 12 1
11 17 1
11 18 1
11 19 1
11 26 1
11 37 1
11 38 1
11 40 1
11 50 1
11 54 1
11 60 1
11 65 1
11 66 1
11 69 1
11 73 1
11 78 1
11 81 1
11 84 1
11 85 1
11 87 1
11 95 1
11 112 1
11 114 1
11 119 1
11 120 1
11 122 1
11 123 1
11 129 1
11 131 1
11 135 1
11 139 1
11 145 1
11 156 1
11 161 1
11 165 1
11 169 1
11 170 1
11 179 1
11 180 1
11 188 1
11 193 1
11 194 1
11 199 1
11 205 1
11 210 1
11 211 1
11 212 1
11 214 1
11 221 1
11 222 1
11 228 1
11 231 1
11 232 1
11 235 1
11 236 1
11 239 1
11 240 1
11 242 1
11 243 1
11 244 1
11 248 1
11 254 1
11 255 1
11 257 1
11 263 1
11 270 1
11 274 1
11 276 1
11 277 1
11 278 1
11 294 1
11 295 1
11 299 1
11 302 1
11 303 1
11 306 1
11 308 1
11 310 1
11 311 1
11 312 1
11 313 1
11 314 1
11 315 1
11 316 1
11 317 1
11 318 1
11 319 1
11 320 1
11 321 1
11 330 1
11 335 1
11 338 1
11 342 1
11 343 1
11 346 1
11 349 1
11 353 1
11 360 1
11 363 1
11 365 1
11 367 1
11 370 1
11 373 1
11 375 1
11 380 1
11 381 1
11 382 1
11 394 1
11 396 1
12 13 1
12 15 1
12 16 1
12 19 1
12 22 1
12 24 1
12 29 1
12 33 1
12 39 1
12 43 1
12 46 1
12 47 1
12 53 1
12 63 1
12 64 1
12 69 1
12 70 1
12 73 1
12 79 1
12 84 1
12 85 1
12 88 1
12 89 1
12 93 1
12 94 1
12 99 1
12 103 1
12 106 1
12 108 1
12 109 1
12 111 1
12 119 1
12 122 1
12 125 1
12 127 1
12 129 1
12 133 1
12 135 1
12 137 1
12 141 1
12 142 1
12 143 1
12 159 1
12 164 1
12 166 1
12 168 1
12 170 1
12 172 1
12 173 1
12 177 1
12 184 1
12 190 1
12 197 1
12 200 1
12 201 1
12 202 1
12 205 1
12 216 1
12 224 1
12 231 1
12 232 1
12 237 1
12 238 1
12 240 1
12 243 1
12 247 1
12 253 1
12 259 1
12 261 1
12 262 1
12 270 1
12 272 1
12 280 1
12 282 1
12 285 1
12 286 1
12 287 1
12 295 1
12 296 1
12 299 1
12 303 1
12 308 1
12 310 1
12 312 1
12 313 1
12 321 1
12 322 1
12 324 1
12 326 1
12 329 1
12 333 1
12 336 1
12 338 1
12 339 1
12 341 1
12 345 1
12 352 1
12 358 1
12 367 1
12 371 1
12 374 1
12 375 1
12 376 1
12 378 1
12 381 1
12 390 1
12 392 1
12 393 1
12 395 1
13 19 1
13 20 1
13 31 1
13 33 1
13 35 1
13 41 1
13 42 1
13 47 1
13 53 1
13 65 1
13 68 1
13 71 1
13 77 1
13 83 1
13 84 1
13 87 1
13 89 1
13 91 1
13 99 1
13 100 1
13 101 1
13 104 1
13 106 1
13 107 1
13 109 1
13 112 1
13 113 1
13 115 1
13 118 1
13 120 1
13 121 1
13 127 1
13 144 1
13 154 1
13 156 1
13 158 1
13 161 1
13 162 1
13 167 1
13 171 1
13 172 1
13 174 1
13 175 1
13 177 1
13 184 1
13 191 1
13 196 1
13 200 1
13 209 1
13 213 1
13 215 1
13 219 1
13 220 1
13 227 1
13 229 1
13 230 1
13 231 1
13 234 1
13 245 1
13 246 1
13 252 1
13 254 1
13 255 1
13 259 1
13 262 1
13 264 1
13 269 1
13 276 1
13 279 1
13 280 1
13 281 1
13 282 1
13 292 1
13 295 1
13 296 1
13 297 1
13 302 1
13 306 1
13 308 1
13 319 1
13 325 1
13 328 1
13 331 1
13 341 1
13 342 1
13 343 1
13 344 1
13 346 1
13 348 1
13 354 1
13 356 1
13 358 1
13 360 1
13 370 1
13 372 1
13 375 1
13 376 1
13 378 1
13 381 1
13 383 1
13 384 1
13 388 1
13 391 1
13 394 1
13 400 1
14 19 1
14 23 1
14 31 1
14 34 1
14 36 1
14 38 1
14 46 1
14 47 1
14 53 1
14 54 1
14 56 1
14 58 1
14 61 1
14 62 1
14 69 1
14 76 1
14 78 1
14 80 1
14 84 1
14 87 1
14 88 1
14 91 1
14 97 1
14 99 1
14 100 1
14 102 1
14 103 1
14 104 1
14 105 1
14 106 1
14 109 1
14 114 1
14 115 1
14 119 1
14 120 1
14 121 1
14 123 1
14 125 1
14 129 1
14 136 1
14 139 1
14 144 1
14 145 1
14 148 1
14 150 1
14 151 1
14 152 1
14 155 1
14 159 1
14 163 1
14 169 1
14 176 1
14 190 1
14 194 1
14 201 1
14 209 1
14 215 1
14 216 1
14 220 1
14 222 1
14 244 1
14 247 1
14 248 1
14 250 1
14 254 1
14 260 1
14 263 1
14 265 1
14 271 1
14 273 1
14 275 1
14 276 1
14 277 1
14 283 1
14 285 1
14 286 1
14 289 1
14 290 1
14 296 1
14 298 1
14 301 1
14 304 1
14 306 1
14 312 1
14 318 1
14 319 1
14 322 1
14 332 1
14 336 1
14 337 1
14 341 1
14 342 1
14 345 1
14 348 1
14 349 1
14 352 1
14 354 1
14 356 1
14 358 1
14 360 1
14 363 1
14 365 1
14 367 1
14 376 1
14 380 1
14 388 1
14 391 1
14 394 1
14 395 1
14 398 1
15 16 1
15 17 1
15 23 1
15 25 1
15 33 1
15 34 1
15 39 1
15 41 1
15 46 1
15 48 1
15 50 1
15 51 1
15 52 1
15 53 1
15 55 1
15 58 1
15 64 1
15 73 1
15 75 1
15 78 1
15 79 1
15 85 1
15 87 1
15 89 1
15 92 1
15 97 1
15 98 1
15 100 1
15 104 1
15 106 1
15 107 1
15 112 1
15 123 1
15 132 1
15 135 1
15 140 1
15 142 1
15 161 1
15 165 1
15 166 1
15 169 1
15 170 1
15 171 1
15 172 1
15 179 1
15 180 1
15 186 1
15 188 1
15 197 1
15 202 1
15 205 1
15 210 1
15 219 1
15 226 1
15 234 1
15 236 1
15 242 1
15 245 1
15 247 1
15 259 1
15 261 1
15 279 1
15 282 1
15 290 1
15 298 1
15 303 1
15 305 1
15 306 1
15 307 1
15 308 1
15 313 1
15 319 1
15 323 1
15 324 1
15 326 1
15 327 1
15 330 1
15 333 1
15 335 1
15 340 1
15 342 1
15 343 1
15 345 1
15 349 1
15 352 1
15 354 1
15 357 1
15 359 1
15 367 1
15 370 1
15 371 1
15 374 1
15 379 1
15 387 1
15 389 1
15 390 1
15 396 1
16 20 1
16 22 1
16 24 1
16 30 1
16 39 1
16 63 1
16 66 1
16 68 1
16 73 1
16 79 1
16 85 1
16 91 1
16 105 1
16 106 1
16 112 1
16 113 1
16 114 1
16 119 1
16 120 1
16 124 1
16 126 1
16 127 1
16 131 1
16 133 1
16 141 1
16 143 1
16 151 1
16 153 1
16 157 1
16 161 1
16 163 1
16 166 1
16 167 1
16 168 1
16 169 1
16 172 1
16 176 1
16 184 1
16 188 1
16 193 1
16 195 1
16 197 1
16 202 1
16 203 1
16 204 1
16 212 1
16 218 1
16 223 1
16 225 1
16 233 1
16 235 1
16 238 1
16 239 1
16 245 1
16 248 1
16 254 1
16 258 1
16 259 1
16 261 1
16 278 1
16 281 1
16 285 1
16 286 1
16 289 1
16 293 1
16 294 1
16 298 1
16 304 1
16 308 1
16 310 1
16 311 1
16 312 1
16 318 1
16 328 1
16 334 1
16 335 1
16 338 1
16 344 1
16 345 1
16 354 1
16 355 1
16 359 1
16 361 1
16 363 1
16 368 1
16 374 1
16 376 1
16 379 1
16 388 1
16 393 1
17 19 1
17 24 1
17 28 1
17 29 1
17 30 1
17 32 1
17 33 1
17 45 1
17 52 1
17 55 1
17 57 1
17 65 1
17 69 1
17 73 1
17 76 1
17 81 1
17 84 1
17 89 1
17 90 1
17 93 1
17 104 1
17 109 1
17 115 1
17 117 1
17 124 1
17 126 1
17 128 1
17 129 1
17 130 1
17 143 1
17 158 1
17 169 1
17 174 1
17 181 1
17 183 1
17 185 1
17 186 1
17 188 1
17 195 1
17 201 1
17 202 1
17 203 1
17 209 1
17 218 1
17 221 1
17 222 1
17 223 1
17 226 1
17 228 1
17 230 1
17 236 1
17 244 1
17 250 1
17 251 1
17 255 1
17 256 1
17 260 1
17 261 1
17 270 1
17 273 1
17 295 1
17 299 1
17 303 1
17 311 1
17 315 1
17 316 1
17 320 1
17 324 1
17 326 1
17 329 1
17 330 1
17 332 1
17 339 1
17 341 1
17 344 1
17 349 1
17 354 1
17 360 1
17 361 1
17 363 1
17 364 1
17 373 1
17 376 1
17 387 1
17 389 1
17 392 1
17 400 1
18 23 1
18 27 1
18 31 1
18 45 1
18 56 1
18 59 1
18 61 1
18 62 1
18 65 1
18 74 1
18 76 1
18 78 1
18 79 1
18 80 1
18 83 1
18 86 1
18 88 1
18 95 1
18 99 1
18 103 1
18 111 1
18 113 1
18 115 1
18 119 1
18 121 1
18 122 1
18 139 1
18 144 1
18 151 1
18 152 1
18 153 1
18 157 1
18 163 1
18 166 1
18 172 1
18 176 1
18 179 1
18 180 1
18 184 1
18 185 1
18 188 1
18 191 1
18 198 1
18 199 1
18 204 1
18 205 1
18 209 1
18 213 1
18 214 1
18 222 1
18 225 1
18 226 1
18 228 1
18 230 1
18 231 1
18 232 1
18 233 1
18 236 1
18 243 1
18 254 1
18 263 1
18 265 1
18 267 1
18 268 1
18 270 1
18 273 1
18 274 1
18 275 1
18 280 1
18 284 1
18 285 1
18 288 1
18 290 1
18 295 1
18 298 1
18 299 1
18 300 1
18 303 1
18 306 1
18 310 1
18 316 1
18 330 1
18 337 1
18 340 1
18 343 1
18 351 1
18 354 1
18 355 1
18 358 1
18 360 1
18 366 1
18 368 1
18 371 1
18 374 1
18 375 1
18 376 1
18 383 1
18 389 1
18 396 1
19 22 1
19 27 1
19 34 1
19 40 1
19 41 1
19 42 1
19 44 1
19 52 1
19 57 1
19 62 1
19 72 1
19 73 1
19 74 1
19 75 1
19 86 1
19 89 1
19 92 1
19 103 1
19 104 1
19 105 1
19 111 1
19 115 1
19 116 1
19 118 1
19 119 1
19 122 1
19 128 1
19 132 1
19 136 1
19 137 1
19 139 1
19 142 1
19 143 1
19 144 1
19 148 1
19 154 1
19 155 1
19 157 1
19 166 1
19 172 1
19 175 1
19 179 1
19 180 1
19 181 1
19 182 1
19 191 1
19 200 1
19 202 1
19 203 1
19 211 1
19 213 1
19 217 1
19 218 1
19 221 1
19 229 1
19 231 1
19 234 1
19 236 1
19 242 1
19 248 1
19 249 1
19 252 1
19 253 1
19 255 1
19 257 1
19 259 1
19 262 1
19 264 1
19 268 1
19 269 1
19 270 1
19 271 1
19 272 1
19 273 1
19 277 1
19 281 1
19 282 1
19 286 1
19 288 1
19 296 1
19 306 1
19 308 1
19 311 1
19 312 1
19 314 1
19 315 1
19 321 1
19 324 1
19 325 1
19 328 1
19 329 1
19 338 1
19 341 1
19 346 1
19 353 1
19 359 1
19 363 1
19 367 1
19 368 1
19 370 1
19 371 1
19 372 1
19 375 1
19 384 1
19 386 1
19 387 1
19 389 1
19 395 1
19 399 1
19 400 1
20 34 1
20 35 1
20 36 1
20 41 1
20 51 1
20 58 1
20 61 1
20 64 1
20 65 1
20 67 1
20 69 1
20 70 1
20 72 1
20 74 1
20 81 1
20 82 1
20 83 1
20 87 1
20 88 1
20 94 1
20 100 1
20 104 1
20 109 1
20 113 1
20 116 1
20 124 1
20 133 1
20 136 1
20 137 1
20 138 1
20 139 1
20 140 1
20 143 1
20 158 1
20 163 1
20 169 1
20 173 1
20 174 1
20 183 1
20 209 1
20 210 1
20 215 1
20 219 1
20 222 1
20 225 1
20 226 1
20 227 1
20 231 1
20 242 1
20 244 1
20 248 1
20 250 1
20 253 1
20 255 1
20 257 1
20 259 1
20 272 1
20 277 1
20 280 1
20 290 1
20 295 1
20 297 1
20 298 1
20 305 1
20 306 1
20 310 1
20 312 1
20 316 1
20 317 1
20 319 1
20 322 1
20 326 1
20 329 1
20 331 1
20 332 1
20 334 1
20 336 1
20 337 1
20 340 1
20 346 1
20 351 1
20 355 1
20 356 1
20 357 1
20 359 1
20 369 1
20 370 1
20 371 1
20 373 1
20 375 1
20 378 1
20 379 1
20 382 1
20 383 1
20 384 1
20 387 1
20 389 1
20 395 1
20 398 1
21 24 1
21 25 1
21 27 1
21 28 1
21 30 1
21 31 1
21 33 1
21 36 1
21 37 1
21 38 1
21 39 1
21 44 1
21 46 1
21 59 1
21 60 1
21 66 1
21 72 1
21 79 1
21 87 1
21 88 1
21 91 1
21 93 1
21 94 1
21 96 1
21 103 1
21 104 1
21 107 1
21 112 1
21 113 1
21 114 1
21 115 1
21 119 1
21 122 1
21 125 1
21 130 1
21 134 1
21 140 1
21 143 1
21 148 1
21 151 1
21 157 1
21 161 1
21 162 1
21 163 1
21 165 1
21 176 1
21 181 1
21 190 1
21 194 1
21 196 1
21 197 1
21 199 1
21 207 1
21 215 1
21 221 1
21 223 1
21 247 1
21 257 1
21 261 1
21 262 1
21 265 1
21 267 1
21 270 1
21 273 1
21 298 1
21 305 1
21 310 1
21 315 1
21 318 1
21 323 1
21 327 1
21 328 1
21 329 1
21 333 1
21 336 1
21 337 1
21 338 1
21 339 1
21 346 1
21 356 1
21 358 1
21 359 1
21 361 1
21 365 1
21 371 1
21 374 1
21 382 1
21 385 1
21 386 1
21 388 1
21 389 1
21 392 1
21 397 1
22 29 1
22 32 1
22 33 1
22 37 1
22 43 1
22 45 1
22 46 1
22 47 1
22 53 1
22 59 1
22 62 1
22 64 1
22 65 1
22 72 1
22 75 1
22 79 1
22 80 1
22 82 1
22 83 1
22 84 1
22 85 1
22 87 1
22 90 1
22 94 1
22 97 1
22 102 1
22 103 1
22 104 1
22 108 1
22 110 1
22 113 1
22 120 1
22 127 1
22 130 1
22 134 1
22 138 1
22 141 1
22 143 1
22 154 1
22 156 1
22 157 1
22 173 1
22 182 1
22 187 1
22 195 1
22 197 1
22 201 1
22 204 1
22 212 1
22 213 1
22 224 1
22 234 1
22 240 1
22 251 1
22 258 1
22 259 1
22 260 1
22 261 1
22 263 1
22 267 1
22 268 1
22 273 1
22 275 1
22 277 1
22 285 1
22 287 1
22 289 1
22 292 1
22 295 1
22 299 1
22 308 1
22 310 1
22 313 1
22 320 1
22 324 1
22 333 1
22 336 1
22 339 1
22 348 1
22 349 1
22 351 1
22 352 1
22 356 1
22 359 1
22 367 1
22 372 1
22 375 1
22 377 1
22 383 1
22 386 1
22 395 1
22 397 1
22 399 1
22 400 1
23 24 1
23 27 1
23 32 1
23 39 1
23 42 1
23 45 1
23 47 1
23 48 1
23 49 1
23 50 1
23 52 1
23 55 1
23 59 1
23 60 1
23 62 1
23 65 1
23 67 1
23 71 1
23 72 1
23 77 1
23 79 1
23 85 1
23 86 1
23 87 1
23 103 1
23 104 1
23 106 1
23 107 1
23 112 1
23 114 1
23 119 1
23 123 1
23 128 1
23 129 1
23 150 1
23 153 1
23 157 1
23 166 1
23 177 1
23 178 1
23 181 1
23 182 1
23 183 1
23 186 1
23 191 1
23 196 1
23 198 1
23 200 1
23 202 1
23 207 1
23 209 1
23 211 1
23 213 1
23 238 1
23 241 1
23 246 1
23 247 1
23 251 1
23 253 1
23 254 1
23 258 1
23 259 1
23 270 1
23 271 1
23 275 1
23 279 1
23 294 1
23 295 1
23 299 1
23 300 1
23 304 1
23 306 1
23 307 1
23 310 1
23 312 1
23 314 1
23 322 1
23 323 1
23 326 1
23 330 1
23 331 1
23 338 1
23 340 1
23 341 1
23 342 1
23 344 1
23 347 1
23 351 1
23 362 1
23 384 1
23 391 1
24 26 1
24 27 1
24 29 1
24 36 1
24 37 1
24 39 1
24 42 1
24 45 1
24 51 1
24 57 1
24 58 1
24 65 1
24 66 1
24 68 1
24 72 1
24 75 1
24 77 1
24 78 1
24 81 1
24 83 1
24 84 1
24 85 1
24 93 1
24 94 1
24 96 1
24 97 1
24 98 1
24 104 1
24 107 1
24 108 1
24 117 1
24 119 1
24 124 1
24 130 1
24 131 1
24 132 1
24 134 1
24 136 1
24 139 1
24 140 1
24 143 1
24 150 1
24 158 1
24 160 1
24 163 1
24 166 1
24 167 1
24 169 1
24 171 1
24 172 1
24 178 1
24 182 1
24 183 1
24 184 1
24 190 1
24 194 1
24 196 1
24 203 1
24 207 1
24 212 1
24 213 1
24 216 1
24 217 1
24 222 1
24 226 1
24 231 1
24 233 1
24 238 1
24 247 1
24 249 1
24 251 1
24 256 1
24 263 1
24 266 1
24 268 1
24 269 1
24 272 1
24 280 1
24 288 1
24 302 1
24 307 1
24 313 1
24 319 1
24 320 1
24 322 1
24 327 1
24 331 1
24 332 1
24 334 1
24 336 1
24 344 1
24 350 1
24 351 1
24 356 1
24 358 1
24 362 1
24 366 1
24 369 1
24 372 1
24 374 1
24 377 1
24 383 1
24 390 1
24 396 1
24 397 1
24 400 1
25 33 1
25 40 1
25 41 1
25 42 1
25 44 1
25 55 1
25 56 1
25 58 1
25 61 1
25 63 1
25 65 1
25 67 1
25 68 1
25 69 1
25 74 1
25 79 1
25 87 1
25 91 1
25 92 1
25 94 1
25 95 1
25 106 1
25 113 1
25 116 1
25 117 1
25 118 1
25 119 1
25 120 1
25 123 1
25 128 1
25 129 1
25 133 1
25 136 1
25 142 1
25 145 1
25 147 1
25 148 1
25 150 1
25 160 1
25 163 1
25 168 1
25 169 1
25 172 1
25 174 1
25 182 1
25 183 1
25 186 1
25 188 1
25 189 1
25 195 1
25 196 1
25 197 1
25 204 1
25 211 1
25 212 1
25 213 1
25 229 1
25 231 1
25 233 1
25 235 1
25 238 1
25 243 1
25 247 1
25 250 1
25 252 1
25 255 1
25 256 1
25 261 1
25 265 1
25 268 1
25 269 1
25 271 1
25 273 1
25 274 1
25 276 1
25 278 1
25 279 1
25 285 1
25 289 1
25 290 1
25 291 1
25 296 1
25 297 1
25 298 1
25 312 1
25 317 1
25 319 1
25 320 1
25 323 1
25 331 1
25 333 1
25 337 1
25 349 1
25 350 1
25 351 1
25 355 1
25 357 1
25 358 1
25 359 1
25 365 1
25 366 1
25 368 1
25 369 1
25 370 1
25 391 1
25 397 1
26 27 1
26 29 1
26 33 1
26 36 1
26 39 1
26 40 1
26 43 1
26 46 1
26 50 1
26 53 1
26 54 1
26 59 1
26 61 1
26 66 1
26 74 1
26 86 1
26 87 1
26 100 1
26 101 1
26 102 1
26 103 1
26 108 1
26 112 1
26 114 1
26 119 1
26 121 1
26 122 1
26 123 1
26 129 1
26 130 1
26 131 1
26 134 1
26 137 1
26 146 1
26 148 1
26 150 1
26 152 1
26 158 1
26 160 1
26 163 1
26 174 1
26 177 1
26 180 1
26 182 1
26 183 1
26 184 1
26 199 1
26 202 1
26 204 1
26 208 1
26 213 1
26 214 1
26 216 1
26 223 1
26 225 1
26 233 1
26 241 1
26 242 1
26 252 1
26 255 1
26 256 1
26 259 1
26 262 1
26 264 1
26 267 1
26 268 1
26 271 1
26 273 1
26 275 1
26 278 1
26 279 1
26 280 1
26 293 1
26 295 1
26 297 1
26 304 1
26 305 1
26 306 1
26 307 1
26 310 1
26 320 1
26 328 1
26 332 1
26 335 1
26 338 1
26 340 1
26 346 1
26 347 1
26 353 1
26 358 1
26 362 1
26 373 1
26 374 1
26 399 1
27 29 1
27 33 1
27 35 1
27 40 1
27 44 1
27 46 1
27 49 1
27 52 1
27 66 1
27 67 1
27 71 1
27 74 1
27 78 1
27 83 1
27 84 1
27 86 1
27 88 1
27 94 1
27 96 1
27 98 1
27 99 1
27 105 1
27 109 1
27 111 1
27 129 1
27 131 1
27 136 1
27 139 1
27 140 1
27 142 1
27 150 1
27 151 1
27 152 1
27 156 1
27 165 1
27 171 1
27 176 1
27 179 1
27 189 1
27 194 1
27 198 1
27 200 1
27 204 1
27 205 1
27 206 1
27 210 1
27 212 1
27 216 1
27 226 1
27 234 1
27 240 1
27 245 1
27 250 1
27 255 1
27 256 1
27 258 1
27 259 1
27 260 1
27 261 1
27 264 1
27 265 1
27 273 1
27 277 1
27 279 1
27 285 1
27 287 1
27 290 1
27 292 1
27 297 1
27 298 1
27 299 1
27 302 1
27 303 1
27 304 1
27 308 1
27 311 1
27 312 1
27 317 1
27 318 1
27 322 1
27 330 1
27 335 1
27 343 1
27 346 1
27 347 1
27 349 1
27 361 1
27 365 1
27 369 1
27 370 1
27 375 1
27 376 1
27 392 1
27 398 1
28 30 1
28 31 1
28 37 1
28 38 1
28 48 1
28 52 1
28 54 1
28 57 1
28 63 1
28 67 1
28 70 1
28 74 1
28 78 1
28 81 1
28 88 1
28 92 1
28 95 1
28 96 1
28 97 1
28 100 1
28 102 1
28 106 1
28 109 1
28 118 1
28 120 1
28 122 1
28 123 1
28 126 1
28 128 1
28 132 1
28 136 1
28 138 1
28 142 1
28 144 1
28 146 1
28 149 1
28 153 1
28 154 1
28 156 1
28 162 1
28 164 1
28 168 1
28 174 1
28 177 1
28 178 1
28 180 1
28 188 1
28 189 1
28 190 1
28 192 1
28 195 1
28 202 1
28 207 1
28 210 1
28 214 1
28 215 1
28 216 1
28 218 1
28 219 1
28 224 1
28 226 1
28 227 1
28 231 1
28 232 1
28 235 1
28 237 1
28 242 1
28 243 1
28 245 1
28 259 1
28 263 1
28 266 1
28 268 1
28 283 1
28 286 1
28 287 1
28 289 1
28 292 1
28 295 1
28 296 1
28 298 1
28 303 1
28 304 1
28 305 1
28 311 1
28 312 1
28 317 1
28 322 1
28 326 1
28 328 1
28 329 1
28 330 1
28 337 1
28 352 1
28 359 1
28 360 1
28 362 1
28 363 1
28 366 1
28 367 1
28 372 1
28 373 1
28 376 1
28 377 1
28 378 1
28 381 1
28 383 1
28 388 1
28 389 1
28 392 1
28 393 1
28 396 1
29 38 1
29 42 1
29 44 1
29 46 1
29 48 1
29 50 1
29 56 1
29 64 1
29 68 1
29 69 1
29 76 1
29 80 1
29 83 1
29 93 1
29 98 1
29 99 1
29 100 1
29 102 1
29 114 1
29 117 1
29 121 1
29 134 1
29 139 1
29 142 1
29 144 1
29 157 1
29 160 1
29 164 1
29 171 1
29 176 1
29 177 1
29 185 1
29 188 1
29 189 1
29 192 1
29 196 1
29 204 1
29 210 1
29 215 1
29 216 1
29 221 1
29 225 1
29 229 1
29 234 1
29 235 1
29 238 1
29 250 1
29 253 1
29 254 1
29 255 1
29 261 1
29 268 1
29 269 1
29 276 1
29 282 1
29 287 1
29 290 1
29 292 1
29 301 1
29 303 1
29 306 1
29 310 1
29 311 1
29 312 1
29 315 1
29 318 1
29 320 1
29 321 1
29 329 1
29 330 1
29 331 1
29 334 1
29 337 1
29 339 1
29 342 1
29 343 1
29 350 1
29 351 1
29 354 1
29 356 1
29 357 1
29 363 1
29 372 1
29 374 1
29 381 1
29 382 1
29 385 1
29 391 1
29 399 1
29 400 1
30 36 1
30 40 1
30 41 1
30 43 1
30 45 1
30 49 1
30 52 1
30 53 1
30 59 1
30 74 1
30 76 1
30 78 1
30 80 1
30 83 1
30 84 1
30 88 1
30 89 1
30 92 1
30 95 1
30 100 1
30 108 1
30 118 1
30 125 1
30 126 1
30 129 1
30 130 1
30 132 1
30 145 1
30 146 1
30 148 1
30 155 1
30 160 1
30 161 1
30 165 1
30 166 1
30 169 1
30 170 1
30 176 1
30 185 1
30 194 1
30 195 1
30 203 1
30 207 1
30 208 1
30 210 1
30 216 1
30 218 1
30 219 1
30 221 1
30 228 1
30 229 1
30 230 1
30 232 1
30 233 1
30 236 1
30 239 1
30 260 1
30 262 1
30 268 1
30 271 1
30 278 1
30 279 1
30 288 1
30 289 1
30 290 1
30 296 1
30 310 1
30 311 1
30 315 1
30 318 1
30 319 1
30 328 1
30 338 1
30 340 1
30 341 1
30 353 1
30 357 1
30 365 1
30 373 1
30 378 1
30 381 1
30 382 1
30 383 1
30 387 1
30 389 1
30 391 1
30 392 1
30 396 1
31 34 1
31 37 1
31 40 1
31 43 1
31 44 1
31 47 1
31 56 1
31 57 1
31 58 1
31 62 1
31 69 1
31 75 1
31 78 1
31 81 1
31 92 1
31 94 1
31 111 1
31 120 1
31 121 1
31 122 1
31 123 1
31 126 1
31 129 1
31 136 1
31 140 1
31 142 1
31 153 1
31 154 1
31 163 1
31 173 1
31 174 1
31 175 1
31 194 1
31 200 1
31 210 1
31 215 1
31 216 1
31 222 1
31 227 1
31 228 1
31 232 1
31 234 1
31 235 1
31 238 1
31 250 1
31 253 1
31 255 1
31 259 1
31 260 1
31 271 1
31 274 1
31 275 1
31 276 1
31 284 1
31 289 1
31 292 1
31 293 1
31 294 1
31 298 1
31 299 1
31 300 1
31 301 1
31 306 1
31 311 1
31 314 1
31 318 1
31 319 1
31 324 1
31 329 1
31 330 1
31 334 1
31 339 1
31 340 1
31 349 1
31 357 1
31 358 1
31 361 1
31 363 1
31 367 1
31 372 1
31 375 1
31 378 1
31 380 1
31 382 1
31 383 1
31 385 1
31 387 1
31 388 1
31 394 1
31 398 1
31 400 1
32 36 1
32 42 1
32 43 1
32 45 1
32 46 1
32 52 1
32 71 1
32 72 1
32 73 1
32 75 1
32 77 1
32 78 1
32 85 1
32 87 1
32 90 1
32 95 1
32 102 1
32 104 1
32 109 1
32 114 1
32 116 1
32 117 1
32 120 1
32 124 1
32 128 1
32 131 1
32 133 1
32 135 1
32 139 1
32 152 1
32 157 1
32 158 1
32 161 1
32 162 1
32 163 1
32 168 1
32 169 1
32 174 1
32 181 1
32 184 1
32 189 1
32 192 1
32 193 1
32 199 1
32 201 1
32 204 1
32 207 1
32 208 1
32 213 1
32 214 1
32 217 1
32 221 1
32 229 1
32 231 1
32 233 1
32 240 1
32 243 1
32 246 1
32 253 1
32 254 1
32 258 1
32 259 1
32 266 1
32 267 1
32 278 1
32 281 1
32 283 1
32 285 1
32 287 1
32 289 1
32 294 1
32 301 1
32 302 1
32 306 1
32 310 1
32 312 1
32 313 1
32 317 1
32 320 1
32 323 1
32 334 1
32 339 1
32 341 1
32 342 1
32 343 1
32 344 1
32 345 1
32 347 1
32 355 1
32 357 1
32 360 1
32 361 1
32 365 1
32 366 1
32 367 1
32 370 1
32 372 1
32 378 1
32 384 1
32 387 1
32 389 1
33 34 1
33 38 1
33 39 1
33 45 1
33 46 1
33 50 1
33 53 1
33 58 1
33 61 1
33 63 1
33 65 1
33 66 1
33 67 1
33 76 1
33 79 1
33 85 1
33 94 1
33 96 1
33 102 1
33 103 1
33 105 1
33 109 1
33 116 1
33 137 1
33 140 1
33 141 1
33 147 1
33 152 1
33 165 1
33 166 1
33 170 1
33 171 1
33 173 1
33 180 1
33 181 1
33 184 1
33 193 1
33 194 1
33 196 1
33 202 1
33 203 1
33 205 1
33 208 1
33 214 1
33 215 1
33 221 1
33 223 1
33 226 1
33 227 1
33 229 1
33 232 1
33 233 1
33 235 1
33 237 1
33 246 1
33 250 1
33 255 1
33 262 1
33 265 1
33 268 1
33 269 1
33 277 1
33 279 1
33 283 1
33 286 1
33 288 1
33 289 1
33 290 1
33 302 1
33 305 1
33 308 1
33 309 1
33 315 1
33 318 1
33 321 1
33 322 1
33 324 1
33 325 1
33 326 1
33 331 1
33 335 1
33 344 1
33 346 1
33 350 1
33 360 1
33 363 1
33 366 1
33 379 1
33 380 1
33 386 1
33 388 1
33 397 1
34 42 1
34 54 1
34 63 1
34 66 1
34 78 1
34 79 1
34 81 1
34 82 1
34 84 1
34 91 1
34 94 1
34 100 1
34 104 1
34 108 1
34 110 1
34 112 1
34 113 1
34 114 1
34 120 1
34 127 1
34 130 1
34 134 1
34 140 1
34 142 1
34 144 1
34 145 1
34 151 1
34 157 1
34 160 1
34 170 1
34 171 1
34 172 1
34 183 1
34 187 1
34 189 1
34 194 1
34 198 1
34 201 1
34 205 1
34 206 1
34 214 1
34 220 1
34 223 1
34 225 1
34 229 1
34 234 1
34 235 1
34 243 1
34 247 1
34 248 1
34 254 1
34 255 1
34 264 1
34 272 1
34 285 1
34 290 1
34 292 1
34 294 1
34 308 1
34 309 1
34 311 1
34 312 1
34 314 1
34 319 1
34 321 1
34 323 1
34 327 1
34 330 1
34 331 1
34 332 1
34 333 1
34 334 1
34 345 1
34 348 1
34 352 1
34 355 1
34 357 1
34 361 1
34 365 1
34 366 1
34 367 1
34 368 1
34 372 1
34 374 1
34 381 1
34 389 1
34 390 1
34 392 1
34 395 1
35 36 1
35 39 1
35 40 1
35 42 1
35 47 1
35 50 1
35 52 1
35 56 1
35 59 1
35 60 1
35 63 1
35 64 1
35 65 1
35 66 1
35 67 1
35 68 1
35 70 1
35 78 1
35 81 1
35 82 1
35 83 1
35 84 1
35 87 1
35 93 1
35 97 1
35 103 1
35 105 1
35 106 1
35 113 1
35 114 1
35 116 1
35 129 1
35 134 1
35 142 1
35 146 1
35 157 1
35 158 1
35 160 1
35 162 1
35 165 1
35 170 1
35 172 1
35 179 1
35 181 1
35 182 1
35 183 1
35 188 1
35 189 1
35 192 1
35 195 1
35 199 1
35 203 1
35 207 1
35 210 1
35 211 1
35 215 1
35 216 1
35 217 1
35 220 1
35 224 1
35 226 1
35 227 1
35 228 1
35 232 1
35 234 1
35 235 1
35 237 1
35 239 1
35 240 1
35 244 1
35 246 1
35 249 1
35 257 1
35 265 1
35 266 1
35 267 1
35 270 1
35 271 1
35 272 1
35 275 1
35 277 1
35 280 1
35 288 1
35 290 1
35 296 1
35 297 1
35 307 1
35 308 1
35 314 1
35 320 1
35 323 1
35 327 1
35 329 1
35 332 1
35 334 1
35 337 1
35 342 1
35 347 1
35 355 1
35 356 1
35 357 1
35 358 1
35 362 1
35 370 1
35 372 1
35 378 1
35 379 1
35 381 1
35 383 1
35 384 1
35 387 1
35 389 1
35 392 1
36 39 1
36 42 1
36 46 1
36 50 1
36 51 1
36 53 1
36 64 1
36 70 1
36 73 1
36 74 1
36 75 1
36 82 1
36 94 1
36 96 1
36 98 1
36 100 1
36 103 1
36 109 1
36 112 1
36 117 1
36 118 1
36 119 1
36 120 1
36 122 1
36 130 1
36 131 1
36 133 1
36 139 1
36 140 1
36 144 1
36 145 1
36 147 1
36 152 1
36 160 1
36 166 1
36 170 1
36 173 1
36 176 1
36 181 1
36 188 1
36 192 1
36 193 1
36 196 1
36 199 1
36 201 1
36 204 1
36 207 1
36 209 1
36 215 1
36 217 1
36 218 1
36 220 1
36 221 1
36 222 1
36 226 1
36 232 1
36 233 1
36 238 1
36 241 1
36 243 1
36 244 1
36 247 1
36 251 1
36 253 1
36 259 1
36 260 1
36 263 1
36 264 1
36 268 1
36 269 1
36 271 1
36 272 1
36 279 1
36 282 1
36 284 1
36 294 1
36 300 1
36 304 1
36 309 1
36 310 1
36 315 1
36 318 1
36 320 1
36 321 1
36 325 1
36 327 1
36 329 1
36 332 1
36 334 1
36 335 1
36 337 1
36 338 1
36 342 1
36 345 1
36 347 1
36 348 1
36 351 1
36 358 1
36 369 1
36 372 1
36 373 1
36 376 1
36 377 1
36 378 1
36 382 1
36 385 1
36 387 1
36 391 1
37 38 1
37 39 1
37 41 1
37 46 1
37 47 1
37 48 1
37 51 1
37 53 1
37 55 1
37 57 1
37 58 1
37 65 1
37 66 1
37 67 1
37 75 1
37 80 1
37 86 1
37 88 1
37 91 1
37 94 1
37 95 1
37 96 1
37 103 1
37 105 1
37 107 1
37 114 1
37 117 1
37 121 1
37 123 1
37 129 1
37 133 1
37 136 1
37 143 1
37 144 1
37 149 1
37 150 1
37 156 1
37 162 1
37 164 1
37 176 1
37 181 1
37 186 1
37 192 1
37 198 1
37 203 1
37 204 1
37 206 1
37 215 1
37 221 1
37 223 1
37 225 1
37 227 1
37 228 1
37 233 1
37 234 1
37 236 1
37 238 1
37 241 1
37 247 1
37 250 1
37 253 1
37 257 1
37 263 1
37 273 1
37 275 1
37 276 1
37 277 1
37 278 1
37 279 1
37 283 1
37 284 1
37 286 1
37 289 1
37 294 1
37 297 1
37 298 1
37 300 1
37 304 1
37 307 1
37 309 1
37 310 1
37 311 1
37 314 1
37 328 1
37 329 1
37 331 1
37 332 1
37 333 1
37 337 1
37 339 1
37 340 1
37 341 1
37 342 1
37 349 1
37 350 1
37 352 1
37 354 1
37 356 1
37 367 1
37 374 1
37 375 1
37 382 1
37 386 1
37 387 1
37 389 1
37 390 1
37 397 1
37 400 1
38 39 1
38 44 1
38 45 1
38 56 1
38 67 1
38 71 1
38 75 1
38 76 1
38 84 1
38 85 1
38 86 1
38 87 1
38 94 1
38 95 1
38 97 1
38 99 1
38 103 1
38 105 1
38 106 1
38 108 1
38 111 1
38 113 1
38 114 1
38 123 1
38 125 1
38 127 1
38 131 1
38 132 1
38 135 1
38 137 1
38 146 1
38 148 1
38 151 1
38 152 1
38 153 1
38 158 1
38 159 1
38 181 1
38 186 1
38 190 1
38 192 1
38 194 1
38 199 1
38 201 1
38 203 1
38 204 1
38 221 1
38 222 1
38 228 1
38 232 1
38 235 1
38 238 1
38 245 1
38 248 1
38 251 1
38 257 1
38 265 1
38 276 1
38 286 1
38 287 1
38 294 1
38 298 1
38 299 1
38 302 1
38 303 1
38 307 1
38 313 1
38 314 1
38 315 1
38 318 1
38 320 1
38 323 1
38 326 1
38 329 1
38 332 1
38 334 1
38 337 1
38 340 1
38 341 1
38 343 1
38 349 1
38 359 1
38 360 1
38 375 1
38 376 1
38 380 1
38 382 1
38 383 1
38 392 1
38 394 1
38 399 1
39 40 1
39 45 1
39 47 1
39 48 1
39 49 1
39 54 1
39 56 1
39 59 1
39 60 1
39 63 1
39 65 1
39 67 1
39 70 1
39 78 1
39 82 1
39 86 1
39 95 1
39 98 1
39 107 1
39 113 1
39 124 1
39 130 1
39 131 1
39 136 1
39 141 1
39 145 1
39 148 1
39 149 1
39 155 1
39 156 1
39 158 1
39 161 1
39 166 1
39 173 1
39 179 1
39 187 1
39 191 1
39 197 1
39 201 1
39 204 1
39 210 1
39 214 1
39 220 1
39 226 1
39 236 1
39 237 1
39 238 1
39 241 1
39 243 1
39 245 1
39 247 1
39 251 1
39 253 1
39 254 1
39 257 1
39 263 1
39 264 1
39 269 1
39 272 1
39 273 1
39 274 1
39 278 1
39 280 1
39 288 1
39 291 1
39 299 1
39 305 1
39 306 1
39 309 1
39 310 1
39 312 1
39 324 1
39 330 1
39 335 1
39 346 1
39 350 1
39 355 1
39 361 1
39 362 1
39 363 1
39 364 1
39 367 1
39 375 1
39 376 1
39 377 1
39 378 1
39 382 1
39 384 1
39 394 1
39 396 1
39 398 1
39 400 1
40 42 1
40 43 1
40 45 1
40 48 1
40 50 1
40 53 1
40 57 1
40 59 1
40 61 1
40 62 1
40 68 1
40 70 1
40 72 1
40 79 1
40 80 1
40 83 1
40 85 1
40 96 1
40 103 1
40 104 1
40 106 1
40 109 1
40 110 1
40 111 1
40 113 1
40 114 1
40 115 1
40 116 1
40 118 1
40 119 1
40 121 1
40 123 1
40 129 1
40 133 1
40 135 1
40 139 1
40 143 1
40 147 1
40 149 1
40 150 1
40 155 1
40 163 1
40 171 1
40 180 1
40 182 1
40 188 1
40 190 1
40 191 1
40 192 1
40 193 1
40 195 1
40 199 1
40 202 1
40 205 1
40 221 1
40 225 1
40 228 1
40 241 1
40 242 1
40 243 1
40 246 1
40 247 1
40 250 1
40 256 1
40 259 1
40 262 1
40 270 1
40 276 1
40 283 1
40 286 1
40 287 1
40 292 1
40 294 1
40 296 1
40 302 1
40 303 1
40 310 1
40 312 1
40 313 1
40 320 1
40 323 1
40 331 1
40 340 1
40 346 1
40 357 1
40 361 1
40 368 1
40 380 1
40 387 1
40 392 1
40 393 1
41 42 1
41 44 1
41 47 1
41 48 1
41 50 1
41 53 1
41 56 1
41 58 1
41 60 1
41 62 1
41 64 1
41 65 1
41 75 1
41 81 1
41 82 1
41 84 1
41 85 1
41 87 1
41 88 1
41 90 1
41 95 1
41 103 1
41 106 1
41 110 1
41 111 1
41 118 1
41 124 1
41 125 1
41 128 1
41 130 1
41 133 1
41 135 1
41 136 1
41 138 1
41 139 1
41 140 1
41 148 1
41 149 1
41 152 1
41 159 1
41 163 1
41 170 1
41 171 1
41 180 1
41 183 1
41 188 1
41 198 1
41 199 1
41 201 1
41 203 1
41 210 1
41 214 1
41 215 1
41 228 1
41 232 1
41 236 1
41 237 1
41 238 1
41 242 1
41 243 1
41 253 1
41 254 1
41 257 1
41 258 1
41 259 1
41 260 1
41 261 1
41 264 1
41 274 1
41 277 1
41 289 1
41 297 1
41 298 1
41 300 1
41 301 1
41 305 1
41 306 1
41 307 1
41 309 1
41 311 1
41 312 1
41 316 1
41 318 1
41 321 1
41 326 1
41 330 1
41 331 1
41 334 1
41 339 1
41 340 1
41 343 1
41 344 1
41 346 1
41 347 1
41 349 1
41 352 1
41 365 1
41 369 1
41 371 1
41 376 1
41 388 1
41 389 1
41 394 1
42 47 1
42 51 1
42 53 1
42 60 1
42 61 1
42 64 1
42 65 1
42 68 1
42 70 1
42 79 1
42 80 1
42 83 1
42 85 1
42 86 1
42 88 1
42 89 1
42 98 1
42 100 1
42 102 1
42 107 1
42 108 1
42 115 1
42 116 1
42 122 1
42 126 1
42 134 1
42 138 1
42 139 1
42 144 1
42 148 1
42 153 1
42 156 1
42 161 1
42 164 1
42 165 1
42 173 1
42 174 1
42 177 1
42 182 1
42 196 1
42 198 1
42 200 1
42 203 1
42 204 1
42 211 1
42 217 1
42 219 1
42 228 1
42 239 1
42 241 1
42 242 1
42 243 1
42 244 1
42 250 1
42 252 1
42 254 1
42 257 1
42 258 1
42 259 1
42 262 1
42 266 1
42 271 1
42 272 1
42 276 1
42 279 1
42 280 1
42 283 1
42 294 1
42 299 1
42 309 1
42 320 1
42 328 1
42 332 1
42 334 1
42 340 1
42 341 1
42 344 1
42 345 1
42 353 1
42 356 1
42 370 1
42 371 1
42 372 1
42 374 1
42 381 1
42 389 1
42 391 1
42 396 1
43 44 1
43 47 1
43 49 1
43 55 1
43 58 1
43 59 1
43 72 1
43 74 1
43 77 1
43 85 1
43 86 1
43 88 1
43 89 1
43 92 1
43 93 1
43 95 1
43 100 1
43 106 1
43 107 1
43 111 1
43 118 1
43 119 1
43 121 1
43 131 1
43 133 1
43 134 1
43 138 1
43 139 1
43 140 1
43 143 1
43 148 1
43 152 1
43 159 1
43 161 1
43 167 1
43 169 1
43 175 1
43 189 1
43 190 1
43 193 1
43 198 1
43 200 1
43 202 1
43 206 1
43 212 1
43 213 1
43 216 1
43 218 1
43 235 1
43 241 1
43 243 1
43 254 1
43 258 1
43 260 1
43 265 1
43 266 1
43 268 1
43 271 1
43 273 1
43 275 1
43 279 1
43 282 1
43 283 1
43 284 1
43 288 1
43 296 1
43 299 1
43 303 1
43 304 1
43 307 1
43 312 1
43 314 1
43 316 1
43 319 1
43 322 1
43 325 1
43 327 1
43 337 1
43 341 1
43 344 1
43 348 1
43 349 1
43 351 1
43 354 1
43 355 1
43 356 1
43 365 1
43 371 1
43 372 1
43 375 1
43 382 1
43 384 1
43 386 1
43 388 1
43 390 1
43 393 1
43 395 1
43 397 1
44 48 1
44 65 1
44 68 1
44 69 1
44 72 1
44 74 1
44 78 1
44 79 1
44 84 1
44 85 1
44 94 1
44 96 1
44 98 1
44 102 1
44 104 1
44 106 1
44 110 1
44 114 1
44 119 1
44 126 1
44 130 1
44 134 1
44 136 1
44 141 1
44 145 1
44 147 1
44 156 1
44 157 1
44 165 1
44 166 1
44 169 1
44 171 1
44 177 1
44 182 1
44 187 1
44 190 1
44 194 1
44 196 1
44 199 1
44 202 1
44 205 1
44 207 1
44 208 1
44 209 1
44 219 1
44 221 1
44 224 1
44 225 1
44 235 1
44 237 1
44 248 1
44 251 1
44 254 1
44 256 1
44 259 1
44 264 1
44 267 1
44 271 1
44 287 1
44 296 1
44 297 1
44 299 1
44 311 1
44 327 1
44 328 1
44 329 1
44 331 1
44 336 1
44 343 1
44 344 1
44 346 1
44 348 1
44 349 1
44 351 1
44 354 1
44 367 1
44 377 1
44 382 1
44 383 1
44 391 1
44 393 1
44 394 1
44 395 1
44 398 1
44 399 1
44 400 1
45 47 1
45 51 1
45 58 1
45 61 1
45 63 1
45 66 1
45 75 1
45 77 1
45 88 1
45 91 1
45 92 1
45 98 1
45 100 1
45 107 1
45 115 1
45 117 1
45 122 1
45 130 1
45 134 1
45 143 1
45 146 1
45 147 1
45 148 1
45 153 1
45 154 1
45 167 1
45 168 1
45 183 1
45 191 1
45 194 1
45 197 1
45 200 1
45 203 1
45 206 1
45 207 1
45 211 1
45 226 1
45 227 1
45 234 1
45 235 1
45 236 1
45 237 1
45 238 1
45 241 1
45 242 1
45 245 1
45 250 1
45 251 1
45 256 1
45 259 1
45 264 1
45 269 1
45 273 1
45 277 1
45 283 1
45 284 1
45 308 1
45 313 1
45 314 1
45 318 1
45 321 1
45 330 1
45 332 1
45 341 1
45 342 1
45 345 1
45 354 1
45 356 1
45 359 1
45 362 1
45 364 1
45 365 1
45 366 1
45 367 1
45 375 1
45 377 1
45 380 1
45 383 1
45 385 1
45 399 1
46 55 1
46 63 1
46 64 1
46 66 1
46 69 1
46 70 1
46 73 1
46 74 1
46 81 1
46 85 1
46 86 1
46 87 1
46 89 1
46 90 1
46 91 1
46 92 1
46 101 1
46 103 1
46 107 1
46 112 1
46 113 1
46 115 1
46 122 1
46 126 1
46 127 1
46 129 1
46 134 1
46 139 1
46 140 1
46 141 1
46 143 1
46 144 1
46 146 1
46 151 1
46 162 1
46 167 1
46 171 1
46 177 1
46 184 1
46 191 1
46 192 1
46 202 1
46 203 1
46 204 1
46 207 1
46 216 1
46 220 1
46 227 1
46 231 1
46 233 1
46 234 1
46 235 1
46 239 1
46 246 1
46 248 1
46 251 1
46 262 1
46 265 1
46 271 1
46 272 1
46 279 1
46 280 1
46 282 1
46 283 1
46 285 1
46 286 1
46 289 1
46 294 1
46 301 1
46 307 1
46 308 1
46 309 1
46 311 1
46 319 1
46 327 1
46 331 1
46 333 1
46 336 1
46 339 1
46 340 1
46 350 1
46 352 1
46 354 1
46 356 1
46 358 1
46 359 1
46 369 1
46 371 1
46 376 1
46 383 1
46 386 1
46 389 1
46 390 1
46 394 1
46 398 1
47 49 1
47 53 1
47 55 1
47 62 1
47 70 1
47 71 1
47 73 1
47 79 1
47 80 1
47 82 1
47 89 1
47 93 1
47 100 1
47 105 1
47 106 1
47 107 1
47 108 1
47 114 1
47 115 1
47 119 1
47 126 1
47 129 1
47 134 1
47 135 1
47 147 1
47 152 1
47 155 1
47 163 1
47 164 1
47 165 1
47 173 1
47 180 1
47 181 1
47 192 1
47 194 1
47 202 1
47 207 1
47 211 1
47 215 1
47 226 1
47 227 1
47 230 1
47 247 1
47 253 1
47 257 1
47 259 1
47 263 1
47 264 1
47 265 1
47 267 1
47 270 1
47 272 1
47 275 1
47 276 1
47 280 1
47 283 1
47 298 1
47 302 1
47 303 1
47 307 1
47 309 1
47 312 1
47 316 1
47 320 1
47 322 1
47 324 1
47 325 1
47 327 1
47 328 1
47 335 1
47 337 1
47 341 1
47 342 1
47 354 1
47 357 1
47 372 1
47 386 1
47 387 1
47 389 1
47 396 1
48 49 1
48 54 1
48 56 1
48 59 1
48 60 1
48 61 1
48 63 1
48 64 1
48 67 1
48 73 1
48 80 1
48 86 1
48 90 1
48 101 1
48 102 1
48 104 1
48 106 1
48 108 1
48 112 1
48 117 1
48 119 1
48 120 1
48 123 1
48 129 1
48 130 1
48 134 1
48 157 1
48 159 1
48 163 1
48 165 1
48 166 1
48 171 1
48 173 1
48 175 1
48 177 1
48 179 1
48 182 1
48 192 1
48 193 1
48 195 1
48 196 1
48 199 1
48 203 1
48 212 1
48 216 1
48 217 1
48 221 1
48 223 1
48 224 1
48 225 1
48 226 1
48 227 1
48 230 1
48 240 1
48 245 1
48 254 1
48 258 1
48 264 1
48 265 1
48 266 1
48 273 1
48 274 1
48 278 1
48 281 1
48 282 1
48 285 1
48 288 1
48 301 1
48 309 1
48 312 1
48 314 1
48 321 1
48 323 1
48 324 1
48 325 1
48 330 1
48 334 1
48 338 1
48 339 1
48 340 1
48 346 1
48 356 1
48 360 1
48 361 1
48 364 1
48 365 1
48 366 1
48 367 1
48 368 1
48 370 1
48 372 1
48 393 1
48 397 1
49 55 1
49 57 1
49 58 1
49 60 1
49 63 1
49 67 1
49 68 1
49 74 1
49 76 1
49 80 1
49 81 1
49 84 1
49 86 1
49 89 1
49 90 1
49 94 1
49 101 1
49 103 1
49 104 1
49 109 1
49 116 1
49 117 1
49 119 1
49 134 1
49 138 1
49 142 1
49 143 1
49 145 1
49 152 1
49 156 1
49 158 1
49 162 1
49 163 1
49 168 1
49 170 1
49 174 1
49 181 1
49 196 1
49 198 1
49 201 1
49 206 1
49 226 1
49 228 1
49 229 1
49 234 1
49 238 1
49 239 1
49 241 1
49 245 1
49 267 1
49 268 1
49 269 1
49 272 1
49 277 1
49 280 1
49 284 1
49 291 1
49 299 1
49 302 1
49 303 1
49 315 1
49 320 1
49 322 1
49 327 1
49 331 1
49 332 1
49 333 1
49 337 1
49 343 1
49 350 1
49 354 1
49 355 1
49 356 1
49 360 1
49 363 1
49 365 1
49 367 1
49 373 1
49 377 1
49 379 1
49 380 1
49 381 1
49 385 1
49 393 1
49 399 1
50 60 1
50 61 1
50 62 1
50 71 1
50 77 1
50 83 1
50 89 1
50 90 1
50 91 1
50 96 1
50 98 1
50 101 1
50 104 1
50 107 1
50 109 1
50 115 1
50 119 1
50 120 1
50 123 1
50 124 1
50 129 1
50 132 1
50 134 1
50 137 1
50 139 1
50 142 1
50 146 1
50 149 1
50 151 1
50 153 1
50 159 1
50 164 1
50 170 1
50 172 1
50 173 1
50 174 1
50 181 1
50 188 1
50 189 1
50 196 1
50 202 1
50 204 1
50 207 1
50 212 1
50 214 1
50 232 1
50 244 1
50 245 1
50 250 1
50 255 1
50 256 1
50 257 1
50 262 1
50 270 1
50 272 1
50 276 1
50 281 1
50 287 1
50 288 1
50 297 1
50 299 1
50 300 1
50 308 1
50 312 1
50 319 1
50 320 1
50 325 1
50 326 1
50 328 1
50 334 1
50 341 1
50 349 1
50 356 1
50 359 1
50 361 1
50 364 1
50 366 1
50 380 1
50 381 1
50 385 1
50 386 1
50 388 1
50 393 1
50 394 1
50 395 1
51 67 1
51 71 1
51 72 1
51 73 1
51 74 1
51 83 1
51 84 1
51 86 1
51 90 1
51 95 1
51 101 1
51 109 1
51 110 1
51 114 1
51 119 1
51 121 1
51 122 1
51 125 1
51 128 1
51 136 1
51 142 1
51 144 1
51 147 1
51 148 1
51 149 1
51 150 1
51 159 1
51 160 1
51 161 1
51 162 1
51 163 1
51 166 1
51 168 1
51 172 1
51 174 1
51 175 1
51 179 1
51 181 1
51 183 1
51 184 1
51 190 1
51 191 1
51 193 1
51 211 1
51 212 1
51 214 1
51 215 1
51 216 1
51 228 1
51 232 1
51 240 1
51 248 1
51 250 1
51 252 1
51 253 1
51 254 1
51 257 1
51 261 1
51 263 1
51 269 1
51 276 1
51 279 1
51 281 1
51 297 1
51 299 1
51 301 1
51 302 1
51 307 1
51 312 1
51 313 1
51 315 1
51 319 1
51 321 1
51 322 1
51 323 1
51 328 1
51 332 1
51 337 1
51 341 1
51 347 1
51 348 1
51 349 1
51 350 1
51 357 1
51 360 1
51 362 1
51 363 1
51 365 1
51 378 1
51 382 1
51 384 1
51 386 1
51 387 1
51 389 1
51 394 1
51 398 1
51 399 1
51 400 1
52 53 1
52 54 1
52 61 1
52 64 1
52 65 1
52 66 1
52 67 1
52 70 1
52 72 1
52 73 1
52 74 1
52 77 1
52 84 1
52 86 1
52 88 1
52 89 1
52 95 1
52 105 1
52 106 1
52 108 1
52 114 1
52 117 1
52 120 1
52 127 1
52 130 1
52 132 1
52 135 1
52 136 1
52 137 1
52 143 1
52 145 1
52 148 1
52 152 1
52 154 1
52 163 1
52 171 1
52 172 1
52 177 1
52 180 1
52 181 1
52 194 1
52 196 1
52 197 1
52 200 1
52 205 1
52 207 1
52 213 1
52 216 1
52 217 1
52 221 1
52 225 1
52 226 1
52 227 1
52 232 1
52 242 1
52 247 1
52 249 1
52 255 1
52 256 1
52 257 1
52 258 1
52 262 1
52 267 1
52 276 1
52 284 1
52 285 1
52 290 1
52 300 1
52 302 1
52 311 1
52 315 1
52 324 1
52 332 1
52 333 1
52 334 1
52 335 1
52 337 1
52 338 1
52 342 1
52 345 1
52 351 1
52 357 1
52 364 1
52 366 1
52 385 1
52 386 1
52 390 1
52 391 1
52 400 1
53 58 1
53 63 1
53 65 1
53 70 1
53 73 1
53 74 1
53 88 1
53 90 1
53 92 1
53 93 1
53 95 1
53 103 1
53 104 1
53 105 1
53 107 1
53 110 1
53 120 1
53 121 1
53 124 1
53 132 1
53 134 1
53 135 1
53 147 1
53 161 1
53 165 1
53 168 1
53 172 1
53 173 1
53 175 1
53 177 1
53 182 1
53 194 1
53 198 1
53 199 1
53 204 1
53 205 1
53 207 1
53 208 1
53 209 1
53 210 1
53 216 1
53 218 1
53 219 1
53 220 1
53 234 1
53 242 1
53 245 1
53 247 1
53 249 1
53 251 1
53 252 1
53 256 1
53 258 1
53 263 1
53 265 1
53 269 1
53 278 1
53 279 1
53 287 1
53 290 1
53 299 1
53 302 1
53 306 1
53 308 1
53 309 1
53 313 1
53 316 1
53 318 1
53 319 1
53 320 1
53 326 1
53 327 1
53 328 1
53 334 1
53 337 1
53 339 1
53 341 1
53 342 1
53 343 1
53 349 1
53 354 1
53 355 1
53 359 1
53 363 1
53 364 1
53 369 1
53 376 1
53 378 1
53 383 1
53 384 1
53 391 1
53 395 1
54 62 1
54 63 1
54 69 1
54 70 1
54 71 1
54 78 1
54 98 1
54 99 1
54 100 1
54 101 1
54 112 1
54 113 1
54 114 1
54 119 1
54 124 1
54 128 1
54 130 1
54 137 1
54 139 1
54 140 1
54 141 1
54 144 1
54 152 1
54 161 1
54 162 1
54 164 1
54 165 1
54 166 1
54 168 1
54 169 1
54 176 1
54 178 1
54 183 1
54 187 1
54 189 1
54 191 1
54 196 1
54 201 1
54 206 1
54 207 1
54 211 1
54 214 1
54 217 1
54 223 1
54 225 1
54 228 1
54 232 1
54 233 1
54 238 1
54 239 1
54 249 1
54 253 1
54 255 1
54 257 1
54 260 1
54 271 1
54 281 1
54 282 1
54 291 1
54 295 1
54 302 1
54 303 1
54 305 1
54 307 1
54 308 1
54 309 1
54 311 1
54 316 1
54 317 1
54 323 1
54 324 1
54 326 1
54 327 1
54 335 1
54 339 1
54 345 1
54 347 1
54 348 1
54 352 1
54 355 1
54 361 1
54 362 1
54 365 1
54 367 1
54 373 1
54 375 1
54 376 1
54 379 1
54 381 1
54 382 1
54 383 1
54 384 1
54 386 1
55 60 1
55 63 1
55 69 1
55 72 1
55 75 1
55 77 1
55 79 1
55 81 1
55 84 1
55 92 1
55 95 1
55 100 1
55 101 1
55 106 1
55 109 1
55 112 1
55 117 1
55 128 1
55 130 1
55 134 1
55 141 1
55 142 1
55 143 1
55 145 1
55 147 1
55 151 1
55 159 1
55 161 1
55 164 1
55 178 1
55 183 1
55 184 1
55 185 1
55 193 1
55 194 1
55 196 1
55 206 1
55 216 1
55 217 1
55 223 1
55 224 1
55 226 1
55 227 1
55 234 1
55 235 1
55 243 1
55 249 1
55 259 1
55 262 1
55 264 1
55 265 1
55 266 1
55 275 1
55 277 1
55 282 1
55 283 1
55 287 1
55 293 1
55 296 1
55 297 1
55 304 1
55 305 1
55 315 1
55 320 1
55 322 1
55 325 1
55 329 1
55 331 1
55 332 1
55 333 1
55 334 1
55 335 1
55 340 1
55 342 1
55 346 1
55 352 1
55 355 1
55 363 1
55 369 1
55 373 1
55 375 1
55 379 1
55 381 1
55 382 1
55 386 1
55 387 1
55 390 1
56 58 1
56 62 1
56 63 1
56 65 1
56 66 1
56 68 1
56 74 1
56 75 1
56 78 1
56 80 1
56 83 1
56 89 1
56 94 1
56 99 1
56 101 1
56 104 1
56 109 1
56 113 1
56 115 1
56 117 1
56 121 1
56 122 1
56 123 1
56 125 1
56 134 1
56 140 1
56 142 1
56 143 1
56 146 1
56 147 1
56 148 1
56 152 1
56 166 1
56 168 1
56 172 1
56 175 1
56 184 1
56 185 1
56 186 1
56 190 1
56 192 1
56 193 1
56 194 1
56 198 1
56 199 1
56 200 1
56 204 1
56 205 1
56 206 1
56 207 1
56 209 1
56 224 1
56 226 1
56 227 1
56 228 1
56 233 1
56 235 1
56 236 1
56 240 1
56 246 1
56 252 1
56 255 1
56 260 1
56 264 1
56 265 1
56 266 1
56 267 1
56 268 1
56 274 1
56 279 1
56 286 1
56 290 1
56 292 1
56 294 1
56 307 1
56 317 1
56 319 1
56 320 1
56 325 1
56 332 1
56 335 1
56 342 1
56 343 1
56 346 1
56 347 1
56 351 1
56 356 1
56 372 1
56 375 1
56 379 1
56 384 1
56 385 1
56 394 1
56 396 1
56 399 1
57 64 1
57 67 1
57 72 1
57 84 1
57 88 1
57 89 1
57 94 1
57 101 1
57 107 1
57 108 1
57 109 1
57 112 1
57 124 1
57 128 1
57 130 1
57 136 1
57 146 1
57 147 1
57 149 1
57 156 1
57 157 1
57 165 1
57 167 1
57 170 1
57 171 1
57 176 1
57 177 1
57 178 1
57 192 1
57 193 1
57 195 1
57 201 1
57 207 1
57 209 1
57 221 1
57 231 1
57 233 1
57 235 1
57 236 1
57 237 1
57 243 1
57 246 1
57 252 1
57 254 1
57 266 1
57 281 1
57 282 1
57 283 1
57 285 1
57 286 1
57 289 1
57 290 1
57 295 1
57 299 1
57 303 1
57 304 1
57 306 1
57 311 1
57 315 1
57 317 1
57 321 1
57 329 1
57 335 1
57 338 1
57 341 1
57 344 1
57 357 1
57 358 1
57 371 1
57 373 1
57 380 1
57 385 1
57 387 1
57 395 1
58 62 1
58 70 1
58 72 1
58 77 1
58 81 1
58 97 1
58 103 1
58 105 1
58 111 1
58 118 1
58 119 1
58 120 1
58 123 1
58 126 1
58 130 1
58 132 1
58 134 1
58 138 1
58 140 1
58 144 1
58 146 1
58 148 1
58 150 1
58 152 1
58 156 1
58 158 1
58 169 1
58 173 1
58 176 1
58 180 1
58 188 1
58 194 1
58 202 1
58 205 1
58 207 1
58 213 1
58 217 1
58 220 1
58 222 1
58 224 1
58 230 1
58 231 1
58 235 1
58 241 1
58 251 1
58 259 1
58 265 1
58 267 1
58 275 1
58 280 1
58 281 1
58 285 1
58 286 1
58 287 1
58 288 1
58 289 1
58 290 1
58 295 1
58 297 1
58 304 1
58 306 1
58 307 1
58 309 1
58 316 1
58 319 1
58 322 1
58 327 1
58 328 1
58 338 1
58 348 1
58 352 1
58 356 1
58 359 1
58 365 1
58 366 1
58 367 1
58 368 1
58 369 1
58 374 1
58 378 1
58 380 1
58 384 1
58 385 1
58 389 1
58 390 1
58 393 1
58 394 1
58 397 1
58 398 1
58 399 1
59 60 1
59 63 1
59 71 1
59 76 1
59 78 1
59 80 1
59 84 1
59 88 1
59 110 1
59 111 1
59 116 1
59 117 1
59 123 1
59 129 1
59 135 1
59 143 1
59 144 1
59 146 1
59 151 1
59 156 1
59 157 1
59 158 1
59 161 1
59 163 1
59 168 1
59 171 1
59 172 1
59 173 1
59 174 1
59 178 1
59 179 1
59 181 1
59 183 1
59 188 1
59 190 1
59 191 1
59 192 1
59 200 1
59 201 1
59 204 1
59 208 1
59 216 1
59 218 1
59 220 1
59 225 1
59 226 1
59 227 1
59 228 1
59 236 1
59 239 1
59 242 1
59 250 1
59 251 1
59 260 1
59 262 1
59 263 1
59 266 1
59 267 1
59 272 1
59 275 1
59 276 1
59 280 1
59 281 1
59 287 1
59 292 1
59 293 1
59 295 1
59 309 1
59 310 1
59 313 1
59 316 1
59 318 1
59 342 1
59 343 1
59 348 1
59 353 1
59 366 1
59 370 1
59 371 1
59 372 1
59 377 1
59 380 1
59 383 1
59 386 1
59 390 1
59 391 1
59 396 1
59 398 1
59 399 1
59 400 1
60 61 1
60 67 1
60 71 1
60 81 1
60 82 1
60 83 1
60 93 1
60 95 1
60 102 1
60 103 1
60 108 1
60 110 1
60 122 1
60 123 1
60 124 1
60 125 1
60 126 1
60 131 1
60 137 1
60 139 1
60 141 1
60 147 1
60 148 1
60 169 1
60 171 1
60 177 1
60 180 1
60 182 1
60 183 1
60 187 1
60 192 1
60 200 1
60 202 1
60 207 1
60 209 1
60 211 1
60 217 1
60 219 1
60 221 1
60 228 1
60 233 1
60 238 1
60 242 1
60 245 1
60 247 1
60 253 1
60 256 1
60 257 1
60 264 1
60 265 1
60 270 1
60 272 1
60 274 1
60 279 1
60 282 1
60 291 1
60 294 1
60 300 1
60 302 1
60 303 1
60 304 1
60 305 1
60 306 1
60 314 1
60 317 1
60 321 1
60 323 1
60 326 1
60 329 1
60 346 1
60 355 1
60 357 1
60 361 1
60 362 1
60 369 1
60 376 1
60 380 1
60 384 1
60 385 1
60 389 1
60 395 1
60 397 1
61 64 1
61 72 1
61 73 1
61 80 1
61 83 1
61 86 1
61 88 1
61 101 1
61 104 1
61 107 1
61 110 1
61 112 1
61 113 1
61 121 1
61 130 1
61 137 1
61 138 1
61 139 1
61 142 1
61 150 1
61 151 1
61 154 1
61 159 1
61 171 1
61 176 1
61 184 1
61 187 1
61 189 1
61 193 1
61 195 1
61 206 1
61 207 1
61 211 1
61 215 1
61 223 1
61 225 1
61 247 1
61 250 1
61 257 1
61 262 1
61 265 1
61 272 1
61 273 1
61 276 1
61 279 1
61 290 1
61 296 1
61 297 1
61 299 1
61 300 1
61 313 1
61 314 1
61 319 1
61 328 1
61 329 1
61 331 1
61 335 1
61 338 1
61 340 1
61 342 1
61 344 1
61 346 1
61 354 1
61 356 1
61 369 1
61 375 1
61 378 1
61 381 1
61 384 1
61 389 1
61 390 1
61 393 1
61 396 1
61 398 1
62 65 1
62 68 1
62 69 1
62 74 1
62 79 1
62 80 1
62 82 1
62 84 1
62 90 1
62 97 1
62 101 1
62 102 1
62 106 1
62 111 1
62 115 1
62 121 1
62 123 1
62 131 1
62 132 1
62 133 1
62 137 1
62 138 1
62 139 1
62 145 1
62 151 1
62 155 1
62 159 1
62 162 1
62 164 1
62 167 1
62 173 1
62 174 1
62 177 1
62 178 1
62 180 1
62 181 1
62 183 1
62 184 1
62 185 1
62 186 1
62 194 1
62 195 1
62 200 1
62 203 1
62 205 1
62 208 1
62 209 1
62 211 1
62 212 1
62 216 1
62 224 1
62 226 1
62 228 1
62 229 1
62 243 1
62 248 1
62 253 1
62 264 1
62 270 1
62 272 1
62 290 1
62 303 1
62 304 1
62 307 1
62 308 1
62 309 1
62 312 1
62 314 1
62 317 1
62 318 1
62 319 1
62 325 1
62 341 1
62 344 1
62 345 1
62 354 1
62 359 1
62 360 1
62 362 1
62 374 1
62 378 1
62 382 1
62 384 1
62 388 1
62 392 1
63 64 1
63 65 1
63 67 1
63 70 1
63 73 1
63 75 1
63 76 1
63 79 1
63 85 1
63 88 1
63 90 1
63 97 1
63 99 1
63 110 1
63 119 1
63 120 1
63 125 1
63 130 1
63 138 1
63 142 1
63 144 1
63 146 1
63 149 1
63 151 1
63 154 1
63 155 1
63 167 1
63 169 1
63 172 1
63 175 1
63 187 1
63 188 1
63 195 1
63 196 1
63 197 1
63 203 1
63 206 1
63 210 1
63 215 1
63 216 1
63 217 1
63 220 1
63 222 1
63 225 1
63 228 1
63 229 1
63 234 1
63 235 1
63 237 1
63 242 1
63 243 1
63 250 1
63 251 1
63 255 1
63 260 1
63 261 1
63 263 1
63 267 1
63 275 1
63 276 1
63 280 1
63 282 1
63 283 1
63 285 1
63 290 1
63 294 1
63 298 1
63 301 1
63 302 1
63 303 1
63 309 1
63 314 1
63 315 1
63 316 1
63 318 1
63 321 1
63 323 1
63 328 1
63 341 1
63 353 1
63 355 1
63 357 1
63 358 1
63 364 1
63 374 1
63 375 1
63 379 1
63 384 1
63 392 1
63 393 1
63 396 1
63 399 1
64 67 1
64 69 1
64 74 1
64 75 1
64 77 1
64 78 1
64 79 1
64 81 1
64 82 1
64 91 1
64 92 1
64 98 1
64 108 1
64 109 1
64 111 1
64 115 1
64 118 1
64 123 1
64 126 1
64 128 1
64 135 1
64 136 1
64 142 1
64 143 1
64 146 1
64 149 1
64 152 1
64 162 1
64 170 1
64 171 1
64 174 1
64 179 1
64 187 1
64 190 1
64 199 1
64 200 1
64 208 1
64 213 1
64 214 1
64 215 1
64 228 1
64 235 1
64 236 1
64 237 1
64 238 1
64 240 1
64 242 1
64 243 1
64 251 1
64 252 1
64 254 1
64 255 1
64 256 1
64 262 1
64 267 1
64 282 1
64 286 1
64 287 1
64 295 1
64 303 1
64 304 1
64 316 1
64 335 1
64 336 1
64 339 1
64 344 1
64 345 1
64 346 1
64 350 1
64 355 1
64 368 1
64 374 1
64 377 1
64 379 1
64 382 1
64 388 1
64 391 1
64 395 1
64 398 1
65 73 1
65 75 1
65 80 1
65 82 1
65 84 1
65 89 1
65 99 1
65 111 1
65 118 1
65 126 1
65 130 1
65 137 1
65 138 1
65 140 1
65 142 1
65 145 1
65 151 1
65 152 1
65 154 1
65 155 1
65 157 1
65 165 1
65 166 1
65 172 1
65 175 1
65 177 1
65 180 1
65 183 1
65 188 1
65 190 1
65 192 1
65 194 1
65 197 1
65 210 1
65 215 1
65 221 1
65 223 1
65 224 1
65 226 1
65 229 1
65 230 1
65 231 1
65 237 1
65 240 1
65 241 1
65 243 1
65 244 1
65 246 1
65 248 1
65 257 1
65 258 1
65 264 1
65 266 1
65 267 1
65 271 1
65 273 1
65 275 1
65 277 1
65 282 1
65 287 1
65 288 1
65 290 1
65 293 1
65 302 1
65 309 1
65 312 1
65 314 1
65 315 1
65 317 1
65 319 1
65 320 1
65 322 1
65 324 1
65 325 1
65 326 1
65 328 1
65 330 1
65 338 1
65 343 1
65 348 1
65 360 1
65 369 1
65 371 1
65 374 1
65 375 1
65 377 1
65 386 1
65 387 1
65 393 1
65 396 1
65 399 1
66 67 1
66 70 1
66 76 1
66 80 1
66 88 1
66 95 1
66 97 1
66 98 1
66 99 1
66 100 1
66 102 1
66 104 1
66 108 1
66 115 1
66 117 1
66 122 1
66 125 1
66 136 1
66 138 1
66 139 1
66 143 1
66 161 1
66 164 1
66 168 1
66 172 1
66 174 1
66 175 1
66 182 1
66 184 1
66 187 1
66 195 1
66 197 1
66 201 1
66 202 1
66 203 1
66 206 1
66 216 1
66 218 1
66 219 1
66 220 1
66 221 1
66 222 1
66 223 1
66 228 1
66 230 1
66 233 1
66 235 1
66 237 1
66 245 1
66 246 1
66 247 1
66 250 1
66 252 1
66 260 1
66 267 1
66 268 1
66 270 1
66 272 1
66 276 1
66 286 1
66 287 1
66 294 1
66 296 1
66 300 1
66 301 1
66 305 1
66 306 1
66 316 1
66 319 1
66 323 1
66 326 1
66 331 1
66 336 1
66 343 1
66 355 1
66 358 1
66 359 1
66 360 1
66 361 1
66 362 1
66 368 1
66 379 1
66 388 1
66 391 1
66 392 1
66 396 1
66 397 1
67 75 1
67 83 1
67 85 1
67 98 1
67 101 1
67 107 1
67 118 1
67 122 1
67 123 1
67 140 1
67 151 1
67 152 1
67 154 1
67 155 1
67 168 1
67 170 1
67 172 1
67 177 1
67 182 1
67 185 1
67 191 1
67 192 1
67 195 1
67 199 1
67 203 1
67 204 1
67 206 1
67 216 1
67 221 1
67 224 1
67 228 1
67 231 1
67 234 1
67 241 1
67 246 1
67 247 1
67 249 1
67 250 1
67 254 1
67 256 1
67 261 1
67 262 1
67 267 1
67 268 1
67 269 1
67 273 1
67 280 1
67 282 1
67 283 1
67 287 1
67 288 1
67 290 1
67 295 1
67 297 1
67 300 1
67 307 1
67 310 1
67 312 1
67 319 1
67 324 1
67 326 1
67 327 1
67 329 1
67 334 1
67 338 1
67 340 1
67 345 1
67 348 1
67 349 1
67 352 1
67 357 1
67 360 1
67 365 1
67 367 1
67 378 1
67 380 1
67 381 1
67 386 1
67 389 1
67 391 1
67 392 1
67 393 1
67 397 1
67 399 1
68 72 1
68 79 1
68 82 1
68 89 1
68 91 1
68 97 1
68 98 1
68 99 1
68 106 1
68 124 1
68 126 1
68 128 1
68 131 1
68 141 1
68 143 1
68 151 1
68 156 1
68 168 1
68 170 1
68 171 1
68 174 1
68 175 1
68 177 1
68 182 1
68 183 1
68 185 1
68 187 1
68 192 1
68 200 1
68 202 1
68 206 1
68 210 1
68 213 1
68 230 1
68 232 1
68 236 1
68 240 1
68 241 1
68 250 1
68 254 1
68 258 1
68 261 1
68 264 1
68 265 1
68 266 1
68 267 1
68 272 1
68 273 1
68 275 1
68 277 1
68 280 1
68 281 1
68 282 1
68 289 1
68 294 1
68 309 1
68 312 1
68 313 1
68 317 1
68 333 1
68 340 1
68 345 1
68 346 1
68 352 1
68 353 1
68 357 1
68 361 1
68 364 1
68 366 1
68 368 1
68 370 1
68 372 1
68 373 1
68 374 1
68 382 1
68 383 1
68 384 1
68 386 1
68 390 1
68 391 1
68 393 1
69 76 1
69 90 1
69 93 1
69 98 1
69 104 1
69 113 1
69 116 1
69 126 1
69 131 1
69 133 1
69 135 1
69 142 1
69 145 1
69 149 1
69 151 1
69 152 1
69 159 1
69 160 1
69 161 1
69 163 1
69 167 1
69 176 1
69 178 1
69 179 1
69 181 1
69 183 1
69 190 1
69 191 1
69 194 1
69 198 1
69 202 1
69 208 1
69 210 1
69 213 1
69 215 1
69 217 1
69 222 1
69 228 1
69 235 1
69 240 1
69 244 1
69 245 1
69 252 1
69 255 1
69 257 1
69 265 1
69 272 1
69 274 1
69 278 1
69 279 1
69 280 1
69 287 1
69 289 1
69 290 1
69 291 1
69 295 1
69 298 1
69 299 1
69 308 1
69 312 1
69 313 1
69 323 1
69 326 1
69 329 1
69 348 1
69 356 1
69 357 1
69 359 1
69 367 1
69 369 1
69 370 1
69 373 1
69 375 1
69 377 1
69 384 1
69 385 1
69 390 1
70 73 1
70 76 1
70 78 1
70 80 1
70 85 1
70 87 1
70 100 1
70 102 1
70 106 1
70 109 1
70 116 1
70 119 1
70 120 1
70 132 1
70 133 1
70 135 1
70 137 1
70 141 1
70 142 1
70 145 1
70 149 1
70 150 1
70 156 1
70 167 1
70 174 1
70 175 1
70 188 1
70 192 1
70 197 1
70 201 1
70 206 1
70 222 1
70 225 1
70 226 1
70 229 1
70 231 1
70 233 1
70 235 1
70 236 1
70 246 1
70 248 1
70 251 1
70 254 1
70 269 1
70 284 1
70 289 1
70 290 1
70 291 1
70 292 1
70 294 1
70 295 1
70 297 1
70 303 1
70 305 1
70 306 1
70 307 1
70 314 1
70 326 1
70 327 1
70 331 1
70 342 1
70 344 1
70 354 1
70 355 1
70 356 1
70 361 1
70 364 1
70 366 1
70 388 1
70 390 1
70 394 1
71 73 1
71 75 1
71 80 1
71 89 1
71 92 1
71 93 1
71 94 1
71 99 1
71 108 1
71 109 1
71 111 1
71 119 1
71 121 1
71 122 1
71 129 1
71 139 1
71 141 1
71 150 1
71 156 1
71 157 1
71 159 1
71 166 1
71 176 1
71 177 1
71 184 1
71 191 1
71 192 1
71 193 1
71 195 1
71 199 1
71 200 1
71 202 1
71 205 1
71 209 1
71 210 1
71 216 1
71 219 1
71 220 1
71 221 1
71 223 1
71 227 1
71 233 1
71 236 1
71 238 1
71 239 1
71 255 1
71 266 1
71 267 1
71 268 1
71 271 1
71 273 1
71 278 1
71 280 1
71 281 1
71 284 1
71 287 1
71 289 1
71 292 1
71 293 1
71 295 1
71 300 1
71 302 1
71 306 1
71 312 1
71 331 1
71 335 1
71 337 1
71 340 1
71 342 1
71 343 1
71 344 1
71 352 1
71 362 1
71 363 1
71 372 1
71 373 1
71 378 1
71 380 1
71 383 1
71 384 1
71 387 1
71 389 1
71 392 1
71 400 1
72 75 1
72 77 1
72 81 1
72 83 1
72 87 1
72 92 1
72 94 1
72 100 1
72 101 1
72 103 1
72 108 1
72 116 1
72 118 1
72 127 1
72 141 1
72 143 1
72 159 1
72 160 1
72 162 1
72 163 1
72 170 1
72 171 1
72 172 1
72 173 1
72 189 1
72 193 1
72 196 1
72 198 1
72 215 1
72 223 1
72 224 1
72 226 1
72 230 1
72 231 1
72 240 1
72 244 1
72 245 1
72 247 1
72 248 1
72 257 1
72 262 1
72 263 1
72 265 1
72 267 1
72 273 1
72 274 1
72 286 1
72 294 1
72 297 1
72 298 1
72 305 1
72 311 1
72 312 1
72 318 1
72 319 1
72 332 1
72 333 1
72 335 1
72 336 1
72 345 1
72 348 1
72 355 1
72 358 1
72 366 1
72 367 1
72 374 1
72 376 1
72 377 1
72 378 1
72 379 1
72 381 1
72 386 1
72 389 1
72 390 1
72 399 1
73 76 1
73 77 1
73 81 1
73 84 1
73 99 1
73 100 1
73 104 1
73 105 1
73 106 1
73 109 1
73 114 1
73 117 1
73 122 1
73 124 1
73 129 1
73 132 1
73 141 1
73 145 1
73 146 1
73 147 1
73 156 1
73 161 1
73 167 1
73 175 1
73 176 1
73 177 1
73 189 1
73 194 1
73 196 1
73 199 1
73 204 1
73 209 1
73 214 1
73 218 1
73 224 1
73 225 1
73 229 1
73 230 1
73 231 1
73 235 1
73 240 1
73 243 1
73 244 1
73 251 1
73 253 1
73 263 1
73 264 1
73 266 1
73 275 1
73 277 1
73 281 1
73 282 1
73 288 1
73 289 1
73 290 1
73 295 1
73 300 1
73 313 1
73 314 1
73 315 1
73 324 1
73 325 1
73 329 1
73 331 1
73 335 1
73 338 1
73 346 1
73 349 1
73 351 1
73 353 1
73 359 1
73 372 1
73 377 1
73 385 1
73 386 1
73 391 1
73 393 1
73 400 1
74 78 1
74 82 1
74 89 1
74 92 1
74 93 1
74 94 1
74 95 1
74 107 1
74 108 1
74 115 1
74 117 1
74 121 1
74 126 1
74 133 1
74 135 1
74 141 1
74 147 1
74 148 1
74 149 1
74 153 1
74 159 1
74 160 1
74 161 1
74 172 1
74 174 1
74 178 1
74 179 1
74 193 1
74 194 1
74 200 1
74 201 1
74 203 1
74 211 1
74 217 1
74 224 1
74 225 1
74 230 1
74 237 1
74 240 1
74 245 1
74 253 1
74 260 1
74 263 1
74 265 1
74 268 1
74 286 1
74 293 1
74 295 1
74 298 1
74 304 1
74 305 1
74 309 1
74 321 1
74 322 1
74 324 1
74 334 1
74 336 1
74 337 1
74 340 1
74 345 1
74 350 1
74 352 1
74 353 1
74 367 1
74 368 1
74 371 1
74 372 1
74 373 1
74 378 1
74 379 1
74 381 1
74 382 1
74 389 1
74 391 1
74 393 1
74 394 1
74 396 1
74 399 1
75 77 1
75 80 1
75 82 1
75 91 1
75 95 1
75 100 1
75 104 1
75 107 1
75 108 1
75 113 1
75 120 1
75 124 1
75 125 1
75 134 1
75 136 1
75 137 1
75 145 1
75 149 1
75 153 1
75 154 1
75 156 1
75 158 1
75 162 1
75 163 1
75 164 1
75 165 1
75 167 1
75 170 1
75 178 1
75 184 1
75 194 1
75 195 1
75 197 1
75 200 1
75 203 1
75 222 1
75 223 1
75 224 1
75 228 1
75 235 1
75 237 1
75 241 1
75 248 1
75 253 1
75 255 1
75 256 1
75 262 1
75 268 1
75 269 1
75 270 1
75 272 1
75 275 1
75 278 1
75 279 1
75 281 1
75 285 1
75 288 1
75 289 1
75 290 1
75 292 1
75 297 1
75 306 1
75 307 1
75 308 1
75 309 1
75 310 1
75 311 1
75 312 1
75 323 1
75 325 1
75 333 1
75 335 1
75 336 1
75 338 1
75 339 1
75 341 1
75 344 1
75 348 1
75 352 1
75 360 1
75 361 1
75 363 1
75 375 1
75 382 1
75 388 1
75 393 1
75 394 1
75 395 1
75 399 1
76 86 1
76 88 1
76 90 1
76 94 1
76 102 1
76 107 1
76 109 1
76 110 1
76 113 1
76 118 1
76 119 1
76 123 1
76 124 1
76 133 1
76 139 1
76 147 1
76 151 1
76 154 1
76 155 1
76 156 1
76 172 1
76 181 1
76 189 1
76 191 1
76 194 1
76 198 1
76 207 1
76 212 1
76 213 1
76 215 1
76 218 1
76 220 1
76 225 1
76 229 1
76 234 1
76 242 1
76 244 1
76 249 1
76 250 1
76 251 1
76 257 1
76 259 1
76 262 1
76 264 1
76 265 1
76 270 1
76 274 1
76 275 1
76 284 1
76 289 1
76 302 1
76 303 1
76 307 1
76 314 1
76 319 1
76 323 1
76 329 1
76 331 1
76 335 1
76 336 1
76 341 1
76 342 1
76 350 1
76 354 1
76 357 1
76 367 1
76 370 1
76 372 1
76 373 1
76 374 1
76 375 1
76 380 1
76 381 1
76 384 1
76 385 1
76 389 1
76 390 1
76 391 1
76 394 1
76 397 1
77 79 1
77 84 1
77 88 1
77 89 1
77 93 1
77 100 1
77 104 1
77 106 1
77 107 1
77 108 1
77 109 1
77 111 1
77 114 1
77 120 1
77 126 1
77 131 1
77 132 1
77 136 1
77 140 1
77 141 1
77 143 1
77 152 1
77 158 1
77 159 1
77 163 1
77 164 1
77 174 1
77 178 1
77 181 1
77 183 1
77 186 1
77 187 1
77 188 1
77 196 1
77 207 1
77 209 1
77 214 1
77 215 1
77 219 1
77 223 1
77 225 1
77 226 1
77 227 1
77 228 1
77 230 1
77 232 1
77 233 1
77 239 1
77 242 1
77 249 1
77 250 1
77 252 1
77 262 1
77 265 1
77 266 1
77 267 1
77 275 1
77 288 1
77 292 1
77 299 1
77 300 1
77 302 1
77 303 1
77 309 1
77 310 1
77 317 1
77 324 1
77 326 1
77 336 1
77 339 1
77 340 1
77 341 1
77 350 1
77 351 1
77 353 1
77 354 1
77 355 1
77 360 1
77 364 1
77 370 1
77 381 1
77 384 1
77 385 1
77 387 1
77 389 1
77 397 1
78 80 1
78 82 1
78 85 1
78 88 1
78 104 1
78 106 1
78 107 1
78 108 1
78 113 1
78 123 1
78 124 1
78 126 1
78 128 1
78 131 1
78 135 1
78 137 1
78 138 1
78 144 1
78 156 1
78 157 1
78 160 1
78 163 1
78 164 1
78 165 1
78 166 1
78 168 1
78 171 1
78 181 1
78 187 1
78 188 1
78 194 1
78 207 1
78 211 1
78 212 1
78 213 1
78 218 1
78 220 1
78 222 1
78 225 1
78 226 1
78 229 1
78 241 1
78 243 1
78 244 1
78 246 1
78 253 1
78 255 1
78 257 1
78 259 1
78 264 1
78 270 1
78 271 1
78 272 1
78 274 1
78 277 1
78 281 1
78 287 1
78 288 1
78 290 1
78 291 1
78 293 1
78 294 1
78 296 1
78 298 1
78 303 1
78 304 1
78 305 1
78 312 1
78 317 1
78 330 1
78 335 1
78 336 1
78 340 1
78 341 1
78 351 1
78 356 1
78 359 1
78 365 1
78 366 1
78 367 1
78 369 1
78 389 1
78 395 1
78 396 1
78 398 1
79 81 1
79 84 1
79 86 1
79 92 1
79 93 1
79 95 1
79 97 1
79 104 1
79 105 1
79 106 1
79 115 1
79 123 1
79 127 1
79 136 1
79 140 1
79 146 1
79 149 1
79 153 1
79 161 1
79 167 1
79 170 1
79 183 1
79 185 1
79 186 1
79 190 1
79 192 1
79 194 1
79 203 1
79 208 1
79 212 1
79 225 1
79 229 1
79 233 1
79 236 1
79 238 1
79 246 1
79 253 1
79 266 1
79 274 1
79 284 1
79 285 1
79 288 1
79 292 1
79 294 1
79 296 1
79 300 1
79 301 1
79 304 1
79 308 1
79 310 1
79 311 1
79 314 1
79 326 1
79 327 1
79 328 1
79 329 1
79 332 1
79 334 1
79 337 1
79 338 1
79 342 1
79 347 1
79 348 1
79 349 1
79 363 1
79 370 1
79 371 1
79 372 1
79 373 1
79 382 1
79 387 1
79 388 1
79 390 1
79 396 1
79 397 1
79 398 1
80 84 1
80 87 1
80 91 1
80 103 1
80 105 1
80 109 1
80 110 1
80 112 1
80 113 1
80 119 1
80 122 1
80 139 1
80 143 1
80 147 1
80 151 1
80 158 1
80 160 1
80 161 1
80 162 1
80 163 1
80 174 1
80 176 1
80 181 1
80 185 1
80 189 1
80 196 1
80 201 1
80 211 1
80 213 1
80 217 1
80 222 1
80 223 1
80 228 1
80 231 1
80 237 1
80 239 1
80 245 1
80 252 1
80 256 1
80 257 1
80 260 1
80 262 1
80 267 1
80 271 1
80 281 1
80 289 1
80 295 1
80 298 1
80 299 1
80 303 1
80 306 1
80 308 1
80 311 1
80 313 1
80 314 1
80 322 1
80 326 1
80 334 1
80 335 1
80 340 1
80 357 1
80 358 1
80 359 1
80 365 1
80 366 1
80 376 1
80 378 1
80 379 1
80 380 1
80 382 1
80 383 1
80 385 1
80 390 1
80 395 1
81 82 1
81 84 1
81 86 1
81 90 1
81 102 1
81 104 1
81 105 1
81 111 1
81 119 1
81 126 1
81 133 1
81 134 1
81 137 1
81 141 1
81 142 1
81 153 1
81 161 1
81 164 1
81 172 1
81 176 1
81 177 1
81 178 1
81 182 1
81 183 1
81 185 1
81 196 1
81 201 1
81 207 1
81 214 1
81 215 1
81 216 1
81 217 1
81 219 1
81 229 1
81 235 1
81 240 1
81 245 1
81 246 1
81 248 1
81 249 1
81 251 1
81 255 1
81 263 1
81 266 1
81 269 1
81 273 1
81 277 1
81 278 1
81 281 1
81 284 1
81 287 1
81 288 1
81 292 1
81 293 1
81 294 1
81 295 1
81 300 1
81 301 1
81 303 1
81 307 1
81 314 1
81 316 1
81 318 1
81 321 1
81 322 1
81 327 1
81 332 1
81 335 1
81 336 1
81 340 1
81 344 1
81 350 1
81 352 1
81 357 1
81 360 1
81 364 1
81 366 1
81 367 1
81 377 1
81 378 1
81 384 1
81 390 1
81 391 1
81 395 1
81 398 1
81 399 1
81 400 1
82 84 1
82 89 1
82 93 1
82 95 1
82 96 1
82 97 1
82 100 1
82 103 1
82 108 1
82 113 1
82 117 1
82 120 1
82 126 1
82 129 1
82 130 1
82 133 1
82 136 1
82 142 1
82 143 1
82 145 1
82 147 1
82 155 1
82 156 1
82 158 1
82 160 1
82 172 1
82 174 1
82 175 1
82 176 1
82 181 1
82 183 1
82 194 1
82 201 1
82 202 1
82 206 1
82 217 1
82 218 1
82 225 1
82 237 1
82 242 1
82 243 1
82 249 1
82 254 1
82 256 1
82 257 1
82 258 1
82 264 1
82 267 1
82 268 1
82 274 1
82 282 1
82 283 1
82 287 1
82 295 1
82 301 1
82 305 1
82 312 1
82 318 1
82 320 1
82 324 1
82 326 1
82 330 1
82 331 1
82 350 1
82 351 1
82 355 1
82 356 1
82 359 1
82 365 1
82 367 1
82 372 1
82 377 1
82 379 1
82 380 1
82 381 1
82 387 1
82 388 1
82 391 1
82 392 1
82 393 1
82 398 1
83 84 1
83 88 1
83 92 1
83 94 1
83 97 1
83 98 1
83 114 1
83 116 1
83 121 1
83 129 1
83 130 1
83 135 1
83 136 1
83 153 1
83 155 1
83 161 1
83 164 1
83 165 1
83 166 1
83 168 1
83 169 1
83 173 1
83 174 1
83 175 1
83 186 1
83 191 1
83 192 1
83 193 1
83 196 1
83 199 1
83 213 1
83 221 1
83 223 1
83 224 1
83 230 1
83 242 1
83 244 1
83 246 1
83 259 1
83 272 1
83 273 1
83 275 1
83 282 1
83 289 1
83 297 1
83 299 1
83 304 1
83 305 1
83 306 1
83 315 1
83 319 1
83 322 1
83 323 1
83 325 1
83 327 1
83 330 1
83 332 1
83 337 1
83 341 1
83 352 1
83 353 1
83 354 1
83 355 1
83 356 1
83 357 1
83 362 1
83 366 1
83 370 1
83 371 1
83 373 1
83 374 1
83 375 1
83 376 1
83 383 1
83 390 1
83 393 1
83 397 1
83 398 1
83 400 1
84 96 1
84 105 1
84 108 1
84 112 1
84 117 1
84 120 1
84 125 1
84 128 1
84 129 1
84 140 1
84 145 1
84 152 1
84 154 1
84 156 1
84 158 1
84 159 1
84 161 1
84 166 1
84 171 1
84 174 1
84 175 1
84 177 1
84 179 1
84 181 1
84 186 1
84 187 1
84 188 1
84 190 1
84 191 1
84 194 1
84 207 1
84 208 1
84 211 1
84 213 1
84 217 1
84 219 1
84 221 1
84 223 1
84 226 1
84 239 1
84 244 1
84 245 1
84 249 1
84 253 1
84 255 1
84 256 1
84 259 1
84 262 1
84 267 1
84 269 1
84 276 1
84 277 1
84 278 1
84 285 1
84 287 1
84 288 1
84 298 1
84 301 1
84 302 1
84 303 1
84 306 1
84 308 1
84 311 1
84 315 1
84 316 1
84 324 1
84 325 1
84 326 1
84 328 1
84 330 1
84 333 1
84 336 1
84 344 1
84 347 1
84 349 1
84 355 1
84 364 1
84 368 1
84 370 1
84 371 1
84 372 1
84 374 1
84 381 1
84 385 1
84 386 1
84 390 1
84 392 1
84 397 1
84 399 1
84 400 1
85 87 1
85 107 1
85 110 1
85 111 1
85 113 1
85 122 1
85 123 1
85 130 1
85 143 1
85 146 1
85 152 1
85 155 1
85 159 1
85 160 1
85 167 1
85 171 1
85 172 1
85 173 1
85 183 1
85 194 1
85 195 1
85 197 1
85 203 1
85 210 1
85 213 1
85 216 1
85 217 1
85 219 1
85 231 1
85 237 1
85 239 1
85 247 1
85 258 1
85 259 1
85 267 1
85 269 1
85 270 1
85 272 1
85 285 1
85 287 1
85 289 1
85 291 1
85 292 1
85 296 1
85 297 1
85 299 1
85 301 1
85 303 1
85 315 1
85 322 1
85 325 1
85 327 1
85 332 1
85 334 1
85 337 1
85 338 1
85 340 1
85 343 1
85 349 1
85 350 1
85 351 1
85 354 1
85 356 1
85 360 1
85 363 1
85 364 1
85 366 1
85 369 1
85 370 1
85 371 1
85 377 1
85 379 1
85 382 1
85 383 1
85 384 1
85 385 1
85 387 1
85 391 1
85 392 1
85 400 1
86 91 1
86 92 1
86 93 1
86 103 1
86 104 1
86 106 1
86 107 1
86 108 1
86 114 1
86 115 1
86 117 1
86 120 1
86 123 1
86 124 1
86 126 1
86 132 1
86 135 1
86 137 1
86 139 1
86 147 1
86 151 1
86 154 1
86 155 1
86 157 1
86 160 1
86 172 1
86 173 1
86 175 1
86 177 1
86 186 1
86 190 1
86 193 1
86 194 1
86 203 1
86 210 1
86 214 1
86 216 1
86 218 1
86 220 1
86 228 1
86 229 1
86 231 1
86 233 1
86 237 1
86 238 1
86 244 1
86 247 1
86 248 1
86 251 1
86 253 1
86 257 1
86 258 1
86 259 1
86 261 1
86 262 1
86 271 1
86 282 1
86 284 1
86 288 1
86 298 1
86 305 1
86 307 1
86 308 1
86 312 1
86 317 1
86 322 1
86 323 1
86 324 1
86 332 1
86 333 1
86 337 1
86 340 1
86 341 1
86 343 1
86 347 1
86 351 1
86 355 1
86 358 1
86 359 1
86 360 1
86 361 1
86 371 1
86 377 1
86 378 1
86 383 1
86 386 1
86 392 1
86 395 1
86 398 1
87 92 1
87 99 1
87 100 1
87 102 1
87 114 1
87 119 1
87 122 1
87 124 1
87 125 1
87 126 1
87 130 1
87 131 1
87 136 1
87 137 1
87 138 1
87 140 1
87 151 1
87 152 1
87 153 1
87 156 1
87 160 1
87 162 1
87 164 1
87 171 1
87 173 1
87 180 1
87 187 1
87 188 1
87 195 1
87 198 1
87 202 1
87 210 1
87 215 1
87 225 1
87 226 1
87 228 1
87 230 1
87 235 1
87 241 1
87 243 1
87 247 1
87 249 1
87 251 1
87 255 1
87 258 1
87 261 1
87 262 1
87 263 1
87 273 1
87 279 1
87 286 1
87 287 1
87 291 1
87 292 1
87 293 1
87 300 1
87 304 1
87 306 1
87 314 1
87 315 1
87 325 1
87 327 1
87 334 1
87 337 1
87 352 1
87 358 1
87 363 1
87 365 1
87 369 1
87 372 1
87 373 1
87 376 1
87 378 1
87 380 1
87 385 1
87 387 1
87 389 1
87 397 1
88 94 1
88 104 1
88 106 1
88 107 1
88 108 1
88 111 1
88 115 1
88 120 1
88 129 1
88 133 1
88 134 1
88 140 1
88 141 1
88 144 1
88 145 1
88 147 1
88 150 1
88 152 1
88 153 1
88 156 1
88 157 1
88 158 1
88 159 1
88 170 1
88 179 1
88 185 1
88 186 1
88 192 1
88 193 1
88 197 1
88 204 1
88 206 1
88 208 1
88 214 1
88 230 1
88 232 1
88 238 1
88 241 1
88 246 1
88 247 1
88 257 1
88 262 1
88 268 1
88 269 1
88 272 1
88 273 1
88 274 1
88 276 1
88 279 1
88 281 1
88 285 1
88 290 1
88 291 1
88 292 1
88 296 1
88 302 1
88 307 1
88 309 1
88 312 1
88 316 1
88 328 1
88 329 1
88 335 1
88 339 1
88 341 1
88 342 1
88 343 1
88 345 1
88 348 1
88 350 1
88 354 1
88 356 1
88 358 1
88 360 1
88 364 1
88 372 1
88 379 1
88 385 1
88 387 1
88 390 1
88 393 1
88 396 1
88 400 1
89 97 1
89 116 1
89 122 1
89 123 1
89 132 1
89 136 1
89 139 1
89 141 1
89 146 1
89 157 1
89 159 1
89 160 1
89 167 1
89 168 1
89 169 1
89 173 1
89 183 1
89 185 1
89 186 1
89 194 1
89 195 1
89 197 1
89 207 1
89 211 1
89 212 1
89 221 1
89 226 1
89 230 1
89 231 1
89 232 1
89 239 1
89 240 1
89 253 1
89 255 1
89 256 1
89 258 1
89 265 1
89 272 1
89 274 1
89 277 1
89 291 1
89 292 1
89 294 1
89 298 1
89 300 1
89 304 1
89 307 1
89 313 1
89 314 1
89 315 1
89 320 1
89 322 1
89 331 1
89 332 1
89 333 1
89 336 1
89 339 1
89 344 1
89 347 1
89 348 1
89 350 1
89 351 1
89 353 1
89 362 1
89 365 1
89 367 1
89 371 1
89 374 1
89 379 1
89 380 1
89 397 1
89 398 1
90 91 1
90 96 1
90 97 1
90 111 1
90 117 1
90 120 1
90 125 1
90 145 1
90 153 1
90 158 1
90 165 1
90 168 1
90 173 1
90 183 1
90 184 1
90 191 1
90 193 1
90 195 1
90 200 1
90 202 1
90 210 1
90 214 1
90 215 1
90 219 1
90 224 1
90 228 1
90 232 1
90 238 1
90 246 1
90 249 1
90 250 1
90 259 1
90 265 1
90 268 1
90 269 1
90 278 1
90 298 1
90 301 1
90 305 1
90 308 1
90 320 1
90 330 1
90 333 1
90 338 1
90 339 1
90 342 1
90 347 1
90 360 1
90 361 1
90 362 1
90 364 1
90 367 1
90 370 1
90 372 1
90 376 1
90 379 1
90 381 1
90 396 1
90 399 1
90 400 1
91 92 1
91 93 1
91 96 1
91 98 1
91 113 1
91 114 1
91 120 1
91 121 1
91 122 1
91 124 1
91 126 1
91 128 1
91 130 1
91 131 1
91 132 1
91 138 1
91 145 1
91 149 1
91 161 1
91 163 1
91 165 1
91 167 1
91 171 1
91 172 1
91 178 1
91 179 1
91 189 1
91 190 1
91 191 1
91 196 1
91 208 1
91 210 1
91 212 1
91 215 1
91 225 1
91 228 1
91 234 1
91 235 1
91 237 1
91 238 1
91 247 1
91 251 1
91 261 1
91 263 1
91 266 1
91 272 1
91 275 1
91 279 1
91 281 1
91 285 1
91 291 1
91 292 1
91 293 1
91 295 1
91 298 1
91 310 1
91 313 1
91 317 1
91 318 1
91 326 1
91 327 1
91 329 1
91 331 1
91 353 1
91 359 1
91 363 1
91 370 1
91 375 1
91 380 1
91 388 1
91 391 1
91 394 1
91 397 1
91 399 1
92 113 1
92 124 1
92 127 1
92 128 1
92 133 1
92 137 1
92 145 1
92 146 1
92 147 1
92 153 1
92 154 1
92 163 1
92 165 1
92 175 1
92 176 1
92 179 1
92 189 1
92 198 1
92 202 1
92 205 1
92 208 1
92 212 1
92 218 1
92 222 1
92 227 1
92 240 1
92 245 1
92 265 1
92 268 1
92 271 1
92 273 1
92 274 1
92 291 1
92 292 1
92 293 1
92 295 1
92 298 1
92 299 1
92 313 1
92 319 1
92 327 1
92 329 1
92 331 1
92 332 1
92 338 1
92 341 1
92 342 1
92 349 1
92 350 1
92 353 1
92 356 1
92 360 1
92 361 1
92 366 1
92 368 1
92 369 1
92 376 1
92 384 1
92 387 1
92 389 1
92 394 1
93 97 1
93 98 1
93 101 1
93 106 1
93 107 1
93 109 1
93 123 1
93 124 1
93 133 1
93 136 1
93 140 1
93 144 1
93 145 1
93 148 1
93 154 1
93 157 1
93 159 1
93 161 1
93 165 1
93 171 1
93 175 1
93 182 1
93 185 1
93 187 1
93 189 1
93 193 1
93 194 1
93 196 1
93 198 1
93 200 1
93 203 1
93 209 1
93 211 1
93 217 1
93 228 1
93 230 1
93 241 1
93 250 1
93 254 1
93 261 1
93 275 1
93 278 1
93 279 1
93 291 1
93 292 1
93 309 1
93 312 1
93 317 1
93 318 1
93 319 1
93 326 1
93 331 1
93 333 1
93 335 1
93 336 1
93 339 1
93 341 1
93 344 1
93 352 1
93 358 1
93 359 1
93 361 1
93 362 1
93 373 1
93 376 1
93 379 1
93 381 1
93 383 1
93 384 1
93 387 1
93 392 1
93 395 1
93 396 1
93 399 1
94 99 1
94 102 1
94 105 1
94 111 1
94 115 1
94 120 1
94 128 1
94 134 1
94 136 1
94 138 1
94 141 1
94 142 1
94 145 1
94 146 1
94 149 1
94 150 1
94 153 1
94 154 1
94 156 1
94 159 1
94 163 1
94 167 1
94 171 1
94 172 1
94 175 1
94 177 1
94 187 1
94 193 1
94 196 1
94 199 1
94 202 1
94 203 1
94 207 1
94 208 1
94 209 1
94 210 1
94 213 1
94 215 1
94 217 1
94 222 1
94 224 1
94 225 1
94 226 1
94 227 1
94 228 1
94 231 1
94 235 1
94 237 1
94 241 1
94 245 1
94 252 1
94 257 1
94 259 1
94 263 1
94 265 1
94 272 1
94 274 1
94 278 1
94 279 1
94 281 1
94 286 1
94 297 1
94 303 1
94 307 1
94 308 1
94 311 1
94 321 1
94 322 1
94 336 1
94 341 1
94 345 1
94 360 1
94 363 1
94 367 1
94 375 1
94 382 1
94 388 1
94 389 1
94 399 1
95 96 1
95 100 1
95 107 1
95 121 1
95 123 1
95 132 1
95 133 1
95 141 1
95 155 1
95 159 1
95 162 1
95 167 1
95 181 1
95 184 1
95 185 1
95 186 1
95 187 1
95 188 1
95 193 1
95 194 1
95 197 1
95 208 1
95 210 1
95 213 1
95 217 1
95 223 1
95 242 1
95 243 1
95 244 1
95 248 1
95 251 1
95 270 1
95 272 1
95 276 1
95 277 1
95 278 1
95 279 1
95 281 1
95 284 1
95 288 1
95 298 1
95 304 1
95 308 1
95 312 1
95 313 1
95 314 1
95 317 1
95 318 1
95 323 1
95 326 1
95 335 1
95 338 1
95 342 1
95 347 1
95 351 1
95 358 1
95 361 1
95 362 1
95 364 1
95 365 1
95 367 1
95 380 1
95 383 1
95 387 1
95 393 1
95 394 1
95 395 1
96 100 1
96 102 1
96 105 1
96 106 1
96 111 1
96 120 1
96 122 1
96 124 1
96 125 1
96 127 1
96 128 1
96 129 1
96 132 1
96 135 1
96 139 1
96 143 1
96 145 1
96 153 1
96 154 1
96 155 1
96 157 1
96 163 1
96 168 1
96 169 1
96 171 1
96 176 1
96 179 1
96 180 1
96 185 1
96 186 1
96 189 1
96 191 1
96 196 1
96 211 1
96 216 1
96 223 1
96 224 1
96 228 1
96 231 1
96 232 1
96 244 1
96 248 1
96 250 1
96 256 1
96 257 1
96 261 1
96 262 1
96 263 1
96 273 1
96 274 1
96 285 1
96 287 1
96 291 1
96 306 1
96 311 1
96 313 1
96 314 1
96 315 1
96 316 1
96 322 1
96 325 1
96 332 1
96 335 1
96 341 1
96 342 1
96 343 1
96 346 1
96 348 1
96 354 1
96 359 1
96 362 1
96 363 1
96 370 1
96 372 1
96 378 1
96 388 1
96 395 1
96 396 1
96 399 1
96 400 1
97 98 1
97 99 1
97 103 1
97 106 1
97 115 1
97 118 1
97 124 1
97 125 1
97 127 1
97 129 1
97 130 1
97 132 1
97 134 1
97 136 1
97 137 1
97 140 1
97 147 1
97 153 1
97 158 1
97 159 1
97 168 1
97 175 1
97 177 1
97 185 1
97 187 1
97 211 1
97 214 1
97 222 1
97 223 1
97 233 1
97 237 1
97 239 1
97 245 1
97 251 1
97 252 1
97 258 1
97 261 1
97 263 1
97 265 1
97 269 1
97 273 1
97 280 1
97 289 1
97 290 1
97 291 1
97 294 1
97 295 1
97 300 1
97 302 1
97 304 1
97 312 1
97 314 1
97 320 1
97 335 1
97 336 1
97 340 1
97 344 1
97 347 1
97 348 1
97 349 1
97 354 1
97 355 1
97 357 1
97 368 1
97 370 1
97 371 1
97 372 1
97 374 1
97 375 1
97 376 1
97 378 1
97 384 1
97 391 1
97 394 1
97 400 1
98 99 1
98 103 1
98 105 1
98 117 1
98 123 1
98 133 1
98 134 1
98 145 1
98 154 1
98 157 1
98 158 1
98 164 1
98 166 1
98 174 1
98 176 1
98 177 1
98 178 1
98 179 1
98 180 1
98 185 1
98 192 1
98 195 1
98 199 1
98 202 1
98 205 1
98 210 1
98 213 1
98 215 1
98 222 1
98 223 1
98 224 1
98 231 1
98 233 1
98 237 1
98 255 1
98 258 1
98 259 1
98 261 1
98 272 1
98 280 1
98 291 1
98 292 1
98 300 1
98 305 1
98 306 1
98 310 1
98 311 1
98 312 1
98 320 1
98 325 1
98 328 1
98 331 1
98 338 1
98 350 1
98 352 1
98 353 1
98 357 1
98 366 1
98 370 1
98 375 1
98 380 1
98 382 1
98 383 1
98 385 1
98 391 1
98 395 1
98 397 1
99 100 1
99 102 1
99 104 1
99 105 1
99 107 1
99 111 1
99 113 1
99 114 1
99 116 1
99 118 1
99 125 1
99 126 1
99 128 1
99 131 1
99 135 1
99 139 1
99 140 1
99 145 1
99 146 1
99 151 1
99 152 1
99 153 1
99 154 1
99 157 1
99 173 1
99 178 1
99 180 1
99 187 1
99 190 1
99 191 1
99 192 1
99 194 1
99 197 1
99 213 1
99 214 1
99 216 1
99 222 1
99 225 1
99 226 1
99 233 1
99 243 1
99 244 1
99 248 1
99 249 1
99 252 1
99 254 1
99 261 1
99 262 1
99 265 1
99 275 1
99 278 1
99 280 1
99 284 1
99 286 1
99 289 1
99 296 1
99 300 1
99 301 1
99 309 1
99 312 1
99 313 1
99 316 1
99 317 1
99 320 1
99 321 1
99 325 1
99 327 1
99 329 1
99 330 1
99 342 1
99 348 1
99 355 1
99 356 1
99 359 1
99 361 1
99 367 1
99 370 1
99 376 1
99 377 1
99 379 1
99 384 1
99 385 1
99 395 1
99 397 1
99 398 1
100 101 1
100 106 1
100 113 1
100 118 1
100 119 1
100 120 1
100 121 1
100 123 1
100 126 1
100 128 1
100 129 1
100 134 1
100 157 1
100 159 1
100 165 1
100 171 1
100 176 1
100 185 1
100 186 1
100 191 1
100 193 1
100 196 1
100 197 1
100 209 1
100 212 1
100 218 1
100 221 1
100 225 1
100 227 1
100 231 1
100 236 1
100 238 1
100 241 1
100 242 1
100 247 1
100 251 1
100 254 1
100 257 1
100 259 1
100 264 1
100 266 1
100 276 1
100 278 1
100 283 1
100 287 1
100 290 1
100 295 1
100 301 1
100 307 1
100 309 1
100 317 1
100 318 1
100 320 1
100 321 1
100 322 1
100 326 1
100 327 1
100 331 1
100 334 1
100 338 1
100 345 1
100 348 1
100 356 1
100 357 1
100 363 1
100 367 1
100 369 1
100 370 1
100 375 1
100 376 1
100 377 1
100 382 1
100 386 1
100 388 1
100 394 1
100 395 1
101 107 1
101 108 1
101 114 1
101 126 1
101 129 1
101 134 1
101 146 1
101 148 1
101 150 1
101 151 1
101 153 1
101 156 1
101 161 1
101 162 1
101 168 1
101 174 1
101 178 1
101 179 1
101 181 1
101 183 1
101 187 1
101 189 1
101 191 1
101 192 1
101 194 1
101 197 1
101 200 1
101 204 1
101 211 1
101 214 1
101 215 1
101 216 1
101 221 1
101 225 1
101 230 1
101 231 1
101 232 1
101 239 1
101 244 1
101 249 1
101 252 1
101 255 1
101 271 1
101 282 1
101 285 1
101 287 1
101 291 1
101 292 1
101 301 1
101 305 1
101 306 1
101 309 1
101 325 1
101 331 1
101 332 1
101 336 1
101 337 1
101 343 1
101 345 1
101 366 1
101 368 1
101 372 1
101 373 1
101 387 1
101 388 1
101 389 1
101 392 1
102 103 1
102 104 1
102 106 1
102 107 1
102 109 1
102 115 1
102 117 1
102 118 1
102 120 1
102 124 1
102 125 1
102 127 1
102 133 1
102 141 1
102 149 1
102 176 1
102 177 1
102 180 1
102 181 1
102 190 1
102 193 1
102 194 1
102 206 1
102 211 1
102 212 1
102 216 1
102 225 1
102 227 1
102 229 1
102 243 1
102 245 1
102 247 1
102 251 1
102 264 1
102 273 1
102 282 1
102 285 1
102 286 1
102 288 1
102 294 1
102 303 1
102 313 1
102 316 1
102 332 1
102 335 1
102 343 1
102 346 1
102 347 1
102 352 1
102 355 1
102 358 1
102 364 1
102 368 1
102 371 1
102 377 1
102 378 1
102 390 1
102 395 1
102 396 1
102 397 1
102 398 1
103 109 1
103 118 1
103 121 1
103 123 1
103 124 1
103 129 1
103 132 1
103 133 1
103 134 1
103 135 1
103 142 1
103 143 1
103 144 1
103 147 1
103 148 1
103 150 1
103 152 1
103 156 1
103 158 1
103 162 1
103 163 1
103 165 1
103 166 1
103 171 1
103 172 1
103 174 1
103 180 1
103 182 1
103 183 1
103 203 1
103 220 1
103 222 1
103 223 1
103 225 1
103 232 1
103 242 1
103 246 1
103 247 1
103 263 1
103 271 1
103 275 1
103 280 1
103 284 1
103 285 1
103 308 1
103 311 1
103 315 1
103 325 1
103 332 1
103 337 1
103 339 1
103 340 1
103 341 1
103 343 1
103 347 1
103 349 1
103 358 1
103 361 1
103 362 1
103 365 1
103 367 1
103 368 1
103 370 1
103 377 1
103 381 1
103 382 1
103 384 1
103 385 1
103 392 1
103 394 1
103 398 1
104 107 1
104 109 1
104 112 1
104 115 1
104 119 1
104 123 1
104 133 1
104 134 1
104 135 1
104 137 1
104 142 1
104 145 1
104 149 1
104 156 1
104 165 1
104 170 1
104 179 1
104 187 1
104 190 1
104 194 1
104 198 1
104 201 1
104 203 1
104 210 1
104 216 1
104 222 1
104 230 1
104 237 1
104 239 1
104 241 1
104 252 1
104 253 1
104 261 1
104 266 1
104 267 1
104 272 1
104 277 1
104 280 1
104 286 1
104 290 1
104 291 1
104 301 1
104 304 1
104 305 1
104 306 1
104 318 1
104 322 1
104 323 1
104 324 1
104 333 1
104 335 1
104 338 1
104 342 1
104 345 1
104 346 1
104 355 1
104 359 1
104 361 1
104 362 1
104 364 1
104 367 1
104 368 1
104 374 1
104 375 1
104 376 1
104 377 1
104 383 1
104 387 1
104 393 1
104 397 1
104 399 1
105 106 1
105 107 1
105 112 1
105 137 1
105 140 1
105 141 1
105 144 1
105 147 1
105 150 1
105 155 1
105 159 1
105 160 1
105 165 1
105 166 1
105 168 1
105 171 1
105 172 1
105 173 1
105 175 1
105 178 1
105 183 1
105 188 1
105 192 1
105 194 1
105 195 1
105 197 1
105 198 1
105 200 1
105 203 1
105 219 1
105 220 1
105 221 1
105 223 1
105 225 1
105 233 1
105 237 1
105 238 1
105 242 1
105 251 1
105 253 1
105 254 1
105 260 1
105 264 1
105 265 1
105 268 1
105 269 1
105 270 1
105 273 1
105 274 1
105 276 1
105 279 1
105 283 1
105 285 1
105 286 1
105 290 1
105 294 1
105 298 1
105 299 1
105 300 1
105 304 1
105 309 1
105 321 1
105 331 1
105 333 1
105 335 1
105 336 1
105 338 1
105 343 1
105 345 1
105 348 1
105 350 1
105 357 1
105 361 1
105 377 1
105 383 1
105 390 1
105 394 1
106 111 1
106 112 1
106 114 1
106 115 1
106 116 1
106 117 1
106 121 1
106 124 1
106 125 1
106 132 1
106 133 1
106 134 1
106 141 1
106 147 1
106 151 1
106 154 1
106 155 1
106 159 1
106 160 1
106 162 1
106 172 1
106 173 1
106 188 1
106 190 1
106 193 1
106 199 1
106 201 1
106 203 1
106 204 1
106 206 1
106 212 1
106 219 1
106 221 1
106 231 1
106 237 1
106 240 1
106 241 1
106 255 1
106 265 1
106 266 1
106 267 1
106 278 1
106 283 1
106 284 1
106 285 1
106 291 1
106 301 1
106 302 1
106 307 1
106 314 1
106 318 1
106 322 1
106 324 1
106 325 1
106 333 1
106 336 1
106 340 1
106 342 1
106 344 1
106 347 1
106 364 1
106 365 1
106 374 1
106 378 1
106 382 1
106 383 1
106 384 1
106 386 1
106 387 1
106 388 1
106 391 1
106 393 1
106 394 1
106 395 1
107 109 1
107 123 1
107 124 1
107 125 1
107 131 1
107 140 1
107 152 1
107 153 1
107 157 1
107 161 1
107 163 1
107 166 1
107 169 1
107 176 1
107 177 1
107 186 1
107 188 1
107 192 1
107 195 1
107 196 1
107 198 1
107 200 1
107 203 1
107 206 1
107 207 1
107 214 1
107 218 1
107 219 1
107 224 1
107 227 1
107 228 1
107 231 1
107 234 1
107 235 1
107 242 1
107 257 1
107 258 1
107 259 1
107 266 1
107 270 1
107 273 1
107 282 1
107 294 1
107 299 1
107 301 1
107 306 1
107 308 1
107 309 1
107 310 1
107 311 1
107 316 1
107 317 1
107 321 1
107 322 1
107 323 1
107 325 1
107 329 1
107 330 1
107 335 1
107 338 1
107 342 1
107 343 1
107 347 1
107 362 1
107 381 1
107 384 1
107 389 1
107 396 1
107 397 1
107 398 1
108 111 1
108 112 1
108 117 1
108 119 1
108 120 1
108 123 1
108 125 1
108 126 1
108 129 1
108 132 1
108 133 1
108 137 1
108 141 1
108 147 1
108 149 1
108 151 1
108 152 1
108 154 1
108 156 1
108 158 1
108 162 1
108 163 1
108 166 1
108 170 1
108 172 1
108 176 1
108 179 1
108 180 1
108 187 1
108 191 1
108 192 1
108 193 1
108 195 1
108 202 1
108 205 1
108 208 1
108 211 1
108 212 1
108 233 1
108 239 1
108 241 1
108 244 1
108 249 1
108 250 1
108 253 1
108 256 1
108 259 1
108 261 1
108 263 1
108 269 1
108 270 1
108 271 1
108 281 1
108 282 1
108 283 1
108 286 1
108 287 1
108 290 1
108 292 1
108 296 1
108 302 1
108 314 1
108 315 1
108 317 1
108 321 1
108 323 1
108 325 1
108 333 1
108 338 1
108 341 1
108 343 1
108 346 1
108 353 1
108 357 1
108 359 1
108 360 1
108 361 1
108 369 1
108 370 1
108 372 1
108 379 1
108 381 1
108 392 1
108 394 1
108 399 1
109 114 1
109 118 1
109 134 1
109 139 1
109 148 1
109 149 1
109 155 1
109 160 1
109 167 1
109 175 1
109 183 1
109 185 1
109 188 1
109 202 1
109 205 1
109 206 1
109 215 1
109 223 1
109 235 1
109 236 1
109 238 1
109 241 1
109 244 1
109 246 1
109 251 1
109 252 1
109 254 1
109 255 1
109 258 1
109 262 1
109 265 1
109 271 1
109 272 1
109 277 1
109 281 1
109 292 1
109 294 1
109 308 1
109 309 1
109 327 1
109 328 1
109 332 1
109 337 1
109 348 1
109 360 1
109 364 1
109 370 1
109 372 1
109 374 1
109 377 1
109 378 1
109 381 1
109 386 1
109 387 1
109 395 1
109 397 1
109 400 1
110 113 1
110 118 1
110 121 1
110 122 1
110 124 1
110 125 1
110 135 1
110 140 1
110 143 1
110 144 1
110 145 1
110 148 1
110 153 1
110 157 1
110 158 1
110 163 1
110 179 1
110 180 1
110 191 1
110 193 1
110 198 1
110 200 1
110 202 1
110 203 1
110 210 1
110 213 1
110 215 1
110 217 1
110 221 1
110 223 1
110 227 1
110 243 1
110 249 1
110 252 1
110 255 1
110 260 1
110 261 1
110 264 1
110 265 1
110 266 1
110 269 1
110 271 1
110 275 1
110 277 1
110 280 1
110 287 1
110 289 1
110 291 1
110 294 1
110 301 1
110 308 1
110 310 1
110 314 1
110 315 1
110 316 1
110 319 1
110 321 1
110 326 1
110 328 1
110 338 1
110 340 1
110 344 1
110 348 1
110 351 1
110 352 1
110 353 1
110 354 1
110 356 1
110 357 1
110 360 1
110 361 1
110 368 1
110 374 1
110 375 1
110 379 1
110 380 1
110 386 1
110 392 1
110 396 1
110 397 1
110 398 1
111 123 1
111 127 1
111 136 1
111 140 1
111 141 1
111 145 1
111 147 1
111 149 1
111 162 1
111 166 1
111 168 1
111 170 1
111 175 1
111 186 1
111 187 1
111 189 1
111 190 1
111 191 1
111 205 1
111 207 1
111 218 1
111 219 1
111 231 1
111 232 1
111 233 1
111 236 1
111 239 1
111 242 1
111 250 1
111 252 1
111 254 1
111 257 1
111 264 1
111 267 1
111 275 1
111 280 1
111 281 1
111 289 1
111 291 1
111 293 1
111 297 1
111 300 1
111 301 1
111 303 1
111 308 1
111 315 1
111 317 1
111 326 1
111 328 1
111 329 1
111 339 1
111 355 1
111 363 1
111 365 1
111 366 1
111 367 1
111 369 1
111 371 1
111 376 1
111 380 1
111 390 1
111 397 1
111 400 1
112 116 1
112 117 1
112 123 1
112 126 1
112 134 1
112 136 1
112 138 1
112 151 1
112 152 1
112 154 1
112 156 1
112 157 1
112 158 1
112 164 1
112 165 1
112 168 1
112 170 1
112 172 1
112 174 1
112 175 1
112 178 1
112 179 1
112 182 1
112 185 1
112 186 1
112 193 1
112 202 1
112 204 1
112 209 1
112 211 1
112 213 1
112 215 1
112 222 1
112 223 1
112 224 1
112 226 1
112 230 1
112 232 1
112 235 1
112 240 1
112 246 1
112 253 1
112 255 1
112 260 1
112 263 1
112 264 1
112 268 1
112 270 1
112 277 1
112 280 1
112 281 1
112 284 1
112 292 1
112 293 1
112 294 1
112 296 1
112 297 1
112 298 1
112 299 1
112 303 1
112 304 1
112 308 1
112 320 1
112 323 1
112 324 1
112 327 1
112 328 1
112 330 1
112 331 1
112 332 1
112 342 1
112 343 1
112 350 1
112 353 1
112 357 1
112 359 1
112 360 1
112 365 1
112 366 1
112 368 1
112 369 1
112 370 1
112 376 1
112 378 1
112 379 1
112 400 1
113 118 1
113 125 1
113 127 1
113 128 1
113 130 1
113 133 1
113 140 1
113 141 1
113 151 1
113 152 1
113 156 1
113 158 1
113 159 1
113 167 1
113 168 1
113 173 1
113 176 1
113 196 1
113 204 1
113 208 1
113 209 1
113 211 1
113 212 1
113 214 1
113 216 1
113 217 1
113 218 1
113 223 1
113 224 1
113 226 1
113 232 1
113 237 1
113 241 1
113 247 1
113 249 1
113 252 1
113 259 1
113 261 1
113 264 1
113 265 1
113 266 1
113 267 1
113 276 1
113 279 1
113 287 1
113 289 1
113 290 1
113 295 1
113 298 1
113 307 1
113 321 1
113 323 1
113 324 1
113 327 1
113 332 1
113 342 1
113 343 1
113 349 1
113 354 1
113 364 1
113 366 1
113 377 1
113 391 1
113 392 1
113 396 1
114 126 1
114 132 1
114 133 1
114 134 1
114 136 1
114 137 1
114 139 1
114 146 1
114 154 1
114 158 1
114 161 1
114 165 1
114 166 1
114 167 1
114 168 1
114 174 1
114 177 1
114 178 1
114 181 1
114 183 1
114 186 1
114 193 1
114 196 1
114 198 1
114 200 1
114 208 1
114 210 1
114 213 1
114 214 1
114 215 1
114 217 1
114 221 1
114 225 1
114 234 1
114 241 1
114 261 1
114 263 1
114 276 1
114 277 1
114 278 1
114 279 1
114 283 1
114 288 1
114 289 1
114 292 1
114 294 1
114 296 1
114 300 1
114 303 1
114 304 1
114 311 1
114 315 1
114 318 1
114 323 1
114 325 1
114 331 1
114 343 1
114 346 1
114 347 1
114 354 1
114 355 1
114 360 1
114 361 1
114 374 1
114 376 1
114 378 1
114 389 1
114 390 1
114 395 1
114 400 1
115 119 1
115 127 1
115 131 1
115 134 1
115 135 1
115 141 1
115 146 1
115 147 1
115 154 1
115 156 1
115 162 1
115 165 1
115 167 1
115 174 1
115 175 1
115 179 1
115 180 1
115 181 1
115 186 1
115 189 1
115 194 1
115 211 1
115 214 1
115 216 1
115 221 1
115 226 1
115 232 1
115 237 1
115 239 1
115 241 1
115 249 1
115 253 1
115 254 1
115 257 1
115 261 1
115 266 1
115 271 1
115 273 1
115 277 1
115 279 1
115 281 1
115 282 1
115 283 1
115 284 1
115 290 1
115 292 1
115 295 1
115 301 1
115 303 1
115 310 1
115 312 1
115 315 1
115 318 1
115 323 1
115 325 1
115 329 1
115 339 1
115 341 1
115 345 1
115 346 1
115 348 1
115 350 1
115 354 1
115 356 1
115 362 1
115 368 1
115 372 1
115 373 1
115 377 1
115 380 1
115 382 1
115 384 1
115 386 1
115 389 1
115 393 1
115 394 1
115 396 1
115 400 1
116 117 1
116 120 1
116 123 1
116 126 1
116 129 1
116 130 1
116 135 1
116 145 1
116 150 1
116 153 1
116 154 1
116 178 1
116 180 1
116 183 1
116 192 1
116 195 1
116 202 1
116 212 1
116 218 1
116 220 1
116 221 1
116 222 1
116 225 1
116 228 1
116 230 1
116 241 1
116 249 1
116 252 1
116 255 1
116 256 1
116 257 1
116 258 1
116 262 1
116 264 1
116 268 1
116 271 1
116 280 1
116 282 1
116 287 1
116 292 1
116 293 1
116 294 1
116 297 1
116 298 1
116 302 1
116 306 1
116 308 1
116 312 1
116 314 1
116 317 1
116 331 1
116 332 1
116 340 1
116 342 1
116 347 1
116 349 1
116 361 1
116 362 1
116 364 1
116 365 1
116 368 1
116 369 1
116 372 1
116 374 1
116 376 1
116 378 1
116 385 1
116 392 1
116 394 1
117 118 1
117 119 1
117 120 1
117 129 1
117 133 1
117 140 1
117 143 1
117 146 1
117 148 1
117 149 1
117 150 1
117 153 1
117 154 1
117 164 1
117 166 1
117 168 1
117 177 1
117 178 1
117 184 1
117 186 1
117 188 1
117 195 1
117 200 1
117 202 1
117 225 1
117 226 1
117 235 1
117 239 1
117 242 1
117 245 1
117 249 1
117 253 1
117 254 1
117 258 1
117 259 1
117 260 1
117 266 1
117 270 1
117 272 1
117 276 1
117 280 1
117 281 1
117 282 1
117 283 1
117 285 1
117 287 1
117 301 1
117 308 1
117 309 1
117 316 1
117 318 1
117 321 1
117 323 1
117 327 1
117 328 1
117 335 1
117 336 1
117 342 1
117 350 1
117 352 1
117 353 1
117 355 1
117 356 1
117 361 1
117 363 1
117 368 1
117 374 1
117 379 1
117 383 1
117 391 1
117 393 1
117 394 1
117 395 1
117 399 1
118 123 1
118 126 1
118 128 1
118 133 1
118 139 1
118 140 1
118 144 1
118 145 1
118 148 1
118 157 1
118 159 1
118 169 1
118 174 1
118 178 1
118 184 1
118 185 1
118 190 1
118 191 1
118 196 1
118 200 1
118 207 1
118 211 1
118 212 1
118 213 1
118 217 1
118 220 1
118 221 1
118 224 1
118 227 1
118 229 1
118 234 1
118 235 1
118 239 1
118 241 1
118 244 1
118 250 1
118 252 1
118 260 1
118 261 1
118 268 1
118 269 1
118 273 1
118 275 1
118 277 1
118 283 1
118 285 1
118 290 1
118 292 1
118 298 1
118 308 1
118 309 1
118 310 1
118 315 1
118 317 1
118 321 1
118 322 1
118 323 1
118 324 1
118 325 1
118 328 1
118 331 1
118 335 1
118 338 1
118 340 1
118 341 1
118 342 1
118 349 1
118 358 1
118 362 1
118 371 1
118 372 1
118 379 1
118 383 1
118 385 1
118 386 1
118 388 1
118 389 1
118 391 1
118 392 1
118 398 1
119 129 1
119 134 1
119 135 1
119 136 1
119 139 1
119 140 1
119 149 1
119 151 1
119 152 1
119 153 1
119 156 1
119 163 1
119 164 1
119 173 1
119 175 1
119 178 1
119 188 1
119 190 1
119 192 1
119 194 1
119 199 1
119 204 1
119 205 1
119 206 1
119 209 1
119 213 1
119 214 1
119 215 1
119 216 1
119 224 1
119 228 1
119 230 1
119 231 1
119 232 1
119 234 1
119 235 1
119 236 1
119 241 1
119 247 1
119 251 1
119 255 1
119 256 1
119 257 1
119 258 1
119 260 1
119 262 1
119 265 1
119 273 1
119 278 1
119 279 1
119 283 1
119 284 1
119 285 1
119 291 1
119 299 1
119 303 1
119 308 1
119 312 1
119 313 1
119 317 1
119 319 1
119 323 1
119 325 1
119 327 1
119 338 1
119 342 1
119 348 1
119 371 1
119 377 1
119 395 1
119 398 1
120 124 1
120 127 1
120 129 1
120 130 1
120 134 1
120 135 1
120 140 1
120 141 1
120 142 1
120 146 1
120 150 1
120 154 1
120 161 1
120 164 1
120 168 1
120 169 1
120 183 1
120 185 1
120 188 1
120 192 1
120 195 1
120 204 1
120 208 1
120 216 1
120 222 1
120 224 1
120 228 1
120 229 1
120 233 1
120 238 1
120 240 1
120 243 1
120 247 1
120 254 1
120 258 1
120 261 1
120 266 1
120 268 1
120 270 1
120 274 1
120 277 1
120 278 1
120 286 1
120 304 1
120 326 1
120 330 1
120 332 1
120 336 1
120 338 1
120 341 1
120 343 1
120 345 1
120 350 1
120 351 1
120 354 1
120 355 1
120 357 1
120 360 1
120 361 1
120 372 1
120 374 1
120 377 1
120 381 1
120 389 1
120 390 1
120 392 1
120 398 1
121 122 1
121 131 1
121 134 1
121 140 1
121 149 1
121 152 1
121 157 1
121 160 1
121 174 1
121 187 1
121 189 1
121 193 1
121 198 1
121 203 1
121 208 1
121 209 1
121 210 1
121 214 1
121 215 1
121 221 1
121 222 1
121 224 1
121 232 1
121 236 1
121 238 1
121 239 1
121 243 1
121 246 1
121 252 1
121 253 1
121 257 1
121 265 1
121 267 1
121 276 1
121 278 1
121 279 1
121 281 1
121 286 1
121 289 1
121 293 1
121 294 1
121 295 1
121 304 1
121 307 1
121 311 1
121 313 1
121 325 1
121 329 1
121 334 1
121 340 1
121 346 1
121 350 1
121 359 1
121 361 1
121 362 1
121 365 1
121 369 1
121 374 1
121 375 1
121 377 1
121 379 1
121 386 1
121 389 1
121 390 1
121 392 1
121 394 1
121 395 1
121 396 1
121 399 1
122 126 1
122 128 1
122 134 1
122 135 1
122 146 1
122 162 1
122 164 1
122 167 1
122 174 1
122 190 1
122 195 1
122 200 1
122 201 1
122 203 1
122 207 1
122 215 1
122 218 1
122 220 1
122 226 1
122 228 1
122 230 1
122 232 1
122 235 1
122 242 1
122 247 1
122 250 1
122 254 1
122 256 1
122 260 1
122 262 1
122 266 1
122 269 1
122 274 1
122 282 1
122 288 1
122 291 1
122 298 1
122 303 1
122 304 1
122 312 1
122 317 1
122 328 1
122 329 1
122 331 1
122 349 1
122 353 1
122 355 1
122 358 1
122 366 1
122 368 1
122 371 1
122 372 1
122 373 1
122 377 1
122 393 1
122 396 1
122 399 1
123 128 1
123 132 1
123 133 1
123 138 1
123 145 1
123 147 1
123 152 1
123 153 1
123 154 1
123 159 1
123 168 1
123 172 1
123 177 1
123 181 1
123 183 1
123 191 1
123 192 1
123 199 1
123 204 1
123 206 1
123 208 1
123 211 1
123 215 1
123 217 1
123 218 1
123 221 1
123 223 1
123 229 1
123 231 1
123 232 1
123 233 1
123 243 1
123 246 1
123 252 1
123 253 1
123 255 1
123 264 1
123 267 1
123 274 1
123 282 1
123 297 1
123 304 1
123 313 1
123 324 1
123 339 1
123 344 1
123 346 1
123 347 1
123 353 1
123 359 1
123 361 1
123 364 1
123 369 1
123 371 1
123 375 1
123 376 1
123 378 1
123 381 1
123 384 1
123 388 1
123 389 1
123 392 1
123 400 1
124 126 1
124 127 1
124 128 1
124 133 1
124 138 1
124 139 1
124 149 1
124 151 1
124 157 1
124 169 1
124 174 1
124 175 1
124 179 1
124 181 1
124 190 1
124 191 1
124 200 1
124 204 1
124 208 1
124 211 1
124 214 1
124 215 1
124 216 1
124 217 1
124 219 1
124 226 1
124 228 1
124 229 1
124 237 1
124 243 1
124 247 1
124 249 1
124 257 1
124 259 1
124 263 1
124 276 1
124 282 1
124 284 1
124 285 1
124 286 1
124 294 1
124 299 1
124 301 1
124 302 1
124 306 1
124 309 1
124 314 1
124 315 1
124 319 1
124 320 1
124 325 1
124 332 1
124 337 1
124 339 1
124 341 1
124 351 1
124 354 1
124 355 1
124 356 1
124 361 1
124 367 1
124 369 1
124 383 1
124 385 1
124 396 1
124 397 1
124 399 1
125 128 1
125 137 1
125 138 1
125 141 1
125 144 1
125 146 1
125 150 1
125 153 1
125 155 1
125 167 1
125 172 1
125 173 1
125 176 1
125 180 1
125 184 1
125 188 1
125 192 1
125 196 1
125 203 1
125 206 1
125 210 1
125 211 1
125 223 1
125 229 1
125 234 1
125 238 1
125 239 1
125 249 1
125 253 1
125 260 1
125 262 1
125 267 1
125 276 1
125 278 1
125 283 1
125 291 1
125 295 1
125 302 1
125 303 1
125 305 1
125 313 1
125 316 1
125 318 1
125 326 1
125 327 1
125 329 1
125 333 1
125 350 1
125 351 1
125 355 1
125 357 1
125 360 1
125 367 1
125 368 1
125 370 1
125 374 1
125 379 1
125 381 1
125 387 1
125 394 1
125 395 1
125 397 1
125 400 1
126 129 1
126 132 1
126 134 1
126 136 1
126 146 1
126 149 1
126 154 1
126 156 1
126 158 1
126 159 1
126 160 1
126 164 1
126 166 1
126 167 1
126 170 1
126 180 1
126 181 1
126 198 1
126 200 1
126 201 1
126 202 1
126 207 1
126 208 1
126 209 1
126 210 1
126 221 1
126 226 1
126 227 1
126 229 1
126 231 1
126 236 1
126 240 1
126 241 1
126 242 1
126 243 1
126 247 1
126 250 1
126 265 1
126 268 1
126 292 1
126 295 1
126 298 1
126 301 1
126 304 1
126 306 1
126 307 1
126 313 1
126 319 1
126 325 1
126 329 1
126 336 1
126 346 1
126 351 1
126 354 1
126 355 1
126 356 1
126 362 1
126 366 1
126 371 1
126 377 1
126 379 1
126 380 1
126 388 1
126 391 1
126 394 1
126 400 1
127 130 1
127 133 1
127 134 1
127 135 1
127 137 1
127 139 1
127 142 1
127 146 1
127 154 1
127 160 1
127 166 1
127 167 1
127 168 1
127 184 1
127 186 1
127 187 1
127 191 1
127 198 1
127 203 1
127 206 1
127 211 1
127 222 1
127 230 1
127 235 1
127 238 1
127 240 1
127 241 1
127 245 1
127 247 1
127 252 1
127 253 1
127 255 1
127 256 1
127 263 1
127 269 1
127 270 1
127 274 1
127 277 1
127 287 1
127 294 1
127 299 1
127 301 1
127 302 1
127 308 1
127 310 1
127 314 1
127 315 1
127 316 1
127 318 1
127 322 1
127 325 1
127 330 1
127 331 1
127 332 1
127 334 1
127 342 1
127 343 1
127 345 1
127 358 1
127 365 1
127 368 1
127 382 1
127 387 1
127 388 1
127 389 1
127 390 1
127 392 1
127 393 1
127 399 1
128 130 1
128 134 1
128 135 1
128 140 1
128 143 1
128 145 1
128 150 1
128 151 1
128 153 1
128 154 1
128 161 1
128 162 1
128 163 1
128 171 1
128 178 1
128 183 1
128 185 1
128 194 1
128 202 1
128 205 1
128 217 1
128 230 1
128 231 1
128 234 1
128 239 1
128 240 1
128 241 1
128 245 1
128 254 1
128 261 1
128 266 1
128 267 1
128 268 1
128 270 1
128 272 1
128 274 1
128 275 1
128 278 1
128 284 1
128 293 1
128 295 1
128 296 1
128 297 1
128 299 1
128 301 1
128 302 1
128 307 1
128 315 1
128 317 1
128 321 1
128 326 1
128 330 1
128 333 1
128 335 1
128 339 1
128 343 1
128 348 1
128 352 1
128 353 1
128 355 1
128 359 1
128 364 1
128 367 1
128 370 1
128 373 1
128 375 1
128 376 1
128 378 1
128 379 1
128 381 1
128 385 1
128 389 1
128 397 1
128 399 1
128 400 1
129 132 1
129 140 1
129 143 1
129 145 1
129 148 1
129 150 1
129 154 1
129 161 1
129 162 1
129 164 1
129 165 1
129 179 1
129 180 1
129 184 1
129 185 1
129 191 1
129 193 1
129 196 1
129 202 1
129 210 1
129 211 1
129 220 1
129 225 1
129 227 1
129 231 1
129 234 1
129 235 1
129 242 1
129 246 1
129 251 1
129 254 1
129 256 1
129 263 1
129 266 1
129 267 1
129 269 1
129 270 1
129 275 1
129 277 1
129 280 1
129 281 1
129 282 1
129 284 1
129 288 1
129 292 1
129 294 1
129 297 1
129 302 1
129 303 1
129 304 1
129 306 1
129 309 1
129 311 1
129 314 1
129 316 1
129 320 1
129 322 1
129 326 1
129 327 1
129 334 1
129 335 1
129 336 1
129 341 1
129 342 1
129 344 1
129 346 1
129 348 1
129 349 1
129 366 1
129 367 1
129 369 1
129 372 1
129 376 1
129 377 1
129 380 1
129 386 1
129 387 1
129 389 1
129 390 1
129 391 1
129 395 1
129 396 1
130 135 1
130 140 1
130 144 1
130 146 1
130 147 1
130 164 1
130 170 1
130 172 1
130 182 1
130 187 1
130 191 1
130 194 1
130 197 1
130 201 1
130 215 1
130 222 1
130 223 1
130 225 1
130 226 1
130 229 1
130 234 1
130 245 1
130 250 1
130 252 1
130 254 1
130 255 1
130 256 1
130 260 1
130 262 1
130 269 1
130 271 1
130 278 1
130 280 1
130 284 1
130 288 1
130 290 1
130 295 1
130 302 1
130 306 1
130 309 1
130 315 1
130 326 1
130 335 1
130 336 1
130 340 1
130 348 1
130 349 1
130 350 1
130 351 1
130 354 1
130 355 1
130 357 1
130 360 1
130 362 1
130 371 1
130 395 1
130 397 1
130 400 1
131 138 1
131 139 1
131 148 1
131 153 1
131 155 1
131 156 1
131 157 1
131 159 1
131 161 1
131 162 1
131 163 1
131 164 1
131 166 1
131 168 1
131 171 1
131 173 1
131 180 1
131 183 1
131 185 1
131 186 1
131 200 1
131 207 1
131 210 1
131 211 1
131 212 1
131 214 1
131 218 1
131 223 1
131 229 1
131 232 1
131 233 1
131 235 1
131 236 1
131 238 1
131 242 1
131 250 1
131 252 1
131 255 1
131 256 1
131 264 1
131 266 1
131 273 1
131 276 1
131 278 1
131 285 1
131 289 1
131 298 1
131 301 1
131 303 1
131 308 1
131 316 1
131 319 1
131 326 1
131 341 1
131 346 1
131 348 1
131 351 1
131 359 1
131 360 1
131 367 1
131 368 1
131 372 1
131 373 1
131 376 1
131 384 1
131 390 1
131 392 1
131 393 1
131 396 1
131 400 1
132 140 1
132 141 1
132 142 1
132 146 1
132 148 1
132 150 1
132 151 1
132 157 1
132 163 1
132 166 1
132 168 1
132 169 1
132 171 1
132 173 1
132 174 1
132 178 1
132 179 1
132 180 1
132 182 1
132 183 1
132 188 1
132 192 1
132 205 1
132 206 1
132 208 1
132 209 1
132 212 1
132 213 1
132 225 1
132 228 1
132 239 1
132 241 1
132 242 1
132 246 1
132 247 1
132 250 1
132 262 1
132 263 1
132 271 1
132 272 1
132 276 1
132 279 1
132 287 1
132 298 1
132 299 1
132 300 1
132 301 1
132 309 1
132 312 1
132 313 1
132 314 1
132 315 1
132 320 1
132 322 1
132 343 1
132 344 1
132 347 1
132 354 1
132 355 1
132 357 1
132 360 1
132 362 1
132 371 1
132 372 1
132 374 1
132 379 1
132 381 1
132 384 1
132 388 1
132 390 1
132 394 1
132 395 1
133 134 1
133 136 1
133 140 1
133 145 1
133 146 1
133 147 1
133 150 1
133 153 1
133 155 1
133 163 1
133 164 1
133 165 1
133 172 1
133 174 1
133 178 1
133 183 1
133 185 1
133 189 1
133 192 1
133 193 1
133 194 1
133 195 1
133 204 1
133 205 1
133 206 1
133 208 1
133 210 1
133 213 1
133 214 1
133 220 1
133 221 1
133 222 1
133 236 1
133 237 1
133 240 1
133 244 1
133 247 1
133 250 1
133 251 1
133 255 1
133 258 1
133 263 1
133 270 1
133 273 1
133 278 1
133 279 1
133 283 1
133 289 1
133 290 1
133 293 1
133 299 1
133 302 1
133 309 1
133 312 1
133 319 1
133 325 1
133 334 1
133 336 1
133 337 1
133 341 1
133 347 1
133 353 1
133 356 1
133 367 1
133 370 1
133 372 1
133 378 1
133 379 1
133 389 1
133 391 1
134 139 1
134 140 1
134 146 1
134 148 1
134 153 1
134 155 1
134 156 1
134 160 1
134 167 1
134 173 1
134 177 1
134 181 1
134 192 1
134 193 1
134 194 1
134 200 1
134 201 1
134 206 1
134 208 1
134 209 1
134 212 1
134 219 1
134 224 1
134 225 1
134 229 1
134 233 1
134 236 1
134 238 1
134 239 1
134 242 1
134 246 1
134 255 1
134 257 1
134 263 1
134 275 1
134 289 1
134 295 1
134 297 1
134 305 1
134 309 1
134 313 1
134 318 1
134 319 1
134 324 1
134 326 1
134 327 1
134 329 1
134 339 1
134 341 1
134 342 1
134 345 1
134 351 1
134 352 1
134 366 1
134 367 1
134 374 1
134 387 1
134 392 1
134 393 1
134 396 1
134 397 1
134 400 1
135 137 1
135 143 1
135 149 1
135 151 1
135 154 1
135 157 1
135 165 1
135 166 1
135 167 1
135 170 1
135 171 1
135 174 1
135 175 1
135 184 1
135 185 1
135 190 1
135 191 1
135 201 1
135 204 1
135 206 1
135 213 1
135 215 1
135 220 1
135 222 1
135 225 1
135 226 1
135 231 1
135 238 1
135 245 1
135 247 1
135 273 1
135 274 1
135 277 1
135 278 1
135 281 1
135 286 1
135 289 1
135 290 1
135 291 1
135 296 1
135 299 1
135 302 1
135 305 1
135 307 1
135 308 1
135 317 1
135 320 1
135 330 1
135 335 1
135 336 1
135 340 1
135 343 1
135 353 1
135 354 1
135 366 1
135 372 1
135 375 1
135 379 1
135 383 1
135 387 1
135 389 1
135 397 1
135 399 1
136 142 1
136 147 1
136 149 1
136 155 1
136 156 1
136 161 1
136 164 1
136 167 1
136 171 1
136 172 1
136 176 1
136 181 1
136 182 1
136 188 1
136 191 1
136 192 1
136 195 1
136 196 1
136 197 1
136 198 1
136 205 1
136 220 1
136 224 1
136 226 1
136 229 1
136 231 1
136 234 1
136 243 1
136 249 1
136 273 1
136 274 1
136 275 1
136 280 1
136 282 1
136 284 1
136 289 1
136 301 1
136 322 1
136 324 1
136 327 1
136 329 1
136 336 1
136 337 1
136 339 1
136 340 1
136 343 1
136 344 1
136 345 1
136 346 1
136 348 1
136 353 1
136 358 1
136 359 1
136 362 1
136 364 1
136 365 1
136 368 1
136 370 1
136 373 1
136 375 1
136 378 1
136 380 1
136 382 1
136 393 1
136 396 1
136 399 1
137 138 1
137 139 1
137 145 1
137 146 1
137 152 1
137 166 1
137 173 1
137 186 1
137 188 1
137 189 1
137 191 1
137 195 1
137 203 1
137 206 1
137 207 1
137 208 1
137 209 1
137 212 1
137 213 1
137 223 1
137 227 1
137 228 1
137 229 1
137 236 1
137 240 1
137 242 1
137 243 1
137 244 1
137 247 1
137 250 1
137 251 1
137 255 1
137 256 1
137 257 1
137 272 1
137 278 1
137 282 1
137 285 1
137 287 1
137 288 1
137 290 1
137 293 1
137 300 1
137 301 1
137 307 1
137 309 1
137 310 1
137 313 1
137 314 1
137 317 1
137 318 1
137 320 1
137 323 1
137 326 1
137 334 1
137 345 1
137 346 1
137 348 1
137 349 1
137 351 1
137 352 1
137 354 1
137 356 1
137 360 1
137 361 1
137 368 1
137 370 1
137 375 1
137 376 1
137 379 1
137 380 1
137 386 1
137 391 1
137 393 1
137 396 1
138 141 1
138 143 1
138 145 1
138 146 1
138 147 1
138 151 1
138 155 1
138 158 1
138 159 1
138 162 1
138 164 1
138 168 1
138 169 1
138 172 1
138 174 1
138 176 1
138 177 1
138 183 1
138 188 1
138 191 1
138 194 1
138 196 1
138 207 1
138 211 1
138 213 1
138 215 1
138 220 1
138 222 1
138 223 1
138 224 1
138 225 1
138 228 1
138 231 1
138 234 1
138 235 1
138 237 1
138 242 1
138 244 1
138 245 1
138 247 1
138 251 1
138 262 1
138 264 1
138 265 1
138 266 1
138 269 1
138 271 1
138 272 1
138 274 1
138 275 1
138 280 1
138 281 1
138 287 1
138 291 1
138 295 1
138 298 1
138 309 1
138 323 1
138 330 1
138 333 1
138 336 1
138 341 1
138 342 1
138 348 1
138 356 1
138 357 1
138 370 1
138 373 1
138 375 1
138 380 1
138 381 1
138 384 1
138 388 1
138 398 1
139 144 1
139 145 1
139 147 1
139 148 1
139 149 1
139 151 1
139 164 1
139 171 1
139 177 1
139 184 1
139 185 1
139 192 1
139 193 1
139 197 1
139 198 1
139 211 1
139 212 1
139 214 1
139 219 1
139 220 1
139 224 1
139 225 1
139 228 1
139 231 1
139 236 1
139 249 1
139 250 1
139 253 1
139 265 1
139 267 1
139 270 1
139 271 1
139 276 1
139 278 1
139 279 1
139 292 1
139 293 1
139 296 1
139 304 1
139 305 1
139 311 1
139 313 1
139 314 1
139 328 1
139 348 1
139 350 1
139 354 1
139 355 1
139 357 1
139 362 1
139 368 1
139 370 1
139 371 1
139 374 1
139 375 1
139 381 1
139 383 1
139 384 1
139 388 1
139 395 1
139 396 1
139 397 1
139 399 1
140 141 1
140 146 1
140 150 1
140 152 1
140 153 1
140 154 1
140 156 1
140 161 1
140 162 1
140 167 1
140 170 1
140 178 1
140 179 1
140 182 1
140 188 1
140 199 1
140 205 1
140 211 1
140 214 1
140 219 1
140 223 1
140 229 1
140 236 1
140 237 1
140 239 1
140 240 1
140 251 1
140 253 1
140 255 1
140 262 1
140 266 1
140 267 1
140 272 1
140 273 1
140 275 1
140 280 1
140 285 1
140 286 1
140 289 1
140 291 1
140 293 1
140 296 1
140 298 1
140 302 1
140 304 1
140 309 1
140 321 1
140 322 1
140 323 1
140 324 1
140 325 1
140 328 1
140 330 1
140 336 1
140 339 1
140 341 1
140 342 1
140 343 1
140 344 1
140 348 1
140 355 1
140 360 1
140 361 1
140 362 1
140 367 1
140 377 1
140 381 1
140 385 1
140 386 1
140 389 1
140 390 1
140 392 1
140 395 1
140 399 1
141 143 1
141 144 1
141 146 1
141 152 1
141 158 1
141 160 1
141 165 1
141 176 1
141 177 1
141 179 1
141 191 1
141 203 1
141 205 1
141 208 1
141 209 1
141 215 1
141 221 1
141 226 1
141 228 1
141 241 1
141 243 1
141 245 1
141 253 1
141 254 1
141 256 1
141 264 1
141 266 1
141 267 1
141 269 1
141 272 1
141 273 1
141 274 1
141 275 1
141 278 1
141 280 1
141 288 1
141 292 1
141 297 1
141 303 1
141 305 1
141 307 1
141 312 1
141 315 1
141 317 1
141 321 1
141 326 1
141 332 1
141 335 1
141 337 1
141 338 1
141 341 1
141 346 1
141 348 1
141 349 1
141 357 1
141 360 1
141 363 1
141 376 1
141 380 1
141 383 1
141 389 1
141 394 1
141 398 1
142 144 1
142 146 1
142 152 1
142 158 1
142 159 1
142 165 1
142 167 1
142 168 1
142 182 1
142 185 1
142 190 1
142 192 1
142 196 1
142 197 1
142 199 1
142 201 1
142 202 1
142 205 1
142 206 1
142 212 1
142 217 1
142 219 1
142 226 1
142 228 1
142 230 1
142 233 1
142 237 1
142 240 1
142 243 1
142 244 1
142 246 1
142 247 1
142 251 1
142 257 1
142 258 1
142 264 1
142 269 1
142 286 1
142 287 1
142 290 1
142 294 1
142 299 1
142 315 1
142 327 1
142 335 1
142 337 1
142 338 1
142 339 1
142 342 1
142 343 1
142 347 1
142 351 1
142 356 1
142 357 1
142 363 1
142 367 1
142 375 1
142 384 1
142 385 1
142 393 1
143 145 1
143 147 1
143 149 1
143 154 1
143 156 1
143 170 1
143 171 1
143 180 1
143 182 1
143 206 1
143 207 1
143 209 1
143 211 1
143 212 1
143 213 1
143 215 1
143 218 1
143 220 1
143 221 1
143 223 1
143 226 1
143 227 1
143 228 1
143 231 1
143 236 1
143 238 1
143 239 1
143 240 1
143 241 1
143 245 1
143 248 1
143 250 1
143 253 1
143 257 1
143 258 1
143 262 1
143 265 1
143 271 1
143 274 1
143 278 1
143 281 1
143 282 1
143 284 1
143 286 1
143 292 1
143 293 1
143 295 1
143 296 1
143 298 1
143 305 1
143 306 1
143 308 1
143 323 1
143 324 1
143 325 1
143 327 1
143 328 1
143 340 1
143 348 1
143 352 1
143 362 1
143 371 1
143 373 1
143 383 1
144 148 1
144 153 1
144 154 1
144 157 1
144 168 1
144 170 1
144 176 1
144 183 1
144 186 1
144 195 1
144 196 1
144 197 1
144 200 1
144 201 1
144 203 1
144 206 1
144 209 1
144 216 1
144 220 1
144 226 1
144 227 1
144 228 1
144 237 1
144 241 1
144 250 1
144 252 1
144 255 1
144 257 1
144 260 1
144 268 1
144 274 1
144 277 1
144 283 1
144 293 1
144 295 1
144 298 1
144 299 1
144 302 1
144 303 1
144 304 1
144 318 1
144 319 1
144 321 1
144 324 1
144 325 1
144 330 1
144 331 1
144 343 1
144 344 1
144 350 1
144 357 1
144 359 1
144 365 1
144 368 1
144 385 1
144 389 1
144 395 1
145 148 1
145 150 1
145 162 1
145 169 1
145 180 1
145 185 1
145 186 1
145 187 1
145 189 1
145 193 1
145 195 1
145 201 1
145 211 1
145 212 1
145 220 1
145 222 1
145 228 1
145 229 1
145 230 1
145 231 1
145 235 1
145 237 1
145 239 1
145 240 1
145 242 1
145 245 1
145 250 1
145 256 1
145 258 1
145 263 1
145 270 1
145 271 1
145 275 1
145 289 1
145 292 1
145 296 1
145 299 1
145 300 1
145 302 1
145 305 1
145 310 1
145 311 1
145 312 1
145 314 1
145 315 1
145 318 1
145 322 1
145 324 1
145 326 1
145 330 1
145 332 1
145 333 1
145 334 1
145 336 1
145 338 1
145 339 1
145 344 1
145 345 1
145 349 1
145 352 1
145 354 1
145 360 1
145 361 1
145 362 1
145 370 1
145 374 1
145 377 1
145 384 1
145 386 1
146 150 1
146 154 1
146 159 1
146 161 1
146 172 1
146 174 1
146 175 1
146 176 1
146 177 1
146 183 1
146 190 1
146 191 1
146 193 1
146 199 1
146 201 1
146 208 1
146 224 1
146 239 1
146 241 1
146 243 1
146 247 1
146 250 1
146 256 1
146 260 1
146 267 1
146 274 1
146 276 1
146 277 1
146 281 1
146 282 1
146 284 1
146 292 1
146 296 1
146 317 1
146 321 1
146 322 1
146 325 1
146 331 1
146 334 1
146 335 1
146 338 1
146 340 1
146 341 1
146 345 1
146 347 1
146 349 1
146 353 1
146 357 1
146 358 1
146 363 1
146 364 1
146 367 1
146 368 1
146 373 1
146 376 1
146 378 1
146 379 1
146 380 1
146 386 1
146 389 1
146 391 1
146 395 1
146 397 1
146 398 1
146 399 1
147 152 1
147 163 1
147 164 1
147 170 1
147 174 1
147 175 1
147 178 1
147 179 1
147 183 1
147 185 1
147 187 1
147 188 1
147 202 1
147 206 1
147 217 1
147 225 1
147 226 1
147 228 1
147 241 1
147 248 1
147 254 1
147 257 1
147 259 1
147 263 1
147 271 1
147 272 1
147 276 1
147 280 1
147 284 1
147 290 1
147 292 1
147 297 1
147 307 1
147 311 1
147 314 1
147 316 1
147 326 1
147 331 1
147 339 1
147 341 1
147 351 1
147 361 1
147 364 1
147 366 1
147 368 1
147 372 1
147 375 1
147 378 1
147 380 1
147 386 1
147 388 1
147 390 1
147 391 1
147 394 1
147 398 1
147 399 1
148 161 1
148 165 1
148 169 1
148 172 1
148 173 1
148 176 1
148 178 1
148 184 1
148 185 1
148 190 1
148 196 1
148 197 1
148 205 1
148 206 1
148 207 1
148 210 1
148 233 1
148 235 1
148 236 1
148 238 1
148 240 1
148 244 1
148 246 1
148 249 1
148 250 1
148 254 1
148 257 1
148 258 1
148 265 1
148 266 1
148 269 1
148 270 1
148 272 1
148 276 1
148 284 1
148 297 1
148 298 1
148 303 1
148 308 1
148 311 1
148 314 1
148 318 1
148 321 1
148 329 1
148 332 1
148 337 1
148 341 1
148 344 1
148 346 1
148 347 1
148 352 1
148 359 1
148 364 1
148 371 1
148 374 1
148 375 1
148 379 1
148 382 1
148 386 1
148 388 1
148 392 1
148 395 1
148 396 1
148 397 1
148 398 1
149 152 1
149 157 1
149 159 1
149 162 1
149 164 1
149 165 1
149 171 1
149 173 1
149 174 1
149 186 1
149 192 1
149 218 1
149 221 1
149 230 1
149 232 1
149 236 1
149 237 1
149 239 1
149 249 1
149 251 1
149 254 1
149 255 1
149 256 1
149 269 1
149 277 1
149 278 1
149 289 1
149 304 1
149 306 1
149 311 1
149 315 1
149 327 1
149 329 1
149 330 1
149 331 1
149 332 1
149 335 1
149 343 1
149 346 1
149 352 1
149 354 1
149 356 1
149 358 1
149 369 1
149 380 1
149 381 1
149 384 1
149 385 1
149 386 1
149 389 1
149 395 1
149 397 1
149 399 1
150 152 1
150 155 1
150 156 1
150 159 1
150 166 1
150 168 1
150 169 1
150 171 1
150 176 1
150 183 1
150 187 1
150 188 1
150 189 1
150 190 1
150 196 1
150 199 1
150 202 1
150 203 1
150 210 1
150 215 1
150 222 1
150 225 1
150 228 1
150 231 1
150 233 1
150 235 1
150 236 1
150 238 1
150 242 1
150 243 1
150 248 1
150 258 1
150 259 1
150 266 1
150 269 1
150 271 1
150 272 1
150 275 1
150 277 1
150 278 1
150 285 1
150 286 1
150 291 1
150 293 1
150 294 1
150 299 1
150 300 1
150 302 1
150 305 1
150 310 1
150 314 1
150 322 1
150 323 1
150 325 1
150 326 1
150 329 1
150 332 1
150 336 1
150 349 1
150 354 1
150 355 1
150 362 1
150 363 1
150 374 1
150 377 1
150 382 1
150 384 1
150 386 1
150 389 1
150 390 1
150 393 1
150 397 1
150 398 1
151 152 1
151 153 1
151 161 1
151 168 1
151 169 1
151 173 1
151 175 1
151 178 1
151 181 1
151 185 1
151 186 1
151 188 1
151 191 1
151 193 1
151 197 1
151 209 1
151 217 1
151 218 1
151 223 1
151 224 1
151 226 1
151 227 1
151 235 1
151 238 1
151 240 1
151 253 1
151 254 1
151 256 1
151 259 1
151 266 1
151 267 1
151 271 1
151 275 1
151 283 1
151 290 1
151 292 1
151 295 1
151 301 1
151 302 1
151 306 1
151 309 1
151 310 1
151 312 1
151 314 1
151 315 1
151 331 1
151 332 1
151 341 1
151 342 1
151 344 1
151 348 1
151 353 1
151 357 1
151 358 1
151 374 1
151 383 1
151 386 1
151 391 1
151 392 1
151 399 1
152 153 1
152 156 1
152 158 1
152 159 1
152 163 1
152 174 1
152 178 1
152 180 1
152 183 1
152 185 1
152 187 1
152 188 1
152 190 1
152 198 1
152 205 1
152 211 1
152 223 1
152 225 1
152 227 1
152 229 1
152 240 1
152 249 1
152 255 1
152 257 1
152 263 1
152 264 1
152 267 1
152 270 1
152 278 1
152 290 1
152 298 1
152 300 1
152 303 1
152 309 1
152 310 1
152 315 1
152 316 1
152 320 1
152 322 1
152 323 1
152 326 1
152 330 1
152 331 1
152 341 1
152 343 1
152 344 1
152 345 1
152 348 1
152 351 1
152 352 1
152 353 1
152 354 1
152 357 1
152 370 1
152 377 1
152 386 1
152 388 1
152 389 1
152 392 1
152 395 1
152 398 1
152 399 1
153 154 1
153 162 1
153 172 1
153 175 1
153 177 1
153 186 1
153 190 1
153 195 1
153 197 1
153 198 1
153 199 1
153 200 1
153 202 1
153 203 1
153 204 1
153 207 1
153 213 1
153 239 1
153 242 1
153 249 1
153 251 1
153 255 1
153 262 1
153 265 1
153 268 1
153 270 1
153 272 1
153 273 1
153 278 1
153 281 1
153 285 1
153 288 1
153 291 1
153 299 1
153 300 1
153 302 1
153 304 1
153 312 1
153 316 1
153 318 1
153 319 1
153 326 1
153 328 1
153 331 1
153 336 1
153 338 1
153 340 1
153 345 1
153 349 1
153 355 1
153 358 1
153 359 1
153 363 1
153 364 1
153 376 1
153 378 1
153 391 1
153 392 1
153 399 1
153 400 1
154 157 1
154 162 1
154 163 1
154 168 1
154 174 1
154 181 1
154 184 1
154 185 1
154 187 1
154 189 1
154 195 1
154 200 1
154 203 1
154 212 1
154 214 1
154 219 1
154 223 1
154 228 1
154 231 1
154 234 1
154 237 1
154 241 1
154 244 1
154 249 1
154 258 1
154 264 1
154 267 1
154 270 1
154 276 1
154 277 1
154 278 1
154 282 1
154 284 1
154 285 1
154 291 1
154 296 1
154 300 1
154 305 1
154 325 1
154 327 1
154 329 1
154 331 1
154 333 1
154 334 1
154 335 1
154 336 1
154 337 1
154 339 1
154 340 1
154 344 1
154 345 1
154 349 1
154 353 1
154 355 1
154 364 1
154 365 1
154 367 1
154 374 1
154 376 1
154 378 1
154 385 1
154 392 1
155 159 1
155 165 1
155 166 1
155 167 1
155 168 1
155 174 1
155 182 1
155 184 1
155 190 1
155 194 1
155 201 1
155 205 1
155 207 1
155 209 1
155 211 1
155 224 1
155 227 1
155 229 1
155 230 1
155 235 1
155 238 1
155 245 1
155 246 1
155 249 1
155 251 1
155 254 1
155 260 1
155 270 1
155 271 1
155 275 1
155 281 1
155 286 1
155 287 1
155 290 1
155 294 1
155 304 1
155 307 1
155 315 1
155 316 1
155 318 1
155 320 1
155 343 1
155 346 1
155 354 1
155 360 1
155 362 1
155 366 1
155 380 1
155 388 1
155 393 1
155 395 1
155 396 1
155 397 1
156 158 1
156 163 1
156 165 1
156 167 1
156 171 1
156 172 1
156 175 1
156 190 1
156 197 1
156 200 1
156 201 1
156 203 1
156 208 1
156 213 1
156 214 1
156 230 1
156 235 1
156 254 1
156 257 1
156 259 1
156 269 1
156 277 1
156 278 1
156 280 1
156 281 1
156 290 1
156 291 1
156 293 1
156 296 1
156 297 1
156 301 1
156 306 1
156 311 1
156 316 1
156 321 1
156 325 1
156 327 1
156 330 1
156 341 1
156 342 1
156 355 1
156 361 1
156 365 1
156 371 1
156 376 1
156 377 1
156 378 1
156 385 1
156 386 1
156 392 1
156 393 1
156 398 1
156 400 1
157 158 1
157 172 1
157 191 1
157 193 1
157 198 1
157 205 1
157 214 1
157 216 1
157 221 1
157 227 1
157 234 1
157 235 1
157 238 1
157 243 1
157 248 1
157 249 1
157 253 1
157 254 1
157 255 1
157 256 1
157 257 1
157 259 1
157 260 1
157 261 1
157 266 1
157 269 1
157 275 1
157 280 1
157 283 1
157 288 1
157 293 1
157 295 1
157 296 1
157 297 1
157 299 1
157 303 1
157 304 1
157 309 1
157 315 1
157 326 1
157 329 1
157 330 1
157 333 1
157 336 1
157 345 1
157 347 1
157 353 1
157 356 1
157 357 1
157 360 1
157 365 1
157 369 1
157 371 1
157 374 1
157 382 1
157 385 1
157 386 1
157 389 1
157 397 1
158 161 1
158 165 1
158 166 1
158 168 1
158 169 1
158 171 1
158 175 1
158 179 1
158 184 1
158 186 1
158 189 1
158 191 1
158 193 1
158 208 1
158 210 1
158 223 1
158 227 1
158 228 1
158 230 1
158 231 1
158 233 1
158 235 1
158 243 1
158 254 1
158 261 1
158 265 1
158 267 1
158 270 1
158 277 1
158 287 1
158 288 1
158 291 1
158 296 1
158 298 1
158 303 1
158 305 1
158 306 1
158 311 1
158 312 1
158 317 1
158 318 1
158 322 1
158 324 1
158 333 1
158 334 1
158 339 1
158 343 1
158 347 1
158 353 1
158 359 1
158 363 1
158 367 1
158 373 1
158 380 1
158 381 1
158 395 1
159 161 1
159 166 1
159 167 1
159 171 1
159 173 1
159 174 1
159 175 1
159 177 1
159 181 1
159 199 1
159 211 1
159 224 1
159 229 1
159 230 1
159 234 1
159 255 1
159 256 1
159 258 1
159 262 1
159 263 1
159 265 1
159 277 1
159 278 1
159 285 1
159 287 1
159 292 1
159 293 1
159 296 1
159 297 1
159 301 1
159 309 1
159 316 1
159 320 1
159 321 1
159 323 1
159 324 1
159 328 1
159 334 1
159 339 1
159 345 1
159 346 1
159 348 1
159 351 1
159 355 1
159 357 1
159 360 1
159 374 1
159 376 1
159 378 1
159 384 1
159 385 1
159 388 1
159 394 1
159 395 1
159 397 1
160 167 1
160 172 1
160 173 1
160 178 1
160 180 1
160 182 1
160 185 1
160 194 1
160 195 1
160 198 1
160 200 1
160 202 1
160 207 1
160 212 1
160 222 1
160 223 1
160 224 1
160 227 1
160 232 1
160 241 1
160 250 1
160 256 1
160 257 1
160 262 1
160 264 1
160 268 1
160 269 1
160 270 1
160 273 1
160 275 1
160 276 1
160 280 1
160 286 1
160 288 1
160 289 1
160 292 1
160 293 1
160 297 1
160 298 1
160 299 1
160 303 1
160 305 1
160 306 1
160 313 1
160 317 1
160 318 1
160 321 1
160 332 1
160 350 1
160 352 1
160 354 1
160 355 1
160 364 1
160 365 1
160 370 1
160 372 1
160 373 1
160 375 1
160 382 1
160 386 1
160 388 1
160 389 1
160 392 1
161 164 1
161 169 1
161 184 1
161 185 1
161 191 1
161 192 1
161 194 1
161 195 1
161 201 1
161 202 1
161 203 1
161 206 1
161 207 1
161 208 1
161 211 1
161 218 1
161 219 1
161 223 1
161 224 1
161 234 1
161 235 1
161 236 1
161 239 1
161 246 1
161 254 1
161 255 1
161 261 1
161 264 1
161 273 1
161 275 1
161 287 1
161 289 1
161 292 1
161 294 1
161 299 1
161 306 1
161 313 1
161 321 1
161 328 1
161 333 1
161 338 1
161 341 1
161 346 1
161 349 1
161 358 1
161 359 1
161 360 1
161 365 1
161 368 1
161 375 1
161 377 1
161 382 1
161 383 1
161 384 1
161 388 1
161 393 1
161 395 1
161 396 1
161 397 1
161 398 1
162 165 1
162 166 1
162 178 1
162 184 1
162 187 1
162 188 1
162 190 1
162 193 1
162 195 1
162 198 1
162 199 1
162 201 1
162 207 1
162 211 1
162 212 1
162 213 1
162 214 1
162 229 1
162 232 1
162 237 1
162 252 1
162 261 1
162 262 1
162 269 1
162 274 1
162 279 1
162 288 1
162 291 1
162 295 1
162 302 1
162 304 1
162 305 1
162 308 1
162 311 1
162 312 1
162 329 1
162 332 1
162 335 1
162 337 1
162 340 1
162 342 1
162 346 1
162 347 1
162 349 1
162 351 1
162 354 1
162 361 1
162 364 1
162 368 1
162 369 1
162 370 1
162 371 1
162 374 1
162 380 1
162 395 1
163 173 1
163 174 1
163 178 1
163 180 1
163 181 1
163 182 1
163 189 1
163 190 1
163 195 1
163 212 1
163 214 1
163 227 1
163 228 1
163 235 1
163 236 1
163 238 1
163 250 1
163 252 1
163 255 1
163 260 1
163 264 1
163 266 1
163 269 1
163 272 1
163 281 1
163 283 1
163 296 1
163 298 1
163 299 1
163 302 1
163 313 1
163 316 1
163 317 1
163 322 1
163 327 1
163 329 1
163 330 1
163 332 1
163 341 1
163 346 1
163 351 1
163 354 1
163 355 1
163 356 1
163 359 1
163 377 1
163 380 1
163 388 1
163 390 1
163 394 1
164 168 1
164 173 1
164 175 1
164 177 1
164 178 1
164 179 1
164 195 1
164 198 1
164 200 1
164 207 1
164 215 1
164 216 1
164 217 1
164 223 1
164 227 1
164 234 1
164 237 1
164 241 1
164 250 1
164 255 1
164 257 1
164 261 1
164 265 1
164 270 1
164 273 1
164 276 1
164 280 1
164 281 1
164 282 1
164 284 1
164 285 1
164 287 1
164 295 1
164 296 1
164 299 1
164 300 1
164 303 1
164 304 1
164 305 1
164 308 1
164 311 1
164 312 1
164 314 1
164 318 1
164 319 1
164 322 1
164 325 1
164 330 1
164 335 1
164 338 1
164 340 1
164 347 1
164 349 1
164 353 1
164 356 1
164 364 1
164 368 1
164 378 1
164 387 1
164 388 1
164 390 1
164 392 1
164 397 1
165 168 1
165 176 1
165 177 1
165 180 1
165 181 1
165 183 1
165 188 1
165 189 1
165 192 1
165 193 1
165 197 1
165 204 1
165 208 1
165 209 1
165 211 1
165 212 1
165 218 1
165 224 1
165 227 1
165 234 1
165 235 1
165 240 1
165 242 1
165 244 1
165 245 1
165 260 1
165 261 1
165 265 1
165 267 1
165 273 1
165 274 1
165 282 1
165 284 1
165 292 1
165 293 1
165 294 1
165 296 1
165 305 1
165 320 1
165 326 1
165 328 1
165 333 1
165 338 1
165 341 1
165 345 1
165 346 1
165 353 1
165 360 1
165 367 1
165 369 1
165 371 1
165 378 1
165 380 1
165 388 1
165 389 1
165 392 1
165 397 1
165 398 1
165 399 1
166 167 1
166 170 1
166 171 1
166 172 1
166 175 1
166 179 1
166 185 1
166 187 1
166 188 1
166 192 1
166 193 1
166 196 1
166 197 1
166 198 1
166 210 1
166 211 1
166 215 1
166 216 1
166 227 1
166 228 1
166 232 1
166 235 1
166 239 1
166 240 1
166 244 1
166 255 1
166 257 1
166 262 1
166 263 1
166 266 1
166 267 1
166 270 1
166 271 1
166 274 1
166 275 1
166 288 1
166 291 1
166 295 1
166 303 1
166 304 1
166 306 1
166 307 1
166 310 1
166 311 1
166 315 1
166 318 1
166 321 1
166 330 1
166 344 1
166 350 1
166 351 1
166 357 1
166 358 1
166 359 1
166 360 1
166 361 1
166 366 1
166 369 1
166 381 1
166 382 1
166 385 1
166 394 1
166 396 1
167 172 1
167 175 1
167 182 1
167 183 1
167 186 1
167 189 1
167 190 1
167 197 1
167 206 1
167 208 1
167 211 1
167 212 1
167 213 1
167 214 1
167 233 1
167 234 1
167 236 1
167 240 1
167 248 1
167 253 1
167 254 1
167 259 1
167 263 1
167 265 1
167 277 1
167 279 1
167 280 1
167 283 1
167 288 1
167 290 1
167 291 1
167 294 1
167 297 1
167 298 1
167 301 1
167 304 1
167 313 1
167 322 1
167 323 1
167 324 1
167 327 1
167 332 1
167 338 1
167 339 1
167 340 1
167 344 1
167 347 1
167 353 1
167 357 1
167 364 1
167 368 1
167 373 1
167 374 1
167 376 1
167 378 1
167 384 1
167 389 1
167 394 1
167 398 1
168 169 1
168 172 1
168 176 1
168 178 1
168 179 1
168 185 1
168 188 1
168 189 1
168 191 1
168 212 1
168 214 1
168 218 1
168 225 1
168 226 1
168 227 1
168 228 1
168 230 1
168 238 1
168 239 1
168 244 1
168 252 1
168 253 1
168 260 1
168 266 1
168 269 1
168 277 1
168 280 1
168 281 1
168 282 1
168 283 1
168 284 1
168 286 1
168 290 1
168 292 1
168 293 1
168 294 1
168 295 1
168 303 1
168 307 1
168 308 1
168 309 1
168 314 1
168 316 1
168 321 1
168 324 1
168 325 1
168 326 1
168 330 1
168 332 1
168 337 1
168 340 1
168 344 1
168 345 1
168 346 1
168 347 1
168 351 1
168 352 1
168 357 1
168 359 1
168 360 1
168 362 1
168 365 1
168 372 1
168 376 1
168 380 1
168 383 1
168 385 1
168 391 1
168 392 1
168 399 1
169 170 1
169 172 1
169 178 1
169 179 1
169 185 1
169 188 1
169 193 1
169 196 1
169 198 1
169 199 1
169 208 1
169 211 1
169 215 1
169 228 1
169 229 1
169 231 1
169 235 1
169 236 1
169 241 1
169 244 1
169 249 1
169 251 1
169 252 1
169 254 1
169 256 1
169 262 1
169 265 1
169 266 1
169 271 1
169 273 1
169 275 1
169 276 1
169 279 1
169 283 1
169 284 1
169 285 1
169 286 1
169 291 1
169 296 1
169 301 1
169 307 1
169 308 1
169 312 1
169 315 1
169 316 1
169 321 1
169 330 1
169 331 1
169 338 1
169 344 1
169 350 1
169 354 1
169 356 1
169 359 1
169 360 1
169 363 1
169 365 1
169 374 1
169 375 1
169 380 1
169 381 1
169 383 1
169 386 1
169 390 1
169 391 1
169 399 1
170 186 1
170 188 1
170 190 1
170 194 1
170 195 1
170 196 1
170 197 1
170 200 1
170 203 1
170 204 1
170 205 1
170 207 1
170 208 1
170 210 1
170 211 1
170 212 1
170 214 1
170 215 1
170 219 1
170 222 1
170 224 1
170 227 1
170 228 1
170 233 1
170 236 1
170 237 1
170 238 1
170 244 1
170 245 1
170 247 1
170 250 1
170 251 1
170 262 1
170 264 1
170 265 1
170 269 1
170 274 1
170 277 1
170 285 1
170 286 1
170 292 1
170 295 1
170 297 1
170 305 1
170 307 1
170 311 1
170 313 1
170 314 1
170 316 1
170 319 1
170 329 1
170 334 1
170 339 1
170 340 1
170 345 1
170 351 1
170 355 1
170 356 1
170 357 1
170 358 1
170 363 1
170 365 1
170 369 1
170 378 1
170 379 1
170 387 1
170 394 1
170 396 1
170 399 1
171 177 1
171 192 1
171 199 1
171 200 1
171 206 1
171 208 1
171 209 1
171 214 1
171 220 1
171 226 1
171 247 1
171 248 1
171 249 1
171 250 1
171 251 1
171 252 1
171 253 1
171 257 1
171 262 1
171 263 1
171 264 1
171 266 1
171 268 1
171 269 1
171 270 1
171 274 1
171 276 1
171 278 1
171 279 1
171 280 1
171 284 1
171 287 1
171 289 1
171 298 1
171 308 1
171 309 1
171 312 1
171 320 1
171 321 1
171 324 1
171 325 1
171 327 1
171 328 1
171 329 1
171 331 1
171 333 1
171 334 1
171 335 1
171 338 1
171 340 1
171 344 1
171 346 1
171 353 1
171 365 1
171 368 1
171 370 1
171 378 1
171 384 1
171 385 1
171 394 1
172 180 1
172 183 1
172 184 1
172 188 1
172 189 1
172 190 1
172 194 1
172 195 1
172 196 1
172 202 1
172 207 1
172 208 1
172 210 1
172 214 1
172 228 1
172 234 1
172 240 1
172 241 1
172 245 1
172 247 1
172 252 1
172 256 1
172 257 1
172 258 1
172 260 1
172 261 1
172 270 1
172 282 1
172 285 1
172 286 1
172 289 1
172 293 1
172 302 1
172 303 1
172 304 1
172 308 1
172 309 1
172 312 1
172 315 1
172 318 1
172 319 1
172 321 1
172 324 1
172 333 1
172 352 1
172 360 1
172 363 1
172 372 1
172 381 1
172 382 1
172 383 1
172 394 1
172 398 1
173 174 1
173 176 1
173 198 1
173 200 1
173 211 1
173 212 1
173 216 1
173 217 1
173 219 1
173 221 1
173 223 1
173 225 1
173 226 1
173 228 1
173 233 1
173 243 1
173 247 1
173 256 1
173 262 1
173 265 1
173 268 1
173 269 1
173 278 1
173 292 1
173 297 1
173 309 1
173 312 1
173 316 1
173 317 1
173 322 1
173 325 1
173 326 1
173 327 1
173 332 1
173 333 1
173 334 1
173 337 1
173 339 1
173 343 1
173 344 1
173 349 1
173 353 1
173 356 1
173 363 1
173 373 1
173 377 1
173 380 1
173 384 1
173 389 1
173 391 1
173 394 1
173 397 1
173 400 1
174 183 1
174 186 1
174 188 1
174 192 1
174 201 1
174 203 1
174 206 1
174 209 1
174 211 1
174 216 1
174 226 1
174 232 1
174 241 1
174 246 1
174 248 1
174 250 1
174 252 1
174 253 1
174 255 1
174 261 1
174 262 1
174 267 1
174 271 1
174 274 1
174 276 1
174 284 1
174 288 1
174 292 1
174 298 1
174 301 1
174 303 1
174 307 1
174 308 1
174 309 1
174 310 1
174 313 1
174 314 1
174 316 1
174 317 1
174 318 1
174 321 1
174 324 1
174 326 1
174 327 1
174 337 1
174 339 1
174 342 1
174 349 1
174 350 1
174 352 1
174 357 1
174 367 1
174 368 1
174 369 1
174 374 1
174 375 1
174 377 1
174 380 1
174 385 1
174 395 1
174 398 1
174 399 1
175 176 1
175 177 1
175 181 1
175 182 1
175 183 1
175 184 1
175 185 1
175 195 1
175 196 1
175 199 1
175 202 1
175 203 1
175 206 1
175 215 1
175 222 1
175 226 1
175 228 1
175 230 1
175 232 1
175 233 1
175 238 1
175 239 1
175 243 1
175 244 1
175 249 1
175 252 1
175 257 1
175 265 1
175 272 1
175 275 1
175 279 1
175 287 1
175 289 1
175 290 1
175 293 1
175 301 1
175 303 1
175 315 1
175 317 1
175 318 1
175 319 1
175 322 1
175 326 1
175 335 1
175 338 1
175 339 1
175 340 1
175 342 1
175 344 1
175 348 1
175 349 1
175 360 1
175 363 1
175 365 1
175 366 1
175 367 1
175 372 1
175 373 1
175 375 1
175 382 1
175 383 1
175 384 1
175 386 1
175 390 1
175 394 1
176 177 1
176 179 1
176 181 1
176 182 1
176 187 1
176 189 1
176 194 1
176 202 1
176 205 1
176 207 1
176 208 1
176 210 1
176 211 1
176 213 1
176 216 1
176 217 1
176 235 1
176 239 1
176 241 1
176 255 1
176 256 1
176 258 1
176 267 1
176 273 1
176 274 1
176 277 1
176 280 1
176 291 1
176 295 1
176 296 1
176 300 1
176 303 1
176 306 1
176 320 1
176 323 1
176 329 1
176 331 1
176 332 1
176 333 1
176 334 1
176 339 1
176 346 1
176 347 1
176 350 1
176 354 1
176 357 1
176 359 1
176 361 1
176 364 1
176 365 1
176 377 1
176 380 1
176 382 1
176 387 1
176 390 1
176 400 1
177 183 1
177 190 1
177 191 1
177 194 1
177 200 1
177 201 1
177 204 1
177 205 1
177 209 1
177 213 1
177 223 1
177 224 1
177 229 1
177 238 1
177 241 1
177 242 1
177 260 1
177 262 1
177 267 1
177 268 1
177 272 1
177 273 1
177 274 1
177 276 1
177 278 1
177 279 1
177 281 1
177 289 1
177 291 1
177 294 1
177 301 1
177 314 1
177 320 1
177 323 1
177 326 1
177 329 1
177 341 1
177 342 1
177 350 1
177 354 1
177 357 1
177 358 1
177 360 1
177 361 1
177 366 1
177 367 1
177 368 1
177 371 1
177 385 1
177 395 1
177 398 1
178 184 1
178 189 1
178 190 1
178 192 1
178 194 1
178 195 1
178 197 1
178 210 1
178 215 1
178 217 1
178 224 1
178 225 1
178 229 1
178 242 1
178 248 1
178 267 1
178 268 1
178 279 1
178 283 1
178 291 1
178 292 1
178 293 1
178 295 1
178 301 1
178 302 1
178 303 1
178 307 1
178 308 1
178 315 1
178 317 1
178 322 1
178 324 1
178 325 1
178 326 1
178 328 1
178 332 1
178 339 1
178 343 1
178 344 1
178 347 1
178 349 1
178 350 1
178 354 1
178 355 1
178 356 1
178 357 1
178 358 1
178 360 1
178 363 1
178 366 1
178 378 1
178 385 1
178 394 1
179 180 1
179 185 1
179 188 1
179 195 1
179 200 1
179 204 1
179 209 1
179 210 1
179 211 1
179 212 1
179 213 1
179 215 1
179 221 1
179 227 1
179 229 1
179 234 1
179 238 1
179 243 1
179 245 1
179 247 1
179 258 1
179 259 1
179 262 1
179 263 1
179 268 1
179 270 1
179 271 1
179 285 1
179 291 1
179 293 1
179 294 1
179 303 1
179 309 1
179 312 1
179 314 1
179 315 1
179 322 1
179 324 1
179 329 1
179 336 1
179 342 1
179 345 1
179 351 1
179 352 1
179 355 1
179 357 1
179 364 1
179 365 1
179 367 1
179 382 1
179 386 1
179 391 1
180 181 1
180 185 1
180 186 1
180 189 1
180 194 1
180 195 1
180 201 1
180 206 1
180 207 1
180 208 1
180 211 1
180 217 1
180 227 1
180 228 1
180 235 1
180 243 1
180 251 1
180 252 1
180 255 1
180 263 1
180 265 1
180 267 1
180 275 1
180 276 1
180 278 1
180 283 1
180 284 1
180 288 1
180 289 1
180 293 1
180 294 1
180 299 1
180 305 1
180 307 1
180 308 1
180 309 1
180 312 1
180 322 1
180 324 1
180 335 1
180 338 1
180 348 1
180 355 1
180 356 1
180 358 1
180 359 1
180 367 1
180 370 1
180 375 1
180 379 1
180 385 1
180 387 1
180 388 1
180 390 1
180 396 1
180 400 1
181 191 1
181 194 1
181 197 1
181 199 1
181 207 1
181 210 1
181 215 1
181 223 1
181 232 1
181 235 1
181 239 1
181 244 1
181 247 1
181 254 1
181 261 1
181 265 1
181 268 1
181 274 1
181 276 1
181 280 1
181 281 1
181 287 1
181 289 1
181 290 1
181 291 1
181 292 1
181 296 1
181 298 1
181 302 1
181 303 1
181 311 1
181 317 1
181 323 1
181 325 1
181 327 1
181 331 1
181 335 1
181 338 1
181 346 1
181 353 1
181 356 1
181 362 1
181 366 1
181 375 1
181 379 1
181 380 1
181 384 1
181 387 1
181 388 1
181 393 1
181 395 1
181 398 1
182 184 1
182 188 1
182 190 1
182 192 1
182 201 1
182 202 1
182 206 1
182 207 1
182 214 1
182 217 1
182 218 1
182 219 1
182 221 1
182 228 1
182 234 1
182 237 1
182 238 1
182 239 1
182 242 1
182 243 1
182 245 1
182 246 1
182 247 1
182 252 1
182 259 1
182 268 1
182 271 1
182 277 1
182 281 1
182 287 1
182 292 1
182 295 1
182 298 1
182 299 1
182 303 1
182 304 1
182 309 1
182 314 1
182 315 1
182 318 1
182 319 1
182 320 1
182 328 1
182 334 1
182 348 1
182 349 1
182 350 1
182 357 1
182 360 1
182 364 1
182 368 1
182 379 1
182 381 1
182 382 1
182 385 1
182 386 1
182 387 1
182 394 1
182 395 1
182 398 1
183 184 1
183 188 1
183 189 1
183 196 1
183 201 1
183 204 1
183 205 1
183 211 1
183 215 1
183 216 1
183 223 1
183 224 1
183 225 1
183 227 1
183 229 1
183 232 1
183 233 1
183 237 1
183 255 1
183 259 1
183 263 1
183 265 1
183 267 1
183 269 1
183 277 1
183 280 1
183 287 1
183 291 1
183 294 1
183 300 1
183 302 1
183 304 1
183 305 1
183 306 1
183 319 1
183 324 1
183 325 1
183 328 1
183 332 1
183 337 1
183 343 1
183 345 1
183 346 1
183 347 1
183 348 1
183 364 1
183 366 1
183 372 1
183 374 1
183 378 1
183 384 1
183 385 1
183 386 1
183 389 1
183 396 1
184 189 1
184 191 1
184 193 1
184 198 1
184 199 1
184 201 1
184 205 1
184 208 1
184 210 1
184 211 1
184 214 1
184 218 1
184 222 1
184 225 1
184 227 1
184 230 1
184 234 1
184 240 1
184 245 1
184 250 1
184 251 1
184 258 1
184 262 1
184 265 1
184 267 1
184 272 1
184 275 1
184 277 1
184 280 1
184 284 1
184 291 1
184 292 1
184 293 1
184 299 1
184 310 1
184 311 1
184 313 1
184 314 1
184 322 1
184 323 1
184 326 1
184 327 1
184 331 1
184 338 1
184 342 1
184 345 1
184 350 1
184 355 1
184 357 1
184 365 1
184 366 1
184 368 1
184 370 1
184 372 1
184 373 1
184 376 1
184 381 1
184 386 1
184 400 1
185 188 1
185 202 1
185 204 1
185 213 1
185 214 1
185 219 1
185 221 1
185 222 1
185 227 1
185 230 1
185 235 1
185 237 1
185 240 1
185 246 1
185 252 1
185 255 1
185 263 1
185 274 1
185 281 1
185 299 1
185 301 1
185 307 1
185 311 1
185 324 1
185 326 1
185 328 1
185 334 1
185 343 1
185 345 1
185 355 1
185 356 1
185 363 1
185 364 1
185 380 1
185 383 1
185 384 1
185 387 1
185 389 1
185 392 1
185 397 1
186 188 1
186 191 1
186 198 1
186 199 1
186 208 1
186 213 1
186 214 1
186 216 1
186 218 1
186 219 1
186 220 1
186 222 1
186 224 1
186 226 1
186 231 1
186 232 1
186 239 1
186 240 1
186 241 1
186 242 1
186 249 1
186 253 1
186 255 1
186 261 1
186 263 1
186 266 1
186 272 1
186 273 1
186 278 1
186 279 1
186 280 1
186 285 1
186 286 1
186 292 1
186 293 1
186 296 1
186 297 1
186 307 1
186 317 1
186 318 1
186 332 1
186 334 1
186 336 1
186 339 1
186 340 1
186 345 1
186 353 1
186 354 1
186 360 1
186 362 1
186 363 1
186 369 1
186 371 1
186 385 1
186 390 1
186 391 1
186 395 1
187 188 1
187 189 1
187 194 1
187 196 1
187 204 1
187 205 1
187 206 1
187 214 1
187 221 1
187 224 1
187 230 1
187 232 1
187 235 1
187 237 1
187 247 1
187 248 1
187 253 1
187 254 1
187 264 1
187 266 1
187 268 1
187 273 1
187 275 1
187 280 1
187 282 1
187 283 1
187 293 1
187 295 1
187 309 1
187 313 1
187 317 1
187 318 1
187 319 1
187 331 1
187 332 1
187 342 1
187 343 1
187 346 1
187 349 1
187 351 1
187 355 1
187 356 1
187 357 1
187 359 1
187 361 1
187 367 1
187 371 1
187 376 1
187 380 1
187 386 1
187 387 1
187 388 1
187 389 1
187 396 1
187 398 1
187 400 1
188 191 1
188 195 1
188 196 1
188 200 1
188 206 1
188 208 1
188 212 1
188 217 1
188 220 1
188 223 1
188 228 1
188 230 1
188 231 1
188 233 1
188 240 1
188 241 1
188 243 1
188 250 1
188 253 1
188 255 1
188 257 1
188 260 1
188 264 1
188 265 1
188 272 1
188 273 1
188 277 1
188 282 1
188 290 1
188 295 1
188 304 1
188 308 1
188 309 1
188 314 1
188 315 1
188 316 1
188 317 1
188 319 1
188 320 1
188 321 1
188 322 1
188 323 1
188 325 1
188 327 1
188 329 1
188 345 1
188 346 1
188 349 1
188 356 1
188 357 1
188 360 1
188 361 1
188 366 1
188 368 1
188 380 1
188 382 1
188 383 1
188 388 1
188 389 1
188 390 1
188 391 1
188 395 1
188 397 1
188 399 1
189 196 1
189 197 1
189 199 1
189 202 1
189 205 1
189 213 1
189 219 1
189 230 1
189 236 1
189 243 1
189 247 1
189 249 1
189 251 1
189 254 1
189 260 1
189 263 1
189 264 1
189 270 1
189 273 1
189 275 1
189 277 1
189 284 1
189 285 1
189 286 1
189 293 1
189 295 1
189 300 1
189 309 1
189 311 1
189 312 1
189 313 1
189 315 1
189 316 1
189 318 1
189 324 1
189 331 1
189 333 1
189 334 1
189 339 1
189 340 1
189 344 1
189 346 1
189 353 1
189 355 1
189 357 1
189 364 1
189 365 1
189 372 1
189 376 1
189 384 1
189 386 1
189 388 1
189 392 1
189 394 1
190 191 1
190 195 1
190 197 1
190 199 1
190 213 1
190 214 1
190 218 1
190 225 1
190 226 1
190 231 1
190 234 1
190 238 1
190 241 1
190 252 1
190 257 1
190 259 1
190 262 1
190 268 1
190 270 1
190 275 1
190 279 1
190 283 1
190 284 1
190 288 1
190 298 1
190 300 1
190 302 1
190 303 1
190 305 1
190 307 1
190 315 1
190 318 1
190 321 1
190 323 1
190 327 1
190 329 1
190 342 1
190 344 1
190 363 1
190 372 1
190 384 1
190 395 1
190 399 1
191 193 1
191 195 1
191 197 1
191 200 1
191 202 1
191 205 1
191 213 1
191 216 1
191 217 1
191 220 1
191 221 1
191 222 1
191 225 1
191 226 1
191 241 1
191 244 1
191 245 1
191 247 1
191 248 1
191 250 1
191 256 1
191 264 1
191 265 1
191 267 1
191 268 1
191 269 1
191 272 1
191 273 1
191 274 1
191 275 1
191 277 1
191 284 1
191 290 1
191 301 1
191 307 1
191 311 1
191 312 1
191 314 1
191 318 1
191 321 1
191 322 1
191 325 1
191 331 1
191 334 1
191 336 1
191 348 1
191 358 1
191 362 1
191 363 1
191 369 1
191 374 1
191 382 1
191 390 1
191 397 1
191 398 1
192 197 1
192 198 1
192 201 1
192 202 1
192 215 1
192 219 1
192 221 1
192 222 1
192 227 1
192 231 1
192 235 1
192 237 1
192 238 1
192 246 1
192 249 1
192 253 1
192 254 1
192 256 1
192 257 1
192 266 1
192 269 1
192 270 1
192 273 1
192 274 1
192 276 1
192 277 1
192 281 1
192 284 1
192 290 1
192 296 1
192 311 1
192 312 1
192 314 1
192 317 1
192 327 1
192 329 1
192 333 1
192 337 1
192 343 1
192 350 1
192 361 1
192 363 1
192 381 1
192 387 1
193 195 1
193 200 1
193 203 1
193 208 1
193 211 1
193 213 1
193 215 1
193 219 1
193 224 1
193 229 1
193 230 1
193 236 1
193 237 1
193 242 1
193 248 1
193 251 1
193 252 1
193 254 1
193 257 1
193 258 1
193 259 1
193 262 1
193 267 1
193 271 1
193 273 1
193 277 1
193 278 1
193 279 1
193 282 1
193 287 1
193 288 1
193 293 1
193 295 1
193 298 1
193 301 1
193 302 1
193 305 1
193 307 1
193 309 1
193 310 1
193 311 1
193 316 1
193 328 1
193 333 1
193 335 1
193 338 1
193 341 1
193 343 1
193 344 1
193 349 1
193 352 1
193 353 1
193 358 1
193 360 1
193 366 1
193 373 1
193 375 1
193 379 1
193 393 1
193 395 1
193 396 1
193 397 1
193 398 1
193 399 1
194 198 1
194 200 1
194 204 1
194 210 1
194 211 1
194 214 1
194 217 1
194 222 1
194 228 1
194 232 1
194 234 1
194 242 1
194 250 1
194 251 1
194 253 1
194 257 1
194 259 1
194 262 1
194 263 1
194 264 1
194 266 1
194 269 1
194 272 1
194 278 1
194 279 1
194 285 1
194 302 1
194 306 1
194 307 1
194 311 1
194 313 1
194 314 1
194 315 1
194 322 1
194 327 1
194 329 1
194 332 1
194 333 1
194 340 1
194 344 1
194 351 1
194 353 1
194 354 1
194 363 1
194 372 1
194 384 1
194 385 1
194 386 1
194 389 1
194 390 1
194 395 1
194 399 1
195 197 1
195 202 1
195 204 1
195 206 1
195 207 1
195 208 1
195 210 1
195 211 1
195 213 1
195 216 1
195 217 1
195 219 1
195 220 1
195 223 1
195 227 1
195 228 1
195 232 1
195 237 1
195 239 1
195 240 1
195 251 1
195 255 1
195 260 1
195 264 1
195 270 1
195 271 1
195 273 1
195 275 1
195 276 1
195 281 1
195 284 1
195 290 1
195 292 1
195 293 1
195 294 1
195 298 1
195 312 1
195 322 1
195 332 1
195 338 1
195 341 1
195 342 1
195 346 1
195 347 1
195 350 1
195 351 1
195 352 1
195 354 1
195 356 1
195 366 1
195 369 1
195 377 1
195 381 1
195 383 1
195 384 1
195 385 1
195 389 1
195 391 1
195 394 1
195 399 1
196 198 1
196 202 1
196 205 1
196 206 1
196 210 1
196 219 1
196 222 1
196 223 1
196 231 1
196 247 1
196 249 1
196 253 1
196 261 1
196 267 1
196 271 1
196 272 1
196 273 1
196 274 1
196 275 1
196 279 1
196 282 1
196 293 1
196 297 1
196 299 1
196 303 1
196 307 1
196 308 1
196 309 1
196 311 1
196 313 1
196 315 1
196 318 1
196 321 1
196 325 1
196 327 1
196 332 1
196 334 1
196 338 1
196 348 1
196 352 1
196 356 1
196 359 1
196 363 1
196 364 1
196 365 1
196 371 1
196 375 1
196 383 1
196 385 1
196 386 1
196 388 1
196 395 1
196 397 1
196 398 1
197 199 1
197 209 1
197 211 1
197 212 1
197 214 1
197 224 1
197 226 1
197 228 1
197 229 1
197 230 1
197 244 1
197 247 1
197 248 1
197 251 1
197 255 1
197 258 1
197 259 1
197 266 1
197 271 1
197 275 1
197 276 1
197 280 1
197 283 1
197 287 1
197 288 1
197 296 1
197 304 1
197 306 1
197 308 1
197 310 1
197 316 1
197 325 1
197 326 1
197 331 1
197 332 1
197 339 1
197 341 1
197 351 1
197 352 1
197 360 1
197 365 1
197 371 1
197 372 1
197 374 1
197 376 1
197 378 1
197 379 1
197 385 1
197 388 1
197 395 1
197 397 1
197 400 1
198 205 1
198 206 1
198 207 1
198 208 1
198 213 1
198 219 1
198 223 1
198 226 1
198 228 1
198 230 1
198 231 1
198 233 1
198 235 1
198 239 1
198 240 1
198 247 1
198 253 1
198 255 1
198 257 1
198 258 1
198 269 1
198 274 1
198 275 1
198 289 1
198 290 1
198 292 1
198 294 1
198 298 1
198 304 1
198 315 1
198 316 1
198 322 1
198 323 1
198 325 1
198 327 1
198 332 1
198 333 1
198 334 1
198 338 1
198 342 1
198 347 1
198 353 1
198 358 1
198 362 1
198 363 1
198 368 1
198 371 1
198 372 1
198 375 1
198 382 1
198 387 1
198 388 1
198 389 1
198 393 1
198 397 1
198 399 1
199 200 1
199 202 1
199 216 1
199 217 1
199 218 1
199 220 1
199 224 1
199 225 1
199 227 1
199 231 1
199 233 1
199 234 1
199 236 1
199 237 1
199 240 1
199 241 1
199 248 1
199 250 1
199 253 1
199 260 1
199 261 1
199 270 1
199 276 1
199 278 1
199 282 1
199 283 1
199 285 1
199 286 1
199 299 1
199 305 1
199 307 1
199 309 1
199 311 1
199 313 1
199 315 1
199 317 1
199 323 1
199 325 1
199 332 1
199 352 1
199 353 1
199 354 1
199 358 1
199 361 1
199 366 1
199 367 1
199 371 1
199 373 1
199 389 1
199 390 1
199 400 1
200 211 1
200 215 1
200 217 1
200 224 1
200 228 1
200 243 1
200 244 1
200 261 1
200 263 1
200 268 1
200 271 1
200 272 1
200 273 1
200 275 1
200 283 1
200 291 1
200 293 1
200 295 1
200 299 1
200 300 1
200 302 1
200 308 1
200 311 1
200 316 1
200 323 1
200 324 1
200 327 1
200 330 1
200 331 1
200 337 1
200 338 1
200 340 1
200 341 1
200 354 1
200 358 1
200 365 1
200 368 1
200 369 1
200 377 1
200 380 1
200 383 1
200 387 1
200 388 1
201 203 1
201 219 1
201 223 1
201 228 1
201 231 1
201 234 1
201 235 1
201 236 1
201 240 1
201 242 1
201 246 1
201 247 1
201 251 1
201 256 1
201 263 1
201 264 1
201 267 1
201 268 1
201 269 1
201 273 1
201 274 1
201 276 1
201 277 1
201 278 1
201 279 1
201 288 1
201 299 1
201 300 1
201 306 1
201 307 1
201 308 1
201 309 1
201 311 1
201 312 1
201 317 1
201 318 1
201 328 1
201 334 1
201 335 1
201 351 1
201 358 1
201 366 1
201 367 1
201 376 1
201 378 1
201 382 1
201 387 1
201 392 1
201 393 1
201 399 1
201 400 1
202 209 1
202 215 1
202 219 1
202 220 1
202 221 1
202 225 1
202 238 1
202 241 1
202 246 1
202 248 1
202 250 1
202 254 1
202 255 1
202 256 1
202 258 1
202 262 1
202 268 1
202 270 1
202 278 1
202 296 1
202 297 1
202 301 1
202 304 1
202 307 1
202 310 1
202 334 1
202 346 1
202 350 1
202 353 1
202 354 1
202 361 1
202 369 1
202 372 1
202 377 1
202 379 1
202 381 1
202 392 1
203 208 1
203 213 1
203 216 1
203 218 1
203 219 1
203 220 1
203 227 1
203 229 1
203 231 1
203 233 1
203 234 1
203 236 1
203 246 1
203 248 1
203 249 1
203 250 1
203 261 1
203 265 1
203 267 1
203 280 1
203 282 1
203 284 1
203 289 1
203 292 1
203 293 1
203 296 1
203 301 1
203 311 1
203 317 1
203 321 1
203 322 1
203 324 1
203 325 1
203 327 1
203 328 1
203 335 1
203 336 1
203 341 1
203 342 1
203 345 1
203 347 1
203 348 1
203 353 1
203 355 1
203 359 1
203 365 1
203 366 1
203 367 1
203 375 1
203 376 1
203 378 1
203 380 1
203 383 1
203 384 1
203 385 1
203 393 1
203 394 1
203 399 1
204 207 1
204 209 1
204 214 1
204 217 1
204 230 1
204 232 1
204 235 1
204 246 1
204 247 1
204 250 1
204 256 1
204 259 1
204 261 1
204 267 1
204 268 1
204 276 1
204 280 1
204 300 1
204 302 1
204 305 1
204 311 1
204 315 1
204 317 1
204 319 1
204 329 1
204 330 1
204 333 1
204 346 1
204 349 1
204 353 1
204 360 1
204 365 1
204 366 1
204 370 1
204 388 1
204 393 1
205 206 1
205 207 1
205 212 1
205 221 1
205 228 1
205 235 1
205 240 1
205 241 1
205 243 1
205 245 1
205 255 1
205 260 1
205 268 1
205 269 1
205 273 1
205 279 1
205 284 1
205 286 1
205 287 1
205 293 1
205 305 1
205 307 1
205 310 1
205 311 1
205 312 1
205 320 1
205 322 1
205 324 1
205 329 1
205 331 1
205 336 1
205 340 1
205 347 1
205 355 1
205 359 1
205 377 1
205 394 1
206 211 1
206 220 1
206 225 1
206 226 1
206 235 1
206 240 1
206 241 1
206 245 1
206 252 1
206 257 1
206 258 1
206 260 1
206 261 1
206 265 1
206 266 1
206 267 1
206 271 1
206 277 1
206 278 1
206 289 1
206 291 1
206 298 1
206 301 1
206 303 1
206 305 1
206 317 1
206 322 1
206 323 1
206 342 1
206 352 1
206 357 1
206 362 1
206 364 1
206 370 1
206 371 1
206 375 1
206 379 1
206 380 1
206 383 1
206 384 1
206 392 1
206 394 1
206 396 1
207 208 1
207 216 1
207 218 1
207 229 1
207 235 1
207 242 1
207 248 1
207 251 1
207 264 1
207 268 1
207 269 1
207 279 1
207 283 1
207 284 1
207 287 1
207 288 1
207 293 1
207 294 1
207 298 1
207 302 1
207 303 1
207 305 1
207 309 1
207 316 1
207 318 1
207 320 1
207 322 1
207 327 1
207 329 1
207 330 1
207 339 1
207 346 1
207 347 1
207 358 1
207 361 1
207 369 1
207 372 1
207 373 1
207 374 1
207 375 1
207 376 1
207 377 1
207 378 1
207 386 1
207 394 1
207 397 1
207 398 1
207 400 1
208 210 1
208 211 1
208 214 1
208 215 1
208 216 1
208 219 1
208 220 1
208 225 1
208 233 1
208 236 1
208 241 1
208 253 1
208 255 1
208 258 1
208 259 1
208 262 1
208 266 1
208 268 1
208 271 1
208 272 1
208 273 1
208 274 1
208 275 1
208 276 1
208 279 1
208 282 1
208 297 1
208 302 1
208 306 1
208 308 1
208 311 1
208 315 1
208 317 1
208 321 1
208 336 1
208 337 1
208 338 1
208 344 1
208 349 1
208 358 1
208 364 1
208 367 1
208 370 1
208 373 1
208 381 1
208 385 1
208 386 1
208 388 1
208 394 1
208 396 1
208 399 1
209 211 1
209 212 1
209 216 1
209 218 1
209 220 1
209 222 1
209 234 1
209 236 1
209 237 1
209 245 1
209 246 1
209 249 1
209 258 1
209 259 1
209 272 1
209 276 1
209 277 1
209 280 1
209 281 1
209 283 1
209 285 1
209 298 1
209 307 1
209 308 1
209 310 1
209 312 1
209 313 1
209 320 1
209 322 1
209 325 1
209 327 1
209 330 1
209 331 1
209 332 1
209 337 1
209 338 1
209 342 1
209 344 1
209 347 1
209 357 1
209 360 1
209 361 1
209 372 1
209 374 1
209 377 1
209 378 1
209 379 1
209 386 1
209 387 1
209 388 1
209 391 1
209 392 1
209 395 1
209 396 1
209 398 1
209 399 1
209 400 1
210 212 1
210 215 1
210 220 1
210 224 1
210 226 1
210 237 1
210 239 1
210 245 1
210 250 1
210 251 1
210 254 1
210 256 1
210 263 1
210 264 1
210 271 1
210 277 1
210 280 1
210 285 1
210 288 1
210 291 1
210 294 1
210 298 1
210 301 1
210 302 1
210 303 1
210 305 1
210 313 1
210 323 1
210 326 1
210 328 1
210 333 1
210 348 1
210 349 1
210 353 1
210 358 1
210 359 1
210 360 1
210 369 1
210 377 1
210 378 1
210 387 1
210 389 1
210 392 1
211 213 1
211 214 1
211 224 1
211 225 1
211 234 1
211 237 1
211 238 1
211 239 1
211 240 1
211 247 1
211 250 1
211 255 1
211 259 1
211 260 1
211 262 1
211 264 1
211 270 1
211 273 1
211 277 1
211 286 1
211 290 1
211 295 1
211 301 1
211 307 1
211 308 1
211 311 1
211 318 1
211 319 1
211 322 1
211 323 1
211 328 1
211 330 1
211 332 1
211 333 1
211 338 1
211 340 1
211 341 1
211 347 1
211 348 1
211 350 1
211 352 1
211 353 1
211 358 1
211 367 1
211 370 1
211 373 1
211 374 1
211 380 1
211 382 1
211 387 1
211 389 1
211 392 1
211 396 1
212 213 1
212 216 1
212 217 1
212 220 1
212 228 1
212 233 1
212 237 1
212 239 1
212 241 1
212 243 1
212 244 1
212 252 1
212 253 1
212 255 1
212 263 1
212 280 1
212 287 1
212 295 1
212 297 1
212 300 1
212 306 1
212 308 1
212 312 1
212 316 1
212 319 1
212 323 1
212 324 1
212 325 1
212 329 1
212 331 1
212 333 1
212 336 1
212 338 1
212 341 1
212 352 1
212 358 1
212 359 1
212 364 1
212 365 1
212 370 1
212 371 1
212 380 1
212 395 1
212 396 1
212 398 1
213 216 1
213 220 1
213 230 1
213 231 1
213 232 1
213 236 1
213 240 1
213 242 1
213 244 1
213 249 1
213 254 1
213 262 1
213 275 1
213 282 1
213 284 1
213 293 1
213 298 1
213 303 1
213 309 1
213 312 1
213 316 1
213 336 1
213 338 1
213 342 1
213 348 1
213 349 1
213 352 1
213 360 1
213 362 1
213 365 1
213 366 1
213 367 1
213 376 1
213 380 1
213 381 1
213 382 1
213 383 1
213 392 1
213 394 1
213 397 1
214 221 1
214 222 1
214 233 1
214 235 1
214 238 1
214 240 1
214 242 1
214 244 1
214 246 1
214 248 1
214 251 1
214 253 1
214 255 1
214 256 1
214 259 1
214 263 1
214 266 1
214 267 1
214 272 1
214 274 1
214 289 1
214 296 1
214 297 1
214 301 1
214 308 1
214 309 1
214 311 1
214 316 1
214 319 1
214 324 1
214 326 1
214 328 1
214 332 1
214 334 1
214 335 1
214 340 1
214 342 1
214 345 1
214 354 1
214 358 1
214 372 1
214 375 1
214 380 1
214 382 1
214 391 1
214 392 1
214 396 1
214 399 1
215 222 1
215 227 1
215 229 1
215 232 1
215 236 1
215 246 1
215 247 1
215 259 1
215 261 1
215 264 1
215 266 1
215 269 1
215 272 1
215 276 1
215 279 1
215 280 1
215 283 1
215 286 1
215 288 1
215 290 1
215 305 1
215 315 1
215 318 1
215 320 1
215 323 1
215 328 1
215 330 1
215 334 1
215 335 1
215 337 1
215 338 1
215 339 1
215 341 1
215 342 1
215 347 1
215 353 1
215 354 1
215 361 1
215 364 1
215 365 1
215 369 1
215 376 1
215 378 1
215 379 1
215 380 1
215 382 1
215 387 1
215 398 1
216 218 1
216 221 1
216 223 1
216 224 1
216 226 1
216 230 1
216 233 1
216 235 1
216 239 1
216 241 1
216 245 1
216 246 1
216 248 1
216 250 1
216 251 1
216 255 1
216 260 1
216 261 1
216 266 1
216 268 1
216 271 1
216 278 1
216 285 1
216 288 1
216 294 1
216 297 1
216 302 1
216 304 1
216 310 1
216 317 1
216 321 1
216 324 1
216 327 1
216 329 1
216 332 1
216 338 1
216 341 1
216 342 1
216 346 1
216 356 1
216 365 1
216 368 1
216 371 1
216 381 1
216 383 1
216 386 1
216 389 1
216 391 1
216 397 1
216 399 1
217 218 1
217 225 1
217 227 1
217 229 1
217 236 1
217 237 1
217 238 1
217 244 1
217 252 1
217 253 1
217 255 1
217 276 1
217 278 1
217 279 1
217 284 1
217 288 1
217 289 1
217 294 1
217 297 1
217 300 1
217 306 1
217 319 1
217 323 1
217 324 1
217 328 1
217 334 1
217 335 1
217 342 1
217 344 1
217 347 1
217 348 1
217 355 1
217 356 1
217 357 1
217 361 1
217 362 1
217 363 1
217 365 1
217 371 1
217 373 1
217 383 1
217 397 1
217 399 1
218 223 1
218 224 1
218 229 1
218 232 1
218 234 1
218 239 1
218 240 1
218 242 1
218 244 1
218 245 1
218 247 1
218 255 1
218 258 1
218 260 1
218 263 1
218 264 1
218 266 1
218 268 1
218 276 1
218 284 1
218 285 1
218 287 1
218 290 1
218 291 1
218 294 1
218 300 1
218 301 1
218 307 1
218 308 1
218 309 1
218 314 1
218 316 1
218 323 1
218 326 1
218 340 1
218 342 1
218 345 1
218 356 1
218 361 1
218 368 1
218 370 1
218 373 1
218 374 1
218 375 1
218 380 1
218 385 1
218 386 1
218 387 1
218 389 1
218 394 1
218 397 1
218 398 1
218 400 1
219 223 1
219 226 1
219 229 1
219 230 1
219 233 1
219 237 1
219 241 1
219 247 1
219 248 1
219 250 1
219 254 1
219 257 1
219 261 1
219 268 1
219 270 1
219 274 1
219 283 1
219 284 1
219 292 1
219 293 1
219 294 1
219 298 1
219 299 1
219 300 1
219 309 1
219 314 1
219 315 1
219 317 1
219 324 1
219 331 1
219 334 1
219 335 1
219 337 1
219 339 1
219 343 1
219 346 1
219 350 1
219 360 1
219 363 1
219 368 1
219 369 1
219 377 1
219 379 1
219 380 1
219 385 1
219 389 1
219 393 1
219 398 1
220 223 1
220 228 1
220 245 1
220 248 1
220 251 1
220 255 1
220 258 1
220 260 1
220 262 1
220 263 1
220 264 1
220 268 1
220 271 1
220 274 1
220 280 1
220 281 1
220 286 1
220 290 1
220 297 1
220 304 1
220 305 1
220 308 1
220 311 1
220 312 1
220 317 1
220 318 1
220 324 1
220 344 1
220 347 1
220 355 1
220 356 1
220 357 1
220 358 1
220 359 1
220 361 1
220 364 1
220 368 1
220 369 1
220 370 1
220 371 1
220 372 1
220 381 1
220 384 1
220 386 1
220 387 1
220 391 1
220 393 1
220 394 1
221 230 1
221 231 1
221 233 1
221 237 1
221 239 1
221 241 1
221 245 1
221 249 1
221 256 1
221 259 1
221 261 1
221 265 1
221 268 1
221 274 1
221 279 1
221 282 1
221 285 1
221 296 1
221 297 1
221 308 1
221 309 1
221 312 1
221 318 1
221 319 1
221 322 1
221 325 1
221 327 1
221 334 1
221 335 1
221 337 1
221 357 1
221 359 1
221 367 1
221 368 1
221 373 1
221 374 1
221 390 1
221 395 1
221 397 1
221 399 1
222 223 1
222 226 1
222 235 1
222 236 1
222 248 1
222 250 1
222 251 1
222 254 1
222 255 1
222 258 1
222 259 1
222 262 1
222 264 1
222 268 1
222 271 1
222 274 1
222 275 1
222 278 1
222 285 1
222 292 1
222 296 1
222 304 1
222 305 1
222 310 1
222 314 1
222 320 1
222 328 1
222 329 1
222 331 1
222 333 1
222 338 1
222 339 1
222 341 1
222 346 1
222 352 1
222 353 1
222 356 1
222 364 1
222 369 1
222 370 1
222 372 1
222 384 1
222 386 1
222 390 1
222 391 1
222 395 1
222 399 1
223 233 1
223 239 1
223 240 1
223 242 1
223 246 1
223 250 1
223 255 1
223 256 1
223 265 1
223 267 1
223 282 1
223 288 1
223 289 1
223 292 1
223 293 1
223 294 1
223 301 1
223 302 1
223 307 1
223 308 1
223 312 1
223 315 1
223 317 1
223 320 1
223 321 1
223 323 1
223 335 1
223 341 1
223 342 1
223 343 1
223 344 1
223 346 1
223 347 1
223 355 1
223 356 1
223 357 1
223 360 1
223 372 1
223 373 1
223 374 1
223 377 1
223 386 1
223 387 1
223 392 1
223 393 1
224 225 1
224 230 1
224 232 1
224 246 1
224 251 1
224 256 1
224 260 1
224 261 1
224 262 1
224 266 1
224 269 1
224 273 1
224 277 1
224 279 1
224 282 1
224 283 1
224 288 1
224 293 1
224 296 1
224 297 1
224 300 1
224 320 1
224 331 1
224 332 1
224 337 1
224 346 1
224 347 1
224 352 1
224 353 1
224 357 1
224 361 1
224 366 1
224 367 1
224 370 1
224 372 1
224 373 1
224 377 1
224 380 1
224 381 1
224 384 1
224 398 1
225 226 1
225 229 1
225 230 1
225 232 1
225 238 1
225 259 1
225 263 1
225 264 1
225 265 1
225 268 1
225 271 1
225 278 1
225 279 1
225 280 1
225 282 1
225 285 1
225 286 1
225 289 1
225 293 1
225 297 1
225 310 1
225 314 1
225 316 1
225 320 1
225 321 1
225 325 1
225 330 1
225 340 1
225 344 1
225 347 1
225 350 1
225 353 1
225 355 1
225 357 1
225 359 1
225 361 1
225 362 1
225 371 1
225 376 1
225 378 1
225 384 1
225 386 1
225 393 1
225 396 1
226 229 1
226 231 1
226 232 1
226 233 1
226 234 1
226 239 1
226 240 1
226 247 1
226 249 1
226 250 1
226 255 1
226 256 1
226 259 1
226 274 1
226 278 1
226 281 1
226 296 1
226 298 1
226 309 1
226 314 1
226 317 1
226 319 1
226 323 1
226 326 1
226 332 1
226 339 1
226 343 1
226 346 1
226 347 1
226 354 1
226 355 1
226 365 1
226 367 1
226 371 1
226 373 1
226 374 1
226 377 1
226 380 1
226 390 1
226 392 1
227 229 1
227 235 1
227 237 1
227 238 1
227 239 1
227 242 1
227 243 1
227 244 1
227 248 1
227 250 1
227 251 1
227 252 1
227 255 1
227 260 1
227 264 1
227 268 1
227 270 1
227 278 1
227 279 1
227 282 1
227 283 1
227 284 1
227 285 1
227 294 1
227 298 1
227 304 1
227 311 1
227 314 1
227 317 1
227 318 1
227 319 1
227 320 1
227 332 1
227 338 1
227 340 1
227 344 1
227 352 1
227 355 1
227 360 1
227 365 1
227 368 1
227 370 1
227 378 1
227 386 1
227 391 1
227 400 1
228 229 1
228 230 1
228 231 1
228 234 1
228 239 1
228 245 1
228 247 1
228 250 1
228 252 1
228 253 1
228 259 1
228 260 1
228 266 1
228 267 1
228 271 1
228 275 1
228 278 1
228 280 1
228 284 1
228 291 1
228 292 1
228 296 1
228 299 1
228 304 1
228 310 1
228 314 1
228 316 1
228 329 1
228 334 1
228 335 1
228 337 1
228 342 1
228 364 1
228 366 1
228 369 1
228 374 1
228 381 1
228 382 1
228 393 1
228 398 1
229 230 1
229 239 1
229 247 1
229 254 1
229 255 1
229 265 1
229 274 1
229 276 1
229 281 1
229 285 1
229 289 1
229 291 1
229 296 1
229 299 1
229 305 1
229 308 1
229 310 1
229 311 1
229 320 1
229 323 1
229 325 1
229 333 1
229 335 1
229 336 1
229 339 1
229 340 1
229 346 1
229 354 1
229 359 1
229 360 1
229 364 1
229 366 1
229 370 1
229 374 1
229 380 1
229 381 1
229 382 1
229 384 1
229 394 1
229 396 1
229 399 1
229 400 1
230 231 1
230 232 1
230 235 1
230 236 1
230 239 1
230 244 1
230 245 1
230 248 1
230 250 1
230 251 1
230 254 1
230 259 1
230 260 1
230 262 1
230 263 1
230 268 1
230 269 1
230 272 1
230 277 1
230 278 1
230 280 1
230 283 1
230 285 1
230 288 1
230 294 1
230 297 1
230 299 1
230 302 1
230 303 1
230 308 1
230 309 1
230 310 1
230 322 1
230 326 1
230 328 1
230 329 1
230 332 1
230 333 1
230 337 1
230 356 1
230 359 1
230 376 1
230 379 1
230 383 1
230 385 1
230 394 1
230 400 1
231 236 1
231 240 1
231 241 1
231 242 1
231 248 1
231 256 1
231 270 1
231 273 1
231 275 1
231 283 1
231 293 1
231 307 1
231 308 1
231 311 1
231 312 1
231 315 1
231 316 1
231 317 1
231 323 1
231 328 1
231 334 1
231 337 1
231 338 1
231 344 1
231 345 1
231 351 1
231 361 1
231 367 1
231 368 1
231 369 1
231 371 1
231 372 1
231 384 1
231 387 1
231 389 1
232 238 1
232 245 1
232 252 1
232 253 1
232 274 1
232 276 1
232 280 1
232 283 1
232 287 1
232 291 1
232 293 1
232 297 1
232 298 1
232 300 1
232 301 1
232 303 1
232 308 1
232 309 1
232 313 1
232 314 1
232 319 1
232 322 1
232 323 1
232 324 1
232 332 1
232 335 1
232 336 1
232 340 1
232 344 1
232 347 1
232 348 1
232 357 1
232 359 1
232 365 1
232 389 1
232 393 1
232 395 1
232 398 1
233 236 1
233 242 1
233 243 1
233 247 1
233 251 1
233 259 1
233 261 1
233 263 1
233 267 1
233 268 1
233 273 1
233 279 1
233 281 1
233 285 1
233 287 1
233 289 1
233 294 1
233 297 1
233 300 1
233 305 1
233 306 1
233 312 1
233 327 1
233 332 1
233 349 1
233 350 1
233 352 1
233 357 1
233 363 1
233 366 1
233 368 1
233 372 1
233 375 1
233 384 1
233 388 1
233 393 1
233 395 1
234 237 1
234 238 1
234 244 1
234 245 1
234 249 1
234 253 1
234 254 1
234 256 1
234 257 1
234 258 1
234 263 1
234 266 1
234 267 1
234 270 1
234 271 1
234 278 1
234 284 1
234 288 1
234 292 1
234 297 1
234 299 1
234 300 1
234 305 1
234 306 1
234 310 1
234 314 1
234 323 1
234 324 1
234 326 1
234 327 1
234 328 1
234 330 1
234 336 1
234 337 1
234 338 1
234 341 1
234 344 1
234 349 1
234 352 1
234 354 1
234 361 1
234 362 1
234 363 1
234 364 1
234 367 1
234 375 1
234 379 1
234 381 1
234 385 1
234 393 1
234 398 1
234 399 1
234 400 1
235 237 1
235 239 1
235 240 1
235 242 1
235 254 1
235 258 1
235 263 1
235 266 1
235 273 1
235 276 1
235 277 1
235 278 1
235 282 1
235 286 1
235 295 1
235 296 1
235 297 1
235 300 1
235 304 1
235 306 1
235 310 1
235 311 1
235 316 1
235 317 1
235 322 1
235 326 1
235 330 1
235 331 1
235 332 1
235 333 1
235 334 1
235 338 1
235 343 1
235 348 1
235 356 1
235 364 1
235 374 1
235 379 1
235 380 1
235 381 1
235 383 1
235 386 1
235 388 1
235 389 1
235 393 1
235 394 1
235 397 1
236 237 1
236 239 1
236 243 1
236 244 1
236 257 1
236 260 1
236 268 1
236 270 1
236 276 1
236 279 1
236 299 1
236 302 1
236 305 1
236 311 1
236 313 1
236 315 1
236 321 1
236 328 1
236 341 1
236 345 1
236 352 1
236 354 1
236 361 1
236 369 1
236 370 1
236 371 1
236 374 1
236 376 1
236 379 1
236 390 1
236 394 1
236 398 1
237 247 1
237 248 1
237 251 1
237 257 1
237 260 1
237 261 1
237 267 1
237 271 1
237 275 1
237 278 1
237 281 1
237 284 1
237 286 1
237 291 1
237 295 1
237 296 1
237 304 1
237 306 1
237 307 1
237 312 1
237 317 1
237 323 1
237 327 1
237 332 1
237 338 1
237 343 1
237 346 1
237 348 1
237 349 1
237 351 1
237 352 1
237 354 1
237 356 1
237 357 1
237 360 1
237 361 1
237 364 1
237 365 1
237 366 1
237 375 1
237 379 1
237 383 1
237 391 1
237 396 1
238 240 1
238 242 1
238 253 1
238 264 1
238 267 1
238 270 1
238 276 1
238 279 1
238 282 1
238 292 1
238 299 1
238 300 1
238 304 1
238 307 1
238 309 1
238 310 1
238 315 1
238 324 1
238 325 1
238 326 1
238 327 1
238 330 1
238 332 1
238 333 1
238 335 1
238 336 1
238 337 1
238 338 1
238 340 1
238 342 1
238 346 1
238 347 1
238 353 1
238 355 1
238 356 1
238 357 1
238 358 1
238 372 1
238 374 1
238 376 1
238 379 1
238 383 1
238 384 1
238 387 1
238 389 1
238 391 1
238 392 1
238 400 1
239 241 1
239 251 1
239 252 1
239 257 1
239 258 1
239 260 1
239 265 1
239 269 1
239 275 1
239 279 1
239 285 1
239 286 1
239 287 1
239 289 1
239 290 1
239 292 1
239 293 1
239 294 1
239 295 1
239 299 1
239 302 1
239 308 1
239 315 1
239 319 1
239 321 1
239 324 1
239 327 1
239 329 1
239 335 1
239 345 1
239 349 1
239 363 1
239 370 1
239 378 1
239 392 1
240 242 1
240 245 1
240 246 1
240 249 1
240 268 1
240 270 1
240 273 1
240 274 1
240 276 1
240 284 1
240 285 1
240 294 1
240 298 1
240 301 1
240 302 1
240 307 1
240 309 1
240 322 1
240 325 1
240 332 1
240 334 1
240 336 1
240 338 1
240 342 1
240 346 1
240 360 1
240 361 1
240 367 1
240 372 1
240 380 1
240 382 1
240 384 1
240 386 1
240 388 1
240 389 1
240 400 1
241 242 1
241 243 1
241 244 1
241 245 1
241 256 1
241 259 1
241 263 1
241 264 1
241 270 1
241 273 1
241 276 1
241 277 1
241 278 1
241 284 1
241 286 1
241 288 1
241 291 1
241 294 1
241 297 1
241 300 1
241 309 1
241 314 1
241 317 1
241 319 1
241 321 1
241 323 1
241 325 1
241 326 1
241 331 1
241 333 1
241 334 1
241 346 1
241 347 1
241 348 1
241 362 1
241 369 1
241 385 1
241 387 1
241 390 1
241 396 1
241 400 1
242 247 1
242 248 1
242 249 1
242 253 1
242 259 1
242 265 1
242 268 1
242 269 1
242 277 1
242 279 1
242 282 1
242 283 1
242 284 1
242 286 1
242 295 1
242 297 1
242 299 1
242 300 1
242 303 1
242 308 1
242 310 1
242 311 1
242 314 1
242 321 1
242 324 1
242 325 1
242 331 1
242 342 1
242 345 1
242 349 1
242 358 1
242 360 1
242 364 1
242 371 1
242 378 1
242 384 1
242 385 1
242 395 1
242 396 1
242 397 1
242 398 1
242 399 1
243 244 1
243 247 1
243 253 1
243 258 1
243 259 1
243 260 1
243 273 1
243 275 1
243 278 1
243 282 1
243 286 1
243 289 1
243 292 1
243 293 1
243 294 1
243 296 1
243 305 1
243 307 1
243 314 1
243 318 1
243 323 1
243 325 1
243 328 1
243 332 1
243 333 1
243 338 1
243 340 1
243 346 1
243 348 1
243 350 1
243 351 1
243 358 1
243 362 1
243 363 1
243 369 1
243 377 1
243 378 1
243 381 1
243 385 1
243 387 1
243 388 1
243 391 1
243 393 1
243 394 1
243 395 1
243 397 1
243 398 1
244 248 1
244 250 1
244 261 1
244 262 1
244 267 1
244 271 1
244 272 1
244 273 1
244 275 1
244 276 1
244 279 1
244 280 1
244 284 1
244 285 1
244 294 1
244 303 1
244 309 1
244 311 1
244 320 1
244 322 1
244 327 1
244 329 1
244 332 1
244 335 1
244 338 1
244 340 1
244 342 1
244 343 1
244 345 1
244 349 1
244 353 1
244 355 1
244 361 1
244 369 1
244 370 1
244 373 1
244 374 1
244 376 1
244 379 1
244 389 1
244 395 1
245 253 1
245 255 1
245 257 1
245 259 1
245 265 1
245 269 1
245 273 1
245 276 1
245 287 1
245 290 1
245 291 1
245 293 1
245 298 1
245 312 1
245 320 1
245 324 1
245 327 1
245 329 1
245 330 1
245 336 1
245 337 1
245 342 1
245 343 1
245 345 1
245 348 1
245 359 1
245 372 1
245 374 1
245 375 1
245 378 1
245 382 1
245 388 1
246 247 1
246 249 1
246 252 1
246 255 1
246 256 1
246 259 1
246 262 1
246 263 1
246 265 1
246 270 1
246 278 1
246 280 1
246 284 1
246 295 1
246 299 1
246 301 1
246 305 1
246 308 1
246 316 1
246 318 1
246 323 1
246 327 1
246 331 1
246 336 1
246 341 1
246 347 1
246 355 1
246 359 1
246 360 1
246 365 1
246 367 1
246 369 1
246 370 1
246 380 1
246 381 1
246 384 1
246 387 1
246 392 1
246 393 1
246 394 1
246 398 1
247 249 1
247 250 1
247 252 1
247 253 1
247 258 1
247 267 1
247 269 1
247 271 1
247 274 1
247 275 1
247 277 1
247 279 1
247 280 1
247 285 1
247 287 1
247 289 1
247 293 1
247 294 1
247 297 1
247 300 1
247 309 1
247 311 1
247 331 1
247 332 1
247 333 1
247 337 1
247 338 1
247 342 1
247 352 1
247 357 1
247 362 1
247 363 1
247 372 1
247 375 1
247 377 1
247 385 1
247 388 1
247 396 1
248 249 1
248 254 1
248 258 1
248 260 1
248 261 1
248 262 1
248 268 1
248 270 1
248 272 1
248 274 1
248 275 1
248 276 1
248 280 1
248 281 1
248 285 1
248 289 1
248 299 1
248 300 1
248 301 1
248 306 1
248 311 1
248 312 1
248 313 1
248 317 1
248 318 1
248 326 1
248 331 1
248 338 1
248 339 1
248 347 1
248 349 1
248 352 1
248 353 1
248 355 1
248 368 1
248 371 1
248 380 1
248 390 1
248 392 1
248 393 1
248 394 1
248 395 1
249 250 1
249 253 1
249 254 1
249 262 1
249 263 1
249 267 1
249 270 1
249 271 1
249 273 1
249 275 1
249 287 1
249 293 1
249 297 1
249 302 1
249 312 1
249 313 1
249 315 1
249 316 1
249 319 1
249 321 1
249 323 1
249 335 1
249 342 1
249 358 1
249 368 1
249 372 1
249 373 1
249 374 1
249 378 1
249 379 1
249 380 1
249 382 1
249 383 1
249 388 1
249 394 1
249 400 1
250 251 1
250 252 1
250 254 1
250 255 1
250 265 1
250 272 1
250 281 1
250 282 1
250 290 1
250 291 1
250 292 1
250 293 1
250 294 1
250 300 1
250 304 1
250 309 1
250 312 1
250 313 1
250 325 1
250 331 1
250 337 1
250 338 1
250 342 1
250 344 1
250 348 1
250 349 1
250 358 1
250 364 1
250 367 1
250 377 1
250 382 1
250 385 1
250 386 1
250 395 1
250 398 1
250 399 1
251 253 1
251 272 1
251 276 1
251 280 1
251 281 1
251 283 1
251 284 1
251 287 1
251 291 1
251 306 1
251 307 1
251 309 1
251 311 1
251 314 1
251 315 1
251 317 1
251 327 1
251 331 1
251 333 1
251 334 1
251 335 1
251 349 1
251 356 1
251 358 1
251 359 1
251 362 1
251 363 1
251 365 1
251 371 1
251 372 1
251 376 1
251 382 1
251 385 1
251 389 1
251 394 1
251 395 1
251 397 1
252 253 1
252 254 1
252 257 1
252 258 1
252 268 1
252 270 1
252 283 1
252 286 1
252 287 1
252 289 1
252 291 1
252 293 1
252 298 1
252 308 1
252 312 1
252 316 1
252 318 1
252 321 1
252 322 1
252 323 1
252 339 1
252 350 1
252 352 1
252 362 1
252 368 1
252 379 1
252 382 1
252 383 1
252 389 1
252 392 1
252 394 1
252 395 1
252 400 1
253 254 1
253 256 1
253 258 1
253 260 1
253 261 1
253 266 1
253 270 1
253 283 1
253 287 1
253 290 1
253 292 1
253 295 1
253 302 1
253 303 1
253 307 1
253 318 1
253 322 1
253 334 1
253 338 1
253 344 1
253 353 1
253 367 1
253 368 1
253 370 1
253 373 1
253 381 1
253 382 1
253 389 1
253 393 1
253 400 1
254 259 1
254 261 1
254 262 1
254 265 1
254 269 1
254 273 1
254 281 1
254 286 1
254 287 1
254 288 1
254 290 1
254 291 1
254 293 1
254 296 1
254 308 1
254 316 1
254 318 1
254 322 1
254 332 1
254 333 1
254 334 1
254 340 1
254 351 1
254 355 1
254 358 1
254 360 1
254 361 1
254 362 1
254 363 1
254 365 1
254 372 1
254 375 1
254 377 1
254 383 1
254 384 1
254 387 1
254 388 1
254 390 1
254 397 1
254 398 1
255 267 1
255 271 1
255 272 1
255 274 1
255 284 1
255 290 1
255 296 1
255 305 1
255 311 1
255 315 1
255 316 1
255 317 1
255 319 1
255 327 1
255 341 1
255 342 1
255 346 1
255 347 1
255 348 1
255 352 1
255 356 1
255 357 1
255 366 1
255 367 1
255 368 1
255 370 1
255 375 1
255 378 1
255 380 1
255 383 1
255 385 1
255 388 1
255 395 1
255 397 1
256 257 1
256 260 1
256 266 1
256 269 1
256 271 1
256 283 1
256 284 1
256 286 1
256 288 1
256 289 1
256 291 1
256 294 1
256 295 1
256 301 1
256 306 1
256 308 1
256 323 1
256 324 1
256 325 1
256 329 1
256 332 1
256 333 1
256 336 1
256 337 1
256 338 1
256 343 1
256 345 1
256 348 1
256 352 1
256 353 1
256 356 1
256 372 1
256 374 1
256 379 1
256 380 1
256 384 1
256 388 1
256 394 1
256 397 1
256 398 1
257 266 1
257 273 1
257 277 1
257 282 1
257 286 1
257 287 1
257 296 1
257 298 1
257 302 1
257 305 1
257 308 1
257 311 1
257 312 1
257 319 1
257 324 1
257 333 1
257 335 1
257 341 1
257 359 1
257 360 1
257 365 1
257 366 1
257 368 1
257 371 1
257 374 1
257 377 1
257 379 1
257 380 1
257 383 1
257 390 1
257 400 1
258 259 1
258 261 1
258 262 1
258 270 1
258 277 1
258 284 1
258 286 1
258 290 1
258 293 1
258 294 1
258 302 1
258 303 1
258 310 1
258 313 1
258 319 1
258 324 1
258 329 1
258 336 1
258 340 1
258 341 1
258 345 1
258 348 1
258 349 1
258 353 1
258 355 1
258 361 1
258 368 1
258 369 1
258 370 1
258 375 1
258 376 1
258 385 1
258 387 1
258 389 1
258 390 1
258 395 1
259 263 1
259 265 1
259 266 1
259 272 1
259 281 1
259 283 1
259 287 1
259 291 1
259 294 1
259 296 1
259 298 1
259 303 1
259 312 1
259 317 1
259 318 1
259 320 1
259 323 1
259 327 1
259 330 1
259 332 1
259 334 1
259 336 1
259 337 1
259 340 1
259 348 1
259 351 1
259 352 1
259 354 1
259 362 1
259 365 1
259 366 1
259 383 1
259 386 1
259 388 1
259 395 1
259 397 1
259 398 1
260 267 1
260 271 1
260 274 1
260 279 1
260 280 1
260 283 1
260 284 1
260 287 1
260 294 1
260 296 1
260 300 1
260 303 1
260 306 1
260 308 1
260 309 1
260 315 1
260 319 1
260 320 1
260 321 1
260 323 1
260 325 1
260 326 1
260 329 1
260 335 1
260 340 1
260 344 1
260 352 1
260 363 1
260 364 1
260 366 1
260 371 1
260 385 1
260 389 1
260 391 1
260 396 1
260 397 1
261 262 1
261 264 1
261 265 1
261 271 1
261 273 1
261 276 1
261 279 1
261 280 1
261 281 1
261 282 1
261 284 1
261 291 1
261 292 1
261 296 1
261 298 1
261 301 1
261 302 1
261 309 1
261 310 1
261 316 1
261 319 1
261 326 1
261 330 1
261 332 1
261 340 1
261 341 1
261 344 1
261 347 1
261 348 1
261 355 1
261 362 1
261 363 1
261 364 1
261 370 1
261 378 1
261 384 1
261 385 1
261 386 1
261 394 1
262 273 1
262 275 1
262 277 1
262 281 1
262 283 1
262 285 1
262 288 1
262 296 1
262 297 1
262 300 1
262 301 1
262 306 1
262 310 1
262 314 1
262 320 1
262 323 1
262 324 1
262 327 1
262 328 1
262 331 1
262 340 1
262 342 1
262 345 1
262 346 1
262 347 1
262 353 1
262 355 1
262 356 1
262 358 1
262 378 1
262 381 1
262 389 1
263 267 1
263 268 1
263 273 1
263 274 1
263 281 1
263 284 1
263 286 1
263 288 1
263 291 1
263 302 1
263 310 1
263 312 1
263 320 1
263 322 1
263 326 1
263 328 1
263 333 1
263 334 1
263 337 1
263 342 1
263 347 1
263 349 1
263 351 1
263 360 1
263 363 1
263 365 1
263 368 1
263 376 1
263 381 1
263 386 1
263 391 1
263 395 1
264 265 1
264 268 1
264 272 1
264 273 1
264 274 1
264 275 1
264 279 1
264 280 1
264 290 1
264 291 1
264 292 1
264 295 1
264 297 1
264 299 1
264 300 1
264 304 1
264 311 1
264 315 1
264 318 1
264 322 1
264 324 1
264 327 1
264 328 1
264 333 1
264 334 1
264 336 1
264 338 1
264 343 1
264 351 1
264 359 1
264 360 1
264 363 1
264 368 1
264 375 1
264 376 1
264 380 1
264 385 1
264 389 1
264 390 1
264 393 1
264 394 1
264 395 1
264 398 1
265 266 1
265 273 1
265 274 1
265 276 1
265 279 1
265 283 1
265 287 1
265 290 1
265 292 1
265 293 1
265 295 1
265 296 1
265 304 1
265 312 1
265 316 1
265 317 1
265 319 1
265 321 1
265 322 1
265 324 1
265 326 1
265 333 1
265 334 1
265 341 1
265 343 1
265 346 1
265 358 1
265 360 1
265 361 1
265 363 1
265 371 1
265 374 1
265 375 1
265 378 1
265 379 1
265 381 1
265 382 1
265 393 1
265 397 1
265 400 1
266 267 1
266 269 1
266 273 1
266 276 1
266 278 1
266 285 1
266 286 1
266 289 1
266 291 1
266 298 1
266 304 1
266 306 1
266 308 1
266 319 1
266 322 1
266 323 1
266 326 1
266 330 1
266 333 1
266 335 1
266 346 1
266 348 1
266 351 1
266 353 1
266 354 1
266 358 1
266 360 1
266 361 1
266 363 1
266 366 1
266 385 1
266 394 1
266 396 1
267 268 1
267 269 1
267 271 1
267 275 1
267 277 1
267 281 1
267 287 1
267 296 1
267 298 1
267 303 1
267 305 1
267 307 1
267 309 1
267 310 1
267 316 1
267 323 1
267 326 1
267 328 1
267 331 1
267 343 1
267 348 1
267 350 1
267 352 1
267 363 1
267 364 1
267 372 1
267 375 1
267 379 1
267 381 1
267 384 1
267 388 1
267 389 1
267 393 1
267 394 1
267 398 1
268 269 1
268 270 1
268 271 1
268 272 1
268 273 1
268 276 1
268 285 1
268 286 1
268 287 1
268 289 1
268 298 1
268 299 1
268 302 1
268 303 1
268 305 1
268 318 1
268 328 1
268 344 1
268 353 1
268 359 1
268 360 1
268 361 1
268 366 1
268 369 1
268 372 1
268 375 1
268 376 1
268 384 1
268 392 1
268 394 1
268 400 1
269 274 1
269 276 1
269 280 1
269 284 1
269 287 1
269 291 1
269 292 1
269 300 1
269 309 1
269 313 1
269 317 1
269 320 1
269 326 1
269 330 1
269 331 1
269 332 1
269 333 1
269 334 1
269 341 1
269 348 1
269 359 1
269 362 1
269 363 1
269 364 1
269 368 1
269 371 1
269 373 1
269 379 1
269 381 1
269 390 1
270 275 1
270 277 1
270 284 1
270 288 1
270 295 1
270 297 1
270 300 1
270 301 1
270 304 1
270 306 1
270 307 1
270 311 1
270 318 1
270 320 1
270 325 1
270 326 1
270 327 1
270 334 1
270 340 1
270 345 1
270 347 1
270 349 1
270 353 1
270 355 1
270 362 1
270 363 1
270 365 1
270 372 1
270 381 1
270 386 1
270 387 1
270 398 1
270 399 1
271 272 1
271 273 1
271 274 1
271 276 1
271 279 1
271 281 1
271 285 1
271 288 1
271 292 1
271 298 1
271 304 1
271 306 1
271 308 1
271 309 1
271 314 1
271 316 1
271 321 1
271 322 1
271 327 1
271 329 1
271 330 1
271 334 1
271 339 1
271 342 1
271 344 1
271 345 1
271 351 1
271 353 1
271 356 1
271 360 1
271 361 1
271 362 1
271 364 1
271 372 1
271 377 1
271 381 1
271 386 1
271 387 1
271 388 1
271 394 1
271 395 1
271 396 1
271 399 1
271 400 1
272 276 1
272 284 1
272 285 1
272 291 1
272 294 1
272 296 1
272 298 1
272 300 1
272 303 1
272 306 1
272 307 1
272 309 1
272 311 1
272 312 1
272 316 1
272 317 1
272 318 1
272 321 1
272 322 1
272 324 1
272 331 1
272 334 1
272 339 1
272 341 1
272 343 1
272 350 1
272 351 1
272 357 1
272 362 1
272 370 1
272 375 1
272 381 1
272 382 1
272 388 1
272 391 1
272 393 1
272 397 1
273 277 1
273 278 1
273 281 1
273 283 1
273 284 1
273 289 1
273 295 1
273 296 1
273 305 1
273 316 1
273 317 1
273 321 1
273 322 1
273 323 1
273 325 1
273 332 1
273 333 1
273 336 1
273 343 1
273 345 1
273 349 1
273 353 1
273 363 1
273 367 1
273 372 1
273 377 1
273 383 1
273 391 1
273 395 1
273 398 1
273 400 1
274 276 1
274 280 1
274 283 1
274 285 1
274 292 1
274 302 1
274 312 1
274 313 1
274 314 1
274 317 1
274 329 1
274 331 1
274 332 1
274 337 1
274 347 1
274 348 1
274 350 1
274 351 1
274 352 1
274 354 1
274 356 1
274 362 1
274 365 1
274 366 1
274 370 1
274 379 1
274 382 1
274 384 1
274 385 1
274 389 1
274 394 1
274 395 1
274 399 1
274 400 1
275 278 1
275 280 1
275 285 1
275 291 1
275 292 1
275 293 1
275 294 1
275 303 1
275 306 1
275 307 1
275 308 1
275 314 1
275 322 1
275 333 1
275 336 1
275 337 1
275 339 1
275 340 1
275 343 1
275 344 1
275 346 1
275 352 1
275 353 1
275 360 1
275 363 1
275 366 1
275 368 1
275 370 1
275 372 1
275 377 1
275 378 1
275 380 1
275 384 1
275 389 1
275 391 1
275 396 1
275 398 1
276 277 1
276 282 1
276 287 1
276 295 1
276 301 1
276 307 1
276 312 1
276 313 1
276 314 1
276 315 1
276 316 1
276 318 1
276 330 1
276 333 1
276 334 1
276 342 1
276 344 1
276 347 1
276 349 1
276 353 1
276 357 1
276 358 1
276 359 1
276 369 1
276 370 1
276 372 1
276 377 1
276 378 1
276 379 1
276 392 1
276 394 1
276 395 1
276 397 1
276 398 1
277 279 1
277 280 1
277 286 1
277 290 1
277 292 1
277 299 1
277 300 1
277 305 1
277 308 1
277 315 1
277 325 1
277 328 1
277 336 1
277 338 1
277 340 1
277 346 1
277 366 1
277 369 1
277 388 1
277 391 1
277 392 1
277 394 1
277 395 1
277 400 1
278 282 1
278 284 1
278 285 1
278 288 1
278 293 1
278 295 1
278 296 1
278 301 1
278 302 1
278 303 1
278 305 1
278 317 1
278 321 1
278 323 1
278 328 1
278 329 1
278 330 1
278 342 1
278 347 1
278 348 1
278 351 1
278 352 1
278 355 1
278 356 1
278 365 1
278 374 1
278 377 1
278 378 1
278 379 1
278 382 1
278 386 1
278 387 1
278 390 1
278 391 1
278 393 1
278 395 1
278 396 1
278 398 1
279 297 1
279 298 1
279 299 1
279 305 1
279 309 1
279 311 1
279 312 1
279 319 1
279 321 1
279 323 1
279 328 1
279 335 1
279 340 1
279 343 1
279 347 1
279 364 1
279 367 1
279 369 1
279 372 1
279 374 1
279 375 1
279 388 1
279 389 1
279 390 1
279 393 1
280 282 1
280 285 1
280 291 1
280 293 1
280 301 1
280 311 1
280 315 1
280 316 1
280 320 1
280 328 1
280 329 1
280 338 1
280 342 1
280 343 1
280 347 1
280 351 1
280 354 1
280 361 1
280 363 1
280 364 1
280 366 1
280 376 1
280 381 1
280 386 1
280 388 1
280 389 1
280 391 1
280 396 1
280 399 1
281 283 1
281 295 1
281 299 1
281 304 1
281 308 1
281 311 1
281 316 1
281 321 1
281 322 1
281 324 1
281 330 1
281 341 1
281 342 1
281 344 1
281 348 1
281 350 1
281 358 1
281 361 1
281 365 1
281 368 1
281 395 1
281 397 1
282 287 1
282 292 1
282 293 1
282 296 1
282 305 1
282 310 1
282 313 1
282 318 1
282 338 1
282 348 1
282 352 1
282 367 1
282 368 1
282 373 1
282 375 1
282 378 1
282 385 1
282 392 1
282 397 1
282 400 1
283 284 1
283 292 1
283 300 1
283 303 1
283 304 1
283 305 1
283 309 1
283 310 1
283 316 1
283 320 1
283 321 1
283 323 1
283 324 1
283 325 1
283 331 1
283 336 1
283 348 1
283 350 1
283 363 1
283 365 1
283 366 1
283 369 1
283 371 1
283 372 1
283 383 1
283 384 1
283 394 1
283 396 1
283 398 1
283 400 1
284 292 1
284 293 1
284 295 1
284 297 1
284 304 1
284 305 1
284 309 1
284 310 1
284 313 1
284 323 1
284 327 1
284 336 1
284 337 1
284 338 1
284 343 1
284 349 1
284 355 1
284 357 1
284 363 1
284 365 1
284 368 1
284 376 1
284 378 1
284 380 1
284 385 1
284 387 1
284 388 1
284 389 1
284 392 1
284 394 1
284 396 1
284 399 1
285 289 1
285 296 1
285 297 1
285 303 1
285 312 1
285 315 1
285 317 1
285 323 1
285 324 1
285 326 1
285 328 1
285 331 1
285 335 1
285 338 1
285 339 1
285 342 1
285 344 1
285 350 1
285 357 1
285 359 1
285 363 1
285 369 1
285 382 1
285 388 1
285 397 1
285 399 1
286 293 1
286 302 1
286 305 1
286 308 1
286 309 1
286 311 1
286 315 1
286 321 1
286 328 1
286 330 1
286 333 1
286 334 1
286 341 1
286 344 1
286 346 1
286 354 1
286 360 1
286 366 1
286 372 1
286 380 1
286 382 1
286 385 1
287 295 1
287 298 1
287 307 1
287 309 1
287 315 1
287 320 1
287 321 1
287 322 1
287 328 1
287 331 1
287 332 1
287 337 1
287 340 1
287 341 1
287 343 1
287 345 1
287 358 1
287 360 1
287 361 1
287 362 1
287 363 1
287 368 1
287 377 1
287 380 1
287 385 1
287 389 1
287 392 1
287 393 1
287 394 1
287 395 1
287 398 1
288 292 1
288 293 1
288 296 1
288 297 1
288 299 1
288 301 1
288 310 1
288 312 1
288 315 1
288 318 1
288 322 1
288 324 1
288 335 1
288 340 1
288 357 1
288 364 1
288 372 1
288 385 1
288 389 1
288 390 1
288 394 1
288 395 1
288 396 1
289 291 1
289 293 1
289 299 1
289 300 1
289 302 1
289 304 1
289 307 1
289 309 1
289 312 1
289 314 1
289 317 1
289 323 1
289 325 1
289 329 1
289 341 1
289 343 1
289 347 1
289 351 1
289 354 1
289 358 1
289 363 1
289 366 1
289 370 1
289 371 1
289 373 1
289 378 1
289 383 1
289 384 1
289 385 1
289 386 1
289 388 1
289 396 1
290 295 1
290 297 1
290 299 1
290 300 1
290 302 1
290 304 1
290 305 1
290 310 1
290 312 1
290 319 1
290 324 1
290 325 1
290 327 1
290 328 1
290 329 1
290 332 1
290 333 1
290 335 1
290 351 1
290 361 1
290 365 1
290 373 1
290 375 1
290 381 1
290 383 1
290 384 1
290 386 1
290 398 1
290 399 1
291 292 1
291 294 1
291 298 1
291 300 1
291 313 1
291 314 1
291 319 1
291 322 1
291 323 1
291 328 1
291 329 1
291 336 1
291 337 1
291 341 1
291 345 1
291 346 1
291 347 1
291 349 1
291 352 1
291 354 1
291 355 1
291 360 1
291 362 1
291 366 1
291 368 1
291 371 1
291 373 1
291 375 1
291 382 1
291 385 1
291 388 1
291 389 1
291 395 1
291 396 1
291 400 1
292 293 1
292 296 1
292 300 1
292 302 1
292 303 1
292 306 1
292 309 1
292 318 1
292 322 1
292 323 1
292 328 1
292 334 1
292 337 1
292 338 1
292 341 1
292 342 1
292 345 1
292 346 1
292 355 1
292 357 1
292 363 1
292 369 1
292 370 1
292 378 1
292 379 1
292 381 1
292 386 1
292 390 1
292 391 1
292 392 1
292 396 1
292 400 1
293 299 1
293 300 1
293 328 1
293 329 1
293 330 1
293 336 1
293 339 1
293 342 1
293 343 1
293 346 1
293 353 1
293 361 1
293 367 1
293 369 1
293 378 1
293 380 1
293 384 1
293 387 1
293 389 1
293 398 1
293 399 1
294 303 1
294 304 1
294 307 1
294 308 1
294 313 1
294 316 1
294 317 1
294 320 1
294 322 1
294 329 1
294 333 1
294 337 1
294 342 1
294 349 1
294 350 1
294 355 1
294 358 1
294 362 1
294 377 1
294 382 1
294 384 1
294 388 1
294 395 1
294 398 1
295 300 1
295 304 1
295 312 1
295 318 1
295 328 1
295 330 1
295 334 1
295 338 1
295 345 1
295 346 1
295 347 1
295 349 1
295 350 1
295 356 1
295 358 1
295 361 1
295 364 1
295 375 1
295 377 1
295 379 1
295 387 1
295 391 1
295 396 1
296 306 1
296 307 1
296 315 1
296 316 1
296 318 1
296 323 1
296 330 1
296 331 1
296 332 1
296 337 1
296 344 1
296 347 1
296 349 1
296 356 1
296 361 1
296 363 1
296 365 1
296 373 1
296 377 1
296 379 1
296 380 1
297 301 1
297 310 1
297 314 1
297 315 1
297 316 1
297 321 1
297 324 1
297 327 1
297 333 1
297 336 1
297 338 1
297 341 1
297 344 1
297 347 1
297 351 1
297 352 1
297 363 1
297 364 1
297 365 1
297 371 1
297 372 1
297 373 1
297 376 1
297 381 1
297 383 1
297 385 1
297 392 1
297 395 1
297 397 1
297 400 1
298 301 1
298 307 1
298 308 1
298 309 1
298 311 1
298 312 1
298 314 1
298 317 1
298 319 1
298 320 1
298 329 1
298 332 1
298 343 1
298 345 1
298 349 1
298 350 1
298 355 1
298 359 1
298 364 1
298 367 1
298 369 1
298 375 1
298 376 1
298 380 1
298 386 1
298 389 1
298 392 1
298 399 1
299 307 1
299 317 1
299 318 1
299 321 1
299 324 1
299 325 1
299 326 1
299 327 1
299 331 1
299 337 1
299 339 1
299 340 1
299 344 1
299 348 1
299 350 1
299 353 1
299 363 1
299 367 1
299 370 1
299 371 1
299 373 1
299 374 1
299 384 1
299 387 1
299 395 1
299 396 1
300 301 1
300 302 1
300 308 1
300 327 1
300 328 1
300 334 1
300 340 1
300 348 1
300 350 1
300 354 1
300 357 1
300 359 1
300 363 1
300 364 1
300 365 1
300 366 1
300 368 1
300 369 1
300 370 1
300 371 1
300 377 1
300 383 1
300 387 1
300 390 1
300 394 1
301 302 1
301 306 1
301 307 1
301 318 1
301 323 1
301 324 1
301 328 1
301 329 1
301 331 1
301 334 1
301 335 1
301 339 1
301 342 1
301 345 1
301 347 1
301 348 1
301 349 1
301 350 1
301 351 1
301 353 1
301 354 1
301 368 1
301 383 1
301 386 1
301 388 1
301 391 1
301 394 1
301 399 1
302 304 1
302 316 1
302 319 1
302 327 1
302 329 1
302 333 1
302 336 1
302 339 1
302 341 1
302 347 1
302 348 1
302 349 1
302 350 1
302 352 1
302 353 1
302 354 1
302 358 1
302 368 1
302 372 1
302 378 1
302 381 1
302 382 1
302 388 1
302 389 1
302 390 1
302 392 1
302 396 1
302 397 1
302 398 1
303 305 1
303 307 1
303 310 1
303 315 1
303 321 1
303 322 1
303 325 1
303 326 1
303 328 1
303 329 1
303 332 1
303 336 1
303 338 1
303 340 1
303 344 1
303 348 1
303 349 1
303 350 1
303 352 1
303 354 1
303 356 1
303 364 1
303 367 1
303 370 1
303 371 1
303 375 1
303 379 1
303 380 1
303 394 1
303 397 1
304 305 1
304 306 1
304 314 1
304 317 1
304 319 1
304 320 1
304 321 1
304 322 1
304 328 1
304 329 1
304 330 1
304 333 1
304 334 1
304 337 1
304 342 1
304 344 1
304 345 1
304 349 1
304 350 1
304 352 1
304 362 1
304 367 1
304 369 1
304 370 1
304 373 1
304 378 1
304 381 1
304 386 1
304 387 1
304 392 1
304 396 1
304 398 1
304 399 1
304 400 1
305 309 1
305 314 1
305 319 1
305 323 1
305 325 1
305 329 1
305 338 1
305 339 1
305 347 1
305 350 1
305 355 1
305 357 1
305 361 1
305 362 1
305 366 1
305 374 1
305 379 1
305 382 1
305 391 1
305 392 1
305 400 1
306 307 1
306 318 1
306 322 1
306 329 1
306 335 1
306 336 1
306 340 1
306 350 1
306 351 1
306 352 1
306 368 1
306 369 1
306 377 1
306 382 1
306 384 1
306 385 1
306 387 1
306 388 1
306 396 1
307 308 1
307 309 1
307 312 1
307 315 1
307 318 1
307 321 1
307 322 1
307 324 1
307 325 1
307 326 1
307 333 1
307 336 1
307 337 1
307 343 1
307 348 1
307 350 1
307 352 1
307 353 1
307 354 1
307 357 1
307 358 1
307 363 1
307 364 1
307 365 1
307 366 1
307 367 1
307 371 1
307 373 1
307 375 1
307 376 1
307 388 1
307 393 1
307 394 1
307 398 1
307 399 1
308 311 1
308 317 1
308 325 1
308 334 1
308 335 1
308 336 1
308 339 1
308 341 1
308 350 1
308 363 1
308 365 1
308 370 1
308 371 1
308 385 1
308 386 1
308 387 1
308 389 1
308 392 1
308 397 1
308 398 1
309 313 1
309 322 1
309 323 1
309 331 1
309 333 1
309 340 1
309 344 1
309 346 1
309 349 1
309 353 1
309 361 1
309 363 1
309 364 1
309 365 1
309 367 1
309 369 1
309 370 1
309 373 1
309 376 1
309 382 1
309 389 1
310 312 1
310 314 1
310 326 1
310 327 1
310 329 1
310 331 1
310 336 1
310 338 1
310 339 1
310 341 1
310 343 1
310 348 1
310 361 1
310 364 1
310 365 1
310 368 1
310 371 1
310 378 1
310 381 1
310 389 1
310 392 1
311 312 1
311 318 1
311 320 1
311 321 1
311 324 1
311 328 1
311 331 1
311 333 1
311 334 1
311 341 1
311 350 1
311 351 1
311 356 1
311 359 1
311 364 1
311 369 1
311 371 1
311 372 1
311 373 1
311 377 1
311 383 1
311 386 1
311 394 1
312 318 1
312 320 1
312 322 1
312 329 1
312 330 1
312 331 1
312 332 1
312 335 1
312 339 1
312 347 1
312 352 1
312 355 1
312 360 1
312 361 1
312 362 1
312 366 1
312 371 1
312 384 1
312 385 1
312 387 1
312 396 1
312 397 1
313 314 1
313 318 1
313 324 1
313 328 1
313 333 1
313 337 1
313 338 1
313 339 1
313 341 1
313 342 1
313 346 1
313 347 1
313 348 1
313 349 1
313 355 1
313 356 1
313 360 1
313 378 1
313 379 1
313 380 1
313 383 1
313 391 1
314 315 1
314 316 1
314 317 1
314 319 1
314 324 1
314 328 1
314 332 1
314 333 1
314 337 1
314 348 1
314 349 1
314 351 1
314 352 1
314 355 1
314 360 1
314 363 1
314 364 1
314 365 1
314 369 1
314 373 1
314 389 1
314 392 1
314 396 1
314 397 1
315 318 1
315 321 1
315 323 1
315 324 1
315 325 1
315 332 1
315 338 1
315 340 1
315 345 1
315 347 1
315 350 1
315 358 1
315 359 1
315 360 1
315 364 1
315 366 1
315 367 1
315 369 1
315 372 1
315 376 1
315 377 1
315 379 1
315 387 1
315 389 1
316 320 1
316 321 1
316 322 1
316 329 1
316 335 1
316 339 1
316 345 1
316 350 1
316 351 1
316 354 1
316 355 1
316 358 1
316 360 1
316 361 1
316 364 1
316 367 1
316 373 1
316 374 1
316 376 1
316 378 1
316 380 1
316 386 1
316 388 1
316 389 1
316 391 1
316 398 1
316 400 1
317 318 1
317 320 1
317 333 1
317 340 1
317 344 1
317 353 1
317 356 1
317 358 1
317 360 1
317 361 1
317 362 1
317 371 1
317 381 1
317 384 1
317 390 1
317 397 1
317 398 1
317 399 1
318 321 1
318 326 1
318 330 1
318 332 1
318 342 1
318 344 1
318 345 1
318 346 1
318 349 1
318 358 1
318 360 1
318 362 1
318 368 1
318 369 1
318 374 1
318 375 1
318 377 1
318 384 1
318 389 1
318 391 1
318 397 1
319 321 1
319 322 1
319 330 1
319 334 1
319 335 1
319 341 1
319 345 1
319 346 1
319 349 1
319 350 1
319 353 1
319 373 1
319 377 1
319 385 1
319 387 1
319 388 1
319 389 1
319 393 1
319 398 1
320 325 1
320 331 1
320 338 1
320 340 1
320 358 1
320 360 1
320 361 1
320 362 1
320 365 1
320 369 1
320 371 1
320 372 1
320 379 1
320 398 1
321 325 1
321 330 1
321 331 1
321 335 1
321 341 1
321 342 1
321 348 1
321 349 1
321 356 1
321 360 1
321 375 1
321 377 1
321 380 1
321 381 1
321 398 1
322 325 1
322 331 1
322 332 1
322 338 1
322 340 1
322 341 1
322 345 1
322 348 1
322 353 1
322 360 1
322 362 1
322 364 1
322 368 1
322 370 1
322 372 1
322 373 1
322 378 1
322 382 1
322 383 1
322 385 1
323 329 1
323 332 1
323 336 1
323 338 1
323 340 1
323 347 1
323 350 1
323 351 1
323 357 1
323 359 1
323 362 1
323 363 1
323 365 1
323 369 1
323 370 1
323 372 1
323 385 1
323 395 1
323 396 1
323 399 1
324 332 1
324 333 1
324 340 1
324 341 1
324 342 1
324 344 1
324 346 1
324 347 1
324 350 1
324 354 1
324 358 1
324 359 1
324 373 1
324 376 1
324 378 1
324 380 1
324 382 1
324 393 1
324 394 1
324 395 1
325 328 1
325 339 1
325 348 1
325 362 1
325 365 1
325 371 1
325 382 1
325 385 1
325 390 1
325 391 1
325 396 1
325 399 1
326 335 1
326 353 1
326 357 1
326 360 1
326 361 1
326 365 1
326 378 1
326 382 1
326 389 1
326 393 1
326 397 1
327 328 1
327 329 1
327 340 1
327 341 1
327 342 1
327 344 1
327 347 1
327 360 1
327 361 1
327 364 1
327 365 1
327 368 1
327 373 1
327 376 1
327 383 1
327 390 1
327 391 1
327 393 1
327 395 1
328 334 1
328 340 1
328 342 1
328 346 1
328 348 1
328 349 1
328 365 1
328 366 1
328 367 1
328 371 1
328 373 1
328 375 1
328 385 1
328 388 1
328 390 1
328 396 1
328 397 1
329 332 1
329 338 1
329 342 1
329 346 1
329 353 1
329 358 1
329 368 1
329 371 1
329 373 1
329 374 1
329 378 1
329 382 1
329 384 1
329 391 1
329 396 1
329 398 1
330 332 1
330 335 1
330 336 1
330 342 1
330 351 1
330 355 1
330 356 1
330 365 1
330 368 1
330 371 1
330 372 1
330 374 1
330 376 1
330 382 1
330 399 1
330 400 1
331 332 1
331 333 1
331 334 1
331 337 1
331 339 1
331 346 1
331 353 1
331 354 1
331 356 1
331 361 1
331 375 1
331 380 1
331 385 1
331 388 1
331 390 1
331 392 1
331 397 1
331 399 1
332 335 1
332 339 1
332 342 1
332 345 1
332 346 1
332 353 1
332 355 1
332 358 1
332 365 1
332 369 1
332 374 1
332 375 1
332 376 1
332 377 1
332 381 1
332 383 1
332 395 1
332 397 1
333 334 1
333 336 1
333 340 1
333 345 1
333 353 1
333 357 1
333 362 1
333 366 1
333 367 1
333 369 1
333 370 1
333 380 1
333 382 1
333 384 1
333 386 1
333 388 1
333 398 1
333 399 1
333 400 1
334 343 1
334 345 1
334 351 1
334 354 1
334 356 1
334 357 1
334 362 1
334 364 1
334 365 1
334 375 1
334 395 1
334 397 1
335 338 1
335 343 1
335 344 1
335 359 1
335 367 1
335 379 1
335 384 1
335 387 1
335 393 1
335 394 1
335 396 1
335 400 1
336 346 1
336 347 1
336 350 1
336 354 1
336 355 1
336 359 1
336 361 1
336 362 1
336 365 1
336 372 1
336 376 1
336 377 1
336 378 1
336 380 1
336 381 1
336 390 1
336 391 1
336 393 1
336 394 1
336 397 1
336 399 1
337 341 1
337 342 1
337 343 1
337 352 1
337 354 1
337 358 1
337 362 1
337 370 1
337 371 1
337 372 1
337 373 1
337 374 1
337 378 1
337 384 1
337 385 1
337 388 1
337 391 1
337 399 1
338 339 1
338 341 1
338 342 1
338 343 1
338 345 1
338 347 1
338 348 1
338 362 1
338 366 1
338 369 1
338 375 1
338 381 1
338 385 1
338 388 1
338 400 1
339 344 1
339 349 1
339 350 1
339 354 1
339 355 1
339 356 1
339 357 1
339 360 1
339 370 1
339 376 1
339 382 1
339 383 1
339 385 1
339 386 1
339 394 1
339 395 1
339 396 1
340 353 1
340 355 1
340 357 1
340 368 1
340 370 1
340 373 1
340 377 1
340 379 1
340 381 1
340 387 1
340 390 1
341 343 1
341 345 1
341 350 1
341 356 1
341 358 1
341 359 1
341 361 1
341 368 1
341 370 1
341 372 1
341 376 1
341 380 1
341 381 1
341 383 1
341 386 1
341 387 1
341 388 1
341 392 1
341 394 1
341 395 1
342 344 1
342 347 1
342 351 1
342 354 1
342 355 1
342 361 1
342 362 1
342 366 1
342 372 1
342 379 1
342 383 1
342 391 1
342 396 1
342 400 1
343 344 1
343 357 1
343 362 1
343 369 1
343 372 1
343 373 1
343 378 1
343 381 1
343 385 1
343 387 1
343 388 1
343 390 1
344 345 1
344 347 1
344 349 1
344 350 1
344 353 1
344 354 1
344 357 1
344 360 1
344 377 1
344 380 1
344 382 1
344 383 1
344 386 1
345 346 1
345 347 1
345 348 1
345 351 1
345 356 1
345 357 1
345 363 1
345 365 1
345 368 1
345 370 1
345 374 1
345 385 1
345 386 1
345 388 1
345 390 1
345 395 1
345 396 1
345 399 1
346 349 1
346 350 1
346 357 1
346 358 1
346 361 1
346 369 1
346 372 1
346 382 1
346 383 1
346 387 1
346 392 1
346 396 1
346 397 1
346 399 1
347 350 1
347 354 1
347 356 1
347 360 1
347 372 1
347 373 1
347 374 1
347 385 1
347 386 1
347 390 1
347 395 1
347 400 1
348 349 1
348 352 1
348 354 1
348 355 1
348 357 1
348 358 1
348 359 1
348 366 1
348 371 1
348 374 1
348 381 1
348 383 1
348 385 1
348 391 1
349 351 1
349 356 1
349 358 1
349 360 1
349 363 1
349 366 1
349 377 1
349 382 1
349 386 1
349 387 1
349 393 1
349 396 1
349 398 1
349 400 1
350 357 1
350 359 1
350 360 1
350 365 1
350 371 1
350 373 1
350 374 1
350 376 1
350 379 1
350 381 1
350 383 1
350 384 1
350 386 1
350 389 1
350 392 1
350 394 1
350 396 1
351 352 1
351 355 1
351 365 1
351 366 1
351 371 1
351 373 1
351 377 1
351 383 1
351 394 1
352 353 1
352 355 1
352 356 1
352 358 1
352 360 1
352 369 1
352 390 1
352 395 1
352 399 1
353 358 1
353 360 1
353 361 1
353 364 1
353 366 1
353 369 1
353 370 1
353 375 1
353 376 1
353 383 1
353 387 1
353 395 1
353 398 1
354 355 1
354 358 1
354 362 1
354 364 1
354 372 1
354 373 1
354 375 1
354 386 1
354 389 1
354 391 1
354 394 1
354 396 1
354 397 1
354 399 1
354 400 1
355 357 1
355 369 1
355 371 1
355 372 1
355 384 1
355 385 1
355 386 1
355 387 1
355 389 1
355 396 1
355 400 1
356 357 1
356 362 1
356 363 1
356 368 1
356 372 1
356 377 1
356 378 1
356 379 1
356 386 1
356 392 1
356 396 1
357 366 1
357 379 1
357 397 1
358 362 1
358 363 1
358 364 1
358 370 1
358 371 1
358 399 1
359 375 1
359 379 1
359 381 1
359 387 1
359 396 1
359 398 1
360 364 1
360 366 1
360 368 1
360 369 1
360 370 1
360 376 1
360 388 1
360 391 1
360 394 1
360 398 1
361 371 1
361 373 1
361 378 1
361 379 1
361 381 1
361 384 1
361 387 1
361 389 1
361 390 1
361 393 1
362 367 1
362 369 1
362 371 1
362 372 1
362 375 1
362 377 1
362 381 1
362 382 1
362 394 1
362 395 1
362 398 1
362 399 1
363 365 1
363 374 1
363 395 1
364 366 1
364 368 1
364 370 1
364 372 1
364 375 1
364 384 1
364 386 1
364 389 1
365 368 1
365 374 1
365 375 1
365 376 1
365 382 1
365 386 1
365 389 1
365 390 1
365 391 1
366 367 1
366 371 1
366 373 1
366 377 1
366 383 1
366 385 1
366 391 1
366 395 1
366 399 1
367 370 1
367 374 1
367 375 1
367 380 1
367 382 1
367 392 1
367 395 1
367 400 1
368 380 1
368 381 1
368 383 1
368 384 1
368 386 1
368 389 1
368 390 1
368 396 1
368 398 1
369 370 1
369 377 1
369 386 1
369 389 1
369 390 1
369 393 1
369 394 1
369 395 1
369 400 1
370 371 1
370 374 1
370 379 1
370 386 1
370 387 1
370 388 1
370 396 1
370 398 1
370 399 1
371 384 1
371 391 1
371 393 1
372 373 1
372 375 1
372 384 1
372 385 1
372 395 1
372 397 1
372 398 1
373 382 1
373 383 1
373 392 1
374 383 1
374 384 1
374 393 1
374 394 1
375 390 1
375 391 1
375 392 1
375 393 1
376 377 1
376 380 1
376 384 1
376 387 1
376 395 1
376 399 1
377 378 1
377 379 1
377 382 1
377 383 1
377 385 1
377 391 1
377 397 1
377 398 1
378 379 1
378 381 1
378 383 1
378 390 1
378 395 1
379 383 1
379 389 1
379 393 1
379 398 1
379 400 1
380 382 1
380 390 1
380 393 1
380 395 1
380 397 1
381 383 1
381 388 1
381 394 1
381 399 1
382 387 1
382 391 1
382 393 1
382 397 1
383 385 1
383 386 1
383 389 1
383 390 1
383 399 1
383 400 1
384 389 1
384 397 1
385 389 1
385 392 1
386 388 1
386 395 1
386 396 1
386 400 1
387 390 1
387 400 1
388 390 1
388 391 1
388 392 1
388 395 1
388 399 1
389 390 1
389 392 1
389 393 1
389 394 1
389 397 1
389 399 1
390 393 1
390 399 1
391 395 1
391 397 1
391 399 1
392 394 1
393 396 1
393 397 1
393 400 1
394 396 1
395 397 1
396 398 1
396 399 1
397 398 1
398 399 1


==> anc/instances/benchmark/theta/brock400_4.dat <==
400 20035
1 9 1
1 13 1
1 16 1
1 17 1
1 18 1
1 22 1
1 27 1
1 28 1
1 29 1
1 33 1
1 34 1
1 35 1
1 41 1
1 43 1
1 44 1
1 47 1
1 61 1
1 70 1
1 71 1
1 72 1
1 79 1
1 82 1
1 84 1
1 85 1
1 87 1
1 90 1
1 110 1
1 114 1
1 115 1
1 122 1
1 125 1
1 129 1
1 133 1
1 136 1
1 145 1
1 148 1
1 156 1
1 157 1
1 168 1
1 174 1
1 175 1
1 177 1
1 178 1
1 183 1
1 184 1
1 188 1
1 193 1
1 200 1
1 212 1
1 213 1
1 218 1
1 222 1
1 224 1
1 225 1
1 227 1
1 239 1
1 242 1
1 243 1
1 250 1
1 253 1
1 263 1
1 264 1
1 266 1
1 279 1
1 281 1
1 288 1
1 293 1
1 294 1
1 302 1
1 304 1
1 305 1
1 313 1
1 315 1
1 320 1
1 323 1
1 329 1
1 331 1
1 340 1
1 347 1
1 348 1
1 352 1
1 354 1
1 355 1
1 361 1
1 368 1
1 377 1
1 387 1
1 389 1
1 396 1
2 4 1
2 6 1
2 24 1
2 26 1
2 31 1
2 33 1
2 37 1
2 38 1
2 39 1
2 42 1
2 43 1
2 51 1
2 59 1
2 72 1
2 74 1
2 81 1
2 82 1
2 88 1
2 91 1
2 92 1
2 97 1
2 103 1
2 109 1
2 112 1
2 115 1
2 119 1
2 126 1
2 128 1
2 130 1
2 136 1
2 146 1
2 153 1
2 156 1
2 157 1
2 158 1
2 162 1
2 164 1
2 167 1
2 169 1
2 170 1
2 173 1
2 174 1
2 183 1
2 186 1
2 192 1
2 201 1
2 202 1
2 204 1
2 205 1
2 207 1
2 208 1
2 213 1
2 221 1
2 229 1
2 236 1
2 238 1
2 240 1
2 251 1
2 255 1
2 259 1
2 260 1
2 265 1
2 271 1
2 275 1
2 278 1
2 279 1
2 280 1
2 281 1
2 283 1
2 286 1
2 293 1
2 294 1
2 303 1
2 307 1
2 318 1
2 322 1
2 328 1
2 332 1
2 333 1
2 340 1
2 343 1
2 347 1
2 349 1
2 352 1
2 359 1
2 367 1
2 374 1
2 385 1
2 392 1
2 394 1
2 396 1
2 399 1
3 5 1
3 10 1
3 19 1
3 22 1
3 23 1
3 26 1
3 29 1
3 32 1
3 46 1
3 49 1
3 50 1
3 53 1
3 63 1
3 72 1
3 74 1
3 76 1
3 78 1
3 83 1
3 85 1
3 86 1
3 87 1
3 93 1
3 94 1
3 97 1
3 108 1
3 109 1
3 112 1
3 115 1
3 117 1
3 121 1
3 124 1
3 132 1
3 140 1
3 144 1
3 145 1
3 146 1
3 148 1
3 151 1
3 154 1
3 156 1
3 159 1
3 160 1
3 174 1
3 184 1
3 188 1
3 189 1
3 193 1
3 201 1
3 206 1
3 207 1
3 212 1
3 213 1
3 226 1
3 230 1
3 237 1
3 242 1
3 244 1
3 246 1
3 247 1
3 249 1
3 250 1
3 252 1
3 260 1
3 261 1
3 267 1
3 274 1
3 276 1
3 277 1
3 281 1
3 282 1
3 286 1
3 289 1
3 291 1
3 296 1
3 298 1
3 299 1
3 305 1
3 308 1
3 311 1
3 328 1
3 330 1
3 332 1
3 342 1
3 345 1
3 348 1
3 353 1
3 365 1
3 366 1
3 367 1
3 368 1
3 370 1
3 372 1
3 376 1
3 377 1
3 381 1
3 385 1
3 386 1
3 389 1
3 395 1
3 396 1
3 400 1
4 11 1
4 13 1
4 14 1
4 15 1
4 16 1
4 18 1
4 30 1
4 31 1
4 32 1
4 34 1
4 38 1
4 40 1
4 42 1
4 43 1
4 44 1
4 45 1
4 47 1
4 48 1
4 60 1
4 74 1
4 76 1
4 79 1
4 83 1
4 85 1
4 86 1
4 92 1
4 93 1
4 102 1
4 105 1
4 106 1
4 120 1
4 124 1
4 131 1
4 133 1
4 135 1
4 137 1
4 141 1
4 142 1
4 147 1
4 150 1
4 157 1
4 159 1
4 172 1
4 174 1
4 188 1
4 192 1
4 201 1
4 206 1
4 207 1
4 208 1
4 210 1
4 212 1
4 216 1
4 218 1
4 219 1
4 221 1
4 226 1
4 230 1
4 237 1
4 239 1
4 242 1
4 243 1
4 244 1
4 245 1
4 250 1
4 252 1
4 253 1
4 259 1
4 262 1
4 263 1
4 273 1
4 275 1
4 277 1
4 278 1
4 281 1
4 284 1
4 285 1
4 294 1
4 296 1
4 297 1
4 299 1
4 305 1
4 307 1
4 308 1
4 311 1
4 319 1
4 322 1
4 323 1
4 326 1
4 327 1
4 328 1
4 338 1
4 340 1
4 341 1
4 342 1
4 345 1
4 347 1
4 353 1
4 356 1
4 358 1
4 359 1
4 361 1
4 367 1
4 372 1
4 375 1
4 378 1
4 385 1
4 386 1
4 387 1
4 396 1
4 400 1
5 6 1
5 17 1
5 22 1
5 27 1
5 29 1
5 30 1
5 31 1
5 32 1
5 35 1
5 36 1
5 41 1
5 43 1
5 46 1
5 50 1
5 51 1
5 55 1
5 59 1
5 69 1
5 81 1
5 89 1
5 91 1
5 93 1
5 94 1
5 100 1
5 102 1
5 106 1
5 107 1
5 109 1
5 113 1
5 114 1
5 119 1
5 122 1
5 126 1
5 129 1
5 134 1
5 140 1
5 145 1
5 148 1
5 149 1
5 153 1
5 173 1
5 177 1
5 178 1
5 179 1
5 182 1
5 186 1
5 187 1
5 195 1
5 196 1
5 197 1
5 207 1
5 208 1
5 210 1
5 213 1
5 222 1
5 223 1
5 225 1
5 226 1
5 227 1
5 230 1
5 232 1
5 241 1
5 246 1
5 247 1
5 251 1
5 254 1
5 257 1
5 258 1
5 264 1
5 265 1
5 266 1
5 272 1
5 273 1
5 283 1
5 284 1
5 286 1
5 287 1
5 297 1
5 304 1
5 308 1
5 310 1
5 313 1
5 319 1
5 322 1
5 332 1
5 350 1
5 352 1
5 359 1
5 369 1
5 371 1
5 376 1
5 377 1
5 378 1
5 380 1
5 381 1
5 386 1
5 391 1
5 393 1
5 396 1
6 8 1
6 17 1
6 18 1
6 21 1
6 24 1
6 25 1
6 29 1
6 30 1
6 33 1
6 35 1
6 41 1
6 43 1
6 46 1
6 48 1
6 49 1
6 55 1
6 57 1
6 59 1
6 60 1
6 63 1
6 71 1
6 73 1
6 86 1
6 87 1
6 89 1
6 90 1
6 91 1
6 94 1
6 95 1
6 96 1
6 106 1
6 109 1
6 111 1
6 117 1
6 123 1
6 127 1
6 145 1
6 149 1
6 153 1
6 156 1
6 158 1
6 159 1
6 161 1
6 162 1
6 164 1
6 166 1
6 168 1
6 178 1
6 179 1
6 185 1
6 186 1
6 187 1
6 188 1
6 190 1
6 192 1
6 193 1
6 194 1
6 197 1
6 205 1
6 211 1
6 213 1
6 214 1
6 224 1
6 229 1
6 230 1
6 238 1
6 247 1
6 252 1
6 253 1
6 254 1
6 257 1
6 262 1
6 263 1
6 264 1
6 265 1
6 276 1
6 282 1
6 299 1
6 302 1
6 307 1
6 316 1
6 318 1
6 319 1
6 321 1
6 322 1
6 328 1
6 330 1
6 345 1
6 347 1
6 348 1
6 352 1
6 353 1
6 354 1
6 363 1
6 366 1
6 369 1
6 371 1
6 379 1
6 389 1
6 392 1
6 398 1
6 400 1
7 14 1
7 16 1
7 27 1
7 32 1
7 33 1
7 34 1
7 35 1
7 37 1
7 41 1
7 43 1
7 47 1
7 48 1
7 55 1
7 59 1
7 68 1
7 71 1
7 72 1
7 81 1
7 84 1
7 87 1
7 91 1
7 93 1
7 95 1
7 98 1
7 99 1
7 101 1
7 102 1
7 103 1
7 107 1
7 111 1
7 113 1
7 115 1
7 124 1
7 127 1
7 133 1
7 137 1
7 142 1
7 148 1
7 150 1
7 151 1
7 164 1
7 168 1
7 170 1
7 173 1
7 175 1
7 182 1
7 190 1
7 193 1
7 203 1
7 204 1
7 212 1
7 213 1
7 215 1
7 220 1
7 224 1
7 235 1
7 246 1
7 249 1
7 250 1
7 253 1
7 255 1
7 257 1
7 265 1
7 271 1
7 279 1
7 280 1
7 282 1
7 283 1
7 287 1
7 290 1
7 297 1
7 299 1
7 305 1
7 312 1
7 313 1
7 315 1
7 327 1
7 328 1
7 329 1
7 331 1
7 339 1
7 342 1
7 347 1
7 350 1
7 352 1
7 358 1
7 359 1
7 375 1
7 376 1
7 378 1
7 382 1
7 383 1
7 384 1
7 387 1
7 392 1
7 397 1
8 14 1
8 16 1
8 18 1
8 27 1
8 29 1
8 34 1
8 35 1
8 36 1
8 42 1
8 46 1
8 48 1
8 51 1
8 54 1
8 57 1
8 62 1
8 64 1
8 69 1
8 85 1
8 93 1
8 94 1
8 96 1
8 98 1
8 101 1
8 103 1
8 105 1
8 108 1
8 110 1
8 113 1
8 122 1
8 123 1
8 124 1
8 129 1
8 130 1
8 136 1
8 140 1
8 144 1
8 149 1
8 150 1
8 159 1
8 165 1
8 166 1
8 172 1
8 173 1
8 187 1
8 188 1
8 209 1
8 212 1
8 217 1
8 218 1
8 222 1
8 226 1
8 227 1
8 232 1
8 233 1
8 237 1
8 238 1
8 244 1
8 250 1
8 253 1
8 264 1
8 272 1
8 276 1
8 283 1
8 293 1
8 295 1
8 307 1
8 308 1
8 311 1
8 312 1
8 320 1
8 321 1
8 327 1
8 329 1
8 330 1
8 331 1
8 335 1
8 337 1
8 338 1
8 344 1
8 345 1
8 352 1
8 358 1
8 361 1
8 363 1
8 365 1
8 366 1
8 367 1
8 368 1
8 372 1
8 381 1
8 382 1
8 388 1
8 390 1
8 395 1
8 399 1
8 400 1
9 10 1
9 15 1
9 22 1
9 25 1
9 27 1
9 30 1
9 39 1
9 43 1
9 46 1
9 48 1
9 49 1
9 55 1
9 59 1
9 61 1
9 62 1
9 66 1
9 70 1
9 71 1
9 73 1
9 75 1
9 80 1
9 82 1
9 83 1
9 86 1
9 95 1
9 96 1
9 97 1
9 99 1
9 101 1
9 118 1
9 122 1
9 123 1
9 126 1
9 128 1
9 135 1
9 144 1
9 148 1
9 152 1
9 154 1
9 155 1
9 158 1
9 160 1
9 162 1
9 163 1
9 167 1
9 169 1
9 171 1
9 173 1
9 181 1
9 187 1
9 188 1
9 191 1
9 198 1
9 199 1
9 204 1
9 211 1
9 212 1
9 219 1
9 220 1
9 225 1
9 236 1
9 238 1
9 241 1
9 245 1
9 252 1
9 253 1
9 259 1
9 262 1
9 264 1
9 266 1
9 278 1
9 279 1
9 284 1
9 285 1
9 286 1
9 288 1
9 298 1
9 304 1
9 305 1
9 320 1
9 322 1
9 329 1
9 331 1
9 339 1
9 341 1
9 342 1
9 346 1
9 353 1
9 361 1
9 366 1
9 373 1
9 383 1
9 385 1
9 387 1
9 391 1
9 393 1
9 396 1
10 13 1
10 14 1
10 15 1
10 17 1
10 25 1
10 31 1
10 37 1
10 39 1
10 50 1
10 51 1
10 60 1
10 62 1
10 67 1
10 71 1
10 82 1
10 84 1
10 87 1
10 88 1
10 92 1
10 96 1
10 98 1
10 99 1
10 102 1
10 105 1
10 114 1
10 127 1
10 130 1
10 134 1
10 136 1
10 146 1
10 147 1
10 153 1
10 156 1
10 162 1
10 164 1
10 169 1
10 176 1
10 188 1
10 194 1
10 197 1
10 202 1
10 203 1
10 204 1
10 209 1
10 213 1
10 218 1
10 221 1
10 222 1
10 224 1
10 225 1
10 226 1
10 231 1
10 234 1
10 235 1
10 240 1
10 242 1
10 247 1
10 248 1
10 250 1
10 254 1
10 259 1
10 265 1
10 267 1
10 269 1
10 271 1
10 272 1
10 273 1
10 274 1
10 276 1
10 277 1
10 278 1
10 281 1
10 285 1
10 288 1
10 289 1
10 293 1
10 294 1
10 299 1
10 304 1
10 310 1
10 313 1
10 315 1
10 319 1
10 321 1
10 326 1
10 327 1
10 329 1
10 332 1
10 336 1
10 337 1
10 358 1
10 359 1
10 367 1
10 368 1
10 373 1
10 377 1
10 392 1
10 393 1
10 395 1
10 398 1
10 399 1
11 19 1
11 20 1
11 21 1
11 23 1
11 28 1
11 29 1
11 34 1
11 35 1
11 36 1
11 38 1
11 40 1
11 42 1
11 56 1
11 58 1
11 61 1
11 62 1
11 64 1
11 65 1
11 66 1
11 71 1
11 72 1
11 74 1
11 75 1
11 83 1
11 84 1
11 85 1
11 91 1
11 93 1
11 94 1
11 98 1
11 99 1
11 100 1
11 101 1
11 102 1
11 104 1
11 108 1
11 110 1
11 114 1
11 115 1
11 117 1
11 119 1
11 124 1
11 126 1
11 134 1
11 136 1
11 141 1
11 147 1
11 155 1
11 157 1
11 164 1
11 189 1
11 203 1
11 204 1
11 208 1
11 209 1
11 210 1
11 213 1
11 220 1
11 233 1
11 236 1
11 240 1
11 246 1
11 249 1
11 250 1
11 251 1
11 253 1
11 263 1
11 265 1
11 266 1
11 268 1
11 272 1
11 277 1
11 284 1
11 285 1
11 286 1
11 288 1
11 290 1
11 293 1
11 295 1
11 305 1
11 307 1
11 319 1
11 324 1
11 327 1
11 340 1
11 342 1
11 343 1
11 347 1
11 350 1
11 351 1
11 355 1
11 356 1
11 358 1
11 361 1
11 362 1
11 367 1
11 368 1
11 373 1
11 376 1
11 377 1
11 380 1
11 381 1
11 383 1
11 388 1
11 392 1
11 397 1
12 16 1
12 22 1
12 26 1
12 31 1
12 37 1
12 39 1
12 41 1
12 46 1
12 47 1
12 50 1
12 57 1
12 59 1
12 62 1
12 64 1
12 66 1
12 73 1
12 75 1
12 78 1
12 79 1
12 93 1
12 94 1
12 96 1
12 101 1
12 103 1
12 108 1
12 118 1
12 136 1
12 138 1
12 142 1
12 145 1
12 147 1
12 154 1
12 157 1
12 158 1
12 166 1
12 168 1
12 169 1
12 172 1
12 176 1
12 181 1
12 184 1
12 186 1
12 187 1
12 188 1
12 189 1
12 190 1
12 194 1
12 198 1
12 212 1
12 215 1
12 219 1
12 221 1
12 223 1
12 227 1
12 237 1
12 240 1
12 246 1
12 247 1
12 256 1
12 258 1
12 262 1
12 263 1
12 267 1
12 271 1
12 274 1
12 277 1
12 278 1
12 279 1
12 284 1
12 296 1
12 301 1
12 304 1
12 309 1
12 314 1
12 327 1
12 330 1
12 331 1
12 342 1
12 343 1
12 348 1
12 349 1
12 350 1
12 357 1
12 358 1
12 366 1
12 367 1
12 376 1
12 379 1
12 380 1
12 383 1
12 384 1
12 393 1
12 395 1
13 19 1
13 23 1
13 24 1
13 28 1
13 31 1
13 32 1
13 34 1
13 41 1
13 46 1
13 55 1
13 66 1
13 76 1
13 80 1
13 81 1
13 83 1
13 85 1
13 102 1
13 103 1
13 105 1
13 113 1
13 114 1
13 115 1
13 119 1
13 121 1
13 122 1
13 124 1
13 127 1
13 129 1
13 133 1
13 135 1
13 137 1
13 138 1
13 139 1
13 148 1
13 150 1
13 153 1
13 155 1
13 164 1
13 168 1
13 170 1
13 172 1
13 173 1
13 178 1
13 181 1
13 182 1
13 184 1
13 188 1
13 189 1
13 192 1
13 201 1
13 202 1
13 206 1
13 210 1
13 221 1
13 225 1
13 230 1
13 231 1
13 234 1
13 243 1
13 244 1
13 251 1
13 252 1
13 262 1
13 263 1
13 265 1
13 267 1
13 273 1
13 280 1
13 286 1
13 289 1
13 291 1
13 292 1
13 294 1
13 297 1
13 298 1
13 299 1
13 304 1
13 305 1
13 306 1
13 311 1
13 312 1
13 319 1
13 327 1
13 332 1
13 333 1
13 334 1
13 340 1
13 351 1
13 365 1
13 368 1
13 370 1
13 374 1
13 380 1
13 381 1
13 384 1
13 385 1
13 390 1
13 394 1
13 398 1
14 19 1
14 21 1
14 26 1
14 29 1
14 35 1
14 36 1
14 38 1
14 44 1
14 48 1
14 51 1
14 61 1
14 62 1
14 64 1
14 65 1
14 68 1
14 76 1
14 78 1
14 80 1
14 84 1
14 90 1
14 93 1
14 96 1
14 107 1
14 108 1
14 116 1
14 120 1
14 129 1
14 132 1
14 133 1
14 135 1
14 138 1
14 139 1
14 144 1
14 148 1
14 150 1
14 151 1
14 158 1
14 183 1
14 186 1
14 189 1
14 190 1
14 191 1
14 198 1
14 205 1
14 206 1
14 211 1
14 212 1
14 213 1
14 217 1
14 221 1
14 222 1
14 226 1
14 230 1
14 232 1
14 246 1
14 247 1
14 262 1
14 268 1
14 274 1
14 275 1
14 283 1
14 285 1
14 290 1
14 293 1
14 308 1
14 309 1
14 310 1
14 315 1
14 316 1
14 321 1
14 327 1
14 329 1
14 330 1
14 332 1
14 333 1
14 344 1
14 346 1
14 348 1
14 351 1
14 352 1
14 359 1
14 360 1
14 364 1
14 366 1
14 372 1
14 374 1
14 375 1
14 382 1
14 384 1
14 388 1
14 389 1
14 396 1
14 397 1
15 19 1
15 23 1
15 24 1
15 26 1
15 29 1
15 38 1
15 43 1
15 49 1
15 52 1
15 54 1
15 58 1
15 60 1
15 63 1
15 67 1
15 69 1
15 70 1
15 71 1
15 75 1
15 86 1
15 88 1
15 91 1
15 99 1
15 103 1
15 110 1
15 113 1
15 114 1
15 116 1
15 127 1
15 132 1
15 133 1
15 142 1
15 143 1
15 147 1
15 150 1
15 151 1
15 159 1
15 170 1
15 180 1
15 182 1
15 191 1
15 193 1
15 194 1
15 197 1
15 200 1
15 206 1
15 215 1
15 217 1
15 218 1
15 219 1
15 220 1
15 221 1
15 222 1
15 223 1
15 225 1
15 232 1
15 236 1
15 242 1
15 244 1
15 248 1
15 249 1
15 257 1
15 261 1
15 264 1
15 265 1
15 273 1
15 275 1
15 276 1
15 277 1
15 283 1
15 288 1
15 293 1
15 299 1
15 309 1
15 311 1
15 312 1
15 317 1
15 318 1
15 320 1
15 323 1
15 325 1
15 328 1
15 331 1
15 336 1
15 337 1
15 339 1
15 340 1
15 349 1
15 353 1
15 360 1
15 364 1
15 376 1
15 379 1
15 380 1
15 388 1
15 391 1
15 393 1
15 396 1
15 397 1
16 21 1
16 28 1
16 32 1
16 38 1
16 41 1
16 47 1
16 50 1
16 54 1
16 55 1
16 58 1
16 59 1
16 64 1
16 70 1
16 72 1
16 75 1
16 81 1
16 82 1
16 85 1
16 86 1
16 91 1
16 93 1
16 99 1
16 107 1
16 108 1
16 109 1
16 117 1
16 123 1
16 124 1
16 125 1
16 131 1
16 135 1
16 140 1
16 146 1
16 150 1
16 152 1
16 158 1
16 162 1
16 167 1
16 173 1
16 174 1
16 175 1
16 178 1
16 180 1
16 181 1
16 187 1
16 189 1
16 191 1
16 192 1
16 198 1
16 200 1
16 204 1
16 206 1
16 210 1
16 213 1
16 214 1
16 221 1
16 222 1
16 238 1
16 239 1
16 240 1
16 246 1
16 247 1
16 252 1
16 256 1
16 258 1
16 259 1
16 260 1
16 265 1
16 277 1
16 284 1
16 288 1
16 289 1
16 290 1
16 291 1
16 294 1
16 298 1
16 300 1
16 301 1
16 307 1
16 324 1
16 325 1
16 326 1
16 327 1
16 328 1
16 334 1
16 338 1
16 340 1
16 344 1
16 347 1
16 350 1
16 352 1
16 356 1
16 359 1
16 363 1
16 367 1
16 369 1
16 372 1
16 380 1
16 384 1
16 385 1
16 387 1
16 391 1
16 392 1
16 395 1
16 399 1
17 18 1
17 21 1
17 22 1
17 24 1
17 41 1
17 42 1
17 45 1
17 55 1
17 57 1
17 59 1
17 63 1
17 64 1
17 66 1
17 76 1
17 81 1
17 83 1
17 84 1
17 90 1
17 104 1
17 106 1
17 110 1
17 124 1
17 129 1
17 130 1
17 133 1
17 134 1
17 138 1
17 144 1
17 150 1
17 152 1
17 155 1
17 156 1
17 162 1
17 163 1
17 168 1
17 171 1
17 173 1
17 174 1
17 180 1
17 181 1
17 182 1
17 187 1
17 193 1
17 194 1
17 200 1
17 204 1
17 205 1
17 206 1
17 222 1
17 225 1
17 227 1
17 228 1
17 231 1
17 233 1
17 254 1
17 255 1
17 256 1
17 257 1
17 258 1
17 259 1
17 262 1
17 264 1
17 268 1
17 278 1
17 282 1
17 284 1
17 286 1
17 290 1
17 298 1
17 303 1
17 314 1
17 317 1
17 318 1
17 321 1
17 323 1
17 327 1
17 328 1
17 330 1
17 331 1
17 336 1
17 338 1
17 339 1
17 341 1
17 342 1
17 345 1
17 351 1
17 356 1
17 363 1
17 365 1
17 369 1
17 372 1
17 375 1
17 378 1
17 384 1
17 387 1
17 388 1
17 398 1
17 399 1
18 24 1
18 35 1
18 39 1
18 42 1
18 50 1
18 51 1
18 52 1
18 54 1
18 55 1
18 57 1
18 63 1
18 65 1
18 73 1
18 76 1
18 81 1
18 86 1
18 92 1
18 94 1
18 97 1
18 99 1
18 105 1
18 108 1
18 110 1
18 117 1
18 120 1
18 127 1
18 133 1
18 134 1
18 148 1
18 150 1
18 155 1
18 156 1
18 157 1
18 160 1
18 164 1
18 173 1
18 175 1
18 178 1
18 180 1
18 183 1
18 188 1
18 191 1
18 193 1
18 198 1
18 199 1
18 200 1
18 202 1
18 212 1
18 218 1
18 233 1
18 245 1
18 251 1
18 252 1
18 254 1
18 256 1
18 259 1
18 261 1
18 265 1
18 270 1
18 273 1
18 276 1
18 283 1
18 289 1
18 290 1
18 299 1
18 305 1
18 310 1
18 311 1
18 313 1
18 318 1
18 323 1
18 328 1
18 347 1
18 351 1
18 354 1
18 355 1
18 356 1
18 359 1
18 361 1
18 362 1
18 363 1
18 365 1
18 366 1
18 376 1
18 378 1
18 389 1
18 391 1
18 392 1
18 396 1
19 25 1
19 29 1
19 31 1
19 32 1
19 35 1
19 46 1
19 52 1
19 54 1
19 76 1
19 78 1
19 82 1
19 92 1
19 99 1
19 100 1
19 103 1
19 106 1
19 107 1
19 113 1
19 117 1
19 120 1
19 121 1
19 122 1
19 126 1
19 132 1
19 133 1
19 136 1
19 141 1
19 146 1
19 151 1
19 153 1
19 155 1
19 173 1
19 189 1
19 201 1
19 203 1
19 206 1
19 208 1
19 219 1
19 220 1
19 225 1
19 226 1
19 227 1
19 229 1
19 231 1
19 235 1
19 236 1
19 238 1
19 239 1
19 240 1
19 243 1
19 246 1
19 251 1
19 252 1
19 255 1
19 258 1
19 268 1
19 273 1
19 275 1
19 282 1
19 285 1
19 286 1
19 291 1
19 292 1
19 293 1
19 297 1
19 307 1
19 314 1
19 318 1
19 322 1
19 333 1
19 336 1
19 347 1
19 348 1
19 352 1
19 356 1
19 363 1
19 371 1
19 372 1
19 384 1
19 390 1
19 391 1
19 395 1
19 397 1
20 27 1
20 30 1
20 37 1
20 41 1
20 42 1
20 44 1
20 48 1
20 49 1
20 53 1
20 57 1
20 67 1
20 70 1
20 73 1
20 74 1
20 88 1
20 94 1
20 97 1
20 98 1
20 100 1
20 102 1
20 112 1
20 115 1
20 116 1
20 119 1
20 123 1
20 124 1
20 125 1
20 126 1
20 130 1
20 131 1
20 137 1
20 140 1
20 142 1
20 145 1
20 158 1
20 161 1
20 170 1
20 172 1
20 177 1
20 182 1
20 183 1
20 186 1
20 192 1
20 195 1
20 200 1
20 201 1
20 210 1
20 220 1
20 223 1
20 224 1
20 238 1
20 240 1
20 243 1
20 247 1
20 249 1
20 258 1
20 260 1
20 271 1
20 273 1
20 279 1
20 280 1
20 281 1
20 282 1
20 295 1
20 297 1
20 303 1
20 310 1
20 311 1
20 312 1
20 313 1
20 317 1
20 320 1
20 323 1
20 328 1
20 329 1
20 330 1
20 333 1
20 334 1
20 341 1
20 343 1
20 347 1
20 358 1
20 362 1
20 368 1
20 375 1
20 380 1
20 381 1
20 384 1
20 394 1
20 395 1
20 399 1
21 22 1
21 23 1
21 28 1
21 31 1
21 33 1
21 39 1
21 40 1
21 41 1
21 45 1
21 49 1
21 55 1
21 60 1
21 62 1
21 63 1
21 66 1
21 68 1
21 70 1
21 73 1
21 75 1
21 77 1
21 81 1
21 82 1
21 86 1
21 98 1
21 109 1
21 111 1
21 118 1
21 120 1
21 122 1
21 125 1
21 129 1
21 135 1
21 136 1
21 137 1
21 138 1
21 145 1
21 147 1
21 155 1
21 161 1
21 166 1
21 167 1
21 171 1
21 172 1
21 185 1
21 189 1
21 202 1
21 204 1
21 214 1
21 215 1
21 220 1
21 224 1
21 229 1
21 231 1
21 233 1
21 237 1
21 238 1
21 242 1
21 251 1
21 262 1
21 270 1
21 273 1
21 275 1
21 278 1
21 282 1
21 285 1
21 286 1
21 288 1
21 289 1
21 291 1
21 292 1
21 297 1
21 303 1
21 311 1
21 321 1
21 332 1
21 340 1
21 343 1
21 347 1
21 350 1
21 351 1
21 354 1
21 357 1
21 361 1
21 363 1
21 365 1
21 367 1
21 370 1
21 378 1
21 382 1
21 390 1
21 399 1
21 400 1
22 23 1
22 27 1
22 46 1
22 47 1
22 56 1
22 57 1
22 66 1
22 68 1
22 70 1
22 83 1
22 88 1
22 92 1
22 105 1
22 112 1
22 123 1
22 127 1
22 130 1
22 135 1
22 140 1
22 146 1
22 149 1
22 155 1
22 158 1
22 162 1
22 164 1
22 167 1
22 170 1
22 172 1
22 174 1
22 177 1
22 180 1
22 184 1
22 185 1
22 186 1
22 187 1
22 188 1
22 189 1
22 190 1
22 195 1
22 198 1
22 203 1
22 205 1
22 211 1
22 215 1
22 216 1
22 218 1
22 222 1
22 226 1
22 227 1
22 228 1
22 240 1
22 244 1
22 258 1
22 268 1
22 269 1
22 270 1
22 273 1
22 277 1
22 281 1
22 282 1
22 291 1
22 297 1
22 299 1
22 300 1
22 302 1
22 303 1
22 304 1
22 305 1
22 314 1
22 317 1
22 319 1
22 332 1
22 335 1
22 336 1
22 342 1
22 350 1
22 353 1
22 354 1
22 358 1
22 360 1
22 366 1
22 368 1
22 377 1
22 378 1
22 383 1
22 384 1
22 385 1
22 386 1
22 388 1
22 390 1
22 393 1
22 394 1
22 395 1
22 399 1
22 400 1
23 25 1
23 31 1
23 32 1
23 34 1
23 35 1
23 38 1
23 39 1
23 43 1
23 51 1
23 57 1
23 60 1
23 62 1
23 65 1
23 71 1
23 72 1
23 76 1
23 77 1
23 79 1
23 85 1
23 86 1
23 94 1
23 95 1
23 104 1
23 105 1
23 108 1
23 110 1
23 115 1
23 116 1
23 117 1
23 129 1
23 133 1
23 135 1
23 138 1
23 154 1
23 163 1
23 165 1
23 172 1
23 174 1
23 185 1
23 192 1
23 195 1
23 200 1
23 206 1
23 214 1
23 219 1
23 221 1
23 226 1
23 232 1
23 235 1
23 236 1
23 241 1
23 243 1
23 244 1
23 248 1
23 256 1
23 257 1
23 258 1
23 262 1
23 263 1
23 266 1
23 268 1
23 269 1
23 273 1
23 274 1
23 277 1
23 285 1
23 292 1
23 294 1
23 297 1
23 301 1
23 304 1
23 307 1
23 319 1
23 329 1
23 335 1
23 340 1
23 341 1
23 343 1
23 344 1
23 354 1
23 362 1
23 366 1
23 371 1
23 378 1
23 381 1
23 385 1
23 386 1
23 394 1
23 397 1
24 28 1
24 31 1
24 34 1
24 36 1
24 37 1
24 40 1
24 43 1
24 44 1
24 48 1
24 49 1
24 51 1
24 57 1
24 61 1
24 66 1
24 68 1
24 75 1
24 76 1
24 77 1
24 85 1
24 91 1
24 92 1
24 93 1
24 94 1
24 102 1
24 103 1
24 106 1
24 108 1
24 113 1
24 114 1
24 115 1
24 118 1
24 121 1
24 122 1
24 128 1
24 130 1
24 134 1
24 135 1
24 139 1
24 140 1
24 146 1
24 151 1
24 155 1
24 158 1
24 159 1
24 161 1
24 162 1
24 166 1
24 176 1
24 177 1
24 182 1
24 183 1
24 185 1
24 186 1
24 187 1
24 189 1
24 191 1
24 193 1
24 201 1
24 203 1
24 216 1
24 217 1
24 221 1
24 222 1
24 224 1
24 228 1
24 232 1
24 236 1
24 239 1
24 241 1
24 247 1
24 249 1
24 252 1
24 258 1
24 262 1
24 264 1
24 267 1
24 273 1
24 282 1
24 288 1
24 290 1
24 296 1
24 301 1
24 305 1
24 319 1
24 323 1
24 324 1
24 330 1
24 332 1
24 335 1
24 336 1
24 338 1
24 356 1
24 364 1
24 370 1
24 372 1
24 374 1
24 383 1
24 389 1
24 391 1
24 399 1
25 26 1
25 30 1
25 37 1
25 42 1
25 48 1
25 52 1
25 60 1
25 61 1
25 62 1
25 63 1
25 65 1
25 66 1
25 67 1
25 79 1
25 81 1
25 91 1
25 93 1
25 99 1
25 100 1
25 104 1
25 107 1
25 109 1
25 115 1
25 116 1
25 117 1
25 125 1
25 131 1
25 136 1
25 144 1
25 145 1
25 147 1
25 150 1
25 155 1
25 161 1
25 164 1
25 177 1
25 178 1
25 179 1
25 180 1
25 189 1
25 193 1
25 194 1
25 199 1
25 201 1
25 202 1
25 203 1
25 204 1
25 208 1
25 210 1
25 211 1
25 212 1
25 220 1
25 224 1
25 231 1
25 232 1
25 233 1
25 234 1
25 235 1
25 240 1
25 248 1
25 249 1
25 254 1
25 256 1
25 260 1
25 265 1
25 266 1
25 268 1
25 273 1
25 275 1
25 277 1
25 281 1
25 282 1
25 283 1
25 285 1
25 289 1
25 299 1
25 306 1
25 307 1
25 308 1
25 309 1
25 315 1
25 316 1
25 320 1
25 321 1
25 326 1
25 328 1
25 332 1
25 334 1
25 336 1
25 337 1
25 339 1
25 342 1
25 343 1
25 345 1
25 347 1
25 348 1
25 350 1
25 351 1
25 355 1
25 358 1
25 359 1
25 360 1
25 365 1
25 368 1
25 369 1
25 370 1
25 371 1
25 372 1
25 387 1
25 390 1
25 396 1
25 397 1
26 32 1
26 38 1
26 41 1
26 46 1
26 48 1
26 65 1
26 70 1
26 82 1
26 83 1
26 84 1
26 94 1
26 96 1
26 105 1
26 107 1
26 108 1
26 112 1
26 113 1
26 114 1
26 118 1
26 133 1
26 135 1
26 138 1
26 139 1
26 141 1
26 142 1
26 143 1
26 144 1
26 147 1
26 148 1
26 152 1
26 154 1
26 156 1
26 167 1
26 184 1
26 185 1
26 187 1
26 191 1
26 197 1
26 200 1
26 202 1
26 203 1
26 205 1
26 216 1
26 217 1
26 219 1
26 223 1
26 236 1
26 240 1
26 244 1
26 260 1
26 261 1
26 262 1
26 264 1
26 266 1
26 272 1
26 278 1
26 291 1
26 296 1
26 298 1
26 301 1
26 303 1
26 328 1
26 332 1
26 335 1
26 337 1
26 341 1
26 345 1
26 353 1
26 358 1
26 364 1
26 365 1
26 369 1
26 370 1
26 375 1
26 378 1
26 383 1
26 388 1
26 390 1
26 392 1
26 396 1
26 397 1
26 398 1
27 28 1
27 31 1
27 38 1
27 39 1
27 42 1
27 43 1
27 46 1
27 48 1
27 52 1
27 60 1
27 61 1
27 64 1
27 69 1
27 72 1
27 73 1
27 77 1
27 78 1
27 84 1
27 91 1
27 92 1
27 100 1
27 102 1
27 105 1
27 109 1
27 113 1
27 114 1
27 115 1
27 127 1
27 128 1
27 132 1
27 138 1
27 140 1
27 143 1
27 144 1
27 147 1
27 148 1
27 150 1
27 152 1
27 157 1
27 159 1
27 168 1
27 169 1
27 171 1
27 173 1
27 174 1
27 175 1
27 176 1
27 181 1
27 192 1
27 201 1
27 204 1
27 210 1
27 211 1
27 215 1
27 219 1
27 223 1
27 226 1
27 228 1
27 230 1
27 232 1
27 240 1
27 241 1
27 249 1
27 253 1
27 254 1
27 256 1
27 257 1
27 258 1
27 262 1
27 263 1
27 265 1
27 268 1
27 270 1
27 271 1
27 272 1
27 273 1
27 274 1
27 275 1
27 278 1
27 282 1
27 285 1
27 289 1
27 291 1
27 296 1
27 304 1
27 307 1
27 309 1
27 313 1
27 325 1
27 326 1
27 336 1
27 342 1
27 343 1
27 344 1
27 356 1
27 364 1
27 366 1
27 370 1
27 372 1
27 374 1
27 375 1
27 383 1
27 384 1
27 390 1
27 394 1
28 30 1
28 35 1
28 39 1
28 41 1
28 54 1
28 56 1
28 57 1
28 59 1
28 69 1
28 72 1
28 75 1
28 77 1
28 85 1
28 95 1
28 96 1
28 97 1
28 101 1
28 104 1
28 120 1
28 123 1
28 131 1
28 136 1
28 141 1
28 143 1
28 154 1
28 157 1
28 175 1
28 186 1
28 188 1
28 189 1
28 190 1
28 192 1
28 195 1
28 196 1
28 206 1
28 209 1
28 210 1
28 215 1
28 216 1
28 218 1
28 220 1
28 221 1
28 222 1
28 224 1
28 226 1
28 232 1
28 233 1
28 234 1
28 237 1
28 239 1
28 241 1
28 251 1
28 255 1
28 257 1
28 259 1
28 263 1
28 265 1
28 267 1
28 270 1
28 272 1
28 275 1
28 285 1
28 288 1
28 297 1
28 300 1
28 302 1
28 305 1
28 310 1
28 312 1
28 322 1
28 330 1
28 331 1
28 351 1
28 356 1
28 360 1
28 383 1
28 389 1
28 393 1
28 394 1
28 397 1
28 400 1
29 38 1
29 42 1
29 45 1
29 46 1
29 48 1
29 50 1
29 51 1
29 54 1
29 55 1
29 57 1
29 60 1
29 64 1
29 69 1
29 70 1
29 74 1
29 75 1
29 78 1
29 89 1
29 91 1
29 92 1
29 100 1
29 104 1
29 113 1
29 116 1
29 120 1
29 125 1
29 127 1
29 131 1
29 132 1
29 139 1
29 141 1
29 151 1
29 155 1
29 156 1
29 161 1
29 166 1
29 167 1
29 168 1
29 172 1
29 174 1
29 180 1
29 182 1
29 184 1
29 186 1
29 188 1
29 189 1
29 195 1
29 203 1
29 214 1
29 216 1
29 217 1
29 233 1
29 234 1
29 242 1
29 244 1
29 248 1
29 251 1
29 252 1
29 254 1
29 261 1
29 264 1
29 265 1
29 267 1
29 270 1
29 273 1
29 298 1
29 301 1
29 303 1
29 309 1
29 310 1
29 313 1
29 315 1
29 316 1
29 318 1
29 321 1
29 325 1
29 331 1
29 333 1
29 335 1
29 338 1
29 364 1
29 365 1
29 371 1
29 372 1
29 375 1
29 376 1
29 381 1
29 383 1
29 386 1
29 389 1
29 391 1
29 394 1
29 397 1
30 34 1
30 39 1
30 41 1
30 43 1
30 45 1
30 50 1
30 53 1
30 55 1
30 62 1
30 64 1
30 69 1
30 73 1
30 74 1
30 77 1
30 78 1
30 79 1
30 82 1
30 83 1
30 86 1
30 87 1
30 88 1
30 93 1
30 99 1
30 100 1
30 103 1
30 107 1
30 109 1
30 123 1
30 126 1
30 127 1
30 128 1
30 129 1
30 130 1
30 131 1
30 138 1
30 139 1
30 145 1
30 146 1
30 147 1
30 150 1
30 159 1
30 161 1
30 163 1
30 168 1
30 169 1
30 181 1
30 182 1
30 184 1
30 191 1
30 192 1
30 198 1
30 201 1
30 202 1
30 204 1
30 207 1
30 212 1
30 218 1
30 222 1
30 223 1
30 226 1
30 228 1
30 231 1
30 237 1
30 240 1
30 241 1
30 247 1
30 253 1
30 258 1
30 259 1
30 260 1
30 275 1
30 281 1
30 284 1
30 289 1
30 293 1
30 307 1
30 308 1
30 315 1
30 319 1
30 320 1
30 322 1
30 325 1
30 327 1
30 333 1
30 339 1
30 340 1
30 342 1
30 352 1
30 354 1
30 359 1
30 362 1
30 375 1
30 378 1
30 383 1
30 386 1
30 388 1
30 389 1
30 390 1
30 392 1
30 394 1
31 32 1
31 38 1
31 41 1
31 51 1
31 53 1
31 57 1
31 59 1
31 60 1
31 69 1
31 70 1
31 74 1
31 75 1
31 77 1
31 78 1
31 86 1
31 87 1
31 88 1
31 89 1
31 114 1
31 126 1
31 132 1
31 139 1
31 140 1
31 142 1
31 144 1
31 145 1
31 147 1
31 150 1
31 152 1
31 162 1
31 163 1
31 164 1
31 170 1
31 178 1
31 179 1
31 180 1
31 181 1
31 187 1
31 189 1
31 191 1
31 192 1
31 193 1
31 195 1
31 199 1
31 206 1
31 209 1
31 211 1
31 213 1
31 219 1
31 220 1
31 229 1
31 230 1
31 235 1
31 239 1
31 243 1
31 245 1
31 252 1
31 253 1
31 256 1
31 257 1
31 259 1
31 260 1
31 263 1
31 264 1
31 266 1
31 268 1
31 270 1
31 276 1
31 280 1
31 285 1
31 296 1
31 297 1
31 300 1
31 308 1
31 310 1
31 313 1
31 318 1
31 320 1
31 330 1
31 333 1
31 334 1
31 341 1
31 345 1
31 347 1
31 352 1
31 353 1
31 358 1
31 361 1
31 363 1
31 365 1
31 375 1
31 379 1
31 381 1
31 384 1
31 385 1
31 390 1
31 394 1
31 398 1
31 400 1
32 33 1
32 52 1
32 53 1
32 58 1
32 60 1
32 64 1
32 70 1
32 73 1
32 80 1
32 82 1
32 83 1
32 86 1
32 87 1
32 95 1
32 102 1
32 106 1
32 107 1
32 108 1
32 111 1
32 113 1
32 116 1
32 118 1
32 124 1
32 125 1
32 126 1
32 129 1
32 132 1
32 133 1
32 135 1
32 145 1
32 146 1
32 147 1
32 151 1
32 152 1
32 153 1
32 156 1
32 157 1
32 158 1
32 160 1
32 162 1
32 168 1
32 171 1
32 172 1
32 174 1
32 176 1
32 184 1
32 185 1
32 187 1
32 196 1
32 198 1
32 201 1
32 203 1
32 206 1
32 208 1
32 209 1
32 219 1
32 224 1
32 227 1
32 233 1
32 234 1
32 235 1
32 236 1
32 246 1
32 252 1
32 262 1
32 264 1
32 270 1
32 286 1
32 292 1
32 297 1
32 303 1
32 305 1
32 308 1
32 310 1
32 321 1
32 324 1
32 334 1
32 335 1
32 336 1
32 341 1
32 347 1
32 349 1
32 351 1
32 356 1
32 362 1
32 367 1
32 368 1
32 370 1
32 373 1
32 374 1
32 378 1
32 388 1
32 392 1
32 397 1
33 34 1
33 35 1
33 40 1
33 43 1
33 46 1
33 49 1
33 55 1
33 59 1
33 61 1
33 63 1
33 65 1
33 66 1
33 72 1
33 76 1
33 82 1
33 84 1
33 89 1
33 90 1
33 94 1
33 103 1
33 109 1
33 116 1
33 117 1
33 119 1
33 124 1
33 126 1
33 133 1
33 135 1
33 137 1
33 140 1
33 141 1
33 144 1
33 155 1
33 157 1
33 170 1
33 178 1
33 182 1
33 186 1
33 190 1
33 199 1
33 200 1
33 201 1
33 204 1
33 210 1
33 211 1
33 214 1
33 225 1
33 230 1
33 232 1
33 235 1
33 240 1
33 245 1
33 246 1
33 250 1
33 254 1
33 260 1
33 268 1
33 271 1
33 275 1
33 276 1
33 281 1
33 285 1
33 293 1
33 296 1
33 297 1
33 301 1
33 308 1
33 312 1
33 313 1
33 322 1
33 323 1
33 326 1
33 338 1
33 345 1
33 347 1
33 348 1
33 350 1
33 353 1
33 356 1
33 358 1
33 360 1
33 361 1
33 363 1
33 366 1
33 371 1
33 375 1
33 380 1
33 381 1
33 387 1
33 392 1
33 393 1
33 395 1
34 37 1
34 46 1
34 51 1
34 52 1
34 61 1
34 65 1
34 67 1
34 72 1
34 73 1
34 88 1
34 90 1
34 92 1
34 95 1
34 99 1
34 101 1
34 107 1
34 110 1
34 111 1
34 120 1
34 124 1
34 125 1
34 126 1
34 129 1
34 131 1
34 132 1
34 137 1
34 138 1
34 140 1
34 145 1
34 146 1
34 148 1
34 157 1
34 165 1
34 166 1
34 168 1
34 172 1
34 173 1
34 174 1
34 175 1
34 177 1
34 182 1
34 185 1
34 190 1
34 193 1
34 196 1
34 201 1
34 202 1
34 206 1
34 224 1
34 226 1
34 230 1
34 233 1
34 236 1
34 237 1
34 238 1
34 242 1
34 243 1
34 248 1
34 250 1
34 251 1
34 252 1
34 258 1
34 271 1
34 272 1
34 273 1
34 275 1
34 276 1
34 278 1
34 279 1
34 281 1
34 283 1
34 285 1
34 290 1
34 296 1
34 304 1
34 307 1
34 309 1
34 310 1
34 314 1
34 315 1
34 320 1
34 322 1
34 323 1
34 328 1
34 329 1
34 337 1
34 340 1
34 343 1
34 345 1
34 353 1
34 354 1
34 365 1
34 366 1
34 368 1
34 369 1
34 372 1
34 373 1
34 376 1
34 378 1
34 379 1
34 380 1
34 384 1
34 385 1
34 400 1
35 36 1
35 42 1
35 44 1
35 45 1
35 48 1
35 53 1
35 57 1
35 69 1
35 70 1
35 71 1
35 72 1
35 74 1
35 75 1
35 78 1
35 84 1
35 92 1
35 96 1
35 101 1
35 102 1
35 103 1
35 112 1
35 117 1
35 120 1
35 126 1
35 127 1
35 133 1
35 136 1
35 137 1
35 138 1
35 143 1
35 148 1
35 152 1
35 156 1
35 159 1
35 166 1
35 167 1
35 169 1
35 170 1
35 172 1
35 175 1
35 179 1
35 182 1
35 183 1
35 186 1
35 189 1
35 202 1
35 206 1
35 208 1
35 217 1
35 221 1
35 240 1
35 241 1
35 249 1
35 250 1
35 251 1
35 252 1
35 256 1
35 258 1
35 259 1
35 261 1
35 263 1
35 264 1
35 272 1
35 274 1
35 278 1
35 282 1
35 283 1
35 289 1
35 294 1
35 298 1
35 299 1
35 302 1
35 305 1
35 306 1
35 307 1
35 314 1
35 324 1
35 325 1
35 327 1
35 328 1
35 330 1
35 331 1
35 336 1
35 338 1
35 341 1
35 346 1
35 347 1
35 349 1
35 356 1
35 357 1
35 361 1
35 371 1
35 374 1
35 376 1
35 377 1
35 384 1
35 391 1
35 392 1
36 38 1
36 39 1
36 40 1
36 44 1
36 45 1
36 47 1
36 54 1
36 55 1
36 56 1
36 67 1
36 69 1
36 71 1
36 73 1
36 77 1
36 78 1
36 79 1
36 85 1
36 87 1
36 89 1
36 94 1
36 97 1
36 100 1
36 101 1
36 107 1
36 112 1
36 126 1
36 127 1
36 128 1
36 129 1
36 130 1
36 131 1
36 133 1
36 140 1
36 152 1
36 155 1
36 156 1
36 159 1
36 162 1
36 164 1
36 165 1
36 184 1
36 186 1
36 191 1
36 193 1
36 212 1
36 219 1
36 224 1
36 225 1
36 226 1
36 228 1
36 229 1
36 232 1
36 239 1
36 241 1
36 243 1
36 245 1
36 250 1
36 258 1
36 262 1
36 273 1
36 275 1
36 280 1
36 282 1
36 284 1
36 286 1
36 287 1
36 295 1
36 296 1
36 297 1
36 307 1
36 308 1
36 313 1
36 314 1
36 315 1
36 316 1
36 318 1
36 322 1
36 323 1
36 327 1
36 329 1
36 332 1
36 334 1
36 340 1
36 345 1
36 350 1
36 351 1
36 357 1
36 367 1
36 371 1
36 374 1
36 376 1
36 378 1
36 380 1
36 384 1
36 392 1
36 393 1
36 397 1
36 398 1
36 399 1
37 39 1
37 46 1
37 48 1
37 53 1
37 54 1
37 57 1
37 61 1
37 62 1
37 63 1
37 66 1
37 69 1
37 74 1
37 76 1
37 79 1
37 96 1
37 99 1
37 104 1
37 106 1
37 107 1
37 109 1
37 111 1
37 112 1
37 128 1
37 133 1
37 135 1
37 142 1
37 150 1
37 151 1
37 166 1
37 167 1
37 169 1
37 177 1
37 178 1
37 190 1
37 191 1
37 192 1
37 195 1
37 201 1
37 204 1
37 208 1
37 212 1
37 217 1
37 221 1
37 224 1
37 228 1
37 229 1
37 232 1
37 235 1
37 238 1
37 242 1
37 245 1
37 249 1
37 255 1
37 260 1
37 269 1
37 271 1
37 278 1
37 279 1
37 293 1
37 303 1
37 306 1
37 307 1
37 308 1
37 311 1
37 313 1
37 317 1
37 320 1
37 321 1
37 326 1
37 327 1
37 328 1
37 331 1
37 332 1
37 336 1
37 339 1
37 344 1
37 345 1
37 349 1
37 350 1
37 355 1
37 362 1
37 366 1
37 375 1
37 379 1
37 380 1
37 382 1
37 396 1
37 398 1
38 40 1
38 43 1
38 46 1
38 64 1
38 65 1
38 68 1
38 70 1
38 77 1
38 78 1
38 80 1
38 83 1
38 88 1
38 89 1
38 90 1
38 103 1
38 110 1
38 116 1
38 119 1
38 125 1
38 129 1
38 133 1
38 134 1
38 135 1
38 139 1
38 143 1
38 149 1
38 150 1
38 155 1
38 157 1
38 159 1
38 164 1
38 165 1
38 166 1
38 170 1
38 172 1
38 174 1
38 176 1
38 179 1
38 183 1
38 186 1
38 192 1
38 194 1
38 195 1
38 204 1
38 206 1
38 214 1
38 215 1
38 220 1
38 232 1
38 233 1
38 240 1
38 247 1
38 248 1
38 254 1
38 255 1
38 260 1
38 263 1
38 268 1
38 273 1
38 275 1
38 280 1
38 282 1
38 285 1
38 295 1
38 299 1
38 307 1
38 312 1
38 320 1
38 322 1
38 325 1
38 326 1
38 328 1
38 330 1
38 331 1
38 340 1
38 342 1
38 343 1
38 346 1
38 353 1
38 354 1
38 355 1
38 356 1
38 357 1
38 361 1
38 362 1
38 368 1
38 377 1
38 382 1
38 383 1
38 391 1
38 396 1
39 40 1
39 46 1
39 53 1
39 55 1
39 59 1
39 64 1
39 66 1
39 71 1
39 76 1
39 77 1
39 82 1
39 87 1
39 89 1
39 93 1
39 96 1
39 97 1
39 101 1
39 102 1
39 105 1
39 106 1
39 107 1
39 109 1
39 110 1
39 119 1
39 128 1
39 131 1
39 133 1
39 136 1
39 137 1
39 139 1
39 151 1
39 152 1
39 155 1
39 157 1
39 159 1
39 163 1
39 168 1
39 171 1
39 173 1
39 178 1
39 179 1
39 184 1
39 188 1
39 192 1
39 198 1
39 204 1
39 216 1
39 217 1
39 219 1
39 222 1
39 223 1
39 231 1
39 237 1
39 241 1
39 247 1
39 250 1
39 253 1
39 256 1
39 258 1
39 263 1
39 264 1
39 267 1
39 268 1
39 269 1
39 273 1
39 275 1
39 276 1
39 283 1
39 286 1
39 289 1
39 290 1
39 291 1
39 292 1
39 297 1
39 322 1
39 323 1
39 328 1
39 332 1
39 335 1
39 336 1
39 340 1
39 353 1
39 355 1
39 357 1
39 362 1
39 366 1
39 373 1
39 375 1
39 376 1
39 379 1
39 381 1
39 382 1
39 386 1
39 389 1
39 394 1
40 45 1
40 46 1
40 50 1
40 57 1
40 61 1
40 62 1
40 63 1
40 67 1
40 72 1
40 82 1
40 85 1
40 93 1
40 96 1
40 99 1
40 112 1
40 123 1
40 125 1
40 128 1
40 130 1
40 131 1
40 132 1
40 138 1
40 139 1
40 141 1
40 144 1
40 145 1
40 147 1
40 149 1
40 152 1
40 157 1
40 159 1
40 167 1
40 168 1
40 170 1
40 172 1
40 175 1
40 178 1
40 184 1
40 188 1
40 191 1
40 200 1
40 204 1
40 213 1
40 217 1
40 218 1
40 221 1
40 233 1
40 237 1
40 239 1
40 242 1
40 244 1
40 249 1
40 270 1
40 277 1
40 278 1
40 284 1
40 287 1
40 290 1
40 301 1
40 320 1
40 323 1
40 325 1
40 329 1
40 334 1
40 339 1
40 347 1
40 348 1
40 351 1
40 352 1
40 353 1
40 355 1
40 362 1
40 364 1
40 365 1
40 370 1
40 372 1
40 381 1
40 383 1
40 392 1
40 396 1
40 398 1
41 52 1
41 54 1
41 57 1
41 58 1
41 59 1
41 62 1
41 63 1
41 68 1
41 69 1
41 73 1
41 76 1
41 79 1
41 80 1
41 86 1
41 93 1
41 96 1
41 99 1
41 102 1
41 104 1
41 106 1
41 108 1
41 111 1
41 113 1
41 119 1
41 121 1
41 130 1
41 131 1
41 134 1
41 137 1
41 140 1
41 146 1
41 148 1
41 149 1
41 153 1
41 156 1
41 157 1
41 159 1
41 160 1
41 165 1
41 168 1
41 175 1
41 176 1
41 182 1
41 184 1
41 185 1
41 187 1
41 189 1
41 193 1
41 196 1
41 198 1
41 199 1
41 202 1
41 209 1
41 211 1
41 219 1
41 224 1
41 226 1
41 254 1
41 256 1
41 257 1
41 261 1
41 262 1
41 269 1
41 271 1
41 272 1
41 273 1
41 285 1
41 292 1
41 295 1
41 299 1
41 303 1
41 307 1
41 309 1
41 320 1
41 321 1
41 324 1
41 326 1
41 328 1
41 329 1
41 344 1
41 347 1
41 359 1
41 363 1
41 372 1
41 376 1
41 381 1
41 386 1
41 387 1
41 389 1
41 392 1
41 394 1
41 396 1
41 399 1
42 43 1
42 49 1
42 54 1
42 63 1
42 67 1
42 78 1
42 79 1
42 81 1
42 83 1
42 88 1
42 92 1
42 93 1
42 97 1
42 101 1
42 102 1
42 109 1
42 110 1
42 118 1
42 122 1
42 129 1
42 134 1
42 141 1
42 142 1
42 143 1
42 147 1
42 154 1
42 155 1
42 156 1
42 158 1
42 164 1
42 168 1
42 176 1
42 178 1
42 180 1
42 182 1
42 190 1
42 191 1
42 200 1
42 202 1
42 207 1
42 210 1
42 214 1
42 217 1
42 225 1
42 228 1
42 234 1
42 239 1
42 250 1
42 254 1
42 257 1
42 259 1
42 267 1
42 268 1
42 269 1
42 273 1
42 279 1
42 280 1
42 286 1
42 305 1
42 306 1
42 308 1
42 317 1
42 318 1
42 320 1
42 329 1
42 330 1
42 331 1
42 333 1
42 334 1
42 341 1
42 344 1
42 346 1
42 347 1
42 359 1
42 362 1
42 363 1
42 365 1
42 366 1
42 371 1
42 381 1
42 389 1
42 397 1
43 57 1
43 62 1
43 68 1
43 70 1
43 71 1
43 76 1
43 83 1
43 86 1
43 96 1
43 100 1
43 102 1
43 107 1
43 108 1
43 109 1
43 111 1
43 113 1
43 114 1
43 115 1
43 117 1
43 119 1
43 122 1
43 126 1
43 129 1
43 133 1
43 140 1
43 141 1
43 145 1
43 146 1
43 159 1
43 165 1
43 168 1
43 171 1
43 179 1
43 186 1
43 188 1
43 190 1
43 195 1
43 196 1
43 197 1
43 201 1
43 208 1
43 214 1
43 216 1
43 221 1
43 222 1
43 228 1
43 230 1
43 231 1
43 233 1
43 234 1
43 235 1
43 237 1
43 239 1
43 240 1
43 241 1
43 252 1
43 253 1
43 254 1
43 265 1
43 268 1
43 272 1
43 275 1
43 276 1
43 277 1
43 278 1
43 286 1
43 289 1
43 294 1
43 298 1
43 302 1
43 306 1
43 310 1
43 313 1
43 315 1
43 316 1
43 319 1
43 323 1
43 326 1
43 328 1
43 330 1
43 335 1
43 337 1
43 343 1
43 352 1
43 356 1
43 359 1
43 363 1
43 368 1
43 371 1
43 372 1
43 374 1
43 375 1
43 380 1
43 383 1
43 384 1
43 390 1
43 393 1
43 396 1
43 399 1
43 400 1
44 46 1
44 48 1
44 61 1
44 65 1
44 69 1
44 75 1
44 76 1
44 78 1
44 80 1
44 89 1
44 91 1
44 97 1
44 102 1
44 104 1
44 106 1
44 110 1
44 112 1
44 115 1
44 117 1
44 118 1
44 119 1
44 128 1
44 131 1
44 132 1
44 136 1
44 137 1
44 148 1
44 149 1
44 152 1
44 153 1
44 161 1
44 169 1
44 170 1
44 176 1
44 182 1
44 189 1
44 193 1
44 194 1
44 200 1
44 203 1
44 204 1
44 206 1
44 207 1
44 210 1
44 211 1
44 214 1
44 218 1
44 219 1
44 220 1
44 221 1
44 227 1
44 229 1
44 230 1
44 232 1
44 233 1
44 236 1
44 239 1
44 240 1
44 242 1
44 243 1
44 247 1
44 253 1
44 255 1
44 258 1
44 260 1
44 267 1
44 274 1
44 275 1
44 280 1
44 282 1
44 289 1
44 292 1
44 296 1
44 297 1
44 299 1
44 300 1
44 309 1
44 312 1
44 316 1
44 324 1
44 325 1
44 326 1
44 330 1
44 337 1
44 338 1
44 349 1
44 352 1
44 358 1
44 360 1
44 361 1
44 364 1
44 367 1
44 369 1
44 378 1
44 388 1
44 389 1
44 391 1
44 396 1
44 398 1
45 49 1
45 54 1
45 59 1
45 61 1
45 77 1
45 78 1
45 80 1
45 84 1
45 85 1
45 86 1
45 89 1
45 98 1
45 100 1
45 105 1
45 106 1
45 113 1
45 116 1
45 117 1
45 129 1
45 137 1
45 139 1
45 140 1
45 153 1
45 154 1
45 160 1
45 165 1
45 166 1
45 169 1
45 172 1
45 177 1
45 182 1
45 186 1
45 187 1
45 188 1
45 190 1
45 194 1
45 196 1
45 199 1
45 200 1
45 204 1
45 205 1
45 208 1
45 209 1
45 217 1
45 218 1
45 223 1
45 224 1
45 231 1
45 233 1
45 242 1
45 248 1
45 249 1
45 254 1
45 260 1
45 261 1
45 266 1
45 268 1
45 275 1
45 277 1
45 303 1
45 304 1
45 305 1
45 307 1
45 308 1
45 314 1
45 317 1
45 319 1
45 321 1
45 324 1
45 329 1
45 330 1
45 333 1
45 336 1
45 344 1
45 353 1
45 355 1
45 359 1
45 360 1
45 361 1
45 362 1
45 364 1
45 367 1
45 368 1
45 372 1
45 379 1
45 384 1
45 386 1
45 392 1
45 396 1
46 47 1
46 52 1
46 53 1
46 56 1
46 64 1
46 82 1
46 90 1
46 93 1
46 95 1
46 98 1
46 101 1
46 102 1
46 104 1
46 105 1
46 113 1
46 116 1
46 122 1
46 126 1
46 136 1
46 142 1
46 159 1
46 161 1
46 163 1
46 167 1
46 173 1
46 179 1
46 183 1
46 189 1
46 205 1
46 212 1
46 214 1
46 216 1
46 218 1
46 221 1
46 222 1
46 226 1
46 235 1
46 238 1
46 241 1
46 247 1
46 263 1
46 266 1
46 273 1
46 274 1
46 276 1
46 281 1
46 290 1
46 295 1
46 297 1
46 301 1
46 304 1
46 310 1
46 313 1
46 324 1
46 327 1
46 336 1
46 342 1
46 346 1
46 348 1
46 352 1
46 353 1
46 358 1
46 360 1
46 361 1
46 367 1
46 374 1
46 375 1
46 376 1
46 385 1
46 386 1
46 396 1
46 398 1
47 49 1
47 51 1
47 59 1
47 60 1
47 62 1
47 63 1
47 68 1
47 81 1
47 89 1
47 90 1
47 94 1
47 96 1
47 98 1
47 100 1
47 102 1
47 105 1
47 107 1
47 108 1
47 109 1
47 110 1
47 116 1
47 117 1
47 120 1
47 121 1
47 129 1
47 133 1
47 135 1
47 146 1
47 148 1
47 149 1
47 156 1
47 157 1
47 158 1
47 163 1
47 166 1
47 170 1
47 171 1
47 172 1
47 182 1
47 185 1
47 189 1
47 194 1
47 199 1
47 200 1
47 203 1
47 205 1
47 210 1
47 211 1
47 215 1
47 216 1
47 219 1
47 226 1
47 235 1
47 240 1
47 241 1
47 244 1
47 246 1
47 251 1
47 258 1
47 263 1
47 267 1
47 269 1
47 271 1
47 273 1
47 274 1
47 276 1
47 281 1
47 283 1
47 285 1
47 289 1
47 295 1
47 296 1
47 302 1
47 310 1
47 317 1
47 319 1
47 322 1
47 326 1
47 330 1
47 334 1
47 339 1
47 352 1
47 353 1
47 354 1
47 365 1
47 376 1
47 380 1
47 383 1
47 386 1
47 388 1
48 52 1
48 55 1
48 58 1
48 69 1
48 70 1
48 75 1
48 76 1
48 79 1
48 82 1
48 83 1
48 84 1
48 90 1
48 92 1
48 94 1
48 97 1
48 98 1
48 99 1
48 101 1
48 108 1
48 110 1
48 116 1
48 123 1
48 126 1
48 130 1
48 136 1
48 138 1
48 139 1
48 141 1
48 143 1
48 145 1
48 153 1
48 155 1
48 156 1
48 157 1
48 166 1
48 168 1
48 172 1
48 174 1
48 183 1
48 184 1
48 190 1
48 197 1
48 202 1
48 208 1
48 214 1
48 215 1
48 223 1
48 225 1
48 233 1
48 236 1
48 241 1
48 244 1
48 246 1
48 249 1
48 251 1
48 252 1
48 254 1
48 256 1
48 257 1
48 262 1
48 263 1
48 266 1
48 267 1
48 269 1
48 271 1
48 276 1
48 281 1
48 282 1
48 288 1
48 291 1
48 313 1
48 314 1
48 316 1
48 325 1
48 327 1
48 335 1
48 336 1
48 337 1
48 348 1
48 350 1
48 351 1
48 352 1
48 358 1
48 361 1
48 369 1
48 370 1
48 372 1
48 374 1
48 375 1
48 377 1
48 378 1
48 383 1
48 385 1
48 386 1
48 389 1
48 395 1
48 398 1
49 53 1
49 61 1
49 66 1
49 68 1
49 71 1
49 72 1
49 87 1
49 89 1
49 94 1
49 101 1
49 106 1
49 107 1
49 109 1
49 111 1
49 113 1
49 114 1
49 125 1
49 129 1
49 131 1
49 132 1
49 135 1
49 147 1
49 148 1
49 153 1
49 171 1
49 172 1
49 173 1
49 183 1
49 191 1
49 197 1
49 208 1
49 210 1
49 212 1
49 219 1
49 224 1
49 229 1
49 231 1
49 238 1
49 240 1
49 247 1
49 261 1
49 262 1
49 264 1
49 267 1
49 269 1
49 272 1
49 274 1
49 275 1
49 277 1
49 291 1
49 293 1
49 300 1
49 302 1
49 303 1
49 308 1
49 309 1
49 313 1
49 321 1
49 322 1
49 324 1
49 326 1
49 330 1
49 333 1
49 334 1
49 340 1
49 344 1
49 349 1
49 350 1
49 368 1
49 371 1
49 377 1
49 378 1
49 380 1
49 381 1
49 383 1
49 387 1
49 390 1
49 400 1
50 56 1
50 63 1
50 66 1
50 69 1
50 70 1
50 71 1
50 72 1
50 78 1
50 79 1
50 80 1
50 81 1
50 84 1
50 86 1
50 91 1
50 96 1
50 104 1
50 105 1
50 107 1
50 108 1
50 109 1
50 115 1
50 117 1
50 120 1
50 125 1
50 127 1
50 132 1
50 135 1
50 137 1
50 138 1
50 153 1
50 154 1
50 155 1
50 161 1
50 162 1
50 166 1
50 168 1
50 176 1
50 184 1
50 187 1
50 189 1
50 190 1
50 196 1
50 204 1
50 205 1
50 210 1
50 215 1
50 219 1
50 221 1
50 228 1
50 230 1
50 237 1
50 239 1
50 240 1
50 242 1
50 250 1
50 251 1
50 253 1
50 254 1
50 256 1
50 267 1
50 268 1
50 271 1
50 274 1
50 277 1
50 278 1
50 280 1
50 281 1
50 284 1
50 291 1
50 293 1
50 298 1
50 301 1
50 302 1
50 313 1
50 316 1
50 317 1
50 319 1
50 323 1
50 324 1
50 326 1
50 327 1
50 329 1
50 333 1
50 334 1
50 337 1
50 338 1
50 340 1
50 341 1
50 352 1
50 355 1
50 358 1
50 367 1
50 372 1
50 374 1
50 387 1
50 392 1
50 394 1
50 397 1
50 398 1
51 60 1
51 61 1
51 71 1
51 73 1
51 75 1
51 78 1
51 79 1
51 83 1
51 93 1
51 94 1
51 97 1
51 99 1
51 101 1
51 103 1
51 104 1
51 109 1
51 112 1
51 117 1
51 119 1
51 123 1
51 126 1
51 129 1
51 130 1
51 135 1
51 143 1
51 150 1
51 157 1
51 159 1
51 161 1
51 167 1
51 168 1
51 173 1
51 175 1
51 176 1
51 177 1
51 183 1
51 184 1
51 194 1
51 196 1
51 199 1
51 200 1
51 202 1
51 203 1
51 206 1
51 218 1
51 221 1
51 231 1
51 233 1
51 237 1
51 246 1
51 249 1
51 254 1
51 259 1
51 268 1
51 270 1
51 271 1
51 275 1
51 282 1
51 284 1
51 290 1
51 298 1
51 299 1
51 301 1
51 306 1
51 309 1
51 313 1
51 320 1
51 340 1
51 342 1
51 344 1
51 346 1
51 355 1
51 358 1
51 360 1
51 362 1
51 363 1
51 364 1
51 367 1
51 368 1
51 371 1
51 376 1
51 381 1
51 382 1
51 395 1
51 399 1
52 58 1
52 60 1
52 61 1
52 66 1
52 70 1
52 72 1
52 74 1
52 82 1
52 83 1
52 85 1
52 90 1
52 92 1
52 102 1
52 108 1
52 110 1
52 111 1
52 116 1
52 117 1
52 120 1
52 121 1
52 125 1
52 134 1
52 136 1
52 142 1
52 149 1
52 151 1
52 157 1
52 159 1
52 160 1
52 165 1
52 168 1
52 170 1
52 171 1
52 177 1
52 178 1
52 190 1
52 197 1
52 198 1
52 199 1
52 201 1
52 207 1
52 210 1
52 211 1
52 216 1
52 223 1
52 224 1
52 228 1
52 229 1
52 230 1
52 231 1
52 232 1
52 246 1
52 248 1
52 261 1
52 268 1
52 270 1
52 272 1
52 290 1
52 299 1
52 300 1
52 302 1
52 304 1
52 316 1
52 322 1
52 324 1
52 326 1
52 331 1
52 333 1
52 345 1
52 346 1
52 351 1
52 352 1
52 358 1
52 364 1
52 368 1
52 369 1
52 372 1
52 378 1
52 380 1
52 381 1
52 383 1
52 384 1
52 386 1
52 392 1
52 394 1
52 396 1
52 399 1
53 54 1
53 55 1
53 56 1
53 58 1
53 59 1
53 66 1
53 70 1
53 73 1
53 75 1
53 81 1
53 85 1
53 88 1
53 90 1
53 91 1
53 97 1
53 99 1
53 104 1
53 108 1
53 111 1
53 113 1
53 127 1
53 131 1
53 133 1
53 135 1
53 140 1
53 143 1
53 144 1
53 147 1
53 154 1
53 155 1
53 156 1
53 161 1
53 170 1
53 173 1
53 175 1
53 178 1
53 188 1
53 189 1
53 191 1
53 192 1
53 193 1
53 196 1
53 199 1
53 200 1
53 203 1
53 205 1
53 207 1
53 209 1
53 212 1
53 215 1
53 217 1
53 221 1
53 223 1
53 228 1
53 229 1
53 233 1
53 234 1
53 237 1
53 238 1
53 239 1
53 240 1
53 250 1
53 251 1
53 255 1
53 257 1
53 259 1
53 265 1
53 270 1
53 272 1
53 277 1
53 279 1
53 280 1
53 285 1
53 290 1
53 291 1
53 296 1
53 297 1
53 302 1
53 311 1
53 312 1
53 317 1
53 319 1
53 320 1
53 323 1
53 324 1
53 334 1
53 335 1
53 347 1
53 348 1
53 351 1
53 353 1
53 377 1
53 382 1
53 389 1
54 58 1
54 61 1
54 66 1
54 67 1
54 68 1
54 69 1
54 70 1
54 76 1
54 79 1
54 80 1
54 82 1
54 88 1
54 89 1
54 91 1
54 94 1
54 117 1
54 121 1
54 128 1
54 134 1
54 139 1
54 141 1
54 149 1
54 150 1
54 158 1
54 160 1
54 162 1
54 167 1
54 169 1
54 184 1
54 187 1
54 192 1
54 200 1
54 201 1
54 203 1
54 204 1
54 205 1
54 206 1
54 207 1
54 215 1
54 223 1
54 229 1
54 238 1
54 239 1
54 242 1
54 243 1
54 244 1
54 248 1
54 249 1
54 252 1
54 257 1
54 259 1
54 264 1
54 265 1
54 268 1
54 270 1
54 277 1
54 280 1
54 284 1
54 285 1
54 286 1
54 289 1
54 294 1
54 305 1
54 308 1
54 314 1
54 315 1
54 318 1
54 323 1
54 330 1
54 331 1
54 332 1
54 333 1
54 334 1
54 337 1
54 339 1
54 342 1
54 352 1
54 353 1
54 359 1
54 361 1
54 365 1
54 369 1
54 370 1
54 372 1
54 377 1
54 380 1
54 381 1
54 388 1
54 392 1
54 396 1
54 400 1
55 59 1
55 64 1
55 66 1
55 69 1
55 71 1
55 85 1
55 92 1
55 100 1
55 101 1
55 112 1
55 113 1
55 124 1
55 125 1
55 134 1
55 138 1
55 139 1
55 148 1
55 152 1
55 153 1
55 155 1
55 159 1
55 161 1
55 174 1
55 180 1
55 186 1
55 191 1
55 192 1
55 195 1
55 196 1
55 197 1
55 199 1
55 202 1
55 203 1
55 207 1
55 209 1
55 212 1
55 213 1
55 214 1
55 215 1
55 216 1
55 219 1
55 220 1
55 224 1
55 225 1
55 226 1
55 228 1
55 230 1
55 232 1
55 233 1
55 236 1
55 240 1
55 244 1
55 249 1
55 251 1
55 254 1
55 257 1
55 258 1
55 263 1
55 268 1
55 272 1
55 278 1
55 284 1
55 288 1
55 293 1
55 294 1
55 298 1
55 306 1
55 314 1
55 317 1
55 318 1
55 320 1
55 322 1
55 326 1
55 329 1
55 331 1
55 342 1
55 348 1
55 355 1
55 361 1
55 362 1
55 367 1
55 372 1
55 373 1
55 382 1
55 391 1
55 392 1
55 398 1
56 64 1
56 75 1
56 78 1
56 82 1
56 90 1
56 91 1
56 92 1
56 95 1
56 96 1
56 99 1
56 102 1
56 106 1
56 107 1
56 109 1
56 111 1
56 112 1
56 113 1
56 125 1
56 129 1
56 131 1
56 136 1
56 138 1
56 139 1
56 143 1
56 151 1
56 153 1
56 160 1
56 168 1
56 174 1
56 178 1
56 182 1
56 183 1
56 202 1
56 203 1
56 211 1
56 213 1
56 214 1
56 215 1
56 216 1
56 220 1
56 221 1
56 226 1
56 229 1
56 231 1
56 233 1
56 236 1
56 238 1
56 241 1
56 242 1
56 243 1
56 245 1
56 253 1
56 258 1
56 265 1
56 266 1
56 271 1
56 287 1
56 292 1
56 293 1
56 296 1
56 299 1
56 303 1
56 308 1
56 312 1
56 315 1
56 324 1
56 325 1
56 328 1
56 346 1
56 357 1
56 370 1
56 374 1
56 384 1
56 388 1
56 396 1
56 398 1
56 399 1
57 58 1
57 60 1
57 61 1
57 63 1
57 70 1
57 72 1
57 73 1
57 78 1
57 82 1
57 85 1
57 87 1
57 95 1
57 97 1
57 100 1
57 101 1
57 110 1
57 120 1
57 122 1
57 125 1
57 134 1
57 136 1
57 137 1
57 139 1
57 140 1
57 141 1
57 148 1
57 157 1
57 158 1
57 165 1
57 171 1
57 172 1
57 175 1
57 177 1
57 182 1
57 184 1
57 203 1
57 205 1
57 206 1
57 210 1
57 213 1
57 215 1
57 223 1
57 225 1
57 227 1
57 232 1
57 237 1
57 238 1
57 242 1
57 244 1
57 245 1
57 256 1
57 263 1
57 264 1
57 266 1
57 268 1
57 272 1
57 275 1
57 276 1
57 282 1
57 286 1
57 295 1
57 299 1
57 305 1
57 306 1
57 311 1
57 315 1
57 318 1
57 319 1
57 324 1
57 327 1
57 336 1
57 340 1
57 342 1
57 347 1
57 348 1
57 351 1
57 355 1
57 356 1
57 366 1
57 367 1
57 370 1
57 371 1
57 375 1
57 377 1
57 383 1
57 386 1
57 388 1
57 392 1
57 396 1
57 399 1
57 400 1
58 64 1
58 66 1
58 69 1
58 72 1
58 78 1
58 79 1
58 84 1
58 89 1
58 92 1
58 97 1
58 100 1
58 103 1
58 106 1
58 108 1
58 109 1
58 110 1
58 113 1
58 117 1
58 118 1
58 128 1
58 131 1
58 136 1
58 137 1
58 140 1
58 141 1
58 147 1
58 149 1
58 150 1
58 152 1
58 162 1
58 164 1
58 166 1
58 167 1
58 170 1
58 182 1
58 187 1
58 193 1
58 196 1
58 197 1
58 206 1
58 211 1
58 212 1
58 216 1
58 217 1
58 230 1
58 237 1
58 239 1
58 240 1
58 247 1
58 250 1
58 254 1
58 256 1
58 258 1
58 264 1
58 265 1
58 269 1
58 270 1
58 271 1
58 277 1
58 279 1
58 281 1
58 283 1
58 286 1
58 288 1
58 292 1
58 294 1
58 297 1
58 306 1
58 311 1
58 314 1
58 320 1
58 326 1
58 330 1
58 335 1
58 340 1
58 345 1
58 347 1
58 353 1
58 358 1
58 359 1
58 368 1
58 380 1
58 381 1
58 399 1
59 60 1
59 62 1
59 64 1
59 67 1
59 68 1
59 73 1
59 74 1
59 75 1
59 76 1
59 77 1
59 83 1
59 84 1
59 93 1
59 98 1
59 107 1
59 117 1
59 120 1
59 128 1
59 134 1
59 135 1
59 136 1
59 142 1
59 143 1
59 148 1
59 151 1
59 152 1
59 159 1
59 162 1
59 164 1
59 171 1
59 172 1
59 173 1
59 174 1
59 176 1
59 179 1
59 181 1
59 182 1
59 185 1
59 192 1
59 196 1
59 205 1
59 211 1
59 212 1
59 216 1
59 221 1
59 226 1
59 229 1
59 241 1
59 242 1
59 252 1
59 258 1
59 260 1
59 262 1
59 263 1
59 268 1
59 274 1
59 276 1
59 278 1
59 280 1
59 281 1
59 287 1
59 289 1
59 290 1
59 291 1
59 292 1
59 297 1
59 301 1
59 307 1
59 312 1
59 314 1
59 321 1
59 324 1
59 326 1
59 327 1
59 330 1
59 334 1
59 335 1
59 337 1
59 344 1
59 345 1
59 349 1
59 350 1
59 359 1
59 363 1
59 367 1
59 368 1
59 369 1
59 374 1
59 375 1
59 379 1
59 382 1
59 386 1
59 390 1
59 391 1
59 393 1
60 62 1
60 63 1
60 68 1
60 70 1
60 74 1
60 76 1
60 78 1
60 79 1
60 82 1
60 87 1
60 88 1
60 94 1
60 95 1
60 99 1
60 100 1
60 104 1
60 112 1
60 115 1
60 124 1
60 125 1
60 139 1
60 140 1
60 152 1
60 153 1
60 159 1
60 161 1
60 163 1
60 166 1
60 170 1
60 172 1
60 178 1
60 181 1
60 182 1
60 184 1
60 196 1
60 198 1
60 201 1
60 207 1
60 210 1
60 212 1
60 214 1
60 217 1
60 227 1
60 229 1
60 230 1
60 232 1
60 237 1
60 244 1
60 250 1
60 253 1
60 254 1
60 257 1
60 260 1
60 261 1
60 262 1
60 266 1
60 267 1
60 271 1
60 278 1
60 279 1
60 280 1
60 285 1
60 287 1
60 289 1
60 292 1
60 300 1
60 304 1
60 306 1
60 307 1
60 308 1
60 316 1
60 317 1
60 318 1
60 320 1
60 324 1
60 327 1
60 340 1
60 341 1
60 347 1
60 348 1
60 352 1
60 357 1
60 359 1
60 363 1
60 369 1
60 371 1
60 372 1
60 373 1
60 374 1
60 375 1
60 376 1
60 377 1
60 383 1
60 386 1
60 387 1
60 389 1
60 393 1
60 396 1
60 399 1
61 64 1
61 74 1
61 75 1
61 78 1
61 88 1
61 90 1
61 94 1
61 95 1
61 103 1
61 104 1
61 109 1
61 112 1
61 113 1
61 121 1
61 128 1
61 135 1
61 142 1
61 144 1
61 152 1
61 156 1
61 160 1
61 165 1
61 166 1
61 168 1
61 170 1
61 171 1
61 181 1
61 182 1
61 186 1
61 210 1
61 219 1
61 223 1
61 227 1
61 231 1
61 232 1
61 233 1
61 239 1
61 240 1
61 241 1
61 244 1
61 246 1
61 249 1
61 256 1
61 259 1
61 264 1
61 266 1
61 272 1
61 273 1
61 279 1
61 284 1
61 285 1
61 287 1
61 296 1
61 300 1
61 310 1
61 312 1
61 313 1
61 315 1
61 319 1
61 320 1
61 323 1
61 328 1
61 332 1
61 333 1
61 334 1
61 335 1
61 338 1
61 343 1
61 350 1
61 355 1
61 359 1
61 360 1
61 362 1
61 363 1
61 370 1
61 371 1
61 378 1
61 386 1
61 392 1
61 395 1
61 396 1
61 398 1
61 400 1
62 63 1
62 66 1
62 71 1
62 73 1
62 75 1
62 79 1
62 87 1
62 94 1
62 101 1
62 110 1
62 111 1
62 112 1
62 114 1
62 122 1
62 127 1
62 129 1
62 131 1
62 135 1
62 137 1
62 139 1
62 143 1
62 146 1
62 148 1
62 150 1
62 152 1
62 154 1
62 156 1
62 160 1
62 162 1
62 167 1
62 169 1
62 179 1
62 180 1
62 184 1
62 192 1
62 194 1
62 204 1
62 212 1
62 217 1
62 221 1
62 222 1
62 226 1
62 228 1
62 229 1
62 232 1
62 235 1
62 238 1
62 240 1
62 244 1
62 246 1
62 251 1
62 255 1
62 261 1
62 263 1
62 272 1
62 273 1
62 276 1
62 281 1
62 282 1
62 284 1
62 294 1
62 295 1
62 297 1
62 301 1
62 308 1
62 311 1
62 312 1
62 313 1
62 319 1
62 320 1
62 324 1
62 325 1
62 329 1
62 338 1
62 339 1
62 351 1
62 353 1
62 355 1
62 356 1
62 357 1
62 362 1
62 364 1
62 366 1
62 368 1
62 372 1
62 373 1
62 377 1
62 378 1
62 379 1
62 380 1
62 382 1
62 384 1
62 388 1
62 390 1
62 392 1
62 395 1
62 397 1
63 66 1
63 82 1
63 86 1
63 87 1
63 90 1
63 95 1
63 98 1
63 105 1
63 110 1
63 114 1
63 117 1
63 119 1
63 122 1
63 128 1
63 135 1
63 139 1
63 140 1
63 141 1
63 143 1
63 152 1
63 153 1
63 156 1
63 159 1
63 160 1
63 164 1
63 172 1
63 183 1
63 184 1
63 187 1
63 190 1
63 191 1
63 194 1
63 197 1
63 198 1
63 200 1
63 201 1
63 211 1
63 213 1
63 214 1
63 216 1
63 223 1
63 238 1
63 241 1
63 243 1
63 245 1
63 246 1
63 260 1
63 262 1
63 277 1
63 278 1
63 282 1
63 287 1
63 292 1
63 293 1
63 295 1
63 298 1
63 312 1
63 313 1
63 319 1
63 320 1
63 325 1
63 326 1
63 327 1
63 329 1
63 331 1
63 334 1
63 341 1
63 343 1
63 347 1
63 348 1
63 361 1
63 362 1
63 363 1
63 365 1
63 373 1
63 374 1
63 377 1
63 383 1
63 388 1
64 65 1
64 69 1
64 73 1
64 83 1
64 87 1
64 92 1
64 93 1
64 97 1
64 100 1
64 103 1
64 108 1
64 111 1
64 115 1
64 120 1
64 125 1
64 127 1
64 137 1
64 138 1
64 139 1
64 141 1
64 142 1
64 143 1
64 146 1
64 148 1
64 149 1
64 150 1
64 151 1
64 155 1
64 157 1
64 158 1
64 161 1
64 168 1
64 169 1
64 170 1
64 173 1
64 174 1
64 177 1
64 180 1
64 187 1
64 188 1
64 191 1
64 195 1
64 196 1
64 203 1
64 216 1
64 222 1
64 230 1
64 232 1
64 234 1
64 237 1
64 241 1
64 243 1
64 244 1
64 245 1
64 252 1
64 256 1
64 258 1
64 263 1
64 268 1
64 271 1
64 273 1
64 278 1
64 279 1
64 284 1
64 287 1
64 289 1
64 290 1
64 291 1
64 292 1
64 295 1
64 299 1
64 305 1
64 307 1
64 311 1
64 313 1
64 316 1
64 317 1
64 318 1
64 320 1
64 328 1
64 331 1
64 332 1
64 335 1
64 336 1
64 337 1
64 340 1
64 342 1
64 344 1
64 347 1
64 350 1
64 353 1
64 360 1
64 362 1
64 365 1
64 367 1
64 373 1
64 374 1
64 375 1
64 379 1
64 397 1
65 66 1
65 80 1
65 82 1
65 84 1
65 85 1
65 86 1
65 92 1
65 98 1
65 101 1
65 107 1
65 110 1
65 111 1
65 123 1
65 132 1
65 135 1
65 142 1
65 146 1
65 147 1
65 148 1
65 158 1
65 163 1
65 164 1
65 183 1
65 187 1
65 189 1
65 191 1
65 196 1
65 198 1
65 200 1
65 210 1
65 213 1
65 223 1
65 226 1
65 229 1
65 230 1
65 231 1
65 241 1
65 246 1
65 249 1
65 256 1
65 262 1
65 266 1
65 267 1
65 270 1
65 272 1
65 276 1
65 278 1
65 281 1
65 290 1
65 299 1
65 300 1
65 315 1
65 316 1
65 318 1
65 325 1
65 326 1
65 328 1
65 331 1
65 333 1
65 334 1
65 343 1
65 359 1
65 362 1
65 368 1
65 369 1
65 373 1
65 374 1
65 375 1
65 378 1
65 381 1
65 383 1
65 384 1
65 386 1
65 390 1
66 71 1
66 72 1
66 74 1
66 83 1
66 87 1
66 88 1
66 89 1
66 97 1
66 106 1
66 107 1
66 115 1
66 116 1
66 117 1
66 121 1
66 128 1
66 132 1
66 135 1
66 136 1
66 139 1
66 143 1
66 144 1
66 146 1
66 149 1
66 156 1
66 158 1
66 159 1
66 162 1
66 168 1
66 172 1
66 173 1
66 174 1
66 176 1
66 184 1
66 185 1
66 188 1
66 191 1
66 193 1
66 197 1
66 205 1
66 211 1
66 213 1
66 217 1
66 221 1
66 223 1
66 224 1
66 226 1
66 230 1
66 232 1
66 237 1
66 238 1
66 240 1
66 243 1
66 247 1
66 257 1
66 265 1
66 268 1
66 274 1
66 278 1
66 279 1
66 282 1
66 286 1
66 298 1
66 301 1
66 303 1
66 305 1
66 310 1
66 313 1
66 316 1
66 327 1
66 330 1
66 331 1
66 334 1
66 339 1
66 343 1
66 344 1
66 354 1
66 355 1
66 356 1
66 358 1
66 359 1
66 360 1
66 366 1
66 368 1
66 371 1
66 378 1
66 381 1
66 382 1
66 385 1
66 387 1
66 389 1
66 394 1
66 395 1
66 400 1
67 69 1
67 73 1
67 81 1
67 88 1
67 91 1
67 95 1
67 96 1
67 97 1
67 99 1
67 100 1
67 103 1
67 104 1
67 111 1
67 118 1
67 125 1
67 131 1
67 139 1
67 143 1
67 144 1
67 146 1
67 156 1
67 157 1
67 159 1
67 161 1
67 165 1
67 166 1
67 169 1
67 172 1
67 174 1
67 176 1
67 178 1
67 183 1
67 186 1
67 187 1
67 188 1
67 190 1
67 192 1
67 193 1
67 194 1
67 197 1
67 198 1
67 202 1
67 205 1
67 211 1
67 212 1
67 217 1
67 223 1
67 235 1
67 236 1
67 241 1
67 254 1
67 259 1
67 261 1
67 264 1
67 267 1
67 273 1
67 276 1
67 284 1
67 287 1
67 292 1
67 305 1
67 306 1
67 307 1
67 308 1
67 311 1
67 314 1
67 315 1
67 321 1
67 322 1
67 324 1
67 326 1
67 328 1
67 330 1
67 332 1
67 333 1
67 344 1
67 351 1
67 360 1
67 364 1
67 377 1
67 378 1
67 382 1
67 383 1
67 385 1
67 391 1
67 395 1
67 399 1
68 74 1
68 75 1
68 88 1
68 90 1
68 93 1
68 95 1
68 100 1
68 105 1
68 108 1
68 110 1
68 111 1
68 114 1
68 115 1
68 116 1
68 121 1
68 122 1
68 123 1
68 124 1
68 125 1
68 131 1
68 136 1
68 137 1
68 138 1
68 139 1
68 141 1
68 146 1
68 149 1
68 150 1
68 153 1
68 161 1
68 162 1
68 164 1
68 166 1
68 168 1
68 171 1
68 182 1
68 185 1
68 192 1
68 206 1
68 207 1
68 208 1
68 212 1
68 215 1
68 216 1
68 229 1
68 239 1
68 240 1
68 248 1
68 250 1
68 256 1
68 258 1
68 260 1
68 270 1
68 273 1
68 275 1
68 278 1
68 286 1
68 292 1
68 294 1
68 326 1
68 328 1
68 329 1
68 330 1
68 333 1
68 335 1
68 336 1
68 338 1
68 340 1
68 343 1
68 346 1
68 347 1
68 352 1
68 353 1
68 355 1
68 356 1
68 362 1
68 376 1
68 387 1
68 394 1
68 400 1
69 79 1
69 86 1
69 88 1
69 100 1
69 103 1
69 104 1
69 105 1
69 114 1
69 120 1
69 139 1
69 141 1
69 142 1
69 146 1
69 152 1
69 154 1
69 156 1
69 157 1
69 165 1
69 169 1
69 173 1
69 175 1
69 178 1
69 182 1
69 186 1
69 196 1
69 201 1
69 220 1
69 222 1
69 226 1
69 232 1
69 235 1
69 240 1
69 244 1
69 246 1
69 248 1
69 249 1
69 252 1
69 261 1
69 262 1
69 264 1
69 267 1
69 269 1
69 277 1
69 288 1
69 290 1
69 305 1
69 306 1
69 307 1
69 311 1
69 312 1
69 314 1
69 317 1
69 318 1
69 322 1
69 323 1
69 324 1
69 330 1
69 331 1
69 332 1
69 336 1
69 337 1
69 340 1
69 341 1
69 345 1
69 349 1
69 354 1
69 362 1
69 368 1
69 374 1
69 380 1
69 390 1
69 397 1
69 400 1
70 73 1
70 75 1
70 78 1
70 84 1
70 88 1
70 92 1
70 96 1
70 98 1
70 101 1
70 102 1
70 120 1
70 127 1
70 131 1
70 132 1
70 135 1
70 137 1
70 147 1
70 150 1
70 152 1
70 158 1
70 172 1
70 175 1
70 182 1
70 186 1
70 188 1
70 189 1
70 191 1
70 192 1
70 195 1
70 197 1
70 198 1
70 199 1
70 212 1
70 213 1
70 218 1
70 220 1
70 221 1
70 227 1
70 228 1
70 244 1
70 245 1
70 246 1
70 248 1
70 253 1
70 263 1
70 266 1
70 269 1
70 271 1
70 272 1
70 276 1
70 277 1
70 280 1
70 281 1
70 282 1
70 291 1
70 296 1
70 298 1
70 301 1
70 302 1
70 304 1
70 305 1
70 311 1
70 312 1
70 313 1
70 317 1
70 328 1
70 329 1
70 332 1
70 335 1
70 336 1
70 337 1
70 339 1
70 346 1
70 348 1
70 353 1
70 356 1
70 358 1
70 363 1
70 369 1
70 374 1
70 375 1
70 377 1
70 382 1
70 386 1
70 391 1
70 396 1
70 397 1
70 398 1
71 77 1
71 81 1
71 83 1
71 85 1
71 86 1
71 88 1
71 92 1
71 94 1
71 96 1
71 98 1
71 99 1
71 101 1
71 102 1
71 104 1
71 105 1
71 109 1
71 114 1
71 117 1
71 123 1
71 125 1
71 128 1
71 129 1
71 133 1
71 138 1
71 139 1
71 140 1
71 142 1
71 151 1
71 156 1
71 158 1
71 161 1
71 167 1
71 168 1
71 169 1
71 173 1
71 176 1
71 179 1
71 200 1
71 205 1
71 210 1
71 222 1
71 227 1
71 231 1
71 232 1
71 234 1
71 236 1
71 240 1
71 241 1
71 243 1
71 244 1
71 246 1
71 252 1
71 255 1
71 257 1
71 261 1
71 265 1
71 267 1
71 274 1
71 281 1
71 294 1
71 298 1
71 307 1
71 310 1
71 312 1
71 327 1
71 329 1
71 330 1
71 334 1
71 340 1
71 345 1
71 352 1
71 355 1
71 357 1
71 359 1
71 360 1
71 362 1
71 363 1
71 371 1
71 372 1
71 381 1
71 382 1
71 388 1
71 392 1
71 393 1
71 398 1
72 75 1
72 85 1
72 90 1
72 92 1
72 97 1
72 105 1
72 117 1
72 123 1
72 124 1
72 126 1
72 129 1
72 134 1
72 137 1
72 138 1
72 141 1
72 143 1
72 146 1
72 154 1
72 156 1
72 160 1
72 165 1
72 166 1
72 172 1
72 174 1
72 175 1
72 177 1
72 203 1
72 204 1
72 205 1
72 207 1
72 212 1
72 215 1
72 218 1
72 229 1
72 231 1
72 233 1
72 238 1
72 241 1
72 251 1
72 269 1
72 278 1
72 282 1
72 283 1
72 285 1
72 286 1
72 290 1
72 294 1
72 295 1
72 298 1
72 300 1
72 307 1
72 317 1
72 323 1
72 324 1
72 325 1
72 333 1
72 334 1
72 335 1
72 342 1
72 348 1
72 352 1
72 355 1
72 358 1
72 359 1
72 360 1
72 361 1
72 364 1
72 375 1
72 380 1
72 382 1
72 383 1
72 384 1
72 385 1
72 389 1
72 391 1
72 394 1
72 395 1
73 80 1
73 84 1
73 85 1
73 86 1
73 88 1
73 90 1
73 99 1
73 104 1
73 112 1
73 113 1
73 114 1
73 117 1
73 121 1
73 122 1
73 129 1
73 130 1
73 133 1
73 139 1
73 140 1
73 145 1
73 148 1
73 160 1
73 164 1
73 165 1
73 169 1
73 171 1
73 175 1
73 179 1
73 183 1
73 184 1
73 187 1
73 191 1
73 192 1
73 196 1
73 197 1
73 204 1
73 208 1
73 213 1
73 227 1
73 231 1
73 232 1
73 233 1
73 241 1
73 245 1
73 249 1
73 250 1
73 255 1
73 267 1
73 268 1
73 269 1
73 276 1
73 280 1
73 285 1
73 290 1
73 294 1
73 296 1
73 305 1
73 306 1
73 307 1
73 319 1
73 329 1
73 353 1
73 355 1
73 363 1
73 367 1
73 370 1
73 371 1
73 372 1
73 376 1
73 379 1
73 382 1
73 388 1
73 389 1
73 396 1
73 397 1
73 398 1
74 78 1
74 80 1
74 83 1
74 84 1
74 87 1
74 102 1
74 103 1
74 107 1
74 108 1
74 110 1
74 112 1
74 113 1
74 117 1
74 122 1
74 126 1
74 131 1
74 140 1
74 142 1
74 144 1
74 145 1
74 148 1
74 170 1
74 177 1
74 181 1
74 184 1
74 188 1
74 191 1
74 192 1
74 194 1
74 199 1
74 202 1
74 212 1
74 214 1
74 223 1
74 225 1
74 240 1
74 241 1
74 251 1
74 252 1
74 261 1
74 266 1
74 269 1
74 277 1
74 282 1
74 283 1
74 284 1
74 286 1
74 288 1
74 296 1
74 300 1
74 311 1
74 320 1
74 333 1
74 337 1
74 339 1
74 342 1
74 343 1
74 344 1
74 346 1
74 347 1
74 348 1
74 352 1
74 359 1
74 360 1
74 365 1
74 372 1
74 373 1
74 375 1
74 377 1
74 380 1
74 386 1
74 389 1
74 392 1
74 393 1
74 394 1
74 395 1
75 76 1
75 79 1
75 80 1
75 81 1
75 82 1
75 83 1
75 84 1
75 87 1
75 89 1
75 98 1
75 99 1
75 102 1
75 103 1
75 112 1
75 119 1
75 121 1
75 124 1
75 144 1
75 146 1
75 154 1
75 157 1
75 161 1
75 162 1
75 163 1
75 168 1
75 169 1
75 178 1
75 179 1
75 183 1
75 186 1
75 189 1
75 190 1
75 196 1
75 199 1
75 202 1
75 207 1
75 212 1
75 217 1
75 218 1
75 221 1
75 226 1
75 235 1
75 238 1
75 239 1
75 250 1
75 252 1
75 256 1
75 258 1
75 274 1
75 276 1
75 277 1
75 282 1
75 288 1
75 300 1
75 319 1
75 320 1
75 324 1
75 325 1
75 328 1
75 329 1
75 330 1
75 338 1
75 339 1
75 347 1
75 352 1
75 356 1
75 360 1
75 361 1
75 363 1
75 364 1
75 367 1
75 368 1
75 369 1
75 372 1
75 376 1
75 381 1
75 388 1
75 389 1
75 396 1
76 77 1
76 80 1
76 84 1
76 85 1
76 92 1
76 97 1
76 101 1
76 102 1
76 103 1
76 108 1
76 122 1
76 126 1
76 127 1
76 129 1
76 132 1
76 135 1
76 140 1
76 147 1
76 150 1
76 159 1
76 161 1
76 165 1
76 173 1
76 174 1
76 178 1
76 184 1
76 185 1
76 186 1
76 187 1
76 190 1
76 196 1
76 201 1
76 203 1
76 210 1
76 212 1
76 213 1
76 214 1
76 215 1
76 223 1
76 226 1
76 228 1
76 231 1
76 232 1
76 247 1
76 254 1
76 255 1
76 256 1
76 259 1
76 263 1
76 265 1
76 266 1
76 278 1
76 282 1
76 283 1
76 289 1
76 293 1
76 295 1
76 296 1
76 297 1
76 301 1
76 306 1
76 307 1
76 311 1
76 315 1
76 326 1
76 333 1
76 338 1
76 349 1
76 354 1
76 355 1
76 366 1
76 367 1
76 370 1
76 374 1
76 377 1
76 378 1
76 379 1
76 382 1
76 385 1
76 386 1
76 390 1
76 395 1
76 396 1
76 400 1
77 95 1
77 99 1
77 101 1
77 102 1
77 115 1
77 122 1
77 123 1
77 125 1
77 131 1
77 134 1
77 142 1
77 145 1
77 148 1
77 149 1
77 151 1
77 153 1
77 154 1
77 161 1
77 167 1
77 168 1
77 169 1
77 170 1
77 191 1
77 193 1
77 206 1
77 211 1
77 212 1
77 214 1
77 233 1
77 234 1
77 236 1
77 239 1
77 243 1
77 245 1
77 247 1
77 257 1
77 260 1
77 264 1
77 266 1
77 280 1
77 286 1
77 287 1
77 288 1
77 293 1
77 300 1
77 309 1
77 322 1
77 323 1
77 324 1
77 325 1
77 327 1
77 328 1
77 331 1
77 342 1
77 351 1
77 355 1
77 356 1
77 360 1
77 366 1
77 379 1
77 381 1
77 390 1
77 391 1
77 393 1
77 394 1
77 397 1
78 81 1
78 88 1
78 89 1
78 93 1
78 95 1
78 102 1
78 106 1
78 116 1
78 118 1
78 120 1
78 121 1
78 126 1
78 130 1
78 131 1
78 132 1
78 133 1
78 137 1
78 139 1
78 140 1
78 142 1
78 145 1
78 146 1
78 150 1
78 152 1
78 160 1
78 163 1
78 168 1
78 186 1
78 187 1
78 188 1
78 192 1
78 194 1
78 201 1
78 206 1
78 208 1
78 210 1
78 211 1
78 216 1
78 226 1
78 228 1
78 233 1
78 234 1
78 235 1
78 236 1
78 238 1
78 242 1
78 247 1
78 248 1
78 249 1
78 257 1
78 260 1
78 264 1
78 265 1
78 274 1
78 275 1
78 286 1
78 287 1
78 306 1
78 309 1
78 314 1
78 319 1
78 321 1
78 327 1
78 331 1
78 333 1
78 335 1
78 336 1
78 337 1
78 342 1
78 344 1
78 352 1
78 362 1
78 368 1
78 373 1
78 376 1
78 377 1
78 378 1
78 380 1
78 381 1
78 385 1
78 387 1
78 388 1
78 389 1
78 392 1
78 393 1
78 398 1
78 399 1
79 80 1
79 83 1
79 84 1
79 85 1
79 88 1
79 89 1
79 91 1
79 92 1
79 94 1
79 97 1
79 98 1
79 99 1
79 107 1
79 108 1
79 118 1
79 120 1
79 121 1
79 125 1
79 126 1
79 128 1
79 134 1
79 135 1
79 138 1
79 140 1
79 148 1
79 156 1
79 160 1
79 162 1
79 169 1
79 180 1
79 186 1
79 187 1
79 191 1
79 193 1
79 195 1
79 196 1
79 204 1
79 206 1
79 209 1
79 220 1
79 226 1
79 231 1
79 234 1
79 238 1
79 240 1
79 241 1
79 247 1
79 251 1
79 263 1
79 265 1
79 266 1
79 267 1
79 273 1
79 278 1
79 285 1
79 286 1
79 290 1
79 305 1
79 309 1
79 310 1
79 317 1
79 323 1
79 336 1
79 343 1
79 344 1
79 354 1
79 355 1
79 362 1
79 364 1
79 367 1
79 370 1
79 374 1
79 377 1
79 386 1
79 389 1
79 391 1
79 395 1
79 397 1
80 81 1
80 85 1
80 86 1
80 89 1
80 97 1
80 100 1
80 101 1
80 103 1
80 105 1
80 109 1
80 110 1
80 125 1
80 126 1
80 128 1
80 135 1
80 137 1
80 160 1
80 164 1
80 165 1
80 175 1
80 179 1
80 181 1
80 183 1
80 185 1
80 187 1
80 190 1
80 191 1
80 193 1
80 199 1
80 201 1
80 203 1
80 206 1
80 207 1
80 211 1
80 212 1
80 213 1
80 216 1
80 218 1
80 222 1
80 223 1
80 226 1
80 230 1
80 231 1
80 238 1
80 239 1
80 240 1
80 242 1
80 246 1
80 254 1
80 255 1
80 261 1
80 262 1
80 268 1
80 272 1
80 291 1
80 294 1
80 297 1
80 298 1
80 308 1
80 313 1
80 314 1
80 315 1
80 320 1
80 324 1
80 336 1
80 337 1
80 341 1
80 344 1
80 347 1
80 348 1
80 350 1
80 351 1
80 357 1
80 358 1
80 361 1
80 366 1
80 367 1
80 371 1
80 372 1
80 373 1
80 375 1
80 376 1
80 378 1
80 380 1
80 387 1
80 389 1
80 392 1
80 393 1
80 394 1
81 87 1
81 88 1
81 95 1
81 98 1
81 104 1
81 105 1
81 107 1
81 111 1
81 113 1
81 120 1
81 123 1
81 124 1
81 132 1
81 135 1
81 136 1
81 137 1
81 139 1
81 140 1
81 142 1
81 144 1
81 148 1
81 156 1
81 159 1
81 163 1
81 165 1
81 168 1
81 171 1
81 173 1
81 175 1
81 178 1
81 180 1
81 188 1
81 191 1
81 196 1
81 197 1
81 202 1
81 205 1
81 207 1
81 209 1
81 210 1
81 217 1
81 219 1
81 227 1
81 228 1
81 234 1
81 244 1
81 253 1
81 255 1
81 256 1
81 267 1
81 269 1
81 271 1
81 272 1
81 279 1
81 280 1
81 282 1
81 285 1
81 287 1
81 288 1
81 289 1
81 290 1
81 294 1
81 302 1
81 304 1
81 305 1
81 307 1
81 310 1
81 311 1
81 319 1
81 321 1
81 322 1
81 324 1
81 325 1
81 326 1
81 333 1
81 341 1
81 348 1
81 352 1
81 361 1
81 372 1
81 376 1
81 377 1
81 382 1
81 385 1
81 386 1
81 391 1
81 393 1
82 83 1
82 94 1
82 107 1
82 115 1
82 116 1
82 117 1
82 122 1
82 123 1
82 124 1
82 125 1
82 140 1
82 144 1
82 145 1
82 147 1
82 148 1
82 149 1
82 151 1
82 164 1
82 167 1
82 171 1
82 172 1
82 174 1
82 176 1
82 177 1
82 179 1
82 180 1
82 181 1
82 182 1
82 191 1
82 196 1
82 198 1
82 202 1
82 206 1
82 207 1
82 209 1
82 225 1
82 227 1
82 229 1
82 240 1
82 241 1
82 245 1
82 253 1
82 258 1
82 259 1
82 267 1
82 276 1
82 281 1
82 285 1
82 286 1
82 290 1
82 294 1
82 296 1
82 299 1
82 301 1
82 306 1
82 307 1
82 309 1
82 318 1
82 326 1
82 330 1
82 333 1
82 337 1
82 339 1
82 340 1
82 342 1
82 346 1
82 361 1
82 362 1
82 364 1
82 367 1
82 368 1
82 377 1
82 378 1
82 382 1
82 383 1
82 387 1
82 388 1
82 390 1
83 85 1
83 86 1
83 87 1
83 88 1
83 89 1
83 94 1
83 95 1
83 113 1
83 115 1
83 117 1
83 118 1
83 124 1
83 127 1
83 130 1
83 131 1
83 135 1
83 137 1
83 140 1
83 145 1
83 148 1
83 155 1
83 156 1
83 157 1
83 162 1
83 163 1
83 165 1
83 177 1
83 183 1
83 188 1
83 191 1
83 192 1
83 199 1
83 201 1
83 203 1
83 215 1
83 217 1
83 222 1
83 225 1
83 229 1
83 230 1
83 231 1
83 233 1
83 242 1
83 245 1
83 250 1
83 251 1
83 253 1
83 258 1
83 259 1
83 261 1
83 264 1
83 266 1
83 276 1
83 278 1
83 281 1
83 283 1
83 284 1
83 285 1
83 290 1
83 293 1
83 299 1
83 302 1
83 303 1
83 305 1
83 311 1
83 317 1
83 319 1
83 332 1
83 334 1
83 344 1
83 345 1
83 347 1
83 349 1
83 351 1
83 354 1
83 358 1
83 370 1
83 380 1
83 382 1
83 388 1
83 393 1
84 87 1
84 88 1
84 96 1
84 100 1
84 101 1
84 103 1
84 107 1
84 108 1
84 113 1
84 114 1
84 117 1
84 118 1
84 120 1
84 122 1
84 124 1
84 134 1
84 136 1
84 143 1
84 146 1
84 150 1
84 156 1
84 157 1
84 169 1
84 170 1
84 172 1
84 173 1
84 175 1
84 176 1
84 177 1
84 181 1
84 184 1
84 191 1
84 193 1
84 194 1
84 196 1
84 197 1
84 198 1
84 202 1
84 206 1
84 209 1
84 211 1
84 213 1
84 217 1
84 219 1
84 225 1
84 235 1
84 240 1
84 247 1
84 248 1
84 251 1
84 255 1
84 263 1
84 265 1
84 267 1
84 268 1
84 272 1
84 274 1
84 275 1
84 280 1
84 284 1
84 288 1
84 290 1
84 300 1
84 302 1
84 305 1
84 306 1
84 312 1
84 316 1
84 317 1
84 318 1
84 322 1
84 327 1
84 330 1
84 334 1
84 337 1
84 344 1
84 345 1
84 347 1
84 348 1
84 349 1
84 350 1
84 354 1
84 355 1
84 356 1
84 363 1
84 367 1
84 368 1
84 370 1
84 371 1
84 374 1
84 377 1
84 387 1
84 388 1
84 392 1
84 398 1
85 95 1
85 97 1
85 98 1
85 99 1
85 103 1
85 106 1
85 111 1
85 114 1
85 117 1
85 120 1
85 127 1
85 129 1
85 137 1
85 142 1
85 143 1
85 144 1
85 145 1
85 146 1
85 148 1
85 153 1
85 156 1
85 161 1
85 164 1
85 170 1
85 177 1
85 178 1
85 186 1
85 190 1
85 193 1
85 196 1
85 197 1
85 199 1
85 202 1
85 236 1
85 241 1
85 253 1
85 255 1
85 256 1
85 259 1
85 274 1
85 278 1
85 291 1
85 294 1
85 297 1
85 317 1
85 320 1
85 322 1
85 325 1
85 333 1
85 336 1
85 339 1
85 342 1
85 349 1
85 351 1
85 354 1
85 355 1
85 357 1
85 358 1
85 360 1
85 361 1
85 369 1
85 384 1
85 391 1
85 393 1
85 394 1
85 399 1
86 91 1
86 93 1
86 94 1
86 103 1
86 104 1
86 106 1
86 110 1
86 112 1
86 119 1
86 121 1
86 122 1
86 123 1
86 133 1
86 134 1
86 141 1
86 142 1
86 143 1
86 145 1
86 148 1
86 155 1
86 159 1
86 160 1
86 163 1
86 164 1
86 166 1
86 171 1
86 172 1
86 175 1
86 176 1
86 179 1
86 182 1
86 183 1
86 191 1
86 202 1
86 203 1
86 206 1
86 220 1
86 221 1
86 222 1
86 227 1
86 228 1
86 230 1
86 232 1
86 234 1
86 237 1
86 239 1
86 246 1
86 247 1
86 248 1
86 261 1
86 265 1
86 266 1
86 274 1
86 275 1
86 277 1
86 280 1
86 283 1
86 285 1
86 286 1
86 291 1
86 293 1
86 294 1
86 295 1
86 298 1
86 308 1
86 312 1
86 324 1
86 326 1
86 332 1
86 333 1
86 337 1
86 339 1
86 356 1
86 366 1
86 381 1
86 382 1
86 384 1
86 385 1
86 386 1
86 387 1
86 388 1
86 389 1
86 394 1
86 395 1
86 396 1
86 399 1
87 90 1
87 92 1
87 93 1
87 98 1
87 103 1
87 107 1
87 112 1
87 113 1
87 121 1
87 128 1
87 130 1
87 136 1
87 140 1
87 141 1
87 143 1
87 147 1
87 149 1
87 150 1
87 151 1
87 152 1
87 155 1
87 159 1
87 161 1
87 163 1
87 165 1
87 170 1
87 183 1
87 188 1
87 189 1
87 195 1
87 196 1
87 199 1
87 201 1
87 207 1
87 210 1
87 215 1
87 222 1
87 227 1
87 233 1
87 241 1
87 244 1
87 245 1
87 254 1
87 262 1
87 263 1
87 270 1
87 278 1
87 284 1
87 287 1
87 293 1
87 306 1
87 309 1
87 310 1
87 312 1
87 316 1
87 319 1
87 325 1
87 330 1
87 332 1
87 341 1
87 351 1
87 353 1
87 358 1
87 359 1
87 362 1
87 364 1
87 370 1
87 382 1
87 383 1
87 387 1
87 388 1
87 398 1
87 399 1
87 400 1
88 96 1
88 97 1
88 100 1
88 101 1
88 102 1
88 111 1
88 128 1
88 136 1
88 143 1
88 146 1
88 154 1
88 161 1
88 174 1
88 176 1
88 177 1
88 179 1
88 180 1
88 186 1
88 193 1
88 199 1
88 200 1
88 203 1
88 204 1
88 209 1
88 214 1
88 215 1
88 219 1
88 223 1
88 226 1
88 227 1
88 229 1
88 230 1
88 239 1
88 240 1
88 241 1
88 248 1
88 252 1
88 257 1
88 267 1
88 268 1
88 271 1
88 272 1
88 274 1
88 280 1
88 282 1
88 283 1
88 285 1
88 295 1
88 296 1
88 298 1
88 302 1
88 303 1
88 307 1
88 310 1
88 312 1
88 313 1
88 319 1
88 322 1
88 324 1
88 330 1
88 335 1
88 338 1
88 340 1
88 342 1
88 345 1
88 346 1
88 355 1
88 359 1
88 361 1
88 364 1
88 366 1
88 367 1
88 383 1
88 389 1
88 392 1
88 393 1
88 397 1
89 90 1
89 91 1
89 98 1
89 99 1
89 100 1
89 102 1
89 107 1
89 112 1
89 116 1
89 125 1
89 127 1
89 133 1
89 141 1
89 153 1
89 156 1
89 161 1
89 164 1
89 165 1
89 171 1
89 172 1
89 179 1
89 182 1
89 183 1
89 188 1
89 193 1
89 197 1
89 199 1
89 203 1
89 204 1
89 210 1
89 212 1
89 218 1
89 219 1
89 224 1
89 225 1
89 226 1
89 230 1
89 235 1
89 238 1
89 246 1
89 247 1
89 248 1
89 250 1
89 254 1
89 257 1
89 264 1
89 265 1
89 266 1
89 270 1
89 274 1
89 279 1
89 281 1
89 285 1
89 286 1
89 291 1
89 301 1
89 308 1
89 313 1
89 317 1
89 318 1
89 320 1
89 324 1
89 326 1
89 329 1
89 337 1
89 339 1
89 340 1
89 346 1
89 349 1
89 355 1
89 356 1
89 358 1
89 361 1
89 365 1
89 367 1
89 369 1
89 371 1
89 380 1
89 386 1
89 395 1
90 100 1
90 107 1
90 109 1
90 111 1
90 116 1
90 119 1
90 120 1
90 123 1
90 126 1
90 128 1
90 129 1
90 131 1
90 133 1
90 135 1
90 136 1
90 138 1
90 143 1
90 150 1
90 152 1
90 158 1
90 160 1
90 161 1
90 162 1
90 164 1
90 176 1
90 178 1
90 179 1
90 184 1
90 185 1
90 188 1
90 194 1
90 195 1
90 198 1
90 200 1
90 201 1
90 206 1
90 211 1
90 213 1
90 218 1
90 224 1
90 227 1
90 231 1
90 239 1
90 240 1
90 241 1
90 247 1
90 252 1
90 255 1
90 263 1
90 264 1
90 266 1
90 269 1
90 270 1
90 277 1
90 279 1
90 282 1
90 283 1
90 285 1
90 287 1
90 288 1
90 290 1
90 296 1
90 298 1
90 316 1
90 317 1
90 321 1
90 327 1
90 330 1
90 334 1
90 336 1
90 338 1
90 341 1
90 346 1
90 349 1
90 350 1
90 361 1
90 369 1
90 370 1
90 372 1
90 375 1
90 376 1
90 378 1
90 381 1
90 382 1
90 390 1
90 392 1
91 106 1
91 107 1
91 110 1
91 112 1
91 114 1
91 116 1
91 119 1
91 121 1
91 123 1
91 125 1
91 137 1
91 147 1
91 155 1
91 162 1
91 163 1
91 168 1
91 178 1
91 179 1
91 181 1
91 185 1
91 188 1
91 195 1
91 208 1
91 216 1
91 218 1
91 220 1
91 227 1
91 229 1
91 233 1
91 235 1
91 236 1
91 255 1
91 257 1
91 262 1
91 269 1
91 271 1
91 278 1
91 281 1
91 284 1
91 285 1
91 290 1
91 294 1
91 297 1
91 299 1
91 302 1
91 307 1
91 308 1
91 314 1
91 321 1
91 322 1
91 323 1
91 324 1
91 326 1
91 327 1
91 334 1
91 339 1
91 340 1
91 342 1
91 345 1
91 346 1
91 348 1
91 349 1
91 351 1
91 363 1
91 371 1
91 372 1
91 378 1
91 381 1
91 382 1
91 386 1
91 390 1
91 393 1
91 396 1
91 397 1
91 398 1
91 400 1
92 93 1
92 94 1
92 96 1
92 99 1
92 102 1
92 108 1
92 112 1
92 115 1
92 117 1
92 122 1
92 126 1
92 129 1
92 130 1
92 132 1
92 136 1
92 141 1
92 142 1
92 146 1
92 149 1
92 152 1
92 158 1
92 161 1
92 173 1
92 180 1
92 184 1
92 187 1
92 192 1
92 196 1
92 208 1
92 216 1
92 230 1
92 234 1
92 236 1
92 245 1
92 247 1
92 248 1
92 249 1
92 252 1
92 256 1
92 257 1
92 262 1
92 275 1
92 279 1
92 285 1
92 293 1
92 297 1
92 298 1
92 304 1
92 307 1
92 308 1
92 309 1
92 318 1
92 320 1
92 325 1
92 328 1
92 333 1
92 339 1
92 349 1
92 351 1
92 353 1
92 355 1
92 370 1
92 374 1
92 382 1
92 386 1
92 389 1
92 391 1
92 394 1
92 395 1
92 396 1
92 397 1
93 102 1
93 103 1
93 106 1
93 107 1
93 110 1
93 111 1
93 112 1
93 127 1
93 131 1
93 135 1
93 140 1
93 141 1
93 145 1
93 146 1
93 150 1
93 152 1
93 158 1
93 161 1
93 162 1
93 173 1
93 177 1
93 179 1
93 181 1
93 183 1
93 184 1
93 193 1
93 195 1
93 196 1
93 198 1
93 201 1
93 204 1
93 205 1
93 210 1
93 215 1
93 219 1
93 220 1
93 221 1
93 227 1
93 229 1
93 233 1
93 237 1
93 239 1
93 240 1
93 243 1
93 246 1
93 248 1
93 249 1
93 250 1
93 251 1
93 254 1
93 255 1
93 258 1
93 260 1
93 261 1
93 267 1
93 268 1
93 273 1
93 274 1
93 275 1
93 278 1
93 280 1
93 286 1
93 288 1
93 289 1
93 291 1
93 293 1
93 305 1
93 307 1
93 314 1
93 315 1
93 326 1
93 333 1
93 334 1
93 338 1
93 341 1
93 345 1
93 350 1
93 352 1
93 359 1
93 360 1
93 364 1
93 366 1
93 368 1
93 369 1
93 379 1
93 380 1
93 381 1
93 382 1
93 383 1
93 390 1
93 396 1
94 100 1
94 103 1
94 104 1
94 106 1
94 114 1
94 115 1
94 119 1
94 120 1
94 122 1
94 124 1
94 129 1
94 130 1
94 132 1
94 133 1
94 134 1
94 138 1
94 139 1
94 140 1
94 141 1
94 144 1
94 147 1
94 151 1
94 161 1
94 169 1
94 170 1
94 171 1
94 173 1
94 182 1
94 184 1
94 186 1
94 189 1
94 192 1
94 204 1
94 205 1
94 226 1
94 229 1
94 234 1
94 237 1
94 241 1
94 243 1
94 251 1
94 253 1
94 255 1
94 262 1
94 263 1
94 268 1
94 269 1
94 271 1
94 275 1
94 278 1
94 279 1
94 280 1
94 281 1
94 282 1
94 293 1
94 306 1
94 307 1
94 309 1
94 313 1
94 318 1
94 324 1
94 325 1
94 327 1
94 336 1
94 339 1
94 340 1
94 348 1
94 351 1
94 352 1
94 358 1
94 362 1
94 368 1
94 369 1
94 370 1
94 371 1
94 373 1
94 385 1
94 387 1
94 390 1
94 395 1
94 396 1
95 98 1
95 104 1
95 105 1
95 111 1
95 112 1
95 127 1
95 132 1
95 134 1
95 140 1
95 144 1
95 145 1
95 146 1
95 154 1
95 156 1
95 161 1
95 162 1
95 165 1
95 167 1
95 178 1
95 179 1
95 181 1
95 183 1
95 187 1
95 190 1
95 194 1
95 196 1
95 198 1
95 202 1
95 206 1
95 212 1
95 214 1
95 219 1
95 222 1
95 225 1
95 231 1
95 240 1
95 244 1
95 245 1
95 247 1
95 252 1
95 253 1
95 256 1
95 263 1
95 264 1
95 269 1
95 272 1
95 273 1
95 279 1
95 289 1
95 290 1
95 293 1
95 296 1
95 301 1
95 308 1
95 312 1
95 321 1
95 323 1
95 324 1
95 329 1
95 331 1
95 338 1
95 340 1
95 342 1
95 345 1
95 348 1
95 359 1
95 360 1
95 363 1
95 372 1
95 374 1
95 383 1
95 398 1
96 97 1
96 100 1
96 111 1
96 116 1
96 122 1
96 126 1
96 139 1
96 141 1
96 143 1
96 144 1
96 150 1
96 151 1
96 155 1
96 165 1
96 168 1
96 178 1
96 179 1
96 184 1
96 191 1
96 194 1
96 197 1
96 198 1
96 201 1
96 202 1
96 206 1
96 208 1
96 211 1
96 213 1
96 216 1
96 217 1
96 220 1
96 224 1
96 236 1
96 238 1
96 242 1
96 245 1
96 246 1
96 250 1
96 257 1
96 260 1
96 262 1
96 268 1
96 269 1
96 276 1
96 282 1
96 290 1
96 292 1
96 295 1
96 298 1
96 310 1
96 315 1
96 318 1
96 320 1
96 325 1
96 327 1
96 330 1
96 332 1
96 333 1
96 335 1
96 337 1
96 343 1
96 351 1
96 359 1
96 362 1
96 364 1
96 365 1
96 383 1
96 387 1
96 391 1
96 394 1
96 399 1
96 400 1
97 98 1
97 105 1
97 106 1
97 108 1
97 109 1
97 111 1
97 113 1
97 116 1
97 119 1
97 125 1
97 126 1
97 127 1
97 133 1
97 134 1
97 139 1
97 142 1
97 143 1
97 144 1
97 145 1
97 147 1
97 152 1
97 167 1
97 184 1
97 195 1
97 197 1
97 203 1
97 206 1
97 211 1
97 212 1
97 216 1
97 222 1
97 230 1
97 233 1
97 236 1
97 237 1
97 239 1
97 241 1
97 251 1
97 252 1
97 259 1
97 261 1
97 270 1
97 273 1
97 277 1
97 278 1
97 279 1
97 291 1
97 294 1
97 296 1
97 298 1
97 299 1
97 301 1
97 307 1
97 313 1
97 327 1
97 333 1
97 339 1
97 342 1
97 347 1
97 349 1
97 350 1
97 352 1
97 361 1
97 368 1
97 371 1
97 373 1
97 375 1
97 377 1
97 379 1
97 383 1
97 389 1
97 393 1
97 394 1
97 395 1
97 397 1
97 398 1
98 104 1
98 105 1
98 106 1
98 107 1
98 110 1
98 111 1
98 112 1
98 117 1
98 119 1
98 120 1
98 123 1
98 126 1
98 128 1
98 133 1
98 135 1
98 137 1
98 140 1
98 141 1
98 142 1
98 144 1
98 148 1
98 149 1
98 153 1
98 155 1
98 158 1
98 161 1
98 166 1
98 173 1
98 177 1
98 181 1
98 184 1
98 185 1
98 186 1
98 189 1
98 190 1
98 192 1
98 194 1
98 195 1
98 197 1
98 206 1
98 207 1
98 210 1
98 220 1
98 229 1
98 234 1
98 235 1
98 236 1
98 237 1
98 245 1
98 250 1
98 252 1
98 253 1
98 256 1
98 257 1
98 258 1
98 264 1
98 273 1
98 274 1
98 280 1
98 281 1
98 283 1
98 285 1
98 286 1
98 287 1
98 308 1
98 316 1
98 321 1
98 338 1
98 355 1
98 356 1
98 357 1
98 358 1
98 365 1
98 367 1
98 371 1
98 377 1
98 381 1
98 382 1
98 390 1
98 392 1
98 394 1
99 101 1
99 102 1
99 104 1
99 111 1
99 117 1
99 118 1
99 120 1
99 122 1
99 136 1
99 142 1
99 149 1
99 168 1
99 171 1
99 173 1
99 174 1
99 181 1
99 182 1
99 189 1
99 190 1
99 194 1
99 196 1
99 197 1
99 201 1
99 203 1
99 204 1
99 205 1
99 208 1
99 211 1
99 212 1
99 214 1
99 218 1
99 219 1
99 221 1
99 222 1
99 223 1
99 234 1
99 240 1
99 243 1
99 244 1
99 245 1
99 251 1
99 254 1
99 259 1
99 260 1
99 262 1
99 265 1
99 268 1
99 272 1
99 275 1
99 281 1
99 285 1
99 294 1
99 297 1
99 299 1
99 301 1
99 304 1
99 307 1
99 317 1
99 318 1
99 322 1
99 324 1
99 330 1
99 331 1
99 333 1
99 342 1
99 361 1
99 362 1
99 368 1
99 371 1
99 380 1
99 381 1
99 383 1
99 384 1
99 390 1
99 397 1
100 103 1
100 112 1
100 119 1
100 121 1
100 124 1
100 125 1
100 127 1
100 129 1
100 133 1
100 134 1
100 140 1
100 141 1
100 142 1
100 144 1
100 148 1
100 151 1
100 153 1
100 154 1
100 156 1
100 161 1
100 166 1
100 167 1
100 176 1
100 182 1
100 186 1
100 189 1
100 193 1
100 201 1
100 203 1
100 205 1
100 208 1
100 209 1
100 212 1
100 213 1
100 221 1
100 222 1
100 225 1
100 227 1
100 228 1
100 229 1
100 231 1
100 243 1
100 246 1
100 249 1
100 256 1
100 257 1
100 258 1
100 265 1
100 276 1
100 280 1
100 281 1
100 283 1
100 287 1
100 292 1
100 301 1
100 304 1
100 307 1
100 309 1
100 313 1
100 317 1
100 324 1
100 335 1
100 336 1
100 341 1
100 346 1
100 349 1
100 350 1
100 353 1
100 356 1
100 370 1
100 374 1
100 380 1
100 384 1
100 385 1
100 386 1
100 387 1
100 394 1
101 114 1
101 116 1
101 120 1
101 128 1
101 131 1
101 137 1
101 144 1
101 146 1
101 149 1
101 159 1
101 160 1
101 161 1
101 166 1
101 171 1
101 177 1
101 187 1
101 189 1
101 190 1
101 197 1
101 199 1
101 205 1
101 218 1
101 220 1
101 223 1
101 230 1
101 231 1
101 232 1
101 254 1
101 256 1
101 262 1
101 267 1
101 275 1
101 278 1
101 280 1
101 284 1
101 292 1
101 295 1
101 297 1
101 299 1
101 303 1
101 307 1
101 312 1
101 318 1
101 319 1
101 330 1
101 332 1
101 341 1
101 343 1
101 344 1
101 345 1
101 350 1
101 358 1
101 359 1
101 360 1
101 362 1
101 364 1
101 369 1
101 371 1
101 377 1
101 388 1
101 392 1
101 394 1
101 395 1
101 396 1
101 398 1
101 399 1
101 400 1
102 104 1
102 110 1
102 115 1
102 116 1
102 117 1
102 120 1
102 122 1
102 123 1
102 132 1
102 138 1
102 144 1
102 146 1
102 150 1
102 152 1
102 153 1
102 157 1
102 158 1
102 164 1
102 170 1
102 172 1
102 174 1
102 178 1
102 180 1
102 185 1
102 186 1
102 188 1
102 189 1
102 193 1
102 203 1
102 211 1
102 213 1
102 214 1
102 223 1
102 227 1
102 228 1
102 229 1
102 235 1
102 236 1
102 240 1
102 250 1
102 253 1
102 263 1
102 264 1
102 266 1
102 267 1
102 276 1
102 281 1
102 288 1
102 291 1
102 302 1
102 303 1
102 305 1
102 307 1
102 314 1
102 320 1
102 329 1
102 332 1
102 335 1
102 338 1
102 343 1
102 347 1
102 349 1
102 350 1
102 356 1
102 371 1
102 374 1
102 377 1
102 386 1
102 391 1
102 392 1
102 396 1
102 400 1
103 104 1
103 107 1
103 110 1
103 112 1
103 115 1
103 119 1
103 122 1
103 128 1
103 134 1
103 135 1
103 139 1
103 152 1
103 154 1
103 156 1
103 158 1
103 162 1
103 165 1
103 166 1
103 170 1
103 178 1
103 180 1
103 187 1
103 189 1
103 195 1
103 199 1
103 200 1
103 205 1
103 208 1
103 214 1
103 217 1
103 220 1
103 222 1
103 223 1
103 229 1
103 232 1
103 240 1
103 243 1
103 250 1
103 253 1
103 258 1
103 263 1
103 265 1
103 267 1
103 277 1
103 283 1
103 288 1
103 293 1
103 297 1
103 307 1
103 313 1
103 316 1
103 317 1
103 328 1
103 337 1
103 344 1
103 351 1
103 355 1
103 357 1
103 359 1
103 362 1
103 373 1
103 379 1
103 384 1
103 393 1
104 109 1
104 112 1
104 113 1
104 120 1
104 126 1
104 131 1
104 134 1
104 135 1
104 139 1
104 153 1
104 161 1
104 162 1
104 163 1
104 168 1
104 173 1
104 174 1
104 180 1
104 183 1
104 184 1
104 188 1
104 190 1
104 191 1
104 193 1
104 194 1
104 195 1
104 201 1
104 203 1
104 223 1
104 229 1
104 230 1
104 239 1
104 249 1
104 250 1
104 251 1
104 254 1
104 256 1
104 266 1
104 269 1
104 275 1
104 277 1
104 279 1
104 283 1
104 292 1
104 294 1
104 302 1
104 305 1
104 307 1
104 310 1
104 325 1
104 326 1
104 329 1
104 340 1
104 345 1
104 347 1
104 352 1
104 353 1
104 358 1
104 362 1
104 363 1
104 368 1
104 371 1
104 373 1
104 377 1
104 379 1
104 383 1
105 110 1
105 114 1
105 119 1
105 121 1
105 122 1
105 124 1
105 125 1
105 127 1
105 131 1
105 133 1
105 139 1
105 141 1
105 144 1
105 147 1
105 157 1
105 158 1
105 165 1
105 173 1
105 179 1
105 182 1
105 187 1
105 188 1
105 196 1
105 197 1
105 203 1
105 205 1
105 214 1
105 218 1
105 232 1
105 244 1
105 247 1
105 256 1
105 257 1
105 260 1
105 270 1
105 285 1
105 288 1
105 289 1
105 293 1
105 295 1
105 297 1
105 298 1
105 300 1
105 305 1
105 307 1
105 310 1
105 316 1
105 320 1
105 324 1
105 326 1
105 329 1
105 331 1
105 338 1
105 343 1
105 345 1
105 347 1
105 351 1
105 353 1
105 355 1
105 357 1
105 361 1
105 367 1
105 369 1
105 379 1
105 381 1
105 386 1
105 398 1
105 399 1
106 108 1
106 117 1
106 119 1
106 128 1
106 129 1
106 133 1
106 137 1
106 142 1
106 143 1
106 145 1
106 148 1
106 151 1
106 154 1
106 157 1
106 159 1
106 160 1
106 162 1
106 169 1
106 172 1
106 175 1
106 176 1
106 178 1
106 184 1
106 185 1
106 189 1
106 194 1
106 197 1
106 199 1
106 204 1
106 205 1
106 211 1
106 214 1
106 215 1
106 217 1
106 221 1
106 223 1
106 224 1
106 227 1
106 230 1
106 231 1
106 232 1
106 248 1
106 249 1
106 250 1
106 252 1
106 257 1
106 258 1
106 259 1
106 267 1
106 270 1
106 271 1
106 272 1
106 277 1
106 280 1
106 284 1
106 288 1
106 290 1
106 299 1
106 317 1
106 319 1
106 325 1
106 332 1
106 338 1
106 343 1
106 346 1
106 349 1
106 358 1
106 364 1
106 366 1
106 368 1
106 387 1
106 395 1
106 398 1
107 117 1
107 119 1
107 121 1
107 127 1
107 128 1
107 129 1
107 136 1
107 147 1
107 149 1
107 151 1
107 154 1
107 156 1
107 159 1
107 167 1
107 170 1
107 173 1
107 174 1
107 175 1
107 176 1
107 181 1
107 184 1
107 190 1
107 201 1
107 203 1
107 204 1
107 207 1
107 215 1
107 219 1
107 220 1
107 222 1
107 223 1
107 234 1
107 236 1
107 241 1
107 243 1
107 247 1
107 248 1
107 251 1
107 252 1
107 256 1
107 265 1
107 274 1
107 280 1
107 284 1
107 287 1
107 289 1
107 290 1
107 299 1
107 300 1
107 307 1
107 314 1
107 316 1
107 326 1
107 327 1
107 330 1
107 343 1
107 348 1
107 352 1
107 353 1
107 354 1
107 355 1
107 357 1
107 361 1
107 363 1
107 365 1
107 367 1
107 369 1
107 377 1
107 379 1
107 388 1
107 391 1
107 393 1
107 398 1
107 399 1
107 400 1
108 111 1
108 131 1
108 136 1
108 138 1
108 139 1
108 140 1
108 141 1
108 146 1
108 150 1
108 152 1
108 154 1
108 157 1
108 164 1
108 166 1
108 177 1
108 181 1
108 185 1
108 190 1
108 192 1
108 194 1
108 196 1
108 199 1
108 202 1
108 206 1
108 207 1
108 210 1
108 216 1
108 217 1
108 220 1
108 222 1
108 226 1
108 227 1
108 228 1
108 230 1
108 240 1
108 257 1
108 264 1
108 266 1
108 267 1
108 270 1
108 273 1
108 277 1
108 283 1
108 287 1
108 288 1
108 289 1
108 292 1
108 296 1
108 298 1
108 306 1
108 307 1
108 308 1
108 309 1
108 331 1
108 336 1
108 340 1
108 341 1
108 346 1
108 349 1
108 352 1
108 358 1
108 366 1
108 369 1
108 375 1
108 382 1
108 385 1
108 390 1
108 391 1
108 393 1
108 399 1
109 111 1
109 120 1
109 123 1
109 130 1
109 133 1
109 135 1
109 137 1
109 140 1
109 146 1
109 147 1
109 151 1
109 152 1
109 154 1
109 160 1
109 161 1
109 163 1
109 164 1
109 165 1
109 171 1
109 172 1
109 173 1
109 174 1
109 177 1
109 181 1
109 188 1
109 195 1
109 197 1
109 203 1
109 205 1
109 209 1
109 211 1
109 212 1
109 218 1
109 224 1
109 239 1
109 246 1
109 247 1
109 248 1
109 250 1
109 252 1
109 255 1
109 256 1
109 261 1
109 264 1
109 266 1
109 268 1
109 271 1
109 291 1
109 298 1
109 300 1
109 301 1
109 304 1
109 307 1
109 310 1
109 311 1
109 318 1
109 319 1
109 322 1
109 329 1
109 331 1
109 332 1
109 337 1
109 339 1
109 347 1
109 350 1
109 352 1
109 354 1
109 355 1
109 365 1
109 366 1
109 368 1
109 369 1
109 370 1
109 382 1
109 385 1
109 390 1
109 391 1
109 394 1
109 395 1
109 398 1
109 400 1
110 112 1
110 114 1
110 118 1
110 120 1
110 123 1
110 130 1
110 137 1
110 150 1
110 155 1
110 156 1
110 157 1
110 163 1
110 164 1
110 167 1
110 178 1
110 183 1
110 191 1
110 195 1
110 203 1
110 213 1
110 216 1
110 229 1
110 230 1
110 236 1
110 237 1
110 242 1
110 244 1
110 245 1
110 246 1
110 248 1
110 250 1
110 251 1
110 252 1
110 253 1
110 260 1
110 265 1
110 269 1
110 276 1
110 278 1
110 281 1
110 282 1
110 288 1
110 290 1
110 291 1
110 292 1
110 300 1
110 304 1
110 308 1
110 309 1
110 322 1
110 324 1
110 329 1
110 333 1
110 342 1
110 344 1
110 347 1
110 353 1
110 354 1
110 355 1
110 356 1
110 359 1
110 360 1
110 364 1
110 366 1
110 367 1
110 370 1
110 372 1
110 375 1
110 381 1
110 382 1
110 383 1
110 391 1
110 393 1
110 398 1
110 400 1
111 112 1
111 115 1
111 117 1
111 118 1
111 121 1
111 122 1
111 126 1
111 127 1
111 133 1
111 142 1
111 144 1
111 146 1
111 147 1
111 151 1
111 152 1
111 153 1
111 163 1
111 164 1
111 167 1
111 168 1
111 171 1
111 174 1
111 176 1
111 177 1
111 178 1
111 181 1
111 185 1
111 186 1
111 190 1
111 191 1
111 197 1
111 198 1
111 199 1
111 200 1
111 204 1
111 206 1
111 207 1
111 217 1
111 220 1
111 221 1
111 222 1
111 223 1
111 233 1
111 235 1
111 236 1
111 240 1
111 242 1
111 244 1
111 245 1
111 251 1
111 253 1
111 255 1
111 263 1
111 268 1
111 271 1
111 272 1
111 281 1
111 287 1
111 295 1
111 302 1
111 303 1
111 306 1
111 310 1
111 311 1
111 314 1
111 319 1
111 323 1
111 326 1
111 327 1
111 329 1
111 332 1
111 333 1
111 337 1
111 338 1
111 339 1
111 340 1
111 348 1
111 353 1
111 354 1
111 357 1
111 358 1
111 359 1
111 366 1
111 374 1
111 375 1
111 383 1
111 385 1
111 392 1
111 395 1
111 400 1
112 120 1
112 123 1
112 125 1
112 128 1
112 130 1
112 132 1
112 134 1
112 136 1
112 143 1
112 144 1
112 146 1
112 153 1
112 155 1
112 159 1
112 166 1
112 169 1
112 170 1
112 184 1
112 185 1
112 187 1
112 189 1
112 195 1
112 198 1
112 203 1
112 207 1
112 209 1
112 213 1
112 215 1
112 217 1
112 220 1
112 226 1
112 228 1
112 238 1
112 239 1
112 249 1
112 253 1
112 254 1
112 257 1
112 261 1
112 269 1
112 277 1
112 280 1
112 281 1
112 283 1
112 287 1
112 289 1
112 290 1
112 291 1
112 293 1
112 298 1
112 301 1
112 302 1
112 305 1
112 306 1
112 322 1
112 331 1
112 332 1
112 338 1
112 349 1
112 355 1
112 357 1
112 359 1
112 360 1
112 369 1
112 370 1
112 373 1
112 374 1
112 376 1
112 377 1
112 381 1
112 383 1
112 388 1
112 398 1
112 400 1
113 115 1
113 123 1
113 129 1
113 130 1
113 131 1
113 139 1
113 146 1
113 147 1
113 149 1
113 153 1
113 158 1
113 160 1
113 167 1
113 170 1
113 173 1
113 176 1
113 179 1
113 183 1
113 184 1
113 187 1
113 188 1
113 191 1
113 193 1
113 200 1
113 202 1
113 205 1
113 209 1
113 211 1
113 215 1
113 220 1
113 223 1
113 225 1
113 226 1
113 228 1
113 232 1
113 234 1
113 243 1
113 245 1
113 253 1
113 255 1
113 256 1
113 262 1
113 267 1
113 274 1
113 275 1
113 276 1
113 279 1
113 280 1
113 281 1
113 285 1
113 293 1
113 300 1
113 312 1
113 314 1
113 322 1
113 323 1
113 329 1
113 333 1
113 336 1
113 342 1
113 353 1
113 358 1
113 364 1
113 365 1
113 371 1
113 372 1
113 374 1
113 375 1
113 382 1
113 383 1
113 385 1
113 392 1
113 395 1
113 397 1
114 115 1
114 117 1
114 124 1
114 126 1
114 128 1
114 129 1
114 143 1
114 147 1
114 163 1
114 166 1
114 169 1
114 170 1
114 177 1
114 186 1
114 189 1
114 191 1
114 192 1
114 193 1
114 206 1
114 210 1
114 211 1
114 213 1
114 214 1
114 215 1
114 217 1
114 222 1
114 224 1
114 226 1
114 231 1
114 235 1
114 241 1
114 242 1
114 257 1
114 261 1
114 262 1
114 265 1
114 275 1
114 281 1
114 284 1
114 292 1
114 298 1
114 302 1
114 311 1
114 319 1
114 322 1
114 333 1
114 334 1
114 336 1
114 339 1
114 347 1
114 356 1
114 360 1
114 361 1
114 362 1
114 366 1
114 367 1
114 368 1
114 372 1
114 373 1
114 374 1
114 378 1
114 379 1
114 380 1
114 384 1
114 389 1
114 390 1
114 397 1
114 398 1
114 400 1
115 128 1
115 131 1
115 135 1
115 136 1
115 147 1
115 150 1
115 152 1
115 155 1
115 156 1
115 161 1
115 171 1
115 177 1
115 179 1
115 181 1
115 184 1
115 190 1
115 195 1
115 199 1
115 206 1
115 207 1
115 212 1
115 220 1
115 228 1
115 229 1
115 230 1
115 234 1
115 239 1
115 242 1
115 243 1
115 248 1
115 257 1
115 259 1
115 260 1
115 261 1
115 264 1
115 267 1
115 268 1
115 274 1
115 276 1
115 280 1
115 284 1
115 286 1
115 288 1
115 297 1
115 300 1
115 306 1
115 307 1
115 310 1
115 316 1
115 317 1
115 321 1
115 322 1
115 327 1
115 334 1
115 339 1
115 347 1
115 348 1
115 350 1
115 351 1
115 361 1
115 366 1
115 374 1
115 377 1
115 380 1
115 385 1
115 392 1
115 393 1
115 397 1
116 117 1
116 124 1
116 129 1
116 132 1
116 136 1
116 141 1
116 143 1
116 153 1
116 154 1
116 156 1
116 168 1
116 169 1
116 170 1
116 172 1
116 177 1
116 186 1
116 194 1
116 195 1
116 196 1
116 200 1
116 201 1
116 206 1
116 207 1
116 210 1
116 211 1
116 212 1
116 213 1
116 215 1
116 217 1
116 231 1
116 235 1
116 237 1
116 239 1
116 244 1
116 245 1
116 253 1
116 255 1
116 258 1
116 271 1
116 273 1
116 277 1
116 287 1
116 288 1
116 290 1
116 292 1
116 294 1
116 302 1
116 305 1
116 309 1
116 310 1
116 311 1
116 316 1
116 322 1
116 327 1
116 330 1
116 333 1
116 342 1
116 343 1
116 344 1
116 346 1
116 347 1
116 350 1
116 354 1
116 356 1
116 358 1
116 361 1
116 362 1
116 371 1
116 372 1
116 377 1
116 378 1
116 382 1
116 383 1
116 386 1
116 387 1
116 389 1
116 394 1
116 400 1
117 118 1
117 121 1
117 125 1
117 142 1
117 143 1
117 148 1
117 150 1
117 154 1
117 160 1
117 161 1
117 162 1
117 169 1
117 172 1
117 173 1
117 179 1
117 181 1
117 188 1
117 189 1
117 191 1
117 193 1
117 196 1
117 198 1
117 201 1
117 204 1
117 206 1
117 207 1
117 213 1
117 218 1
117 220 1
117 225 1
117 227 1
117 228 1
117 229 1
117 236 1
117 238 1
117 240 1
117 241 1
117 245 1
117 248 1
117 249 1
117 256 1
117 257 1
117 258 1
117 260 1
117 261 1
117 273 1
117 278 1
117 283 1
117 290 1
117 291 1
117 294 1
117 298 1
117 299 1
117 302 1
117 304 1
117 305 1
117 308 1
117 315 1
117 316 1
117 318 1
117 324 1
117 325 1
117 328 1
117 329 1
117 333 1
117 340 1
117 344 1
117 345 1
117 354 1
117 358 1
117 359 1
117 365 1
117 366 1
117 369 1
117 370 1
117 373 1
117 375 1
117 385 1
117 394 1
117 397 1
117 399 1
118 119 1
118 137 1
118 138 1
118 139 1
118 144 1
118 145 1
118 152 1
118 155 1
118 162 1
118 173 1
118 174 1
118 179 1
118 182 1
118 186 1
118 192 1
118 195 1
118 201 1
118 204 1
118 205 1
118 207 1
118 209 1
118 226 1
118 229 1
118 230 1
118 231 1
118 233 1
118 235 1
118 240 1
118 242 1
118 255 1
118 265 1
118 266 1
118 267 1
118 270 1
118 271 1
118 276 1
118 281 1
118 299 1
118 301 1
118 306 1
118 316 1
118 320 1
118 323 1
118 324 1
118 326 1
118 329 1
118 331 1
118 332 1
118 334 1
118 336 1
118 349 1
118 350 1
118 351 1
118 353 1
118 357 1
118 369 1
118 371 1
118 373 1
118 377 1
118 386 1
118 390 1
118 391 1
118 396 1
119 120 1
119 131 1
119 132 1
119 136 1
119 137 1
119 138 1
119 140 1
119 148 1
119 150 1
119 154 1
119 160 1
119 161 1
119 164 1
119 176 1
119 177 1
119 179 1
119 185 1
119 188 1
119 192 1
119 194 1
119 202 1
119 214 1
119 215 1
119 216 1
119 224 1
119 243 1
119 245 1
119 251 1
119 259 1
119 260 1
119 263 1
119 270 1
119 271 1
119 277 1
119 300 1
119 302 1
119 305 1
119 310 1
119 316 1
119 319 1
119 324 1
119 325 1
119 329 1
119 333 1
119 343 1
119 345 1
119 351 1
119 357 1
119 361 1
119 372 1
119 379 1
119 380 1
119 385 1
119 386 1
119 392 1
119 394 1
119 398 1
120 122 1
120 124 1
120 125 1
120 127 1
120 130 1
120 136 1
120 143 1
120 144 1
120 145 1
120 147 1
120 159 1
120 168 1
120 172 1
120 186 1
120 188 1
120 189 1
120 192 1
120 193 1
120 194 1
120 201 1
120 204 1
120 208 1
120 209 1
120 211 1
120 214 1
120 223 1
120 225 1
120 226 1
120 229 1
120 237 1
120 239 1
120 241 1
120 248 1
120 249 1
120 253 1
120 255 1
120 256 1
120 259 1
120 267 1
120 280 1
120 282 1
120 291 1
120 298 1
120 299 1
120 307 1
120 309 1
120 322 1
120 326 1
120 328 1
120 329 1
120 330 1
120 333 1
120 334 1
120 335 1
120 336 1
120 337 1
120 350 1
120 360 1
120 369 1
120 375 1
120 377 1
120 380 1
120 382 1
120 383 1
120 398 1
121 124 1
121 125 1
121 126 1
121 127 1
121 129 1
121 135 1
121 138 1
121 144 1
121 147 1
121 156 1
121 159 1
121 162 1
121 163 1
121 168 1
121 179 1
121 182 1
121 184 1
121 193 1
121 202 1
121 203 1
121 204 1
121 214 1
121 218 1
121 229 1
121 231 1
121 234 1
121 237 1
121 240 1
121 241 1
121 244 1
121 245 1
121 249 1
121 253 1
121 255 1
121 258 1
121 262 1
121 274 1
121 283 1
121 284 1
121 294 1
121 296 1
121 297 1
121 299 1
121 301 1
121 307 1
121 308 1
121 314 1
121 316 1
121 320 1
121 321 1
121 327 1
121 337 1
121 339 1
121 345 1
121 350 1
121 355 1
121 356 1
121 359 1
121 364 1
121 381 1
121 385 1
121 389 1
121 390 1
121 393 1
121 397 1
122 130 1
122 133 1
122 136 1
122 137 1
122 143 1
122 145 1
122 148 1
122 150 1
122 151 1
122 154 1
122 157 1
122 161 1
122 167 1
122 173 1
122 175 1
122 177 1
122 179 1
122 183 1
122 184 1
122 188 1
122 190 1
122 198 1
122 199 1
122 200 1
122 204 1
122 210 1
122 213 1
122 222 1
122 230 1
122 231 1
122 232 1
122 237 1
122 243 1
122 245 1
122 250 1
122 255 1
122 257 1
122 265 1
122 266 1
122 274 1
122 275 1
122 280 1
122 289 1
122 295 1
122 296 1
122 298 1
122 299 1
122 301 1
122 302 1
122 306 1
122 308 1
122 317 1
122 319 1
122 326 1
122 327 1
122 330 1
122 336 1
122 337 1
122 340 1
122 341 1
122 345 1
122 357 1
122 367 1
122 370 1
122 371 1
122 372 1
122 385 1
122 386 1
122 387 1
122 394 1
122 395 1
123 137 1
123 141 1
123 142 1
123 147 1
123 148 1
123 150 1
123 151 1
123 155 1
123 161 1
123 162 1
123 166 1
123 172 1
123 174 1
123 175 1
123 176 1
123 180 1
123 182 1
123 192 1
123 196 1
123 197 1
123 203 1
123 204 1
123 209 1
123 210 1
123 211 1
123 212 1
123 213 1
123 216 1
123 218 1
123 229 1
123 230 1
123 233 1
123 234 1
123 241 1
123 246 1
123 249 1
123 254 1
123 256 1
123 258 1
123 261 1
123 268 1
123 271 1
123 278 1
123 279 1
123 282 1
123 283 1
123 285 1
123 288 1
123 300 1
123 302 1
123 303 1
123 305 1
123 309 1
123 312 1
123 313 1
123 320 1
123 323 1
123 324 1
123 328 1
123 333 1
123 335 1
123 343 1
123 349 1
123 356 1
123 359 1
123 360 1
123 363 1
123 369 1
123 370 1
123 371 1
123 372 1
123 373 1
123 376 1
123 379 1
123 383 1
123 395 1
123 397 1
124 125 1
124 128 1
124 133 1
124 134 1
124 136 1
124 141 1
124 143 1
124 145 1
124 147 1
124 166 1
124 167 1
124 171 1
124 173 1
124 180 1
124 185 1
124 193 1
124 196 1
124 199 1
124 207 1
124 209 1
124 215 1
124 218 1
124 223 1
124 226 1
124 230 1
124 237 1
124 238 1
124 249 1
124 250 1
124 262 1
124 270 1
124 273 1
124 280 1
124 284 1
124 292 1
124 295 1
124 296 1
124 301 1
124 302 1
124 303 1
124 304 1
124 307 1
124 319 1
124 322 1
124 324 1
124 328 1
124 330 1
124 338 1
124 341 1
124 344 1
124 347 1
124 350 1
124 351 1
124 353 1
124 358 1
124 359 1
124 367 1
124 378 1
124 380 1
124 381 1
124 383 1
124 384 1
124 387 1
124 388 1
124 392 1
124 393 1
124 397 1
125 134 1
125 135 1
125 138 1
125 140 1
125 143 1
125 158 1
125 165 1
125 166 1
125 168 1
125 172 1
125 183 1
125 184 1
125 186 1
125 188 1
125 191 1
125 193 1
125 194 1
125 200 1
125 209 1
125 212 1
125 217 1
125 221 1
125 223 1
125 229 1
125 230 1
125 234 1
125 237 1
125 240 1
125 242 1
125 248 1
125 252 1
125 254 1
125 258 1
125 260 1
125 266 1
125 270 1
125 273 1
125 276 1
125 280 1
125 285 1
125 287 1
125 289 1
125 290 1
125 294 1
125 298 1
125 300 1
125 301 1
125 303 1
125 304 1
125 310 1
125 312 1
125 317 1
125 318 1
125 320 1
125 327 1
125 337 1
125 345 1
125 349 1
125 350 1
125 353 1
125 355 1
125 356 1
125 359 1
125 364 1
125 365 1
125 371 1
125 376 1
125 381 1
125 382 1
125 383 1
125 385 1
125 386 1
125 388 1
125 389 1
125 400 1
126 128 1
126 129 1
126 131 1
126 133 1
126 138 1
126 140 1
126 143 1
126 146 1
126 147 1
126 151 1
126 154 1
126 156 1
126 161 1
126 163 1
126 166 1
126 178 1
126 179 1
126 184 1
126 185 1
126 187 1
126 192 1
126 196 1
126 199 1
126 207 1
126 208 1
126 213 1
126 223 1
126 228 1
126 231 1
126 247 1
126 248 1
126 255 1
126 257 1
126 261 1
126 262 1
126 264 1
126 271 1
126 276 1
126 281 1
126 287 1
126 295 1
126 304 1
126 305 1
126 314 1
126 315 1
126 319 1
126 322 1
126 323 1
126 324 1
126 334 1
126 335 1
126 340 1
126 344 1
126 348 1
126 352 1
126 353 1
126 358 1
126 360 1
126 367 1
126 372 1
126 376 1
126 381 1
126 382 1
126 384 1
126 385 1
126 391 1
127 129 1
127 133 1
127 134 1
127 136 1
127 141 1
127 142 1
127 143 1
127 145 1
127 151 1
127 154 1
127 156 1
127 158 1
127 162 1
127 169 1
127 170 1
127 171 1
127 173 1
127 176 1
127 180 1
127 187 1
127 194 1
127 195 1
127 199 1
127 208 1
127 210 1
127 211 1
127 216 1
127 219 1
127 225 1
127 227 1
127 240 1
127 241 1
127 243 1
127 244 1
127 250 1
127 253 1
127 257 1
127 258 1
127 261 1
127 262 1
127 264 1
127 265 1
127 267 1
127 268 1
127 276 1
127 280 1
127 283 1
127 286 1
127 287 1
127 293 1
127 294 1
127 297 1
127 303 1
127 313 1
127 314 1
127 315 1
127 317 1
127 318 1
127 320 1
127 324 1
127 330 1
127 334 1
127 335 1
127 345 1
127 346 1
127 347 1
127 353 1
127 359 1
127 361 1
127 366 1
127 368 1
127 371 1
127 373 1
127 375 1
127 377 1
127 387 1
127 391 1
127 392 1
127 395 1
127 398 1
128 129 1
128 134 1
128 135 1
128 138 1
128 150 1
128 153 1
128 156 1
128 159 1
128 160 1
128 163 1
128 165 1
128 167 1
128 168 1
128 170 1
128 174 1
128 176 1
128 177 1
128 188 1
128 191 1
128 194 1
128 199 1
128 203 1
128 204 1
128 205 1
128 206 1
128 207 1
128 211 1
128 215 1
128 217 1
128 219 1
128 220 1
128 226 1
128 228 1
128 230 1
128 231 1
128 235 1
128 238 1
128 241 1
128 244 1
128 255 1
128 256 1
128 263 1
128 269 1
128 273 1
128 284 1
128 286 1
128 288 1
128 294 1
128 295 1
128 298 1
128 300 1
128 301 1
128 305 1
128 311 1
128 324 1
128 325 1
128 331 1
128 333 1
128 335 1
128 338 1
128 343 1
128 349 1
128 350 1
128 351 1
128 359 1
128 368 1
128 375 1
128 378 1
128 381 1
128 383 1
128 390 1
128 394 1
128 396 1
129 131 1
129 132 1
129 134 1
129 140 1
129 149 1
129 155 1
129 158 1
129 161 1
129 162 1
129 163 1
129 166 1
129 171 1
129 175 1
129 180 1
129 182 1
129 184 1
129 189 1
129 196 1
129 198 1
129 199 1
129 203 1
129 207 1
129 216 1
129 220 1
129 223 1
129 233 1
129 239 1
129 244 1
129 245 1
129 253 1
129 254 1
129 260 1
129 261 1
129 264 1
129 265 1
129 266 1
129 270 1
129 272 1
129 273 1
129 274 1
129 279 1
129 280 1
129 281 1
129 283 1
129 287 1
129 288 1
129 290 1
129 295 1
129 300 1
129 302 1
129 304 1
129 306 1
129 307 1
129 309 1
129 310 1
129 311 1
129 312 1
129 319 1
129 330 1
129 334 1
129 339 1
129 341 1
129 345 1
129 354 1
129 358 1
129 359 1
129 363 1
129 364 1
129 367 1
129 370 1
129 371 1
129 372 1
129 374 1
129 379 1
129 380 1
129 381 1
129 382 1
129 385 1
129 386 1
129 387 1
129 388 1
129 391 1
129 394 1
129 399 1
129 400 1
130 134 1
130 147 1
130 150 1
130 157 1
130 158 1
130 159 1
130 162 1
130 164 1
130 167 1
130 171 1
130 175 1
130 177 1
130 179 1
130 183 1
130 184 1
130 185 1
130 191 1
130 193 1
130 194 1
130 200 1
130 204 1
130 208 1
130 210 1
130 218 1
130 219 1
130 220 1
130 221 1
130 226 1
130 227 1
130 229 1
130 237 1
130 238 1
130 240 1
130 243 1
130 247 1
130 248 1
130 249 1
130 251 1
130 258 1
130 262 1
130 263 1
130 265 1
130 268 1
130 274 1
130 277 1
130 279 1
130 282 1
130 283 1
130 295 1
130 297 1
130 299 1
130 301 1
130 308 1
130 318 1
130 321 1
130 324 1
130 333 1
130 336 1
130 337 1
130 338 1
130 343 1
130 346 1
130 349 1
130 350 1
130 360 1
130 362 1
130 365 1
130 366 1
130 371 1
130 372 1
130 376 1
130 382 1
130 386 1
130 390 1
130 392 1
130 397 1
130 400 1
131 135 1
131 145 1
131 146 1
131 153 1
131 154 1
131 156 1
131 157 1
131 159 1
131 162 1
131 165 1
131 167 1
131 171 1
131 173 1
131 176 1
131 178 1
131 180 1
131 185 1
131 189 1
131 190 1
131 191 1
131 192 1
131 197 1
131 202 1
131 203 1
131 205 1
131 208 1
131 209 1
131 218 1
131 224 1
131 228 1
131 240 1
131 262 1
131 264 1
131 266 1
131 268 1
131 270 1
131 279 1
131 280 1
131 286 1
131 291 1
131 293 1
131 297 1
131 302 1
131 303 1
131 306 1
131 310 1
131 312 1
131 315 1
131 317 1
131 322 1
131 325 1
131 326 1
131 328 1
131 334 1
131 338 1
131 340 1
131 342 1
131 344 1
131 356 1
131 363 1
131 364 1
131 370 1
131 382 1
131 388 1
131 395 1
131 397 1
131 398 1
131 400 1
132 133 1
132 141 1
132 142 1
132 145 1
132 149 1
132 153 1
132 168 1
132 169 1
132 172 1
132 173 1
132 178 1
132 179 1
132 199 1
132 200 1
132 201 1
132 204 1
132 208 1
132 212 1
132 241 1
132 242 1
132 243 1
132 246 1
132 247 1
132 249 1
132 251 1
132 257 1
132 266 1
132 269 1
132 270 1
132 272 1
132 275 1
132 286 1
132 287 1
132 289 1
132 291 1
132 303 1
132 304 1
132 308 1
132 312 1
132 319 1
132 320 1
132 325 1
132 326 1
132 329 1
132 340 1
132 342 1
132 347 1
132 349 1
132 350 1
132 351 1
132 356 1
132 363 1
132 364 1
132 366 1
132 370 1
132 371 1
132 378 1
132 379 1
132 380 1
132 381 1
132 383 1
132 384 1
132 387 1
132 400 1
133 136 1
133 139 1
133 140 1
133 141 1
133 153 1
133 158 1
133 159 1
133 160 1
133 163 1
133 164 1
133 165 1
133 166 1
133 168 1
133 174 1
133 175 1
133 176 1
133 185 1
133 187 1
133 192 1
133 198 1
133 200 1
133 205 1
133 210 1
133 212 1
133 217 1
133 223 1
133 225 1
133 227 1
133 229 1
133 230 1
133 231 1
133 232 1
133 237 1
133 246 1
133 249 1
133 257 1
133 262 1
133 264 1
133 266 1
133 267 1
133 271 1
133 278 1
133 281 1
133 285 1
133 286 1
133 291 1
133 293 1
133 294 1
133 303 1
133 304 1
133 305 1
133 306 1
133 307 1
133 308 1
133 312 1
133 313 1
133 316 1
133 319 1
133 324 1
133 325 1
133 326 1
133 327 1
133 332 1
133 334 1
133 345 1
133 348 1
133 350 1
133 354 1
133 367 1
133 368 1
133 369 1
133 370 1
133 374 1
133 377 1
133 380 1
133 382 1
133 384 1
133 386 1
133 392 1
133 400 1
134 137 1
134 144 1
134 147 1
134 153 1
134 154 1
134 160 1
134 161 1
134 162 1
134 165 1
134 166 1
134 173 1
134 175 1
134 180 1
134 182 1
134 184 1
134 188 1
134 196 1
134 208 1
134 210 1
134 214 1
134 216 1
134 217 1
134 220 1
134 222 1
134 225 1
134 226 1
134 227 1
134 228 1
134 229 1
134 230 1
134 233 1
134 241 1
134 244 1
134 254 1
134 261 1
134 270 1
134 272 1
134 275 1
134 279 1
134 282 1
134 283 1
134 285 1
134 289 1
134 292 1
134 293 1
134 296 1
134 297 1
134 300 1
134 301 1
134 309 1
134 317 1
134 325 1
134 328 1
134 329 1
134 332 1
134 334 1
134 336 1
134 337 1
134 338 1
134 349 1
134 350 1
134 352 1
134 359 1
134 362 1
134 364 1
134 374 1
134 377 1
134 385 1
134 386 1
135 138 1
135 139 1
135 144 1
135 153 1
135 155 1
135 164 1
135 166 1
135 171 1
135 176 1
135 177 1
135 185 1
135 188 1
135 190 1
135 195 1
135 196 1
135 200 1
135 213 1
135 214 1
135 219 1
135 221 1
135 223 1
135 226 1
135 237 1
135 238 1
135 240 1
135 243 1
135 244 1
135 255 1
135 259 1
135 263 1
135 265 1
135 276 1
135 277 1
135 281 1
135 288 1
135 291 1
135 295 1
135 306 1
135 307 1
135 314 1
135 318 1
135 321 1
135 330 1
135 332 1
135 335 1
135 337 1
135 338 1
135 339 1
135 342 1
135 345 1
135 346 1
135 349 1
135 350 1
135 354 1
135 355 1
135 374 1
135 376 1
135 377 1
135 383 1
135 395 1
135 397 1
135 399 1
136 141 1
136 143 1
136 144 1
136 146 1
136 147 1
136 151 1
136 155 1
136 156 1
136 158 1
136 160 1
136 167 1
136 177 1
136 179 1
136 181 1
136 183 1
136 184 1
136 189 1
136 193 1
136 198 1
136 202 1
136 204 1
136 205 1
136 207 1
136 209 1
136 221 1
136 224 1
136 227 1
136 231 1
136 235 1
136 237 1
136 243 1
136 247 1
136 265 1
136 268 1
136 269 1
136 271 1
136 276 1
136 292 1
136 297 1
136 299 1
136 301 1
136 302 1
136 305 1
136 307 1
136 317 1
136 322 1
136 333 1
136 334 1
136 337 1
136 342 1
136 346 1
136 347 1
136 349 1
136 356 1
136 359 1
136 360 1
136 361 1
136 363 1
136 364 1
136 370 1
136 375 1
136 376 1
136 380 1
136 381 1
136 386 1
136 396 1
137 140 1
137 151 1
137 157 1
137 160 1
137 171 1
137 183 1
137 187 1
137 188 1
137 191 1
137 192 1
137 193 1
137 194 1
137 195 1
137 199 1
137 200 1
137 201 1
137 212 1
137 214 1
137 217 1
137 218 1
137 219 1
137 227 1
137 236 1
137 238 1
137 241 1
137 244 1
137 245 1
137 246 1
137 251 1
137 256 1
137 257 1
137 260 1
137 269 1
137 272 1
137 273 1
137 274 1
137 281 1
137 287 1
137 291 1
137 292 1
137 297 1
137 310 1
137 334 1
137 339 1
137 342 1
137 349 1
137 352 1
137 356 1
137 361 1
137 364 1
137 366 1
137 370 1
137 372 1
137 373 1
137 375 1
137 378 1
137 380 1
137 381 1
137 385 1
137 386 1
137 393 1
137 396 1
138 139 1
138 140 1
138 141 1
138 151 1
138 152 1
138 157 1
138 168 1
138 174 1
138 175 1
138 179 1
138 180 1
138 184 1
138 193 1
138 194 1
138 196 1
138 197 1
138 199 1
138 202 1
138 204 1
138 205 1
138 207 1
138 229 1
138 233 1
138 234 1
138 237 1
138 239 1
138 246 1
138 252 1
138 257 1
138 263 1
138 264 1
138 272 1
138 275 1
138 279 1
138 286 1
138 289 1
138 293 1
138 296 1
138 298 1
138 299 1
138 301 1
138 302 1
138 304 1
138 305 1
138 306 1
138 309 1
138 311 1
138 319 1
138 321 1
138 323 1
138 325 1
138 327 1
138 330 1
138 332 1
138 334 1
138 335 1
138 343 1
138 344 1
138 345 1
138 347 1
138 350 1
138 354 1
138 358 1
138 361 1
138 363 1
138 377 1
138 382 1
138 385 1
138 386 1
138 389 1
138 394 1
138 397 1
138 400 1
139 141 1
139 143 1
139 145 1
139 148 1
139 150 1
139 154 1
139 157 1
139 165 1
139 169 1
139 171 1
139 177 1
139 180 1
139 181 1
139 185 1
139 189 1
139 194 1
139 195 1
139 205 1
139 210 1
139 213 1
139 217 1
139 227 1
139 229 1
139 231 1
139 232 1
139 234 1
139 236 1
139 239 1
139 241 1
139 243 1
139 245 1
139 246 1
139 253 1
139 258 1
139 260 1
139 261 1
139 264 1
139 268 1
139 269 1
139 270 1
139 276 1
139 279 1
139 290 1
139 292 1
139 307 1
139 318 1
139 324 1
139 328 1
139 346 1
139 354 1
139 355 1
139 364 1
139 366 1
139 387 1
139 388 1
139 389 1
139 393 1
140 143 1
140 145 1
140 147 1
140 148 1
140 156 1
140 161 1
140 162 1
140 164 1
140 165 1
140 166 1
140 169 1
140 171 1
140 173 1
140 176 1
140 181 1
140 183 1
140 188 1
140 189 1
140 192 1
140 193 1
140 197 1
140 207 1
140 213 1
140 217 1
140 220 1
140 223 1
140 224 1
140 230 1
140 232 1
140 239 1
140 240 1
140 241 1
140 247 1
140 250 1
140 258 1
140 265 1
140 274 1
140 283 1
140 289 1
140 293 1
140 294 1
140 302 1
140 304 1
140 310 1
140 322 1
140 325 1
140 326 1
140 336 1
140 337 1
140 338 1
140 339 1
140 340 1
140 352 1
140 358 1
140 366 1
140 381 1
140 383 1
140 385 1
140 389 1
140 397 1
140 398 1
140 399 1
141 145 1
141 146 1
141 147 1
141 148 1
141 152 1
141 157 1
141 158 1
141 165 1
141 177 1
141 178 1
141 185 1
141 186 1
141 199 1
141 200 1
141 201 1
141 202 1
141 206 1
141 210 1
141 211 1
141 213 1
141 214 1
141 215 1
141 216 1
141 219 1
141 221 1
141 222 1
141 226 1
141 231 1
141 233 1
141 235 1
141 236 1
141 240 1
141 242 1
141 245 1
141 246 1
141 256 1
141 257 1
141 258 1
141 261 1
141 264 1
141 265 1
141 268 1
141 272 1
141 276 1
141 282 1
141 290 1
141 298 1
141 299 1
141 307 1
141 308 1
141 309 1
141 316 1
141 318 1
141 326 1
141 328 1
141 331 1
141 336 1
141 344 1
141 348 1
141 357 1
141 361 1
141 366 1
141 367 1
141 372 1
141 374 1
141 376 1
141 378 1
141 384 1
141 390 1
141 396 1
141 400 1
142 151 1
142 154 1
142 155 1
142 156 1
142 161 1
142 169 1
142 171 1
142 173 1
142 174 1
142 177 1
142 184 1
142 187 1
142 189 1
142 197 1
142 198 1
142 202 1
142 203 1
142 208 1
142 209 1
142 211 1
142 217 1
142 226 1
142 236 1
142 237 1
142 239 1
142 245 1
142 250 1
142 257 1
142 261 1
142 262 1
142 268 1
142 278 1
142 286 1
142 298 1
142 301 1
142 303 1
142 316 1
142 317 1
142 322 1
142 323 1
142 335 1
142 340 1
142 342 1
142 349 1
142 350 1
142 354 1
142 358 1
142 365 1
142 366 1
142 368 1
142 378 1
142 390 1
142 396 1
143 145 1
143 154 1
143 155 1
143 156 1
143 163 1
143 164 1
143 166 1
143 168 1
143 176 1
143 179 1
143 181 1
143 182 1
143 185 1
143 187 1
143 189 1
143 194 1
143 196 1
143 198 1
143 203 1
143 208 1
143 215 1
143 216 1
143 217 1
143 221 1
143 223 1
143 224 1
143 225 1
143 226 1
143 232 1
143 233 1
143 237 1
143 250 1
143 251 1
143 253 1
143 255 1
143 266 1
143 272 1
143 275 1
143 282 1
143 283 1
143 291 1
143 295 1
143 305 1
143 307 1
143 318 1
143 322 1
143 325 1
143 328 1
143 332 1
143 339 1
143 340 1
143 343 1
143 353 1
143 358 1
143 359 1
143 360 1
143 379 1
143 386 1
143 388 1
143 389 1
143 393 1
143 394 1
144 146 1
144 150 1
144 157 1
144 158 1
144 161 1
144 164 1
144 167 1
144 173 1
144 174 1
144 177 1
144 179 1
144 188 1
144 190 1
144 202 1
144 203 1
144 204 1
144 205 1
144 208 1
144 210 1
144 217 1
144 223 1
144 237 1
144 238 1
144 239 1
144 240 1
144 246 1
144 249 1
144 252 1
144 256 1
144 260 1
144 262 1
144 271 1
144 272 1
144 277 1
144 283 1
144 298 1
144 302 1
144 305 1
144 313 1
144 315 1
144 320 1
144 327 1
144 332 1
144 336 1
144 338 1
144 341 1
144 348 1
144 350 1
144 351 1
144 354 1
144 355 1
144 362 1
144 371 1
144 372 1
144 373 1
144 375 1
144 377 1
144 383 1
144 384 1
144 387 1
144 390 1
144 394 1
145 157 1
145 161 1
145 164 1
145 168 1
145 181 1
145 183 1
145 186 1
145 187 1
145 207 1
145 208 1
145 211 1
145 212 1
145 218 1
145 221 1
145 222 1
145 223 1
145 226 1
145 229 1
145 231 1
145 235 1
145 241 1
145 242 1
145 246 1
145 251 1
145 252 1
145 254 1
145 256 1
145 259 1
145 261 1
145 272 1
145 274 1
145 276 1
145 287 1
145 291 1
145 293 1
145 294 1
145 295 1
145 296 1
145 305 1
145 307 1
145 309 1
145 312 1
145 314 1
145 319 1
145 322 1
145 330 1
145 338 1
145 342 1
145 343 1
145 344 1
145 347 1
145 353 1
145 355 1
145 361 1
145 364 1
145 368 1
145 370 1
145 373 1
145 374 1
145 376 1
145 386 1
145 397 1
146 151 1
146 153 1
146 155 1
146 156 1
146 161 1
146 169 1
146 172 1
146 176 1
146 181 1
146 186 1
146 199 1
146 200 1
146 202 1
146 220 1
146 222 1
146 229 1
146 230 1
146 233 1
146 245 1
146 250 1
146 252 1
146 258 1
146 263 1
146 267 1
146 269 1
146 271 1
146 277 1
146 278 1
146 281 1
146 284 1
146 289 1
146 295 1
146 298 1
146 303 1
146 304 1
146 306 1
146 311 1
146 313 1
146 314 1
146 320 1
146 326 1
146 328 1
146 329 1
146 330 1
146 332 1
146 336 1
146 341 1
146 343 1
146 344 1
146 346 1
146 347 1
146 350 1
146 351 1
146 352 1
146 355 1
146 371 1
146 373 1
146 374 1
146 375 1
146 376 1
146 395 1
146 396 1
147 160 1
147 162 1
147 170 1
147 171 1
147 179 1
147 180 1
147 187 1
147 195 1
147 199 1
147 206 1
147 215 1
147 216 1
147 229 1
147 233 1
147 240 1
147 243 1
147 244 1
147 252 1
147 264 1
147 269 1
147 272 1
147 273 1
147 278 1
147 280 1
147 284 1
147 292 1
147 298 1
147 299 1
147 300 1
147 305 1
147 309 1
147 311 1
147 312 1
147 314 1
147 315 1
147 317 1
147 319 1
147 320 1
147 321 1
147 322 1
147 323 1
147 326 1
147 330 1
147 333 1
147 335 1
147 339 1
147 341 1
147 345 1
147 347 1
147 349 1
147 350 1
147 351 1
147 354 1
147 357 1
147 361 1
147 363 1
147 364 1
147 370 1
147 372 1
147 374 1
147 376 1
147 379 1
147 382 1
147 385 1
147 386 1
147 391 1
147 392 1
147 398 1
147 399 1
148 158 1
148 163 1
148 167 1
148 176 1
148 180 1
148 181 1
148 192 1
148 196 1
148 197 1
148 199 1
148 206 1
148 207 1
148 211 1
148 216 1
148 217 1
148 218 1
148 229 1
148 241 1
148 243 1
148 247 1
148 253 1
148 261 1
148 262 1
148 263 1
148 264 1
148 266 1
148 268 1
148 272 1
148 275 1
148 277 1
148 280 1
148 282 1
148 285 1
148 286 1
148 289 1
148 290 1
148 291 1
148 297 1
148 299 1
148 302 1
148 305 1
148 306 1
148 308 1
148 313 1
148 318 1
148 319 1
148 321 1
148 333 1
148 336 1
148 338 1
148 339 1
148 345 1
148 351 1
148 353 1
148 363 1
148 365 1
148 368 1
148 372 1
148 373 1
148 376 1
148 378 1
148 384 1
148 391 1
148 394 1
148 395 1
148 396 1
148 397 1
149 160 1
149 163 1
149 164 1
149 173 1
149 186 1
149 193 1
149 195 1
149 197 1
149 198 1
149 211 1
149 224 1
149 230 1
149 231 1
149 233 1
149 241 1
149 244 1
149 246 1
149 249 1
149 251 1
149 252 1
149 253 1
149 262 1
149 270 1
149 271 1
149 274 1
149 275 1
149 278 1
149 279 1
149 281 1
149 282 1
149 287 1
149 288 1
149 289 1
149 297 1
149 301 1
149 302 1
149 304 1
149 306 1
149 307 1
149 312 1
149 317 1
149 322 1
149 323 1
149 326 1
149 333 1
149 334 1
149 339 1
149 341 1
149 348 1
149 350 1
149 351 1
149 352 1
149 353 1
149 356 1
149 363 1
149 364 1
149 367 1
149 369 1
149 370 1
149 372 1
149 381 1
149 382 1
149 385 1
149 390 1
149 394 1
149 398 1
150 155 1
150 165 1
150 172 1
150 173 1
150 178 1
150 182 1
150 186 1
150 187 1
150 190 1
150 191 1
150 197 1
150 199 1
150 203 1
150 205 1
150 206 1
150 209 1
150 210 1
150 219 1
150 222 1
150 224 1
150 227 1
150 229 1
150 233 1
150 235 1
150 247 1
150 254 1
150 260 1
150 261 1
150 267 1
150 268 1
150 287 1
150 290 1
150 293 1
150 297 1
150 300 1
150 304 1
150 306 1
150 312 1
150 315 1
150 326 1
150 327 1
150 336 1
150 338 1
150 339 1
150 345 1
150 347 1
150 349 1
150 362 1
150 367 1
150 370 1
150 371 1
150 379 1
150 380 1
150 388 1
150 391 1
150 397 1
151 152 1
151 153 1
151 155 1
151 156 1
151 157 1
151 174 1
151 179 1
151 187 1
151 191 1
151 192 1
151 193 1
151 200 1
151 210 1
151 216 1
151 219 1
151 220 1
151 222 1
151 223 1
151 231 1
151 233 1
151 236 1
151 252 1
151 254 1
151 259 1
151 260 1
151 261 1
151 265 1
151 267 1
151 270 1
151 271 1
151 280 1
151 283 1
151 285 1
151 286 1
151 287 1
151 289 1
151 292 1
151 295 1
151 299 1
151 304 1
151 311 1
151 312 1
151 313 1
151 314 1
151 315 1
151 320 1
151 325 1
151 331 1
151 345 1
151 351 1
151 362 1
151 366 1
151 373 1
151 374 1
151 380 1
151 382 1
151 389 1
151 392 1
151 393 1
151 397 1
151 399 1
152 154 1
152 155 1
152 158 1
152 167 1
152 168 1
152 170 1
152 180 1
152 181 1
152 185 1
152 189 1
152 193 1
152 196 1
152 197 1
152 199 1
152 202 1
152 204 1
152 205 1
152 209 1
152 216 1
152 220 1
152 223 1
152 225 1
152 238 1
152 239 1
152 241 1
152 244 1
152 248 1
152 249 1
152 259 1
152 260 1
152 262 1
152 264 1
152 268 1
152 279 1
152 287 1
152 291 1
152 295 1
152 296 1
152 301 1
152 303 1
152 305 1
152 309 1
152 317 1
152 324 1
152 326 1
152 329 1
152 330 1
152 332 1
152 334 1
152 335 1
152 341 1
152 343 1
152 345 1
152 354 1
152 361 1
152 366 1
152 368 1
152 370 1
152 373 1
152 374 1
152 379 1
152 380 1
152 381 1
152 382 1
152 384 1
152 385 1
152 397 1
152 398 1
153 157 1
153 158 1
153 159 1
153 160 1
153 163 1
153 169 1
153 171 1
153 173 1
153 183 1
153 184 1
153 185 1
153 192 1
153 195 1
153 199 1
153 208 1
153 212 1
153 223 1
153 235 1
153 245 1
153 247 1
153 252 1
153 253 1
153 254 1
153 256 1
153 259 1
153 264 1
153 266 1
153 270 1
153 276 1
153 278 1
153 282 1
153 283 1
153 286 1
153 298 1
153 300 1
153 307 1
153 326 1
153 327 1
153 329 1
153 335 1
153 348 1
153 351 1
153 359 1
153 364 1
153 370 1
153 371 1
153 373 1
153 374 1
153 378 1
153 379 1
153 383 1
153 390 1
153 393 1
153 398 1
153 400 1
154 160 1
154 162 1
154 166 1
154 170 1
154 171 1
154 173 1
154 176 1
154 179 1
154 183 1
154 188 1
154 191 1
154 194 1
154 195 1
154 200 1
154 203 1
154 207 1
154 210 1
154 215 1
154 223 1
154 232 1
154 243 1
154 252 1
154 254 1
154 257 1
154 259 1
154 261 1
154 262 1
154 265 1
154 276 1
154 282 1
154 290 1
154 303 1
154 304 1
154 306 1
154 315 1
154 320 1
154 323 1
154 325 1
154 326 1
154 329 1
154 331 1
154 341 1
154 346 1
154 361 1
154 365 1
154 366 1
154 386 1
154 400 1
155 163 1
155 166 1
155 171 1
155 173 1
155 174 1
155 185 1
155 188 1
155 200 1
155 209 1
155 211 1
155 212 1
155 216 1
155 219 1
155 221 1
155 222 1
155 233 1
155 235 1
155 236 1
155 240 1
155 243 1
155 244 1
155 245 1
155 249 1
155 255 1
155 262 1
155 268 1
155 269 1
155 270 1
155 281 1
155 282 1
155 285 1
155 286 1
155 296 1
155 305 1
155 309 1
155 310 1
155 313 1
155 314 1
155 317 1
155 319 1
155 324 1
155 325 1
155 330 1
155 335 1
155 336 1
155 339 1
155 341 1
155 342 1
155 346 1
155 348 1
155 353 1
155 365 1
155 366 1
155 368 1
155 371 1
155 377 1
155 384 1
156 179 1
156 185 1
156 186 1
156 188 1
156 190 1
156 194 1
156 197 1
156 201 1
156 204 1
156 208 1
156 211 1
156 220 1
156 222 1
156 228 1
156 229 1
156 233 1
156 237 1
156 238 1
156 241 1
156 243 1
156 244 1
156 245 1
156 252 1
156 254 1
156 259 1
156 265 1
156 271 1
156 272 1
156 280 1
156 284 1
156 291 1
156 292 1
156 294 1
156 298 1
156 302 1
156 309 1
156 316 1
156 321 1
156 325 1
156 328 1
156 332 1
156 340 1
156 342 1
156 344 1
156 346 1
156 348 1
156 354 1
156 358 1
156 359 1
156 364 1
156 365 1
156 367 1
156 383 1
156 384 1
156 394 1
156 395 1
156 399 1
156 400 1
157 158 1
157 163 1
157 171 1
157 177 1
157 178 1
157 180 1
157 181 1
157 185 1
157 189 1
157 192 1
157 194 1
157 198 1
157 199 1
157 204 1
157 205 1
157 206 1
157 213 1
157 214 1
157 225 1
157 229 1
157 231 1
157 233 1
157 234 1
157 236 1
157 237 1
157 238 1
157 244 1
157 246 1
157 251 1
157 252 1
157 254 1
157 256 1
157 265 1
157 269 1
157 279 1
157 282 1
157 288 1
157 289 1
157 290 1
157 291 1
157 293 1
157 299 1
157 301 1
157 305 1
157 307 1
157 308 1
157 309 1
157 311 1
157 319 1
157 320 1
157 325 1
157 327 1
157 336 1
157 339 1
157 354 1
157 360 1
157 365 1
157 372 1
157 375 1
157 378 1
157 381 1
157 382 1
157 399 1
158 159 1
158 163 1
158 170 1
158 177 1
158 182 1
158 188 1
158 189 1
158 190 1
158 194 1
158 198 1
158 201 1
158 203 1
158 204 1
158 205 1
158 206 1
158 213 1
158 219 1
158 221 1
158 223 1
158 224 1
158 231 1
158 232 1
158 239 1
158 245 1
158 255 1
158 259 1
158 262 1
158 263 1
158 268 1
158 270 1
158 280 1
158 281 1
158 291 1
158 292 1
158 293 1
158 299 1
158 301 1
158 304 1
158 309 1
158 314 1
158 321 1
158 324 1
158 330 1
158 336 1
158 343 1
158 344 1
158 346 1
158 351 1
158 358 1
158 360 1
158 361 1
158 362 1
158 366 1
158 367 1
158 370 1
158 371 1
158 372 1
158 377 1
158 378 1
158 380 1
158 393 1
158 394 1
158 397 1
158 400 1
159 160 1
159 162 1
159 168 1
159 173 1
159 178 1
159 188 1
159 192 1
159 193 1
159 194 1
159 196 1
159 199 1
159 204 1
159 210 1
159 216 1
159 219 1
159 222 1
159 223 1
159 228 1
159 235 1
159 238 1
159 244 1
159 245 1
159 247 1
159 250 1
159 253 1
159 255 1
159 259 1
159 262 1
159 267 1
159 271 1
159 276 1
159 280 1
159 281 1
159 285 1
159 286 1
159 287 1
159 289 1
159 290 1
159 294 1
159 296 1
159 298 1
159 301 1
159 306 1
159 314 1
159 319 1
159 323 1
159 337 1
159 341 1
159 345 1
159 366 1
159 367 1
159 377 1
159 383 1
159 388 1
159 391 1
159 393 1
159 394 1
159 396 1
160 162 1
160 163 1
160 164 1
160 166 1
160 172 1
160 174 1
160 175 1
160 176 1
160 178 1
160 179 1
160 183 1
160 184 1
160 189 1
160 194 1
160 202 1
160 204 1
160 211 1
160 219 1
160 226 1
160 227 1
160 233 1
160 238 1
160 241 1
160 242 1
160 246 1
160 249 1
160 251 1
160 253 1
160 254 1
160 256 1
160 259 1
160 274 1
160 275 1
160 295 1
160 296 1
160 300 1
160 304 1
160 310 1
160 316 1
160 322 1
160 330 1
160 332 1
160 336 1
160 342 1
160 343 1
160 355 1
160 359 1
160 361 1
160 362 1
160 364 1
160 369 1
160 370 1
160 374 1
160 375 1
160 379 1
160 381 1
160 385 1
160 392 1
160 393 1
160 395 1
161 163 1
161 164 1
161 169 1
161 179 1
161 181 1
161 183 1
161 193 1
161 195 1
161 196 1
161 201 1
161 214 1
161 215 1
161 217 1
161 219 1
161 221 1
161 223 1
161 229 1
161 231 1
161 239 1
161 248 1
161 250 1
161 252 1
161 253 1
161 254 1
161 262 1
161 263 1
161 269 1
161 274 1
161 275 1
161 277 1
161 283 1
161 284 1
161 286 1
161 287 1
161 289 1
161 290 1
161 291 1
161 292 1
161 295 1
161 298 1
161 299 1
161 300 1
161 304 1
161 308 1
161 311 1
161 312 1
161 313 1
161 316 1
161 319 1
161 323 1
161 328 1
161 330 1
161 352 1
161 358 1
161 360 1
161 361 1
161 364 1
161 367 1
161 368 1
161 369 1
161 373 1
161 379 1
161 383 1
161 387 1
161 390 1
161 395 1
161 397 1
161 399 1
162 164 1
162 170 1
162 175 1
162 177 1
162 179 1
162 183 1
162 197 1
162 198 1
162 204 1
162 205 1
162 208 1
162 212 1
162 221 1
162 222 1
162 224 1
162 225 1
162 226 1
162 234 1
162 247 1
162 250 1
162 251 1
162 255 1
162 256 1
162 258 1
162 267 1
162 276 1
162 285 1
162 286 1
162 291 1
162 292 1
162 293 1
162 298 1
162 307 1
162 315 1
162 320 1
162 321 1
162 324 1
162 331 1
162 332 1
162 335 1
162 337 1
162 341 1
162 343 1
162 349 1
162 352 1
162 361 1
162 366 1
162 372 1
162 374 1
162 375 1
162 388 1
162 392 1
162 394 1
162 400 1
163 173 1
163 176 1
163 183 1
163 184 1
163 186 1
163 188 1
163 190 1
163 196 1
163 197 1
163 198 1
163 199 1
163 204 1
163 205 1
163 206 1
163 207 1
163 209 1
163 213 1
163 220 1
163 223 1
163 225 1
163 227 1
163 229 1
163 230 1
163 242 1
163 250 1
163 257 1
163 259 1
163 266 1
163 271 1
163 273 1
163 277 1
163 283 1
163 287 1
163 290 1
163 291 1
163 292 1
163 298 1
163 299 1
163 301 1
163 304 1
163 306 1
163 307 1
163 312 1
163 315 1
163 318 1
163 325 1
163 328 1
163 329 1
163 333 1
163 335 1
163 339 1
163 341 1
163 342 1
163 345 1
163 347 1
163 348 1
163 370 1
163 372 1
163 374 1
163 379 1
163 380 1
163 382 1
163 392 1
163 394 1
163 398 1
164 172 1
164 178 1
164 180 1
164 183 1
164 184 1
164 185 1
164 187 1
164 192 1
164 197 1
164 204 1
164 212 1
164 217 1
164 220 1
164 221 1
164 223 1
164 227 1
164 231 1
164 233 1
164 241 1
164 244 1
164 246 1
164 253 1
164 255 1
164 256 1
164 266 1
164 281 1
164 286 1
164 287 1
164 288 1
164 291 1
164 298 1
164 300 1
164 301 1
164 302 1
164 306 1
164 307 1
164 309 1
164 316 1
164 318 1
164 321 1
164 324 1
164 336 1
164 341 1
164 344 1
164 349 1
164 350 1
164 359 1
164 368 1
164 369 1
164 370 1
164 372 1
164 374 1
164 377 1
164 387 1
164 388 1
164 393 1
164 396 1
164 397 1
165 169 1
165 171 1
165 172 1
165 174 1
165 181 1
165 188 1
165 201 1
165 206 1
165 208 1
165 219 1
165 222 1
165 233 1
165 236 1
165 239 1
165 240 1
165 242 1
165 244 1
165 248 1
165 259 1
165 260 1
165 266 1
165 270 1
165 271 1
165 278 1
165 282 1
165 286 1
165 293 1
165 294 1
165 297 1
165 298 1
165 300 1
165 308 1
165 309 1
165 312 1
165 318 1
165 330 1
165 331 1
165 332 1
165 337 1
165 338 1
165 340 1
165 343 1
165 346 1
165 348 1
165 349 1
165 351 1
165 352 1
165 354 1
165 356 1
165 357 1
165 360 1
165 362 1
165 369 1
165 370 1
165 371 1
165 377 1
165 379 1
165 381 1
165 386 1
165 388 1
165 390 1
165 391 1
165 394 1
166 169 1
166 177 1
166 179 1
166 184 1
166 185 1
166 198 1
166 201 1
166 204 1
166 209 1
166 213 1
166 216 1
166 220 1
166 221 1
166 224 1
166 231 1
166 237 1
166 241 1
166 246 1
166 250 1
166 256 1
166 262 1
166 265 1
166 272 1
166 281 1
166 285 1
166 291 1
166 299 1
166 319 1
166 323 1
166 327 1
166 328 1
166 329 1
166 331 1
166 339 1
166 340 1
166 342 1
166 346 1
166 353 1
166 355 1
166 358 1
166 362 1
166 366 1
166 367 1
166 369 1
166 370 1
166 372 1
166 377 1
166 381 1
166 386 1
166 396 1
167 168 1
167 169 1
167 170 1
167 173 1
167 175 1
167 176 1
167 178 1
167 184 1
167 185 1
167 186 1
167 196 1
167 204 1
167 208 1
167 211 1
167 215 1
167 216 1
167 217 1
167 218 1
167 227 1
167 230 1
167 231 1
167 234 1
167 239 1
167 243 1
167 244 1
167 254 1
167 255 1
167 269 1
167 270 1
167 273 1
167 294 1
167 295 1
167 297 1
167 308 1
167 310 1
167 311 1
167 312 1
167 314 1
167 319 1
167 323 1
167 324 1
167 325 1
167 327 1
167 333 1
167 338 1
167 339 1
167 340 1
167 351 1
167 356 1
167 358 1
167 359 1
167 362 1
167 366 1
167 370 1
167 374 1
167 380 1
167 382 1
167 392 1
167 393 1
167 395 1
167 399 1
168 173 1
168 176 1
168 178 1
168 181 1
168 184 1
168 186 1
168 188 1
168 189 1
168 192 1
168 198 1
168 200 1
168 205 1
168 206 1
168 207 1
168 209 1
168 219 1
168 221 1
168 223 1
168 227 1
168 230 1
168 232 1
168 235 1
168 237 1
168 239 1
168 243 1
168 245 1
168 247 1
168 257 1
168 259 1
168 262 1
168 263 1
168 269 1
168 276 1
168 277 1
168 282 1
168 283 1
168 294 1
168 295 1
168 297 1
168 302 1
168 303 1
168 305 1
168 312 1
168 313 1
168 321 1
168 325 1
168 336 1
168 337 1
168 341 1
168 343 1
168 344 1
168 345 1
168 350 1
168 356 1
168 360 1
168 366 1
168 367 1
168 378 1
168 381 1
168 389 1
168 395 1
168 396 1
168 397 1
169 171 1
169 172 1
169 175 1
169 179 1
169 186 1
169 191 1
169 192 1
169 198 1
169 199 1
169 200 1
169 204 1
169 213 1
169 216 1
169 218 1
169 222 1
169 223 1
169 235 1
169 236 1
169 237 1
169 243 1
169 245 1
169 246 1
169 247 1
169 249 1
169 253 1
169 257 1
169 258 1
169 265 1
169 267 1
169 271 1
169 272 1
169 274 1
169 277 1
169 288 1
169 289 1
169 293 1
169 295 1
169 302 1
169 306 1
169 309 1
169 312 1
169 316 1
169 320 1
169 324 1
169 327 1
169 333 1
169 339 1
169 344 1
169 345 1
169 358 1
169 362 1
169 365 1
169 366 1
169 367 1
169 370 1
169 375 1
169 376 1
169 377 1
169 378 1
169 382 1
169 384 1
169 386 1
169 390 1
169 391 1
169 396 1
169 397 1
170 177 1
170 180 1
170 181 1
170 183 1
170 190 1
170 199 1
170 200 1
170 219 1
170 222 1
170 224 1
170 225 1
170 228 1
170 231 1
170 234 1
170 235 1
170 240 1
170 242 1
170 243 1
170 246 1
170 247 1
170 250 1
170 255 1
170 259 1
170 262 1
170 268 1
170 269 1
170 272 1
170 275 1
170 278 1
170 279 1
170 281 1
170 304 1
170 306 1
170 312 1
170 316 1
170 319 1
170 334 1
170 340 1
170 345 1
170 346 1
170 351 1
170 353 1
170 358 1
170 364 1
170 366 1
170 368 1
170 376 1
170 377 1
170 387 1
171 173 1
171 177 1
171 180 1
171 188 1
171 190 1
171 192 1
171 196 1
171 198 1
171 199 1
171 201 1
171 203 1
171 204 1
171 210 1
171 212 1
171 215 1
171 219 1
171 221 1
171 223 1
171 229 1
171 230 1
171 234 1
171 238 1
171 239 1
171 256 1
171 260 1
171 264 1
171 266 1
171 267 1
171 286 1
171 287 1
171 291 1
171 292 1
171 296 1
171 301 1
171 302 1
171 303 1
171 318 1
171 324 1
171 325 1
171 330 1
171 336 1
171 337 1
171 349 1
171 350 1
171 351 1
171 363 1
171 366 1
171 371 1
171 375 1
171 378 1
171 381 1
171 393 1
171 395 1
171 399 1
172 176 1
172 179 1
172 184 1
172 186 1
172 189 1
172 190 1
172 192 1
172 193 1
172 195 1
172 197 1
172 199 1
172 203 1
172 213 1
172 220 1
172 223 1
172 227 1
172 234 1
172 235 1
172 238 1
172 239 1
172 240 1
172 241 1
172 246 1
172 247 1
172 251 1
172 252 1
172 254 1
172 255 1
172 265 1
172 270 1
172 273 1
172 276 1
172 277 1
172 280 1
172 283 1
172 287 1
172 289 1
172 294 1
172 295 1
172 297 1
172 307 1
172 315 1
172 317 1
172 319 1
172 326 1
172 335 1
172 338 1
172 344 1
172 353 1
172 355 1
172 359 1
172 366 1
172 367 1
172 368 1
172 370 1
172 372 1
172 375 1
172 378 1
172 384 1
172 390 1
172 394 1
172 395 1
172 398 1
172 399 1
173 177 1
173 178 1
173 180 1
173 187 1
173 191 1
173 193 1
173 196 1
173 199 1
173 206 1
173 213 1
173 215 1
173 222 1
173 227 1
173 229 1
173 231 1
173 235 1
173 236 1
173 240 1
173 250 1
173 253 1
173 254 1
173 255 1
173 256 1
173 264 1
173 274 1
173 276 1
173 277 1
173 278 1
173 280 1
173 285 1
173 288 1
173 289 1
173 290 1
173 298 1
173 301 1
173 307 1
173 309 1
173 315 1
173 318 1
173 319 1
173 322 1
173 325 1
173 326 1
173 334 1
173 336 1
173 343 1
173 346 1
173 356 1
173 358 1
173 363 1
173 368 1
173 375 1
173 378 1
173 381 1
173 391 1
173 394 1
173 396 1
173 398 1
174 191 1
174 194 1
174 197 1
174 199 1
174 200 1
174 201 1
174 203 1
174 206 1
174 207 1
174 210 1
174 211 1
174 212 1
174 215 1
174 218 1
174 221 1
174 224 1
174 227 1
174 228 1
174 229 1
174 230 1
174 231 1
174 240 1
174 243 1
174 247 1
174 250 1
174 254 1
174 258 1
174 264 1
174 266 1
174 270 1
174 273 1
174 277 1
174 278 1
174 279 1
174 280 1
174 288 1
174 291 1
174 298 1
174 309 1
174 313 1
174 314 1
174 320 1
174 325 1
174 327 1
174 332 1
174 341 1
174 344 1
174 350 1
174 351 1
174 356 1
174 357 1
174 363 1
174 368 1
174 371 1
174 372 1
174 373 1
174 376 1
174 378 1
174 381 1
174 385 1
174 389 1
174 390 1
174 396 1
175 179 1
175 180 1
175 183 1
175 184 1
175 194 1
175 197 1
175 198 1
175 209 1
175 210 1
175 212 1
175 215 1
175 222 1
175 223 1
175 224 1
175 225 1
175 228 1
175 229 1
175 236 1
175 240 1
175 241 1
175 248 1
175 253 1
175 256 1
175 260 1
175 267 1
175 269 1
175 270 1
175 273 1
175 282 1
175 285 1
175 291 1
175 292 1
175 296 1
175 304 1
175 307 1
175 308 1
175 311 1
175 315 1
175 321 1
175 326 1
175 327 1
175 335 1
175 336 1
175 339 1
175 345 1
175 350 1
175 357 1
175 358 1
175 359 1
175 362 1
175 375 1
175 376 1
175 379 1
175 385 1
175 389 1
175 393 1
175 394 1
176 179 1
176 182 1
176 184 1
176 186 1
176 187 1
176 189 1
176 195 1
176 201 1
176 203 1
176 206 1
176 210 1
176 214 1
176 220 1
176 225 1
176 229 1
176 231 1
176 234 1
176 235 1
176 239 1
176 241 1
176 244 1
176 245 1
176 254 1
176 255 1
176 256 1
176 258 1
176 260 1
176 263 1
176 272 1
176 274 1
176 279 1
176 286 1
176 296 1
176 303 1
176 304 1
176 313 1
176 314 1
176 318 1
176 329 1
176 330 1
176 331 1
176 341 1
176 355 1
176 357 1
176 360 1
176 362 1
176 369 1
176 371 1
176 372 1
176 376 1
176 393 1
176 394 1
176 396 1
176 400 1
177 179 1
177 182 1
177 184 1
177 187 1
177 196 1
177 198 1
177 199 1
177 200 1
177 203 1
177 208 1
177 211 1
177 216 1
177 222 1
177 223 1
177 234 1
177 235 1
177 244 1
177 246 1
177 247 1
177 250 1
177 256 1
177 257 1
177 258 1
177 261 1
177 264 1
177 266 1
177 270 1
177 276 1
177 278 1
177 280 1
177 283 1
177 293 1
177 295 1
177 302 1
177 304 1
177 311 1
177 317 1
177 319 1
177 320 1
177 325 1
177 331 1
177 332 1
177 337 1
177 338 1
177 339 1
177 341 1
177 344 1
177 346 1
177 349 1
177 351 1
177 354 1
177 355 1
177 361 1
177 369 1
177 373 1
177 378 1
177 379 1
177 380 1
177 389 1
177 391 1
177 392 1
177 395 1
177 396 1
178 179 1
178 180 1
178 181 1
178 186 1
178 188 1
178 191 1
178 200 1
178 201 1
178 202 1
178 211 1
178 213 1
178 224 1
178 227 1
178 233 1
178 234 1
178 235 1
178 249 1
178 250 1
178 254 1
178 260 1
178 261 1
178 267 1
178 271 1
178 273 1
178 274 1
178 279 1
178 281 1
178 282 1
178 284 1
178 289 1
178 290 1
178 293 1
178 294 1
178 297 1
178 305 1
178 322 1
178 324 1
178 325 1
178 330 1
178 331 1
178 338 1
178 341 1
178 351 1
178 353 1
178 355 1
178 367 1
178 378 1
178 382 1
178 389 1
178 390 1
178 399 1
178 400 1
179 186 1
179 188 1
179 195 1
179 196 1
179 198 1
179 204 1
179 205 1
179 206 1
179 212 1
179 221 1
179 226 1
179 228 1
179 231 1
179 253 1
179 261 1
179 263 1
179 264 1
179 266 1
179 270 1
179 272 1
179 273 1
179 276 1
179 279 1
179 281 1
179 287 1
179 294 1
179 297 1
179 299 1
179 305 1
179 307 1
179 308 1
179 309 1
179 310 1
179 313 1
179 318 1
179 320 1
179 321 1
179 323 1
179 337 1
179 349 1
179 350 1
179 359 1
179 361 1
179 366 1
179 373 1
179 377 1
179 387 1
179 388 1
179 389 1
179 394 1
179 397 1
180 191 1
180 194 1
180 198 1
180 200 1
180 202 1
180 208 1
180 209 1
180 211 1
180 213 1
180 221 1
180 222 1
180 225 1
180 231 1
180 235 1
180 239 1
180 240 1
180 244 1
180 246 1
180 251 1
180 256 1
180 259 1
180 265 1
180 272 1
180 278 1
180 280 1
180 284 1
180 285 1
180 286 1
180 287 1
180 294 1
180 299 1
180 302 1
180 304 1
180 307 1
180 309 1
180 315 1
180 325 1
180 333 1
180 338 1
180 340 1
180 341 1
180 343 1
180 348 1
180 355 1
180 368 1
180 370 1
180 372 1
180 379 1
180 390 1
180 395 1
180 396 1
180 398 1
180 400 1
181 187 1
181 191 1
181 192 1
181 197 1
181 198 1
181 201 1
181 204 1
181 208 1
181 225 1
181 227 1
181 228 1
181 235 1
181 240 1
181 245 1
181 246 1
181 248 1
181 256 1
181 257 1
181 260 1
181 261 1
181 264 1
181 266 1
181 272 1
181 273 1
181 285 1
181 286 1
181 288 1
181 290 1
181 297 1
181 298 1
181 300 1
181 302 1
181 304 1
181 310 1
181 332 1
181 335 1
181 337 1
181 338 1
181 343 1
181 346 1
181 347 1
181 348 1
181 350 1
181 352 1
181 358 1
181 363 1
181 364 1
181 371 1
181 372 1
181 373 1
181 376 1
181 385 1
181 389 1
181 392 1
181 394 1
181 395 1
181 398 1
182 183 1
182 188 1
182 191 1
182 196 1
182 200 1
182 202 1
182 208 1
182 209 1
182 222 1
182 224 1
182 225 1
182 226 1
182 227 1
182 228 1
182 231 1
182 234 1
182 244 1
182 246 1
182 248 1
182 261 1
182 262 1
182 266 1
182 269 1
182 274 1
182 280 1
182 282 1
182 287 1
182 289 1
182 291 1
182 299 1
182 300 1
182 321 1
182 323 1
182 324 1
182 327 1
182 329 1
182 332 1
182 334 1
182 336 1
182 339 1
182 344 1
182 357 1
182 362 1
182 363 1
182 364 1
182 365 1
182 369 1
182 370 1
182 373 1
182 376 1
182 387 1
182 390 1
182 391 1
182 394 1
182 396 1
183 194 1
183 201 1
183 203 1
183 212 1
183 214 1
183 227 1
183 228 1
183 233 1
183 236 1
183 237 1
183 239 1
183 242 1
183 243 1
183 247 1
183 248 1
183 250 1
183 255 1
183 259 1
183 262 1
183 266 1
183 268 1
183 269 1
183 273 1
183 274 1
183 275 1
183 287 1
183 292 1
183 293 1
183 297 1
183 299 1
183 305 1
183 312 1
183 315 1
183 320 1
183 322 1
183 323 1
183 328 1
183 329 1
183 341 1
183 342 1
183 348 1
183 351 1
183 353 1
183 354 1
183 355 1
183 356 1
183 362 1
183 364 1
183 366 1
183 368 1
183 370 1
183 378 1
183 380 1
183 382 1
183 383 1
183 391 1
183 396 1
184 197 1
184 199 1
184 203 1
184 206 1
184 207 1
184 211 1
184 212 1
184 222 1
184 227 1
184 230 1
184 233 1
184 235 1
184 244 1
184 245 1
184 250 1
184 255 1
184 256 1
184 258 1
184 265 1
184 270 1
184 271 1
184 275 1
184 277 1
184 281 1
184 293 1
184 298 1
184 300 1
184 307 1
184 308 1
184 314 1
184 315 1
184 318 1
184 321 1
184 324 1
184 325 1
184 329 1
184 333 1
184 335 1
184 341 1
184 344 1
184 352 1
184 354 1
184 355 1
184 356 1
184 360 1
184 362 1
184 363 1
184 371 1
184 373 1
184 374 1
184 381 1
184 382 1
184 384 1
184 387 1
184 391 1
184 392 1
184 393 1
184 394 1
185 189 1
185 190 1
185 191 1
185 197 1
185 199 1
185 200 1
185 204 1
185 205 1
185 208 1
185 210 1
185 211 1
185 218 1
185 223 1
185 227 1
185 231 1
185 232 1
185 233 1
185 243 1
185 244 1
185 246 1
185 257 1
185 262 1
185 275 1
185 277 1
185 281 1
185 283 1
185 289 1
185 302 1
185 305 1
185 309 1
185 323 1
185 324 1
185 327 1
185 330 1
185 332 1
185 336 1
185 340 1
185 343 1
185 348 1
185 349 1
185 356 1
185 358 1
185 369 1
185 371 1
185 382 1
185 391 1
185 396 1
185 399 1
186 190 1
186 191 1
186 193 1
186 205 1
186 212 1
186 218 1
186 221 1
186 224 1
186 230 1
186 232 1
186 234 1
186 235 1
186 237 1
186 254 1
186 259 1
186 271 1
186 274 1
186 295 1
186 304 1
186 305 1
186 310 1
186 313 1
186 315 1
186 318 1
186 319 1
186 327 1
186 328 1
186 330 1
186 336 1
186 342 1
186 344 1
186 345 1
186 354 1
186 355 1
186 356 1
186 364 1
186 367 1
186 371 1
186 373 1
186 375 1
186 381 1
186 382 1
186 384 1
186 398 1
186 399 1
186 400 1
187 188 1
187 191 1
187 192 1
187 193 1
187 196 1
187 199 1
187 211 1
187 223 1
187 226 1
187 230 1
187 233 1
187 235 1
187 243 1
187 244 1
187 255 1
187 261 1
187 264 1
187 275 1
187 280 1
187 282 1
187 284 1
187 285 1
187 288 1
187 299 1
187 312 1
187 317 1
187 324 1
187 325 1
187 326 1
187 330 1
187 331 1
187 338 1
187 339 1
187 362 1
187 373 1
187 377 1
187 380 1
187 384 1
187 387 1
187 390 1
187 393 1
187 395 1
187 397 1
187 398 1
188 189 1
188 192 1
188 193 1
188 194 1
188 196 1
188 201 1
188 207 1
188 208 1
188 210 1
188 216 1
188 219 1
188 227 1
188 230 1
188 233 1
188 235 1
188 237 1
188 243 1
188 247 1
188 250 1
188 251 1
188 256 1
188 262 1
188 268 1
188 270 1
188 280 1
188 284 1
188 287 1
188 289 1
188 290 1
188 294 1
188 296 1
188 303 1
188 309 1
188 312 1
188 317 1
188 328 1
188 329 1
188 330 1
188 335 1
188 337 1
188 339 1
188 346 1
188 356 1
188 357 1
188 362 1
188 363 1
188 372 1
188 373 1
188 380 1
188 384 1
188 386 1
188 388 1
188 389 1
188 399 1
189 190 1
189 194 1
189 195 1
189 198 1
189 205 1
189 206 1
189 208 1
189 209 1
189 214 1
189 217 1
189 223 1
189 236 1
189 237 1
189 241 1
189 252 1
189 268 1
189 270 1
189 279 1
189 288 1
189 293 1
189 294 1
189 301 1
189 302 1
189 304 1
189 306 1
189 307 1
189 313 1
189 326 1
189 328 1
189 334 1
189 342 1
189 348 1
189 352 1
189 353 1
189 355 1
189 369 1
189 373 1
189 375 1
189 381 1
189 386 1
189 388 1
189 395 1
189 396 1
189 397 1
190 193 1
190 195 1
190 196 1
190 199 1
190 200 1
190 201 1
190 206 1
190 212 1
190 216 1
190 220 1
190 221 1
190 223 1
190 228 1
190 232 1
190 235 1
190 236 1
190 237 1
190 239 1
190 246 1
190 247 1
190 249 1
190 253 1
190 257 1
190 258 1
190 265 1
190 268 1
190 269 1
190 274 1
190 276 1
190 278 1
190 280 1
190 287 1
190 294 1
190 295 1
190 309 1
190 320 1
190 321 1
190 324 1
190 326 1
190 329 1
190 332 1
190 340 1
190 342 1
190 347 1
190 348 1
190 351 1
190 352 1
190 356 1
190 359 1
190 361 1
190 364 1
190 367 1
190 377 1
190 382 1
190 388 1
190 390 1
190 393 1
190 394 1
190 399 1
191 198 1
191 202 1
191 213 1
191 216 1
191 219 1
191 222 1
191 226 1
191 231 1
191 233 1
191 237 1
191 240 1
191 241 1
191 246 1
191 256 1
191 258 1
191 261 1
191 266 1
191 269 1
191 270 1
191 282 1
191 284 1
191 285 1
191 286 1
191 296 1
191 297 1
191 299 1
191 300 1
191 301 1
191 309 1
191 312 1
191 314 1
191 320 1
191 329 1
191 330 1
191 334 1
191 342 1
191 355 1
191 356 1
191 357 1
191 360 1
191 364 1
191 365 1
191 381 1
191 382 1
191 389 1
191 392 1
191 393 1
191 397 1
192 197 1
192 200 1
192 202 1
192 206 1
192 209 1
192 210 1
192 211 1
192 214 1
192 216 1
192 217 1
192 219 1
192 220 1
192 224 1
192 229 1
192 230 1
192 233 1
192 235 1
192 241 1
192 242 1
192 243 1
192 251 1
192 256 1
192 265 1
192 273 1
192 287 1
192 294 1
192 296 1
192 297 1
192 308 1
192 309 1
192 319 1
192 320 1
192 327 1
192 336 1
192 339 1
192 342 1
192 346 1
192 351 1
192 352 1
192 353 1
192 354 1
192 355 1
192 356 1
192 357 1
192 358 1
192 369 1
192 372 1
192 388 1
192 394 1
192 399 1
193 195 1
193 198 1
193 201 1
193 213 1
193 218 1
193 219 1
193 225 1
193 231 1
193 239 1
193 243 1
193 244 1
193 257 1
193 259 1
193 261 1
193 264 1
193 270 1
193 271 1
193 274 1
193 276 1
193 277 1
193 289 1
193 294 1
193 302 1
193 305 1
193 308 1
193 309 1
193 311 1
193 312 1
193 322 1
193 325 1
193 326 1
193 328 1
193 331 1
193 332 1
193 333 1
193 334 1
193 337 1
193 342 1
193 346 1
193 361 1
193 363 1
193 369 1
193 375 1
193 377 1
193 379 1
193 381 1
193 391 1
193 393 1
193 396 1
193 397 1
194 205 1
194 215 1
194 217 1
194 221 1
194 230 1
194 231 1
194 233 1
194 234 1
194 242 1
194 244 1
194 245 1
194 248 1
194 254 1
194 264 1
194 285 1
194 290 1
194 298 1
194 299 1
194 301 1
194 306 1
194 311 1
194 312 1
194 316 1
194 320 1
194 342 1
194 344 1
194 353 1
194 368 1
194 377 1
194 380 1
194 384 1
194 385 1
194 390 1
194 392 1
194 393 1
194 394 1
194 395 1
194 398 1
194 399 1
195 200 1
195 201 1
195 207 1
195 210 1
195 211 1
195 216 1
195 217 1
195 220 1
195 223 1
195 236 1
195 243 1
195 252 1
195 255 1
195 256 1
195 258 1
195 259 1
195 260 1
195 261 1
195 262 1
195 268 1
195 277 1
195 279 1
195 283 1
195 285 1
195 287 1
195 288 1
195 303 1
195 305 1
195 309 1
195 310 1
195 311 1
195 320 1
195 328 1
195 329 1
195 335 1
195 336 1
195 338 1
195 340 1
195 341 1
195 343 1
195 344 1
195 347 1
195 348 1
195 352 1
195 353 1
195 356 1
195 364 1
195 365 1
195 366 1
195 371 1
195 373 1
195 376 1
195 384 1
195 395 1
195 400 1
196 205 1
196 207 1
196 209 1
196 213 1
196 214 1
196 219 1
196 221 1
196 226 1
196 237 1
196 245 1
196 246 1
196 251 1
196 256 1
196 257 1
196 258 1
196 259 1
196 262 1
196 266 1
196 283 1
196 287 1
196 309 1
196 312 1
196 323 1
196 328 1
196 331 1
196 334 1
196 337 1
196 343 1
196 346 1
196 348 1
196 349 1
196 353 1
196 355 1
196 368 1
196 377 1
196 381 1
196 382 1
196 385 1
196 389 1
196 390 1
196 391 1
196 392 1
196 396 1
196 400 1
197 201 1
197 209 1
197 214 1
197 216 1
197 219 1
197 225 1
197 233 1
197 236 1
197 244 1
197 249 1
197 253 1
197 262 1
197 264 1
197 265 1
197 274 1
197 276 1
197 281 1
197 283 1
197 284 1
197 288 1
197 291 1
197 293 1
197 298 1
197 305 1
197 307 1
197 309 1
197 310 1
197 323 1
197 325 1
197 326 1
197 332 1
197 337 1
197 344 1
197 346 1
197 347 1
197 357 1
197 358 1
197 364 1
197 367 1
197 369 1
197 371 1
197 372 1
197 374 1
197 379 1
197 384 1
197 385 1
197 390 1
198 207 1
198 215 1
198 217 1
198 219 1
198 221 1
198 224 1
198 226 1
198 230 1
198 236 1
198 240 1
198 242 1
198 243 1
198 249 1
198 250 1
198 257 1
198 259 1
198 266 1
198 267 1
198 268 1
198 270 1
198 274 1
198 277 1
198 278 1
198 279 1
198 282 1
198 290 1
198 291 1
198 292 1
198 297 1
198 301 1
198 302 1
198 303 1
198 306 1
198 308 1
198 309 1
198 311 1
198 316 1
198 317 1
198 318 1
198 320 1
198 322 1
198 325 1
198 329 1
198 338 1
198 340 1
198 342 1
198 347 1
198 349 1
198 355 1
198 356 1
198 362 1
198 364 1
198 366 1
198 368 1
198 370 1
198 374 1
198 377 1
198 381 1
198 383 1
198 386 1
198 389 1
198 391 1
198 395 1
198 397 1
199 204 1
199 205 1
199 210 1
199 215 1
199 217 1
199 218 1
199 221 1
199 224 1
199 230 1
199 234 1
199 237 1
199 238 1
199 240 1
199 247 1
199 253 1
199 254 1
199 255 1
199 256 1
199 262 1
199 266 1
199 273 1
199 280 1
199 281 1
199 285 1
199 299 1
199 302 1
199 306 1
199 308 1
199 309 1
199 312 1
199 313 1
199 315 1
199 326 1
199 331 1
199 335 1
199 337 1
199 338 1
199 339 1
199 353 1
199 355 1
199 370 1
199 377 1
199 380 1
199 382 1
199 386 1
199 389 1
199 393 1
199 394 1
199 395 1
199 398 1
199 400 1
200 204 1
200 208 1
200 226 1
200 236 1
200 248 1
200 251 1
200 262 1
200 266 1
200 267 1
200 268 1
200 270 1
200 281 1
200 295 1
200 297 1
200 298 1
200 300 1
200 307 1
200 312 1
200 316 1
200 317 1
200 318 1
200 320 1
200 324 1
200 329 1
200 330 1
200 331 1
200 332 1
200 333 1
200 344 1
200 346 1
200 356 1
200 358 1
200 380 1
200 381 1
200 387 1
200 388 1
200 389 1
200 399 1
200 400 1
201 202 1
201 216 1
201 219 1
201 222 1
201 227 1
201 235 1
201 238 1
201 240 1
201 241 1
201 243 1
201 245 1
201 250 1
201 251 1
201 259 1
201 260 1
201 264 1
201 271 1
201 289 1
201 297 1
201 300 1
201 301 1
201 305 1
201 308 1
201 310 1
201 319 1
201 322 1
201 323 1
201 325 1
201 327 1
201 331 1
201 335 1
201 343 1
201 345 1
201 354 1
201 364 1
201 368 1
201 374 1
201 381 1
201 382 1
201 390 1
201 393 1
201 396 1
201 399 1
201 400 1
202 203 1
202 204 1
202 207 1
202 216 1
202 218 1
202 220 1
202 224 1
202 225 1
202 227 1
202 228 1
202 229 1
202 230 1
202 231 1
202 233 1
202 234 1
202 243 1
202 252 1
202 254 1
202 255 1
202 256 1
202 259 1
202 279 1
202 287 1
202 290 1
202 292 1
202 295 1
202 300 1
202 301 1
202 302 1
202 303 1
202 306 1
202 308 1
202 309 1
202 318 1
202 319 1
202 322 1
202 327 1
202 337 1
202 339 1
202 360 1
202 367 1
202 376 1
202 383 1
202 384 1
202 387 1
202 388 1
203 205 1
203 207 1
203 217 1
203 219 1
203 222 1
203 224 1
203 225 1
203 232 1
203 239 1
203 243 1
203 245 1
203 246 1
203 254 1
203 258 1
203 264 1
203 266 1
203 271 1
203 272 1
203 278 1
203 283 1
203 286 1
203 287 1
203 288 1
203 297 1
203 301 1
203 306 1
203 309 1
203 310 1
203 312 1
203 313 1
203 317 1
203 321 1
203 323 1
203 325 1
203 330 1
203 333 1
203 338 1
203 339 1
203 343 1
203 348 1
203 349 1
203 360 1
203 361 1
203 373 1
203 375 1
203 377 1
203 378 1
203 382 1
203 384 1
203 388 1
203 389 1
203 390 1
203 397 1
204 205 1
204 209 1
204 210 1
204 214 1
204 217 1
204 220 1
204 222 1
204 223 1
204 224 1
204 229 1
204 231 1
204 234 1
204 235 1
204 243 1
204 245 1
204 259 1
204 262 1
204 264 1
204 266 1
204 270 1
204 271 1
204 275 1
204 276 1
204 279 1
204 281 1
204 287 1
204 301 1
204 305 1
204 319 1
204 323 1
204 324 1
204 325 1
204 326 1
204 328 1
204 338 1
204 354 1
204 356 1
204 359 1
204 361 1
204 369 1
204 373 1
204 377 1
204 379 1
204 381 1
204 383 1
204 384 1
204 386 1
204 388 1
204 389 1
204 395 1
204 398 1
205 206 1
205 217 1
205 218 1
205 222 1
205 223 1
205 224 1
205 232 1
205 241 1
205 242 1
205 244 1
205 245 1
205 258 1
205 264 1
205 265 1
205 269 1
205 277 1
205 283 1
205 285 1
205 287 1
205 288 1
205 294 1
205 301 1
205 306 1
205 317 1
205 318 1
205 320 1
205 323 1
205 325 1
205 326 1
205 339 1
205 344 1
205 346 1
205 353 1
205 357 1
205 364 1
205 369 1
205 370 1
205 372 1
205 378 1
205 387 1
205 389 1
205 390 1
205 391 1
205 395 1
205 399 1
206 209 1
206 213 1
206 222 1
206 224 1
206 231 1
206 233 1
206 234 1
206 238 1
206 248 1
206 252 1
206 260 1
206 267 1
206 269 1
206 270 1
206 275 1
206 279 1
206 292 1
206 293 1
206 294 1
206 295 1
206 299 1
206 303 1
206 308 1
206 314 1
206 316 1
206 320 1
206 321 1
206 335 1
206 337 1
206 342 1
206 348 1
206 349 1
206 355 1
206 360 1
206 362 1
206 364 1
206 368 1
206 374 1
206 386 1
206 396 1
207 209 1
207 212 1
207 216 1
207 221 1
207 227 1
207 229 1
207 234 1
207 237 1
207 246 1
207 247 1
207 248 1
207 249 1
207 252 1
207 256 1
207 264 1
207 266 1
207 270 1
207 279 1
207 280 1
207 281 1
207 283 1
207 284 1
207 288 1
207 289 1
207 292 1
207 293 1
207 298 1
207 300 1
207 302 1
207 305 1
207 307 1
207 309 1
207 310 1
207 312 1
207 315 1
207 325 1
207 327 1
207 328 1
207 330 1
207 337 1
207 340 1
207 341 1
207 343 1
207 351 1
207 357 1
207 364 1
207 367 1
207 369 1
207 371 1
207 375 1
207 376 1
207 378 1
207 381 1
207 387 1
207 389 1
207 391 1
207 398 1
208 215 1
208 217 1
208 218 1
208 221 1
208 222 1
208 223 1
208 226 1
208 228 1
208 234 1
208 235 1
208 236 1
208 237 1
208 241 1
208 243 1
208 244 1
208 245 1
208 254 1
208 258 1
208 263 1
208 264 1
208 266 1
208 268 1
208 270 1
208 271 1
208 274 1
208 276 1
208 278 1
208 286 1
208 289 1
208 290 1
208 292 1
208 294 1
208 299 1
208 300 1
208 302 1
208 308 1
208 309 1
208 321 1
208 322 1
208 333 1
208 334 1
208 335 1
208 340 1
208 343 1
208 344 1
208 354 1
208 357 1
208 358 1
208 359 1
208 360 1
208 365 1
208 370 1
208 372 1
208 375 1
208 378 1
208 387 1
208 388 1
208 390 1
208 391 1
208 395 1
208 397 1
209 210 1
209 213 1
209 215 1
209 218 1
209 221 1
209 234 1
209 239 1
209 242 1
209 243 1
209 244 1
209 245 1
209 246 1
209 251 1
209 252 1
209 255 1
209 257 1
209 260 1
209 264 1
209 271 1
209 273 1
209 287 1
209 288 1
209 289 1
209 291 1
209 293 1
209 295 1
209 297 1
209 298 1
209 311 1
209 318 1
209 325 1
209 333 1
209 336 1
209 340 1
209 341 1
209 343 1
209 354 1
209 355 1
209 369 1
209 370 1
209 373 1
209 381 1
209 386 1
209 393 1
210 211 1
210 220 1
210 224 1
210 226 1
210 232 1
210 236 1
210 238 1
210 240 1
210 247 1
210 254 1
210 257 1
210 265 1
210 268 1
210 270 1
210 279 1
210 295 1
210 298 1
210 301 1
210 304 1
210 305 1
210 306 1
210 307 1
210 309 1
210 318 1
210 329 1
210 338 1
210 340 1
210 342 1
210 343 1
210 345 1
210 346 1
210 347 1
210 352 1
210 353 1
210 367 1
210 368 1
210 375 1
210 377 1
210 386 1
210 387 1
210 389 1
210 394 1
210 399 1
211 212 1
211 222 1
211 229 1
211 232 1
211 234 1
211 235 1
211 237 1
211 239 1
211 248 1
211 249 1
211 268 1
211 271 1
211 274 1
211 275 1
211 278 1
211 286 1
211 288 1
211 296 1
211 303 1
211 304 1
211 310 1
211 312 1
211 313 1
211 315 1
211 321 1
211 322 1
211 326 1
211 329 1
211 332 1
211 335 1
211 337 1
211 352 1
211 356 1
211 357 1
211 360 1
211 361 1
211 364 1
211 365 1
211 366 1
211 375 1
211 376 1
211 381 1
211 384 1
211 385 1
211 387 1
212 220 1
212 232 1
212 234 1
212 240 1
212 244 1
212 249 1
212 253 1
212 258 1
212 260 1
212 262 1
212 264 1
212 265 1
212 269 1
212 270 1
212 273 1
212 278 1
212 279 1
212 285 1
212 287 1
212 311 1
212 314 1
212 317 1
212 321 1
212 324 1
212 331 1
212 335 1
212 337 1
212 342 1
212 344 1
212 345 1
212 348 1
212 353 1
212 356 1
212 364 1
212 366 1
212 367 1
212 373 1
212 378 1
212 380 1
212 382 1
212 383 1
212 391 1
212 396 1
213 216 1
213 217 1
213 219 1
213 221 1
213 223 1
213 225 1
213 228 1
213 230 1
213 235 1
213 241 1
213 257 1
213 258 1
213 264 1
213 267 1
213 269 1
213 275 1
213 277 1
213 279 1
213 280 1
213 290 1
213 292 1
213 300 1
213 301 1
213 306 1
213 307 1
213 309 1
213 310 1
213 313 1
213 315 1
213 320 1
213 322 1
213 337 1
213 340 1
213 344 1
213 349 1
213 354 1
213 355 1
213 356 1
213 359 1
213 360 1
213 363 1
213 368 1
213 372 1
213 377 1
213 378 1
213 379 1
213 380 1
213 381 1
213 386 1
213 388 1
213 391 1
213 394 1
213 397 1
214 227 1
214 236 1
214 241 1
214 242 1
214 246 1
214 248 1
214 251 1
214 253 1
214 260 1
214 264 1
214 268 1
214 269 1
214 270 1
214 271 1
214 274 1
214 281 1
214 286 1
214 287 1
214 289 1
214 290 1
214 293 1
214 295 1
214 300 1
214 302 1
214 303 1
214 305 1
214 307 1
214 308 1
214 314 1
214 317 1
214 320 1
214 324 1
214 325 1
214 328 1
214 331 1
214 333 1
214 335 1
214 343 1
214 345 1
214 347 1
214 348 1
214 351 1
214 352 1
214 354 1
214 358 1
214 359 1
214 360 1
214 366 1
214 369 1
214 372 1
214 379 1
214 381 1
214 384 1
214 385 1
214 387 1
214 391 1
214 397 1
214 398 1
215 216 1
215 217 1
215 230 1
215 236 1
215 237 1
215 239 1
215 240 1
215 244 1
215 247 1
215 251 1
215 277 1
215 278 1
215 280 1
215 286 1
215 290 1
215 291 1
215 292 1
215 299 1
215 302 1
215 304 1
215 306 1
215 314 1
215 321 1
215 322 1
215 330 1
215 334 1
215 337 1
215 349 1
215 355 1
215 356 1
215 358 1
215 361 1
215 365 1
215 384 1
215 386 1
215 389 1
215 390 1
215 391 1
215 394 1
215 397 1
216 218 1
216 223 1
216 224 1
216 226 1
216 227 1
216 236 1
216 238 1
216 240 1
216 244 1
216 245 1
216 248 1
216 251 1
216 257 1
216 259 1
216 260 1
216 261 1
216 266 1
216 267 1
216 268 1
216 270 1
216 289 1
216 291 1
216 301 1
216 302 1
216 303 1
216 307 1
216 308 1
216 314 1
216 318 1
216 323 1
216 324 1
216 325 1
216 328 1
216 331 1
216 333 1
216 338 1
216 341 1
216 349 1
216 352 1
216 354 1
216 363 1
216 367 1
216 373 1
216 375 1
216 380 1
216 387 1
216 398 1
216 400 1
217 218 1
217 222 1
217 228 1
217 234 1
217 243 1
217 256 1
217 258 1
217 266 1
217 269 1
217 270 1
217 272 1
217 278 1
217 282 1
217 283 1
217 285 1
217 286 1
217 293 1
217 295 1
217 307 1
217 310 1
217 315 1
217 316 1
217 318 1
217 324 1
217 331 1
217 338 1
217 347 1
217 353 1
217 354 1
217 356 1
217 357 1
217 359 1
217 366 1
217 367 1
217 368 1
217 371 1
217 379 1
217 384 1
217 394 1
217 396 1
217 398 1
218 220 1
218 222 1
218 228 1
218 229 1
218 230 1
218 234 1
218 236 1
218 239 1
218 258 1
218 259 1
218 268 1
218 269 1
218 273 1
218 280 1
218 289 1
218 297 1
218 301 1
218 303 1
218 325 1
218 327 1
218 331 1
218 332 1
218 335 1
218 340 1
218 341 1
218 342 1
218 345 1
218 346 1
218 348 1
218 349 1
218 353 1
218 354 1
218 358 1
218 365 1
218 370 1
218 372 1
218 376 1
218 380 1
218 382 1
218 384 1
218 387 1
218 389 1
218 393 1
218 394 1
218 399 1
218 400 1
219 222 1
219 227 1
219 231 1
219 232 1
219 235 1
219 238 1
219 242 1
219 249 1
219 263 1
219 265 1
219 268 1
219 270 1
219 277 1
219 286 1
219 289 1
219 294 1
219 295 1
219 297 1
219 298 1
219 299 1
219 303 1
219 306 1
219 328 1
219 331 1
219 335 1
219 337 1
219 339 1
219 341 1
219 347 1
219 352 1
219 353 1
219 355 1
219 358 1
219 363 1
219 367 1
219 374 1
219 376 1
219 378 1
219 379 1
219 382 1
219 384 1
219 394 1
219 397 1
220 225 1
220 228 1
220 232 1
220 241 1
220 244 1
220 245 1
220 249 1
220 251 1
220 253 1
220 255 1
220 259 1
220 260 1
220 261 1
220 262 1
220 264 1
220 269 1
220 271 1
220 278 1
220 281 1
220 287 1
220 291 1
220 294 1
220 295 1
220 306 1
220 307 1
220 311 1
220 316 1
220 318 1
220 319 1
220 321 1
220 325 1
220 339 1
220 343 1
220 344 1
220 345 1
220 347 1
220 350 1
220 359 1
220 363 1
220 364 1
220 365 1
220 374 1
220 377 1
220 378 1
220 383 1
220 389 1
221 224 1
221 227 1
221 230 1
221 231 1
221 236 1
221 238 1
221 242 1
221 243 1
221 255 1
221 263 1
221 274 1
221 277 1
221 279 1
221 280 1
221 281 1
221 282 1
221 284 1
221 291 1
221 292 1
221 293 1
221 294 1
221 298 1
221 299 1
221 300 1
221 303 1
221 307 1
221 308 1
221 323 1
221 324 1
221 328 1
221 332 1
221 336 1
221 338 1
221 339 1
221 340 1
221 344 1
221 347 1
221 351 1
221 354 1
221 356 1
221 359 1
221 360 1
221 362 1
221 376 1
221 384 1
221 391 1
221 393 1
222 224 1
222 225 1
222 226 1
222 229 1
222 233 1
222 240 1
222 242 1
222 252 1
222 253 1
222 257 1
222 259 1
222 260 1
222 261 1
222 263 1
222 265 1
222 272 1
222 275 1
222 278 1
222 279 1
222 287 1
222 292 1
222 294 1
222 295 1
222 298 1
222 299 1
222 302 1
222 304 1
222 306 1
222 307 1
222 312 1
222 314 1
222 316 1
222 318 1
222 320 1
222 322 1
222 323 1
222 325 1
222 327 1
222 329 1
222 331 1
222 333 1
222 334 1
222 337 1
222 338 1
222 344 1
222 355 1
222 358 1
222 360 1
222 362 1
222 370 1
222 378 1
222 385 1
222 387 1
222 389 1
222 390 1
222 394 1
223 225 1
223 238 1
223 240 1
223 241 1
223 246 1
223 248 1
223 255 1
223 258 1
223 274 1
223 278 1
223 279 1
223 282 1
223 285 1
223 286 1
223 294 1
223 295 1
223 296 1
223 298 1
223 299 1
223 300 1
223 308 1
223 309 1
223 311 1
223 317 1
223 319 1
223 328 1
223 330 1
223 334 1
223 338 1
223 340 1
223 349 1
223 354 1
223 356 1
223 357 1
223 362 1
223 375 1
223 379 1
223 380 1
223 385 1
223 392 1
224 226 1
224 227 1
224 231 1
224 240 1
224 242 1
224 252 1
224 253 1
224 254 1
224 261 1
224 265 1
224 266 1
224 272 1
224 274 1
224 296 1
224 300 1
224 301 1
224 304 1
224 308 1
224 309 1
224 314 1
224 316 1
224 320 1
224 321 1
224 322 1
224 330 1
224 333 1
224 336 1
224 339 1
224 343 1
224 346 1
224 348 1
224 350 1
224 352 1
224 355 1
224 357 1
224 361 1
224 362 1
224 363 1
224 369 1
224 373 1
224 378 1
224 382 1
224 383 1
224 393 1
224 395 1
224 396 1
224 397 1
225 226 1
225 233 1
225 244 1
225 250 1
225 252 1
225 260 1
225 262 1
225 264 1
225 266 1
225 271 1
225 273 1
225 274 1
225 280 1
225 281 1
225 286 1
225 289 1
225 292 1
225 294 1
225 298 1
225 302 1
225 306 1
225 309 1
225 311 1
225 312 1
225 313 1
225 316 1
225 324 1
225 328 1
225 332 1
225 339 1
225 346 1
225 350 1
225 351 1
225 352 1
225 353 1
225 357 1
225 369 1
225 372 1
225 374 1
225 375 1
225 381 1
225 386 1
225 390 1
225 392 1
225 400 1
226 239 1
226 244 1
226 245 1
226 246 1
226 249 1
226 250 1
226 254 1
226 258 1
226 259 1
226 261 1
226 265 1
226 266 1
226 268 1
226 270 1
226 277 1
226 279 1
226 282 1
226 291 1
226 301 1
226 303 1
226 304 1
226 307 1
226 309 1
226 311 1
226 313 1
226 315 1
226 318 1
226 322 1
226 323 1
226 327 1
226 331 1
226 337 1
226 342 1
226 351 1
226 352 1
226 358 1
226 359 1
226 360 1
226 367 1
226 369 1
226 378 1
226 379 1
226 380 1
226 383 1
226 391 1
226 393 1
227 233 1
227 235 1
227 239 1
227 241 1
227 245 1
227 249 1
227 250 1
227 261 1
227 263 1
227 264 1
227 269 1
227 277 1
227 285 1
227 286 1
227 301 1
227 309 1
227 313 1
227 324 1
227 327 1
227 331 1
227 335 1
227 342 1
227 347 1
227 348 1
227 351 1
227 353 1
227 360 1
227 370 1
227 379 1
227 381 1
227 387 1
227 388 1
227 394 1
227 398 1
227 399 1
228 229 1
228 234 1
228 235 1
228 236 1
228 241 1
228 242 1
228 245 1
228 246 1
228 250 1
228 253 1
228 259 1
228 265 1
228 272 1
228 275 1
228 276 1
228 286 1
228 293 1
228 294 1
228 297 1
228 303 1
228 306 1
228 307 1
228 310 1
228 311 1
228 312 1
228 314 1
228 316 1
228 324 1
228 326 1
228 327 1
228 333 1
228 345 1
228 350 1
228 363 1
228 365 1
228 369 1
228 376 1
228 377 1
228 382 1
228 384 1
228 392 1
228 394 1
228 399 1
229 234 1
229 241 1
229 249 1
229 254 1
229 264 1
229 276 1
229 277 1
229 278 1
229 280 1
229 281 1
229 282 1
229 283 1
229 300 1
229 303 1
229 306 1
229 307 1
229 308 1
229 310 1
229 313 1
229 314 1
229 318 1
229 322 1
229 326 1
229 334 1
229 337 1
229 343 1
229 349 1
229 363 1
229 386 1
229 387 1
229 388 1
229 390 1
230 238 1
230 241 1
230 244 1
230 247 1
230 248 1
230 250 1
230 252 1
230 257 1
230 258 1
230 259 1
230 262 1
230 263 1
230 264 1
230 266 1
230 285 1
230 287 1
230 289 1
230 296 1
230 303 1
230 311 1
230 313 1
230 318 1
230 320 1
230 322 1
230 325 1
230 328 1
230 331 1
230 335 1
230 337 1
230 343 1
230 346 1
230 347 1
230 348 1
230 349 1
230 361 1
230 362 1
230 364 1
230 365 1
230 366 1
230 367 1
230 383 1
230 389 1
230 390 1
230 392 1
230 393 1
231 232 1
231 236 1
231 237 1
231 238 1
231 243 1
231 245 1
231 249 1
231 257 1
231 259 1
231 261 1
231 262 1
231 269 1
231 277 1
231 279 1
231 280 1
231 288 1
231 292 1
231 297 1
231 299 1
231 304 1
231 307 1
231 308 1
231 314 1
231 318 1
231 319 1
231 322 1
231 323 1
231 327 1
231 328 1
231 340 1
231 341 1
231 343 1
231 361 1
231 368 1
231 376 1
231 379 1
231 380 1
231 383 1
231 384 1
232 240 1
232 242 1
232 244 1
232 258 1
232 264 1
232 267 1
232 271 1
232 274 1
232 287 1
232 288 1
232 291 1
232 300 1
232 303 1
232 308 1
232 309 1
232 310 1
232 312 1
232 315 1
232 316 1
232 326 1
232 332 1
232 334 1
232 336 1
232 338 1
232 339 1
232 342 1
232 353 1
232 354 1
232 355 1
232 361 1
232 363 1
232 368 1
232 370 1
232 372 1
232 373 1
232 379 1
232 385 1
232 390 1
232 394 1
233 236 1
233 238 1
233 242 1
233 250 1
233 252 1
233 255 1
233 257 1
233 261 1
233 264 1
233 274 1
233 290 1
233 291 1
233 293 1
233 295 1
233 296 1
233 297 1
233 300 1
233 301 1
233 304 1
233 308 1
233 315 1
233 320 1
233 322 1
233 323 1
233 325 1
233 326 1
233 327 1
233 328 1
233 330 1
233 331 1
233 332 1
233 335 1
233 338 1
233 343 1
233 359 1
233 370 1
233 371 1
233 372 1
233 374 1
233 376 1
233 379 1
233 380 1
233 391 1
233 395 1
233 400 1
234 243 1
234 245 1
234 246 1
234 249 1
234 252 1
234 256 1
234 266 1
234 269 1
234 274 1
234 275 1
234 280 1
234 288 1
234 299 1
234 302 1
234 305 1
234 308 1
234 318 1
234 320 1
234 321 1
234 326 1
234 330 1
234 337 1
234 346 1
234 352 1
234 353 1
234 354 1
234 357 1
234 359 1
234 364 1
234 369 1
234 372 1
234 375 1
234 377 1
234 383 1
234 384 1
234 388 1
234 389 1
234 394 1
234 395 1
235 242 1
235 244 1
235 247 1
235 249 1
235 250 1
235 251 1
235 255 1
235 257 1
235 263 1
235 268 1
235 271 1
235 273 1
235 275 1
235 278 1
235 283 1
235 284 1
235 287 1
235 293 1
235 296 1
235 308 1
235 314 1
235 319 1
235 321 1
235 325 1
235 326 1
235 335 1
235 338 1
235 339 1
235 344 1
235 346 1
235 352 1
235 354 1
235 360 1
235 362 1
235 363 1
235 364 1
235 370 1
235 375 1
235 377 1
235 378 1
235 382 1
235 383 1
235 386 1
235 389 1
235 390 1
235 394 1
235 400 1
236 237 1
236 241 1
236 245 1
236 248 1
236 255 1
236 266 1
236 278 1
236 279 1
236 280 1
236 282 1
236 285 1
236 288 1
236 303 1
236 309 1
236 310 1
236 316 1
236 318 1
236 325 1
236 327 1
236 329 1
236 333 1
236 334 1
236 336 1
236 340 1
236 341 1
236 350 1
236 351 1
236 354 1
236 356 1
236 359 1
236 360 1
236 362 1
236 365 1
236 377 1
236 395 1
236 400 1
237 239 1
237 241 1
237 252 1
237 259 1
237 264 1
237 267 1
237 269 1
237 275 1
237 281 1
237 282 1
237 283 1
237 286 1
237 289 1
237 290 1
237 296 1
237 299 1
237 300 1
237 304 1
237 306 1
237 308 1
237 311 1
237 312 1
237 314 1
237 321 1
237 324 1
237 331 1
237 333 1
237 338 1
237 348 1
237 350 1
237 358 1
237 361 1
237 362 1
237 366 1
237 367 1
237 372 1
237 377 1
237 379 1
237 381 1
237 382 1
237 388 1
237 392 1
238 239 1
238 252 1
238 253 1
238 281 1
238 285 1
238 290 1
238 293 1
238 309 1
238 318 1
238 320 1
238 322 1
238 324 1
238 325 1
238 326 1
238 329 1
238 332 1
238 333 1
238 343 1
238 353 1
238 356 1
238 359 1
238 360 1
238 362 1
238 365 1
238 373 1
238 388 1
238 397 1
239 240 1
239 245 1
239 246 1
239 248 1
239 251 1
239 252 1
239 259 1
239 260 1
239 267 1
239 269 1
239 274 1
239 276 1
239 283 1
239 288 1
239 297 1
239 300 1
239 304 1
239 306 1
239 317 1
239 322 1
239 323 1
239 326 1
239 327 1
239 329 1
239 330 1
239 337 1
239 338 1
239 339 1
239 349 1
239 350 1
239 355 1
239 358 1
239 360 1
239 361 1
239 362 1
239 368 1
239 373 1
239 375 1
239 378 1
239 379 1
239 380 1
239 382 1
239 386 1
239 388 1
239 394 1
239 397 1
239 400 1
240 242 1
240 248 1
240 253 1
240 258 1
240 260 1
240 261 1
240 263 1
240 266 1
240 267 1
240 270 1
240 272 1
240 277 1
240 278 1
240 280 1
240 281 1
240 283 1
240 299 1
240 309 1
240 310 1
240 319 1
240 322 1
240 327 1
240 328 1
240 336 1
240 337 1
240 340 1
240 342 1
240 344 1
240 345 1
240 346 1
240 351 1
240 352 1
240 361 1
240 374 1
240 378 1
240 379 1
240 381 1
240 384 1
240 387 1
240 390 1
240 391 1
240 395 1
240 396 1
240 400 1
241 243 1
241 249 1
241 273 1
241 280 1
241 289 1
241 292 1
241 296 1
241 297 1
241 301 1
241 304 1
241 308 1
241 310 1
241 314 1
241 316 1
241 337 1
241 339 1
241 341 1
241 359 1
241 363 1
241 375 1
241 377 1
241 378 1
241 382 1
241 385 1
241 395 1
242 248 1
242 251 1
242 252 1
242 260 1
242 272 1
242 273 1
242 277 1
242 280 1
242 285 1
242 286 1
242 290 1
242 296 1
242 298 1
242 304 1
242 314 1
242 329 1
242 336 1
242 345 1
242 346 1
242 349 1
242 351 1
242 352 1
242 364 1
242 366 1
242 378 1
242 385 1
242 386 1
242 392 1
242 395 1
242 398 1
243 251 1
243 253 1
243 257 1
243 260 1
243 263 1
243 267 1
243 268 1
243 270 1
243 271 1
243 274 1
243 275 1
243 279 1
243 284 1
243 285 1
243 288 1
243 289 1
243 293 1
243 302 1
243 303 1
243 304 1
243 306 1
243 307 1
243 308 1
243 315 1
243 323 1
243 328 1
243 332 1
243 337 1
243 342 1
243 344 1
243 345 1
243 346 1
243 348 1
243 350 1
243 353 1
243 360 1
243 365 1
243 368 1
243 375 1
243 384 1
243 386 1
243 391 1
243 398 1
244 245 1
244 249 1
244 250 1
244 251 1
244 258 1
244 264 1
244 271 1
244 272 1
244 277 1
244 278 1
244 279 1
244 281 1
244 282 1
244 287 1
244 292 1
244 293 1
244 295 1
244 296 1
244 297 1
244 298 1
244 299 1
244 305 1
244 318 1
244 327 1
244 328 1
244 331 1
244 337 1
244 339 1
244 342 1
244 343 1
244 350 1
244 353 1
244 354 1
244 361 1
244 364 1
244 378 1
244 384 1
244 388 1
244 393 1
244 399 1
244 400 1
245 250 1
245 251 1
245 255 1
245 259 1
245 263 1
245 264 1
245 268 1
245 272 1
245 273 1
245 276 1
245 284 1
245 285 1
245 287 1
245 302 1
245 303 1
245 307 1
245 311 1
245 312 1
245 313 1
245 316 1
245 318 1
245 325 1
245 342 1
245 345 1
245 347 1
245 363 1
245 365 1
245 369 1
245 370 1
245 377 1
245 379 1
245 386 1
245 391 1
245 392 1
245 397 1
245 398 1
246 247 1
246 251 1
246 255 1
246 260 1
246 264 1
246 265 1
246 272 1
246 273 1
246 277 1
246 281 1
246 282 1
246 283 1
246 287 1
246 288 1
246 294 1
246 297 1
246 299 1
246 300 1
246 304 1
246 306 1
246 311 1
246 317 1
246 322 1
246 324 1
246 327 1
246 335 1
246 337 1
246 340 1
246 341 1
246 345 1
246 347 1
246 354 1
246 363 1
246 365 1
246 369 1
246 371 1
246 377 1
246 378 1
246 380 1
246 384 1
246 390 1
246 392 1
246 399 1
247 257 1
247 258 1
247 259 1
247 262 1
247 268 1
247 272 1
247 274 1
247 277 1
247 278 1
247 279 1
247 285 1
247 288 1
247 299 1
247 303 1
247 306 1
247 315 1
247 327 1
247 336 1
247 338 1
247 349 1
247 350 1
247 359 1
247 364 1
247 367 1
247 370 1
247 375 1
247 391 1
247 397 1
248 249 1
248 256 1
248 273 1
248 283 1
248 285 1
248 286 1
248 288 1
248 293 1
248 295 1
248 296 1
248 297 1
248 306 1
248 308 1
248 309 1
248 315 1
248 319 1
248 320 1
248 329 1
248 331 1
248 335 1
248 340 1
248 341 1
248 343 1
248 345 1
248 346 1
248 352 1
248 357 1
248 358 1
248 360 1
248 361 1
248 362 1
248 374 1
248 377 1
248 379 1
248 380 1
248 381 1
248 390 1
248 392 1
248 393 1
248 396 1
249 250 1
249 254 1
249 261 1
249 270 1
249 272 1
249 273 1
249 275 1
249 278 1
249 288 1
249 294 1
249 298 1
249 301 1
249 303 1
249 309 1
249 327 1
249 329 1
249 332 1
249 333 1
249 335 1
249 338 1
249 344 1
249 350 1
249 358 1
249 366 1
249 367 1
249 368 1
249 370 1
249 373 1
249 382 1
249 388 1
249 391 1
249 393 1
249 395 1
249 396 1
249 399 1
250 254 1
250 266 1
250 270 1
250 271 1
250 282 1
250 288 1
250 292 1
250 296 1
250 299 1
250 300 1
250 305 1
250 312 1
250 313 1
250 315 1
250 319 1
250 322 1
250 324 1
250 325 1
250 332 1
250 342 1
250 344 1
250 349 1
250 351 1
250 354 1
250 358 1
250 365 1
250 369 1
250 389 1
250 390 1
250 391 1
250 392 1
250 395 1
250 396 1
250 399 1
250 400 1
251 252 1
251 258 1
251 265 1
251 266 1
251 277 1
251 283 1
251 289 1
251 292 1
251 295 1
251 296 1
251 298 1
251 302 1
251 304 1
251 305 1
251 306 1
251 309 1
251 314 1
251 318 1
251 319 1
251 321 1
251 323 1
251 326 1
251 327 1
251 329 1
251 332 1
251 335 1
251 337 1
251 342 1
251 343 1
251 345 1
251 349 1
251 351 1
251 357 1
251 358 1
251 362 1
251 363 1
251 366 1
251 368 1
251 377 1
251 378 1
251 385 1
251 388 1
251 390 1
251 393 1
251 396 1
251 398 1
252 255 1
252 257 1
252 258 1
252 261 1
252 266 1
252 267 1
252 271 1
252 277 1
252 278 1
252 283 1
252 285 1
252 287 1
252 295 1
252 297 1
252 301 1
252 303 1
252 305 1
252 306 1
252 309 1
252 317 1
252 321 1
252 325 1
252 341 1
252 345 1
252 347 1
252 348 1
252 357 1
252 371 1
252 377 1
252 386 1
252 390 1
252 397 1
253 268 1
253 277 1
253 278 1
253 281 1
253 283 1
253 284 1
253 285 1
253 290 1
253 291 1
253 296 1
253 297 1
253 300 1
253 304 1
253 308 1
253 310 1
253 312 1
253 321 1
253 325 1
253 330 1
253 343 1
253 344 1
253 345 1
253 346 1
253 350 1
253 355 1
253 357 1
253 358 1
253 361 1
253 363 1
253 367 1
253 374 1
253 376 1
253 380 1
253 390 1
253 392 1
253 393 1
253 394 1
253 397 1
253 398 1
254 263 1
254 274 1
254 277 1
254 288 1
254 293 1
254 296 1
254 299 1
254 302 1
254 303 1
254 305 1
254 307 1
254 309 1
254 315 1
254 326 1
254 331 1
254 333 1
254 339 1
254 347 1
254 348 1
254 349 1
254 353 1
254 357 1
254 360 1
254 365 1
254 367 1
254 370 1
254 371 1
254 374 1
254 376 1
254 381 1
254 386 1
254 396 1
254 399 1
254 400 1
255 256 1
255 261 1
255 262 1
255 273 1
255 279 1
255 280 1
255 281 1
255 282 1
255 286 1
255 298 1
255 299 1
255 308 1
255 309 1
255 311 1
255 321 1
255 323 1
255 327 1
255 335 1
255 338 1
255 340 1
255 348 1
255 354 1
255 355 1
255 357 1
255 358 1
255 368 1
255 372 1
255 373 1
255 375 1
255 378 1
255 380 1
255 383 1
255 386 1
255 392 1
255 394 1
255 395 1
256 259 1
256 265 1
256 266 1
256 270 1
256 272 1
256 278 1
256 279 1
256 282 1
256 286 1
256 293 1
256 315 1
256 317 1
256 322 1
256 327 1
256 328 1
256 334 1
256 337 1
256 338 1
256 342 1
256 343 1
256 345 1
256 346 1
256 349 1
256 350 1
256 351 1
256 353 1
256 354 1
256 355 1
256 357 1
256 362 1
256 367 1
256 371 1
256 377 1
256 384 1
256 386 1
256 390 1
256 392 1
256 395 1
257 262 1
257 265 1
257 271 1
257 272 1
257 273 1
257 277 1
257 281 1
257 283 1
257 289 1
257 292 1
257 294 1
257 298 1
257 300 1
257 301 1
257 303 1
257 314 1
257 320 1
257 339 1
257 342 1
257 343 1
257 350 1
257 351 1
257 353 1
257 355 1
257 357 1
257 358 1
257 360 1
257 362 1
257 367 1
257 368 1
257 373 1
257 379 1
257 383 1
257 386 1
257 388 1
257 395 1
257 398 1
258 261 1
258 262 1
258 263 1
258 264 1
258 270 1
258 272 1
258 274 1
258 280 1
258 284 1
258 287 1
258 289 1
258 290 1
258 291 1
258 292 1
258 293 1
258 304 1
258 306 1
258 313 1
258 315 1
258 319 1
258 325 1
258 326 1
258 327 1
258 330 1
258 332 1
258 339 1
258 343 1
258 347 1
258 350 1
258 351 1
258 357 1
258 362 1
258 364 1
258 367 1
258 370 1
258 378 1
258 380 1
258 385 1
258 390 1
258 393 1
258 396 1
258 397 1
259 265 1
259 268 1
259 269 1
259 271 1
259 272 1
259 274 1
259 281 1
259 286 1
259 287 1
259 292 1
259 293 1
259 295 1
259 299 1
259 300 1
259 301 1
259 316 1
259 319 1
259 321 1
259 325 1
259 330 1
259 332 1
259 339 1
259 341 1
259 345 1
259 348 1
259 354 1
259 355 1
259 362 1
259 369 1
259 374 1
259 387 1
259 389 1
259 397 1
259 400 1
260 261 1
260 263 1
260 267 1
260 268 1
260 269 1
260 275 1
260 281 1
260 282 1
260 290 1
260 291 1
260 295 1
260 300 1
260 311 1
260 312 1
260 313 1
260 317 1
260 319 1
260 320 1
260 324 1
260 331 1
260 335 1
260 340 1
260 341 1
260 343 1
260 344 1
260 348 1
260 350 1
260 356 1
260 362 1
260 370 1
260 371 1
260 379 1
260 380 1
260 389 1
260 391 1
260 392 1
260 396 1
260 397 1
260 399 1
260 400 1
261 264 1
261 266 1
261 267 1
261 268 1
261 269 1
261 270 1
261 277 1
261 280 1
261 285 1
261 287 1
261 292 1
261 294 1
261 297 1
261 298 1
261 301 1
261 303 1
261 305 1
261 308 1
261 310 1
261 313 1
261 316 1
261 329 1
261 333 1
261 336 1
261 341 1
261 343 1
261 344 1
261 347 1
261 352 1
261 353 1
261 360 1
261 363 1
261 364 1
261 365 1
261 369 1
261 380 1
261 381 1
261 382 1
261 384 1
261 385 1
261 388 1
261 400 1
262 283 1
262 292 1
262 295 1
262 296 1
262 317 1
262 319 1
262 321 1
262 330 1
262 340 1
262 341 1
262 343 1
262 350 1
262 360 1
262 363 1
262 365 1
262 366 1
262 372 1
262 373 1
262 377 1
262 379 1
262 392 1
262 393 1
262 396 1
262 398 1
262 399 1
263 264 1
263 267 1
263 270 1
263 271 1
263 272 1
263 275 1
263 282 1
263 283 1
263 286 1
263 289 1
263 296 1
263 298 1
263 299 1
263 304 1
263 305 1
263 311 1
263 319 1
263 326 1
263 328 1
263 329 1
263 330 1
263 331 1
263 346 1
263 348 1
263 351 1
263 357 1
263 363 1
263 373 1
263 376 1
263 379 1
263 380 1
263 382 1
263 384 1
263 386 1
263 389 1
263 390 1
263 393 1
263 396 1
264 268 1
264 271 1
264 278 1
264 281 1
264 282 1
264 283 1
264 297 1
264 302 1
264 306 1
264 309 1
264 312 1
264 320 1
264 321 1
264 328 1
264 333 1
264 334 1
264 343 1
264 345 1
264 346 1
264 351 1
264 357 1
264 361 1
264 369 1
264 375 1
264 377 1
264 379 1
264 382 1
264 389 1
264 391 1
264 394 1
264 395 1
265 273 1
265 281 1
265 282 1
265 285 1
265 288 1
265 292 1
265 294 1
265 297 1
265 304 1
265 312 1
265 316 1
265 319 1
265 321 1
265 327 1
265 328 1
265 329 1
265 330 1
265 331 1
265 332 1
265 340 1
265 344 1
265 349 1
265 352 1
265 356 1
265 362 1
265 363 1
265 367 1
265 370 1
265 380 1
265 383 1
265 400 1
266 276 1
266 277 1
266 278 1
266 281 1
266 284 1
266 287 1
266 290 1
266 293 1
266 299 1
266 300 1
266 306 1
266 309 1
266 313 1
266 317 1
266 321 1
266 325 1
266 326 1
266 328 1
266 329 1
266 332 1
266 335 1
266 341 1
266 346 1
266 350 1
266 351 1
266 355 1
266 357 1
266 358 1
266 359 1
266 361 1
266 365 1
266 369 1
266 376 1
266 377 1
266 382 1
266 383 1
266 384 1
266 386 1
266 392 1
266 397 1
267 272 1
267 278 1
267 282 1
267 286 1
267 292 1
267 296 1
267 297 1
267 299 1
267 305 1
267 308 1
267 310 1
267 311 1
267 314 1
267 323 1
267 327 1
267 328 1
267 331 1
267 333 1
267 342 1
267 348 1
267 349 1
267 350 1
267 357 1
267 360 1
267 363 1
267 366 1
267 368 1
267 374 1
267 376 1
267 378 1
267 379 1
267 390 1
267 391 1
267 392 1
267 400 1
268 270 1
268 274 1
268 277 1
268 278 1
268 280 1
268 281 1
268 285 1
268 289 1
268 292 1
268 298 1
268 301 1
268 304 1
268 309 1
268 311 1
268 313 1
268 318 1
268 320 1
268 321 1
268 324 1
268 326 1
268 328 1
268 330 1
268 338 1
268 341 1
268 342 1
268 343 1
268 345 1
268 346 1
268 349 1
268 354 1
268 355 1
268 358 1
268 363 1
268 365 1
268 367 1
268 368 1
268 371 1
268 376 1
268 378 1
268 381 1
268 384 1
268 386 1
268 393 1
269 271 1
269 274 1
269 280 1
269 290 1
269 294 1
269 296 1
269 299 1
269 301 1
269 306 1
269 316 1
269 321 1
269 322 1
269 324 1
269 336 1
269 341 1
269 346 1
269 351 1
269 353 1
269 354 1
269 360 1
269 364 1
269 370 1
269 378 1
269 381 1
269 383 1
269 386 1
269 393 1
269 394 1
270 274 1
270 279 1
270 280 1
270 281 1
270 282 1
270 284 1
270 285 1
270 286 1
270 288 1
270 295 1
270 298 1
270 300 1
270 301 1
270 309 1
270 310 1
270 313 1
270 319 1
270 326 1
270 328 1
270 329 1
270 331 1
270 332 1
270 335 1
270 341 1
270 344 1
270 347 1
270 348 1
270 355 1
270 361 1
270 366 1
270 367 1
270 371 1
270 372 1
270 373 1
270 379 1
270 381 1
270 382 1
270 388 1
270 395 1
271 272 1
271 273 1
271 276 1
271 277 1
271 278 1
271 309 1
271 314 1
271 316 1
271 317 1
271 320 1
271 324 1
271 325 1
271 339 1
271 340 1
271 342 1
271 343 1
271 345 1
271 347 1
271 352 1
271 356 1
271 360 1
271 362 1
271 364 1
271 369 1
271 372 1
271 384 1
271 386 1
271 393 1
271 396 1
272 273 1
272 275 1
272 276 1
272 277 1
272 278 1
272 280 1
272 281 1
272 287 1
272 288 1
272 291 1
272 294 1
272 299 1
272 305 1
272 309 1
272 310 1
272 311 1
272 318 1
272 319 1
272 321 1
272 326 1
272 327 1
272 332 1
272 335 1
272 336 1
272 338 1
272 342 1
272 348 1
272 354 1
272 356 1
272 368 1
272 370 1
272 374 1
272 375 1
272 378 1
272 380 1
272 382 1
272 386 1
272 392 1
272 396 1
272 397 1
272 398 1
273 278 1
273 279 1
273 280 1
273 282 1
273 283 1
273 284 1
273 286 1
273 299 1
273 301 1
273 305 1
273 306 1
273 312 1
273 316 1
273 322 1
273 326 1
273 334 1
273 335 1
273 343 1
273 345 1
273 348 1
273 351 1
273 353 1
273 355 1
273 360 1
273 365 1
273 368 1
273 369 1
273 377 1
273 384 1
273 386 1
273 390 1
273 391 1
273 394 1
273 397 1
274 286 1
274 287 1
274 292 1
274 301 1
274 302 1
274 307 1
274 314 1
274 335 1
274 344 1
274 354 1
274 355 1
274 360 1
274 362 1
274 363 1
274 370 1
274 371 1
274 377 1
274 381 1
274 383 1
274 385 1
274 386 1
274 388 1
274 391 1
274 393 1
274 395 1
274 396 1
275 280 1
275 281 1
275 282 1
275 284 1
275 285 1
275 294 1
275 300 1
275 303 1
275 314 1
275 318 1
275 319 1
275 327 1
275 332 1
275 334 1
275 342 1
275 344 1
275 345 1
275 349 1
275 353 1
275 354 1
275 361 1
275 362 1
275 365 1
275 373 1
275 385 1
275 389 1
275 393 1
275 397 1
276 277 1
276 279 1
276 283 1
276 288 1
276 297 1
276 300 1
276 306 1
276 311 1
276 313 1
276 314 1
276 319 1
276 324 1
276 332 1
276 334 1
276 336 1
276 338 1
276 340 1
276 352 1
276 354 1
276 357 1
276 358 1
276 364 1
276 365 1
276 366 1
276 369 1
276 372 1
276 374 1
276 376 1
276 379 1
276 382 1
276 385 1
276 386 1
276 387 1
277 279 1
277 281 1
277 289 1
277 294 1
277 301 1
277 306 1
277 308 1
277 309 1
277 316 1
277 319 1
277 323 1
277 324 1
277 325 1
277 330 1
277 331 1
277 335 1
277 337 1
277 338 1
277 341 1
277 342 1
277 353 1
277 354 1
277 360 1
277 363 1
277 365 1
277 368 1
277 375 1
277 387 1
277 390 1
277 392 1
278 281 1
278 282 1
278 286 1
278 289 1
278 295 1
278 297 1
278 299 1
278 305 1
278 312 1
278 318 1
278 320 1
278 322 1
278 331 1
278 336 1
278 347 1
278 352 1
278 355 1
278 357 1
278 358 1
278 361 1
278 364 1
278 365 1
278 368 1
278 378 1
278 380 1
278 382 1
278 394 1
278 395 1
278 396 1
278 400 1
279 280 1
279 282 1
279 291 1
279 292 1
279 294 1
279 301 1
279 306 1
279 310 1
279 312 1
279 319 1
279 322 1
279 326 1
279 327 1
279 328 1
279 330 1
279 331 1
279 340 1
279 348 1
279 350 1
279 351 1
279 352 1
279 353 1
279 361 1
279 370 1
279 376 1
279 379 1
279 382 1
279 396 1
279 397 1
279 400 1
280 282 1
280 283 1
280 289 1
280 291 1
280 293 1
280 297 1
280 301 1
280 308 1
280 313 1
280 315 1
280 326 1
280 330 1
280 334 1
280 335 1
280 337 1
280 338 1
280 342 1
280 343 1
280 352 1
280 356 1
280 361 1
280 364 1
280 368 1
280 369 1
280 380 1
280 383 1
280 398 1
281 282 1
281 283 1
281 285 1
281 288 1
281 289 1
281 294 1
281 298 1
281 299 1
281 303 1
281 305 1
281 310 1
281 312 1
281 313 1
281 316 1
281 318 1
281 321 1
281 322 1
281 323 1
281 326 1
281 328 1
281 334 1
281 337 1
281 339 1
281 350 1
281 355 1
281 365 1
281 366 1
281 369 1
281 372 1
281 375 1
281 378 1
281 380 1
281 387 1
281 395 1
281 396 1
281 399 1
281 400 1
282 284 1
282 289 1
282 300 1
282 303 1
282 307 1
282 311 1
282 316 1
282 320 1
282 326 1
282 330 1
282 336 1
282 338 1
282 344 1
282 345 1
282 348 1
282 360 1
282 367 1
282 369 1
282 371 1
282 375 1
282 377 1
282 379 1
282 381 1
282 384 1
282 385 1
282 394 1
282 395 1
282 398 1
283 285 1
283 290 1
283 297 1
283 298 1
283 300 1
283 301 1
283 303 1
283 306 1
283 314 1
283 318 1
283 322 1
283 323 1
283 324 1
283 336 1
283 343 1
283 350 1
283 365 1
283 366 1
283 375 1
283 377 1
283 384 1
283 390 1
283 391 1
283 393 1
283 396 1
283 397 1
284 292 1
284 297 1
284 305 1
284 306 1
284 314 1
284 321 1
284 328 1
284 331 1
284 334 1
284 338 1
284 341 1
284 342 1
284 343 1
284 346 1
284 348 1
284 350 1
284 354 1
284 355 1
284 364 1
284 368 1
284 370 1
284 373 1
284 383 1
284 385 1
285 288 1
285 290 1
285 291 1
285 298 1
285 307 1
285 310 1
285 322 1
285 324 1
285 326 1
285 327 1
285 330 1
285 331 1
285 332 1
285 340 1
285 345 1
285 346 1
285 347 1
285 350 1
285 352 1
285 360 1
285 362 1
285 365 1
285 366 1
285 368 1
285 371 1
285 372 1
285 376 1
285 387 1
285 389 1
285 391 1
285 392 1
285 397 1
286 291 1
286 296 1
286 308 1
286 316 1
286 320 1
286 321 1
286 323 1
286 324 1
286 325 1
286 326 1
286 328 1
286 332 1
286 333 1
286 335 1
286 339 1
286 341 1
286 361 1
286 363 1
286 369 1
286 380 1
286 382 1
286 383 1
286 387 1
287 289 1
287 296 1
287 299 1
287 300 1
287 301 1
287 302 1
287 303 1
287 310 1
287 315 1
287 319 1
287 328 1
287 330 1
287 331 1
287 334 1
287 344 1
287 346 1
287 348 1
287 359 1
287 360 1
287 361 1
287 362 1
287 363 1
287 364 1
287 366 1
287 370 1
287 375 1
287 376 1
287 384 1
287 387 1
287 388 1
287 391 1
287 395 1
287 396 1
288 291 1
288 293 1
288 298 1
288 299 1
288 306 1
288 309 1
288 318 1
288 319 1
288 327 1
288 334 1
288 350 1
288 359 1
288 360 1
288 363 1
288 364 1
288 365 1
288 368 1
288 369 1
288 372 1
288 379 1
288 380 1
288 382 1
288 389 1
288 390 1
288 395 1
288 400 1
289 290 1
289 297 1
289 299 1
289 305 1
289 307 1
289 311 1
289 317 1
289 318 1
289 324 1
289 326 1
289 334 1
289 336 1
289 338 1
289 343 1
289 344 1
289 346 1
289 347 1
289 349 1
289 352 1
289 353 1
289 360 1
289 366 1
289 367 1
289 369 1
289 373 1
289 374 1
289 387 1
289 389 1
289 391 1
289 399 1
290 291 1
290 293 1
290 296 1
290 303 1
290 304 1
290 307 1
290 308 1
290 313 1
290 314 1
290 317 1
290 319 1
290 327 1
290 332 1
290 338 1
290 341 1
290 342 1
290 344 1
290 345 1
290 349 1
290 368 1
290 371 1
290 373 1
290 374 1
290 376 1
290 379 1
290 382 1
290 385 1
290 391 1
290 398 1
291 294 1
291 302 1
291 304 1
291 305 1
291 323 1
291 325 1
291 328 1
291 329 1
291 330 1
291 332 1
291 336 1
291 338 1
291 348 1
291 350 1
291 353 1
291 358 1
291 363 1
291 364 1
291 366 1
291 374 1
291 379 1
291 380 1
291 386 1
291 388 1
292 297 1
292 304 1
292 309 1
292 316 1
292 318 1
292 327 1
292 334 1
292 339 1
292 352 1
292 353 1
292 360 1
292 361 1
292 362 1
292 368 1
292 369 1
292 376 1
292 382 1
292 385 1
292 387 1
292 390 1
293 296 1
293 298 1
293 303 1
293 306 1
293 307 1
293 313 1
293 316 1
293 317 1
293 345 1
293 346 1
293 348 1
293 353 1
293 359 1
293 363 1
293 365 1
293 367 1
293 370 1
293 374 1
293 381 1
293 386 1
293 389 1
293 393 1
294 296 1
294 299 1
294 300 1
294 301 1
294 303 1
294 304 1
294 305 1
294 308 1
294 313 1
294 317 1
294 321 1
294 325 1
294 326 1
294 327 1
294 336 1
294 339 1
294 341 1
294 346 1
294 348 1
294 355 1
294 358 1
294 359 1
294 366 1
294 373 1
294 378 1
294 381 1
294 385 1
294 387 1
294 392 1
294 395 1
295 296 1
295 302 1
295 308 1
295 311 1
295 315 1
295 317 1
295 318 1
295 328 1
295 329 1
295 333 1
295 337 1
295 346 1
295 348 1
295 356 1
295 359 1
295 361 1
295 362 1
295 367 1
295 368 1
295 372 1
295 383 1
295 384 1
295 386 1
295 389 1
295 392 1
295 396 1
295 397 1
295 400 1
296 299 1
296 302 1
296 310 1
296 317 1
296 318 1
296 323 1
296 333 1
296 334 1
296 336 1
296 337 1
296 339 1
296 340 1
296 342 1
296 343 1
296 353 1
296 363 1
296 369 1
296 370 1
296 373 1
296 381 1
296 382 1
296 388 1
296 391 1
296 395 1
296 398 1
297 301 1
297 303 1
297 306 1
297 307 1
297 309 1
297 317 1
297 320 1
297 321 1
297 322 1
297 327 1
297 328 1
297 334 1
297 338 1
297 339 1
297 340 1
297 341 1
297 343 1
297 347 1
297 349 1
297 351 1
297 355 1
297 359 1
297 373 1
297 382 1
297 384 1
297 385 1
297 394 1
297 396 1
297 397 1
297 398 1
298 300 1
298 303 1
298 310 1
298 311 1
298 317 1
298 320 1
298 321 1
298 325 1
298 332 1
298 337 1
298 344 1
298 347 1
298 348 1
298 350 1
298 353 1
298 356 1
298 359 1
298 363 1
298 376 1
298 381 1
298 383 1
298 386 1
298 389 1
298 399 1
299 301 1
299 303 1
299 305 1
299 312 1
299 316 1
299 318 1
299 319 1
299 322 1
299 329 1
299 341 1
299 343 1
299 350 1
299 351 1
299 357 1
299 365 1
299 370 1
299 372 1
299 375 1
299 377 1
299 381 1
299 382 1
299 385 1
299 387 1
299 391 1
299 397 1
300 301 1
300 305 1
300 306 1
300 307 1
300 308 1
300 312 1
300 313 1
300 315 1
300 320 1
300 324 1
300 325 1
300 329 1
300 333 1
300 335 1
300 337 1
300 341 1
300 343 1
300 347 1
300 348 1
300 350 1
300 351 1
300 353 1
300 358 1
300 365 1
300 366 1
300 369 1
300 375 1
300 377 1
300 392 1
300 398 1
301 317 1
301 318 1
301 320 1
301 328 1
301 330 1
301 333 1
301 334 1
301 343 1
301 346 1
301 351 1
301 355 1
301 359 1
301 363 1
301 364 1
301 373 1
301 380 1
301 381 1
301 387 1
301 398 1
301 399 1
301 400 1
302 304 1
302 311 1
302 323 1
302 325 1
302 328 1
302 334 1
302 338 1
302 344 1
302 345 1
302 346 1
302 353 1
302 362 1
302 363 1
302 366 1
302 372 1
302 376 1
302 378 1
302 389 1
302 391 1
302 393 1
302 394 1
303 306 1
303 308 1
303 313 1
303 316 1
303 322 1
303 340 1
303 341 1
303 345 1
303 348 1
303 350 1
303 354 1
303 362 1
303 364 1
303 368 1
303 371 1
303 372 1
303 375 1
303 376 1
303 378 1
303 382 1
303 383 1
303 387 1
303 395 1
304 310 1
304 311 1
304 317 1
304 322 1
304 327 1
304 334 1
304 336 1
304 338 1
304 340 1
304 355 1
304 356 1
304 369 1
304 372 1
304 373 1
304 375 1
304 391 1
305 308 1
305 310 1
305 315 1
305 318 1
305 320 1
305 324 1
305 326 1
305 329 1
305 331 1
305 332 1
305 336 1
305 339 1
305 344 1
305 349 1
305 352 1
305 356 1
305 363 1
305 364 1
305 369 1
305 375 1
305 376 1
305 388 1
305 391 1
305 398 1
305 400 1
306 307 1
306 310 1
306 315 1
306 318 1
306 323 1
306 325 1
306 328 1
306 329 1
306 334 1
306 335 1
306 344 1
306 345 1
306 352 1
306 353 1
306 358 1
306 361 1
306 363 1
306 367 1
306 373 1
306 376 1
306 388 1
306 390 1
306 391 1
306 394 1
306 395 1
306 398 1
306 400 1
307 308 1
307 309 1
307 316 1
307 319 1
307 320 1
307 323 1
307 324 1
307 325 1
307 328 1
307 335 1
307 336 1
307 344 1
307 350 1
307 360 1
307 363 1
307 369 1
307 373 1
307 383 1
307 384 1
307 389 1
307 390 1
307 393 1
307 397 1
307 398 1
308 312 1
308 315 1
308 327 1
308 330 1
308 331 1
308 342 1
308 346 1
308 349 1
308 356 1
308 357 1
308 371 1
308 373 1
308 377 1
308 389 1
308 393 1
308 399 1
309 311 1
309 318 1
309 321 1
309 326 1
309 329 1
309 337 1
309 343 1
309 345 1
309 346 1
309 356 1
309 361 1
309 363 1
309 366 1
309 370 1
309 374 1
309 375 1
309 377 1
309 387 1
309 393 1
309 395 1
309 396 1
309 400 1
310 313 1
310 317 1
310 322 1
310 325 1
310 328 1
310 332 1
310 339 1
310 342 1
310 343 1
310 345 1
310 346 1
310 350 1
310 351 1
310 353 1
310 355 1
310 359 1
310 364 1
310 367 1
310 370 1
310 372 1
310 374 1
310 375 1
310 383 1
310 396 1
310 398 1
311 315 1
311 317 1
311 320 1
311 325 1
311 330 1
311 336 1
311 341 1
311 343 1
311 347 1
311 348 1
311 350 1
311 354 1
311 358 1
311 359 1
311 363 1
311 365 1
311 369 1
311 374 1
311 375 1
311 376 1
311 378 1
311 381 1
311 382 1
311 384 1
311 385 1
311 389 1
311 394 1
311 395 1
311 397 1
311 399 1
312 319 1
312 321 1
312 324 1
312 327 1
312 328 1
312 331 1
312 333 1
312 334 1
312 344 1
312 346 1
312 352 1
312 357 1
312 366 1
312 367 1
312 373 1
312 376 1
312 380 1
312 381 1
312 384 1
312 387 1
312 388 1
312 390 1
312 398 1
313 318 1
313 326 1
313 327 1
313 329 1
313 337 1
313 338 1
313 348 1
313 352 1
313 355 1
313 356 1
313 361 1
313 365 1
313 369 1
313 375 1
313 386 1
313 388 1
313 391 1
313 396 1
313 398 1
314 315 1
314 324 1
314 326 1
314 331 1
314 332 1
314 334 1
314 336 1
314 338 1
314 339 1
314 345 1
314 347 1
314 349 1
314 350 1
314 365 1
314 366 1
314 367 1
314 370 1
314 374 1
314 375 1
314 377 1
314 398 1
315 318 1
315 322 1
315 325 1
315 326 1
315 328 1
315 329 1
315 332 1
315 333 1
315 335 1
315 340 1
315 346 1
315 349 1
315 351 1
315 354 1
315 355 1
315 358 1
315 359 1
315 362 1
315 363 1
315 371 1
315 373 1
315 377 1
315 383 1
315 384 1
315 386 1
315 389 1
315 392 1
315 395 1
315 397 1
315 398 1
315 400 1
316 320 1
316 321 1
316 324 1
316 328 1
316 330 1
316 333 1
316 334 1
316 339 1
316 341 1
316 343 1
316 357 1
316 360 1
316 373 1
316 380 1
316 390 1
316 394 1
316 397 1
316 400 1
317 318 1
317 324 1
317 326 1
317 327 1
317 333 1
317 334 1
317 335 1
317 336 1
317 337 1
317 343 1
317 347 1
317 358 1
317 362 1
317 367 1
317 371 1
317 373 1
317 380 1
317 381 1
317 384 1
317 398 1
317 400 1
318 323 1
318 324 1
318 336 1
318 338 1
318 350 1
318 352 1
318 359 1
318 361 1
318 362 1
318 365 1
318 375 1
318 378 1
318 384 1
318 387 1
318 390 1
318 392 1
318 393 1
318 395 1
318 399 1
319 326 1
319 331 1
319 334 1
319 345 1
319 346 1
319 351 1
319 352 1
319 356 1
319 357 1
319 358 1
319 359 1
319 367 1
319 374 1
319 376 1
319 377 1
319 378 1
319 379 1
319 383 1
319 384 1
319 385 1
319 390 1
319 393 1
319 396 1
319 400 1
320 325 1
320 330 1
320 333 1
320 334 1
320 337 1
320 340 1
320 344 1
320 347 1
320 349 1
320 351 1
320 357 1
320 363 1
320 367 1
320 370 1
320 375 1
320 376 1
320 381 1
320 386 1
320 389 1
320 393 1
320 394 1
320 399 1
321 323 1
321 326 1
321 328 1
321 331 1
321 333 1
321 334 1
321 338 1
321 340 1
321 344 1
321 345 1
321 346 1
321 351 1
321 360 1
321 363 1
321 367 1
321 373 1
321 377 1
321 379 1
321 381 1
321 385 1
321 395 1
321 398 1
322 325 1
322 326 1
322 336 1
322 337 1
322 339 1
322 349 1
322 350 1
322 352 1
322 360 1
322 362 1
322 364 1
322 369 1
322 373 1
322 379 1
322 382 1
322 387 1
322 389 1
322 392 1
322 393 1
322 396 1
323 329 1
323 354 1
323 355 1
323 361 1
323 364 1
323 370 1
323 372 1
323 377 1
323 380 1
323 381 1
323 388 1
323 393 1
323 396 1
324 326 1
324 332 1
324 346 1
324 350 1
324 355 1
324 356 1
324 360 1
324 366 1
324 370 1
324 384 1
324 390 1
324 392 1
325 326 1
325 327 1
325 333 1
325 341 1
325 342 1
325 343 1
325 345 1
325 346 1
325 350 1
325 351 1
325 355 1
325 357 1
325 359 1
325 362 1
325 365 1
325 366 1
325 368 1
325 371 1
325 372 1
325 375 1
325 378 1
325 382 1
325 389 1
325 391 1
325 395 1
325 399 1
326 332 1
326 333 1
326 335 1
326 347 1
326 359 1
326 362 1
326 365 1
326 371 1
326 376 1
326 377 1
326 379 1
326 382 1
326 385 1
326 392 1
327 329 1
327 333 1
327 337 1
327 341 1
327 345 1
327 347 1
327 354 1
327 358 1
327 365 1
327 371 1
327 374 1
327 375 1
327 386 1
327 390 1
327 391 1
328 331 1
328 332 1
328 341 1
328 347 1
328 348 1
328 351 1
328 355 1
328 356 1
328 361 1
328 369 1
328 371 1
328 374 1
328 378 1
328 380 1
328 385 1
328 391 1
328 393 1
329 330 1
329 332 1
329 335 1
329 337 1
329 338 1
329 340 1
329 352 1
329 354 1
329 359 1
329 361 1
329 370 1
329 382 1
329 388 1
329 393 1
330 338 1
330 340 1
330 345 1
330 351 1
330 360 1
330 361 1
330 364 1
330 369 1
330 373 1
330 379 1
330 380 1
330 383 1
330 391 1
330 394 1
330 399 1
331 339 1
331 344 1
331 347 1
331 349 1
331 351 1
331 359 1
331 360 1
331 361 1
331 363 1
331 364 1
331 369 1
331 372 1
331 378 1
331 379 1
331 383 1
331 386 1
331 394 1
331 396 1
331 397 1
331 399 1
331 400 1
332 340 1
332 345 1
332 350 1
332 357 1
332 370 1
332 372 1
332 373 1
332 378 1
332 381 1
332 386 1
332 388 1
332 392 1
332 396 1
332 397 1
333 334 1
333 336 1
333 341 1
333 343 1
333 345 1
333 348 1
333 349 1
333 353 1
333 356 1
333 359 1
333 362 1
333 365 1
333 367 1
333 376 1
333 377 1
333 382 1
333 384 1
333 387 1
333 390 1
333 393 1
333 396 1
333 398 1
333 399 1
333 400 1
334 338 1
334 348 1
334 351 1
334 352 1
334 359 1
334 368 1
334 370 1
334 371 1
334 373 1
334 374 1
334 378 1
334 379 1
334 383 1
334 387 1
334 390 1
334 391 1
334 398 1
335 338 1
335 342 1
335 348 1
335 349 1
335 352 1
335 360 1
335 366 1
335 367 1
335 368 1
335 373 1
335 374 1
335 378 1
335 380 1
335 387 1
335 390 1
335 392 1
335 393 1
335 394 1
336 337 1
336 339 1
336 349 1
336 355 1
336 359 1
336 363 1
336 366 1
336 367 1
336 370 1
336 376 1
336 380 1
336 384 1
336 385 1
336 386 1
336 394 1
336 397 1
336 398 1
337 340 1
337 341 1
337 343 1
337 344 1
337 349 1
337 359 1
337 361 1
337 363 1
337 372 1
337 382 1
337 383 1
337 384 1
337 391 1
337 395 1
337 396 1
338 339 1
338 344 1
338 347 1
338 353 1
338 358 1
338 363 1
338 368 1
338 377 1
338 385 1
338 391 1
338 393 1
338 395 1
338 396 1
339 345 1
339 346 1
339 347 1
339 349 1
339 351 1
339 355 1
339 364 1
339 382 1
339 388 1
339 392 1
339 395 1
339 396 1
340 344 1
340 345 1
340 346 1
340 347 1
340 348 1
340 351 1
340 367 1
340 368 1
340 370 1
340 371 1
340 373 1
340 383 1
340 386 1
340 387 1
340 398 1
340 400 1
341 343 1
341 345 1
341 347 1
341 352 1
341 354 1
341 360 1
341 361 1
341 371 1
341 376 1
341 381 1
341 382 1
341 386 1
341 390 1
341 394 1
341 397 1
342 343 1
342 350 1
342 357 1
342 360 1
342 367 1
342 368 1
342 378 1
342 380 1
342 385 1
342 392 1
342 393 1
343 344 1
343 348 1
343 349 1
343 355 1
343 356 1
343 357 1
343 359 1
343 364 1
343 365 1
343 369 1
343 371 1
343 372 1
343 375 1
343 378 1
343 379 1
343 381 1
343 385 1
343 387 1
343 391 1
344 349 1
344 360 1
344 362 1
344 366 1
344 368 1
344 369 1
344 370 1
344 377 1
344 380 1
344 383 1
344 386 1
344 394 1
344 397 1
344 400 1
345 348 1
345 350 1
345 351 1
345 352 1
345 353 1
345 354 1
345 364 1
345 365 1
345 372 1
345 385 1
345 395 1
345 398 1
345 399 1
345 400 1
346 347 1
346 350 1
346 360 1
346 372 1
346 373 1
346 375 1
346 381 1
346 382 1
346 389 1
346 398 1
346 400 1
347 348 1
347 350 1
347 351 1
347 358 1
347 362 1
347 364 1
347 365 1
347 372 1
347 382 1
347 389 1
347 390 1
347 391 1
347 397 1
347 399 1
347 400 1
348 350 1
348 353 1
348 356 1
348 358 1
348 364 1
348 368 1
348 384 1
348 386 1
348 396 1
348 398 1
348 399 1
349 350 1
349 351 1
349 358 1
349 359 1
349 362 1
349 367 1
349 371 1
349 372 1
349 373 1
349 374 1
349 384 1
349 395 1
349 396 1
349 398 1
350 353 1
350 354 1
350 358 1
350 366 1
350 371 1
350 373 1
350 390 1
350 393 1
350 400 1
351 352 1
351 361 1
351 362 1
351 371 1
351 373 1
351 374 1
351 377 1
351 382 1
351 385 1
351 386 1
351 387 1
351 393 1
351 394 1
351 395 1
351 399 1
351 400 1
352 355 1
352 356 1
352 357 1
352 362 1
352 367 1
352 383 1
352 387 1
352 388 1
352 392 1
352 393 1
352 395 1
352 397 1
352 398 1
352 399 1
352 400 1
353 363 1
353 368 1
353 376 1
353 377 1
353 386 1
353 397 1
353 400 1
354 356 1
354 362 1
354 365 1
354 366 1
354 367 1
354 376 1
354 380 1
354 390 1
354 394 1
354 396 1
354 399 1
355 361 1
355 365 1
355 366 1
355 370 1
355 371 1
355 372 1
355 377 1
355 379 1
355 387 1
355 388 1
355 392 1
355 393 1
356 363 1
356 366 1
356 370 1
356 371 1
356 373 1
356 376 1
356 378 1
356 380 1
356 384 1
356 385 1
356 389 1
356 393 1
356 395 1
357 362 1
357 363 1
357 364 1
357 378 1
357 389 1
357 392 1
358 359 1
358 360 1
358 362 1
358 363 1
358 364 1
358 367 1
358 368 1
358 381 1
358 382 1
358 385 1
358 389 1
358 394 1
358 395 1
358 399 1
359 364 1
359 370 1
359 371 1
359 372 1
359 373 1
359 376 1
359 378 1
359 379 1
359 382 1
359 383 1
359 384 1
359 385 1
359 386 1
359 391 1
359 396 1
359 399 1
360 363 1
360 365 1
360 367 1
360 368 1
360 373 1
360 374 1
360 377 1
360 380 1
360 382 1
360 391 1
360 396 1
360 398 1
360 400 1
361 366 1
361 367 1
361 371 1
361 372 1
361 375 1
361 377 1
361 378 1
361 383 1
361 384 1
361 389 1
361 392 1
361 395 1
361 396 1
361 398 1
361 400 1
362 364 1
362 370 1
362 371 1
362 377 1
362 382 1
362 385 1
362 386 1
362 388 1
362 391 1
362 399 1
363 373 1
363 376 1
363 377 1
363 378 1
363 380 1
363 387 1
363 398 1
364 369 1
364 374 1
364 377 1
364 386 1
364 397 1
364 398 1
365 374 1
365 375 1
365 385 1
365 392 1
365 394 1
365 399 1
366 368 1
366 369 1
366 378 1
366 388 1
366 389 1
366 391 1
366 395 1
366 397 1
366 400 1
367 369 1
367 370 1
367 371 1
367 372 1
367 373 1
367 378 1
367 393 1
367 397 1
367 399 1
368 369 1
368 373 1
368 376 1
368 388 1
368 389 1
368 390 1
368 393 1
368 395 1
368 396 1
368 397 1
368 398 1
369 378 1
369 381 1
369 386 1
369 387 1
369 390 1
369 391 1
369 393 1
369 394 1
369 395 1
369 400 1
370 374 1
370 375 1
370 380 1
370 383 1
370 386 1
370 392 1
370 399 1
371 373 1
371 380 1
371 381 1
371 384 1
371 397 1
372 375 1
372 381 1
372 382 1
372 383 1
372 384 1
372 386 1
372 389 1
372 397 1
372 398 1
373 381 1
373 387 1
373 390 1
373 394 1
373 395 1
373 396 1
373 397 1
374 377 1
374 381 1
374 384 1
374 386 1
374 387 1
374 389 1
374 393 1
374 396 1
374 398 1
375 376 1
375 378 1
375 379 1
375 380 1
375 383 1
375 385 1
375 388 1
375 390 1
375 395 1
376 384 1
376 386 1
376 392 1
376 397 1
376 399 1
377 379 1
377 380 1
377 384 1
377 395 1
377 396 1
378 382 1
378 383 1
378 386 1
378 387 1
378 390 1
378 399 1
379 384 1
379 388 1
379 390 1
379 394 1
379 395 1
379 400 1
380 388 1
380 395 1
380 397 1
380 399 1
380 400 1
381 387 1
381 394 1
381 398 1
382 383 1
382 395 1
383 388 1
383 393 1
383 399 1
384 387 1
384 398 1
385 389 1
385 395 1
385 400 1
386 388 1
386 390 1
386 395 1
386 396 1
386 399 1
388 390 1
388 391 1
388 396 1
388 397 1
388 399 1
390 393 1
390 396 1
391 392 1
391 395 1
391 396 1
391 399 1
392 393 1
392 398 1
393 400 1
395 398 1
396 398 1
398 400 1
399 400 1


==> anc/instances/benchmark/theta/c_fat200_1.dat <==
200 18366
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
1 8 1
1 9 1
1 10 1
1 11 1
1 12 1
1 13 1
1 14 1
1 15 1
1 16 1
1 17 1
1 18 1
1 19 1
1 20 1
1 21 1
1 22 1
1 23 1
1 24 1
1 25 1
1 26 1
1 27 1
1 28 1
1 29 1
1 30 1
1 31 1
1 32 1
1 33 1
1 34 1
1 35 1
1 36 1
1 40 1
1 41 1
1 42 1
1 43 1
1 44 1
1 45 1
1 46 1
1 47 1
1 48 1
1 49 1
1 50 1
1 51 1
1 52 1
1 53 1
1 54 1
1 55 1
1 56 1
1 57 1
1 58 1
1 59 1
1 60 1
1 61 1
1 62 1
1 63 1
1 64 1
1 65 1
1 66 1
1 67 1
1 68 1
1 69 1
1 70 1
1 71 1
1 72 1
1 73 1
1 77 1
1 78 1
1 79 1
1 80 1
1 81 1
1 82 1
1 83 1
1 84 1
1 85 1
1 86 1
1 87 1
1 88 1
1 89 1
1 90 1
1 91 1
1 92 1
1 93 1
1 94 1
1 95 1
1 96 1
1 97 1
1 98 1
1 99 1
1 100 1
1 101 1
1 102 1
1 103 1
1 104 1
1 105 1
1 106 1
1 107 1
1 108 1
1 109 1
1 110 1
1 114 1
1 115 1
1 116 1
1 117 1
1 118 1
1 119 1
1 120 1
1 121 1
1 122 1
1 123 1
1 124 1
1 125 1
1 126 1
1 127 1
1 128 1
1 129 1
1 130 1
1 131 1
1 132 1
1 133 1
1 134 1
1 135 1
1 136 1
1 137 1
1 138 1
1 139 1
1 140 1
1 141 1
1 142 1
1 143 1
1 144 1
1 145 1
1 146 1
1 147 1
1 151 1
1 152 1
1 153 1
1 154 1
1 155 1
1 156 1
1 157 1
1 158 1
1 159 1
1 160 1
1 161 1
1 162 1
1 163 1
1 164 1
1 165 1
1 166 1
1 167 1
1 168 1
1 169 1
1 170 1
1 171 1
1 172 1
1 173 1
1 174 1
1 175 1
1 176 1
1 177 1
1 178 1
1 179 1
1 180 1
1 181 1
1 182 1
1 183 1
1 184 1
1 188 1
1 189 1
1 190 1
1 191 1
1 192 1
1 193 1
1 194 1
1 195 1
1 196 1
1 197 1
1 198 1
1 199 1
1 200 1
2 4 1
2 5 1
2 6 1
2 7 1
2 8 1
2 9 1
2 10 1
2 11 1
2 12 1
2 13 1
2 14 1
2 15 1
2 16 1
2 17 1
2 18 1
2 19 1
2 20 1
2 21 1
2 22 1
2 23 1
2 24 1
2 25 1
2 26 1
2 27 1
2 28 1
2 29 1
2 30 1
2 31 1
2 32 1
2 33 1
2 34 1
2 35 1
2 36 1
2 37 1
2 41 1
2 42 1
2 43 1
2 44 1
2 45 1
2 46 1
2 47 1
2 48 1
2 49 1
2 50 1
2 51 1
2 52 1
2 53 1
2 54 1
2 55 1
2 56 1
2 57 1
2 58 1
2 59 1
2 60 1
2 61 1
2 62 1
2 63 1
2 64 1
2 65 1
2 66 1
2 67 1
2 68 1
2 69 1
2 70 1
2 71 1
2 72 1
2 73 1
2 74 1
2 78 1
2 79 1
2 80 1
2 81 1
2 82 1
2 83 1
2 84 1
2 85 1
2 86 1
2 87 1
2 88 1
2 89 1
2 90 1
2 91 1
2 92 1
2 93 1
2 94 1
2 95 1
2 96 1
2 97 1
2 98 1
2 99 1
2 100 1
2 101 1
2 102 1
2 103 1
2 104 1
2 105 1
2 106 1
2 107 1
2 108 1
2 109 1
2 110 1
2 111 1
2 115 1
2 116 1
2 117 1
2 118 1
2 119 1
2 120 1
2 121 1
2 122 1
2 123 1
2 124 1
2 125 1
2 126 1
2 127 1
2 128 1
2 129 1
2 130 1
2 131 1
2 132 1
2 133 1
2 134 1
2 135 1
2 136 1
2 137 1
2 138 1
2 139 1
2 140 1
2 141 1
2 142 1
2 143 1
2 144 1
2 145 1
2 146 1
2 147 1
2 148 1
2 152 1
2 153 1
2 154 1
2 155 1
2 156 1
2 157 1
2 158 1
2 159 1
2 160 1
2 161 1
2 162 1
2 163 1
2 164 1
2 165 1
2 166 1
2 167 1
2 168 1
2 169 1
2 170 1
2 171 1
2 172 1
2 173 1
2 174 1
2 175 1
2 176 1
2 177 1
2 178 1
2 179 1
2 180 1
2 181 1
2 182 1
2 183 1
2 184 1
2 185 1
2 189 1
2 190 1
2 191 1
2 192 1
2 193 1
2 194 1
2 195 1
2 196 1
2 197 1
2 198 1
2 199 1
2 200 1
3 5 1
3 6 1
3 7 1
3 8 1
3 9 1
3 10 1
3 11 1
3 12 1
3 13 1
3 14 1
3 15 1
3 16 1
3 17 1
3 18 1
3 19 1
3 20 1
3 21 1
3 22 1
3 23 1
3 24 1
3 25 1
3 26 1
3 27 1
3 28 1
3 29 1
3 30 1
3 31 1
3 32 1
3 33 1
3 34 1
3 35 1
3 36 1
3 37 1
3 38 1
3 42 1
3 43 1
3 44 1
3 45 1
3 46 1
3 47 1
3 48 1
3 49 1
3 50 1
3 51 1
3 52 1
3 53 1
3 54 1
3 55 1
3 56 1
3 57 1
3 58 1
3 59 1
3 60 1
3 61 1
3 62 1
3 63 1
3 64 1
3 65 1
3 66 1
3 67 1
3 68 1
3 69 1
3 70 1
3 71 1
3 72 1
3 73 1
3 74 1
3 75 1
3 79 1
3 80 1
3 81 1
3 82 1
3 83 1
3 84 1
3 85 1
3 86 1
3 87 1
3 88 1
3 89 1
3 90 1
3 91 1
3 92 1
3 93 1
3 94 1
3 95 1
3 96 1
3 97 1
3 98 1
3 99 1
3 100 1
3 101 1
3 102 1
3 103 1
3 104 1
3 105 1
3 106 1
3 107 1
3 108 1
3 109 1
3 110 1
3 111 1
3 112 1
3 116 1
3 117 1
3 118 1
3 119 1
3 120 1
3 121 1
3 122 1
3 123 1
3 124 1
3 125 1
3 126 1
3 127 1
3 128 1
3 129 1
3 130 1
3 131 1
3 132 1
3 133 1
3 134 1
3 135 1
3 136 1
3 137 1
3 138 1
3 139 1
3 140 1
3 141 1
3 142 1
3 143 1
3 144 1
3 145 1
3 146 1
3 147 1
3 148 1
3 149 1
3 153 1
3 154 1
3 155 1
3 156 1
3 157 1
3 158 1
3 159 1
3 160 1
3 161 1
3 162 1
3 163 1
3 164 1
3 165 1
3 166 1
3 167 1
3 168 1
3 169 1
3 170 1
3 171 1
3 172 1
3 173 1
3 174 1
3 175 1
3 176 1
3 177 1
3 178 1
3 179 1
3 180 1
3 181 1
3 182 1
3 183 1
3 184 1
3 185 1
3 186 1
3 190 1
3 191 1
3 192 1
3 193 1
3 194 1
3 195 1
3 196 1
3 197 1
3 198 1
3 199 1
3 200 1
4 6 1
4 7 1
4 8 1
4 9 1
4 10 1
4 11 1
4 12 1
4 13 1
4 14 1
4 15 1
4 16 1
4 17 1
4 18 1
4 19 1
4 20 1
4 21 1
4 22 1
4 23 1
4 24 1
4 25 1
4 26 1
4 27 1
4 28 1
4 29 1
4 30 1
4 31 1
4 32 1
4 33 1
4 34 1
4 35 1
4 36 1
4 37 1
4 38 1
4 39 1
4 43 1
4 44 1
4 45 1
4 46 1
4 47 1
4 48 1
4 49 1
4 50 1
4 51 1
4 52 1
4 53 1
4 54 1
4 55 1
4 56 1
4 57 1
4 58 1
4 59 1
4 60 1
4 61 1
4 62 1
4 63 1
4 64 1
4 65 1
4 66 1
4 67 1
4 68 1
4 69 1
4 70 1
4 71 1
4 72 1
4 73 1
4 74 1
4 75 1
4 76 1
4 80 1
4 81 1
4 82 1
4 83 1
4 84 1
4 85 1
4 86 1
4 87 1
4 88 1
4 89 1
4 90 1
4 91 1
4 92 1
4 93 1
4 94 1
4 95 1
4 96 1
4 97 1
4 98 1
4 99 1
4 100 1
4 101 1
4 102 1
4 103 1
4 104 1
4 105 1
4 106 1
4 107 1
4 108 1
4 109 1
4 110 1
4 111 1
4 112 1
4 113 1
4 117 1
4 118 1
4 119 1
4 120 1
4 121 1
4 122 1
4 123 1
4 124 1
4 125 1
4 126 1
4 127 1
4 128 1
4 129 1
4 130 1
4 131 1
4 132 1
4 133 1
4 134 1
4 135 1
4 136 1
4 137 1
4 138 1
4 139 1
4 140 1
4 141 1
4 142 1
4 143 1
4 144 1
4 145 1
4 146 1
4 147 1
4 148 1
4 149 1
4 150 1
4 154 1
4 155 1
4 156 1
4 157 1
4 158 1
4 159 1
4 160 1
4 161 1
4 162 1
4 163 1
4 164 1
4 165 1
4 166 1
4 167 1
4 168 1
4 169 1
4 170 1
4 171 1
4 172 1
4 173 1
4 174 1
4 175 1
4 176 1
4 177 1
4 178 1
4 179 1
4 180 1
4 181 1
4 182 1
4 183 1
4 184 1
4 185 1
4 186 1
4 187 1
4 191 1
4 192 1
4 193 1
4 194 1
4 195 1
4 196 1
4 197 1
4 198 1
4 199 1
4 200 1
5 7 1
5 8 1
5 9 1
5 10 1
5 11 1
5 12 1
5 13 1
5 14 1
5 15 1
5 16 1
5 17 1
5 18 1
5 19 1
5 20 1
5 21 1
5 22 1
5 23 1
5 24 1
5 25 1
5 26 1
5 27 1
5 28 1
5 29 1
5 30 1
5 31 1
5 32 1
5 33 1
5 34 1
5 35 1
5 36 1
5 37 1
5 38 1
5 39 1
5 40 1
5 44 1
5 45 1
5 46 1
5 47 1
5 48 1
5 49 1
5 50 1
5 51 1
5 52 1
5 53 1
5 54 1
5 55 1
5 56 1
5 57 1
5 58 1
5 59 1
5 60 1
5 61 1
5 62 1
5 63 1
5 64 1
5 65 1
5 66 1
5 67 1
5 68 1
5 69 1
5 70 1
5 71 1
5 72 1
5 73 1
5 74 1
5 75 1
5 76 1
5 77 1
5 81 1
5 82 1
5 83 1
5 84 1
5 85 1
5 86 1
5 87 1
5 88 1
5 89 1
5 90 1
5 91 1
5 92 1
5 93 1
5 94 1
5 95 1
5 96 1
5 97 1
5 98 1
5 99 1
5 100 1
5 101 1
5 102 1
5 103 1
5 104 1
5 105 1
5 106 1
5 107 1
5 108 1
5 109 1
5 110 1
5 111 1
5 112 1
5 113 1
5 114 1
5 118 1
5 119 1
5 120 1
5 121 1
5 122 1
5 123 1
5 124 1
5 125 1
5 126 1
5 127 1
5 128 1
5 129 1
5 130 1
5 131 1
5 132 1
5 133 1
5 134 1
5 135 1
5 136 1
5 137 1
5 138 1
5 139 1
5 140 1
5 141 1
5 142 1
5 143 1
5 144 1
5 145 1
5 146 1
5 147 1
5 148 1
5 149 1
5 150 1
5 151 1
5 155 1
5 156 1
5 157 1
5 158 1
5 159 1
5 160 1
5 161 1
5 162 1
5 163 1
5 164 1
5 165 1
5 166 1
5 167 1
5 168 1
5 169 1
5 170 1
5 171 1
5 172 1
5 173 1
5 174 1
5 175 1
5 176 1
5 177 1
5 178 1
5 179 1
5 180 1
5 181 1
5 182 1
5 183 1
5 184 1
5 185 1
5 186 1
5 187 1
5 188 1
5 192 1
5 193 1
5 194 1
5 195 1
5 196 1
5 197 1
5 198 1
5 199 1
5 200 1
6 8 1
6 9 1
6 10 1
6 11 1
6 12 1
6 13 1
6 14 1
6 15 1
6 16 1
6 17 1
6 18 1
6 19 1
6 20 1
6 21 1
6 22 1
6 23 1
6 24 1
6 25 1
6 26 1
6 27 1
6 28 1
6 29 1
6 30 1
6 31 1
6 32 1
6 33 1
6 34 1
6 35 1
6 36 1
6 37 1
6 38 1
6 39 1
6 40 1
6 41 1
6 45 1
6 46 1
6 47 1
6 48 1
6 49 1
6 50 1
6 51 1
6 52 1
6 53 1
6 54 1
6 55 1
6 56 1
6 57 1
6 58 1
6 59 1
6 60 1
6 61 1
6 62 1
6 63 1
6 64 1
6 65 1
6 66 1
6 67 1
6 68 1
6 69 1
6 70 1
6 71 1
6 72 1
6 73 1
6 74 1
6 75 1
6 76 1
6 77 1
6 78 1
6 82 1
6 83 1
6 84 1
6 85 1
6 86 1
6 87 1
6 88 1
6 89 1
6 90 1
6 91 1
6 92 1
6 93 1
6 94 1
6 95 1
6 96 1
6 97 1
6 98 1
6 99 1
6 100 1
6 101 1
6 102 1
6 103 1
6 104 1
6 105 1
6 106 1
6 107 1
6 108 1
6 109 1
6 110 1
6 111 1
6 112 1
6 113 1
6 114 1
6 115 1
6 119 1
6 120 1
6 121 1
6 122 1
6 123 1
6 124 1
6 125 1
6 126 1
6 127 1
6 128 1
6 129 1
6 130 1
6 131 1
6 132 1
6 133 1
6 134 1
6 135 1
6 136 1
6 137 1
6 138 1
6 139 1
6 140 1
6 141 1
6 142 1
6 143 1
6 144 1
6 145 1
6 146 1
6 147 1
6 148 1
6 149 1
6 150 1
6 151 1
6 152 1
6 156 1
6 157 1
6 158 1
6 159 1
6 160 1
6 161 1
6 162 1
6 163 1
6 164 1
6 165 1
6 166 1
6 167 1
6 168 1
6 169 1
6 170 1
6 171 1
6 172 1
6 173 1
6 174 1
6 175 1
6 176 1
6 177 1
6 178 1
6 179 1
6 180 1
6 181 1
6 182 1
6 183 1
6 184 1
6 185 1
6 186 1
6 187 1
6 188 1
6 189 1
6 193 1
6 194 1
6 195 1
6 196 1
6 197 1
6 198 1
6 199 1
6 200 1
7 9 1
7 10 1
7 11 1
7 12 1
7 13 1
7 14 1
7 15 1
7 16 1
7 17 1
7 18 1
7 19 1
7 20 1
7 21 1
7 22 1
7 23 1
7 24 1
7 25 1
7 26 1
7 27 1
7 28 1
7 29 1
7 30 1
7 31 1
7 32 1
7 33 1
7 34 1
7 35 1
7 36 1
7 37 1
7 38 1
7 39 1
7 40 1
7 41 1
7 42 1
7 46 1
7 47 1
7 48 1
7 49 1
7 50 1
7 51 1
7 52 1
7 53 1
7 54 1
7 55 1
7 56 1
7 57 1
7 58 1
7 59 1
7 60 1
7 61 1
7 62 1
7 63 1
7 64 1
7 65 1
7 66 1
7 67 1
7 68 1
7 69 1
7 70 1
7 71 1
7 72 1
7 73 1
7 74 1
7 75 1
7 76 1
7 77 1
7 78 1
7 79 1
7 83 1
7 84 1
7 85 1
7 86 1
7 87 1
7 88 1
7 89 1
7 90 1
7 91 1
7 92 1
7 93 1
7 94 1
7 95 1
7 96 1
7 97 1
7 98 1
7 99 1
7 100 1
7 101 1
7 102 1
7 103 1
7 104 1
7 105 1
7 106 1
7 107 1
7 108 1
7 109 1
7 110 1
7 111 1
7 112 1
7 113 1
7 114 1
7 115 1
7 116 1
7 120 1
7 121 1
7 122 1
7 123 1
7 124 1
7 125 1
7 126 1
7 127 1
7 128 1
7 129 1
7 130 1
7 131 1
7 132 1
7 133 1
7 134 1
7 135 1
7 136 1
7 137 1
7 138 1
7 139 1
7 140 1
7 141 1
7 142 1
7 143 1
7 144 1
7 145 1
7 146 1
7 147 1
7 148 1
7 149 1
7 150 1
7 151 1
7 152 1
7 153 1
7 157 1
7 158 1
7 159 1
7 160 1
7 161 1
7 162 1
7 163 1
7 164 1
7 165 1
7 166 1
7 167 1
7 168 1
7 169 1
7 170 1
7 171 1
7 172 1
7 173 1
7 174 1
7 175 1
7 176 1
7 177 1
7 178 1
7 179 1
7 180 1
7 181 1
7 182 1
7 183 1
7 184 1
7 185 1
7 186 1
7 187 1
7 188 1
7 189 1
7 190 1
7 194 1
7 195 1
7 196 1
7 197 1
7 198 1
7 199 1
7 200 1
8 10 1
8 11 1
8 12 1
8 13 1
8 14 1
8 15 1
8 16 1
8 17 1
8 18 1
8 19 1
8 20 1
8 21 1
8 22 1
8 23 1
8 24 1
8 25 1
8 26 1
8 27 1
8 28 1
8 29 1
8 30 1
8 31 1
8 32 1
8 33 1
8 34 1
8 35 1
8 36 1
8 37 1
8 38 1
8 39 1
8 40 1
8 41 1
8 42 1
8 43 1
8 47 1
8 48 1
8 49 1
8 50 1
8 51 1
8 52 1
8 53 1
8 54 1
8 55 1
8 56 1
8 57 1
8 58 1
8 59 1
8 60 1
8 61 1
8 62 1
8 63 1
8 64 1
8 65 1
8 66 1
8 67 1
8 68 1
8 69 1
8 70 1
8 71 1
8 72 1
8 73 1
8 74 1
8 75 1
8 76 1
8 77 1
8 78 1
8 79 1
8 80 1
8 84 1
8 85 1
8 86 1
8 87 1
8 88 1
8 89 1
8 90 1
8 91 1
8 92 1
8 93 1
8 94 1
8 95 1
8 96 1
8 97 1
8 98 1
8 99 1
8 100 1
8 101 1
8 102 1
8 103 1
8 104 1
8 105 1
8 106 1
8 107 1
8 108 1
8 109 1
8 110 1
8 111 1
8 112 1
8 113 1
8 114 1
8 115 1
8 116 1
8 117 1
8 121 1
8 122 1
8 123 1
8 124 1
8 125 1
8 126 1
8 127 1
8 128 1
8 129 1
8 130 1
8 131 1
8 132 1
8 133 1
8 134 1
8 135 1
8 136 1
8 137 1
8 138 1
8 139 1
8 140 1
8 141 1
8 142 1
8 143 1
8 144 1
8 145 1
8 146 1
8 147 1
8 148 1
8 149 1
8 150 1
8 151 1
8 152 1
8 153 1
8 154 1
8 158 1
8 159 1
8 160 1
8 161 1
8 162 1
8 163 1
8 164 1
8 165 1
8 166 1
8 167 1
8 168 1
8 169 1
8 170 1
8 171 1
8 172 1
8 173 1
8 174 1
8 175 1
8 176 1
8 177 1
8 178 1
8 179 1
8 180 1
8 181 1
8 182 1
8 183 1
8 184 1
8 185 1
8 186 1
8 187 1
8 188 1
8 189 1
8 190 1
8 191 1
8 195 1
8 196 1
8 197 1
8 198 1
8 199 1
8 200 1
9 11 1
9 12 1
9 13 1
9 14 1
9 15 1
9 16 1
9 17 1
9 18 1
9 19 1
9 20 1
9 21 1
9 22 1
9 23 1
9 24 1
9 25 1
9 26 1
9 27 1
9 28 1
9 29 1
9 30 1
9 31 1
9 32 1
9 33 1
9 34 1
9 35 1
9 36 1
9 37 1
9 38 1
9 39 1
9 40 1
9 41 1
9 42 1
9 43 1
9 44 1
9 48 1
9 49 1
9 50 1
9 51 1
9 52 1
9 53 1
9 54 1
9 55 1
9 56 1
9 57 1
9 58 1
9 59 1
9 60 1
9 61 1
9 62 1
9 63 1
9 64 1
9 65 1
9 66 1
9 67 1
9 68 1
9 69 1
9 70 1
9 71 1
9 72 1
9 73 1
9 74 1
9 75 1
9 76 1
9 77 1
9 78 1
9 79 1
9 80 1
9 81 1
9 85 1
9 86 1
9 87 1
9 88 1
9 89 1
9 90 1
9 91 1
9 92 1
9 93 1
9 94 1
9 95 1
9 96 1
9 97 1
9 98 1
9 99 1
9 100 1
9 101 1
9 102 1
9 103 1
9 104 1
9 105 1
9 106 1
9 107 1
9 108 1
9 109 1
9 110 1
9 111 1
9 112 1
9 113 1
9 114 1
9 115 1
9 116 1
9 117 1
9 118 1
9 122 1
9 123 1
9 124 1
9 125 1
9 126 1
9 127 1
9 128 1
9 129 1
9 130 1
9 131 1
9 132 1
9 133 1
9 134 1
9 135 1
9 136 1
9 137 1
9 138 1
9 139 1
9 140 1
9 141 1
9 142 1
9 143 1
9 144 1
9 145 1
9 146 1
9 147 1
9 148 1
9 149 1
9 150 1
9 151 1
9 152 1
9 153 1
9 154 1
9 155 1
9 159 1
9 160 1
9 161 1
9 162 1
9 163 1
9 164 1
9 165 1
9 166 1
9 167 1
9 168 1
9 169 1
9 170 1
9 171 1
9 172 1
9 173 1
9 174 1
9 175 1
9 176 1
9 177 1
9 178 1
9 179 1
9 180 1
9 181 1
9 182 1
9 183 1
9 184 1
9 185 1
9 186 1
9 187 1
9 188 1
9 189 1
9 190 1
9 191 1
9 192 1
9 196 1
9 197 1
9 198 1
9 199 1
9 200 1
10 12 1
10 13 1
10 14 1
10 15 1
10 16 1
10 17 1
10 18 1
10 19 1
10 20 1
10 21 1
10 22 1
10 23 1
10 24 1
10 25 1
10 26 1
10 27 1
10 28 1
10 29 1
10 30 1
10 31 1
10 32 1
10 33 1
10 34 1
10 35 1
10 36 1
10 37 1
10 38 1
10 39 1
10 40 1
10 41 1
10 42 1
10 43 1
10 44 1
10 45 1
10 49 1
10 50 1
10 51 1
10 52 1
10 53 1
10 54 1
10 55 1
10 56 1
10 57 1
10 58 1
10 59 1
10 60 1
10 61 1
10 62 1
10 63 1
10 64 1
10 65 1
10 66 1
10 67 1
10 68 1
10 69 1
10 70 1
10 71 1
10 72 1
10 73 1
10 74 1
10 75 1
10 76 1
10 77 1
10 78 1
10 79 1
10 80 1
10 81 1
10 82 1
10 86 1
10 87 1
10 88 1
10 89 1
10 90 1
10 91 1
10 92 1
10 93 1
10 94 1
10 95 1
10 96 1
10 97 1
10 98 1
10 99 1
10 100 1
10 101 1
10 102 1
10 103 1
10 104 1
10 105 1
10 106 1
10 107 1
10 108 1
10 109 1
10 110 1
10 111 1
10 112 1
10 113 1
10 114 1
10 115 1
10 116 1
10 117 1
10 118 1
10 119 1
10 123 1
10 124 1
10 125 1
10 126 1
10 127 1
10 128 1
10 129 1
10 130 1
10 131 1
10 132 1
10 133 1
10 134 1
10 135 1
10 136 1
10 137 1
10 138 1
10 139 1
10 140 1
10 141 1
10 142 1
10 143 1
10 144 1
10 145 1
10 146 1
10 147 1
10 148 1
10 149 1
10 150 1
10 151 1
10 152 1
10 153 1
10 154 1
10 155 1
10 156 1
10 160 1
10 161 1
10 162 1
10 163 1
10 164 1
10 165 1
10 166 1
10 167 1
10 168 1
10 169 1
10 170 1
10 171 1
10 172 1
10 173 1
10 174 1
10 175 1
10 176 1
10 177 1
10 178 1
10 179 1
10 180 1
10 181 1
10 182 1
10 183 1
10 184 1
10 185 1
10 186 1
10 187 1
10 188 1
10 189 1
10 190 1
10 191 1
10 192 1
10 193 1
10 197 1
10 198 1
10 199 1
10 200 1
11 13 1
11 14 1
11 15 1
11 16 1
11 17 1
11 18 1
11 19 1
11 20 1
11 21 1
11 22 1
11 23 1
11 24 1
11 25 1
11 26 1
11 27 1
11 28 1
11 29 1
11 30 1
11 31 1
11 32 1
11 33 1
11 34 1
11 35 1
11 36 1
11 37 1
11 38 1
11 39 1
11 40 1
11 41 1
11 42 1
11 43 1
11 44 1
11 45 1
11 46 1
11 50 1
11 51 1
11 52 1
11 53 1
11 54 1
11 55 1
11 56 1
11 57 1
11 58 1
11 59 1
11 60 1
11 61 1
11 62 1
11 63 1
11 64 1
11 65 1
11 66 1
11 67 1
11 68 1
11 69 1
11 70 1
11 71 1
11 72 1
11 73 1
11 74 1
11 75 1
11 76 1
11 77 1
11 78 1
11 79 1
11 80 1
11 81 1
11 82 1
11 83 1
11 87 1
11 88 1
11 89 1
11 90 1
11 91 1
11 92 1
11 93 1
11 94 1
11 95 1
11 96 1
11 97 1
11 98 1
11 99 1
11 100 1
11 101 1
11 102 1
11 103 1
11 104 1
11 105 1
11 106 1
11 107 1
11 108 1
11 109 1
11 110 1
11 111 1
11 112 1
11 113 1
11 114 1
11 115 1
11 116 1
11 117 1
11 118 1
11 119 1
11 120 1
11 124 1
11 125 1
11 126 1
11 127 1
11 128 1
11 129 1
11 130 1
11 131 1
11 132 1
11 133 1
11 134 1
11 135 1
11 136 1
11 137 1
11 138 1
11 139 1
11 140 1
11 141 1
11 142 1
11 143 1
11 144 1
11 145 1
11 146 1
11 147 1
11 148 1
11 149 1
11 150 1
11 151 1
11 152 1
11 153 1
11 154 1
11 155 1
11 156 1
11 157 1
11 161 1
11 162 1
11 163 1
11 164 1
11 165 1
11 166 1
11 167 1
11 168 1
11 169 1
11 170 1
11 171 1
11 172 1
11 173 1
11 174 1
11 175 1
11 176 1
11 177 1
11 178 1
11 179 1
11 180 1
11 181 1
11 182 1
11 183 1
11 184 1
11 185 1
11 186 1
11 187 1
11 188 1
11 189 1
11 190 1
11 191 1
11 192 1
11 193 1
11 194 1
11 198 1
11 199 1
11 200 1
12 14 1
12 15 1
12 16 1
12 17 1
12 18 1
12 19 1
12 20 1
12 21 1
12 22 1
12 23 1
12 24 1
12 25 1
12 26 1
12 27 1
12 28 1
12 29 1
12 30 1
12 31 1
12 32 1
12 33 1
12 34 1
12 35 1
12 36 1
12 37 1
12 38 1
12 39 1
12 40 1
12 41 1
12 42 1
12 43 1
12 44 1
12 45 1
12 46 1
12 47 1
12 51 1
12 52 1
12 53 1
12 54 1
12 55 1
12 56 1
12 57 1
12 58 1
12 59 1
12 60 1
12 61 1
12 62 1
12 63 1
12 64 1
12 65 1
12 66 1
12 67 1
12 68 1
12 69 1
12 70 1
12 71 1
12 72 1
12 73 1
12 74 1
12 75 1
12 76 1
12 77 1
12 78 1
12 79 1
12 80 1
12 81 1
12 82 1
12 83 1
12 84 1
12 88 1
12 89 1
12 90 1
12 91 1
12 92 1
12 93 1
12 94 1
12 95 1
12 96 1
12 97 1
12 98 1
12 99 1
12 100 1
12 101 1
12 102 1
12 103 1
12 104 1
12 105 1
12 106 1
12 107 1
12 108 1
12 109 1
12 110 1
12 111 1
12 112 1
12 113 1
12 114 1
12 115 1
12 116 1
12 117 1
12 118 1
12 119 1
12 120 1
12 121 1
12 125 1
12 126 1
12 127 1
12 128 1
12 129 1
12 130 1
12 131 1
12 132 1
12 133 1
12 134 1
12 135 1
12 136 1
12 137 1
12 138 1
12 139 1
12 140 1
12 141 1
12 142 1
12 143 1
12 144 1
12 145 1
12 146 1
12 147 1
12 148 1
12 149 1
12 150 1
12 151 1
12 152 1
12 153 1
12 154 1
12 155 1
12 156 1
12 157 1
12 158 1
12 162 1
12 163 1
12 164 1
12 165 1
12 166 1
12 167 1
12 168 1
12 169 1
12 170 1
12 171 1
12 172 1
12 173 1
12 174 1
12 175 1
12 176 1
12 177 1
12 178 1
12 179 1
12 180 1
12 181 1
12 182 1
12 183 1
12 184 1
12 185 1
12 186 1
12 187 1
12 188 1
12 189 1
12 190 1
12 191 1
12 192 1
12 193 1
12 194 1
12 195 1
12 199 1
12 200 1
13 15 1
13 16 1
13 17 1
13 18 1
13 19 1
13 20 1
13 21 1
13 22 1
13 23 1
13 24 1
13 25 1
13 26 1
13 27 1
13 28 1
13 29 1
13 30 1
13 31 1
13 32 1
13 33 1
13 34 1
13 35 1
13 36 1
13 37 1
13 38 1
13 39 1
13 40 1
13 41 1
13 42 1
13 43 1
13 44 1
13 45 1
13 46 1
13 47 1
13 48 1
13 52 1
13 53 1
13 54 1
13 55 1
13 56 1
13 57 1
13 58 1
13 59 1
13 60 1
13 61 1
13 62 1
13 63 1
13 64 1
13 65 1
13 66 1
13 67 1
13 68 1
13 69 1
13 70 1
13 71 1
13 72 1
13 73 1
13 74 1
13 75 1
13 76 1
13 77 1
13 78 1
13 79 1
13 80 1
13 81 1
13 82 1
13 83 1
13 84 1
13 85 1
13 89 1
13 90 1
13 91 1
13 92 1
13 93 1
13 94 1
13 95 1
13 96 1
13 97 1
13 98 1
13 99 1
13 100 1
13 101 1
13 102 1
13 103 1
13 104 1
13 105 1
13 106 1
13 107 1
13 108 1
13 109 1
13 110 1
13 111 1
13 112 1
13 113 1
13 114 1
13 115 1
13 116 1
13 117 1
13 118 1
13 119 1
13 120 1
13 121 1
13 122 1
13 126 1
13 127 1
13 128 1
13 129 1
13 130 1
13 131 1
13 132 1
13 133 1
13 134 1
13 135 1
13 136 1
13 137 1
13 138 1
13 139 1
13 140 1
13 141 1
13 142 1
13 143 1
13 144 1
13 145 1
13 146 1
13 147 1
13 148 1
13 149 1
13 150 1
13 151 1
13 152 1
13 153 1
13 154 1
13 155 1
13 156 1
13 157 1
13 158 1
13 159 1
13 163 1
13 164 1
13 165 1
13 166 1
13 167 1
13 168 1
13 169 1
13 170 1
13 171 1
13 172 1
13 173 1
13 174 1
13 175 1
13 176 1
13 177 1
13 178 1
13 179 1
13 180 1
13 181 1
13 182 1
13 183 1
13 184 1
13 185 1
13 186 1
13 187 1
13 188 1
13 189 1
13 190 1
13 191 1
13 192 1
13 193 1
13 194 1
13 195 1
13 196 1
13 200 1
14 16 1
14 17 1
14 18 1
14 19 1
14 20 1
14 21 1
14 22 1
14 23 1
14 24 1
14 25 1
14 26 1
14 27 1
14 28 1
14 29 1
14 30 1
14 31 1
14 32 1
14 33 1
14 34 1
14 35 1
14 36 1
14 37 1
14 38 1
14 39 1
14 40 1
14 41 1
14 42 1
14 43 1
14 44 1
14 45 1
14 46 1
14 47 1
14 48 1
14 49 1
14 53 1
14 54 1
14 55 1
14 56 1
14 57 1
14 58 1
14 59 1
14 60 1
14 61 1
14 62 1
14 63 1
14 64 1
14 65 1
14 66 1
14 67 1
14 68 1
14 69 1
14 70 1
14 71 1
14 72 1
14 73 1
14 74 1
14 75 1
14 76 1
14 77 1
14 78 1
14 79 1
14 80 1
14 81 1
14 82 1
14 83 1
14 84 1
14 85 1
14 86 1
14 90 1
14 91 1
14 92 1
14 93 1
14 94 1
14 95 1
14 96 1
14 97 1
14 98 1
14 99 1
14 100 1
14 101 1
14 102 1
14 103 1
14 104 1
14 105 1
14 106 1
14 107 1
14 108 1
14 109 1
14 110 1
14 111 1
14 112 1
14 113 1
14 114 1
14 115 1
14 116 1
14 117 1
14 118 1
14 119 1
14 120 1
14 121 1
14 122 1
14 123 1
14 127 1
14 128 1
14 129 1
14 130 1
14 131 1
14 132 1
14 133 1
14 134 1
14 135 1
14 136 1
14 137 1
14 138 1
14 139 1
14 140 1
14 141 1
14 142 1
14 143 1
14 144 1
14 145 1
14 146 1
14 147 1
14 148 1
14 149 1
14 150 1
14 151 1
14 152 1
14 153 1
14 154 1
14 155 1
14 156 1
14 157 1
14 158 1
14 159 1
14 160 1
14 164 1
14 165 1
14 166 1
14 167 1
14 168 1
14 169 1
14 170 1
14 171 1
14 172 1
14 173 1
14 174 1
14 175 1
14 176 1
14 177 1
14 178 1
14 179 1
14 180 1
14 181 1
14 182 1
14 183 1
14 184 1
14 185 1
14 186 1
14 187 1
14 188 1
14 189 1
14 190 1
14 191 1
14 192 1
14 193 1
14 194 1
14 195 1
14 196 1
14 197 1
15 17 1
15 18 1
15 19 1
15 20 1
15 21 1
15 22 1
15 23 1
15 24 1
15 25 1
15 26 1
15 27 1
15 28 1
15 29 1
15 30 1
15 31 1
15 32 1
15 33 1
15 34 1
15 35 1
15 36 1
15 37 1
15 38 1
15 39 1
15 40 1
15 41 1
15 42 1
15 43 1
15 44 1
15 45 1
15 46 1
15 47 1
15 48 1
15 49 1
15 50 1
15 54 1
15 55 1
15 56 1
15 57 1
15 58 1
15 59 1
15 60 1
15 61 1
15 62 1
15 63 1
15 64 1
15 65 1
15 66 1
15 67 1
15 68 1
15 69 1
15 70 1
15 71 1
15 72 1
15 73 1
15 74 1
15 75 1
15 76 1
15 77 1
15 78 1
15 79 1
15 80 1
15 81 1
15 82 1
15 83 1
15 84 1
15 85 1
15 86 1
15 87 1
15 91 1
15 92 1
15 93 1
15 94 1
15 95 1
15 96 1
15 97 1
15 98 1
15 99 1
15 100 1
15 101 1
15 102 1
15 103 1
15 104 1
15 105 1
15 106 1
15 107 1
15 108 1
15 109 1
15 110 1
15 111 1
15 112 1
15 113 1
15 114 1
15 115 1
15 116 1
15 117 1
15 118 1
15 119 1
15 120 1
15 121 1
15 122 1
15 123 1
15 124 1
15 128 1
15 129 1
15 130 1
15 131 1
15 132 1
15 133 1
15 134 1
15 135 1
15 136 1
15 137 1
15 138 1
15 139 1
15 140 1
15 141 1
15 142 1
15 143 1
15 144 1
15 145 1
15 146 1
15 147 1
15 148 1
15 149 1
15 150 1
15 151 1
15 152 1
15 153 1
15 154 1
15 155 1
15 156 1
15 157 1
15 158 1
15 159 1
15 160 1
15 161 1
15 165 1
15 166 1
15 167 1
15 168 1
15 169 1
15 170 1
15 171 1
15 172 1
15 173 1
15 174 1
15 175 1
15 176 1
15 177 1
15 178 1
15 179 1
15 180 1
15 181 1
15 182 1
15 183 1
15 184 1
15 185 1
15 186 1
15 187 1
15 188 1
15 189 1
15 190 1
15 191 1
15 192 1
15 193 1
15 194 1
15 195 1
15 196 1
15 197 1
15 198 1
16 18 1
16 19 1
16 20 1
16 21 1
16 22 1
16 23 1
16 24 1
16 25 1
16 26 1
16 27 1
16 28 1
16 29 1
16 30 1
16 31 1
16 32 1
16 33 1
16 34 1
16 35 1
16 36 1
16 37 1
16 38 1
16 39 1
16 40 1
16 41 1
16 42 1
16 43 1
16 44 1
16 45 1
16 46 1
16 47 1
16 48 1
16 49 1
16 50 1
16 51 1
16 55 1
16 56 1
16 57 1
16 58 1
16 59 1
16 60 1
16 61 1
16 62 1
16 63 1
16 64 1
16 65 1
16 66 1
16 67 1
16 68 1
16 69 1
16 70 1
16 71 1
16 72 1
16 73 1
16 74 1
16 75 1
16 76 1
16 77 1
16 78 1
16 79 1
16 80 1
16 81 1
16 82 1
16 83 1
16 84 1
16 85 1
16 86 1
16 87 1
16 88 1
16 92 1
16 93 1
16 94 1
16 95 1
16 96 1
16 97 1
16 98 1
16 99 1
16 100 1
16 101 1
16 102 1
16 103 1
16 104 1
16 105 1
16 106 1
16 107 1
16 108 1
16 109 1
16 110 1
16 111 1
16 112 1
16 113 1
16 114 1
16 115 1
16 116 1
16 117 1
16 118 1
16 119 1
16 120 1
16 121 1
16 122 1
16 123 1
16 124 1
16 125 1
16 129 1
16 130 1
16 131 1
16 132 1
16 133 1
16 134 1
16 135 1
16 136 1
16 137 1
16 138 1
16 139 1
16 140 1
16 141 1
16 142 1
16 143 1
16 144 1
16 145 1
16 146 1
16 147 1
16 148 1
16 149 1
16 150 1
16 151 1
16 152 1
16 153 1
16 154 1
16 155 1
16 156 1
16 157 1
16 158 1
16 159 1
16 160 1
16 161 1
16 162 1
16 166 1
16 167 1
16 168 1
16 169 1
16 170 1
16 171 1
16 172 1
16 173 1
16 174 1
16 175 1
16 176 1
16 177 1
16 178 1
16 179 1
16 180 1
16 181 1
16 182 1
16 183 1
16 184 1
16 185 1
16 186 1
16 187 1
16 188 1
16 189 1
16 190 1
16 191 1
16 192 1
16 193 1
16 194 1
16 195 1
16 196 1
16 197 1
16 198 1
16 199 1
17 19 1
17 20 1
17 21 1
17 22 1
17 23 1
17 24 1
17 25 1
17 26 1
17 27 1
17 28 1
17 29 1
17 30 1
17 31 1
17 32 1
17 33 1
17 34 1
17 35 1
17 36 1
17 37 1
17 38 1
17 39 1
17 40 1
17 41 1
17 42 1
17 43 1
17 44 1
17 45 1
17 46 1
17 47 1
17 48 1
17 49 1
17 50 1
17 51 1
17 52 1
17 56 1
17 57 1
17 58 1
17 59 1
17 60 1
17 61 1
17 62 1
17 63 1
17 64 1
17 65 1
17 66 1
17 67 1
17 68 1
17 69 1
17 70 1
17 71 1
17 72 1
17 73 1
17 74 1
17 75 1
17 76 1
17 77 1
17 78 1
17 79 1
17 80 1
17 81 1
17 82 1
17 83 1
17 84 1
17 85 1
17 86 1
17 87 1
17 88 1
17 89 1
17 93 1
17 94 1
17 95 1
17 96 1
17 97 1
17 98 1
17 99 1
17 100 1
17 101 1
17 102 1
17 103 1
17 104 1
17 105 1
17 106 1
17 107 1
17 108 1
17 109 1
17 110 1
17 111 1
17 112 1
17 113 1
17 114 1
17 115 1
17 116 1
17 117 1
17 118 1
17 119 1
17 120 1
17 121 1
17 122 1
17 123 1
17 124 1
17 125 1
17 126 1
17 130 1
17 131 1
17 132 1
17 133 1
17 134 1
17 135 1
17 136 1
17 137 1
17 138 1
17 139 1
17 140 1
17 141 1
17 142 1
17 143 1
17 144 1
17 145 1
17 146 1
17 147 1
17 148 1
17 149 1
17 150 1
17 151 1
17 152 1
17 153 1
17 154 1
17 155 1
17 156 1
17 157 1
17 158 1
17 159 1
17 160 1
17 161 1
17 162 1
17 163 1
17 167 1
17 168 1
17 169 1
17 170 1
17 171 1
17 172 1
17 173 1
17 174 1
17 175 1
17 176 1
17 177 1
17 178 1
17 179 1
17 180 1
17 181 1
17 182 1
17 183 1
17 184 1
17 185 1
17 186 1
17 187 1
17 188 1
17 189 1
17 190 1
17 191 1
17 192 1
17 193 1
17 194 1
17 195 1
17 196 1
17 197 1
17 198 1
17 199 1
17 200 1
18 20 1
18 21 1
18 22 1
18 23 1
18 24 1
18 25 1
18 26 1
18 27 1
18 28 1
18 29 1
18 30 1
18 31 1
18 32 1
18 33 1
18 34 1
18 35 1
18 36 1
18 37 1
18 38 1
18 39 1
18 40 1
18 41 1
18 42 1
18 43 1
18 44 1
18 45 1
18 46 1
18 47 1
18 48 1
18 49 1
18 50 1
18 51 1
18 52 1
18 53 1
18 57 1
18 58 1
18 59 1
18 60 1
18 61 1
18 62 1
18 63 1
18 64 1
18 65 1
18 66 1
18 67 1
18 68 1
18 69 1
18 70 1
18 71 1
18 72 1
18 73 1
18 74 1
18 75 1
18 76 1
18 77 1
18 78 1
18 79 1
18 80 1
18 81 1
18 82 1
18 83 1
18 84 1
18 85 1
18 86 1
18 87 1
18 88 1
18 89 1
18 90 1
18 94 1
18 95 1
18 96 1
18 97 1
18 98 1
18 99 1
18 100 1
18 101 1
18 102 1
18 103 1
18 104 1
18 105 1
18 106 1
18 107 1
18 108 1
18 109 1
18 110 1
18 111 1
18 112 1
18 113 1
18 114 1
18 115 1
18 116 1
18 117 1
18 118 1
18 119 1
18 120 1
18 121 1
18 122 1
18 123 1
18 124 1
18 125 1
18 126 1
18 127 1
18 131 1
18 132 1
18 133 1
18 134 1
18 135 1
18 136 1
18 137 1
18 138 1
18 139 1
18 140 1
18 141 1
18 142 1
18 143 1
18 144 1
18 145 1
18 146 1
18 147 1
18 148 1
18 149 1
18 150 1
18 151 1
18 152 1
18 153 1
18 154 1
18 155 1
18 156 1
18 157 1
18 158 1
18 159 1
18 160 1
18 161 1
18 162 1
18 163 1
18 164 1
18 168 1
18 169 1
18 170 1
18 171 1
18 172 1
18 173 1
18 174 1
18 175 1
18 176 1
18 177 1
18 178 1
18 179 1
18 180 1
18 181 1
18 182 1
18 183 1
18 184 1
18 185 1
18 186 1
18 187 1
18 188 1
18 189 1
18 190 1
18 191 1
18 192 1
18 193 1
18 194 1
18 195 1
18 196 1
18 197 1
18 198 1
18 199 1
18 200 1
19 21 1
19 22 1
19 23 1
19 24 1
19 25 1
19 26 1
19 27 1
19 28 1
19 29 1
19 30 1
19 31 1
19 32 1
19 33 1
19 34 1
19 35 1
19 36 1
19 37 1
19 38 1
19 39 1
19 40 1
19 41 1
19 42 1
19 43 1
19 44 1
19 45 1
19 46 1
19 47 1
19 48 1
19 49 1
19 50 1
19 51 1
19 52 1
19 53 1
19 54 1
19 58 1
19 59 1
19 60 1
19 61 1
19 62 1
19 63 1
19 64 1
19 65 1
19 66 1
19 67 1
19 68 1
19 69 1
19 70 1
19 71 1
19 72 1
19 73 1
19 74 1
19 75 1
19 76 1
19 77 1
19 78 1
19 79 1
19 80 1
19 81 1
19 82 1
19 83 1
19 84 1
19 85 1
19 86 1
19 87 1
19 88 1
19 89 1
19 90 1
19 91 1
19 95 1
19 96 1
19 97 1
19 98 1
19 99 1
19 100 1
19 101 1
19 102 1
19 103 1
19 104 1
19 105 1
19 106 1
19 107 1
19 108 1
19 109 1
19 110 1
19 111 1
19 112 1
19 113 1
19 114 1
19 115 1
19 116 1
19 117 1
19 118 1
19 119 1
19 120 1
19 121 1
19 122 1
19 123 1
19 124 1
19 125 1
19 126 1
19 127 1
19 128 1
19 132 1
19 133 1
19 134 1
19 135 1
19 136 1
19 137 1
19 138 1
19 139 1
19 140 1
19 141 1
19 142 1
19 143 1
19 144 1
19 145 1
19 146 1
19 147 1
19 148 1
19 149 1
19 150 1
19 151 1
19 152 1
19 153 1
19 154 1
19 155 1
19 156 1
19 157 1
19 158 1
19 159 1
19 160 1
19 161 1
19 162 1
19 163 1
19 164 1
19 165 1
19 169 1
19 170 1
19 171 1
19 172 1
19 173 1
19 174 1
19 175 1
19 176 1
19 177 1
19 178 1
19 179 1
19 180 1
19 181 1
19 182 1
19 183 1
19 184 1
19 185 1
19 186 1
19 187 1
19 188 1
19 189 1
19 190 1
19 191 1
19 192 1
19 193 1
19 194 1
19 195 1
19 196 1
19 197 1
19 198 1
19 199 1
19 200 1
20 22 1
20 23 1
20 24 1
20 25 1
20 26 1
20 27 1
20 28 1
20 29 1
20 30 1
20 31 1
20 32 1
20 33 1
20 34 1
20 35 1
20 36 1
20 37 1
20 38 1
20 39 1
20 40 1
20 41 1
20 42 1
20 43 1
20 44 1
20 45 1
20 46 1
20 47 1
20 48 1
20 49 1
20 50 1
20 51 1
20 52 1
20 53 1
20 54 1
20 55 1
20 59 1
20 60 1
20 61 1
20 62 1
20 63 1
20 64 1
20 65 1
20 66 1
20 67 1
20 68 1
20 69 1
20 70 1
20 71 1
20 72 1
20 73 1
20 74 1
20 75 1
20 76 1
20 77 1
20 78 1
20 79 1
20 80 1
20 81 1
20 82 1
20 83 1
20 84 1
20 85 1
20 86 1
20 87 1
20 88 1
20 89 1
20 90 1
20 91 1
20 92 1
20 96 1
20 97 1
20 98 1
20 99 1
20 100 1
20 101 1
20 102 1
20 103 1
20 104 1
20 105 1
20 106 1
20 107 1
20 108 1
20 109 1
20 110 1
20 111 1
20 112 1
20 113 1
20 114 1
20 115 1
20 116 1
20 117 1
20 118 1
20 119 1
20 120 1
20 121 1
20 122 1
20 123 1
20 124 1
20 125 1
20 126 1
20 127 1
20 128 1
20 129 1
20 133 1
20 134 1
20 135 1
20 136 1
20 137 1
20 138 1
20 139 1
20 140 1
20 141 1
20 142 1
20 143 1
20 144 1
20 145 1
20 146 1
20 147 1
20 148 1
20 149 1
20 150 1
20 151 1
20 152 1
20 153 1
20 154 1
20 155 1
20 156 1
20 157 1
20 158 1
20 159 1
20 160 1
20 161 1
20 162 1
20 163 1
20 164 1
20 165 1
20 166 1
20 170 1
20 171 1
20 172 1
20 173 1
20 174 1
20 175 1
20 176 1
20 177 1
20 178 1
20 179 1
20 180 1
20 181 1
20 182 1
20 183 1
20 184 1
20 185 1
20 186 1
20 187 1
20 188 1
20 189 1
20 190 1
20 191 1
20 192 1
20 193 1
20 194 1
20 195 1
20 196 1
20 197 1
20 198 1
20 199 1
20 200 1
21 23 1
21 24 1
21 25 1
21 26 1
21 27 1
21 28 1
21 29 1
21 30 1
21 31 1
21 32 1
21 33 1
21 34 1
21 35 1
21 36 1
21 37 1
21 38 1
21 39 1
21 40 1
21 41 1
21 42 1
21 43 1
21 44 1
21 45 1
21 46 1
21 47 1
21 48 1
21 49 1
21 50 1
21 51 1
21 52 1
21 53 1
21 54 1
21 55 1
21 56 1
21 60 1
21 61 1
21 62 1
21 63 1
21 64 1
21 65 1
21 66 1
21 67 1
21 68 1
21 69 1
21 70 1
21 71 1
21 72 1
21 73 1
21 74 1
21 75 1
21 76 1
21 77 1
21 78 1
21 79 1
21 80 1
21 81 1
21 82 1
21 83 1
21 84 1
21 85 1
21 86 1
21 87 1
21 88 1
21 89 1
21 90 1
21 91 1
21 92 1
21 93 1
21 97 1
21 98 1
21 99 1
21 100 1
21 101 1
21 102 1
21 103 1
21 104 1
21 105 1
21 106 1
21 107 1
21 108 1
21 109 1
21 110 1
21 111 1
21 112 1
21 113 1
21 114 1
21 115 1
21 116 1
21 117 1
21 118 1
21 119 1
21 120 1
21 121 1
21 122 1
21 123 1
21 124 1
21 125 1
21 126 1
21 127 1
21 128 1
21 129 1
21 130 1
21 134 1
21 135 1
21 136 1
21 137 1
21 138 1
21 139 1
21 140 1
21 141 1
21 142 1
21 143 1
21 144 1
21 145 1
21 146 1
21 147 1
21 148 1
21 149 1
21 150 1
21 151 1
21 152 1
21 153 1
21 154 1
21 155 1
21 156 1
21 157 1
21 158 1
21 159 1
21 160 1
21 161 1
21 162 1
21 163 1
21 164 1
21 165 1
21 166 1
21 167 1
21 171 1
21 172 1
21 173 1
21 174 1
21 175 1
21 176 1
21 177 1
21 178 1
21 179 1
21 180 1
21 181 1
21 182 1
21 183 1
21 184 1
21 185 1
21 186 1
21 187 1
21 188 1
21 189 1
21 190 1
21 191 1
21 192 1
21 193 1
21 194 1
21 195 1
21 196 1
21 197 1
21 198 1
21 199 1
21 200 1
22 24 1
22 25 1
22 26 1
22 27 1
22 28 1
22 29 1
22 30 1
22 31 1
22 32 1
22 33 1
22 34 1
22 35 1
22 36 1
22 37 1
22 38 1
22 39 1
22 40 1
22 41 1
22 42 1
22 43 1
22 44 1
22 45 1
22 46 1
22 47 1
22 48 1
22 49 1
22 50 1
22 51 1
22 52 1
22 53 1
22 54 1
22 55 1
22 56 1
22 57 1
22 61 1
22 62 1
22 63 1
22 64 1
22 65 1
22 66 1
22 67 1
22 68 1
22 69 1
22 70 1
22 71 1
22 72 1
22 73 1
22 74 1
22 75 1
22 76 1
22 77 1
22 78 1
22 79 1
22 80 1
22 81 1
22 82 1
22 83 1
22 84 1
22 85 1
22 86 1
22 87 1
22 88 1
22 89 1
22 90 1
22 91 1
22 92 1
22 93 1
22 94 1
22 98 1
22 99 1
22 100 1
22 101 1
22 102 1
22 103 1
22 104 1
22 105 1
22 106 1
22 107 1
22 108 1
22 109 1
22 110 1
22 111 1
22 112 1
22 113 1
22 114 1
22 115 1
22 116 1
22 117 1
22 118 1
22 119 1
22 120 1
22 121 1
22 122 1
22 123 1
22 124 1
22 125 1
22 126 1
22 127 1
22 128 1
22 129 1
22 130 1
22 131 1
22 135 1
22 136 1
22 137 1
22 138 1
22 139 1
22 140 1
22 141 1
22 142 1
22 143 1
22 144 1
22 145 1
22 146 1
22 147 1
22 148 1
22 149 1
22 150 1
22 151 1
22 152 1
22 153 1
22 154 1
22 155 1
22 156 1
22 157 1
22 158 1
22 159 1
22 160 1
22 161 1
22 162 1
22 163 1
22 164 1
22 165 1
22 166 1
22 167 1
22 168 1
22 172 1
22 173 1
22 174 1
22 175 1
22 176 1
22 177 1
22 178 1
22 179 1
22 180 1
22 181 1
22 182 1
22 183 1
22 184 1
22 185 1
22 186 1
22 187 1
22 188 1
22 189 1
22 190 1
22 191 1
22 192 1
22 193 1
22 194 1
22 195 1
22 196 1
22 197 1
22 198 1
22 199 1
22 200 1
23 25 1
23 26 1
23 27 1
23 28 1
23 29 1
23 30 1
23 31 1
23 32 1
23 33 1
23 34 1
23 35 1
23 36 1
23 37 1
23 38 1
23 39 1
23 40 1
23 41 1
23 42 1
23 43 1
23 44 1
23 45 1
23 46 1
23 47 1
23 48 1
23 49 1
23 50 1
23 51 1
23 52 1
23 53 1
23 54 1
23 55 1
23 56 1
23 57 1
23 58 1
23 62 1
23 63 1
23 64 1
23 65 1
23 66 1
23 67 1
23 68 1
23 69 1
23 70 1
23 71 1
23 72 1
23 73 1
23 74 1
23 75 1
23 76 1
23 77 1
23 78 1
23 79 1
23 80 1
23 81 1
23 82 1
23 83 1
23 84 1
23 85 1
23 86 1
23 87 1
23 88 1
23 89 1
23 90 1
23 91 1
23 92 1
23 93 1
23 94 1
23 95 1
23 99 1
23 100 1
23 101 1
23 102 1
23 103 1
23 104 1
23 105 1
23 106 1
23 107 1
23 108 1
23 109 1
23 110 1
23 111 1
23 112 1
23 113 1
23 114 1
23 115 1
23 116 1
23 117 1
23 118 1
23 119 1
23 120 1
23 121 1
23 122 1
23 123 1
23 124 1
23 125 1
23 126 1
23 127 1
23 128 1
23 129 1
23 130 1
23 131 1
23 132 1
23 136 1
23 137 1
23 138 1
23 139 1
23 140 1
23 141 1
23 142 1
23 143 1
23 144 1
23 145 1
23 146 1
23 147 1
23 148 1
23 149 1
23 150 1
23 151 1
23 152 1
23 153 1
23 154 1
23 155 1
23 156 1
23 157 1
23 158 1
23 159 1
23 160 1
23 161 1
23 162 1
23 163 1
23 164 1
23 165 1
23 166 1
23 167 1
23 168 1
23 169 1
23 173 1
23 174 1
23 175 1
23 176 1
23 177 1
23 178 1
23 179 1
23 180 1
23 181 1
23 182 1
23 183 1
23 184 1
23 185 1
23 186 1
23 187 1
23 188 1
23 189 1
23 190 1
23 191 1
23 192 1
23 193 1
23 194 1
23 195 1
23 196 1
23 197 1
23 198 1
23 199 1
23 200 1
24 26 1
24 27 1
24 28 1
24 29 1
24 30 1
24 31 1
24 32 1
24 33 1
24 34 1
24 35 1
24 36 1
24 37 1
24 38 1
24 39 1
24 40 1
24 41 1
24 42 1
24 43 1
24 44 1
24 45 1
24 46 1
24 47 1
24 48 1
24 49 1
24 50 1
24 51 1
24 52 1
24 53 1
24 54 1
24 55 1
24 56 1
24 57 1
24 58 1
24 59 1
24 63 1
24 64 1
24 65 1
24 66 1
24 67 1
24 68 1
24 69 1
24 70 1
24 71 1
24 72 1
24 73 1
24 74 1
24 75 1
24 76 1
24 77 1
24 78 1
24 79 1
24 80 1
24 81 1
24 82 1
24 83 1
24 84 1
24 85 1
24 86 1
24 87 1
24 88 1
24 89 1
24 90 1
24 91 1
24 92 1
24 93 1
24 94 1
24 95 1
24 96 1
24 100 1
24 101 1
24 102 1
24 103 1
24 104 1
24 105 1
24 106 1
24 107 1
24 108 1
24 109 1
24 110 1
24 111 1
24 112 1
24 113 1
24 114 1
24 115 1
24 116 1
24 117 1
24 118 1
24 119 1
24 120 1
24 121 1
24 122 1
24 123 1
24 124 1
24 125 1
24 126 1
24 127 1
24 128 1
24 129 1
24 130 1
24 131 1
24 132 1
24 133 1
24 137 1
24 138 1
24 139 1
24 140 1
24 141 1
24 142 1
24 143 1
24 144 1
24 145 1
24 146 1
24 147 1
24 148 1
24 149 1
24 150 1
24 151 1
24 152 1
24 153 1
24 154 1
24 155 1
24 156 1
24 157 1
24 158 1
24 159 1
24 160 1
24 161 1
24 162 1
24 163 1
24 164 1
24 165 1
24 166 1
24 167 1
24 168 1
24 169 1
24 170 1
24 174 1
24 175 1
24 176 1
24 177 1
24 178 1
24 179 1
24 180 1
24 181 1
24 182 1
24 183 1
24 184 1
24 185 1
24 186 1
24 187 1
24 188 1
24 189 1
24 190 1
24 191 1
24 192 1
24 193 1
24 194 1
24 195 1
24 196 1
24 197 1
24 198 1
24 199 1
24 200 1
25 27 1
25 28 1
25 29 1
25 30 1
25 31 1
25 32 1
25 33 1
25 34 1
25 35 1
25 36 1
25 37 1
25 38 1
25 39 1
25 40 1
25 41 1
25 42 1
25 43 1
25 44 1
25 45 1
25 46 1
25 47 1
25 48 1
25 49 1
25 50 1
25 51 1
25 52 1
25 53 1
25 54 1
25 55 1
25 56 1
25 57 1
25 58 1
25 59 1
25 60 1
25 64 1
25 65 1
25 66 1
25 67 1
25 68 1
25 69 1
25 70 1
25 71 1
25 72 1
25 73 1
25 74 1
25 75 1
25 76 1
25 77 1
25 78 1
25 79 1
25 80 1
25 81 1
25 82 1
25 83 1
25 84 1
25 85 1
25 86 1
25 87 1
25 88 1
25 89 1
25 90 1
25 91 1
25 92 1
25 93 1
25 94 1
25 95 1
25 96 1
25 97 1
25 101 1
25 102 1
25 103 1
25 104 1
25 105 1
25 106 1
25 107 1
25 108 1
25 109 1
25 110 1
25 111 1
25 112 1
25 113 1
25 114 1
25 115 1
25 116 1
25 117 1
25 118 1
25 119 1
25 120 1
25 121 1
25 122 1
25 123 1
25 124 1
25 125 1
25 126 1
25 127 1
25 128 1
25 129 1
25 130 1
25 131 1
25 132 1
25 133 1
25 134 1
25 138 1
25 139 1
25 140 1
25 141 1
25 142 1
25 143 1
25 144 1
25 145 1
25 146 1
25 147 1
25 148 1
25 149 1
25 150 1
25 151 1
25 152 1
25 153 1
25 154 1
25 155 1
25 156 1
25 157 1
25 158 1
25 159 1
25 160 1
25 161 1
25 162 1
25 163 1
25 164 1
25 165 1
25 166 1
25 167 1
25 168 1
25 169 1
25 170 1
25 171 1
25 175 1
25 176 1
25 177 1
25 178 1
25 179 1
25 180 1
25 181 1
25 182 1
25 183 1
25 184 1
25 185 1
25 186 1
25 187 1
25 188 1
25 189 1
25 190 1
25 191 1
25 192 1
25 193 1
25 194 1
25 195 1
25 196 1
25 197 1
25 198 1
25 199 1
25 200 1
26 28 1
26 29 1
26 30 1
26 31 1
26 32 1
26 33 1
26 34 1
26 35 1
26 36 1
26 37 1
26 38 1
26 39 1
26 40 1
26 41 1
26 42 1
26 43 1
26 44 1
26 45 1
26 46 1
26 47 1
26 48 1
26 49 1
26 50 1
26 51 1
26 52 1
26 53 1
26 54 1
26 55 1
26 56 1
26 57 1
26 58 1
26 59 1
26 60 1
26 61 1
26 65 1
26 66 1
26 67 1
26 68 1
26 69 1
26 70 1
26 71 1
26 72 1
26 73 1
26 74 1
26 75 1
26 76 1
26 77 1
26 78 1
26 79 1
26 80 1
26 81 1
26 82 1
26 83 1
26 84 1
26 85 1
26 86 1
26 87 1
26 88 1
26 89 1
26 90 1
26 91 1
26 92 1
26 93 1
26 94 1
26 95 1
26 96 1
26 97 1
26 98 1
26 102 1
26 103 1
26 104 1
26 105 1
26 106 1
26 107 1
26 108 1
26 109 1
26 110 1
26 111 1
26 112 1
26 113 1
26 114 1
26 115 1
26 116 1
26 117 1
26 118 1
26 119 1
26 120 1
26 121 1
26 122 1
26 123 1
26 124 1
26 125 1
26 126 1
26 127 1
26 128 1
26 129 1
26 130 1
26 131 1
26 132 1
26 133 1
26 134 1
26 135 1
26 139 1
26 140 1
26 141 1
26 142 1
26 143 1
26 144 1
26 145 1
26 146 1
26 147 1
26 148 1
26 149 1
26 150 1
26 151 1
26 152 1
26 153 1
26 154 1
26 155 1
26 156 1
26 157 1
26 158 1
26 159 1
26 160 1
26 161 1
26 162 1
26 163 1
26 164 1
26 165 1
26 166 1
26 167 1
26 168 1
26 169 1
26 170 1
26 171 1
26 172 1
26 176 1
26 177 1
26 178 1
26 179 1
26 180 1
26 181 1
26 182 1
26 183 1
26 184 1
26 185 1
26 186 1
26 187 1
26 188 1
26 189 1
26 190 1
26 191 1
26 192 1
26 193 1
26 194 1
26 195 1
26 196 1
26 197 1
26 198 1
26 199 1
26 200 1
27 29 1
27 30 1
27 31 1
27 32 1
27 33 1
27 34 1
27 35 1
27 36 1
27 37 1
27 38 1
27 39 1
27 40 1
27 41 1
27 42 1
27 43 1
27 44 1
27 45 1
27 46 1
27 47 1
27 48 1
27 49 1
27 50 1
27 51 1
27 52 1
27 53 1
27 54 1
27 55 1
27 56 1
27 57 1
27 58 1
27 59 1
27 60 1
27 61 1
27 62 1
27 66 1
27 67 1
27 68 1
27 69 1
27 70 1
27 71 1
27 72 1
27 73 1
27 74 1
27 75 1
27 76 1
27 77 1
27 78 1
27 79 1
27 80 1
27 81 1
27 82 1
27 83 1
27 84 1
27 85 1
27 86 1
27 87 1
27 88 1
27 89 1
27 90 1
27 91 1
27 92 1
27 93 1
27 94 1
27 95 1
27 96 1
27 97 1
27 98 1
27 99 1
27 103 1
27 104 1
27 105 1
27 106 1
27 107 1
27 108 1
27 109 1
27 110 1
27 111 1
27 112 1
27 113 1
27 114 1
27 115 1
27 116 1
27 117 1
27 118 1
27 119 1
27 120 1
27 121 1
27 122 1
27 123 1
27 124 1
27 125 1
27 126 1
27 127 1
27 128 1
27 129 1
27 130 1
27 131 1
27 132 1
27 133 1
27 134 1
27 135 1
27 136 1
27 140 1
27 141 1
27 142 1
27 143 1
27 144 1
27 145 1
27 146 1
27 147 1
27 148 1
27 149 1
27 150 1
27 151 1
27 152 1
27 153 1
27 154 1
27 155 1
27 156 1
27 157 1
27 158 1
27 159 1
27 160 1
27 161 1
27 162 1
27 163 1
27 164 1
27 165 1
27 166 1
27 167 1
27 168 1
27 169 1
27 170 1
27 171 1
27 172 1
27 173 1
27 177 1
27 178 1
27 179 1
27 180 1
27 181 1
27 182 1
27 183 1
27 184 1
27 185 1
27 186 1
27 187 1
27 188 1
27 189 1
27 190 1
27 191 1
27 192 1
27 193 1
27 194 1
27 195 1
27 196 1
27 197 1
27 198 1
27 199 1
27 200 1
28 30 1
28 31 1
28 32 1
28 33 1
28 34 1
28 35 1
28 36 1
28 37 1
28 38 1
28 39 1
28 40 1
28 41 1
28 42 1
28 43 1
28 44 1
28 45 1
28 46 1
28 47 1
28 48 1
28 49 1
28 50 1
28 51 1
28 52 1
28 53 1
28 54 1
28 55 1
28 56 1
28 57 1
28 58 1
28 59 1
28 60 1
28 61 1
28 62 1
28 63 1
28 67 1
28 68 1
28 69 1
28 70 1
28 71 1
28 72 1
28 73 1
28 74 1
28 75 1
28 76 1
28 77 1
28 78 1
28 79 1
28 80 1
28 81 1
28 82 1
28 83 1
28 84 1
28 85 1
28 86 1
28 87 1
28 88 1
28 89 1
28 90 1
28 91 1
28 92 1
28 93 1
28 94 1
28 95 1
28 96 1
28 97 1
28 98 1
28 99 1
28 100 1
28 104 1
28 105 1
28 106 1
28 107 1
28 108 1
28 109 1
28 110 1
28 111 1
28 112 1
28 113 1
28 114 1
28 115 1
28 116 1
28 117 1
28 118 1
28 119 1
28 120 1
28 121 1
28 122 1
28 123 1
28 124 1
28 125 1
28 126 1
28 127 1
28 128 1
28 129 1
28 130 1
28 131 1
28 132 1
28 133 1
28 134 1
28 135 1
28 136 1
28 137 1
28 141 1
28 142 1
28 143 1
28 144 1
28 145 1
28 146 1
28 147 1
28 148 1
28 149 1
28 150 1
28 151 1
28 152 1
28 153 1
28 154 1
28 155 1
28 156 1
28 157 1
28 158 1
28 159 1
28 160 1
28 161 1
28 162 1
28 163 1
28 164 1
28 165 1
28 166 1
28 167 1
28 168 1
28 169 1
28 170 1
28 171 1
28 172 1
28 173 1
28 174 1
28 178 1
28 179 1
28 180 1
28 181 1
28 182 1
28 183 1
28 184 1
28 185 1
28 186 1
28 187 1
28 188 1
28 189 1
28 190 1
28 191 1
28 192 1
28 193 1
28 194 1
28 195 1
28 196 1
28 197 1
28 198 1
28 199 1
28 200 1
29 31 1
29 32 1
29 33 1
29 34 1
29 35 1
29 36 1
29 37 1
29 38 1
29 39 1
29 40 1
29 41 1
29 42 1
29 43 1
29 44 1
29 45 1
29 46 1
29 47 1
29 48 1
29 49 1
29 50 1
29 51 1
29 52 1
29 53 1
29 54 1
29 55 1
29 56 1
29 57 1
29 58 1
29 59 1
29 60 1
29 61 1
29 62 1
29 63 1
29 64 1
29 68 1
29 69 1
29 70 1
29 71 1
29 72 1
29 73 1
29 74 1
29 75 1
29 76 1
29 77 1
29 78 1
29 79 1
29 80 1
29 81 1
29 82 1
29 83 1
29 84 1
29 85 1
29 86 1
29 87 1
29 88 1
29 89 1
29 90 1
29 91 1
29 92 1
29 93 1
29 94 1
29 95 1
29 96 1
29 97 1
29 98 1
29 99 1
29 100 1
29 101 1
29 105 1
29 106 1
29 107 1
29 108 1
29 109 1
29 110 1
29 111 1
29 112 1
29 113 1
29 114 1
29 115 1
29 116 1
29 117 1
29 118 1
29 119 1
29 120 1
29 121 1
29 122 1
29 123 1
29 124 1
29 125 1
29 126 1
29 127 1
29 128 1
29 129 1
29 130 1
29 131 1
29 132 1
29 133 1
29 134 1
29 135 1
29 136 1
29 137 1
29 138 1
29 142 1
29 143 1
29 144 1
29 145 1
29 146 1
29 147 1
29 148 1
29 149 1
29 150 1
29 151 1
29 152 1
29 153 1
29 154 1
29 155 1
29 156 1
29 157 1
29 158 1
29 159 1
29 160 1
29 161 1
29 162 1
29 163 1
29 164 1
29 165 1
29 166 1
29 167 1
29 168 1
29 169 1
29 170 1
29 171 1
29 172 1
29 173 1
29 174 1
29 175 1
29 179 1
29 180 1
29 181 1
29 182 1
29 183 1
29 184 1
29 185 1
29 186 1
29 187 1
29 188 1
29 189 1
29 190 1
29 191 1
29 192 1
29 193 1
29 194 1
29 195 1
29 196 1
29 197 1
29 198 1
29 199 1
29 200 1
30 32 1
30 33 1
30 34 1
30 35 1
30 36 1
30 37 1
30 38 1
30 39 1
30 40 1
30 41 1
30 42 1
30 43 1
30 44 1
30 45 1
30 46 1
30 47 1
30 48 1
30 49 1
30 50 1
30 51 1
30 52 1
30 53 1
30 54 1
30 55 1
30 56 1
30 57 1
30 58 1
30 59 1
30 60 1
30 61 1
30 62 1
30 63 1
30 64 1
30 65 1
30 69 1
30 70 1
30 71 1
30 72 1
30 73 1
30 74 1
30 75 1
30 76 1
30 77 1
30 78 1
30 79 1
30 80 1
30 81 1
30 82 1
30 83 1
30 84 1
30 85 1
30 86 1
30 87 1
30 88 1
30 89 1
30 90 1
30 91 1
30 92 1
30 93 1
30 94 1
30 95 1
30 96 1
30 97 1
30 98 1
30 99 1
30 100 1
30 101 1
30 102 1
30 106 1
30 107 1
30 108 1
30 109 1
30 110 1
30 111 1
30 112 1
30 113 1
30 114 1
30 115 1
30 116 1
30 117 1
30 118 1
30 119 1
30 120 1
30 121 1
30 122 1
30 123 1
30 124 1
30 125 1
30 126 1
30 127 1
30 128 1
30 129 1
30 130 1
30 131 1
30 132 1
30 133 1
30 134 1
30 135 1
30 136 1
30 137 1
30 138 1
30 139 1
30 143 1
30 144 1
30 145 1
30 146 1
30 147 1
30 148 1
30 149 1
30 150 1
30 151 1
30 152 1
30 153 1
30 154 1
30 155 1
30 156 1
30 157 1
30 158 1
30 159 1
30 160 1
30 161 1
30 162 1
30 163 1
30 164 1
30 165 1
30 166 1
30 167 1
30 168 1
30 169 1
30 170 1
30 171 1
30 172 1
30 173 1
30 174 1
30 175 1
30 176 1
30 180 1
30 181 1
30 182 1
30 183 1
30 184 1
30 185 1
30 186 1
30 187 1
30 188 1
30 189 1
30 190 1
30 191 1
30 192 1
30 193 1
30 194 1
30 195 1
30 196 1
30 197 1
30 198 1
30 199 1
30 200 1
31 33 1
31 34 1
31 35 1
31 36 1
31 37 1
31 38 1
31 39 1
31 40 1
31 41 1
31 42 1
31 43 1
31 44 1
31 45 1
31 46 1
31 47 1
31 48 1
31 49 1
31 50 1
31 51 1
31 52 1
31 53 1
31 54 1
31 55 1
31 56 1
31 57 1
31 58 1
31 59 1
31 60 1
31 61 1
31 62 1
31 63 1
31 64 1
31 65 1
31 66 1
31 70 1
31 71 1
31 72 1
31 73 1
31 74 1
31 75 1
31 76 1
31 77 1
31 78 1
31 79 1
31 80 1
31 81 1
31 82 1
31 83 1
31 84 1
31 85 1
31 86 1
31 87 1
31 88 1
31 89 1
31 90 1
31 91 1
31 92 1
31 93 1
31 94 1
31 95 1
31 96 1
31 97 1
31 98 1
31 99 1
31 100 1
31 101 1
31 102 1
31 103 1
31 107 1
31 108 1
31 109 1
31 110 1
31 111 1
31 112 1
31 113 1
31 114 1
31 115 1
31 116 1
31 117 1
31 118 1
31 119 1
31 120 1
31 121 1
31 122 1
31 123 1
31 124 1
31 125 1
31 126 1
31 127 1
31 128 1
31 129 1
31 130 1
31 131 1
31 132 1
31 133 1
31 134 1
31 135 1
31 136 1
31 137 1
31 138 1
31 139 1
31 140 1
31 144 1
31 145 1
31 146 1
31 147 1
31 148 1
31 149 1
31 150 1
31 151 1
31 152 1
31 153 1
31 154 1
31 155 1
31 156 1
31 157 1
31 158 1
31 159 1
31 160 1
31 161 1
31 162 1
31 163 1
31 164 1
31 165 1
31 166 1
31 167 1
31 168 1
31 169 1
31 170 1
31 171 1
31 172 1
31 173 1
31 174 1
31 175 1
31 176 1
31 177 1
31 181 1
31 182 1
31 183 1
31 184 1
31 185 1
31 186 1
31 187 1
31 188 1
31 189 1
31 190 1
31 191 1
31 192 1
31 193 1
31 194 1
31 195 1
31 196 1
31 197 1
31 198 1
31 199 1
31 200 1
32 34 1
32 35 1
32 36 1
32 37 1
32 38 1
32 39 1
32 40 1
32 41 1
32 42 1
32 43 1
32 44 1
32 45 1
32 46 1
32 47 1
32 48 1
32 49 1
32 50 1
32 51 1
32 52 1
32 53 1
32 54 1
32 55 1
32 56 1
32 57 1
32 58 1
32 59 1
32 60 1
32 61 1
32 62 1
32 63 1
32 64 1
32 65 1
32 66 1
32 67 1
32 71 1
32 72 1
32 73 1
32 74 1
32 75 1
32 76 1
32 77 1
32 78 1
32 79 1
32 80 1
32 81 1
32 82 1
32 83 1
32 84 1
32 85 1
32 86 1
32 87 1
32 88 1
32 89 1
32 90 1
32 91 1
32 92 1
32 93 1
32 94 1
32 95 1
32 96 1
32 97 1
32 98 1
32 99 1
32 100 1
32 101 1
32 102 1
32 103 1
32 104 1
32 108 1
32 109 1
32 110 1
32 111 1
32 112 1
32 113 1
32 114 1
32 115 1
32 116 1
32 117 1
32 118 1
32 119 1
32 120 1
32 121 1
32 122 1
32 123 1
32 124 1
32 125 1
32 126 1
32 127 1
32 128 1
32 129 1
32 130 1
32 131 1
32 132 1
32 133 1
32 134 1
32 135 1
32 136 1
32 137 1
32 138 1
32 139 1
32 140 1
32 141 1
32 145 1
32 146 1
32 147 1
32 148 1
32 149 1
32 150 1
32 151 1
32 152 1
32 153 1
32 154 1
32 155 1
32 156 1
32 157 1
32 158 1
32 159 1
32 160 1
32 161 1
32 162 1
32 163 1
32 164 1
32 165 1
32 166 1
32 167 1
32 168 1
32 169 1
32 170 1
32 171 1
32 172 1
32 173 1
32 174 1
32 175 1
32 176 1
32 177 1
32 178 1
32 182 1
32 183 1
32 184 1
32 185 1
32 186 1
32 187 1
32 188 1
32 189 1
32 190 1
32 191 1
32 192 1
32 193 1
32 194 1
32 195 1
32 196 1
32 197 1
32 198 1
32 199 1
32 200 1
33 35 1
33 36 1
33 37 1
33 38 1
33 39 1
33 40 1
33 41 1
33 42 1
33 43 1
33 44 1
33 45 1
33 46 1
33 47 1
33 48 1
33 49 1
33 50 1
33 51 1
33 52 1
33 53 1
33 54 1
33 55 1
33 56 1
33 57 1
33 58 1
33 59 1
33 60 1
33 61 1
33 62 1
33 63 1
33 64 1
33 65 1
33 66 1
33 67 1
33 68 1
33 72 1
33 73 1
33 74 1
33 75 1
33 76 1
33 77 1
33 78 1
33 79 1
33 80 1
33 81 1
33 82 1
33 83 1
33 84 1
33 85 1
33 86 1
33 87 1
33 88 1
33 89 1
33 90 1
33 91 1
33 92 1
33 93 1
33 94 1
33 95 1
33 96 1
33 97 1
33 98 1
33 99 1
33 100 1
33 101 1
33 102 1
33 103 1
33 104 1
33 105 1
33 109 1
33 110 1
33 111 1
33 112 1
33 113 1
33 114 1
33 115 1
33 116 1
33 117 1
33 118 1
33 119 1
33 120 1
33 121 1
33 122 1
33 123 1
33 124 1
33 125 1
33 126 1
33 127 1
33 128 1
33 129 1
33 130 1
33 131 1
33 132 1
33 133 1
33 134 1
33 135 1
33 136 1
33 137 1
33 138 1
33 139 1
33 140 1
33 141 1
33 142 1
33 146 1
33 147 1
33 148 1
33 149 1
33 150 1
33 151 1
33 152 1
33 153 1
33 154 1
33 155 1
33 156 1
33 157 1
33 158 1
33 159 1
33 160 1
33 161 1
33 162 1
33 163 1
33 164 1
33 165 1
33 166 1
33 167 1
33 168 1
33 169 1
33 170 1
33 171 1
33 172 1
33 173 1
33 174 1
33 175 1
33 176 1
33 177 1
33 178 1
33 179 1
33 183 1
33 184 1
33 185 1
33 186 1
33 187 1
33 188 1
33 189 1
33 190 1
33 191 1
33 192 1
33 193 1
33 194 1
33 195 1
33 196 1
33 197 1
33 198 1
33 199 1
33 200 1
34 36 1
34 37 1
34 38 1
34 39 1
34 40 1
34 41 1
34 42 1
34 43 1
34 44 1
34 45 1
34 46 1
34 47 1
34 48 1
34 49 1
34 50 1
34 51 1
34 52 1
34 53 1
34 54 1
34 55 1
34 56 1
34 57 1
34 58 1
34 59 1
34 60 1
34 61 1
34 62 1
34 63 1
34 64 1
34 65 1
34 66 1
34 67 1
34 68 1
34 69 1
34 73 1
34 74 1
34 75 1
34 76 1
34 77 1
34 78 1
34 79 1
34 80 1
34 81 1
34 82 1
34 83 1
34 84 1
34 85 1
34 86 1
34 87 1
34 88 1
34 89 1
34 90 1
34 91 1
34 92 1
34 93 1
34 94 1
34 95 1
34 96 1
34 97 1
34 98 1
34 99 1
34 100 1
34 101 1
34 102 1
34 103 1
34 104 1
34 105 1
34 106 1
34 110 1
34 111 1
34 112 1
34 113 1
34 114 1
34 115 1
34 116 1
34 117 1
34 118 1
34 119 1
34 120 1
34 121 1
34 122 1
34 123 1
34 124 1
34 125 1
34 126 1
34 127 1
34 128 1
34 129 1
34 130 1
34 131 1
34 132 1
34 133 1
34 134 1
34 135 1
34 136 1
34 137 1
34 138 1
34 139 1
34 140 1
34 141 1
34 142 1
34 143 1
34 147 1
34 148 1
34 149 1
34 150 1
34 151 1
34 152 1
34 153 1
34 154 1
34 155 1
34 156 1
34 157 1
34 158 1
34 159 1
34 160 1
34 161 1
34 162 1
34 163 1
34 164 1
34 165 1
34 166 1
34 167 1
34 168 1
34 169 1
34 170 1
34 171 1
34 172 1
34 173 1
34 174 1
34 175 1
34 176 1
34 177 1
34 178 1
34 179 1
34 180 1
34 184 1
34 185 1
34 186 1
34 187 1
34 188 1
34 189 1
34 190 1
34 191 1
34 192 1
34 193 1
34 194 1
34 195 1
34 196 1
34 197 1
34 198 1
34 199 1
34 200 1
35 37 1
35 38 1
35 39 1
35 40 1
35 41 1
35 42 1
35 43 1
35 44 1
35 45 1
35 46 1
35 47 1
35 48 1
35 49 1
35 50 1
35 51 1
35 52 1
35 53 1
35 54 1
35 55 1
35 56 1
35 57 1
35 58 1
35 59 1
35 60 1
35 61 1
35 62 1
35 63 1
35 64 1
35 65 1
35 66 1
35 67 1
35 68 1
35 69 1
35 70 1
35 74 1
35 75 1
35 76 1
35 77 1
35 78 1
35 79 1
35 80 1
35 81 1
35 82 1
35 83 1
35 84 1
35 85 1
35 86 1
35 87 1
35 88 1
35 89 1
35 90 1
35 91 1
35 92 1
35 93 1
35 94 1
35 95 1
35 96 1
35 97 1
35 98 1
35 99 1
35 100 1
35 101 1
35 102 1
35 103 1
35 104 1
35 105 1
35 106 1
35 107 1
35 111 1
35 112 1
35 113 1
35 114 1
35 115 1
35 116 1
35 117 1
35 118 1
35 119 1
35 120 1
35 121 1
35 122 1
35 123 1
35 124 1
35 125 1
35 126 1
35 127 1
35 128 1
35 129 1
35 130 1
35 131 1
35 132 1
35 133 1
35 134 1
35 135 1
35 136 1
35 137 1
35 138 1
35 139 1
35 140 1
35 141 1
35 142 1
35 143 1
35 144 1
35 148 1
35 149 1
35 150 1
35 151 1
35 152 1
35 153 1
35 154 1
35 155 1
35 156 1
35 157 1
35 158 1
35 159 1
35 160 1
35 161 1
35 162 1
35 163 1
35 164 1
35 165 1
35 166 1
35 167 1
35 168 1
35 169 1
35 170 1
35 171 1
35 172 1
35 173 1
35 174 1
35 175 1
35 176 1
35 177 1
35 178 1
35 179 1
35 180 1
35 181 1
35 185 1
35 186 1
35 187 1
35 188 1
35 189 1
35 190 1
35 191 1
35 192 1
35 193 1
35 194 1
35 195 1
35 196 1
35 197 1
35 198 1
35 199 1
35 200 1
36 38 1
36 39 1
36 40 1
36 41 1
36 42 1
36 43 1
36 44 1
36 45 1
36 46 1
36 47 1
36 48 1
36 49 1
36 50 1
36 51 1
36 52 1
36 53 1
36 54 1
36 55 1
36 56 1
36 57 1
36 58 1
36 59 1
36 60 1
36 61 1
36 62 1
36 63 1
36 64 1
36 65 1
36 66 1
36 67 1
36 68 1
36 69 1
36 70 1
36 71 1
36 75 1
36 76 1
36 77 1
36 78 1
36 79 1
36 80 1
36 81 1
36 82 1
36 83 1
36 84 1
36 85 1
36 86 1
36 87 1
36 88 1
36 89 1
36 90 1
36 91 1
36 92 1
36 93 1
36 94 1
36 95 1
36 96 1
36 97 1
36 98 1
36 99 1
36 100 1
36 101 1
36 102 1
36 103 1
36 104 1
36 105 1
36 106 1
36 107 1
36 108 1
36 112 1
36 113 1
36 114 1
36 115 1
36 116 1
36 117 1
36 118 1
36 119 1
36 120 1
36 121 1
36 122 1
36 123 1
36 124 1
36 125 1
36 126 1
36 127 1
36 128 1
36 129 1
36 130 1
36 131 1
36 132 1
36 133 1
36 134 1
36 135 1
36 136 1
36 137 1
36 138 1
36 139 1
36 140 1
36 141 1
36 142 1
36 143 1
36 144 1
36 145 1
36 149 1
36 150 1
36 151 1
36 152 1
36 153 1
36 154 1
36 155 1
36 156 1
36 157 1
36 158 1
36 159 1
36 160 1
36 161 1
36 162 1
36 163 1
36 164 1
36 165 1
36 166 1
36 167 1
36 168 1
36 169 1
36 170 1
36 171 1
36 172 1
36 173 1
36 174 1
36 175 1
36 176 1
36 177 1
36 178 1
36 179 1
36 180 1
36 181 1
36 182 1
36 186 1
36 187 1
36 188 1
36 189 1
36 190 1
36 191 1
36 192 1
36 193 1
36 194 1
36 195 1
36 196 1
36 197 1
36 198 1
36 199 1
36 200 1
37 39 1
37 40 1
37 41 1
37 42 1
37 43 1
37 44 1
37 45 1
37 46 1
37 47 1
37 48 1
37 49 1
37 50 1
37 51 1
37 52 1
37 53 1
37 54 1
37 55 1
37 56 1
37 57 1
37 58 1
37 59 1
37 60 1
37 61 1
37 62 1
37 63 1
37 64 1
37 65 1
37 66 1
37 67 1
37 68 1
37 69 1
37 70 1
37 71 1
37 72 1
37 76 1
37 77 1
37 78 1
37 79 1
37 80 1
37 81 1
37 82 1
37 83 1
37 84 1
37 85 1
37 86 1
37 87 1
37 88 1
37 89 1
37 90 1
37 91 1
37 92 1
37 93 1
37 94 1
37 95 1
37 96 1
37 97 1
37 98 1
37 99 1
37 100 1
37 101 1
37 102 1
37 103 1
37 104 1
37 105 1
37 106 1
37 107 1
37 108 1
37 109 1
37 113 1
37 114 1
37 115 1
37 116 1
37 117 1
37 118 1
37 119 1
37 120 1
37 121 1
37 122 1
37 123 1
37 124 1
37 125 1
37 126 1
37 127 1
37 128 1
37 129 1
37 130 1
37 131 1
37 132 1
37 133 1
37 134 1
37 135 1
37 136 1
37 137 1
37 138 1
37 139 1
37 140 1
37 141 1
37 142 1
37 143 1
37 144 1
37 145 1
37 146 1
37 150 1
37 151 1
37 152 1
37 153 1
37 154 1
37 155 1
37 156 1
37 157 1
37 158 1
37 159 1
37 160 1
37 161 1
37 162 1
37 163 1
37 164 1
37 165 1
37 166 1
37 167 1
37 168 1
37 169 1
37 170 1
37 171 1
37 172 1
37 173 1
37 174 1
37 175 1
37 176 1
37 177 1
37 178 1
37 179 1
37 180 1
37 181 1
37 182 1
37 183 1
37 187 1
37 188 1
37 189 1
37 190 1
37 191 1
37 192 1
37 193 1
37 194 1
37 195 1
37 196 1
37 197 1
37 198 1
37 199 1
37 200 1
38 40 1
38 41 1
38 42 1
38 43 1
38 44 1
38 45 1
38 46 1
38 47 1
38 48 1
38 49 1
38 50 1
38 51 1
38 52 1
38 53 1
38 54 1
38 55 1
38 56 1
38 57 1
38 58 1
38 59 1
38 60 1
38 61 1
38 62 1
38 63 1
38 64 1
38 65 1
38 66 1
38 67 1
38 68 1
38 69 1
38 70 1
38 71 1
38 72 1
38 73 1
38 77 1
38 78 1
38 79 1
38 80 1
38 81 1
38 82 1
38 83 1
38 84 1
38 85 1
38 86 1
38 87 1
38 88 1
38 89 1
38 90 1
38 91 1
38 92 1
38 93 1
38 94 1
38 95 1
38 96 1
38 97 1
38 98 1
38 99 1
38 100 1
38 101 1
38 102 1
38 103 1
38 104 1
38 105 1
38 106 1
38 107 1
38 108 1
38 109 1
38 110 1
38 114 1
38 115 1
38 116 1
38 117 1
38 118 1
38 119 1
38 120 1
38 121 1
38 122 1
38 123 1
38 124 1
38 125 1
38 126 1
38 127 1
38 128 1
38 129 1
38 130 1
38 131 1
38 132 1
38 133 1
38 134 1
38 135 1
38 136 1
38 137 1
38 138 1
38 139 1
38 140 1
38 141 1
38 142 1
38 143 1
38 144 1
38 145 1
38 146 1
38 147 1
38 151 1
38 152 1
38 153 1
38 154 1
38 155 1
38 156 1
38 157 1
38 158 1
38 159 1
38 160 1
38 161 1
38 162 1
38 163 1
38 164 1
38 165 1
38 166 1
38 167 1
38 168 1
38 169 1
38 170 1
38 171 1
38 172 1
38 173 1
38 174 1
38 175 1
38 176 1
38 177 1
38 178 1
38 179 1
38 180 1
38 181 1
38 182 1
38 183 1
38 184 1
38 188 1
38 189 1
38 190 1
38 191 1
38 192 1
38 193 1
38 194 1
38 195 1
38 196 1
38 197 1
38 198 1
38 199 1
38 200 1
39 41 1
39 42 1
39 43 1
39 44 1
39 45 1
39 46 1
39 47 1
39 48 1
39 49 1
39 50 1
39 51 1
39 52 1
39 53 1
39 54 1
39 55 1
39 56 1
39 57 1
39 58 1
39 59 1
39 60 1
39 61 1
39 62 1
39 63 1
39 64 1
39 65 1
39 66 1
39 67 1
39 68 1
39 69 1
39 70 1
39 71 1
39 72 1
39 73 1
39 74 1
39 78 1
39 79 1
39 80 1
39 81 1
39 82 1
39 83 1
39 84 1
39 85 1
39 86 1
39 87 1
39 88 1
39 89 1
39 90 1
39 91 1
39 92 1
39 93 1
39 94 1
39 95 1
39 96 1
39 97 1
39 98 1
39 99 1
39 100 1
39 101 1
39 102 1
39 103 1
39 104 1
39 105 1
39 106 1
39 107 1
39 108 1
39 109 1
39 110 1
39 111 1
39 115 1
39 116 1
39 117 1
39 118 1
39 119 1
39 120 1
39 121 1
39 122 1
39 123 1
39 124 1
39 125 1
39 126 1
39 127 1
39 128 1
39 129 1
39 130 1
39 131 1
39 132 1
39 133 1
39 134 1
39 135 1
39 136 1
39 137 1
39 138 1
39 139 1
39 140 1
39 141 1
39 142 1
39 143 1
39 144 1
39 145 1
39 146 1
39 147 1
39 148 1
39 152 1
39 153 1
39 154 1
39 155 1
39 156 1
39 157 1
39 158 1
39 159 1
39 160 1
39 161 1
39 162 1
39 163 1
39 164 1
39 165 1
39 166 1
39 167 1
39 168 1
39 169 1
39 170 1
39 171 1
39 172 1
39 173 1
39 174 1
39 175 1
39 176 1
39 177 1
39 178 1
39 179 1
39 180 1
39 181 1
39 182 1
39 183 1
39 184 1
39 185 1
39 189 1
39 190 1
39 191 1
39 192 1
39 193 1
39 194 1
39 195 1
39 196 1
39 197 1
39 198 1
39 199 1
39 200 1
40 42 1
40 43 1
40 44 1
40 45 1
40 46 1
40 47 1
40 48 1
40 49 1
40 50 1
40 51 1
40 52 1
40 53 1
40 54 1
40 55 1
40 56 1
40 57 1
40 58 1
40 59 1
40 60 1
40 61 1
40 62 1
40 63 1
40 64 1
40 65 1
40 66 1
40 67 1
40 68 1
40 69 1
40 70 1
40 71 1
40 72 1
40 73 1
40 74 1
40 75 1
40 79 1
40 80 1
40 81 1
40 82 1
40 83 1
40 84 1
40 85 1
40 86 1
40 87 1
40 88 1
40 89 1
40 90 1
40 91 1
40 92 1
40 93 1
40 94 1
40 95 1
40 96 1
40 97 1
40 98 1
40 99 1
40 100 1
40 101 1
40 102 1
40 103 1
40 104 1
40 105 1
40 106 1
40 107 1
40 108 1
40 109 1
40 110 1
40 111 1
40 112 1
40 116 1
40 117 1
40 118 1
40 119 1
40 120 1
40 121 1
40 122 1
40 123 1
40 124 1
40 125 1
40 126 1
40 127 1
40 128 1
40 129 1
40 130 1
40 131 1
40 132 1
40 133 1
40 134 1
40 135 1
40 136 1
40 137 1
40 138 1
40 139 1
40 140 1
40 141 1
40 142 1
40 143 1
40 144 1
40 145 1
40 146 1
40 147 1
40 148 1
40 149 1
40 153 1
40 154 1
40 155 1
40 156 1
40 157 1
40 158 1
40 159 1
40 160 1
40 161 1
40 162 1
40 163 1
40 164 1
40 165 1
40 166 1
40 167 1
40 168 1
40 169 1
40 170 1
40 171 1
40 172 1
40 173 1
40 174 1
40 175 1
40 176 1
40 177 1
40 178 1
40 179 1
40 180 1
40 181 1
40 182 1
40 183 1
40 184 1
40 185 1
40 186 1
40 190 1
40 191 1
40 192 1
40 193 1
40 194 1
40 195 1
40 196 1
40 197 1
40 198 1
40 199 1
40 200 1
41 43 1
41 44 1
41 45 1
41 46 1
41 47 1
41 48 1
41 49 1
41 50 1
41 51 1
41 52 1
41 53 1
41 54 1
41 55 1
41 56 1
41 57 1
41 58 1
41 59 1
41 60 1
41 61 1
41 62 1
41 63 1
41 64 1
41 65 1
41 66 1
41 67 1
41 68 1
41 69 1
41 70 1
41 71 1
41 72 1
41 73 1
41 74 1
41 75 1
41 76 1
41 80 1
41 81 1
41 82 1
41 83 1
41 84 1
41 85 1
41 86 1
41 87 1
41 88 1
41 89 1
41 90 1
41 91 1
41 92 1
41 93 1
41 94 1
41 95 1
41 96 1
41 97 1
41 98 1
41 99 1
41 100 1
41 101 1
41 102 1
41 103 1
41 104 1
41 105 1
41 106 1
41 107 1
41 108 1
41 109 1
41 110 1
41 111 1
41 112 1
41 113 1
41 117 1
41 118 1
41 119 1
41 120 1
41 121 1
41 122 1
41 123 1
41 124 1
41 125 1
41 126 1
41 127 1
41 128 1
41 129 1
41 130 1
41 131 1
41 132 1
41 133 1
41 134 1
41 135 1
41 136 1
41 137 1
41 138 1
41 139 1
41 140 1
41 141 1
41 142 1
41 143 1
41 144 1
41 145 1
41 146 1
41 147 1
41 148 1
41 149 1
41 150 1
41 154 1
41 155 1
41 156 1
41 157 1
41 158 1
41 159 1
41 160 1
41 161 1
41 162 1
41 163 1
41 164 1
41 165 1
41 166 1
41 167 1
41 168 1
41 169 1
41 170 1
41 171 1
41 172 1
41 173 1
41 174 1
41 175 1
41 176 1
41 177 1
41 178 1
41 179 1
41 180 1
41 181 1
41 182 1
41 183 1
41 184 1
41 185 1
41 186 1
41 187 1
41 191 1
41 192 1
41 193 1
41 194 1
41 195 1
41 196 1
41 197 1
41 198 1
41 199 1
41 200 1
42 44 1
42 45 1
42 46 1
42 47 1
42 48 1
42 49 1
42 50 1
42 51 1
42 52 1
42 53 1
42 54 1
42 55 1
42 56 1
42 57 1
42 58 1
42 59 1
42 60 1
42 61 1
42 62 1
42 63 1
42 64 1
42 65 1
42 66 1
42 67 1
42 68 1
42 69 1
42 70 1
42 71 1
42 72 1
42 73 1
42 74 1
42 75 1
42 76 1
42 77 1
42 81 1
42 82 1
42 83 1
42 84 1
42 85 1
42 86 1
42 87 1
42 88 1
42 89 1
42 90 1
42 91 1
42 92 1
42 93 1
42 94 1
42 95 1
42 96 1
42 97 1
42 98 1
42 99 1
42 100 1
42 101 1
42 102 1
42 103 1
42 104 1
42 105 1
42 106 1
42 107 1
42 108 1
42 109 1
42 110 1
42 111 1
42 112 1
42 113 1
42 114 1
42 118 1
42 119 1
42 120 1
42 121 1
42 122 1
42 123 1
42 124 1
42 125 1
42 126 1
42 127 1
42 128 1
42 129 1
42 130 1
42 131 1
42 132 1
42 133 1
42 134 1
42 135 1
42 136 1
42 137 1
42 138 1
42 139 1
42 140 1
42 141 1
42 142 1
42 143 1
42 144 1
42 145 1
42 146 1
42 147 1
42 148 1
42 149 1
42 150 1
42 151 1
42 155 1
42 156 1
42 157 1
42 158 1
42 159 1
42 160 1
42 161 1
42 162 1
42 163 1
42 164 1
42 165 1
42 166 1
42 167 1
42 168 1
42 169 1
42 170 1
42 171 1
42 172 1
42 173 1
42 174 1
42 175 1
42 176 1
42 177 1
42 178 1
42 179 1
42 180 1
42 181 1
42 182 1
42 183 1
42 184 1
42 185 1
42 186 1
42 187 1
42 188 1
42 192 1
42 193 1
42 194 1
42 195 1
42 196 1
42 197 1
42 198 1
42 199 1
42 200 1
43 45 1
43 46 1
43 47 1
43 48 1
43 49 1
43 50 1
43 51 1
43 52 1
43 53 1
43 54 1
43 55 1
43 56 1
43 57 1
43 58 1
43 59 1
43 60 1
43 61 1
43 62 1
43 63 1
43 64 1
43 65 1
43 66 1
43 67 1
43 68 1
43 69 1
43 70 1
43 71 1
43 72 1
43 73 1
43 74 1
43 75 1
43 76 1
43 77 1
43 78 1
43 82 1
43 83 1
43 84 1
43 85 1
43 86 1
43 87 1
43 88 1
43 89 1
43 90 1
43 91 1
43 92 1
43 93 1
43 94 1
43 95 1
43 96 1
43 97 1
43 98 1
43 99 1
43 100 1
43 101 1
43 102 1
43 103 1
43 104 1
43 105 1
43 106 1
43 107 1
43 108 1
43 109 1
43 110 1
43 111 1
43 112 1
43 113 1
43 114 1
43 115 1
43 119 1
43 120 1
43 121 1
43 122 1
43 123 1
43 124 1
43 125 1
43 126 1
43 127 1
43 128 1
43 129 1
43 130 1
43 131 1
43 132 1
43 133 1
43 134 1
43 135 1
43 136 1
43 137 1
43 138 1
43 139 1
43 140 1
43 141 1
43 142 1
43 143 1
43 144 1
43 145 1
43 146 1
43 147 1
43 148 1
43 149 1
43 150 1
43 151 1
43 152 1
43 156 1
43 157 1
43 158 1
43 159 1
43 160 1
43 161 1
43 162 1
43 163 1
43 164 1
43 165 1
43 166 1
43 167 1
43 168 1
43 169 1
43 170 1
43 171 1
43 172 1
43 173 1
43 174 1
43 175 1
43 176 1
43 177 1
43 178 1
43 179 1
43 180 1
43 181 1
43 182 1
43 183 1
43 184 1
43 185 1
43 186 1
43 187 1
43 188 1
43 189 1
43 193 1
43 194 1
43 195 1
43 196 1
43 197 1
43 198 1
43 199 1
43 200 1
44 46 1
44 47 1
44 48 1
44 49 1
44 50 1
44 51 1
44 52 1
44 53 1
44 54 1
44 55 1
44 56 1
44 57 1
44 58 1
44 59 1
44 60 1
44 61 1
44 62 1
44 63 1
44 64 1
44 65 1
44 66 1
44 67 1
44 68 1
44 69 1
44 70 1
44 71 1
44 72 1
44 73 1
44 74 1
44 75 1
44 76 1
44 77 1
44 78 1
44 79 1
44 83 1
44 84 1
44 85 1
44 86 1
44 87 1
44 88 1
44 89 1
44 90 1
44 91 1
44 92 1
44 93 1
44 94 1
44 95 1
44 96 1
44 97 1
44 98 1
44 99 1
44 100 1
44 101 1
44 102 1
44 103 1
44 104 1
44 105 1
44 106 1
44 107 1
44 108 1
44 109 1
44 110 1
44 111 1
44 112 1
44 113 1
44 114 1
44 115 1
44 116 1
44 120 1
44 121 1
44 122 1
44 123 1
44 124 1
44 125 1
44 126 1
44 127 1
44 128 1
44 129 1
44 130 1
44 131 1
44 132 1
44 133 1
44 134 1
44 135 1
44 136 1
44 137 1
44 138 1
44 139 1
44 140 1
44 141 1
44 142 1
44 143 1
44 144 1
44 145 1
44 146 1
44 147 1
44 148 1
44 149 1
44 150 1
44 151 1
44 152 1
44 153 1
44 157 1
44 158 1
44 159 1
44 160 1
44 161 1
44 162 1
44 163 1
44 164 1
44 165 1
44 166 1
44 167 1
44 168 1
44 169 1
44 170 1
44 171 1
44 172 1
44 173 1
44 174 1
44 175 1
44 176 1
44 177 1
44 178 1
44 179 1
44 180 1
44 181 1
44 182 1
44 183 1
44 184 1
44 185 1
44 186 1
44 187 1
44 188 1
44 189 1
44 190 1
44 194 1
44 195 1
44 196 1
44 197 1
44 198 1
44 199 1
44 200 1
45 47 1
45 48 1
45 49 1
45 50 1
45 51 1
45 52 1
45 53 1
45 54 1
45 55 1
45 56 1
45 57 1
45 58 1
45 59 1
45 60 1
45 61 1
45 62 1
45 63 1
45 64 1
45 65 1
45 66 1
45 67 1
45 68 1
45 69 1
45 70 1
45 71 1
45 72 1
45 73 1
45 74 1
45 75 1
45 76 1
45 77 1
45 78 1
45 79 1
45 80 1
45 84 1
45 85 1
45 86 1
45 87 1
45 88 1
45 89 1
45 90 1
45 91 1
45 92 1
45 93 1
45 94 1
45 95 1
45 96 1
45 97 1
45 98 1
45 99 1
45 100 1
45 101 1
45 102 1
45 103 1
45 104 1
45 105 1
45 106 1
45 107 1
45 108 1
45 109 1
45 110 1
45 111 1
45 112 1
45 113 1
45 114 1
45 115 1
45 116 1
45 117 1
45 121 1
45 122 1
45 123 1
45 124 1
45 125 1
45 126 1
45 127 1
45 128 1
45 129 1
45 130 1
45 131 1
45 132 1
45 133 1
45 134 1
45 135 1
45 136 1
45 137 1
45 138 1
45 139 1
45 140 1
45 141 1
45 142 1
45 143 1
45 144 1
45 145 1
45 146 1
45 147 1
45 148 1
45 149 1
45 150 1
45 151 1
45 152 1
45 153 1
45 154 1
45 158 1
45 159 1
45 160 1
45 161 1
45 162 1
45 163 1
45 164 1
45 165 1
45 166 1
45 167 1
45 168 1
45 169 1
45 170 1
45 171 1
45 172 1
45 173 1
45 174 1
45 175 1
45 176 1
45 177 1
45 178 1
45 179 1
45 180 1
45 181 1
45 182 1
45 183 1
45 184 1
45 185 1
45 186 1
45 187 1
45 188 1
45 189 1
45 190 1
45 191 1
45 195 1
45 196 1
45 197 1
45 198 1
45 199 1
45 200 1
46 48 1
46 49 1
46 50 1
46 51 1
46 52 1
46 53 1
46 54 1
46 55 1
46 56 1
46 57 1
46 58 1
46 59 1
46 60 1
46 61 1
46 62 1
46 63 1
46 64 1
46 65 1
46 66 1
46 67 1
46 68 1
46 69 1
46 70 1
46 71 1
46 72 1
46 73 1
46 74 1
46 75 1
46 76 1
46 77 1
46 78 1
46 79 1
46 80 1
46 81 1
46 85 1
46 86 1
46 87 1
46 88 1
46 89 1
46 90 1
46 91 1
46 92 1
46 93 1
46 94 1
46 95 1
46 96 1
46 97 1
46 98 1
46 99 1
46 100 1
46 101 1
46 102 1
46 103 1
46 104 1
46 105 1
46 106 1
46 107 1
46 108 1
46 109 1
46 110 1
46 111 1
46 112 1
46 113 1
46 114 1
46 115 1
46 116 1
46 117 1
46 118 1
46 122 1
46 123 1
46 124 1
46 125 1
46 126 1
46 127 1
46 128 1
46 129 1
46 130 1
46 131 1
46 132 1
46 133 1
46 134 1
46 135 1
46 136 1
46 137 1
46 138 1
46 139 1
46 140 1
46 141 1
46 142 1
46 143 1
46 144 1
46 145 1
46 146 1
46 147 1
46 148 1
46 149 1
46 150 1
46 151 1
46 152 1
46 153 1
46 154 1
46 155 1
46 159 1
46 160 1
46 161 1
46 162 1
46 163 1
46 164 1
46 165 1
46 166 1
46 167 1
46 168 1
46 169 1
46 170 1
46 171 1
46 172 1
46 173 1
46 174 1
46 175 1
46 176 1
46 177 1
46 178 1
46 179 1
46 180 1
46 181 1
46 182 1
46 183 1
46 184 1
46 185 1
46 186 1
46 187 1
46 188 1
46 189 1
46 190 1
46 191 1
46 192 1
46 196 1
46 197 1
46 198 1
46 199 1
46 200 1
47 49 1
47 50 1
47 51 1
47 52 1
47 53 1
47 54 1
47 55 1
47 56 1
47 57 1
47 58 1
47 59 1
47 60 1
47 61 1
47 62 1
47 63 1
47 64 1
47 65 1
47 66 1
47 67 1
47 68 1
47 69 1
47 70 1
47 71 1
47 72 1
47 73 1
47 74 1
47 75 1
47 76 1
47 77 1
47 78 1
47 79 1
47 80 1
47 81 1
47 82 1
47 86 1
47 87 1
47 88 1
47 89 1
47 90 1
47 91 1
47 92 1
47 93 1
47 94 1
47 95 1
47 96 1
47 97 1
47 98 1
47 99 1
47 100 1
47 101 1
47 102 1
47 103 1
47 104 1
47 105 1
47 106 1
47 107 1
47 108 1
47 109 1
47 110 1
47 111 1
47 112 1
47 113 1
47 114 1
47 115 1
47 116 1
47 117 1
47 118 1
47 119 1
47 123 1
47 124 1
47 125 1
47 126 1
47 127 1
47 128 1
47 129 1
47 130 1
47 131 1
47 132 1
47 133 1
47 134 1
47 135 1
47 136 1
47 137 1
47 138 1
47 139 1
47 140 1
47 141 1
47 142 1
47 143 1
47 144 1
47 145 1
47 146 1
47 147 1
47 148 1
47 149 1
47 150 1
47 151 1
47 152 1
47 153 1
47 154 1
47 155 1
47 156 1
47 160 1
47 161 1
47 162 1
47 163 1
47 164 1
47 165 1
47 166 1
47 167 1
47 168 1
47 169 1
47 170 1
47 171 1
47 172 1
47 173 1
47 174 1
47 175 1
47 176 1
47 177 1
47 178 1
47 179 1
47 180 1
47 181 1
47 182 1
47 183 1
47 184 1
47 185 1
47 186 1
47 187 1
47 188 1
47 189 1
47 190 1
47 191 1
47 192 1
47 193 1
47 197 1
47 198 1
47 199 1
47 200 1
48 50 1
48 51 1
48 52 1
48 53 1
48 54 1
48 55 1
48 56 1
48 57 1
48 58 1
48 59 1
48 60 1
48 61 1
48 62 1
48 63 1
48 64 1
48 65 1
48 66 1
48 67 1
48 68 1
48 69 1
48 70 1
48 71 1
48 72 1
48 73 1
48 74 1
48 75 1
48 76 1
48 77 1
48 78 1
48 79 1
48 80 1
48 81 1
48 82 1
48 83 1
48 87 1
48 88 1
48 89 1
48 90 1
48 91 1
48 92 1
48 93 1
48 94 1
48 95 1
48 96 1
48 97 1
48 98 1
48 99 1
48 100 1
48 101 1
48 102 1
48 103 1
48 104 1
48 105 1
48 106 1
48 107 1
48 108 1
48 109 1
48 110 1
48 111 1
48 112 1
48 113 1
48 114 1
48 115 1
48 116 1
48 117 1
48 118 1
48 119 1
48 120 1
48 124 1
48 125 1
48 126 1
48 127 1
48 128 1
48 129 1
48 130 1
48 131 1
48 132 1
48 133 1
48 134 1
48 135 1
48 136 1
48 137 1
48 138 1
48 139 1
48 140 1
48 141 1
48 142 1
48 143 1
48 144 1
48 145 1
48 146 1
48 147 1
48 148 1
48 149 1
48 150 1
48 151 1
48 152 1
48 153 1
48 154 1
48 155 1
48 156 1
48 157 1
48 161 1
48 162 1
48 163 1
48 164 1
48 165 1
48 166 1
48 167 1
48 168 1
48 169 1
48 170 1
48 171 1
48 172 1
48 173 1
48 174 1
48 175 1
48 176 1
48 177 1
48 178 1
48 179 1
48 180 1
48 181 1
48 182 1
48 183 1
48 184 1
48 185 1
48 186 1
48 187 1
48 188 1
48 189 1
48 190 1
48 191 1
48 192 1
48 193 1
48 194 1
48 198 1
48 199 1
48 200 1
49 51 1
49 52 1
49 53 1
49 54 1
49 55 1
49 56 1
49 57 1
49 58 1
49 59 1
49 60 1
49 61 1
49 62 1
49 63 1
49 64 1
49 65 1
49 66 1
49 67 1
49 68 1
49 69 1
49 70 1
49 71 1
49 72 1
49 73 1
49 74 1
49 75 1
49 76 1
49 77 1
49 78 1
49 79 1
49 80 1
49 81 1
49 82 1
49 83 1
49 84 1
49 88 1
49 89 1
49 90 1
49 91 1
49 92 1
49 93 1
49 94 1
49 95 1
49 96 1
49 97 1
49 98 1
49 99 1
49 100 1
49 101 1
49 102 1
49 103 1
49 104 1
49 105 1
49 106 1
49 107 1
49 108 1
49 109 1
49 110 1
49 111 1
49 112 1
49 113 1
49 114 1
49 115 1
49 116 1
49 117 1
49 118 1
49 119 1
49 120 1
49 121 1
49 125 1
49 126 1
49 127 1
49 128 1
49 129 1
49 130 1
49 131 1
49 132 1
49 133 1
49 134 1
49 135 1
49 136 1
49 137 1
49 138 1
49 139 1
49 140 1
49 141 1
49 142 1
49 143 1
49 144 1
49 145 1
49 146 1
49 147 1
49 148 1
49 149 1
49 150 1
49 151 1
49 152 1
49 153 1
49 154 1
49 155 1
49 156 1
49 157 1
49 158 1
49 162 1
49 163 1
49 164 1
49 165 1
49 166 1
49 167 1
49 168 1
49 169 1
49 170 1
49 171 1
49 172 1
49 173 1
49 174 1
49 175 1
49 176 1
49 177 1
49 178 1
49 179 1
49 180 1
49 181 1
49 182 1
49 183 1
49 184 1
49 185 1
49 186 1
49 187 1
49 188 1
49 189 1
49 190 1
49 191 1
49 192 1
49 193 1
49 194 1
49 195 1
49 199 1
49 200 1
50 52 1
50 53 1
50 54 1
50 55 1
50 56 1
50 57 1
50 58 1
50 59 1
50 60 1
50 61 1
50 62 1
50 63 1
50 64 1
50 65 1
50 66 1
50 67 1
50 68 1
50 69 1
50 70 1
50 71 1
50 72 1
50 73 1
50 74 1
50 75 1
50 76 1
50 77 1
50 78 1
50 79 1
50 80 1
50 81 1
50 82 1
50 83 1
50 84 1
50 85 1
50 89 1
50 90 1
50 91 1
50 92 1
50 93 1
50 94 1
50 95 1
50 96 1
50 97 1
50 98 1
50 99 1
50 100 1
50 101 1
50 102 1
50 103 1
50 104 1
50 105 1
50 106 1
50 107 1
50 108 1
50 109 1
50 110 1
50 111 1
50 112 1
50 113 1
50 114 1
50 115 1
50 116 1
50 117 1
50 118 1
50 119 1
50 120 1
50 121 1
50 122 1
50 126 1
50 127 1
50 128 1
50 129 1
50 130 1
50 131 1
50 132 1
50 133 1
50 134 1
50 135 1
50 136 1
50 137 1
50 138 1
50 139 1
50 140 1
50 141 1
50 142 1
50 143 1
50 144 1
50 145 1
50 146 1
50 147 1
50 148 1
50 149 1
50 150 1
50 151 1
50 152 1
50 153 1
50 154 1
50 155 1
50 156 1
50 157 1
50 158 1
50 159 1
50 163 1
50 164 1
50 165 1
50 166 1
50 167 1
50 168 1
50 169 1
50 170 1
50 171 1
50 172 1
50 173 1
50 174 1
50 175 1
50 176 1
50 177 1
50 178 1
50 179 1
50 180 1
50 181 1
50 182 1
50 183 1
50 184 1
50 185 1
50 186 1
50 187 1
50 188 1
50 189 1
50 190 1
50 191 1
50 192 1
50 193 1
50 194 1
50 195 1
50 196 1
50 200 1
51 53 1
51 54 1
51 55 1
51 56 1
51 57 1
51 58 1
51 59 1
51 60 1
51 61 1
51 62 1
51 63 1
51 64 1
51 65 1
51 66 1
51 67 1
51 68 1
51 69 1
51 70 1
51 71 1
51 72 1
51 73 1
51 74 1
51 75 1
51 76 1
51 77 1
51 78 1
51 79 1
51 80 1
51 81 1
51 82 1
51 83 1
51 84 1
51 85 1
51 86 1
51 90 1
51 91 1
51 92 1
51 93 1
51 94 1
51 95 1
51 96 1
51 97 1
51 98 1
51 99 1
51 100 1
51 101 1
51 102 1
51 103 1
51 104 1
51 105 1
51 106 1
51 107 1
51 108 1
51 109 1
51 110 1
51 111 1
51 112 1
51 113 1
51 114 1
51 115 1
51 116 1
51 117 1
51 118 1
51 119 1
51 120 1
51 121 1
51 122 1
51 123 1
51 127 1
51 128 1
51 129 1
51 130 1
51 131 1
51 132 1
51 133 1
51 134 1
51 135 1
51 136 1
51 137 1
51 138 1
51 139 1
51 140 1
51 141 1
51 142 1
51 143 1
51 144 1
51 145 1
51 146 1
51 147 1
51 148 1
51 149 1
51 150 1
51 151 1
51 152 1
51 153 1
51 154 1
51 155 1
51 156 1
51 157 1
51 158 1
51 159 1
51 160 1
51 164 1
51 165 1
51 166 1
51 167 1
51 168 1
51 169 1
51 170 1
51 171 1
51 172 1
51 173 1
51 174 1
51 175 1
51 176 1
51 177 1
51 178 1
51 179 1
51 180 1
51 181 1
51 182 1
51 183 1
51 184 1
51 185 1
51 186 1
51 187 1
51 188 1
51 189 1
51 190 1
51 191 1
51 192 1
51 193 1
51 194 1
51 195 1
51 196 1
51 197 1
52 54 1
52 55 1
52 56 1
52 57 1
52 58 1
52 59 1
52 60 1
52 61 1
52 62 1
52 63 1
52 64 1
52 65 1
52 66 1
52 67 1
52 68 1
52 69 1
52 70 1
52 71 1
52 72 1
52 73 1
52 74 1
52 75 1
52 76 1
52 77 1
52 78 1
52 79 1
52 80 1
52 81 1
52 82 1
52 83 1
52 84 1
52 85 1
52 86 1
52 87 1
52 91 1
52 92 1
52 93 1
52 94 1
52 95 1
52 96 1
52 97 1
52 98 1
52 99 1
52 100 1
52 101 1
52 102 1
52 103 1
52 104 1
52 105 1
52 106 1
52 107 1
52 108 1
52 109 1
52 110 1
52 111 1
52 112 1
52 113 1
52 114 1
52 115 1
52 116 1
52 117 1
52 118 1
52 119 1
52 120 1
52 121 1
52 122 1
52 123 1
52 124 1
52 128 1
52 129 1
52 130 1
52 131 1
52 132 1
52 133 1
52 134 1
52 135 1
52 136 1
52 137 1
52 138 1
52 139 1
52 140 1
52 141 1
52 142 1
52 143 1
52 144 1
52 145 1
52 146 1
52 147 1
52 148 1
52 149 1
52 150 1
52 151 1
52 152 1
52 153 1
52 154 1
52 155 1
52 156 1
52 157 1
52 158 1
52 159 1
52 160 1
52 161 1
52 165 1
52 166 1
52 167 1
52 168 1
52 169 1
52 170 1
52 171 1
52 172 1
52 173 1
52 174 1
52 175 1
52 176 1
52 177 1
52 178 1
52 179 1
52 180 1
52 181 1
52 182 1
52 183 1
52 184 1
52 185 1
52 186 1
52 187 1
52 188 1
52 189 1
52 190 1
52 191 1
52 192 1
52 193 1
52 194 1
52 195 1
52 196 1
52 197 1
52 198 1
53 55 1
53 56 1
53 57 1
53 58 1
53 59 1
53 60 1
53 61 1
53 62 1
53 63 1
53 64 1
53 65 1
53 66 1
53 67 1
53 68 1
53 69 1
53 70 1
53 71 1
53 72 1
53 73 1
53 74 1
53 75 1
53 76 1
53 77 1
53 78 1
53 79 1
53 80 1
53 81 1
53 82 1
53 83 1
53 84 1
53 85 1
53 86 1
53 87 1
53 88 1
53 92 1
53 93 1
53 94 1
53 95 1
53 96 1
53 97 1
53 98 1
53 99 1
53 100 1
53 101 1
53 102 1
53 103 1
53 104 1
53 105 1
53 106 1
53 107 1
53 108 1
53 109 1
53 110 1
53 111 1
53 112 1
53 113 1
53 114 1
53 115 1
53 116 1
53 117 1
53 118 1
53 119 1
53 120 1
53 121 1
53 122 1
53 123 1
53 124 1
53 125 1
53 129 1
53 130 1
53 131 1
53 132 1
53 133 1
53 134 1
53 135 1
53 136 1
53 137 1
53 138 1
53 139 1
53 140 1
53 141 1
53 142 1
53 143 1
53 144 1
53 145 1
53 146 1
53 147 1
53 148 1
53 149 1
53 150 1
53 151 1
53 152 1
53 153 1
53 154 1
53 155 1
53 156 1
53 157 1
53 158 1
53 159 1
53 160 1
53 161 1
53 162 1
53 166 1
53 167 1
53 168 1
53 169 1
53 170 1
53 171 1
53 172 1
53 173 1
53 174 1
53 175 1
53 176 1
53 177 1
53 178 1
53 179 1
53 180 1
53 181 1
53 182 1
53 183 1
53 184 1
53 185 1
53 186 1
53 187 1
53 188 1
53 189 1
53 190 1
53 191 1
53 192 1
53 193 1
53 194 1
53 195 1
53 196 1
53 197 1
53 198 1
53 199 1
54 56 1
54 57 1
54 58 1
54 59 1
54 60 1
54 61 1
54 62 1
54 63 1
54 64 1
54 65 1
54 66 1
54 67 1
54 68 1
54 69 1
54 70 1
54 71 1
54 72 1
54 73 1
54 74 1
54 75 1
54 76 1
54 77 1
54 78 1
54 79 1
54 80 1
54 81 1
54 82 1
54 83 1
54 84 1
54 85 1
54 86 1
54 87 1
54 88 1
54 89 1
54 93 1
54 94 1
54 95 1
54 96 1
54 97 1
54 98 1
54 99 1
54 100 1
54 101 1
54 102 1
54 103 1
54 104 1
54 105 1
54 106 1
54 107 1
54 108 1
54 109 1
54 110 1
54 111 1
54 112 1
54 113 1
54 114 1
54 115 1
54 116 1
54 117 1
54 118 1
54 119 1
54 120 1
54 121 1
54 122 1
54 123 1
54 124 1
54 125 1
54 126 1
54 130 1
54 131 1
54 132 1
54 133 1
54 134 1
54 135 1
54 136 1
54 137 1
54 138 1
54 139 1
54 140 1
54 141 1
54 142 1
54 143 1
54 144 1
54 145 1
54 146 1
54 147 1
54 148 1
54 149 1
54 150 1
54 151 1
54 152 1
54 153 1
54 154 1
54 155 1
54 156 1
54 157 1
54 158 1
54 159 1
54 160 1
54 161 1
54 162 1
54 163 1
54 167 1
54 168 1
54 169 1
54 170 1
54 171 1
54 172 1
54 173 1
54 174 1
54 175 1
54 176 1
54 177 1
54 178 1
54 179 1
54 180 1
54 181 1
54 182 1
54 183 1
54 184 1
54 185 1
54 186 1
54 187 1
54 188 1
54 189 1
54 190 1
54 191 1
54 192 1
54 193 1
54 194 1
54 195 1
54 196 1
54 197 1
54 198 1
54 199 1
54 200 1
55 57 1
55 58 1
55 59 1
55 60 1
55 61 1
55 62 1
55 63 1
55 64 1
55 65 1
55 66 1
55 67 1
55 68 1
55 69 1
55 70 1
55 71 1
55 72 1
55 73 1
55 74 1
55 75 1
55 76 1
55 77 1
55 78 1
55 79 1
55 80 1
55 81 1
55 82 1
55 83 1
55 84 1
55 85 1
55 86 1
55 87 1
55 88 1
55 89 1
55 90 1
55 94 1
55 95 1
55 96 1
55 97 1
55 98 1
55 99 1
55 100 1
55 101 1
55 102 1
55 103 1
55 104 1
55 105 1
55 106 1
55 107 1
55 108 1
55 109 1
55 110 1
55 111 1
55 112 1
55 113 1
55 114 1
55 115 1
55 116 1
55 117 1
55 118 1
55 119 1
55 120 1
55 121 1
55 122 1
55 123 1
55 124 1
55 125 1
55 126 1
55 127 1
55 131 1
55 132 1
55 133 1
55 134 1
55 135 1
55 136 1
55 137 1
55 138 1
55 139 1
55 140 1
55 141 1
55 142 1
55 143 1
55 144 1
55 145 1
55 146 1
55 147 1
55 148 1
55 149 1
55 150 1
55 151 1
55 152 1
55 153 1
55 154 1
55 155 1
55 156 1
55 157 1
55 158 1
55 159 1
55 160 1
55 161 1
55 162 1
55 163 1
55 164 1
55 168 1
55 169 1
55 170 1
55 171 1
55 172 1
55 173 1
55 174 1
55 175 1
55 176 1
55 177 1
55 178 1
55 179 1
55 180 1
55 181 1
55 182 1
55 183 1
55 184 1
55 185 1
55 186 1
55 187 1
55 188 1
55 189 1
55 190 1
55 191 1
55 192 1
55 193 1
55 194 1
55 195 1
55 196 1
55 197 1
55 198 1
55 199 1
55 200 1
56 58 1
56 59 1
56 60 1
56 61 1
56 62 1
56 63 1
56 64 1
56 65 1
56 66 1
56 67 1
56 68 1
56 69 1
56 70 1
56 71 1
56 72 1
56 73 1
56 74 1
56 75 1
56 76 1
56 77 1
56 78 1
56 79 1
56 80 1
56 81 1
56 82 1
56 83 1
56 84 1
56 85 1
56 86 1
56 87 1
56 88 1
56 89 1
56 90 1
56 91 1
56 95 1
56 96 1
56 97 1
56 98 1
56 99 1
56 100 1
56 101 1
56 102 1
56 103 1
56 104 1
56 105 1
56 106 1
56 107 1
56 108 1
56 109 1
56 110 1
56 111 1
56 112 1
56 113 1
56 114 1
56 115 1
56 116 1
56 117 1
56 118 1
56 119 1
56 120 1
56 121 1
56 122 1
56 123 1
56 124 1
56 125 1
56 126 1
56 127 1
56 128 1
56 132 1
56 133 1
56 134 1
56 135 1
56 136 1
56 137 1
56 138 1
56 139 1
56 140 1
56 141 1
56 142 1
56 143 1
56 144 1
56 145 1
56 146 1
56 147 1
56 148 1
56 149 1
56 150 1
56 151 1
56 152 1
56 153 1
56 154 1
56 155 1
56 156 1
56 157 1
56 158 1
56 159 1
56 160 1
56 161 1
56 162 1
56 163 1
56 164 1
56 165 1
56 169 1
56 170 1
56 171 1
56 172 1
56 173 1
56 174 1
56 175 1
56 176 1
56 177 1
56 178 1
56 179 1
56 180 1
56 181 1
56 182 1
56 183 1
56 184 1
56 185 1
56 186 1
56 187 1
56 188 1
56 189 1
56 190 1
56 191 1
56 192 1
56 193 1
56 194 1
56 195 1
56 196 1
56 197 1
56 198 1
56 199 1
56 200 1
57 59 1
57 60 1
57 61 1
57 62 1
57 63 1
57 64 1
57 65 1
57 66 1
57 67 1
57 68 1
57 69 1
57 70 1
57 71 1
57 72 1
57 73 1
57 74 1
57 75 1
57 76 1
57 77 1
57 78 1
57 79 1
57 80 1
57 81 1
57 82 1
57 83 1
57 84 1
57 85 1
57 86 1
57 87 1
57 88 1
57 89 1
57 90 1
57 91 1
57 92 1
57 96 1
57 97 1
57 98 1
57 99 1
57 100 1
57 101 1
57 102 1
57 103 1
57 104 1
57 105 1
57 106 1
57 107 1
57 108 1
57 109 1
57 110 1
57 111 1
57 112 1
57 113 1
57 114 1
57 115 1
57 116 1
57 117 1
57 118 1
57 119 1
57 120 1
57 121 1
57 122 1
57 123 1
57 124 1
57 125 1
57 126 1
57 127 1
57 128 1
57 129 1
57 133 1
57 134 1
57 135 1
57 136 1
57 137 1
57 138 1
57 139 1
57 140 1
57 141 1
57 142 1
57 143 1
57 144 1
57 145 1
57 146 1
57 147 1
57 148 1
57 149 1
57 150 1
57 151 1
57 152 1
57 153 1
57 154 1
57 155 1
57 156 1
57 157 1
57 158 1
57 159 1
57 160 1
57 161 1
57 162 1
57 163 1
57 164 1
57 165 1
57 166 1
57 170 1
57 171 1
57 172 1
57 173 1
57 174 1
57 175 1
57 176 1
57 177 1
57 178 1
57 179 1
57 180 1
57 181 1
57 182 1
57 183 1
57 184 1
57 185 1
57 186 1
57 187 1
57 188 1
57 189 1
57 190 1
57 191 1
57 192 1
57 193 1
57 194 1
57 195 1
57 196 1
57 197 1
57 198 1
57 199 1
57 200 1
58 60 1
58 61 1
58 62 1
58 63 1
58 64 1
58 65 1
58 66 1
58 67 1
58 68 1
58 69 1
58 70 1
58 71 1
58 72 1
58 73 1
58 74 1
58 75 1
58 76 1
58 77 1
58 78 1
58 79 1
58 80 1
58 81 1
58 82 1
58 83 1
58 84 1
58 85 1
58 86 1
58 87 1
58 88 1
58 89 1
58 90 1
58 91 1
58 92 1
58 93 1
58 97 1
58 98 1
58 99 1
58 100 1
58 101 1
58 102 1
58 103 1
58 104 1
58 105 1
58 106 1
58 107 1
58 108 1
58 109 1
58 110 1
58 111 1
58 112 1
58 113 1
58 114 1
58 115 1
58 116 1
58 117 1
58 118 1
58 119 1
58 120 1
58 121 1
58 122 1
58 123 1
58 124 1
58 125 1
58 126 1
58 127 1
58 128 1
58 129 1
58 130 1
58 134 1
58 135 1
58 136 1
58 137 1
58 138 1
58 139 1
58 140 1
58 141 1
58 142 1
58 143 1
58 144 1
58 145 1
58 146 1
58 147 1
58 148 1
58 149 1
58 150 1
58 151 1
58 152 1
58 153 1
58 154 1
58 155 1
58 156 1
58 157 1
58 158 1
58 159 1
58 160 1
58 161 1
58 162 1
58 163 1
58 164 1
58 165 1
58 166 1
58 167 1
58 171 1
58 172 1
58 173 1
58 174 1
58 175 1
58 176 1
58 177 1
58 178 1
58 179 1
58 180 1
58 181 1
58 182 1
58 183 1
58 184 1
58 185 1
58 186 1
58 187 1
58 188 1
58 189 1
58 190 1
58 191 1
58 192 1
58 193 1
58 194 1
58 195 1
58 196 1
58 197 1
58 198 1
58 199 1
58 200 1
59 61 1
59 62 1
59 63 1
59 64 1
59 65 1
59 66 1
59 67 1
59 68 1
59 69 1
59 70 1
59 71 1
59 72 1
59 73 1
59 74 1
59 75 1
59 76 1
59 77 1
59 78 1
59 79 1
59 80 1
59 81 1
59 82 1
59 83 1
59 84 1
59 85 1
59 86 1
59 87 1
59 88 1
59 89 1
59 90 1
59 91 1
59 92 1
59 93 1
59 94 1
59 98 1
59 99 1
59 100 1
59 101 1
59 102 1
59 103 1
59 104 1
59 105 1
59 106 1
59 107 1
59 108 1
59 109 1
59 110 1
59 111 1
59 112 1
59 113 1
59 114 1
59 115 1
59 116 1
59 117 1
59 118 1
59 119 1
59 120 1
59 121 1
59 122 1
59 123 1
59 124 1
59 125 1
59 126 1
59 127 1
59 128 1
59 129 1
59 130 1
59 131 1
59 135 1
59 136 1
59 137 1
59 138 1
59 139 1
59 140 1
59 141 1
59 142 1
59 143 1
59 144 1
59 145 1
59 146 1
59 147 1
59 148 1
59 149 1
59 150 1
59 151 1
59 152 1
59 153 1
59 154 1
59 155 1
59 156 1
59 157 1
59 158 1
59 159 1
59 160 1
59 161 1
59 162 1
59 163 1
59 164 1
59 165 1
59 166 1
59 167 1
59 168 1
59 172 1
59 173 1
59 174 1
59 175 1
59 176 1
59 177 1
59 178 1
59 179 1
59 180 1
59 181 1
59 182 1
59 183 1
59 184 1
59 185 1
59 186 1
59 187 1
59 188 1
59 189 1
59 190 1
59 191 1
59 192 1
59 193 1
59 194 1
59 195 1
59 196 1
59 197 1
59 198 1
59 199 1
59 200 1
60 62 1
60 63 1
60 64 1
60 65 1
60 66 1
60 67 1
60 68 1
60 69 1
60 70 1
60 71 1
60 72 1
60 73 1
60 74 1
60 75 1
60 76 1
60 77 1
60 78 1
60 79 1
60 80 1
60 81 1
60 82 1
60 83 1
60 84 1
60 85 1
60 86 1
60 87 1
60 88 1
60 89 1
60 90 1
60 91 1
60 92 1
60 93 1
60 94 1
60 95 1
60 99 1
60 100 1
60 101 1
60 102 1
60 103 1
60 104 1
60 105 1
60 106 1
60 107 1
60 108 1
60 109 1
60 110 1
60 111 1
60 112 1
60 113 1
60 114 1
60 115 1
60 116 1
60 117 1
60 118 1
60 119 1
60 120 1
60 121 1
60 122 1
60 123 1
60 124 1
60 125 1
60 126 1
60 127 1
60 128 1
60 129 1
60 130 1
60 131 1
60 132 1
60 136 1
60 137 1
60 138 1
60 139 1
60 140 1
60 141 1
60 142 1
60 143 1
60 144 1
60 145 1
60 146 1
60 147 1
60 148 1
60 149 1
60 150 1
60 151 1
60 152 1
60 153 1
60 154 1
60 155 1
60 156 1
60 157 1
60 158 1
60 159 1
60 160 1
60 161 1
60 162 1
60 163 1
60 164 1
60 165 1
60 166 1
60 167 1
60 168 1
60 169 1
60 173 1
60 174 1
60 175 1
60 176 1
60 177 1
60 178 1
60 179 1
60 180 1
60 181 1
60 182 1
60 183 1
60 184 1
60 185 1
60 186 1
60 187 1
60 188 1
60 189 1
60 190 1
60 191 1
60 192 1
60 193 1
60 194 1
60 195 1
60 196 1
60 197 1
60 198 1
60 199 1
60 200 1
61 63 1
61 64 1
61 65 1
61 66 1
61 67 1
61 68 1
61 69 1
61 70 1
61 71 1
61 72 1
61 73 1
61 74 1
61 75 1
61 76 1
61 77 1
61 78 1
61 79 1
61 80 1
61 81 1
61 82 1
61 83 1
61 84 1
61 85 1
61 86 1
61 87 1
61 88 1
61 89 1
61 90 1
61 91 1
61 92 1
61 93 1
61 94 1
61 95 1
61 96 1
61 100 1
61 101 1
61 102 1
61 103 1
61 104 1
61 105 1
61 106 1
61 107 1
61 108 1
61 109 1
61 110 1
61 111 1
61 112 1
61 113 1
61 114 1
61 115 1
61 116 1
61 117 1
61 118 1
61 119 1
61 120 1
61 121 1
61 122 1
61 123 1
61 124 1
61 125 1
61 126 1
61 127 1
61 128 1
61 129 1
61 130 1
61 131 1
61 132 1
61 133 1
61 137 1
61 138 1
61 139 1
61 140 1
61 141 1
61 142 1
61 143 1
61 144 1
61 145 1
61 146 1
61 147 1
61 148 1
61 149 1
61 150 1
61 151 1
61 152 1
61 153 1
61 154 1
61 155 1
61 156 1
61 157 1
61 158 1
61 159 1
61 160 1
61 161 1
61 162 1
61 163 1
61 164 1
61 165 1
61 166 1
61 167 1
61 168 1
61 169 1
61 170 1
61 174 1
61 175 1
61 176 1
61 177 1
61 178 1
61 179 1
61 180 1
61 181 1
61 182 1
61 183 1
61 184 1
61 185 1
61 186 1
61 187 1
61 188 1
61 189 1
61 190 1
61 191 1
61 192 1
61 193 1
61 194 1
61 195 1
61 196 1
61 197 1
61 198 1
61 199 1
61 200 1
62 64 1
62 65 1
62 66 1
62 67 1
62 68 1
62 69 1
62 70 1
62 71 1
62 72 1
62 73 1
62 74 1
62 75 1
62 76 1
62 77 1
62 78 1
62 79 1
62 80 1
62 81 1
62 82 1
62 83 1
62 84 1
62 85 1
62 86 1
62 87 1
62 88 1
62 89 1
62 90 1
62 91 1
62 92 1
62 93 1
62 94 1
62 95 1
62 96 1
62 97 1
62 101 1
62 102 1
62 103 1
62 104 1
62 105 1
62 106 1
62 107 1
62 108 1
62 109 1
62 110 1
62 111 1
62 112 1
62 113 1
62 114 1
62 115 1
62 116 1
62 117 1
62 118 1
62 119 1
62 120 1
62 121 1
62 122 1
62 123 1
62 124 1
62 125 1
62 126 1
62 127 1
62 128 1
62 129 1
62 130 1
62 131 1
62 132 1
62 133 1
62 134 1
62 138 1
62 139 1
62 140 1
62 141 1
62 142 1
62 143 1
62 144 1
62 145 1
62 146 1
62 147 1
62 148 1
62 149 1
62 150 1
62 151 1
62 152 1
62 153 1
62 154 1
62 155 1
62 156 1
62 157 1
62 158 1
62 159 1
62 160 1
62 161 1
62 162 1
62 163 1
62 164 1
62 165 1
62 166 1
62 167 1
62 168 1
62 169 1
62 170 1
62 171 1
62 175 1
62 176 1
62 177 1
62 178 1
62 179 1
62 180 1
62 181 1
62 182 1
62 183 1
62 184 1
62 185 1
62 186 1
62 187 1
62 188 1
62 189 1
62 190 1
62 191 1
62 192 1
62 193 1
62 194 1
62 195 1
62 196 1
62 197 1
62 198 1
62 199 1
62 200 1
63 65 1
63 66 1
63 67 1
63 68 1
63 69 1
63 70 1
63 71 1
63 72 1
63 73 1
63 74 1
63 75 1
63 76 1
63 77 1
63 78 1
63 79 1
63 80 1
63 81 1
63 82 1
63 83 1
63 84 1
63 85 1
63 86 1
63 87 1
63 88 1
63 89 1
63 90 1
63 91 1
63 92 1
63 93 1
63 94 1
63 95 1
63 96 1
63 97 1
63 98 1
63 102 1
63 103 1
63 104 1
63 105 1
63 106 1
63 107 1
63 108 1
63 109 1
63 110 1
63 111 1
63 112 1
63 113 1
63 114 1
63 115 1
63 116 1
63 117 1
63 118 1
63 119 1
63 120 1
63 121 1
63 122 1
63 123 1
63 124 1
63 125 1
63 126 1
63 127 1
63 128 1
63 129 1
63 130 1
63 131 1
63 132 1
63 133 1
63 134 1
63 135 1
63 139 1
63 140 1
63 141 1
63 142 1
63 143 1
63 144 1
63 145 1
63 146 1
63 147 1
63 148 1
63 149 1
63 150 1
63 151 1
63 152 1
63 153 1
63 154 1
63 155 1
63 156 1
63 157 1
63 158 1
63 159 1
63 160 1
63 161 1
63 162 1
63 163 1
63 164 1
63 165 1
63 166 1
63 167 1
63 168 1
63 169 1
63 170 1
63 171 1
63 172 1
63 176 1
63 177 1
63 178 1
63 179 1
63 180 1
63 181 1
63 182 1
63 183 1
63 184 1
63 185 1
63 186 1
63 187 1
63 188 1
63 189 1
63 190 1
63 191 1
63 192 1
63 193 1
63 194 1
63 195 1
63 196 1
63 197 1
63 198 1
63 199 1
63 200 1
64 66 1
64 67 1
64 68 1
64 69 1
64 70 1
64 71 1
64 72 1
64 73 1
64 74 1
64 75 1
64 76 1
64 77 1
64 78 1
64 79 1
64 80 1
64 81 1
64 82 1
64 83 1
64 84 1
64 85 1
64 86 1
64 87 1
64 88 1
64 89 1
64 90 1
64 91 1
64 92 1
64 93 1
64 94 1
64 95 1
64 96 1
64 97 1
64 98 1
64 99 1
64 103 1
64 104 1
64 105 1
64 106 1
64 107 1
64 108 1
64 109 1
64 110 1
64 111 1
64 112 1
64 113 1
64 114 1
64 115 1
64 116 1
64 117 1
64 118 1
64 119 1
64 120 1
64 121 1
64 122 1
64 123 1
64 124 1
64 125 1
64 126 1
64 127 1
64 128 1
64 129 1
64 130 1
64 131 1
64 132 1
64 133 1
64 134 1
64 135 1
64 136 1
64 140 1
64 141 1
64 142 1
64 143 1
64 144 1
64 145 1
64 146 1
64 147 1
64 148 1
64 149 1
64 150 1
64 151 1
64 152 1
64 153 1
64 154 1
64 155 1
64 156 1
64 157 1
64 158 1
64 159 1
64 160 1
64 161 1
64 162 1
64 163 1
64 164 1
64 165 1
64 166 1
64 167 1
64 168 1
64 169 1
64 170 1
64 171 1
64 172 1
64 173 1
64 177 1
64 178 1
64 179 1
64 180 1
64 181 1
64 182 1
64 183 1
64 184 1
64 185 1
64 186 1
64 187 1
64 188 1
64 189 1
64 190 1
64 191 1
64 192 1
64 193 1
64 194 1
64 195 1
64 196 1
64 197 1
64 198 1
64 199 1
64 200 1
65 67 1
65 68 1
65 69 1
65 70 1
65 71 1
65 72 1
65 73 1
65 74 1
65 75 1
65 76 1
65 77 1
65 78 1
65 79 1
65 80 1
65 81 1
65 82 1
65 83 1
65 84 1
65 85 1
65 86 1
65 87 1
65 88 1
65 89 1
65 90 1
65 91 1
65 92 1
65 93 1
65 94 1
65 95 1
65 96 1
65 97 1
65 98 1
65 99 1
65 100 1
65 104 1
65 105 1
65 106 1
65 107 1
65 108 1
65 109 1
65 110 1
65 111 1
65 112 1
65 113 1
65 114 1
65 115 1
65 116 1
65 117 1
65 118 1
65 119 1
65 120 1
65 121 1
65 122 1
65 123 1
65 124 1
65 125 1
65 126 1
65 127 1
65 128 1
65 129 1
65 130 1
65 131 1
65 132 1
65 133 1
65 134 1
65 135 1
65 136 1
65 137 1
65 141 1
65 142 1
65 143 1
65 144 1
65 145 1
65 146 1
65 147 1
65 148 1
65 149 1
65 150 1
65 151 1
65 152 1
65 153 1
65 154 1
65 155 1
65 156 1
65 157 1
65 158 1
65 159 1
65 160 1
65 161 1
65 162 1
65 163 1
65 164 1
65 165 1
65 166 1
65 167 1
65 168 1
65 169 1
65 170 1
65 171 1
65 172 1
65 173 1
65 174 1
65 178 1
65 179 1
65 180 1
65 181 1
65 182 1
65 183 1
65 184 1
65 185 1
65 186 1
65 187 1
65 188 1
65 189 1
65 190 1
65 191 1
65 192 1
65 193 1
65 194 1
65 195 1
65 196 1
65 197 1
65 198 1
65 199 1
65 200 1
66 68 1
66 69 1
66 70 1
66 71 1
66 72 1
66 73 1
66 74 1
66 75 1
66 76 1
66 77 1
66 78 1
66 79 1
66 80 1
66 81 1
66 82 1
66 83 1
66 84 1
66 85 1
66 86 1
66 87 1
66 88 1
66 89 1
66 90 1
66 91 1
66 92 1
66 93 1
66 94 1
66 95 1
66 96 1
66 97 1
66 98 1
66 99 1
66 100 1
66 101 1
66 105 1
66 106 1
66 107 1
66 108 1
66 109 1
66 110 1
66 111 1
66 112 1
66 113 1
66 114 1
66 115 1
66 116 1
66 117 1
66 118 1
66 119 1
66 120 1
66 121 1
66 122 1
66 123 1
66 124 1
66 125 1
66 126 1
66 127 1
66 128 1
66 129 1
66 130 1
66 131 1
66 132 1
66 133 1
66 134 1
66 135 1
66 136 1
66 137 1
66 138 1
66 142 1
66 143 1
66 144 1
66 145 1
66 146 1
66 147 1
66 148 1
66 149 1
66 150 1
66 151 1
66 152 1
66 153 1
66 154 1
66 155 1
66 156 1
66 157 1
66 158 1
66 159 1
66 160 1
66 161 1
66 162 1
66 163 1
66 164 1
66 165 1
66 166 1
66 167 1
66 168 1
66 169 1
66 170 1
66 171 1
66 172 1
66 173 1
66 174 1
66 175 1
66 179 1
66 180 1
66 181 1
66 182 1
66 183 1
66 184 1
66 185 1
66 186 1
66 187 1
66 188 1
66 189 1
66 190 1
66 191 1
66 192 1
66 193 1
66 194 1
66 195 1
66 196 1
66 197 1
66 198 1
66 199 1
66 200 1
67 69 1
67 70 1
67 71 1
67 72 1
67 73 1
67 74 1
67 75 1
67 76 1
67 77 1
67 78 1
67 79 1
67 80 1
67 81 1
67 82 1
67 83 1
67 84 1
67 85 1
67 86 1
67 87 1
67 88 1
67 89 1
67 90 1
67 91 1
67 92 1
67 93 1
67 94 1
67 95 1
67 96 1
67 97 1
67 98 1
67 99 1
67 100 1
67 101 1
67 102 1
67 106 1
67 107 1
67 108 1
67 109 1
67 110 1
67 111 1
67 112 1
67 113 1
67 114 1
67 115 1
67 116 1
67 117 1
67 118 1
67 119 1
67 120 1
67 121 1
67 122 1
67 123 1
67 124 1
67 125 1
67 126 1
67 127 1
67 128 1
67 129 1
67 130 1
67 131 1
67 132 1
67 133 1
67 134 1
67 135 1
67 136 1
67 137 1
67 138 1
67 139 1
67 143 1
67 144 1
67 145 1
67 146 1
67 147 1
67 148 1
67 149 1
67 150 1
67 151 1
67 152 1
67 153 1
67 154 1
67 155 1
67 156 1
67 157 1
67 158 1
67 159 1
67 160 1
67 161 1
67 162 1
67 163 1
67 164 1
67 165 1
67 166 1
67 167 1
67 168 1
67 169 1
67 170 1
67 171 1
67 172 1
67 173 1
67 174 1
67 175 1
67 176 1
67 180 1
67 181 1
67 182 1
67 183 1
67 184 1
67 185 1
67 186 1
67 187 1
67 188 1
67 189 1
67 190 1
67 191 1
67 192 1
67 193 1
67 194 1
67 195 1
67 196 1
67 197 1
67 198 1
67 199 1
67 200 1
68 70 1
68 71 1
68 72 1
68 73 1
68 74 1
68 75 1
68 76 1
68 77 1
68 78 1
68 79 1
68 80 1
68 81 1
68 82 1
68 83 1
68 84 1
68 85 1
68 86 1
68 87 1
68 88 1
68 89 1
68 90 1
68 91 1
68 92 1
68 93 1
68 94 1
68 95 1
68 96 1
68 97 1
68 98 1
68 99 1
68 100 1
68 101 1
68 102 1
68 103 1
68 107 1
68 108 1
68 109 1
68 110 1
68 111 1
68 112 1
68 113 1
68 114 1
68 115 1
68 116 1
68 117 1
68 118 1
68 119 1
68 120 1
68 121 1
68 122 1
68 123 1
68 124 1
68 125 1
68 126 1
68 127 1
68 128 1
68 129 1
68 130 1
68 131 1
68 132 1
68 133 1
68 134 1
68 135 1
68 136 1
68 137 1
68 138 1
68 139 1
68 140 1
68 144 1
68 145 1
68 146 1
68 147 1
68 148 1
68 149 1
68 150 1
68 151 1
68 152 1
68 153 1
68 154 1
68 155 1
68 156 1
68 157 1
68 158 1
68 159 1
68 160 1
68 161 1
68 162 1
68 163 1
68 164 1
68 165 1
68 166 1
68 167 1
68 168 1
68 169 1
68 170 1
68 171 1
68 172 1
68 173 1
68 174 1
68 175 1
68 176 1
68 177 1
68 181 1
68 182 1
68 183 1
68 184 1
68 185 1
68 186 1
68 187 1
68 188 1
68 189 1
68 190 1
68 191 1
68 192 1
68 193 1
68 194 1
68 195 1
68 196 1
68 197 1
68 198 1
68 199 1
68 200 1
69 71 1
69 72 1
69 73 1
69 74 1
69 75 1
69 76 1
69 77 1
69 78 1
69 79 1
69 80 1
69 81 1
69 82 1
69 83 1
69 84 1
69 85 1
69 86 1
69 87 1
69 88 1
69 89 1
69 90 1
69 91 1
69 92 1
69 93 1
69 94 1
69 95 1
69 96 1
69 97 1
69 98 1
69 99 1
69 100 1
69 101 1
69 102 1
69 103 1
69 104 1
69 108 1
69 109 1
69 110 1
69 111 1
69 112 1
69 113 1
69 114 1
69 115 1
69 116 1
69 117 1
69 118 1
69 119 1
69 120 1
69 121 1
69 122 1
69 123 1
69 124 1
69 125 1
69 126 1
69 127 1
69 128 1
69 129 1
69 130 1
69 131 1
69 132 1
69 133 1
69 134 1
69 135 1
69 136 1
69 137 1
69 138 1
69 139 1
69 140 1
69 141 1
69 145 1
69 146 1
69 147 1
69 148 1
69 149 1
69 150 1
69 151 1
69 152 1
69 153 1
69 154 1
69 155 1
69 156 1
69 157 1
69 158 1
69 159 1
69 160 1
69 161 1
69 162 1
69 163 1
69 164 1
69 165 1
69 166 1
69 167 1
69 168 1
69 169 1
69 170 1
69 171 1
69 172 1
69 173 1
69 174 1
69 175 1
69 176 1
69 177 1
69 178 1
69 182 1
69 183 1
69 184 1
69 185 1
69 186 1
69 187 1
69 188 1
69 189 1
69 190 1
69 191 1
69 192 1
69 193 1
69 194 1
69 195 1
69 196 1
69 197 1
69 198 1
69 199 1
69 200 1
70 72 1
70 73 1
70 74 1
70 75 1
70 76 1
70 77 1
70 78 1
70 79 1
70 80 1
70 81 1
70 82 1
70 83 1
70 84 1
70 85 1
70 86 1
70 87 1
70 88 1
70 89 1
70 90 1
70 91 1
70 92 1
70 93 1
70 94 1
70 95 1
70 96 1
70 97 1
70 98 1
70 99 1
70 100 1
70 101 1
70 102 1
70 103 1
70 104 1
70 105 1
70 109 1
70 110 1
70 111 1
70 112 1
70 113 1
70 114 1
70 115 1
70 116 1
70 117 1
70 118 1
70 119 1
70 120 1
70 121 1
70 122 1
70 123 1
70 124 1
70 125 1
70 126 1
70 127 1
70 128 1
70 129 1
70 130 1
70 131 1
70 132 1
70 133 1
70 134 1
70 135 1
70 136 1
70 137 1
70 138 1
70 139 1
70 140 1
70 141 1
70 142 1
70 146 1
70 147 1
70 148 1
70 149 1
70 150 1
70 151 1
70 152 1
70 153 1
70 154 1
70 155 1
70 156 1
70 157 1
70 158 1
70 159 1
70 160 1
70 161 1
70 162 1
70 163 1
70 164 1
70 165 1
70 166 1
70 167 1
70 168 1
70 169 1
70 170 1
70 171 1
70 172 1
70 173 1
70 174 1
70 175 1
70 176 1
70 177 1
70 178 1
70 179 1
70 183 1
70 184 1
70 185 1
70 186 1
70 187 1
70 188 1
70 189 1
70 190 1
70 191 1
70 192 1
70 193 1
70 194 1
70 195 1
70 196 1
70 197 1
70 198 1
70 199 1
70 200 1
71 73 1
71 74 1
71 75 1
71 76 1
71 77 1
71 78 1
71 79 1
71 80 1
71 81 1
71 82 1
71 83 1
71 84 1
71 85 1
71 86 1
71 87 1
71 88 1
71 89 1
71 90 1
71 91 1
71 92 1
71 93 1
71 94 1
71 95 1
71 96 1
71 97 1
71 98 1
71 99 1
71 100 1
71 101 1
71 102 1
71 103 1
71 104 1
71 105 1
71 106 1
71 110 1
71 111 1
71 112 1
71 113 1
71 114 1
71 115 1
71 116 1
71 117 1
71 118 1
71 119 1
71 120 1
71 121 1
71 122 1
71 123 1
71 124 1
71 125 1
71 126 1
71 127 1
71 128 1
71 129 1
71 130 1
71 131 1
71 132 1
71 133 1
71 134 1
71 135 1
71 136 1
71 137 1
71 138 1
71 139 1
71 140 1
71 141 1
71 142 1
71 143 1
71 147 1
71 148 1
71 149 1
71 150 1
71 151 1
71 152 1
71 153 1
71 154 1
71 155 1
71 156 1
71 157 1
71 158 1
71 159 1
71 160 1
71 161 1
71 162 1
71 163 1
71 164 1
71 165 1
71 166 1
71 167 1
71 168 1
71 169 1
71 170 1
71 171 1
71 172 1
71 173 1
71 174 1
71 175 1
71 176 1
71 177 1
71 178 1
71 179 1
71 180 1
71 184 1
71 185 1
71 186 1
71 187 1
71 188 1
71 189 1
71 190 1
71 191 1
71 192 1
71 193 1
71 194 1
71 195 1
71 196 1
71 197 1
71 198 1
71 199 1
71 200 1
72 74 1
72 75 1
72 76 1
72 77 1
72 78 1
72 79 1
72 80 1
72 81 1
72 82 1
72 83 1
72 84 1
72 85 1
72 86 1
72 87 1
72 88 1
72 89 1
72 90 1
72 91 1
72 92 1
72 93 1
72 94 1
72 95 1
72 96 1
72 97 1
72 98 1
72 99 1
72 100 1
72 101 1
72 102 1
72 103 1
72 104 1
72 105 1
72 106 1
72 107 1
72 111 1
72 112 1
72 113 1
72 114 1
72 115 1
72 116 1
72 117 1
72 118 1
72 119 1
72 120 1
72 121 1
72 122 1
72 123 1
72 124 1
72 125 1
72 126 1
72 127 1
72 128 1
72 129 1
72 130 1
72 131 1
72 132 1
72 133 1
72 134 1
72 135 1
72 136 1
72 137 1
72 138 1
72 139 1
72 140 1
72 141 1
72 142 1
72 143 1
72 144 1
72 148 1
72 149 1
72 150 1
72 151 1
72 152 1
72 153 1
72 154 1
72 155 1
72 156 1
72 157 1
72 158 1
72 159 1
72 160 1
72 161 1
72 162 1
72 163 1
72 164 1
72 165 1
72 166 1
72 167 1
72 168 1
72 169 1
72 170 1
72 171 1
72 172 1
72 173 1
72 174 1
72 175 1
72 176 1
72 177 1
72 178 1
72 179 1
72 180 1
72 181 1
72 185 1
72 186 1
72 187 1
72 188 1
72 189 1
72 190 1
72 191 1
72 192 1
72 193 1
72 194 1
72 195 1
72 196 1
72 197 1
72 198 1
72 199 1
72 200 1
73 75 1
73 76 1
73 77 1
73 78 1
73 79 1
73 80 1
73 81 1
73 82 1
73 83 1
73 84 1
73 85 1
73 86 1
73 87 1
73 88 1
73 89 1
73 90 1
73 91 1
73 92 1
73 93 1
73 94 1
73 95 1
73 96 1
73 97 1
73 98 1
73 99 1
73 100 1
73 101 1
73 102 1
73 103 1
73 104 1
73 105 1
73 106 1
73 107 1
73 108 1
73 112 1
73 113 1
73 114 1
73 115 1
73 116 1
73 117 1
73 118 1
73 119 1
73 120 1
73 121 1
73 122 1
73 123 1
73 124 1
73 125 1
73 126 1
73 127 1
73 128 1
73 129 1
73 130 1
73 131 1
73 132 1
73 133 1
73 134 1
73 135 1
73 136 1
73 137 1
73 138 1
73 139 1
73 140 1
73 141 1
73 142 1
73 143 1
73 144 1
73 145 1
73 149 1
73 150 1
73 151 1
73 152 1
73 153 1
73 154 1
73 155 1
73 156 1
73 157 1
73 158 1
73 159 1
73 160 1
73 161 1
73 162 1
73 163 1
73 164 1
73 165 1
73 166 1
73 167 1
73 168 1
73 169 1
73 170 1
73 171 1
73 172 1
73 173 1
73 174 1
73 175 1
73 176 1
73 177 1
73 178 1
73 179 1
73 180 1
73 181 1
73 182 1
73 186 1
73 187 1
73 188 1
73 189 1
73 190 1
73 191 1
73 192 1
73 193 1
73 194 1
73 195 1
73 196 1
73 197 1
73 198 1
73 199 1
73 200 1
74 76 1
74 77 1
74 78 1
74 79 1
74 80 1
74 81 1
74 82 1
74 83 1
74 84 1
74 85 1
74 86 1
74 87 1
74 88 1
74 89 1
74 90 1
74 91 1
74 92 1
74 93 1
74 94 1
74 95 1
74 96 1
74 97 1
74 98 1
74 99 1
74 100 1
74 101 1
74 102 1
74 103 1
74 104 1
74 105 1
74 106 1
74 107 1
74 108 1
74 109 1
74 113 1
74 114 1
74 115 1
74 116 1
74 117 1
74 118 1
74 119 1
74 120 1
74 121 1
74 122 1
74 123 1
74 124 1
74 125 1
74 126 1
74 127 1
74 128 1
74 129 1
74 130 1
74 131 1
74 132 1
74 133 1
74 134 1
74 135 1
74 136 1
74 137 1
74 138 1
74 139 1
74 140 1
74 141 1
74 142 1
74 143 1
74 144 1
74 145 1
74 146 1
74 150 1
74 151 1
74 152 1
74 153 1
74 154 1
74 155 1
74 156 1
74 157 1
74 158 1
74 159 1
74 160 1
74 161 1
74 162 1
74 163 1
74 164 1
74 165 1
74 166 1
74 167 1
74 168 1
74 169 1
74 170 1
74 171 1
74 172 1
74 173 1
74 174 1
74 175 1
74 176 1
74 177 1
74 178 1
74 179 1
74 180 1
74 181 1
74 182 1
74 183 1
74 187 1
74 188 1
74 189 1
74 190 1
74 191 1
74 192 1
74 193 1
74 194 1
74 195 1
74 196 1
74 197 1
74 198 1
74 199 1
74 200 1
75 77 1
75 78 1
75 79 1
75 80 1
75 81 1
75 82 1
75 83 1
75 84 1
75 85 1
75 86 1
75 87 1
75 88 1
75 89 1
75 90 1
75 91 1
75 92 1
75 93 1
75 94 1
75 95 1
75 96 1
75 97 1
75 98 1
75 99 1
75 100 1
75 101 1
75 102 1
75 103 1
75 104 1
75 105 1
75 106 1
75 107 1
75 108 1
75 109 1
75 110 1
75 114 1
75 115 1
75 116 1
75 117 1
75 118 1
75 119 1
75 120 1
75 121 1
75 122 1
75 123 1
75 124 1
75 125 1
75 126 1
75 127 1
75 128 1
75 129 1
75 130 1
75 131 1
75 132 1
75 133 1
75 134 1
75 135 1
75 136 1
75 137 1
75 138 1
75 139 1
75 140 1
75 141 1
75 142 1
75 143 1
75 144 1
75 145 1
75 146 1
75 147 1
75 151 1
75 152 1
75 153 1
75 154 1
75 155 1
75 156 1
75 157 1
75 158 1
75 159 1
75 160 1
75 161 1
75 162 1
75 163 1
75 164 1
75 165 1
75 166 1
75 167 1
75 168 1
75 169 1
75 170 1
75 171 1
75 172 1
75 173 1
75 174 1
75 175 1
75 176 1
75 177 1
75 178 1
75 179 1
75 180 1
75 181 1
75 182 1
75 183 1
75 184 1
75 188 1
75 189 1
75 190 1
75 191 1
75 192 1
75 193 1
75 194 1
75 195 1
75 196 1
75 197 1
75 198 1
75 199 1
75 200 1
76 78 1
76 79 1
76 80 1
76 81 1
76 82 1
76 83 1
76 84 1
76 85 1
76 86 1
76 87 1
76 88 1
76 89 1
76 90 1
76 91 1
76 92 1
76 93 1
76 94 1
76 95 1
76 96 1
76 97 1
76 98 1
76 99 1
76 100 1
76 101 1
76 102 1
76 103 1
76 104 1
76 105 1
76 106 1
76 107 1
76 108 1
76 109 1
76 110 1
76 111 1
76 115 1
76 116 1
76 117 1
76 118 1
76 119 1
76 120 1
76 121 1
76 122 1
76 123 1
76 124 1
76 125 1
76 126 1
76 127 1
76 128 1
76 129 1
76 130 1
76 131 1
76 132 1
76 133 1
76 134 1
76 135 1
76 136 1
76 137 1
76 138 1
76 139 1
76 140 1
76 141 1
76 142 1
76 143 1
76 144 1
76 145 1
76 146 1
76 147 1
76 148 1
76 152 1
76 153 1
76 154 1
76 155 1
76 156 1
76 157 1
76 158 1
76 159 1
76 160 1
76 161 1
76 162 1
76 163 1
76 164 1
76 165 1
76 166 1
76 167 1
76 168 1
76 169 1
76 170 1
76 171 1
76 172 1
76 173 1
76 174 1
76 175 1
76 176 1
76 177 1
76 178 1
76 179 1
76 180 1
76 181 1
76 182 1
76 183 1
76 184 1
76 185 1
76 189 1
76 190 1
76 191 1
76 192 1
76 193 1
76 194 1
76 195 1
76 196 1
76 197 1
76 198 1
76 199 1
76 200 1
77 79 1
77 80 1
77 81 1
77 82 1
77 83 1
77 84 1
77 85 1
77 86 1
77 87 1
77 88 1
77 89 1
77 90 1
77 91 1
77 92 1
77 93 1
77 94 1
77 95 1
77 96 1
77 97 1
77 98 1
77 99 1
77 100 1
77 101 1
77 102 1
77 103 1
77 104 1
77 105 1
77 106 1
77 107 1
77 108 1
77 109 1
77 110 1
77 111 1
77 112 1
77 116 1
77 117 1
77 118 1
77 119 1
77 120 1
77 121 1
77 122 1
77 123 1
77 124 1
77 125 1
77 126 1
77 127 1
77 128 1
77 129 1
77 130 1
77 131 1
77 132 1
77 133 1
77 134 1
77 135 1
77 136 1
77 137 1
77 138 1
77 139 1
77 140 1
77 141 1
77 142 1
77 143 1
77 144 1
77 145 1
77 146 1
77 147 1
77 148 1
77 149 1
77 153 1
77 154 1
77 155 1
77 156 1
77 157 1
77 158 1
77 159 1
77 160 1
77 161 1
77 162 1
77 163 1
77 164 1
77 165 1
77 166 1
77 167 1
77 168 1
77 169 1
77 170 1
77 171 1
77 172 1
77 173 1
77 174 1
77 175 1
77 176 1
77 177 1
77 178 1
77 179 1
77 180 1
77 181 1
77 182 1
77 183 1
77 184 1
77 185 1
77 186 1
77 190 1
77 191 1
77 192 1
77 193 1
77 194 1
77 195 1
77 196 1
77 197 1
77 198 1
77 199 1
77 200 1
78 80 1
78 81 1
78 82 1
78 83 1
78 84 1
78 85 1
78 86 1
78 87 1
78 88 1
78 89 1
78 90 1
78 91 1
78 92 1
78 93 1
78 94 1
78 95 1
78 96 1
78 97 1
78 98 1
78 99 1
78 100 1
78 101 1
78 102 1
78 103 1
78 104 1
78 105 1
78 106 1
78 107 1
78 108 1
78 109 1
78 110 1
78 111 1
78 112 1
78 113 1
78 117 1
78 118 1
78 119 1
78 120 1
78 121 1
78 122 1
78 123 1
78 124 1
78 125 1
78 126 1
78 127 1
78 128 1
78 129 1
78 130 1
78 131 1
78 132 1
78 133 1
78 134 1
78 135 1
78 136 1
78 137 1
78 138 1
78 139 1
78 140 1
78 141 1
78 142 1
78 143 1
78 144 1
78 145 1
78 146 1
78 147 1
78 148 1
78 149 1
78 150 1
78 154 1
78 155 1
78 156 1
78 157 1
78 158 1
78 159 1
78 160 1
78 161 1
78 162 1
78 163 1
78 164 1
78 165 1
78 166 1
78 167 1
78 168 1
78 169 1
78 170 1
78 171 1
78 172 1
78 173 1
78 174 1
78 175 1
78 176 1
78 177 1
78 178 1
78 179 1
78 180 1
78 181 1
78 182 1
78 183 1
78 184 1
78 185 1
78 186 1
78 187 1
78 191 1
78 192 1
78 193 1
78 194 1
78 195 1
78 196 1
78 197 1
78 198 1
78 199 1
78 200 1
79 81 1
79 82 1
79 83 1
79 84 1
79 85 1
79 86 1
79 87 1
79 88 1
79 89 1
79 90 1
79 91 1
79 92 1
79 93 1
79 94 1
79 95 1
79 96 1
79 97 1
79 98 1
79 99 1
79 100 1
79 101 1
79 102 1
79 103 1
79 104 1
79 105 1
79 106 1
79 107 1
79 108 1
79 109 1
79 110 1
79 111 1
79 112 1
79 113 1
79 114 1
79 118 1
79 119 1
79 120 1
79 121 1
79 122 1
79 123 1
79 124 1
79 125 1
79 126 1
79 127 1
79 128 1
79 129 1
79 130 1
79 131 1
79 132 1
79 133 1
79 134 1
79 135 1
79 136 1
79 137 1
79 138 1
79 139 1
79 140 1
79 141 1
79 142 1
79 143 1
79 144 1
79 145 1
79 146 1
79 147 1
79 148 1
79 149 1
79 150 1
79 151 1
79 155 1
79 156 1
79 157 1
79 158 1
79 159 1
79 160 1
79 161 1
79 162 1
79 163 1
79 164 1
79 165 1
79 166 1
79 167 1
79 168 1
79 169 1
79 170 1
79 171 1
79 172 1
79 173 1
79 174 1
79 175 1
79 176 1
79 177 1
79 178 1
79 179 1
79 180 1
79 181 1
79 182 1
79 183 1
79 184 1
79 185 1
79 186 1
79 187 1
79 188 1
79 192 1
79 193 1
79 194 1
79 195 1
79 196 1
79 197 1
79 198 1
79 199 1
79 200 1
80 82 1
80 83 1
80 84 1
80 85 1
80 86 1
80 87 1
80 88 1
80 89 1
80 90 1
80 91 1
80 92 1
80 93 1
80 94 1
80 95 1
80 96 1
80 97 1
80 98 1
80 99 1
80 100 1
80 101 1
80 102 1
80 103 1
80 104 1
80 105 1
80 106 1
80 107 1
80 108 1
80 109 1
80 110 1
80 111 1
80 112 1
80 113 1
80 114 1
80 115 1
80 119 1
80 120 1
80 121 1
80 122 1
80 123 1
80 124 1
80 125 1
80 126 1
80 127 1
80 128 1
80 129 1
80 130 1
80 131 1
80 132 1
80 133 1
80 134 1
80 135 1
80 136 1
80 137 1
80 138 1
80 139 1
80 140 1
80 141 1
80 142 1
80 143 1
80 144 1
80 145 1
80 146 1
80 147 1
80 148 1
80 149 1
80 150 1
80 151 1
80 152 1
80 156 1
80 157 1
80 158 1
80 159 1
80 160 1
80 161 1
80 162 1
80 163 1
80 164 1
80 165 1
80 166 1
80 167 1
80 168 1
80 169 1
80 170 1
80 171 1
80 172 1
80 173 1
80 174 1
80 175 1
80 176 1
80 177 1
80 178 1
80 179 1
80 180 1
80 181 1
80 182 1
80 183 1
80 184 1
80 185 1
80 186 1
80 187 1
80 188 1
80 189 1
80 193 1
80 194 1
80 195 1
80 196 1
80 197 1
80 198 1
80 199 1
80 200 1
81 83 1
81 84 1
81 85 1
81 86 1
81 87 1
81 88 1
81 89 1
81 90 1
81 91 1
81 92 1
81 93 1
81 94 1
81 95 1
81 96 1
81 97 1
81 98 1
81 99 1
81 100 1
81 101 1
81 102 1
81 103 1
81 104 1
81 105 1
81 106 1
81 107 1
81 108 1
81 109 1
81 110 1
81 111 1
81 112 1
81 113 1
81 114 1
81 115 1
81 116 1
81 120 1
81 121 1
81 122 1
81 123 1
81 124 1
81 125 1
81 126 1
81 127 1
81 128 1
81 129 1
81 130 1
81 131 1
81 132 1
81 133 1
81 134 1
81 135 1
81 136 1
81 137 1
81 138 1
81 139 1
81 140 1
81 141 1
81 142 1
81 143 1
81 144 1
81 145 1
81 146 1
81 147 1
81 148 1
81 149 1
81 150 1
81 151 1
81 152 1
81 153 1
81 157 1
81 158 1
81 159 1
81 160 1
81 161 1
81 162 1
81 163 1
81 164 1
81 165 1
81 166 1
81 167 1
81 168 1
81 169 1
81 170 1
81 171 1
81 172 1
81 173 1
81 174 1
81 175 1
81 176 1
81 177 1
81 178 1
81 179 1
81 180 1
81 181 1
81 182 1
81 183 1
81 184 1
81 185 1
81 186 1
81 187 1
81 188 1
81 189 1
81 190 1
81 194 1
81 195 1
81 196 1
81 197 1
81 198 1
81 199 1
81 200 1
82 84 1
82 85 1
82 86 1
82 87 1
82 88 1
82 89 1
82 90 1
82 91 1
82 92 1
82 93 1
82 94 1
82 95 1
82 96 1
82 97 1
82 98 1
82 99 1
82 100 1
82 101 1
82 102 1
82 103 1
82 104 1
82 105 1
82 106 1
82 107 1
82 108 1
82 109 1
82 110 1
82 111 1
82 112 1
82 113 1
82 114 1
82 115 1
82 116 1
82 117 1
82 121 1
82 122 1
82 123 1
82 124 1
82 125 1
82 126 1
82 127 1
82 128 1
82 129 1
82 130 1
82 131 1
82 132 1
82 133 1
82 134 1
82 135 1
82 136 1
82 137 1
82 138 1
82 139 1
82 140 1
82 141 1
82 142 1
82 143 1
82 144 1
82 145 1
82 146 1
82 147 1
82 148 1
82 149 1
82 150 1
82 151 1
82 152 1
82 153 1
82 154 1
82 158 1
82 159 1
82 160 1
82 161 1
82 162 1
82 163 1
82 164 1
82 165 1
82 166 1
82 167 1
82 168 1
82 169 1
82 170 1
82 171 1
82 172 1
82 173 1
82 174 1
82 175 1
82 176 1
82 177 1
82 178 1
82 179 1
82 180 1
82 181 1
82 182 1
82 183 1
82 184 1
82 185 1
82 186 1
82 187 1
82 188 1
82 189 1
82 190 1
82 191 1
82 195 1
82 196 1
82 197 1
82 198 1
82 199 1
82 200 1
83 85 1
83 86 1
83 87 1
83 88 1
83 89 1
83 90 1
83 91 1
83 92 1
83 93 1
83 94 1
83 95 1
83 96 1
83 97 1
83 98 1
83 99 1
83 100 1
83 101 1
83 102 1
83 103 1
83 104 1
83 105 1
83 106 1
83 107 1
83 108 1
83 109 1
83 110 1
83 111 1
83 112 1
83 113 1
83 114 1
83 115 1
83 116 1
83 117 1
83 118 1
83 122 1
83 123 1
83 124 1
83 125 1
83 126 1
83 127 1
83 128 1
83 129 1
83 130 1
83 131 1
83 132 1
83 133 1
83 134 1
83 135 1
83 136 1
83 137 1
83 138 1
83 139 1
83 140 1
83 141 1
83 142 1
83 143 1
83 144 1
83 145 1
83 146 1
83 147 1
83 148 1
83 149 1
83 150 1
83 151 1
83 152 1
83 153 1
83 154 1
83 155 1
83 159 1
83 160 1
83 161 1
83 162 1
83 163 1
83 164 1
83 165 1
83 166 1
83 167 1
83 168 1
83 169 1
83 170 1
83 171 1
83 172 1
83 173 1
83 174 1
83 175 1
83 176 1
83 177 1
83 178 1
83 179 1
83 180 1
83 181 1
83 182 1
83 183 1
83 184 1
83 185 1
83 186 1
83 187 1
83 188 1
83 189 1
83 190 1
83 191 1
83 192 1
83 196 1
83 197 1
83 198 1
83 199 1
83 200 1
84 86 1
84 87 1
84 88 1
84 89 1
84 90 1
84 91 1
84 92 1
84 93 1
84 94 1
84 95 1
84 96 1
84 97 1
84 98 1
84 99 1
84 100 1
84 101 1
84 102 1
84 103 1
84 104 1
84 105 1
84 106 1
84 107 1
84 108 1
84 109 1
84 110 1
84 111 1
84 112 1
84 113 1
84 114 1
84 115 1
84 116 1
84 117 1
84 118 1
84 119 1
84 123 1
84 124 1
84 125 1
84 126 1
84 127 1
84 128 1
84 129 1
84 130 1
84 131 1
84 132 1
84 133 1
84 134 1
84 135 1
84 136 1
84 137 1
84 138 1
84 139 1
84 140 1
84 141 1
84 142 1
84 143 1
84 144 1
84 145 1
84 146 1
84 147 1
84 148 1
84 149 1
84 150 1
84 151 1
84 152 1
84 153 1
84 154 1
84 155 1
84 156 1
84 160 1
84 161 1
84 162 1
84 163 1
84 164 1
84 165 1
84 166 1
84 167 1
84 168 1
84 169 1
84 170 1
84 171 1
84 172 1
84 173 1
84 174 1
84 175 1
84 176 1
84 177 1
84 178 1
84 179 1
84 180 1
84 181 1
84 182 1
84 183 1
84 184 1
84 185 1
84 186 1
84 187 1
84 188 1
84 189 1
84 190 1
84 191 1
84 192 1
84 193 1
84 197 1
84 198 1
84 199 1
84 200 1
85 87 1
85 88 1
85 89 1
85 90 1
85 91 1
85 92 1
85 93 1
85 94 1
85 95 1
85 96 1
85 97 1
85 98 1
85 99 1
85 100 1
85 101 1
85 102 1
85 103 1
85 104 1
85 105 1
85 106 1
85 107 1
85 108 1
85 109 1
85 110 1
85 111 1
85 112 1
85 113 1
85 114 1
85 115 1
85 116 1
85 117 1
85 118 1
85 119 1
85 120 1
85 124 1
85 125 1
85 126 1
85 127 1
85 128 1
85 129 1
85 130 1
85 131 1
85 132 1
85 133 1
85 134 1
85 135 1
85 136 1
85 137 1
85 138 1
85 139 1
85 140 1
85 141 1
85 142 1
85 143 1
85 144 1
85 145 1
85 146 1
85 147 1
85 148 1
85 149 1
85 150 1
85 151 1
85 152 1
85 153 1
85 154 1
85 155 1
85 156 1
85 157 1
85 161 1
85 162 1
85 163 1
85 164 1
85 165 1
85 166 1
85 167 1
85 168 1
85 169 1
85 170 1
85 171 1
85 172 1
85 173 1
85 174 1
85 175 1
85 176 1
85 177 1
85 178 1
85 179 1
85 180 1
85 181 1
85 182 1
85 183 1
85 184 1
85 185 1
85 186 1
85 187 1
85 188 1
85 189 1
85 190 1
85 191 1
85 192 1
85 193 1
85 194 1
85 198 1
85 199 1
85 200 1
86 88 1
86 89 1
86 90 1
86 91 1
86 92 1
86 93 1
86 94 1
86 95 1
86 96 1
86 97 1
86 98 1
86 99 1
86 100 1
86 101 1
86 102 1
86 103 1
86 104 1
86 105 1
86 106 1
86 107 1
86 108 1
86 109 1
86 110 1
86 111 1
86 112 1
86 113 1
86 114 1
86 115 1
86 116 1
86 117 1
86 118 1
86 119 1
86 120 1
86 121 1
86 125 1
86 126 1
86 127 1
86 128 1
86 129 1
86 130 1
86 131 1
86 132 1
86 133 1
86 134 1
86 135 1
86 136 1
86 137 1
86 138 1
86 139 1
86 140 1
86 141 1
86 142 1
86 143 1
86 144 1
86 145 1
86 146 1
86 147 1
86 148 1
86 149 1
86 150 1
86 151 1
86 152 1
86 153 1
86 154 1
86 155 1
86 156 1
86 157 1
86 158 1
86 162 1
86 163 1
86 164 1
86 165 1
86 166 1
86 167 1
86 168 1
86 169 1
86 170 1
86 171 1
86 172 1
86 173 1
86 174 1
86 175 1
86 176 1
86 177 1
86 178 1
86 179 1
86 180 1
86 181 1
86 182 1
86 183 1
86 184 1
86 185 1
86 186 1
86 187 1
86 188 1
86 189 1
86 190 1
86 191 1
86 192 1
86 193 1
86 194 1
86 195 1
86 199 1
86 200 1
87 89 1
87 90 1
87 91 1
87 92 1
87 93 1
87 94 1
87 95 1
87 96 1
87 97 1
87 98 1
87 99 1
87 100 1
87 101 1
87 102 1
87 103 1
87 104 1
87 105 1
87 106 1
87 107 1
87 108 1
87 109 1
87 110 1
87 111 1
87 112 1
87 113 1
87 114 1
87 115 1
87 116 1
87 117 1
87 118 1
87 119 1
87 120 1
87 121 1
87 122 1
87 126 1
87 127 1
87 128 1
87 129 1
87 130 1
87 131 1
87 132 1
87 133 1
87 134 1
87 135 1
87 136 1
87 137 1
87 138 1
87 139 1
87 140 1
87 141 1
87 142 1
87 143 1
87 144 1
87 145 1
87 146 1
87 147 1
87 148 1
87 149 1
87 150 1
87 151 1
87 152 1
87 153 1
87 154 1
87 155 1
87 156 1
87 157 1
87 158 1
87 159 1
87 163 1
87 164 1
87 165 1
87 166 1
87 167 1
87 168 1
87 169 1
87 170 1
87 171 1
87 172 1
87 173 1
87 174 1
87 175 1
87 176 1
87 177 1
87 178 1
87 179 1
87 180 1
87 181 1
87 182 1
87 183 1
87 184 1
87 185 1
87 186 1
87 187 1
87 188 1
87 189 1
87 190 1
87 191 1
87 192 1
87 193 1
87 194 1
87 195 1
87 196 1
87 200 1
88 90 1
88 91 1
88 92 1
88 93 1
88 94 1
88 95 1
88 96 1
88 97 1
88 98 1
88 99 1
88 100 1
88 101 1
88 102 1
88 103 1
88 104 1
88 105 1
88 106 1
88 107 1
88 108 1
88 109 1
88 110 1
88 111 1
88 112 1
88 113 1
88 114 1
88 115 1
88 116 1
88 117 1
88 118 1
88 119 1
88 120 1
88 121 1
88 122 1
88 123 1
88 127 1
88 128 1
88 129 1
88 130 1
88 131 1
88 132 1
88 133 1
88 134 1
88 135 1
88 136 1
88 137 1
88 138 1
88 139 1
88 140 1
88 141 1
88 142 1
88 143 1
88 144 1
88 145 1
88 146 1
88 147 1
88 148 1
88 149 1
88 150 1
88 151 1
88 152 1
88 153 1
88 154 1
88 155 1
88 156 1
88 157 1
88 158 1
88 159 1
88 160 1
88 164 1
88 165 1
88 166 1
88 167 1
88 168 1
88 169 1
88 170 1
88 171 1
88 172 1
88 173 1
88 174 1
88 175 1
88 176 1
88 177 1
88 178 1
88 179 1
88 180 1
88 181 1
88 182 1
88 183 1
88 184 1
88 185 1
88 186 1
88 187 1
88 188 1
88 189 1
88 190 1
88 191 1
88 192 1
88 193 1
88 194 1
88 195 1
88 196 1
88 197 1
89 91 1
89 92 1
89 93 1
89 94 1
89 95 1
89 96 1
89 97 1
89 98 1
89 99 1
89 100 1
89 101 1
89 102 1
89 103 1
89 104 1
89 105 1
89 106 1
89 107 1
89 108 1
89 109 1
89 110 1
89 111 1
89 112 1
89 113 1
89 114 1
89 115 1
89 116 1
89 117 1
89 118 1
89 119 1
89 120 1
89 121 1
89 122 1
89 123 1
89 124 1
89 128 1
89 129 1
89 130 1
89 131 1
89 132 1
89 133 1
89 134 1
89 135 1
89 136 1
89 137 1
89 138 1
89 139 1
89 140 1
89 141 1
89 142 1
89 143 1
89 144 1
89 145 1
89 146 1
89 147 1
89 148 1
89 149 1
89 150 1
89 151 1
89 152 1
89 153 1
89 154 1
89 155 1
89 156 1
89 157 1
89 158 1
89 159 1
89 160 1
89 161 1
89 165 1
89 166 1
89 167 1
89 168 1
89 169 1
89 170 1
89 171 1
89 172 1
89 173 1
89 174 1
89 175 1
89 176 1
89 177 1
89 178 1
89 179 1
89 180 1
89 181 1
89 182 1
89 183 1
89 184 1
89 185 1
89 186 1
89 187 1
89 188 1
89 189 1
89 190 1
89 191 1
89 192 1
89 193 1
89 194 1
89 195 1
89 196 1
89 197 1
89 198 1
90 92 1
90 93 1
90 94 1
90 95 1
90 96 1
90 97 1
90 98 1
90 99 1
90 100 1
90 101 1
90 102 1
90 103 1
90 104 1
90 105 1
90 106 1
90 107 1
90 108 1
90 109 1
90 110 1
90 111 1
90 112 1
90 113 1
90 114 1
90 115 1
90 116 1
90 117 1
90 118 1
90 119 1
90 120 1
90 121 1
90 122 1
90 123 1
90 124 1
90 125 1
90 129 1
90 130 1
90 131 1
90 132 1
90 133 1
90 134 1
90 135 1
90 136 1
90 137 1
90 138 1
90 139 1
90 140 1
90 141 1
90 142 1
90 143 1
90 144 1
90 145 1
90 146 1
90 147 1
90 148 1
90 149 1
90 150 1
90 151 1
90 152 1
90 153 1
90 154 1
90 155 1
90 156 1
90 157 1
90 158 1
90 159 1
90 160 1
90 161 1
90 162 1
90 166 1
90 167 1
90 168 1
90 169 1
90 170 1
90 171 1
90 172 1
90 173 1
90 174 1
90 175 1
90 176 1
90 177 1
90 178 1
90 179 1
90 180 1
90 181 1
90 182 1
90 183 1
90 184 1
90 185 1
90 186 1
90 187 1
90 188 1
90 189 1
90 190 1
90 191 1
90 192 1
90 193 1
90 194 1
90 195 1
90 196 1
90 197 1
90 198 1
90 199 1
91 93 1
91 94 1
91 95 1
91 96 1
91 97 1
91 98 1
91 99 1
91 100 1
91 101 1
91 102 1
91 103 1
91 104 1
91 105 1
91 106 1
91 107 1
91 108 1
91 109 1
91 110 1
91 111 1
91 112 1
91 113 1
91 114 1
91 115 1
91 116 1
91 117 1
91 118 1
91 119 1
91 120 1
91 121 1
91 122 1
91 123 1
91 124 1
91 125 1
91 126 1
91 130 1
91 131 1
91 132 1
91 133 1
91 134 1
91 135 1
91 136 1
91 137 1
91 138 1
91 139 1
91 140 1
91 141 1
91 142 1
91 143 1
91 144 1
91 145 1
91 146 1
91 147 1
91 148 1
91 149 1
91 150 1
91 151 1
91 152 1
91 153 1
91 154 1
91 155 1
91 156 1
91 157 1
91 158 1
91 159 1
91 160 1
91 161 1
91 162 1
91 163 1
91 167 1
91 168 1
91 169 1
91 170 1
91 171 1
91 172 1
91 173 1
91 174 1
91 175 1
91 176 1
91 177 1
91 178 1
91 179 1
91 180 1
91 181 1
91 182 1
91 183 1
91 184 1
91 185 1
91 186 1
91 187 1
91 188 1
91 189 1
91 190 1
91 191 1
91 192 1
91 193 1
91 194 1
91 195 1
91 196 1
91 197 1
91 198 1
91 199 1
91 200 1
92 94 1
92 95 1
92 96 1
92 97 1
92 98 1
92 99 1
92 100 1
92 101 1
92 102 1
92 103 1
92 104 1
92 105 1
92 106 1
92 107 1
92 108 1
92 109 1
92 110 1
92 111 1
92 112 1
92 113 1
92 114 1
92 115 1
92 116 1
92 117 1
92 118 1
92 119 1
92 120 1
92 121 1
92 122 1
92 123 1
92 124 1
92 125 1
92 126 1
92 127 1
92 131 1
92 132 1
92 133 1
92 134 1
92 135 1
92 136 1
92 137 1
92 138 1
92 139 1
92 140 1
92 141 1
92 142 1
92 143 1
92 144 1
92 145 1
92 146 1
92 147 1
92 148 1
92 149 1
92 150 1
92 151 1
92 152 1
92 153 1
92 154 1
92 155 1
92 156 1
92 157 1
92 158 1
92 159 1
92 160 1
92 161 1
92 162 1
92 163 1
92 164 1
92 168 1
92 169 1
92 170 1
92 171 1
92 172 1
92 173 1
92 174 1
92 175 1
92 176 1
92 177 1
92 178 1
92 179 1
92 180 1
92 181 1
92 182 1
92 183 1
92 184 1
92 185 1
92 186 1
92 187 1
92 188 1
92 189 1
92 190 1
92 191 1
92 192 1
92 193 1
92 194 1
92 195 1
92 196 1
92 197 1
92 198 1
92 199 1
92 200 1
93 95 1
93 96 1
93 97 1
93 98 1
93 99 1
93 100 1
93 101 1
93 102 1
93 103 1
93 104 1
93 105 1
93 106 1
93 107 1
93 108 1
93 109 1
93 110 1
93 111 1
93 112 1
93 113 1
93 114 1
93 115 1
93 116 1
93 117 1
93 118 1
93 119 1
93 120 1
93 121 1
93 122 1
93 123 1
93 124 1
93 125 1
93 126 1
93 127 1
93 128 1
93 132 1
93 133 1
93 134 1
93 135 1
93 136 1
93 137 1
93 138 1
93 139 1
93 140 1
93 141 1
93 142 1
93 143 1
93 144 1
93 145 1
93 146 1
93 147 1
93 148 1
93 149 1
93 150 1
93 151 1
93 152 1
93 153 1
93 154 1
93 155 1
93 156 1
93 157 1
93 158 1
93 159 1
93 160 1
93 161 1
93 162 1
93 163 1
93 164 1
93 165 1
93 169 1
93 170 1
93 171 1
93 172 1
93 173 1
93 174 1
93 175 1
93 176 1
93 177 1
93 178 1
93 179 1
93 180 1
93 181 1
93 182 1
93 183 1
93 184 1
93 185 1
93 186 1
93 187 1
93 188 1
93 189 1
93 190 1
93 191 1
93 192 1
93 193 1
93 194 1
93 195 1
93 196 1
93 197 1
93 198 1
93 199 1
93 200 1
94 96 1
94 97 1
94 98 1
94 99 1
94 100 1
94 101 1
94 102 1
94 103 1
94 104 1
94 105 1
94 106 1
94 107 1
94 108 1
94 109 1
94 110 1
94 111 1
94 112 1
94 113 1
94 114 1
94 115 1
94 116 1
94 117 1
94 118 1
94 119 1
94 120 1
94 121 1
94 122 1
94 123 1
94 124 1
94 125 1
94 126 1
94 127 1
94 128 1
94 129 1
94 133 1
94 134 1
94 135 1
94 136 1
94 137 1
94 138 1
94 139 1
94 140 1
94 141 1
94 142 1
94 143 1
94 144 1
94 145 1
94 146 1
94 147 1
94 148 1
94 149 1
94 150 1
94 151 1
94 152 1
94 153 1
94 154 1
94 155 1
94 156 1
94 157 1
94 158 1
94 159 1
94 160 1
94 161 1
94 162 1
94 163 1
94 164 1
94 165 1
94 166 1
94 170 1
94 171 1
94 172 1
94 173 1
94 174 1
94 175 1
94 176 1
94 177 1
94 178 1
94 179 1
94 180 1
94 181 1
94 182 1
94 183 1
94 184 1
94 185 1
94 186 1
94 187 1
94 188 1
94 189 1
94 190 1
94 191 1
94 192 1
94 193 1
94 194 1
94 195 1
94 196 1
94 197 1
94 198 1
94 199 1
94 200 1
95 97 1
95 98 1
95 99 1
95 100 1
95 101 1
95 102 1
95 103 1
95 104 1
95 105 1
95 106 1
95 107 1
95 108 1
95 109 1
95 110 1
95 111 1
95 112 1
95 113 1
95 114 1
95 115 1
95 116 1
95 117 1
95 118 1
95 119 1
95 120 1
95 121 1
95 122 1
95 123 1
95 124 1
95 125 1
95 126 1
95 127 1
95 128 1
95 129 1
95 130 1
95 134 1
95 135 1
95 136 1
95 137 1
95 138 1
95 139 1
95 140 1
95 141 1
95 142 1
95 143 1
95 144 1
95 145 1
95 146 1
95 147 1
95 148 1
95 149 1
95 150 1
95 151 1
95 152 1
95 153 1
95 154 1
95 155 1
95 156 1
95 157 1
95 158 1
95 159 1
95 160 1
95 161 1
95 162 1
95 163 1
95 164 1
95 165 1
95 166 1
95 167 1
95 171 1
95 172 1
95 173 1
95 174 1
95 175 1
95 176 1
95 177 1
95 178 1
95 179 1
95 180 1
95 181 1
95 182 1
95 183 1
95 184 1
95 185 1
95 186 1
95 187 1
95 188 1
95 189 1
95 190 1
95 191 1
95 192 1
95 193 1
95 194 1
95 195 1
95 196 1
95 197 1
95 198 1
95 199 1
95 200 1
96 98 1
96 99 1
96 100 1
96 101 1
96 102 1
96 103 1
96 104 1
96 105 1
96 106 1
96 107 1
96 108 1
96 109 1
96 110 1
96 111 1
96 112 1
96 113 1
96 114 1
96 115 1
96 116 1
96 117 1
96 118 1
96 119 1
96 120 1
96 121 1
96 122 1
96 123 1
96 124 1
96 125 1
96 126 1
96 127 1
96 128 1
96 129 1
96 130 1
96 131 1
96 135 1
96 136 1
96 137 1
96 138 1
96 139 1
96 140 1
96 141 1
96 142 1
96 143 1
96 144 1
96 145 1
96 146 1
96 147 1
96 148 1
96 149 1
96 150 1
96 151 1
96 152 1
96 153 1
96 154 1
96 155 1
96 156 1
96 157 1
96 158 1
96 159 1
96 160 1
96 161 1
96 162 1
96 163 1
96 164 1
96 165 1
96 166 1
96 167 1
96 168 1
96 172 1
96 173 1
96 174 1
96 175 1
96 176 1
96 177 1
96 178 1
96 179 1
96 180 1
96 181 1
96 182 1
96 183 1
96 184 1
96 185 1
96 186 1
96 187 1
96 188 1
96 189 1
96 190 1
96 191 1
96 192 1
96 193 1
96 194 1
96 195 1
96 196 1
96 197 1
96 198 1
96 199 1
96 200 1
97 99 1
97 100 1
97 101 1
97 102 1
97 103 1
97 104 1
97 105 1
97 106 1
97 107 1
97 108 1
97 109 1
97 110 1
97 111 1
97 112 1
97 113 1
97 114 1
97 115 1
97 116 1
97 117 1
97 118 1
97 119 1
97 120 1
97 121 1
97 122 1
97 123 1
97 124 1
97 125 1
97 126 1
97 127 1
97 128 1
97 129 1
97 130 1
97 131 1
97 132 1
97 136 1
97 137 1
97 138 1
97 139 1
97 140 1
97 141 1
97 142 1
97 143 1
97 144 1
97 145 1
97 146 1
97 147 1
97 148 1
97 149 1
97 150 1
97 151 1
97 152 1
97 153 1
97 154 1
97 155 1
97 156 1
97 157 1
97 158 1
97 159 1
97 160 1
97 161 1
97 162 1
97 163 1
97 164 1
97 165 1
97 166 1
97 167 1
97 168 1
97 169 1
97 173 1
97 174 1
97 175 1
97 176 1
97 177 1
97 178 1
97 179 1
97 180 1
97 181 1
97 182 1
97 183 1
97 184 1
97 185 1
97 186 1
97 187 1
97 188 1
97 189 1
97 190 1
97 191 1
97 192 1
97 193 1
97 194 1
97 195 1
97 196 1
97 197 1
97 198 1
97 199 1
97 200 1
98 100 1
98 101 1
98 102 1
98 103 1
98 104 1
98 105 1
98 106 1
98 107 1
98 108 1
98 109 1
98 110 1
98 111 1
98 112 1
98 113 1
98 114 1
98 115 1
98 116 1
98 117 1
98 118 1
98 119 1
98 120 1
98 121 1
98 122 1
98 123 1
98 124 1
98 125 1
98 126 1
98 127 1
98 128 1
98 129 1
98 130 1
98 131 1
98 132 1
98 133 1
98 137 1
98 138 1
98 139 1
98 140 1
98 141 1
98 142 1
98 143 1
98 144 1
98 145 1
98 146 1
98 147 1
98 148 1
98 149 1
98 150 1
98 151 1
98 152 1
98 153 1
98 154 1
98 155 1
98 156 1
98 157 1
98 158 1
98 159 1
98 160 1
98 161 1
98 162 1
98 163 1
98 164 1
98 165 1
98 166 1
98 167 1
98 168 1
98 169 1
98 170 1
98 174 1
98 175 1
98 176 1
98 177 1
98 178 1
98 179 1
98 180 1
98 181 1
98 182 1
98 183 1
98 184 1
98 185 1
98 186 1
98 187 1
98 188 1
98 189 1
98 190 1
98 191 1
98 192 1
98 193 1
98 194 1
98 195 1
98 196 1
98 197 1
98 198 1
98 199 1
98 200 1
99 101 1
99 102 1
99 103 1
99 104 1
99 105 1
99 106 1
99 107 1
99 108 1
99 109 1
99 110 1
99 111 1
99 112 1
99 113 1
99 114 1
99 115 1
99 116 1
99 117 1
99 118 1
99 119 1
99 120 1
99 121 1
99 122 1
99 123 1
99 124 1
99 125 1
99 126 1
99 127 1
99 128 1
99 129 1
99 130 1
99 131 1
99 132 1
99 133 1
99 134 1
99 138 1
99 139 1
99 140 1
99 141 1
99 142 1
99 143 1
99 144 1
99 145 1
99 146 1
99 147 1
99 148 1
99 149 1
99 150 1
99 151 1
99 152 1
99 153 1
99 154 1
99 155 1
99 156 1
99 157 1
99 158 1
99 159 1
99 160 1
99 161 1
99 162 1
99 163 1
99 164 1
99 165 1
99 166 1
99 167 1
99 168 1
99 169 1
99 170 1
99 171 1
99 175 1
99 176 1
99 177 1
99 178 1
99 179 1
99 180 1
99 181 1
99 182 1
99 183 1
99 184 1
99 185 1
99 186 1
99 187 1
99 188 1
99 189 1
99 190 1
99 191 1
99 192 1
99 193 1
99 194 1
99 195 1
99 196 1
99 197 1
99 198 1
99 199 1
99 200 1
100 102 1
100 103 1
100 104 1
100 105 1
100 106 1
100 107 1
100 108 1
100 109 1
100 110 1
100 111 1
100 112 1
100 113 1
100 114 1
100 115 1
100 116 1
100 117 1
100 118 1
100 119 1
100 120 1
100 121 1
100 122 1
100 123 1
100 124 1
100 125 1
100 126 1
100 127 1
100 128 1
100 129 1
100 130 1
100 131 1
100 132 1
100 133 1
100 134 1
100 135 1
100 139 1
100 140 1
100 141 1
100 142 1
100 143 1
100 144 1
100 145 1
100 146 1
100 147 1
100 148 1
100 149 1
100 150 1
100 151 1
100 152 1
100 153 1
100 154 1
100 155 1
100 156 1
100 157 1
100 158 1
100 159 1
100 160 1
100 161 1
100 162 1
100 163 1
100 164 1
100 165 1
100 166 1
100 167 1
100 168 1
100 169 1
100 170 1
100 171 1
100 172 1
100 176 1
100 177 1
100 178 1
100 179 1
100 180 1
100 181 1
100 182 1
100 183 1
100 184 1
100 185 1
100 186 1
100 187 1
100 188 1
100 189 1
100 190 1
100 191 1
100 192 1
100 193 1
100 194 1
100 195 1
100 196 1
100 197 1
100 198 1
100 199 1
100 200 1
101 103 1
101 104 1
101 105 1
101 106 1
101 107 1
101 108 1
101 109 1
101 110 1
101 111 1
101 112 1
101 113 1
101 114 1
101 115 1
101 116 1
101 117 1
101 118 1
101 119 1
101 120 1
101 121 1
101 122 1
101 123 1
101 124 1
101 125 1
101 126 1
101 127 1
101 128 1
101 129 1
101 130 1
101 131 1
101 132 1
101 133 1
101 134 1
101 135 1
101 136 1
101 140 1
101 141 1
101 142 1
101 143 1
101 144 1
101 145 1
101 146 1
101 147 1
101 148 1
101 149 1
101 150 1
101 151 1
101 152 1
101 153 1
101 154 1
101 155 1
101 156 1
101 157 1
101 158 1
101 159 1
101 160 1
101 161 1
101 162 1
101 163 1
101 164 1
101 165 1
101 166 1
101 167 1
101 168 1
101 169 1
101 170 1
101 171 1
101 172 1
101 173 1
101 177 1
101 178 1
101 179 1
101 180 1
101 181 1
101 182 1
101 183 1
101 184 1
101 185 1
101 186 1
101 187 1
101 188 1
101 189 1
101 190 1
101 191 1
101 192 1
101 193 1
101 194 1
101 195 1
101 196 1
101 197 1
101 198 1
101 199 1
101 200 1
102 104 1
102 105 1
102 106 1
102 107 1
102 108 1
102 109 1
102 110 1
102 111 1
102 112 1
102 113 1
102 114 1
102 115 1
102 116 1
102 117 1
102 118 1
102 119 1
102 120 1
102 121 1
102 122 1
102 123 1
102 124 1
102 125 1
102 126 1
102 127 1
102 128 1
102 129 1
102 130 1
102 131 1
102 132 1
102 133 1
102 134 1
102 135 1
102 136 1
102 137 1
102 141 1
102 142 1
102 143 1
102 144 1
102 145 1
102 146 1
102 147 1
102 148 1
102 149 1
102 150 1
102 151 1
102 152 1
102 153 1
102 154 1
102 155 1
102 156 1
102 157 1
102 158 1
102 159 1
102 160 1
102 161 1
102 162 1
102 163 1
102 164 1
102 165 1
102 166 1
102 167 1
102 168 1
102 169 1
102 170 1
102 171 1
102 172 1
102 173 1
102 174 1
102 178 1
102 179 1
102 180 1
102 181 1
102 182 1
102 183 1
102 184 1
102 185 1
102 186 1
102 187 1
102 188 1
102 189 1
102 190 1
102 191 1
102 192 1
102 193 1
102 194 1
102 195 1
102 196 1
102 197 1
102 198 1
102 199 1
102 200 1
103 105 1
103 106 1
103 107 1
103 108 1
103 109 1
103 110 1
103 111 1
103 112 1
103 113 1
103 114 1
103 115 1
103 116 1
103 117 1
103 118 1
103 119 1
103 120 1
103 121 1
103 122 1
103 123 1
103 124 1
103 125 1
103 126 1
103 127 1
103 128 1
103 129 1
103 130 1
103 131 1
103 132 1
103 133 1
103 134 1
103 135 1
103 136 1
103 137 1
103 138 1
103 142 1
103 143 1
103 144 1
103 145 1
103 146 1
103 147 1
103 148 1
103 149 1
103 150 1
103 151 1
103 152 1
103 153 1
103 154 1
103 155 1
103 156 1
103 157 1
103 158 1
103 159 1
103 160 1
103 161 1
103 162 1
103 163 1
103 164 1
103 165 1
103 166 1
103 167 1
103 168 1
103 169 1
103 170 1
103 171 1
103 172 1
103 173 1
103 174 1
103 175 1
103 179 1
103 180 1
103 181 1
103 182 1
103 183 1
103 184 1
103 185 1
103 186 1
103 187 1
103 188 1
103 189 1
103 190 1
103 191 1
103 192 1
103 193 1
103 194 1
103 195 1
103 196 1
103 197 1
103 198 1
103 199 1
103 200 1
104 106 1
104 107 1
104 108 1
104 109 1
104 110 1
104 111 1
104 112 1
104 113 1
104 114 1
104 115 1
104 116 1
104 117 1
104 118 1
104 119 1
104 120 1
104 121 1
104 122 1
104 123 1
104 124 1
104 125 1
104 126 1
104 127 1
104 128 1
104 129 1
104 130 1
104 131 1
104 132 1
104 133 1
104 134 1
104 135 1
104 136 1
104 137 1
104 138 1
104 139 1
104 143 1
104 144 1
104 145 1
104 146 1
104 147 1
104 148 1
104 149 1
104 150 1
104 151 1
104 152 1
104 153 1
104 154 1
104 155 1
104 156 1
104 157 1
104 158 1
104 159 1
104 160 1
104 161 1
104 162 1
104 163 1
104 164 1
104 165 1
104 166 1
104 167 1
104 168 1
104 169 1
104 170 1
104 171 1
104 172 1
104 173 1
104 174 1
104 175 1
104 176 1
104 180 1
104 181 1
104 182 1
104 183 1
104 184 1
104 185 1
104 186 1
104 187 1
104 188 1
104 189 1
104 190 1
104 191 1
104 192 1
104 193 1
104 194 1
104 195 1
104 196 1
104 197 1
104 198 1
104 199 1
104 200 1
105 107 1
105 108 1
105 109 1
105 110 1
105 111 1
105 112 1
105 113 1
105 114 1
105 115 1
105 116 1
105 117 1
105 118 1
105 119 1
105 120 1
105 121 1
105 122 1
105 123 1
105 124 1
105 125 1
105 126 1
105 127 1
105 128 1
105 129 1
105 130 1
105 131 1
105 132 1
105 133 1
105 134 1
105 135 1
105 136 1
105 137 1
105 138 1
105 139 1
105 140 1
105 144 1
105 145 1
105 146 1
105 147 1
105 148 1
105 149 1
105 150 1
105 151 1
105 152 1
105 153 1
105 154 1
105 155 1
105 156 1
105 157 1
105 158 1
105 159 1
105 160 1
105 161 1
105 162 1
105 163 1
105 164 1
105 165 1
105 166 1
105 167 1
105 168 1
105 169 1
105 170 1
105 171 1
105 172 1
105 173 1
105 174 1
105 175 1
105 176 1
105 177 1
105 181 1
105 182 1
105 183 1
105 184 1
105 185 1
105 186 1
105 187 1
105 188 1
105 189 1
105 190 1
105 191 1
105 192 1
105 193 1
105 194 1
105 195 1
105 196 1
105 197 1
105 198 1
105 199 1
105 200 1
106 108 1
106 109 1
106 110 1
106 111 1
106 112 1
106 113 1
106 114 1
106 115 1
106 116 1
106 117 1
106 118 1
106 119 1
106 120 1
106 121 1
106 122 1
106 123 1
106 124 1
106 125 1
106 126 1
106 127 1
106 128 1
106 129 1
106 130 1
106 131 1
106 132 1
106 133 1
106 134 1
106 135 1
106 136 1
106 137 1
106 138 1
106 139 1
106 140 1
106 141 1
106 145 1
106 146 1
106 147 1
106 148 1
106 149 1
106 150 1
106 151 1
106 152 1
106 153 1
106 154 1
106 155 1
106 156 1
106 157 1
106 158 1
106 159 1
106 160 1
106 161 1
106 162 1
106 163 1
106 164 1
106 165 1
106 166 1
106 167 1
106 168 1
106 169 1
106 170 1
106 171 1
106 172 1
106 173 1
106 174 1
106 175 1
106 176 1
106 177 1
106 178 1
106 182 1
106 183 1
106 184 1
106 185 1
106 186 1
106 187 1
106 188 1
106 189 1
106 190 1
106 191 1
106 192 1
106 193 1
106 194 1
106 195 1
106 196 1
106 197 1
106 198 1
106 199 1
106 200 1
107 109 1
107 110 1
107 111 1
107 112 1
107 113 1
107 114 1
107 115 1
107 116 1
107 117 1
107 118 1
107 119 1
107 120 1
107 121 1
107 122 1
107 123 1
107 124 1
107 125 1
107 126 1
107 127 1
107 128 1
107 129 1
107 130 1
107 131 1
107 132 1
107 133 1
107 134 1
107 135 1
107 136 1
107 137 1
107 138 1
107 139 1
107 140 1
107 141 1
107 142 1
107 146 1
107 147 1
107 148 1
107 149 1
107 150 1
107 151 1
107 152 1
107 153 1
107 154 1
107 155 1
107 156 1
107 157 1
107 158 1
107 159 1
107 160 1
107 161 1
107 162 1
107 163 1
107 164 1
107 165 1
107 166 1
107 167 1
107 168 1
107 169 1
107 170 1
107 171 1
107 172 1
107 173 1
107 174 1
107 175 1
107 176 1
107 177 1
107 178 1
107 179 1
107 183 1
107 184 1
107 185 1
107 186 1
107 187 1
107 188 1
107 189 1
107 190 1
107 191 1
107 192 1
107 193 1
107 194 1
107 195 1
107 196 1
107 197 1
107 198 1
107 199 1
107 200 1
108 110 1
108 111 1
108 112 1
108 113 1
108 114 1
108 115 1
108 116 1
108 117 1
108 118 1
108 119 1
108 120 1
108 121 1
108 122 1
108 123 1
108 124 1
108 125 1
108 126 1
108 127 1
108 128 1
108 129 1
108 130 1
108 131 1
108 132 1
108 133 1
108 134 1
108 135 1
108 136 1
108 137 1
108 138 1
108 139 1
108 140 1
108 141 1
108 142 1
108 143 1
108 147 1
108 148 1
108 149 1
108 150 1
108 151 1
108 152 1
108 153 1
108 154 1
108 155 1
108 156 1
108 157 1
108 158 1
108 159 1
108 160 1
108 161 1
108 162 1
108 163 1
108 164 1
108 165 1
108 166 1
108 167 1
108 168 1
108 169 1
108 170 1
108 171 1
108 172 1
108 173 1
108 174 1
108 175 1
108 176 1
108 177 1
108 178 1
108 179 1
108 180 1
108 184 1
108 185 1
108 186 1
108 187 1
108 188 1
108 189 1
108 190 1
108 191 1
108 192 1
108 193 1
108 194 1
108 195 1
108 196 1
108 197 1
108 198 1
108 199 1
108 200 1
109 111 1
109 112 1
109 113 1
109 114 1
109 115 1
109 116 1
109 117 1
109 118 1
109 119 1
109 120 1
109 121 1
109 122 1
109 123 1
109 124 1
109 125 1
109 126 1
109 127 1
109 128 1
109 129 1
109 130 1
109 131 1
109 132 1
109 133 1
109 134 1
109 135 1
109 136 1
109 137 1
109 138 1
109 139 1
109 140 1
109 141 1
109 142 1
109 143 1
109 144 1
109 148 1
109 149 1
109 150 1
109 151 1
109 152 1
109 153 1
109 154 1
109 155 1
109 156 1
109 157 1
109 158 1
109 159 1
109 160 1
109 161 1
109 162 1
109 163 1
109 164 1
109 165 1
109 166 1
109 167 1
109 168 1
109 169 1
109 170 1
109 171 1
109 172 1
109 173 1
109 174 1
109 175 1
109 176 1
109 177 1
109 178 1
109 179 1
109 180 1
109 181 1
109 185 1
109 186 1
109 187 1
109 188 1
109 189 1
109 190 1
109 191 1
109 192 1
109 193 1
109 194 1
109 195 1
109 196 1
109 197 1
109 198 1
109 199 1
109 200 1
110 112 1
110 113 1
110 114 1
110 115 1
110 116 1
110 117 1
110 118 1
110 119 1
110 120 1
110 121 1
110 122 1
110 123 1
110 124 1
110 125 1
110 126 1
110 127 1
110 128 1
110 129 1
110 130 1
110 131 1
110 132 1
110 133 1
110 134 1
110 135 1
110 136 1
110 137 1
110 138 1
110 139 1
110 140 1
110 141 1
110 142 1
110 143 1
110 144 1
110 145 1
110 149 1
110 150 1
110 151 1
110 152 1
110 153 1
110 154 1
110 155 1
110 156 1
110 157 1
110 158 1
110 159 1
110 160 1
110 161 1
110 162 1
110 163 1
110 164 1
110 165 1
110 166 1
110 167 1
110 168 1
110 169 1
110 170 1
110 171 1
110 172 1
110 173 1
110 174 1
110 175 1
110 176 1
110 177 1
110 178 1
110 179 1
110 180 1
110 181 1
110 182 1
110 186 1
110 187 1
110 188 1
110 189 1
110 190 1
110 191 1
110 192 1
110 193 1
110 194 1
110 195 1
110 196 1
110 197 1
110 198 1
110 199 1
110 200 1
111 113 1
111 114 1
111 115 1
111 116 1
111 117 1
111 118 1
111 119 1
111 120 1
111 121 1
111 122 1
111 123 1
111 124 1
111 125 1
111 126 1
111 127 1
111 128 1
111 129 1
111 130 1
111 131 1
111 132 1
111 133 1
111 134 1
111 135 1
111 136 1
111 137 1
111 138 1
111 139 1
111 140 1
111 141 1
111 142 1
111 143 1
111 144 1
111 145 1
111 146 1
111 150 1
111 151 1
111 152 1
111 153 1
111 154 1
111 155 1
111 156 1
111 157 1
111 158 1
111 159 1
111 160 1
111 161 1
111 162 1
111 163 1
111 164 1
111 165 1
111 166 1
111 167 1
111 168 1
111 169 1
111 170 1
111 171 1
111 172 1
111 173 1
111 174 1
111 175 1
111 176 1
111 177 1
111 178 1
111 179 1
111 180 1
111 181 1
111 182 1
111 183 1
111 187 1
111 188 1
111 189 1
111 190 1
111 191 1
111 192 1
111 193 1
111 194 1
111 195 1
111 196 1
111 197 1
111 198 1
111 199 1
111 200 1
112 114 1
112 115 1
112 116 1
112 117 1
112 118 1
112 119 1
112 120 1
112 121 1
112 122 1
112 123 1
112 124 1
112 125 1
112 126 1
112 127 1
112 128 1
112 129 1
112 130 1
112 131 1
112 132 1
112 133 1
112 134 1
112 135 1
112 136 1
112 137 1
112 138 1
112 139 1
112 140 1
112 141 1
112 142 1
112 143 1
112 144 1
112 145 1
112 146 1
112 147 1
112 151 1
112 152 1
112 153 1
112 154 1
112 155 1
112 156 1
112 157 1
112 158 1
112 159 1
112 160 1
112 161 1
112 162 1
112 163 1
112 164 1
112 165 1
112 166 1
112 167 1
112 168 1
112 169 1
112 170 1
112 171 1
112 172 1
112 173 1
112 174 1
112 175 1
112 176 1
112 177 1
112 178 1
112 179 1
112 180 1
112 181 1
112 182 1
112 183 1
112 184 1
112 188 1
112 189 1
112 190 1
112 191 1
112 192 1
112 193 1
112 194 1
112 195 1
112 196 1
112 197 1
112 198 1
112 199 1
112 200 1
113 115 1
113 116 1
113 117 1
113 118 1
113 119 1
113 120 1
113 121 1
113 122 1
113 123 1
113 124 1
113 125 1
113 126 1
113 127 1
113 128 1
113 129 1
113 130 1
113 131 1
113 132 1
113 133 1
113 134 1
113 135 1
113 136 1
113 137 1
113 138 1
113 139 1
113 140 1
113 141 1
113 142 1
113 143 1
113 144 1
113 145 1
113 146 1
113 147 1
113 148 1
113 152 1
113 153 1
113 154 1
113 155 1
113 156 1
113 157 1
113 158 1
113 159 1
113 160 1
113 161 1
113 162 1
113 163 1
113 164 1
113 165 1
113 166 1
113 167 1
113 168 1
113 169 1
113 170 1
113 171 1
113 172 1
113 173 1
113 174 1
113 175 1
113 176 1
113 177 1
113 178 1
113 179 1
113 180 1
113 181 1
113 182 1
113 183 1
113 184 1
113 185 1
113 189 1
113 190 1
113 191 1
113 192 1
113 193 1
113 194 1
113 195 1
113 196 1
113 197 1
113 198 1
113 199 1
113 200 1
114 116 1
114 117 1
114 118 1
114 119 1
114 120 1
114 121 1
114 122 1
114 123 1
114 124 1
114 125 1
114 126 1
114 127 1
114 128 1
114 129 1
114 130 1
114 131 1
114 132 1
114 133 1
114 134 1
114 135 1
114 136 1
114 137 1
114 138 1
114 139 1
114 140 1
114 141 1
114 142 1
114 143 1
114 144 1
114 145 1
114 146 1
114 147 1
114 148 1
114 149 1
114 153 1
114 154 1
114 155 1
114 156 1
114 157 1
114 158 1
114 159 1
114 160 1
114 161 1
114 162 1
114 163 1
114 164 1
114 165 1
114 166 1
114 167 1
114 168 1
114 169 1
114 170 1
114 171 1
114 172 1
114 173 1
114 174 1
114 175 1
114 176 1
114 177 1
114 178 1
114 179 1
114 180 1
114 181 1
114 182 1
114 183 1
114 184 1
114 185 1
114 186 1
114 190 1
114 191 1
114 192 1
114 193 1
114 194 1
114 195 1
114 196 1
114 197 1
114 198 1
114 199 1
114 200 1
115 117 1
115 118 1
115 119 1
115 120 1
115 121 1
115 122 1
115 123 1
115 124 1
115 125 1
115 126 1
115 127 1
115 128 1
115 129 1
115 130 1
115 131 1
115 132 1
115 133 1
115 134 1
115 135 1
115 136 1
115 137 1
115 138 1
115 139 1
115 140 1
115 141 1
115 142 1
115 143 1
115 144 1
115 145 1
115 146 1
115 147 1
115 148 1
115 149 1
115 150 1
115 154 1
115 155 1
115 156 1
115 157 1
115 158 1
115 159 1
115 160 1
115 161 1
115 162 1
115 163 1
115 164 1
115 165 1
115 166 1
115 167 1
115 168 1
115 169 1
115 170 1
115 171 1
115 172 1
115 173 1
115 174 1
115 175 1
115 176 1
115 177 1
115 178 1
115 179 1
115 180 1
115 181 1
115 182 1
115 183 1
115 184 1
115 185 1
115 186 1
115 187 1
115 191 1
115 192 1
115 193 1
115 194 1
115 195 1
115 196 1
115 197 1
115 198 1
115 199 1
115 200 1
116 118 1
116 119 1
116 120 1
116 121 1
116 122 1
116 123 1
116 124 1
116 125 1
116 126 1
116 127 1
116 128 1
116 129 1
116 130 1
116 131 1
116 132 1
116 133 1
116 134 1
116 135 1
116 136 1
116 137 1
116 138 1
116 139 1
116 140 1
116 141 1
116 142 1
116 143 1
116 144 1
116 145 1
116 146 1
116 147 1
116 148 1
116 149 1
116 150 1
116 151 1
116 155 1
116 156 1
116 157 1
116 158 1
116 159 1
116 160 1
116 161 1
116 162 1
116 163 1
116 164 1
116 165 1
116 166 1
116 167 1
116 168 1
116 169 1
116 170 1
116 171 1
116 172 1
116 173 1
116 174 1
116 175 1
116 176 1
116 177 1
116 178 1
116 179 1
116 180 1
116 181 1
116 182 1
116 183 1
116 184 1
116 185 1
116 186 1
116 187 1
116 188 1
116 192 1
116 193 1
116 194 1
116 195 1
116 196 1
116 197 1
116 198 1
116 199 1
116 200 1
117 119 1
117 120 1
117 121 1
117 122 1
117 123 1
117 124 1
117 125 1
117 126 1
117 127 1
117 128 1
117 129 1
117 130 1
117 131 1
117 132 1
117 133 1
117 134 1
117 135 1
117 136 1
117 137 1
117 138 1
117 139 1
117 140 1
117 141 1
117 142 1
117 143 1
117 144 1
117 145 1
117 146 1
117 147 1
117 148 1
117 149 1
117 150 1
117 151 1
117 152 1
117 156 1
117 157 1
117 158 1
117 159 1
117 160 1
117 161 1
117 162 1
117 163 1
117 164 1
117 165 1
117 166 1
117 167 1
117 168 1
117 169 1
117 170 1
117 171 1
117 172 1
117 173 1
117 174 1
117 175 1
117 176 1
117 177 1
117 178 1
117 179 1
117 180 1
117 181 1
117 182 1
117 183 1
117 184 1
117 185 1
117 186 1
117 187 1
117 188 1
117 189 1
117 193 1
117 194 1
117 195 1
117 196 1
117 197 1
117 198 1
117 199 1
117 200 1
118 120 1
118 121 1
118 122 1
118 123 1
118 124 1
118 125 1
118 126 1
118 127 1
118 128 1
118 129 1
118 130 1
118 131 1
118 132 1
118 133 1
118 134 1
118 135 1
118 136 1
118 137 1
118 138 1
118 139 1
118 140 1
118 141 1
118 142 1
118 143 1
118 144 1
118 145 1
118 146 1
118 147 1
118 148 1
118 149 1
118 150 1
118 151 1
118 152 1
118 153 1
118 157 1
118 158 1
118 159 1
118 160 1
118 161 1
118 162 1
118 163 1
118 164 1
118 165 1
118 166 1
118 167 1
118 168 1
118 169 1
118 170 1
118 171 1
118 172 1
118 173 1
118 174 1
118 175 1
118 176 1
118 177 1
118 178 1
118 179 1
118 180 1
118 181 1
118 182 1
118 183 1
118 184 1
118 185 1
118 186 1
118 187 1
118 188 1
118 189 1
118 190 1
118 194 1
118 195 1
118 196 1
118 197 1
118 198 1
118 199 1
118 200 1
119 121 1
119 122 1
119 123 1
119 124 1
119 125 1
119 126 1
119 127 1
119 128 1
119 129 1
119 130 1
119 131 1
119 132 1
119 133 1
119 134 1
119 135 1
119 136 1
119 137 1
119 138 1
119 139 1
119 140 1
119 141 1
119 142 1
119 143 1
119 144 1
119 145 1
119 146 1
119 147 1
119 148 1
119 149 1
119 150 1
119 151 1
119 152 1
119 153 1
119 154 1
119 158 1
119 159 1
119 160 1
119 161 1
119 162 1
119 163 1
119 164 1
119 165 1
119 166 1
119 167 1
119 168 1
119 169 1
119 170 1
119 171 1
119 172 1
119 173 1
119 174 1
119 175 1
119 176 1
119 177 1
119 178 1
119 179 1
119 180 1
119 181 1
119 182 1
119 183 1
119 184 1
119 185 1
119 186 1
119 187 1
119 188 1
119 189 1
119 190 1
119 191 1
119 195 1
119 196 1
119 197 1
119 198 1
119 199 1
119 200 1
120 122 1
120 123 1
120 124 1
120 125 1
120 126 1
120 127 1
120 128 1
120 129 1
120 130 1
120 131 1
120 132 1
120 133 1
120 134 1
120 135 1
120 136 1
120 137 1
120 138 1
120 139 1
120 140 1
120 141 1
120 142 1
120 143 1
120 144 1
120 145 1
120 146 1
120 147 1
120 148 1
120 149 1
120 150 1
120 151 1
120 152 1
120 153 1
120 154 1
120 155 1
120 159 1
120 160 1
120 161 1
120 162 1
120 163 1
120 164 1
120 165 1
120 166 1
120 167 1
120 168 1
120 169 1
120 170 1
120 171 1
120 172 1
120 173 1
120 174 1
120 175 1
120 176 1
120 177 1
120 178 1
120 179 1
120 180 1
120 181 1
120 182 1
120 183 1
120 184 1
120 185 1
120 186 1
120 187 1
120 188 1
120 189 1
120 190 1
120 191 1
120 192 1
120 196 1
120 197 1
120 198 1
120 199 1
120 200 1
121 123 1
121 124 1
121 125 1
121 126 1
121 127 1
121 128 1
121 129 1
121 130 1
121 131 1
121 132 1
121 133 1
121 134 1
121 135 1
121 136 1
121 137 1
121 138 1
121 139 1
121 140 1
121 141 1
121 142 1
121 143 1
121 144 1
121 145 1
121 146 1
121 147 1
121 148 1
121 149 1
121 150 1
121 151 1
121 152 1
121 153 1
121 154 1
121 155 1
121 156 1
121 160 1
121 161 1
121 162 1
121 163 1
121 164 1
121 165 1
121 166 1
121 167 1
121 168 1
121 169 1
121 170 1
121 171 1
121 172 1
121 173 1
121 174 1
121 175 1
121 176 1
121 177 1
121 178 1
121 179 1
121 180 1
121 181 1
121 182 1
121 183 1
121 184 1
121 185 1
121 186 1
121 187 1
121 188 1
121 189 1
121 190 1
121 191 1
121 192 1
121 193 1
121 197 1
121 198 1
121 199 1
121 200 1
122 124 1
122 125 1
122 126 1
122 127 1
122 128 1
122 129 1
122 130 1
122 131 1
122 132 1
122 133 1
122 134 1
122 135 1
122 136 1
122 137 1
122 138 1
122 139 1
122 140 1
122 141 1
122 142 1
122 143 1
122 144 1
122 145 1
122 146 1
122 147 1
122 148 1
122 149 1
122 150 1
122 151 1
122 152 1
122 153 1
122 154 1
122 155 1
122 156 1
122 157 1
122 161 1
122 162 1
122 163 1
122 164 1
122 165 1
122 166 1
122 167 1
122 168 1
122 169 1
122 170 1
122 171 1
122 172 1
122 173 1
122 174 1
122 175 1
122 176 1
122 177 1
122 178 1
122 179 1
122 180 1
122 181 1
122 182 1
122 183 1
122 184 1
122 185 1
122 186 1
122 187 1
122 188 1
122 189 1
122 190 1
122 191 1
122 192 1
122 193 1
122 194 1
122 198 1
122 199 1
122 200 1
123 125 1
123 126 1
123 127 1
123 128 1
123 129 1
123 130 1
123 131 1
123 132 1
123 133 1
123 134 1
123 135 1
123 136 1
123 137 1
123 138 1
123 139 1
123 140 1
123 141 1
123 142 1
123 143 1
123 144 1
123 145 1
123 146 1
123 147 1
123 148 1
123 149 1
123 150 1
123 151 1
123 152 1
123 153 1
123 154 1
123 155 1
123 156 1
123 157 1
123 158 1
123 162 1
123 163 1
123 164 1
123 165 1
123 166 1
123 167 1
123 168 1
123 169 1
123 170 1
123 171 1
123 172 1
123 173 1
123 174 1
123 175 1
123 176 1
123 177 1
123 178 1
123 179 1
123 180 1
123 181 1
123 182 1
123 183 1
123 184 1
123 185 1
123 186 1
123 187 1
123 188 1
123 189 1
123 190 1
123 191 1
123 192 1
123 193 1
123 194 1
123 195 1
123 199 1
123 200 1
124 126 1
124 127 1
124 128 1
124 129 1
124 130 1
124 131 1
124 132 1
124 133 1
124 134 1
124 135 1
124 136 1
124 137 1
124 138 1
124 139 1
124 140 1
124 141 1
124 142 1
124 143 1
124 144 1
124 145 1
124 146 1
124 147 1
124 148 1
124 149 1
124 150 1
124 151 1
124 152 1
124 153 1
124 154 1
124 155 1
124 156 1
124 157 1
124 158 1
124 159 1
124 163 1
124 164 1
124 165 1
124 166 1
124 167 1
124 168 1
124 169 1
124 170 1
124 171 1
124 172 1
124 173 1
124 174 1
124 175 1
124 176 1
124 177 1
124 178 1
124 179 1
124 180 1
124 181 1
124 182 1
124 183 1
124 184 1
124 185 1
124 186 1
124 187 1
124 188 1
124 189 1
124 190 1
124 191 1
124 192 1
124 193 1
124 194 1
124 195 1
124 196 1
124 200 1
125 127 1
125 128 1
125 129 1
125 130 1
125 131 1
125 132 1
125 133 1
125 134 1
125 135 1
125 136 1
125 137 1
125 138 1
125 139 1
125 140 1
125 141 1
125 142 1
125 143 1
125 144 1
125 145 1
125 146 1
125 147 1
125 148 1
125 149 1
125 150 1
125 151 1
125 152 1
125 153 1
125 154 1
125 155 1
125 156 1
125 157 1
125 158 1
125 159 1
125 160 1
125 164 1
125 165 1
125 166 1
125 167 1
125 168 1
125 169 1
125 170 1
125 171 1
125 172 1
125 173 1
125 174 1
125 175 1
125 176 1
125 177 1
125 178 1
125 179 1
125 180 1
125 181 1
125 182 1
125 183 1
125 184 1
125 185 1
125 186 1
125 187 1
125 188 1
125 189 1
125 190 1
125 191 1
125 192 1
125 193 1
125 194 1
125 195 1
125 196 1
125 197 1
126 128 1
126 129 1
126 130 1
126 131 1
126 132 1
126 133 1
126 134 1
126 135 1
126 136 1
126 137 1
126 138 1
126 139 1
126 140 1
126 141 1
126 142 1
126 143 1
126 144 1
126 145 1
126 146 1
126 147 1
126 148 1
126 149 1
126 150 1
126 151 1
126 152 1
126 153 1
126 154 1
126 155 1
126 156 1
126 157 1
126 158 1
126 159 1
126 160 1
126 161 1
126 165 1
126 166 1
126 167 1
126 168 1
126 169 1
126 170 1
126 171 1
126 172 1
126 173 1
126 174 1
126 175 1
126 176 1
126 177 1
126 178 1
126 179 1
126 180 1
126 181 1
126 182 1
126 183 1
126 184 1
126 185 1
126 186 1
126 187 1
126 188 1
126 189 1
126 190 1
126 191 1
126 192 1
126 193 1
126 194 1
126 195 1
126 196 1
126 197 1
126 198 1
127 129 1
127 130 1
127 131 1
127 132 1
127 133 1
127 134 1
127 135 1
127 136 1
127 137 1
127 138 1
127 139 1
127 140 1
127 141 1
127 142 1
127 143 1
127 144 1
127 145 1
127 146 1
127 147 1
127 148 1
127 149 1
127 150 1
127 151 1
127 152 1
127 153 1
127 154 1
127 155 1
127 156 1
127 157 1
127 158 1
127 159 1
127 160 1
127 161 1
127 162 1
127 166 1
127 167 1
127 168 1
127 169 1
127 170 1
127 171 1
127 172 1
127 173 1
127 174 1
127 175 1
127 176 1
127 177 1
127 178 1
127 179 1
127 180 1
127 181 1
127 182 1
127 183 1
127 184 1
127 185 1
127 186 1
127 187 1
127 188 1
127 189 1
127 190 1
127 191 1
127 192 1
127 193 1
127 194 1
127 195 1
127 196 1
127 197 1
127 198 1
127 199 1
128 130 1
128 131 1
128 132 1
128 133 1
128 134 1
128 135 1
128 136 1
128 137 1
128 138 1
128 139 1
128 140 1
128 141 1
128 142 1
128 143 1
128 144 1
128 145 1
128 146 1
128 147 1
128 148 1
128 149 1
128 150 1
128 151 1
128 152 1
128 153 1
128 154 1
128 155 1
128 156 1
128 157 1
128 158 1
128 159 1
128 160 1
128 161 1
128 162 1
128 163 1
128 167 1
128 168 1
128 169 1
128 170 1
128 171 1
128 172 1
128 173 1
128 174 1
128 175 1
128 176 1
128 177 1
128 178 1
128 179 1
128 180 1
128 181 1
128 182 1
128 183 1
128 184 1
128 185 1
128 186 1
128 187 1
128 188 1
128 189 1
128 190 1
128 191 1
128 192 1
128 193 1
128 194 1
128 195 1
128 196 1
128 197 1
128 198 1
128 199 1
128 200 1
129 131 1
129 132 1
129 133 1
129 134 1
129 135 1
129 136 1
129 137 1
129 138 1
129 139 1
129 140 1
129 141 1
129 142 1
129 143 1
129 144 1
129 145 1
129 146 1
129 147 1
129 148 1
129 149 1
129 150 1
129 151 1
129 152 1
129 153 1
129 154 1
129 155 1
129 156 1
129 157 1
129 158 1
129 159 1
129 160 1
129 161 1
129 162 1
129 163 1
129 164 1
129 168 1
129 169 1
129 170 1
129 171 1
129 172 1
129 173 1
129 174 1
129 175 1
129 176 1
129 177 1
129 178 1
129 179 1
129 180 1
129 181 1
129 182 1
129 183 1
129 184 1
129 185 1
129 186 1
129 187 1
129 188 1
129 189 1
129 190 1
129 191 1
129 192 1
129 193 1
129 194 1
129 195 1
129 196 1
129 197 1
129 198 1
129 199 1
129 200 1
130 132 1
130 133 1
130 134 1
130 135 1
130 136 1
130 137 1
130 138 1
130 139 1
130 140 1
130 141 1
130 142 1
130 143 1
130 144 1
130 145 1
130 146 1
130 147 1
130 148 1
130 149 1
130 150 1
130 151 1
130 152 1
130 153 1
130 154 1
130 155 1
130 156 1
130 157 1
130 158 1
130 159 1
130 160 1
130 161 1
130 162 1
130 163 1
130 164 1
130 165 1
130 169 1
130 170 1
130 171 1
130 172 1
130 173 1
130 174 1
130 175 1
130 176 1
130 177 1
130 178 1
130 179 1
130 180 1
130 181 1
130 182 1
130 183 1
130 184 1
130 185 1
130 186 1
130 187 1
130 188 1
130 189 1
130 190 1
130 191 1
130 192 1
130 193 1
130 194 1
130 195 1
130 196 1
130 197 1
130 198 1
130 199 1
130 200 1
131 133 1
131 134 1
131 135 1
131 136 1
131 137 1
131 138 1
131 139 1
131 140 1
131 141 1
131 142 1
131 143 1
131 144 1
131 145 1
131 146 1
131 147 1
131 148 1
131 149 1
131 150 1
131 151 1
131 152 1
131 153 1
131 154 1
131 155 1
131 156 1
131 157 1
131 158 1
131 159 1
131 160 1
131 161 1
131 162 1
131 163 1
131 164 1
131 165 1
131 166 1
131 170 1
131 171 1
131 172 1
131 173 1
131 174 1
131 175 1
131 176 1
131 177 1
131 178 1
131 179 1
131 180 1
131 181 1
131 182 1
131 183 1
131 184 1
131 185 1
131 186 1
131 187 1
131 188 1
131 189 1
131 190 1
131 191 1
131 192 1
131 193 1
131 194 1
131 195 1
131 196 1
131 197 1
131 198 1
131 199 1
131 200 1
132 134 1
132 135 1
132 136 1
132 137 1
132 138 1
132 139 1
132 140 1
132 141 1
132 142 1
132 143 1
132 144 1
132 145 1
132 146 1
132 147 1
132 148 1
132 149 1
132 150 1
132 151 1
132 152 1
132 153 1
132 154 1
132 155 1
132 156 1
132 157 1
132 158 1
132 159 1
132 160 1
132 161 1
132 162 1
132 163 1
132 164 1
132 165 1
132 166 1
132 167 1
132 171 1
132 172 1
132 173 1
132 174 1
132 175 1
132 176 1
132 177 1
132 178 1
132 179 1
132 180 1
132 181 1
132 182 1
132 183 1
132 184 1
132 185 1
132 186 1
132 187 1
132 188 1
132 189 1
132 190 1
132 191 1
132 192 1
132 193 1
132 194 1
132 195 1
132 196 1
132 197 1
132 198 1
132 199 1
132 200 1
133 135 1
133 136 1
133 137 1
133 138 1
133 139 1
133 140 1
133 141 1
133 142 1
133 143 1
133 144 1
133 145 1
133 146 1
133 147 1
133 148 1
133 149 1
133 150 1
133 151 1
133 152 1
133 153 1
133 154 1
133 155 1
133 156 1
133 157 1
133 158 1
133 159 1
133 160 1
133 161 1
133 162 1
133 163 1
133 164 1
133 165 1
133 166 1
133 167 1
133 168 1
133 172 1
133 173 1
133 174 1
133 175 1
133 176 1
133 177 1
133 178 1
133 179 1
133 180 1
133 181 1
133 182 1
133 183 1
133 184 1
133 185 1
133 186 1
133 187 1
133 188 1
133 189 1
133 190 1
133 191 1
133 192 1
133 193 1
133 194 1
133 195 1
133 196 1
133 197 1
133 198 1
133 199 1
133 200 1
134 136 1
134 137 1
134 138 1
134 139 1
134 140 1
134 141 1
134 142 1
134 143 1
134 144 1
134 145 1
134 146 1
134 147 1
134 148 1
134 149 1
134 150 1
134 151 1
134 152 1
134 153 1
134 154 1
134 155 1
134 156 1
134 157 1
134 158 1
134 159 1
134 160 1
134 161 1
134 162 1
134 163 1
134 164 1
134 165 1
134 166 1
134 167 1
134 168 1
134 169 1
134 173 1
134 174 1
134 175 1
134 176 1
134 177 1
134 178 1
134 179 1
134 180 1
134 181 1
134 182 1
134 183 1
134 184 1
134 185 1
134 186 1
134 187 1
134 188 1
134 189 1
134 190 1
134 191 1
134 192 1
134 193 1
134 194 1
134 195 1
134 196 1
134 197 1
134 198 1
134 199 1
134 200 1
135 137 1
135 138 1
135 139 1
135 140 1
135 141 1
135 142 1
135 143 1
135 144 1
135 145 1
135 146 1
135 147 1
135 148 1
135 149 1
135 150 1
135 151 1
135 152 1
135 153 1
135 154 1
135 155 1
135 156 1
135 157 1
135 158 1
135 159 1
135 160 1
135 161 1
135 162 1
135 163 1
135 164 1
135 165 1
135 166 1
135 167 1
135 168 1
135 169 1
135 170 1
135 174 1
135 175 1
135 176 1
135 177 1
135 178 1
135 179 1
135 180 1
135 181 1
135 182 1
135 183 1
135 184 1
135 185 1
135 186 1
135 187 1
135 188 1
135 189 1
135 190 1
135 191 1
135 192 1
135 193 1
135 194 1
135 195 1
135 196 1
135 197 1
135 198 1
135 199 1
135 200 1
136 138 1
136 139 1
136 140 1
136 141 1
136 142 1
136 143 1
136 144 1
136 145 1
136 146 1
136 147 1
136 148 1
136 149 1
136 150 1
136 151 1
136 152 1
136 153 1
136 154 1
136 155 1
136 156 1
136 157 1
136 158 1
136 159 1
136 160 1
136 161 1
136 162 1
136 163 1
136 164 1
136 165 1
136 166 1
136 167 1
136 168 1
136 169 1
136 170 1
136 171 1
136 175 1
136 176 1
136 177 1
136 178 1
136 179 1
136 180 1
136 181 1
136 182 1
136 183 1
136 184 1
136 185 1
136 186 1
136 187 1
136 188 1
136 189 1
136 190 1
136 191 1
136 192 1
136 193 1
136 194 1
136 195 1
136 196 1
136 197 1
136 198 1
136 199 1
136 200 1
137 139 1
137 140 1
137 141 1
137 142 1
137 143 1
137 144 1
137 145 1
137 146 1
137 147 1
137 148 1
137 149 1
137 150 1
137 151 1
137 152 1
137 153 1
137 154 1
137 155 1
137 156 1
137 157 1
137 158 1
137 159 1
137 160 1
137 161 1
137 162 1
137 163 1
137 164 1
137 165 1
137 166 1
137 167 1
137 168 1
137 169 1
137 170 1
137 171 1
137 172 1
137 176 1
137 177 1
137 178 1
137 179 1
137 180 1
137 181 1
137 182 1
137 183 1
137 184 1
137 185 1
137 186 1
137 187 1
137 188 1
137 189 1
137 190 1
137 191 1
137 192 1
137 193 1
137 194 1
137 195 1
137 196 1
137 197 1
137 198 1
137 199 1
137 200 1
138 140 1
138 141 1
138 142 1
138 143 1
138 144 1
138 145 1
138 146 1
138 147 1
138 148 1
138 149 1
138 150 1
138 151 1
138 152 1
138 153 1
138 154 1
138 155 1
138 156 1
138 157 1
138 158 1
138 159 1
138 160 1
138 161 1
138 162 1
138 163 1
138 164 1
138 165 1
138 166 1
138 167 1
138 168 1
138 169 1
138 170 1
138 171 1
138 172 1
138 173 1
138 177 1
138 178 1
138 179 1
138 180 1
138 181 1
138 182 1
138 183 1
138 184 1
138 185 1
138 186 1
138 187 1
138 188 1
138 189 1
138 190 1
138 191 1
138 192 1
138 193 1
138 194 1
138 195 1
138 196 1
138 197 1
138 198 1
138 199 1
138 200 1
139 141 1
139 142 1
139 143 1
139 144 1
139 145 1
139 146 1
139 147 1
139 148 1
139 149 1
139 150 1
139 151 1
139 152 1
139 153 1
139 154 1
139 155 1
139 156 1
139 157 1
139 158 1
139 159 1
139 160 1
139 161 1
139 162 1
139 163 1
139 164 1
139 165 1
139 166 1
139 167 1
139 168 1
139 169 1
139 170 1
139 171 1
139 172 1
139 173 1
139 174 1
139 178 1
139 179 1
139 180 1
139 181 1
139 182 1
139 183 1
139 184 1
139 185 1
139 186 1
139 187 1
139 188 1
139 189 1
139 190 1
139 191 1
139 192 1
139 193 1
139 194 1
139 195 1
139 196 1
139 197 1
139 198 1
139 199 1
139 200 1
140 142 1
140 143 1
140 144 1
140 145 1
140 146 1
140 147 1
140 148 1
140 149 1
140 150 1
140 151 1
140 152 1
140 153 1
140 154 1
140 155 1
140 156 1
140 157 1
140 158 1
140 159 1
140 160 1
140 161 1
140 162 1
140 163 1
140 164 1
140 165 1
140 166 1
140 167 1
140 168 1
140 169 1
140 170 1
140 171 1
140 172 1
140 173 1
140 174 1
140 175 1
140 179 1
140 180 1
140 181 1
140 182 1
140 183 1
140 184 1
140 185 1
140 186 1
140 187 1
140 188 1
140 189 1
140 190 1
140 191 1
140 192 1
140 193 1
140 194 1
140 195 1
140 196 1
140 197 1
140 198 1
140 199 1
140 200 1
141 143 1
141 144 1
141 145 1
141 146 1
141 147 1
141 148 1
141 149 1
141 150 1
141 151 1
141 152 1
141 153 1
141 154 1
141 155 1
141 156 1
141 157 1
141 158 1
141 159 1
141 160 1
141 161 1
141 162 1
141 163 1
141 164 1
141 165 1
141 166 1
141 167 1
141 168 1
141 169 1
141 170 1
141 171 1
141 172 1
141 173 1
141 174 1
141 175 1
141 176 1
141 180 1
141 181 1
141 182 1
141 183 1
141 184 1
141 185 1
141 186 1
141 187 1
141 188 1
141 189 1
141 190 1
141 191 1
141 192 1
141 193 1
141 194 1
141 195 1
141 196 1
141 197 1
141 198 1
141 199 1
141 200 1
142 144 1
142 145 1
142 146 1
142 147 1
142 148 1
142 149 1
142 150 1
142 151 1
142 152 1
142 153 1
142 154 1
142 155 1
142 156 1
142 157 1
142 158 1
142 159 1
142 160 1
142 161 1
142 162 1
142 163 1
142 164 1
142 165 1
142 166 1
142 167 1
142 168 1
142 169 1
142 170 1
142 171 1
142 172 1
142 173 1
142 174 1
142 175 1
142 176 1
142 177 1
142 181 1
142 182 1
142 183 1
142 184 1
142 185 1
142 186 1
142 187 1
142 188 1
142 189 1
142 190 1
142 191 1
142 192 1
142 193 1
142 194 1
142 195 1
142 196 1
142 197 1
142 198 1
142 199 1
142 200 1
143 145 1
143 146 1
143 147 1
143 148 1
143 149 1
143 150 1
143 151 1
143 152 1
143 153 1
143 154 1
143 155 1
143 156 1
143 157 1
143 158 1
143 159 1
143 160 1
143 161 1
143 162 1
143 163 1
143 164 1
143 165 1
143 166 1
143 167 1
143 168 1
143 169 1
143 170 1
143 171 1
143 172 1
143 173 1
143 174 1
143 175 1
143 176 1
143 177 1
143 178 1
143 182 1
143 183 1
143 184 1
143 185 1
143 186 1
143 187 1
143 188 1
143 189 1
143 190 1
143 191 1
143 192 1
143 193 1
143 194 1
143 195 1
143 196 1
143 197 1
143 198 1
143 199 1
143 200 1
144 146 1
144 147 1
144 148 1
144 149 1
144 150 1
144 151 1
144 152 1
144 153 1
144 154 1
144 155 1
144 156 1
144 157 1
144 158 1
144 159 1
144 160 1
144 161 1
144 162 1
144 163 1
144 164 1
144 165 1
144 166 1
144 167 1
144 168 1
144 169 1
144 170 1
144 171 1
144 172 1
144 173 1
144 174 1
144 175 1
144 176 1
144 177 1
144 178 1
144 179 1
144 183 1
144 184 1
144 185 1
144 186 1
144 187 1
144 188 1
144 189 1
144 190 1
144 191 1
144 192 1
144 193 1
144 194 1
144 195 1
144 196 1
144 197 1
144 198 1
144 199 1
144 200 1
145 147 1
145 148 1
145 149 1
145 150 1
145 151 1
145 152 1
145 153 1
145 154 1
145 155 1
145 156 1
145 157 1
145 158 1
145 159 1
145 160 1
145 161 1
145 162 1
145 163 1
145 164 1
145 165 1
145 166 1
145 167 1
145 168 1
145 169 1
145 170 1
145 171 1
145 172 1
145 173 1
145 174 1
145 175 1
145 176 1
145 177 1
145 178 1
145 179 1
145 180 1
145 184 1
145 185 1
145 186 1
145 187 1
145 188 1
145 189 1
145 190 1
145 191 1
145 192 1
145 193 1
145 194 1
145 195 1
145 196 1
145 197 1
145 198 1
145 199 1
145 200 1
146 148 1
146 149 1
146 150 1
146 151 1
146 152 1
146 153 1
146 154 1
146 155 1
146 156 1
146 157 1
146 158 1
146 159 1
146 160 1
146 161 1
146 162 1
146 163 1
146 164 1
146 165 1
146 166 1
146 167 1
146 168 1
146 169 1
146 170 1
146 171 1
146 172 1
146 173 1
146 174 1
146 175 1
146 176 1
146 177 1
146 178 1
146 179 1
146 180 1
146 181 1
146 185 1
146 186 1
146 187 1
146 188 1
146 189 1
146 190 1
146 191 1
146 192 1
146 193 1
146 194 1
146 195 1
146 196 1
146 197 1
146 198 1
146 199 1
146 200 1
147 149 1
147 150 1
147 151 1
147 152 1
147 153 1
147 154 1
147 155 1
147 156 1
147 157 1
147 158 1
147 159 1
147 160 1
147 161 1
147 162 1
147 163 1
147 164 1
147 165 1
147 166 1
147 167 1
147 168 1
147 169 1
147 170 1
147 171 1
147 172 1
147 173 1
147 174 1
147 175 1
147 176 1
147 177 1
147 178 1
147 179 1
147 180 1
147 181 1
147 182 1
147 186 1
147 187 1
147 188 1
147 189 1
147 190 1
147 191 1
147 192 1
147 193 1
147 194 1
147 195 1
147 196 1
147 197 1
147 198 1
147 199 1
147 200 1
148 150 1
148 151 1
148 152 1
148 153 1
148 154 1
148 155 1
148 156 1
148 157 1
148 158 1
148 159 1
148 160 1
148 161 1
148 162 1
148 163 1
148 164 1
148 165 1
148 166 1
148 167 1
148 168 1
148 169 1
148 170 1
148 171 1
148 172 1
148 173 1
148 174 1
148 175 1
148 176 1
148 177 1
148 178 1
148 179 1
148 180 1
148 181 1
148 182 1
148 183 1
148 187 1
148 188 1
148 189 1
148 190 1
148 191 1
148 192 1
148 193 1
148 194 1
148 195 1
148 196 1
148 197 1
148 198 1
148 199 1
148 200 1
149 151 1
149 152 1
149 153 1
149 154 1
149 155 1
149 156 1
149 157 1
149 158 1
149 159 1
149 160 1
149 161 1
149 162 1
149 163 1
149 164 1
149 165 1
149 166 1
149 167 1
149 168 1
149 169 1
149 170 1
149 171 1
149 172 1
149 173 1
149 174 1
149 175 1
149 176 1
149 177 1
149 178 1
149 179 1
149 180 1
149 181 1
149 182 1
149 183 1
149 184 1
149 188 1
149 189 1
149 190 1
149 191 1
149 192 1
149 193 1
149 194 1
149 195 1
149 196 1
149 197 1
149 198 1
149 199 1
149 200 1
150 152 1
150 153 1
150 154 1
150 155 1
150 156 1
150 157 1
150 158 1
150 159 1
150 160 1
150 161 1
150 162 1
150 163 1
150 164 1
150 165 1
150 166 1
150 167 1
150 168 1
150 169 1
150 170 1
150 171 1
150 172 1
150 173 1
150 174 1
150 175 1
150 176 1
150 177 1
150 178 1
150 179 1
150 180 1
150 181 1
150 182 1
150 183 1
150 184 1
150 185 1
150 189 1
150 190 1
150 191 1
150 192 1
150 193 1
150 194 1
150 195 1
150 196 1
150 197 1
150 198 1
150 199 1
150 200 1
151 153 1
151 154 1
151 155 1
151 156 1
151 157 1
151 158 1
151 159 1
151 160 1
151 161 1
151 162 1
151 163 1
151 164 1
151 165 1
151 166 1
151 167 1
151 168 1
151 169 1
151 170 1
151 171 1
151 172 1
151 173 1
151 174 1
151 175 1
151 176 1
151 177 1
151 178 1
151 179 1
151 180 1
151 181 1
151 182 1
151 183 1
151 184 1
151 185 1
151 186 1
151 190 1
151 191 1
151 192 1
151 193 1
151 194 1
151 195 1
151 196 1
151 197 1
151 198 1
151 199 1
151 200 1
152 154 1
152 155 1
152 156 1
152 157 1
152 158 1
152 159 1
152 160 1
152 161 1
152 162 1
152 163 1
152 164 1
152 165 1
152 166 1
152 167 1
152 168 1
152 169 1
152 170 1
152 171 1
152 172 1
152 173 1
152 174 1
152 175 1
152 176 1
152 177 1
152 178 1
152 179 1
152 180 1
152 181 1
152 182 1
152 183 1
152 184 1
152 185 1
152 186 1
152 187 1
152 191 1
152 192 1
152 193 1
152 194 1
152 195 1
152 196 1
152 197 1
152 198 1
152 199 1
152 200 1
153 155 1
153 156 1
153 157 1
153 158 1
153 159 1
153 160 1
153 161 1
153 162 1
153 163 1
153 164 1
153 165 1
153 166 1
153 167 1
153 168 1
153 169 1
153 170 1
153 171 1
153 172 1
153 173 1
153 174 1
153 175 1
153 176 1
153 177 1
153 178 1
153 179 1
153 180 1
153 181 1
153 182 1
153 183 1
153 184 1
153 185 1
153 186 1
153 187 1
153 188 1
153 192 1
153 193 1
153 194 1
153 195 1
153 196 1
153 197 1
153 198 1
153 199 1
153 200 1
154 156 1
154 157 1
154 158 1
154 159 1
154 160 1
154 161 1
154 162 1
154 163 1
154 164 1
154 165 1
154 166 1
154 167 1
154 168 1
154 169 1
154 170 1
154 171 1
154 172 1
154 173 1
154 174 1
154 175 1
154 176 1
154 177 1
154 178 1
154 179 1
154 180 1
154 181 1
154 182 1
154 183 1
154 184 1
154 185 1
154 186 1
154 187 1
154 188 1
154 189 1
154 193 1
154 194 1
154 195 1
154 196 1
154 197 1
154 198 1
154 199 1
154 200 1
155 157 1
155 158 1
155 159 1
155 160 1
155 161 1
155 162 1
155 163 1
155 164 1
155 165 1
155 166 1
155 167 1
155 168 1
155 169 1
155 170 1
155 171 1
155 172 1
155 173 1
155 174 1
155 175 1
155 176 1
155 177 1
155 178 1
155 179 1
155 180 1
155 181 1
155 182 1
155 183 1
155 184 1
155 185 1
155 186 1
155 187 1
155 188 1
155 189 1
155 190 1
155 194 1
155 195 1
155 196 1
155 197 1
155 198 1
155 199 1
155 200 1
156 158 1
156 159 1
156 160 1
156 161 1
156 162 1
156 163 1
156 164 1
156 165 1
156 166 1
156 167 1
156 168 1
156 169 1
156 170 1
156 171 1
156 172 1
156 173 1
156 174 1
156 175 1
156 176 1
156 177 1
156 178 1
156 179 1
156 180 1
156 181 1
156 182 1
156 183 1
156 184 1
156 185 1
156 186 1
156 187 1
156 188 1
156 189 1
156 190 1
156 191 1
156 195 1
156 196 1
156 197 1
156 198 1
156 199 1
156 200 1
157 159 1
157 160 1
157 161 1
157 162 1
157 163 1
157 164 1
157 165 1
157 166 1
157 167 1
157 168 1
157 169 1
157 170 1
157 171 1
157 172 1
157 173 1
157 174 1
157 175 1
157 176 1
157 177 1
157 178 1
157 179 1
157 180 1
157 181 1
157 182 1
157 183 1
157 184 1
157 185 1
157 186 1
157 187 1
157 188 1
157 189 1
157 190 1
157 191 1
157 192 1
157 196 1
157 197 1
157 198 1
157 199 1
157 200 1
158 160 1
158 161 1
158 162 1
158 163 1
158 164 1
158 165 1
158 166 1
158 167 1
158 168 1
158 169 1
158 170 1
158 171 1
158 172 1
158 173 1
158 174 1
158 175 1
158 176 1
158 177 1
158 178 1
158 179 1
158 180 1
158 181 1
158 182 1
158 183 1
158 184 1
158 185 1
158 186 1
158 187 1
158 188 1
158 189 1
158 190 1
158 191 1
158 192 1
158 193 1
158 197 1
158 198 1
158 199 1
158 200 1
159 161 1
159 162 1
159 163 1
159 164 1
159 165 1
159 166 1
159 167 1
159 168 1
159 169 1
159 170 1
159 171 1
159 172 1
159 173 1
159 174 1
159 175 1
159 176 1
159 177 1
159 178 1
159 179 1
159 180 1
159 181 1
159 182 1
159 183 1
159 184 1
159 185 1
159 186 1
159 187 1
159 188 1
159 189 1
159 190 1
159 191 1
159 192 1
159 193 1
159 194 1
159 198 1
159 199 1
159 200 1
160 162 1
160 163 1
160 164 1
160 165 1
160 166 1
160 167 1
160 168 1
160 169 1
160 170 1
160 171 1
160 172 1
160 173 1
160 174 1
160 175 1
160 176 1
160 177 1
160 178 1
160 179 1
160 180 1
160 181 1
160 182 1
160 183 1
160 184 1
160 185 1
160 186 1
160 187 1
160 188 1
160 189 1
160 190 1
160 191 1
160 192 1
160 193 1
160 194 1
160 195 1
160 199 1
160 200 1
161 163 1
161 164 1
161 165 1
161 166 1
161 167 1
161 168 1
161 169 1
161 170 1
161 171 1
161 172 1
161 173 1
161 174 1
161 175 1
161 176 1
161 177 1
161 178 1
161 179 1
161 180 1
161 181 1
161 182 1
161 183 1
161 184 1
161 185 1
161 186 1
161 187 1
161 188 1
161 189 1
161 190 1
161 191 1
161 192 1
161 193 1
161 194 1
161 195 1
161 196 1
161 200 1
162 164 1
162 165 1
162 166 1
162 167 1
162 168 1
162 169 1
162 170 1
162 171 1
162 172 1
162 173 1
162 174 1
162 175 1
162 176 1
162 177 1
162 178 1
162 179 1
162 180 1
162 181 1
162 182 1
162 183 1
162 184 1
162 185 1
162 186 1
162 187 1
162 188 1
162 189 1
162 190 1
162 191 1
162 192 1
162 193 1
162 194 1
162 195 1
162 196 1
162 197 1
163 165 1
163 166 1
163 167 1
163 168 1
163 169 1
163 170 1
163 171 1
163 172 1
163 173 1
163 174 1
163 175 1
163 176 1
163 177 1
163 178 1
163 179 1
163 180 1
163 181 1
163 182 1
163 183 1
163 184 1
163 185 1
163 186 1
163 187 1
163 188 1
163 189 1
163 190 1
163 191 1
163 192 1
163 193 1
163 194 1
163 195 1
163 196 1
163 197 1
163 198 1
164 166 1
164 167 1
164 168 1
164 169 1
164 170 1
164 171 1
164 172 1
164 173 1
164 174 1
164 175 1
164 176 1
164 177 1
164 178 1
164 179 1
164 180 1
164 181 1
164 182 1
164 183 1
164 184 1
164 185 1
164 186 1
164 187 1
164 188 1
164 189 1
164 190 1
164 191 1
164 192 1
164 193 1
164 194 1
164 195 1
164 196 1
164 197 1
164 198 1
164 199 1
165 167 1
165 168 1
165 169 1
165 170 1
165 171 1
165 172 1
165 173 1
165 174 1
165 175 1
165 176 1
165 177 1
165 178 1
165 179 1
165 180 1
165 181 1
165 182 1
165 183 1
165 184 1
165 185 1
165 186 1
165 187 1
165 188 1
165 189 1
165 190 1
165 191 1
165 192 1
165 193 1
165 194 1
165 195 1
165 196 1
165 197 1
165 198 1
165 199 1
165 200 1
166 168 1
166 169 1
166 170 1
166 171 1
166 172 1
166 173 1
166 174 1
166 175 1
166 176 1
166 177 1
166 178 1
166 179 1
166 180 1
166 181 1
166 182 1
166 183 1
166 184 1
166 185 1
166 186 1
166 187 1
166 188 1
166 189 1
166 190 1
166 191 1
166 192 1
166 193 1
166 194 1
166 195 1
166 196 1
166 197 1
166 198 1
166 199 1
166 200 1
167 169 1
167 170 1
167 171 1
167 172 1
167 173 1
167 174 1
167 175 1
167 176 1
167 177 1
167 178 1
167 179 1
167 180 1
167 181 1
167 182 1
167 183 1
167 184 1
167 185 1
167 186 1
167 187 1
167 188 1
167 189 1
167 190 1
167 191 1
167 192 1
167 193 1
167 194 1
167 195 1
167 196 1
167 197 1
167 198 1
167 199 1
167 200 1
168 170 1
168 171 1
168 172 1
168 173 1
168 174 1
168 175 1
168 176 1
168 177 1
168 178 1
168 179 1
168 180 1
168 181 1
168 182 1
168 183 1
168 184 1
168 185 1
168 186 1
168 187 1
168 188 1
168 189 1
168 190 1
168 191 1
168 192 1
168 193 1
168 194 1
168 195 1
168 196 1
168 197 1
168 198 1
168 199 1
168 200 1
169 171 1
169 172 1
169 173 1
169 174 1
169 175 1
169 176 1
169 177 1
169 178 1
169 179 1
169 180 1
169 181 1
169 182 1
169 183 1
169 184 1
169 185 1
169 186 1
169 187 1
169 188 1
169 189 1
169 190 1
169 191 1
169 192 1
169 193 1
169 194 1
169 195 1
169 196 1
169 197 1
169 198 1
169 199 1
169 200 1
170 172 1
170 173 1
170 174 1
170 175 1
170 176 1
170 177 1
170 178 1
170 179 1
170 180 1
170 181 1
170 182 1
170 183 1
170 184 1
170 185 1
170 186 1
170 187 1
170 188 1
170 189 1
170 190 1
170 191 1
170 192 1
170 193 1
170 194 1
170 195 1
170 196 1
170 197 1
170 198 1
170 199 1
170 200 1
171 173 1
171 174 1
171 175 1
171 176 1
171 177 1
171 178 1
171 179 1
171 180 1
171 181 1
171 182 1
171 183 1
171 184 1
171 185 1
171 186 1
171 187 1
171 188 1
171 189 1
171 190 1
171 191 1
171 192 1
171 193 1
171 194 1
171 195 1
171 196 1
171 197 1
171 198 1
171 199 1
171 200 1
172 174 1
172 175 1
172 176 1
172 177 1
172 178 1
172 179 1
172 180 1
172 181 1
172 182 1
172 183 1
172 184 1
172 185 1
172 186 1
172 187 1
172 188 1
172 189 1
172 190 1
172 191 1
172 192 1
172 193 1
172 194 1
172 195 1
172 196 1
172 197 1
172 198 1
172 199 1
172 200 1
173 175 1
173 176 1
173 177 1
173 178 1
173 179 1
173 180 1
173 181 1
173 182 1
173 183 1
173 184 1
173 185 1
173 186 1
173 187 1
173 188 1
173 189 1
173 190 1
173 191 1
173 192 1
173 193 1
173 194 1
173 195 1
173 196 1
173 197 1
173 198 1
173 199 1
173 200 1
174 176 1
174 177 1
174 178 1
174 179 1
174 180 1
174 181 1
174 182 1
174 183 1
174 184 1
174 185 1
174 186 1
174 187 1
174 188 1
174 189 1
174 190 1
174 191 1
174 192 1
174 193 1
174 194 1
174 195 1
174 196 1
174 197 1
174 198 1
174 199 1
174 200 1
175 177 1
175 178 1
175 179 1
175 180 1
175 181 1
175 182 1
175 183 1
175 184 1
175 185 1
175 186 1
175 187 1
175 188 1
175 189 1
175 190 1
175 191 1
175 192 1
175 193 1
175 194 1
175 195 1
175 196 1
175 197 1
175 198 1
175 199 1
175 200 1
176 178 1
176 179 1
176 180 1
176 181 1
176 182 1
176 183 1
176 184 1
176 185 1
176 186 1
176 187 1
176 188 1
176 189 1
176 190 1
176 191 1
176 192 1
176 193 1
176 194 1
176 195 1
176 196 1
176 197 1
176 198 1
176 199 1
176 200 1
177 179 1
177 180 1
177 181 1
177 182 1
177 183 1
177 184 1
177 185 1
177 186 1
177 187 1
177 188 1
177 189 1
177 190 1
177 191 1
177 192 1
177 193 1
177 194 1
177 195 1
177 196 1
177 197 1
177 198 1
177 199 1
177 200 1
178 180 1
178 181 1
178 182 1
178 183 1
178 184 1
178 185 1
178 186 1
178 187 1
178 188 1
178 189 1
178 190 1
178 191 1
178 192 1
178 193 1
178 194 1
178 195 1
178 196 1
178 197 1
178 198 1
178 199 1
178 200 1
179 181 1
179 182 1
179 183 1
179 184 1
179 185 1
179 186 1
179 187 1
179 188 1
179 189 1
179 190 1
179 191 1
179 192 1
179 193 1
179 194 1
179 195 1
179 196 1
179 197 1
179 198 1
179 199 1
179 200 1
180 182 1
180 183 1
180 184 1
180 185 1
180 186 1
180 187 1
180 188 1
180 189 1
180 190 1
180 191 1
180 192 1
180 193 1
180 194 1
180 195 1
180 196 1
180 197 1
180 198 1
180 199 1
180 200 1
181 183 1
181 184 1
181 185 1
181 186 1
181 187 1
181 188 1
181 189 1
181 190 1
181 191 1
181 192 1
181 193 1
181 194 1
181 195 1
181 196 1
181 197 1
181 198 1
181 199 1
181 200 1
182 184 1
182 185 1
182 186 1
182 187 1
182 188 1
182 189 1
182 190 1
182 191 1
182 192 1
182 193 1
182 194 1
182 195 1
182 196 1
182 197 1
182 198 1
182 199 1
182 200 1
183 185 1
183 186 1
183 187 1
183 188 1
183 189 1
183 190 1
183 191 1
183 192 1
183 193 1
183 194 1
183 195 1
183 196 1
183 197 1
183 198 1
183 199 1
183 200 1
184 186 1
184 187 1
184 188 1
184 189 1
184 190 1
184 191 1
184 192 1
184 193 1
184 194 1
184 195 1
184 196 1
184 197 1
184 198 1
184 199 1
184 200 1
185 187 1
185 188 1
185 189 1
185 190 1
185 191 1
185 192 1
185 193 1
185 194 1
185 195 1
185 196 1
185 197 1
185 198 1
185 199 1
185 200 1
186 188 1
186 189 1
186 190 1
186 191 1
186 192 1
186 193 1
186 194 1
186 195 1
186 196 1
186 197 1
186 198 1
186 199 1
186 200 1
187 189 1
187 190 1
187 191 1
187 192 1
187 193 1
187 194 1
187 195 1
187 196 1
187 197 1
187 198 1
187 199 1
187 200 1
188 190 1
188 191 1
188 192 1
188 193 1
188 194 1
188 195 1
188 196 1
188 197 1
188 198 1
188 199 1
188 200 1
189 191 1
189 192 1
189 193 1
189 194 1
189 195 1
189 196 1
189 197 1
189 198 1
189 199 1
189 200 1
190 192 1
190 193 1
190 194 1
190 195 1
190 196 1
190 197 1
190 198 1
190 199 1
190 200 1
191 193 1
191 194 1
191 195 1
191 196 1
191 197 1
191 198 1
191 199 1
191 200 1
192 194 1
192 195 1
192 196 1
192 197 1
192 198 1
192 199 1
192 200 1
193 195 1
193 196 1
193 197 1
193 198 1
193 199 1
193 200 1
194 196 1
194 197 1
194 198 1
194 199 1
194 200 1
195 197 1
195 198 1
195 199 1
195 200 1
196 198 1
196 199 1
196 200 1
197 199 1
197 200 1
198 200 1


==> anc/instances/benchmark/theta/c_fat200_2.dat <==
200 16665
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
1 8 1
1 9 1
1 10 1
1 11 1
1 12 1
1 13 1
1 14 1
1 15 1
1 16 1
1 17 1
1 21 1
1 22 1
1 23 1
1 24 1
1 25 1
1 26 1
1 27 1
1 28 1
1 29 1
1 30 1
1 31 1
1 32 1
1 33 1
1 34 1
1 35 1
1 39 1
1 40 1
1 41 1
1 42 1
1 43 1
1 44 1
1 45 1
1 46 1
1 47 1
1 48 1
1 49 1
1 50 1
1 51 1
1 52 1
1 53 1
1 57 1
1 58 1
1 59 1
1 60 1
1 61 1
1 62 1
1 63 1
1 64 1
1 65 1
1 66 1
1 67 1
1 68 1
1 69 1
1 70 1
1 71 1
1 75 1
1 76 1
1 77 1
1 78 1
1 79 1
1 80 1
1 81 1
1 82 1
1 83 1
1 84 1
1 85 1
1 86 1
1 87 1
1 88 1
1 89 1
1 93 1
1 94 1
1 95 1
1 96 1
1 97 1
1 98 1
1 99 1
1 100 1
1 101 1
1 102 1
1 103 1
1 104 1
1 105 1
1 106 1
1 107 1
1 111 1
1 112 1
1 113 1
1 114 1
1 115 1
1 116 1
1 117 1
1 118 1
1 119 1
1 120 1
1 121 1
1 122 1
1 123 1
1 124 1
1 125 1
1 129 1
1 130 1
1 131 1
1 132 1
1 133 1
1 134 1
1 135 1
1 136 1
1 137 1
1 138 1
1 139 1
1 140 1
1 141 1
1 142 1
1 143 1
1 147 1
1 148 1
1 149 1
1 150 1
1 151 1
1 152 1
1 153 1
1 154 1
1 155 1
1 156 1
1 157 1
1 158 1
1 159 1
1 160 1
1 161 1
1 165 1
1 166 1
1 167 1
1 168 1
1 169 1
1 170 1
1 171 1
1 172 1
1 173 1
1 174 1
1 175 1
1 176 1
1 177 1
1 178 1
1 179 1
1 183 1
1 184 1
1 185 1
1 186 1
1 187 1
1 188 1
1 189 1
1 190 1
1 191 1
1 192 1
1 193 1
1 194 1
1 195 1
1 196 1
1 197 1
2 4 1
2 5 1
2 6 1
2 7 1
2 8 1
2 9 1
2 10 1
2 11 1
2 12 1
2 13 1
2 14 1
2 15 1
2 16 1
2 17 1
2 18 1
2 22 1
2 23 1
2 24 1
2 25 1
2 26 1
2 27 1
2 28 1
2 29 1
2 30 1
2 31 1
2 32 1
2 33 1
2 34 1
2 35 1
2 36 1
2 40 1
2 41 1
2 42 1
2 43 1
2 44 1
2 45 1
2 46 1
2 47 1
2 48 1
2 49 1
2 50 1
2 51 1
2 52 1
2 53 1
2 54 1
2 58 1
2 59 1
2 60 1
2 61 1
2 62 1
2 63 1
2 64 1
2 65 1
2 66 1
2 67 1
2 68 1
2 69 1
2 70 1
2 71 1
2 72 1
2 76 1
2 77 1
2 78 1
2 79 1
2 80 1
2 81 1
2 82 1
2 83 1
2 84 1
2 85 1
2 86 1
2 87 1
2 88 1
2 89 1
2 90 1
2 94 1
2 95 1
2 96 1
2 97 1
2 98 1
2 99 1
2 100 1
2 101 1
2 102 1
2 103 1
2 104 1
2 105 1
2 106 1
2 107 1
2 108 1
2 112 1
2 113 1
2 114 1
2 115 1
2 116 1
2 117 1
2 118 1
2 119 1
2 120 1
2 121 1
2 122 1
2 123 1
2 124 1
2 125 1
2 126 1
2 130 1
2 131 1
2 132 1
2 133 1
2 134 1
2 135 1
2 136 1
2 137 1
2 138 1
2 139 1
2 140 1
2 141 1
2 142 1
2 143 1
2 144 1
2 148 1
2 149 1
2 150 1
2 151 1
2 152 1
2 153 1
2 154 1
2 155 1
2 156 1
2 157 1
2 158 1
2 159 1
2 160 1
2 161 1
2 162 1
2 166 1
2 167 1
2 168 1
2 169 1
2 170 1
2 171 1
2 172 1
2 173 1
2 174 1
2 175 1
2 176 1
2 177 1
2 178 1
2 179 1
2 180 1
2 184 1
2 185 1
2 186 1
2 187 1
2 188 1
2 189 1
2 190 1
2 191 1
2 192 1
2 193 1
2 194 1
2 195 1
2 196 1
2 197 1
2 198 1
3 5 1
3 6 1
3 7 1
3 8 1
3 9 1
3 10 1
3 11 1
3 12 1
3 13 1
3 14 1
3 15 1
3 16 1
3 17 1
3 18 1
3 19 1
3 23 1
3 24 1
3 25 1
3 26 1
3 27 1
3 28 1
3 29 1
3 30 1
3 31 1
3 32 1
3 33 1
3 34 1
3 35 1
3 36 1
3 37 1
3 41 1
3 42 1
3 43 1
3 44 1
3 45 1
3 46 1
3 47 1
3 48 1
3 49 1
3 50 1
3 51 1
3 52 1
3 53 1
3 54 1
3 55 1
3 59 1
3 60 1
3 61 1
3 62 1
3 63 1
3 64 1
3 65 1
3 66 1
3 67 1
3 68 1
3 69 1
3 70 1
3 71 1
3 72 1
3 73 1
3 77 1
3 78 1
3 79 1
3 80 1
3 81 1
3 82 1
3 83 1
3 84 1
3 85 1
3 86 1
3 87 1
3 88 1
3 89 1
3 90 1
3 91 1
3 95 1
3 96 1
3 97 1
3 98 1
3 99 1
3 100 1
3 101 1
3 102 1
3 103 1
3 104 1
3 105 1
3 106 1
3 107 1
3 108 1
3 109 1
3 113 1
3 114 1
3 115 1
3 116 1
3 117 1
3 118 1
3 119 1
3 120 1
3 121 1
3 122 1
3 123 1
3 124 1
3 125 1
3 126 1
3 127 1
3 131 1
3 132 1
3 133 1
3 134 1
3 135 1
3 136 1
3 137 1
3 138 1
3 139 1
3 140 1
3 141 1
3 142 1
3 143 1
3 144 1
3 145 1
3 149 1
3 150 1
3 151 1
3 152 1
3 153 1
3 154 1
3 155 1
3 156 1
3 157 1
3 158 1
3 159 1
3 160 1
3 161 1
3 162 1
3 163 1
3 167 1
3 168 1
3 169 1
3 170 1
3 171 1
3 172 1
3 173 1
3 174 1
3 175 1
3 176 1
3 177 1
3 178 1
3 179 1
3 180 1
3 181 1
3 185 1
3 186 1
3 187 1
3 188 1
3 189 1
3 190 1
3 191 1
3 192 1
3 193 1
3 194 1
3 195 1
3 196 1
3 197 1
3 198 1
3 199 1
4 6 1
4 7 1
4 8 1
4 9 1
4 10 1
4 11 1
4 12 1
4 13 1
4 14 1
4 15 1
4 16 1
4 17 1
4 18 1
4 19 1
4 20 1
4 24 1
4 25 1
4 26 1
4 27 1
4 28 1
4 29 1
4 30 1
4 31 1
4 32 1
4 33 1
4 34 1
4 35 1
4 36 1
4 37 1
4 38 1
4 42 1
4 43 1
4 44 1
4 45 1
4 46 1
4 47 1
4 48 1
4 49 1
4 50 1
4 51 1
4 52 1
4 53 1
4 54 1
4 55 1
4 56 1
4 60 1
4 61 1
4 62 1
4 63 1
4 64 1
4 65 1
4 66 1
4 67 1
4 68 1
4 69 1
4 70 1
4 71 1
4 72 1
4 73 1
4 74 1
4 78 1
4 79 1
4 80 1
4 81 1
4 82 1
4 83 1
4 84 1
4 85 1
4 86 1
4 87 1
4 88 1
4 89 1
4 90 1
4 91 1
4 92 1
4 96 1
4 97 1
4 98 1
4 99 1
4 100 1
4 101 1
4 102 1
4 103 1
4 104 1
4 105 1
4 106 1
4 107 1
4 108 1
4 109 1
4 110 1
4 114 1
4 115 1
4 116 1
4 117 1
4 118 1
4 119 1
4 120 1
4 121 1
4 122 1
4 123 1
4 124 1
4 125 1
4 126 1
4 127 1
4 128 1
4 132 1
4 133 1
4 134 1
4 135 1
4 136 1
4 137 1
4 138 1
4 139 1
4 140 1
4 141 1
4 142 1
4 143 1
4 144 1
4 145 1
4 146 1
4 150 1
4 151 1
4 152 1
4 153 1
4 154 1
4 155 1
4 156 1
4 157 1
4 158 1
4 159 1
4 160 1
4 161 1
4 162 1
4 163 1
4 164 1
4 168 1
4 169 1
4 170 1
4 171 1
4 172 1
4 173 1
4 174 1
4 175 1
4 176 1
4 177 1
4 178 1
4 179 1
4 180 1
4 181 1
4 182 1
4 186 1
4 187 1
4 188 1
4 189 1
4 190 1
4 191 1
4 192 1
4 193 1
4 194 1
4 195 1
4 196 1
4 197 1
4 198 1
4 199 1
4 200 1
5 7 1
5 8 1
5 9 1
5 10 1
5 11 1
5 12 1
5 13 1
5 14 1
5 15 1
5 16 1
5 17 1
5 18 1
5 19 1
5 20 1
5 21 1
5 25 1
5 26 1
5 27 1
5 28 1
5 29 1
5 30 1
5 31 1
5 32 1
5 33 1
5 34 1
5 35 1
5 36 1
5 37 1
5 38 1
5 39 1
5 43 1
5 44 1
5 45 1
5 46 1
5 47 1
5 48 1
5 49 1
5 50 1
5 51 1
5 52 1
5 53 1
5 54 1
5 55 1
5 56 1
5 57 1
5 61 1
5 62 1
5 63 1
5 64 1
5 65 1
5 66 1
5 67 1
5 68 1
5 69 1
5 70 1
5 71 1
5 72 1
5 73 1
5 74 1
5 75 1
5 79 1
5 80 1
5 81 1
5 82 1
5 83 1
5 84 1
5 85 1
5 86 1
5 87 1
5 88 1
5 89 1
5 90 1
5 91 1
5 92 1
5 93 1
5 97 1
5 98 1
5 99 1
5 100 1
5 101 1
5 102 1
5 103 1
5 104 1
5 105 1
5 106 1
5 107 1
5 108 1
5 109 1
5 110 1
5 111 1
5 115 1
5 116 1
5 117 1
5 118 1
5 119 1
5 120 1
5 121 1
5 122 1
5 123 1
5 124 1
5 125 1
5 126 1
5 127 1
5 128 1
5 129 1
5 133 1
5 134 1
5 135 1
5 136 1
5 137 1
5 138 1
5 139 1
5 140 1
5 141 1
5 142 1
5 143 1
5 144 1
5 145 1
5 146 1
5 147 1
5 151 1
5 152 1
5 153 1
5 154 1
5 155 1
5 156 1
5 157 1
5 158 1
5 159 1
5 160 1
5 161 1
5 162 1
5 163 1
5 164 1
5 165 1
5 169 1
5 170 1
5 171 1
5 172 1
5 173 1
5 174 1
5 175 1
5 176 1
5 177 1
5 178 1
5 179 1
5 180 1
5 181 1
5 182 1
5 183 1
5 187 1
5 188 1
5 189 1
5 190 1
5 191 1
5 192 1
5 193 1
5 194 1
5 195 1
5 196 1
5 197 1
5 198 1
5 199 1
5 200 1
6 8 1
6 9 1
6 10 1
6 11 1
6 12 1
6 13 1
6 14 1
6 15 1
6 16 1
6 17 1
6 18 1
6 19 1
6 20 1
6 21 1
6 22 1
6 26 1
6 27 1
6 28 1
6 29 1
6 30 1
6 31 1
6 32 1
6 33 1
6 34 1
6 35 1
6 36 1
6 37 1
6 38 1
6 39 1
6 40 1
6 44 1
6 45 1
6 46 1
6 47 1
6 48 1
6 49 1
6 50 1
6 51 1
6 52 1
6 53 1
6 54 1
6 55 1
6 56 1
6 57 1
6 58 1
6 62 1
6 63 1
6 64 1
6 65 1
6 66 1
6 67 1
6 68 1
6 69 1
6 70 1
6 71 1
6 72 1
6 73 1
6 74 1
6 75 1
6 76 1
6 80 1
6 81 1
6 82 1
6 83 1
6 84 1
6 85 1
6 86 1
6 87 1
6 88 1
6 89 1
6 90 1
6 91 1
6 92 1
6 93 1
6 94 1
6 98 1
6 99 1
6 100 1
6 101 1
6 102 1
6 103 1
6 104 1
6 105 1
6 106 1
6 107 1
6 108 1
6 109 1
6 110 1
6 111 1
6 112 1
6 116 1
6 117 1
6 118 1
6 119 1
6 120 1
6 121 1
6 122 1
6 123 1
6 124 1
6 125 1
6 126 1
6 127 1
6 128 1
6 129 1
6 130 1
6 134 1
6 135 1
6 136 1
6 137 1
6 138 1
6 139 1
6 140 1
6 141 1
6 142 1
6 143 1
6 144 1
6 145 1
6 146 1
6 147 1
6 148 1
6 152 1
6 153 1
6 154 1
6 155 1
6 156 1
6 157 1
6 158 1
6 159 1
6 160 1
6 161 1
6 162 1
6 163 1
6 164 1
6 165 1
6 166 1
6 170 1
6 171 1
6 172 1
6 173 1
6 174 1
6 175 1
6 176 1
6 177 1
6 178 1
6 179 1
6 180 1
6 181 1
6 182 1
6 183 1
6 184 1
6 188 1
6 189 1
6 190 1
6 191 1
6 192 1
6 193 1
6 194 1
6 195 1
6 196 1
6 197 1
6 198 1
6 199 1
6 200 1
7 9 1
7 10 1
7 11 1
7 12 1
7 13 1
7 14 1
7 15 1
7 16 1
7 17 1
7 18 1
7 19 1
7 20 1
7 21 1
7 22 1
7 23 1
7 27 1
7 28 1
7 29 1
7 30 1
7 31 1
7 32 1
7 33 1
7 34 1
7 35 1
7 36 1
7 37 1
7 38 1
7 39 1
7 40 1
7 41 1
7 45 1
7 46 1
7 47 1
7 48 1
7 49 1
7 50 1
7 51 1
7 52 1
7 53 1
7 54 1
7 55 1
7 56 1
7 57 1
7 58 1
7 59 1
7 63 1
7 64 1
7 65 1
7 66 1
7 67 1
7 68 1
7 69 1
7 70 1
7 71 1
7 72 1
7 73 1
7 74 1
7 75 1
7 76 1
7 77 1
7 81 1
7 82 1
7 83 1
7 84 1
7 85 1
7 86 1
7 87 1
7 88 1
7 89 1
7 90 1
7 91 1
7 92 1
7 93 1
7 94 1
7 95 1
7 99 1
7 100 1
7 101 1
7 102 1
7 103 1
7 104 1
7 105 1
7 106 1
7 107 1
7 108 1
7 109 1
7 110 1
7 111 1
7 112 1
7 113 1
7 117 1
7 118 1
7 119 1
7 120 1
7 121 1
7 122 1
7 123 1
7 124 1
7 125 1
7 126 1
7 127 1
7 128 1
7 129 1
7 130 1
7 131 1
7 135 1
7 136 1
7 137 1
7 138 1
7 139 1
7 140 1
7 141 1
7 142 1
7 143 1
7 144 1
7 145 1
7 146 1
7 147 1
7 148 1
7 149 1
7 153 1
7 154 1
7 155 1
7 156 1
7 157 1
7 158 1
7 159 1
7 160 1
7 161 1
7 162 1
7 163 1
7 164 1
7 165 1
7 166 1
7 167 1
7 171 1
7 172 1
7 173 1
7 174 1
7 175 1
7 176 1
7 177 1
7 178 1
7 179 1
7 180 1
7 181 1
7 182 1
7 183 1
7 184 1
7 185 1
7 189 1
7 190 1
7 191 1
7 192 1
7 193 1
7 194 1
7 195 1
7 196 1
7 197 1
7 198 1
7 199 1
7 200 1
8 10 1
8 11 1
8 12 1
8 13 1
8 14 1
8 15 1
8 16 1
8 17 1
8 18 1
8 19 1
8 20 1
8 21 1
8 22 1
8 23 1
8 24 1
8 28 1
8 29 1
8 30 1
8 31 1
8 32 1
8 33 1
8 34 1
8 35 1
8 36 1
8 37 1
8 38 1
8 39 1
8 40 1
8 41 1
8 42 1
8 46 1
8 47 1
8 48 1
8 49 1
8 50 1
8 51 1
8 52 1
8 53 1
8 54 1
8 55 1
8 56 1
8 57 1
8 58 1
8 59 1
8 60 1
8 64 1
8 65 1
8 66 1
8 67 1
8 68 1
8 69 1
8 70 1
8 71 1
8 72 1
8 73 1
8 74 1
8 75 1
8 76 1
8 77 1
8 78 1
8 82 1
8 83 1
8 84 1
8 85 1
8 86 1
8 87 1
8 88 1
8 89 1
8 90 1
8 91 1
8 92 1
8 93 1
8 94 1
8 95 1
8 96 1
8 100 1
8 101 1
8 102 1
8 103 1
8 104 1
8 105 1
8 106 1
8 107 1
8 108 1
8 109 1
8 110 1
8 111 1
8 112 1
8 113 1
8 114 1
8 118 1
8 119 1
8 120 1
8 121 1
8 122 1
8 123 1
8 124 1
8 125 1
8 126 1
8 127 1
8 128 1
8 129 1
8 130 1
8 131 1
8 132 1
8 136 1
8 137 1
8 138 1
8 139 1
8 140 1
8 141 1
8 142 1
8 143 1
8 144 1
8 145 1
8 146 1
8 147 1
8 148 1
8 149 1
8 150 1
8 154 1
8 155 1
8 156 1
8 157 1
8 158 1
8 159 1
8 160 1
8 161 1
8 162 1
8 163 1
8 164 1
8 165 1
8 166 1
8 167 1
8 168 1
8 172 1
8 173 1
8 174 1
8 175 1
8 176 1
8 177 1
8 178 1
8 179 1
8 180 1
8 181 1
8 182 1
8 183 1
8 184 1
8 185 1
8 186 1
8 190 1
8 191 1
8 192 1
8 193 1
8 194 1
8 195 1
8 196 1
8 197 1
8 198 1
8 199 1
8 200 1
9 11 1
9 12 1
9 13 1
9 14 1
9 15 1
9 16 1
9 17 1
9 18 1
9 19 1
9 20 1
9 21 1
9 22 1
9 23 1
9 24 1
9 25 1
9 29 1
9 30 1
9 31 1
9 32 1
9 33 1
9 34 1
9 35 1
9 36 1
9 37 1
9 38 1
9 39 1
9 40 1
9 41 1
9 42 1
9 43 1
9 47 1
9 48 1
9 49 1
9 50 1
9 51 1
9 52 1
9 53 1
9 54 1
9 55 1
9 56 1
9 57 1
9 58 1
9 59 1
9 60 1
9 61 1
9 65 1
9 66 1
9 67 1
9 68 1
9 69 1
9 70 1
9 71 1
9 72 1
9 73 1
9 74 1
9 75 1
9 76 1
9 77 1
9 78 1
9 79 1
9 83 1
9 84 1
9 85 1
9 86 1
9 87 1
9 88 1
9 89 1
9 90 1
9 91 1
9 92 1
9 93 1
9 94 1
9 95 1
9 96 1
9 97 1
9 101 1
9 102 1
9 103 1
9 104 1
9 105 1
9 106 1
9 107 1
9 108 1
9 109 1
9 110 1
9 111 1
9 112 1
9 113 1
9 114 1
9 115 1
9 119 1
9 120 1
9 121 1
9 122 1
9 123 1
9 124 1
9 125 1
9 126 1
9 127 1
9 128 1
9 129 1
9 130 1
9 131 1
9 132 1
9 133 1
9 137 1
9 138 1
9 139 1
9 140 1
9 141 1
9 142 1
9 143 1
9 144 1
9 145 1
9 146 1
9 147 1
9 148 1
9 149 1
9 150 1
9 151 1
9 155 1
9 156 1
9 157 1
9 158 1
9 159 1
9 160 1
9 161 1
9 162 1
9 163 1
9 164 1
9 165 1
9 166 1
9 167 1
9 168 1
9 169 1
9 173 1
9 174 1
9 175 1
9 176 1
9 177 1
9 178 1
9 179 1
9 180 1
9 181 1
9 182 1
9 183 1
9 184 1
9 185 1
9 186 1
9 187 1
9 191 1
9 192 1
9 193 1
9 194 1
9 195 1
9 196 1
9 197 1
9 198 1
9 199 1
9 200 1
10 12 1
10 13 1
10 14 1
10 15 1
10 16 1
10 17 1
10 18 1
10 19 1
10 20 1
10 21 1
10 22 1
10 23 1
10 24 1
10 25 1
10 26 1
10 30 1
10 31 1
10 32 1
10 33 1
10 34 1
10 35 1
10 36 1
10 37 1
10 38 1
10 39 1
10 40 1
10 41 1
10 42 1
10 43 1
10 44 1
10 48 1
10 49 1
10 50 1
10 51 1
10 52 1
10 53 1
10 54 1
10 55 1
10 56 1
10 57 1
10 58 1
10 59 1
10 60 1
10 61 1
10 62 1
10 66 1
10 67 1
10 68 1
10 69 1
10 70 1
10 71 1
10 72 1
10 73 1
10 74 1
10 75 1
10 76 1
10 77 1
10 78 1
10 79 1
10 80 1
10 84 1
10 85 1
10 86 1
10 87 1
10 88 1
10 89 1
10 90 1
10 91 1
10 92 1
10 93 1
10 94 1
10 95 1
10 96 1
10 97 1
10 98 1
10 102 1
10 103 1
10 104 1
10 105 1
10 106 1
10 107 1
10 108 1
10 109 1
10 110 1
10 111 1
10 112 1
10 113 1
10 114 1
10 115 1
10 116 1
10 120 1
10 121 1
10 122 1
10 123 1
10 124 1
10 125 1
10 126 1
10 127 1
10 128 1
10 129 1
10 130 1
10 131 1
10 132 1
10 133 1
10 134 1
10 138 1
10 139 1
10 140 1
10 141 1
10 142 1
10 143 1
10 144 1
10 145 1
10 146 1
10 147 1
10 148 1
10 149 1
10 150 1
10 151 1
10 152 1
10 156 1
10 157 1
10 158 1
10 159 1
10 160 1
10 161 1
10 162 1
10 163 1
10 164 1
10 165 1
10 166 1
10 167 1
10 168 1
10 169 1
10 170 1
10 174 1
10 175 1
10 176 1
10 177 1
10 178 1
10 179 1
10 180 1
10 181 1
10 182 1
10 183 1
10 184 1
10 185 1
10 186 1
10 187 1
10 188 1
10 192 1
10 193 1
10 194 1
10 195 1
10 196 1
10 197 1
10 198 1
10 199 1
10 200 1
11 13 1
11 14 1
11 15 1
11 16 1
11 17 1
11 18 1
11 19 1
11 20 1
11 21 1
11 22 1
11 23 1
11 24 1
11 25 1
11 26 1
11 27 1
11 31 1
11 32 1
11 33 1
11 34 1
11 35 1
11 36 1
11 37 1
11 38 1
11 39 1
11 40 1
11 41 1
11 42 1
11 43 1
11 44 1
11 45 1
11 49 1
11 50 1
11 51 1
11 52 1
11 53 1
11 54 1
11 55 1
11 56 1
11 57 1
11 58 1
11 59 1
11 60 1
11 61 1
11 62 1
11 63 1
11 67 1
11 68 1
11 69 1
11 70 1
11 71 1
11 72 1
11 73 1
11 74 1
11 75 1
11 76 1
11 77 1
11 78 1
11 79 1
11 80 1
11 81 1
11 85 1
11 86 1
11 87 1
11 88 1
11 89 1
11 90 1
11 91 1
11 92 1
11 93 1
11 94 1
11 95 1
11 96 1
11 97 1
11 98 1
11 99 1
11 103 1
11 104 1
11 105 1
11 106 1
11 107 1
11 108 1
11 109 1
11 110 1
11 111 1
11 112 1
11 113 1
11 114 1
11 115 1
11 116 1
11 117 1
11 121 1
11 122 1
11 123 1
11 124 1
11 125 1
11 126 1
11 127 1
11 128 1
11 129 1
11 130 1
11 131 1
11 132 1
11 133 1
11 134 1
11 135 1
11 139 1
11 140 1
11 141 1
11 142 1
11 143 1
11 144 1
11 145 1
11 146 1
11 147 1
11 148 1
11 149 1
11 150 1
11 151 1
11 152 1
11 153 1
11 157 1
11 158 1
11 159 1
11 160 1
11 161 1
11 162 1
11 163 1
11 164 1
11 165 1
11 166 1
11 167 1
11 168 1
11 169 1
11 170 1
11 171 1
11 175 1
11 176 1
11 177 1
11 178 1
11 179 1
11 180 1
11 181 1
11 182 1
11 183 1
11 184 1
11 185 1
11 186 1
11 187 1
11 188 1
11 189 1
11 193 1
11 194 1
11 195 1
11 196 1
11 197 1
11 198 1
11 199 1
11 200 1
12 14 1
12 15 1
12 16 1
12 17 1
12 18 1
12 19 1
12 20 1
12 21 1
12 22 1
12 23 1
12 24 1
12 25 1
12 26 1
12 27 1
12 28 1
12 32 1
12 33 1
12 34 1
12 35 1
12 36 1
12 37 1
12 38 1
12 39 1
12 40 1
12 41 1
12 42 1
12 43 1
12 44 1
12 45 1
12 46 1
12 50 1
12 51 1
12 52 1
12 53 1
12 54 1
12 55 1
12 56 1
12 57 1
12 58 1
12 59 1
12 60 1
12 61 1
12 62 1
12 63 1
12 64 1
12 68 1
12 69 1
12 70 1
12 71 1
12 72 1
12 73 1
12 74 1
12 75 1
12 76 1
12 77 1
12 78 1
12 79 1
12 80 1
12 81 1
12 82 1
12 86 1
12 87 1
12 88 1
12 89 1
12 90 1
12 91 1
12 92 1
12 93 1
12 94 1
12 95 1
12 96 1
12 97 1
12 98 1
12 99 1
12 100 1
12 104 1
12 105 1
12 106 1
12 107 1
12 108 1
12 109 1
12 110 1
12 111 1
12 112 1
12 113 1
12 114 1
12 115 1
12 116 1
12 117 1
12 118 1
12 122 1
12 123 1
12 124 1
12 125 1
12 126 1
12 127 1
12 128 1
12 129 1
12 130 1
12 131 1
12 132 1
12 133 1
12 134 1
12 135 1
12 136 1
12 140 1
12 141 1
12 142 1
12 143 1
12 144 1
12 145 1
12 146 1
12 147 1
12 148 1
12 149 1
12 150 1
12 151 1
12 152 1
12 153 1
12 154 1
12 158 1
12 159 1
12 160 1
12 161 1
12 162 1
12 163 1
12 164 1
12 165 1
12 166 1
12 167 1
12 168 1
12 169 1
12 170 1
12 171 1
12 172 1
12 176 1
12 177 1
12 178 1
12 179 1
12 180 1
12 181 1
12 182 1
12 183 1
12 184 1
12 185 1
12 186 1
12 187 1
12 188 1
12 189 1
12 190 1
12 194 1
12 195 1
12 196 1
12 197 1
12 198 1
12 199 1
12 200 1
13 15 1
13 16 1
13 17 1
13 18 1
13 19 1
13 20 1
13 21 1
13 22 1
13 23 1
13 24 1
13 25 1
13 26 1
13 27 1
13 28 1
13 29 1
13 33 1
13 34 1
13 35 1
13 36 1
13 37 1
13 38 1
13 39 1
13 40 1
13 41 1
13 42 1
13 43 1
13 44 1
13 45 1
13 46 1
13 47 1
13 51 1
13 52 1
13 53 1
13 54 1
13 55 1
13 56 1
13 57 1
13 58 1
13 59 1
13 60 1
13 61 1
13 62 1
13 63 1
13 64 1
13 65 1
13 69 1
13 70 1
13 71 1
13 72 1
13 73 1
13 74 1
13 75 1
13 76 1
13 77 1
13 78 1
13 79 1
13 80 1
13 81 1
13 82 1
13 83 1
13 87 1
13 88 1
13 89 1
13 90 1
13 91 1
13 92 1
13 93 1
13 94 1
13 95 1
13 96 1
13 97 1
13 98 1
13 99 1
13 100 1
13 101 1
13 105 1
13 106 1
13 107 1
13 108 1
13 109 1
13 110 1
13 111 1
13 112 1
13 113 1
13 114 1
13 115 1
13 116 1
13 117 1
13 118 1
13 119 1
13 123 1
13 124 1
13 125 1
13 126 1
13 127 1
13 128 1
13 129 1
13 130 1
13 131 1
13 132 1
13 133 1
13 134 1
13 135 1
13 136 1
13 137 1
13 141 1
13 142 1
13 143 1
13 144 1
13 145 1
13 146 1
13 147 1
13 148 1
13 149 1
13 150 1
13 151 1
13 152 1
13 153 1
13 154 1
13 155 1
13 159 1
13 160 1
13 161 1
13 162 1
13 163 1
13 164 1
13 165 1
13 166 1
13 167 1
13 168 1
13 169 1
13 170 1
13 171 1
13 172 1
13 173 1
13 177 1
13 178 1
13 179 1
13 180 1
13 181 1
13 182 1
13 183 1
13 184 1
13 185 1
13 186 1
13 187 1
13 188 1
13 189 1
13 190 1
13 191 1
13 195 1
13 196 1
13 197 1
13 198 1
13 199 1
13 200 1
14 16 1
14 17 1
14 18 1
14 19 1
14 20 1
14 21 1
14 22 1
14 23 1
14 24 1
14 25 1
14 26 1
14 27 1
14 28 1
14 29 1
14 30 1
14 34 1
14 35 1
14 36 1
14 37 1
14 38 1
14 39 1
14 40 1
14 41 1
14 42 1
14 43 1
14 44 1
14 45 1
14 46 1
14 47 1
14 48 1
14 52 1
14 53 1
14 54 1
14 55 1
14 56 1
14 57 1
14 58 1
14 59 1
14 60 1
14 61 1
14 62 1
14 63 1
14 64 1
14 65 1
14 66 1
14 70 1
14 71 1
14 72 1
14 73 1
14 74 1
14 75 1
14 76 1
14 77 1
14 78 1
14 79 1
14 80 1
14 81 1
14 82 1
14 83 1
14 84 1
14 88 1
14 89 1
14 90 1
14 91 1
14 92 1
14 93 1
14 94 1
14 95 1
14 96 1
14 97 1
14 98 1
14 99 1
14 100 1
14 101 1
14 102 1
14 106 1
14 107 1
14 108 1
14 109 1
14 110 1
14 111 1
14 112 1
14 113 1
14 114 1
14 115 1
14 116 1
14 117 1
14 118 1
14 119 1
14 120 1
14 124 1
14 125 1
14 126 1
14 127 1
14 128 1
14 129 1
14 130 1
14 131 1
14 132 1
14 133 1
14 134 1
14 135 1
14 136 1
14 137 1
14 138 1
14 142 1
14 143 1
14 144 1
14 145 1
14 146 1
14 147 1
14 148 1
14 149 1
14 150 1
14 151 1
14 152 1
14 153 1
14 154 1
14 155 1
14 156 1
14 160 1
14 161 1
14 162 1
14 163 1
14 164 1
14 165 1
14 166 1
14 167 1
14 168 1
14 169 1
14 170 1
14 171 1
14 172 1
14 173 1
14 174 1
14 178 1
14 179 1
14 180 1
14 181 1
14 182 1
14 183 1
14 184 1
14 185 1
14 186 1
14 187 1
14 188 1
14 189 1
14 190 1
14 191 1
14 192 1
14 196 1
14 197 1
14 198 1
14 199 1
14 200 1
15 17 1
15 18 1
15 19 1
15 20 1
15 21 1
15 22 1
15 23 1
15 24 1
15 25 1
15 26 1
15 27 1
15 28 1
15 29 1
15 30 1
15 31 1
15 35 1
15 36 1
15 37 1
15 38 1
15 39 1
15 40 1
15 41 1
15 42 1
15 43 1
15 44 1
15 45 1
15 46 1
15 47 1
15 48 1
15 49 1
15 53 1
15 54 1
15 55 1
15 56 1
15 57 1
15 58 1
15 59 1
15 60 1
15 61 1
15 62 1
15 63 1
15 64 1
15 65 1
15 66 1
15 67 1
15 71 1
15 72 1
15 73 1
15 74 1
15 75 1
15 76 1
15 77 1
15 78 1
15 79 1
15 80 1
15 81 1
15 82 1
15 83 1
15 84 1
15 85 1
15 89 1
15 90 1
15 91 1
15 92 1
15 93 1
15 94 1
15 95 1
15 96 1
15 97 1
15 98 1
15 99 1
15 100 1
15 101 1
15 102 1
15 103 1
15 107 1
15 108 1
15 109 1
15 110 1
15 111 1
15 112 1
15 113 1
15 114 1
15 115 1
15 116 1
15 117 1
15 118 1
15 119 1
15 120 1
15 121 1
15 125 1
15 126 1
15 127 1
15 128 1
15 129 1
15 130 1
15 131 1
15 132 1
15 133 1
15 134 1
15 135 1
15 136 1
15 137 1
15 138 1
15 139 1
15 143 1
15 144 1
15 145 1
15 146 1
15 147 1
15 148 1
15 149 1
15 150 1
15 151 1
15 152 1
15 153 1
15 154 1
15 155 1
15 156 1
15 157 1
15 161 1
15 162 1
15 163 1
15 164 1
15 165 1
15 166 1
15 167 1
15 168 1
15 169 1
15 170 1
15 171 1
15 172 1
15 173 1
15 174 1
15 175 1
15 179 1
15 180 1
15 181 1
15 182 1
15 183 1
15 184 1
15 185 1
15 186 1
15 187 1
15 188 1
15 189 1
15 190 1
15 191 1
15 192 1
15 193 1
15 197 1
15 198 1
15 199 1
15 200 1
16 18 1
16 19 1
16 20 1
16 21 1
16 22 1
16 23 1
16 24 1
16 25 1
16 26 1
16 27 1
16 28 1
16 29 1
16 30 1
16 31 1
16 32 1
16 36 1
16 37 1
16 38 1
16 39 1
16 40 1
16 41 1
16 42 1
16 43 1
16 44 1
16 45 1
16 46 1
16 47 1
16 48 1
16 49 1
16 50 1
16 54 1
16 55 1
16 56 1
16 57 1
16 58 1
16 59 1
16 60 1
16 61 1
16 62 1
16 63 1
16 64 1
16 65 1
16 66 1
16 67 1
16 68 1
16 72 1
16 73 1
16 74 1
16 75 1
16 76 1
16 77 1
16 78 1
16 79 1
16 80 1
16 81 1
16 82 1
16 83 1
16 84 1
16 85 1
16 86 1
16 90 1
16 91 1
16 92 1
16 93 1
16 94 1
16 95 1
16 96 1
16 97 1
16 98 1
16 99 1
16 100 1
16 101 1
16 102 1
16 103 1
16 104 1
16 108 1
16 109 1
16 110 1
16 111 1
16 112 1
16 113 1
16 114 1
16 115 1
16 116 1
16 117 1
16 118 1
16 119 1
16 120 1
16 121 1
16 122 1
16 126 1
16 127 1
16 128 1
16 129 1
16 130 1
16 131 1
16 132 1
16 133 1
16 134 1
16 135 1
16 136 1
16 137 1
16 138 1
16 139 1
16 140 1
16 144 1
16 145 1
16 146 1
16 147 1
16 148 1
16 149 1
16 150 1
16 151 1
16 152 1
16 153 1
16 154 1
16 155 1
16 156 1
16 157 1
16 158 1
16 162 1
16 163 1
16 164 1
16 165 1
16 166 1
16 167 1
16 168 1
16 169 1
16 170 1
16 171 1
16 172 1
16 173 1
16 174 1
16 175 1
16 176 1
16 180 1
16 181 1
16 182 1
16 183 1
16 184 1
16 185 1
16 186 1
16 187 1
16 188 1
16 189 1
16 190 1
16 191 1
16 192 1
16 193 1
16 194 1
16 198 1
16 199 1
16 200 1
17 19 1
17 20 1
17 21 1
17 22 1
17 23 1
17 24 1
17 25 1
17 26 1
17 27 1
17 28 1
17 29 1
17 30 1
17 31 1
17 32 1
17 33 1
17 37 1
17 38 1
17 39 1
17 40 1
17 41 1
17 42 1
17 43 1
17 44 1
17 45 1
17 46 1
17 47 1
17 48 1
17 49 1
17 50 1
17 51 1
17 55 1
17 56 1
17 57 1
17 58 1
17 59 1
17 60 1
17 61 1
17 62 1
17 63 1
17 64 1
17 65 1
17 66 1
17 67 1
17 68 1
17 69 1
17 73 1
17 74 1
17 75 1
17 76 1
17 77 1
17 78 1
17 79 1
17 80 1
17 81 1
17 82 1
17 83 1
17 84 1
17 85 1
17 86 1
17 87 1
17 91 1
17 92 1
17 93 1
17 94 1
17 95 1
17 96 1
17 97 1
17 98 1
17 99 1
17 100 1
17 101 1
17 102 1
17 103 1
17 104 1
17 105 1
17 109 1
17 110 1
17 111 1
17 112 1
17 113 1
17 114 1
17 115 1
17 116 1
17 117 1
17 118 1
17 119 1
17 120 1
17 121 1
17 122 1
17 123 1
17 127 1
17 128 1
17 129 1
17 130 1
17 131 1
17 132 1
17 133 1
17 134 1
17 135 1
17 136 1
17 137 1
17 138 1
17 139 1
17 140 1
17 141 1
17 145 1
17 146 1
17 147 1
17 148 1
17 149 1
17 150 1
17 151 1
17 152 1
17 153 1
17 154 1
17 155 1
17 156 1
17 157 1
17 158 1
17 159 1
17 163 1
17 164 1
17 165 1
17 166 1
17 167 1
17 168 1
17 169 1
17 170 1
17 171 1
17 172 1
17 173 1
17 174 1
17 175 1
17 176 1
17 177 1
17 181 1
17 182 1
17 183 1
17 184 1
17 185 1
17 186 1
17 187 1
17 188 1
17 189 1
17 190 1
17 191 1
17 192 1
17 193 1
17 194 1
17 195 1
17 199 1
17 200 1
18 20 1
18 21 1
18 22 1
18 23 1
18 24 1
18 25 1
18 26 1
18 27 1
18 28 1
18 29 1
18 30 1
18 31 1
18 32 1
18 33 1
18 34 1
18 38 1
18 39 1
18 40 1
18 41 1
18 42 1
18 43 1
18 44 1
18 45 1
18 46 1
18 47 1
18 48 1
18 49 1
18 50 1
18 51 1
18 52 1
18 56 1
18 57 1
18 58 1
18 59 1
18 60 1
18 61 1
18 62 1
18 63 1
18 64 1
18 65 1
18 66 1
18 67 1
18 68 1
18 69 1
18 70 1
18 74 1
18 75 1
18 76 1
18 77 1
18 78 1
18 79 1
18 80 1
18 81 1
18 82 1
18 83 1
18 84 1
18 85 1
18 86 1
18 87 1
18 88 1
18 92 1
18 93 1
18 94 1
18 95 1
18 96 1
18 97 1
18 98 1
18 99 1
18 100 1
18 101 1
18 102 1
18 103 1
18 104 1
18 105 1
18 106 1
18 110 1
18 111 1
18 112 1
18 113 1
18 114 1
18 115 1
18 116 1
18 117 1
18 118 1
18 119 1
18 120 1
18 121 1
18 122 1
18 123 1
18 124 1
18 128 1
18 129 1
18 130 1
18 131 1
18 132 1
18 133 1
18 134 1
18 135 1
18 136 1
18 137 1
18 138 1
18 139 1
18 140 1
18 141 1
18 142 1
18 146 1
18 147 1
18 148 1
18 149 1
18 150 1
18 151 1
18 152 1
18 153 1
18 154 1
18 155 1
18 156 1
18 157 1
18 158 1
18 159 1
18 160 1
18 164 1
18 165 1
18 166 1
18 167 1
18 168 1
18 169 1
18 170 1
18 171 1
18 172 1
18 173 1
18 174 1
18 175 1
18 176 1
18 177 1
18 178 1
18 182 1
18 183 1
18 184 1
18 185 1
18 186 1
18 187 1
18 188 1
18 189 1
18 190 1
18 191 1
18 192 1
18 193 1
18 194 1
18 195 1
18 196 1
18 200 1
19 21 1
19 22 1
19 23 1
19 24 1
19 25 1
19 26 1
19 27 1
19 28 1
19 29 1
19 30 1
19 31 1
19 32 1
19 33 1
19 34 1
19 35 1
19 39 1
19 40 1
19 41 1
19 42 1
19 43 1
19 44 1
19 45 1
19 46 1
19 47 1
19 48 1
19 49 1
19 50 1
19 51 1
19 52 1
19 53 1
19 57 1
19 58 1
19 59 1
19 60 1
19 61 1
19 62 1
19 63 1
19 64 1
19 65 1
19 66 1
19 67 1
19 68 1
19 69 1
19 70 1
19 71 1
19 75 1
19 76 1
19 77 1
19 78 1
19 79 1
19 80 1
19 81 1
19 82 1
19 83 1
19 84 1
19 85 1
19 86 1
19 87 1
19 88 1
19 89 1
19 93 1
19 94 1
19 95 1
19 96 1
19 97 1
19 98 1
19 99 1
19 100 1
19 101 1
19 102 1
19 103 1
19 104 1
19 105 1
19 106 1
19 107 1
19 111 1
19 112 1
19 113 1
19 114 1
19 115 1
19 116 1
19 117 1
19 118 1
19 119 1
19 120 1
19 121 1
19 122 1
19 123 1
19 124 1
19 125 1
19 129 1
19 130 1
19 131 1
19 132 1
19 133 1
19 134 1
19 135 1
19 136 1
19 137 1
19 138 1
19 139 1
19 140 1
19 141 1
19 142 1
19 143 1
19 147 1
19 148 1
19 149 1
19 150 1
19 151 1
19 152 1
19 153 1
19 154 1
19 155 1
19 156 1
19 157 1
19 158 1
19 159 1
19 160 1
19 161 1
19 165 1
19 166 1
19 167 1
19 168 1
19 169 1
19 170 1
19 171 1
19 172 1
19 173 1
19 174 1
19 175 1
19 176 1
19 177 1
19 178 1
19 179 1
19 183 1
19 184 1
19 185 1
19 186 1
19 187 1
19 188 1
19 189 1
19 190 1
19 191 1
19 192 1
19 193 1
19 194 1
19 195 1
19 196 1
19 197 1
20 22 1
20 23 1
20 24 1
20 25 1
20 26 1
20 27 1
20 28 1
20 29 1
20 30 1
20 31 1
20 32 1
20 33 1
20 34 1
20 35 1
20 36 1
20 40 1
20 41 1
20 42 1
20 43 1
20 44 1
20 45 1
20 46 1
20 47 1
20 48 1
20 49 1
20 50 1
20 51 1
20 52 1
20 53 1
20 54 1
20 58 1
20 59 1
20 60 1
20 61 1
20 62 1
20 63 1
20 64 1
20 65 1
20 66 1
20 67 1
20 68 1
20 69 1
20 70 1
20 71 1
20 72 1
20 76 1
20 77 1
20 78 1
20 79 1
20 80 1
20 81 1
20 82 1
20 83 1
20 84 1
20 85 1
20 86 1
20 87 1
20 88 1
20 89 1
20 90 1
20 94 1
20 95 1
20 96 1
20 97 1
20 98 1
20 99 1
20 100 1
20 101 1
20 102 1
20 103 1
20 104 1
20 105 1
20 106 1
20 107 1
20 108 1
20 112 1
20 113 1
20 114 1
20 115 1
20 116 1
20 117 1
20 118 1
20 119 1
20 120 1
20 121 1
20 122 1
20 123 1
20 124 1
20 125 1
20 126 1
20 130 1
20 131 1
20 132 1
20 133 1
20 134 1
20 135 1
20 136 1
20 137 1
20 138 1
20 139 1
20 140 1
20 141 1
20 142 1
20 143 1
20 144 1
20 148 1
20 149 1
20 150 1
20 151 1
20 152 1
20 153 1
20 154 1
20 155 1
20 156 1
20 157 1
20 158 1
20 159 1
20 160 1
20 161 1
20 162 1
20 166 1
20 167 1
20 168 1
20 169 1
20 170 1
20 171 1
20 172 1
20 173 1
20 174 1
20 175 1
20 176 1
20 177 1
20 178 1
20 179 1
20 180 1
20 184 1
20 185 1
20 186 1
20 187 1
20 188 1
20 189 1
20 190 1
20 191 1
20 192 1
20 193 1
20 194 1
20 195 1
20 196 1
20 197 1
20 198 1
21 23 1
21 24 1
21 25 1
21 26 1
21 27 1
21 28 1
21 29 1
21 30 1
21 31 1
21 32 1
21 33 1
21 34 1
21 35 1
21 36 1
21 37 1
21 41 1
21 42 1
21 43 1
21 44 1
21 45 1
21 46 1
21 47 1
21 48 1
21 49 1
21 50 1
21 51 1
21 52 1
21 53 1
21 54 1
21 55 1
21 59 1
21 60 1
21 61 1
21 62 1
21 63 1
21 64 1
21 65 1
21 66 1
21 67 1
21 68 1
21 69 1
21 70 1
21 71 1
21 72 1
21 73 1
21 77 1
21 78 1
21 79 1
21 80 1
21 81 1
21 82 1
21 83 1
21 84 1
21 85 1
21 86 1
21 87 1
21 88 1
21 89 1
21 90 1
21 91 1
21 95 1
21 96 1
21 97 1
21 98 1
21 99 1
21 100 1
21 101 1
21 102 1
21 103 1
21 104 1
21 105 1
21 106 1
21 107 1
21 108 1
21 109 1
21 113 1
21 114 1
21 115 1
21 116 1
21 117 1
21 118 1
21 119 1
21 120 1
21 121 1
21 122 1
21 123 1
21 124 1
21 125 1
21 126 1
21 127 1
21 131 1
21 132 1
21 133 1
21 134 1
21 135 1
21 136 1
21 137 1
21 138 1
21 139 1
21 140 1
21 141 1
21 142 1
21 143 1
21 144 1
21 145 1
21 149 1
21 150 1
21 151 1
21 152 1
21 153 1
21 154 1
21 155 1
21 156 1
21 157 1
21 158 1
21 159 1
21 160 1
21 161 1
21 162 1
21 163 1
21 167 1
21 168 1
21 169 1
21 170 1
21 171 1
21 172 1
21 173 1
21 174 1
21 175 1
21 176 1
21 177 1
21 178 1
21 179 1
21 180 1
21 181 1
21 185 1
21 186 1
21 187 1
21 188 1
21 189 1
21 190 1
21 191 1
21 192 1
21 193 1
21 194 1
21 195 1
21 196 1
21 197 1
21 198 1
21 199 1
22 24 1
22 25 1
22 26 1
22 27 1
22 28 1
22 29 1
22 30 1
22 31 1
22 32 1
22 33 1
22 34 1
22 35 1
22 36 1
22 37 1
22 38 1
22 42 1
22 43 1
22 44 1
22 45 1
22 46 1
22 47 1
22 48 1
22 49 1
22 50 1
22 51 1
22 52 1
22 53 1
22 54 1
22 55 1
22 56 1
22 60 1
22 61 1
22 62 1
22 63 1
22 64 1
22 65 1
22 66 1
22 67 1
22 68 1
22 69 1
22 70 1
22 71 1
22 72 1
22 73 1
22 74 1
22 78 1
22 79 1
22 80 1
22 81 1
22 82 1
22 83 1
22 84 1
22 85 1
22 86 1
22 87 1
22 88 1
22 89 1
22 90 1
22 91 1
22 92 1
22 96 1
22 97 1
22 98 1
22 99 1
22 100 1
22 101 1
22 102 1
22 103 1
22 104 1
22 105 1
22 106 1
22 107 1
22 108 1
22 109 1
22 110 1
22 114 1
22 115 1
22 116 1
22 117 1
22 118 1
22 119 1
22 120 1
22 121 1
22 122 1
22 123 1
22 124 1
22 125 1
22 126 1
22 127 1
22 128 1
22 132 1
22 133 1
22 134 1
22 135 1
22 136 1
22 137 1
22 138 1
22 139 1
22 140 1
22 141 1
22 142 1
22 143 1
22 144 1
22 145 1
22 146 1
22 150 1
22 151 1
22 152 1
22 153 1
22 154 1
22 155 1
22 156 1
22 157 1
22 158 1
22 159 1
22 160 1
22 161 1
22 162 1
22 163 1
22 164 1
22 168 1
22 169 1
22 170 1
22 171 1
22 172 1
22 173 1
22 174 1
22 175 1
22 176 1
22 177 1
22 178 1
22 179 1
22 180 1
22 181 1
22 182 1
22 186 1
22 187 1
22 188 1
22 189 1
22 190 1
22 191 1
22 192 1
22 193 1
22 194 1
22 195 1
22 196 1
22 197 1
22 198 1
22 199 1
22 200 1
23 25 1
23 26 1
23 27 1
23 28 1
23 29 1
23 30 1
23 31 1
23 32 1
23 33 1
23 34 1
23 35 1
23 36 1
23 37 1
23 38 1
23 39 1
23 43 1
23 44 1
23 45 1
23 46 1
23 47 1
23 48 1
23 49 1
23 50 1
23 51 1
23 52 1
23 53 1
23 54 1
23 55 1
23 56 1
23 57 1
23 61 1
23 62 1
23 63 1
23 64 1
23 65 1
23 66 1
23 67 1
23 68 1
23 69 1
23 70 1
23 71 1
23 72 1
23 73 1
23 74 1
23 75 1
23 79 1
23 80 1
23 81 1
23 82 1
23 83 1
23 84 1
23 85 1
23 86 1
23 87 1
23 88 1
23 89 1
23 90 1
23 91 1
23 92 1
23 93 1
23 97 1
23 98 1
23 99 1
23 100 1
23 101 1
23 102 1
23 103 1
23 104 1
23 105 1
23 106 1
23 107 1
23 108 1
23 109 1
23 110 1
23 111 1
23 115 1
23 116 1
23 117 1
23 118 1
23 119 1
23 120 1
23 121 1
23 122 1
23 123 1
23 124 1
23 125 1
23 126 1
23 127 1
23 128 1
23 129 1
23 133 1
23 134 1
23 135 1
23 136 1
23 137 1
23 138 1
23 139 1
23 140 1
23 141 1
23 142 1
23 143 1
23 144 1
23 145 1
23 146 1
23 147 1
23 151 1
23 152 1
23 153 1
23 154 1
23 155 1
23 156 1
23 157 1
23 158 1
23 159 1
23 160 1
23 161 1
23 162 1
23 163 1
23 164 1
23 165 1
23 169 1
23 170 1
23 171 1
23 172 1
23 173 1
23 174 1
23 175 1
23 176 1
23 177 1
23 178 1
23 179 1
23 180 1
23 181 1
23 182 1
23 183 1
23 187 1
23 188 1
23 189 1
23 190 1
23 191 1
23 192 1
23 193 1
23 194 1
23 195 1
23 196 1
23 197 1
23 198 1
23 199 1
23 200 1
24 26 1
24 27 1
24 28 1
24 29 1
24 30 1
24 31 1
24 32 1
24 33 1
24 34 1
24 35 1
24 36 1
24 37 1
24 38 1
24 39 1
24 40 1
24 44 1
24 45 1
24 46 1
24 47 1
24 48 1
24 49 1
24 50 1
24 51 1
24 52 1
24 53 1
24 54 1
24 55 1
24 56 1
24 57 1
24 58 1
24 62 1
24 63 1
24 64 1
24 65 1
24 66 1
24 67 1
24 68 1
24 69 1
24 70 1
24 71 1
24 72 1
24 73 1
24 74 1
24 75 1
24 76 1
24 80 1
24 81 1
24 82 1
24 83 1
24 84 1
24 85 1
24 86 1
24 87 1
24 88 1
24 89 1
24 90 1
24 91 1
24 92 1
24 93 1
24 94 1
24 98 1
24 99 1
24 100 1
24 101 1
24 102 1
24 103 1
24 104 1
24 105 1
24 106 1
24 107 1
24 108 1
24 109 1
24 110 1
24 111 1
24 112 1
24 116 1
24 117 1
24 118 1
24 119 1
24 120 1
24 121 1
24 122 1
24 123 1
24 124 1
24 125 1
24 126 1
24 127 1
24 128 1
24 129 1
24 130 1
24 134 1
24 135 1
24 136 1
24 137 1
24 138 1
24 139 1
24 140 1
24 141 1
24 142 1
24 143 1
24 144 1
24 145 1
24 146 1
24 147 1
24 148 1
24 152 1
24 153 1
24 154 1
24 155 1
24 156 1
24 157 1
24 158 1
24 159 1
24 160 1
24 161 1
24 162 1
24 163 1
24 164 1
24 165 1
24 166 1
24 170 1
24 171 1
24 172 1
24 173 1
24 174 1
24 175 1
24 176 1
24 177 1
24 178 1
24 179 1
24 180 1
24 181 1
24 182 1
24 183 1
24 184 1
24 188 1
24 189 1
24 190 1
24 191 1
24 192 1
24 193 1
24 194 1
24 195 1
24 196 1
24 197 1
24 198 1
24 199 1
24 200 1
25 27 1
25 28 1
25 29 1
25 30 1
25 31 1
25 32 1
25 33 1
25 34 1
25 35 1
25 36 1
25 37 1
25 38 1
25 39 1
25 40 1
25 41 1
25 45 1
25 46 1
25 47 1
25 48 1
25 49 1
25 50 1
25 51 1
25 52 1
25 53 1
25 54 1
25 55 1
25 56 1
25 57 1
25 58 1
25 59 1
25 63 1
25 64 1
25 65 1
25 66 1
25 67 1
25 68 1
25 69 1
25 70 1
25 71 1
25 72 1
25 73 1
25 74 1
25 75 1
25 76 1
25 77 1
25 81 1
25 82 1
25 83 1
25 84 1
25 85 1
25 86 1
25 87 1
25 88 1
25 89 1
25 90 1
25 91 1
25 92 1
25 93 1
25 94 1
25 95 1
25 99 1
25 100 1
25 101 1
25 102 1
25 103 1
25 104 1
25 105 1
25 106 1
25 107 1
25 108 1
25 109 1
25 110 1
25 111 1
25 112 1
25 113 1
25 117 1
25 118 1
25 119 1
25 120 1
25 121 1
25 122 1
25 123 1
25 124 1
25 125 1
25 126 1
25 127 1
25 128 1
25 129 1
25 130 1
25 131 1
25 135 1
25 136 1
25 137 1
25 138 1
25 139 1
25 140 1
25 141 1
25 142 1
25 143 1
25 144 1
25 145 1
25 146 1
25 147 1
25 148 1
25 149 1
25 153 1
25 154 1
25 155 1
25 156 1
25 157 1
25 158 1
25 159 1
25 160 1
25 161 1
25 162 1
25 163 1
25 164 1
25 165 1
25 166 1
25 167 1
25 171 1
25 172 1
25 173 1
25 174 1
25 175 1
25 176 1
25 177 1
25 178 1
25 179 1
25 180 1
25 181 1
25 182 1
25 183 1
25 184 1
25 185 1
25 189 1
25 190 1
25 191 1
25 192 1
25 193 1
25 194 1
25 195 1
25 196 1
25 197 1
25 198 1
25 199 1
25 200 1
26 28 1
26 29 1
26 30 1
26 31 1
26 32 1
26 33 1
26 34 1
26 35 1
26 36 1
26 37 1
26 38 1
26 39 1
26 40 1
26 41 1
26 42 1
26 46 1
26 47 1
26 48 1
26 49 1
26 50 1
26 51 1
26 52 1
26 53 1
26 54 1
26 55 1
26 56 1
26 57 1
26 58 1
26 59 1
26 60 1
26 64 1
26 65 1
26 66 1
26 67 1
26 68 1
26 69 1
26 70 1
26 71 1
26 72 1
26 73 1
26 74 1
26 75 1
26 76 1
26 77 1
26 78 1
26 82 1
26 83 1
26 84 1
26 85 1
26 86 1
26 87 1
26 88 1
26 89 1
26 90 1
26 91 1
26 92 1
26 93 1
26 94 1
26 95 1
26 96 1
26 100 1
26 101 1
26 102 1
26 103 1
26 104 1
26 105 1
26 106 1
26 107 1
26 108 1
26 109 1
26 110 1
26 111 1
26 112 1
26 113 1
26 114 1
26 118 1
26 119 1
26 120 1
26 121 1
26 122 1
26 123 1
26 124 1
26 125 1
26 126 1
26 127 1
26 128 1
26 129 1
26 130 1
26 131 1
26 132 1
26 136 1
26 137 1
26 138 1
26 139 1
26 140 1
26 141 1
26 142 1
26 143 1
26 144 1
26 145 1
26 146 1
26 147 1
26 148 1
26 149 1
26 150 1
26 154 1
26 155 1
26 156 1
26 157 1
26 158 1
26 159 1
26 160 1
26 161 1
26 162 1
26 163 1
26 164 1
26 165 1
26 166 1
26 167 1
26 168 1
26 172 1
26 173 1
26 174 1
26 175 1
26 176 1
26 177 1
26 178 1
26 179 1
26 180 1
26 181 1
26 182 1
26 183 1
26 184 1
26 185 1
26 186 1
26 190 1
26 191 1
26 192 1
26 193 1
26 194 1
26 195 1
26 196 1
26 197 1
26 198 1
26 199 1
26 200 1
27 29 1
27 30 1
27 31 1
27 32 1
27 33 1
27 34 1
27 35 1
27 36 1
27 37 1
27 38 1
27 39 1
27 40 1
27 41 1
27 42 1
27 43 1
27 47 1
27 48 1
27 49 1
27 50 1
27 51 1
27 52 1
27 53 1
27 54 1
27 55 1
27 56 1
27 57 1
27 58 1
27 59 1
27 60 1
27 61 1
27 65 1
27 66 1
27 67 1
27 68 1
27 69 1
27 70 1
27 71 1
27 72 1
27 73 1
27 74 1
27 75 1
27 76 1
27 77 1
27 78 1
27 79 1
27 83 1
27 84 1
27 85 1
27 86 1
27 87 1
27 88 1
27 89 1
27 90 1
27 91 1
27 92 1
27 93 1
27 94 1
27 95 1
27 96 1
27 97 1
27 101 1
27 102 1
27 103 1
27 104 1
27 105 1
27 106 1
27 107 1
27 108 1
27 109 1
27 110 1
27 111 1
27 112 1
27 113 1
27 114 1
27 115 1
27 119 1
27 120 1
27 121 1
27 122 1
27 123 1
27 124 1
27 125 1
27 126 1
27 127 1
27 128 1
27 129 1
27 130 1
27 131 1
27 132 1
27 133 1
27 137 1
27 138 1
27 139 1
27 140 1
27 141 1
27 142 1
27 143 1
27 144 1
27 145 1
27 146 1
27 147 1
27 148 1
27 149 1
27 150 1
27 151 1
27 155 1
27 156 1
27 157 1
27 158 1
27 159 1
27 160 1
27 161 1
27 162 1
27 163 1
27 164 1
27 165 1
27 166 1
27 167 1
27 168 1
27 169 1
27 173 1
27 174 1
27 175 1
27 176 1
27 177 1
27 178 1
27 179 1
27 180 1
27 181 1
27 182 1
27 183 1
27 184 1
27 185 1
27 186 1
27 187 1
27 191 1
27 192 1
27 193 1
27 194 1
27 195 1
27 196 1
27 197 1
27 198 1
27 199 1
27 200 1
28 30 1
28 31 1
28 32 1
28 33 1
28 34 1
28 35 1
28 36 1
28 37 1
28 38 1
28 39 1
28 40 1
28 41 1
28 42 1
28 43 1
28 44 1
28 48 1
28 49 1
28 50 1
28 51 1
28 52 1
28 53 1
28 54 1
28 55 1
28 56 1
28 57 1
28 58 1
28 59 1
28 60 1
28 61 1
28 62 1
28 66 1
28 67 1
28 68 1
28 69 1
28 70 1
28 71 1
28 72 1
28 73 1
28 74 1
28 75 1
28 76 1
28 77 1
28 78 1
28 79 1
28 80 1
28 84 1
28 85 1
28 86 1
28 87 1
28 88 1
28 89 1
28 90 1
28 91 1
28 92 1
28 93 1
28 94 1
28 95 1
28 96 1
28 97 1
28 98 1
28 102 1
28 103 1
28 104 1
28 105 1
28 106 1
28 107 1
28 108 1
28 109 1
28 110 1
28 111 1
28 112 1
28 113 1
28 114 1
28 115 1
28 116 1
28 120 1
28 121 1
28 122 1
28 123 1
28 124 1
28 125 1
28 126 1
28 127 1
28 128 1
28 129 1
28 130 1
28 131 1
28 132 1
28 133 1
28 134 1
28 138 1
28 139 1
28 140 1
28 141 1
28 142 1
28 143 1
28 144 1
28 145 1
28 146 1
28 147 1
28 148 1
28 149 1
28 150 1
28 151 1
28 152 1
28 156 1
28 157 1
28 158 1
28 159 1
28 160 1
28 161 1
28 162 1
28 163 1
28 164 1
28 165 1
28 166 1
28 167 1
28 168 1
28 169 1
28 170 1
28 174 1
28 175 1
28 176 1
28 177 1
28 178 1
28 179 1
28 180 1
28 181 1
28 182 1
28 183 1
28 184 1
28 185 1
28 186 1
28 187 1
28 188 1
28 192 1
28 193 1
28 194 1
28 195 1
28 196 1
28 197 1
28 198 1
28 199 1
28 200 1
29 31 1
29 32 1
29 33 1
29 34 1
29 35 1
29 36 1
29 37 1
29 38 1
29 39 1
29 40 1
29 41 1
29 42 1
29 43 1
29 44 1
29 45 1
29 49 1
29 50 1
29 51 1
29 52 1
29 53 1
29 54 1
29 55 1
29 56 1
29 57 1
29 58 1
29 59 1
29 60 1
29 61 1
29 62 1
29 63 1
29 67 1
29 68 1
29 69 1
29 70 1
29 71 1
29 72 1
29 73 1
29 74 1
29 75 1
29 76 1
29 77 1
29 78 1
29 79 1
29 80 1
29 81 1
29 85 1
29 86 1
29 87 1
29 88 1
29 89 1
29 90 1
29 91 1
29 92 1
29 93 1
29 94 1
29 95 1
29 96 1
29 97 1
29 98 1
29 99 1
29 103 1
29 104 1
29 105 1
29 106 1
29 107 1
29 108 1
29 109 1
29 110 1
29 111 1
29 112 1
29 113 1
29 114 1
29 115 1
29 116 1
29 117 1
29 121 1
29 122 1
29 123 1
29 124 1
29 125 1
29 126 1
29 127 1
29 128 1
29 129 1
29 130 1
29 131 1
29 132 1
29 133 1
29 134 1
29 135 1
29 139 1
29 140 1
29 141 1
29 142 1
29 143 1
29 144 1
29 145 1
29 146 1
29 147 1
29 148 1
29 149 1
29 150 1
29 151 1
29 152 1
29 153 1
29 157 1
29 158 1
29 159 1
29 160 1
29 161 1
29 162 1
29 163 1
29 164 1
29 165 1
29 166 1
29 167 1
29 168 1
29 169 1
29 170 1
29 171 1
29 175 1
29 176 1
29 177 1
29 178 1
29 179 1
29 180 1
29 181 1
29 182 1
29 183 1
29 184 1
29 185 1
29 186 1
29 187 1
29 188 1
29 189 1
29 193 1
29 194 1
29 195 1
29 196 1
29 197 1
29 198 1
29 199 1
29 200 1
30 32 1
30 33 1
30 34 1
30 35 1
30 36 1
30 37 1
30 38 1
30 39 1
30 40 1
30 41 1
30 42 1
30 43 1
30 44 1
30 45 1
30 46 1
30 50 1
30 51 1
30 52 1
30 53 1
30 54 1
30 55 1
30 56 1
30 57 1
30 58 1
30 59 1
30 60 1
30 61 1
30 62 1
30 63 1
30 64 1
30 68 1
30 69 1
30 70 1
30 71 1
30 72 1
30 73 1
30 74 1
30 75 1
30 76 1
30 77 1
30 78 1
30 79 1
30 80 1
30 81 1
30 82 1
30 86 1
30 87 1
30 88 1
30 89 1
30 90 1
30 91 1
30 92 1
30 93 1
30 94 1
30 95 1
30 96 1
30 97 1
30 98 1
30 99 1
30 100 1
30 104 1
30 105 1
30 106 1
30 107 1
30 108 1
30 109 1
30 110 1
30 111 1
30 112 1
30 113 1
30 114 1
30 115 1
30 116 1
30 117 1
30 118 1
30 122 1
30 123 1
30 124 1
30 125 1
30 126 1
30 127 1
30 128 1
30 129 1
30 130 1
30 131 1
30 132 1
30 133 1
30 134 1
30 135 1
30 136 1
30 140 1
30 141 1
30 142 1
30 143 1
30 144 1
30 145 1
30 146 1
30 147 1
30 148 1
30 149 1
30 150 1
30 151 1
30 152 1
30 153 1
30 154 1
30 158 1
30 159 1
30 160 1
30 161 1
30 162 1
30 163 1
30 164 1
30 165 1
30 166 1
30 167 1
30 168 1
30 169 1
30 170 1
30 171 1
30 172 1
30 176 1
30 177 1
30 178 1
30 179 1
30 180 1
30 181 1
30 182 1
30 183 1
30 184 1
30 185 1
30 186 1
30 187 1
30 188 1
30 189 1
30 190 1
30 194 1
30 195 1
30 196 1
30 197 1
30 198 1
30 199 1
30 200 1
31 33 1
31 34 1
31 35 1
31 36 1
31 37 1
31 38 1
31 39 1
31 40 1
31 41 1
31 42 1
31 43 1
31 44 1
31 45 1
31 46 1
31 47 1
31 51 1
31 52 1
31 53 1
31 54 1
31 55 1
31 56 1
31 57 1
31 58 1
31 59 1
31 60 1
31 61 1
31 62 1
31 63 1
31 64 1
31 65 1
31 69 1
31 70 1
31 71 1
31 72 1
31 73 1
31 74 1
31 75 1
31 76 1
31 77 1
31 78 1
31 79 1
31 80 1
31 81 1
31 82 1
31 83 1
31 87 1
31 88 1
31 89 1
31 90 1
31 91 1
31 92 1
31 93 1
31 94 1
31 95 1
31 96 1
31 97 1
31 98 1
31 99 1
31 100 1
31 101 1
31 105 1
31 106 1
31 107 1
31 108 1
31 109 1
31 110 1
31 111 1
31 112 1
31 113 1
31 114 1
31 115 1
31 116 1
31 117 1
31 118 1
31 119 1
31 123 1
31 124 1
31 125 1
31 126 1
31 127 1
31 128 1
31 129 1
31 130 1
31 131 1
31 132 1
31 133 1
31 134 1
31 135 1
31 136 1
31 137 1
31 141 1
31 142 1
31 143 1
31 144 1
31 145 1
31 146 1
31 147 1
31 148 1
31 149 1
31 150 1
31 151 1
31 152 1
31 153 1
31 154 1
31 155 1
31 159 1
31 160 1
31 161 1
31 162 1
31 163 1
31 164 1
31 165 1
31 166 1
31 167 1
31 168 1
31 169 1
31 170 1
31 171 1
31 172 1
31 173 1
31 177 1
31 178 1
31 179 1
31 180 1
31 181 1
31 182 1
31 183 1
31 184 1
31 185 1
31 186 1
31 187 1
31 188 1
31 189 1
31 190 1
31 191 1
31 195 1
31 196 1
31 197 1
31 198 1
31 199 1
31 200 1
32 34 1
32 35 1
32 36 1
32 37 1
32 38 1
32 39 1
32 40 1
32 41 1
32 42 1
32 43 1
32 44 1
32 45 1
32 46 1
32 47 1
32 48 1
32 52 1
32 53 1
32 54 1
32 55 1
32 56 1
32 57 1
32 58 1
32 59 1
32 60 1
32 61 1
32 62 1
32 63 1
32 64 1
32 65 1
32 66 1
32 70 1
32 71 1
32 72 1
32 73 1
32 74 1
32 75 1
32 76 1
32 77 1
32 78 1
32 79 1
32 80 1
32 81 1
32 82 1
32 83 1
32 84 1
32 88 1
32 89 1
32 90 1
32 91 1
32 92 1
32 93 1
32 94 1
32 95 1
32 96 1
32 97 1
32 98 1
32 99 1
32 100 1
32 101 1
32 102 1
32 106 1
32 107 1
32 108 1
32 109 1
32 110 1
32 111 1
32 112 1
32 113 1
32 114 1
32 115 1
32 116 1
32 117 1
32 118 1
32 119 1
32 120 1
32 124 1
32 125 1
32 126 1
32 127 1
32 128 1
32 129 1
32 130 1
32 131 1
32 132 1
32 133 1
32 134 1
32 135 1
32 136 1
32 137 1
32 138 1
32 142 1
32 143 1
32 144 1
32 145 1
32 146 1
32 147 1
32 148 1
32 149 1
32 150 1
32 151 1
32 152 1
32 153 1
32 154 1
32 155 1
32 156 1
32 160 1
32 161 1
32 162 1
32 163 1
32 164 1
32 165 1
32 166 1
32 167 1
32 168 1
32 169 1
32 170 1
32 171 1
32 172 1
32 173 1
32 174 1
32 178 1
32 179 1
32 180 1
32 181 1
32 182 1
32 183 1
32 184 1
32 185 1
32 186 1
32 187 1
32 188 1
32 189 1
32 190 1
32 191 1
32 192 1
32 196 1
32 197 1
32 198 1
32 199 1
32 200 1
33 35 1
33 36 1
33 37 1
33 38 1
33 39 1
33 40 1
33 41 1
33 42 1
33 43 1
33 44 1
33 45 1
33 46 1
33 47 1
33 48 1
33 49 1
33 53 1
33 54 1
33 55 1
33 56 1
33 57 1
33 58 1
33 59 1
33 60 1
33 61 1
33 62 1
33 63 1
33 64 1
33 65 1
33 66 1
33 67 1
33 71 1
33 72 1
33 73 1
33 74 1
33 75 1
33 76 1
33 77 1
33 78 1
33 79 1
33 80 1
33 81 1
33 82 1
33 83 1
33 84 1
33 85 1
33 89 1
33 90 1
33 91 1
33 92 1
33 93 1
33 94 1
33 95 1
33 96 1
33 97 1
33 98 1
33 99 1
33 100 1
33 101 1
33 102 1
33 103 1
33 107 1
33 108 1
33 109 1
33 110 1
33 111 1
33 112 1
33 113 1
33 114 1
33 115 1
33 116 1
33 117 1
33 118 1
33 119 1
33 120 1
33 121 1
33 125 1
33 126 1
33 127 1
33 128 1
33 129 1
33 130 1
33 131 1
33 132 1
33 133 1
33 134 1
33 135 1
33 136 1
33 137 1
33 138 1
33 139 1
33 143 1
33 144 1
33 145 1
33 146 1
33 147 1
33 148 1
33 149 1
33 150 1
33 151 1
33 152 1
33 153 1
33 154 1
33 155 1
33 156 1
33 157 1
33 161 1
33 162 1
33 163 1
33 164 1
33 165 1
33 166 1
33 167 1
33 168 1
33 169 1
33 170 1
33 171 1
33 172 1
33 173 1
33 174 1
33 175 1
33 179 1
33 180 1
33 181 1
33 182 1
33 183 1
33 184 1
33 185 1
33 186 1
33 187 1
33 188 1
33 189 1
33 190 1
33 191 1
33 192 1
33 193 1
33 197 1
33 198 1
33 199 1
33 200 1
34 36 1
34 37 1
34 38 1
34 39 1
34 40 1
34 41 1
34 42 1
34 43 1
34 44 1
34 45 1
34 46 1
34 47 1
34 48 1
34 49 1
34 50 1
34 54 1
34 55 1
34 56 1
34 57 1
34 58 1
34 59 1
34 60 1
34 61 1
34 62 1
34 63 1
34 64 1
34 65 1
34 66 1
34 67 1
34 68 1
34 72 1
34 73 1
34 74 1
34 75 1
34 76 1
34 77 1
34 78 1
34 79 1
34 80 1
34 81 1
34 82 1
34 83 1
34 84 1
34 85 1
34 86 1
34 90 1
34 91 1
34 92 1
34 93 1
34 94 1
34 95 1
34 96 1
34 97 1
34 98 1
34 99 1
34 100 1
34 101 1
34 102 1
34 103 1
34 104 1
34 108 1
34 109 1
34 110 1
34 111 1
34 112 1
34 113 1
34 114 1
34 115 1
34 116 1
34 117 1
34 118 1
34 119 1
34 120 1
34 121 1
34 122 1
34 126 1
34 127 1
34 128 1
34 129 1
34 130 1
34 131 1
34 132 1
34 133 1
34 134 1
34 135 1
34 136 1
34 137 1
34 138 1
34 139 1
34 140 1
34 144 1
34 145 1
34 146 1
34 147 1
34 148 1
34 149 1
34 150 1
34 151 1
34 152 1
34 153 1
34 154 1
34 155 1
34 156 1
34 157 1
34 158 1
34 162 1
34 163 1
34 164 1
34 165 1
34 166 1
34 167 1
34 168 1
34 169 1
34 170 1
34 171 1
34 172 1
34 173 1
34 174 1
34 175 1
34 176 1
34 180 1
34 181 1
34 182 1
34 183 1
34 184 1
34 185 1
34 186 1
34 187 1
34 188 1
34 189 1
34 190 1
34 191 1
34 192 1
34 193 1
34 194 1
34 198 1
34 199 1
34 200 1
35 37 1
35 38 1
35 39 1
35 40 1
35 41 1
35 42 1
35 43 1
35 44 1
35 45 1
35 46 1
35 47 1
35 48 1
35 49 1
35 50 1
35 51 1
35 55 1
35 56 1
35 57 1
35 58 1
35 59 1
35 60 1
35 61 1
35 62 1
35 63 1
35 64 1
35 65 1
35 66 1
35 67 1
35 68 1
35 69 1
35 73 1
35 74 1
35 75 1
35 76 1
35 77 1
35 78 1
35 79 1
35 80 1
35 81 1
35 82 1
35 83 1
35 84 1
35 85 1
35 86 1
35 87 1
35 91 1
35 92 1
35 93 1
35 94 1
35 95 1
35 96 1
35 97 1
35 98 1
35 99 1
35 100 1
35 101 1
35 102 1
35 103 1
35 104 1
35 105 1
35 109 1
35 110 1
35 111 1
35 112 1
35 113 1
35 114 1
35 115 1
35 116 1
35 117 1
35 118 1
35 119 1
35 120 1
35 121 1
35 122 1
35 123 1
35 127 1
35 128 1
35 129 1
35 130 1
35 131 1
35 132 1
35 133 1
35 134 1
35 135 1
35 136 1
35 137 1
35 138 1
35 139 1
35 140 1
35 141 1
35 145 1
35 146 1
35 147 1
35 148 1
35 149 1
35 150 1
35 151 1
35 152 1
35 153 1
35 154 1
35 155 1
35 156 1
35 157 1
35 158 1
35 159 1
35 163 1
35 164 1
35 165 1
35 166 1
35 167 1
35 168 1
35 169 1
35 170 1
35 171 1
35 172 1
35 173 1
35 174 1
35 175 1
35 176 1
35 177 1
35 181 1
35 182 1
35 183 1
35 184 1
35 185 1
35 186 1
35 187 1
35 188 1
35 189 1
35 190 1
35 191 1
35 192 1
35 193 1
35 194 1
35 195 1
35 199 1
35 200 1
36 38 1
36 39 1
36 40 1
36 41 1
36 42 1
36 43 1
36 44 1
36 45 1
36 46 1
36 47 1
36 48 1
36 49 1
36 50 1
36 51 1
36 52 1
36 56 1
36 57 1
36 58 1
36 59 1
36 60 1
36 61 1
36 62 1
36 63 1
36 64 1
36 65 1
36 66 1
36 67 1
36 68 1
36 69 1
36 70 1
36 74 1
36 75 1
36 76 1
36 77 1
36 78 1
36 79 1
36 80 1
36 81 1
36 82 1
36 83 1
36 84 1
36 85 1
36 86 1
36 87 1
36 88 1
36 92 1
36 93 1
36 94 1
36 95 1
36 96 1
36 97 1
36 98 1
36 99 1
36 100 1
36 101 1
36 102 1
36 103 1
36 104 1
36 105 1
36 106 1
36 110 1
36 111 1
36 112 1
36 113 1
36 114 1
36 115 1
36 116 1
36 117 1
36 118 1
36 119 1
36 120 1
36 121 1
36 122 1
36 123 1
36 124 1
36 128 1
36 129 1
36 130 1
36 131 1
36 132 1
36 133 1
36 134 1
36 135 1
36 136 1
36 137 1
36 138 1
36 139 1
36 140 1
36 141 1
36 142 1
36 146 1
36 147 1
36 148 1
36 149 1
36 150 1
36 151 1
36 152 1
36 153 1
36 154 1
36 155 1
36 156 1
36 157 1
36 158 1
36 159 1
36 160 1
36 164 1
36 165 1
36 166 1
36 167 1
36 168 1
36 169 1
36 170 1
36 171 1
36 172 1
36 173 1
36 174 1
36 175 1
36 176 1
36 177 1
36 178 1
36 182 1
36 183 1
36 184 1
36 185 1
36 186 1
36 187 1
36 188 1
36 189 1
36 190 1
36 191 1
36 192 1
36 193 1
36 194 1
36 195 1
36 196 1
36 200 1
37 39 1
37 40 1
37 41 1
37 42 1
37 43 1
37 44 1
37 45 1
37 46 1
37 47 1
37 48 1
37 49 1
37 50 1
37 51 1
37 52 1
37 53 1
37 57 1
37 58 1
37 59 1
37 60 1
37 61 1
37 62 1
37 63 1
37 64 1
37 65 1
37 66 1
37 67 1
37 68 1
37 69 1
37 70 1
37 71 1
37 75 1
37 76 1
37 77 1
37 78 1
37 79 1
37 80 1
37 81 1
37 82 1
37 83 1
37 84 1
37 85 1
37 86 1
37 87 1
37 88 1
37 89 1
37 93 1
37 94 1
37 95 1
37 96 1
37 97 1
37 98 1
37 99 1
37 100 1
37 101 1
37 102 1
37 103 1
37 104 1
37 105 1
37 106 1
37 107 1
37 111 1
37 112 1
37 113 1
37 114 1
37 115 1
37 116 1
37 117 1
37 118 1
37 119 1
37 120 1
37 121 1
37 122 1
37 123 1
37 124 1
37 125 1
37 129 1
37 130 1
37 131 1
37 132 1
37 133 1
37 134 1
37 135 1
37 136 1
37 137 1
37 138 1
37 139 1
37 140 1
37 141 1
37 142 1
37 143 1
37 147 1
37 148 1
37 149 1
37 150 1
37 151 1
37 152 1
37 153 1
37 154 1
37 155 1
37 156 1
37 157 1
37 158 1
37 159 1
37 160 1
37 161 1
37 165 1
37 166 1
37 167 1
37 168 1
37 169 1
37 170 1
37 171 1
37 172 1
37 173 1
37 174 1
37 175 1
37 176 1
37 177 1
37 178 1
37 179 1
37 183 1
37 184 1
37 185 1
37 186 1
37 187 1
37 188 1
37 189 1
37 190 1
37 191 1
37 192 1
37 193 1
37 194 1
37 195 1
37 196 1
37 197 1
38 40 1
38 41 1
38 42 1
38 43 1
38 44 1
38 45 1
38 46 1
38 47 1
38 48 1
38 49 1
38 50 1
38 51 1
38 52 1
38 53 1
38 54 1
38 58 1
38 59 1
38 60 1
38 61 1
38 62 1
38 63 1
38 64 1
38 65 1
38 66 1
38 67 1
38 68 1
38 69 1
38 70 1
38 71 1
38 72 1
38 76 1
38 77 1
38 78 1
38 79 1
38 80 1
38 81 1
38 82 1
38 83 1
38 84 1
38 85 1
38 86 1
38 87 1
38 88 1
38 89 1
38 90 1
38 94 1
38 95 1
38 96 1
38 97 1
38 98 1
38 99 1
38 100 1
38 101 1
38 102 1
38 103 1
38 104 1
38 105 1
38 106 1
38 107 1
38 108 1
38 112 1
38 113 1
38 114 1
38 115 1
38 116 1
38 117 1
38 118 1
38 119 1
38 120 1
38 121 1
38 122 1
38 123 1
38 124 1
38 125 1
38 126 1
38 130 1
38 131 1
38 132 1
38 133 1
38 134 1
38 135 1
38 136 1
38 137 1
38 138 1
38 139 1
38 140 1
38 141 1
38 142 1
38 143 1
38 144 1
38 148 1
38 149 1
38 150 1
38 151 1
38 152 1
38 153 1
38 154 1
38 155 1
38 156 1
38 157 1
38 158 1
38 159 1
38 160 1
38 161 1
38 162 1
38 166 1
38 167 1
38 168 1
38 169 1
38 170 1
38 171 1
38 172 1
38 173 1
38 174 1
38 175 1
38 176 1
38 177 1
38 178 1
38 179 1
38 180 1
38 184 1
38 185 1
38 186 1
38 187 1
38 188 1
38 189 1
38 190 1
38 191 1
38 192 1
38 193 1
38 194 1
38 195 1
38 196 1
38 197 1
38 198 1
39 41 1
39 42 1
39 43 1
39 44 1
39 45 1
39 46 1
39 47 1
39 48 1
39 49 1
39 50 1
39 51 1
39 52 1
39 53 1
39 54 1
39 55 1
39 59 1
39 60 1
39 61 1
39 62 1
39 63 1
39 64 1
39 65 1
39 66 1
39 67 1
39 68 1
39 69 1
39 70 1
39 71 1
39 72 1
39 73 1
39 77 1
39 78 1
39 79 1
39 80 1
39 81 1
39 82 1
39 83 1
39 84 1
39 85 1
39 86 1
39 87 1
39 88 1
39 89 1
39 90 1
39 91 1
39 95 1
39 96 1
39 97 1
39 98 1
39 99 1
39 100 1
39 101 1
39 102 1
39 103 1
39 104 1
39 105 1
39 106 1
39 107 1
39 108 1
39 109 1
39 113 1
39 114 1
39 115 1
39 116 1
39 117 1
39 118 1
39 119 1
39 120 1
39 121 1
39 122 1
39 123 1
39 124 1
39 125 1
39 126 1
39 127 1
39 131 1
39 132 1
39 133 1
39 134 1
39 135 1
39 136 1
39 137 1
39 138 1
39 139 1
39 140 1
39 141 1
39 142 1
39 143 1
39 144 1
39 145 1
39 149 1
39 150 1
39 151 1
39 152 1
39 153 1
39 154 1
39 155 1
39 156 1
39 157 1
39 158 1
39 159 1
39 160 1
39 161 1
39 162 1
39 163 1
39 167 1
39 168 1
39 169 1
39 170 1
39 171 1
39 172 1
39 173 1
39 174 1
39 175 1
39 176 1
39 177 1
39 178 1
39 179 1
39 180 1
39 181 1
39 185 1
39 186 1
39 187 1
39 188 1
39 189 1
39 190 1
39 191 1
39 192 1
39 193 1
39 194 1
39 195 1
39 196 1
39 197 1
39 198 1
39 199 1
40 42 1
40 43 1
40 44 1
40 45 1
40 46 1
40 47 1
40 48 1
40 49 1
40 50 1
40 51 1
40 52 1
40 53 1
40 54 1
40 55 1
40 56 1
40 60 1
40 61 1
40 62 1
40 63 1
40 64 1
40 65 1
40 66 1
40 67 1
40 68 1
40 69 1
40 70 1
40 71 1
40 72 1
40 73 1
40 74 1
40 78 1
40 79 1
40 80 1
40 81 1
40 82 1
40 83 1
40 84 1
40 85 1
40 86 1
40 87 1
40 88 1
40 89 1
40 90 1
40 91 1
40 92 1
40 96 1
40 97 1
40 98 1
40 99 1
40 100 1
40 101 1
40 102 1
40 103 1
40 104 1
40 105 1
40 106 1
40 107 1
40 108 1
40 109 1
40 110 1
40 114 1
40 115 1
40 116 1
40 117 1
40 118 1
40 119 1
40 120 1
40 121 1
40 122 1
40 123 1
40 124 1
40 125 1
40 126 1
40 127 1
40 128 1
40 132 1
40 133 1
40 134 1
40 135 1
40 136 1
40 137 1
40 138 1
40 139 1
40 140 1
40 141 1
40 142 1
40 143 1
40 144 1
40 145 1
40 146 1
40 150 1
40 151 1
40 152 1
40 153 1
40 154 1
40 155 1
40 156 1
40 157 1
40 158 1
40 159 1
40 160 1
40 161 1
40 162 1
40 163 1
40 164 1
40 168 1
40 169 1
40 170 1
40 171 1
40 172 1
40 173 1
40 174 1
40 175 1
40 176 1
40 177 1
40 178 1
40 179 1
40 180 1
40 181 1
40 182 1
40 186 1
40 187 1
40 188 1
40 189 1
40 190 1
40 191 1
40 192 1
40 193 1
40 194 1
40 195 1
40 196 1
40 197 1
40 198 1
40 199 1
40 200 1
41 43 1
41 44 1
41 45 1
41 46 1
41 47 1
41 48 1
41 49 1
41 50 1
41 51 1
41 52 1
41 53 1
41 54 1
41 55 1
41 56 1
41 57 1
41 61 1
41 62 1
41 63 1
41 64 1
41 65 1
41 66 1
41 67 1
41 68 1
41 69 1
41 70 1
41 71 1
41 72 1
41 73 1
41 74 1
41 75 1
41 79 1
41 80 1
41 81 1
41 82 1
41 83 1
41 84 1
41 85 1
41 86 1
41 87 1
41 88 1
41 89 1
41 90 1
41 91 1
41 92 1
41 93 1
41 97 1
41 98 1
41 99 1
41 100 1
41 101 1
41 102 1
41 103 1
41 104 1
41 105 1
41 106 1
41 107 1
41 108 1
41 109 1
41 110 1
41 111 1
41 115 1
41 116 1
41 117 1
41 118 1
41 119 1
41 120 1
41 121 1
41 122 1
41 123 1
41 124 1
41 125 1
41 126 1
41 127 1
41 128 1
41 129 1
41 133 1
41 134 1
41 135 1
41 136 1
41 137 1
41 138 1
41 139 1
41 140 1
41 141 1
41 142 1
41 143 1
41 144 1
41 145 1
41 146 1
41 147 1
41 151 1
41 152 1
41 153 1
41 154 1
41 155 1
41 156 1
41 157 1
41 158 1
41 159 1
41 160 1
41 161 1
41 162 1
41 163 1
41 164 1
41 165 1
41 169 1
41 170 1
41 171 1
41 172 1
41 173 1
41 174 1
41 175 1
41 176 1
41 177 1
41 178 1
41 179 1
41 180 1
41 181 1
41 182 1
41 183 1
41 187 1
41 188 1
41 189 1
41 190 1
41 191 1
41 192 1
41 193 1
41 194 1
41 195 1
41 196 1
41 197 1
41 198 1
41 199 1
41 200 1
42 44 1
42 45 1
42 46 1
42 47 1
42 48 1
42 49 1
42 50 1
42 51 1
42 52 1
42 53 1
42 54 1
42 55 1
42 56 1
42 57 1
42 58 1
42 62 1
42 63 1
42 64 1
42 65 1
42 66 1
42 67 1
42 68 1
42 69 1
42 70 1
42 71 1
42 72 1
42 73 1
42 74 1
42 75 1
42 76 1
42 80 1
42 81 1
42 82 1
42 83 1
42 84 1
42 85 1
42 86 1
42 87 1
42 88 1
42 89 1
42 90 1
42 91 1
42 92 1
42 93 1
42 94 1
42 98 1
42 99 1
42 100 1
42 101 1
42 102 1
42 103 1
42 104 1
42 105 1
42 106 1
42 107 1
42 108 1
42 109 1
42 110 1
42 111 1
42 112 1
42 116 1
42 117 1
42 118 1
42 119 1
42 120 1
42 121 1
42 122 1
42 123 1
42 124 1
42 125 1
42 126 1
42 127 1
42 128 1
42 129 1
42 130 1
42 134 1
42 135 1
42 136 1
42 137 1
42 138 1
42 139 1
42 140 1
42 141 1
42 142 1
42 143 1
42 144 1
42 145 1
42 146 1
42 147 1
42 148 1
42 152 1
42 153 1
42 154 1
42 155 1
42 156 1
42 157 1
42 158 1
42 159 1
42 160 1
42 161 1
42 162 1
42 163 1
42 164 1
42 165 1
42 166 1
42 170 1
42 171 1
42 172 1
42 173 1
42 174 1
42 175 1
42 176 1
42 177 1
42 178 1
42 179 1
42 180 1
42 181 1
42 182 1
42 183 1
42 184 1
42 188 1
42 189 1
42 190 1
42 191 1
42 192 1
42 193 1
42 194 1
42 195 1
42 196 1
42 197 1
42 198 1
42 199 1
42 200 1
43 45 1
43 46 1
43 47 1
43 48 1
43 49 1
43 50 1
43 51 1
43 52 1
43 53 1
43 54 1
43 55 1
43 56 1
43 57 1
43 58 1
43 59 1
43 63 1
43 64 1
43 65 1
43 66 1
43 67 1
43 68 1
43 69 1
43 70 1
43 71 1
43 72 1
43 73 1
43 74 1
43 75 1
43 76 1
43 77 1
43 81 1
43 82 1
43 83 1
43 84 1
43 85 1
43 86 1
43 87 1
43 88 1
43 89 1
43 90 1
43 91 1
43 92 1
43 93 1
43 94 1
43 95 1
43 99 1
43 100 1
43 101 1
43 102 1
43 103 1
43 104 1
43 105 1
43 106 1
43 107 1
43 108 1
43 109 1
43 110 1
43 111 1
43 112 1
43 113 1
43 117 1
43 118 1
43 119 1
43 120 1
43 121 1
43 122 1
43 123 1
43 124 1
43 125 1
43 126 1
43 127 1
43 128 1
43 129 1
43 130 1
43 131 1
43 135 1
43 136 1
43 137 1
43 138 1
43 139 1
43 140 1
43 141 1
43 142 1
43 143 1
43 144 1
43 145 1
43 146 1
43 147 1
43 148 1
43 149 1
43 153 1
43 154 1
43 155 1
43 156 1
43 157 1
43 158 1
43 159 1
43 160 1
43 161 1
43 162 1
43 163 1
43 164 1
43 165 1
43 166 1
43 167 1
43 171 1
43 172 1
43 173 1
43 174 1
43 175 1
43 176 1
43 177 1
43 178 1
43 179 1
43 180 1
43 181 1
43 182 1
43 183 1
43 184 1
43 185 1
43 189 1
43 190 1
43 191 1
43 192 1
43 193 1
43 194 1
43 195 1
43 196 1
43 197 1
43 198 1
43 199 1
43 200 1
44 46 1
44 47 1
44 48 1
44 49 1
44 50 1
44 51 1
44 52 1
44 53 1
44 54 1
44 55 1
44 56 1
44 57 1
44 58 1
44 59 1
44 60 1
44 64 1
44 65 1
44 66 1
44 67 1
44 68 1
44 69 1
44 70 1
44 71 1
44 72 1
44 73 1
44 74 1
44 75 1
44 76 1
44 77 1
44 78 1
44 82 1
44 83 1
44 84 1
44 85 1
44 86 1
44 87 1
44 88 1
44 89 1
44 90 1
44 91 1
44 92 1
44 93 1
44 94 1
44 95 1
44 96 1
44 100 1
44 101 1
44 102 1
44 103 1
44 104 1
44 105 1
44 106 1
44 107 1
44 108 1
44 109 1
44 110 1
44 111 1
44 112 1
44 113 1
44 114 1
44 118 1
44 119 1
44 120 1
44 121 1
44 122 1
44 123 1
44 124 1
44 125 1
44 126 1
44 127 1
44 128 1
44 129 1
44 130 1
44 131 1
44 132 1
44 136 1
44 137 1
44 138 1
44 139 1
44 140 1
44 141 1
44 142 1
44 143 1
44 144 1
44 145 1
44 146 1
44 147 1
44 148 1
44 149 1
44 150 1
44 154 1
44 155 1
44 156 1
44 157 1
44 158 1
44 159 1
44 160 1
44 161 1
44 162 1
44 163 1
44 164 1
44 165 1
44 166 1
44 167 1
44 168 1
44 172 1
44 173 1
44 174 1
44 175 1
44 176 1
44 177 1
44 178 1
44 179 1
44 180 1
44 181 1
44 182 1
44 183 1
44 184 1
44 185 1
44 186 1
44 190 1
44 191 1
44 192 1
44 193 1
44 194 1
44 195 1
44 196 1
44 197 1
44 198 1
44 199 1
44 200 1
45 47 1
45 48 1
45 49 1
45 50 1
45 51 1
45 52 1
45 53 1
45 54 1
45 55 1
45 56 1
45 57 1
45 58 1
45 59 1
45 60 1
45 61 1
45 65 1
45 66 1
45 67 1
45 68 1
45 69 1
45 70 1
45 71 1
45 72 1
45 73 1
45 74 1
45 75 1
45 76 1
45 77 1
45 78 1
45 79 1
45 83 1
45 84 1
45 85 1
45 86 1
45 87 1
45 88 1
45 89 1
45 90 1
45 91 1
45 92 1
45 93 1
45 94 1
45 95 1
45 96 1
45 97 1
45 101 1
45 102 1
45 103 1
45 104 1
45 105 1
45 106 1
45 107 1
45 108 1
45 109 1
45 110 1
45 111 1
45 112 1
45 113 1
45 114 1
45 115 1
45 119 1
45 120 1
45 121 1
45 122 1
45 123 1
45 124 1
45 125 1
45 126 1
45 127 1
45 128 1
45 129 1
45 130 1
45 131 1
45 132 1
45 133 1
45 137 1
45 138 1
45 139 1
45 140 1
45 141 1
45 142 1
45 143 1
45 144 1
45 145 1
45 146 1
45 147 1
45 148 1
45 149 1
45 150 1
45 151 1
45 155 1
45 156 1
45 157 1
45 158 1
45 159 1
45 160 1
45 161 1
45 162 1
45 163 1
45 164 1
45 165 1
45 166 1
45 167 1
45 168 1
45 169 1
45 173 1
45 174 1
45 175 1
45 176 1
45 177 1
45 178 1
45 179 1
45 180 1
45 181 1
45 182 1
45 183 1
45 184 1
45 185 1
45 186 1
45 187 1
45 191 1
45 192 1
45 193 1
45 194 1
45 195 1
45 196 1
45 197 1
45 198 1
45 199 1
45 200 1
46 48 1
46 49 1
46 50 1
46 51 1
46 52 1
46 53 1
46 54 1
46 55 1
46 56 1
46 57 1
46 58 1
46 59 1
46 60 1
46 61 1
46 62 1
46 66 1
46 67 1
46 68 1
46 69 1
46 70 1
46 71 1
46 72 1
46 73 1
46 74 1
46 75 1
46 76 1
46 77 1
46 78 1
46 79 1
46 80 1
46 84 1
46 85 1
46 86 1
46 87 1
46 88 1
46 89 1
46 90 1
46 91 1
46 92 1
46 93 1
46 94 1
46 95 1
46 96 1
46 97 1
46 98 1
46 102 1
46 103 1
46 104 1
46 105 1
46 106 1
46 107 1
46 108 1
46 109 1
46 110 1
46 111 1
46 112 1
46 113 1
46 114 1
46 115 1
46 116 1
46 120 1
46 121 1
46 122 1
46 123 1
46 124 1
46 125 1
46 126 1
46 127 1
46 128 1
46 129 1
46 130 1
46 131 1
46 132 1
46 133 1
46 134 1
46 138 1
46 139 1
46 140 1
46 141 1
46 142 1
46 143 1
46 144 1
46 145 1
46 146 1
46 147 1
46 148 1
46 149 1
46 150 1
46 151 1
46 152 1
46 156 1
46 157 1
46 158 1
46 159 1
46 160 1
46 161 1
46 162 1
46 163 1
46 164 1
46 165 1
46 166 1
46 167 1
46 168 1
46 169 1
46 170 1
46 174 1
46 175 1
46 176 1
46 177 1
46 178 1
46 179 1
46 180 1
46 181 1
46 182 1
46 183 1
46 184 1
46 185 1
46 186 1
46 187 1
46 188 1
46 192 1
46 193 1
46 194 1
46 195 1
46 196 1
46 197 1
46 198 1
46 199 1
46 200 1
47 49 1
47 50 1
47 51 1
47 52 1
47 53 1
47 54 1
47 55 1
47 56 1
47 57 1
47 58 1
47 59 1
47 60 1
47 61 1
47 62 1
47 63 1
47 67 1
47 68 1
47 69 1
47 70 1
47 71 1
47 72 1
47 73 1
47 74 1
47 75 1
47 76 1
47 77 1
47 78 1
47 79 1
47 80 1
47 81 1
47 85 1
47 86 1
47 87 1
47 88 1
47 89 1
47 90 1
47 91 1
47 92 1
47 93 1
47 94 1
47 95 1
47 96 1
47 97 1
47 98 1
47 99 1
47 103 1
47 104 1
47 105 1
47 106 1
47 107 1
47 108 1
47 109 1
47 110 1
47 111 1
47 112 1
47 113 1
47 114 1
47 115 1
47 116 1
47 117 1
47 121 1
47 122 1
47 123 1
47 124 1
47 125 1
47 126 1
47 127 1
47 128 1
47 129 1
47 130 1
47 131 1
47 132 1
47 133 1
47 134 1
47 135 1
47 139 1
47 140 1
47 141 1
47 142 1
47 143 1
47 144 1
47 145 1
47 146 1
47 147 1
47 148 1
47 149 1
47 150 1
47 151 1
47 152 1
47 153 1
47 157 1
47 158 1
47 159 1
47 160 1
47 161 1
47 162 1
47 163 1
47 164 1
47 165 1
47 166 1
47 167 1
47 168 1
47 169 1
47 170 1
47 171 1
47 175 1
47 176 1
47 177 1
47 178 1
47 179 1
47 180 1
47 181 1
47 182 1
47 183 1
47 184 1
47 185 1
47 186 1
47 187 1
47 188 1
47 189 1
47 193 1
47 194 1
47 195 1
47 196 1
47 197 1
47 198 1
47 199 1
47 200 1
48 50 1
48 51 1
48 52 1
48 53 1
48 54 1
48 55 1
48 56 1
48 57 1
48 58 1
48 59 1
48 60 1
48 61 1
48 62 1
48 63 1
48 64 1
48 68 1
48 69 1
48 70 1
48 71 1
48 72 1
48 73 1
48 74 1
48 75 1
48 76 1
48 77 1
48 78 1
48 79 1
48 80 1
48 81 1
48 82 1
48 86 1
48 87 1
48 88 1
48 89 1
48 90 1
48 91 1
48 92 1
48 93 1
48 94 1
48 95 1
48 96 1
48 97 1
48 98 1
48 99 1
48 100 1
48 104 1
48 105 1
48 106 1
48 107 1
48 108 1
48 109 1
48 110 1
48 111 1
48 112 1
48 113 1
48 114 1
48 115 1
48 116 1
48 117 1
48 118 1
48 122 1
48 123 1
48 124 1
48 125 1
48 126 1
48 127 1
48 128 1
48 129 1
48 130 1
48 131 1
48 132 1
48 133 1
48 134 1
48 135 1
48 136 1
48 140 1
48 141 1
48 142 1
48 143 1
48 144 1
48 145 1
48 146 1
48 147 1
48 148 1
48 149 1
48 150 1
48 151 1
48 152 1
48 153 1
48 154 1
48 158 1
48 159 1
48 160 1
48 161 1
48 162 1
48 163 1
48 164 1
48 165 1
48 166 1
48 167 1
48 168 1
48 169 1
48 170 1
48 171 1
48 172 1
48 176 1
48 177 1
48 178 1
48 179 1
48 180 1
48 181 1
48 182 1
48 183 1
48 184 1
48 185 1
48 186 1
48 187 1
48 188 1
48 189 1
48 190 1
48 194 1
48 195 1
48 196 1
48 197 1
48 198 1
48 199 1
48 200 1
49 51 1
49 52 1
49 53 1
49 54 1
49 55 1
49 56 1
49 57 1
49 58 1
49 59 1
49 60 1
49 61 1
49 62 1
49 63 1
49 64 1
49 65 1
49 69 1
49 70 1
49 71 1
49 72 1
49 73 1
49 74 1
49 75 1
49 76 1
49 77 1
49 78 1
49 79 1
49 80 1
49 81 1
49 82 1
49 83 1
49 87 1
49 88 1
49 89 1
49 90 1
49 91 1
49 92 1
49 93 1
49 94 1
49 95 1
49 96 1
49 97 1
49 98 1
49 99 1
49 100 1
49 101 1
49 105 1
49 106 1
49 107 1
49 108 1
49 109 1
49 110 1
49 111 1
49 112 1
49 113 1
49 114 1
49 115 1
49 116 1
49 117 1
49 118 1
49 119 1
49 123 1
49 124 1
49 125 1
49 126 1
49 127 1
49 128 1
49 129 1
49 130 1
49 131 1
49 132 1
49 133 1
49 134 1
49 135 1
49 136 1
49 137 1
49 141 1
49 142 1
49 143 1
49 144 1
49 145 1
49 146 1
49 147 1
49 148 1
49 149 1
49 150 1
49 151 1
49 152 1
49 153 1
49 154 1
49 155 1
49 159 1
49 160 1
49 161 1
49 162 1
49 163 1
49 164 1
49 165 1
49 166 1
49 167 1
49 168 1
49 169 1
49 170 1
49 171 1
49 172 1
49 173 1
49 177 1
49 178 1
49 179 1
49 180 1
49 181 1
49 182 1
49 183 1
49 184 1
49 185 1
49 186 1
49 187 1
49 188 1
49 189 1
49 190 1
49 191 1
49 195 1
49 196 1
49 197 1
49 198 1
49 199 1
49 200 1
50 52 1
50 53 1
50 54 1
50 55 1
50 56 1
50 57 1
50 58 1
50 59 1
50 60 1
50 61 1
50 62 1
50 63 1
50 64 1
50 65 1
50 66 1
50 70 1
50 71 1
50 72 1
50 73 1
50 74 1
50 75 1
50 76 1
50 77 1
50 78 1
50 79 1
50 80 1
50 81 1
50 82 1
50 83 1
50 84 1
50 88 1
50 89 1
50 90 1
50 91 1
50 92 1
50 93 1
50 94 1
50 95 1
50 96 1
50 97 1
50 98 1
50 99 1
50 100 1
50 101 1
50 102 1
50 106 1
50 107 1
50 108 1
50 109 1
50 110 1
50 111 1
50 112 1
50 113 1
50 114 1
50 115 1
50 116 1
50 117 1
50 118 1
50 119 1
50 120 1
50 124 1
50 125 1
50 126 1
50 127 1
50 128 1
50 129 1
50 130 1
50 131 1
50 132 1
50 133 1
50 134 1
50 135 1
50 136 1
50 137 1
50 138 1
50 142 1
50 143 1
50 144 1
50 145 1
50 146 1
50 147 1
50 148 1
50 149 1
50 150 1
50 151 1
50 152 1
50 153 1
50 154 1
50 155 1
50 156 1
50 160 1
50 161 1
50 162 1
50 163 1
50 164 1
50 165 1
50 166 1
50 167 1
50 168 1
50 169 1
50 170 1
50 171 1
50 172 1
50 173 1
50 174 1
50 178 1
50 179 1
50 180 1
50 181 1
50 182 1
50 183 1
50 184 1
50 185 1
50 186 1
50 187 1
50 188 1
50 189 1
50 190 1
50 191 1
50 192 1
50 196 1
50 197 1
50 198 1
50 199 1
50 200 1
51 53 1
51 54 1
51 55 1
51 56 1
51 57 1
51 58 1
51 59 1
51 60 1
51 61 1
51 62 1
51 63 1
51 64 1
51 65 1
51 66 1
51 67 1
51 71 1
51 72 1
51 73 1
51 74 1
51 75 1
51 76 1
51 77 1
51 78 1
51 79 1
51 80 1
51 81 1
51 82 1
51 83 1
51 84 1
51 85 1
51 89 1
51 90 1
51 91 1
51 92 1
51 93 1
51 94 1
51 95 1
51 96 1
51 97 1
51 98 1
51 99 1
51 100 1
51 101 1
51 102 1
51 103 1
51 107 1
51 108 1
51 109 1
51 110 1
51 111 1
51 112 1
51 113 1
51 114 1
51 115 1
51 116 1
51 117 1
51 118 1
51 119 1
51 120 1
51 121 1
51 125 1
51 126 1
51 127 1
51 128 1
51 129 1
51 130 1
51 131 1
51 132 1
51 133 1
51 134 1
51 135 1
51 136 1
51 137 1
51 138 1
51 139 1
51 143 1
51 144 1
51 145 1
51 146 1
51 147 1
51 148 1
51 149 1
51 150 1
51 151 1
51 152 1
51 153 1
51 154 1
51 155 1
51 156 1
51 157 1
51 161 1
51 162 1
51 163 1
51 164 1
51 165 1
51 166 1
51 167 1
51 168 1
51 169 1
51 170 1
51 171 1
51 172 1
51 173 1
51 174 1
51 175 1
51 179 1
51 180 1
51 181 1
51 182 1
51 183 1
51 184 1
51 185 1
51 186 1
51 187 1
51 188 1
51 189 1
51 190 1
51 191 1
51 192 1
51 193 1
51 197 1
51 198 1
51 199 1
51 200 1
52 54 1
52 55 1
52 56 1
52 57 1
52 58 1
52 59 1
52 60 1
52 61 1
52 62 1
52 63 1
52 64 1
52 65 1
52 66 1
52 67 1
52 68 1
52 72 1
52 73 1
52 74 1
52 75 1
52 76 1
52 77 1
52 78 1
52 79 1
52 80 1
52 81 1
52 82 1
52 83 1
52 84 1
52 85 1
52 86 1
52 90 1
52 91 1
52 92 1
52 93 1
52 94 1
52 95 1
52 96 1
52 97 1
52 98 1
52 99 1
52 100 1
52 101 1
52 102 1
52 103 1
52 104 1
52 108 1
52 109 1
52 110 1
52 111 1
52 112 1
52 113 1
52 114 1
52 115 1
52 116 1
52 117 1
52 118 1
52 119 1
52 120 1
52 121 1
52 122 1
52 126 1
52 127 1
52 128 1
52 129 1
52 130 1
52 131 1
52 132 1
52 133 1
52 134 1
52 135 1
52 136 1
52 137 1
52 138 1
52 139 1
52 140 1
52 144 1
52 145 1
52 146 1
52 147 1
52 148 1
52 149 1
52 150 1
52 151 1
52 152 1
52 153 1
52 154 1
52 155 1
52 156 1
52 157 1
52 158 1
52 162 1
52 163 1
52 164 1
52 165 1
52 166 1
52 167 1
52 168 1
52 169 1
52 170 1
52 171 1
52 172 1
52 173 1
52 174 1
52 175 1
52 176 1
52 180 1
52 181 1
52 182 1
52 183 1
52 184 1
52 185 1
52 186 1
52 187 1
52 188 1
52 189 1
52 190 1
52 191 1
52 192 1
52 193 1
52 194 1
52 198 1
52 199 1
52 200 1
53 55 1
53 56 1
53 57 1
53 58 1
53 59 1
53 60 1
53 61 1
53 62 1
53 63 1
53 64 1
53 65 1
53 66 1
53 67 1
53 68 1
53 69 1
53 73 1
53 74 1
53 75 1
53 76 1
53 77 1
53 78 1
53 79 1
53 80 1
53 81 1
53 82 1
53 83 1
53 84 1
53 85 1
53 86 1
53 87 1
53 91 1
53 92 1
53 93 1
53 94 1
53 95 1
53 96 1
53 97 1
53 98 1
53 99 1
53 100 1
53 101 1
53 102 1
53 103 1
53 104 1
53 105 1
53 109 1
53 110 1
53 111 1
53 112 1
53 113 1
53 114 1
53 115 1
53 116 1
53 117 1
53 118 1
53 119 1
53 120 1
53 121 1
53 122 1
53 123 1
53 127 1
53 128 1
53 129 1
53 130 1
53 131 1
53 132 1
53 133 1
53 134 1
53 135 1
53 136 1
53 137 1
53 138 1
53 139 1
53 140 1
53 141 1
53 145 1
53 146 1
53 147 1
53 148 1
53 149 1
53 150 1
53 151 1
53 152 1
53 153 1
53 154 1
53 155 1
53 156 1
53 157 1
53 158 1
53 159 1
53 163 1
53 164 1
53 165 1
53 166 1
53 167 1
53 168 1
53 169 1
53 170 1
53 171 1
53 172 1
53 173 1
53 174 1
53 175 1
53 176 1
53 177 1
53 181 1
53 182 1
53 183 1
53 184 1
53 185 1
53 186 1
53 187 1
53 188 1
53 189 1
53 190 1
53 191 1
53 192 1
53 193 1
53 194 1
53 195 1
53 199 1
53 200 1
54 56 1
54 57 1
54 58 1
54 59 1
54 60 1
54 61 1
54 62 1
54 63 1
54 64 1
54 65 1
54 66 1
54 67 1
54 68 1
54 69 1
54 70 1
54 74 1
54 75 1
54 76 1
54 77 1
54 78 1
54 79 1
54 80 1
54 81 1
54 82 1
54 83 1
54 84 1
54 85 1
54 86 1
54 87 1
54 88 1
54 92 1
54 93 1
54 94 1
54 95 1
54 96 1
54 97 1
54 98 1
54 99 1
54 100 1
54 101 1
54 102 1
54 103 1
54 104 1
54 105 1
54 106 1
54 110 1
54 111 1
54 112 1
54 113 1
54 114 1
54 115 1
54 116 1
54 117 1
54 118 1
54 119 1
54 120 1
54 121 1
54 122 1
54 123 1
54 124 1
54 128 1
54 129 1
54 130 1
54 131 1
54 132 1
54 133 1
54 134 1
54 135 1
54 136 1
54 137 1
54 138 1
54 139 1
54 140 1
54 141 1
54 142 1
54 146 1
54 147 1
54 148 1
54 149 1
54 150 1
54 151 1
54 152 1
54 153 1
54 154 1
54 155 1
54 156 1
54 157 1
54 158 1
54 159 1
54 160 1
54 164 1
54 165 1
54 166 1
54 167 1
54 168 1
54 169 1
54 170 1
54 171 1
54 172 1
54 173 1
54 174 1
54 175 1
54 176 1
54 177 1
54 178 1
54 182 1
54 183 1
54 184 1
54 185 1
54 186 1
54 187 1
54 188 1
54 189 1
54 190 1
54 191 1
54 192 1
54 193 1
54 194 1
54 195 1
54 196 1
54 200 1
55 57 1
55 58 1
55 59 1
55 60 1
55 61 1
55 62 1
55 63 1
55 64 1
55 65 1
55 66 1
55 67 1
55 68 1
55 69 1
55 70 1
55 71 1
55 75 1
55 76 1
55 77 1
55 78 1
55 79 1
55 80 1
55 81 1
55 82 1
55 83 1
55 84 1
55 85 1
55 86 1
55 87 1
55 88 1
55 89 1
55 93 1
55 94 1
55 95 1
55 96 1
55 97 1
55 98 1
55 99 1
55 100 1
55 101 1
55 102 1
55 103 1
55 104 1
55 105 1
55 106 1
55 107 1
55 111 1
55 112 1
55 113 1
55 114 1
55 115 1
55 116 1
55 117 1
55 118 1
55 119 1
55 120 1
55 121 1
55 122 1
55 123 1
55 124 1
55 125 1
55 129 1
55 130 1
55 131 1
55 132 1
55 133 1
55 134 1
55 135 1
55 136 1
55 137 1
55 138 1
55 139 1
55 140 1
55 141 1
55 142 1
55 143 1
55 147 1
55 148 1
55 149 1
55 150 1
55 151 1
55 152 1
55 153 1
55 154 1
55 155 1
55 156 1
55 157 1
55 158 1
55 159 1
55 160 1
55 161 1
55 165 1
55 166 1
55 167 1
55 168 1
55 169 1
55 170 1
55 171 1
55 172 1
55 173 1
55 174 1
55 175 1
55 176 1
55 177 1
55 178 1
55 179 1
55 183 1
55 184 1
55 185 1
55 186 1
55 187 1
55 188 1
55 189 1
55 190 1
55 191 1
55 192 1
55 193 1
55 194 1
55 195 1
55 196 1
55 197 1
56 58 1
56 59 1
56 60 1
56 61 1
56 62 1
56 63 1
56 64 1
56 65 1
56 66 1
56 67 1
56 68 1
56 69 1
56 70 1
56 71 1
56 72 1
56 76 1
56 77 1
56 78 1
56 79 1
56 80 1
56 81 1
56 82 1
56 83 1
56 84 1
56 85 1
56 86 1
56 87 1
56 88 1
56 89 1
56 90 1
56 94 1
56 95 1
56 96 1
56 97 1
56 98 1
56 99 1
56 100 1
56 101 1
56 102 1
56 103 1
56 104 1
56 105 1
56 106 1
56 107 1
56 108 1
56 112 1
56 113 1
56 114 1
56 115 1
56 116 1
56 117 1
56 118 1
56 119 1
56 120 1
56 121 1
56 122 1
56 123 1
56 124 1
56 125 1
56 126 1
56 130 1
56 131 1
56 132 1
56 133 1
56 134 1
56 135 1
56 136 1
56 137 1
56 138 1
56 139 1
56 140 1
56 141 1
56 142 1
56 143 1
56 144 1
56 148 1
56 149 1
56 150 1
56 151 1
56 152 1
56 153 1
56 154 1
56 155 1
56 156 1
56 157 1
56 158 1
56 159 1
56 160 1
56 161 1
56 162 1
56 166 1
56 167 1
56 168 1
56 169 1
56 170 1
56 171 1
56 172 1
56 173 1
56 174 1
56 175 1
56 176 1
56 177 1
56 178 1
56 179 1
56 180 1
56 184 1
56 185 1
56 186 1
56 187 1
56 188 1
56 189 1
56 190 1
56 191 1
56 192 1
56 193 1
56 194 1
56 195 1
56 196 1
56 197 1
56 198 1
57 59 1
57 60 1
57 61 1
57 62 1
57 63 1
57 64 1
57 65 1
57 66 1
57 67 1
57 68 1
57 69 1
57 70 1
57 71 1
57 72 1
57 73 1
57 77 1
57 78 1
57 79 1
57 80 1
57 81 1
57 82 1
57 83 1
57 84 1
57 85 1
57 86 1
57 87 1
57 88 1
57 89 1
57 90 1
57 91 1
57 95 1
57 96 1
57 97 1
57 98 1
57 99 1
57 100 1
57 101 1
57 102 1
57 103 1
57 104 1
57 105 1
57 106 1
57 107 1
57 108 1
57 109 1
57 113 1
57 114 1
57 115 1
57 116 1
57 117 1
57 118 1
57 119 1
57 120 1
57 121 1
57 122 1
57 123 1
57 124 1
57 125 1
57 126 1
57 127 1
57 131 1
57 132 1
57 133 1
57 134 1
57 135 1
57 136 1
57 137 1
57 138 1
57 139 1
57 140 1
57 141 1
57 142 1
57 143 1
57 144 1
57 145 1
57 149 1
57 150 1
57 151 1
57 152 1
57 153 1
57 154 1
57 155 1
57 156 1
57 157 1
57 158 1
57 159 1
57 160 1
57 161 1
57 162 1
57 163 1
57 167 1
57 168 1
57 169 1
57 170 1
57 171 1
57 172 1
57 173 1
57 174 1
57 175 1
57 176 1
57 177 1
57 178 1
57 179 1
57 180 1
57 181 1
57 185 1
57 186 1
57 187 1
57 188 1
57 189 1
57 190 1
57 191 1
57 192 1
57 193 1
57 194 1
57 195 1
57 196 1
57 197 1
57 198 1
57 199 1
58 60 1
58 61 1
58 62 1
58 63 1
58 64 1
58 65 1
58 66 1
58 67 1
58 68 1
58 69 1
58 70 1
58 71 1
58 72 1
58 73 1
58 74 1
58 78 1
58 79 1
58 80 1
58 81 1
58 82 1
58 83 1
58 84 1
58 85 1
58 86 1
58 87 1
58 88 1
58 89 1
58 90 1
58 91 1
58 92 1
58 96 1
58 97 1
58 98 1
58 99 1
58 100 1
58 101 1
58 102 1
58 103 1
58 104 1
58 105 1
58 106 1
58 107 1
58 108 1
58 109 1
58 110 1
58 114 1
58 115 1
58 116 1
58 117 1
58 118 1
58 119 1
58 120 1
58 121 1
58 122 1
58 123 1
58 124 1
58 125 1
58 126 1
58 127 1
58 128 1
58 132 1
58 133 1
58 134 1
58 135 1
58 136 1
58 137 1
58 138 1
58 139 1
58 140 1
58 141 1
58 142 1
58 143 1
58 144 1
58 145 1
58 146 1
58 150 1
58 151 1
58 152 1
58 153 1
58 154 1
58 155 1
58 156 1
58 157 1
58 158 1
58 159 1
58 160 1
58 161 1
58 162 1
58 163 1
58 164 1
58 168 1
58 169 1
58 170 1
58 171 1
58 172 1
58 173 1
58 174 1
58 175 1
58 176 1
58 177 1
58 178 1
58 179 1
58 180 1
58 181 1
58 182 1
58 186 1
58 187 1
58 188 1
58 189 1
58 190 1
58 191 1
58 192 1
58 193 1
58 194 1
58 195 1
58 196 1
58 197 1
58 198 1
58 199 1
58 200 1
59 61 1
59 62 1
59 63 1
59 64 1
59 65 1
59 66 1
59 67 1
59 68 1
59 69 1
59 70 1
59 71 1
59 72 1
59 73 1
59 74 1
59 75 1
59 79 1
59 80 1
59 81 1
59 82 1
59 83 1
59 84 1
59 85 1
59 86 1
59 87 1
59 88 1
59 89 1
59 90 1
59 91 1
59 92 1
59 93 1
59 97 1
59 98 1
59 99 1
59 100 1
59 101 1
59 102 1
59 103 1
59 104 1
59 105 1
59 106 1
59 107 1
59 108 1
59 109 1
59 110 1
59 111 1
59 115 1
59 116 1
59 117 1
59 118 1
59 119 1
59 120 1
59 121 1
59 122 1
59 123 1
59 124 1
59 125 1
59 126 1
59 127 1
59 128 1
59 129 1
59 133 1
59 134 1
59 135 1
59 136 1
59 137 1
59 138 1
59 139 1
59 140 1
59 141 1
59 142 1
59 143 1
59 144 1
59 145 1
59 146 1
59 147 1
59 151 1
59 152 1
59 153 1
59 154 1
59 155 1
59 156 1
59 157 1
59 158 1
59 159 1
59 160 1
59 161 1
59 162 1
59 163 1
59 164 1
59 165 1
59 169 1
59 170 1
59 171 1
59 172 1
59 173 1
59 174 1
59 175 1
59 176 1
59 177 1
59 178 1
59 179 1
59 180 1
59 181 1
59 182 1
59 183 1
59 187 1
59 188 1
59 189 1
59 190 1
59 191 1
59 192 1
59 193 1
59 194 1
59 195 1
59 196 1
59 197 1
59 198 1
59 199 1
59 200 1
60 62 1
60 63 1
60 64 1
60 65 1
60 66 1
60 67 1
60 68 1
60 69 1
60 70 1
60 71 1
60 72 1
60 73 1
60 74 1
60 75 1
60 76 1
60 80 1
60 81 1
60 82 1
60 83 1
60 84 1
60 85 1
60 86 1
60 87 1
60 88 1
60 89 1
60 90 1
60 91 1
60 92 1
60 93 1
60 94 1
60 98 1
60 99 1
60 100 1
60 101 1
60 102 1
60 103 1
60 104 1
60 105 1
60 106 1
60 107 1
60 108 1
60 109 1
60 110 1
60 111 1
60 112 1
60 116 1
60 117 1
60 118 1
60 119 1
60 120 1
60 121 1
60 122 1
60 123 1
60 124 1
60 125 1
60 126 1
60 127 1
60 128 1
60 129 1
60 130 1
60 134 1
60 135 1
60 136 1
60 137 1
60 138 1
60 139 1
60 140 1
60 141 1
60 142 1
60 143 1
60 144 1
60 145 1
60 146 1
60 147 1
60 148 1
60 152 1
60 153 1
60 154 1
60 155 1
60 156 1
60 157 1
60 158 1
60 159 1
60 160 1
60 161 1
60 162 1
60 163 1
60 164 1
60 165 1
60 166 1
60 170 1
60 171 1
60 172 1
60 173 1
60 174 1
60 175 1
60 176 1
60 177 1
60 178 1
60 179 1
60 180 1
60 181 1
60 182 1
60 183 1
60 184 1
60 188 1
60 189 1
60 190 1
60 191 1
60 192 1
60 193 1
60 194 1
60 195 1
60 196 1
60 197 1
60 198 1
60 199 1
60 200 1
61 63 1
61 64 1
61 65 1
61 66 1
61 67 1
61 68 1
61 69 1
61 70 1
61 71 1
61 72 1
61 73 1
61 74 1
61 75 1
61 76 1
61 77 1
61 81 1
61 82 1
61 83 1
61 84 1
61 85 1
61 86 1
61 87 1
61 88 1
61 89 1
61 90 1
61 91 1
61 92 1
61 93 1
61 94 1
61 95 1
61 99 1
61 100 1
61 101 1
61 102 1
61 103 1
61 104 1
61 105 1
61 106 1
61 107 1
61 108 1
61 109 1
61 110 1
61 111 1
61 112 1
61 113 1
61 117 1
61 118 1
61 119 1
61 120 1
61 121 1
61 122 1
61 123 1
61 124 1
61 125 1
61 126 1
61 127 1
61 128 1
61 129 1
61 130 1
61 131 1
61 135 1
61 136 1
61 137 1
61 138 1
61 139 1
61 140 1
61 141 1
61 142 1
61 143 1
61 144 1
61 145 1
61 146 1
61 147 1
61 148 1
61 149 1
61 153 1
61 154 1
61 155 1
61 156 1
61 157 1
61 158 1
61 159 1
61 160 1
61 161 1
61 162 1
61 163 1
61 164 1
61 165 1
61 166 1
61 167 1
61 171 1
61 172 1
61 173 1
61 174 1
61 175 1
61 176 1
61 177 1
61 178 1
61 179 1
61 180 1
61 181 1
61 182 1
61 183 1
61 184 1
61 185 1
61 189 1
61 190 1
61 191 1
61 192 1
61 193 1
61 194 1
61 195 1
61 196 1
61 197 1
61 198 1
61 199 1
61 200 1
62 64 1
62 65 1
62 66 1
62 67 1
62 68 1
62 69 1
62 70 1
62 71 1
62 72 1
62 73 1
62 74 1
62 75 1
62 76 1
62 77 1
62 78 1
62 82 1
62 83 1
62 84 1
62 85 1
62 86 1
62 87 1
62 88 1
62 89 1
62 90 1
62 91 1
62 92 1
62 93 1
62 94 1
62 95 1
62 96 1
62 100 1
62 101 1
62 102 1
62 103 1
62 104 1
62 105 1
62 106 1
62 107 1
62 108 1
62 109 1
62 110 1
62 111 1
62 112 1
62 113 1
62 114 1
62 118 1
62 119 1
62 120 1
62 121 1
62 122 1
62 123 1
62 124 1
62 125 1
62 126 1
62 127 1
62 128 1
62 129 1
62 130 1
62 131 1
62 132 1
62 136 1
62 137 1
62 138 1
62 139 1
62 140 1
62 141 1
62 142 1
62 143 1
62 144 1
62 145 1
62 146 1
62 147 1
62 148 1
62 149 1
62 150 1
62 154 1
62 155 1
62 156 1
62 157 1
62 158 1
62 159 1
62 160 1
62 161 1
62 162 1
62 163 1
62 164 1
62 165 1
62 166 1
62 167 1
62 168 1
62 172 1
62 173 1
62 174 1
62 175 1
62 176 1
62 177 1
62 178 1
62 179 1
62 180 1
62 181 1
62 182 1
62 183 1
62 184 1
62 185 1
62 186 1
62 190 1
62 191 1
62 192 1
62 193 1
62 194 1
62 195 1
62 196 1
62 197 1
62 198 1
62 199 1
62 200 1
63 65 1
63 66 1
63 67 1
63 68 1
63 69 1
63 70 1
63 71 1
63 72 1
63 73 1
63 74 1
63 75 1
63 76 1
63 77 1
63 78 1
63 79 1
63 83 1
63 84 1
63 85 1
63 86 1
63 87 1
63 88 1
63 89 1
63 90 1
63 91 1
63 92 1
63 93 1
63 94 1
63 95 1
63 96 1
63 97 1
63 101 1
63 102 1
63 103 1
63 104 1
63 105 1
63 106 1
63 107 1
63 108 1
63 109 1
63 110 1
63 111 1
63 112 1
63 113 1
63 114 1
63 115 1
63 119 1
63 120 1
63 121 1
63 122 1
63 123 1
63 124 1
63 125 1
63 126 1
63 127 1
63 128 1
63 129 1
63 130 1
63 131 1
63 132 1
63 133 1
63 137 1
63 138 1
63 139 1
63 140 1
63 141 1
63 142 1
63 143 1
63 144 1
63 145 1
63 146 1
63 147 1
63 148 1
63 149 1
63 150 1
63 151 1
63 155 1
63 156 1
63 157 1
63 158 1
63 159 1
63 160 1
63 161 1
63 162 1
63 163 1
63 164 1
63 165 1
63 166 1
63 167 1
63 168 1
63 169 1
63 173 1
63 174 1
63 175 1
63 176 1
63 177 1
63 178 1
63 179 1
63 180 1
63 181 1
63 182 1
63 183 1
63 184 1
63 185 1
63 186 1
63 187 1
63 191 1
63 192 1
63 193 1
63 194 1
63 195 1
63 196 1
63 197 1
63 198 1
63 199 1
63 200 1
64 66 1
64 67 1
64 68 1
64 69 1
64 70 1
64 71 1
64 72 1
64 73 1
64 74 1
64 75 1
64 76 1
64 77 1
64 78 1
64 79 1
64 80 1
64 84 1
64 85 1
64 86 1
64 87 1
64 88 1
64 89 1
64 90 1
64 91 1
64 92 1
64 93 1
64 94 1
64 95 1
64 96 1
64 97 1
64 98 1
64 102 1
64 103 1
64 104 1
64 105 1
64 106 1
64 107 1
64 108 1
64 109 1
64 110 1
64 111 1
64 112 1
64 113 1
64 114 1
64 115 1
64 116 1
64 120 1
64 121 1
64 122 1
64 123 1
64 124 1
64 125 1
64 126 1
64 127 1
64 128 1
64 129 1
64 130 1
64 131 1
64 132 1
64 133 1
64 134 1
64 138 1
64 139 1
64 140 1
64 141 1
64 142 1
64 143 1
64 144 1
64 145 1
64 146 1
64 147 1
64 148 1
64 149 1
64 150 1
64 151 1
64 152 1
64 156 1
64 157 1
64 158 1
64 159 1
64 160 1
64 161 1
64 162 1
64 163 1
64 164 1
64 165 1
64 166 1
64 167 1
64 168 1
64 169 1
64 170 1
64 174 1
64 175 1
64 176 1
64 177 1
64 178 1
64 179 1
64 180 1
64 181 1
64 182 1
64 183 1
64 184 1
64 185 1
64 186 1
64 187 1
64 188 1
64 192 1
64 193 1
64 194 1
64 195 1
64 196 1
64 197 1
64 198 1
64 199 1
64 200 1
65 67 1
65 68 1
65 69 1
65 70 1
65 71 1
65 72 1
65 73 1
65 74 1
65 75 1
65 76 1
65 77 1
65 78 1
65 79 1
65 80 1
65 81 1
65 85 1
65 86 1
65 87 1
65 88 1
65 89 1
65 90 1
65 91 1
65 92 1
65 93 1
65 94 1
65 95 1
65 96 1
65 97 1
65 98 1
65 99 1
65 103 1
65 104 1
65 105 1
65 106 1
65 107 1
65 108 1
65 109 1
65 110 1
65 111 1
65 112 1
65 113 1
65 114 1
65 115 1
65 116 1
65 117 1
65 121 1
65 122 1
65 123 1
65 124 1
65 125 1
65 126 1
65 127 1
65 128 1
65 129 1
65 130 1
65 131 1
65 132 1
65 133 1
65 134 1
65 135 1
65 139 1
65 140 1
65 141 1
65 142 1
65 143 1
65 144 1
65 145 1
65 146 1
65 147 1
65 148 1
65 149 1
65 150 1
65 151 1
65 152 1
65 153 1
65 157 1
65 158 1
65 159 1
65 160 1
65 161 1
65 162 1
65 163 1
65 164 1
65 165 1
65 166 1
65 167 1
65 168 1
65 169 1
65 170 1
65 171 1
65 175 1
65 176 1
65 177 1
65 178 1
65 179 1
65 180 1
65 181 1
65 182 1
65 183 1
65 184 1
65 185 1
65 186 1
65 187 1
65 188 1
65 189 1
65 193 1
65 194 1
65 195 1
65 196 1
65 197 1
65 198 1
65 199 1
65 200 1
66 68 1
66 69 1
66 70 1
66 71 1
66 72 1
66 73 1
66 74 1
66 75 1
66 76 1
66 77 1
66 78 1
66 79 1
66 80 1
66 81 1
66 82 1
66 86 1
66 87 1
66 88 1
66 89 1
66 90 1
66 91 1
66 92 1
66 93 1
66 94 1
66 95 1
66 96 1
66 97 1
66 98 1
66 99 1
66 100 1
66 104 1
66 105 1
66 106 1
66 107 1
66 108 1
66 109 1
66 110 1
66 111 1
66 112 1
66 113 1
66 114 1
66 115 1
66 116 1
66 117 1
66 118 1
66 122 1
66 123 1
66 124 1
66 125 1
66 126 1
66 127 1
66 128 1
66 129 1
66 130 1
66 131 1
66 132 1
66 133 1
66 134 1
66 135 1
66 136 1
66 140 1
66 141 1
66 142 1
66 143 1
66 144 1
66 145 1
66 146 1
66 147 1
66 148 1
66 149 1
66 150 1
66 151 1
66 152 1
66 153 1
66 154 1
66 158 1
66 159 1
66 160 1
66 161 1
66 162 1
66 163 1
66 164 1
66 165 1
66 166 1
66 167 1
66 168 1
66 169 1
66 170 1
66 171 1
66 172 1
66 176 1
66 177 1
66 178 1
66 179 1
66 180 1
66 181 1
66 182 1
66 183 1
66 184 1
66 185 1
66 186 1
66 187 1
66 188 1
66 189 1
66 190 1
66 194 1
66 195 1
66 196 1
66 197 1
66 198 1
66 199 1
66 200 1
67 69 1
67 70 1
67 71 1
67 72 1
67 73 1
67 74 1
67 75 1
67 76 1
67 77 1
67 78 1
67 79 1
67 80 1
67 81 1
67 82 1
67 83 1
67 87 1
67 88 1
67 89 1
67 90 1
67 91 1
67 92 1
67 93 1
67 94 1
67 95 1
67 96 1
67 97 1
67 98 1
67 99 1
67 100 1
67 101 1
67 105 1
67 106 1
67 107 1
67 108 1
67 109 1
67 110 1
67 111 1
67 112 1
67 113 1
67 114 1
67 115 1
67 116 1
67 117 1
67 118 1
67 119 1
67 123 1
67 124 1
67 125 1
67 126 1
67 127 1
67 128 1
67 129 1
67 130 1
67 131 1
67 132 1
67 133 1
67 134 1
67 135 1
67 136 1
67 137 1
67 141 1
67 142 1
67 143 1
67 144 1
67 145 1
67 146 1
67 147 1
67 148 1
67 149 1
67 150 1
67 151 1
67 152 1
67 153 1
67 154 1
67 155 1
67 159 1
67 160 1
67 161 1
67 162 1
67 163 1
67 164 1
67 165 1
67 166 1
67 167 1
67 168 1
67 169 1
67 170 1
67 171 1
67 172 1
67 173 1
67 177 1
67 178 1
67 179 1
67 180 1
67 181 1
67 182 1
67 183 1
67 184 1
67 185 1
67 186 1
67 187 1
67 188 1
67 189 1
67 190 1
67 191 1
67 195 1
67 196 1
67 197 1
67 198 1
67 199 1
67 200 1
68 70 1
68 71 1
68 72 1
68 73 1
68 74 1
68 75 1
68 76 1
68 77 1
68 78 1
68 79 1
68 80 1
68 81 1
68 82 1
68 83 1
68 84 1
68 88 1
68 89 1
68 90 1
68 91 1
68 92 1
68 93 1
68 94 1
68 95 1
68 96 1
68 97 1
68 98 1
68 99 1
68 100 1
68 101 1
68 102 1
68 106 1
68 107 1
68 108 1
68 109 1
68 110 1
68 111 1
68 112 1
68 113 1
68 114 1
68 115 1
68 116 1
68 117 1
68 118 1
68 119 1
68 120 1
68 124 1
68 125 1
68 126 1
68 127 1
68 128 1
68 129 1
68 130 1
68 131 1
68 132 1
68 133 1
68 134 1
68 135 1
68 136 1
68 137 1
68 138 1
68 142 1
68 143 1
68 144 1
68 145 1
68 146 1
68 147 1
68 148 1
68 149 1
68 150 1
68 151 1
68 152 1
68 153 1
68 154 1
68 155 1
68 156 1
68 160 1
68 161 1
68 162 1
68 163 1
68 164 1
68 165 1
68 166 1
68 167 1
68 168 1
68 169 1
68 170 1
68 171 1
68 172 1
68 173 1
68 174 1
68 178 1
68 179 1
68 180 1
68 181 1
68 182 1
68 183 1
68 184 1
68 185 1
68 186 1
68 187 1
68 188 1
68 189 1
68 190 1
68 191 1
68 192 1
68 196 1
68 197 1
68 198 1
68 199 1
68 200 1
69 71 1
69 72 1
69 73 1
69 74 1
69 75 1
69 76 1
69 77 1
69 78 1
69 79 1
69 80 1
69 81 1
69 82 1
69 83 1
69 84 1
69 85 1
69 89 1
69 90 1
69 91 1
69 92 1
69 93 1
69 94 1
69 95 1
69 96 1
69 97 1
69 98 1
69 99 1
69 100 1
69 101 1
69 102 1
69 103 1
69 107 1
69 108 1
69 109 1
69 110 1
69 111 1
69 112 1
69 113 1
69 114 1
69 115 1
69 116 1
69 117 1
69 118 1
69 119 1
69 120 1
69 121 1
69 125 1
69 126 1
69 127 1
69 128 1
69 129 1
69 130 1
69 131 1
69 132 1
69 133 1
69 134 1
69 135 1
69 136 1
69 137 1
69 138 1
69 139 1
69 143 1
69 144 1
69 145 1
69 146 1
69 147 1
69 148 1
69 149 1
69 150 1
69 151 1
69 152 1
69 153 1
69 154 1
69 155 1
69 156 1
69 157 1
69 161 1
69 162 1
69 163 1
69 164 1
69 165 1
69 166 1
69 167 1
69 168 1
69 169 1
69 170 1
69 171 1
69 172 1
69 173 1
69 174 1
69 175 1
69 179 1
69 180 1
69 181 1
69 182 1
69 183 1
69 184 1
69 185 1
69 186 1
69 187 1
69 188 1
69 189 1
69 190 1
69 191 1
69 192 1
69 193 1
69 197 1
69 198 1
69 199 1
69 200 1
70 72 1
70 73 1
70 74 1
70 75 1
70 76 1
70 77 1
70 78 1
70 79 1
70 80 1
70 81 1
70 82 1
70 83 1
70 84 1
70 85 1
70 86 1
70 90 1
70 91 1
70 92 1
70 93 1
70 94 1
70 95 1
70 96 1
70 97 1
70 98 1
70 99 1
70 100 1
70 101 1
70 102 1
70 103 1
70 104 1
70 108 1
70 109 1
70 110 1
70 111 1
70 112 1
70 113 1
70 114 1
70 115 1
70 116 1
70 117 1
70 118 1
70 119 1
70 120 1
70 121 1
70 122 1
70 126 1
70 127 1
70 128 1
70 129 1
70 130 1
70 131 1
70 132 1
70 133 1
70 134 1
70 135 1
70 136 1
70 137 1
70 138 1
70 139 1
70 140 1
70 144 1
70 145 1
70 146 1
70 147 1
70 148 1
70 149 1
70 150 1
70 151 1
70 152 1
70 153 1
70 154 1
70 155 1
70 156 1
70 157 1
70 158 1
70 162 1
70 163 1
70 164 1
70 165 1
70 166 1
70 167 1
70 168 1
70 169 1
70 170 1
70 171 1
70 172 1
70 173 1
70 174 1
70 175 1
70 176 1
70 180 1
70 181 1
70 182 1
70 183 1
70 184 1
70 185 1
70 186 1
70 187 1
70 188 1
70 189 1
70 190 1
70 191 1
70 192 1
70 193 1
70 194 1
70 198 1
70 199 1
70 200 1
71 73 1
71 74 1
71 75 1
71 76 1
71 77 1
71 78 1
71 79 1
71 80 1
71 81 1
71 82 1
71 83 1
71 84 1
71 85 1
71 86 1
71 87 1
71 91 1
71 92 1
71 93 1
71 94 1
71 95 1
71 96 1
71 97 1
71 98 1
71 99 1
71 100 1
71 101 1
71 102 1
71 103 1
71 104 1
71 105 1
71 109 1
71 110 1
71 111 1
71 112 1
71 113 1
71 114 1
71 115 1
71 116 1
71 117 1
71 118 1
71 119 1
71 120 1
71 121 1
71 122 1
71 123 1
71 127 1
71 128 1
71 129 1
71 130 1
71 131 1
71 132 1
71 133 1
71 134 1
71 135 1
71 136 1
71 137 1
71 138 1
71 139 1
71 140 1
71 141 1
71 145 1
71 146 1
71 147 1
71 148 1
71 149 1
71 150 1
71 151 1
71 152 1
71 153 1
71 154 1
71 155 1
71 156 1
71 157 1
71 158 1
71 159 1
71 163 1
71 164 1
71 165 1
71 166 1
71 167 1
71 168 1
71 169 1
71 170 1
71 171 1
71 172 1
71 173 1
71 174 1
71 175 1
71 176 1
71 177 1
71 181 1
71 182 1
71 183 1
71 184 1
71 185 1
71 186 1
71 187 1
71 188 1
71 189 1
71 190 1
71 191 1
71 192 1
71 193 1
71 194 1
71 195 1
71 199 1
71 200 1
72 74 1
72 75 1
72 76 1
72 77 1
72 78 1
72 79 1
72 80 1
72 81 1
72 82 1
72 83 1
72 84 1
72 85 1
72 86 1
72 87 1
72 88 1
72 92 1
72 93 1
72 94 1
72 95 1
72 96 1
72 97 1
72 98 1
72 99 1
72 100 1
72 101 1
72 102 1
72 103 1
72 104 1
72 105 1
72 106 1
72 110 1
72 111 1
72 112 1
72 113 1
72 114 1
72 115 1
72 116 1
72 117 1
72 118 1
72 119 1
72 120 1
72 121 1
72 122 1
72 123 1
72 124 1
72 128 1
72 129 1
72 130 1
72 131 1
72 132 1
72 133 1
72 134 1
72 135 1
72 136 1
72 137 1
72 138 1
72 139 1
72 140 1
72 141 1
72 142 1
72 146 1
72 147 1
72 148 1
72 149 1
72 150 1
72 151 1
72 152 1
72 153 1
72 154 1
72 155 1
72 156 1
72 157 1
72 158 1
72 159 1
72 160 1
72 164 1
72 165 1
72 166 1
72 167 1
72 168 1
72 169 1
72 170 1
72 171 1
72 172 1
72 173 1
72 174 1
72 175 1
72 176 1
72 177 1
72 178 1
72 182 1
72 183 1
72 184 1
72 185 1
72 186 1
72 187 1
72 188 1
72 189 1
72 190 1
72 191 1
72 192 1
72 193 1
72 194 1
72 195 1
72 196 1
72 200 1
73 75 1
73 76 1
73 77 1
73 78 1
73 79 1
73 80 1
73 81 1
73 82 1
73 83 1
73 84 1
73 85 1
73 86 1
73 87 1
73 88 1
73 89 1
73 93 1
73 94 1
73 95 1
73 96 1
73 97 1
73 98 1
73 99 1
73 100 1
73 101 1
73 102 1
73 103 1
73 104 1
73 105 1
73 106 1
73 107 1
73 111 1
73 112 1
73 113 1
73 114 1
73 115 1
73 116 1
73 117 1
73 118 1
73 119 1
73 120 1
73 121 1
73 122 1
73 123 1
73 124 1
73 125 1
73 129 1
73 130 1
73 131 1
73 132 1
73 133 1
73 134 1
73 135 1
73 136 1
73 137 1
73 138 1
73 139 1
73 140 1
73 141 1
73 142 1
73 143 1
73 147 1
73 148 1
73 149 1
73 150 1
73 151 1
73 152 1
73 153 1
73 154 1
73 155 1
73 156 1
73 157 1
73 158 1
73 159 1
73 160 1
73 161 1
73 165 1
73 166 1
73 167 1
73 168 1
73 169 1
73 170 1
73 171 1
73 172 1
73 173 1
73 174 1
73 175 1
73 176 1
73 177 1
73 178 1
73 179 1
73 183 1
73 184 1
73 185 1
73 186 1
73 187 1
73 188 1
73 189 1
73 190 1
73 191 1
73 192 1
73 193 1
73 194 1
73 195 1
73 196 1
73 197 1
74 76 1
74 77 1
74 78 1
74 79 1
74 80 1
74 81 1
74 82 1
74 83 1
74 84 1
74 85 1
74 86 1
74 87 1
74 88 1
74 89 1
74 90 1
74 94 1
74 95 1
74 96 1
74 97 1
74 98 1
74 99 1
74 100 1
74 101 1
74 102 1
74 103 1
74 104 1
74 105 1
74 106 1
74 107 1
74 108 1
74 112 1
74 113 1
74 114 1
74 115 1
74 116 1
74 117 1
74 118 1
74 119 1
74 120 1
74 121 1
74 122 1
74 123 1
74 124 1
74 125 1
74 126 1
74 130 1
74 131 1
74 132 1
74 133 1
74 134 1
74 135 1
74 136 1
74 137 1
74 138 1
74 139 1
74 140 1
74 141 1
74 142 1
74 143 1
74 144 1
74 148 1
74 149 1
74 150 1
74 151 1
74 152 1
74 153 1
74 154 1
74 155 1
74 156 1
74 157 1
74 158 1
74 159 1
74 160 1
74 161 1
74 162 1
74 166 1
74 167 1
74 168 1
74 169 1
74 170 1
74 171 1
74 172 1
74 173 1
74 174 1
74 175 1
74 176 1
74 177 1
74 178 1
74 179 1
74 180 1
74 184 1
74 185 1
74 186 1
74 187 1
74 188 1
74 189 1
74 190 1
74 191 1
74 192 1
74 193 1
74 194 1
74 195 1
74 196 1
74 197 1
74 198 1
75 77 1
75 78 1
75 79 1
75 80 1
75 81 1
75 82 1
75 83 1
75 84 1
75 85 1
75 86 1
75 87 1
75 88 1
75 89 1
75 90 1
75 91 1
75 95 1
75 96 1
75 97 1
75 98 1
75 99 1
75 100 1
75 101 1
75 102 1
75 103 1
75 104 1
75 105 1
75 106 1
75 107 1
75 108 1
75 109 1
75 113 1
75 114 1
75 115 1
75 116 1
75 117 1
75 118 1
75 119 1
75 120 1
75 121 1
75 122 1
75 123 1
75 124 1
75 125 1
75 126 1
75 127 1
75 131 1
75 132 1
75 133 1
75 134 1
75 135 1
75 136 1
75 137 1
75 138 1
75 139 1
75 140 1
75 141 1
75 142 1
75 143 1
75 144 1
75 145 1
75 149 1
75 150 1
75 151 1
75 152 1
75 153 1
75 154 1
75 155 1
75 156 1
75 157 1
75 158 1
75 159 1
75 160 1
75 161 1
75 162 1
75 163 1
75 167 1
75 168 1
75 169 1
75 170 1
75 171 1
75 172 1
75 173 1
75 174 1
75 175 1
75 176 1
75 177 1
75 178 1
75 179 1
75 180 1
75 181 1
75 185 1
75 186 1
75 187 1
75 188 1
75 189 1
75 190 1
75 191 1
75 192 1
75 193 1
75 194 1
75 195 1
75 196 1
75 197 1
75 198 1
75 199 1
76 78 1
76 79 1
76 80 1
76 81 1
76 82 1
76 83 1
76 84 1
76 85 1
76 86 1
76 87 1
76 88 1
76 89 1
76 90 1
76 91 1
76 92 1
76 96 1
76 97 1
76 98 1
76 99 1
76 100 1
76 101 1
76 102 1
76 103 1
76 104 1
76 105 1
76 106 1
76 107 1
76 108 1
76 109 1
76 110 1
76 114 1
76 115 1
76 116 1
76 117 1
76 118 1
76 119 1
76 120 1
76 121 1
76 122 1
76 123 1
76 124 1
76 125 1
76 126 1
76 127 1
76 128 1
76 132 1
76 133 1
76 134 1
76 135 1
76 136 1
76 137 1
76 138 1
76 139 1
76 140 1
76 141 1
76 142 1
76 143 1
76 144 1
76 145 1
76 146 1
76 150 1
76 151 1
76 152 1
76 153 1
76 154 1
76 155 1
76 156 1
76 157 1
76 158 1
76 159 1
76 160 1
76 161 1
76 162 1
76 163 1
76 164 1
76 168 1
76 169 1
76 170 1
76 171 1
76 172 1
76 173 1
76 174 1
76 175 1
76 176 1
76 177 1
76 178 1
76 179 1
76 180 1
76 181 1
76 182 1
76 186 1
76 187 1
76 188 1
76 189 1
76 190 1
76 191 1
76 192 1
76 193 1
76 194 1
76 195 1
76 196 1
76 197 1
76 198 1
76 199 1
76 200 1
77 79 1
77 80 1
77 81 1
77 82 1
77 83 1
77 84 1
77 85 1
77 86 1
77 87 1
77 88 1
77 89 1
77 90 1
77 91 1
77 92 1
77 93 1
77 97 1
77 98 1
77 99 1
77 100 1
77 101 1
77 102 1
77 103 1
77 104 1
77 105 1
77 106 1
77 107 1
77 108 1
77 109 1
77 110 1
77 111 1
77 115 1
77 116 1
77 117 1
77 118 1
77 119 1
77 120 1
77 121 1
77 122 1
77 123 1
77 124 1
77 125 1
77 126 1
77 127 1
77 128 1
77 129 1
77 133 1
77 134 1
77 135 1
77 136 1
77 137 1
77 138 1
77 139 1
77 140 1
77 141 1
77 142 1
77 143 1
77 144 1
77 145 1
77 146 1
77 147 1
77 151 1
77 152 1
77 153 1
77 154 1
77 155 1
77 156 1
77 157 1
77 158 1
77 159 1
77 160 1
77 161 1
77 162 1
77 163 1
77 164 1
77 165 1
77 169 1
77 170 1
77 171 1
77 172 1
77 173 1
77 174 1
77 175 1
77 176 1
77 177 1
77 178 1
77 179 1
77 180 1
77 181 1
77 182 1
77 183 1
77 187 1
77 188 1
77 189 1
77 190 1
77 191 1
77 192 1
77 193 1
77 194 1
77 195 1
77 196 1
77 197 1
77 198 1
77 199 1
77 200 1
78 80 1
78 81 1
78 82 1
78 83 1
78 84 1
78 85 1
78 86 1
78 87 1
78 88 1
78 89 1
78 90 1
78 91 1
78 92 1
78 93 1
78 94 1
78 98 1
78 99 1
78 100 1
78 101 1
78 102 1
78 103 1
78 104 1
78 105 1
78 106 1
78 107 1
78 108 1
78 109 1
78 110 1
78 111 1
78 112 1
78 116 1
78 117 1
78 118 1
78 119 1
78 120 1
78 121 1
78 122 1
78 123 1
78 124 1
78 125 1
78 126 1
78 127 1
78 128 1
78 129 1
78 130 1
78 134 1
78 135 1
78 136 1
78 137 1
78 138 1
78 139 1
78 140 1
78 141 1
78 142 1
78 143 1
78 144 1
78 145 1
78 146 1
78 147 1
78 148 1
78 152 1
78 153 1
78 154 1
78 155 1
78 156 1
78 157 1
78 158 1
78 159 1
78 160 1
78 161 1
78 162 1
78 163 1
78 164 1
78 165 1
78 166 1
78 170 1
78 171 1
78 172 1
78 173 1
78 174 1
78 175 1
78 176 1
78 177 1
78 178 1
78 179 1
78 180 1
78 181 1
78 182 1
78 183 1
78 184 1
78 188 1
78 189 1
78 190 1
78 191 1
78 192 1
78 193 1
78 194 1
78 195 1
78 196 1
78 197 1
78 198 1
78 199 1
78 200 1
79 81 1
79 82 1
79 83 1
79 84 1
79 85 1
79 86 1
79 87 1
79 88 1
79 89 1
79 90 1
79 91 1
79 92 1
79 93 1
79 94 1
79 95 1
79 99 1
79 100 1
79 101 1
79 102 1
79 103 1
79 104 1
79 105 1
79 106 1
79 107 1
79 108 1
79 109 1
79 110 1
79 111 1
79 112 1
79 113 1
79 117 1
79 118 1
79 119 1
79 120 1
79 121 1
79 122 1
79 123 1
79 124 1
79 125 1
79 126 1
79 127 1
79 128 1
79 129 1
79 130 1
79 131 1
79 135 1
79 136 1
79 137 1
79 138 1
79 139 1
79 140 1
79 141 1
79 142 1
79 143 1
79 144 1
79 145 1
79 146 1
79 147 1
79 148 1
79 149 1
79 153 1
79 154 1
79 155 1
79 156 1
79 157 1
79 158 1
79 159 1
79 160 1
79 161 1
79 162 1
79 163 1
79 164 1
79 165 1
79 166 1
79 167 1
79 171 1
79 172 1
79 173 1
79 174 1
79 175 1
79 176 1
79 177 1
79 178 1
79 179 1
79 180 1
79 181 1
79 182 1
79 183 1
79 184 1
79 185 1
79 189 1
79 190 1
79 191 1
79 192 1
79 193 1
79 194 1
79 195 1
79 196 1
79 197 1
79 198 1
79 199 1
79 200 1
80 82 1
80 83 1
80 84 1
80 85 1
80 86 1
80 87 1
80 88 1
80 89 1
80 90 1
80 91 1
80 92 1
80 93 1
80 94 1
80 95 1
80 96 1
80 100 1
80 101 1
80 102 1
80 103 1
80 104 1
80 105 1
80 106 1
80 107 1
80 108 1
80 109 1
80 110 1
80 111 1
80 112 1
80 113 1
80 114 1
80 118 1
80 119 1
80 120 1
80 121 1
80 122 1
80 123 1
80 124 1
80 125 1
80 126 1
80 127 1
80 128 1
80 129 1
80 130 1
80 131 1
80 132 1
80 136 1
80 137 1
80 138 1
80 139 1
80 140 1
80 141 1
80 142 1
80 143 1
80 144 1
80 145 1
80 146 1
80 147 1
80 148 1
80 149 1
80 150 1
80 154 1
80 155 1
80 156 1
80 157 1
80 158 1
80 159 1
80 160 1
80 161 1
80 162 1
80 163 1
80 164 1
80 165 1
80 166 1
80 167 1
80 168 1
80 172 1
80 173 1
80 174 1
80 175 1
80 176 1
80 177 1
80 178 1
80 179 1
80 180 1
80 181 1
80 182 1
80 183 1
80 184 1
80 185 1
80 186 1
80 190 1
80 191 1
80 192 1
80 193 1
80 194 1
80 195 1
80 196 1
80 197 1
80 198 1
80 199 1
80 200 1
81 83 1
81 84 1
81 85 1
81 86 1
81 87 1
81 88 1
81 89 1
81 90 1
81 91 1
81 92 1
81 93 1
81 94 1
81 95 1
81 96 1
81 97 1
81 101 1
81 102 1
81 103 1
81 104 1
81 105 1
81 106 1
81 107 1
81 108 1
81 109 1
81 110 1
81 111 1
81 112 1
81 113 1
81 114 1
81 115 1
81 119 1
81 120 1
81 121 1
81 122 1
81 123 1
81 124 1
81 125 1
81 126 1
81 127 1
81 128 1
81 129 1
81 130 1
81 131 1
81 132 1
81 133 1
81 137 1
81 138 1
81 139 1
81 140 1
81 141 1
81 142 1
81 143 1
81 144 1
81 145 1
81 146 1
81 147 1
81 148 1
81 149 1
81 150 1
81 151 1
81 155 1
81 156 1
81 157 1
81 158 1
81 159 1
81 160 1
81 161 1
81 162 1
81 163 1
81 164 1
81 165 1
81 166 1
81 167 1
81 168 1
81 169 1
81 173 1
81 174 1
81 175 1
81 176 1
81 177 1
81 178 1
81 179 1
81 180 1
81 181 1
81 182 1
81 183 1
81 184 1
81 185 1
81 186 1
81 187 1
81 191 1
81 192 1
81 193 1
81 194 1
81 195 1
81 196 1
81 197 1
81 198 1
81 199 1
81 200 1
82 84 1
82 85 1
82 86 1
82 87 1
82 88 1
82 89 1
82 90 1
82 91 1
82 92 1
82 93 1
82 94 1
82 95 1
82 96 1
82 97 1
82 98 1
82 102 1
82 103 1
82 104 1
82 105 1
82 106 1
82 107 1
82 108 1
82 109 1
82 110 1
82 111 1
82 112 1
82 113 1
82 114 1
82 115 1
82 116 1
82 120 1
82 121 1
82 122 1
82 123 1
82 124 1
82 125 1
82 126 1
82 127 1
82 128 1
82 129 1
82 130 1
82 131 1
82 132 1
82 133 1
82 134 1
82 138 1
82 139 1
82 140 1
82 141 1
82 142 1
82 143 1
82 144 1
82 145 1
82 146 1
82 147 1
82 148 1
82 149 1
82 150 1
82 151 1
82 152 1
82 156 1
82 157 1
82 158 1
82 159 1
82 160 1
82 161 1
82 162 1
82 163 1
82 164 1
82 165 1
82 166 1
82 167 1
82 168 1
82 169 1
82 170 1
82 174 1
82 175 1
82 176 1
82 177 1
82 178 1
82 179 1
82 180 1
82 181 1
82 182 1
82 183 1
82 184 1
82 185 1
82 186 1
82 187 1
82 188 1
82 192 1
82 193 1
82 194 1
82 195 1
82 196 1
82 197 1
82 198 1
82 199 1
82 200 1
83 85 1
83 86 1
83 87 1
83 88 1
83 89 1
83 90 1
83 91 1
83 92 1
83 93 1
83 94 1
83 95 1
83 96 1
83 97 1
83 98 1
83 99 1
83 103 1
83 104 1
83 105 1
83 106 1
83 107 1
83 108 1
83 109 1
83 110 1
83 111 1
83 112 1
83 113 1
83 114 1
83 115 1
83 116 1
83 117 1
83 121 1
83 122 1
83 123 1
83 124 1
83 125 1
83 126 1
83 127 1
83 128 1
83 129 1
83 130 1
83 131 1
83 132 1
83 133 1
83 134 1
83 135 1
83 139 1
83 140 1
83 141 1
83 142 1
83 143 1
83 144 1
83 145 1
83 146 1
83 147 1
83 148 1
83 149 1
83 150 1
83 151 1
83 152 1
83 153 1
83 157 1
83 158 1
83 159 1
83 160 1
83 161 1
83 162 1
83 163 1
83 164 1
83 165 1
83 166 1
83 167 1
83 168 1
83 169 1
83 170 1
83 171 1
83 175 1
83 176 1
83 177 1
83 178 1
83 179 1
83 180 1
83 181 1
83 182 1
83 183 1
83 184 1
83 185 1
83 186 1
83 187 1
83 188 1
83 189 1
83 193 1
83 194 1
83 195 1
83 196 1
83 197 1
83 198 1
83 199 1
83 200 1
84 86 1
84 87 1
84 88 1
84 89 1
84 90 1
84 91 1
84 92 1
84 93 1
84 94 1
84 95 1
84 96 1
84 97 1
84 98 1
84 99 1
84 100 1
84 104 1
84 105 1
84 106 1
84 107 1
84 108 1
84 109 1
84 110 1
84 111 1
84 112 1
84 113 1
84 114 1
84 115 1
84 116 1
84 117 1
84 118 1
84 122 1
84 123 1
84 124 1
84 125 1
84 126 1
84 127 1
84 128 1
84 129 1
84 130 1
84 131 1
84 132 1
84 133 1
84 134 1
84 135 1
84 136 1
84 140 1
84 141 1
84 142 1
84 143 1
84 144 1
84 145 1
84 146 1
84 147 1
84 148 1
84 149 1
84 150 1
84 151 1
84 152 1
84 153 1
84 154 1
84 158 1
84 159 1
84 160 1
84 161 1
84 162 1
84 163 1
84 164 1
84 165 1
84 166 1
84 167 1
84 168 1
84 169 1
84 170 1
84 171 1
84 172 1
84 176 1
84 177 1
84 178 1
84 179 1
84 180 1
84 181 1
84 182 1
84 183 1
84 184 1
84 185 1
84 186 1
84 187 1
84 188 1
84 189 1
84 190 1
84 194 1
84 195 1
84 196 1
84 197 1
84 198 1
84 199 1
84 200 1
85 87 1
85 88 1
85 89 1
85 90 1
85 91 1
85 92 1
85 93 1
85 94 1
85 95 1
85 96 1
85 97 1
85 98 1
85 99 1
85 100 1
85 101 1
85 105 1
85 106 1
85 107 1
85 108 1
85 109 1
85 110 1
85 111 1
85 112 1
85 113 1
85 114 1
85 115 1
85 116 1
85 117 1
85 118 1
85 119 1
85 123 1
85 124 1
85 125 1
85 126 1
85 127 1
85 128 1
85 129 1
85 130 1
85 131 1
85 132 1
85 133 1
85 134 1
85 135 1
85 136 1
85 137 1
85 141 1
85 142 1
85 143 1
85 144 1
85 145 1
85 146 1
85 147 1
85 148 1
85 149 1
85 150 1
85 151 1
85 152 1
85 153 1
85 154 1
85 155 1
85 159 1
85 160 1
85 161 1
85 162 1
85 163 1
85 164 1
85 165 1
85 166 1
85 167 1
85 168 1
85 169 1
85 170 1
85 171 1
85 172 1
85 173 1
85 177 1
85 178 1
85 179 1
85 180 1
85 181 1
85 182 1
85 183 1
85 184 1
85 185 1
85 186 1
85 187 1
85 188 1
85 189 1
85 190 1
85 191 1
85 195 1
85 196 1
85 197 1
85 198 1
85 199 1
85 200 1
86 88 1
86 89 1
86 90 1
86 91 1
86 92 1
86 93 1
86 94 1
86 95 1
86 96 1
86 97 1
86 98 1
86 99 1
86 100 1
86 101 1
86 102 1
86 106 1
86 107 1
86 108 1
86 109 1
86 110 1
86 111 1
86 112 1
86 113 1
86 114 1
86 115 1
86 116 1
86 117 1
86 118 1
86 119 1
86 120 1
86 124 1
86 125 1
86 126 1
86 127 1
86 128 1
86 129 1
86 130 1
86 131 1
86 132 1
86 133 1
86 134 1
86 135 1
86 136 1
86 137 1
86 138 1
86 142 1
86 143 1
86 144 1
86 145 1
86 146 1
86 147 1
86 148 1
86 149 1
86 150 1
86 151 1
86 152 1
86 153 1
86 154 1
86 155 1
86 156 1
86 160 1
86 161 1
86 162 1
86 163 1
86 164 1
86 165 1
86 166 1
86 167 1
86 168 1
86 169 1
86 170 1
86 171 1
86 172 1
86 173 1
86 174 1
86 178 1
86 179 1
86 180 1
86 181 1
86 182 1
86 183 1
86 184 1
86 185 1
86 186 1
86 187 1
86 188 1
86 189 1
86 190 1
86 191 1
86 192 1
86 196 1
86 197 1
86 198 1
86 199 1
86 200 1
87 89 1
87 90 1
87 91 1
87 92 1
87 93 1
87 94 1
87 95 1
87 96 1
87 97 1
87 98 1
87 99 1
87 100 1
87 101 1
87 102 1
87 103 1
87 107 1
87 108 1
87 109 1
87 110 1
87 111 1
87 112 1
87 113 1
87 114 1
87 115 1
87 116 1
87 117 1
87 118 1
87 119 1
87 120 1
87 121 1
87 125 1
87 126 1
87 127 1
87 128 1
87 129 1
87 130 1
87 131 1
87 132 1
87 133 1
87 134 1
87 135 1
87 136 1
87 137 1
87 138 1
87 139 1
87 143 1
87 144 1
87 145 1
87 146 1
87 147 1
87 148 1
87 149 1
87 150 1
87 151 1
87 152 1
87 153 1
87 154 1
87 155 1
87 156 1
87 157 1
87 161 1
87 162 1
87 163 1
87 164 1
87 165 1
87 166 1
87 167 1
87 168 1
87 169 1
87 170 1
87 171 1
87 172 1
87 173 1
87 174 1
87 175 1
87 179 1
87 180 1
87 181 1
87 182 1
87 183 1
87 184 1
87 185 1
87 186 1
87 187 1
87 188 1
87 189 1
87 190 1
87 191 1
87 192 1
87 193 1
87 197 1
87 198 1
87 199 1
87 200 1
88 90 1
88 91 1
88 92 1
88 93 1
88 94 1
88 95 1
88 96 1
88 97 1
88 98 1
88 99 1
88 100 1
88 101 1
88 102 1
88 103 1
88 104 1
88 108 1
88 109 1
88 110 1
88 111 1
88 112 1
88 113 1
88 114 1
88 115 1
88 116 1
88 117 1
88 118 1
88 119 1
88 120 1
88 121 1
88 122 1
88 126 1
88 127 1
88 128 1
88 129 1
88 130 1
88 131 1
88 132 1
88 133 1
88 134 1
88 135 1
88 136 1
88 137 1
88 138 1
88 139 1
88 140 1
88 144 1
88 145 1
88 146 1
88 147 1
88 148 1
88 149 1
88 150 1
88 151 1
88 152 1
88 153 1
88 154 1
88 155 1
88 156 1
88 157 1
88 158 1
88 162 1
88 163 1
88 164 1
88 165 1
88 166 1
88 167 1
88 168 1
88 169 1
88 170 1
88 171 1
88 172 1
88 173 1
88 174 1
88 175 1
88 176 1
88 180 1
88 181 1
88 182 1
88 183 1
88 184 1
88 185 1
88 186 1
88 187 1
88 188 1
88 189 1
88 190 1
88 191 1
88 192 1
88 193 1
88 194 1
88 198 1
88 199 1
88 200 1
89 91 1
89 92 1
89 93 1
89 94 1
89 95 1
89 96 1
89 97 1
89 98 1
89 99 1
89 100 1
89 101 1
89 102 1
89 103 1
89 104 1
89 105 1
89 109 1
89 110 1
89 111 1
89 112 1
89 113 1
89 114 1
89 115 1
89 116 1
89 117 1
89 118 1
89 119 1
89 120 1
89 121 1
89 122 1
89 123 1
89 127 1
89 128 1
89 129 1
89 130 1
89 131 1
89 132 1
89 133 1
89 134 1
89 135 1
89 136 1
89 137 1
89 138 1
89 139 1
89 140 1
89 141 1
89 145 1
89 146 1
89 147 1
89 148 1
89 149 1
89 150 1
89 151 1
89 152 1
89 153 1
89 154 1
89 155 1
89 156 1
89 157 1
89 158 1
89 159 1
89 163 1
89 164 1
89 165 1
89 166 1
89 167 1
89 168 1
89 169 1
89 170 1
89 171 1
89 172 1
89 173 1
89 174 1
89 175 1
89 176 1
89 177 1
89 181 1
89 182 1
89 183 1
89 184 1
89 185 1
89 186 1
89 187 1
89 188 1
89 189 1
89 190 1
89 191 1
89 192 1
89 193 1
89 194 1
89 195 1
89 199 1
89 200 1
90 92 1
90 93 1
90 94 1
90 95 1
90 96 1
90 97 1
90 98 1
90 99 1
90 100 1
90 101 1
90 102 1
90 103 1
90 104 1
90 105 1
90 106 1
90 110 1
90 111 1
90 112 1
90 113 1
90 114 1
90 115 1
90 116 1
90 117 1
90 118 1
90 119 1
90 120 1
90 121 1
90 122 1
90 123 1
90 124 1
90 128 1
90 129 1
90 130 1
90 131 1
90 132 1
90 133 1
90 134 1
90 135 1
90 136 1
90 137 1
90 138 1
90 139 1
90 140 1
90 141 1
90 142 1
90 146 1
90 147 1
90 148 1
90 149 1
90 150 1
90 151 1
90 152 1
90 153 1
90 154 1
90 155 1
90 156 1
90 157 1
90 158 1
90 159 1
90 160 1
90 164 1
90 165 1
90 166 1
90 167 1
90 168 1
90 169 1
90 170 1
90 171 1
90 172 1
90 173 1
90 174 1
90 175 1
90 176 1
90 177 1
90 178 1
90 182 1
90 183 1
90 184 1
90 185 1
90 186 1
90 187 1
90 188 1
90 189 1
90 190 1
90 191 1
90 192 1
90 193 1
90 194 1
90 195 1
90 196 1
90 200 1
91 93 1
91 94 1
91 95 1
91 96 1
91 97 1
91 98 1
91 99 1
91 100 1
91 101 1
91 102 1
91 103 1
91 104 1
91 105 1
91 106 1
91 107 1
91 111 1
91 112 1
91 113 1
91 114 1
91 115 1
91 116 1
91 117 1
91 118 1
91 119 1
91 120 1
91 121 1
91 122 1
91 123 1
91 124 1
91 125 1
91 129 1
91 130 1
91 131 1
91 132 1
91 133 1
91 134 1
91 135 1
91 136 1
91 137 1
91 138 1
91 139 1
91 140 1
91 141 1
91 142 1
91 143 1
91 147 1
91 148 1
91 149 1
91 150 1
91 151 1
91 152 1
91 153 1
91 154 1
91 155 1
91 156 1
91 157 1
91 158 1
91 159 1
91 160 1
91 161 1
91 165 1
91 166 1
91 167 1
91 168 1
91 169 1
91 170 1
91 171 1
91 172 1
91 173 1
91 174 1
91 175 1
91 176 1
91 177 1
91 178 1
91 179 1
91 183 1
91 184 1
91 185 1
91 186 1
91 187 1
91 188 1
91 189 1
91 190 1
91 191 1
91 192 1
91 193 1
91 194 1
91 195 1
91 196 1
91 197 1
92 94 1
92 95 1
92 96 1
92 97 1
92 98 1
92 99 1
92 100 1
92 101 1
92 102 1
92 103 1
92 104 1
92 105 1
92 106 1
92 107 1
92 108 1
92 112 1
92 113 1
92 114 1
92 115 1
92 116 1
92 117 1
92 118 1
92 119 1
92 120 1
92 121 1
92 122 1
92 123 1
92 124 1
92 125 1
92 126 1
92 130 1
92 131 1
92 132 1
92 133 1
92 134 1
92 135 1
92 136 1
92 137 1
92 138 1
92 139 1
92 140 1
92 141 1
92 142 1
92 143 1
92 144 1
92 148 1
92 149 1
92 150 1
92 151 1
92 152 1
92 153 1
92 154 1
92 155 1
92 156 1
92 157 1
92 158 1
92 159 1
92 160 1
92 161 1
92 162 1
92 166 1
92 167 1
92 168 1
92 169 1
92 170 1
92 171 1
92 172 1
92 173 1
92 174 1
92 175 1
92 176 1
92 177 1
92 178 1
92 179 1
92 180 1
92 184 1
92 185 1
92 186 1
92 187 1
92 188 1
92 189 1
92 190 1
92 191 1
92 192 1
92 193 1
92 194 1
92 195 1
92 196 1
92 197 1
92 198 1
93 95 1
93 96 1
93 97 1
93 98 1
93 99 1
93 100 1
93 101 1
93 102 1
93 103 1
93 104 1
93 105 1
93 106 1
93 107 1
93 108 1
93 109 1
93 113 1
93 114 1
93 115 1
93 116 1
93 117 1
93 118 1
93 119 1
93 120 1
93 121 1
93 122 1
93 123 1
93 124 1
93 125 1
93 126 1
93 127 1
93 131 1
93 132 1
93 133 1
93 134 1
93 135 1
93 136 1
93 137 1
93 138 1
93 139 1
93 140 1
93 141 1
93 142 1
93 143 1
93 144 1
93 145 1
93 149 1
93 150 1
93 151 1
93 152 1
93 153 1
93 154 1
93 155 1
93 156 1
93 157 1
93 158 1
93 159 1
93 160 1
93 161 1
93 162 1
93 163 1
93 167 1
93 168 1
93 169 1
93 170 1
93 171 1
93 172 1
93 173 1
93 174 1
93 175 1
93 176 1
93 177 1
93 178 1
93 179 1
93 180 1
93 181 1
93 185 1
93 186 1
93 187 1
93 188 1
93 189 1
93 190 1
93 191 1
93 192 1
93 193 1
93 194 1
93 195 1
93 196 1
93 197 1
93 198 1
93 199 1
94 96 1
94 97 1
94 98 1
94 99 1
94 100 1
94 101 1
94 102 1
94 103 1
94 104 1
94 105 1
94 106 1
94 107 1
94 108 1
94 109 1
94 110 1
94 114 1
94 115 1
94 116 1
94 117 1
94 118 1
94 119 1
94 120 1
94 121 1
94 122 1
94 123 1
94 124 1
94 125 1
94 126 1
94 127 1
94 128 1
94 132 1
94 133 1
94 134 1
94 135 1
94 136 1
94 137 1
94 138 1
94 139 1
94 140 1
94 141 1
94 142 1
94 143 1
94 144 1
94 145 1
94 146 1
94 150 1
94 151 1
94 152 1
94 153 1
94 154 1
94 155 1
94 156 1
94 157 1
94 158 1
94 159 1
94 160 1
94 161 1
94 162 1
94 163 1
94 164 1
94 168 1
94 169 1
94 170 1
94 171 1
94 172 1
94 173 1
94 174 1
94 175 1
94 176 1
94 177 1
94 178 1
94 179 1
94 180 1
94 181 1
94 182 1
94 186 1
94 187 1
94 188 1
94 189 1
94 190 1
94 191 1
94 192 1
94 193 1
94 194 1
94 195 1
94 196 1
94 197 1
94 198 1
94 199 1
94 200 1
95 97 1
95 98 1
95 99 1
95 100 1
95 101 1
95 102 1
95 103 1
95 104 1
95 105 1
95 106 1
95 107 1
95 108 1
95 109 1
95 110 1
95 111 1
95 115 1
95 116 1
95 117 1
95 118 1
95 119 1
95 120 1
95 121 1
95 122 1
95 123 1
95 124 1
95 125 1
95 126 1
95 127 1
95 128 1
95 129 1
95 133 1
95 134 1
95 135 1
95 136 1
95 137 1
95 138 1
95 139 1
95 140 1
95 141 1
95 142 1
95 143 1
95 144 1
95 145 1
95 146 1
95 147 1
95 151 1
95 152 1
95 153 1
95 154 1
95 155 1
95 156 1
95 157 1
95 158 1
95 159 1
95 160 1
95 161 1
95 162 1
95 163 1
95 164 1
95 165 1
95 169 1
95 170 1
95 171 1
95 172 1
95 173 1
95 174 1
95 175 1
95 176 1
95 177 1
95 178 1
95 179 1
95 180 1
95 181 1
95 182 1
95 183 1
95 187 1
95 188 1
95 189 1
95 190 1
95 191 1
95 192 1
95 193 1
95 194 1
95 195 1
95 196 1
95 197 1
95 198 1
95 199 1
95 200 1
96 98 1
96 99 1
96 100 1
96 101 1
96 102 1
96 103 1
96 104 1
96 105 1
96 106 1
96 107 1
96 108 1
96 109 1
96 110 1
96 111 1
96 112 1
96 116 1
96 117 1
96 118 1
96 119 1
96 120 1
96 121 1
96 122 1
96 123 1
96 124 1
96 125 1
96 126 1
96 127 1
96 128 1
96 129 1
96 130 1
96 134 1
96 135 1
96 136 1
96 137 1
96 138 1
96 139 1
96 140 1
96 141 1
96 142 1
96 143 1
96 144 1
96 145 1
96 146 1
96 147 1
96 148 1
96 152 1
96 153 1
96 154 1
96 155 1
96 156 1
96 157 1
96 158 1
96 159 1
96 160 1
96 161 1
96 162 1
96 163 1
96 164 1
96 165 1
96 166 1
96 170 1
96 171 1
96 172 1
96 173 1
96 174 1
96 175 1
96 176 1
96 177 1
96 178 1
96 179 1
96 180 1
96 181 1
96 182 1
96 183 1
96 184 1
96 188 1
96 189 1
96 190 1
96 191 1
96 192 1
96 193 1
96 194 1
96 195 1
96 196 1
96 197 1
96 198 1
96 199 1
96 200 1
97 99 1
97 100 1
97 101 1
97 102 1
97 103 1
97 104 1
97 105 1
97 106 1
97 107 1
97 108 1
97 109 1
97 110 1
97 111 1
97 112 1
97 113 1
97 117 1
97 118 1
97 119 1
97 120 1
97 121 1
97 122 1
97 123 1
97 124 1
97 125 1
97 126 1
97 127 1
97 128 1
97 129 1
97 130 1
97 131 1
97 135 1
97 136 1
97 137 1
97 138 1
97 139 1
97 140 1
97 141 1
97 142 1
97 143 1
97 144 1
97 145 1
97 146 1
97 147 1
97 148 1
97 149 1
97 153 1
97 154 1
97 155 1
97 156 1
97 157 1
97 158 1
97 159 1
97 160 1
97 161 1
97 162 1
97 163 1
97 164 1
97 165 1
97 166 1
97 167 1
97 171 1
97 172 1
97 173 1
97 174 1
97 175 1
97 176 1
97 177 1
97 178 1
97 179 1
97 180 1
97 181 1
97 182 1
97 183 1
97 184 1
97 185 1
97 189 1
97 190 1
97 191 1
97 192 1
97 193 1
97 194 1
97 195 1
97 196 1
97 197 1
97 198 1
97 199 1
97 200 1
98 100 1
98 101 1
98 102 1
98 103 1
98 104 1
98 105 1
98 106 1
98 107 1
98 108 1
98 109 1
98 110 1
98 111 1
98 112 1
98 113 1
98 114 1
98 118 1
98 119 1
98 120 1
98 121 1
98 122 1
98 123 1
98 124 1
98 125 1
98 126 1
98 127 1
98 128 1
98 129 1
98 130 1
98 131 1
98 132 1
98 136 1
98 137 1
98 138 1
98 139 1
98 140 1
98 141 1
98 142 1
98 143 1
98 144 1
98 145 1
98 146 1
98 147 1
98 148 1
98 149 1
98 150 1
98 154 1
98 155 1
98 156 1
98 157 1
98 158 1
98 159 1
98 160 1
98 161 1
98 162 1
98 163 1
98 164 1
98 165 1
98 166 1
98 167 1
98 168 1
98 172 1
98 173 1
98 174 1
98 175 1
98 176 1
98 177 1
98 178 1
98 179 1
98 180 1
98 181 1
98 182 1
98 183 1
98 184 1
98 185 1
98 186 1
98 190 1
98 191 1
98 192 1
98 193 1
98 194 1
98 195 1
98 196 1
98 197 1
98 198 1
98 199 1
98 200 1
99 101 1
99 102 1
99 103 1
99 104 1
99 105 1
99 106 1
99 107 1
99 108 1
99 109 1
99 110 1
99 111 1
99 112 1
99 113 1
99 114 1
99 115 1
99 119 1
99 120 1
99 121 1
99 122 1
99 123 1
99 124 1
99 125 1
99 126 1
99 127 1
99 128 1
99 129 1
99 130 1
99 131 1
99 132 1
99 133 1
99 137 1
99 138 1
99 139 1
99 140 1
99 141 1
99 142 1
99 143 1
99 144 1
99 145 1
99 146 1
99 147 1
99 148 1
99 149 1
99 150 1
99 151 1
99 155 1
99 156 1
99 157 1
99 158 1
99 159 1
99 160 1
99 161 1
99 162 1
99 163 1
99 164 1
99 165 1
99 166 1
99 167 1
99 168 1
99 169 1
99 173 1
99 174 1
99 175 1
99 176 1
99 177 1
99 178 1
99 179 1
99 180 1
99 181 1
99 182 1
99 183 1
99 184 1
99 185 1
99 186 1
99 187 1
99 191 1
99 192 1
99 193 1
99 194 1
99 195 1
99 196 1
99 197 1
99 198 1
99 199 1
99 200 1
100 102 1
100 103 1
100 104 1
100 105 1
100 106 1
100 107 1
100 108 1
100 109 1
100 110 1
100 111 1
100 112 1
100 113 1
100 114 1
100 115 1
100 116 1
100 120 1
100 121 1
100 122 1
100 123 1
100 124 1
100 125 1
100 126 1
100 127 1
100 128 1
100 129 1
100 130 1
100 131 1
100 132 1
100 133 1
100 134 1
100 138 1
100 139 1
100 140 1
100 141 1
100 142 1
100 143 1
100 144 1
100 145 1
100 146 1
100 147 1
100 148 1
100 149 1
100 150 1
100 151 1
100 152 1
100 156 1
100 157 1
100 158 1
100 159 1
100 160 1
100 161 1
100 162 1
100 163 1
100 164 1
100 165 1
100 166 1
100 167 1
100 168 1
100 169 1
100 170 1
100 174 1
100 175 1
100 176 1
100 177 1
100 178 1
100 179 1
100 180 1
100 181 1
100 182 1
100 183 1
100 184 1
100 185 1
100 186 1
100 187 1
100 188 1
100 192 1
100 193 1
100 194 1
100 195 1
100 196 1
100 197 1
100 198 1
100 199 1
100 200 1
101 103 1
101 104 1
101 105 1
101 106 1
101 107 1
101 108 1
101 109 1
101 110 1
101 111 1
101 112 1
101 113 1
101 114 1
101 115 1
101 116 1
101 117 1
101 121 1
101 122 1
101 123 1
101 124 1
101 125 1
101 126 1
101 127 1
101 128 1
101 129 1
101 130 1
101 131 1
101 132 1
101 133 1
101 134 1
101 135 1
101 139 1
101 140 1
101 141 1
101 142 1
101 143 1
101 144 1
101 145 1
101 146 1
101 147 1
101 148 1
101 149 1
101 150 1
101 151 1
101 152 1
101 153 1
101 157 1
101 158 1
101 159 1
101 160 1
101 161 1
101 162 1
101 163 1
101 164 1
101 165 1
101 166 1
101 167 1
101 168 1
101 169 1
101 170 1
101 171 1
101 175 1
101 176 1
101 177 1
101 178 1
101 179 1
101 180 1
101 181 1
101 182 1
101 183 1
101 184 1
101 185 1
101 186 1
101 187 1
101 188 1
101 189 1
101 193 1
101 194 1
101 195 1
101 196 1
101 197 1
101 198 1
101 199 1
101 200 1
102 104 1
102 105 1
102 106 1
102 107 1
102 108 1
102 109 1
102 110 1
102 111 1
102 112 1
102 113 1
102 114 1
102 115 1
102 116 1
102 117 1
102 118 1
102 122 1
102 123 1
102 124 1
102 125 1
102 126 1
102 127 1
102 128 1
102 129 1
102 130 1
102 131 1
102 132 1
102 133 1
102 134 1
102 135 1
102 136 1
102 140 1
102 141 1
102 142 1
102 143 1
102 144 1
102 145 1
102 146 1
102 147 1
102 148 1
102 149 1
102 150 1
102 151 1
102 152 1
102 153 1
102 154 1
102 158 1
102 159 1
102 160 1
102 161 1
102 162 1
102 163 1
102 164 1
102 165 1
102 166 1
102 167 1
102 168 1
102 169 1
102 170 1
102 171 1
102 172 1
102 176 1
102 177 1
102 178 1
102 179 1
102 180 1
102 181 1
102 182 1
102 183 1
102 184 1
102 185 1
102 186 1
102 187 1
102 188 1
102 189 1
102 190 1
102 194 1
102 195 1
102 196 1
102 197 1
102 198 1
102 199 1
102 200 1
103 105 1
103 106 1
103 107 1
103 108 1
103 109 1
103 110 1
103 111 1
103 112 1
103 113 1
103 114 1
103 115 1
103 116 1
103 117 1
103 118 1
103 119 1
103 123 1
103 124 1
103 125 1
103 126 1
103 127 1
103 128 1
103 129 1
103 130 1
103 131 1
103 132 1
103 133 1
103 134 1
103 135 1
103 136 1
103 137 1
103 141 1
103 142 1
103 143 1
103 144 1
103 145 1
103 146 1
103 147 1
103 148 1
103 149 1
103 150 1
103 151 1
103 152 1
103 153 1
103 154 1
103 155 1
103 159 1
103 160 1
103 161 1
103 162 1
103 163 1
103 164 1
103 165 1
103 166 1
103 167 1
103 168 1
103 169 1
103 170 1
103 171 1
103 172 1
103 173 1
103 177 1
103 178 1
103 179 1
103 180 1
103 181 1
103 182 1
103 183 1
103 184 1
103 185 1
103 186 1
103 187 1
103 188 1
103 189 1
103 190 1
103 191 1
103 195 1
103 196 1
103 197 1
103 198 1
103 199 1
103 200 1
104 106 1
104 107 1
104 108 1
104 109 1
104 110 1
104 111 1
104 112 1
104 113 1
104 114 1
104 115 1
104 116 1
104 117 1
104 118 1
104 119 1
104 120 1
104 124 1
104 125 1
104 126 1
104 127 1
104 128 1
104 129 1
104 130 1
104 131 1
104 132 1
104 133 1
104 134 1
104 135 1
104 136 1
104 137 1
104 138 1
104 142 1
104 143 1
104 144 1
104 145 1
104 146 1
104 147 1
104 148 1
104 149 1
104 150 1
104 151 1
104 152 1
104 153 1
104 154 1
104 155 1
104 156 1
104 160 1
104 161 1
104 162 1
104 163 1
104 164 1
104 165 1
104 166 1
104 167 1
104 168 1
104 169 1
104 170 1
104 171 1
104 172 1
104 173 1
104 174 1
104 178 1
104 179 1
104 180 1
104 181 1
104 182 1
104 183 1
104 184 1
104 185 1
104 186 1
104 187 1
104 188 1
104 189 1
104 190 1
104 191 1
104 192 1
104 196 1
104 197 1
104 198 1
104 199 1
104 200 1
105 107 1
105 108 1
105 109 1
105 110 1
105 111 1
105 112 1
105 113 1
105 114 1
105 115 1
105 116 1
105 117 1
105 118 1
105 119 1
105 120 1
105 121 1
105 125 1
105 126 1
105 127 1
105 128 1
105 129 1
105 130 1
105 131 1
105 132 1
105 133 1
105 134 1
105 135 1
105 136 1
105 137 1
105 138 1
105 139 1
105 143 1
105 144 1
105 145 1
105 146 1
105 147 1
105 148 1
105 149 1
105 150 1
105 151 1
105 152 1
105 153 1
105 154 1
105 155 1
105 156 1
105 157 1
105 161 1
105 162 1
105 163 1
105 164 1
105 165 1
105 166 1
105 167 1
105 168 1
105 169 1
105 170 1
105 171 1
105 172 1
105 173 1
105 174 1
105 175 1
105 179 1
105 180 1
105 181 1
105 182 1
105 183 1
105 184 1
105 185 1
105 186 1
105 187 1
105 188 1
105 189 1
105 190 1
105 191 1
105 192 1
105 193 1
105 197 1
105 198 1
105 199 1
105 200 1
106 108 1
106 109 1
106 110 1
106 111 1
106 112 1
106 113 1
106 114 1
106 115 1
106 116 1
106 117 1
106 118 1
106 119 1
106 120 1
106 121 1
106 122 1
106 126 1
106 127 1
106 128 1
106 129 1
106 130 1
106 131 1
106 132 1
106 133 1
106 134 1
106 135 1
106 136 1
106 137 1
106 138 1
106 139 1
106 140 1
106 144 1
106 145 1
106 146 1
106 147 1
106 148 1
106 149 1
106 150 1
106 151 1
106 152 1
106 153 1
106 154 1
106 155 1
106 156 1
106 157 1
106 158 1
106 162 1
106 163 1
106 164 1
106 165 1
106 166 1
106 167 1
106 168 1
106 169 1
106 170 1
106 171 1
106 172 1
106 173 1
106 174 1
106 175 1
106 176 1
106 180 1
106 181 1
106 182 1
106 183 1
106 184 1
106 185 1
106 186 1
106 187 1
106 188 1
106 189 1
106 190 1
106 191 1
106 192 1
106 193 1
106 194 1
106 198 1
106 199 1
106 200 1
107 109 1
107 110 1
107 111 1
107 112 1
107 113 1
107 114 1
107 115 1
107 116 1
107 117 1
107 118 1
107 119 1
107 120 1
107 121 1
107 122 1
107 123 1
107 127 1
107 128 1
107 129 1
107 130 1
107 131 1
107 132 1
107 133 1
107 134 1
107 135 1
107 136 1
107 137 1
107 138 1
107 139 1
107 140 1
107 141 1
107 145 1
107 146 1
107 147 1
107 148 1
107 149 1
107 150 1
107 151 1
107 152 1
107 153 1
107 154 1
107 155 1
107 156 1
107 157 1
107 158 1
107 159 1
107 163 1
107 164 1
107 165 1
107 166 1
107 167 1
107 168 1
107 169 1
107 170 1
107 171 1
107 172 1
107 173 1
107 174 1
107 175 1
107 176 1
107 177 1
107 181 1
107 182 1
107 183 1
107 184 1
107 185 1
107 186 1
107 187 1
107 188 1
107 189 1
107 190 1
107 191 1
107 192 1
107 193 1
107 194 1
107 195 1
107 199 1
107 200 1
108 110 1
108 111 1
108 112 1
108 113 1
108 114 1
108 115 1
108 116 1
108 117 1
108 118 1
108 119 1
108 120 1
108 121 1
108 122 1
108 123 1
108 124 1
108 128 1
108 129 1
108 130 1
108 131 1
108 132 1
108 133 1
108 134 1
108 135 1
108 136 1
108 137 1
108 138 1
108 139 1
108 140 1
108 141 1
108 142 1
108 146 1
108 147 1
108 148 1
108 149 1
108 150 1
108 151 1
108 152 1
108 153 1
108 154 1
108 155 1
108 156 1
108 157 1
108 158 1
108 159 1
108 160 1
108 164 1
108 165 1
108 166 1
108 167 1
108 168 1
108 169 1
108 170 1
108 171 1
108 172 1
108 173 1
108 174 1
108 175 1
108 176 1
108 177 1
108 178 1
108 182 1
108 183 1
108 184 1
108 185 1
108 186 1
108 187 1
108 188 1
108 189 1
108 190 1
108 191 1
108 192 1
108 193 1
108 194 1
108 195 1
108 196 1
108 200 1
109 111 1
109 112 1
109 113 1
109 114 1
109 115 1
109 116 1
109 117 1
109 118 1
109 119 1
109 120 1
109 121 1
109 122 1
109 123 1
109 124 1
109 125 1
109 129 1
109 130 1
109 131 1
109 132 1
109 133 1
109 134 1
109 135 1
109 136 1
109 137 1
109 138 1
109 139 1
109 140 1
109 141 1
109 142 1
109 143 1
109 147 1
109 148 1
109 149 1
109 150 1
109 151 1
109 152 1
109 153 1
109 154 1
109 155 1
109 156 1
109 157 1
109 158 1
109 159 1
109 160 1
109 161 1
109 165 1
109 166 1
109 167 1
109 168 1
109 169 1
109 170 1
109 171 1
109 172 1
109 173 1
109 174 1
109 175 1
109 176 1
109 177 1
109 178 1
109 179 1
109 183 1
109 184 1
109 185 1
109 186 1
109 187 1
109 188 1
109 189 1
109 190 1
109 191 1
109 192 1
109 193 1
109 194 1
109 195 1
109 196 1
109 197 1
110 112 1
110 113 1
110 114 1
110 115 1
110 116 1
110 117 1
110 118 1
110 119 1
110 120 1
110 121 1
110 122 1
110 123 1
110 124 1
110 125 1
110 126 1
110 130 1
110 131 1
110 132 1
110 133 1
110 134 1
110 135 1
110 136 1
110 137 1
110 138 1
110 139 1
110 140 1
110 141 1
110 142 1
110 143 1
110 144 1
110 148 1
110 149 1
110 150 1
110 151 1
110 152 1
110 153 1
110 154 1
110 155 1
110 156 1
110 157 1
110 158 1
110 159 1
110 160 1
110 161 1
110 162 1
110 166 1
110 167 1
110 168 1
110 169 1
110 170 1
110 171 1
110 172 1
110 173 1
110 174 1
110 175 1
110 176 1
110 177 1
110 178 1
110 179 1
110 180 1
110 184 1
110 185 1
110 186 1
110 187 1
110 188 1
110 189 1
110 190 1
110 191 1
110 192 1
110 193 1
110 194 1
110 195 1
110 196 1
110 197 1
110 198 1
111 113 1
111 114 1
111 115 1
111 116 1
111 117 1
111 118 1
111 119 1
111 120 1
111 121 1
111 122 1
111 123 1
111 124 1
111 125 1
111 126 1
111 127 1
111 131 1
111 132 1
111 133 1
111 134 1
111 135 1
111 136 1
111 137 1
111 138 1
111 139 1
111 140 1
111 141 1
111 142 1
111 143 1
111 144 1
111 145 1
111 149 1
111 150 1
111 151 1
111 152 1
111 153 1
111 154 1
111 155 1
111 156 1
111 157 1
111 158 1
111 159 1
111 160 1
111 161 1
111 162 1
111 163 1
111 167 1
111 168 1
111 169 1
111 170 1
111 171 1
111 172 1
111 173 1
111 174 1
111 175 1
111 176 1
111 177 1
111 178 1
111 179 1
111 180 1
111 181 1
111 185 1
111 186 1
111 187 1
111 188 1
111 189 1
111 190 1
111 191 1
111 192 1
111 193 1
111 194 1
111 195 1
111 196 1
111 197 1
111 198 1
111 199 1
112 114 1
112 115 1
112 116 1
112 117 1
112 118 1
112 119 1
112 120 1
112 121 1
112 122 1
112 123 1
112 124 1
112 125 1
112 126 1
112 127 1
112 128 1
112 132 1
112 133 1
112 134 1
112 135 1
112 136 1
112 137 1
112 138 1
112 139 1
112 140 1
112 141 1
112 142 1
112 143 1
112 144 1
112 145 1
112 146 1
112 150 1
112 151 1
112 152 1
112 153 1
112 154 1
112 155 1
112 156 1
112 157 1
112 158 1
112 159 1
112 160 1
112 161 1
112 162 1
112 163 1
112 164 1
112 168 1
112 169 1
112 170 1
112 171 1
112 172 1
112 173 1
112 174 1
112 175 1
112 176 1
112 177 1
112 178 1
112 179 1
112 180 1
112 181 1
112 182 1
112 186 1
112 187 1
112 188 1
112 189 1
112 190 1
112 191 1
112 192 1
112 193 1
112 194 1
112 195 1
112 196 1
112 197 1
112 198 1
112 199 1
112 200 1
113 115 1
113 116 1
113 117 1
113 118 1
113 119 1
113 120 1
113 121 1
113 122 1
113 123 1
113 124 1
113 125 1
113 126 1
113 127 1
113 128 1
113 129 1
113 133 1
113 134 1
113 135 1
113 136 1
113 137 1
113 138 1
113 139 1
113 140 1
113 141 1
113 142 1
113 143 1
113 144 1
113 145 1
113 146 1
113 147 1
113 151 1
113 152 1
113 153 1
113 154 1
113 155 1
113 156 1
113 157 1
113 158 1
113 159 1
113 160 1
113 161 1
113 162 1
113 163 1
113 164 1
113 165 1
113 169 1
113 170 1
113 171 1
113 172 1
113 173 1
113 174 1
113 175 1
113 176 1
113 177 1
113 178 1
113 179 1
113 180 1
113 181 1
113 182 1
113 183 1
113 187 1
113 188 1
113 189 1
113 190 1
113 191 1
113 192 1
113 193 1
113 194 1
113 195 1
113 196 1
113 197 1
113 198 1
113 199 1
113 200 1
114 116 1
114 117 1
114 118 1
114 119 1
114 120 1
114 121 1
114 122 1
114 123 1
114 124 1
114 125 1
114 126 1
114 127 1
114 128 1
114 129 1
114 130 1
114 134 1
114 135 1
114 136 1
114 137 1
114 138 1
114 139 1
114 140 1
114 141 1
114 142 1
114 143 1
114 144 1
114 145 1
114 146 1
114 147 1
114 148 1
114 152 1
114 153 1
114 154 1
114 155 1
114 156 1
114 157 1
114 158 1
114 159 1
114 160 1
114 161 1
114 162 1
114 163 1
114 164 1
114 165 1
114 166 1
114 170 1
114 171 1
114 172 1
114 173 1
114 174 1
114 175 1
114 176 1
114 177 1
114 178 1
114 179 1
114 180 1
114 181 1
114 182 1
114 183 1
114 184 1
114 188 1
114 189 1
114 190 1
114 191 1
114 192 1
114 193 1
114 194 1
114 195 1
114 196 1
114 197 1
114 198 1
114 199 1
114 200 1
115 117 1
115 118 1
115 119 1
115 120 1
115 121 1
115 122 1
115 123 1
115 124 1
115 125 1
115 126 1
115 127 1
115 128 1
115 129 1
115 130 1
115 131 1
115 135 1
115 136 1
115 137 1
115 138 1
115 139 1
115 140 1
115 141 1
115 142 1
115 143 1
115 144 1
115 145 1
115 146 1
115 147 1
115 148 1
115 149 1
115 153 1
115 154 1
115 155 1
115 156 1
115 157 1
115 158 1
115 159 1
115 160 1
115 161 1
115 162 1
115 163 1
115 164 1
115 165 1
115 166 1
115 167 1
115 171 1
115 172 1
115 173 1
115 174 1
115 175 1
115 176 1
115 177 1
115 178 1
115 179 1
115 180 1
115 181 1
115 182 1
115 183 1
115 184 1
115 185 1
115 189 1
115 190 1
115 191 1
115 192 1
115 193 1
115 194 1
115 195 1
115 196 1
115 197 1
115 198 1
115 199 1
115 200 1
116 118 1
116 119 1
116 120 1
116 121 1
116 122 1
116 123 1
116 124 1
116 125 1
116 126 1
116 127 1
116 128 1
116 129 1
116 130 1
116 131 1
116 132 1
116 136 1
116 137 1
116 138 1
116 139 1
116 140 1
116 141 1
116 142 1
116 143 1
116 144 1
116 145 1
116 146 1
116 147 1
116 148 1
116 149 1
116 150 1
116 154 1
116 155 1
116 156 1
116 157 1
116 158 1
116 159 1
116 160 1
116 161 1
116 162 1
116 163 1
116 164 1
116 165 1
116 166 1
116 167 1
116 168 1
116 172 1
116 173 1
116 174 1
116 175 1
116 176 1
116 177 1
116 178 1
116 179 1
116 180 1
116 181 1
116 182 1
116 183 1
116 184 1
116 185 1
116 186 1
116 190 1
116 191 1
116 192 1
116 193 1
116 194 1
116 195 1
116 196 1
116 197 1
116 198 1
116 199 1
116 200 1
117 119 1
117 120 1
117 121 1
117 122 1
117 123 1
117 124 1
117 125 1
117 126 1
117 127 1
117 128 1
117 129 1
117 130 1
117 131 1
117 132 1
117 133 1
117 137 1
117 138 1
117 139 1
117 140 1
117 141 1
117 142 1
117 143 1
117 144 1
117 145 1
117 146 1
117 147 1
117 148 1
117 149 1
117 150 1
117 151 1
117 155 1
117 156 1
117 157 1
117 158 1
117 159 1
117 160 1
117 161 1
117 162 1
117 163 1
117 164 1
117 165 1
117 166 1
117 167 1
117 168 1
117 169 1
117 173 1
117 174 1
117 175 1
117 176 1
117 177 1
117 178 1
117 179 1
117 180 1
117 181 1
117 182 1
117 183 1
117 184 1
117 185 1
117 186 1
117 187 1
117 191 1
117 192 1
117 193 1
117 194 1
117 195 1
117 196 1
117 197 1
117 198 1
117 199 1
117 200 1
118 120 1
118 121 1
118 122 1
118 123 1
118 124 1
118 125 1
118 126 1
118 127 1
118 128 1
118 129 1
118 130 1
118 131 1
118 132 1
118 133 1
118 134 1
118 138 1
118 139 1
118 140 1
118 141 1
118 142 1
118 143 1
118 144 1
118 145 1
118 146 1
118 147 1
118 148 1
118 149 1
118 150 1
118 151 1
118 152 1
118 156 1
118 157 1
118 158 1
118 159 1
118 160 1
118 161 1
118 162 1
118 163 1
118 164 1
118 165 1
118 166 1
118 167 1
118 168 1
118 169 1
118 170 1
118 174 1
118 175 1
118 176 1
118 177 1
118 178 1
118 179 1
118 180 1
118 181 1
118 182 1
118 183 1
118 184 1
118 185 1
118 186 1
118 187 1
118 188 1
118 192 1
118 193 1
118 194 1
118 195 1
118 196 1
118 197 1
118 198 1
118 199 1
118 200 1
119 121 1
119 122 1
119 123 1
119 124 1
119 125 1
119 126 1
119 127 1
119 128 1
119 129 1
119 130 1
119 131 1
119 132 1
119 133 1
119 134 1
119 135 1
119 139 1
119 140 1
119 141 1
119 142 1
119 143 1
119 144 1
119 145 1
119 146 1
119 147 1
119 148 1
119 149 1
119 150 1
119 151 1
119 152 1
119 153 1
119 157 1
119 158 1
119 159 1
119 160 1
119 161 1
119 162 1
119 163 1
119 164 1
119 165 1
119 166 1
119 167 1
119 168 1
119 169 1
119 170 1
119 171 1
119 175 1
119 176 1
119 177 1
119 178 1
119 179 1
119 180 1
119 181 1
119 182 1
119 183 1
119 184 1
119 185 1
119 186 1
119 187 1
119 188 1
119 189 1
119 193 1
119 194 1
119 195 1
119 196 1
119 197 1
119 198 1
119 199 1
119 200 1
120 122 1
120 123 1
120 124 1
120 125 1
120 126 1
120 127 1
120 128 1
120 129 1
120 130 1
120 131 1
120 132 1
120 133 1
120 134 1
120 135 1
120 136 1
120 140 1
120 141 1
120 142 1
120 143 1
120 144 1
120 145 1
120 146 1
120 147 1
120 148 1
120 149 1
120 150 1
120 151 1
120 152 1
120 153 1
120 154 1
120 158 1
120 159 1
120 160 1
120 161 1
120 162 1
120 163 1
120 164 1
120 165 1
120 166 1
120 167 1
120 168 1
120 169 1
120 170 1
120 171 1
120 172 1
120 176 1
120 177 1
120 178 1
120 179 1
120 180 1
120 181 1
120 182 1
120 183 1
120 184 1
120 185 1
120 186 1
120 187 1
120 188 1
120 189 1
120 190 1
120 194 1
120 195 1
120 196 1
120 197 1
120 198 1
120 199 1
120 200 1
121 123 1
121 124 1
121 125 1
121 126 1
121 127 1
121 128 1
121 129 1
121 130 1
121 131 1
121 132 1
121 133 1
121 134 1
121 135 1
121 136 1
121 137 1
121 141 1
121 142 1
121 143 1
121 144 1
121 145 1
121 146 1
121 147 1
121 148 1
121 149 1
121 150 1
121 151 1
121 152 1
121 153 1
121 154 1
121 155 1
121 159 1
121 160 1
121 161 1
121 162 1
121 163 1
121 164 1
121 165 1
121 166 1
121 167 1
121 168 1
121 169 1
121 170 1
121 171 1
121 172 1
121 173 1
121 177 1
121 178 1
121 179 1
121 180 1
121 181 1
121 182 1
121 183 1
121 184 1
121 185 1
121 186 1
121 187 1
121 188 1
121 189 1
121 190 1
121 191 1
121 195 1
121 196 1
121 197 1
121 198 1
121 199 1
121 200 1
122 124 1
122 125 1
122 126 1
122 127 1
122 128 1
122 129 1
122 130 1
122 131 1
122 132 1
122 133 1
122 134 1
122 135 1
122 136 1
122 137 1
122 138 1
122 142 1
122 143 1
122 144 1
122 145 1
122 146 1
122 147 1
122 148 1
122 149 1
122 150 1
122 151 1
122 152 1
122 153 1
122 154 1
122 155 1
122 156 1
122 160 1
122 161 1
122 162 1
122 163 1
122 164 1
122 165 1
122 166 1
122 167 1
122 168 1
122 169 1
122 170 1
122 171 1
122 172 1
122 173 1
122 174 1
122 178 1
122 179 1
122 180 1
122 181 1
122 182 1
122 183 1
122 184 1
122 185 1
122 186 1
122 187 1
122 188 1
122 189 1
122 190 1
122 191 1
122 192 1
122 196 1
122 197 1
122 198 1
122 199 1
122 200 1
123 125 1
123 126 1
123 127 1
123 128 1
123 129 1
123 130 1
123 131 1
123 132 1
123 133 1
123 134 1
123 135 1
123 136 1
123 137 1
123 138 1
123 139 1
123 143 1
123 144 1
123 145 1
123 146 1
123 147 1
123 148 1
123 149 1
123 150 1
123 151 1
123 152 1
123 153 1
123 154 1
123 155 1
123 156 1
123 157 1
123 161 1
123 162 1
123 163 1
123 164 1
123 165 1
123 166 1
123 167 1
123 168 1
123 169 1
123 170 1
123 171 1
123 172 1
123 173 1
123 174 1
123 175 1
123 179 1
123 180 1
123 181 1
123 182 1
123 183 1
123 184 1
123 185 1
123 186 1
123 187 1
123 188 1
123 189 1
123 190 1
123 191 1
123 192 1
123 193 1
123 197 1
123 198 1
123 199 1
123 200 1
124 126 1
124 127 1
124 128 1
124 129 1
124 130 1
124 131 1
124 132 1
124 133 1
124 134 1
124 135 1
124 136 1
124 137 1
124 138 1
124 139 1
124 140 1
124 144 1
124 145 1
124 146 1
124 147 1
124 148 1
124 149 1
124 150 1
124 151 1
124 152 1
124 153 1
124 154 1
124 155 1
124 156 1
124 157 1
124 158 1
124 162 1
124 163 1
124 164 1
124 165 1
124 166 1
124 167 1
124 168 1
124 169 1
124 170 1
124 171 1
124 172 1
124 173 1
124 174 1
124 175 1
124 176 1
124 180 1
124 181 1
124 182 1
124 183 1
124 184 1
124 185 1
124 186 1
124 187 1
124 188 1
124 189 1
124 190 1
124 191 1
124 192 1
124 193 1
124 194 1
124 198 1
124 199 1
124 200 1
125 127 1
125 128 1
125 129 1
125 130 1
125 131 1
125 132 1
125 133 1
125 134 1
125 135 1
125 136 1
125 137 1
125 138 1
125 139 1
125 140 1
125 141 1
125 145 1
125 146 1
125 147 1
125 148 1
125 149 1
125 150 1
125 151 1
125 152 1
125 153 1
125 154 1
125 155 1
125 156 1
125 157 1
125 158 1
125 159 1
125 163 1
125 164 1
125 165 1
125 166 1
125 167 1
125 168 1
125 169 1
125 170 1
125 171 1
125 172 1
125 173 1
125 174 1
125 175 1
125 176 1
125 177 1
125 181 1
125 182 1
125 183 1
125 184 1
125 185 1
125 186 1
125 187 1
125 188 1
125 189 1
125 190 1
125 191 1
125 192 1
125 193 1
125 194 1
125 195 1
125 199 1
125 200 1
126 128 1
126 129 1
126 130 1
126 131 1
126 132 1
126 133 1
126 134 1
126 135 1
126 136 1
126 137 1
126 138 1
126 139 1
126 140 1
126 141 1
126 142 1
126 146 1
126 147 1
126 148 1
126 149 1
126 150 1
126 151 1
126 152 1
126 153 1
126 154 1
126 155 1
126 156 1
126 157 1
126 158 1
126 159 1
126 160 1
126 164 1
126 165 1
126 166 1
126 167 1
126 168 1
126 169 1
126 170 1
126 171 1
126 172 1
126 173 1
126 174 1
126 175 1
126 176 1
126 177 1
126 178 1
126 182 1
126 183 1
126 184 1
126 185 1
126 186 1
126 187 1
126 188 1
126 189 1
126 190 1
126 191 1
126 192 1
126 193 1
126 194 1
126 195 1
126 196 1
126 200 1
127 129 1
127 130 1
127 131 1
127 132 1
127 133 1
127 134 1
127 135 1
127 136 1
127 137 1
127 138 1
127 139 1
127 140 1
127 141 1
127 142 1
127 143 1
127 147 1
127 148 1
127 149 1
127 150 1
127 151 1
127 152 1
127 153 1
127 154 1
127 155 1
127 156 1
127 157 1
127 158 1
127 159 1
127 160 1
127 161 1
127 165 1
127 166 1
127 167 1
127 168 1
127 169 1
127 170 1
127 171 1
127 172 1
127 173 1
127 174 1
127 175 1
127 176 1
127 177 1
127 178 1
127 179 1
127 183 1
127 184 1
127 185 1
127 186 1
127 187 1
127 188 1
127 189 1
127 190 1
127 191 1
127 192 1
127 193 1
127 194 1
127 195 1
127 196 1
127 197 1
128 130 1
128 131 1
128 132 1
128 133 1
128 134 1
128 135 1
128 136 1
128 137 1
128 138 1
128 139 1
128 140 1
128 141 1
128 142 1
128 143 1
128 144 1
128 148 1
128 149 1
128 150 1
128 151 1
128 152 1
128 153 1
128 154 1
128 155 1
128 156 1
128 157 1
128 158 1
128 159 1
128 160 1
128 161 1
128 162 1
128 166 1
128 167 1
128 168 1
128 169 1
128 170 1
128 171 1
128 172 1
128 173 1
128 174 1
128 175 1
128 176 1
128 177 1
128 178 1
128 179 1
128 180 1
128 184 1
128 185 1
128 186 1
128 187 1
128 188 1
128 189 1
128 190 1
128 191 1
128 192 1
128 193 1
128 194 1
128 195 1
128 196 1
128 197 1
128 198 1
129 131 1
129 132 1
129 133 1
129 134 1
129 135 1
129 136 1
129 137 1
129 138 1
129 139 1
129 140 1
129 141 1
129 142 1
129 143 1
129 144 1
129 145 1
129 149 1
129 150 1
129 151 1
129 152 1
129 153 1
129 154 1
129 155 1
129 156 1
129 157 1
129 158 1
129 159 1
129 160 1
129 161 1
129 162 1
129 163 1
129 167 1
129 168 1
129 169 1
129 170 1
129 171 1
129 172 1
129 173 1
129 174 1
129 175 1
129 176 1
129 177 1
129 178 1
129 179 1
129 180 1
129 181 1
129 185 1
129 186 1
129 187 1
129 188 1
129 189 1
129 190 1
129 191 1
129 192 1
129 193 1
129 194 1
129 195 1
129 196 1
129 197 1
129 198 1
129 199 1
130 132 1
130 133 1
130 134 1
130 135 1
130 136 1
130 137 1
130 138 1
130 139 1
130 140 1
130 141 1
130 142 1
130 143 1
130 144 1
130 145 1
130 146 1
130 150 1
130 151 1
130 152 1
130 153 1
130 154 1
130 155 1
130 156 1
130 157 1
130 158 1
130 159 1
130 160 1
130 161 1
130 162 1
130 163 1
130 164 1
130 168 1
130 169 1
130 170 1
130 171 1
130 172 1
130 173 1
130 174 1
130 175 1
130 176 1
130 177 1
130 178 1
130 179 1
130 180 1
130 181 1
130 182 1
130 186 1
130 187 1
130 188 1
130 189 1
130 190 1
130 191 1
130 192 1
130 193 1
130 194 1
130 195 1
130 196 1
130 197 1
130 198 1
130 199 1
130 200 1
131 133 1
131 134 1
131 135 1
131 136 1
131 137 1
131 138 1
131 139 1
131 140 1
131 141 1
131 142 1
131 143 1
131 144 1
131 145 1
131 146 1
131 147 1
131 151 1
131 152 1
131 153 1
131 154 1
131 155 1
131 156 1
131 157 1
131 158 1
131 159 1
131 160 1
131 161 1
131 162 1
131 163 1
131 164 1
131 165 1
131 169 1
131 170 1
131 171 1
131 172 1
131 173 1
131 174 1
131 175 1
131 176 1
131 177 1
131 178 1
131 179 1
131 180 1
131 181 1
131 182 1
131 183 1
131 187 1
131 188 1
131 189 1
131 190 1
131 191 1
131 192 1
131 193 1
131 194 1
131 195 1
131 196 1
131 197 1
131 198 1
131 199 1
131 200 1
132 134 1
132 135 1
132 136 1
132 137 1
132 138 1
132 139 1
132 140 1
132 141 1
132 142 1
132 143 1
132 144 1
132 145 1
132 146 1
132 147 1
132 148 1
132 152 1
132 153 1
132 154 1
132 155 1
132 156 1
132 157 1
132 158 1
132 159 1
132 160 1
132 161 1
132 162 1
132 163 1
132 164 1
132 165 1
132 166 1
132 170 1
132 171 1
132 172 1
132 173 1
132 174 1
132 175 1
132 176 1
132 177 1
132 178 1
132 179 1
132 180 1
132 181 1
132 182 1
132 183 1
132 184 1
132 188 1
132 189 1
132 190 1
132 191 1
132 192 1
132 193 1
132 194 1
132 195 1
132 196 1
132 197 1
132 198 1
132 199 1
132 200 1
133 135 1
133 136 1
133 137 1
133 138 1
133 139 1
133 140 1
133 141 1
133 142 1
133 143 1
133 144 1
133 145 1
133 146 1
133 147 1
133 148 1
133 149 1
133 153 1
133 154 1
133 155 1
133 156 1
133 157 1
133 158 1
133 159 1
133 160 1
133 161 1
133 162 1
133 163 1
133 164 1
133 165 1
133 166 1
133 167 1
133 171 1
133 172 1
133 173 1
133 174 1
133 175 1
133 176 1
133 177 1
133 178 1
133 179 1
133 180 1
133 181 1
133 182 1
133 183 1
133 184 1
133 185 1
133 189 1
133 190 1
133 191 1
133 192 1
133 193 1
133 194 1
133 195 1
133 196 1
133 197 1
133 198 1
133 199 1
133 200 1
134 136 1
134 137 1
134 138 1
134 139 1
134 140 1
134 141 1
134 142 1
134 143 1
134 144 1
134 145 1
134 146 1
134 147 1
134 148 1
134 149 1
134 150 1
134 154 1
134 155 1
134 156 1
134 157 1
134 158 1
134 159 1
134 160 1
134 161 1
134 162 1
134 163 1
134 164 1
134 165 1
134 166 1
134 167 1
134 168 1
134 172 1
134 173 1
134 174 1
134 175 1
134 176 1
134 177 1
134 178 1
134 179 1
134 180 1
134 181 1
134 182 1
134 183 1
134 184 1
134 185 1
134 186 1
134 190 1
134 191 1
134 192 1
134 193 1
134 194 1
134 195 1
134 196 1
134 197 1
134 198 1
134 199 1
134 200 1
135 137 1
135 138 1
135 139 1
135 140 1
135 141 1
135 142 1
135 143 1
135 144 1
135 145 1
135 146 1
135 147 1
135 148 1
135 149 1
135 150 1
135 151 1
135 155 1
135 156 1
135 157 1
135 158 1
135 159 1
135 160 1
135 161 1
135 162 1
135 163 1
135 164 1
135 165 1
135 166 1
135 167 1
135 168 1
135 169 1
135 173 1
135 174 1
135 175 1
135 176 1
135 177 1
135 178 1
135 179 1
135 180 1
135 181 1
135 182 1
135 183 1
135 184 1
135 185 1
135 186 1
135 187 1
135 191 1
135 192 1
135 193 1
135 194 1
135 195 1
135 196 1
135 197 1
135 198 1
135 199 1
135 200 1
136 138 1
136 139 1
136 140 1
136 141 1
136 142 1
136 143 1
136 144 1
136 145 1
136 146 1
136 147 1
136 148 1
136 149 1
136 150 1
136 151 1
136 152 1
136 156 1
136 157 1
136 158 1
136 159 1
136 160 1
136 161 1
136 162 1
136 163 1
136 164 1
136 165 1
136 166 1
136 167 1
136 168 1
136 169 1
136 170 1
136 174 1
136 175 1
136 176 1
136 177 1
136 178 1
136 179 1
136 180 1
136 181 1
136 182 1
136 183 1
136 184 1
136 185 1
136 186 1
136 187 1
136 188 1
136 192 1
136 193 1
136 194 1
136 195 1
136 196 1
136 197 1
136 198 1
136 199 1
136 200 1
137 139 1
137 140 1
137 141 1
137 142 1
137 143 1
137 144 1
137 145 1
137 146 1
137 147 1
137 148 1
137 149 1
137 150 1
137 151 1
137 152 1
137 153 1
137 157 1
137 158 1
137 159 1
137 160 1
137 161 1
137 162 1
137 163 1
137 164 1
137 165 1
137 166 1
137 167 1
137 168 1
137 169 1
137 170 1
137 171 1
137 175 1
137 176 1
137 177 1
137 178 1
137 179 1
137 180 1
137 181 1
137 182 1
137 183 1
137 184 1
137 185 1
137 186 1
137 187 1
137 188 1
137 189 1
137 193 1
137 194 1
137 195 1
137 196 1
137 197 1
137 198 1
137 199 1
137 200 1
138 140 1
138 141 1
138 142 1
138 143 1
138 144 1
138 145 1
138 146 1
138 147 1
138 148 1
138 149 1
138 150 1
138 151 1
138 152 1
138 153 1
138 154 1
138 158 1
138 159 1
138 160 1
138 161 1
138 162 1
138 163 1
138 164 1
138 165 1
138 166 1
138 167 1
138 168 1
138 169 1
138 170 1
138 171 1
138 172 1
138 176 1
138 177 1
138 178 1
138 179 1
138 180 1
138 181 1
138 182 1
138 183 1
138 184 1
138 185 1
138 186 1
138 187 1
138 188 1
138 189 1
138 190 1
138 194 1
138 195 1
138 196 1
138 197 1
138 198 1
138 199 1
138 200 1
139 141 1
139 142 1
139 143 1
139 144 1
139 145 1
139 146 1
139 147 1
139 148 1
139 149 1
139 150 1
139 151 1
139 152 1
139 153 1
139 154 1
139 155 1
139 159 1
139 160 1
139 161 1
139 162 1
139 163 1
139 164 1
139 165 1
139 166 1
139 167 1
139 168 1
139 169 1
139 170 1
139 171 1
139 172 1
139 173 1
139 177 1
139 178 1
139 179 1
139 180 1
139 181 1
139 182 1
139 183 1
139 184 1
139 185 1
139 186 1
139 187 1
139 188 1
139 189 1
139 190 1
139 191 1
139 195 1
139 196 1
139 197 1
139 198 1
139 199 1
139 200 1
140 142 1
140 143 1
140 144 1
140 145 1
140 146 1
140 147 1
140 148 1
140 149 1
140 150 1
140 151 1
140 152 1
140 153 1
140 154 1
140 155 1
140 156 1
140 160 1
140 161 1
140 162 1
140 163 1
140 164 1
140 165 1
140 166 1
140 167 1
140 168 1
140 169 1
140 170 1
140 171 1
140 172 1
140 173 1
140 174 1
140 178 1
140 179 1
140 180 1
140 181 1
140 182 1
140 183 1
140 184 1
140 185 1
140 186 1
140 187 1
140 188 1
140 189 1
140 190 1
140 191 1
140 192 1
140 196 1
140 197 1
140 198 1
140 199 1
140 200 1
141 143 1
141 144 1
141 145 1
141 146 1
141 147 1
141 148 1
141 149 1
141 150 1
141 151 1
141 152 1
141 153 1
141 154 1
141 155 1
141 156 1
141 157 1
141 161 1
141 162 1
141 163 1
141 164 1
141 165 1
141 166 1
141 167 1
141 168 1
141 169 1
141 170 1
141 171 1
141 172 1
141 173 1
141 174 1
141 175 1
141 179 1
141 180 1
141 181 1
141 182 1
141 183 1
141 184 1
141 185 1
141 186 1
141 187 1
141 188 1
141 189 1
141 190 1
141 191 1
141 192 1
141 193 1
141 197 1
141 198 1
141 199 1
141 200 1
142 144 1
142 145 1
142 146 1
142 147 1
142 148 1
142 149 1
142 150 1
142 151 1
142 152 1
142 153 1
142 154 1
142 155 1
142 156 1
142 157 1
142 158 1
142 162 1
142 163 1
142 164 1
142 165 1
142 166 1
142 167 1
142 168 1
142 169 1
142 170 1
142 171 1
142 172 1
142 173 1
142 174 1
142 175 1
142 176 1
142 180 1
142 181 1
142 182 1
142 183 1
142 184 1
142 185 1
142 186 1
142 187 1
142 188 1
142 189 1
142 190 1
142 191 1
142 192 1
142 193 1
142 194 1
142 198 1
142 199 1
142 200 1
143 145 1
143 146 1
143 147 1
143 148 1
143 149 1
143 150 1
143 151 1
143 152 1
143 153 1
143 154 1
143 155 1
143 156 1
143 157 1
143 158 1
143 159 1
143 163 1
143 164 1
143 165 1
143 166 1
143 167 1
143 168 1
143 169 1
143 170 1
143 171 1
143 172 1
143 173 1
143 174 1
143 175 1
143 176 1
143 177 1
143 181 1
143 182 1
143 183 1
143 184 1
143 185 1
143 186 1
143 187 1
143 188 1
143 189 1
143 190 1
143 191 1
143 192 1
143 193 1
143 194 1
143 195 1
143 199 1
143 200 1
144 146 1
144 147 1
144 148 1
144 149 1
144 150 1
144 151 1
144 152 1
144 153 1
144 154 1
144 155 1
144 156 1
144 157 1
144 158 1
144 159 1
144 160 1
144 164 1
144 165 1
144 166 1
144 167 1
144 168 1
144 169 1
144 170 1
144 171 1
144 172 1
144 173 1
144 174 1
144 175 1
144 176 1
144 177 1
144 178 1
144 182 1
144 183 1
144 184 1
144 185 1
144 186 1
144 187 1
144 188 1
144 189 1
144 190 1
144 191 1
144 192 1
144 193 1
144 194 1
144 195 1
144 196 1
144 200 1
145 147 1
145 148 1
145 149 1
145 150 1
145 151 1
145 152 1
145 153 1
145 154 1
145 155 1
145 156 1
145 157 1
145 158 1
145 159 1
145 160 1
145 161 1
145 165 1
145 166 1
145 167 1
145 168 1
145 169 1
145 170 1
145 171 1
145 172 1
145 173 1
145 174 1
145 175 1
145 176 1
145 177 1
145 178 1
145 179 1
145 183 1
145 184 1
145 185 1
145 186 1
145 187 1
145 188 1
145 189 1
145 190 1
145 191 1
145 192 1
145 193 1
145 194 1
145 195 1
145 196 1
145 197 1
146 148 1
146 149 1
146 150 1
146 151 1
146 152 1
146 153 1
146 154 1
146 155 1
146 156 1
146 157 1
146 158 1
146 159 1
146 160 1
146 161 1
146 162 1
146 166 1
146 167 1
146 168 1
146 169 1
146 170 1
146 171 1
146 172 1
146 173 1
146 174 1
146 175 1
146 176 1
146 177 1
146 178 1
146 179 1
146 180 1
146 184 1
146 185 1
146 186 1
146 187 1
146 188 1
146 189 1
146 190 1
146 191 1
146 192 1
146 193 1
146 194 1
146 195 1
146 196 1
146 197 1
146 198 1
147 149 1
147 150 1
147 151 1
147 152 1
147 153 1
147 154 1
147 155 1
147 156 1
147 157 1
147 158 1
147 159 1
147 160 1
147 161 1
147 162 1
147 163 1
147 167 1
147 168 1
147 169 1
147 170 1
147 171 1
147 172 1
147 173 1
147 174 1
147 175 1
147 176 1
147 177 1
147 178 1
147 179 1
147 180 1
147 181 1
147 185 1
147 186 1
147 187 1
147 188 1
147 189 1
147 190 1
147 191 1
147 192 1
147 193 1
147 194 1
147 195 1
147 196 1
147 197 1
147 198 1
147 199 1
148 150 1
148 151 1
148 152 1
148 153 1
148 154 1
148 155 1
148 156 1
148 157 1
148 158 1
148 159 1
148 160 1
148 161 1
148 162 1
148 163 1
148 164 1
148 168 1
148 169 1
148 170 1
148 171 1
148 172 1
148 173 1
148 174 1
148 175 1
148 176 1
148 177 1
148 178 1
148 179 1
148 180 1
148 181 1
148 182 1
148 186 1
148 187 1
148 188 1
148 189 1
148 190 1
148 191 1
148 192 1
148 193 1
148 194 1
148 195 1
148 196 1
148 197 1
148 198 1
148 199 1
148 200 1
149 151 1
149 152 1
149 153 1
149 154 1
149 155 1
149 156 1
149 157 1
149 158 1
149 159 1
149 160 1
149 161 1
149 162 1
149 163 1
149 164 1
149 165 1
149 169 1
149 170 1
149 171 1
149 172 1
149 173 1
149 174 1
149 175 1
149 176 1
149 177 1
149 178 1
149 179 1
149 180 1
149 181 1
149 182 1
149 183 1
149 187 1
149 188 1
149 189 1
149 190 1
149 191 1
149 192 1
149 193 1
149 194 1
149 195 1
149 196 1
149 197 1
149 198 1
149 199 1
149 200 1
150 152 1
150 153 1
150 154 1
150 155 1
150 156 1
150 157 1
150 158 1
150 159 1
150 160 1
150 161 1
150 162 1
150 163 1
150 164 1
150 165 1
150 166 1
150 170 1
150 171 1
150 172 1
150 173 1
150 174 1
150 175 1
150 176 1
150 177 1
150 178 1
150 179 1
150 180 1
150 181 1
150 182 1
150 183 1
150 184 1
150 188 1
150 189 1
150 190 1
150 191 1
150 192 1
150 193 1
150 194 1
150 195 1
150 196 1
150 197 1
150 198 1
150 199 1
150 200 1
151 153 1
151 154 1
151 155 1
151 156 1
151 157 1
151 158 1
151 159 1
151 160 1
151 161 1
151 162 1
151 163 1
151 164 1
151 165 1
151 166 1
151 167 1
151 171 1
151 172 1
151 173 1
151 174 1
151 175 1
151 176 1
151 177 1
151 178 1
151 179 1
151 180 1
151 181 1
151 182 1
151 183 1
151 184 1
151 185 1
151 189 1
151 190 1
151 191 1
151 192 1
151 193 1
151 194 1
151 195 1
151 196 1
151 197 1
151 198 1
151 199 1
151 200 1
152 154 1
152 155 1
152 156 1
152 157 1
152 158 1
152 159 1
152 160 1
152 161 1
152 162 1
152 163 1
152 164 1
152 165 1
152 166 1
152 167 1
152 168 1
152 172 1
152 173 1
152 174 1
152 175 1
152 176 1
152 177 1
152 178 1
152 179 1
152 180 1
152 181 1
152 182 1
152 183 1
152 184 1
152 185 1
152 186 1
152 190 1
152 191 1
152 192 1
152 193 1
152 194 1
152 195 1
152 196 1
152 197 1
152 198 1
152 199 1
152 200 1
153 155 1
153 156 1
153 157 1
153 158 1
153 159 1
153 160 1
153 161 1
153 162 1
153 163 1
153 164 1
153 165 1
153 166 1
153 167 1
153 168 1
153 169 1
153 173 1
153 174 1
153 175 1
153 176 1
153 177 1
153 178 1
153 179 1
153 180 1
153 181 1
153 182 1
153 183 1
153 184 1
153 185 1
153 186 1
153 187 1
153 191 1
153 192 1
153 193 1
153 194 1
153 195 1
153 196 1
153 197 1
153 198 1
153 199 1
153 200 1
154 156 1
154 157 1
154 158 1
154 159 1
154 160 1
154 161 1
154 162 1
154 163 1
154 164 1
154 165 1
154 166 1
154 167 1
154 168 1
154 169 1
154 170 1
154 174 1
154 175 1
154 176 1
154 177 1
154 178 1
154 179 1
154 180 1
154 181 1
154 182 1
154 183 1
154 184 1
154 185 1
154 186 1
154 187 1
154 188 1
154 192 1
154 193 1
154 194 1
154 195 1
154 196 1
154 197 1
154 198 1
154 199 1
154 200 1
155 157 1
155 158 1
155 159 1
155 160 1
155 161 1
155 162 1
155 163 1
155 164 1
155 165 1
155 166 1
155 167 1
155 168 1
155 169 1
155 170 1
155 171 1
155 175 1
155 176 1
155 177 1
155 178 1
155 179 1
155 180 1
155 181 1
155 182 1
155 183 1
155 184 1
155 185 1
155 186 1
155 187 1
155 188 1
155 189 1
155 193 1
155 194 1
155 195 1
155 196 1
155 197 1
155 198 1
155 199 1
155 200 1
156 158 1
156 159 1
156 160 1
156 161 1
156 162 1
156 163 1
156 164 1
156 165 1
156 166 1
156 167 1
156 168 1
156 169 1
156 170 1
156 171 1
156 172 1
156 176 1
156 177 1
156 178 1
156 179 1
156 180 1
156 181 1
156 182 1
156 183 1
156 184 1
156 185 1
156 186 1
156 187 1
156 188 1
156 189 1
156 190 1
156 194 1
156 195 1
156 196 1
156 197 1
156 198 1
156 199 1
156 200 1
157 159 1
157 160 1
157 161 1
157 162 1
157 163 1
157 164 1
157 165 1
157 166 1
157 167 1
157 168 1
157 169 1
157 170 1
157 171 1
157 172 1
157 173 1
157 177 1
157 178 1
157 179 1
157 180 1
157 181 1
157 182 1
157 183 1
157 184 1
157 185 1
157 186 1
157 187 1
157 188 1
157 189 1
157 190 1
157 191 1
157 195 1
157 196 1
157 197 1
157 198 1
157 199 1
157 200 1
158 160 1
158 161 1
158 162 1
158 163 1
158 164 1
158 165 1
158 166 1
158 167 1
158 168 1
158 169 1
158 170 1
158 171 1
158 172 1
158 173 1
158 174 1
158 178 1
158 179 1
158 180 1
158 181 1
158 182 1
158 183 1
158 184 1
158 185 1
158 186 1
158 187 1
158 188 1
158 189 1
158 190 1
158 191 1
158 192 1
158 196 1
158 197 1
158 198 1
158 199 1
158 200 1
159 161 1
159 162 1
159 163 1
159 164 1
159 165 1
159 166 1
159 167 1
159 168 1
159 169 1
159 170 1
159 171 1
159 172 1
159 173 1
159 174 1
159 175 1
159 179 1
159 180 1
159 181 1
159 182 1
159 183 1
159 184 1
159 185 1
159 186 1
159 187 1
159 188 1
159 189 1
159 190 1
159 191 1
159 192 1
159 193 1
159 197 1
159 198 1
159 199 1
159 200 1
160 162 1
160 163 1
160 164 1
160 165 1
160 166 1
160 167 1
160 168 1
160 169 1
160 170 1
160 171 1
160 172 1
160 173 1
160 174 1
160 175 1
160 176 1
160 180 1
160 181 1
160 182 1
160 183 1
160 184 1
160 185 1
160 186 1
160 187 1
160 188 1
160 189 1
160 190 1
160 191 1
160 192 1
160 193 1
160 194 1
160 198 1
160 199 1
160 200 1
161 163 1
161 164 1
161 165 1
161 166 1
161 167 1
161 168 1
161 169 1
161 170 1
161 171 1
161 172 1
161 173 1
161 174 1
161 175 1
161 176 1
161 177 1
161 181 1
161 182 1
161 183 1
161 184 1
161 185 1
161 186 1
161 187 1
161 188 1
161 189 1
161 190 1
161 191 1
161 192 1
161 193 1
161 194 1
161 195 1
161 199 1
161 200 1
162 164 1
162 165 1
162 166 1
162 167 1
162 168 1
162 169 1
162 170 1
162 171 1
162 172 1
162 173 1
162 174 1
162 175 1
162 176 1
162 177 1
162 178 1
162 182 1
162 183 1
162 184 1
162 185 1
162 186 1
162 187 1
162 188 1
162 189 1
162 190 1
162 191 1
162 192 1
162 193 1
162 194 1
162 195 1
162 196 1
162 200 1
163 165 1
163 166 1
163 167 1
163 168 1
163 169 1
163 170 1
163 171 1
163 172 1
163 173 1
163 174 1
163 175 1
163 176 1
163 177 1
163 178 1
163 179 1
163 183 1
163 184 1
163 185 1
163 186 1
163 187 1
163 188 1
163 189 1
163 190 1
163 191 1
163 192 1
163 193 1
163 194 1
163 195 1
163 196 1
163 197 1
164 166 1
164 167 1
164 168 1
164 169 1
164 170 1
164 171 1
164 172 1
164 173 1
164 174 1
164 175 1
164 176 1
164 177 1
164 178 1
164 179 1
164 180 1
164 184 1
164 185 1
164 186 1
164 187 1
164 188 1
164 189 1
164 190 1
164 191 1
164 192 1
164 193 1
164 194 1
164 195 1
164 196 1
164 197 1
164 198 1
165 167 1
165 168 1
165 169 1
165 170 1
165 171 1
165 172 1
165 173 1
165 174 1
165 175 1
165 176 1
165 177 1
165 178 1
165 179 1
165 180 1
165 181 1
165 185 1
165 186 1
165 187 1
165 188 1
165 189 1
165 190 1
165 191 1
165 192 1
165 193 1
165 194 1
165 195 1
165 196 1
165 197 1
165 198 1
165 199 1
166 168 1
166 169 1
166 170 1
166 171 1
166 172 1
166 173 1
166 174 1
166 175 1
166 176 1
166 177 1
166 178 1
166 179 1
166 180 1
166 181 1
166 182 1
166 186 1
166 187 1
166 188 1
166 189 1
166 190 1
166 191 1
166 192 1
166 193 1
166 194 1
166 195 1
166 196 1
166 197 1
166 198 1
166 199 1
166 200 1
167 169 1
167 170 1
167 171 1
167 172 1
167 173 1
167 174 1
167 175 1
167 176 1
167 177 1
167 178 1
167 179 1
167 180 1
167 181 1
167 182 1
167 183 1
167 187 1
167 188 1
167 189 1
167 190 1
167 191 1
167 192 1
167 193 1
167 194 1
167 195 1
167 196 1
167 197 1
167 198 1
167 199 1
167 200 1
168 170 1
168 171 1
168 172 1
168 173 1
168 174 1
168 175 1
168 176 1
168 177 1
168 178 1
168 179 1
168 180 1
168 181 1
168 182 1
168 183 1
168 184 1
168 188 1
168 189 1
168 190 1
168 191 1
168 192 1
168 193 1
168 194 1
168 195 1
168 196 1
168 197 1
168 198 1
168 199 1
168 200 1
169 171 1
169 172 1
169 173 1
169 174 1
169 175 1
169 176 1
169 177 1
169 178 1
169 179 1
169 180 1
169 181 1
169 182 1
169 183 1
169 184 1
169 185 1
169 189 1
169 190 1
169 191 1
169 192 1
169 193 1
169 194 1
169 195 1
169 196 1
169 197 1
169 198 1
169 199 1
169 200 1
170 172 1
170 173 1
170 174 1
170 175 1
170 176 1
170 177 1
170 178 1
170 179 1
170 180 1
170 181 1
170 182 1
170 183 1
170 184 1
170 185 1
170 186 1
170 190 1
170 191 1
170 192 1
170 193 1
170 194 1
170 195 1
170 196 1
170 197 1
170 198 1
170 199 1
170 200 1
171 173 1
171 174 1
171 175 1
171 176 1
171 177 1
171 178 1
171 179 1
171 180 1
171 181 1
171 182 1
171 183 1
171 184 1
171 185 1
171 186 1
171 187 1
171 191 1
171 192 1
171 193 1
171 194 1
171 195 1
171 196 1
171 197 1
171 198 1
171 199 1
171 200 1
172 174 1
172 175 1
172 176 1
172 177 1
172 178 1
172 179 1
172 180 1
172 181 1
172 182 1
172 183 1
172 184 1
172 185 1
172 186 1
172 187 1
172 188 1
172 192 1
172 193 1
172 194 1
172 195 1
172 196 1
172 197 1
172 198 1
172 199 1
172 200 1
173 175 1
173 176 1
173 177 1
173 178 1
173 179 1
173 180 1
173 181 1
173 182 1
173 183 1
173 184 1
173 185 1
173 186 1
173 187 1
173 188 1
173 189 1
173 193 1
173 194 1
173 195 1
173 196 1
173 197 1
173 198 1
173 199 1
173 200 1
174 176 1
174 177 1
174 178 1
174 179 1
174 180 1
174 181 1
174 182 1
174 183 1
174 184 1
174 185 1
174 186 1
174 187 1
174 188 1
174 189 1
174 190 1
174 194 1
174 195 1
174 196 1
174 197 1
174 198 1
174 199 1
174 200 1
175 177 1
175 178 1
175 179 1
175 180 1
175 181 1
175 182 1
175 183 1
175 184 1
175 185 1
175 186 1
175 187 1
175 188 1
175 189 1
175 190 1
175 191 1
175 195 1
175 196 1
175 197 1
175 198 1
175 199 1
175 200 1
176 178 1
176 179 1
176 180 1
176 181 1
176 182 1
176 183 1
176 184 1
176 185 1
176 186 1
176 187 1
176 188 1
176 189 1
176 190 1
176 191 1
176 192 1
176 196 1
176 197 1
176 198 1
176 199 1
176 200 1
177 179 1
177 180 1
177 181 1
177 182 1
177 183 1
177 184 1
177 185 1
177 186 1
177 187 1
177 188 1
177 189 1
177 190 1
177 191 1
177 192 1
177 193 1
177 197 1
177 198 1
177 199 1
177 200 1
178 180 1
178 181 1
178 182 1
178 183 1
178 184 1
178 185 1
178 186 1
178 187 1
178 188 1
178 189 1
178 190 1
178 191 1
178 192 1
178 193 1
178 194 1
178 198 1
178 199 1
178 200 1
179 181 1
179 182 1
179 183 1
179 184 1
179 185 1
179 186 1
179 187 1
179 188 1
179 189 1
179 190 1
179 191 1
179 192 1
179 193 1
179 194 1
179 195 1
179 199 1
179 200 1
180 182 1
180 183 1
180 184 1
180 185 1
180 186 1
180 187 1
180 188 1
180 189 1
180 190 1
180 191 1
180 192 1
180 193 1
180 194 1
180 195 1
180 196 1
180 200 1
181 183 1
181 184 1
181 185 1
181 186 1
181 187 1
181 188 1
181 189 1
181 190 1
181 191 1
181 192 1
181 193 1
181 194 1
181 195 1
181 196 1
181 197 1
182 184 1
182 185 1
182 186 1
182 187 1
182 188 1
182 189 1
182 190 1
182 191 1
182 192 1
182 193 1
182 194 1
182 195 1
182 196 1
182 197 1
182 198 1
183 185 1
183 186 1
183 187 1
183 188 1
183 189 1
183 190 1
183 191 1
183 192 1
183 193 1
183 194 1
183 195 1
183 196 1
183 197 1
183 198 1
183 199 1
184 186 1
184 187 1
184 188 1
184 189 1
184 190 1
184 191 1
184 192 1
184 193 1
184 194 1
184 195 1
184 196 1
184 197 1
184 198 1
184 199 1
184 200 1
185 187 1
185 188 1
185 189 1
185 190 1
185 191 1
185 192 1
185 193 1
185 194 1
185 195 1
185 196 1
185 197 1
185 198 1
185 199 1
185 200 1
186 188 1
186 189 1
186 190 1
186 191 1
186 192 1
186 193 1
186 194 1
186 195 1
186 196 1
186 197 1
186 198 1
186 199 1
186 200 1
187 189 1
187 190 1
187 191 1
187 192 1
187 193 1
187 194 1
187 195 1
187 196 1
187 197 1
187 198 1
187 199 1
187 200 1
188 190 1
188 191 1
188 192 1
188 193 1
188 194 1
188 195 1
188 196 1
188 197 1
188 198 1
188 199 1
188 200 1
189 191 1
189 192 1
189 193 1
189 194 1
189 195 1
189 196 1
189 197 1
189 198 1
189 199 1
189 200 1
190 192 1
190 193 1
190 194 1
190 195 1
190 196 1
190 197 1
190 198 1
190 199 1
190 200 1
191 193 1
191 194 1
191 195 1
191 196 1
191 197 1
191 198 1
191 199 1
191 200 1
192 194 1
192 195 1
192 196 1
192 197 1
192 198 1
192 199 1
192 200 1
193 195 1
193 196 1
193 197 1
193 198 1
193 199 1
193 200 1
194 196 1
194 197 1
194 198 1
194 199 1
194 200 1
195 197 1
195 198 1
195 199 1
195 200 1
196 198 1
196 199 1
196 200 1
197 199 1
197 200 1
198 200 1


==> anc/instances/benchmark/theta/c_fat200_5.dat <==
200 11427
1 3 1
1 4 1
1 5 1
1 6 1
1 10 1
1 11 1
1 12 1
1 13 1
1 17 1
1 18 1
1 19 1
1 20 1
1 24 1
1 25 1
1 26 1
1 27 1
1 31 1
1 32 1
1 33 1
1 34 1
1 38 1
1 39 1
1 40 1
1 41 1
1 45 1
1 46 1
1 47 1
1 48 1
1 52 1
1 53 1
1 54 1
1 55 1
1 59 1
1 60 1
1 61 1
1 62 1
1 66 1
1 67 1
1 68 1
1 69 1
1 73 1
1 74 1
1 75 1
1 76 1
1 80 1
1 81 1
1 82 1
1 83 1
1 87 1
1 88 1
1 89 1
1 90 1
1 94 1
1 95 1
1 96 1
1 97 1
1 101 1
1 102 1
1 103 1
1 104 1
1 108 1
1 109 1
1 110 1
1 111 1
1 115 1
1 116 1
1 117 1
1 118 1
1 122 1
1 123 1
1 124 1
1 125 1
1 129 1
1 130 1
1 131 1
1 132 1
1 136 1
1 137 1
1 138 1
1 139 1
1 143 1
1 144 1
1 145 1
1 146 1
1 150 1
1 151 1
1 152 1
1 153 1
1 157 1
1 158 1
1 159 1
1 160 1
1 164 1
1 165 1
1 166 1
1 167 1
1 171 1
1 172 1
1 173 1
1 174 1
1 178 1
1 179 1
1 180 1
1 181 1
1 185 1
1 186 1
1 187 1
1 188 1
1 192 1
1 193 1
1 194 1
1 195 1
1 199 1
1 200 1
2 4 1
2 5 1
2 6 1
2 7 1
2 11 1
2 12 1
2 13 1
2 14 1
2 18 1
2 19 1
2 20 1
2 21 1
2 25 1
2 26 1
2 27 1
2 28 1
2 32 1
2 33 1
2 34 1
2 35 1
2 39 1
2 40 1
2 41 1
2 42 1
2 46 1
2 47 1
2 48 1
2 49 1
2 53 1
2 54 1
2 55 1
2 56 1
2 60 1
2 61 1
2 62 1
2 63 1
2 67 1
2 68 1
2 69 1
2 70 1
2 74 1
2 75 1
2 76 1
2 77 1
2 81 1
2 82 1
2 83 1
2 84 1
2 88 1
2 89 1
2 90 1
2 91 1
2 95 1
2 96 1
2 97 1
2 98 1
2 102 1
2 103 1
2 104 1
2 105 1
2 109 1
2 110 1
2 111 1
2 112 1
2 116 1
2 117 1
2 118 1
2 119 1
2 123 1
2 124 1
2 125 1
2 126 1
2 130 1
2 131 1
2 132 1
2 133 1
2 137 1
2 138 1
2 139 1
2 140 1
2 144 1
2 145 1
2 146 1
2 147 1
2 151 1
2 152 1
2 153 1
2 154 1
2 158 1
2 159 1
2 160 1
2 161 1
2 165 1
2 166 1
2 167 1
2 168 1
2 172 1
2 173 1
2 174 1
2 175 1
2 179 1
2 180 1
2 181 1
2 182 1
2 186 1
2 187 1
2 188 1
2 189 1
2 193 1
2 194 1
2 195 1
2 196 1
2 200 1
3 5 1
3 6 1
3 7 1
3 8 1
3 12 1
3 13 1
3 14 1
3 15 1
3 19 1
3 20 1
3 21 1
3 22 1
3 26 1
3 27 1
3 28 1
3 29 1
3 33 1
3 34 1
3 35 1
3 36 1
3 40 1
3 41 1
3 42 1
3 43 1
3 47 1
3 48 1
3 49 1
3 50 1
3 54 1
3 55 1
3 56 1
3 57 1
3 61 1
3 62 1
3 63 1
3 64 1
3 68 1
3 69 1
3 70 1
3 71 1
3 75 1
3 76 1
3 77 1
3 78 1
3 82 1
3 83 1
3 84 1
3 85 1
3 89 1
3 90 1
3 91 1
3 92 1
3 96 1
3 97 1
3 98 1
3 99 1
3 103 1
3 104 1
3 105 1
3 106 1
3 110 1
3 111 1
3 112 1
3 113 1
3 117 1
3 118 1
3 119 1
3 120 1
3 124 1
3 125 1
3 126 1
3 127 1
3 131 1
3 132 1
3 133 1
3 134 1
3 138 1
3 139 1
3 140 1
3 141 1
3 145 1
3 146 1
3 147 1
3 148 1
3 152 1
3 153 1
3 154 1
3 155 1
3 159 1
3 160 1
3 161 1
3 162 1
3 166 1
3 167 1
3 168 1
3 169 1
3 173 1
3 174 1
3 175 1
3 176 1
3 180 1
3 181 1
3 182 1
3 183 1
3 187 1
3 188 1
3 189 1
3 190 1
3 194 1
3 195 1
3 196 1
3 197 1
4 6 1
4 7 1
4 8 1
4 9 1
4 13 1
4 14 1
4 15 1
4 16 1
4 20 1
4 21 1
4 22 1
4 23 1
4 27 1
4 28 1
4 29 1
4 30 1
4 34 1
4 35 1
4 36 1
4 37 1
4 41 1
4 42 1
4 43 1
4 44 1
4 48 1
4 49 1
4 50 1
4 51 1
4 55 1
4 56 1
4 57 1
4 58 1
4 62 1
4 63 1
4 64 1
4 65 1
4 69 1
4 70 1
4 71 1
4 72 1
4 76 1
4 77 1
4 78 1
4 79 1
4 83 1
4 84 1
4 85 1
4 86 1
4 90 1
4 91 1
4 92 1
4 93 1
4 97 1
4 98 1
4 99 1
4 100 1
4 104 1
4 105 1
4 106 1
4 107 1
4 111 1
4 112 1
4 113 1
4 114 1
4 118 1
4 119 1
4 120 1
4 121 1
4 125 1
4 126 1
4 127 1
4 128 1
4 132 1
4 133 1
4 134 1
4 135 1
4 139 1
4 140 1
4 141 1
4 142 1
4 146 1
4 147 1
4 148 1
4 149 1
4 153 1
4 154 1
4 155 1
4 156 1
4 160 1
4 161 1
4 162 1
4 163 1
4 167 1
4 168 1
4 169 1
4 170 1
4 174 1
4 175 1
4 176 1
4 177 1
4 181 1
4 182 1
4 183 1
4 184 1
4 188 1
4 189 1
4 190 1
4 191 1
4 195 1
4 196 1
4 197 1
4 198 1
5 7 1
5 8 1
5 9 1
5 10 1
5 14 1
5 15 1
5 16 1
5 17 1
5 21 1
5 22 1
5 23 1
5 24 1
5 28 1
5 29 1
5 30 1
5 31 1
5 35 1
5 36 1
5 37 1
5 38 1
5 42 1
5 43 1
5 44 1
5 45 1
5 49 1
5 50 1
5 51 1
5 52 1
5 56 1
5 57 1
5 58 1
5 59 1
5 63 1
5 64 1
5 65 1
5 66 1
5 70 1
5 71 1
5 72 1
5 73 1
5 77 1
5 78 1
5 79 1
5 80 1
5 84 1
5 85 1
5 86 1
5 87 1
5 91 1
5 92 1
5 93 1
5 94 1
5 98 1
5 99 1
5 100 1
5 101 1
5 105 1
5 106 1
5 107 1
5 108 1
5 112 1
5 113 1
5 114 1
5 115 1
5 119 1
5 120 1
5 121 1
5 122 1
5 126 1
5 127 1
5 128 1
5 129 1
5 133 1
5 134 1
5 135 1
5 136 1
5 140 1
5 141 1
5 142 1
5 143 1
5 147 1
5 148 1
5 149 1
5 150 1
5 154 1
5 155 1
5 156 1
5 157 1
5 161 1
5 162 1
5 163 1
5 164 1
5 168 1
5 169 1
5 170 1
5 171 1
5 175 1
5 176 1
5 177 1
5 178 1
5 182 1
5 183 1
5 184 1
5 185 1
5 189 1
5 190 1
5 191 1
5 192 1
5 196 1
5 197 1
5 198 1
5 199 1
6 8 1
6 9 1
6 10 1
6 11 1
6 15 1
6 16 1
6 17 1
6 18 1
6 22 1
6 23 1
6 24 1
6 25 1
6 29 1
6 30 1
6 31 1
6 32 1
6 36 1
6 37 1
6 38 1
6 39 1
6 43 1
6 44 1
6 45 1
6 46 1
6 50 1
6 51 1
6 52 1
6 53 1
6 57 1
6 58 1
6 59 1
6 60 1
6 64 1
6 65 1
6 66 1
6 67 1
6 71 1
6 72 1
6 73 1
6 74 1
6 78 1
6 79 1
6 80 1
6 81 1
6 85 1
6 86 1
6 87 1
6 88 1
6 92 1
6 93 1
6 94 1
6 95 1
6 99 1
6 100 1
6 101 1
6 102 1
6 106 1
6 107 1
6 108 1
6 109 1
6 113 1
6 114 1
6 115 1
6 116 1
6 120 1
6 121 1
6 122 1
6 123 1
6 127 1
6 128 1
6 129 1
6 130 1
6 134 1
6 135 1
6 136 1
6 137 1
6 141 1
6 142 1
6 143 1
6 144 1
6 148 1
6 149 1
6 150 1
6 151 1
6 155 1
6 156 1
6 157 1
6 158 1
6 162 1
6 163 1
6 164 1
6 165 1
6 169 1
6 170 1
6 171 1
6 172 1
6 176 1
6 177 1
6 178 1
6 179 1
6 183 1
6 184 1
6 185 1
6 186 1
6 190 1
6 191 1
6 192 1
6 193 1
6 197 1
6 198 1
6 199 1
6 200 1
7 9 1
7 10 1
7 11 1
7 12 1
7 16 1
7 17 1
7 18 1
7 19 1
7 23 1
7 24 1
7 25 1
7 26 1
7 30 1
7 31 1
7 32 1
7 33 1
7 37 1
7 38 1
7 39 1
7 40 1
7 44 1
7 45 1
7 46 1
7 47 1
7 51 1
7 52 1
7 53 1
7 54 1
7 58 1
7 59 1
7 60 1
7 61 1
7 65 1
7 66 1
7 67 1
7 68 1
7 72 1
7 73 1
7 74 1
7 75 1
7 79 1
7 80 1
7 81 1
7 82 1
7 86 1
7 87 1
7 88 1
7 89 1
7 93 1
7 94 1
7 95 1
7 96 1
7 100 1
7 101 1
7 102 1
7 103 1
7 107 1
7 108 1
7 109 1
7 110 1
7 114 1
7 115 1
7 116 1
7 117 1
7 121 1
7 122 1
7 123 1
7 124 1
7 128 1
7 129 1
7 130 1
7 131 1
7 135 1
7 136 1
7 137 1
7 138 1
7 142 1
7 143 1
7 144 1
7 145 1
7 149 1
7 150 1
7 151 1
7 152 1
7 156 1
7 157 1
7 158 1
7 159 1
7 163 1
7 164 1
7 165 1
7 166 1
7 170 1
7 171 1
7 172 1
7 173 1
7 177 1
7 178 1
7 179 1
7 180 1
7 184 1
7 185 1
7 186 1
7 187 1
7 191 1
7 192 1
7 193 1
7 194 1
7 198 1
7 199 1
7 200 1
8 10 1
8 11 1
8 12 1
8 13 1
8 17 1
8 18 1
8 19 1
8 20 1
8 24 1
8 25 1
8 26 1
8 27 1
8 31 1
8 32 1
8 33 1
8 34 1
8 38 1
8 39 1
8 40 1
8 41 1
8 45 1
8 46 1
8 47 1
8 48 1
8 52 1
8 53 1
8 54 1
8 55 1
8 59 1
8 60 1
8 61 1
8 62 1
8 66 1
8 67 1
8 68 1
8 69 1
8 73 1
8 74 1
8 75 1
8 76 1
8 80 1
8 81 1
8 82 1
8 83 1
8 87 1
8 88 1
8 89 1
8 90 1
8 94 1
8 95 1
8 96 1
8 97 1
8 101 1
8 102 1
8 103 1
8 104 1
8 108 1
8 109 1
8 110 1
8 111 1
8 115 1
8 116 1
8 117 1
8 118 1
8 122 1
8 123 1
8 124 1
8 125 1
8 129 1
8 130 1
8 131 1
8 132 1
8 136 1
8 137 1
8 138 1
8 139 1
8 143 1
8 144 1
8 145 1
8 146 1
8 150 1
8 151 1
8 152 1
8 153 1
8 157 1
8 158 1
8 159 1
8 160 1
8 164 1
8 165 1
8 166 1
8 167 1
8 171 1
8 172 1
8 173 1
8 174 1
8 178 1
8 179 1
8 180 1
8 181 1
8 185 1
8 186 1
8 187 1
8 188 1
8 192 1
8 193 1
8 194 1
8 195 1
8 199 1
8 200 1
9 11 1
9 12 1
9 13 1
9 14 1
9 18 1
9 19 1
9 20 1
9 21 1
9 25 1
9 26 1
9 27 1
9 28 1
9 32 1
9 33 1
9 34 1
9 35 1
9 39 1
9 40 1
9 41 1
9 42 1
9 46 1
9 47 1
9 48 1
9 49 1
9 53 1
9 54 1
9 55 1
9 56 1
9 60 1
9 61 1
9 62 1
9 63 1
9 67 1
9 68 1
9 69 1
9 70 1
9 74 1
9 75 1
9 76 1
9 77 1
9 81 1
9 82 1
9 83 1
9 84 1
9 88 1
9 89 1
9 90 1
9 91 1
9 95 1
9 96 1
9 97 1
9 98 1
9 102 1
9 103 1
9 104 1
9 105 1
9 109 1
9 110 1
9 111 1
9 112 1
9 116 1
9 117 1
9 118 1
9 119 1
9 123 1
9 124 1
9 125 1
9 126 1
9 130 1
9 131 1
9 132 1
9 133 1
9 137 1
9 138 1
9 139 1
9 140 1
9 144 1
9 145 1
9 146 1
9 147 1
9 151 1
9 152 1
9 153 1
9 154 1
9 158 1
9 159 1
9 160 1
9 161 1
9 165 1
9 166 1
9 167 1
9 168 1
9 172 1
9 173 1
9 174 1
9 175 1
9 179 1
9 180 1
9 181 1
9 182 1
9 186 1
9 187 1
9 188 1
9 189 1
9 193 1
9 194 1
9 195 1
9 196 1
9 200 1
10 12 1
10 13 1
10 14 1
10 15 1
10 19 1
10 20 1
10 21 1
10 22 1
10 26 1
10 27 1
10 28 1
10 29 1
10 33 1
10 34 1
10 35 1
10 36 1
10 40 1
10 41 1
10 42 1
10 43 1
10 47 1
10 48 1
10 49 1
10 50 1
10 54 1
10 55 1
10 56 1
10 57 1
10 61 1
10 62 1
10 63 1
10 64 1
10 68 1
10 69 1
10 70 1
10 71 1
10 75 1
10 76 1
10 77 1
10 78 1
10 82 1
10 83 1
10 84 1
10 85 1
10 89 1
10 90 1
10 91 1
10 92 1
10 96 1
10 97 1
10 98 1
10 99 1
10 103 1
10 104 1
10 105 1
10 106 1
10 110 1
10 111 1
10 112 1
10 113 1
10 117 1
10 118 1
10 119 1
10 120 1
10 124 1
10 125 1
10 126 1
10 127 1
10 131 1
10 132 1
10 133 1
10 134 1
10 138 1
10 139 1
10 140 1
10 141 1
10 145 1
10 146 1
10 147 1
10 148 1
10 152 1
10 153 1
10 154 1
10 155 1
10 159 1
10 160 1
10 161 1
10 162 1
10 166 1
10 167 1
10 168 1
10 169 1
10 173 1
10 174 1
10 175 1
10 176 1
10 180 1
10 181 1
10 182 1
10 183 1
10 187 1
10 188 1
10 189 1
10 190 1
10 194 1
10 195 1
10 196 1
10 197 1
11 13 1
11 14 1
11 15 1
11 16 1
11 20 1
11 21 1
11 22 1
11 23 1
11 27 1
11 28 1
11 29 1
11 30 1
11 34 1
11 35 1
11 36 1
11 37 1
11 41 1
11 42 1
11 43 1
11 44 1
11 48 1
11 49 1
11 50 1
11 51 1
11 55 1
11 56 1
11 57 1
11 58 1
11 62 1
11 63 1
11 64 1
11 65 1
11 69 1
11 70 1
11 71 1
11 72 1
11 76 1
11 77 1
11 78 1
11 79 1
11 83 1
11 84 1
11 85 1
11 86 1
11 90 1
11 91 1
11 92 1
11 93 1
11 97 1
11 98 1
11 99 1
11 100 1
11 104 1
11 105 1
11 106 1
11 107 1
11 111 1
11 112 1
11 113 1
11 114 1
11 118 1
11 119 1
11 120 1
11 121 1
11 125 1
11 126 1
11 127 1
11 128 1
11 132 1
11 133 1
11 134 1
11 135 1
11 139 1
11 140 1
11 141 1
11 142 1
11 146 1
11 147 1
11 148 1
11 149 1
11 153 1
11 154 1
11 155 1
11 156 1
11 160 1
11 161 1
11 162 1
11 163 1
11 167 1
11 168 1
11 169 1
11 170 1
11 174 1
11 175 1
11 176 1
11 177 1
11 181 1
11 182 1
11 183 1
11 184 1
11 188 1
11 189 1
11 190 1
11 191 1
11 195 1
11 196 1
11 197 1
11 198 1
12 14 1
12 15 1
12 16 1
12 17 1
12 21 1
12 22 1
12 23 1
12 24 1
12 28 1
12 29 1
12 30 1
12 31 1
12 35 1
12 36 1
12 37 1
12 38 1
12 42 1
12 43 1
12 44 1
12 45 1
12 49 1
12 50 1
12 51 1
12 52 1
12 56 1
12 57 1
12 58 1
12 59 1
12 63 1
12 64 1
12 65 1
12 66 1
12 70 1
12 71 1
12 72 1
12 73 1
12 77 1
12 78 1
12 79 1
12 80 1
12 84 1
12 85 1
12 86 1
12 87 1
12 91 1
12 92 1
12 93 1
12 94 1
12 98 1
12 99 1
12 100 1
12 101 1
12 105 1
12 106 1
12 107 1
12 108 1
12 112 1
12 113 1
12 114 1
12 115 1
12 119 1
12 120 1
12 121 1
12 122 1
12 126 1
12 127 1
12 128 1
12 129 1
12 133 1
12 134 1
12 135 1
12 136 1
12 140 1
12 141 1
12 142 1
12 143 1
12 147 1
12 148 1
12 149 1
12 150 1
12 154 1
12 155 1
12 156 1
12 157 1
12 161 1
12 162 1
12 163 1
12 164 1
12 168 1
12 169 1
12 170 1
12 171 1
12 175 1
12 176 1
12 177 1
12 178 1
12 182 1
12 183 1
12 184 1
12 185 1
12 189 1
12 190 1
12 191 1
12 192 1
12 196 1
12 197 1
12 198 1
12 199 1
13 15 1
13 16 1
13 17 1
13 18 1
13 22 1
13 23 1
13 24 1
13 25 1
13 29 1
13 30 1
13 31 1
13 32 1
13 36 1
13 37 1
13 38 1
13 39 1
13 43 1
13 44 1
13 45 1
13 46 1
13 50 1
13 51 1
13 52 1
13 53 1
13 57 1
13 58 1
13 59 1
13 60 1
13 64 1
13 65 1
13 66 1
13 67 1
13 71 1
13 72 1
13 73 1
13 74 1
13 78 1
13 79 1
13 80 1
13 81 1
13 85 1
13 86 1
13 87 1
13 88 1
13 92 1
13 93 1
13 94 1
13 95 1
13 99 1
13 100 1
13 101 1
13 102 1
13 106 1
13 107 1
13 108 1
13 109 1
13 113 1
13 114 1
13 115 1
13 116 1
13 120 1
13 121 1
13 122 1
13 123 1
13 127 1
13 128 1
13 129 1
13 130 1
13 134 1
13 135 1
13 136 1
13 137 1
13 141 1
13 142 1
13 143 1
13 144 1
13 148 1
13 149 1
13 150 1
13 151 1
13 155 1
13 156 1
13 157 1
13 158 1
13 162 1
13 163 1
13 164 1
13 165 1
13 169 1
13 170 1
13 171 1
13 172 1
13 176 1
13 177 1
13 178 1
13 179 1
13 183 1
13 184 1
13 185 1
13 186 1
13 190 1
13 191 1
13 192 1
13 193 1
13 197 1
13 198 1
13 199 1
13 200 1
14 16 1
14 17 1
14 18 1
14 19 1
14 23 1
14 24 1
14 25 1
14 26 1
14 30 1
14 31 1
14 32 1
14 33 1
14 37 1
14 38 1
14 39 1
14 40 1
14 44 1
14 45 1
14 46 1
14 47 1
14 51 1
14 52 1
14 53 1
14 54 1
14 58 1
14 59 1
14 60 1
14 61 1
14 65 1
14 66 1
14 67 1
14 68 1
14 72 1
14 73 1
14 74 1
14 75 1
14 79 1
14 80 1
14 81 1
14 82 1
14 86 1
14 87 1
14 88 1
14 89 1
14 93 1
14 94 1
14 95 1
14 96 1
14 100 1
14 101 1
14 102 1
14 103 1
14 107 1
14 108 1
14 109 1
14 110 1
14 114 1
14 115 1
14 116 1
14 117 1
14 121 1
14 122 1
14 123 1
14 124 1
14 128 1
14 129 1
14 130 1
14 131 1
14 135 1
14 136 1
14 137 1
14 138 1
14 142 1
14 143 1
14 144 1
14 145 1
14 149 1
14 150 1
14 151 1
14 152 1
14 156 1
14 157 1
14 158 1
14 159 1
14 163 1
14 164 1
14 165 1
14 166 1
14 170 1
14 171 1
14 172 1
14 173 1
14 177 1
14 178 1
14 179 1
14 180 1
14 184 1
14 185 1
14 186 1
14 187 1
14 191 1
14 192 1
14 193 1
14 194 1
14 198 1
14 199 1
14 200 1
15 17 1
15 18 1
15 19 1
15 20 1
15 24 1
15 25 1
15 26 1
15 27 1
15 31 1
15 32 1
15 33 1
15 34 1
15 38 1
15 39 1
15 40 1
15 41 1
15 45 1
15 46 1
15 47 1
15 48 1
15 52 1
15 53 1
15 54 1
15 55 1
15 59 1
15 60 1
15 61 1
15 62 1
15 66 1
15 67 1
15 68 1
15 69 1
15 73 1
15 74 1
15 75 1
15 76 1
15 80 1
15 81 1
15 82 1
15 83 1
15 87 1
15 88 1
15 89 1
15 90 1
15 94 1
15 95 1
15 96 1
15 97 1
15 101 1
15 102 1
15 103 1
15 104 1
15 108 1
15 109 1
15 110 1
15 111 1
15 115 1
15 116 1
15 117 1
15 118 1
15 122 1
15 123 1
15 124 1
15 125 1
15 129 1
15 130 1
15 131 1
15 132 1
15 136 1
15 137 1
15 138 1
15 139 1
15 143 1
15 144 1
15 145 1
15 146 1
15 150 1
15 151 1
15 152 1
15 153 1
15 157 1
15 158 1
15 159 1
15 160 1
15 164 1
15 165 1
15 166 1
15 167 1
15 171 1
15 172 1
15 173 1
15 174 1
15 178 1
15 179 1
15 180 1
15 181 1
15 185 1
15 186 1
15 187 1
15 188 1
15 192 1
15 193 1
15 194 1
15 195 1
15 199 1
15 200 1
16 18 1
16 19 1
16 20 1
16 21 1
16 25 1
16 26 1
16 27 1
16 28 1
16 32 1
16 33 1
16 34 1
16 35 1
16 39 1
16 40 1
16 41 1
16 42 1
16 46 1
16 47 1
16 48 1
16 49 1
16 53 1
16 54 1
16 55 1
16 56 1
16 60 1
16 61 1
16 62 1
16 63 1
16 67 1
16 68 1
16 69 1
16 70 1
16 74 1
16 75 1
16 76 1
16 77 1
16 81 1
16 82 1
16 83 1
16 84 1
16 88 1
16 89 1
16 90 1
16 91 1
16 95 1
16 96 1
16 97 1
16 98 1
16 102 1
16 103 1
16 104 1
16 105 1
16 109 1
16 110 1
16 111 1
16 112 1
16 116 1
16 117 1
16 118 1
16 119 1
16 123 1
16 124 1
16 125 1
16 126 1
16 130 1
16 131 1
16 132 1
16 133 1
16 137 1
16 138 1
16 139 1
16 140 1
16 144 1
16 145 1
16 146 1
16 147 1
16 151 1
16 152 1
16 153 1
16 154 1
16 158 1
16 159 1
16 160 1
16 161 1
16 165 1
16 166 1
16 167 1
16 168 1
16 172 1
16 173 1
16 174 1
16 175 1
16 179 1
16 180 1
16 181 1
16 182 1
16 186 1
16 187 1
16 188 1
16 189 1
16 193 1
16 194 1
16 195 1
16 196 1
16 200 1
17 19 1
17 20 1
17 21 1
17 22 1
17 26 1
17 27 1
17 28 1
17 29 1
17 33 1
17 34 1
17 35 1
17 36 1
17 40 1
17 41 1
17 42 1
17 43 1
17 47 1
17 48 1
17 49 1
17 50 1
17 54 1
17 55 1
17 56 1
17 57 1
17 61 1
17 62 1
17 63 1
17 64 1
17 68 1
17 69 1
17 70 1
17 71 1
17 75 1
17 76 1
17 77 1
17 78 1
17 82 1
17 83 1
17 84 1
17 85 1
17 89 1
17 90 1
17 91 1
17 92 1
17 96 1
17 97 1
17 98 1
17 99 1
17 103 1
17 104 1
17 105 1
17 106 1
17 110 1
17 111 1
17 112 1
17 113 1
17 117 1
17 118 1
17 119 1
17 120 1
17 124 1
17 125 1
17 126 1
17 127 1
17 131 1
17 132 1
17 133 1
17 134 1
17 138 1
17 139 1
17 140 1
17 141 1
17 145 1
17 146 1
17 147 1
17 148 1
17 152 1
17 153 1
17 154 1
17 155 1
17 159 1
17 160 1
17 161 1
17 162 1
17 166 1
17 167 1
17 168 1
17 169 1
17 173 1
17 174 1
17 175 1
17 176 1
17 180 1
17 181 1
17 182 1
17 183 1
17 187 1
17 188 1
17 189 1
17 190 1
17 194 1
17 195 1
17 196 1
17 197 1
18 20 1
18 21 1
18 22 1
18 23 1
18 27 1
18 28 1
18 29 1
18 30 1
18 34 1
18 35 1
18 36 1
18 37 1
18 41 1
18 42 1
18 43 1
18 44 1
18 48 1
18 49 1
18 50 1
18 51 1
18 55 1
18 56 1
18 57 1
18 58 1
18 62 1
18 63 1
18 64 1
18 65 1
18 69 1
18 70 1
18 71 1
18 72 1
18 76 1
18 77 1
18 78 1
18 79 1
18 83 1
18 84 1
18 85 1
18 86 1
18 90 1
18 91 1
18 92 1
18 93 1
18 97 1
18 98 1
18 99 1
18 100 1
18 104 1
18 105 1
18 106 1
18 107 1
18 111 1
18 112 1
18 113 1
18 114 1
18 118 1
18 119 1
18 120 1
18 121 1
18 125 1
18 126 1
18 127 1
18 128 1
18 132 1
18 133 1
18 134 1
18 135 1
18 139 1
18 140 1
18 141 1
18 142 1
18 146 1
18 147 1
18 148 1
18 149 1
18 153 1
18 154 1
18 155 1
18 156 1
18 160 1
18 161 1
18 162 1
18 163 1
18 167 1
18 168 1
18 169 1
18 170 1
18 174 1
18 175 1
18 176 1
18 177 1
18 181 1
18 182 1
18 183 1
18 184 1
18 188 1
18 189 1
18 190 1
18 191 1
18 195 1
18 196 1
18 197 1
18 198 1
19 21 1
19 22 1
19 23 1
19 24 1
19 28 1
19 29 1
19 30 1
19 31 1
19 35 1
19 36 1
19 37 1
19 38 1
19 42 1
19 43 1
19 44 1
19 45 1
19 49 1
19 50 1
19 51 1
19 52 1
19 56 1
19 57 1
19 58 1
19 59 1
19 63 1
19 64 1
19 65 1
19 66 1
19 70 1
19 71 1
19 72 1
19 73 1
19 77 1
19 78 1
19 79 1
19 80 1
19 84 1
19 85 1
19 86 1
19 87 1
19 91 1
19 92 1
19 93 1
19 94 1
19 98 1
19 99 1
19 100 1
19 101 1
19 105 1
19 106 1
19 107 1
19 108 1
19 112 1
19 113 1
19 114 1
19 115 1
19 119 1
19 120 1
19 121 1
19 122 1
19 126 1
19 127 1
19 128 1
19 129 1
19 133 1
19 134 1
19 135 1
19 136 1
19 140 1
19 141 1
19 142 1
19 143 1
19 147 1
19 148 1
19 149 1
19 150 1
19 154 1
19 155 1
19 156 1
19 157 1
19 161 1
19 162 1
19 163 1
19 164 1
19 168 1
19 169 1
19 170 1
19 171 1
19 175 1
19 176 1
19 177 1
19 178 1
19 182 1
19 183 1
19 184 1
19 185 1
19 189 1
19 190 1
19 191 1
19 192 1
19 196 1
19 197 1
19 198 1
19 199 1
20 22 1
20 23 1
20 24 1
20 25 1
20 29 1
20 30 1
20 31 1
20 32 1
20 36 1
20 37 1
20 38 1
20 39 1
20 43 1
20 44 1
20 45 1
20 46 1
20 50 1
20 51 1
20 52 1
20 53 1
20 57 1
20 58 1
20 59 1
20 60 1
20 64 1
20 65 1
20 66 1
20 67 1
20 71 1
20 72 1
20 73 1
20 74 1
20 78 1
20 79 1
20 80 1
20 81 1
20 85 1
20 86 1
20 87 1
20 88 1
20 92 1
20 93 1
20 94 1
20 95 1
20 99 1
20 100 1
20 101 1
20 102 1
20 106 1
20 107 1
20 108 1
20 109 1
20 113 1
20 114 1
20 115 1
20 116 1
20 120 1
20 121 1
20 122 1
20 123 1
20 127 1
20 128 1
20 129 1
20 130 1
20 134 1
20 135 1
20 136 1
20 137 1
20 141 1
20 142 1
20 143 1
20 144 1
20 148 1
20 149 1
20 150 1
20 151 1
20 155 1
20 156 1
20 157 1
20 158 1
20 162 1
20 163 1
20 164 1
20 165 1
20 169 1
20 170 1
20 171 1
20 172 1
20 176 1
20 177 1
20 178 1
20 179 1
20 183 1
20 184 1
20 185 1
20 186 1
20 190 1
20 191 1
20 192 1
20 193 1
20 197 1
20 198 1
20 199 1
20 200 1
21 23 1
21 24 1
21 25 1
21 26 1
21 30 1
21 31 1
21 32 1
21 33 1
21 37 1
21 38 1
21 39 1
21 40 1
21 44 1
21 45 1
21 46 1
21 47 1
21 51 1
21 52 1
21 53 1
21 54 1
21 58 1
21 59 1
21 60 1
21 61 1
21 65 1
21 66 1
21 67 1
21 68 1
21 72 1
21 73 1
21 74 1
21 75 1
21 79 1
21 80 1
21 81 1
21 82 1
21 86 1
21 87 1
21 88 1
21 89 1
21 93 1
21 94 1
21 95 1
21 96 1
21 100 1
21 101 1
21 102 1
21 103 1
21 107 1
21 108 1
21 109 1
21 110 1
21 114 1
21 115 1
21 116 1
21 117 1
21 121 1
21 122 1
21 123 1
21 124 1
21 128 1
21 129 1
21 130 1
21 131 1
21 135 1
21 136 1
21 137 1
21 138 1
21 142 1
21 143 1
21 144 1
21 145 1
21 149 1
21 150 1
21 151 1
21 152 1
21 156 1
21 157 1
21 158 1
21 159 1
21 163 1
21 164 1
21 165 1
21 166 1
21 170 1
21 171 1
21 172 1
21 173 1
21 177 1
21 178 1
21 179 1
21 180 1
21 184 1
21 185 1
21 186 1
21 187 1
21 191 1
21 192 1
21 193 1
21 194 1
21 198 1
21 199 1
21 200 1
22 24 1
22 25 1
22 26 1
22 27 1
22 31 1
22 32 1
22 33 1
22 34 1
22 38 1
22 39 1
22 40 1
22 41 1
22 45 1
22 46 1
22 47 1
22 48 1
22 52 1
22 53 1
22 54 1
22 55 1
22 59 1
22 60 1
22 61 1
22 62 1
22 66 1
22 67 1
22 68 1
22 69 1
22 73 1
22 74 1
22 75 1
22 76 1
22 80 1
22 81 1
22 82 1
22 83 1
22 87 1
22 88 1
22 89 1
22 90 1
22 94 1
22 95 1
22 96 1
22 97 1
22 101 1
22 102 1
22 103 1
22 104 1
22 108 1
22 109 1
22 110 1
22 111 1
22 115 1
22 116 1
22 117 1
22 118 1
22 122 1
22 123 1
22 124 1
22 125 1
22 129 1
22 130 1
22 131 1
22 132 1
22 136 1
22 137 1
22 138 1
22 139 1
22 143 1
22 144 1
22 145 1
22 146 1
22 150 1
22 151 1
22 152 1
22 153 1
22 157 1
22 158 1
22 159 1
22 160 1
22 164 1
22 165 1
22 166 1
22 167 1
22 171 1
22 172 1
22 173 1
22 174 1
22 178 1
22 179 1
22 180 1
22 181 1
22 185 1
22 186 1
22 187 1
22 188 1
22 192 1
22 193 1
22 194 1
22 195 1
22 199 1
22 200 1
23 25 1
23 26 1
23 27 1
23 28 1
23 32 1
23 33 1
23 34 1
23 35 1
23 39 1
23 40 1
23 41 1
23 42 1
23 46 1
23 47 1
23 48 1
23 49 1
23 53 1
23 54 1
23 55 1
23 56 1
23 60 1
23 61 1
23 62 1
23 63 1
23 67 1
23 68 1
23 69 1
23 70 1
23 74 1
23 75 1
23 76 1
23 77 1
23 81 1
23 82 1
23 83 1
23 84 1
23 88 1
23 89 1
23 90 1
23 91 1
23 95 1
23 96 1
23 97 1
23 98 1
23 102 1
23 103 1
23 104 1
23 105 1
23 109 1
23 110 1
23 111 1
23 112 1
23 116 1
23 117 1
23 118 1
23 119 1
23 123 1
23 124 1
23 125 1
23 126 1
23 130 1
23 131 1
23 132 1
23 133 1
23 137 1
23 138 1
23 139 1
23 140 1
23 144 1
23 145 1
23 146 1
23 147 1
23 151 1
23 152 1
23 153 1
23 154 1
23 158 1
23 159 1
23 160 1
23 161 1
23 165 1
23 166 1
23 167 1
23 168 1
23 172 1
23 173 1
23 174 1
23 175 1
23 179 1
23 180 1
23 181 1
23 182 1
23 186 1
23 187 1
23 188 1
23 189 1
23 193 1
23 194 1
23 195 1
23 196 1
23 200 1
24 26 1
24 27 1
24 28 1
24 29 1
24 33 1
24 34 1
24 35 1
24 36 1
24 40 1
24 41 1
24 42 1
24 43 1
24 47 1
24 48 1
24 49 1
24 50 1
24 54 1
24 55 1
24 56 1
24 57 1
24 61 1
24 62 1
24 63 1
24 64 1
24 68 1
24 69 1
24 70 1
24 71 1
24 75 1
24 76 1
24 77 1
24 78 1
24 82 1
24 83 1
24 84 1
24 85 1
24 89 1
24 90 1
24 91 1
24 92 1
24 96 1
24 97 1
24 98 1
24 99 1
24 103 1
24 104 1
24 105 1
24 106 1
24 110 1
24 111 1
24 112 1
24 113 1
24 117 1
24 118 1
24 119 1
24 120 1
24 124 1
24 125 1
24 126 1
24 127 1
24 131 1
24 132 1
24 133 1
24 134 1
24 138 1
24 139 1
24 140 1
24 141 1
24 145 1
24 146 1
24 147 1
24 148 1
24 152 1
24 153 1
24 154 1
24 155 1
24 159 1
24 160 1
24 161 1
24 162 1
24 166 1
24 167 1
24 168 1
24 169 1
24 173 1
24 174 1
24 175 1
24 176 1
24 180 1
24 181 1
24 182 1
24 183 1
24 187 1
24 188 1
24 189 1
24 190 1
24 194 1
24 195 1
24 196 1
24 197 1
25 27 1
25 28 1
25 29 1
25 30 1
25 34 1
25 35 1
25 36 1
25 37 1
25 41 1
25 42 1
25 43 1
25 44 1
25 48 1
25 49 1
25 50 1
25 51 1
25 55 1
25 56 1
25 57 1
25 58 1
25 62 1
25 63 1
25 64 1
25 65 1
25 69 1
25 70 1
25 71 1
25 72 1
25 76 1
25 77 1
25 78 1
25 79 1
25 83 1
25 84 1
25 85 1
25 86 1
25 90 1
25 91 1
25 92 1
25 93 1
25 97 1
25 98 1
25 99 1
25 100 1
25 104 1
25 105 1
25 106 1
25 107 1
25 111 1
25 112 1
25 113 1
25 114 1
25 118 1
25 119 1
25 120 1
25 121 1
25 125 1
25 126 1
25 127 1
25 128 1
25 132 1
25 133 1
25 134 1
25 135 1
25 139 1
25 140 1
25 141 1
25 142 1
25 146 1
25 147 1
25 148 1
25 149 1
25 153 1
25 154 1
25 155 1
25 156 1
25 160 1
25 161 1
25 162 1
25 163 1
25 167 1
25 168 1
25 169 1
25 170 1
25 174 1
25 175 1
25 176 1
25 177 1
25 181 1
25 182 1
25 183 1
25 184 1
25 188 1
25 189 1
25 190 1
25 191 1
25 195 1
25 196 1
25 197 1
25 198 1
26 28 1
26 29 1
26 30 1
26 31 1
26 35 1
26 36 1
26 37 1
26 38 1
26 42 1
26 43 1
26 44 1
26 45 1
26 49 1
26 50 1
26 51 1
26 52 1
26 56 1
26 57 1
26 58 1
26 59 1
26 63 1
26 64 1
26 65 1
26 66 1
26 70 1
26 71 1
26 72 1
26 73 1
26 77 1
26 78 1
26 79 1
26 80 1
26 84 1
26 85 1
26 86 1
26 87 1
26 91 1
26 92 1
26 93 1
26 94 1
26 98 1
26 99 1
26 100 1
26 101 1
26 105 1
26 106 1
26 107 1
26 108 1
26 112 1
26 113 1
26 114 1
26 115 1
26 119 1
26 120 1
26 121 1
26 122 1
26 126 1
26 127 1
26 128 1
26 129 1
26 133 1
26 134 1
26 135 1
26 136 1
26 140 1
26 141 1
26 142 1
26 143 1
26 147 1
26 148 1
26 149 1
26 150 1
26 154 1
26 155 1
26 156 1
26 157 1
26 161 1
26 162 1
26 163 1
26 164 1
26 168 1
26 169 1
26 170 1
26 171 1
26 175 1
26 176 1
26 177 1
26 178 1
26 182 1
26 183 1
26 184 1
26 185 1
26 189 1
26 190 1
26 191 1
26 192 1
26 196 1
26 197 1
26 198 1
26 199 1
27 29 1
27 30 1
27 31 1
27 32 1
27 36 1
27 37 1
27 38 1
27 39 1
27 43 1
27 44 1
27 45 1
27 46 1
27 50 1
27 51 1
27 52 1
27 53 1
27 57 1
27 58 1
27 59 1
27 60 1
27 64 1
27 65 1
27 66 1
27 67 1
27 71 1
27 72 1
27 73 1
27 74 1
27 78 1
27 79 1
27 80 1
27 81 1
27 85 1
27 86 1
27 87 1
27 88 1
27 92 1
27 93 1
27 94 1
27 95 1
27 99 1
27 100 1
27 101 1
27 102 1
27 106 1
27 107 1
27 108 1
27 109 1
27 113 1
27 114 1
27 115 1
27 116 1
27 120 1
27 121 1
27 122 1
27 123 1
27 127 1
27 128 1
27 129 1
27 130 1
27 134 1
27 135 1
27 136 1
27 137 1
27 141 1
27 142 1
27 143 1
27 144 1
27 148 1
27 149 1
27 150 1
27 151 1
27 155 1
27 156 1
27 157 1
27 158 1
27 162 1
27 163 1
27 164 1
27 165 1
27 169 1
27 170 1
27 171 1
27 172 1
27 176 1
27 177 1
27 178 1
27 179 1
27 183 1
27 184 1
27 185 1
27 186 1
27 190 1
27 191 1
27 192 1
27 193 1
27 197 1
27 198 1
27 199 1
27 200 1
28 30 1
28 31 1
28 32 1
28 33 1
28 37 1
28 38 1
28 39 1
28 40 1
28 44 1
28 45 1
28 46 1
28 47 1
28 51 1
28 52 1
28 53 1
28 54 1
28 58 1
28 59 1
28 60 1
28 61 1
28 65 1
28 66 1
28 67 1
28 68 1
28 72 1
28 73 1
28 74 1
28 75 1
28 79 1
28 80 1
28 81 1
28 82 1
28 86 1
28 87 1
28 88 1
28 89 1
28 93 1
28 94 1
28 95 1
28 96 1
28 100 1
28 101 1
28 102 1
28 103 1
28 107 1
28 108 1
28 109 1
28 110 1
28 114 1
28 115 1
28 116 1
28 117 1
28 121 1
28 122 1
28 123 1
28 124 1
28 128 1
28 129 1
28 130 1
28 131 1
28 135 1
28 136 1
28 137 1
28 138 1
28 142 1
28 143 1
28 144 1
28 145 1
28 149 1
28 150 1
28 151 1
28 152 1
28 156 1
28 157 1
28 158 1
28 159 1
28 163 1
28 164 1
28 165 1
28 166 1
28 170 1
28 171 1
28 172 1
28 173 1
28 177 1
28 178 1
28 179 1
28 180 1
28 184 1
28 185 1
28 186 1
28 187 1
28 191 1
28 192 1
28 193 1
28 194 1
28 198 1
28 199 1
28 200 1
29 31 1
29 32 1
29 33 1
29 34 1
29 38 1
29 39 1
29 40 1
29 41 1
29 45 1
29 46 1
29 47 1
29 48 1
29 52 1
29 53 1
29 54 1
29 55 1
29 59 1
29 60 1
29 61 1
29 62 1
29 66 1
29 67 1
29 68 1
29 69 1
29 73 1
29 74 1
29 75 1
29 76 1
29 80 1
29 81 1
29 82 1
29 83 1
29 87 1
29 88 1
29 89 1
29 90 1
29 94 1
29 95 1
29 96 1
29 97 1
29 101 1
29 102 1
29 103 1
29 104 1
29 108 1
29 109 1
29 110 1
29 111 1
29 115 1
29 116 1
29 117 1
29 118 1
29 122 1
29 123 1
29 124 1
29 125 1
29 129 1
29 130 1
29 131 1
29 132 1
29 136 1
29 137 1
29 138 1
29 139 1
29 143 1
29 144 1
29 145 1
29 146 1
29 150 1
29 151 1
29 152 1
29 153 1
29 157 1
29 158 1
29 159 1
29 160 1
29 164 1
29 165 1
29 166 1
29 167 1
29 171 1
29 172 1
29 173 1
29 174 1
29 178 1
29 179 1
29 180 1
29 181 1
29 185 1
29 186 1
29 187 1
29 188 1
29 192 1
29 193 1
29 194 1
29 195 1
29 199 1
29 200 1
30 32 1
30 33 1
30 34 1
30 35 1
30 39 1
30 40 1
30 41 1
30 42 1
30 46 1
30 47 1
30 48 1
30 49 1
30 53 1
30 54 1
30 55 1
30 56 1
30 60 1
30 61 1
30 62 1
30 63 1
30 67 1
30 68 1
30 69 1
30 70 1
30 74 1
30 75 1
30 76 1
30 77 1
30 81 1
30 82 1
30 83 1
30 84 1
30 88 1
30 89 1
30 90 1
30 91 1
30 95 1
30 96 1
30 97 1
30 98 1
30 102 1
30 103 1
30 104 1
30 105 1
30 109 1
30 110 1
30 111 1
30 112 1
30 116 1
30 117 1
30 118 1
30 119 1
30 123 1
30 124 1
30 125 1
30 126 1
30 130 1
30 131 1
30 132 1
30 133 1
30 137 1
30 138 1
30 139 1
30 140 1
30 144 1
30 145 1
30 146 1
30 147 1
30 151 1
30 152 1
30 153 1
30 154 1
30 158 1
30 159 1
30 160 1
30 161 1
30 165 1
30 166 1
30 167 1
30 168 1
30 172 1
30 173 1
30 174 1
30 175 1
30 179 1
30 180 1
30 181 1
30 182 1
30 186 1
30 187 1
30 188 1
30 189 1
30 193 1
30 194 1
30 195 1
30 196 1
30 200 1
31 33 1
31 34 1
31 35 1
31 36 1
31 40 1
31 41 1
31 42 1
31 43 1
31 47 1
31 48 1
31 49 1
31 50 1
31 54 1
31 55 1
31 56 1
31 57 1
31 61 1
31 62 1
31 63 1
31 64 1
31 68 1
31 69 1
31 70 1
31 71 1
31 75 1
31 76 1
31 77 1
31 78 1
31 82 1
31 83 1
31 84 1
31 85 1
31 89 1
31 90 1
31 91 1
31 92 1
31 96 1
31 97 1
31 98 1
31 99 1
31 103 1
31 104 1
31 105 1
31 106 1
31 110 1
31 111 1
31 112 1
31 113 1
31 117 1
31 118 1
31 119 1
31 120 1
31 124 1
31 125 1
31 126 1
31 127 1
31 131 1
31 132 1
31 133 1
31 134 1
31 138 1
31 139 1
31 140 1
31 141 1
31 145 1
31 146 1
31 147 1
31 148 1
31 152 1
31 153 1
31 154 1
31 155 1
31 159 1
31 160 1
31 161 1
31 162 1
31 166 1
31 167 1
31 168 1
31 169 1
31 173 1
31 174 1
31 175 1
31 176 1
31 180 1
31 181 1
31 182 1
31 183 1
31 187 1
31 188 1
31 189 1
31 190 1
31 194 1
31 195 1
31 196 1
31 197 1
32 34 1
32 35 1
32 36 1
32 37 1
32 41 1
32 42 1
32 43 1
32 44 1
32 48 1
32 49 1
32 50 1
32 51 1
32 55 1
32 56 1
32 57 1
32 58 1
32 62 1
32 63 1
32 64 1
32 65 1
32 69 1
32 70 1
32 71 1
32 72 1
32 76 1
32 77 1
32 78 1
32 79 1
32 83 1
32 84 1
32 85 1
32 86 1
32 90 1
32 91 1
32 92 1
32 93 1
32 97 1
32 98 1
32 99 1
32 100 1
32 104 1
32 105 1
32 106 1
32 107 1
32 111 1
32 112 1
32 113 1
32 114 1
32 118 1
32 119 1
32 120 1
32 121 1
32 125 1
32 126 1
32 127 1
32 128 1
32 132 1
32 133 1
32 134 1
32 135 1
32 139 1
32 140 1
32 141 1
32 142 1
32 146 1
32 147 1
32 148 1
32 149 1
32 153 1
32 154 1
32 155 1
32 156 1
32 160 1
32 161 1
32 162 1
32 163 1
32 167 1
32 168 1
32 169 1
32 170 1
32 174 1
32 175 1
32 176 1
32 177 1
32 181 1
32 182 1
32 183 1
32 184 1
32 188 1
32 189 1
32 190 1
32 191 1
32 195 1
32 196 1
32 197 1
32 198 1
33 35 1
33 36 1
33 37 1
33 38 1
33 42 1
33 43 1
33 44 1
33 45 1
33 49 1
33 50 1
33 51 1
33 52 1
33 56 1
33 57 1
33 58 1
33 59 1
33 63 1
33 64 1
33 65 1
33 66 1
33 70 1
33 71 1
33 72 1
33 73 1
33 77 1
33 78 1
33 79 1
33 80 1
33 84 1
33 85 1
33 86 1
33 87 1
33 91 1
33 92 1
33 93 1
33 94 1
33 98 1
33 99 1
33 100 1
33 101 1
33 105 1
33 106 1
33 107 1
33 108 1
33 112 1
33 113 1
33 114 1
33 115 1
33 119 1
33 120 1
33 121 1
33 122 1
33 126 1
33 127 1
33 128 1
33 129 1
33 133 1
33 134 1
33 135 1
33 136 1
33 140 1
33 141 1
33 142 1
33 143 1
33 147 1
33 148 1
33 149 1
33 150 1
33 154 1
33 155 1
33 156 1
33 157 1
33 161 1
33 162 1
33 163 1
33 164 1
33 168 1
33 169 1
33 170 1
33 171 1
33 175 1
33 176 1
33 177 1
33 178 1
33 182 1
33 183 1
33 184 1
33 185 1
33 189 1
33 190 1
33 191 1
33 192 1
33 196 1
33 197 1
33 198 1
33 199 1
34 36 1
34 37 1
34 38 1
34 39 1
34 43 1
34 44 1
34 45 1
34 46 1
34 50 1
34 51 1
34 52 1
34 53 1
34 57 1
34 58 1
34 59 1
34 60 1
34 64 1
34 65 1
34 66 1
34 67 1
34 71 1
34 72 1
34 73 1
34 74 1
34 78 1
34 79 1
34 80 1
34 81 1
34 85 1
34 86 1
34 87 1
34 88 1
34 92 1
34 93 1
34 94 1
34 95 1
34 99 1
34 100 1
34 101 1
34 102 1
34 106 1
34 107 1
34 108 1
34 109 1
34 113 1
34 114 1
34 115 1
34 116 1
34 120 1
34 121 1
34 122 1
34 123 1
34 127 1
34 128 1
34 129 1
34 130 1
34 134 1
34 135 1
34 136 1
34 137 1
34 141 1
34 142 1
34 143 1
34 144 1
34 148 1
34 149 1
34 150 1
34 151 1
34 155 1
34 156 1
34 157 1
34 158 1
34 162 1
34 163 1
34 164 1
34 165 1
34 169 1
34 170 1
34 171 1
34 172 1
34 176 1
34 177 1
34 178 1
34 179 1
34 183 1
34 184 1
34 185 1
34 186 1
34 190 1
34 191 1
34 192 1
34 193 1
34 197 1
34 198 1
34 199 1
34 200 1
35 37 1
35 38 1
35 39 1
35 40 1
35 44 1
35 45 1
35 46 1
35 47 1
35 51 1
35 52 1
35 53 1
35 54 1
35 58 1
35 59 1
35 60 1
35 61 1
35 65 1
35 66 1
35 67 1
35 68 1
35 72 1
35 73 1
35 74 1
35 75 1
35 79 1
35 80 1
35 81 1
35 82 1
35 86 1
35 87 1
35 88 1
35 89 1
35 93 1
35 94 1
35 95 1
35 96 1
35 100 1
35 101 1
35 102 1
35 103 1
35 107 1
35 108 1
35 109 1
35 110 1
35 114 1
35 115 1
35 116 1
35 117 1
35 121 1
35 122 1
35 123 1
35 124 1
35 128 1
35 129 1
35 130 1
35 131 1
35 135 1
35 136 1
35 137 1
35 138 1
35 142 1
35 143 1
35 144 1
35 145 1
35 149 1
35 150 1
35 151 1
35 152 1
35 156 1
35 157 1
35 158 1
35 159 1
35 163 1
35 164 1
35 165 1
35 166 1
35 170 1
35 171 1
35 172 1
35 173 1
35 177 1
35 178 1
35 179 1
35 180 1
35 184 1
35 185 1
35 186 1
35 187 1
35 191 1
35 192 1
35 193 1
35 194 1
35 198 1
35 199 1
35 200 1
36 38 1
36 39 1
36 40 1
36 41 1
36 45 1
36 46 1
36 47 1
36 48 1
36 52 1
36 53 1
36 54 1
36 55 1
36 59 1
36 60 1
36 61 1
36 62 1
36 66 1
36 67 1
36 68 1
36 69 1
36 73 1
36 74 1
36 75 1
36 76 1
36 80 1
36 81 1
36 82 1
36 83 1
36 87 1
36 88 1
36 89 1
36 90 1
36 94 1
36 95 1
36 96 1
36 97 1
36 101 1
36 102 1
36 103 1
36 104 1
36 108 1
36 109 1
36 110 1
36 111 1
36 115 1
36 116 1
36 117 1
36 118 1
36 122 1
36 123 1
36 124 1
36 125 1
36 129 1
36 130 1
36 131 1
36 132 1
36 136 1
36 137 1
36 138 1
36 139 1
36 143 1
36 144 1
36 145 1
36 146 1
36 150 1
36 151 1
36 152 1
36 153 1
36 157 1
36 158 1
36 159 1
36 160 1
36 164 1
36 165 1
36 166 1
36 167 1
36 171 1
36 172 1
36 173 1
36 174 1
36 178 1
36 179 1
36 180 1
36 181 1
36 185 1
36 186 1
36 187 1
36 188 1
36 192 1
36 193 1
36 194 1
36 195 1
36 199 1
36 200 1
37 39 1
37 40 1
37 41 1
37 42 1
37 46 1
37 47 1
37 48 1
37 49 1
37 53 1
37 54 1
37 55 1
37 56 1
37 60 1
37 61 1
37 62 1
37 63 1
37 67 1
37 68 1
37 69 1
37 70 1
37 74 1
37 75 1
37 76 1
37 77 1
37 81 1
37 82 1
37 83 1
37 84 1
37 88 1
37 89 1
37 90 1
37 91 1
37 95 1
37 96 1
37 97 1
37 98 1
37 102 1
37 103 1
37 104 1
37 105 1
37 109 1
37 110 1
37 111 1
37 112 1
37 116 1
37 117 1
37 118 1
37 119 1
37 123 1
37 124 1
37 125 1
37 126 1
37 130 1
37 131 1
37 132 1
37 133 1
37 137 1
37 138 1
37 139 1
37 140 1
37 144 1
37 145 1
37 146 1
37 147 1
37 151 1
37 152 1
37 153 1
37 154 1
37 158 1
37 159 1
37 160 1
37 161 1
37 165 1
37 166 1
37 167 1
37 168 1
37 172 1
37 173 1
37 174 1
37 175 1
37 179 1
37 180 1
37 181 1
37 182 1
37 186 1
37 187 1
37 188 1
37 189 1
37 193 1
37 194 1
37 195 1
37 196 1
37 200 1
38 40 1
38 41 1
38 42 1
38 43 1
38 47 1
38 48 1
38 49 1
38 50 1
38 54 1
38 55 1
38 56 1
38 57 1
38 61 1
38 62 1
38 63 1
38 64 1
38 68 1
38 69 1
38 70 1
38 71 1
38 75 1
38 76 1
38 77 1
38 78 1
38 82 1
38 83 1
38 84 1
38 85 1
38 89 1
38 90 1
38 91 1
38 92 1
38 96 1
38 97 1
38 98 1
38 99 1
38 103 1
38 104 1
38 105 1
38 106 1
38 110 1
38 111 1
38 112 1
38 113 1
38 117 1
38 118 1
38 119 1
38 120 1
38 124 1
38 125 1
38 126 1
38 127 1
38 131 1
38 132 1
38 133 1
38 134 1
38 138 1
38 139 1
38 140 1
38 141 1
38 145 1
38 146 1
38 147 1
38 148 1
38 152 1
38 153 1
38 154 1
38 155 1
38 159 1
38 160 1
38 161 1
38 162 1
38 166 1
38 167 1
38 168 1
38 169 1
38 173 1
38 174 1
38 175 1
38 176 1
38 180 1
38 181 1
38 182 1
38 183 1
38 187 1
38 188 1
38 189 1
38 190 1
38 194 1
38 195 1
38 196 1
38 197 1
39 41 1
39 42 1
39 43 1
39 44 1
39 48 1
39 49 1
39 50 1
39 51 1
39 55 1
39 56 1
39 57 1
39 58 1
39 62 1
39 63 1
39 64 1
39 65 1
39 69 1
39 70 1
39 71 1
39 72 1
39 76 1
39 77 1
39 78 1
39 79 1
39 83 1
39 84 1
39 85 1
39 86 1
39 90 1
39 91 1
39 92 1
39 93 1
39 97 1
39 98 1
39 99 1
39 100 1
39 104 1
39 105 1
39 106 1
39 107 1
39 111 1
39 112 1
39 113 1
39 114 1
39 118 1
39 119 1
39 120 1
39 121 1
39 125 1
39 126 1
39 127 1
39 128 1
39 132 1
39 133 1
39 134 1
39 135 1
39 139 1
39 140 1
39 141 1
39 142 1
39 146 1
39 147 1
39 148 1
39 149 1
39 153 1
39 154 1
39 155 1
39 156 1
39 160 1
39 161 1
39 162 1
39 163 1
39 167 1
39 168 1
39 169 1
39 170 1
39 174 1
39 175 1
39 176 1
39 177 1
39 181 1
39 182 1
39 183 1
39 184 1
39 188 1
39 189 1
39 190 1
39 191 1
39 195 1
39 196 1
39 197 1
39 198 1
40 42 1
40 43 1
40 44 1
40 45 1
40 49 1
40 50 1
40 51 1
40 52 1
40 56 1
40 57 1
40 58 1
40 59 1
40 63 1
40 64 1
40 65 1
40 66 1
40 70 1
40 71 1
40 72 1
40 73 1
40 77 1
40 78 1
40 79 1
40 80 1
40 84 1
40 85 1
40 86 1
40 87 1
40 91 1
40 92 1
40 93 1
40 94 1
40 98 1
40 99 1
40 100 1
40 101 1
40 105 1
40 106 1
40 107 1
40 108 1
40 112 1
40 113 1
40 114 1
40 115 1
40 119 1
40 120 1
40 121 1
40 122 1
40 126 1
40 127 1
40 128 1
40 129 1
40 133 1
40 134 1
40 135 1
40 136 1
40 140 1
40 141 1
40 142 1
40 143 1
40 147 1
40 148 1
40 149 1
40 150 1
40 154 1
40 155 1
40 156 1
40 157 1
40 161 1
40 162 1
40 163 1
40 164 1
40 168 1
40 169 1
40 170 1
40 171 1
40 175 1
40 176 1
40 177 1
40 178 1
40 182 1
40 183 1
40 184 1
40 185 1
40 189 1
40 190 1
40 191 1
40 192 1
40 196 1
40 197 1
40 198 1
40 199 1
41 43 1
41 44 1
41 45 1
41 46 1
41 50 1
41 51 1
41 52 1
41 53 1
41 57 1
41 58 1
41 59 1
41 60 1
41 64 1
41 65 1
41 66 1
41 67 1
41 71 1
41 72 1
41 73 1
41 74 1
41 78 1
41 79 1
41 80 1
41 81 1
41 85 1
41 86 1
41 87 1
41 88 1
41 92 1
41 93 1
41 94 1
41 95 1
41 99 1
41 100 1
41 101 1
41 102 1
41 106 1
41 107 1
41 108 1
41 109 1
41 113 1
41 114 1
41 115 1
41 116 1
41 120 1
41 121 1
41 122 1
41 123 1
41 127 1
41 128 1
41 129 1
41 130 1
41 134 1
41 135 1
41 136 1
41 137 1
41 141 1
41 142 1
41 143 1
41 144 1
41 148 1
41 149 1
41 150 1
41 151 1
41 155 1
41 156 1
41 157 1
41 158 1
41 162 1
41 163 1
41 164 1
41 165 1
41 169 1
41 170 1
41 171 1
41 172 1
41 176 1
41 177 1
41 178 1
41 179 1
41 183 1
41 184 1
41 185 1
41 186 1
41 190 1
41 191 1
41 192 1
41 193 1
41 197 1
41 198 1
41 199 1
41 200 1
42 44 1
42 45 1
42 46 1
42 47 1
42 51 1
42 52 1
42 53 1
42 54 1
42 58 1
42 59 1
42 60 1
42 61 1
42 65 1
42 66 1
42 67 1
42 68 1
42 72 1
42 73 1
42 74 1
42 75 1
42 79 1
42 80 1
42 81 1
42 82 1
42 86 1
42 87 1
42 88 1
42 89 1
42 93 1
42 94 1
42 95 1
42 96 1
42 100 1
42 101 1
42 102 1
42 103 1
42 107 1
42 108 1
42 109 1
42 110 1
42 114 1
42 115 1
42 116 1
42 117 1
42 121 1
42 122 1
42 123 1
42 124 1
42 128 1
42 129 1
42 130 1
42 131 1
42 135 1
42 136 1
42 137 1
42 138 1
42 142 1
42 143 1
42 144 1
42 145 1
42 149 1
42 150 1
42 151 1
42 152 1
42 156 1
42 157 1
42 158 1
42 159 1
42 163 1
42 164 1
42 165 1
42 166 1
42 170 1
42 171 1
42 172 1
42 173 1
42 177 1
42 178 1
42 179 1
42 180 1
42 184 1
42 185 1
42 186 1
42 187 1
42 191 1
42 192 1
42 193 1
42 194 1
42 198 1
42 199 1
42 200 1
43 45 1
43 46 1
43 47 1
43 48 1
43 52 1
43 53 1
43 54 1
43 55 1
43 59 1
43 60 1
43 61 1
43 62 1
43 66 1
43 67 1
43 68 1
43 69 1
43 73 1
43 74 1
43 75 1
43 76 1
43 80 1
43 81 1
43 82 1
43 83 1
43 87 1
43 88 1
43 89 1
43 90 1
43 94 1
43 95 1
43 96 1
43 97 1
43 101 1
43 102 1
43 103 1
43 104 1
43 108 1
43 109 1
43 110 1
43 111 1
43 115 1
43 116 1
43 117 1
43 118 1
43 122 1
43 123 1
43 124 1
43 125 1
43 129 1
43 130 1
43 131 1
43 132 1
43 136 1
43 137 1
43 138 1
43 139 1
43 143 1
43 144 1
43 145 1
43 146 1
43 150 1
43 151 1
43 152 1
43 153 1
43 157 1
43 158 1
43 159 1
43 160 1
43 164 1
43 165 1
43 166 1
43 167 1
43 171 1
43 172 1
43 173 1
43 174 1
43 178 1
43 179 1
43 180 1
43 181 1
43 185 1
43 186 1
43 187 1
43 188 1
43 192 1
43 193 1
43 194 1
43 195 1
43 199 1
43 200 1
44 46 1
44 47 1
44 48 1
44 49 1
44 53 1
44 54 1
44 55 1
44 56 1
44 60 1
44 61 1
44 62 1
44 63 1
44 67 1
44 68 1
44 69 1
44 70 1
44 74 1
44 75 1
44 76 1
44 77 1
44 81 1
44 82 1
44 83 1
44 84 1
44 88 1
44 89 1
44 90 1
44 91 1
44 95 1
44 96 1
44 97 1
44 98 1
44 102 1
44 103 1
44 104 1
44 105 1
44 109 1
44 110 1
44 111 1
44 112 1
44 116 1
44 117 1
44 118 1
44 119 1
44 123 1
44 124 1
44 125 1
44 126 1
44 130 1
44 131 1
44 132 1
44 133 1
44 137 1
44 138 1
44 139 1
44 140 1
44 144 1
44 145 1
44 146 1
44 147 1
44 151 1
44 152 1
44 153 1
44 154 1
44 158 1
44 159 1
44 160 1
44 161 1
44 165 1
44 166 1
44 167 1
44 168 1
44 172 1
44 173 1
44 174 1
44 175 1
44 179 1
44 180 1
44 181 1
44 182 1
44 186 1
44 187 1
44 188 1
44 189 1
44 193 1
44 194 1
44 195 1
44 196 1
44 200 1
45 47 1
45 48 1
45 49 1
45 50 1
45 54 1
45 55 1
45 56 1
45 57 1
45 61 1
45 62 1
45 63 1
45 64 1
45 68 1
45 69 1
45 70 1
45 71 1
45 75 1
45 76 1
45 77 1
45 78 1
45 82 1
45 83 1
45 84 1
45 85 1
45 89 1
45 90 1
45 91 1
45 92 1
45 96 1
45 97 1
45 98 1
45 99 1
45 103 1
45 104 1
45 105 1
45 106 1
45 110 1
45 111 1
45 112 1
45 113 1
45 117 1
45 118 1
45 119 1
45 120 1
45 124 1
45 125 1
45 126 1
45 127 1
45 131 1
45 132 1
45 133 1
45 134 1
45 138 1
45 139 1
45 140 1
45 141 1
45 145 1
45 146 1
45 147 1
45 148 1
45 152 1
45 153 1
45 154 1
45 155 1
45 159 1
45 160 1
45 161 1
45 162 1
45 166 1
45 167 1
45 168 1
45 169 1
45 173 1
45 174 1
45 175 1
45 176 1
45 180 1
45 181 1
45 182 1
45 183 1
45 187 1
45 188 1
45 189 1
45 190 1
45 194 1
45 195 1
45 196 1
45 197 1
46 48 1
46 49 1
46 50 1
46 51 1
46 55 1
46 56 1
46 57 1
46 58 1
46 62 1
46 63 1
46 64 1
46 65 1
46 69 1
46 70 1
46 71 1
46 72 1
46 76 1
46 77 1
46 78 1
46 79 1
46 83 1
46 84 1
46 85 1
46 86 1
46 90 1
46 91 1
46 92 1
46 93 1
46 97 1
46 98 1
46 99 1
46 100 1
46 104 1
46 105 1
46 106 1
46 107 1
46 111 1
46 112 1
46 113 1
46 114 1
46 118 1
46 119 1
46 120 1
46 121 1
46 125 1
46 126 1
46 127 1
46 128 1
46 132 1
46 133 1
46 134 1
46 135 1
46 139 1
46 140 1
46 141 1
46 142 1
46 146 1
46 147 1
46 148 1
46 149 1
46 153 1
46 154 1
46 155 1
46 156 1
46 160 1
46 161 1
46 162 1
46 163 1
46 167 1
46 168 1
46 169 1
46 170 1
46 174 1
46 175 1
46 176 1
46 177 1
46 181 1
46 182 1
46 183 1
46 184 1
46 188 1
46 189 1
46 190 1
46 191 1
46 195 1
46 196 1
46 197 1
46 198 1
47 49 1
47 50 1
47 51 1
47 52 1
47 56 1
47 57 1
47 58 1
47 59 1
47 63 1
47 64 1
47 65 1
47 66 1
47 70 1
47 71 1
47 72 1
47 73 1
47 77 1
47 78 1
47 79 1
47 80 1
47 84 1
47 85 1
47 86 1
47 87 1
47 91 1
47 92 1
47 93 1
47 94 1
47 98 1
47 99 1
47 100 1
47 101 1
47 105 1
47 106 1
47 107 1
47 108 1
47 112 1
47 113 1
47 114 1
47 115 1
47 119 1
47 120 1
47 121 1
47 122 1
47 126 1
47 127 1
47 128 1
47 129 1
47 133 1
47 134 1
47 135 1
47 136 1
47 140 1
47 141 1
47 142 1
47 143 1
47 147 1
47 148 1
47 149 1
47 150 1
47 154 1
47 155 1
47 156 1
47 157 1
47 161 1
47 162 1
47 163 1
47 164 1
47 168 1
47 169 1
47 170 1
47 171 1
47 175 1
47 176 1
47 177 1
47 178 1
47 182 1
47 183 1
47 184 1
47 185 1
47 189 1
47 190 1
47 191 1
47 192 1
47 196 1
47 197 1
47 198 1
47 199 1
48 50 1
48 51 1
48 52 1
48 53 1
48 57 1
48 58 1
48 59 1
48 60 1
48 64 1
48 65 1
48 66 1
48 67 1
48 71 1
48 72 1
48 73 1
48 74 1
48 78 1
48 79 1
48 80 1
48 81 1
48 85 1
48 86 1
48 87 1
48 88 1
48 92 1
48 93 1
48 94 1
48 95 1
48 99 1
48 100 1
48 101 1
48 102 1
48 106 1
48 107 1
48 108 1
48 109 1
48 113 1
48 114 1
48 115 1
48 116 1
48 120 1
48 121 1
48 122 1
48 123 1
48 127 1
48 128 1
48 129 1
48 130 1
48 134 1
48 135 1
48 136 1
48 137 1
48 141 1
48 142 1
48 143 1
48 144 1
48 148 1
48 149 1
48 150 1
48 151 1
48 155 1
48 156 1
48 157 1
48 158 1
48 162 1
48 163 1
48 164 1
48 165 1
48 169 1
48 170 1
48 171 1
48 172 1
48 176 1
48 177 1
48 178 1
48 179 1
48 183 1
48 184 1
48 185 1
48 186 1
48 190 1
48 191 1
48 192 1
48 193 1
48 197 1
48 198 1
48 199 1
48 200 1
49 51 1
49 52 1
49 53 1
49 54 1
49 58 1
49 59 1
49 60 1
49 61 1
49 65 1
49 66 1
49 67 1
49 68 1
49 72 1
49 73 1
49 74 1
49 75 1
49 79 1
49 80 1
49 81 1
49 82 1
49 86 1
49 87 1
49 88 1
49 89 1
49 93 1
49 94 1
49 95 1
49 96 1
49 100 1
49 101 1
49 102 1
49 103 1
49 107 1
49 108 1
49 109 1
49 110 1
49 114 1
49 115 1
49 116 1
49 117 1
49 121 1
49 122 1
49 123 1
49 124 1
49 128 1
49 129 1
49 130 1
49 131 1
49 135 1
49 136 1
49 137 1
49 138 1
49 142 1
49 143 1
49 144 1
49 145 1
49 149 1
49 150 1
49 151 1
49 152 1
49 156 1
49 157 1
49 158 1
49 159 1
49 163 1
49 164 1
49 165 1
49 166 1
49 170 1
49 171 1
49 172 1
49 173 1
49 177 1
49 178 1
49 179 1
49 180 1
49 184 1
49 185 1
49 186 1
49 187 1
49 191 1
49 192 1
49 193 1
49 194 1
49 198 1
49 199 1
49 200 1
50 52 1
50 53 1
50 54 1
50 55 1
50 59 1
50 60 1
50 61 1
50 62 1
50 66 1
50 67 1
50 68 1
50 69 1
50 73 1
50 74 1
50 75 1
50 76 1
50 80 1
50 81 1
50 82 1
50 83 1
50 87 1
50 88 1
50 89 1
50 90 1
50 94 1
50 95 1
50 96 1
50 97 1
50 101 1
50 102 1
50 103 1
50 104 1
50 108 1
50 109 1
50 110 1
50 111 1
50 115 1
50 116 1
50 117 1
50 118 1
50 122 1
50 123 1
50 124 1
50 125 1
50 129 1
50 130 1
50 131 1
50 132 1
50 136 1
50 137 1
50 138 1
50 139 1
50 143 1
50 144 1
50 145 1
50 146 1
50 150 1
50 151 1
50 152 1
50 153 1
50 157 1
50 158 1
50 159 1
50 160 1
50 164 1
50 165 1
50 166 1
50 167 1
50 171 1
50 172 1
50 173 1
50 174 1
50 178 1
50 179 1
50 180 1
50 181 1
50 185 1
50 186 1
50 187 1
50 188 1
50 192 1
50 193 1
50 194 1
50 195 1
50 199 1
50 200 1
51 53 1
51 54 1
51 55 1
51 56 1
51 60 1
51 61 1
51 62 1
51 63 1
51 67 1
51 68 1
51 69 1
51 70 1
51 74 1
51 75 1
51 76 1
51 77 1
51 81 1
51 82 1
51 83 1
51 84 1
51 88 1
51 89 1
51 90 1
51 91 1
51 95 1
51 96 1
51 97 1
51 98 1
51 102 1
51 103 1
51 104 1
51 105 1
51 109 1
51 110 1
51 111 1
51 112 1
51 116 1
51 117 1
51 118 1
51 119 1
51 123 1
51 124 1
51 125 1
51 126 1
51 130 1
51 131 1
51 132 1
51 133 1
51 137 1
51 138 1
51 139 1
51 140 1
51 144 1
51 145 1
51 146 1
51 147 1
51 151 1
51 152 1
51 153 1
51 154 1
51 158 1
51 159 1
51 160 1
51 161 1
51 165 1
51 166 1
51 167 1
51 168 1
51 172 1
51 173 1
51 174 1
51 175 1
51 179 1
51 180 1
51 181 1
51 182 1
51 186 1
51 187 1
51 188 1
51 189 1
51 193 1
51 194 1
51 195 1
51 196 1
51 200 1
52 54 1
52 55 1
52 56 1
52 57 1
52 61 1
52 62 1
52 63 1
52 64 1
52 68 1
52 69 1
52 70 1
52 71 1
52 75 1
52 76 1
52 77 1
52 78 1
52 82 1
52 83 1
52 84 1
52 85 1
52 89 1
52 90 1
52 91 1
52 92 1
52 96 1
52 97 1
52 98 1
52 99 1
52 103 1
52 104 1
52 105 1
52 106 1
52 110 1
52 111 1
52 112 1
52 113 1
52 117 1
52 118 1
52 119 1
52 120 1
52 124 1
52 125 1
52 126 1
52 127 1
52 131 1
52 132 1
52 133 1
52 134 1
52 138 1
52 139 1
52 140 1
52 141 1
52 145 1
52 146 1
52 147 1
52 148 1
52 152 1
52 153 1
52 154 1
52 155 1
52 159 1
52 160 1
52 161 1
52 162 1
52 166 1
52 167 1
52 168 1
52 169 1
52 173 1
52 174 1
52 175 1
52 176 1
52 180 1
52 181 1
52 182 1
52 183 1
52 187 1
52 188 1
52 189 1
52 190 1
52 194 1
52 195 1
52 196 1
52 197 1
53 55 1
53 56 1
53 57 1
53 58 1
53 62 1
53 63 1
53 64 1
53 65 1
53 69 1
53 70 1
53 71 1
53 72 1
53 76 1
53 77 1
53 78 1
53 79 1
53 83 1
53 84 1
53 85 1
53 86 1
53 90 1
53 91 1
53 92 1
53 93 1
53 97 1
53 98 1
53 99 1
53 100 1
53 104 1
53 105 1
53 106 1
53 107 1
53 111 1
53 112 1
53 113 1
53 114 1
53 118 1
53 119 1
53 120 1
53 121 1
53 125 1
53 126 1
53 127 1
53 128 1
53 132 1
53 133 1
53 134 1
53 135 1
53 139 1
53 140 1
53 141 1
53 142 1
53 146 1
53 147 1
53 148 1
53 149 1
53 153 1
53 154 1
53 155 1
53 156 1
53 160 1
53 161 1
53 162 1
53 163 1
53 167 1
53 168 1
53 169 1
53 170 1
53 174 1
53 175 1
53 176 1
53 177 1
53 181 1
53 182 1
53 183 1
53 184 1
53 188 1
53 189 1
53 190 1
53 191 1
53 195 1
53 196 1
53 197 1
53 198 1
54 56 1
54 57 1
54 58 1
54 59 1
54 63 1
54 64 1
54 65 1
54 66 1
54 70 1
54 71 1
54 72 1
54 73 1
54 77 1
54 78 1
54 79 1
54 80 1
54 84 1
54 85 1
54 86 1
54 87 1
54 91 1
54 92 1
54 93 1
54 94 1
54 98 1
54 99 1
54 100 1
54 101 1
54 105 1
54 106 1
54 107 1
54 108 1
54 112 1
54 113 1
54 114 1
54 115 1
54 119 1
54 120 1
54 121 1
54 122 1
54 126 1
54 127 1
54 128 1
54 129 1
54 133 1
54 134 1
54 135 1
54 136 1
54 140 1
54 141 1
54 142 1
54 143 1
54 147 1
54 148 1
54 149 1
54 150 1
54 154 1
54 155 1
54 156 1
54 157 1
54 161 1
54 162 1
54 163 1
54 164 1
54 168 1
54 169 1
54 170 1
54 171 1
54 175 1
54 176 1
54 177 1
54 178 1
54 182 1
54 183 1
54 184 1
54 185 1
54 189 1
54 190 1
54 191 1
54 192 1
54 196 1
54 197 1
54 198 1
54 199 1
55 57 1
55 58 1
55 59 1
55 60 1
55 64 1
55 65 1
55 66 1
55 67 1
55 71 1
55 72 1
55 73 1
55 74 1
55 78 1
55 79 1
55 80 1
55 81 1
55 85 1
55 86 1
55 87 1
55 88 1
55 92 1
55 93 1
55 94 1
55 95 1
55 99 1
55 100 1
55 101 1
55 102 1
55 106 1
55 107 1
55 108 1
55 109 1
55 113 1
55 114 1
55 115 1
55 116 1
55 120 1
55 121 1
55 122 1
55 123 1
55 127 1
55 128 1
55 129 1
55 130 1
55 134 1
55 135 1
55 136 1
55 137 1
55 141 1
55 142 1
55 143 1
55 144 1
55 148 1
55 149 1
55 150 1
55 151 1
55 155 1
55 156 1
55 157 1
55 158 1
55 162 1
55 163 1
55 164 1
55 165 1
55 169 1
55 170 1
55 171 1
55 172 1
55 176 1
55 177 1
55 178 1
55 179 1
55 183 1
55 184 1
55 185 1
55 186 1
55 190 1
55 191 1
55 192 1
55 193 1
55 197 1
55 198 1
55 199 1
55 200 1
56 58 1
56 59 1
56 60 1
56 61 1
56 65 1
56 66 1
56 67 1
56 68 1
56 72 1
56 73 1
56 74 1
56 75 1
56 79 1
56 80 1
56 81 1
56 82 1
56 86 1
56 87 1
56 88 1
56 89 1
56 93 1
56 94 1
56 95 1
56 96 1
56 100 1
56 101 1
56 102 1
56 103 1
56 107 1
56 108 1
56 109 1
56 110 1
56 114 1
56 115 1
56 116 1
56 117 1
56 121 1
56 122 1
56 123 1
56 124 1
56 128 1
56 129 1
56 130 1
56 131 1
56 135 1
56 136 1
56 137 1
56 138 1
56 142 1
56 143 1
56 144 1
56 145 1
56 149 1
56 150 1
56 151 1
56 152 1
56 156 1
56 157 1
56 158 1
56 159 1
56 163 1
56 164 1
56 165 1
56 166 1
56 170 1
56 171 1
56 172 1
56 173 1
56 177 1
56 178 1
56 179 1
56 180 1
56 184 1
56 185 1
56 186 1
56 187 1
56 191 1
56 192 1
56 193 1
56 194 1
56 198 1
56 199 1
56 200 1
57 59 1
57 60 1
57 61 1
57 62 1
57 66 1
57 67 1
57 68 1
57 69 1
57 73 1
57 74 1
57 75 1
57 76 1
57 80 1
57 81 1
57 82 1
57 83 1
57 87 1
57 88 1
57 89 1
57 90 1
57 94 1
57 95 1
57 96 1
57 97 1
57 101 1
57 102 1
57 103 1
57 104 1
57 108 1
57 109 1
57 110 1
57 111 1
57 115 1
57 116 1
57 117 1
57 118 1
57 122 1
57 123 1
57 124 1
57 125 1
57 129 1
57 130 1
57 131 1
57 132 1
57 136 1
57 137 1
57 138 1
57 139 1
57 143 1
57 144 1
57 145 1
57 146 1
57 150 1
57 151 1
57 152 1
57 153 1
57 157 1
57 158 1
57 159 1
57 160 1
57 164 1
57 165 1
57 166 1
57 167 1
57 171 1
57 172 1
57 173 1
57 174 1
57 178 1
57 179 1
57 180 1
57 181 1
57 185 1
57 186 1
57 187 1
57 188 1
57 192 1
57 193 1
57 194 1
57 195 1
57 199 1
57 200 1
58 60 1
58 61 1
58 62 1
58 63 1
58 67 1
58 68 1
58 69 1
58 70 1
58 74 1
58 75 1
58 76 1
58 77 1
58 81 1
58 82 1
58 83 1
58 84 1
58 88 1
58 89 1
58 90 1
58 91 1
58 95 1
58 96 1
58 97 1
58 98 1
58 102 1
58 103 1
58 104 1
58 105 1
58 109 1
58 110 1
58 111 1
58 112 1
58 116 1
58 117 1
58 118 1
58 119 1
58 123 1
58 124 1
58 125 1
58 126 1
58 130 1
58 131 1
58 132 1
58 133 1
58 137 1
58 138 1
58 139 1
58 140 1
58 144 1
58 145 1
58 146 1
58 147 1
58 151 1
58 152 1
58 153 1
58 154 1
58 158 1
58 159 1
58 160 1
58 161 1
58 165 1
58 166 1
58 167 1
58 168 1
58 172 1
58 173 1
58 174 1
58 175 1
58 179 1
58 180 1
58 181 1
58 182 1
58 186 1
58 187 1
58 188 1
58 189 1
58 193 1
58 194 1
58 195 1
58 196 1
58 200 1
59 61 1
59 62 1
59 63 1
59 64 1
59 68 1
59 69 1
59 70 1
59 71 1
59 75 1
59 76 1
59 77 1
59 78 1
59 82 1
59 83 1
59 84 1
59 85 1
59 89 1
59 90 1
59 91 1
59 92 1
59 96 1
59 97 1
59 98 1
59 99 1
59 103 1
59 104 1
59 105 1
59 106 1
59 110 1
59 111 1
59 112 1
59 113 1
59 117 1
59 118 1
59 119 1
59 120 1
59 124 1
59 125 1
59 126 1
59 127 1
59 131 1
59 132 1
59 133 1
59 134 1
59 138 1
59 139 1
59 140 1
59 141 1
59 145 1
59 146 1
59 147 1
59 148 1
59 152 1
59 153 1
59 154 1
59 155 1
59 159 1
59 160 1
59 161 1
59 162 1
59 166 1
59 167 1
59 168 1
59 169 1
59 173 1
59 174 1
59 175 1
59 176 1
59 180 1
59 181 1
59 182 1
59 183 1
59 187 1
59 188 1
59 189 1
59 190 1
59 194 1
59 195 1
59 196 1
59 197 1
60 62 1
60 63 1
60 64 1
60 65 1
60 69 1
60 70 1
60 71 1
60 72 1
60 76 1
60 77 1
60 78 1
60 79 1
60 83 1
60 84 1
60 85 1
60 86 1
60 90 1
60 91 1
60 92 1
60 93 1
60 97 1
60 98 1
60 99 1
60 100 1
60 104 1
60 105 1
60 106 1
60 107 1
60 111 1
60 112 1
60 113 1
60 114 1
60 118 1
60 119 1
60 120 1
60 121 1
60 125 1
60 126 1
60 127 1
60 128 1
60 132 1
60 133 1
60 134 1
60 135 1
60 139 1
60 140 1
60 141 1
60 142 1
60 146 1
60 147 1
60 148 1
60 149 1
60 153 1
60 154 1
60 155 1
60 156 1
60 160 1
60 161 1
60 162 1
60 163 1
60 167 1
60 168 1
60 169 1
60 170 1
60 174 1
60 175 1
60 176 1
60 177 1
60 181 1
60 182 1
60 183 1
60 184 1
60 188 1
60 189 1
60 190 1
60 191 1
60 195 1
60 196 1
60 197 1
60 198 1
61 63 1
61 64 1
61 65 1
61 66 1
61 70 1
61 71 1
61 72 1
61 73 1
61 77 1
61 78 1
61 79 1
61 80 1
61 84 1
61 85 1
61 86 1
61 87 1
61 91 1
61 92 1
61 93 1
61 94 1
61 98 1
61 99 1
61 100 1
61 101 1
61 105 1
61 106 1
61 107 1
61 108 1
61 112 1
61 113 1
61 114 1
61 115 1
61 119 1
61 120 1
61 121 1
61 122 1
61 126 1
61 127 1
61 128 1
61 129 1
61 133 1
61 134 1
61 135 1
61 136 1
61 140 1
61 141 1
61 142 1
61 143 1
61 147 1
61 148 1
61 149 1
61 150 1
61 154 1
61 155 1
61 156 1
61 157 1
61 161 1
61 162 1
61 163 1
61 164 1
61 168 1
61 169 1
61 170 1
61 171 1
61 175 1
61 176 1
61 177 1
61 178 1
61 182 1
61 183 1
61 184 1
61 185 1
61 189 1
61 190 1
61 191 1
61 192 1
61 196 1
61 197 1
61 198 1
61 199 1
62 64 1
62 65 1
62 66 1
62 67 1
62 71 1
62 72 1
62 73 1
62 74 1
62 78 1
62 79 1
62 80 1
62 81 1
62 85 1
62 86 1
62 87 1
62 88 1
62 92 1
62 93 1
62 94 1
62 95 1
62 99 1
62 100 1
62 101 1
62 102 1
62 106 1
62 107 1
62 108 1
62 109 1
62 113 1
62 114 1
62 115 1
62 116 1
62 120 1
62 121 1
62 122 1
62 123 1
62 127 1
62 128 1
62 129 1
62 130 1
62 134 1
62 135 1
62 136 1
62 137 1
62 141 1
62 142 1
62 143 1
62 144 1
62 148 1
62 149 1
62 150 1
62 151 1
62 155 1
62 156 1
62 157 1
62 158 1
62 162 1
62 163 1
62 164 1
62 165 1
62 169 1
62 170 1
62 171 1
62 172 1
62 176 1
62 177 1
62 178 1
62 179 1
62 183 1
62 184 1
62 185 1
62 186 1
62 190 1
62 191 1
62 192 1
62 193 1
62 197 1
62 198 1
62 199 1
62 200 1
63 65 1
63 66 1
63 67 1
63 68 1
63 72 1
63 73 1
63 74 1
63 75 1
63 79 1
63 80 1
63 81 1
63 82 1
63 86 1
63 87 1
63 88 1
63 89 1
63 93 1
63 94 1
63 95 1
63 96 1
63 100 1
63 101 1
63 102 1
63 103 1
63 107 1
63 108 1
63 109 1
63 110 1
63 114 1
63 115 1
63 116 1
63 117 1
63 121 1
63 122 1
63 123 1
63 124 1
63 128 1
63 129 1
63 130 1
63 131 1
63 135 1
63 136 1
63 137 1
63 138 1
63 142 1
63 143 1
63 144 1
63 145 1
63 149 1
63 150 1
63 151 1
63 152 1
63 156 1
63 157 1
63 158 1
63 159 1
63 163 1
63 164 1
63 165 1
63 166 1
63 170 1
63 171 1
63 172 1
63 173 1
63 177 1
63 178 1
63 179 1
63 180 1
63 184 1
63 185 1
63 186 1
63 187 1
63 191 1
63 192 1
63 193 1
63 194 1
63 198 1
63 199 1
63 200 1
64 66 1
64 67 1
64 68 1
64 69 1
64 73 1
64 74 1
64 75 1
64 76 1
64 80 1
64 81 1
64 82 1
64 83 1
64 87 1
64 88 1
64 89 1
64 90 1
64 94 1
64 95 1
64 96 1
64 97 1
64 101 1
64 102 1
64 103 1
64 104 1
64 108 1
64 109 1
64 110 1
64 111 1
64 115 1
64 116 1
64 117 1
64 118 1
64 122 1
64 123 1
64 124 1
64 125 1
64 129 1
64 130 1
64 131 1
64 132 1
64 136 1
64 137 1
64 138 1
64 139 1
64 143 1
64 144 1
64 145 1
64 146 1
64 150 1
64 151 1
64 152 1
64 153 1
64 157 1
64 158 1
64 159 1
64 160 1
64 164 1
64 165 1
64 166 1
64 167 1
64 171 1
64 172 1
64 173 1
64 174 1
64 178 1
64 179 1
64 180 1
64 181 1
64 185 1
64 186 1
64 187 1
64 188 1
64 192 1
64 193 1
64 194 1
64 195 1
64 199 1
64 200 1
65 67 1
65 68 1
65 69 1
65 70 1
65 74 1
65 75 1
65 76 1
65 77 1
65 81 1
65 82 1
65 83 1
65 84 1
65 88 1
65 89 1
65 90 1
65 91 1
65 95 1
65 96 1
65 97 1
65 98 1
65 102 1
65 103 1
65 104 1
65 105 1
65 109 1
65 110 1
65 111 1
65 112 1
65 116 1
65 117 1
65 118 1
65 119 1
65 123 1
65 124 1
65 125 1
65 126 1
65 130 1
65 131 1
65 132 1
65 133 1
65 137 1
65 138 1
65 139 1
65 140 1
65 144 1
65 145 1
65 146 1
65 147 1
65 151 1
65 152 1
65 153 1
65 154 1
65 158 1
65 159 1
65 160 1
65 161 1
65 165 1
65 166 1
65 167 1
65 168 1
65 172 1
65 173 1
65 174 1
65 175 1
65 179 1
65 180 1
65 181 1
65 182 1
65 186 1
65 187 1
65 188 1
65 189 1
65 193 1
65 194 1
65 195 1
65 196 1
65 200 1
66 68 1
66 69 1
66 70 1
66 71 1
66 75 1
66 76 1
66 77 1
66 78 1
66 82 1
66 83 1
66 84 1
66 85 1
66 89 1
66 90 1
66 91 1
66 92 1
66 96 1
66 97 1
66 98 1
66 99 1
66 103 1
66 104 1
66 105 1
66 106 1
66 110 1
66 111 1
66 112 1
66 113 1
66 117 1
66 118 1
66 119 1
66 120 1
66 124 1
66 125 1
66 126 1
66 127 1
66 131 1
66 132 1
66 133 1
66 134 1
66 138 1
66 139 1
66 140 1
66 141 1
66 145 1
66 146 1
66 147 1
66 148 1
66 152 1
66 153 1
66 154 1
66 155 1
66 159 1
66 160 1
66 161 1
66 162 1
66 166 1
66 167 1
66 168 1
66 169 1
66 173 1
66 174 1
66 175 1
66 176 1
66 180 1
66 181 1
66 182 1
66 183 1
66 187 1
66 188 1
66 189 1
66 190 1
66 194 1
66 195 1
66 196 1
66 197 1
67 69 1
67 70 1
67 71 1
67 72 1
67 76 1
67 77 1
67 78 1
67 79 1
67 83 1
67 84 1
67 85 1
67 86 1
67 90 1
67 91 1
67 92 1
67 93 1
67 97 1
67 98 1
67 99 1
67 100 1
67 104 1
67 105 1
67 106 1
67 107 1
67 111 1
67 112 1
67 113 1
67 114 1
67 118 1
67 119 1
67 120 1
67 121 1
67 125 1
67 126 1
67 127 1
67 128 1
67 132 1
67 133 1
67 134 1
67 135 1
67 139 1
67 140 1
67 141 1
67 142 1
67 146 1
67 147 1
67 148 1
67 149 1
67 153 1
67 154 1
67 155 1
67 156 1
67 160 1
67 161 1
67 162 1
67 163 1
67 167 1
67 168 1
67 169 1
67 170 1
67 174 1
67 175 1
67 176 1
67 177 1
67 181 1
67 182 1
67 183 1
67 184 1
67 188 1
67 189 1
67 190 1
67 191 1
67 195 1
67 196 1
67 197 1
67 198 1
68 70 1
68 71 1
68 72 1
68 73 1
68 77 1
68 78 1
68 79 1
68 80 1
68 84 1
68 85 1
68 86 1
68 87 1
68 91 1
68 92 1
68 93 1
68 94 1
68 98 1
68 99 1
68 100 1
68 101 1
68 105 1
68 106 1
68 107 1
68 108 1
68 112 1
68 113 1
68 114 1
68 115 1
68 119 1
68 120 1
68 121 1
68 122 1
68 126 1
68 127 1
68 128 1
68 129 1
68 133 1
68 134 1
68 135 1
68 136 1
68 140 1
68 141 1
68 142 1
68 143 1
68 147 1
68 148 1
68 149 1
68 150 1
68 154 1
68 155 1
68 156 1
68 157 1
68 161 1
68 162 1
68 163 1
68 164 1
68 168 1
68 169 1
68 170 1
68 171 1
68 175 1
68 176 1
68 177 1
68 178 1
68 182 1
68 183 1
68 184 1
68 185 1
68 189 1
68 190 1
68 191 1
68 192 1
68 196 1
68 197 1
68 198 1
68 199 1
69 71 1
69 72 1
69 73 1
69 74 1
69 78 1
69 79 1
69 80 1
69 81 1
69 85 1
69 86 1
69 87 1
69 88 1
69 92 1
69 93 1
69 94 1
69 95 1
69 99 1
69 100 1
69 101 1
69 102 1
69 106 1
69 107 1
69 108 1
69 109 1
69 113 1
69 114 1
69 115 1
69 116 1
69 120 1
69 121 1
69 122 1
69 123 1
69 127 1
69 128 1
69 129 1
69 130 1
69 134 1
69 135 1
69 136 1
69 137 1
69 141 1
69 142 1
69 143 1
69 144 1
69 148 1
69 149 1
69 150 1
69 151 1
69 155 1
69 156 1
69 157 1
69 158 1
69 162 1
69 163 1
69 164 1
69 165 1
69 169 1
69 170 1
69 171 1
69 172 1
69 176 1
69 177 1
69 178 1
69 179 1
69 183 1
69 184 1
69 185 1
69 186 1
69 190 1
69 191 1
69 192 1
69 193 1
69 197 1
69 198 1
69 199 1
69 200 1
70 72 1
70 73 1
70 74 1
70 75 1
70 79 1
70 80 1
70 81 1
70 82 1
70 86 1
70 87 1
70 88 1
70 89 1
70 93 1
70 94 1
70 95 1
70 96 1
70 100 1
70 101 1
70 102 1
70 103 1
70 107 1
70 108 1
70 109 1
70 110 1
70 114 1
70 115 1
70 116 1
70 117 1
70 121 1
70 122 1
70 123 1
70 124 1
70 128 1
70 129 1
70 130 1
70 131 1
70 135 1
70 136 1
70 137 1
70 138 1
70 142 1
70 143 1
70 144 1
70 145 1
70 149 1
70 150 1
70 151 1
70 152 1
70 156 1
70 157 1
70 158 1
70 159 1
70 163 1
70 164 1
70 165 1
70 166 1
70 170 1
70 171 1
70 172 1
70 173 1
70 177 1
70 178 1
70 179 1
70 180 1
70 184 1
70 185 1
70 186 1
70 187 1
70 191 1
70 192 1
70 193 1
70 194 1
70 198 1
70 199 1
70 200 1
71 73 1
71 74 1
71 75 1
71 76 1
71 80 1
71 81 1
71 82 1
71 83 1
71 87 1
71 88 1
71 89 1
71 90 1
71 94 1
71 95 1
71 96 1
71 97 1
71 101 1
71 102 1
71 103 1
71 104 1
71 108 1
71 109 1
71 110 1
71 111 1
71 115 1
71 116 1
71 117 1
71 118 1
71 122 1
71 123 1
71 124 1
71 125 1
71 129 1
71 130 1
71 131 1
71 132 1
71 136 1
71 137 1
71 138 1
71 139 1
71 143 1
71 144 1
71 145 1
71 146 1
71 150 1
71 151 1
71 152 1
71 153 1
71 157 1
71 158 1
71 159 1
71 160 1
71 164 1
71 165 1
71 166 1
71 167 1
71 171 1
71 172 1
71 173 1
71 174 1
71 178 1
71 179 1
71 180 1
71 181 1
71 185 1
71 186 1
71 187 1
71 188 1
71 192 1
71 193 1
71 194 1
71 195 1
71 199 1
71 200 1
72 74 1
72 75 1
72 76 1
72 77 1
72 81 1
72 82 1
72 83 1
72 84 1
72 88 1
72 89 1
72 90 1
72 91 1
72 95 1
72 96 1
72 97 1
72 98 1
72 102 1
72 103 1
72 104 1
72 105 1
72 109 1
72 110 1
72 111 1
72 112 1
72 116 1
72 117 1
72 118 1
72 119 1
72 123 1
72 124 1
72 125 1
72 126 1
72 130 1
72 131 1
72 132 1
72 133 1
72 137 1
72 138 1
72 139 1
72 140 1
72 144 1
72 145 1
72 146 1
72 147 1
72 151 1
72 152 1
72 153 1
72 154 1
72 158 1
72 159 1
72 160 1
72 161 1
72 165 1
72 166 1
72 167 1
72 168 1
72 172 1
72 173 1
72 174 1
72 175 1
72 179 1
72 180 1
72 181 1
72 182 1
72 186 1
72 187 1
72 188 1
72 189 1
72 193 1
72 194 1
72 195 1
72 196 1
72 200 1
73 75 1
73 76 1
73 77 1
73 78 1
73 82 1
73 83 1
73 84 1
73 85 1
73 89 1
73 90 1
73 91 1
73 92 1
73 96 1
73 97 1
73 98 1
73 99 1
73 103 1
73 104 1
73 105 1
73 106 1
73 110 1
73 111 1
73 112 1
73 113 1
73 117 1
73 118 1
73 119 1
73 120 1
73 124 1
73 125 1
73 126 1
73 127 1
73 131 1
73 132 1
73 133 1
73 134 1
73 138 1
73 139 1
73 140 1
73 141 1
73 145 1
73 146 1
73 147 1
73 148 1
73 152 1
73 153 1
73 154 1
73 155 1
73 159 1
73 160 1
73 161 1
73 162 1
73 166 1
73 167 1
73 168 1
73 169 1
73 173 1
73 174 1
73 175 1
73 176 1
73 180 1
73 181 1
73 182 1
73 183 1
73 187 1
73 188 1
73 189 1
73 190 1
73 194 1
73 195 1
73 196 1
73 197 1
74 76 1
74 77 1
74 78 1
74 79 1
74 83 1
74 84 1
74 85 1
74 86 1
74 90 1
74 91 1
74 92 1
74 93 1
74 97 1
74 98 1
74 99 1
74 100 1
74 104 1
74 105 1
74 106 1
74 107 1
74 111 1
74 112 1
74 113 1
74 114 1
74 118 1
74 119 1
74 120 1
74 121 1
74 125 1
74 126 1
74 127 1
74 128 1
74 132 1
74 133 1
74 134 1
74 135 1
74 139 1
74 140 1
74 141 1
74 142 1
74 146 1
74 147 1
74 148 1
74 149 1
74 153 1
74 154 1
74 155 1
74 156 1
74 160 1
74 161 1
74 162 1
74 163 1
74 167 1
74 168 1
74 169 1
74 170 1
74 174 1
74 175 1
74 176 1
74 177 1
74 181 1
74 182 1
74 183 1
74 184 1
74 188 1
74 189 1
74 190 1
74 191 1
74 195 1
74 196 1
74 197 1
74 198 1
75 77 1
75 78 1
75 79 1
75 80 1
75 84 1
75 85 1
75 86 1
75 87 1
75 91 1
75 92 1
75 93 1
75 94 1
75 98 1
75 99 1
75 100 1
75 101 1
75 105 1
75 106 1
75 107 1
75 108 1
75 112 1
75 113 1
75 114 1
75 115 1
75 119 1
75 120 1
75 121 1
75 122 1
75 126 1
75 127 1
75 128 1
75 129 1
75 133 1
75 134 1
75 135 1
75 136 1
75 140 1
75 141 1
75 142 1
75 143 1
75 147 1
75 148 1
75 149 1
75 150 1
75 154 1
75 155 1
75 156 1
75 157 1
75 161 1
75 162 1
75 163 1
75 164 1
75 168 1
75 169 1
75 170 1
75 171 1
75 175 1
75 176 1
75 177 1
75 178 1
75 182 1
75 183 1
75 184 1
75 185 1
75 189 1
75 190 1
75 191 1
75 192 1
75 196 1
75 197 1
75 198 1
75 199 1
76 78 1
76 79 1
76 80 1
76 81 1
76 85 1
76 86 1
76 87 1
76 88 1
76 92 1
76 93 1
76 94 1
76 95 1
76 99 1
76 100 1
76 101 1
76 102 1
76 106 1
76 107 1
76 108 1
76 109 1
76 113 1
76 114 1
76 115 1
76 116 1
76 120 1
76 121 1
76 122 1
76 123 1
76 127 1
76 128 1
76 129 1
76 130 1
76 134 1
76 135 1
76 136 1
76 137 1
76 141 1
76 142 1
76 143 1
76 144 1
76 148 1
76 149 1
76 150 1
76 151 1
76 155 1
76 156 1
76 157 1
76 158 1
76 162 1
76 163 1
76 164 1
76 165 1
76 169 1
76 170 1
76 171 1
76 172 1
76 176 1
76 177 1
76 178 1
76 179 1
76 183 1
76 184 1
76 185 1
76 186 1
76 190 1
76 191 1
76 192 1
76 193 1
76 197 1
76 198 1
76 199 1
76 200 1
77 79 1
77 80 1
77 81 1
77 82 1
77 86 1
77 87 1
77 88 1
77 89 1
77 93 1
77 94 1
77 95 1
77 96 1
77 100 1
77 101 1
77 102 1
77 103 1
77 107 1
77 108 1
77 109 1
77 110 1
77 114 1
77 115 1
77 116 1
77 117 1
77 121 1
77 122 1
77 123 1
77 124 1
77 128 1
77 129 1
77 130 1
77 131 1
77 135 1
77 136 1
77 137 1
77 138 1
77 142 1
77 143 1
77 144 1
77 145 1
77 149 1
77 150 1
77 151 1
77 152 1
77 156 1
77 157 1
77 158 1
77 159 1
77 163 1
77 164 1
77 165 1
77 166 1
77 170 1
77 171 1
77 172 1
77 173 1
77 177 1
77 178 1
77 179 1
77 180 1
77 184 1
77 185 1
77 186 1
77 187 1
77 191 1
77 192 1
77 193 1
77 194 1
77 198 1
77 199 1
77 200 1
78 80 1
78 81 1
78 82 1
78 83 1
78 87 1
78 88 1
78 89 1
78 90 1
78 94 1
78 95 1
78 96 1
78 97 1
78 101 1
78 102 1
78 103 1
78 104 1
78 108 1
78 109 1
78 110 1
78 111 1
78 115 1
78 116 1
78 117 1
78 118 1
78 122 1
78 123 1
78 124 1
78 125 1
78 129 1
78 130 1
78 131 1
78 132 1
78 136 1
78 137 1
78 138 1
78 139 1
78 143 1
78 144 1
78 145 1
78 146 1
78 150 1
78 151 1
78 152 1
78 153 1
78 157 1
78 158 1
78 159 1
78 160 1
78 164 1
78 165 1
78 166 1
78 167 1
78 171 1
78 172 1
78 173 1
78 174 1
78 178 1
78 179 1
78 180 1
78 181 1
78 185 1
78 186 1
78 187 1
78 188 1
78 192 1
78 193 1
78 194 1
78 195 1
78 199 1
78 200 1
79 81 1
79 82 1
79 83 1
79 84 1
79 88 1
79 89 1
79 90 1
79 91 1
79 95 1
79 96 1
79 97 1
79 98 1
79 102 1
79 103 1
79 104 1
79 105 1
79 109 1
79 110 1
79 111 1
79 112 1
79 116 1
79 117 1
79 118 1
79 119 1
79 123 1
79 124 1
79 125 1
79 126 1
79 130 1
79 131 1
79 132 1
79 133 1
79 137 1
79 138 1
79 139 1
79 140 1
79 144 1
79 145 1
79 146 1
79 147 1
79 151 1
79 152 1
79 153 1
79 154 1
79 158 1
79 159 1
79 160 1
79 161 1
79 165 1
79 166 1
79 167 1
79 168 1
79 172 1
79 173 1
79 174 1
79 175 1
79 179 1
79 180 1
79 181 1
79 182 1
79 186 1
79 187 1
79 188 1
79 189 1
79 193 1
79 194 1
79 195 1
79 196 1
79 200 1
80 82 1
80 83 1
80 84 1
80 85 1
80 89 1
80 90 1
80 91 1
80 92 1
80 96 1
80 97 1
80 98 1
80 99 1
80 103 1
80 104 1
80 105 1
80 106 1
80 110 1
80 111 1
80 112 1
80 113 1
80 117 1
80 118 1
80 119 1
80 120 1
80 124 1
80 125 1
80 126 1
80 127 1
80 131 1
80 132 1
80 133 1
80 134 1
80 138 1
80 139 1
80 140 1
80 141 1
80 145 1
80 146 1
80 147 1
80 148 1
80 152 1
80 153 1
80 154 1
80 155 1
80 159 1
80 160 1
80 161 1
80 162 1
80 166 1
80 167 1
80 168 1
80 169 1
80 173 1
80 174 1
80 175 1
80 176 1
80 180 1
80 181 1
80 182 1
80 183 1
80 187 1
80 188 1
80 189 1
80 190 1
80 194 1
80 195 1
80 196 1
80 197 1
81 83 1
81 84 1
81 85 1
81 86 1
81 90 1
81 91 1
81 92 1
81 93 1
81 97 1
81 98 1
81 99 1
81 100 1
81 104 1
81 105 1
81 106 1
81 107 1
81 111 1
81 112 1
81 113 1
81 114 1
81 118 1
81 119 1
81 120 1
81 121 1
81 125 1
81 126 1
81 127 1
81 128 1
81 132 1
81 133 1
81 134 1
81 135 1
81 139 1
81 140 1
81 141 1
81 142 1
81 146 1
81 147 1
81 148 1
81 149 1
81 153 1
81 154 1
81 155 1
81 156 1
81 160 1
81 161 1
81 162 1
81 163 1
81 167 1
81 168 1
81 169 1
81 170 1
81 174 1
81 175 1
81 176 1
81 177 1
81 181 1
81 182 1
81 183 1
81 184 1
81 188 1
81 189 1
81 190 1
81 191 1
81 195 1
81 196 1
81 197 1
81 198 1
82 84 1
82 85 1
82 86 1
82 87 1
82 91 1
82 92 1
82 93 1
82 94 1
82 98 1
82 99 1
82 100 1
82 101 1
82 105 1
82 106 1
82 107 1
82 108 1
82 112 1
82 113 1
82 114 1
82 115 1
82 119 1
82 120 1
82 121 1
82 122 1
82 126 1
82 127 1
82 128 1
82 129 1
82 133 1
82 134 1
82 135 1
82 136 1
82 140 1
82 141 1
82 142 1
82 143 1
82 147 1
82 148 1
82 149 1
82 150 1
82 154 1
82 155 1
82 156 1
82 157 1
82 161 1
82 162 1
82 163 1
82 164 1
82 168 1
82 169 1
82 170 1
82 171 1
82 175 1
82 176 1
82 177 1
82 178 1
82 182 1
82 183 1
82 184 1
82 185 1
82 189 1
82 190 1
82 191 1
82 192 1
82 196 1
82 197 1
82 198 1
82 199 1
83 85 1
83 86 1
83 87 1
83 88 1
83 92 1
83 93 1
83 94 1
83 95 1
83 99 1
83 100 1
83 101 1
83 102 1
83 106 1
83 107 1
83 108 1
83 109 1
83 113 1
83 114 1
83 115 1
83 116 1
83 120 1
83 121 1
83 122 1
83 123 1
83 127 1
83 128 1
83 129 1
83 130 1
83 134 1
83 135 1
83 136 1
83 137 1
83 141 1
83 142 1
83 143 1
83 144 1
83 148 1
83 149 1
83 150 1
83 151 1
83 155 1
83 156 1
83 157 1
83 158 1
83 162 1
83 163 1
83 164 1
83 165 1
83 169 1
83 170 1
83 171 1
83 172 1
83 176 1
83 177 1
83 178 1
83 179 1
83 183 1
83 184 1
83 185 1
83 186 1
83 190 1
83 191 1
83 192 1
83 193 1
83 197 1
83 198 1
83 199 1
83 200 1
84 86 1
84 87 1
84 88 1
84 89 1
84 93 1
84 94 1
84 95 1
84 96 1
84 100 1
84 101 1
84 102 1
84 103 1
84 107 1
84 108 1
84 109 1
84 110 1
84 114 1
84 115 1
84 116 1
84 117 1
84 121 1
84 122 1
84 123 1
84 124 1
84 128 1
84 129 1
84 130 1
84 131 1
84 135 1
84 136 1
84 137 1
84 138 1
84 142 1
84 143 1
84 144 1
84 145 1
84 149 1
84 150 1
84 151 1
84 152 1
84 156 1
84 157 1
84 158 1
84 159 1
84 163 1
84 164 1
84 165 1
84 166 1
84 170 1
84 171 1
84 172 1
84 173 1
84 177 1
84 178 1
84 179 1
84 180 1
84 184 1
84 185 1
84 186 1
84 187 1
84 191 1
84 192 1
84 193 1
84 194 1
84 198 1
84 199 1
84 200 1
85 87 1
85 88 1
85 89 1
85 90 1
85 94 1
85 95 1
85 96 1
85 97 1
85 101 1
85 102 1
85 103 1
85 104 1
85 108 1
85 109 1
85 110 1
85 111 1
85 115 1
85 116 1
85 117 1
85 118 1
85 122 1
85 123 1
85 124 1
85 125 1
85 129 1
85 130 1
85 131 1
85 132 1
85 136 1
85 137 1
85 138 1
85 139 1
85 143 1
85 144 1
85 145 1
85 146 1
85 150 1
85 151 1
85 152 1
85 153 1
85 157 1
85 158 1
85 159 1
85 160 1
85 164 1
85 165 1
85 166 1
85 167 1
85 171 1
85 172 1
85 173 1
85 174 1
85 178 1
85 179 1
85 180 1
85 181 1
85 185 1
85 186 1
85 187 1
85 188 1
85 192 1
85 193 1
85 194 1
85 195 1
85 199 1
85 200 1
86 88 1
86 89 1
86 90 1
86 91 1
86 95 1
86 96 1
86 97 1
86 98 1
86 102 1
86 103 1
86 104 1
86 105 1
86 109 1
86 110 1
86 111 1
86 112 1
86 116 1
86 117 1
86 118 1
86 119 1
86 123 1
86 124 1
86 125 1
86 126 1
86 130 1
86 131 1
86 132 1
86 133 1
86 137 1
86 138 1
86 139 1
86 140 1
86 144 1
86 145 1
86 146 1
86 147 1
86 151 1
86 152 1
86 153 1
86 154 1
86 158 1
86 159 1
86 160 1
86 161 1
86 165 1
86 166 1
86 167 1
86 168 1
86 172 1
86 173 1
86 174 1
86 175 1
86 179 1
86 180 1
86 181 1
86 182 1
86 186 1
86 187 1
86 188 1
86 189 1
86 193 1
86 194 1
86 195 1
86 196 1
86 200 1
87 89 1
87 90 1
87 91 1
87 92 1
87 96 1
87 97 1
87 98 1
87 99 1
87 103 1
87 104 1
87 105 1
87 106 1
87 110 1
87 111 1
87 112 1
87 113 1
87 117 1
87 118 1
87 119 1
87 120 1
87 124 1
87 125 1
87 126 1
87 127 1
87 131 1
87 132 1
87 133 1
87 134 1
87 138 1
87 139 1
87 140 1
87 141 1
87 145 1
87 146 1
87 147 1
87 148 1
87 152 1
87 153 1
87 154 1
87 155 1
87 159 1
87 160 1
87 161 1
87 162 1
87 166 1
87 167 1
87 168 1
87 169 1
87 173 1
87 174 1
87 175 1
87 176 1
87 180 1
87 181 1
87 182 1
87 183 1
87 187 1
87 188 1
87 189 1
87 190 1
87 194 1
87 195 1
87 196 1
87 197 1
88 90 1
88 91 1
88 92 1
88 93 1
88 97 1
88 98 1
88 99 1
88 100 1
88 104 1
88 105 1
88 106 1
88 107 1
88 111 1
88 112 1
88 113 1
88 114 1
88 118 1
88 119 1
88 120 1
88 121 1
88 125 1
88 126 1
88 127 1
88 128 1
88 132 1
88 133 1
88 134 1
88 135 1
88 139 1
88 140 1
88 141 1
88 142 1
88 146 1
88 147 1
88 148 1
88 149 1
88 153 1
88 154 1
88 155 1
88 156 1
88 160 1
88 161 1
88 162 1
88 163 1
88 167 1
88 168 1
88 169 1
88 170 1
88 174 1
88 175 1
88 176 1
88 177 1
88 181 1
88 182 1
88 183 1
88 184 1
88 188 1
88 189 1
88 190 1
88 191 1
88 195 1
88 196 1
88 197 1
88 198 1
89 91 1
89 92 1
89 93 1
89 94 1
89 98 1
89 99 1
89 100 1
89 101 1
89 105 1
89 106 1
89 107 1
89 108 1
89 112 1
89 113 1
89 114 1
89 115 1
89 119 1
89 120 1
89 121 1
89 122 1
89 126 1
89 127 1
89 128 1
89 129 1
89 133 1
89 134 1
89 135 1
89 136 1
89 140 1
89 141 1
89 142 1
89 143 1
89 147 1
89 148 1
89 149 1
89 150 1
89 154 1
89 155 1
89 156 1
89 157 1
89 161 1
89 162 1
89 163 1
89 164 1
89 168 1
89 169 1
89 170 1
89 171 1
89 175 1
89 176 1
89 177 1
89 178 1
89 182 1
89 183 1
89 184 1
89 185 1
89 189 1
89 190 1
89 191 1
89 192 1
89 196 1
89 197 1
89 198 1
89 199 1
90 92 1
90 93 1
90 94 1
90 95 1
90 99 1
90 100 1
90 101 1
90 102 1
90 106 1
90 107 1
90 108 1
90 109 1
90 113 1
90 114 1
90 115 1
90 116 1
90 120 1
90 121 1
90 122 1
90 123 1
90 127 1
90 128 1
90 129 1
90 130 1
90 134 1
90 135 1
90 136 1
90 137 1
90 141 1
90 142 1
90 143 1
90 144 1
90 148 1
90 149 1
90 150 1
90 151 1
90 155 1
90 156 1
90 157 1
90 158 1
90 162 1
90 163 1
90 164 1
90 165 1
90 169 1
90 170 1
90 171 1
90 172 1
90 176 1
90 177 1
90 178 1
90 179 1
90 183 1
90 184 1
90 185 1
90 186 1
90 190 1
90 191 1
90 192 1
90 193 1
90 197 1
90 198 1
90 199 1
90 200 1
91 93 1
91 94 1
91 95 1
91 96 1
91 100 1
91 101 1
91 102 1
91 103 1
91 107 1
91 108 1
91 109 1
91 110 1
91 114 1
91 115 1
91 116 1
91 117 1
91 121 1
91 122 1
91 123 1
91 124 1
91 128 1
91 129 1
91 130 1
91 131 1
91 135 1
91 136 1
91 137 1
91 138 1
91 142 1
91 143 1
91 144 1
91 145 1
91 149 1
91 150 1
91 151 1
91 152 1
91 156 1
91 157 1
91 158 1
91 159 1
91 163 1
91 164 1
91 165 1
91 166 1
91 170 1
91 171 1
91 172 1
91 173 1
91 177 1
91 178 1
91 179 1
91 180 1
91 184 1
91 185 1
91 186 1
91 187 1
91 191 1
91 192 1
91 193 1
91 194 1
91 198 1
91 199 1
91 200 1
92 94 1
92 95 1
92 96 1
92 97 1
92 101 1
92 102 1
92 103 1
92 104 1
92 108 1
92 109 1
92 110 1
92 111 1
92 115 1
92 116 1
92 117 1
92 118 1
92 122 1
92 123 1
92 124 1
92 125 1
92 129 1
92 130 1
92 131 1
92 132 1
92 136 1
92 137 1
92 138 1
92 139 1
92 143 1
92 144 1
92 145 1
92 146 1
92 150 1
92 151 1
92 152 1
92 153 1
92 157 1
92 158 1
92 159 1
92 160 1
92 164 1
92 165 1
92 166 1
92 167 1
92 171 1
92 172 1
92 173 1
92 174 1
92 178 1
92 179 1
92 180 1
92 181 1
92 185 1
92 186 1
92 187 1
92 188 1
92 192 1
92 193 1
92 194 1
92 195 1
92 199 1
92 200 1
93 95 1
93 96 1
93 97 1
93 98 1
93 102 1
93 103 1
93 104 1
93 105 1
93 109 1
93 110 1
93 111 1
93 112 1
93 116 1
93 117 1
93 118 1
93 119 1
93 123 1
93 124 1
93 125 1
93 126 1
93 130 1
93 131 1
93 132 1
93 133 1
93 137 1
93 138 1
93 139 1
93 140 1
93 144 1
93 145 1
93 146 1
93 147 1
93 151 1
93 152 1
93 153 1
93 154 1
93 158 1
93 159 1
93 160 1
93 161 1
93 165 1
93 166 1
93 167 1
93 168 1
93 172 1
93 173 1
93 174 1
93 175 1
93 179 1
93 180 1
93 181 1
93 182 1
93 186 1
93 187 1
93 188 1
93 189 1
93 193 1
93 194 1
93 195 1
93 196 1
93 200 1
94 96 1
94 97 1
94 98 1
94 99 1
94 103 1
94 104 1
94 105 1
94 106 1
94 110 1
94 111 1
94 112 1
94 113 1
94 117 1
94 118 1
94 119 1
94 120 1
94 124 1
94 125 1
94 126 1
94 127 1
94 131 1
94 132 1
94 133 1
94 134 1
94 138 1
94 139 1
94 140 1
94 141 1
94 145 1
94 146 1
94 147 1
94 148 1
94 152 1
94 153 1
94 154 1
94 155 1
94 159 1
94 160 1
94 161 1
94 162 1
94 166 1
94 167 1
94 168 1
94 169 1
94 173 1
94 174 1
94 175 1
94 176 1
94 180 1
94 181 1
94 182 1
94 183 1
94 187 1
94 188 1
94 189 1
94 190 1
94 194 1
94 195 1
94 196 1
94 197 1
95 97 1
95 98 1
95 99 1
95 100 1
95 104 1
95 105 1
95 106 1
95 107 1
95 111 1
95 112 1
95 113 1
95 114 1
95 118 1
95 119 1
95 120 1
95 121 1
95 125 1
95 126 1
95 127 1
95 128 1
95 132 1
95 133 1
95 134 1
95 135 1
95 139 1
95 140 1
95 141 1
95 142 1
95 146 1
95 147 1
95 148 1
95 149 1
95 153 1
95 154 1
95 155 1
95 156 1
95 160 1
95 161 1
95 162 1
95 163 1
95 167 1
95 168 1
95 169 1
95 170 1
95 174 1
95 175 1
95 176 1
95 177 1
95 181 1
95 182 1
95 183 1
95 184 1
95 188 1
95 189 1
95 190 1
95 191 1
95 195 1
95 196 1
95 197 1
95 198 1
96 98 1
96 99 1
96 100 1
96 101 1
96 105 1
96 106 1
96 107 1
96 108 1
96 112 1
96 113 1
96 114 1
96 115 1
96 119 1
96 120 1
96 121 1
96 122 1
96 126 1
96 127 1
96 128 1
96 129 1
96 133 1
96 134 1
96 135 1
96 136 1
96 140 1
96 141 1
96 142 1
96 143 1
96 147 1
96 148 1
96 149 1
96 150 1
96 154 1
96 155 1
96 156 1
96 157 1
96 161 1
96 162 1
96 163 1
96 164 1
96 168 1
96 169 1
96 170 1
96 171 1
96 175 1
96 176 1
96 177 1
96 178 1
96 182 1
96 183 1
96 184 1
96 185 1
96 189 1
96 190 1
96 191 1
96 192 1
96 196 1
96 197 1
96 198 1
96 199 1
97 99 1
97 100 1
97 101 1
97 102 1
97 106 1
97 107 1
97 108 1
97 109 1
97 113 1
97 114 1
97 115 1
97 116 1
97 120 1
97 121 1
97 122 1
97 123 1
97 127 1
97 128 1
97 129 1
97 130 1
97 134 1
97 135 1
97 136 1
97 137 1
97 141 1
97 142 1
97 143 1
97 144 1
97 148 1
97 149 1
97 150 1
97 151 1
97 155 1
97 156 1
97 157 1
97 158 1
97 162 1
97 163 1
97 164 1
97 165 1
97 169 1
97 170 1
97 171 1
97 172 1
97 176 1
97 177 1
97 178 1
97 179 1
97 183 1
97 184 1
97 185 1
97 186 1
97 190 1
97 191 1
97 192 1
97 193 1
97 197 1
97 198 1
97 199 1
97 200 1
98 100 1
98 101 1
98 102 1
98 103 1
98 107 1
98 108 1
98 109 1
98 110 1
98 114 1
98 115 1
98 116 1
98 117 1
98 121 1
98 122 1
98 123 1
98 124 1
98 128 1
98 129 1
98 130 1
98 131 1
98 135 1
98 136 1
98 137 1
98 138 1
98 142 1
98 143 1
98 144 1
98 145 1
98 149 1
98 150 1
98 151 1
98 152 1
98 156 1
98 157 1
98 158 1
98 159 1
98 163 1
98 164 1
98 165 1
98 166 1
98 170 1
98 171 1
98 172 1
98 173 1
98 177 1
98 178 1
98 179 1
98 180 1
98 184 1
98 185 1
98 186 1
98 187 1
98 191 1
98 192 1
98 193 1
98 194 1
98 198 1
98 199 1
98 200 1
99 101 1
99 102 1
99 103 1
99 104 1
99 108 1
99 109 1
99 110 1
99 111 1
99 115 1
99 116 1
99 117 1
99 118 1
99 122 1
99 123 1
99 124 1
99 125 1
99 129 1
99 130 1
99 131 1
99 132 1
99 136 1
99 137 1
99 138 1
99 139 1
99 143 1
99 144 1
99 145 1
99 146 1
99 150 1
99 151 1
99 152 1
99 153 1
99 157 1
99 158 1
99 159 1
99 160 1
99 164 1
99 165 1
99 166 1
99 167 1
99 171 1
99 172 1
99 173 1
99 174 1
99 178 1
99 179 1
99 180 1
99 181 1
99 185 1
99 186 1
99 187 1
99 188 1
99 192 1
99 193 1
99 194 1
99 195 1
99 199 1
99 200 1
100 102 1
100 103 1
100 104 1
100 105 1
100 109 1
100 110 1
100 111 1
100 112 1
100 116 1
100 117 1
100 118 1
100 119 1
100 123 1
100 124 1
100 125 1
100 126 1
100 130 1
100 131 1
100 132 1
100 133 1
100 137 1
100 138 1
100 139 1
100 140 1
100 144 1
100 145 1
100 146 1
100 147 1
100 151 1
100 152 1
100 153 1
100 154 1
100 158 1
100 159 1
100 160 1
100 161 1
100 165 1
100 166 1
100 167 1
100 168 1
100 172 1
100 173 1
100 174 1
100 175 1
100 179 1
100 180 1
100 181 1
100 182 1
100 186 1
100 187 1
100 188 1
100 189 1
100 193 1
100 194 1
100 195 1
100 196 1
100 200 1
101 103 1
101 104 1
101 105 1
101 106 1
101 110 1
101 111 1
101 112 1
101 113 1
101 117 1
101 118 1
101 119 1
101 120 1
101 124 1
101 125 1
101 126 1
101 127 1
101 131 1
101 132 1
101 133 1
101 134 1
101 138 1
101 139 1
101 140 1
101 141 1
101 145 1
101 146 1
101 147 1
101 148 1
101 152 1
101 153 1
101 154 1
101 155 1
101 159 1
101 160 1
101 161 1
101 162 1
101 166 1
101 167 1
101 168 1
101 169 1
101 173 1
101 174 1
101 175 1
101 176 1
101 180 1
101 181 1
101 182 1
101 183 1
101 187 1
101 188 1
101 189 1
101 190 1
101 194 1
101 195 1
101 196 1
101 197 1
102 104 1
102 105 1
102 106 1
102 107 1
102 111 1
102 112 1
102 113 1
102 114 1
102 118 1
102 119 1
102 120 1
102 121 1
102 125 1
102 126 1
102 127 1
102 128 1
102 132 1
102 133 1
102 134 1
102 135 1
102 139 1
102 140 1
102 141 1
102 142 1
102 146 1
102 147 1
102 148 1
102 149 1
102 153 1
102 154 1
102 155 1
102 156 1
102 160 1
102 161 1
102 162 1
102 163 1
102 167 1
102 168 1
102 169 1
102 170 1
102 174 1
102 175 1
102 176 1
102 177 1
102 181 1
102 182 1
102 183 1
102 184 1
102 188 1
102 189 1
102 190 1
102 191 1
102 195 1
102 196 1
102 197 1
102 198 1
103 105 1
103 106 1
103 107 1
103 108 1
103 112 1
103 113 1
103 114 1
103 115 1
103 119 1
103 120 1
103 121 1
103 122 1
103 126 1
103 127 1
103 128 1
103 129 1
103 133 1
103 134 1
103 135 1
103 136 1
103 140 1
103 141 1
103 142 1
103 143 1
103 147 1
103 148 1
103 149 1
103 150 1
103 154 1
103 155 1
103 156 1
103 157 1
103 161 1
103 162 1
103 163 1
103 164 1
103 168 1
103 169 1
103 170 1
103 171 1
103 175 1
103 176 1
103 177 1
103 178 1
103 182 1
103 183 1
103 184 1
103 185 1
103 189 1
103 190 1
103 191 1
103 192 1
103 196 1
103 197 1
103 198 1
103 199 1
104 106 1
104 107 1
104 108 1
104 109 1
104 113 1
104 114 1
104 115 1
104 116 1
104 120 1
104 121 1
104 122 1
104 123 1
104 127 1
104 128 1
104 129 1
104 130 1
104 134 1
104 135 1
104 136 1
104 137 1
104 141 1
104 142 1
104 143 1
104 144 1
104 148 1
104 149 1
104 150 1
104 151 1
104 155 1
104 156 1
104 157 1
104 158 1
104 162 1
104 163 1
104 164 1
104 165 1
104 169 1
104 170 1
104 171 1
104 172 1
104 176 1
104 177 1
104 178 1
104 179 1
104 183 1
104 184 1
104 185 1
104 186 1
104 190 1
104 191 1
104 192 1
104 193 1
104 197 1
104 198 1
104 199 1
104 200 1
105 107 1
105 108 1
105 109 1
105 110 1
105 114 1
105 115 1
105 116 1
105 117 1
105 121 1
105 122 1
105 123 1
105 124 1
105 128 1
105 129 1
105 130 1
105 131 1
105 135 1
105 136 1
105 137 1
105 138 1
105 142 1
105 143 1
105 144 1
105 145 1
105 149 1
105 150 1
105 151 1
105 152 1
105 156 1
105 157 1
105 158 1
105 159 1
105 163 1
105 164 1
105 165 1
105 166 1
105 170 1
105 171 1
105 172 1
105 173 1
105 177 1
105 178 1
105 179 1
105 180 1
105 184 1
105 185 1
105 186 1
105 187 1
105 191 1
105 192 1
105 193 1
105 194 1
105 198 1
105 199 1
105 200 1
106 108 1
106 109 1
106 110 1
106 111 1
106 115 1
106 116 1
106 117 1
106 118 1
106 122 1
106 123 1
106 124 1
106 125 1
106 129 1
106 130 1
106 131 1
106 132 1
106 136 1
106 137 1
106 138 1
106 139 1
106 143 1
106 144 1
106 145 1
106 146 1
106 150 1
106 151 1
106 152 1
106 153 1
106 157 1
106 158 1
106 159 1
106 160 1
106 164 1
106 165 1
106 166 1
106 167 1
106 171 1
106 172 1
106 173 1
106 174 1
106 178 1
106 179 1
106 180 1
106 181 1
106 185 1
106 186 1
106 187 1
106 188 1
106 192 1
106 193 1
106 194 1
106 195 1
106 199 1
106 200 1
107 109 1
107 110 1
107 111 1
107 112 1
107 116 1
107 117 1
107 118 1
107 119 1
107 123 1
107 124 1
107 125 1
107 126 1
107 130 1
107 131 1
107 132 1
107 133 1
107 137 1
107 138 1
107 139 1
107 140 1
107 144 1
107 145 1
107 146 1
107 147 1
107 151 1
107 152 1
107 153 1
107 154 1
107 158 1
107 159 1
107 160 1
107 161 1
107 165 1
107 166 1
107 167 1
107 168 1
107 172 1
107 173 1
107 174 1
107 175 1
107 179 1
107 180 1
107 181 1
107 182 1
107 186 1
107 187 1
107 188 1
107 189 1
107 193 1
107 194 1
107 195 1
107 196 1
107 200 1
108 110 1
108 111 1
108 112 1
108 113 1
108 117 1
108 118 1
108 119 1
108 120 1
108 124 1
108 125 1
108 126 1
108 127 1
108 131 1
108 132 1
108 133 1
108 134 1
108 138 1
108 139 1
108 140 1
108 141 1
108 145 1
108 146 1
108 147 1
108 148 1
108 152 1
108 153 1
108 154 1
108 155 1
108 159 1
108 160 1
108 161 1
108 162 1
108 166 1
108 167 1
108 168 1
108 169 1
108 173 1
108 174 1
108 175 1
108 176 1
108 180 1
108 181 1
108 182 1
108 183 1
108 187 1
108 188 1
108 189 1
108 190 1
108 194 1
108 195 1
108 196 1
108 197 1
109 111 1
109 112 1
109 113 1
109 114 1
109 118 1
109 119 1
109 120 1
109 121 1
109 125 1
109 126 1
109 127 1
109 128 1
109 132 1
109 133 1
109 134 1
109 135 1
109 139 1
109 140 1
109 141 1
109 142 1
109 146 1
109 147 1
109 148 1
109 149 1
109 153 1
109 154 1
109 155 1
109 156 1
109 160 1
109 161 1
109 162 1
109 163 1
109 167 1
109 168 1
109 169 1
109 170 1
109 174 1
109 175 1
109 176 1
109 177 1
109 181 1
109 182 1
109 183 1
109 184 1
109 188 1
109 189 1
109 190 1
109 191 1
109 195 1
109 196 1
109 197 1
109 198 1
110 112 1
110 113 1
110 114 1
110 115 1
110 119 1
110 120 1
110 121 1
110 122 1
110 126 1
110 127 1
110 128 1
110 129 1
110 133 1
110 134 1
110 135 1
110 136 1
110 140 1
110 141 1
110 142 1
110 143 1
110 147 1
110 148 1
110 149 1
110 150 1
110 154 1
110 155 1
110 156 1
110 157 1
110 161 1
110 162 1
110 163 1
110 164 1
110 168 1
110 169 1
110 170 1
110 171 1
110 175 1
110 176 1
110 177 1
110 178 1
110 182 1
110 183 1
110 184 1
110 185 1
110 189 1
110 190 1
110 191 1
110 192 1
110 196 1
110 197 1
110 198 1
110 199 1
111 113 1
111 114 1
111 115 1
111 116 1
111 120 1
111 121 1
111 122 1
111 123 1
111 127 1
111 128 1
111 129 1
111 130 1
111 134 1
111 135 1
111 136 1
111 137 1
111 141 1
111 142 1
111 143 1
111 144 1
111 148 1
111 149 1
111 150 1
111 151 1
111 155 1
111 156 1
111 157 1
111 158 1
111 162 1
111 163 1
111 164 1
111 165 1
111 169 1
111 170 1
111 171 1
111 172 1
111 176 1
111 177 1
111 178 1
111 179 1
111 183 1
111 184 1
111 185 1
111 186 1
111 190 1
111 191 1
111 192 1
111 193 1
111 197 1
111 198 1
111 199 1
111 200 1
112 114 1
112 115 1
112 116 1
112 117 1
112 121 1
112 122 1
112 123 1
112 124 1
112 128 1
112 129 1
112 130 1
112 131 1
112 135 1
112 136 1
112 137 1
112 138 1
112 142 1
112 143 1
112 144 1
112 145 1
112 149 1
112 150 1
112 151 1
112 152 1
112 156 1
112 157 1
112 158 1
112 159 1
112 163 1
112 164 1
112 165 1
112 166 1
112 170 1
112 171 1
112 172 1
112 173 1
112 177 1
112 178 1
112 179 1
112 180 1
112 184 1
112 185 1
112 186 1
112 187 1
112 191 1
112 192 1
112 193 1
112 194 1
112 198 1
112 199 1
112 200 1
113 115 1
113 116 1
113 117 1
113 118 1
113 122 1
113 123 1
113 124 1
113 125 1
113 129 1
113 130 1
113 131 1
113 132 1
113 136 1
113 137 1
113 138 1
113 139 1
113 143 1
113 144 1
113 145 1
113 146 1
113 150 1
113 151 1
113 152 1
113 153 1
113 157 1
113 158 1
113 159 1
113 160 1
113 164 1
113 165 1
113 166 1
113 167 1
113 171 1
113 172 1
113 173 1
113 174 1
113 178 1
113 179 1
113 180 1
113 181 1
113 185 1
113 186 1
113 187 1
113 188 1
113 192 1
113 193 1
113 194 1
113 195 1
113 199 1
113 200 1
114 116 1
114 117 1
114 118 1
114 119 1
114 123 1
114 124 1
114 125 1
114 126 1
114 130 1
114 131 1
114 132 1
114 133 1
114 137 1
114 138 1
114 139 1
114 140 1
114 144 1
114 145 1
114 146 1
114 147 1
114 151 1
114 152 1
114 153 1
114 154 1
114 158 1
114 159 1
114 160 1
114 161 1
114 165 1
114 166 1
114 167 1
114 168 1
114 172 1
114 173 1
114 174 1
114 175 1
114 179 1
114 180 1
114 181 1
114 182 1
114 186 1
114 187 1
114 188 1
114 189 1
114 193 1
114 194 1
114 195 1
114 196 1
114 200 1
115 117 1
115 118 1
115 119 1
115 120 1
115 124 1
115 125 1
115 126 1
115 127 1
115 131 1
115 132 1
115 133 1
115 134 1
115 138 1
115 139 1
115 140 1
115 141 1
115 145 1
115 146 1
115 147 1
115 148 1
115 152 1
115 153 1
115 154 1
115 155 1
115 159 1
115 160 1
115 161 1
115 162 1
115 166 1
115 167 1
115 168 1
115 169 1
115 173 1
115 174 1
115 175 1
115 176 1
115 180 1
115 181 1
115 182 1
115 183 1
115 187 1
115 188 1
115 189 1
115 190 1
115 194 1
115 195 1
115 196 1
115 197 1
116 118 1
116 119 1
116 120 1
116 121 1
116 125 1
116 126 1
116 127 1
116 128 1
116 132 1
116 133 1
116 134 1
116 135 1
116 139 1
116 140 1
116 141 1
116 142 1
116 146 1
116 147 1
116 148 1
116 149 1
116 153 1
116 154 1
116 155 1
116 156 1
116 160 1
116 161 1
116 162 1
116 163 1
116 167 1
116 168 1
116 169 1
116 170 1
116 174 1
116 175 1
116 176 1
116 177 1
116 181 1
116 182 1
116 183 1
116 184 1
116 188 1
116 189 1
116 190 1
116 191 1
116 195 1
116 196 1
116 197 1
116 198 1
117 119 1
117 120 1
117 121 1
117 122 1
117 126 1
117 127 1
117 128 1
117 129 1
117 133 1
117 134 1
117 135 1
117 136 1
117 140 1
117 141 1
117 142 1
117 143 1
117 147 1
117 148 1
117 149 1
117 150 1
117 154 1
117 155 1
117 156 1
117 157 1
117 161 1
117 162 1
117 163 1
117 164 1
117 168 1
117 169 1
117 170 1
117 171 1
117 175 1
117 176 1
117 177 1
117 178 1
117 182 1
117 183 1
117 184 1
117 185 1
117 189 1
117 190 1
117 191 1
117 192 1
117 196 1
117 197 1
117 198 1
117 199 1
118 120 1
118 121 1
118 122 1
118 123 1
118 127 1
118 128 1
118 129 1
118 130 1
118 134 1
118 135 1
118 136 1
118 137 1
118 141 1
118 142 1
118 143 1
118 144 1
118 148 1
118 149 1
118 150 1
118 151 1
118 155 1
118 156 1
118 157 1
118 158 1
118 162 1
118 163 1
118 164 1
118 165 1
118 169 1
118 170 1
118 171 1
118 172 1
118 176 1
118 177 1
118 178 1
118 179 1
118 183 1
118 184 1
118 185 1
118 186 1
118 190 1
118 191 1
118 192 1
118 193 1
118 197 1
118 198 1
118 199 1
118 200 1
119 121 1
119 122 1
119 123 1
119 124 1
119 128 1
119 129 1
119 130 1
119 131 1
119 135 1
119 136 1
119 137 1
119 138 1
119 142 1
119 143 1
119 144 1
119 145 1
119 149 1
119 150 1
119 151 1
119 152 1
119 156 1
119 157 1
119 158 1
119 159 1
119 163 1
119 164 1
119 165 1
119 166 1
119 170 1
119 171 1
119 172 1
119 173 1
119 177 1
119 178 1
119 179 1
119 180 1
119 184 1
119 185 1
119 186 1
119 187 1
119 191 1
119 192 1
119 193 1
119 194 1
119 198 1
119 199 1
119 200 1
120 122 1
120 123 1
120 124 1
120 125 1
120 129 1
120 130 1
120 131 1
120 132 1
120 136 1
120 137 1
120 138 1
120 139 1
120 143 1
120 144 1
120 145 1
120 146 1
120 150 1
120 151 1
120 152 1
120 153 1
120 157 1
120 158 1
120 159 1
120 160 1
120 164 1
120 165 1
120 166 1
120 167 1
120 171 1
120 172 1
120 173 1
120 174 1
120 178 1
120 179 1
120 180 1
120 181 1
120 185 1
120 186 1
120 187 1
120 188 1
120 192 1
120 193 1
120 194 1
120 195 1
120 199 1
120 200 1
121 123 1
121 124 1
121 125 1
121 126 1
121 130 1
121 131 1
121 132 1
121 133 1
121 137 1
121 138 1
121 139 1
121 140 1
121 144 1
121 145 1
121 146 1
121 147 1
121 151 1
121 152 1
121 153 1
121 154 1
121 158 1
121 159 1
121 160 1
121 161 1
121 165 1
121 166 1
121 167 1
121 168 1
121 172 1
121 173 1
121 174 1
121 175 1
121 179 1
121 180 1
121 181 1
121 182 1
121 186 1
121 187 1
121 188 1
121 189 1
121 193 1
121 194 1
121 195 1
121 196 1
121 200 1
122 124 1
122 125 1
122 126 1
122 127 1
122 131 1
122 132 1
122 133 1
122 134 1
122 138 1
122 139 1
122 140 1
122 141 1
122 145 1
122 146 1
122 147 1
122 148 1
122 152 1
122 153 1
122 154 1
122 155 1
122 159 1
122 160 1
122 161 1
122 162 1
122 166 1
122 167 1
122 168 1
122 169 1
122 173 1
122 174 1
122 175 1
122 176 1
122 180 1
122 181 1
122 182 1
122 183 1
122 187 1
122 188 1
122 189 1
122 190 1
122 194 1
122 195 1
122 196 1
122 197 1
123 125 1
123 126 1
123 127 1
123 128 1
123 132 1
123 133 1
123 134 1
123 135 1
123 139 1
123 140 1
123 141 1
123 142 1
123 146 1
123 147 1
123 148 1
123 149 1
123 153 1
123 154 1
123 155 1
123 156 1
123 160 1
123 161 1
123 162 1
123 163 1
123 167 1
123 168 1
123 169 1
123 170 1
123 174 1
123 175 1
123 176 1
123 177 1
123 181 1
123 182 1
123 183 1
123 184 1
123 188 1
123 189 1
123 190 1
123 191 1
123 195 1
123 196 1
123 197 1
123 198 1
124 126 1
124 127 1
124 128 1
124 129 1
124 133 1
124 134 1
124 135 1
124 136 1
124 140 1
124 141 1
124 142 1
124 143 1
124 147 1
124 148 1
124 149 1
124 150 1
124 154 1
124 155 1
124 156 1
124 157 1
124 161 1
124 162 1
124 163 1
124 164 1
124 168 1
124 169 1
124 170 1
124 171 1
124 175 1
124 176 1
124 177 1
124 178 1
124 182 1
124 183 1
124 184 1
124 185 1
124 189 1
124 190 1
124 191 1
124 192 1
124 196 1
124 197 1
124 198 1
124 199 1
125 127 1
125 128 1
125 129 1
125 130 1
125 134 1
125 135 1
125 136 1
125 137 1
125 141 1
125 142 1
125 143 1
125 144 1
125 148 1
125 149 1
125 150 1
125 151 1
125 155 1
125 156 1
125 157 1
125 158 1
125 162 1
125 163 1
125 164 1
125 165 1
125 169 1
125 170 1
125 171 1
125 172 1
125 176 1
125 177 1
125 178 1
125 179 1
125 183 1
125 184 1
125 185 1
125 186 1
125 190 1
125 191 1
125 192 1
125 193 1
125 197 1
125 198 1
125 199 1
125 200 1
126 128 1
126 129 1
126 130 1
126 131 1
126 135 1
126 136 1
126 137 1
126 138 1
126 142 1
126 143 1
126 144 1
126 145 1
126 149 1
126 150 1
126 151 1
126 152 1
126 156 1
126 157 1
126 158 1
126 159 1
126 163 1
126 164 1
126 165 1
126 166 1
126 170 1
126 171 1
126 172 1
126 173 1
126 177 1
126 178 1
126 179 1
126 180 1
126 184 1
126 185 1
126 186 1
126 187 1
126 191 1
126 192 1
126 193 1
126 194 1
126 198 1
126 199 1
126 200 1
127 129 1
127 130 1
127 131 1
127 132 1
127 136 1
127 137 1
127 138 1
127 139 1
127 143 1
127 144 1
127 145 1
127 146 1
127 150 1
127 151 1
127 152 1
127 153 1
127 157 1
127 158 1
127 159 1
127 160 1
127 164 1
127 165 1
127 166 1
127 167 1
127 171 1
127 172 1
127 173 1
127 174 1
127 178 1
127 179 1
127 180 1
127 181 1
127 185 1
127 186 1
127 187 1
127 188 1
127 192 1
127 193 1
127 194 1
127 195 1
127 199 1
127 200 1
128 130 1
128 131 1
128 132 1
128 133 1
128 137 1
128 138 1
128 139 1
128 140 1
128 144 1
128 145 1
128 146 1
128 147 1
128 151 1
128 152 1
128 153 1
128 154 1
128 158 1
128 159 1
128 160 1
128 161 1
128 165 1
128 166 1
128 167 1
128 168 1
128 172 1
128 173 1
128 174 1
128 175 1
128 179 1
128 180 1
128 181 1
128 182 1
128 186 1
128 187 1
128 188 1
128 189 1
128 193 1
128 194 1
128 195 1
128 196 1
128 200 1
129 131 1
129 132 1
129 133 1
129 134 1
129 138 1
129 139 1
129 140 1
129 141 1
129 145 1
129 146 1
129 147 1
129 148 1
129 152 1
129 153 1
129 154 1
129 155 1
129 159 1
129 160 1
129 161 1
129 162 1
129 166 1
129 167 1
129 168 1
129 169 1
129 173 1
129 174 1
129 175 1
129 176 1
129 180 1
129 181 1
129 182 1
129 183 1
129 187 1
129 188 1
129 189 1
129 190 1
129 194 1
129 195 1
129 196 1
129 197 1
130 132 1
130 133 1
130 134 1
130 135 1
130 139 1
130 140 1
130 141 1
130 142 1
130 146 1
130 147 1
130 148 1
130 149 1
130 153 1
130 154 1
130 155 1
130 156 1
130 160 1
130 161 1
130 162 1
130 163 1
130 167 1
130 168 1
130 169 1
130 170 1
130 174 1
130 175 1
130 176 1
130 177 1
130 181 1
130 182 1
130 183 1
130 184 1
130 188 1
130 189 1
130 190 1
130 191 1
130 195 1
130 196 1
130 197 1
130 198 1
131 133 1
131 134 1
131 135 1
131 136 1
131 140 1
131 141 1
131 142 1
131 143 1
131 147 1
131 148 1
131 149 1
131 150 1
131 154 1
131 155 1
131 156 1
131 157 1
131 161 1
131 162 1
131 163 1
131 164 1
131 168 1
131 169 1
131 170 1
131 171 1
131 175 1
131 176 1
131 177 1
131 178 1
131 182 1
131 183 1
131 184 1
131 185 1
131 189 1
131 190 1
131 191 1
131 192 1
131 196 1
131 197 1
131 198 1
131 199 1
132 134 1
132 135 1
132 136 1
132 137 1
132 141 1
132 142 1
132 143 1
132 144 1
132 148 1
132 149 1
132 150 1
132 151 1
132 155 1
132 156 1
132 157 1
132 158 1
132 162 1
132 163 1
132 164 1
132 165 1
132 169 1
132 170 1
132 171 1
132 172 1
132 176 1
132 177 1
132 178 1
132 179 1
132 183 1
132 184 1
132 185 1
132 186 1
132 190 1
132 191 1
132 192 1
132 193 1
132 197 1
132 198 1
132 199 1
132 200 1
133 135 1
133 136 1
133 137 1
133 138 1
133 142 1
133 143 1
133 144 1
133 145 1
133 149 1
133 150 1
133 151 1
133 152 1
133 156 1
133 157 1
133 158 1
133 159 1
133 163 1
133 164 1
133 165 1
133 166 1
133 170 1
133 171 1
133 172 1
133 173 1
133 177 1
133 178 1
133 179 1
133 180 1
133 184 1
133 185 1
133 186 1
133 187 1
133 191 1
133 192 1
133 193 1
133 194 1
133 198 1
133 199 1
133 200 1
134 136 1
134 137 1
134 138 1
134 139 1
134 143 1
134 144 1
134 145 1
134 146 1
134 150 1
134 151 1
134 152 1
134 153 1
134 157 1
134 158 1
134 159 1
134 160 1
134 164 1
134 165 1
134 166 1
134 167 1
134 171 1
134 172 1
134 173 1
134 174 1
134 178 1
134 179 1
134 180 1
134 181 1
134 185 1
134 186 1
134 187 1
134 188 1
134 192 1
134 193 1
134 194 1
134 195 1
134 199 1
134 200 1
135 137 1
135 138 1
135 139 1
135 140 1
135 144 1
135 145 1
135 146 1
135 147 1
135 151 1
135 152 1
135 153 1
135 154 1
135 158 1
135 159 1
135 160 1
135 161 1
135 165 1
135 166 1
135 167 1
135 168 1
135 172 1
135 173 1
135 174 1
135 175 1
135 179 1
135 180 1
135 181 1
135 182 1
135 186 1
135 187 1
135 188 1
135 189 1
135 193 1
135 194 1
135 195 1
135 196 1
135 200 1
136 138 1
136 139 1
136 140 1
136 141 1
136 145 1
136 146 1
136 147 1
136 148 1
136 152 1
136 153 1
136 154 1
136 155 1
136 159 1
136 160 1
136 161 1
136 162 1
136 166 1
136 167 1
136 168 1
136 169 1
136 173 1
136 174 1
136 175 1
136 176 1
136 180 1
136 181 1
136 182 1
136 183 1
136 187 1
136 188 1
136 189 1
136 190 1
136 194 1
136 195 1
136 196 1
136 197 1
137 139 1
137 140 1
137 141 1
137 142 1
137 146 1
137 147 1
137 148 1
137 149 1
137 153 1
137 154 1
137 155 1
137 156 1
137 160 1
137 161 1
137 162 1
137 163 1
137 167 1
137 168 1
137 169 1
137 170 1
137 174 1
137 175 1
137 176 1
137 177 1
137 181 1
137 182 1
137 183 1
137 184 1
137 188 1
137 189 1
137 190 1
137 191 1
137 195 1
137 196 1
137 197 1
137 198 1
138 140 1
138 141 1
138 142 1
138 143 1
138 147 1
138 148 1
138 149 1
138 150 1
138 154 1
138 155 1
138 156 1
138 157 1
138 161 1
138 162 1
138 163 1
138 164 1
138 168 1
138 169 1
138 170 1
138 171 1
138 175 1
138 176 1
138 177 1
138 178 1
138 182 1
138 183 1
138 184 1
138 185 1
138 189 1
138 190 1
138 191 1
138 192 1
138 196 1
138 197 1
138 198 1
138 199 1
139 141 1
139 142 1
139 143 1
139 144 1
139 148 1
139 149 1
139 150 1
139 151 1
139 155 1
139 156 1
139 157 1
139 158 1
139 162 1
139 163 1
139 164 1
139 165 1
139 169 1
139 170 1
139 171 1
139 172 1
139 176 1
139 177 1
139 178 1
139 179 1
139 183 1
139 184 1
139 185 1
139 186 1
139 190 1
139 191 1
139 192 1
139 193 1
139 197 1
139 198 1
139 199 1
139 200 1
140 142 1
140 143 1
140 144 1
140 145 1
140 149 1
140 150 1
140 151 1
140 152 1
140 156 1
140 157 1
140 158 1
140 159 1
140 163 1
140 164 1
140 165 1
140 166 1
140 170 1
140 171 1
140 172 1
140 173 1
140 177 1
140 178 1
140 179 1
140 180 1
140 184 1
140 185 1
140 186 1
140 187 1
140 191 1
140 192 1
140 193 1
140 194 1
140 198 1
140 199 1
140 200 1
141 143 1
141 144 1
141 145 1
141 146 1
141 150 1
141 151 1
141 152 1
141 153 1
141 157 1
141 158 1
141 159 1
141 160 1
141 164 1
141 165 1
141 166 1
141 167 1
141 171 1
141 172 1
141 173 1
141 174 1
141 178 1
141 179 1
141 180 1
141 181 1
141 185 1
141 186 1
141 187 1
141 188 1
141 192 1
141 193 1
141 194 1
141 195 1
141 199 1
141 200 1
142 144 1
142 145 1
142 146 1
142 147 1
142 151 1
142 152 1
142 153 1
142 154 1
142 158 1
142 159 1
142 160 1
142 161 1
142 165 1
142 166 1
142 167 1
142 168 1
142 172 1
142 173 1
142 174 1
142 175 1
142 179 1
142 180 1
142 181 1
142 182 1
142 186 1
142 187 1
142 188 1
142 189 1
142 193 1
142 194 1
142 195 1
142 196 1
142 200 1
143 145 1
143 146 1
143 147 1
143 148 1
143 152 1
143 153 1
143 154 1
143 155 1
143 159 1
143 160 1
143 161 1
143 162 1
143 166 1
143 167 1
143 168 1
143 169 1
143 173 1
143 174 1
143 175 1
143 176 1
143 180 1
143 181 1
143 182 1
143 183 1
143 187 1
143 188 1
143 189 1
143 190 1
143 194 1
143 195 1
143 196 1
143 197 1
144 146 1
144 147 1
144 148 1
144 149 1
144 153 1
144 154 1
144 155 1
144 156 1
144 160 1
144 161 1
144 162 1
144 163 1
144 167 1
144 168 1
144 169 1
144 170 1
144 174 1
144 175 1
144 176 1
144 177 1
144 181 1
144 182 1
144 183 1
144 184 1
144 188 1
144 189 1
144 190 1
144 191 1
144 195 1
144 196 1
144 197 1
144 198 1
145 147 1
145 148 1
145 149 1
145 150 1
145 154 1
145 155 1
145 156 1
145 157 1
145 161 1
145 162 1
145 163 1
145 164 1
145 168 1
145 169 1
145 170 1
145 171 1
145 175 1
145 176 1
145 177 1
145 178 1
145 182 1
145 183 1
145 184 1
145 185 1
145 189 1
145 190 1
145 191 1
145 192 1
145 196 1
145 197 1
145 198 1
145 199 1
146 148 1
146 149 1
146 150 1
146 151 1
146 155 1
146 156 1
146 157 1
146 158 1
146 162 1
146 163 1
146 164 1
146 165 1
146 169 1
146 170 1
146 171 1
146 172 1
146 176 1
146 177 1
146 178 1
146 179 1
146 183 1
146 184 1
146 185 1
146 186 1
146 190 1
146 191 1
146 192 1
146 193 1
146 197 1
146 198 1
146 199 1
146 200 1
147 149 1
147 150 1
147 151 1
147 152 1
147 156 1
147 157 1
147 158 1
147 159 1
147 163 1
147 164 1
147 165 1
147 166 1
147 170 1
147 171 1
147 172 1
147 173 1
147 177 1
147 178 1
147 179 1
147 180 1
147 184 1
147 185 1
147 186 1
147 187 1
147 191 1
147 192 1
147 193 1
147 194 1
147 198 1
147 199 1
147 200 1
148 150 1
148 151 1
148 152 1
148 153 1
148 157 1
148 158 1
148 159 1
148 160 1
148 164 1
148 165 1
148 166 1
148 167 1
148 171 1
148 172 1
148 173 1
148 174 1
148 178 1
148 179 1
148 180 1
148 181 1
148 185 1
148 186 1
148 187 1
148 188 1
148 192 1
148 193 1
148 194 1
148 195 1
148 199 1
148 200 1
149 151 1
149 152 1
149 153 1
149 154 1
149 158 1
149 159 1
149 160 1
149 161 1
149 165 1
149 166 1
149 167 1
149 168 1
149 172 1
149 173 1
149 174 1
149 175 1
149 179 1
149 180 1
149 181 1
149 182 1
149 186 1
149 187 1
149 188 1
149 189 1
149 193 1
149 194 1
149 195 1
149 196 1
149 200 1
150 152 1
150 153 1
150 154 1
150 155 1
150 159 1
150 160 1
150 161 1
150 162 1
150 166 1
150 167 1
150 168 1
150 169 1
150 173 1
150 174 1
150 175 1
150 176 1
150 180 1
150 181 1
150 182 1
150 183 1
150 187 1
150 188 1
150 189 1
150 190 1
150 194 1
150 195 1
150 196 1
150 197 1
151 153 1
151 154 1
151 155 1
151 156 1
151 160 1
151 161 1
151 162 1
151 163 1
151 167 1
151 168 1
151 169 1
151 170 1
151 174 1
151 175 1
151 176 1
151 177 1
151 181 1
151 182 1
151 183 1
151 184 1
151 188 1
151 189 1
151 190 1
151 191 1
151 195 1
151 196 1
151 197 1
151 198 1
152 154 1
152 155 1
152 156 1
152 157 1
152 161 1
152 162 1
152 163 1
152 164 1
152 168 1
152 169 1
152 170 1
152 171 1
152 175 1
152 176 1
152 177 1
152 178 1
152 182 1
152 183 1
152 184 1
152 185 1
152 189 1
152 190 1
152 191 1
152 192 1
152 196 1
152 197 1
152 198 1
152 199 1
153 155 1
153 156 1
153 157 1
153 158 1
153 162 1
153 163 1
153 164 1
153 165 1
153 169 1
153 170 1
153 171 1
153 172 1
153 176 1
153 177 1
153 178 1
153 179 1
153 183 1
153 184 1
153 185 1
153 186 1
153 190 1
153 191 1
153 192 1
153 193 1
153 197 1
153 198 1
153 199 1
153 200 1
154 156 1
154 157 1
154 158 1
154 159 1
154 163 1
154 164 1
154 165 1
154 166 1
154 170 1
154 171 1
154 172 1
154 173 1
154 177 1
154 178 1
154 179 1
154 180 1
154 184 1
154 185 1
154 186 1
154 187 1
154 191 1
154 192 1
154 193 1
154 194 1
154 198 1
154 199 1
154 200 1
155 157 1
155 158 1
155 159 1
155 160 1
155 164 1
155 165 1
155 166 1
155 167 1
155 171 1
155 172 1
155 173 1
155 174 1
155 178 1
155 179 1
155 180 1
155 181 1
155 185 1
155 186 1
155 187 1
155 188 1
155 192 1
155 193 1
155 194 1
155 195 1
155 199 1
155 200 1
156 158 1
156 159 1
156 160 1
156 161 1
156 165 1
156 166 1
156 167 1
156 168 1
156 172 1
156 173 1
156 174 1
156 175 1
156 179 1
156 180 1
156 181 1
156 182 1
156 186 1
156 187 1
156 188 1
156 189 1
156 193 1
156 194 1
156 195 1
156 196 1
156 200 1
157 159 1
157 160 1
157 161 1
157 162 1
157 166 1
157 167 1
157 168 1
157 169 1
157 173 1
157 174 1
157 175 1
157 176 1
157 180 1
157 181 1
157 182 1
157 183 1
157 187 1
157 188 1
157 189 1
157 190 1
157 194 1
157 195 1
157 196 1
157 197 1
158 160 1
158 161 1
158 162 1
158 163 1
158 167 1
158 168 1
158 169 1
158 170 1
158 174 1
158 175 1
158 176 1
158 177 1
158 181 1
158 182 1
158 183 1
158 184 1
158 188 1
158 189 1
158 190 1
158 191 1
158 195 1
158 196 1
158 197 1
158 198 1
159 161 1
159 162 1
159 163 1
159 164 1
159 168 1
159 169 1
159 170 1
159 171 1
159 175 1
159 176 1
159 177 1
159 178 1
159 182 1
159 183 1
159 184 1
159 185 1
159 189 1
159 190 1
159 191 1
159 192 1
159 196 1
159 197 1
159 198 1
159 199 1
160 162 1
160 163 1
160 164 1
160 165 1
160 169 1
160 170 1
160 171 1
160 172 1
160 176 1
160 177 1
160 178 1
160 179 1
160 183 1
160 184 1
160 185 1
160 186 1
160 190 1
160 191 1
160 192 1
160 193 1
160 197 1
160 198 1
160 199 1
160 200 1
161 163 1
161 164 1
161 165 1
161 166 1
161 170 1
161 171 1
161 172 1
161 173 1
161 177 1
161 178 1
161 179 1
161 180 1
161 184 1
161 185 1
161 186 1
161 187 1
161 191 1
161 192 1
161 193 1
161 194 1
161 198 1
161 199 1
161 200 1
162 164 1
162 165 1
162 166 1
162 167 1
162 171 1
162 172 1
162 173 1
162 174 1
162 178 1
162 179 1
162 180 1
162 181 1
162 185 1
162 186 1
162 187 1
162 188 1
162 192 1
162 193 1
162 194 1
162 195 1
162 199 1
162 200 1
163 165 1
163 166 1
163 167 1
163 168 1
163 172 1
163 173 1
163 174 1
163 175 1
163 179 1
163 180 1
163 181 1
163 182 1
163 186 1
163 187 1
163 188 1
163 189 1
163 193 1
163 194 1
163 195 1
163 196 1
163 200 1
164 166 1
164 167 1
164 168 1
164 169 1
164 173 1
164 174 1
164 175 1
164 176 1
164 180 1
164 181 1
164 182 1
164 183 1
164 187 1
164 188 1
164 189 1
164 190 1
164 194 1
164 195 1
164 196 1
164 197 1
165 167 1
165 168 1
165 169 1
165 170 1
165 174 1
165 175 1
165 176 1
165 177 1
165 181 1
165 182 1
165 183 1
165 184 1
165 188 1
165 189 1
165 190 1
165 191 1
165 195 1
165 196 1
165 197 1
165 198 1
166 168 1
166 169 1
166 170 1
166 171 1
166 175 1
166 176 1
166 177 1
166 178 1
166 182 1
166 183 1
166 184 1
166 185 1
166 189 1
166 190 1
166 191 1
166 192 1
166 196 1
166 197 1
166 198 1
166 199 1
167 169 1
167 170 1
167 171 1
167 172 1
167 176 1
167 177 1
167 178 1
167 179 1
167 183 1
167 184 1
167 185 1
167 186 1
167 190 1
167 191 1
167 192 1
167 193 1
167 197 1
167 198 1
167 199 1
167 200 1
168 170 1
168 171 1
168 172 1
168 173 1
168 177 1
168 178 1
168 179 1
168 180 1
168 184 1
168 185 1
168 186 1
168 187 1
168 191 1
168 192 1
168 193 1
168 194 1
168 198 1
168 199 1
168 200 1
169 171 1
169 172 1
169 173 1
169 174 1
169 178 1
169 179 1
169 180 1
169 181 1
169 185 1
169 186 1
169 187 1
169 188 1
169 192 1
169 193 1
169 194 1
169 195 1
169 199 1
169 200 1
170 172 1
170 173 1
170 174 1
170 175 1
170 179 1
170 180 1
170 181 1
170 182 1
170 186 1
170 187 1
170 188 1
170 189 1
170 193 1
170 194 1
170 195 1
170 196 1
170 200 1
171 173 1
171 174 1
171 175 1
171 176 1
171 180 1
171 181 1
171 182 1
171 183 1
171 187 1
171 188 1
171 189 1
171 190 1
171 194 1
171 195 1
171 196 1
171 197 1
172 174 1
172 175 1
172 176 1
172 177 1
172 181 1
172 182 1
172 183 1
172 184 1
172 188 1
172 189 1
172 190 1
172 191 1
172 195 1
172 196 1
172 197 1
172 198 1
173 175 1
173 176 1
173 177 1
173 178 1
173 182 1
173 183 1
173 184 1
173 185 1
173 189 1
173 190 1
173 191 1
173 192 1
173 196 1
173 197 1
173 198 1
173 199 1
174 176 1
174 177 1
174 178 1
174 179 1
174 183 1
174 184 1
174 185 1
174 186 1
174 190 1
174 191 1
174 192 1
174 193 1
174 197 1
174 198 1
174 199 1
174 200 1
175 177 1
175 178 1
175 179 1
175 180 1
175 184 1
175 185 1
175 186 1
175 187 1
175 191 1
175 192 1
175 193 1
175 194 1
175 198 1
175 199 1
175 200 1
176 178 1
176 179 1
176 180 1
176 181 1
176 185 1
176 186 1
176 187 1
176 188 1
176 192 1
176 193 1
176 194 1
176 195 1
176 199 1
176 200 1
177 179 1
177 180 1
177 181 1
177 182 1
177 186 1
177 187 1
177 188 1
177 189 1
177 193 1
177 194 1
177 195 1
177 196 1
177 200 1
178 180 1
178 181 1
178 182 1
178 183 1
178 187 1
178 188 1
178 189 1
178 190 1
178 194 1
178 195 1
178 196 1
178 197 1
179 181 1
179 182 1
179 183 1
179 184 1
179 188 1
179 189 1
179 190 1
179 191 1
179 195 1
179 196 1
179 197 1
179 198 1
180 182 1
180 183 1
180 184 1
180 185 1
180 189 1
180 190 1
180 191 1
180 192 1
180 196 1
180 197 1
180 198 1
180 199 1
181 183 1
181 184 1
181 185 1
181 186 1
181 190 1
181 191 1
181 192 1
181 193 1
181 197 1
181 198 1
181 199 1
181 200 1
182 184 1
182 185 1
182 186 1
182 187 1
182 191 1
182 192 1
182 193 1
182 194 1
182 198 1
182 199 1
182 200 1
183 185 1
183 186 1
183 187 1
183 188 1
183 192 1
183 193 1
183 194 1
183 195 1
183 199 1
183 200 1
184 186 1
184 187 1
184 188 1
184 189 1
184 193 1
184 194 1
184 195 1
184 196 1
184 200 1
185 187 1
185 188 1
185 189 1
185 190 1
185 194 1
185 195 1
185 196 1
185 197 1
186 188 1
186 189 1
186 190 1
186 191 1
186 195 1
186 196 1
186 197 1
186 198 1
187 189 1
187 190 1
187 191 1
187 192 1
187 196 1
187 197 1
187 198 1
187 199 1
188 190 1
188 191 1
188 192 1
188 193 1
188 197 1
188 198 1
188 199 1
188 200 1
189 191 1
189 192 1
189 193 1
189 194 1
189 198 1
189 199 1
189 200 1
190 192 1
190 193 1
190 194 1
190 195 1
190 199 1
190 200 1
191 193 1
191 194 1
191 195 1
191 196 1
191 200 1
192 194 1
192 195 1
192 196 1
192 197 1
193 195 1
193 196 1
193 197 1
193 198 1
194 196 1
194 197 1
194 198 1
194 199 1
195 197 1
195 198 1
195 199 1
195 200 1
196 198 1
196 199 1
196 200 1
197 199 1
197 200 1
198 200 1


==> anc/instances/benchmark/theta/hamming10_2.dat <==
1024 5120
1 2 1
1 3 1
1 5 1
1 9 1
1 17 1
1 33 1
1 65 1
1 129 1
1 257 1
1 513 1
2 4 1
2 6 1
2 10 1
2 18 1
2 34 1
2 66 1
2 130 1
2 258 1
2 514 1
3 4 1
3 7 1
3 11 1
3 19 1
3 35 1
3 67 1
3 131 1
3 259 1
3 515 1
4 8 1
4 12 1
4 20 1
4 36 1
4 68 1
4 132 1
4 260 1
4 516 1
5 6 1
5 7 1
5 13 1
5 21 1
5 37 1
5 69 1
5 133 1
5 261 1
5 517 1
6 8 1
6 14 1
6 22 1
6 38 1
6 70 1
6 134 1
6 262 1
6 518 1
7 8 1
7 15 1
7 23 1
7 39 1
7 71 1
7 135 1
7 263 1
7 519 1
8 16 1
8 24 1
8 40 1
8 72 1
8 136 1
8 264 1
8 520 1
9 10 1
9 11 1
9 13 1
9 25 1
9 41 1
9 73 1
9 137 1
9 265 1
9 521 1
10 12 1
10 14 1
10 26 1
10 42 1
10 74 1
10 138 1
10 266 1
10 522 1
11 12 1
11 15 1
11 27 1
11 43 1
11 75 1
11 139 1
11 267 1
11 523 1
12 16 1
12 28 1
12 44 1
12 76 1
12 140 1
12 268 1
12 524 1
13 14 1
13 15 1
13 29 1
13 45 1
13 77 1
13 141 1
13 269 1
13 525 1
14 16 1
14 30 1
14 46 1
14 78 1
14 142 1
14 270 1
14 526 1
15 16 1
15 31 1
15 47 1
15 79 1
15 143 1
15 271 1
15 527 1
16 32 1
16 48 1
16 80 1
16 144 1
16 272 1
16 528 1
17 18 1
17 19 1
17 21 1
17 25 1
17 49 1
17 81 1
17 145 1
17 273 1
17 529 1
18 20 1
18 22 1
18 26 1
18 50 1
18 82 1
18 146 1
18 274 1
18 530 1
19 20 1
19 23 1
19 27 1
19 51 1
19 83 1
19 147 1
19 275 1
19 531 1
20 24 1
20 28 1
20 52 1
20 84 1
20 148 1
20 276 1
20 532 1
21 22 1
21 23 1
21 29 1
21 53 1
21 85 1
21 149 1
21 277 1
21 533 1
22 24 1
22 30 1
22 54 1
22 86 1
22 150 1
22 278 1
22 534 1
23 24 1
23 31 1
23 55 1
23 87 1
23 151 1
23 279 1
23 535 1
24 32 1
24 56 1
24 88 1
24 152 1
24 280 1
24 536 1
25 26 1
25 27 1
25 29 1
25 57 1
25 89 1
25 153 1
25 281 1
25 537 1
26 28 1
26 30 1
26 58 1
26 90 1
26 154 1
26 282 1
26 538 1
27 28 1
27 31 1
27 59 1
27 91 1
27 155 1
27 283 1
27 539 1
28 32 1
28 60 1
28 92 1
28 156 1
28 284 1
28 540 1
29 30 1
29 31 1
29 61 1
29 93 1
29 157 1
29 285 1
29 541 1
30 32 1
30 62 1
30 94 1
30 158 1
30 286 1
30 542 1
31 32 1
31 63 1
31 95 1
31 159 1
31 287 1
31 543 1
32 64 1
32 96 1
32 160 1
32 288 1
32 544 1
33 34 1
33 35 1
33 37 1
33 41 1
33 49 1
33 97 1
33 161 1
33 289 1
33 545 1
34 36 1
34 38 1
34 42 1
34 50 1
34 98 1
34 162 1
34 290 1
34 546 1
35 36 1
35 39 1
35 43 1
35 51 1
35 99 1
35 163 1
35 291 1
35 547 1
36 40 1
36 44 1
36 52 1
36 100 1
36 164 1
36 292 1
36 548 1
37 38 1
37 39 1
37 45 1
37 53 1
37 101 1
37 165 1
37 293 1
37 549 1
38 40 1
38 46 1
38 54 1
38 102 1
38 166 1
38 294 1
38 550 1
39 40 1
39 47 1
39 55 1
39 103 1
39 167 1
39 295 1
39 551 1
40 48 1
40 56 1
40 104 1
40 168 1
40 296 1
40 552 1
41 42 1
41 43 1
41 45 1
41 57 1
41 105 1
41 169 1
41 297 1
41 553 1
42 44 1
42 46 1
42 58 1
42 106 1
42 170 1
42 298 1
42 554 1
43 44 1
43 47 1
43 59 1
43 107 1
43 171 1
43 299 1
43 555 1
44 48 1
44 60 1
44 108 1
44 172 1
44 300 1
44 556 1
45 46 1
45 47 1
45 61 1
45 109 1
45 173 1
45 301 1
45 557 1
46 48 1
46 62 1
46 110 1
46 174 1
46 302 1
46 558 1
47 48 1
47 63 1
47 111 1
47 175 1
47 303 1
47 559 1
48 64 1
48 112 1
48 176 1
48 304 1
48 560 1
49 50 1
49 51 1
49 53 1
49 57 1
49 113 1
49 177 1
49 305 1
49 561 1
50 52 1
50 54 1
50 58 1
50 114 1
50 178 1
50 306 1
50 562 1
51 52 1
51 55 1
51 59 1
51 115 1
51 179 1
51 307 1
51 563 1
52 56 1
52 60 1
52 116 1
52 180 1
52 308 1
52 564 1
53 54 1
53 55 1
53 61 1
53 117 1
53 181 1
53 309 1
53 565 1
54 56 1
54 62 1
54 118 1
54 182 1
54 310 1
54 566 1
55 56 1
55 63 1
55 119 1
55 183 1
55 311 1
55 567 1
56 64 1
56 120 1
56 184 1
56 312 1
56 568 1
57 58 1
57 59 1
57 61 1
57 121 1
57 185 1
57 313 1
57 569 1
58 60 1
58 62 1
58 122 1
58 186 1
58 314 1
58 570 1
59 60 1
59 63 1
59 123 1
59 187 1
59 315 1
59 571 1
60 64 1
60 124 1
60 188 1
60 316 1
60 572 1
61 62 1
61 63 1
61 125 1
61 189 1
61 317 1
61 573 1
62 64 1
62 126 1
62 190 1
62 318 1
62 574 1
63 64 1
63 127 1
63 191 1
63 319 1
63 575 1
64 128 1
64 192 1
64 320 1
64 576 1
65 66 1
65 67 1
65 69 1
65 73 1
65 81 1
65 97 1
65 193 1
65 321 1
65 577 1
66 68 1
66 70 1
66 74 1
66 82 1
66 98 1
66 194 1
66 322 1
66 578 1
67 68 1
67 71 1
67 75 1
67 83 1
67 99 1
67 195 1
67 323 1
67 579 1
68 72 1
68 76 1
68 84 1
68 100 1
68 196 1
68 324 1
68 580 1
69 70 1
69 71 1
69 77 1
69 85 1
69 101 1
69 197 1
69 325 1
69 581 1
70 72 1
70 78 1
70 86 1
70 102 1
70 198 1
70 326 1
70 582 1
71 72 1
71 79 1
71 87 1
71 103 1
71 199 1
71 327 1
71 583 1
72 80 1
72 88 1
72 104 1
72 200 1
72 328 1
72 584 1
73 74 1
73 75 1
73 77 1
73 89 1
73 105 1
73 201 1
73 329 1
73 585 1
74 76 1
74 78 1
74 90 1
74 106 1
74 202 1
74 330 1
74 586 1
75 76 1
75 79 1
75 91 1
75 107 1
75 203 1
75 331 1
75 587 1
76 80 1
76 92 1
76 108 1
76 204 1
76 332 1
76 588 1
77 78 1
77 79 1
77 93 1
77 109 1
77 205 1
77 333 1
77 589 1
78 80 1
78 94 1
78 110 1
78 206 1
78 334 1
78 590 1
79 80 1
79 95 1
79 111 1
79 207 1
79 335 1
79 591 1
80 96 1
80 112 1
80 208 1
80 336 1
80 592 1
81 82 1
81 83 1
81 85 1
81 89 1
81 113 1
81 209 1
81 337 1
81 593 1
82 84 1
82 86 1
82 90 1
82 114 1
82 210 1
82 338 1
82 594 1
83 84 1
83 87 1
83 91 1
83 115 1
83 211 1
83 339 1
83 595 1
84 88 1
84 92 1
84 116 1
84 212 1
84 340 1
84 596 1
85 86 1
85 87 1
85 93 1
85 117 1
85 213 1
85 341 1
85 597 1
86 88 1
86 94 1
86 118 1
86 214 1
86 342 1
86 598 1
87 88 1
87 95 1
87 119 1
87 215 1
87 343 1
87 599 1
88 96 1
88 120 1
88 216 1
88 344 1
88 600 1
89 90 1
89 91 1
89 93 1
89 121 1
89 217 1
89 345 1
89 601 1
90 92 1
90 94 1
90 122 1
90 218 1
90 346 1
90 602 1
91 92 1
91 95 1
91 123 1
91 219 1
91 347 1
91 603 1
92 96 1
92 124 1
92 220 1
92 348 1
92 604 1
93 94 1
93 95 1
93 125 1
93 221 1
93 349 1
93 605 1
94 96 1
94 126 1
94 222 1
94 350 1
94 606 1
95 96 1
95 127 1
95 223 1
95 351 1
95 607 1
96 128 1
96 224 1
96 352 1
96 608 1
97 98 1
97 99 1
97 101 1
97 105 1
97 113 1
97 225 1
97 353 1
97 609 1
98 100 1
98 102 1
98 106 1
98 114 1
98 226 1
98 354 1
98 610 1
99 100 1
99 103 1
99 107 1
99 115 1
99 227 1
99 355 1
99 611 1
100 104 1
100 108 1
100 116 1
100 228 1
100 356 1
100 612 1
101 102 1
101 103 1
101 109 1
101 117 1
101 229 1
101 357 1
101 613 1
102 104 1
102 110 1
102 118 1
102 230 1
102 358 1
102 614 1
103 104 1
103 111 1
103 119 1
103 231 1
103 359 1
103 615 1
104 112 1
104 120 1
104 232 1
104 360 1
104 616 1
105 106 1
105 107 1
105 109 1
105 121 1
105 233 1
105 361 1
105 617 1
106 108 1
106 110 1
106 122 1
106 234 1
106 362 1
106 618 1
107 108 1
107 111 1
107 123 1
107 235 1
107 363 1
107 619 1
108 112 1
108 124 1
108 236 1
108 364 1
108 620 1
109 110 1
109 111 1
109 125 1
109 237 1
109 365 1
109 621 1
110 112 1
110 126 1
110 238 1
110 366 1
110 622 1
111 112 1
111 127 1
111 239 1
111 367 1
111 623 1
112 128 1
112 240 1
112 368 1
112 624 1
113 114 1
113 115 1
113 117 1
113 121 1
113 241 1
113 369 1
113 625 1
114 116 1
114 118 1
114 122 1
114 242 1
114 370 1
114 626 1
115 116 1
115 119 1
115 123 1
115 243 1
115 371 1
115 627 1
116 120 1
116 124 1
116 244 1
116 372 1
116 628 1
117 118 1
117 119 1
117 125 1
117 245 1
117 373 1
117 629 1
118 120 1
118 126 1
118 246 1
118 374 1
118 630 1
119 120 1
119 127 1
119 247 1
119 375 1
119 631 1
120 128 1
120 248 1
120 376 1
120 632 1
121 122 1
121 123 1
121 125 1
121 249 1
121 377 1
121 633 1
122 124 1
122 126 1
122 250 1
122 378 1
122 634 1
123 124 1
123 127 1
123 251 1
123 379 1
123 635 1
124 128 1
124 252 1
124 380 1
124 636 1
125 126 1
125 127 1
125 253 1
125 381 1
125 637 1
126 128 1
126 254 1
126 382 1
126 638 1
127 128 1
127 255 1
127 383 1
127 639 1
128 256 1
128 384 1
128 640 1
129 130 1
129 131 1
129 133 1
129 137 1
129 145 1
129 161 1
129 193 1
129 385 1
129 641 1
130 132 1
130 134 1
130 138 1
130 146 1
130 162 1
130 194 1
130 386 1
130 642 1
131 132 1
131 135 1
131 139 1
131 147 1
131 163 1
131 195 1
131 387 1
131 643 1
132 136 1
132 140 1
132 148 1
132 164 1
132 196 1
132 388 1
132 644 1
133 134 1
133 135 1
133 141 1
133 149 1
133 165 1
133 197 1
133 389 1
133 645 1
134 136 1
134 142 1
134 150 1
134 166 1
134 198 1
134 390 1
134 646 1
135 136 1
135 143 1
135 151 1
135 167 1
135 199 1
135 391 1
135 647 1
136 144 1
136 152 1
136 168 1
136 200 1
136 392 1
136 648 1
137 138 1
137 139 1
137 141 1
137 153 1
137 169 1
137 201 1
137 393 1
137 649 1
138 140 1
138 142 1
138 154 1
138 170 1
138 202 1
138 394 1
138 650 1
139 140 1
139 143 1
139 155 1
139 171 1
139 203 1
139 395 1
139 651 1
140 144 1
140 156 1
140 172 1
140 204 1
140 396 1
140 652 1
141 142 1
141 143 1
141 157 1
141 173 1
141 205 1
141 397 1
141 653 1
142 144 1
142 158 1
142 174 1
142 206 1
142 398 1
142 654 1
143 144 1
143 159 1
143 175 1
143 207 1
143 399 1
143 655 1
144 160 1
144 176 1
144 208 1
144 400 1
144 656 1
145 146 1
145 147 1
145 149 1
145 153 1
145 177 1
145 209 1
145 401 1
145 657 1
146 148 1
146 150 1
146 154 1
146 178 1
146 210 1
146 402 1
146 658 1
147 148 1
147 151 1
147 155 1
147 179 1
147 211 1
147 403 1
147 659 1
148 152 1
148 156 1
148 180 1
148 212 1
148 404 1
148 660 1
149 150 1
149 151 1
149 157 1
149 181 1
149 213 1
149 405 1
149 661 1
150 152 1
150 158 1
150 182 1
150 214 1
150 406 1
150 662 1
151 152 1
151 159 1
151 183 1
151 215 1
151 407 1
151 663 1
152 160 1
152 184 1
152 216 1
152 408 1
152 664 1
153 154 1
153 155 1
153 157 1
153 185 1
153 217 1
153 409 1
153 665 1
154 156 1
154 158 1
154 186 1
154 218 1
154 410 1
154 666 1
155 156 1
155 159 1
155 187 1
155 219 1
155 411 1
155 667 1
156 160 1
156 188 1
156 220 1
156 412 1
156 668 1
157 158 1
157 159 1
157 189 1
157 221 1
157 413 1
157 669 1
158 160 1
158 190 1
158 222 1
158 414 1
158 670 1
159 160 1
159 191 1
159 223 1
159 415 1
159 671 1
160 192 1
160 224 1
160 416 1
160 672 1
161 162 1
161 163 1
161 165 1
161 169 1
161 177 1
161 225 1
161 417 1
161 673 1
162 164 1
162 166 1
162 170 1
162 178 1
162 226 1
162 418 1
162 674 1
163 164 1
163 167 1
163 171 1
163 179 1
163 227 1
163 419 1
163 675 1
164 168 1
164 172 1
164 180 1
164 228 1
164 420 1
164 676 1
165 166 1
165 167 1
165 173 1
165 181 1
165 229 1
165 421 1
165 677 1
166 168 1
166 174 1
166 182 1
166 230 1
166 422 1
166 678 1
167 168 1
167 175 1
167 183 1
167 231 1
167 423 1
167 679 1
168 176 1
168 184 1
168 232 1
168 424 1
168 680 1
169 170 1
169 171 1
169 173 1
169 185 1
169 233 1
169 425 1
169 681 1
170 172 1
170 174 1
170 186 1
170 234 1
170 426 1
170 682 1
171 172 1
171 175 1
171 187 1
171 235 1
171 427 1
171 683 1
172 176 1
172 188 1
172 236 1
172 428 1
172 684 1
173 174 1
173 175 1
173 189 1
173 237 1
173 429 1
173 685 1
174 176 1
174 190 1
174 238 1
174 430 1
174 686 1
175 176 1
175 191 1
175 239 1
175 431 1
175 687 1
176 192 1
176 240 1
176 432 1
176 688 1
177 178 1
177 179 1
177 181 1
177 185 1
177 241 1
177 433 1
177 689 1
178 180 1
178 182 1
178 186 1
178 242 1
178 434 1
178 690 1
179 180 1
179 183 1
179 187 1
179 243 1
179 435 1
179 691 1
180 184 1
180 188 1
180 244 1
180 436 1
180 692 1
181 182 1
181 183 1
181 189 1
181 245 1
181 437 1
181 693 1
182 184 1
182 190 1
182 246 1
182 438 1
182 694 1
183 184 1
183 191 1
183 247 1
183 439 1
183 695 1
184 192 1
184 248 1
184 440 1
184 696 1
185 186 1
185 187 1
185 189 1
185 249 1
185 441 1
185 697 1
186 188 1
186 190 1
186 250 1
186 442 1
186 698 1
187 188 1
187 191 1
187 251 1
187 443 1
187 699 1
188 192 1
188 252 1
188 444 1
188 700 1
189 190 1
189 191 1
189 253 1
189 445 1
189 701 1
190 192 1
190 254 1
190 446 1
190 702 1
191 192 1
191 255 1
191 447 1
191 703 1
192 256 1
192 448 1
192 704 1
193 194 1
193 195 1
193 197 1
193 201 1
193 209 1
193 225 1
193 449 1
193 705 1
194 196 1
194 198 1
194 202 1
194 210 1
194 226 1
194 450 1
194 706 1
195 196 1
195 199 1
195 203 1
195 211 1
195 227 1
195 451 1
195 707 1
196 200 1
196 204 1
196 212 1
196 228 1
196 452 1
196 708 1
197 198 1
197 199 1
197 205 1
197 213 1
197 229 1
197 453 1
197 709 1
198 200 1
198 206 1
198 214 1
198 230 1
198 454 1
198 710 1
199 200 1
199 207 1
199 215 1
199 231 1
199 455 1
199 711 1
200 208 1
200 216 1
200 232 1
200 456 1
200 712 1
201 202 1
201 203 1
201 205 1
201 217 1
201 233 1
201 457 1
201 713 1
202 204 1
202 206 1
202 218 1
202 234 1
202 458 1
202 714 1
203 204 1
203 207 1
203 219 1
203 235 1
203 459 1
203 715 1
204 208 1
204 220 1
204 236 1
204 460 1
204 716 1
205 206 1
205 207 1
205 221 1
205 237 1
205 461 1
205 717 1
206 208 1
206 222 1
206 238 1
206 462 1
206 718 1
207 208 1
207 223 1
207 239 1
207 463 1
207 719 1
208 224 1
208 240 1
208 464 1
208 720 1
209 210 1
209 211 1
209 213 1
209 217 1
209 241 1
209 465 1
209 721 1
210 212 1
210 214 1
210 218 1
210 242 1
210 466 1
210 722 1
211 212 1
211 215 1
211 219 1
211 243 1
211 467 1
211 723 1
212 216 1
212 220 1
212 244 1
212 468 1
212 724 1
213 214 1
213 215 1
213 221 1
213 245 1
213 469 1
213 725 1
214 216 1
214 222 1
214 246 1
214 470 1
214 726 1
215 216 1
215 223 1
215 247 1
215 471 1
215 727 1
216 224 1
216 248 1
216 472 1
216 728 1
217 218 1
217 219 1
217 221 1
217 249 1
217 473 1
217 729 1
218 220 1
218 222 1
218 250 1
218 474 1
218 730 1
219 220 1
219 223 1
219 251 1
219 475 1
219 731 1
220 224 1
220 252 1
220 476 1
220 732 1
221 222 1
221 223 1
221 253 1
221 477 1
221 733 1
222 224 1
222 254 1
222 478 1
222 734 1
223 224 1
223 255 1
223 479 1
223 735 1
224 256 1
224 480 1
224 736 1
225 226 1
225 227 1
225 229 1
225 233 1
225 241 1
225 481 1
225 737 1
226 228 1
226 230 1
226 234 1
226 242 1
226 482 1
226 738 1
227 228 1
227 231 1
227 235 1
227 243 1
227 483 1
227 739 1
228 232 1
228 236 1
228 244 1
228 484 1
228 740 1
229 230 1
229 231 1
229 237 1
229 245 1
229 485 1
229 741 1
230 232 1
230 238 1
230 246 1
230 486 1
230 742 1
231 232 1
231 239 1
231 247 1
231 487 1
231 743 1
232 240 1
232 248 1
232 488 1
232 744 1
233 234 1
233 235 1
233 237 1
233 249 1
233 489 1
233 745 1
234 236 1
234 238 1
234 250 1
234 490 1
234 746 1
235 236 1
235 239 1
235 251 1
235 491 1
235 747 1
236 240 1
236 252 1
236 492 1
236 748 1
237 238 1
237 239 1
237 253 1
237 493 1
237 749 1
238 240 1
238 254 1
238 494 1
238 750 1
239 240 1
239 255 1
239 495 1
239 751 1
240 256 1
240 496 1
240 752 1
241 242 1
241 243 1
241 245 1
241 249 1
241 497 1
241 753 1
242 244 1
242 246 1
242 250 1
242 498 1
242 754 1
243 244 1
243 247 1
243 251 1
243 499 1
243 755 1
244 248 1
244 252 1
244 500 1
244 756 1
245 246 1
245 247 1
245 253 1
245 501 1
245 757 1
246 248 1
246 254 1
246 502 1
246 758 1
247 248 1
247 255 1
247 503 1
247 759 1
248 256 1
248 504 1
248 760 1
249 250 1
249 251 1
249 253 1
249 505 1
249 761 1
250 252 1
250 254 1
250 506 1
250 762 1
251 252 1
251 255 1
251 507 1
251 763 1
252 256 1
252 508 1
252 764 1
253 254 1
253 255 1
253 509 1
253 765 1
254 256 1
254 510 1
254 766 1
255 256 1
255 511 1
255 767 1
256 512 1
256 768 1
257 258 1
257 259 1
257 261 1
257 265 1
257 273 1
257 289 1
257 321 1
257 385 1
257 769 1
258 260 1
258 262 1
258 266 1
258 274 1
258 290 1
258 322 1
258 386 1
258 770 1
259 260 1
259 263 1
259 267 1
259 275 1
259 291 1
259 323 1
259 387 1
259 771 1
260 264 1
260 268 1
260 276 1
260 292 1
260 324 1
260 388 1
260 772 1
261 262 1
261 263 1
261 269 1
261 277 1
261 293 1
261 325 1
261 389 1
261 773 1
262 264 1
262 270 1
262 278 1
262 294 1
262 326 1
262 390 1
262 774 1
263 264 1
263 271 1
263 279 1
263 295 1
263 327 1
263 391 1
263 775 1
264 272 1
264 280 1
264 296 1
264 328 1
264 392 1
264 776 1
265 266 1
265 267 1
265 269 1
265 281 1
265 297 1
265 329 1
265 393 1
265 777 1
266 268 1
266 270 1
266 282 1
266 298 1
266 330 1
266 394 1
266 778 1
267 268 1
267 271 1
267 283 1
267 299 1
267 331 1
267 395 1
267 779 1
268 272 1
268 284 1
268 300 1
268 332 1
268 396 1
268 780 1
269 270 1
269 271 1
269 285 1
269 301 1
269 333 1
269 397 1
269 781 1
270 272 1
270 286 1
270 302 1
270 334 1
270 398 1
270 782 1
271 272 1
271 287 1
271 303 1
271 335 1
271 399 1
271 783 1
272 288 1
272 304 1
272 336 1
272 400 1
272 784 1
273 274 1
273 275 1
273 277 1
273 281 1
273 305 1
273 337 1
273 401 1
273 785 1
274 276 1
274 278 1
274 282 1
274 306 1
274 338 1
274 402 1
274 786 1
275 276 1
275 279 1
275 283 1
275 307 1
275 339 1
275 403 1
275 787 1
276 280 1
276 284 1
276 308 1
276 340 1
276 404 1
276 788 1
277 278 1
277 279 1
277 285 1
277 309 1
277 341 1
277 405 1
277 789 1
278 280 1
278 286 1
278 310 1
278 342 1
278 406 1
278 790 1
279 280 1
279 287 1
279 311 1
279 343 1
279 407 1
279 791 1
280 288 1
280 312 1
280 344 1
280 408 1
280 792 1
281 282 1
281 283 1
281 285 1
281 313 1
281 345 1
281 409 1
281 793 1
282 284 1
282 286 1
282 314 1
282 346 1
282 410 1
282 794 1
283 284 1
283 287 1
283 315 1
283 347 1
283 411 1
283 795 1
284 288 1
284 316 1
284 348 1
284 412 1
284 796 1
285 286 1
285 287 1
285 317 1
285 349 1
285 413 1
285 797 1
286 288 1
286 318 1
286 350 1
286 414 1
286 798 1
287 288 1
287 319 1
287 351 1
287 415 1
287 799 1
288 320 1
288 352 1
288 416 1
288 800 1
289 290 1
289 291 1
289 293 1
289 297 1
289 305 1
289 353 1
289 417 1
289 801 1
290 292 1
290 294 1
290 298 1
290 306 1
290 354 1
290 418 1
290 802 1
291 292 1
291 295 1
291 299 1
291 307 1
291 355 1
291 419 1
291 803 1
292 296 1
292 300 1
292 308 1
292 356 1
292 420 1
292 804 1
293 294 1
293 295 1
293 301 1
293 309 1
293 357 1
293 421 1
293 805 1
294 296 1
294 302 1
294 310 1
294 358 1
294 422 1
294 806 1
295 296 1
295 303 1
295 311 1
295 359 1
295 423 1
295 807 1
296 304 1
296 312 1
296 360 1
296 424 1
296 808 1
297 298 1
297 299 1
297 301 1
297 313 1
297 361 1
297 425 1
297 809 1
298 300 1
298 302 1
298 314 1
298 362 1
298 426 1
298 810 1
299 300 1
299 303 1
299 315 1
299 363 1
299 427 1
299 811 1
300 304 1
300 316 1
300 364 1
300 428 1
300 812 1
301 302 1
301 303 1
301 317 1
301 365 1
301 429 1
301 813 1
302 304 1
302 318 1
302 366 1
302 430 1
302 814 1
303 304 1
303 319 1
303 367 1
303 431 1
303 815 1
304 320 1
304 368 1
304 432 1
304 816 1
305 306 1
305 307 1
305 309 1
305 313 1
305 369 1
305 433 1
305 817 1
306 308 1
306 310 1
306 314 1
306 370 1
306 434 1
306 818 1
307 308 1
307 311 1
307 315 1
307 371 1
307 435 1
307 819 1
308 312 1
308 316 1
308 372 1
308 436 1
308 820 1
309 310 1
309 311 1
309 317 1
309 373 1
309 437 1
309 821 1
310 312 1
310 318 1
310 374 1
310 438 1
310 822 1
311 312 1
311 319 1
311 375 1
311 439 1
311 823 1
312 320 1
312 376 1
312 440 1
312 824 1
313 314 1
313 315 1
313 317 1
313 377 1
313 441 1
313 825 1
314 316 1
314 318 1
314 378 1
314 442 1
314 826 1
315 316 1
315 319 1
315 379 1
315 443 1
315 827 1
316 320 1
316 380 1
316 444 1
316 828 1
317 318 1
317 319 1
317 381 1
317 445 1
317 829 1
318 320 1
318 382 1
318 446 1
318 830 1
319 320 1
319 383 1
319 447 1
319 831 1
320 384 1
320 448 1
320 832 1
321 322 1
321 323 1
321 325 1
321 329 1
321 337 1
321 353 1
321 449 1
321 833 1
322 324 1
322 326 1
322 330 1
322 338 1
322 354 1
322 450 1
322 834 1
323 324 1
323 327 1
323 331 1
323 339 1
323 355 1
323 451 1
323 835 1
324 328 1
324 332 1
324 340 1
324 356 1
324 452 1
324 836 1
325 326 1
325 327 1
325 333 1
325 341 1
325 357 1
325 453 1
325 837 1
326 328 1
326 334 1
326 342 1
326 358 1
326 454 1
326 838 1
327 328 1
327 335 1
327 343 1
327 359 1
327 455 1
327 839 1
328 336 1
328 344 1
328 360 1
328 456 1
328 840 1
329 330 1
329 331 1
329 333 1
329 345 1
329 361 1
329 457 1
329 841 1
330 332 1
330 334 1
330 346 1
330 362 1
330 458 1
330 842 1
331 332 1
331 335 1
331 347 1
331 363 1
331 459 1
331 843 1
332 336 1
332 348 1
332 364 1
332 460 1
332 844 1
333 334 1
333 335 1
333 349 1
333 365 1
333 461 1
333 845 1
334 336 1
334 350 1
334 366 1
334 462 1
334 846 1
335 336 1
335 351 1
335 367 1
335 463 1
335 847 1
336 352 1
336 368 1
336 464 1
336 848 1
337 338 1
337 339 1
337 341 1
337 345 1
337 369 1
337 465 1
337 849 1
338 340 1
338 342 1
338 346 1
338 370 1
338 466 1
338 850 1
339 340 1
339 343 1
339 347 1
339 371 1
339 467 1
339 851 1
340 344 1
340 348 1
340 372 1
340 468 1
340 852 1
341 342 1
341 343 1
341 349 1
341 373 1
341 469 1
341 853 1
342 344 1
342 350 1
342 374 1
342 470 1
342 854 1
343 344 1
343 351 1
343 375 1
343 471 1
343 855 1
344 352 1
344 376 1
344 472 1
344 856 1
345 346 1
345 347 1
345 349 1
345 377 1
345 473 1
345 857 1
346 348 1
346 350 1
346 378 1
346 474 1
346 858 1
347 348 1
347 351 1
347 379 1
347 475 1
347 859 1
348 352 1
348 380 1
348 476 1
348 860 1
349 350 1
349 351 1
349 381 1
349 477 1
349 861 1
350 352 1
350 382 1
350 478 1
350 862 1
351 352 1
351 383 1
351 479 1
351 863 1
352 384 1
352 480 1
352 864 1
353 354 1
353 355 1
353 357 1
353 361 1
353 369 1
353 481 1
353 865 1
354 356 1
354 358 1
354 362 1
354 370 1
354 482 1
354 866 1
355 356 1
355 359 1
355 363 1
355 371 1
355 483 1
355 867 1
356 360 1
356 364 1
356 372 1
356 484 1
356 868 1
357 358 1
357 359 1
357 365 1
357 373 1
357 485 1
357 869 1
358 360 1
358 366 1
358 374 1
358 486 1
358 870 1
359 360 1
359 367 1
359 375 1
359 487 1
359 871 1
360 368 1
360 376 1
360 488 1
360 872 1
361 362 1
361 363 1
361 365 1
361 377 1
361 489 1
361 873 1
362 364 1
362 366 1
362 378 1
362 490 1
362 874 1
363 364 1
363 367 1
363 379 1
363 491 1
363 875 1
364 368 1
364 380 1
364 492 1
364 876 1
365 366 1
365 367 1
365 381 1
365 493 1
365 877 1
366 368 1
366 382 1
366 494 1
366 878 1
367 368 1
367 383 1
367 495 1
367 879 1
368 384 1
368 496 1
368 880 1
369 370 1
369 371 1
369 373 1
369 377 1
369 497 1
369 881 1
370 372 1
370 374 1
370 378 1
370 498 1
370 882 1
371 372 1
371 375 1
371 379 1
371 499 1
371 883 1
372 376 1
372 380 1
372 500 1
372 884 1
373 374 1
373 375 1
373 381 1
373 501 1
373 885 1
374 376 1
374 382 1
374 502 1
374 886 1
375 376 1
375 383 1
375 503 1
375 887 1
376 384 1
376 504 1
376 888 1
377 378 1
377 379 1
377 381 1
377 505 1
377 889 1
378 380 1
378 382 1
378 506 1
378 890 1
379 380 1
379 383 1
379 507 1
379 891 1
380 384 1
380 508 1
380 892 1
381 382 1
381 383 1
381 509 1
381 893 1
382 384 1
382 510 1
382 894 1
383 384 1
383 511 1
383 895 1
384 512 1
384 896 1
385 386 1
385 387 1
385 389 1
385 393 1
385 401 1
385 417 1
385 449 1
385 897 1
386 388 1
386 390 1
386 394 1
386 402 1
386 418 1
386 450 1
386 898 1
387 388 1
387 391 1
387 395 1
387 403 1
387 419 1
387 451 1
387 899 1
388 392 1
388 396 1
388 404 1
388 420 1
388 452 1
388 900 1
389 390 1
389 391 1
389 397 1
389 405 1
389 421 1
389 453 1
389 901 1
390 392 1
390 398 1
390 406 1
390 422 1
390 454 1
390 902 1
391 392 1
391 399 1
391 407 1
391 423 1
391 455 1
391 903 1
392 400 1
392 408 1
392 424 1
392 456 1
392 904 1
393 394 1
393 395 1
393 397 1
393 409 1
393 425 1
393 457 1
393 905 1
394 396 1
394 398 1
394 410 1
394 426 1
394 458 1
394 906 1
395 396 1
395 399 1
395 411 1
395 427 1
395 459 1
395 907 1
396 400 1
396 412 1
396 428 1
396 460 1
396 908 1
397 398 1
397 399 1
397 413 1
397 429 1
397 461 1
397 909 1
398 400 1
398 414 1
398 430 1
398 462 1
398 910 1
399 400 1
399 415 1
399 431 1
399 463 1
399 911 1
400 416 1
400 432 1
400 464 1
400 912 1
401 402 1
401 403 1
401 405 1
401 409 1
401 433 1
401 465 1
401 913 1
402 404 1
402 406 1
402 410 1
402 434 1
402 466 1
402 914 1
403 404 1
403 407 1
403 411 1
403 435 1
403 467 1
403 915 1
404 408 1
404 412 1
404 436 1
404 468 1
404 916 1
405 406 1
405 407 1
405 413 1
405 437 1
405 469 1
405 917 1
406 408 1
406 414 1
406 438 1
406 470 1
406 918 1
407 408 1
407 415 1
407 439 1
407 471 1
407 919 1
408 416 1
408 440 1
408 472 1
408 920 1
409 410 1
409 411 1
409 413 1
409 441 1
409 473 1
409 921 1
410 412 1
410 414 1
410 442 1
410 474 1
410 922 1
411 412 1
411 415 1
411 443 1
411 475 1
411 923 1
412 416 1
412 444 1
412 476 1
412 924 1
413 414 1
413 415 1
413 445 1
413 477 1
413 925 1
414 416 1
414 446 1
414 478 1
414 926 1
415 416 1
415 447 1
415 479 1
415 927 1
416 448 1
416 480 1
416 928 1
417 418 1
417 419 1
417 421 1
417 425 1
417 433 1
417 481 1
417 929 1
418 420 1
418 422 1
418 426 1
418 434 1
418 482 1
418 930 1
419 420 1
419 423 1
419 427 1
419 435 1
419 483 1
419 931 1
420 424 1
420 428 1
420 436 1
420 484 1
420 932 1
421 422 1
421 423 1
421 429 1
421 437 1
421 485 1
421 933 1
422 424 1
422 430 1
422 438 1
422 486 1
422 934 1
423 424 1
423 431 1
423 439 1
423 487 1
423 935 1
424 432 1
424 440 1
424 488 1
424 936 1
425 426 1
425 427 1
425 429 1
425 441 1
425 489 1
425 937 1
426 428 1
426 430 1
426 442 1
426 490 1
426 938 1
427 428 1
427 431 1
427 443 1
427 491 1
427 939 1
428 432 1
428 444 1
428 492 1
428 940 1
429 430 1
429 431 1
429 445 1
429 493 1
429 941 1
430 432 1
430 446 1
430 494 1
430 942 1
431 432 1
431 447 1
431 495 1
431 943 1
432 448 1
432 496 1
432 944 1
433 434 1
433 435 1
433 437 1
433 441 1
433 497 1
433 945 1
434 436 1
434 438 1
434 442 1
434 498 1
434 946 1
435 436 1
435 439 1
435 443 1
435 499 1
435 947 1
436 440 1
436 444 1
436 500 1
436 948 1
437 438 1
437 439 1
437 445 1
437 501 1
437 949 1
438 440 1
438 446 1
438 502 1
438 950 1
439 440 1
439 447 1
439 503 1
439 951 1
440 448 1
440 504 1
440 952 1
441 442 1
441 443 1
441 445 1
441 505 1
441 953 1
442 444 1
442 446 1
442 506 1
442 954 1
443 444 1
443 447 1
443 507 1
443 955 1
444 448 1
444 508 1
444 956 1
445 446 1
445 447 1
445 509 1
445 957 1
446 448 1
446 510 1
446 958 1
447 448 1
447 511 1
447 959 1
448 512 1
448 960 1
449 450 1
449 451 1
449 453 1
449 457 1
449 465 1
449 481 1
449 961 1
450 452 1
450 454 1
450 458 1
450 466 1
450 482 1
450 962 1
451 452 1
451 455 1
451 459 1
451 467 1
451 483 1
451 963 1
452 456 1
452 460 1
452 468 1
452 484 1
452 964 1
453 454 1
453 455 1
453 461 1
453 469 1
453 485 1
453 965 1
454 456 1
454 462 1
454 470 1
454 486 1
454 966 1
455 456 1
455 463 1
455 471 1
455 487 1
455 967 1
456 464 1
456 472 1
456 488 1
456 968 1
457 458 1
457 459 1
457 461 1
457 473 1
457 489 1
457 969 1
458 460 1
458 462 1
458 474 1
458 490 1
458 970 1
459 460 1
459 463 1
459 475 1
459 491 1
459 971 1
460 464 1
460 476 1
460 492 1
460 972 1
461 462 1
461 463 1
461 477 1
461 493 1
461 973 1
462 464 1
462 478 1
462 494 1
462 974 1
463 464 1
463 479 1
463 495 1
463 975 1
464 480 1
464 496 1
464 976 1
465 466 1
465 467 1
465 469 1
465 473 1
465 497 1
465 977 1
466 468 1
466 470 1
466 474 1
466 498 1
466 978 1
467 468 1
467 471 1
467 475 1
467 499 1
467 979 1
468 472 1
468 476 1
468 500 1
468 980 1
469 470 1
469 471 1
469 477 1
469 501 1
469 981 1
470 472 1
470 478 1
470 502 1
470 982 1
471 472 1
471 479 1
471 503 1
471 983 1
472 480 1
472 504 1
472 984 1
473 474 1
473 475 1
473 477 1
473 505 1
473 985 1
474 476 1
474 478 1
474 506 1
474 986 1
475 476 1
475 479 1
475 507 1
475 987 1
476 480 1
476 508 1
476 988 1
477 478 1
477 479 1
477 509 1
477 989 1
478 480 1
478 510 1
478 990 1
479 480 1
479 511 1
479 991 1
480 512 1
480 992 1
481 482 1
481 483 1
481 485 1
481 489 1
481 497 1
481 993 1
482 484 1
482 486 1
482 490 1
482 498 1
482 994 1
483 484 1
483 487 1
483 491 1
483 499 1
483 995 1
484 488 1
484 492 1
484 500 1
484 996 1
485 486 1
485 487 1
485 493 1
485 501 1
485 997 1
486 488 1
486 494 1
486 502 1
486 998 1
487 488 1
487 495 1
487 503 1
487 999 1
488 496 1
488 504 1
488 1000 1
489 490 1
489 491 1
489 493 1
489 505 1
489 1001 1
490 492 1
490 494 1
490 506 1
490 1002 1
491 492 1
491 495 1
491 507 1
491 1003 1
492 496 1
492 508 1
492 1004 1
493 494 1
493 495 1
493 509 1
493 1005 1
494 496 1
494 510 1
494 1006 1
495 496 1
495 511 1
495 1007 1
496 512 1
496 1008 1
497 498 1
497 499 1
497 501 1
497 505 1
497 1009 1
498 500 1
498 502 1
498 506 1
498 1010 1
499 500 1
499 503 1
499 507 1
499 1011 1
500 504 1
500 508 1
500 1012 1
501 502 1
501 503 1
501 509 1
501 1013 1
502 504 1
502 510 1
502 1014 1
503 504 1
503 511 1
503 1015 1
504 512 1
504 1016 1
505 506 1
505 507 1
505 509 1
505 1017 1
506 508 1
506 510 1
506 1018 1
507 508 1
507 511 1
507 1019 1
508 512 1
508 1020 1
509 510 1
509 511 1
509 1021 1
510 512 1
510 1022 1
511 512 1
511 1023 1
512 1024 1
513 514 1
513 515 1
513 517 1
513 521 1
513 529 1
513 545 1
513 577 1
513 641 1
513 769 1
514 516 1
514 518 1
514 522 1
514 530 1
514 546 1
514 578 1
514 642 1
514 770 1
515 516 1
515 519 1
515 523 1
515 531 1
515 547 1
515 579 1
515 643 1
515 771 1
516 520 1
516 524 1
516 532 1
516 548 1
516 580 1
516 644 1
516 772 1
517 518 1
517 519 1
517 525 1
517 533 1
517 549 1
517 581 1
517 645 1
517 773 1
518 520 1
518 526 1
518 534 1
518 550 1
518 582 1
518 646 1
518 774 1
519 520 1
519 527 1
519 535 1
519 551 1
519 583 1
519 647 1
519 775 1
520 528 1
520 536 1
520 552 1
520 584 1
520 648 1
520 776 1
521 522 1
521 523 1
521 525 1
521 537 1
521 553 1
521 585 1
521 649 1
521 777 1
522 524 1
522 526 1
522 538 1
522 554 1
522 586 1
522 650 1
522 778 1
523 524 1
523 527 1
523 539 1
523 555 1
523 587 1
523 651 1
523 779 1
524 528 1
524 540 1
524 556 1
524 588 1
524 652 1
524 780 1
525 526 1
525 527 1
525 541 1
525 557 1
525 589 1
525 653 1
525 781 1
526 528 1
526 542 1
526 558 1
526 590 1
526 654 1
526 782 1
527 528 1
527 543 1
527 559 1
527 591 1
527 655 1
527 783 1
528 544 1
528 560 1
528 592 1
528 656 1
528 784 1
529 530 1
529 531 1
529 533 1
529 537 1
529 561 1
529 593 1
529 657 1
529 785 1
530 532 1
530 534 1
530 538 1
530 562 1
530 594 1
530 658 1
530 786 1
531 532 1
531 535 1
531 539 1
531 563 1
531 595 1
531 659 1
531 787 1
532 536 1
532 540 1
532 564 1
532 596 1
532 660 1
532 788 1
533 534 1
533 535 1
533 541 1
533 565 1
533 597 1
533 661 1
533 789 1
534 536 1
534 542 1
534 566 1
534 598 1
534 662 1
534 790 1
535 536 1
535 543 1
535 567 1
535 599 1
535 663 1
535 791 1
536 544 1
536 568 1
536 600 1
536 664 1
536 792 1
537 538 1
537 539 1
537 541 1
537 569 1
537 601 1
537 665 1
537 793 1
538 540 1
538 542 1
538 570 1
538 602 1
538 666 1
538 794 1
539 540 1
539 543 1
539 571 1
539 603 1
539 667 1
539 795 1
540 544 1
540 572 1
540 604 1
540 668 1
540 796 1
541 542 1
541 543 1
541 573 1
541 605 1
541 669 1
541 797 1
542 544 1
542 574 1
542 606 1
542 670 1
542 798 1
543 544 1
543 575 1
543 607 1
543 671 1
543 799 1
544 576 1
544 608 1
544 672 1
544 800 1
545 546 1
545 547 1
545 549 1
545 553 1
545 561 1
545 609 1
545 673 1
545 801 1
546 548 1
546 550 1
546 554 1
546 562 1
546 610 1
546 674 1
546 802 1
547 548 1
547 551 1
547 555 1
547 563 1
547 611 1
547 675 1
547 803 1
548 552 1
548 556 1
548 564 1
548 612 1
548 676 1
548 804 1
549 550 1
549 551 1
549 557 1
549 565 1
549 613 1
549 677 1
549 805 1
550 552 1
550 558 1
550 566 1
550 614 1
550 678 1
550 806 1
551 552 1
551 559 1
551 567 1
551 615 1
551 679 1
551 807 1
552 560 1
552 568 1
552 616 1
552 680 1
552 808 1
553 554 1
553 555 1
553 557 1
553 569 1
553 617 1
553 681 1
553 809 1
554 556 1
554 558 1
554 570 1
554 618 1
554 682 1
554 810 1
555 556 1
555 559 1
555 571 1
555 619 1
555 683 1
555 811 1
556 560 1
556 572 1
556 620 1
556 684 1
556 812 1
557 558 1
557 559 1
557 573 1
557 621 1
557 685 1
557 813 1
558 560 1
558 574 1
558 622 1
558 686 1
558 814 1
559 560 1
559 575 1
559 623 1
559 687 1
559 815 1
560 576 1
560 624 1
560 688 1
560 816 1
561 562 1
561 563 1
561 565 1
561 569 1
561 625 1
561 689 1
561 817 1
562 564 1
562 566 1
562 570 1
562 626 1
562 690 1
562 818 1
563 564 1
563 567 1
563 571 1
563 627 1
563 691 1
563 819 1
564 568 1
564 572 1
564 628 1
564 692 1
564 820 1
565 566 1
565 567 1
565 573 1
565 629 1
565 693 1
565 821 1
566 568 1
566 574 1
566 630 1
566 694 1
566 822 1
567 568 1
567 575 1
567 631 1
567 695 1
567 823 1
568 576 1
568 632 1
568 696 1
568 824 1
569 570 1
569 571 1
569 573 1
569 633 1
569 697 1
569 825 1
570 572 1
570 574 1
570 634 1
570 698 1
570 826 1
571 572 1
571 575 1
571 635 1
571 699 1
571 827 1
572 576 1
572 636 1
572 700 1
572 828 1
573 574 1
573 575 1
573 637 1
573 701 1
573 829 1
574 576 1
574 638 1
574 702 1
574 830 1
575 576 1
575 639 1
575 703 1
575 831 1
576 640 1
576 704 1
576 832 1
577 578 1
577 579 1
577 581 1
577 585 1
577 593 1
577 609 1
577 705 1
577 833 1
578 580 1
578 582 1
578 586 1
578 594 1
578 610 1
578 706 1
578 834 1
579 580 1
579 583 1
579 587 1
579 595 1
579 611 1
579 707 1
579 835 1
580 584 1
580 588 1
580 596 1
580 612 1
580 708 1
580 836 1
581 582 1
581 583 1
581 589 1
581 597 1
581 613 1
581 709 1
581 837 1
582 584 1
582 590 1
582 598 1
582 614 1
582 710 1
582 838 1
583 584 1
583 591 1
583 599 1
583 615 1
583 711 1
583 839 1
584 592 1
584 600 1
584 616 1
584 712 1
584 840 1
585 586 1
585 587 1
585 589 1
585 601 1
585 617 1
585 713 1
585 841 1
586 588 1
586 590 1
586 602 1
586 618 1
586 714 1
586 842 1
587 588 1
587 591 1
587 603 1
587 619 1
587 715 1
587 843 1
588 592 1
588 604 1
588 620 1
588 716 1
588 844 1
589 590 1
589 591 1
589 605 1
589 621 1
589 717 1
589 845 1
590 592 1
590 606 1
590 622 1
590 718 1
590 846 1
591 592 1
591 607 1
591 623 1
591 719 1
591 847 1
592 608 1
592 624 1
592 720 1
592 848 1
593 594 1
593 595 1
593 597 1
593 601 1
593 625 1
593 721 1
593 849 1
594 596 1
594 598 1
594 602 1
594 626 1
594 722 1
594 850 1
595 596 1
595 599 1
595 603 1
595 627 1
595 723 1
595 851 1
596 600 1
596 604 1
596 628 1
596 724 1
596 852 1
597 598 1
597 599 1
597 605 1
597 629 1
597 725 1
597 853 1
598 600 1
598 606 1
598 630 1
598 726 1
598 854 1
599 600 1
599 607 1
599 631 1
599 727 1
599 855 1
600 608 1
600 632 1
600 728 1
600 856 1
601 602 1
601 603 1
601 605 1
601 633 1
601 729 1
601 857 1
602 604 1
602 606 1
602 634 1
602 730 1
602 858 1
603 604 1
603 607 1
603 635 1
603 731 1
603 859 1
604 608 1
604 636 1
604 732 1
604 860 1
605 606 1
605 607 1
605 637 1
605 733 1
605 861 1
606 608 1
606 638 1
606 734 1
606 862 1
607 608 1
607 639 1
607 735 1
607 863 1
608 640 1
608 736 1
608 864 1
609 610 1
609 611 1
609 613 1
609 617 1
609 625 1
609 737 1
609 865 1
610 612 1
610 614 1
610 618 1
610 626 1
610 738 1
610 866 1
611 612 1
611 615 1
611 619 1
611 627 1
611 739 1
611 867 1
612 616 1
612 620 1
612 628 1
612 740 1
612 868 1
613 614 1
613 615 1
613 621 1
613 629 1
613 741 1
613 869 1
614 616 1
614 622 1
614 630 1
614 742 1
614 870 1
615 616 1
615 623 1
615 631 1
615 743 1
615 871 1
616 624 1
616 632 1
616 744 1
616 872 1
617 618 1
617 619 1
617 621 1
617 633 1
617 745 1
617 873 1
618 620 1
618 622 1
618 634 1
618 746 1
618 874 1
619 620 1
619 623 1
619 635 1
619 747 1
619 875 1
620 624 1
620 636 1
620 748 1
620 876 1
621 622 1
621 623 1
621 637 1
621 749 1
621 877 1
622 624 1
622 638 1
622 750 1
622 878 1
623 624 1
623 639 1
623 751 1
623 879 1
624 640 1
624 752 1
624 880 1
625 626 1
625 627 1
625 629 1
625 633 1
625 753 1
625 881 1
626 628 1
626 630 1
626 634 1
626 754 1
626 882 1
627 628 1
627 631 1
627 635 1
627 755 1
627 883 1
628 632 1
628 636 1
628 756 1
628 884 1
629 630 1
629 631 1
629 637 1
629 757 1
629 885 1
630 632 1
630 638 1
630 758 1
630 886 1
631 632 1
631 639 1
631 759 1
631 887 1
632 640 1
632 760 1
632 888 1
633 634 1
633 635 1
633 637 1
633 761 1
633 889 1
634 636 1
634 638 1
634 762 1
634 890 1
635 636 1
635 639 1
635 763 1
635 891 1
636 640 1
636 764 1
636 892 1
637 638 1
637 639 1
637 765 1
637 893 1
638 640 1
638 766 1
638 894 1
639 640 1
639 767 1
639 895 1
640 768 1
640 896 1
641 642 1
641 643 1
641 645 1
641 649 1
641 657 1
641 673 1
641 705 1
641 897 1
642 644 1
642 646 1
642 650 1
642 658 1
642 674 1
642 706 1
642 898 1
643 644 1
643 647 1
643 651 1
643 659 1
643 675 1
643 707 1
643 899 1
644 648 1
644 652 1
644 660 1
644 676 1
644 708 1
644 900 1
645 646 1
645 647 1
645 653 1
645 661 1
645 677 1
645 709 1
645 901 1
646 648 1
646 654 1
646 662 1
646 678 1
646 710 1
646 902 1
647 648 1
647 655 1
647 663 1
647 679 1
647 711 1
647 903 1
648 656 1
648 664 1
648 680 1
648 712 1
648 904 1
649 650 1
649 651 1
649 653 1
649 665 1
649 681 1
649 713 1
649 905 1
650 652 1
650 654 1
650 666 1
650 682 1
650 714 1
650 906 1
651 652 1
651 655 1
651 667 1
651 683 1
651 715 1
651 907 1
652 656 1
652 668 1
652 684 1
652 716 1
652 908 1
653 654 1
653 655 1
653 669 1
653 685 1
653 717 1
653 909 1
654 656 1
654 670 1
654 686 1
654 718 1
654 910 1
655 656 1
655 671 1
655 687 1
655 719 1
655 911 1
656 672 1
656 688 1
656 720 1
656 912 1
657 658 1
657 659 1
657 661 1
657 665 1
657 689 1
657 721 1
657 913 1
658 660 1
658 662 1
658 666 1
658 690 1
658 722 1
658 914 1
659 660 1
659 663 1
659 667 1
659 691 1
659 723 1
659 915 1
660 664 1
660 668 1
660 692 1
660 724 1
660 916 1
661 662 1
661 663 1
661 669 1
661 693 1
661 725 1
661 917 1
662 664 1
662 670 1
662 694 1
662 726 1
662 918 1
663 664 1
663 671 1
663 695 1
663 727 1
663 919 1
664 672 1
664 696 1
664 728 1
664 920 1
665 666 1
665 667 1
665 669 1
665 697 1
665 729 1
665 921 1
666 668 1
666 670 1
666 698 1
666 730 1
666 922 1
667 668 1
667 671 1
667 699 1
667 731 1
667 923 1
668 672 1
668 700 1
668 732 1
668 924 1
669 670 1
669 671 1
669 701 1
669 733 1
669 925 1
670 672 1
670 702 1
670 734 1
670 926 1
671 672 1
671 703 1
671 735 1
671 927 1
672 704 1
672 736 1
672 928 1
673 674 1
673 675 1
673 677 1
673 681 1
673 689 1
673 737 1
673 929 1
674 676 1
674 678 1
674 682 1
674 690 1
674 738 1
674 930 1
675 676 1
675 679 1
675 683 1
675 691 1
675 739 1
675 931 1
676 680 1
676 684 1
676 692 1
676 740 1
676 932 1
677 678 1
677 679 1
677 685 1
677 693 1
677 741 1
677 933 1
678 680 1
678 686 1
678 694 1
678 742 1
678 934 1
679 680 1
679 687 1
679 695 1
679 743 1
679 935 1
680 688 1
680 696 1
680 744 1
680 936 1
681 682 1
681 683 1
681 685 1
681 697 1
681 745 1
681 937 1
682 684 1
682 686 1
682 698 1
682 746 1
682 938 1
683 684 1
683 687 1
683 699 1
683 747 1
683 939 1
684 688 1
684 700 1
684 748 1
684 940 1
685 686 1
685 687 1
685 701 1
685 749 1
685 941 1
686 688 1
686 702 1
686 750 1
686 942 1
687 688 1
687 703 1
687 751 1
687 943 1
688 704 1
688 752 1
688 944 1
689 690 1
689 691 1
689 693 1
689 697 1
689 753 1
689 945 1
690 692 1
690 694 1
690 698 1
690 754 1
690 946 1
691 692 1
691 695 1
691 699 1
691 755 1
691 947 1
692 696 1
692 700 1
692 756 1
692 948 1
693 694 1
693 695 1
693 701 1
693 757 1
693 949 1
694 696 1
694 702 1
694 758 1
694 950 1
695 696 1
695 703 1
695 759 1
695 951 1
696 704 1
696 760 1
696 952 1
697 698 1
697 699 1
697 701 1
697 761 1
697 953 1
698 700 1
698 702 1
698 762 1
698 954 1
699 700 1
699 703 1
699 763 1
699 955 1
700 704 1
700 764 1
700 956 1
701 702 1
701 703 1
701 765 1
701 957 1
702 704 1
702 766 1
702 958 1
703 704 1
703 767 1
703 959 1
704 768 1
704 960 1
705 706 1
705 707 1
705 709 1
705 713 1
705 721 1
705 737 1
705 961 1
706 708 1
706 710 1
706 714 1
706 722 1
706 738 1
706 962 1
707 708 1
707 711 1
707 715 1
707 723 1
707 739 1
707 963 1
708 712 1
708 716 1
708 724 1
708 740 1
708 964 1
709 710 1
709 711 1
709 717 1
709 725 1
709 741 1
709 965 1
710 712 1
710 718 1
710 726 1
710 742 1
710 966 1
711 712 1
711 719 1
711 727 1
711 743 1
711 967 1
712 720 1
712 728 1
712 744 1
712 968 1
713 714 1
713 715 1
713 717 1
713 729 1
713 745 1
713 969 1
714 716 1
714 718 1
714 730 1
714 746 1
714 970 1
715 716 1
715 719 1
715 731 1
715 747 1
715 971 1
716 720 1
716 732 1
716 748 1
716 972 1
717 718 1
717 719 1
717 733 1
717 749 1
717 973 1
718 720 1
718 734 1
718 750 1
718 974 1
719 720 1
719 735 1
719 751 1
719 975 1
720 736 1
720 752 1
720 976 1
721 722 1
721 723 1
721 725 1
721 729 1
721 753 1
721 977 1
722 724 1
722 726 1
722 730 1
722 754 1
722 978 1
723 724 1
723 727 1
723 731 1
723 755 1
723 979 1
724 728 1
724 732 1
724 756 1
724 980 1
725 726 1
725 727 1
725 733 1
725 757 1
725 981 1
726 728 1
726 734 1
726 758 1
726 982 1
727 728 1
727 735 1
727 759 1
727 983 1
728 736 1
728 760 1
728 984 1
729 730 1
729 731 1
729 733 1
729 761 1
729 985 1
730 732 1
730 734 1
730 762 1
730 986 1
731 732 1
731 735 1
731 763 1
731 987 1
732 736 1
732 764 1
732 988 1
733 734 1
733 735 1
733 765 1
733 989 1
734 736 1
734 766 1
734 990 1
735 736 1
735 767 1
735 991 1
736 768 1
736 992 1
737 738 1
737 739 1
737 741 1
737 745 1
737 753 1
737 993 1
738 740 1
738 742 1
738 746 1
738 754 1
738 994 1
739 740 1
739 743 1
739 747 1
739 755 1
739 995 1
740 744 1
740 748 1
740 756 1
740 996 1
741 742 1
741 743 1
741 749 1
741 757 1
741 997 1
742 744 1
742 750 1
742 758 1
742 998 1
743 744 1
743 751 1
743 759 1
743 999 1
744 752 1
744 760 1
744 1000 1
745 746 1
745 747 1
745 749 1
745 761 1
745 1001 1
746 748 1
746 750 1
746 762 1
746 1002 1
747 748 1
747 751 1
747 763 1
747 1003 1
748 752 1
748 764 1
748 1004 1
749 750 1
749 751 1
749 765 1
749 1005 1
750 752 1
750 766 1
750 1006 1
751 752 1
751 767 1
751 1007 1
752 768 1
752 1008 1
753 754 1
753 755 1
753 757 1
753 761 1
753 1009 1
754 756 1
754 758 1
754 762 1
754 1010 1
755 756 1
755 759 1
755 763 1
755 1011 1
756 760 1
756 764 1
756 1012 1
757 758 1
757 759 1
757 765 1
757 1013 1
758 760 1
758 766 1
758 1014 1
759 760 1
759 767 1
759 1015 1
760 768 1
760 1016 1
761 762 1
761 763 1
761 765 1
761 1017 1
762 764 1
762 766 1
762 1018 1
763 764 1
763 767 1
763 1019 1
764 768 1
764 1020 1
765 766 1
765 767 1
765 1021 1
766 768 1
766 1022 1
767 768 1
767 1023 1
768 1024 1
769 770 1
769 771 1
769 773 1
769 777 1
769 785 1
769 801 1
769 833 1
769 897 1
770 772 1
770 774 1
770 778 1
770 786 1
770 802 1
770 834 1
770 898 1
771 772 1
771 775 1
771 779 1
771 787 1
771 803 1
771 835 1
771 899 1
772 776 1
772 780 1
772 788 1
772 804 1
772 836 1
772 900 1
773 774 1
773 775 1
773 781 1
773 789 1
773 805 1
773 837 1
773 901 1
774 776 1
774 782 1
774 790 1
774 806 1
774 838 1
774 902 1
775 776 1
775 783 1
775 791 1
775 807 1
775 839 1
775 903 1
776 784 1
776 792 1
776 808 1
776 840 1
776 904 1
777 778 1
777 779 1
777 781 1
777 793 1
777 809 1
777 841 1
777 905 1
778 780 1
778 782 1
778 794 1
778 810 1
778 842 1
778 906 1
779 780 1
779 783 1
779 795 1
779 811 1
779 843 1
779 907 1
780 784 1
780 796 1
780 812 1
780 844 1
780 908 1
781 782 1
781 783 1
781 797 1
781 813 1
781 845 1
781 909 1
782 784 1
782 798 1
782 814 1
782 846 1
782 910 1
783 784 1
783 799 1
783 815 1
783 847 1
783 911 1
784 800 1
784 816 1
784 848 1
784 912 1
785 786 1
785 787 1
785 789 1
785 793 1
785 817 1
785 849 1
785 913 1
786 788 1
786 790 1
786 794 1
786 818 1
786 850 1
786 914 1
787 788 1
787 791 1
787 795 1
787 819 1
787 851 1
787 915 1
788 792 1
788 796 1
788 820 1
788 852 1
788 916 1
789 790 1
789 791 1
789 797 1
789 821 1
789 853 1
789 917 1
790 792 1
790 798 1
790 822 1
790 854 1
790 918 1
791 792 1
791 799 1
791 823 1
791 855 1
791 919 1
792 800 1
792 824 1
792 856 1
792 920 1
793 794 1
793 795 1
793 797 1
793 825 1
793 857 1
793 921 1
794 796 1
794 798 1
794 826 1
794 858 1
794 922 1
795 796 1
795 799 1
795 827 1
795 859 1
795 923 1
796 800 1
796 828 1
796 860 1
796 924 1
797 798 1
797 799 1
797 829 1
797 861 1
797 925 1
798 800 1
798 830 1
798 862 1
798 926 1
799 800 1
799 831 1
799 863 1
799 927 1
800 832 1
800 864 1
800 928 1
801 802 1
801 803 1
801 805 1
801 809 1
801 817 1
801 865 1
801 929 1
802 804 1
802 806 1
802 810 1
802 818 1
802 866 1
802 930 1
803 804 1
803 807 1
803 811 1
803 819 1
803 867 1
803 931 1
804 808 1
804 812 1
804 820 1
804 868 1
804 932 1
805 806 1
805 807 1
805 813 1
805 821 1
805 869 1
805 933 1
806 808 1
806 814 1
806 822 1
806 870 1
806 934 1
807 808 1
807 815 1
807 823 1
807 871 1
807 935 1
808 816 1
808 824 1
808 872 1
808 936 1
809 810 1
809 811 1
809 813 1
809 825 1
809 873 1
809 937 1
810 812 1
810 814 1
810 826 1
810 874 1
810 938 1
811 812 1
811 815 1
811 827 1
811 875 1
811 939 1
812 816 1
812 828 1
812 876 1
812 940 1
813 814 1
813 815 1
813 829 1
813 877 1
813 941 1
814 816 1
814 830 1
814 878 1
814 942 1
815 816 1
815 831 1
815 879 1
815 943 1
816 832 1
816 880 1
816 944 1
817 818 1
817 819 1
817 821 1
817 825 1
817 881 1
817 945 1
818 820 1
818 822 1
818 826 1
818 882 1
818 946 1
819 820 1
819 823 1
819 827 1
819 883 1
819 947 1
820 824 1
820 828 1
820 884 1
820 948 1
821 822 1
821 823 1
821 829 1
821 885 1
821 949 1
822 824 1
822 830 1
822 886 1
822 950 1
823 824 1
823 831 1
823 887 1
823 951 1
824 832 1
824 888 1
824 952 1
825 826 1
825 827 1
825 829 1
825 889 1
825 953 1
826 828 1
826 830 1
826 890 1
826 954 1
827 828 1
827 831 1
827 891 1
827 955 1
828 832 1
828 892 1
828 956 1
829 830 1
829 831 1
829 893 1
829 957 1
830 832 1
830 894 1
830 958 1
831 832 1
831 895 1
831 959 1
832 896 1
832 960 1
833 834 1
833 835 1
833 837 1
833 841 1
833 849 1
833 865 1
833 961 1
834 836 1
834 838 1
834 842 1
834 850 1
834 866 1
834 962 1
835 836 1
835 839 1
835 843 1
835 851 1
835 867 1
835 963 1
836 840 1
836 844 1
836 852 1
836 868 1
836 964 1
837 838 1
837 839 1
837 845 1
837 853 1
837 869 1
837 965 1
838 840 1
838 846 1
838 854 1
838 870 1
838 966 1
839 840 1
839 847 1
839 855 1
839 871 1
839 967 1
840 848 1
840 856 1
840 872 1
840 968 1
841 842 1
841 843 1
841 845 1
841 857 1
841 873 1
841 969 1
842 844 1
842 846 1
842 858 1
842 874 1
842 970 1
843 844 1
843 847 1
843 859 1
843 875 1
843 971 1
844 848 1
844 860 1
844 876 1
844 972 1
845 846 1
845 847 1
845 861 1
845 877 1
845 973 1
846 848 1
846 862 1
846 878 1
846 974 1
847 848 1
847 863 1
847 879 1
847 975 1
848 864 1
848 880 1
848 976 1
849 850 1
849 851 1
849 853 1
849 857 1
849 881 1
849 977 1
850 852 1
850 854 1
850 858 1
850 882 1
850 978 1
851 852 1
851 855 1
851 859 1
851 883 1
851 979 1
852 856 1
852 860 1
852 884 1
852 980 1
853 854 1
853 855 1
853 861 1
853 885 1
853 981 1
854 856 1
854 862 1
854 886 1
854 982 1
855 856 1
855 863 1
855 887 1
855 983 1
856 864 1
856 888 1
856 984 1
857 858 1
857 859 1
857 861 1
857 889 1
857 985 1
858 860 1
858 862 1
858 890 1
858 986 1
859 860 1
859 863 1
859 891 1
859 987 1
860 864 1
860 892 1
860 988 1
861 862 1
861 863 1
861 893 1
861 989 1
862 864 1
862 894 1
862 990 1
863 864 1
863 895 1
863 991 1
864 896 1
864 992 1
865 866 1
865 867 1
865 869 1
865 873 1
865 881 1
865 993 1
866 868 1
866 870 1
866 874 1
866 882 1
866 994 1
867 868 1
867 871 1
867 875 1
867 883 1
867 995 1
868 872 1
868 876 1
868 884 1
868 996 1
869 870 1
869 871 1
869 877 1
869 885 1
869 997 1
870 872 1
870 878 1
870 886 1
870 998 1
871 872 1
871 879 1
871 887 1
871 999 1
872 880 1
872 888 1
872 1000 1
873 874 1
873 875 1
873 877 1
873 889 1
873 1001 1
874 876 1
874 878 1
874 890 1
874 1002 1
875 876 1
875 879 1
875 891 1
875 1003 1
876 880 1
876 892 1
876 1004 1
877 878 1
877 879 1
877 893 1
877 1005 1
878 880 1
878 894 1
878 1006 1
879 880 1
879 895 1
879 1007 1
880 896 1
880 1008 1
881 882 1
881 883 1
881 885 1
881 889 1
881 1009 1
882 884 1
882 886 1
882 890 1
882 1010 1
883 884 1
883 887 1
883 891 1
883 1011 1
884 888 1
884 892 1
884 1012 1
885 886 1
885 887 1
885 893 1
885 1013 1
886 888 1
886 894 1
886 1014 1
887 888 1
887 895 1
887 1015 1
888 896 1
888 1016 1
889 890 1
889 891 1
889 893 1
889 1017 1
890 892 1
890 894 1
890 1018 1
891 892 1
891 895 1
891 1019 1
892 896 1
892 1020 1
893 894 1
893 895 1
893 1021 1
894 896 1
894 1022 1
895 896 1
895 1023 1
896 1024 1
897 898 1
897 899 1
897 901 1
897 905 1
897 913 1
897 929 1
897 961 1
898 900 1
898 902 1
898 906 1
898 914 1
898 930 1
898 962 1
899 900 1
899 903 1
899 907 1
899 915 1
899 931 1
899 963 1
900 904 1
900 908 1
900 916 1
900 932 1
900 964 1
901 902 1
901 903 1
901 909 1
901 917 1
901 933 1
901 965 1
902 904 1
902 910 1
902 918 1
902 934 1
902 966 1
903 904 1
903 911 1
903 919 1
903 935 1
903 967 1
904 912 1
904 920 1
904 936 1
904 968 1
905 906 1
905 907 1
905 909 1
905 921 1
905 937 1
905 969 1
906 908 1
906 910 1
906 922 1
906 938 1
906 970 1
907 908 1
907 911 1
907 923 1
907 939 1
907 971 1
908 912 1
908 924 1
908 940 1
908 972 1
909 910 1
909 911 1
909 925 1
909 941 1
909 973 1
910 912 1
910 926 1
910 942 1
910 974 1
911 912 1
911 927 1
911 943 1
911 975 1
912 928 1
912 944 1
912 976 1
913 914 1
913 915 1
913 917 1
913 921 1
913 945 1
913 977 1
914 916 1
914 918 1
914 922 1
914 946 1
914 978 1
915 916 1
915 919 1
915 923 1
915 947 1
915 979 1
916 920 1
916 924 1
916 948 1
916 980 1
917 918 1
917 919 1
917 925 1
917 949 1
917 981 1
918 920 1
918 926 1
918 950 1
918 982 1
919 920 1
919 927 1
919 951 1
919 983 1
920 928 1
920 952 1
920 984 1
921 922 1
921 923 1
921 925 1
921 953 1
921 985 1
922 924 1
922 926 1
922 954 1
922 986 1
923 924 1
923 927 1
923 955 1
923 987 1
924 928 1
924 956 1
924 988 1
925 926 1
925 927 1
925 957 1
925 989 1
926 928 1
926 958 1
926 990 1
927 928 1
927 959 1
927 991 1
928 960 1
928 992 1
929 930 1
929 931 1
929 933 1
929 937 1
929 945 1
929 993 1
930 932 1
930 934 1
930 938 1
930 946 1
930 994 1
931 932 1
931 935 1
931 939 1
931 947 1
931 995 1
932 936 1
932 940 1
932 948 1
932 996 1
933 934 1
933 935 1
933 941 1
933 949 1
933 997 1
934 936 1
934 942 1
934 950 1
934 998 1
935 936 1
935 943 1
935 951 1
935 999 1
936 944 1
936 952 1
936 1000 1
937 938 1
937 939 1
937 941 1
937 953 1
937 1001 1
938 940 1
938 942 1
938 954 1
938 1002 1
939 940 1
939 943 1
939 955 1
939 1003 1
940 944 1
940 956 1
940 1004 1
941 942 1
941 943 1
941 957 1
941 1005 1
942 944 1
942 958 1
942 1006 1
943 944 1
943 959 1
943 1007 1
944 960 1
944 1008 1
945 946 1
945 947 1
945 949 1
945 953 1
945 1009 1
946 948 1
946 950 1
946 954 1
946 1010 1
947 948 1
947 951 1
947 955 1
947 1011 1
948 952 1
948 956 1
948 1012 1
949 950 1
949 951 1
949 957 1
949 1013 1
950 952 1
950 958 1
950 1014 1
951 952 1
951 959 1
951 1015 1
952 960 1
952 1016 1
953 954 1
953 955 1
953 957 1
953 1017 1
954 956 1
954 958 1
954 1018 1
955 956 1
955 959 1
955 1019 1
956 960 1
956 1020 1
957 958 1
957 959 1
957 1021 1
958 960 1
958 1022 1
959 960 1
959 1023 1
960 1024 1
961 962 1
961 963 1
961 965 1
961 969 1
961 977 1
961 993 1
962 964 1
962 966 1
962 970 1
962 978 1
962 994 1
963 964 1
963 967 1
963 971 1
963 979 1
963 995 1
964 968 1
964 972 1
964 980 1
964 996 1
965 966 1
965 967 1
965 973 1
965 981 1
965 997 1
966 968 1
966 974 1
966 982 1
966 998 1
967 968 1
967 975 1
967 983 1
967 999 1
968 976 1
968 984 1
968 1000 1
969 970 1
969 971 1
969 973 1
969 985 1
969 1001 1
970 972 1
970 974 1
970 986 1
970 1002 1
971 972 1
971 975 1
971 987 1
971 1003 1
972 976 1
972 988 1
972 1004 1
973 974 1
973 975 1
973 989 1
973 1005 1
974 976 1
974 990 1
974 1006 1
975 976 1
975 991 1
975 1007 1
976 992 1
976 1008 1
977 978 1
977 979 1
977 981 1
977 985 1
977 1009 1
978 980 1
978 982 1
978 986 1
978 1010 1
979 980 1
979 983 1
979 987 1
979 1011 1
980 984 1
980 988 1
980 1012 1
981 982 1
981 983 1
981 989 1
981 1013 1
982 984 1
982 990 1
982 1014 1
983 984 1
983 991 1
983 1015 1
984 992 1
984 1016 1
985 986 1
985 987 1
985 989 1
985 1017 1
986 988 1
986 990 1
986 1018 1
987 988 1
987 991 1
987 1019 1
988 992 1
988 1020 1
989 990 1
989 991 1
989 1021 1
990 992 1
990 1022 1
991 992 1
991 1023 1
992 1024 1
993 994 1
993 995 1
993 997 1
993 1001 1
993 1009 1
994 996 1
994 998 1
994 1002 1
994 1010 1
995 996 1
995 999 1
995 1003 1
995 1011 1
996 1000 1
996 1004 1
996 1012 1
997 998 1
997 999 1
997 1005 1
997 1013 1
998 1000 1
998 1006 1
998 1014 1
999 1000 1
999 1007 1
999 1015 1
1000 1008 1
1000 1016 1
1001 1002 1
1001 1003 1
1001 1005 1
1001 1017 1
1002 1004 1
1002 1006 1
1002 1018 1
1003 1004 1
1003 1007 1
1003 1019 1
1004 1008 1
1004 1020 1
1005 1006 1
1005 1007 1
1005 1021 1
1006 1008 1
1006 1022 1
1007 1008 1
1007 1023 1
1008 1024 1
1009 1010 1
1009 1011 1
1009 1013 1
1009 1017 1
1010 1012 1
1010 1014 1
1010 1018 1
1011 1012 1
1011 1015 1
1011 1019 1
1012 1016 1
1012 1020 1
1013 1014 1
1013 1015 1
1013 1021 1
1014 1016 1
1014 1022 1
1015 1016 1
1015 1023 1
1016 1024 1
1017 1018 1
1017 1019 1
1017 1021 1
1018 1020 1
1018 1022 1
1019 1020 1
1019 1023 1
1020 1024 1
1021 1022 1
1021 1023 1
1022 1024 1
1023 1024 1


==> anc/instances/benchmark/theta/hamming6_2.dat <==
64 192
1 2 1
1 3 1
1 5 1
1 9 1
1 17 1
1 33 1
2 4 1
2 6 1
2 10 1
2 18 1
2 34 1
3 4 1
3 7 1
3 11 1
3 19 1
3 35 1
4 8 1
4 12 1
4 20 1
4 36 1
5 6 1
5 7 1
5 13 1
5 21 1
5 37 1
6 8 1
6 14 1
6 22 1
6 38 1
7 8 1
7 15 1
7 23 1
7 39 1
8 16 1
8 24 1
8 40 1
9 10 1
9 11 1
9 13 1
9 25 1
9 41 1
10 12 1
10 14 1
10 26 1
10 42 1
11 12 1
11 15 1
11 27 1
11 43 1
12 16 1
12 28 1
12 44 1
13 14 1
13 15 1
13 29 1
13 45 1
14 16 1
14 30 1
14 46 1
15 16 1
15 31 1
15 47 1
16 32 1
16 48 1
17 18 1
17 19 1
17 21 1
17 25 1
17 49 1
18 20 1
18 22 1
18 26 1
18 50 1
19 20 1
19 23 1
19 27 1
19 51 1
20 24 1
20 28 1
20 52 1
21 22 1
21 23 1
21 29 1
21 53 1
22 24 1
22 30 1
22 54 1
23 24 1
23 31 1
23 55 1
24 32 1
24 56 1
25 26 1
25 27 1
25 29 1
25 57 1
26 28 1
26 30 1
26 58 1
27 28 1
27 31 1
27 59 1
28 32 1
28 60 1
29 30 1
29 31 1
29 61 1
30 32 1
30 62 1
31 32 1
31 63 1
32 64 1
33 34 1
33 35 1
33 37 1
33 41 1
33 49 1
34 36 1
34 38 1
34 42 1
34 50 1
35 36 1
35 39 1
35 43 1
35 51 1
36 40 1
36 44 1
36 52 1
37 38 1
37 39 1
37 45 1
37 53 1
38 40 1
38 46 1
38 54 1
39 40 1
39 47 1
39 55 1
40 48 1
40 56 1
41 42 1
41 43 1
41 45 1
41 57 1
42 44 1
42 46 1
42 58 1
43 44 1
43 47 1
43 59 1
44 48 1
44 60 1
45 46 1
45 47 1
45 61 1
46 48 1
46 62 1
47 48 1
47 63 1
48 64 1
49 50 1
49 51 1
49 53 1
49 57 1
50 52 1
50 54 1
50 58 1
51 52 1
51 55 1
51 59 1
52 56 1
52 60 1
53 54 1
53 55 1
53 61 1
54 56 1
54 62 1
55 56 1
55 63 1
56 64 1
57 58 1
57 59 1
57 61 1
58 60 1
58 62 1
59 60 1
59 63 1
60 64 1
61 62 1
61 63 1
62 64 1
63 64 1


==> anc/instances/benchmark/theta/hamming6_4.dat <==
64 1312
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
1 8 1
1 9 1
1 10 1
1 11 1
1 12 1
1 13 1
1 14 1
1 15 1
1 17 1
1 18 1
1 19 1
1 20 1
1 21 1
1 22 1
1 23 1
1 25 1
1 26 1
1 27 1
1 29 1
1 33 1
1 34 1
1 35 1
1 36 1
1 37 1
1 38 1
1 39 1
1 41 1
1 42 1
1 43 1
1 45 1
1 49 1
1 50 1
1 51 1
1 53 1
1 57 1
2 3 1
2 4 1
2 5 1
2 6 1
2 7 1
2 8 1
2 9 1
2 10 1
2 11 1
2 12 1
2 13 1
2 14 1
2 16 1
2 17 1
2 18 1
2 19 1
2 20 1
2 21 1
2 22 1
2 24 1
2 25 1
2 26 1
2 28 1
2 30 1
2 33 1
2 34 1
2 35 1
2 36 1
2 37 1
2 38 1
2 40 1
2 41 1
2 42 1
2 44 1
2 46 1
2 49 1
2 50 1
2 52 1
2 54 1
2 58 1
3 4 1
3 5 1
3 6 1
3 7 1
3 8 1
3 9 1
3 10 1
3 11 1
3 12 1
3 13 1
3 15 1
3 16 1
3 17 1
3 18 1
3 19 1
3 20 1
3 21 1
3 23 1
3 24 1
3 25 1
3 27 1
3 28 1
3 31 1
3 33 1
3 34 1
3 35 1
3 36 1
3 37 1
3 39 1
3 40 1
3 41 1
3 43 1
3 44 1
3 47 1
3 49 1
3 51 1
3 52 1
3 55 1
3 59 1
4 5 1
4 6 1
4 7 1
4 8 1
4 9 1
4 10 1
4 11 1
4 12 1
4 14 1
4 15 1
4 16 1
4 17 1
4 18 1
4 19 1
4 20 1
4 22 1
4 23 1
4 24 1
4 26 1
4 27 1
4 28 1
4 32 1
4 33 1
4 34 1
4 35 1
4 36 1
4 38 1
4 39 1
4 40 1
4 42 1
4 43 1
4 44 1
4 48 1
4 50 1
4 51 1
4 52 1
4 56 1
4 60 1
5 6 1
5 7 1
5 8 1
5 9 1
5 10 1
5 11 1
5 13 1
5 14 1
5 15 1
5 16 1
5 17 1
5 18 1
5 19 1
5 21 1
5 22 1
5 23 1
5 24 1
5 25 1
5 29 1
5 30 1
5 31 1
5 33 1
5 34 1
5 35 1
5 37 1
5 38 1
5 39 1
5 40 1
5 41 1
5 45 1
5 46 1
5 47 1
5 49 1
5 53 1
5 54 1
5 55 1
5 61 1
6 7 1
6 8 1
6 9 1
6 10 1
6 12 1
6 13 1
6 14 1
6 15 1
6 16 1
6 17 1
6 18 1
6 20 1
6 21 1
6 22 1
6 23 1
6 24 1
6 26 1
6 29 1
6 30 1
6 32 1
6 33 1
6 34 1
6 36 1
6 37 1
6 38 1
6 39 1
6 40 1
6 42 1
6 45 1
6 46 1
6 48 1
6 50 1
6 53 1
6 54 1
6 56 1
6 62 1
7 8 1
7 9 1
7 11 1
7 12 1
7 13 1
7 14 1
7 15 1
7 16 1
7 17 1
7 19 1
7 20 1
7 21 1
7 22 1
7 23 1
7 24 1
7 27 1
7 29 1
7 31 1
7 32 1
7 33 1
7 35 1
7 36 1
7 37 1
7 38 1
7 39 1
7 40 1
7 43 1
7 45 1
7 47 1
7 48 1
7 51 1
7 53 1
7 55 1
7 56 1
7 63 1
8 10 1
8 11 1
8 12 1
8 13 1
8 14 1
8 15 1
8 16 1
8 18 1
8 19 1
8 20 1
8 21 1
8 22 1
8 23 1
8 24 1
8 28 1
8 30 1
8 31 1
8 32 1
8 34 1
8 35 1
8 36 1
8 37 1
8 38 1
8 39 1
8 40 1
8 44 1
8 46 1
8 47 1
8 48 1
8 52 1
8 54 1
8 55 1
8 56 1
8 64 1
9 10 1
9 11 1
9 12 1
9 13 1
9 14 1
9 15 1
9 16 1
9 17 1
9 18 1
9 19 1
9 21 1
9 25 1
9 26 1
9 27 1
9 28 1
9 29 1
9 30 1
9 31 1
9 33 1
9 34 1
9 35 1
9 37 1
9 41 1
9 42 1
9 43 1
9 44 1
9 45 1
9 46 1
9 47 1
9 49 1
9 57 1
9 58 1
9 59 1
9 61 1
10 11 1
10 12 1
10 13 1
10 14 1
10 15 1
10 16 1
10 17 1
10 18 1
10 20 1
10 22 1
10 25 1
10 26 1
10 27 1
10 28 1
10 29 1
10 30 1
10 32 1
10 33 1
10 34 1
10 36 1
10 38 1
10 41 1
10 42 1
10 43 1
10 44 1
10 45 1
10 46 1
10 48 1
10 50 1
10 57 1
10 58 1
10 60 1
10 62 1
11 12 1
11 13 1
11 14 1
11 15 1
11 16 1
11 17 1
11 19 1
11 20 1
11 23 1
11 25 1
11 26 1
11 27 1
11 28 1
11 29 1
11 31 1
11 32 1
11 33 1
11 35 1
11 36 1
11 39 1
11 41 1
11 42 1
11 43 1
11 44 1
11 45 1
11 47 1
11 48 1
11 51 1
11 57 1
11 59 1
11 60 1
11 63 1
12 13 1
12 14 1
12 15 1
12 16 1
12 18 1
12 19 1
12 20 1
12 24 1
12 25 1
12 26 1
12 27 1
12 28 1
12 30 1
12 31 1
12 32 1
12 34 1
12 35 1
12 36 1
12 40 1
12 41 1
12 42 1
12 43 1
12 44 1
12 46 1
12 47 1
12 48 1
12 52 1
12 58 1
12 59 1
12 60 1
12 64 1
13 14 1
13 15 1
13 16 1
13 17 1
13 21 1
13 22 1
13 23 1
13 25 1
13 26 1
13 27 1
13 29 1
13 30 1
13 31 1
13 32 1
13 33 1
13 37 1
13 38 1
13 39 1
13 41 1
13 42 1
13 43 1
13 45 1
13 46 1
13 47 1
13 48 1
13 53 1
13 57 1
13 61 1
13 62 1
13 63 1
14 15 1
14 16 1
14 18 1
14 21 1
14 22 1
14 24 1
14 25 1
14 26 1
14 28 1
14 29 1
14 30 1
14 31 1
14 32 1
14 34 1
14 37 1
14 38 1
14 40 1
14 41 1
14 42 1
14 44 1
14 45 1
14 46 1
14 47 1
14 48 1
14 54 1
14 58 1
14 61 1
14 62 1
14 64 1
15 16 1
15 19 1
15 21 1
15 23 1
15 24 1
15 25 1
15 27 1
15 28 1
15 29 1
15 30 1
15 31 1
15 32 1
15 35 1
15 37 1
15 39 1
15 40 1
15 41 1
15 43 1
15 44 1
15 45 1
15 46 1
15 47 1
15 48 1
15 55 1
15 59 1
15 61 1
15 63 1
15 64 1
16 20 1
16 22 1
16 23 1
16 24 1
16 26 1
16 27 1
16 28 1
16 29 1
16 30 1
16 31 1
16 32 1
16 36 1
16 38 1
16 39 1
16 40 1
16 42 1
16 43 1
16 44 1
16 45 1
16 46 1
16 47 1
16 48 1
16 56 1
16 60 1
16 62 1
16 63 1
16 64 1
17 18 1
17 19 1
17 20 1
17 21 1
17 22 1
17 23 1
17 24 1
17 25 1
17 26 1
17 27 1
17 28 1
17 29 1
17 30 1
17 31 1
17 33 1
17 34 1
17 35 1
17 37 1
17 41 1
17 49 1
17 50 1
17 51 1
17 52 1
17 53 1
17 54 1
17 55 1
17 57 1
17 58 1
17 59 1
17 61 1
18 19 1
18 20 1
18 21 1
18 22 1
18 23 1
18 24 1
18 25 1
18 26 1
18 27 1
18 28 1
18 29 1
18 30 1
18 32 1
18 33 1
18 34 1
18 36 1
18 38 1
18 42 1
18 49 1
18 50 1
18 51 1
18 52 1
18 53 1
18 54 1
18 56 1
18 57 1
18 58 1
18 60 1
18 62 1
19 20 1
19 21 1
19 22 1
19 23 1
19 24 1
19 25 1
19 26 1
19 27 1
19 28 1
19 29 1
19 31 1
19 32 1
19 33 1
19 35 1
19 36 1
19 39 1
19 43 1
19 49 1
19 50 1
19 51 1
19 52 1
19 53 1
19 55 1
19 56 1
19 57 1
19 59 1
19 60 1
19 63 1
20 21 1
20 22 1
20 23 1
20 24 1
20 25 1
20 26 1
20 27 1
20 28 1
20 30 1
20 31 1
20 32 1
20 34 1
20 35 1
20 36 1
20 40 1
20 44 1
20 49 1
20 50 1
20 51 1
20 52 1
20 54 1
20 55 1
20 56 1
20 58 1
20 59 1
20 60 1
20 64 1
21 22 1
21 23 1
21 24 1
21 25 1
21 26 1
21 27 1
21 29 1
21 30 1
21 31 1
21 32 1
21 33 1
21 37 1
21 38 1
21 39 1
21 45 1
21 49 1
21 50 1
21 51 1
21 53 1
21 54 1
21 55 1
21 56 1
21 57 1
21 61 1
21 62 1
21 63 1
22 23 1
22 24 1
22 25 1
22 26 1
22 28 1
22 29 1
22 30 1
22 31 1
22 32 1
22 34 1
22 37 1
22 38 1
22 40 1
22 46 1
22 49 1
22 50 1
22 52 1
22 53 1
22 54 1
22 55 1
22 56 1
22 58 1
22 61 1
22 62 1
22 64 1
23 24 1
23 25 1
23 27 1
23 28 1
23 29 1
23 30 1
23 31 1
23 32 1
23 35 1
23 37 1
23 39 1
23 40 1
23 47 1
23 49 1
23 51 1
23 52 1
23 53 1
23 54 1
23 55 1
23 56 1
23 59 1
23 61 1
23 63 1
23 64 1
24 26 1
24 27 1
24 28 1
24 29 1
24 30 1
24 31 1
24 32 1
24 36 1
24 38 1
24 39 1
24 40 1
24 48 1
24 50 1
24 51 1
24 52 1
24 53 1
24 54 1
24 55 1
24 56 1
24 60 1
24 62 1
24 63 1
24 64 1
25 26 1
25 27 1
25 28 1
25 29 1
25 30 1
25 31 1
25 32 1
25 33 1
25 41 1
25 42 1
25 43 1
25 45 1
25 49 1
25 50 1
25 51 1
25 53 1
25 57 1
25 58 1
25 59 1
25 60 1
25 61 1
25 62 1
25 63 1
26 27 1
26 28 1
26 29 1
26 30 1
26 31 1
26 32 1
26 34 1
26 41 1
26 42 1
26 44 1
26 46 1
26 49 1
26 50 1
26 52 1
26 54 1
26 57 1
26 58 1
26 59 1
26 60 1
26 61 1
26 62 1
26 64 1
27 28 1
27 29 1
27 30 1
27 31 1
27 32 1
27 35 1
27 41 1
27 43 1
27 44 1
27 47 1
27 49 1
27 51 1
27 52 1
27 55 1
27 57 1
27 58 1
27 59 1
27 60 1
27 61 1
27 63 1
27 64 1
28 29 1
28 30 1
28 31 1
28 32 1
28 36 1
28 42 1
28 43 1
28 44 1
28 48 1
28 50 1
28 51 1
28 52 1
28 56 1
28 57 1
28 58 1
28 59 1
28 60 1
28 62 1
28 63 1
28 64 1
29 30 1
29 31 1
29 32 1
29 37 1
29 41 1
29 45 1
29 46 1
29 47 1
29 49 1
29 53 1
29 54 1
29 55 1
29 57 1
29 58 1
29 59 1
29 61 1
29 62 1
29 63 1
29 64 1
30 31 1
30 32 1
30 38 1
30 42 1
30 45 1
30 46 1
30 48 1
30 50 1
30 53 1
30 54 1
30 56 1
30 57 1
30 58 1
30 60 1
30 61 1
30 62 1
30 63 1
30 64 1
31 32 1
31 39 1
31 43 1
31 45 1
31 47 1
31 48 1
31 51 1
31 53 1
31 55 1
31 56 1
31 57 1
31 59 1
31 60 1
31 61 1
31 62 1
31 63 1
31 64 1
32 40 1
32 44 1
32 46 1
32 47 1
32 48 1
32 52 1
32 54 1
32 55 1
32 56 1
32 58 1
32 59 1
32 60 1
32 61 1
32 62 1
32 63 1
32 64 1
33 34 1
33 35 1
33 36 1
33 37 1
33 38 1
33 39 1
33 40 1
33 41 1
33 42 1
33 43 1
33 44 1
33 45 1
33 46 1
33 47 1
33 49 1
33 50 1
33 51 1
33 52 1
33 53 1
33 54 1
33 55 1
33 57 1
33 58 1
33 59 1
33 61 1
34 35 1
34 36 1
34 37 1
34 38 1
34 39 1
34 40 1
34 41 1
34 42 1
34 43 1
34 44 1
34 45 1
34 46 1
34 48 1
34 49 1
34 50 1
34 51 1
34 52 1
34 53 1
34 54 1
34 56 1
34 57 1
34 58 1
34 60 1
34 62 1
35 36 1
35 37 1
35 38 1
35 39 1
35 40 1
35 41 1
35 42 1
35 43 1
35 44 1
35 45 1
35 47 1
35 48 1
35 49 1
35 50 1
35 51 1
35 52 1
35 53 1
35 55 1
35 56 1
35 57 1
35 59 1
35 60 1
35 63 1
36 37 1
36 38 1
36 39 1
36 40 1
36 41 1
36 42 1
36 43 1
36 44 1
36 46 1
36 47 1
36 48 1
36 49 1
36 50 1
36 51 1
36 52 1
36 54 1
36 55 1
36 56 1
36 58 1
36 59 1
36 60 1
36 64 1
37 38 1
37 39 1
37 40 1
37 41 1
37 42 1
37 43 1
37 45 1
37 46 1
37 47 1
37 48 1
37 49 1
37 50 1
37 51 1
37 53 1
37 54 1
37 55 1
37 56 1
37 57 1
37 61 1
37 62 1
37 63 1
38 39 1
38 40 1
38 41 1
38 42 1
38 44 1
38 45 1
38 46 1
38 47 1
38 48 1
38 49 1
38 50 1
38 52 1
38 53 1
38 54 1
38 55 1
38 56 1
38 58 1
38 61 1
38 62 1
38 64 1
39 40 1
39 41 1
39 43 1
39 44 1
39 45 1
39 46 1
39 47 1
39 48 1
39 49 1
39 51 1
39 52 1
39 53 1
39 54 1
39 55 1
39 56 1
39 59 1
39 61 1
39 63 1
39 64 1
40 42 1
40 43 1
40 44 1
40 45 1
40 46 1
40 47 1
40 48 1
40 50 1
40 51 1
40 52 1
40 53 1
40 54 1
40 55 1
40 56 1
40 60 1
40 62 1
40 63 1
40 64 1
41 42 1
41 43 1
41 44 1
41 45 1
41 46 1
41 47 1
41 48 1
41 49 1
41 50 1
41 51 1
41 53 1
41 57 1
41 58 1
41 59 1
41 60 1
41 61 1
41 62 1
41 63 1
42 43 1
42 44 1
42 45 1
42 46 1
42 47 1
42 48 1
42 49 1
42 50 1
42 52 1
42 54 1
42 57 1
42 58 1
42 59 1
42 60 1
42 61 1
42 62 1
42 64 1
43 44 1
43 45 1
43 46 1
43 47 1
43 48 1
43 49 1
43 51 1
43 52 1
43 55 1
43 57 1
43 58 1
43 59 1
43 60 1
43 61 1
43 63 1
43 64 1
44 45 1
44 46 1
44 47 1
44 48 1
44 50 1
44 51 1
44 52 1
44 56 1
44 57 1
44 58 1
44 59 1
44 60 1
44 62 1
44 63 1
44 64 1
45 46 1
45 47 1
45 48 1
45 49 1
45 53 1
45 54 1
45 55 1
45 57 1
45 58 1
45 59 1
45 61 1
45 62 1
45 63 1
45 64 1
46 47 1
46 48 1
46 50 1
46 53 1
46 54 1
46 56 1
46 57 1
46 58 1
46 60 1
46 61 1
46 62 1
46 63 1
46 64 1
47 48 1
47 51 1
47 53 1
47 55 1
47 56 1
47 57 1
47 59 1
47 60 1
47 61 1
47 62 1
47 63 1
47 64 1
48 52 1
48 54 1
48 55 1
48 56 1
48 58 1
48 59 1
48 60 1
48 61 1
48 62 1
48 63 1
48 64 1
49 50 1
49 51 1
49 52 1
49 53 1
49 54 1
49 55 1
49 56 1
49 57 1
49 58 1
49 59 1
49 60 1
49 61 1
49 62 1
49 63 1
50 51 1
50 52 1
50 53 1
50 54 1
50 55 1
50 56 1
50 57 1
50 58 1
50 59 1
50 60 1
50 61 1
50 62 1
50 64 1
51 52 1
51 53 1
51 54 1
51 55 1
51 56 1
51 57 1
51 58 1
51 59 1
51 60 1
51 61 1
51 63 1
51 64 1
52 53 1
52 54 1
52 55 1
52 56 1
52 57 1
52 58 1
52 59 1
52 60 1
52 62 1
52 63 1
52 64 1
53 54 1
53 55 1
53 56 1
53 57 1
53 58 1
53 59 1
53 61 1
53 62 1
53 63 1
53 64 1
54 55 1
54 56 1
54 57 1
54 58 1
54 60 1
54 61 1
54 62 1
54 63 1
54 64 1
55 56 1
55 57 1
55 59 1
55 60 1
55 61 1
55 62 1
55 63 1
55 64 1
56 58 1
56 59 1
56 60 1
56 61 1
56 62 1
56 63 1
56 64 1
57 58 1
57 59 1
57 60 1
57 61 1
57 62 1
57 63 1
57 64 1
58 59 1
58 60 1
58 61 1
58 62 1
58 63 1
58 64 1
59 60 1
59 61 1
59 62 1
59 63 1
59 64 1
60 61 1
60 62 1
60 63 1
60 64 1
61 62 1
61 63 1
61 64 1
62 63 1
62 64 1
63 64 1


==> anc/instances/benchmark/theta/hamming8_2.dat <==
256 1024
1 2 1
1 3 1
1 5 1
1 9 1
1 17 1
1 33 1
1 65 1
1 129 1
2 4 1
2 6 1
2 10 1
2 18 1
2 34 1
2 66 1
2 130 1
3 4 1
3 7 1
3 11 1
3 19 1
3 35 1
3 67 1
3 131 1
4 8 1
4 12 1
4 20 1
4 36 1
4 68 1
4 132 1
5 6 1
5 7 1
5 13 1
5 21 1
5 37 1
5 69 1
5 133 1
6 8 1
6 14 1
6 22 1
6 38 1
6 70 1
6 134 1
7 8 1
7 15 1
7 23 1
7 39 1
7 71 1
7 135 1
8 16 1
8 24 1
8 40 1
8 72 1
8 136 1
9 10 1
9 11 1
9 13 1
9 25 1
9 41 1
9 73 1
9 137 1
10 12 1
10 14 1
10 26 1
10 42 1
10 74 1
10 138 1
11 12 1
11 15 1
11 27 1
11 43 1
11 75 1
11 139 1
12 16 1
12 28 1
12 44 1
12 76 1
12 140 1
13 14 1
13 15 1
13 29 1
13 45 1
13 77 1
13 141 1
14 16 1
14 30 1
14 46 1
14 78 1
14 142 1
15 16 1
15 31 1
15 47 1
15 79 1
15 143 1
16 32 1
16 48 1
16 80 1
16 144 1
17 18 1
17 19 1
17 21 1
17 25 1
17 49 1
17 81 1
17 145 1
18 20 1
18 22 1
18 26 1
18 50 1
18 82 1
18 146 1
19 20 1
19 23 1
19 27 1
19 51 1
19 83 1
19 147 1
20 24 1
20 28 1
20 52 1
20 84 1
20 148 1
21 22 1
21 23 1
21 29 1
21 53 1
21 85 1
21 149 1
22 24 1
22 30 1
22 54 1
22 86 1
22 150 1
23 24 1
23 31 1
23 55 1
23 87 1
23 151 1
24 32 1
24 56 1
24 88 1
24 152 1
25 26 1
25 27 1
25 29 1
25 57 1
25 89 1
25 153 1
26 28 1
26 30 1
26 58 1
26 90 1
26 154 1
27 28 1
27 31 1
27 59 1
27 91 1
27 155 1
28 32 1
28 60 1
28 92 1
28 156 1
29 30 1
29 31 1
29 61 1
29 93 1
29 157 1
30 32 1
30 62 1
30 94 1
30 158 1
31 32 1
31 63 1
31 95 1
31 159 1
32 64 1
32 96 1
32 160 1
33 34 1
33 35 1
33 37 1
33 41 1
33 49 1
33 97 1
33 161 1
34 36 1
34 38 1
34 42 1
34 50 1
34 98 1
34 162 1
35 36 1
35 39 1
35 43 1
35 51 1
35 99 1
35 163 1
36 40 1
36 44 1
36 52 1
36 100 1
36 164 1
37 38 1
37 39 1
37 45 1
37 53 1
37 101 1
37 165 1
38 40 1
38 46 1
38 54 1
38 102 1
38 166 1
39 40 1
39 47 1
39 55 1
39 103 1
39 167 1
40 48 1
40 56 1
40 104 1
40 168 1
41 42 1
41 43 1
41 45 1
41 57 1
41 105 1
41 169 1
42 44 1
42 46 1
42 58 1
42 106 1
42 170 1
43 44 1
43 47 1
43 59 1
43 107 1
43 171 1
44 48 1
44 60 1
44 108 1
44 172 1
45 46 1
45 47 1
45 61 1
45 109 1
45 173 1
46 48 1
46 62 1
46 110 1
46 174 1
47 48 1
47 63 1
47 111 1
47 175 1
48 64 1
48 112 1
48 176 1
49 50 1
49 51 1
49 53 1
49 57 1
49 113 1
49 177 1
50 52 1
50 54 1
50 58 1
50 114 1
50 178 1
51 52 1
51 55 1
51 59 1
51 115 1
51 179 1
52 56 1
52 60 1
52 116 1
52 180 1
53 54 1
53 55 1
53 61 1
53 117 1
53 181 1
54 56 1
54 62 1
54 118 1
54 182 1
55 56 1
55 63 1
55 119 1
55 183 1
56 64 1
56 120 1
56 184 1
57 58 1
57 59 1
57 61 1
57 121 1
57 185 1
58 60 1
58 62 1
58 122 1
58 186 1
59 60 1
59 63 1
59 123 1
59 187 1
60 64 1
60 124 1
60 188 1
61 62 1
61 63 1
61 125 1
61 189 1
62 64 1
62 126 1
62 190 1
63 64 1
63 127 1
63 191 1
64 128 1
64 192 1
65 66 1
65 67 1
65 69 1
65 73 1
65 81 1
65 97 1
65 193 1
66 68 1
66 70 1
66 74 1
66 82 1
66 98 1
66 194 1
67 68 1
67 71 1
67 75 1
67 83 1
67 99 1
67 195 1
68 72 1
68 76 1
68 84 1
68 100 1
68 196 1
69 70 1
69 71 1
69 77 1
69 85 1
69 101 1
69 197 1
70 72 1
70 78 1
70 86 1
70 102 1
70 198 1
71 72 1
71 79 1
71 87 1
71 103 1
71 199 1
72 80 1
72 88 1
72 104 1
72 200 1
73 74 1
73 75 1
73 77 1
73 89 1
73 105 1
73 201 1
74 76 1
74 78 1
74 90 1
74 106 1
74 202 1
75 76 1
75 79 1
75 91 1
75 107 1
75 203 1
76 80 1
76 92 1
76 108 1
76 204 1
77 78 1
77 79 1
77 93 1
77 109 1
77 205 1
78 80 1
78 94 1
78 110 1
78 206 1
79 80 1
79 95 1
79 111 1
79 207 1
80 96 1
80 112 1
80 208 1
81 82 1
81 83 1
81 85 1
81 89 1
81 113 1
81 209 1
82 84 1
82 86 1
82 90 1
82 114 1
82 210 1
83 84 1
83 87 1
83 91 1
83 115 1
83 211 1
84 88 1
84 92 1
84 116 1
84 212 1
85 86 1
85 87 1
85 93 1
85 117 1
85 213 1
86 88 1
86 94 1
86 118 1
86 214 1
87 88 1
87 95 1
87 119 1
87 215 1
88 96 1
88 120 1
88 216 1
89 90 1
89 91 1
89 93 1
89 121 1
89 217 1
90 92 1
90 94 1
90 122 1
90 218 1
91 92 1
91 95 1
91 123 1
91 219 1
92 96 1
92 124 1
92 220 1
93 94 1
93 95 1
93 125 1
93 221 1
94 96 1
94 126 1
94 222 1
95 96 1
95 127 1
95 223 1
96 128 1
96 224 1
97 98 1
97 99 1
97 101 1
97 105 1
97 113 1
97 225 1
98 100 1
98 102 1
98 106 1
98 114 1
98 226 1
99 100 1
99 103 1
99 107 1
99 115 1
99 227 1
100 104 1
100 108 1
100 116 1
100 228 1
101 102 1
101 103 1
101 109 1
101 117 1
101 229 1
102 104 1
102 110 1
102 118 1
102 230 1
103 104 1
103 111 1
103 119 1
103 231 1
104 112 1
104 120 1
104 232 1
105 106 1
105 107 1
105 109 1
105 121 1
105 233 1
106 108 1
106 110 1
106 122 1
106 234 1
107 108 1
107 111 1
107 123 1
107 235 1
108 112 1
108 124 1
108 236 1
109 110 1
109 111 1
109 125 1
109 237 1
110 112 1
110 126 1
110 238 1
111 112 1
111 127 1
111 239 1
112 128 1
112 240 1
113 114 1
113 115 1
113 117 1
113 121 1
113 241 1
114 116 1
114 118 1
114 122 1
114 242 1
115 116 1
115 119 1
115 123 1
115 243 1
116 120 1
116 124 1
116 244 1
117 118 1
117 119 1
117 125 1
117 245 1
118 120 1
118 126 1
118 246 1
119 120 1
119 127 1
119 247 1
120 128 1
120 248 1
121 122 1
121 123 1
121 125 1
121 249 1
122 124 1
122 126 1
122 250 1
123 124 1
123 127 1
123 251 1
124 128 1
124 252 1
125 126 1
125 127 1
125 253 1
126 128 1
126 254 1
127 128 1
127 255 1
128 256 1
129 130 1
129 131 1
129 133 1
129 137 1
129 145 1
129 161 1
129 193 1
130 132 1
130 134 1
130 138 1
130 146 1
130 162 1
130 194 1
131 132 1
131 135 1
131 139 1
131 147 1
131 163 1
131 195 1
132 136 1
132 140 1
132 148 1
132 164 1
132 196 1
133 134 1
133 135 1
133 141 1
133 149 1
133 165 1
133 197 1
134 136 1
134 142 1
134 150 1
134 166 1
134 198 1
135 136 1
135 143 1
135 151 1
135 167 1
135 199 1
136 144 1
136 152 1
136 168 1
136 200 1
137 138 1
137 139 1
137 141 1
137 153 1
137 169 1
137 201 1
138 140 1
138 142 1
138 154 1
138 170 1
138 202 1
139 140 1
139 143 1
139 155 1
139 171 1
139 203 1
140 144 1
140 156 1
140 172 1
140 204 1
141 142 1
141 143 1
141 157 1
141 173 1
141 205 1
142 144 1
142 158 1
142 174 1
142 206 1
143 144 1
143 159 1
143 175 1
143 207 1
144 160 1
144 176 1
144 208 1
145 146 1
145 147 1
145 149 1
145 153 1
145 177 1
145 209 1
146 148 1
146 150 1
146 154 1
146 178 1
146 210 1
147 148 1
147 151 1
147 155 1
147 179 1
147 211 1
148 152 1
148 156 1
148 180 1
148 212 1
149 150 1
149 151 1
149 157 1
149 181 1
149 213 1
150 152 1
150 158 1
150 182 1
150 214 1
151 152 1
151 159 1
151 183 1
151 215 1
152 160 1
152 184 1
152 216 1
153 154 1
153 155 1
153 157 1
153 185 1
153 217 1
154 156 1
154 158 1
154 186 1
154 218 1
155 156 1
155 159 1
155 187 1
155 219 1
156 160 1
156 188 1
156 220 1
157 158 1
157 159 1
157 189 1
157 221 1
158 160 1
158 190 1
158 222 1
159 160 1
159 191 1
159 223 1
160 192 1
160 224 1
161 162 1
161 163 1
161 165 1
161 169 1
161 177 1
161 225 1
162 164 1
162 166 1
162 170 1
162 178 1
162 226 1
163 164 1
163 167 1
163 171 1
163 179 1
163 227 1
164 168 1
164 172 1
164 180 1
164 228 1
165 166 1
165 167 1
165 173 1
165 181 1
165 229 1
166 168 1
166 174 1
166 182 1
166 230 1
167 168 1
167 175 1
167 183 1
167 231 1
168 176 1
168 184 1
168 232 1
169 170 1
169 171 1
169 173 1
169 185 1
169 233 1
170 172 1
170 174 1
170 186 1
170 234 1
171 172 1
171 175 1
171 187 1
171 235 1
172 176 1
172 188 1
172 236 1
173 174 1
173 175 1
173 189 1
173 237 1
174 176 1
174 190 1
174 238 1
175 176 1
175 191 1
175 239 1
176 192 1
176 240 1
177 178 1
177 179 1
177 181 1
177 185 1
177 241 1
178 180 1
178 182 1
178 186 1
178 242 1
179 180 1
179 183 1
179 187 1
179 243 1
180 184 1
180 188 1
180 244 1
181 182 1
181 183 1
181 189 1
181 245 1
182 184 1
182 190 1
182 246 1
183 184 1
183 191 1
183 247 1
184 192 1
184 248 1
185 186 1
185 187 1
185 189 1
185 249 1
186 188 1
186 190 1
186 250 1
187 188 1
187 191 1
187 251 1
188 192 1
188 252 1
189 190 1
189 191 1
189 253 1
190 192 1
190 254 1
191 192 1
191 255 1
192 256 1
193 194 1
193 195 1
193 197 1
193 201 1
193 209 1
193 225 1
194 196 1
194 198 1
194 202 1
194 210 1
194 226 1
195 196 1
195 199 1
195 203 1
195 211 1
195 227 1
196 200 1
196 204 1
196 212 1
196 228 1
197 198 1
197 199 1
197 205 1
197 213 1
197 229 1
198 200 1
198 206 1
198 214 1
198 230 1
199 200 1
199 207 1
199 215 1
199 231 1
200 208 1
200 216 1
200 232 1
201 202 1
201 203 1
201 205 1
201 217 1
201 233 1
202 204 1
202 206 1
202 218 1
202 234 1
203 204 1
203 207 1
203 219 1
203 235 1
204 208 1
204 220 1
204 236 1
205 206 1
205 207 1
205 221 1
205 237 1
206 208 1
206 222 1
206 238 1
207 208 1
207 223 1
207 239 1
208 224 1
208 240 1
209 210 1
209 211 1
209 213 1
209 217 1
209 241 1
210 212 1
210 214 1
210 218 1
210 242 1
211 212 1
211 215 1
211 219 1
211 243 1
212 216 1
212 220 1
212 244 1
213 214 1
213 215 1
213 221 1
213 245 1
214 216 1
214 222 1
214 246 1
215 216 1
215 223 1
215 247 1
216 224 1
216 248 1
217 218 1
217 219 1
217 221 1
217 249 1
218 220 1
218 222 1
218 250 1
219 220 1
219 223 1
219 251 1
220 224 1
220 252 1
221 222 1
221 223 1
221 253 1
222 224 1
222 254 1
223 224 1
223 255 1
224 256 1
225 226 1
225 227 1
225 229 1
225 233 1
225 241 1
226 228 1
226 230 1
226 234 1
226 242 1
227 228 1
227 231 1
227 235 1
227 243 1
228 232 1
228 236 1
228 244 1
229 230 1
229 231 1
229 237 1
229 245 1
230 232 1
230 238 1
230 246 1
231 232 1
231 239 1
231 247 1
232 240 1
232 248 1
233 234 1
233 235 1
233 237 1
233 249 1
234 236 1
234 238 1
234 250 1
235 236 1
235 239 1
235 251 1
236 240 1
236 252 1
237 238 1
237 239 1
237 253 1
238 240 1
238 254 1
239 240 1
239 255 1
240 256 1
241 242 1
241 243 1
241 245 1
241 249 1
242 244 1
242 246 1
242 250 1
243 244 1
243 247 1
243 251 1
244 248 1
244 252 1
245 246 1
245 247 1
245 253 1
246 248 1
246 254 1
247 248 1
247 255 1
248 256 1
249 250 1
249 251 1
249 253 1
250 252 1
250 254 1
251 252 1
251 255 1
252 256 1
253 254 1
253 255 1
254 256 1
255 256 1


==> anc/instances/benchmark/theta/hamming8_4.dat <==
256 11776
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
1 8 1
1 9 1
1 10 1
1 11 1
1 12 1
1 13 1
1 14 1
1 15 1
1 17 1
1 18 1
1 19 1
1 20 1
1 21 1
1 22 1
1 23 1
1 25 1
1 26 1
1 27 1
1 29 1
1 33 1
1 34 1
1 35 1
1 36 1
1 37 1
1 38 1
1 39 1
1 41 1
1 42 1
1 43 1
1 45 1
1 49 1
1 50 1
1 51 1
1 53 1
1 57 1
1 65 1
1 66 1
1 67 1
1 68 1
1 69 1
1 70 1
1 71 1
1 73 1
1 74 1
1 75 1
1 77 1
1 81 1
1 82 1
1 83 1
1 85 1
1 89 1
1 97 1
1 98 1
1 99 1
1 101 1
1 105 1
1 113 1
1 129 1
1 130 1
1 131 1
1 132 1
1 133 1
1 134 1
1 135 1
1 137 1
1 138 1
1 139 1
1 141 1
1 145 1
1 146 1
1 147 1
1 149 1
1 153 1
1 161 1
1 162 1
1 163 1
1 165 1
1 169 1
1 177 1
1 193 1
1 194 1
1 195 1
1 197 1
1 201 1
1 209 1
1 225 1
2 3 1
2 4 1
2 5 1
2 6 1
2 7 1
2 8 1
2 9 1
2 10 1
2 11 1
2 12 1
2 13 1
2 14 1
2 16 1
2 17 1
2 18 1
2 19 1
2 20 1
2 21 1
2 22 1
2 24 1
2 25 1
2 26 1
2 28 1
2 30 1
2 33 1
2 34 1
2 35 1
2 36 1
2 37 1
2 38 1
2 40 1
2 41 1
2 42 1
2 44 1
2 46 1
2 49 1
2 50 1
2 52 1
2 54 1
2 58 1
2 65 1
2 66 1
2 67 1
2 68 1
2 69 1
2 70 1
2 72 1
2 73 1
2 74 1
2 76 1
2 78 1
2 81 1
2 82 1
2 84 1
2 86 1
2 90 1
2 97 1
2 98 1
2 100 1
2 102 1
2 106 1
2 114 1
2 129 1
2 130 1
2 131 1
2 132 1
2 133 1
2 134 1
2 136 1
2 137 1
2 138 1
2 140 1
2 142 1
2 145 1
2 146 1
2 148 1
2 150 1
2 154 1
2 161 1
2 162 1
2 164 1
2 166 1
2 170 1
2 178 1
2 193 1
2 194 1
2 196 1
2 198 1
2 202 1
2 210 1
2 226 1
3 4 1
3 5 1
3 6 1
3 7 1
3 8 1
3 9 1
3 10 1
3 11 1
3 12 1
3 13 1
3 15 1
3 16 1
3 17 1
3 18 1
3 19 1
3 20 1
3 21 1
3 23 1
3 24 1
3 25 1
3 27 1
3 28 1
3 31 1
3 33 1
3 34 1
3 35 1
3 36 1
3 37 1
3 39 1
3 40 1
3 41 1
3 43 1
3 44 1
3 47 1
3 49 1
3 51 1
3 52 1
3 55 1
3 59 1
3 65 1
3 66 1
3 67 1
3 68 1
3 69 1
3 71 1
3 72 1
3 73 1
3 75 1
3 76 1
3 79 1
3 81 1
3 83 1
3 84 1
3 87 1
3 91 1
3 97 1
3 99 1
3 100 1
3 103 1
3 107 1
3 115 1
3 129 1
3 130 1
3 131 1
3 132 1
3 133 1
3 135 1
3 136 1
3 137 1
3 139 1
3 140 1
3 143 1
3 145 1
3 147 1
3 148 1
3 151 1
3 155 1
3 161 1
3 163 1
3 164 1
3 167 1
3 171 1
3 179 1
3 193 1
3 195 1
3 196 1
3 199 1
3 203 1
3 211 1
3 227 1
4 5 1
4 6 1
4 7 1
4 8 1
4 9 1
4 10 1
4 11 1
4 12 1
4 14 1
4 15 1
4 16 1
4 17 1
4 18 1
4 19 1
4 20 1
4 22 1
4 23 1
4 24 1
4 26 1
4 27 1
4 28 1
4 32 1
4 33 1
4 34 1
4 35 1
4 36 1
4 38 1
4 39 1
4 40 1
4 42 1
4 43 1
4 44 1
4 48 1
4 50 1
4 51 1
4 52 1
4 56 1
4 60 1
4 65 1
4 66 1
4 67 1
4 68 1
4 70 1
4 71 1
4 72 1
4 74 1
4 75 1
4 76 1
4 80 1
4 82 1
4 83 1
4 84 1
4 88 1
4 92 1
4 98 1
4 99 1
4 100 1
4 104 1
4 108 1
4 116 1
4 129 1
4 130 1
4 131 1
4 132 1
4 134 1
4 135 1
4 136 1
4 138 1
4 139 1
4 140 1
4 144 1
4 146 1
4 147 1
4 148 1
4 152 1
4 156 1
4 162 1
4 163 1
4 164 1
4 168 1
4 172 1
4 180 1
4 194 1
4 195 1
4 196 1
4 200 1
4 204 1
4 212 1
4 228 1
5 6 1
5 7 1
5 8 1
5 9 1
5 10 1
5 11 1
5 13 1
5 14 1
5 15 1
5 16 1
5 17 1
5 18 1
5 19 1
5 21 1
5 22 1
5 23 1
5 24 1
5 25 1
5 29 1
5 30 1
5 31 1
5 33 1
5 34 1
5 35 1
5 37 1
5 38 1
5 39 1
5 40 1
5 41 1
5 45 1
5 46 1
5 47 1
5 49 1
5 53 1
5 54 1
5 55 1
5 61 1
5 65 1
5 66 1
5 67 1
5 69 1
5 70 1
5 71 1
5 72 1
5 73 1
5 77 1
5 78 1
5 79 1
5 81 1
5 85 1
5 86 1
5 87 1
5 93 1
5 97 1
5 101 1
5 102 1
5 103 1
5 109 1
5 117 1
5 129 1
5 130 1
5 131 1
5 133 1
5 134 1
5 135 1
5 136 1
5 137 1
5 141 1
5 142 1
5 143 1
5 145 1
5 149 1
5 150 1
5 151 1
5 157 1
5 161 1
5 165 1
5 166 1
5 167 1
5 173 1
5 181 1
5 193 1
5 197 1
5 198 1
5 199 1
5 205 1
5 213 1
5 229 1
6 7 1
6 8 1
6 9 1
6 10 1
6 12 1
6 13 1
6 14 1
6 15 1
6 16 1
6 17 1
6 18 1
6 20 1
6 21 1
6 22 1
6 23 1
6 24 1
6 26 1
6 29 1
6 30 1
6 32 1
6 33 1
6 34 1
6 36 1
6 37 1
6 38 1
6 39 1
6 40 1
6 42 1
6 45 1
6 46 1
6 48 1
6 50 1
6 53 1
6 54 1
6 56 1
6 62 1
6 65 1
6 66 1
6 68 1
6 69 1
6 70 1
6 71 1
6 72 1
6 74 1
6 77 1
6 78 1
6 80 1
6 82 1
6 85 1
6 86 1
6 88 1
6 94 1
6 98 1
6 101 1
6 102 1
6 104 1
6 110 1
6 118 1
6 129 1
6 130 1
6 132 1
6 133 1
6 134 1
6 135 1
6 136 1
6 138 1
6 141 1
6 142 1
6 144 1
6 146 1
6 149 1
6 150 1
6 152 1
6 158 1
6 162 1
6 165 1
6 166 1
6 168 1
6 174 1
6 182 1
6 194 1
6 197 1
6 198 1
6 200 1
6 206 1
6 214 1
6 230 1
7 8 1
7 9 1
7 11 1
7 12 1
7 13 1
7 14 1
7 15 1
7 16 1
7 17 1
7 19 1
7 20 1
7 21 1
7 22 1
7 23 1
7 24 1
7 27 1
7 29 1
7 31 1
7 32 1
7 33 1
7 35 1
7 36 1
7 37 1
7 38 1
7 39 1
7 40 1
7 43 1
7 45 1
7 47 1
7 48 1
7 51 1
7 53 1
7 55 1
7 56 1
7 63 1
7 65 1
7 67 1
7 68 1
7 69 1
7 70 1
7 71 1
7 72 1
7 75 1
7 77 1
7 79 1
7 80 1
7 83 1
7 85 1
7 87 1
7 88 1
7 95 1
7 99 1
7 101 1
7 103 1
7 104 1
7 111 1
7 119 1
7 129 1
7 131 1
7 132 1
7 133 1
7 134 1
7 135 1
7 136 1
7 139 1
7 141 1
7 143 1
7 144 1
7 147 1
7 149 1
7 151 1
7 152 1
7 159 1
7 163 1
7 165 1
7 167 1
7 168 1
7 175 1
7 183 1
7 195 1
7 197 1
7 199 1
7 200 1
7 207 1
7 215 1
7 231 1
8 10 1
8 11 1
8 12 1
8 13 1
8 14 1
8 15 1
8 16 1
8 18 1
8 19 1
8 20 1
8 21 1
8 22 1
8 23 1
8 24 1
8 28 1
8 30 1
8 31 1
8 32 1
8 34 1
8 35 1
8 36 1
8 37 1
8 38 1
8 39 1
8 40 1
8 44 1
8 46 1
8 47 1
8 48 1
8 52 1
8 54 1
8 55 1
8 56 1
8 64 1
8 66 1
8 67 1
8 68 1
8 69 1
8 70 1
8 71 1
8 72 1
8 76 1
8 78 1
8 79 1
8 80 1
8 84 1
8 86 1
8 87 1
8 88 1
8 96 1
8 100 1
8 102 1
8 103 1
8 104 1
8 112 1
8 120 1
8 130 1
8 131 1
8 132 1
8 133 1
8 134 1
8 135 1
8 136 1
8 140 1
8 142 1
8 143 1
8 144 1
8 148 1
8 150 1
8 151 1
8 152 1
8 160 1
8 164 1
8 166 1
8 167 1
8 168 1
8 176 1
8 184 1
8 196 1
8 198 1
8 199 1
8 200 1
8 208 1
8 216 1
8 232 1
9 10 1
9 11 1
9 12 1
9 13 1
9 14 1
9 15 1
9 16 1
9 17 1
9 18 1
9 19 1
9 21 1
9 25 1
9 26 1
9 27 1
9 28 1
9 29 1
9 30 1
9 31 1
9 33 1
9 34 1
9 35 1
9 37 1
9 41 1
9 42 1
9 43 1
9 44 1
9 45 1
9 46 1
9 47 1
9 49 1
9 57 1
9 58 1
9 59 1
9 61 1
9 65 1
9 66 1
9 67 1
9 69 1
9 73 1
9 74 1
9 75 1
9 76 1
9 77 1
9 78 1
9 79 1
9 81 1
9 89 1
9 90 1
9 91 1
9 93 1
9 97 1
9 105 1
9 106 1
9 107 1
9 109 1
9 121 1
9 129 1
9 130 1
9 131 1
9 133 1
9 137 1
9 138 1
9 139 1
9 140 1
9 141 1
9 142 1
9 143 1
9 145 1
9 153 1
9 154 1
9 155 1
9 157 1
9 161 1
9 169 1
9 170 1
9 171 1
9 173 1
9 185 1
9 193 1
9 201 1
9 202 1
9 203 1
9 205 1
9 217 1
9 233 1
10 11 1
10 12 1
10 13 1
10 14 1
10 15 1
10 16 1
10 17 1
10 18 1
10 20 1
10 22 1
10 25 1
10 26 1
10 27 1
10 28 1
10 29 1
10 30 1
10 32 1
10 33 1
10 34 1
10 36 1
10 38 1
10 41 1
10 42 1
10 43 1
10 44 1
10 45 1
10 46 1
10 48 1
10 50 1
10 57 1
10 58 1
10 60 1
10 62 1
10 65 1
10 66 1
10 68 1
10 70 1
10 73 1
10 74 1
10 75 1
10 76 1
10 77 1
10 78 1
10 80 1
10 82 1
10 89 1
10 90 1
10 92 1
10 94 1
10 98 1
10 105 1
10 106 1
10 108 1
10 110 1
10 122 1
10 129 1
10 130 1
10 132 1
10 134 1
10 137 1
10 138 1
10 139 1
10 140 1
10 141 1
10 142 1
10 144 1
10 146 1
10 153 1
10 154 1
10 156 1
10 158 1
10 162 1
10 169 1
10 170 1
10 172 1
10 174 1
10 186 1
10 194 1
10 201 1
10 202 1
10 204 1
10 206 1
10 218 1
10 234 1
11 12 1
11 13 1
11 14 1
11 15 1
11 16 1
11 17 1
11 19 1
11 20 1
11 23 1
11 25 1
11 26 1
11 27 1
11 28 1
11 29 1
11 31 1
11 32 1
11 33 1
11 35 1
11 36 1
11 39 1
11 41 1
11 42 1
11 43 1
11 44 1
11 45 1
11 47 1
11 48 1
11 51 1
11 57 1
11 59 1
11 60 1
11 63 1
11 65 1
11 67 1
11 68 1
11 71 1
11 73 1
11 74 1
11 75 1
11 76 1
11 77 1
11 79 1
11 80 1
11 83 1
11 89 1
11 91 1
11 92 1
11 95 1
11 99 1
11 105 1
11 107 1
11 108 1
11 111 1
11 123 1
11 129 1
11 131 1
11 132 1
11 135 1
11 137 1
11 138 1
11 139 1
11 140 1
11 141 1
11 143 1
11 144 1
11 147 1
11 153 1
11 155 1
11 156 1
11 159 1
11 163 1
11 169 1
11 171 1
11 172 1
11 175 1
11 187 1
11 195 1
11 201 1
11 203 1
11 204 1
11 207 1
11 219 1
11 235 1
12 13 1
12 14 1
12 15 1
12 16 1
12 18 1
12 19 1
12 20 1
12 24 1
12 25 1
12 26 1
12 27 1
12 28 1
12 30 1
12 31 1
12 32 1
12 34 1
12 35 1
12 36 1
12 40 1
12 41 1
12 42 1
12 43 1
12 44 1
12 46 1
12 47 1
12 48 1
12 52 1
12 58 1
12 59 1
12 60 1
12 64 1
12 66 1
12 67 1
12 68 1
12 72 1
12 73 1
12 74 1
12 75 1
12 76 1
12 78 1
12 79 1
12 80 1
12 84 1
12 90 1
12 91 1
12 92 1
12 96 1
12 100 1
12 106 1
12 107 1
12 108 1
12 112 1
12 124 1
12 130 1
12 131 1
12 132 1
12 136 1
12 137 1
12 138 1
12 139 1
12 140 1
12 142 1
12 143 1
12 144 1
12 148 1
12 154 1
12 155 1
12 156 1
12 160 1
12 164 1
12 170 1
12 171 1
12 172 1
12 176 1
12 188 1
12 196 1
12 202 1
12 203 1
12 204 1
12 208 1
12 220 1
12 236 1
13 14 1
13 15 1
13 16 1
13 17 1
13 21 1
13 22 1
13 23 1
13 25 1
13 26 1
13 27 1
13 29 1
13 30 1
13 31 1
13 32 1
13 33 1
13 37 1
13 38 1
13 39 1
13 41 1
13 42 1
13 43 1
13 45 1
13 46 1
13 47 1
13 48 1
13 53 1
13 57 1
13 61 1
13 62 1
13 63 1
13 65 1
13 69 1
13 70 1
13 71 1
13 73 1
13 74 1
13 75 1
13 77 1
13 78 1
13 79 1
13 80 1
13 85 1
13 89 1
13 93 1
13 94 1
13 95 1
13 101 1
13 105 1
13 109 1
13 110 1
13 111 1
13 125 1
13 129 1
13 133 1
13 134 1
13 135 1
13 137 1
13 138 1
13 139 1
13 141 1
13 142 1
13 143 1
13 144 1
13 149 1
13 153 1
13 157 1
13 158 1
13 159 1
13 165 1
13 169 1
13 173 1
13 174 1
13 175 1
13 189 1
13 197 1
13 201 1
13 205 1
13 206 1
13 207 1
13 221 1
13 237 1
14 15 1
14 16 1
14 18 1
14 21 1
14 22 1
14 24 1
14 25 1
14 26 1
14 28 1
14 29 1
14 30 1
14 31 1
14 32 1
14 34 1
14 37 1
14 38 1
14 40 1
14 41 1
14 42 1
14 44 1
14 45 1
14 46 1
14 47 1
14 48 1
14 54 1
14 58 1
14 61 1
14 62 1
14 64 1
14 66 1
14 69 1
14 70 1
14 72 1
14 73 1
14 74 1
14 76 1
14 77 1
14 78 1
14 79 1
14 80 1
14 86 1
14 90 1
14 93 1
14 94 1
14 96 1
14 102 1
14 106 1
14 109 1
14 110 1
14 112 1
14 126 1
14 130 1
14 133 1
14 134 1
14 136 1
14 137 1
14 138 1
14 140 1
14 141 1
14 142 1
14 143 1
14 144 1
14 150 1
14 154 1
14 157 1
14 158 1
14 160 1
14 166 1
14 170 1
14 173 1
14 174 1
14 176 1
14 190 1
14 198 1
14 202 1
14 205 1
14 206 1
14 208 1
14 222 1
14 238 1
15 16 1
15 19 1
15 21 1
15 23 1
15 24 1
15 25 1
15 27 1
15 28 1
15 29 1
15 30 1
15 31 1
15 32 1
15 35 1
15 37 1
15 39 1
15 40 1
15 41 1
15 43 1
15 44 1
15 45 1
15 46 1
15 47 1
15 48 1
15 55 1
15 59 1
15 61 1
15 63 1
15 64 1
15 67 1
15 69 1
15 71 1
15 72 1
15 73 1
15 75 1
15 76 1
15 77 1
15 78 1
15 79 1
15 80 1
15 87 1
15 91 1
15 93 1
15 95 1
15 96 1
15 103 1
15 107 1
15 109 1
15 111 1
15 112 1
15 127 1
15 131 1
15 133 1
15 135 1
15 136 1
15 137 1
15 139 1
15 140 1
15 141 1
15 142 1
15 143 1
15 144 1
15 151 1
15 155 1
15 157 1
15 159 1
15 160 1
15 167 1
15 171 1
15 173 1
15 175 1
15 176 1
15 191 1
15 199 1
15 203 1
15 205 1
15 207 1
15 208 1
15 223 1
15 239 1
16 20 1
16 22 1
16 23 1
16 24 1
16 26 1
16 27 1
16 28 1
16 29 1
16 30 1
16 31 1
16 32 1
16 36 1
16 38 1
16 39 1
16 40 1
16 42 1
16 43 1
16 44 1
16 45 1
16 46 1
16 47 1
16 48 1
16 56 1
16 60 1
16 62 1
16 63 1
16 64 1
16 68 1
16 70 1
16 71 1
16 72 1
16 74 1
16 75 1
16 76 1
16 77 1
16 78 1
16 79 1
16 80 1
16 88 1
16 92 1
16 94 1
16 95 1
16 96 1
16 104 1
16 108 1
16 110 1
16 111 1
16 112 1
16 128 1
16 132 1
16 134 1
16 135 1
16 136 1
16 138 1
16 139 1
16 140 1
16 141 1
16 142 1
16 143 1
16 144 1
16 152 1
16 156 1
16 158 1
16 159 1
16 160 1
16 168 1
16 172 1
16 174 1
16 175 1
16 176 1
16 192 1
16 200 1
16 204 1
16 206 1
16 207 1
16 208 1
16 224 1
16 240 1
17 18 1
17 19 1
17 20 1
17 21 1
17 22 1
17 23 1
17 24 1
17 25 1
17 26 1
17 27 1
17 28 1
17 29 1
17 30 1
17 31 1
17 33 1
17 34 1
17 35 1
17 37 1
17 41 1
17 49 1
17 50 1
17 51 1
17 52 1
17 53 1
17 54 1
17 55 1
17 57 1
17 58 1
17 59 1
17 61 1
17 65 1
17 66 1
17 67 1
17 69 1
17 73 1
17 81 1
17 82 1
17 83 1
17 84 1
17 85 1
17 86 1
17 87 1
17 89 1
17 90 1
17 91 1
17 93 1
17 97 1
17 113 1
17 114 1
17 115 1
17 117 1
17 121 1
17 129 1
17 130 1
17 131 1
17 133 1
17 137 1
17 145 1
17 146 1
17 147 1
17 148 1
17 149 1
17 150 1
17 151 1
17 153 1
17 154 1
17 155 1
17 157 1
17 161 1
17 177 1
17 178 1
17 179 1
17 181 1
17 185 1
17 193 1
17 209 1
17 210 1
17 211 1
17 213 1
17 217 1
17 241 1
18 19 1
18 20 1
18 21 1
18 22 1
18 23 1
18 24 1
18 25 1
18 26 1
18 27 1
18 28 1
18 29 1
18 30 1
18 32 1
18 33 1
18 34 1
18 36 1
18 38 1
18 42 1
18 49 1
18 50 1
18 51 1
18 52 1
18 53 1
18 54 1
18 56 1
18 57 1
18 58 1
18 60 1
18 62 1
18 65 1
18 66 1
18 68 1
18 70 1
18 74 1
18 81 1
18 82 1
18 83 1
18 84 1
18 85 1
18 86 1
18 88 1
18 89 1
18 90 1
18 92 1
18 94 1
18 98 1
18 113 1
18 114 1
18 116 1
18 118 1
18 122 1
18 129 1
18 130 1
18 132 1
18 134 1
18 138 1
18 145 1
18 146 1
18 147 1
18 148 1
18 149 1
18 150 1
18 152 1
18 153 1
18 154 1
18 156 1
18 158 1
18 162 1
18 177 1
18 178 1
18 180 1
18 182 1
18 186 1
18 194 1
18 209 1
18 210 1
18 212 1
18 214 1
18 218 1
18 242 1
19 20 1
19 21 1
19 22 1
19 23 1
19 24 1
19 25 1
19 26 1
19 27 1
19 28 1
19 29 1
19 31 1
19 32 1
19 33 1
19 35 1
19 36 1
19 39 1
19 43 1
19 49 1
19 50 1
19 51 1
19 52 1
19 53 1
19 55 1
19 56 1
19 57 1
19 59 1
19 60 1
19 63 1
19 65 1
19 67 1
19 68 1
19 71 1
19 75 1
19 81 1
19 82 1
19 83 1
19 84 1
19 85 1
19 87 1
19 88 1
19 89 1
19 91 1
19 92 1
19 95 1
19 99 1
19 113 1
19 115 1
19 116 1
19 119 1
19 123 1
19 129 1
19 131 1
19 132 1
19 135 1
19 139 1
19 145 1
19 146 1
19 147 1
19 148 1
19 149 1
19 151 1
19 152 1
19 153 1
19 155 1
19 156 1
19 159 1
19 163 1
19 177 1
19 179 1
19 180 1
19 183 1
19 187 1
19 195 1
19 209 1
19 211 1
19 212 1
19 215 1
19 219 1
19 243 1
20 21 1
20 22 1
20 23 1
20 24 1
20 25 1
20 26 1
20 27 1
20 28 1
20 30 1
20 31 1
20 32 1
20 34 1
20 35 1
20 36 1
20 40 1
20 44 1
20 49 1
20 50 1
20 51 1
20 52 1
20 54 1
20 55 1
20 56 1
20 58 1
20 59 1
20 60 1
20 64 1
20 66 1
20 67 1
20 68 1
20 72 1
20 76 1
20 81 1
20 82 1
20 83 1
20 84 1
20 86 1
20 87 1
20 88 1
20 90 1
20 91 1
20 92 1
20 96 1
20 100 1
20 114 1
20 115 1
20 116 1
20 120 1
20 124 1
20 130 1
20 131 1
20 132 1
20 136 1
20 140 1
20 145 1
20 146 1
20 147 1
20 148 1
20 150 1
20 151 1
20 152 1
20 154 1
20 155 1
20 156 1
20 160 1
20 164 1
20 178 1
20 179 1
20 180 1
20 184 1
20 188 1
20 196 1
20 210 1
20 211 1
20 212 1
20 216 1
20 220 1
20 244 1
21 22 1
21 23 1
21 24 1
21 25 1
21 26 1
21 27 1
21 29 1
21 30 1
21 31 1
21 32 1
21 33 1
21 37 1
21 38 1
21 39 1
21 45 1
21 49 1
21 50 1
21 51 1
21 53 1
21 54 1
21 55 1
21 56 1
21 57 1
21 61 1
21 62 1
21 63 1
21 65 1
21 69 1
21 70 1
21 71 1
21 77 1
21 81 1
21 82 1
21 83 1
21 85 1
21 86 1
21 87 1
21 88 1
21 89 1
21 93 1
21 94 1
21 95 1
21 101 1
21 113 1
21 117 1
21 118 1
21 119 1
21 125 1
21 129 1
21 133 1
21 134 1
21 135 1
21 141 1
21 145 1
21 146 1
21 147 1
21 149 1
21 150 1
21 151 1
21 152 1
21 153 1
21 157 1
21 158 1
21 159 1
21 165 1
21 177 1
21 181 1
21 182 1
21 183 1
21 189 1
21 197 1
21 209 1
21 213 1
21 214 1
21 215 1
21 221 1
21 245 1
22 23 1
22 24 1
22 25 1
22 26 1
22 28 1
22 29 1
22 30 1
22 31 1
22 32 1
22 34 1
22 37 1
22 38 1
22 40 1
22 46 1
22 49 1
22 50 1
22 52 1
22 53 1
22 54 1
22 55 1
22 56 1
22 58 1
22 61 1
22 62 1
22 64 1
22 66 1
22 69 1
22 70 1
22 72 1
22 78 1
22 81 1
22 82 1
22 84 1
22 85 1
22 86 1
22 87 1
22 88 1
22 90 1
22 93 1
22 94 1
22 96 1
22 102 1
22 114 1
22 117 1
22 118 1
22 120 1
22 126 1
22 130 1
22 133 1
22 134 1
22 136 1
22 142 1
22 145 1
22 146 1
22 148 1
22 149 1
22 150 1
22 151 1
22 152 1
22 154 1
22 157 1
22 158 1
22 160 1
22 166 1
22 178 1
22 181 1
22 182 1
22 184 1
22 190 1
22 198 1
22 210 1
22 213 1
22 214 1
22 216 1
22 222 1
22 246 1
23 24 1
23 25 1
23 27 1
23 28 1
23 29 1
23 30 1
23 31 1
23 32 1
23 35 1
23 37 1
23 39 1
23 40 1
23 47 1
23 49 1
23 51 1
23 52 1
23 53 1
23 54 1
23 55 1
23 56 1
23 59 1
23 61 1
23 63 1
23 64 1
23 67 1
23 69 1
23 71 1
23 72 1
23 79 1
23 81 1
23 83 1
23 84 1
23 85 1
23 86 1
23 87 1
23 88 1
23 91 1
23 93 1
23 95 1
23 96 1
23 103 1
23 115 1
23 117 1
23 119 1
23 120 1
23 127 1
23 131 1
23 133 1
23 135 1
23 136 1
23 143 1
23 145 1
23 147 1
23 148 1
23 149 1
23 150 1
23 151 1
23 152 1
23 155 1
23 157 1
23 159 1
23 160 1
23 167 1
23 179 1
23 181 1
23 183 1
23 184 1
23 191 1
23 199 1
23 211 1
23 213 1
23 215 1
23 216 1
23 223 1
23 247 1
24 26 1
24 27 1
24 28 1
24 29 1
24 30 1
24 31 1
24 32 1
24 36 1
24 38 1
24 39 1
24 40 1
24 48 1
24 50 1
24 51 1
24 52 1
24 53 1
24 54 1
24 55 1
24 56 1
24 60 1
24 62 1
24 63 1
24 64 1
24 68 1
24 70 1
24 71 1
24 72 1
24 80 1
24 82 1
24 83 1
24 84 1
24 85 1
24 86 1
24 87 1
24 88 1
24 92 1
24 94 1
24 95 1
24 96 1
24 104 1
24 116 1
24 118 1
24 119 1
24 120 1
24 128 1
24 132 1
24 134 1
24 135 1
24 136 1
24 144 1
24 146 1
24 147 1
24 148 1
24 149 1
24 150 1
24 151 1
24 152 1
24 156 1
24 158 1
24 159 1
24 160 1
24 168 1
24 180 1
24 182 1
24 183 1
24 184 1
24 192 1
24 200 1
24 212 1
24 214 1
24 215 1
24 216 1
24 224 1
24 248 1
25 26 1
25 27 1
25 28 1
25 29 1
25 30 1
25 31 1
25 32 1
25 33 1
25 41 1
25 42 1
25 43 1
25 45 1
25 49 1
25 50 1
25 51 1
25 53 1
25 57 1
25 58 1
25 59 1
25 60 1
25 61 1
25 62 1
25 63 1
25 65 1
25 73 1
25 74 1
25 75 1
25 77 1
25 81 1
25 82 1
25 83 1
25 85 1
25 89 1
25 90 1
25 91 1
25 92 1
25 93 1
25 94 1
25 95 1
25 105 1
25 113 1
25 121 1
25 122 1
25 123 1
25 125 1
25 129 1
25 137 1
25 138 1
25 139 1
25 141 1
25 145 1
25 146 1
25 147 1
25 149 1
25 153 1
25 154 1
25 155 1
25 156 1
25 157 1
25 158 1
25 159 1
25 169 1
25 177 1
25 185 1
25 186 1
25 187 1
25 189 1
25 201 1
25 209 1
25 217 1
25 218 1
25 219 1
25 221 1
25 249 1
26 27 1
26 28 1
26 29 1
26 30 1
26 31 1
26 32 1
26 34 1
26 41 1
26 42 1
26 44 1
26 46 1
26 49 1
26 50 1
26 52 1
26 54 1
26 57 1
26 58 1
26 59 1
26 60 1
26 61 1
26 62 1
26 64 1
26 66 1
26 73 1
26 74 1
26 76 1
26 78 1
26 81 1
26 82 1
26 84 1
26 86 1
26 89 1
26 90 1
26 91 1
26 92 1
26 93 1
26 94 1
26 96 1
26 106 1
26 114 1
26 121 1
26 122 1
26 124 1
26 126 1
26 130 1
26 137 1
26 138 1
26 140 1
26 142 1
26 145 1
26 146 1
26 148 1
26 150 1
26 153 1
26 154 1
26 155 1
26 156 1
26 157 1
26 158 1
26 160 1
26 170 1
26 178 1
26 185 1
26 186 1
26 188 1
26 190 1
26 202 1
26 210 1
26 217 1
26 218 1
26 220 1
26 222 1
26 250 1
27 28 1
27 29 1
27 30 1
27 31 1
27 32 1
27 35 1
27 41 1
27 43 1
27 44 1
27 47 1
27 49 1
27 51 1
27 52 1
27 55 1
27 57 1
27 58 1
27 59 1
27 60 1
27 61 1
27 63 1
27 64 1
27 67 1
27 73 1
27 75 1
27 76 1
27 79 1
27 81 1
27 83 1
27 84 1
27 87 1
27 89 1
27 90 1
27 91 1
27 92 1
27 93 1
27 95 1
27 96 1
27 107 1
27 115 1
27 121 1
27 123 1
27 124 1
27 127 1
27 131 1
27 137 1
27 139 1
27 140 1
27 143 1
27 145 1
27 147 1
27 148 1
27 151 1
27 153 1
27 154 1
27 155 1
27 156 1
27 157 1
27 159 1
27 160 1
27 171 1
27 179 1
27 185 1
27 187 1
27 188 1
27 191 1
27 203 1
27 211 1
27 217 1
27 219 1
27 220 1
27 223 1
27 251 1
28 29 1
28 30 1
28 31 1
28 32 1
28 36 1
28 42 1
28 43 1
28 44 1
28 48 1
28 50 1
28 51 1
28 52 1
28 56 1
28 57 1
28 58 1
28 59 1
28 60 1
28 62 1
28 63 1
28 64 1
28 68 1
28 74 1
28 75 1
28 76 1
28 80 1
28 82 1
28 83 1
28 84 1
28 88 1
28 89 1
28 90 1
28 91 1
28 92 1
28 94 1
28 95 1
28 96 1
28 108 1
28 116 1
28 122 1
28 123 1
28 124 1
28 128 1
28 132 1
28 138 1
28 139 1
28 140 1
28 144 1
28 146 1
28 147 1
28 148 1
28 152 1
28 153 1
28 154 1
28 155 1
28 156 1
28 158 1
28 159 1
28 160 1
28 172 1
28 180 1
28 186 1
28 187 1
28 188 1
28 192 1
28 204 1
28 212 1
28 218 1
28 219 1
28 220 1
28 224 1
28 252 1
29 30 1
29 31 1
29 32 1
29 37 1
29 41 1
29 45 1
29 46 1
29 47 1
29 49 1
29 53 1
29 54 1
29 55 1
29 57 1
29 58 1
29 59 1
29 61 1
29 62 1
29 63 1
29 64 1
29 69 1
29 73 1
29 77 1
29 78 1
29 79 1
29 81 1
29 85 1
29 86 1
29 87 1
29 89 1
29 90 1
29 91 1
29 93 1
29 94 1
29 95 1
29 96 1
29 109 1
29 117 1
29 121 1
29 125 1
29 126 1
29 127 1
29 133 1
29 137 1
29 141 1
29 142 1
29 143 1
29 145 1
29 149 1
29 150 1
29 151 1
29 153 1
29 154 1
29 155 1
29 157 1
29 158 1
29 159 1
29 160 1
29 173 1
29 181 1
29 185 1
29 189 1
29 190 1
29 191 1
29 205 1
29 213 1
29 217 1
29 221 1
29 222 1
29 223 1
29 253 1
30 31 1
30 32 1
30 38 1
30 42 1
30 45 1
30 46 1
30 48 1
30 50 1
30 53 1
30 54 1
30 56 1
30 57 1
30 58 1
30 60 1
30 61 1
30 62 1
30 63 1
30 64 1
30 70 1
30 74 1
30 77 1
30 78 1
30 80 1
30 82 1
30 85 1
30 86 1
30 88 1
30 89 1
30 90 1
30 92 1
30 93 1
30 94 1
30 95 1
30 96 1
30 110 1
30 118 1
30 122 1
30 125 1
30 126 1
30 128 1
30 134 1
30 138 1
30 141 1
30 142 1
30 144 1
30 146 1
30 149 1
30 150 1
30 152 1
30 153 1
30 154 1
30 156 1
30 157 1
30 158 1
30 159 1
30 160 1
30 174 1
30 182 1
30 186 1
30 189 1
30 190 1
30 192 1
30 206 1
30 214 1
30 218 1
30 221 1
30 222 1
30 224 1
30 254 1
31 32 1
31 39 1
31 43 1
31 45 1
31 47 1
31 48 1
31 51 1
31 53 1
31 55 1
31 56 1
31 57 1
31 59 1
31 60 1
31 61 1
31 62 1
31 63 1
31 64 1
31 71 1
31 75 1
31 77 1
31 79 1
31 80 1
31 83 1
31 85 1
31 87 1
31 88 1
31 89 1
31 91 1
31 92 1
31 93 1
31 94 1
31 95 1
31 96 1
31 111 1
31 119 1
31 123 1
31 125 1
31 127 1
31 128 1
31 135 1
31 139 1
31 141 1
31 143 1
31 144 1
31 147 1
31 149 1
31 151 1
31 152 1
31 153 1
31 155 1
31 156 1
31 157 1
31 158 1
31 159 1
31 160 1
31 175 1
31 183 1
31 187 1
31 189 1
31 191 1
31 192 1
31 207 1
31 215 1
31 219 1
31 221 1
31 223 1
31 224 1
31 255 1
32 40 1
32 44 1
32 46 1
32 47 1
32 48 1
32 52 1
32 54 1
32 55 1
32 56 1
32 58 1
32 59 1
32 60 1
32 61 1
32 62 1
32 63 1
32 64 1
32 72 1
32 76 1
32 78 1
32 79 1
32 80 1
32 84 1
32 86 1
32 87 1
32 88 1
32 90 1
32 91 1
32 92 1
32 93 1
32 94 1
32 95 1
32 96 1
32 112 1
32 120 1
32 124 1
32 126 1
32 127 1
32 128 1
32 136 1
32 140 1
32 142 1
32 143 1
32 144 1
32 148 1
32 150 1
32 151 1
32 152 1
32 154 1
32 155 1
32 156 1
32 157 1
32 158 1
32 159 1
32 160 1
32 176 1
32 184 1
32 188 1
32 190 1
32 191 1
32 192 1
32 208 1
32 216 1
32 220 1
32 222 1
32 223 1
32 224 1
32 256 1
33 34 1
33 35 1
33 36 1
33 37 1
33 38 1
33 39 1
33 40 1
33 41 1
33 42 1
33 43 1
33 44 1
33 45 1
33 46 1
33 47 1
33 49 1
33 50 1
33 51 1
33 52 1
33 53 1
33 54 1
33 55 1
33 57 1
33 58 1
33 59 1
33 61 1
33 65 1
33 66 1
33 67 1
33 69 1
33 73 1
33 81 1
33 97 1
33 98 1
33 99 1
33 100 1
33 101 1
33 102 1
33 103 1
33 105 1
33 106 1
33 107 1
33 109 1
33 113 1
33 114 1
33 115 1
33 117 1
33 121 1
33 129 1
33 130 1
33 131 1
33 133 1
33 137 1
33 145 1
33 161 1
33 162 1
33 163 1
33 164 1
33 165 1
33 166 1
33 167 1
33 169 1
33 170 1
33 171 1
33 173 1
33 177 1
33 178 1
33 179 1
33 181 1
33 185 1
33 193 1
33 225 1
33 226 1
33 227 1
33 229 1
33 233 1
33 241 1
34 35 1
34 36 1
34 37 1
34 38 1
34 39 1
34 40 1
34 41 1
34 42 1
34 43 1
34 44 1
34 45 1
34 46 1
34 48 1
34 49 1
34 50 1
34 51 1
34 52 1
34 53 1
34 54 1
34 56 1
34 57 1
34 58 1
34 60 1
34 62 1
34 65 1
34 66 1
34 68 1
34 70 1
34 74 1
34 82 1
34 97 1
34 98 1
34 99 1
34 100 1
34 101 1
34 102 1
34 104 1
34 105 1
34 106 1
34 108 1
34 110 1
34 113 1
34 114 1
34 116 1
34 118 1
34 122 1
34 129 1
34 130 1
34 132 1
34 134 1
34 138 1
34 146 1
34 161 1
34 162 1
34 163 1
34 164 1
34 165 1
34 166 1
34 168 1
34 169 1
34 170 1
34 172 1
34 174 1
34 177 1
34 178 1
34 180 1
34 182 1
34 186 1
34 194 1
34 225 1
34 226 1
34 228 1
34 230 1
34 234 1
34 242 1
35 36 1
35 37 1
35 38 1
35 39 1
35 40 1
35 41 1
35 42 1
35 43 1
35 44 1
35 45 1
35 47 1
35 48 1
35 49 1
35 50 1
35 51 1
35 52 1
35 53 1
35 55 1
35 56 1
35 57 1
35 59 1
35 60 1
35 63 1
35 65 1
35 67 1
35 68 1
35 71 1
35 75 1
35 83 1
35 97 1
35 98 1
35 99 1
35 100 1
35 101 1
35 103 1
35 104 1
35 105 1
35 107 1
35 108 1
35 111 1
35 113 1
35 115 1
35 116 1
35 119 1
35 123 1
35 129 1
35 131 1
35 132 1
35 135 1
35 139 1
35 147 1
35 161 1
35 162 1
35 163 1
35 164 1
35 165 1
35 167 1
35 168 1
35 169 1
35 171 1
35 172 1
35 175 1
35 177 1
35 179 1
35 180 1
35 183 1
35 187 1
35 195 1
35 225 1
35 227 1
35 228 1
35 231 1
35 235 1
35 243 1
36 37 1
36 38 1
36 39 1
36 40 1
36 41 1
36 42 1
36 43 1
36 44 1
36 46 1
36 47 1
36 48 1
36 49 1
36 50 1
36 51 1
36 52 1
36 54 1
36 55 1
36 56 1
36 58 1
36 59 1
36 60 1
36 64 1
36 66 1
36 67 1
36 68 1
36 72 1
36 76 1
36 84 1
36 97 1
36 98 1
36 99 1
36 100 1
36 102 1
36 103 1
36 104 1
36 106 1
36 107 1
36 108 1
36 112 1
36 114 1
36 115 1
36 116 1
36 120 1
36 124 1
36 130 1
36 131 1
36 132 1
36 136 1
36 140 1
36 148 1
36 161 1
36 162 1
36 163 1
36 164 1
36 166 1
36 167 1
36 168 1
36 170 1
36 171 1
36 172 1
36 176 1
36 178 1
36 179 1
36 180 1
36 184 1
36 188 1
36 196 1
36 226 1
36 227 1
36 228 1
36 232 1
36 236 1
36 244 1
37 38 1
37 39 1
37 40 1
37 41 1
37 42 1
37 43 1
37 45 1
37 46 1
37 47 1
37 48 1
37 49 1
37 50 1
37 51 1
37 53 1
37 54 1
37 55 1
37 56 1
37 57 1
37 61 1
37 62 1
37 63 1
37 65 1
37 69 1
37 70 1
37 71 1
37 77 1
37 85 1
37 97 1
37 98 1
37 99 1
37 101 1
37 102 1
37 103 1
37 104 1
37 105 1
37 109 1
37 110 1
37 111 1
37 113 1
37 117 1
37 118 1
37 119 1
37 125 1
37 129 1
37 133 1
37 134 1
37 135 1
37 141 1
37 149 1
37 161 1
37 162 1
37 163 1
37 165 1
37 166 1
37 167 1
37 168 1
37 169 1
37 173 1
37 174 1
37 175 1
37 177 1
37 181 1
37 182 1
37 183 1
37 189 1
37 197 1
37 225 1
37 229 1
37 230 1
37 231 1
37 237 1
37 245 1
38 39 1
38 40 1
38 41 1
38 42 1
38 44 1
38 45 1
38 46 1
38 47 1
38 48 1
38 49 1
38 50 1
38 52 1
38 53 1
38 54 1
38 55 1
38 56 1
38 58 1
38 61 1
38 62 1
38 64 1
38 66 1
38 69 1
38 70 1
38 72 1
38 78 1
38 86 1
38 97 1
38 98 1
38 100 1
38 101 1
38 102 1
38 103 1
38 104 1
38 106 1
38 109 1
38 110 1
38 112 1
38 114 1
38 117 1
38 118 1
38 120 1
38 126 1
38 130 1
38 133 1
38 134 1
38 136 1
38 142 1
38 150 1
38 161 1
38 162 1
38 164 1
38 165 1
38 166 1
38 167 1
38 168 1
38 170 1
38 173 1
38 174 1
38 176 1
38 178 1
38 181 1
38 182 1
38 184 1
38 190 1
38 198 1
38 226 1
38 229 1
38 230 1
38 232 1
38 238 1
38 246 1
39 40 1
39 41 1
39 43 1
39 44 1
39 45 1
39 46 1
39 47 1
39 48 1
39 49 1
39 51 1
39 52 1
39 53 1
39 54 1
39 55 1
39 56 1
39 59 1
39 61 1
39 63 1
39 64 1
39 67 1
39 69 1
39 71 1
39 72 1
39 79 1
39 87 1
39 97 1
39 99 1
39 100 1
39 101 1
39 102 1
39 103 1
39 104 1
39 107 1
39 109 1
39 111 1
39 112 1
39 115 1
39 117 1
39 119 1
39 120 1
39 127 1
39 131 1
39 133 1
39 135 1
39 136 1
39 143 1
39 151 1
39 161 1
39 163 1
39 164 1
39 165 1
39 166 1
39 167 1
39 168 1
39 171 1
39 173 1
39 175 1
39 176 1
39 179 1
39 181 1
39 183 1
39 184 1
39 191 1
39 199 1
39 227 1
39 229 1
39 231 1
39 232 1
39 239 1
39 247 1
40 42 1
40 43 1
40 44 1
40 45 1
40 46 1
40 47 1
40 48 1
40 50 1
40 51 1
40 52 1
40 53 1
40 54 1
40 55 1
40 56 1
40 60 1
40 62 1
40 63 1
40 64 1
40 68 1
40 70 1
40 71 1
40 72 1
40 80 1
40 88 1
40 98 1
40 99 1
40 100 1
40 101 1
40 102 1
40 103 1
40 104 1
40 108 1
40 110 1
40 111 1
40 112 1
40 116 1
40 118 1
40 119 1
40 120 1
40 128 1
40 132 1
40 134 1
40 135 1
40 136 1
40 144 1
40 152 1
40 162 1
40 163 1
40 164 1
40 165 1
40 166 1
40 167 1
40 168 1
40 172 1
40 174 1
40 175 1
40 176 1
40 180 1
40 182 1
40 183 1
40 184 1
40 192 1
40 200 1
40 228 1
40 230 1
40 231 1
40 232 1
40 240 1
40 248 1
41 42 1
41 43 1
41 44 1
41 45 1
41 46 1
41 47 1
41 48 1
41 49 1
41 50 1
41 51 1
41 53 1
41 57 1
41 58 1
41 59 1
41 60 1
41 61 1
41 62 1
41 63 1
41 65 1
41 73 1
41 74 1
41 75 1
41 77 1
41 89 1
41 97 1
41 98 1
41 99 1
41 101 1
41 105 1
41 106 1
41 107 1
41 108 1
41 109 1
41 110 1
41 111 1
41 113 1
41 121 1
41 122 1
41 123 1
41 125 1
41 129 1
41 137 1
41 138 1
41 139 1
41 141 1
41 153 1
41 161 1
41 162 1
41 163 1
41 165 1
41 169 1
41 170 1
41 171 1
41 172 1
41 173 1
41 174 1
41 175 1
41 177 1
41 185 1
41 186 1
41 187 1
41 189 1
41 201 1
41 225 1
41 233 1
41 234 1
41 235 1
41 237 1
41 249 1
42 43 1
42 44 1
42 45 1
42 46 1
42 47 1
42 48 1
42 49 1
42 50 1
42 52 1
42 54 1
42 57 1
42 58 1
42 59 1
42 60 1
42 61 1
42 62 1
42 64 1
42 66 1
42 73 1
42 74 1
42 76 1
42 78 1
42 90 1
42 97 1
42 98 1
42 100 1
42 102 1
42 105 1
42 106 1
42 107 1
42 108 1
42 109 1
42 110 1
42 112 1
42 114 1
42 121 1
42 122 1
42 124 1
42 126 1
42 130 1
42 137 1
42 138 1
42 140 1
42 142 1
42 154 1
42 161 1
42 162 1
42 164 1
42 166 1
42 169 1
42 170 1
42 171 1
42 172 1
42 173 1
42 174 1
42 176 1
42 178 1
42 185 1
42 186 1
42 188 1
42 190 1
42 202 1
42 226 1
42 233 1
42 234 1
42 236 1
42 238 1
42 250 1
43 44 1
43 45 1
43 46 1
43 47 1
43 48 1
43 49 1
43 51 1
43 52 1
43 55 1
43 57 1
43 58 1
43 59 1
43 60 1
43 61 1
43 63 1
43 64 1
43 67 1
43 73 1
43 75 1
43 76 1
43 79 1
43 91 1
43 97 1
43 99 1
43 100 1
43 103 1
43 105 1
43 106 1
43 107 1
43 108 1
43 109 1
43 111 1
43 112 1
43 115 1
43 121 1
43 123 1
43 124 1
43 127 1
43 131 1
43 137 1
43 139 1
43 140 1
43 143 1
43 155 1
43 161 1
43 163 1
43 164 1
43 167 1
43 169 1
43 170 1
43 171 1
43 172 1
43 173 1
43 175 1
43 176 1
43 179 1
43 185 1
43 187 1
43 188 1
43 191 1
43 203 1
43 227 1
43 233 1
43 235 1
43 236 1
43 239 1
43 251 1
44 45 1
44 46 1
44 47 1
44 48 1
44 50 1
44 51 1
44 52 1
44 56 1
44 57 1
44 58 1
44 59 1
44 60 1
44 62 1
44 63 1
44 64 1
44 68 1
44 74 1
44 75 1
44 76 1
44 80 1
44 92 1
44 98 1
44 99 1
44 100 1
44 104 1
44 105 1
44 106 1
44 107 1
44 108 1
44 110 1
44 111 1
44 112 1
44 116 1
44 122 1
44 123 1
44 124 1
44 128 1
44 132 1
44 138 1
44 139 1
44 140 1
44 144 1
44 156 1
44 162 1
44 163 1
44 164 1
44 168 1
44 169 1
44 170 1
44 171 1
44 172 1
44 174 1
44 175 1
44 176 1
44 180 1
44 186 1
44 187 1
44 188 1
44 192 1
44 204 1
44 228 1
44 234 1
44 235 1
44 236 1
44 240 1
44 252 1
45 46 1
45 47 1
45 48 1
45 49 1
45 53 1
45 54 1
45 55 1
45 57 1
45 58 1
45 59 1
45 61 1
45 62 1
45 63 1
45 64 1
45 69 1
45 73 1
45 77 1
45 78 1
45 79 1
45 93 1
45 97 1
45 101 1
45 102 1
45 103 1
45 105 1
45 106 1
45 107 1
45 109 1
45 110 1
45 111 1
45 112 1
45 117 1
45 121 1
45 125 1
45 126 1
45 127 1
45 133 1
45 137 1
45 141 1
45 142 1
45 143 1
45 157 1
45 161 1
45 165 1
45 166 1
45 167 1
45 169 1
45 170 1
45 171 1
45 173 1
45 174 1
45 175 1
45 176 1
45 181 1
45 185 1
45 189 1
45 190 1
45 191 1
45 205 1
45 229 1
45 233 1
45 237 1
45 238 1
45 239 1
45 253 1
46 47 1
46 48 1
46 50 1
46 53 1
46 54 1
46 56 1
46 57 1
46 58 1
46 60 1
46 61 1
46 62 1
46 63 1
46 64 1
46 70 1
46 74 1
46 77 1
46 78 1
46 80 1
46 94 1
46 98 1
46 101 1
46 102 1
46 104 1
46 105 1
46 106 1
46 108 1
46 109 1
46 110 1
46 111 1
46 112 1
46 118 1
46 122 1
46 125 1
46 126 1
46 128 1
46 134 1
46 138 1
46 141 1
46 142 1
46 144 1
46 158 1
46 162 1
46 165 1
46 166 1
46 168 1
46 169 1
46 170 1
46 172 1
46 173 1
46 174 1
46 175 1
46 176 1
46 182 1
46 186 1
46 189 1
46 190 1
46 192 1
46 206 1
46 230 1
46 234 1
46 237 1
46 238 1
46 240 1
46 254 1
47 48 1
47 51 1
47 53 1
47 55 1
47 56 1
47 57 1
47 59 1
47 60 1
47 61 1
47 62 1
47 63 1
47 64 1
47 71 1
47 75 1
47 77 1
47 79 1
47 80 1
47 95 1
47 99 1
47 101 1
47 103 1
47 104 1
47 105 1
47 107 1
47 108 1
47 109 1
47 110 1
47 111 1
47 112 1
47 119 1
47 123 1
47 125 1
47 127 1
47 128 1
47 135 1
47 139 1
47 141 1
47 143 1
47 144 1
47 159 1
47 163 1
47 165 1
47 167 1
47 168 1
47 169 1
47 171 1
47 172 1
47 173 1
47 174 1
47 175 1
47 176 1
47 183 1
47 187 1
47 189 1
47 191 1
47 192 1
47 207 1
47 231 1
47 235 1
47 237 1
47 239 1
47 240 1
47 255 1
48 52 1
48 54 1
48 55 1
48 56 1
48 58 1
48 59 1
48 60 1
48 61 1
48 62 1
48 63 1
48 64 1
48 72 1
48 76 1
48 78 1
48 79 1
48 80 1
48 96 1
48 100 1
48 102 1
48 103 1
48 104 1
48 106 1
48 107 1
48 108 1
48 109 1
48 110 1
48 111 1
48 112 1
48 120 1
48 124 1
48 126 1
48 127 1
48 128 1
48 136 1
48 140 1
48 142 1
48 143 1
48 144 1
48 160 1
48 164 1
48 166 1
48 167 1
48 168 1
48 170 1
48 171 1
48 172 1
48 173 1
48 174 1
48 175 1
48 176 1
48 184 1
48 188 1
48 190 1
48 191 1
48 192 1
48 208 1
48 232 1
48 236 1
48 238 1
48 239 1
48 240 1
48 256 1
49 50 1
49 51 1
49 52 1
49 53 1
49 54 1
49 55 1
49 56 1
49 57 1
49 58 1
49 59 1
49 60 1
49 61 1
49 62 1
49 63 1
49 65 1
49 81 1
49 82 1
49 83 1
49 85 1
49 89 1
49 97 1
49 98 1
49 99 1
49 101 1
49 105 1
49 113 1
49 114 1
49 115 1
49 116 1
49 117 1
49 118 1
49 119 1
49 121 1
49 122 1
49 123 1
49 125 1
49 129 1
49 145 1
49 146 1
49 147 1
49 149 1
49 153 1
49 161 1
49 162 1
49 163 1
49 165 1
49 169 1
49 177 1
49 178 1
49 179 1
49 180 1
49 181 1
49 182 1
49 183 1
49 185 1
49 186 1
49 187 1
49 189 1
49 209 1
49 225 1
49 241 1
49 242 1
49 243 1
49 245 1
49 249 1
50 51 1
50 52 1
50 53 1
50 54 1
50 55 1
50 56 1
50 57 1
50 58 1
50 59 1
50 60 1
50 61 1
50 62 1
50 64 1
50 66 1
50 81 1
50 82 1
50 84 1
50 86 1
50 90 1
50 97 1
50 98 1
50 100 1
50 102 1
50 106 1
50 113 1
50 114 1
50 115 1
50 116 1
50 117 1
50 118 1
50 120 1
50 121 1
50 122 1
50 124 1
50 126 1
50 130 1
50 145 1
50 146 1
50 148 1
50 150 1
50 154 1
50 161 1
50 162 1
50 164 1
50 166 1
50 170 1
50 177 1
50 178 1
50 179 1
50 180 1
50 181 1
50 182 1
50 184 1
50 185 1
50 186 1
50 188 1
50 190 1
50 210 1
50 226 1
50 241 1
50 242 1
50 244 1
50 246 1
50 250 1
51 52 1
51 53 1
51 54 1
51 55 1
51 56 1
51 57 1
51 58 1
51 59 1
51 60 1
51 61 1
51 63 1
51 64 1
51 67 1
51 81 1
51 83 1
51 84 1
51 87 1
51 91 1
51 97 1
51 99 1
51 100 1
51 103 1
51 107 1
51 113 1
51 114 1
51 115 1
51 116 1
51 117 1
51 119 1
51 120 1
51 121 1
51 123 1
51 124 1
51 127 1
51 131 1
51 145 1
51 147 1
51 148 1
51 151 1
51 155 1
51 161 1
51 163 1
51 164 1
51 167 1
51 171 1
51 177 1
51 178 1
51 179 1
51 180 1
51 181 1
51 183 1
51 184 1
51 185 1
51 187 1
51 188 1
51 191 1
51 211 1
51 227 1
51 241 1
51 243 1
51 244 1
51 247 1
51 251 1
52 53 1
52 54 1
52 55 1
52 56 1
52 57 1
52 58 1
52 59 1
52 60 1
52 62 1
52 63 1
52 64 1
52 68 1
52 82 1
52 83 1
52 84 1
52 88 1
52 92 1
52 98 1
52 99 1
52 100 1
52 104 1
52 108 1
52 113 1
52 114 1
52 115 1
52 116 1
52 118 1
52 119 1
52 120 1
52 122 1
52 123 1
52 124 1
52 128 1
52 132 1
52 146 1
52 147 1
52 148 1
52 152 1
52 156 1
52 162 1
52 163 1
52 164 1
52 168 1
52 172 1
52 177 1
52 178 1
52 179 1
52 180 1
52 182 1
52 183 1
52 184 1
52 186 1
52 187 1
52 188 1
52 192 1
52 212 1
52 228 1
52 242 1
52 243 1
52 244 1
52 248 1
52 252 1
53 54 1
53 55 1
53 56 1
53 57 1
53 58 1
53 59 1
53 61 1
53 62 1
53 63 1
53 64 1
53 69 1
53 81 1
53 85 1
53 86 1
53 87 1
53 93 1
53 97 1
53 101 1
53 102 1
53 103 1
53 109 1
53 113 1
53 114 1
53 115 1
53 117 1
53 118 1
53 119 1
53 120 1
53 121 1
53 125 1
53 126 1
53 127 1
53 133 1
53 145 1
53 149 1
53 150 1
53 151 1
53 157 1
53 161 1
53 165 1
53 166 1
53 167 1
53 173 1
53 177 1
53 178 1
53 179 1
53 181 1
53 182 1
53 183 1
53 184 1
53 185 1
53 189 1
53 190 1
53 191 1
53 213 1
53 229 1
53 241 1
53 245 1
53 246 1
53 247 1
53 253 1
54 55 1
54 56 1
54 57 1
54 58 1
54 60 1
54 61 1
54 62 1
54 63 1
54 64 1
54 70 1
54 82 1
54 85 1
54 86 1
54 88 1
54 94 1
54 98 1
54 101 1
54 102 1
54 104 1
54 110 1
54 113 1
54 114 1
54 116 1
54 117 1
54 118 1
54 119 1
54 120 1
54 122 1
54 125 1
54 126 1
54 128 1
54 134 1
54 146 1
54 149 1
54 150 1
54 152 1
54 158 1
54 162 1
54 165 1
54 166 1
54 168 1
54 174 1
54 177 1
54 178 1
54 180 1
54 181 1
54 182 1
54 183 1
54 184 1
54 186 1
54 189 1
54 190 1
54 192 1
54 214 1
54 230 1
54 242 1
54 245 1
54 246 1
54 248 1
54 254 1
55 56 1
55 57 1
55 59 1
55 60 1
55 61 1
55 62 1
55 63 1
55 64 1
55 71 1
55 83 1
55 85 1
55 87 1
55 88 1
55 95 1
55 99 1
55 101 1
55 103 1
55 104 1
55 111 1
55 113 1
55 115 1
55 116 1
55 117 1
55 118 1
55 119 1
55 120 1
55 123 1
55 125 1
55 127 1
55 128 1
55 135 1
55 147 1
55 149 1
55 151 1
55 152 1
55 159 1
55 163 1
55 165 1
55 167 1
55 168 1
55 175 1
55 177 1
55 179 1
55 180 1
55 181 1
55 182 1
55 183 1
55 184 1
55 187 1
55 189 1
55 191 1
55 192 1
55 215 1
55 231 1
55 243 1
55 245 1
55 247 1
55 248 1
55 255 1
56 58 1
56 59 1
56 60 1
56 61 1
56 62 1
56 63 1
56 64 1
56 72 1
56 84 1
56 86 1
56 87 1
56 88 1
56 96 1
56 100 1
56 102 1
56 103 1
56 104 1
56 112 1
56 114 1
56 115 1
56 116 1
56 117 1
56 118 1
56 119 1
56 120 1
56 124 1
56 126 1
56 127 1
56 128 1
56 136 1
56 148 1
56 150 1
56 151 1
56 152 1
56 160 1
56 164 1
56 166 1
56 167 1
56 168 1
56 176 1
56 178 1
56 179 1
56 180 1
56 181 1
56 182 1
56 183 1
56 184 1
56 188 1
56 190 1
56 191 1
56 192 1
56 216 1
56 232 1
56 244 1
56 246 1
56 247 1
56 248 1
56 256 1
57 58 1
57 59 1
57 60 1
57 61 1
57 62 1
57 63 1
57 64 1
57 73 1
57 81 1
57 89 1
57 90 1
57 91 1
57 93 1
57 97 1
57 105 1
57 106 1
57 107 1
57 109 1
57 113 1
57 114 1
57 115 1
57 117 1
57 121 1
57 122 1
57 123 1
57 124 1
57 125 1
57 126 1
57 127 1
57 137 1
57 145 1
57 153 1
57 154 1
57 155 1
57 157 1
57 161 1
57 169 1
57 170 1
57 171 1
57 173 1
57 177 1
57 178 1
57 179 1
57 181 1
57 185 1
57 186 1
57 187 1
57 188 1
57 189 1
57 190 1
57 191 1
57 217 1
57 233 1
57 241 1
57 249 1
57 250 1
57 251 1
57 253 1
58 59 1
58 60 1
58 61 1
58 62 1
58 63 1
58 64 1
58 74 1
58 82 1
58 89 1
58 90 1
58 92 1
58 94 1
58 98 1
58 105 1
58 106 1
58 108 1
58 110 1
58 113 1
58 114 1
58 116 1
58 118 1
58 121 1
58 122 1
58 123 1
58 124 1
58 125 1
58 126 1
58 128 1
58 138 1
58 146 1
58 153 1
58 154 1
58 156 1
58 158 1
58 162 1
58 169 1
58 170 1
58 172 1
58 174 1
58 177 1
58 178 1
58 180 1
58 182 1
58 185 1
58 186 1
58 187 1
58 188 1
58 189 1
58 190 1
58 192 1
58 218 1
58 234 1
58 242 1
58 249 1
58 250 1
58 252 1
58 254 1
59 60 1
59 61 1
59 62 1
59 63 1
59 64 1
59 75 1
59 83 1
59 89 1
59 91 1
59 92 1
59 95 1
59 99 1
59 105 1
59 107 1
59 108 1
59 111 1
59 113 1
59 115 1
59 116 1
59 119 1
59 121 1
59 122 1
59 123 1
59 124 1
59 125 1
59 127 1
59 128 1
59 139 1
59 147 1
59 153 1
59 155 1
59 156 1
59 159 1
59 163 1
59 169 1
59 171 1
59 172 1
59 175 1
59 177 1
59 179 1
59 180 1
59 183 1
59 185 1
59 186 1
59 187 1
59 188 1
59 189 1
59 191 1
59 192 1
59 219 1
59 235 1
59 243 1
59 249 1
59 251 1
59 252 1
59 255 1
60 61 1
60 62 1
60 63 1
60 64 1
60 76 1
60 84 1
60 90 1
60 91 1
60 92 1
60 96 1
60 100 1
60 106 1
60 107 1
60 108 1
60 112 1
60 114 1
60 115 1
60 116 1
60 120 1
60 121 1
60 122 1
60 123 1
60 124 1
60 126 1
60 127 1
60 128 1
60 140 1
60 148 1
60 154 1
60 155 1
60 156 1
60 160 1
60 164 1
60 170 1
60 171 1
60 172 1
60 176 1
60 178 1
60 179 1
60 180 1
60 184 1
60 185 1
60 186 1
60 187 1
60 188 1
60 190 1
60 191 1
60 192 1
60 220 1
60 236 1
60 244 1
60 250 1
60 251 1
60 252 1
60 256 1
61 62 1
61 63 1
61 64 1
61 77 1
61 85 1
61 89 1
61 93 1
61 94 1
61 95 1
61 101 1
61 105 1
61 109 1
61 110 1
61 111 1
61 113 1
61 117 1
61 118 1
61 119 1
61 121 1
61 122 1
61 123 1
61 125 1
61 126 1
61 127 1
61 128 1
61 141 1
61 149 1
61 153 1
61 157 1
61 158 1
61 159 1
61 165 1
61 169 1
61 173 1
61 174 1
61 175 1
61 177 1
61 181 1
61 182 1
61 183 1
61 185 1
61 186 1
61 187 1
61 189 1
61 190 1
61 191 1
61 192 1
61 221 1
61 237 1
61 245 1
61 249 1
61 253 1
61 254 1
61 255 1
62 63 1
62 64 1
62 78 1
62 86 1
62 90 1
62 93 1
62 94 1
62 96 1
62 102 1
62 106 1
62 109 1
62 110 1
62 112 1
62 114 1
62 117 1
62 118 1
62 120 1
62 121 1
62 122 1
62 124 1
62 125 1
62 126 1
62 127 1
62 128 1
62 142 1
62 150 1
62 154 1
62 157 1
62 158 1
62 160 1
62 166 1
62 170 1
62 173 1
62 174 1
62 176 1
62 178 1
62 181 1
62 182 1
62 184 1
62 185 1
62 186 1
62 188 1
62 189 1
62 190 1
62 191 1
62 192 1
62 222 1
62 238 1
62 246 1
62 250 1
62 253 1
62 254 1
62 256 1
63 64 1
63 79 1
63 87 1
63 91 1
63 93 1
63 95 1
63 96 1
63 103 1
63 107 1
63 109 1
63 111 1
63 112 1
63 115 1
63 117 1
63 119 1
63 120 1
63 121 1
63 123 1
63 124 1
63 125 1
63 126 1
63 127 1
63 128 1
63 143 1
63 151 1
63 155 1
63 157 1
63 159 1
63 160 1
63 167 1
63 171 1
63 173 1
63 175 1
63 176 1
63 179 1
63 181 1
63 183 1
63 184 1
63 185 1
63 187 1
63 188 1
63 189 1
63 190 1
63 191 1
63 192 1
63 223 1
63 239 1
63 247 1
63 251 1
63 253 1
63 255 1
63 256 1
64 80 1
64 88 1
64 92 1
64 94 1
64 95 1
64 96 1
64 104 1
64 108 1
64 110 1
64 111 1
64 112 1
64 116 1
64 118 1
64 119 1
64 120 1
64 122 1
64 123 1
64 124 1
64 125 1
64 126 1
64 127 1
64 128 1
64 144 1
64 152 1
64 156 1
64 158 1
64 159 1
64 160 1
64 168 1
64 172 1
64 174 1
64 175 1
64 176 1
64 180 1
64 182 1
64 183 1
64 184 1
64 186 1
64 187 1
64 188 1
64 189 1
64 190 1
64 191 1
64 192 1
64 224 1
64 240 1
64 248 1
64 252 1
64 254 1
64 255 1
64 256 1
65 66 1
65 67 1
65 68 1
65 69 1
65 70 1
65 71 1
65 72 1
65 73 1
65 74 1
65 75 1
65 76 1
65 77 1
65 78 1
65 79 1
65 81 1
65 82 1
65 83 1
65 84 1
65 85 1
65 86 1
65 87 1
65 89 1
65 90 1
65 91 1
65 93 1
65 97 1
65 98 1
65 99 1
65 100 1
65 101 1
65 102 1
65 103 1
65 105 1
65 106 1
65 107 1
65 109 1
65 113 1
65 114 1
65 115 1
65 117 1
65 121 1
65 129 1
65 130 1
65 131 1
65 133 1
65 137 1
65 145 1
65 161 1
65 193 1
65 194 1
65 195 1
65 196 1
65 197 1
65 198 1
65 199 1
65 201 1
65 202 1
65 203 1
65 205 1
65 209 1
65 210 1
65 211 1
65 213 1
65 217 1
65 225 1
65 226 1
65 227 1
65 229 1
65 233 1
65 241 1
66 67 1
66 68 1
66 69 1
66 70 1
66 71 1
66 72 1
66 73 1
66 74 1
66 75 1
66 76 1
66 77 1
66 78 1
66 80 1
66 81 1
66 82 1
66 83 1
66 84 1
66 85 1
66 86 1
66 88 1
66 89 1
66 90 1
66 92 1
66 94 1
66 97 1
66 98 1
66 99 1
66 100 1
66 101 1
66 102 1
66 104 1
66 105 1
66 106 1
66 108 1
66 110 1
66 113 1
66 114 1
66 116 1
66 118 1
66 122 1
66 129 1
66 130 1
66 132 1
66 134 1
66 138 1
66 146 1
66 162 1
66 193 1
66 194 1
66 195 1
66 196 1
66 197 1
66 198 1
66 200 1
66 201 1
66 202 1
66 204 1
66 206 1
66 209 1
66 210 1
66 212 1
66 214 1
66 218 1
66 225 1
66 226 1
66 228 1
66 230 1
66 234 1
66 242 1
67 68 1
67 69 1
67 70 1
67 71 1
67 72 1
67 73 1
67 74 1
67 75 1
67 76 1
67 77 1
67 79 1
67 80 1
67 81 1
67 82 1
67 83 1
67 84 1
67 85 1
67 87 1
67 88 1
67 89 1
67 91 1
67 92 1
67 95 1
67 97 1
67 98 1
67 99 1
67 100 1
67 101 1
67 103 1
67 104 1
67 105 1
67 107 1
67 108 1
67 111 1
67 113 1
67 115 1
67 116 1
67 119 1
67 123 1
67 129 1
67 131 1
67 132 1
67 135 1
67 139 1
67 147 1
67 163 1
67 193 1
67 194 1
67 195 1
67 196 1
67 197 1
67 199 1
67 200 1
67 201 1
67 203 1
67 204 1
67 207 1
67 209 1
67 211 1
67 212 1
67 215 1
67 219 1
67 225 1
67 227 1
67 228 1
67 231 1
67 235 1
67 243 1
68 69 1
68 70 1
68 71 1
68 72 1
68 73 1
68 74 1
68 75 1
68 76 1
68 78 1
68 79 1
68 80 1
68 81 1
68 82 1
68 83 1
68 84 1
68 86 1
68 87 1
68 88 1
68 90 1
68 91 1
68 92 1
68 96 1
68 97 1
68 98 1
68 99 1
68 100 1
68 102 1
68 103 1
68 104 1
68 106 1
68 107 1
68 108 1
68 112 1
68 114 1
68 115 1
68 116 1
68 120 1
68 124 1
68 130 1
68 131 1
68 132 1
68 136 1
68 140 1
68 148 1
68 164 1
68 193 1
68 194 1
68 195 1
68 196 1
68 198 1
68 199 1
68 200 1
68 202 1
68 203 1
68 204 1
68 208 1
68 210 1
68 211 1
68 212 1
68 216 1
68 220 1
68 226 1
68 227 1
68 228 1
68 232 1
68 236 1
68 244 1
69 70 1
69 71 1
69 72 1
69 73 1
69 74 1
69 75 1
69 77 1
69 78 1
69 79 1
69 80 1
69 81 1
69 82 1
69 83 1
69 85 1
69 86 1
69 87 1
69 88 1
69 89 1
69 93 1
69 94 1
69 95 1
69 97 1
69 98 1
69 99 1
69 101 1
69 102 1
69 103 1
69 104 1
69 105 1
69 109 1
69 110 1
69 111 1
69 113 1
69 117 1
69 118 1
69 119 1
69 125 1
69 129 1
69 133 1
69 134 1
69 135 1
69 141 1
69 149 1
69 165 1
69 193 1
69 194 1
69 195 1
69 197 1
69 198 1
69 199 1
69 200 1
69 201 1
69 205 1
69 206 1
69 207 1
69 209 1
69 213 1
69 214 1
69 215 1
69 221 1
69 225 1
69 229 1
69 230 1
69 231 1
69 237 1
69 245 1
70 71 1
70 72 1
70 73 1
70 74 1
70 76 1
70 77 1
70 78 1
70 79 1
70 80 1
70 81 1
70 82 1
70 84 1
70 85 1
70 86 1
70 87 1
70 88 1
70 90 1
70 93 1
70 94 1
70 96 1
70 97 1
70 98 1
70 100 1
70 101 1
70 102 1
70 103 1
70 104 1
70 106 1
70 109 1
70 110 1
70 112 1
70 114 1
70 117 1
70 118 1
70 120 1
70 126 1
70 130 1
70 133 1
70 134 1
70 136 1
70 142 1
70 150 1
70 166 1
70 193 1
70 194 1
70 196 1
70 197 1
70 198 1
70 199 1
70 200 1
70 202 1
70 205 1
70 206 1
70 208 1
70 210 1
70 213 1
70 214 1
70 216 1
70 222 1
70 226 1
70 229 1
70 230 1
70 232 1
70 238 1
70 246 1
71 72 1
71 73 1
71 75 1
71 76 1
71 77 1
71 78 1
71 79 1
71 80 1
71 81 1
71 83 1
71 84 1
71 85 1
71 86 1
71 87 1
71 88 1
71 91 1
71 93 1
71 95 1
71 96 1
71 97 1
71 99 1
71 100 1
71 101 1
71 102 1
71 103 1
71 104 1
71 107 1
71 109 1
71 111 1
71 112 1
71 115 1
71 117 1
71 119 1
71 120 1
71 127 1
71 131 1
71 133 1
71 135 1
71 136 1
71 143 1
71 151 1
71 167 1
71 193 1
71 195 1
71 196 1
71 197 1
71 198 1
71 199 1
71 200 1
71 203 1
71 205 1
71 207 1
71 208 1
71 211 1
71 213 1
71 215 1
71 216 1
71 223 1
71 227 1
71 229 1
71 231 1
71 232 1
71 239 1
71 247 1
72 74 1
72 75 1
72 76 1
72 77 1
72 78 1
72 79 1
72 80 1
72 82 1
72 83 1
72 84 1
72 85 1
72 86 1
72 87 1
72 88 1
72 92 1
72 94 1
72 95 1
72 96 1
72 98 1
72 99 1
72 100 1
72 101 1
72 102 1
72 103 1
72 104 1
72 108 1
72 110 1
72 111 1
72 112 1
72 116 1
72 118 1
72 119 1
72 120 1
72 128 1
72 132 1
72 134 1
72 135 1
72 136 1
72 144 1
72 152 1
72 168 1
72 194 1
72 195 1
72 196 1
72 197 1
72 198 1
72 199 1
72 200 1
72 204 1
72 206 1
72 207 1
72 208 1
72 212 1
72 214 1
72 215 1
72 216 1
72 224 1
72 228 1
72 230 1
72 231 1
72 232 1
72 240 1
72 248 1
73 74 1
73 75 1
73 76 1
73 77 1
73 78 1
73 79 1
73 80 1
73 81 1
73 82 1
73 83 1
73 85 1
73 89 1
73 90 1
73 91 1
73 92 1
73 93 1
73 94 1
73 95 1
73 97 1
73 98 1
73 99 1
73 101 1
73 105 1
73 106 1
73 107 1
73 108 1
73 109 1
73 110 1
73 111 1
73 113 1
73 121 1
73 122 1
73 123 1
73 125 1
73 129 1
73 137 1
73 138 1
73 139 1
73 141 1
73 153 1
73 169 1
73 193 1
73 194 1
73 195 1
73 197 1
73 201 1
73 202 1
73 203 1
73 204 1
73 205 1
73 206 1
73 207 1
73 209 1
73 217 1
73 218 1
73 219 1
73 221 1
73 225 1
73 233 1
73 234 1
73 235 1
73 237 1
73 249 1
74 75 1
74 76 1
74 77 1
74 78 1
74 79 1
74 80 1
74 81 1
74 82 1
74 84 1
74 86 1
74 89 1
74 90 1
74 91 1
74 92 1
74 93 1
74 94 1
74 96 1
74 97 1
74 98 1
74 100 1
74 102 1
74 105 1
74 106 1
74 107 1
74 108 1
74 109 1
74 110 1
74 112 1
74 114 1
74 121 1
74 122 1
74 124 1
74 126 1
74 130 1
74 137 1
74 138 1
74 140 1
74 142 1
74 154 1
74 170 1
74 193 1
74 194 1
74 196 1
74 198 1
74 201 1
74 202 1
74 203 1
74 204 1
74 205 1
74 206 1
74 208 1
74 210 1
74 217 1
74 218 1
74 220 1
74 222 1
74 226 1
74 233 1
74 234 1
74 236 1
74 238 1
74 250 1
75 76 1
75 77 1
75 78 1
75 79 1
75 80 1
75 81 1
75 83 1
75 84 1
75 87 1
75 89 1
75 90 1
75 91 1
75 92 1
75 93 1
75 95 1
75 96 1
75 97 1
75 99 1
75 100 1
75 103 1
75 105 1
75 106 1
75 107 1
75 108 1
75 109 1
75 111 1
75 112 1
75 115 1
75 121 1
75 123 1
75 124 1
75 127 1
75 131 1
75 137 1
75 139 1
75 140 1
75 143 1
75 155 1
75 171 1
75 193 1
75 195 1
75 196 1
75 199 1
75 201 1
75 202 1
75 203 1
75 204 1
75 205 1
75 207 1
75 208 1
75 211 1
75 217 1
75 219 1
75 220 1
75 223 1
75 227 1
75 233 1
75 235 1
75 236 1
75 239 1
75 251 1
76 77 1
76 78 1
76 79 1
76 80 1
76 82 1
76 83 1
76 84 1
76 88 1
76 89 1
76 90 1
76 91 1
76 92 1
76 94 1
76 95 1
76 96 1
76 98 1
76 99 1
76 100 1
76 104 1
76 105 1
76 106 1
76 107 1
76 108 1
76 110 1
76 111 1
76 112 1
76 116 1
76 122 1
76 123 1
76 124 1
76 128 1
76 132 1
76 138 1
76 139 1
76 140 1
76 144 1
76 156 1
76 172 1
76 194 1
76 195 1
76 196 1
76 200 1
76 201 1
76 202 1
76 203 1
76 204 1
76 206 1
76 207 1
76 208 1
76 212 1
76 218 1
76 219 1
76 220 1
76 224 1
76 228 1
76 234 1
76 235 1
76 236 1
76 240 1
76 252 1
77 78 1
77 79 1
77 80 1
77 81 1
77 85 1
77 86 1
77 87 1
77 89 1
77 90 1
77 91 1
77 93 1
77 94 1
77 95 1
77 96 1
77 97 1
77 101 1
77 102 1
77 103 1
77 105 1
77 106 1
77 107 1
77 109 1
77 110 1
77 111 1
77 112 1
77 117 1
77 121 1
77 125 1
77 126 1
77 127 1
77 133 1
77 137 1
77 141 1
77 142 1
77 143 1
77 157 1
77 173 1
77 193 1
77 197 1
77 198 1
77 199 1
77 201 1
77 202 1
77 203 1
77 205 1
77 206 1
77 207 1
77 208 1
77 213 1
77 217 1
77 221 1
77 222 1
77 223 1
77 229 1
77 233 1
77 237 1
77 238 1
77 239 1
77 253 1
78 79 1
78 80 1
78 82 1
78 85 1
78 86 1
78 88 1
78 89 1
78 90 1
78 92 1
78 93 1
78 94 1
78 95 1
78 96 1
78 98 1
78 101 1
78 102 1
78 104 1
78 105 1
78 106 1
78 108 1
78 109 1
78 110 1
78 111 1
78 112 1
78 118 1
78 122 1
78 125 1
78 126 1
78 128 1
78 134 1
78 138 1
78 141 1
78 142 1
78 144 1
78 158 1
78 174 1
78 194 1
78 197 1
78 198 1
78 200 1
78 201 1
78 202 1
78 204 1
78 205 1
78 206 1
78 207 1
78 208 1
78 214 1
78 218 1
78 221 1
78 222 1
78 224 1
78 230 1
78 234 1
78 237 1
78 238 1
78 240 1
78 254 1
79 80 1
79 83 1
79 85 1
79 87 1
79 88 1
79 89 1
79 91 1
79 92 1
79 93 1
79 94 1
79 95 1
79 96 1
79 99 1
79 101 1
79 103 1
79 104 1
79 105 1
79 107 1
79 108 1
79 109 1
79 110 1
79 111 1
79 112 1
79 119 1
79 123 1
79 125 1
79 127 1
79 128 1
79 135 1
79 139 1
79 141 1
79 143 1
79 144 1
79 159 1
79 175 1
79 195 1
79 197 1
79 199 1
79 200 1
79 201 1
79 203 1
79 204 1
79 205 1
79 206 1
79 207 1
79 208 1
79 215 1
79 219 1
79 221 1
79 223 1
79 224 1
79 231 1
79 235 1
79 237 1
79 239 1
79 240 1
79 255 1
80 84 1
80 86 1
80 87 1
80 88 1
80 90 1
80 91 1
80 92 1
80 93 1
80 94 1
80 95 1
80 96 1
80 100 1
80 102 1
80 103 1
80 104 1
80 106 1
80 107 1
80 108 1
80 109 1
80 110 1
80 111 1
80 112 1
80 120 1
80 124 1
80 126 1
80 127 1
80 128 1
80 136 1
80 140 1
80 142 1
80 143 1
80 144 1
80 160 1
80 176 1
80 196 1
80 198 1
80 199 1
80 200 1
80 202 1
80 203 1
80 204 1
80 205 1
80 206 1
80 207 1
80 208 1
80 216 1
80 220 1
80 222 1
80 223 1
80 224 1
80 232 1
80 236 1
80 238 1
80 239 1
80 240 1
80 256 1
81 82 1
81 83 1
81 84 1
81 85 1
81 86 1
81 87 1
81 88 1
81 89 1
81 90 1
81 91 1
81 92 1
81 93 1
81 94 1
81 95 1
81 97 1
81 98 1
81 99 1
81 101 1
81 105 1
81 113 1
81 114 1
81 115 1
81 116 1
81 117 1
81 118 1
81 119 1
81 121 1
81 122 1
81 123 1
81 125 1
81 129 1
81 145 1
81 146 1
81 147 1
81 149 1
81 153 1
81 177 1
81 193 1
81 194 1
81 195 1
81 197 1
81 201 1
81 209 1
81 210 1
81 211 1
81 212 1
81 213 1
81 214 1
81 215 1
81 217 1
81 218 1
81 219 1
81 221 1
81 225 1
81 241 1
81 242 1
81 243 1
81 245 1
81 249 1
82 83 1
82 84 1
82 85 1
82 86 1
82 87 1
82 88 1
82 89 1
82 90 1
82 91 1
82 92 1
82 93 1
82 94 1
82 96 1
82 97 1
82 98 1
82 100 1
82 102 1
82 106 1
82 113 1
82 114 1
82 115 1
82 116 1
82 117 1
82 118 1
82 120 1
82 121 1
82 122 1
82 124 1
82 126 1
82 130 1
82 145 1
82 146 1
82 148 1
82 150 1
82 154 1
82 178 1
82 193 1
82 194 1
82 196 1
82 198 1
82 202 1
82 209 1
82 210 1
82 211 1
82 212 1
82 213 1
82 214 1
82 216 1
82 217 1
82 218 1
82 220 1
82 222 1
82 226 1
82 241 1
82 242 1
82 244 1
82 246 1
82 250 1
83 84 1
83 85 1
83 86 1
83 87 1
83 88 1
83 89 1
83 90 1
83 91 1
83 92 1
83 93 1
83 95 1
83 96 1
83 97 1
83 99 1
83 100 1
83 103 1
83 107 1
83 113 1
83 114 1
83 115 1
83 116 1
83 117 1
83 119 1
83 120 1
83 121 1
83 123 1
83 124 1
83 127 1
83 131 1
83 145 1
83 147 1
83 148 1
83 151 1
83 155 1
83 179 1
83 193 1
83 195 1
83 196 1
83 199 1
83 203 1
83 209 1
83 210 1
83 211 1
83 212 1
83 213 1
83 215 1
83 216 1
83 217 1
83 219 1
83 220 1
83 223 1
83 227 1
83 241 1
83 243 1
83 244 1
83 247 1
83 251 1
84 85 1
84 86 1
84 87 1
84 88 1
84 89 1
84 90 1
84 91 1
84 92 1
84 94 1
84 95 1
84 96 1
84 98 1
84 99 1
84 100 1
84 104 1
84 108 1
84 113 1
84 114 1
84 115 1
84 116 1
84 118 1
84 119 1
84 120 1
84 122 1
84 123 1
84 124 1
84 128 1
84 132 1
84 146 1
84 147 1
84 148 1
84 152 1
84 156 1
84 180 1
84 194 1
84 195 1
84 196 1
84 200 1
84 204 1
84 209 1
84 210 1
84 211 1
84 212 1
84 214 1
84 215 1
84 216 1
84 218 1
84 219 1
84 220 1
84 224 1
84 228 1
84 242 1
84 243 1
84 244 1
84 248 1
84 252 1
85 86 1
85 87 1
85 88 1
85 89 1
85 90 1
85 91 1
85 93 1
85 94 1
85 95 1
85 96 1
85 97 1
85 101 1
85 102 1
85 103 1
85 109 1
85 113 1
85 114 1
85 115 1
85 117 1
85 118 1
85 119 1
85 120 1
85 121 1
85 125 1
85 126 1
85 127 1
85 133 1
85 145 1
85 149 1
85 150 1
85 151 1
85 157 1
85 181 1
85 193 1
85 197 1
85 198 1
85 199 1
85 205 1
85 209 1
85 210 1
85 211 1
85 213 1
85 214 1
85 215 1
85 216 1
85 217 1
85 221 1
85 222 1
85 223 1
85 229 1
85 241 1
85 245 1
85 246 1
85 247 1
85 253 1
86 87 1
86 88 1
86 89 1
86 90 1
86 92 1
86 93 1
86 94 1
86 95 1
86 96 1
86 98 1
86 101 1
86 102 1
86 104 1
86 110 1
86 113 1
86 114 1
86 116 1
86 117 1
86 118 1
86 119 1
86 120 1
86 122 1
86 125 1
86 126 1
86 128 1
86 134 1
86 146 1
86 149 1
86 150 1
86 152 1
86 158 1
86 182 1
86 194 1
86 197 1
86 198 1
86 200 1
86 206 1
86 209 1
86 210 1
86 212 1
86 213 1
86 214 1
86 215 1
86 216 1
86 218 1
86 221 1
86 222 1
86 224 1
86 230 1
86 242 1
86 245 1
86 246 1
86 248 1
86 254 1
87 88 1
87 89 1
87 91 1
87 92 1
87 93 1
87 94 1
87 95 1
87 96 1
87 99 1
87 101 1
87 103 1
87 104 1
87 111 1
87 113 1
87 115 1
87 116 1
87 117 1
87 118 1
87 119 1
87 120 1
87 123 1
87 125 1
87 127 1
87 128 1
87 135 1
87 147 1
87 149 1
87 151 1
87 152 1
87 159 1
87 183 1
87 195 1
87 197 1
87 199 1
87 200 1
87 207 1
87 209 1
87 211 1
87 212 1
87 213 1
87 214 1
87 215 1
87 216 1
87 219 1
87 221 1
87 223 1
87 224 1
87 231 1
87 243 1
87 245 1
87 247 1
87 248 1
87 255 1
88 90 1
88 91 1
88 92 1
88 93 1
88 94 1
88 95 1
88 96 1
88 100 1
88 102 1
88 103 1
88 104 1
88 112 1
88 114 1
88 115 1
88 116 1
88 117 1
88 118 1
88 119 1
88 120 1
88 124 1
88 126 1
88 127 1
88 128 1
88 136 1
88 148 1
88 150 1
88 151 1
88 152 1
88 160 1
88 184 1
88 196 1
88 198 1
88 199 1
88 200 1
88 208 1
88 210 1
88 211 1
88 212 1
88 213 1
88 214 1
88 215 1
88 216 1
88 220 1
88 222 1
88 223 1
88 224 1
88 232 1
88 244 1
88 246 1
88 247 1
88 248 1
88 256 1
89 90 1
89 91 1
89 92 1
89 93 1
89 94 1
89 95 1
89 96 1
89 97 1
89 105 1
89 106 1
89 107 1
89 109 1
89 113 1
89 114 1
89 115 1
89 117 1
89 121 1
89 122 1
89 123 1
89 124 1
89 125 1
89 126 1
89 127 1
89 137 1
89 145 1
89 153 1
89 154 1
89 155 1
89 157 1
89 185 1
89 193 1
89 201 1
89 202 1
89 203 1
89 205 1
89 209 1
89 210 1
89 211 1
89 213 1
89 217 1
89 218 1
89 219 1
89 220 1
89 221 1
89 222 1
89 223 1
89 233 1
89 241 1
89 249 1
89 250 1
89 251 1
89 253 1
90 91 1
90 92 1
90 93 1
90 94 1
90 95 1
90 96 1
90 98 1
90 105 1
90 106 1
90 108 1
90 110 1
90 113 1
90 114 1
90 116 1
90 118 1
90 121 1
90 122 1
90 123 1
90 124 1
90 125 1
90 126 1
90 128 1
90 138 1
90 146 1
90 153 1
90 154 1
90 156 1
90 158 1
90 186 1
90 194 1
90 201 1
90 202 1
90 204 1
90 206 1
90 209 1
90 210 1
90 212 1
90 214 1
90 217 1
90 218 1
90 219 1
90 220 1
90 221 1
90 222 1
90 224 1
90 234 1
90 242 1
90 249 1
90 250 1
90 252 1
90 254 1
91 92 1
91 93 1
91 94 1
91 95 1
91 96 1
91 99 1
91 105 1
91 107 1
91 108 1
91 111 1
91 113 1
91 115 1
91 116 1
91 119 1
91 121 1
91 122 1
91 123 1
91 124 1
91 125 1
91 127 1
91 128 1
91 139 1
91 147 1
91 153 1
91 155 1
91 156 1
91 159 1
91 187 1
91 195 1
91 201 1
91 203 1
91 204 1
91 207 1
91 209 1
91 211 1
91 212 1
91 215 1
91 217 1
91 218 1
91 219 1
91 220 1
91 221 1
91 223 1
91 224 1
91 235 1
91 243 1
91 249 1
91 251 1
91 252 1
91 255 1
92 93 1
92 94 1
92 95 1
92 96 1
92 100 1
92 106 1
92 107 1
92 108 1
92 112 1
92 114 1
92 115 1
92 116 1
92 120 1
92 121 1
92 122 1
92 123 1
92 124 1
92 126 1
92 127 1
92 128 1
92 140 1
92 148 1
92 154 1
92 155 1
92 156 1
92 160 1
92 188 1
92 196 1
92 202 1
92 203 1
92 204 1
92 208 1
92 210 1
92 211 1
92 212 1
92 216 1
92 217 1
92 218 1
92 219 1
92 220 1
92 222 1
92 223 1
92 224 1
92 236 1
92 244 1
92 250 1
92 251 1
92 252 1
92 256 1
93 94 1
93 95 1
93 96 1
93 101 1
93 105 1
93 109 1
93 110 1
93 111 1
93 113 1
93 117 1
93 118 1
93 119 1
93 121 1
93 122 1
93 123 1
93 125 1
93 126 1
93 127 1
93 128 1
93 141 1
93 149 1
93 153 1
93 157 1
93 158 1
93 159 1
93 189 1
93 197 1
93 201 1
93 205 1
93 206 1
93 207 1
93 209 1
93 213 1
93 214 1
93 215 1
93 217 1
93 218 1
93 219 1
93 221 1
93 222 1
93 223 1
93 224 1
93 237 1
93 245 1
93 249 1
93 253 1
93 254 1
93 255 1
94 95 1
94 96 1
94 102 1
94 106 1
94 109 1
94 110 1
94 112 1
94 114 1
94 117 1
94 118 1
94 120 1
94 121 1
94 122 1
94 124 1
94 125 1
94 126 1
94 127 1
94 128 1
94 142 1
94 150 1
94 154 1
94 157 1
94 158 1
94 160 1
94 190 1
94 198 1
94 202 1
94 205 1
94 206 1
94 208 1
94 210 1
94 213 1
94 214 1
94 216 1
94 217 1
94 218 1
94 220 1
94 221 1
94 222 1
94 223 1
94 224 1
94 238 1
94 246 1
94 250 1
94 253 1
94 254 1
94 256 1
95 96 1
95 103 1
95 107 1
95 109 1
95 111 1
95 112 1
95 115 1
95 117 1
95 119 1
95 120 1
95 121 1
95 123 1
95 124 1
95 125 1
95 126 1
95 127 1
95 128 1
95 143 1
95 151 1
95 155 1
95 157 1
95 159 1
95 160 1
95 191 1
95 199 1
95 203 1
95 205 1
95 207 1
95 208 1
95 211 1
95 213 1
95 215 1
95 216 1
95 217 1
95 219 1
95 220 1
95 221 1
95 222 1
95 223 1
95 224 1
95 239 1
95 247 1
95 251 1
95 253 1
95 255 1
95 256 1
96 104 1
96 108 1
96 110 1
96 111 1
96 112 1
96 116 1
96 118 1
96 119 1
96 120 1
96 122 1
96 123 1
96 124 1
96 125 1
96 126 1
96 127 1
96 128 1
96 144 1
96 152 1
96 156 1
96 158 1
96 159 1
96 160 1
96 192 1
96 200 1
96 204 1
96 206 1
96 207 1
96 208 1
96 212 1
96 214 1
96 215 1
96 216 1
96 218 1
96 219 1
96 220 1
96 221 1
96 222 1
96 223 1
96 224 1
96 240 1
96 248 1
96 252 1
96 254 1
96 255 1
96 256 1
97 98 1
97 99 1
97 100 1
97 101 1
97 102 1
97 103 1
97 104 1
97 105 1
97 106 1
97 107 1
97 108 1
97 109 1
97 110 1
97 111 1
97 113 1
97 114 1
97 115 1
97 116 1
97 117 1
97 118 1
97 119 1
97 121 1
97 122 1
97 123 1
97 125 1
97 129 1
97 161 1
97 162 1
97 163 1
97 165 1
97 169 1
97 177 1
97 193 1
97 194 1
97 195 1
97 197 1
97 201 1
97 209 1
97 225 1
97 226 1
97 227 1
97 228 1
97 229 1
97 230 1
97 231 1
97 233 1
97 234 1
97 235 1
97 237 1
97 241 1
97 242 1
97 243 1
97 245 1
97 249 1
98 99 1
98 100 1
98 101 1
98 102 1
98 103 1
98 104 1
98 105 1
98 106 1
98 107 1
98 108 1
98 109 1
98 110 1
98 112 1
98 113 1
98 114 1
98 115 1
98 116 1
98 117 1
98 118 1
98 120 1
98 121 1
98 122 1
98 124 1
98 126 1
98 130 1
98 161 1
98 162 1
98 164 1
98 166 1
98 170 1
98 178 1
98 193 1
98 194 1
98 196 1
98 198 1
98 202 1
98 210 1
98 225 1
98 226 1
98 227 1
98 228 1
98 229 1
98 230 1
98 232 1
98 233 1
98 234 1
98 236 1
98 238 1
98 241 1
98 242 1
98 244 1
98 246 1
98 250 1
99 100 1
99 101 1
99 102 1
99 103 1
99 104 1
99 105 1
99 106 1
99 107 1
99 108 1
99 109 1
99 111 1
99 112 1
99 113 1
99 114 1
99 115 1
99 116 1
99 117 1
99 119 1
99 120 1
99 121 1
99 123 1
99 124 1
99 127 1
99 131 1
99 161 1
99 163 1
99 164 1
99 167 1
99 171 1
99 179 1
99 193 1
99 195 1
99 196 1
99 199 1
99 203 1
99 211 1
99 225 1
99 226 1
99 227 1
99 228 1
99 229 1
99 231 1
99 232 1
99 233 1
99 235 1
99 236 1
99 239 1
99 241 1
99 243 1
99 244 1
99 247 1
99 251 1
100 101 1
100 102 1
100 103 1
100 104 1
100 105 1
100 106 1
100 107 1
100 108 1
100 110 1
100 111 1
100 112 1
100 113 1
100 114 1
100 115 1
100 116 1
100 118 1
100 119 1
100 120 1
100 122 1
100 123 1
100 124 1
100 128 1
100 132 1
100 162 1
100 163 1
100 164 1
100 168 1
100 172 1
100 180 1
100 194 1
100 195 1
100 196 1
100 200 1
100 204 1
100 212 1
100 225 1
100 226 1
100 227 1
100 228 1
100 230 1
100 231 1
100 232 1
100 234 1
100 235 1
100 236 1
100 240 1
100 242 1
100 243 1
100 244 1
100 248 1
100 252 1
101 102 1
101 103 1
101 104 1
101 105 1
101 106 1
101 107 1
101 109 1
101 110 1
101 111 1
101 112 1
101 113 1
101 114 1
101 115 1
101 117 1
101 118 1
101 119 1
101 120 1
101 121 1
101 125 1
101 126 1
101 127 1
101 133 1
101 161 1
101 165 1
101 166 1
101 167 1
101 173 1
101 181 1
101 193 1
101 197 1
101 198 1
101 199 1
101 205 1
101 213 1
101 225 1
101 226 1
101 227 1
101 229 1
101 230 1
101 231 1
101 232 1
101 233 1
101 237 1
101 238 1
101 239 1
101 241 1
101 245 1
101 246 1
101 247 1
101 253 1
102 103 1
102 104 1
102 105 1
102 106 1
102 108 1
102 109 1
102 110 1
102 111 1
102 112 1
102 113 1
102 114 1
102 116 1
102 117 1
102 118 1
102 119 1
102 120 1
102 122 1
102 125 1
102 126 1
102 128 1
102 134 1
102 162 1
102 165 1
102 166 1
102 168 1
102 174 1
102 182 1
102 194 1
102 197 1
102 198 1
102 200 1
102 206 1
102 214 1
102 225 1
102 226 1
102 228 1
102 229 1
102 230 1
102 231 1
102 232 1
102 234 1
102 237 1
102 238 1
102 240 1
102 242 1
102 245 1
102 246 1
102 248 1
102 254 1
103 104 1
103 105 1
103 107 1
103 108 1
103 109 1
103 110 1
103 111 1
103 112 1
103 113 1
103 115 1
103 116 1
103 117 1
103 118 1
103 119 1
103 120 1
103 123 1
103 125 1
103 127 1
103 128 1
103 135 1
103 163 1
103 165 1
103 167 1
103 168 1
103 175 1
103 183 1
103 195 1
103 197 1
103 199 1
103 200 1
103 207 1
103 215 1
103 225 1
103 227 1
103 228 1
103 229 1
103 230 1
103 231 1
103 232 1
103 235 1
103 237 1
103 239 1
103 240 1
103 243 1
103 245 1
103 247 1
103 248 1
103 255 1
104 106 1
104 107 1
104 108 1
104 109 1
104 110 1
104 111 1
104 112 1
104 114 1
104 115 1
104 116 1
104 117 1
104 118 1
104 119 1
104 120 1
104 124 1
104 126 1
104 127 1
104 128 1
104 136 1
104 164 1
104 166 1
104 167 1
104 168 1
104 176 1
104 184 1
104 196 1
104 198 1
104 199 1
104 200 1
104 208 1
104 216 1
104 226 1
104 227 1
104 228 1
104 229 1
104 230 1
104 231 1
104 232 1
104 236 1
104 238 1
104 239 1
104 240 1
104 244 1
104 246 1
104 247 1
104 248 1
104 256 1
105 106 1
105 107 1
105 108 1
105 109 1
105 110 1
105 111 1
105 112 1
105 113 1
105 114 1
105 115 1
105 117 1
105 121 1
105 122 1
105 123 1
105 124 1
105 125 1
105 126 1
105 127 1
105 137 1
105 161 1
105 169 1
105 170 1
105 171 1
105 173 1
105 185 1
105 193 1
105 201 1
105 202 1
105 203 1
105 205 1
105 217 1
105 225 1
105 226 1
105 227 1
105 229 1
105 233 1
105 234 1
105 235 1
105 236 1
105 237 1
105 238 1
105 239 1
105 241 1
105 249 1
105 250 1
105 251 1
105 253 1
106 107 1
106 108 1
106 109 1
106 110 1
106 111 1
106 112 1
106 113 1
106 114 1
106 116 1
106 118 1
106 121 1
106 122 1
106 123 1
106 124 1
106 125 1
106 126 1
106 128 1
106 138 1
106 162 1
106 169 1
106 170 1
106 172 1
106 174 1
106 186 1
106 194 1
106 201 1
106 202 1
106 204 1
106 206 1
106 218 1
106 225 1
106 226 1
106 228 1
106 230 1
106 233 1
106 234 1
106 235 1
106 236 1
106 237 1
106 238 1
106 240 1
106 242 1
106 249 1
106 250 1
106 252 1
106 254 1
107 108 1
107 109 1
107 110 1
107 111 1
107 112 1
107 113 1
107 115 1
107 116 1
107 119 1
107 121 1
107 122 1
107 123 1
107 124 1
107 125 1
107 127 1
107 128 1
107 139 1
107 163 1
107 169 1
107 171 1
107 172 1
107 175 1
107 187 1
107 195 1
107 201 1
107 203 1
107 204 1
107 207 1
107 219 1
107 225 1
107 227 1
107 228 1
107 231 1
107 233 1
107 234 1
107 235 1
107 236 1
107 237 1
107 239 1
107 240 1
107 243 1
107 249 1
107 251 1
107 252 1
107 255 1
108 109 1
108 110 1
108 111 1
108 112 1
108 114 1
108 115 1
108 116 1
108 120 1
108 121 1
108 122 1
108 123 1
108 124 1
108 126 1
108 127 1
108 128 1
108 140 1
108 164 1
108 170 1
108 171 1
108 172 1
108 176 1
108 188 1
108 196 1
108 202 1
108 203 1
108 204 1
108 208 1
108 220 1
108 226 1
108 227 1
108 228 1
108 232 1
108 233 1
108 234 1
108 235 1
108 236 1
108 238 1
108 239 1
108 240 1
108 244 1
108 250 1
108 251 1
108 252 1
108 256 1
109 110 1
109 111 1
109 112 1
109 113 1
109 117 1
109 118 1
109 119 1
109 121 1
109 122 1
109 123 1
109 125 1
109 126 1
109 127 1
109 128 1
109 141 1
109 165 1
109 169 1
109 173 1
109 174 1
109 175 1
109 189 1
109 197 1
109 201 1
109 205 1
109 206 1
109 207 1
109 221 1
109 225 1
109 229 1
109 230 1
109 231 1
109 233 1
109 234 1
109 235 1
109 237 1
109 238 1
109 239 1
109 240 1
109 245 1
109 249 1
109 253 1
109 254 1
109 255 1
110 111 1
110 112 1
110 114 1
110 117 1
110 118 1
110 120 1
110 121 1
110 122 1
110 124 1
110 125 1
110 126 1
110 127 1
110 128 1
110 142 1
110 166 1
110 170 1
110 173 1
110 174 1
110 176 1
110 190 1
110 198 1
110 202 1
110 205 1
110 206 1
110 208 1
110 222 1
110 226 1
110 229 1
110 230 1
110 232 1
110 233 1
110 234 1
110 236 1
110 237 1
110 238 1
110 239 1
110 240 1
110 246 1
110 250 1
110 253 1
110 254 1
110 256 1
111 112 1
111 115 1
111 117 1
111 119 1
111 120 1
111 121 1
111 123 1
111 124 1
111 125 1
111 126 1
111 127 1
111 128 1
111 143 1
111 167 1
111 171 1
111 173 1
111 175 1
111 176 1
111 191 1
111 199 1
111 203 1
111 205 1
111 207 1
111 208 1
111 223 1
111 227 1
111 229 1
111 231 1
111 232 1
111 233 1
111 235 1
111 236 1
111 237 1
111 238 1
111 239 1
111 240 1
111 247 1
111 251 1
111 253 1
111 255 1
111 256 1
112 116 1
112 118 1
112 119 1
112 120 1
112 122 1
112 123 1
112 124 1
112 125 1
112 126 1
112 127 1
112 128 1
112 144 1
112 168 1
112 172 1
112 174 1
112 175 1
112 176 1
112 192 1
112 200 1
112 204 1
112 206 1
112 207 1
112 208 1
112 224 1
112 228 1
112 230 1
112 231 1
112 232 1
112 234 1
112 235 1
112 236 1
112 237 1
112 238 1
112 239 1
112 240 1
112 248 1
112 252 1
112 254 1
112 255 1
112 256 1
113 114 1
113 115 1
113 116 1
113 117 1
113 118 1
113 119 1
113 120 1
113 121 1
113 122 1
113 123 1
113 124 1
113 125 1
113 126 1
113 127 1
113 145 1
113 161 1
113 177 1
113 178 1
113 179 1
113 181 1
113 185 1
113 193 1
113 209 1
113 210 1
113 211 1
113 213 1
113 217 1
113 225 1
113 226 1
113 227 1
113 229 1
113 233 1
113 241 1
113 242 1
113 243 1
113 244 1
113 245 1
113 246 1
113 247 1
113 249 1
113 250 1
113 251 1
113 253 1
114 115 1
114 116 1
114 117 1
114 118 1
114 119 1
114 120 1
114 121 1
114 122 1
114 123 1
114 124 1
114 125 1
114 126 1
114 128 1
114 146 1
114 162 1
114 177 1
114 178 1
114 180 1
114 182 1
114 186 1
114 194 1
114 209 1
114 210 1
114 212 1
114 214 1
114 218 1
114 225 1
114 226 1
114 228 1
114 230 1
114 234 1
114 241 1
114 242 1
114 243 1
114 244 1
114 245 1
114 246 1
114 248 1
114 249 1
114 250 1
114 252 1
114 254 1
115 116 1
115 117 1
115 118 1
115 119 1
115 120 1
115 121 1
115 122 1
115 123 1
115 124 1
115 125 1
115 127 1
115 128 1
115 147 1
115 163 1
115 177 1
115 179 1
115 180 1
115 183 1
115 187 1
115 195 1
115 209 1
115 211 1
115 212 1
115 215 1
115 219 1
115 225 1
115 227 1
115 228 1
115 231 1
115 235 1
115 241 1
115 242 1
115 243 1
115 244 1
115 245 1
115 247 1
115 248 1
115 249 1
115 251 1
115 252 1
115 255 1
116 117 1
116 118 1
116 119 1
116 120 1
116 121 1
116 122 1
116 123 1
116 124 1
116 126 1
116 127 1
116 128 1
116 148 1
116 164 1
116 178 1
116 179 1
116 180 1
116 184 1
116 188 1
116 196 1
116 210 1
116 211 1
116 212 1
116 216 1
116 220 1
116 226 1
116 227 1
116 228 1
116 232 1
116 236 1
116 241 1
116 242 1
116 243 1
116 244 1
116 246 1
116 247 1
116 248 1
116 250 1
116 251 1
116 252 1
116 256 1
117 118 1
117 119 1
117 120 1
117 121 1
117 122 1
117 123 1
117 125 1
117 126 1
117 127 1
117 128 1
117 149 1
117 165 1
117 177 1
117 181 1
117 182 1
117 183 1
117 189 1
117 197 1
117 209 1
117 213 1
117 214 1
117 215 1
117 221 1
117 225 1
117 229 1
117 230 1
117 231 1
117 237 1
117 241 1
117 242 1
117 243 1
117 245 1
117 246 1
117 247 1
117 248 1
117 249 1
117 253 1
117 254 1
117 255 1
118 119 1
118 120 1
118 121 1
118 122 1
118 124 1
118 125 1
118 126 1
118 127 1
118 128 1
118 150 1
118 166 1
118 178 1
118 181 1
118 182 1
118 184 1
118 190 1
118 198 1
118 210 1
118 213 1
118 214 1
118 216 1
118 222 1
118 226 1
118 229 1
118 230 1
118 232 1
118 238 1
118 241 1
118 242 1
118 244 1
118 245 1
118 246 1
118 247 1
118 248 1
118 250 1
118 253 1
118 254 1
118 256 1
119 120 1
119 121 1
119 123 1
119 124 1
119 125 1
119 126 1
119 127 1
119 128 1
119 151 1
119 167 1
119 179 1
119 181 1
119 183 1
119 184 1
119 191 1
119 199 1
119 211 1
119 213 1
119 215 1
119 216 1
119 223 1
119 227 1
119 229 1
119 231 1
119 232 1
119 239 1
119 241 1
119 243 1
119 244 1
119 245 1
119 246 1
119 247 1
119 248 1
119 251 1
119 253 1
119 255 1
119 256 1
120 122 1
120 123 1
120 124 1
120 125 1
120 126 1
120 127 1
120 128 1
120 152 1
120 168 1
120 180 1
120 182 1
120 183 1
120 184 1
120 192 1
120 200 1
120 212 1
120 214 1
120 215 1
120 216 1
120 224 1
120 228 1
120 230 1
120 231 1
120 232 1
120 240 1
120 242 1
120 243 1
120 244 1
120 245 1
120 246 1
120 247 1
120 248 1
120 252 1
120 254 1
120 255 1
120 256 1
121 122 1
121 123 1
121 124 1
121 125 1
121 126 1
121 127 1
121 128 1
121 153 1
121 169 1
121 177 1
121 185 1
121 186 1
121 187 1
121 189 1
121 201 1
121 209 1
121 217 1
121 218 1
121 219 1
121 221 1
121 225 1
121 233 1
121 234 1
121 235 1
121 237 1
121 241 1
121 242 1
121 243 1
121 245 1
121 249 1
121 250 1
121 251 1
121 252 1
121 253 1
121 254 1
121 255 1
122 123 1
122 124 1
122 125 1
122 126 1
122 127 1
122 128 1
122 154 1
122 170 1
122 178 1
122 185 1
122 186 1
122 188 1
122 190 1
122 202 1
122 210 1
122 217 1
122 218 1
122 220 1
122 222 1
122 226 1
122 233 1
122 234 1
122 236 1
122 238 1
122 241 1
122 242 1
122 244 1
122 246 1
122 249 1
122 250 1
122 251 1
122 252 1
122 253 1
122 254 1
122 256 1
123 124 1
123 125 1
123 126 1
123 127 1
123 128 1
123 155 1
123 171 1
123 179 1
123 185 1
123 187 1
123 188 1
123 191 1
123 203 1
123 211 1
123 217 1
123 219 1
123 220 1
123 223 1
123 227 1
123 233 1
123 235 1
123 236 1
123 239 1
123 241 1
123 243 1
123 244 1
123 247 1
123 249 1
123 250 1
123 251 1
123 252 1
123 253 1
123 255 1
123 256 1
124 125 1
124 126 1
124 127 1
124 128 1
124 156 1
124 172 1
124 180 1
124 186 1
124 187 1
124 188 1
124 192 1
124 204 1
124 212 1
124 218 1
124 219 1
124 220 1
124 224 1
124 228 1
124 234 1
124 235 1
124 236 1
124 240 1
124 242 1
124 243 1
124 244 1
124 248 1
124 249 1
124 250 1
124 251 1
124 252 1
124 254 1
124 255 1
124 256 1
125 126 1
125 127 1
125 128 1
125 157 1
125 173 1
125 181 1
125 185 1
125 189 1
125 190 1
125 191 1
125 205 1
125 213 1
125 217 1
125 221 1
125 222 1
125 223 1
125 229 1
125 233 1
125 237 1
125 238 1
125 239 1
125 241 1
125 245 1
125 246 1
125 247 1
125 249 1
125 250 1
125 251 1
125 253 1
125 254 1
125 255 1
125 256 1
126 127 1
126 128 1
126 158 1
126 174 1
126 182 1
126 186 1
126 189 1
126 190 1
126 192 1
126 206 1
126 214 1
126 218 1
126 221 1
126 222 1
126 224 1
126 230 1
126 234 1
126 237 1
126 238 1
126 240 1
126 242 1
126 245 1
126 246 1
126 248 1
126 249 1
126 250 1
126 252 1
126 253 1
126 254 1
126 255 1
126 256 1
127 128 1
127 159 1
127 175 1
127 183 1
127 187 1
127 189 1
127 191 1
127 192 1
127 207 1
127 215 1
127 219 1
127 221 1
127 223 1
127 224 1
127 231 1
127 235 1
127 237 1
127 239 1
127 240 1
127 243 1
127 245 1
127 247 1
127 248 1
127 249 1
127 251 1
127 252 1
127 253 1
127 254 1
127 255 1
127 256 1
128 160 1
128 176 1
128 184 1
128 188 1
128 190 1
128 191 1
128 192 1
128 208 1
128 216 1
128 220 1
128 222 1
128 223 1
128 224 1
128 232 1
128 236 1
128 238 1
128 239 1
128 240 1
128 244 1
128 246 1
128 247 1
128 248 1
128 250 1
128 251 1
128 252 1
128 253 1
128 254 1
128 255 1
128 256 1
129 130 1
129 131 1
129 132 1
129 133 1
129 134 1
129 135 1
129 136 1
129 137 1
129 138 1
129 139 1
129 140 1
129 141 1
129 142 1
129 143 1
129 145 1
129 146 1
129 147 1
129 148 1
129 149 1
129 150 1
129 151 1
129 153 1
129 154 1
129 155 1
129 157 1
129 161 1
129 162 1
129 163 1
129 164 1
129 165 1
129 166 1
129 167 1
129 169 1
129 170 1
129 171 1
129 173 1
129 177 1
129 178 1
129 179 1
129 181 1
129 185 1
129 193 1
129 194 1
129 195 1
129 196 1
129 197 1
129 198 1
129 199 1
129 201 1
129 202 1
129 203 1
129 205 1
129 209 1
129 210 1
129 211 1
129 213 1
129 217 1
129 225 1
129 226 1
129 227 1
129 229 1
129 233 1
129 241 1
130 131 1
130 132 1
130 133 1
130 134 1
130 135 1
130 136 1
130 137 1
130 138 1
130 139 1
130 140 1
130 141 1
130 142 1
130 144 1
130 145 1
130 146 1
130 147 1
130 148 1
130 149 1
130 150 1
130 152 1
130 153 1
130 154 1
130 156 1
130 158 1
130 161 1
130 162 1
130 163 1
130 164 1
130 165 1
130 166 1
130 168 1
130 169 1
130 170 1
130 172 1
130 174 1
130 177 1
130 178 1
130 180 1
130 182 1
130 186 1
130 193 1
130 194 1
130 195 1
130 196 1
130 197 1
130 198 1
130 200 1
130 201 1
130 202 1
130 204 1
130 206 1
130 209 1
130 210 1
130 212 1
130 214 1
130 218 1
130 225 1
130 226 1
130 228 1
130 230 1
130 234 1
130 242 1
131 132 1
131 133 1
131 134 1
131 135 1
131 136 1
131 137 1
131 138 1
131 139 1
131 140 1
131 141 1
131 143 1
131 144 1
131 145 1
131 146 1
131 147 1
131 148 1
131 149 1
131 151 1
131 152 1
131 153 1
131 155 1
131 156 1
131 159 1
131 161 1
131 162 1
131 163 1
131 164 1
131 165 1
131 167 1
131 168 1
131 169 1
131 171 1
131 172 1
131 175 1
131 177 1
131 179 1
131 180 1
131 183 1
131 187 1
131 193 1
131 194 1
131 195 1
131 196 1
131 197 1
131 199 1
131 200 1
131 201 1
131 203 1
131 204 1
131 207 1
131 209 1
131 211 1
131 212 1
131 215 1
131 219 1
131 225 1
131 227 1
131 228 1
131 231 1
131 235 1
131 243 1
132 133 1
132 134 1
132 135 1
132 136 1
132 137 1
132 138 1
132 139 1
132 140 1
132 142 1
132 143 1
132 144 1
132 145 1
132 146 1
132 147 1
132 148 1
132 150 1
132 151 1
132 152 1
132 154 1
132 155 1
132 156 1
132 160 1
132 161 1
132 162 1
132 163 1
132 164 1
132 166 1
132 167 1
132 168 1
132 170 1
132 171 1
132 172 1
132 176 1
132 178 1
132 179 1
132 180 1
132 184 1
132 188 1
132 193 1
132 194 1
132 195 1
132 196 1
132 198 1
132 199 1
132 200 1
132 202 1
132 203 1
132 204 1
132 208 1
132 210 1
132 211 1
132 212 1
132 216 1
132 220 1
132 226 1
132 227 1
132 228 1
132 232 1
132 236 1
132 244 1
133 134 1
133 135 1
133 136 1
133 137 1
133 138 1
133 139 1
133 141 1
133 142 1
133 143 1
133 144 1
133 145 1
133 146 1
133 147 1
133 149 1
133 150 1
133 151 1
133 152 1
133 153 1
133 157 1
133 158 1
133 159 1
133 161 1
133 162 1
133 163 1
133 165 1
133 166 1
133 167 1
133 168 1
133 169 1
133 173 1
133 174 1
133 175 1
133 177 1
133 181 1
133 182 1
133 183 1
133 189 1
133 193 1
133 194 1
133 195 1
133 197 1
133 198 1
133 199 1
133 200 1
133 201 1
133 205 1
133 206 1
133 207 1
133 209 1
133 213 1
133 214 1
133 215 1
133 221 1
133 225 1
133 229 1
133 230 1
133 231 1
133 237 1
133 245 1
134 135 1
134 136 1
134 137 1
134 138 1
134 140 1
134 141 1
134 142 1
134 143 1
134 144 1
134 145 1
134 146 1
134 148 1
134 149 1
134 150 1
134 151 1
134 152 1
134 154 1
134 157 1
134 158 1
134 160 1
134 161 1
134 162 1
134 164 1
134 165 1
134 166 1
134 167 1
134 168 1
134 170 1
134 173 1
134 174 1
134 176 1
134 178 1
134 181 1
134 182 1
134 184 1
134 190 1
134 193 1
134 194 1
134 196 1
134 197 1
134 198 1
134 199 1
134 200 1
134 202 1
134 205 1
134 206 1
134 208 1
134 210 1
134 213 1
134 214 1
134 216 1
134 222 1
134 226 1
134 229 1
134 230 1
134 232 1
134 238 1
134 246 1
135 136 1
135 137 1
135 139 1
135 140 1
135 141 1
135 142 1
135 143 1
135 144 1
135 145 1
135 147 1
135 148 1
135 149 1
135 150 1
135 151 1
135 152 1
135 155 1
135 157 1
135 159 1
135 160 1
135 161 1
135 163 1
135 164 1
135 165 1
135 166 1
135 167 1
135 168 1
135 171 1
135 173 1
135 175 1
135 176 1
135 179 1
135 181 1
135 183 1
135 184 1
135 191 1
135 193 1
135 195 1
135 196 1
135 197 1
135 198 1
135 199 1
135 200 1
135 203 1
135 205 1
135 207 1
135 208 1
135 211 1
135 213 1
135 215 1
135 216 1
135 223 1
135 227 1
135 229 1
135 231 1
135 232 1
135 239 1
135 247 1
136 138 1
136 139 1
136 140 1
136 141 1
136 142 1
136 143 1
136 144 1
136 146 1
136 147 1
136 148 1
136 149 1
136 150 1
136 151 1
136 152 1
136 156 1
136 158 1
136 159 1
136 160 1
136 162 1
136 163 1
136 164 1
136 165 1
136 166 1
136 167 1
136 168 1
136 172 1
136 174 1
136 175 1
136 176 1
136 180 1
136 182 1
136 183 1
136 184 1
136 192 1
136 194 1
136 195 1
136 196 1
136 197 1
136 198 1
136 199 1
136 200 1
136 204 1
136 206 1
136 207 1
136 208 1
136 212 1
136 214 1
136 215 1
136 216 1
136 224 1
136 228 1
136 230 1
136 231 1
136 232 1
136 240 1
136 248 1
137 138 1
137 139 1
137 140 1
137 141 1
137 142 1
137 143 1
137 144 1
137 145 1
137 146 1
137 147 1
137 149 1
137 153 1
137 154 1
137 155 1
137 156 1
137 157 1
137 158 1
137 159 1
137 161 1
137 162 1
137 163 1
137 165 1
137 169 1
137 170 1
137 171 1
137 172 1
137 173 1
137 174 1
137 175 1
137 177 1
137 185 1
137 186 1
137 187 1
137 189 1
137 193 1
137 194 1
137 195 1
137 197 1
137 201 1
137 202 1
137 203 1
137 204 1
137 205 1
137 206 1
137 207 1
137 209 1
137 217 1
137 218 1
137 219 1
137 221 1
137 225 1
137 233 1
137 234 1
137 235 1
137 237 1
137 249 1
138 139 1
138 140 1
138 141 1
138 142 1
138 143 1
138 144 1
138 145 1
138 146 1
138 148 1
138 150 1
138 153 1
138 154 1
138 155 1
138 156 1
138 157 1
138 158 1
138 160 1
138 161 1
138 162 1
138 164 1
138 166 1
138 169 1
138 170 1
138 171 1
138 172 1
138 173 1
138 174 1
138 176 1
138 178 1
138 185 1
138 186 1
138 188 1
138 190 1
138 193 1
138 194 1
138 196 1
138 198 1
138 201 1
138 202 1
138 203 1
138 204 1
138 205 1
138 206 1
138 208 1
138 210 1
138 217 1
138 218 1
138 220 1
138 222 1
138 226 1
138 233 1
138 234 1
138 236 1
138 238 1
138 250 1
139 140 1
139 141 1
139 142 1
139 143 1
139 144 1
139 145 1
139 147 1
139 148 1
139 151 1
139 153 1
139 154 1
139 155 1
139 156 1
139 157 1
139 159 1
139 160 1
139 161 1
139 163 1
139 164 1
139 167 1
139 169 1
139 170 1
139 171 1
139 172 1
139 173 1
139 175 1
139 176 1
139 179 1
139 185 1
139 187 1
139 188 1
139 191 1
139 193 1
139 195 1
139 196 1
139 199 1
139 201 1
139 202 1
139 203 1
139 204 1
139 205 1
139 207 1
139 208 1
139 211 1
139 217 1
139 219 1
139 220 1
139 223 1
139 227 1
139 233 1
139 235 1
139 236 1
139 239 1
139 251 1
140 141 1
140 142 1
140 143 1
140 144 1
140 146 1
140 147 1
140 148 1
140 152 1
140 153 1
140 154 1
140 155 1
140 156 1
140 158 1
140 159 1
140 160 1
140 162 1
140 163 1
140 164 1
140 168 1
140 169 1
140 170 1
140 171 1
140 172 1
140 174 1
140 175 1
140 176 1
140 180 1
140 186 1
140 187 1
140 188 1
140 192 1
140 194 1
140 195 1
140 196 1
140 200 1
140 201 1
140 202 1
140 203 1
140 204 1
140 206 1
140 207 1
140 208 1
140 212 1
140 218 1
140 219 1
140 220 1
140 224 1
140 228 1
140 234 1
140 235 1
140 236 1
140 240 1
140 252 1
141 142 1
141 143 1
141 144 1
141 145 1
141 149 1
141 150 1
141 151 1
141 153 1
141 154 1
141 155 1
141 157 1
141 158 1
141 159 1
141 160 1
141 161 1
141 165 1
141 166 1
141 167 1
141 169 1
141 170 1
141 171 1
141 173 1
141 174 1
141 175 1
141 176 1
141 181 1
141 185 1
141 189 1
141 190 1
141 191 1
141 193 1
141 197 1
141 198 1
141 199 1
141 201 1
141 202 1
141 203 1
141 205 1
141 206 1
141 207 1
141 208 1
141 213 1
141 217 1
141 221 1
141 222 1
141 223 1
141 229 1
141 233 1
141 237 1
141 238 1
141 239 1
141 253 1
142 143 1
142 144 1
142 146 1
142 149 1
142 150 1
142 152 1
142 153 1
142 154 1
142 156 1
142 157 1
142 158 1
142 159 1
142 160 1
142 162 1
142 165 1
142 166 1
142 168 1
142 169 1
142 170 1
142 172 1
142 173 1
142 174 1
142 175 1
142 176 1
142 182 1
142 186 1
142 189 1
142 190 1
142 192 1
142 194 1
142 197 1
142 198 1
142 200 1
142 201 1
142 202 1
142 204 1
142 205 1
142 206 1
142 207 1
142 208 1
142 214 1
142 218 1
142 221 1
142 222 1
142 224 1
142 230 1
142 234 1
142 237 1
142 238 1
142 240 1
142 254 1
143 144 1
143 147 1
143 149 1
143 151 1
143 152 1
143 153 1
143 155 1
143 156 1
143 157 1
143 158 1
143 159 1
143 160 1
143 163 1
143 165 1
143 167 1
143 168 1
143 169 1
143 171 1
143 172 1
143 173 1
143 174 1
143 175 1
143 176 1
143 183 1
143 187 1
143 189 1
143 191 1
143 192 1
143 195 1
143 197 1
143 199 1
143 200 1
143 201 1
143 203 1
143 204 1
143 205 1
143 206 1
143 207 1
143 208 1
143 215 1
143 219 1
143 221 1
143 223 1
143 224 1
143 231 1
143 235 1
143 237 1
143 239 1
143 240 1
143 255 1
144 148 1
144 150 1
144 151 1
144 152 1
144 154 1
144 155 1
144 156 1
144 157 1
144 158 1
144 159 1
144 160 1
144 164 1
144 166 1
144 167 1
144 168 1
144 170 1
144 171 1
144 172 1
144 173 1
144 174 1
144 175 1
144 176 1
144 184 1
144 188 1
144 190 1
144 191 1
144 192 1
144 196 1
144 198 1
144 199 1
144 200 1
144 202 1
144 203 1
144 204 1
144 205 1
144 206 1
144 207 1
144 208 1
144 216 1
144 220 1
144 222 1
144 223 1
144 224 1
144 232 1
144 236 1
144 238 1
144 239 1
144 240 1
144 256 1
145 146 1
145 147 1
145 148 1
145 149 1
145 150 1
145 151 1
145 152 1
145 153 1
145 154 1
145 155 1
145 156 1
145 157 1
145 158 1
145 159 1
145 161 1
145 162 1
145 163 1
145 165 1
145 169 1
145 177 1
145 178 1
145 179 1
145 180 1
145 181 1
145 182 1
145 183 1
145 185 1
145 186 1
145 187 1
145 189 1
145 193 1
145 194 1
145 195 1
145 197 1
145 201 1
145 209 1
145 210 1
145 211 1
145 212 1
145 213 1
145 214 1
145 215 1
145 217 1
145 218 1
145 219 1
145 221 1
145 225 1
145 241 1
145 242 1
145 243 1
145 245 1
145 249 1
146 147 1
146 148 1
146 149 1
146 150 1
146 151 1
146 152 1
146 153 1
146 154 1
146 155 1
146 156 1
146 157 1
146 158 1
146 160 1
146 161 1
146 162 1
146 164 1
146 166 1
146 170 1
146 177 1
146 178 1
146 179 1
146 180 1
146 181 1
146 182 1
146 184 1
146 185 1
146 186 1
146 188 1
146 190 1
146 193 1
146 194 1
146 196 1
146 198 1
146 202 1
146 209 1
146 210 1
146 211 1
146 212 1
146 213 1
146 214 1
146 216 1
146 217 1
146 218 1
146 220 1
146 222 1
146 226 1
146 241 1
146 242 1
146 244 1
146 246 1
146 250 1
147 148 1
147 149 1
147 150 1
147 151 1
147 152 1
147 153 1
147 154 1
147 155 1
147 156 1
147 157 1
147 159 1
147 160 1
147 161 1
147 163 1
147 164 1
147 167 1
147 171 1
147 177 1
147 178 1
147 179 1
147 180 1
147 181 1
147 183 1
147 184 1
147 185 1
147 187 1
147 188 1
147 191 1
147 193 1
147 195 1
147 196 1
147 199 1
147 203 1
147 209 1
147 210 1
147 211 1
147 212 1
147 213 1
147 215 1
147 216 1
147 217 1
147 219 1
147 220 1
147 223 1
147 227 1
147 241 1
147 243 1
147 244 1
147 247 1
147 251 1
148 149 1
148 150 1
148 151 1
148 152 1
148 153 1
148 154 1
148 155 1
148 156 1
148 158 1
148 159 1
148 160 1
148 162 1
148 163 1
148 164 1
148 168 1
148 172 1
148 177 1
148 178 1
148 179 1
148 180 1
148 182 1
148 183 1
148 184 1
148 186 1
148 187 1
148 188 1
148 192 1
148 194 1
148 195 1
148 196 1
148 200 1
148 204 1
148 209 1
148 210 1
148 211 1
148 212 1
148 214 1
148 215 1
148 216 1
148 218 1
148 219 1
148 220 1
148 224 1
148 228 1
148 242 1
148 243 1
148 244 1
148 248 1
148 252 1
149 150 1
149 151 1
149 152 1
149 153 1
149 154 1
149 155 1
149 157 1
149 158 1
149 159 1
149 160 1
149 161 1
149 165 1
149 166 1
149 167 1
149 173 1
149 177 1
149 178 1
149 179 1
149 181 1
149 182 1
149 183 1
149 184 1
149 185 1
149 189 1
149 190 1
149 191 1
149 193 1
149 197 1
149 198 1
149 199 1
149 205 1
149 209 1
149 210 1
149 211 1
149 213 1
149 214 1
149 215 1
149 216 1
149 217 1
149 221 1
149 222 1
149 223 1
149 229 1
149 241 1
149 245 1
149 246 1
149 247 1
149 253 1
150 151 1
150 152 1
150 153 1
150 154 1
150 156 1
150 157 1
150 158 1
150 159 1
150 160 1
150 162 1
150 165 1
150 166 1
150 168 1
150 174 1
150 177 1
150 178 1
150 180 1
150 181 1
150 182 1
150 183 1
150 184 1
150 186 1
150 189 1
150 190 1
150 192 1
150 194 1
150 197 1
150 198 1
150 200 1
150 206 1
150 209 1
150 210 1
150 212 1
150 213 1
150 214 1
150 215 1
150 216 1
150 218 1
150 221 1
150 222 1
150 224 1
150 230 1
150 242 1
150 245 1
150 246 1
150 248 1
150 254 1
151 152 1
151 153 1
151 155 1
151 156 1
151 157 1
151 158 1
151 159 1
151 160 1
151 163 1
151 165 1
151 167 1
151 168 1
151 175 1
151 177 1
151 179 1
151 180 1
151 181 1
151 182 1
151 183 1
151 184 1
151 187 1
151 189 1
151 191 1
151 192 1
151 195 1
151 197 1
151 199 1
151 200 1
151 207 1
151 209 1
151 211 1
151 212 1
151 213 1
151 214 1
151 215 1
151 216 1
151 219 1
151 221 1
151 223 1
151 224 1
151 231 1
151 243 1
151 245 1
151 247 1
151 248 1
151 255 1
152 154 1
152 155 1
152 156 1
152 157 1
152 158 1
152 159 1
152 160 1
152 164 1
152 166 1
152 167 1
152 168 1
152 176 1
152 178 1
152 179 1
152 180 1
152 181 1
152 182 1
152 183 1
152 184 1
152 188 1
152 190 1
152 191 1
152 192 1
152 196 1
152 198 1
152 199 1
152 200 1
152 208 1
152 210 1
152 211 1
152 212 1
152 213 1
152 214 1
152 215 1
152 216 1
152 220 1
152 222 1
152 223 1
152 224 1
152 232 1
152 244 1
152 246 1
152 247 1
152 248 1
152 256 1
153 154 1
153 155 1
153 156 1
153 157 1
153 158 1
153 159 1
153 160 1
153 161 1
153 169 1
153 170 1
153 171 1
153 173 1
153 177 1
153 178 1
153 179 1
153 181 1
153 185 1
153 186 1
153 187 1
153 188 1
153 189 1
153 190 1
153 191 1
153 193 1
153 201 1
153 202 1
153 203 1
153 205 1
153 209 1
153 210 1
153 211 1
153 213 1
153 217 1
153 218 1
153 219 1
153 220 1
153 221 1
153 222 1
153 223 1
153 233 1
153 241 1
153 249 1
153 250 1
153 251 1
153 253 1
154 155 1
154 156 1
154 157 1
154 158 1
154 159 1
154 160 1
154 162 1
154 169 1
154 170 1
154 172 1
154 174 1
154 177 1
154 178 1
154 180 1
154 182 1
154 185 1
154 186 1
154 187 1
154 188 1
154 189 1
154 190 1
154 192 1
154 194 1
154 201 1
154 202 1
154 204 1
154 206 1
154 209 1
154 210 1
154 212 1
154 214 1
154 217 1
154 218 1
154 219 1
154 220 1
154 221 1
154 222 1
154 224 1
154 234 1
154 242 1
154 249 1
154 250 1
154 252 1
154 254 1
155 156 1
155 157 1
155 158 1
155 159 1
155 160 1
155 163 1
155 169 1
155 171 1
155 172 1
155 175 1
155 177 1
155 179 1
155 180 1
155 183 1
155 185 1
155 186 1
155 187 1
155 188 1
155 189 1
155 191 1
155 192 1
155 195 1
155 201 1
155 203 1
155 204 1
155 207 1
155 209 1
155 211 1
155 212 1
155 215 1
155 217 1
155 218 1
155 219 1
155 220 1
155 221 1
155 223 1
155 224 1
155 235 1
155 243 1
155 249 1
155 251 1
155 252 1
155 255 1
156 157 1
156 158 1
156 159 1
156 160 1
156 164 1
156 170 1
156 171 1
156 172 1
156 176 1
156 178 1
156 179 1
156 180 1
156 184 1
156 185 1
156 186 1
156 187 1
156 188 1
156 190 1
156 191 1
156 192 1
156 196 1
156 202 1
156 203 1
156 204 1
156 208 1
156 210 1
156 211 1
156 212 1
156 216 1
156 217 1
156 218 1
156 219 1
156 220 1
156 222 1
156 223 1
156 224 1
156 236 1
156 244 1
156 250 1
156 251 1
156 252 1
156 256 1
157 158 1
157 159 1
157 160 1
157 165 1
157 169 1
157 173 1
157 174 1
157 175 1
157 177 1
157 181 1
157 182 1
157 183 1
157 185 1
157 186 1
157 187 1
157 189 1
157 190 1
157 191 1
157 192 1
157 197 1
157 201 1
157 205 1
157 206 1
157 207 1
157 209 1
157 213 1
157 214 1
157 215 1
157 217 1
157 218 1
157 219 1
157 221 1
157 222 1
157 223 1
157 224 1
157 237 1
157 245 1
157 249 1
157 253 1
157 254 1
157 255 1
158 159 1
158 160 1
158 166 1
158 170 1
158 173 1
158 174 1
158 176 1
158 178 1
158 181 1
158 182 1
158 184 1
158 185 1
158 186 1
158 188 1
158 189 1
158 190 1
158 191 1
158 192 1
158 198 1
158 202 1
158 205 1
158 206 1
158 208 1
158 210 1
158 213 1
158 214 1
158 216 1
158 217 1
158 218 1
158 220 1
158 221 1
158 222 1
158 223 1
158 224 1
158 238 1
158 246 1
158 250 1
158 253 1
158 254 1
158 256 1
159 160 1
159 167 1
159 171 1
159 173 1
159 175 1
159 176 1
159 179 1
159 181 1
159 183 1
159 184 1
159 185 1
159 187 1
159 188 1
159 189 1
159 190 1
159 191 1
159 192 1
159 199 1
159 203 1
159 205 1
159 207 1
159 208 1
159 211 1
159 213 1
159 215 1
159 216 1
159 217 1
159 219 1
159 220 1
159 221 1
159 222 1
159 223 1
159 224 1
159 239 1
159 247 1
159 251 1
159 253 1
159 255 1
159 256 1
160 168 1
160 172 1
160 174 1
160 175 1
160 176 1
160 180 1
160 182 1
160 183 1
160 184 1
160 186 1
160 187 1
160 188 1
160 189 1
160 190 1
160 191 1
160 192 1
160 200 1
160 204 1
160 206 1
160 207 1
160 208 1
160 212 1
160 214 1
160 215 1
160 216 1
160 218 1
160 219 1
160 220 1
160 221 1
160 222 1
160 223 1
160 224 1
160 240 1
160 248 1
160 252 1
160 254 1
160 255 1
160 256 1
161 162 1
161 163 1
161 164 1
161 165 1
161 166 1
161 167 1
161 168 1
161 169 1
161 170 1
161 171 1
161 172 1
161 173 1
161 174 1
161 175 1
161 177 1
161 178 1
161 179 1
161 180 1
161 181 1
161 182 1
161 183 1
161 185 1
161 186 1
161 187 1
161 189 1
161 193 1
161 194 1
161 195 1
161 197 1
161 201 1
161 209 1
161 225 1
161 226 1
161 227 1
161 228 1
161 229 1
161 230 1
161 231 1
161 233 1
161 234 1
161 235 1
161 237 1
161 241 1
161 242 1
161 243 1
161 245 1
161 249 1
162 163 1
162 164 1
162 165 1
162 166 1
162 167 1
162 168 1
162 169 1
162 170 1
162 171 1
162 172 1
162 173 1
162 174 1
162 176 1
162 177 1
162 178 1
162 179 1
162 180 1
162 181 1
162 182 1
162 184 1
162 185 1
162 186 1
162 188 1
162 190 1
162 193 1
162 194 1
162 196 1
162 198 1
162 202 1
162 210 1
162 225 1
162 226 1
162 227 1
162 228 1
162 229 1
162 230 1
162 232 1
162 233 1
162 234 1
162 236 1
162 238 1
162 241 1
162 242 1
162 244 1
162 246 1
162 250 1
163 164 1
163 165 1
163 166 1
163 167 1
163 168 1
163 169 1
163 170 1
163 171 1
163 172 1
163 173 1
163 175 1
163 176 1
163 177 1
163 178 1
163 179 1
163 180 1
163 181 1
163 183 1
163 184 1
163 185 1
163 187 1
163 188 1
163 191 1
163 193 1
163 195 1
163 196 1
163 199 1
163 203 1
163 211 1
163 225 1
163 226 1
163 227 1
163 228 1
163 229 1
163 231 1
163 232 1
163 233 1
163 235 1
163 236 1
163 239 1
163 241 1
163 243 1
163 244 1
163 247 1
163 251 1
164 165 1
164 166 1
164 167 1
164 168 1
164 169 1
164 170 1
164 171 1
164 172 1
164 174 1
164 175 1
164 176 1
164 177 1
164 178 1
164 179 1
164 180 1
164 182 1
164 183 1
164 184 1
164 186 1
164 187 1
164 188 1
164 192 1
164 194 1
164 195 1
164 196 1
164 200 1
164 204 1
164 212 1
164 225 1
164 226 1
164 227 1
164 228 1
164 230 1
164 231 1
164 232 1
164 234 1
164 235 1
164 236 1
164 240 1
164 242 1
164 243 1
164 244 1
164 248 1
164 252 1
165 166 1
165 167 1
165 168 1
165 169 1
165 170 1
165 171 1
165 173 1
165 174 1
165 175 1
165 176 1
165 177 1
165 178 1
165 179 1
165 181 1
165 182 1
165 183 1
165 184 1
165 185 1
165 189 1
165 190 1
165 191 1
165 193 1
165 197 1
165 198 1
165 199 1
165 205 1
165 213 1
165 225 1
165 226 1
165 227 1
165 229 1
165 230 1
165 231 1
165 232 1
165 233 1
165 237 1
165 238 1
165 239 1
165 241 1
165 245 1
165 246 1
165 247 1
165 253 1
166 167 1
166 168 1
166 169 1
166 170 1
166 172 1
166 173 1
166 174 1
166 175 1
166 176 1
166 177 1
166 178 1
166 180 1
166 181 1
166 182 1
166 183 1
166 184 1
166 186 1
166 189 1
166 190 1
166 192 1
166 194 1
166 197 1
166 198 1
166 200 1
166 206 1
166 214 1
166 225 1
166 226 1
166 228 1
166 229 1
166 230 1
166 231 1
166 232 1
166 234 1
166 237 1
166 238 1
166 240 1
166 242 1
166 245 1
166 246 1
166 248 1
166 254 1
167 168 1
167 169 1
167 171 1
167 172 1
167 173 1
167 174 1
167 175 1
167 176 1
167 177 1
167 179 1
167 180 1
167 181 1
167 182 1
167 183 1
167 184 1
167 187 1
167 189 1
167 191 1
167 192 1
167 195 1
167 197 1
167 199 1
167 200 1
167 207 1
167 215 1
167 225 1
167 227 1
167 228 1
167 229 1
167 230 1
167 231 1
167 232 1
167 235 1
167 237 1
167 239 1
167 240 1
167 243 1
167 245 1
167 247 1
167 248 1
167 255 1
168 170 1
168 171 1
168 172 1
168 173 1
168 174 1
168 175 1
168 176 1
168 178 1
168 179 1
168 180 1
168 181 1
168 182 1
168 183 1
168 184 1
168 188 1
168 190 1
168 191 1
168 192 1
168 196 1
168 198 1
168 199 1
168 200 1
168 208 1
168 216 1
168 226 1
168 227 1
168 228 1
168 229 1
168 230 1
168 231 1
168 232 1
168 236 1
168 238 1
168 239 1
168 240 1
168 244 1
168 246 1
168 247 1
168 248 1
168 256 1
169 170 1
169 171 1
169 172 1
169 173 1
169 174 1
169 175 1
169 176 1
169 177 1
169 178 1
169 179 1
169 181 1
169 185 1
169 186 1
169 187 1
169 188 1
169 189 1
169 190 1
169 191 1
169 193 1
169 201 1
169 202 1
169 203 1
169 205 1
169 217 1
169 225 1
169 226 1
169 227 1
169 229 1
169 233 1
169 234 1
169 235 1
169 236 1
169 237 1
169 238 1
169 239 1
169 241 1
169 249 1
169 250 1
169 251 1
169 253 1
170 171 1
170 172 1
170 173 1
170 174 1
170 175 1
170 176 1
170 177 1
170 178 1
170 180 1
170 182 1
170 185 1
170 186 1
170 187 1
170 188 1
170 189 1
170 190 1
170 192 1
170 194 1
170 201 1
170 202 1
170 204 1
170 206 1
170 218 1
170 225 1
170 226 1
170 228 1
170 230 1
170 233 1
170 234 1
170 235 1
170 236 1
170 237 1
170 238 1
170 240 1
170 242 1
170 249 1
170 250 1
170 252 1
170 254 1
171 172 1
171 173 1
171 174 1
171 175 1
171 176 1
171 177 1
171 179 1
171 180 1
171 183 1
171 185 1
171 186 1
171 187 1
171 188 1
171 189 1
171 191 1
171 192 1
171 195 1
171 201 1
171 203 1
171 204 1
171 207 1
171 219 1
171 225 1
171 227 1
171 228 1
171 231 1
171 233 1
171 234 1
171 235 1
171 236 1
171 237 1
171 239 1
171 240 1
171 243 1
171 249 1
171 251 1
171 252 1
171 255 1
172 173 1
172 174 1
172 175 1
172 176 1
172 178 1
172 179 1
172 180 1
172 184 1
172 185 1
172 186 1
172 187 1
172 188 1
172 190 1
172 191 1
172 192 1
172 196 1
172 202 1
172 203 1
172 204 1
172 208 1
172 220 1
172 226 1
172 227 1
172 228 1
172 232 1
172 233 1
172 234 1
172 235 1
172 236 1
172 238 1
172 239 1
172 240 1
172 244 1
172 250 1
172 251 1
172 252 1
172 256 1
173 174 1
173 175 1
173 176 1
173 177 1
173 181 1
173 182 1
173 183 1
173 185 1
173 186 1
173 187 1
173 189 1
173 190 1
173 191 1
173 192 1
173 197 1
173 201 1
173 205 1
173 206 1
173 207 1
173 221 1
173 225 1
173 229 1
173 230 1
173 231 1
173 233 1
173 234 1
173 235 1
173 237 1
173 238 1
173 239 1
173 240 1
173 245 1
173 249 1
173 253 1
173 254 1
173 255 1
174 175 1
174 176 1
174 178 1
174 181 1
174 182 1
174 184 1
174 185 1
174 186 1
174 188 1
174 189 1
174 190 1
174 191 1
174 192 1
174 198 1
174 202 1
174 205 1
174 206 1
174 208 1
174 222 1
174 226 1
174 229 1
174 230 1
174 232 1
174 233 1
174 234 1
174 236 1
174 237 1
174 238 1
174 239 1
174 240 1
174 246 1
174 250 1
174 253 1
174 254 1
174 256 1
175 176 1
175 179 1
175 181 1
175 183 1
175 184 1
175 185 1
175 187 1
175 188 1
175 189 1
175 190 1
175 191 1
175 192 1
175 199 1
175 203 1
175 205 1
175 207 1
175 208 1
175 223 1
175 227 1
175 229 1
175 231 1
175 232 1
175 233 1
175 235 1
175 236 1
175 237 1
175 238 1
175 239 1
175 240 1
175 247 1
175 251 1
175 253 1
175 255 1
175 256 1
176 180 1
176 182 1
176 183 1
176 184 1
176 186 1
176 187 1
176 188 1
176 189 1
176 190 1
176 191 1
176 192 1
176 200 1
176 204 1
176 206 1
176 207 1
176 208 1
176 224 1
176 228 1
176 230 1
176 231 1
176 232 1
176 234 1
176 235 1
176 236 1
176 237 1
176 238 1
176 239 1
176 240 1
176 248 1
176 252 1
176 254 1
176 255 1
176 256 1
177 178 1
177 179 1
177 180 1
177 181 1
177 182 1
177 183 1
177 184 1
177 185 1
177 186 1
177 187 1
177 188 1
177 189 1
177 190 1
177 191 1
177 193 1
177 209 1
177 210 1
177 211 1
177 213 1
177 217 1
177 225 1
177 226 1
177 227 1
177 229 1
177 233 1
177 241 1
177 242 1
177 243 1
177 244 1
177 245 1
177 246 1
177 247 1
177 249 1
177 250 1
177 251 1
177 253 1
178 179 1
178 180 1
178 181 1
178 182 1
178 183 1
178 184 1
178 185 1
178 186 1
178 187 1
178 188 1
178 189 1
178 190 1
178 192 1
178 194 1
178 209 1
178 210 1
178 212 1
178 214 1
178 218 1
178 225 1
178 226 1
178 228 1
178 230 1
178 234 1
178 241 1
178 242 1
178 243 1
178 244 1
178 245 1
178 246 1
178 248 1
178 249 1
178 250 1
178 252 1
178 254 1
179 180 1
179 181 1
179 182 1
179 183 1
179 184 1
179 185 1
179 186 1
179 187 1
179 188 1
179 189 1
179 191 1
179 192 1
179 195 1
179 209 1
179 211 1
179 212 1
179 215 1
179 219 1
179 225 1
179 227 1
179 228 1
179 231 1
179 235 1
179 241 1
179 242 1
179 243 1
179 244 1
179 245 1
179 247 1
179 248 1
179 249 1
179 251 1
179 252 1
179 255 1
180 181 1
180 182 1
180 183 1
180 184 1
180 185 1
180 186 1
180 187 1
180 188 1
180 190 1
180 191 1
180 192 1
180 196 1
180 210 1
180 211 1
180 212 1
180 216 1
180 220 1
180 226 1
180 227 1
180 228 1
180 232 1
180 236 1
180 241 1
180 242 1
180 243 1
180 244 1
180 246 1
180 247 1
180 248 1
180 250 1
180 251 1
180 252 1
180 256 1
181 182 1
181 183 1
181 184 1
181 185 1
181 186 1
181 187 1
181 189 1
181 190 1
181 191 1
181 192 1
181 197 1
181 209 1
181 213 1
181 214 1
181 215 1
181 221 1
181 225 1
181 229 1
181 230 1
181 231 1
181 237 1
181 241 1
181 242 1
181 243 1
181 245 1
181 246 1
181 247 1
181 248 1
181 249 1
181 253 1
181 254 1
181 255 1
182 183 1
182 184 1
182 185 1
182 186 1
182 188 1
182 189 1
182 190 1
182 191 1
182 192 1
182 198 1
182 210 1
182 213 1
182 214 1
182 216 1
182 222 1
182 226 1
182 229 1
182 230 1
182 232 1
182 238 1
182 241 1
182 242 1
182 244 1
182 245 1
182 246 1
182 247 1
182 248 1
182 250 1
182 253 1
182 254 1
182 256 1
183 184 1
183 185 1
183 187 1
183 188 1
183 189 1
183 190 1
183 191 1
183 192 1
183 199 1
183 211 1
183 213 1
183 215 1
183 216 1
183 223 1
183 227 1
183 229 1
183 231 1
183 232 1
183 239 1
183 241 1
183 243 1
183 244 1
183 245 1
183 246 1
183 247 1
183 248 1
183 251 1
183 253 1
183 255 1
183 256 1
184 186 1
184 187 1
184 188 1
184 189 1
184 190 1
184 191 1
184 192 1
184 200 1
184 212 1
184 214 1
184 215 1
184 216 1
184 224 1
184 228 1
184 230 1
184 231 1
184 232 1
184 240 1
184 242 1
184 243 1
184 244 1
184 245 1
184 246 1
184 247 1
184 248 1
184 252 1
184 254 1
184 255 1
184 256 1
185 186 1
185 187 1
185 188 1
185 189 1
185 190 1
185 191 1
185 192 1
185 201 1
185 209 1
185 217 1
185 218 1
185 219 1
185 221 1
185 225 1
185 233 1
185 234 1
185 235 1
185 237 1
185 241 1
185 242 1
185 243 1
185 245 1
185 249 1
185 250 1
185 251 1
185 252 1
185 253 1
185 254 1
185 255 1
186 187 1
186 188 1
186 189 1
186 190 1
186 191 1
186 192 1
186 202 1
186 210 1
186 217 1
186 218 1
186 220 1
186 222 1
186 226 1
186 233 1
186 234 1
186 236 1
186 238 1
186 241 1
186 242 1
186 244 1
186 246 1
186 249 1
186 250 1
186 251 1
186 252 1
186 253 1
186 254 1
186 256 1
187 188 1
187 189 1
187 190 1
187 191 1
187 192 1
187 203 1
187 211 1
187 217 1
187 219 1
187 220 1
187 223 1
187 227 1
187 233 1
187 235 1
187 236 1
187 239 1
187 241 1
187 243 1
187 244 1
187 247 1
187 249 1
187 250 1
187 251 1
187 252 1
187 253 1
187 255 1
187 256 1
188 189 1
188 190 1
188 191 1
188 192 1
188 204 1
188 212 1
188 218 1
188 219 1
188 220 1
188 224 1
188 228 1
188 234 1
188 235 1
188 236 1
188 240 1
188 242 1
188 243 1
188 244 1
188 248 1
188 249 1
188 250 1
188 251 1
188 252 1
188 254 1
188 255 1
188 256 1
189 190 1
189 191 1
189 192 1
189 205 1
189 213 1
189 217 1
189 221 1
189 222 1
189 223 1
189 229 1
189 233 1
189 237 1
189 238 1
189 239 1
189 241 1
189 245 1
189 246 1
189 247 1
189 249 1
189 250 1
189 251 1
189 253 1
189 254 1
189 255 1
189 256 1
190 191 1
190 192 1
190 206 1
190 214 1
190 218 1
190 221 1
190 222 1
190 224 1
190 230 1
190 234 1
190 237 1
190 238 1
190 240 1
190 242 1
190 245 1
190 246 1
190 248 1
190 249 1
190 250 1
190 252 1
190 253 1
190 254 1
190 255 1
190 256 1
191 192 1
191 207 1
191 215 1
191 219 1
191 221 1
191 223 1
191 224 1
191 231 1
191 235 1
191 237 1
191 239 1
191 240 1
191 243 1
191 245 1
191 247 1
191 248 1
191 249 1
191 251 1
191 252 1
191 253 1
191 254 1
191 255 1
191 256 1
192 208 1
192 216 1
192 220 1
192 222 1
192 223 1
192 224 1
192 232 1
192 236 1
192 238 1
192 239 1
192 240 1
192 244 1
192 246 1
192 247 1
192 248 1
192 250 1
192 251 1
192 252 1
192 253 1
192 254 1
192 255 1
192 256 1
193 194 1
193 195 1
193 196 1
193 197 1
193 198 1
193 199 1
193 200 1
193 201 1
193 202 1
193 203 1
193 204 1
193 205 1
193 206 1
193 207 1
193 209 1
193 210 1
193 211 1
193 212 1
193 213 1
193 214 1
193 215 1
193 217 1
193 218 1
193 219 1
193 221 1
193 225 1
193 226 1
193 227 1
193 228 1
193 229 1
193 230 1
193 231 1
193 233 1
193 234 1
193 235 1
193 237 1
193 241 1
193 242 1
193 243 1
193 245 1
193 249 1
194 195 1
194 196 1
194 197 1
194 198 1
194 199 1
194 200 1
194 201 1
194 202 1
194 203 1
194 204 1
194 205 1
194 206 1
194 208 1
194 209 1
194 210 1
194 211 1
194 212 1
194 213 1
194 214 1
194 216 1
194 217 1
194 218 1
194 220 1
194 222 1
194 225 1
194 226 1
194 227 1
194 228 1
194 229 1
194 230 1
194 232 1
194 233 1
194 234 1
194 236 1
194 238 1
194 241 1
194 242 1
194 244 1
194 246 1
194 250 1
195 196 1
195 197 1
195 198 1
195 199 1
195 200 1
195 201 1
195 202 1
195 203 1
195 204 1
195 205 1
195 207 1
195 208 1
195 209 1
195 210 1
195 211 1
195 212 1
195 213 1
195 215 1
195 216 1
195 217 1
195 219 1
195 220 1
195 223 1
195 225 1
195 226 1
195 227 1
195 228 1
195 229 1
195 231 1
195 232 1
195 233 1
195 235 1
195 236 1
195 239 1
195 241 1
195 243 1
195 244 1
195 247 1
195 251 1
196 197 1
196 198 1
196 199 1
196 200 1
196 201 1
196 202 1
196 203 1
196 204 1
196 206 1
196 207 1
196 208 1
196 209 1
196 210 1
196 211 1
196 212 1
196 214 1
196 215 1
196 216 1
196 218 1
196 219 1
196 220 1
196 224 1
196 225 1
196 226 1
196 227 1
196 228 1
196 230 1
196 231 1
196 232 1
196 234 1
196 235 1
196 236 1
196 240 1
196 242 1
196 243 1
196 244 1
196 248 1
196 252 1
197 198 1
197 199 1
197 200 1
197 201 1
197 202 1
197 203 1
197 205 1
197 206 1
197 207 1
197 208 1
197 209 1
197 210 1
197 211 1
197 213 1
197 214 1
197 215 1
197 216 1
197 217 1
197 221 1
197 222 1
197 223 1
197 225 1
197 226 1
197 227 1
197 229 1
197 230 1
197 231 1
197 232 1
197 233 1
197 237 1
197 238 1
197 239 1
197 241 1
197 245 1
197 246 1
197 247 1
197 253 1
198 199 1
198 200 1
198 201 1
198 202 1
198 204 1
198 205 1
198 206 1
198 207 1
198 208 1
198 209 1
198 210 1
198 212 1
198 213 1
198 214 1
198 215 1
198 216 1
198 218 1
198 221 1
198 222 1
198 224 1
198 225 1
198 226 1
198 228 1
198 229 1
198 230 1
198 231 1
198 232 1
198 234 1
198 237 1
198 238 1
198 240 1
198 242 1
198 245 1
198 246 1
198 248 1
198 254 1
199 200 1
199 201 1
199 203 1
199 204 1
199 205 1
199 206 1
199 207 1
199 208 1
199 209 1
199 211 1
199 212 1
199 213 1
199 214 1
199 215 1
199 216 1
199 219 1
199 221 1
199 223 1
199 224 1
199 225 1
199 227 1
199 228 1
199 229 1
199 230 1
199 231 1
199 232 1
199 235 1
199 237 1
199 239 1
199 240 1
199 243 1
199 245 1
199 247 1
199 248 1
199 255 1
200 202 1
200 203 1
200 204 1
200 205 1
200 206 1
200 207 1
200 208 1
200 210 1
200 211 1
200 212 1
200 213 1
200 214 1
200 215 1
200 216 1
200 220 1
200 222 1
200 223 1
200 224 1
200 226 1
200 227 1
200 228 1
200 229 1
200 230 1
200 231 1
200 232 1
200 236 1
200 238 1
200 239 1
200 240 1
200 244 1
200 246 1
200 247 1
200 248 1
200 256 1
201 202 1
201 203 1
201 204 1
201 205 1
201 206 1
201 207 1
201 208 1
201 209 1
201 210 1
201 211 1
201 213 1
201 217 1
201 218 1
201 219 1
201 220 1
201 221 1
201 222 1
201 223 1
201 225 1
201 226 1
201 227 1
201 229 1
201 233 1
201 234 1
201 235 1
201 236 1
201 237 1
201 238 1
201 239 1
201 241 1
201 249 1
201 250 1
201 251 1
201 253 1
202 203 1
202 204 1
202 205 1
202 206 1
202 207 1
202 208 1
202 209 1
202 210 1
202 212 1
202 214 1
202 217 1
202 218 1
202 219 1
202 220 1
202 221 1
202 222 1
202 224 1
202 225 1
202 226 1
202 228 1
202 230 1
202 233 1
202 234 1
202 235 1
202 236 1
202 237 1
202 238 1
202 240 1
202 242 1
202 249 1
202 250 1
202 252 1
202 254 1
203 204 1
203 205 1
203 206 1
203 207 1
203 208 1
203 209 1
203 211 1
203 212 1
203 215 1
203 217 1
203 218 1
203 219 1
203 220 1
203 221 1
203 223 1
203 224 1
203 225 1
203 227 1
203 228 1
203 231 1
203 233 1
203 234 1
203 235 1
203 236 1
203 237 1
203 239 1
203 240 1
203 243 1
203 249 1
203 251 1
203 252 1
203 255 1
204 205 1
204 206 1
204 207 1
204 208 1
204 210 1
204 211 1
204 212 1
204 216 1
204 217 1
204 218 1
204 219 1
204 220 1
204 222 1
204 223 1
204 224 1
204 226 1
204 227 1
204 228 1
204 232 1
204 233 1
204 234 1
204 235 1
204 236 1
204 238 1
204 239 1
204 240 1
204 244 1
204 250 1
204 251 1
204 252 1
204 256 1
205 206 1
205 207 1
205 208 1
205 209 1
205 213 1
205 214 1
205 215 1
205 217 1
205 218 1
205 219 1
205 221 1
205 222 1
205 223 1
205 224 1
205 225 1
205 229 1
205 230 1
205 231 1
205 233 1
205 234 1
205 235 1
205 237 1
205 238 1
205 239 1
205 240 1
205 245 1
205 249 1
205 253 1
205 254 1
205 255 1
206 207 1
206 208 1
206 210 1
206 213 1
206 214 1
206 216 1
206 217 1
206 218 1
206 220 1
206 221 1
206 222 1
206 223 1
206 224 1
206 226 1
206 229 1
206 230 1
206 232 1
206 233 1
206 234 1
206 236 1
206 237 1
206 238 1
206 239 1
206 240 1
206 246 1
206 250 1
206 253 1
206 254 1
206 256 1
207 208 1
207 211 1
207 213 1
207 215 1
207 216 1
207 217 1
207 219 1
207 220 1
207 221 1
207 222 1
207 223 1
207 224 1
207 227 1
207 229 1
207 231 1
207 232 1
207 233 1
207 235 1
207 236 1
207 237 1
207 238 1
207 239 1
207 240 1
207 247 1
207 251 1
207 253 1
207 255 1
207 256 1
208 212 1
208 214 1
208 215 1
208 216 1
208 218 1
208 219 1
208 220 1
208 221 1
208 222 1
208 223 1
208 224 1
208 228 1
208 230 1
208 231 1
208 232 1
208 234 1
208 235 1
208 236 1
208 237 1
208 238 1
208 239 1
208 240 1
208 248 1
208 252 1
208 254 1
208 255 1
208 256 1
209 210 1
209 211 1
209 212 1
209 213 1
209 214 1
209 215 1
209 216 1
209 217 1
209 218 1
209 219 1
209 220 1
209 221 1
209 222 1
209 223 1
209 225 1
209 226 1
209 227 1
209 229 1
209 233 1
209 241 1
209 242 1
209 243 1
209 244 1
209 245 1
209 246 1
209 247 1
209 249 1
209 250 1
209 251 1
209 253 1
210 211 1
210 212 1
210 213 1
210 214 1
210 215 1
210 216 1
210 217 1
210 218 1
210 219 1
210 220 1
210 221 1
210 222 1
210 224 1
210 225 1
210 226 1
210 228 1
210 230 1
210 234 1
210 241 1
210 242 1
210 243 1
210 244 1
210 245 1
210 246 1
210 248 1
210 249 1
210 250 1
210 252 1
210 254 1
211 212 1
211 213 1
211 214 1
211 215 1
211 216 1
211 217 1
211 218 1
211 219 1
211 220 1
211 221 1
211 223 1
211 224 1
211 225 1
211 227 1
211 228 1
211 231 1
211 235 1
211 241 1
211 242 1
211 243 1
211 244 1
211 245 1
211 247 1
211 248 1
211 249 1
211 251 1
211 252 1
211 255 1
212 213 1
212 214 1
212 215 1
212 216 1
212 217 1
212 218 1
212 219 1
212 220 1
212 222 1
212 223 1
212 224 1
212 226 1
212 227 1
212 228 1
212 232 1
212 236 1
212 241 1
212 242 1
212 243 1
212 244 1
212 246 1
212 247 1
212 248 1
212 250 1
212 251 1
212 252 1
212 256 1
213 214 1
213 215 1
213 216 1
213 217 1
213 218 1
213 219 1
213 221 1
213 222 1
213 223 1
213 224 1
213 225 1
213 229 1
213 230 1
213 231 1
213 237 1
213 241 1
213 242 1
213 243 1
213 245 1
213 246 1
213 247 1
213 248 1
213 249 1
213 253 1
213 254 1
213 255 1
214 215 1
214 216 1
214 217 1
214 218 1
214 220 1
214 221 1
214 222 1
214 223 1
214 224 1
214 226 1
214 229 1
214 230 1
214 232 1
214 238 1
214 241 1
214 242 1
214 244 1
214 245 1
214 246 1
214 247 1
214 248 1
214 250 1
214 253 1
214 254 1
214 256 1
215 216 1
215 217 1
215 219 1
215 220 1
215 221 1
215 222 1
215 223 1
215 224 1
215 227 1
215 229 1
215 231 1
215 232 1
215 239 1
215 241 1
215 243 1
215 244 1
215 245 1
215 246 1
215 247 1
215 248 1
215 251 1
215 253 1
215 255 1
215 256 1
216 218 1
216 219 1
216 220 1
216 221 1
216 222 1
216 223 1
216 224 1
216 228 1
216 230 1
216 231 1
216 232 1
216 240 1
216 242 1
216 243 1
216 244 1
216 245 1
216 246 1
216 247 1
216 248 1
216 252 1
216 254 1
216 255 1
216 256 1
217 218 1
217 219 1
217 220 1
217 221 1
217 222 1
217 223 1
217 224 1
217 225 1
217 233 1
217 234 1
217 235 1
217 237 1
217 241 1
217 242 1
217 243 1
217 245 1
217 249 1
217 250 1
217 251 1
217 252 1
217 253 1
217 254 1
217 255 1
218 219 1
218 220 1
218 221 1
218 222 1
218 223 1
218 224 1
218 226 1
218 233 1
218 234 1
218 236 1
218 238 1
218 241 1
218 242 1
218 244 1
218 246 1
218 249 1
218 250 1
218 251 1
218 252 1
218 253 1
218 254 1
218 256 1
219 220 1
219 221 1
219 222 1
219 223 1
219 224 1
219 227 1
219 233 1
219 235 1
219 236 1
219 239 1
219 241 1
219 243 1
219 244 1
219 247 1
219 249 1
219 250 1
219 251 1
219 252 1
219 253 1
219 255 1
219 256 1
220 221 1
220 222 1
220 223 1
220 224 1
220 228 1
220 234 1
220 235 1
220 236 1
220 240 1
220 242 1
220 243 1
220 244 1
220 248 1
220 249 1
220 250 1
220 251 1
220 252 1
220 254 1
220 255 1
220 256 1
221 222 1
221 223 1
221 224 1
221 229 1
221 233 1
221 237 1
221 238 1
221 239 1
221 241 1
221 245 1
221 246 1
221 247 1
221 249 1
221 250 1
221 251 1
221 253 1
221 254 1
221 255 1
221 256 1
222 223 1
222 224 1
222 230 1
222 234 1
222 237 1
222 238 1
222 240 1
222 242 1
222 245 1
222 246 1
222 248 1
222 249 1
222 250 1
222 252 1
222 253 1
222 254 1
222 255 1
222 256 1
223 224 1
223 231 1
223 235 1
223 237 1
223 239 1
223 240 1
223 243 1
223 245 1
223 247 1
223 248 1
223 249 1
223 251 1
223 252 1
223 253 1
223 254 1
223 255 1
223 256 1
224 232 1
224 236 1
224 238 1
224 239 1
224 240 1
224 244 1
224 246 1
224 247 1
224 248 1
224 250 1
224 251 1
224 252 1
224 253 1
224 254 1
224 255 1
224 256 1
225 226 1
225 227 1
225 228 1
225 229 1
225 230 1
225 231 1
225 232 1
225 233 1
225 234 1
225 235 1
225 236 1
225 237 1
225 238 1
225 239 1
225 241 1
225 242 1
225 243 1
225 244 1
225 245 1
225 246 1
225 247 1
225 249 1
225 250 1
225 251 1
225 253 1
226 227 1
226 228 1
226 229 1
226 230 1
226 231 1
226 232 1
226 233 1
226 234 1
226 235 1
226 236 1
226 237 1
226 238 1
226 240 1
226 241 1
226 242 1
226 243 1
226 244 1
226 245 1
226 246 1
226 248 1
226 249 1
226 250 1
226 252 1
226 254 1
227 228 1
227 229 1
227 230 1
227 231 1
227 232 1
227 233 1
227 234 1
227 235 1
227 236 1
227 237 1
227 239 1
227 240 1
227 241 1
227 242 1
227 243 1
227 244 1
227 245 1
227 247 1
227 248 1
227 249 1
227 251 1
227 252 1
227 255 1
228 229 1
228 230 1
228 231 1
228 232 1
228 233 1
228 234 1
228 235 1
228 236 1
228 238 1
228 239 1
228 240 1
228 241 1
228 242 1
228 243 1
228 244 1
228 246 1
228 247 1
228 248 1
228 250 1
228 251 1
228 252 1
228 256 1
229 230 1
229 231 1
229 232 1
229 233 1
229 234 1
229 235 1
229 237 1
229 238 1
229 239 1
229 240 1
229 241 1
229 242 1
229 243 1
229 245 1
229 246 1
229 247 1
229 248 1
229 249 1
229 253 1
229 254 1
229 255 1
230 231 1
230 232 1
230 233 1
230 234 1
230 236 1
230 237 1
230 238 1
230 239 1
230 240 1
230 241 1
230 242 1
230 244 1
230 245 1
230 246 1
230 247 1
230 248 1
230 250 1
230 253 1
230 254 1
230 256 1
231 232 1
231 233 1
231 235 1
231 236 1
231 237 1
231 238 1
231 239 1
231 240 1
231 241 1
231 243 1
231 244 1
231 245 1
231 246 1
231 247 1
231 248 1
231 251 1
231 253 1
231 255 1
231 256 1
232 234 1
232 235 1
232 236 1
232 237 1
232 238 1
232 239 1
232 240 1
232 242 1
232 243 1
232 244 1
232 245 1
232 246 1
232 247 1
232 248 1
232 252 1
232 254 1
232 255 1
232 256 1
233 234 1
233 235 1
233 236 1
233 237 1
233 238 1
233 239 1
233 240 1
233 241 1
233 242 1
233 243 1
233 245 1
233 249 1
233 250 1
233 251 1
233 252 1
233 253 1
233 254 1
233 255 1
234 235 1
234 236 1
234 237 1
234 238 1
234 239 1
234 240 1
234 241 1
234 242 1
234 244 1
234 246 1
234 249 1
234 250 1
234 251 1
234 252 1
234 253 1
234 254 1
234 256 1
235 236 1
235 237 1
235 238 1
235 239 1
235 240 1
235 241 1
235 243 1
235 244 1
235 247 1
235 249 1
235 250 1
235 251 1
235 252 1
235 253 1
235 255 1
235 256 1
236 237 1
236 238 1
236 239 1
236 240 1
236 242 1
236 243 1
236 244 1
236 248 1
236 249 1
236 250 1
236 251 1
236 252 1
236 254 1
236 255 1
236 256 1
237 238 1
237 239 1
237 240 1
237 241 1
237 245 1
237 246 1
237 247 1
237 249 1
237 250 1
237 251 1
237 253 1
237 254 1
237 255 1
237 256 1
238 239 1
238 240 1
238 242 1
238 245 1
238 246 1
238 248 1
238 249 1
238 250 1
238 252 1
238 253 1
238 254 1
238 255 1
238 256 1
239 240 1
239 243 1
239 245 1
239 247 1
239 248 1
239 249 1
239 251 1
239 252 1
239 253 1
239 254 1
239 255 1
239 256 1
240 244 1
240 246 1
240 247 1
240 248 1
240 250 1
240 251 1
240 252 1
240 253 1
240 254 1
240 255 1
240 256 1
241 242 1
241 243 1
241 244 1
241 245 1
241 246 1
241 247 1
241 248 1
241 249 1
241 250 1
241 251 1
241 252 1
241 253 1
241 254 1
241 255 1
242 243 1
242 244 1
242 245 1
242 246 1
242 247 1
242 248 1
242 249 1
242 250 1
242 251 1
242 252 1
242 253 1
242 254 1
242 256 1
243 244 1
243 245 1
243 246 1
243 247 1
243 248 1
243 249 1
243 250 1
243 251 1
243 252 1
243 253 1
243 255 1
243 256 1
244 245 1
244 246 1
244 247 1
244 248 1
244 249 1
244 250 1
244 251 1
244 252 1
244 254 1
244 255 1
244 256 1
245 246 1
245 247 1
245 248 1
245 249 1
245 250 1
245 251 1
245 253 1
245 254 1
245 255 1
245 256 1
246 247 1
246 248 1
246 249 1
246 250 1
246 252 1
246 253 1
246 254 1
246 255 1
246 256 1
247 248 1
247 249 1
247 251 1
247 252 1
247 253 1
247 254 1
247 255 1
247 256 1
248 250 1
248 251 1
248 252 1
248 253 1
248 254 1
248 255 1
248 256 1
249 250 1
249 251 1
249 252 1
249 253 1
249 254 1
249 255 1
249 256 1
250 251 1
250 252 1
250 253 1
250 254 1
250 255 1
250 256 1
251 252 1
251 253 1
251 254 1
251 255 1
251 256 1
252 253 1
252 254 1
252 255 1
252 256 1
253 254 1
253 255 1
253 256 1
254 255 1
254 256 1
255 256 1


==> anc/instances/benchmark/theta/johnson16_2_4.dat <==
120 1680
1 2 1
1 3 1
1 4 1
1 5 1
1 7 1
1 8 1
1 11 1
1 12 1
1 16 1
1 17 1
1 22 1
1 23 1
1 29 1
1 30 1
1 37 1
1 38 1
1 46 1
1 47 1
1 56 1
1 57 1
1 67 1
1 68 1
1 79 1
1 80 1
1 92 1
1 93 1
1 106 1
1 107 1
2 3 1
2 4 1
2 6 1
2 7 1
2 9 1
2 11 1
2 13 1
2 16 1
2 18 1
2 22 1
2 24 1
2 29 1
2 31 1
2 37 1
2 39 1
2 46 1
2 48 1
2 56 1
2 58 1
2 67 1
2 69 1
2 79 1
2 81 1
2 92 1
2 94 1
2 106 1
2 108 1
3 5 1
3 6 1
3 8 1
3 9 1
3 12 1
3 13 1
3 17 1
3 18 1
3 23 1
3 24 1
3 30 1
3 31 1
3 38 1
3 39 1
3 47 1
3 48 1
3 57 1
3 58 1
3 68 1
3 69 1
3 80 1
3 81 1
3 93 1
3 94 1
3 107 1
3 108 1
4 5 1
4 6 1
4 7 1
4 10 1
4 11 1
4 14 1
4 16 1
4 19 1
4 22 1
4 25 1
4 29 1
4 32 1
4 37 1
4 40 1
4 46 1
4 49 1
4 56 1
4 59 1
4 67 1
4 70 1
4 79 1
4 82 1
4 92 1
4 95 1
4 106 1
4 109 1
5 6 1
5 8 1
5 10 1
5 12 1
5 14 1
5 17 1
5 19 1
5 23 1
5 25 1
5 30 1
5 32 1
5 38 1
5 40 1
5 47 1
5 49 1
5 57 1
5 59 1
5 68 1
5 70 1
5 80 1
5 82 1
5 93 1
5 95 1
5 107 1
5 109 1
6 9 1
6 10 1
6 13 1
6 14 1
6 18 1
6 19 1
6 24 1
6 25 1
6 31 1
6 32 1
6 39 1
6 40 1
6 48 1
6 49 1
6 58 1
6 59 1
6 69 1
6 70 1
6 81 1
6 82 1
6 94 1
6 95 1
6 108 1
6 109 1
7 8 1
7 9 1
7 10 1
7 11 1
7 15 1
7 16 1
7 20 1
7 22 1
7 26 1
7 29 1
7 33 1
7 37 1
7 41 1
7 46 1
7 50 1
7 56 1
7 60 1
7 67 1
7 71 1
7 79 1
7 83 1
7 92 1
7 96 1
7 106 1
7 110 1
8 9 1
8 10 1
8 12 1
8 15 1
8 17 1
8 20 1
8 23 1
8 26 1
8 30 1
8 33 1
8 38 1
8 41 1
8 47 1
8 50 1
8 57 1
8 60 1
8 68 1
8 71 1
8 80 1
8 83 1
8 93 1
8 96 1
8 107 1
8 110 1
9 10 1
9 13 1
9 15 1
9 18 1
9 20 1
9 24 1
9 26 1
9 31 1
9 33 1
9 39 1
9 41 1
9 48 1
9 50 1
9 58 1
9 60 1
9 69 1
9 71 1
9 81 1
9 83 1
9 94 1
9 96 1
9 108 1
9 110 1
10 14 1
10 15 1
10 19 1
10 20 1
10 25 1
10 26 1
10 32 1
10 33 1
10 40 1
10 41 1
10 49 1
10 50 1
10 59 1
10 60 1
10 70 1
10 71 1
10 82 1
10 83 1
10 95 1
10 96 1
10 109 1
10 110 1
11 12 1
11 13 1
11 14 1
11 15 1
11 16 1
11 21 1
11 22 1
11 27 1
11 29 1
11 34 1
11 37 1
11 42 1
11 46 1
11 51 1
11 56 1
11 61 1
11 67 1
11 72 1
11 79 1
11 84 1
11 92 1
11 97 1
11 106 1
11 111 1
12 13 1
12 14 1
12 15 1
12 17 1
12 21 1
12 23 1
12 27 1
12 30 1
12 34 1
12 38 1
12 42 1
12 47 1
12 51 1
12 57 1
12 61 1
12 68 1
12 72 1
12 80 1
12 84 1
12 93 1
12 97 1
12 107 1
12 111 1
13 14 1
13 15 1
13 18 1
13 21 1
13 24 1
13 27 1
13 31 1
13 34 1
13 39 1
13 42 1
13 48 1
13 51 1
13 58 1
13 61 1
13 69 1
13 72 1
13 81 1
13 84 1
13 94 1
13 97 1
13 108 1
13 111 1
14 15 1
14 19 1
14 21 1
14 25 1
14 27 1
14 32 1
14 34 1
14 40 1
14 42 1
14 49 1
14 51 1
14 59 1
14 61 1
14 70 1
14 72 1
14 82 1
14 84 1
14 95 1
14 97 1
14 109 1
14 111 1
15 20 1
15 21 1
15 26 1
15 27 1
15 33 1
15 34 1
15 41 1
15 42 1
15 50 1
15 51 1
15 60 1
15 61 1
15 71 1
15 72 1
15 83 1
15 84 1
15 96 1
15 97 1
15 110 1
15 111 1
16 17 1
16 18 1
16 19 1
16 20 1
16 21 1
16 22 1
16 28 1
16 29 1
16 35 1
16 37 1
16 43 1
16 46 1
16 52 1
16 56 1
16 62 1
16 67 1
16 73 1
16 79 1
16 85 1
16 92 1
16 98 1
16 106 1
16 112 1
17 18 1
17 19 1
17 20 1
17 21 1
17 23 1
17 28 1
17 30 1
17 35 1
17 38 1
17 43 1
17 47 1
17 52 1
17 57 1
17 62 1
17 68 1
17 73 1
17 80 1
17 85 1
17 93 1
17 98 1
17 107 1
17 112 1
18 19 1
18 20 1
18 21 1
18 24 1
18 28 1
18 31 1
18 35 1
18 39 1
18 43 1
18 48 1
18 52 1
18 58 1
18 62 1
18 69 1
18 73 1
18 81 1
18 85 1
18 94 1
18 98 1
18 108 1
18 112 1
19 20 1
19 21 1
19 25 1
19 28 1
19 32 1
19 35 1
19 40 1
19 43 1
19 49 1
19 52 1
19 59 1
19 62 1
19 70 1
19 73 1
19 82 1
19 85 1
19 95 1
19 98 1
19 109 1
19 112 1
20 21 1
20 26 1
20 28 1
20 33 1
20 35 1
20 41 1
20 43 1
20 50 1
20 52 1
20 60 1
20 62 1
20 71 1
20 73 1
20 83 1
20 85 1
20 96 1
20 98 1
20 110 1
20 112 1
21 27 1
21 28 1
21 34 1
21 35 1
21 42 1
21 43 1
21 51 1
21 52 1
21 61 1
21 62 1
21 72 1
21 73 1
21 84 1
21 85 1
21 97 1
21 98 1
21 111 1
21 112 1
22 23 1
22 24 1
22 25 1
22 26 1
22 27 1
22 28 1
22 29 1
22 36 1
22 37 1
22 44 1
22 46 1
22 53 1
22 56 1
22 63 1
22 67 1
22 74 1
22 79 1
22 86 1
22 92 1
22 99 1
22 106 1
22 113 1
23 24 1
23 25 1
23 26 1
23 27 1
23 28 1
23 30 1
23 36 1
23 38 1
23 44 1
23 47 1
23 53 1
23 57 1
23 63 1
23 68 1
23 74 1
23 80 1
23 86 1
23 93 1
23 99 1
23 107 1
23 113 1
24 25 1
24 26 1
24 27 1
24 28 1
24 31 1
24 36 1
24 39 1
24 44 1
24 48 1
24 53 1
24 58 1
24 63 1
24 69 1
24 74 1
24 81 1
24 86 1
24 94 1
24 99 1
24 108 1
24 113 1
25 26 1
25 27 1
25 28 1
25 32 1
25 36 1
25 40 1
25 44 1
25 49 1
25 53 1
25 59 1
25 63 1
25 70 1
25 74 1
25 82 1
25 86 1
25 95 1
25 99 1
25 109 1
25 113 1
26 27 1
26 28 1
26 33 1
26 36 1
26 41 1
26 44 1
26 50 1
26 53 1
26 60 1
26 63 1
26 71 1
26 74 1
26 83 1
26 86 1
26 96 1
26 99 1
26 110 1
26 113 1
27 28 1
27 34 1
27 36 1
27 42 1
27 44 1
27 51 1
27 53 1
27 61 1
27 63 1
27 72 1
27 74 1
27 84 1
27 86 1
27 97 1
27 99 1
27 111 1
27 113 1
28 35 1
28 36 1
28 43 1
28 44 1
28 52 1
28 53 1
28 62 1
28 63 1
28 73 1
28 74 1
28 85 1
28 86 1
28 98 1
28 99 1
28 112 1
28 113 1
29 30 1
29 31 1
29 32 1
29 33 1
29 34 1
29 35 1
29 36 1
29 37 1
29 45 1
29 46 1
29 54 1
29 56 1
29 64 1
29 67 1
29 75 1
29 79 1
29 87 1
29 92 1
29 100 1
29 106 1
29 114 1
30 31 1
30 32 1
30 33 1
30 34 1
30 35 1
30 36 1
30 38 1
30 45 1
30 47 1
30 54 1
30 57 1
30 64 1
30 68 1
30 75 1
30 80 1
30 87 1
30 93 1
30 100 1
30 107 1
30 114 1
31 32 1
31 33 1
31 34 1
31 35 1
31 36 1
31 39 1
31 45 1
31 48 1
31 54 1
31 58 1
31 64 1
31 69 1
31 75 1
31 81 1
31 87 1
31 94 1
31 100 1
31 108 1
31 114 1
32 33 1
32 34 1
32 35 1
32 36 1
32 40 1
32 45 1
32 49 1
32 54 1
32 59 1
32 64 1
32 70 1
32 75 1
32 82 1
32 87 1
32 95 1
32 100 1
32 109 1
32 114 1
33 34 1
33 35 1
33 36 1
33 41 1
33 45 1
33 50 1
33 54 1
33 60 1
33 64 1
33 71 1
33 75 1
33 83 1
33 87 1
33 96 1
33 100 1
33 110 1
33 114 1
34 35 1
34 36 1
34 42 1
34 45 1
34 51 1
34 54 1
34 61 1
34 64 1
34 72 1
34 75 1
34 84 1
34 87 1
34 97 1
34 100 1
34 111 1
34 114 1
35 36 1
35 43 1
35 45 1
35 52 1
35 54 1
35 62 1
35 64 1
35 73 1
35 75 1
35 85 1
35 87 1
35 98 1
35 100 1
35 112 1
35 114 1
36 44 1
36 45 1
36 53 1
36 54 1
36 63 1
36 64 1
36 74 1
36 75 1
36 86 1
36 87 1
36 99 1
36 100 1
36 113 1
36 114 1
37 38 1
37 39 1
37 40 1
37 41 1
37 42 1
37 43 1
37 44 1
37 45 1
37 46 1
37 55 1
37 56 1
37 65 1
37 67 1
37 76 1
37 79 1
37 88 1
37 92 1
37 101 1
37 106 1
37 115 1
38 39 1
38 40 1
38 41 1
38 42 1
38 43 1
38 44 1
38 45 1
38 47 1
38 55 1
38 57 1
38 65 1
38 68 1
38 76 1
38 80 1
38 88 1
38 93 1
38 101 1
38 107 1
38 115 1
39 40 1
39 41 1
39 42 1
39 43 1
39 44 1
39 45 1
39 48 1
39 55 1
39 58 1
39 65 1
39 69 1
39 76 1
39 81 1
39 88 1
39 94 1
39 101 1
39 108 1
39 115 1
40 41 1
40 42 1
40 43 1
40 44 1
40 45 1
40 49 1
40 55 1
40 59 1
40 65 1
40 70 1
40 76 1
40 82 1
40 88 1
40 95 1
40 101 1
40 109 1
40 115 1
41 42 1
41 43 1
41 44 1
41 45 1
41 50 1
41 55 1
41 60 1
41 65 1
41 71 1
41 76 1
41 83 1
41 88 1
41 96 1
41 101 1
41 110 1
41 115 1
42 43 1
42 44 1
42 45 1
42 51 1
42 55 1
42 61 1
42 65 1
42 72 1
42 76 1
42 84 1
42 88 1
42 97 1
42 101 1
42 111 1
42 115 1
43 44 1
43 45 1
43 52 1
43 55 1
43 62 1
43 65 1
43 73 1
43 76 1
43 85 1
43 88 1
43 98 1
43 101 1
43 112 1
43 115 1
44 45 1
44 53 1
44 55 1
44 63 1
44 65 1
44 74 1
44 76 1
44 86 1
44 88 1
44 99 1
44 101 1
44 113 1
44 115 1
45 54 1
45 55 1
45 64 1
45 65 1
45 75 1
45 76 1
45 87 1
45 88 1
45 100 1
45 101 1
45 114 1
45 115 1
46 47 1
46 48 1
46 49 1
46 50 1
46 51 1
46 52 1
46 53 1
46 54 1
46 55 1
46 56 1
46 66 1
46 67 1
46 77 1
46 79 1
46 89 1
46 92 1
46 102 1
46 106 1
46 116 1
47 48 1
47 49 1
47 50 1
47 51 1
47 52 1
47 53 1
47 54 1
47 55 1
47 57 1
47 66 1
47 68 1
47 77 1
47 80 1
47 89 1
47 93 1
47 102 1
47 107 1
47 116 1
48 49 1
48 50 1
48 51 1
48 52 1
48 53 1
48 54 1
48 55 1
48 58 1
48 66 1
48 69 1
48 77 1
48 81 1
48 89 1
48 94 1
48 102 1
48 108 1
48 116 1
49 50 1
49 51 1
49 52 1
49 53 1
49 54 1
49 55 1
49 59 1
49 66 1
49 70 1
49 77 1
49 82 1
49 89 1
49 95 1
49 102 1
49 109 1
49 116 1
50 51 1
50 52 1
50 53 1
50 54 1
50 55 1
50 60 1
50 66 1
50 71 1
50 77 1
50 83 1
50 89 1
50 96 1
50 102 1
50 110 1
50 116 1
51 52 1
51 53 1
51 54 1
51 55 1
51 61 1
51 66 1
51 72 1
51 77 1
51 84 1
51 89 1
51 97 1
51 102 1
51 111 1
51 116 1
52 53 1
52 54 1
52 55 1
52 62 1
52 66 1
52 73 1
52 77 1
52 85 1
52 89 1
52 98 1
52 102 1
52 112 1
52 116 1
53 54 1
53 55 1
53 63 1
53 66 1
53 74 1
53 77 1
53 86 1
53 89 1
53 99 1
53 102 1
53 113 1
53 116 1
54 55 1
54 64 1
54 66 1
54 75 1
54 77 1
54 87 1
54 89 1
54 100 1
54 102 1
54 114 1
54 116 1
55 65 1
55 66 1
55 76 1
55 77 1
55 88 1
55 89 1
55 101 1
55 102 1
55 115 1
55 116 1
56 57 1
56 58 1
56 59 1
56 60 1
56 61 1
56 62 1
56 63 1
56 64 1
56 65 1
56 66 1
56 67 1
56 78 1
56 79 1
56 90 1
56 92 1
56 103 1
56 106 1
56 117 1
57 58 1
57 59 1
57 60 1
57 61 1
57 62 1
57 63 1
57 64 1
57 65 1
57 66 1
57 68 1
57 78 1
57 80 1
57 90 1
57 93 1
57 103 1
57 107 1
57 117 1
58 59 1
58 60 1
58 61 1
58 62 1
58 63 1
58 64 1
58 65 1
58 66 1
58 69 1
58 78 1
58 81 1
58 90 1
58 94 1
58 103 1
58 108 1
58 117 1
59 60 1
59 61 1
59 62 1
59 63 1
59 64 1
59 65 1
59 66 1
59 70 1
59 78 1
59 82 1
59 90 1
59 95 1
59 103 1
59 109 1
59 117 1
60 61 1
60 62 1
60 63 1
60 64 1
60 65 1
60 66 1
60 71 1
60 78 1
60 83 1
60 90 1
60 96 1
60 103 1
60 110 1
60 117 1
61 62 1
61 63 1
61 64 1
61 65 1
61 66 1
61 72 1
61 78 1
61 84 1
61 90 1
61 97 1
61 103 1
61 111 1
61 117 1
62 63 1
62 64 1
62 65 1
62 66 1
62 73 1
62 78 1
62 85 1
62 90 1
62 98 1
62 103 1
62 112 1
62 117 1
63 64 1
63 65 1
63 66 1
63 74 1
63 78 1
63 86 1
63 90 1
63 99 1
63 103 1
63 113 1
63 117 1
64 65 1
64 66 1
64 75 1
64 78 1
64 87 1
64 90 1
64 100 1
64 103 1
64 114 1
64 117 1
65 66 1
65 76 1
65 78 1
65 88 1
65 90 1
65 101 1
65 103 1
65 115 1
65 117 1
66 77 1
66 78 1
66 89 1
66 90 1
66 102 1
66 103 1
66 116 1
66 117 1
67 68 1
67 69 1
67 70 1
67 71 1
67 72 1
67 73 1
67 74 1
67 75 1
67 76 1
67 77 1
67 78 1
67 79 1
67 91 1
67 92 1
67 104 1
67 106 1
67 118 1
68 69 1
68 70 1
68 71 1
68 72 1
68 73 1
68 74 1
68 75 1
68 76 1
68 77 1
68 78 1
68 80 1
68 91 1
68 93 1
68 104 1
68 107 1
68 118 1
69 70 1
69 71 1
69 72 1
69 73 1
69 74 1
69 75 1
69 76 1
69 77 1
69 78 1
69 81 1
69 91 1
69 94 1
69 104 1
69 108 1
69 118 1
70 71 1
70 72 1
70 73 1
70 74 1
70 75 1
70 76 1
70 77 1
70 78 1
70 82 1
70 91 1
70 95 1
70 104 1
70 109 1
70 118 1
71 72 1
71 73 1
71 74 1
71 75 1
71 76 1
71 77 1
71 78 1
71 83 1
71 91 1
71 96 1
71 104 1
71 110 1
71 118 1
72 73 1
72 74 1
72 75 1
72 76 1
72 77 1
72 78 1
72 84 1
72 91 1
72 97 1
72 104 1
72 111 1
72 118 1
73 74 1
73 75 1
73 76 1
73 77 1
73 78 1
73 85 1
73 91 1
73 98 1
73 104 1
73 112 1
73 118 1
74 75 1
74 76 1
74 77 1
74 78 1
74 86 1
74 91 1
74 99 1
74 104 1
74 113 1
74 118 1
75 76 1
75 77 1
75 78 1
75 87 1
75 91 1
75 100 1
75 104 1
75 114 1
75 118 1
76 77 1
76 78 1
76 88 1
76 91 1
76 101 1
76 104 1
76 115 1
76 118 1
77 78 1
77 89 1
77 91 1
77 102 1
77 104 1
77 116 1
77 118 1
78 90 1
78 91 1
78 103 1
78 104 1
78 117 1
78 118 1
79 80 1
79 81 1
79 82 1
79 83 1
79 84 1
79 85 1
79 86 1
79 87 1
79 88 1
79 89 1
79 90 1
79 91 1
79 92 1
79 105 1
79 106 1
79 119 1
80 81 1
80 82 1
80 83 1
80 84 1
80 85 1
80 86 1
80 87 1
80 88 1
80 89 1
80 90 1
80 91 1
80 93 1
80 105 1
80 107 1
80 119 1
81 82 1
81 83 1
81 84 1
81 85 1
81 86 1
81 87 1
81 88 1
81 89 1
81 90 1
81 91 1
81 94 1
81 105 1
81 108 1
81 119 1
82 83 1
82 84 1
82 85 1
82 86 1
82 87 1
82 88 1
82 89 1
82 90 1
82 91 1
82 95 1
82 105 1
82 109 1
82 119 1
83 84 1
83 85 1
83 86 1
83 87 1
83 88 1
83 89 1
83 90 1
83 91 1
83 96 1
83 105 1
83 110 1
83 119 1
84 85 1
84 86 1
84 87 1
84 88 1
84 89 1
84 90 1
84 91 1
84 97 1
84 105 1
84 111 1
84 119 1
85 86 1
85 87 1
85 88 1
85 89 1
85 90 1
85 91 1
85 98 1
85 105 1
85 112 1
85 119 1
86 87 1
86 88 1
86 89 1
86 90 1
86 91 1
86 99 1
86 105 1
86 113 1
86 119 1
87 88 1
87 89 1
87 90 1
87 91 1
87 100 1
87 105 1
87 114 1
87 119 1
88 89 1
88 90 1
88 91 1
88 101 1
88 105 1
88 115 1
88 119 1
89 90 1
89 91 1
89 102 1
89 105 1
89 116 1
89 119 1
90 91 1
90 103 1
90 105 1
90 117 1
90 119 1
91 104 1
91 105 1
91 118 1
91 119 1
92 93 1
92 94 1
92 95 1
92 96 1
92 97 1
92 98 1
92 99 1
92 100 1
92 101 1
92 102 1
92 103 1
92 104 1
92 105 1
92 106 1
92 120 1
93 94 1
93 95 1
93 96 1
93 97 1
93 98 1
93 99 1
93 100 1
93 101 1
93 102 1
93 103 1
93 104 1
93 105 1
93 107 1
93 120 1
94 95 1
94 96 1
94 97 1
94 98 1
94 99 1
94 100 1
94 101 1
94 102 1
94 103 1
94 104 1
94 105 1
94 108 1
94 120 1
95 96 1
95 97 1
95 98 1
95 99 1
95 100 1
95 101 1
95 102 1
95 103 1
95 104 1
95 105 1
95 109 1
95 120 1
96 97 1
96 98 1
96 99 1
96 100 1
96 101 1
96 102 1
96 103 1
96 104 1
96 105 1
96 110 1
96 120 1
97 98 1
97 99 1
97 100 1
97 101 1
97 102 1
97 103 1
97 104 1
97 105 1
97 111 1
97 120 1
98 99 1
98 100 1
98 101 1
98 102 1
98 103 1
98 104 1
98 105 1
98 112 1
98 120 1
99 100 1
99 101 1
99 102 1
99 103 1
99 104 1
99 105 1
99 113 1
99 120 1
100 101 1
100 102 1
100 103 1
100 104 1
100 105 1
100 114 1
100 120 1
101 102 1
101 103 1
101 104 1
101 105 1
101 115 1
101 120 1
102 103 1
102 104 1
102 105 1
102 116 1
102 120 1
103 104 1
103 105 1
103 117 1
103 120 1
104 105 1
104 118 1
104 120 1
105 119 1
105 120 1
106 107 1
106 108 1
106 109 1
106 110 1
106 111 1
106 112 1
106 113 1
106 114 1
106 115 1
106 116 1
106 117 1
106 118 1
106 119 1
106 120 1
107 108 1
107 109 1
107 110 1
107 111 1
107 112 1
107 113 1
107 114 1
107 115 1
107 116 1
107 117 1
107 118 1
107 119 1
107 120 1
108 109 1
108 110 1
108 111 1
108 112 1
108 113 1
108 114 1
108 115 1
108 116 1
108 117 1
108 118 1
108 119 1
108 120 1
109 110 1
109 111 1
109 112 1
109 113 1
109 114 1
109 115 1
109 116 1
109 117 1
109 118 1
109 119 1
109 120 1
110 111 1
110 112 1
110 113 1
110 114 1
110 115 1
110 116 1
110 117 1
110 118 1
110 119 1
110 120 1
111 112 1
111 113 1
111 114 1
111 115 1
111 116 1
111 117 1
111 118 1
111 119 1
111 120 1
112 113 1
112 114 1
112 115 1
112 116 1
112 117 1
112 118 1
112 119 1
112 120 1
113 114 1
113 115 1
113 116 1
113 117 1
113 118 1
113 119 1
113 120 1
114 115 1
114 116 1
114 117 1
114 118 1
114 119 1
114 120 1
115 116 1
115 117 1
115 118 1
115 119 1
115 120 1
116 117 1
116 118 1
116 119 1
116 120 1
117 118 1
117 119 1
117 120 1
118 119 1
118 120 1
119 120 1


==> anc/instances/benchmark/theta/johnson32_2_4.dat <==
496 14880
1 2 1
1 3 1
1 4 1
1 5 1
1 7 1
1 8 1
1 11 1
1 12 1
1 16 1
1 17 1
1 22 1
1 23 1
1 29 1
1 30 1
1 37 1
1 38 1
1 46 1
1 47 1
1 56 1
1 57 1
1 67 1
1 68 1
1 79 1
1 80 1
1 92 1
1 93 1
1 106 1
1 107 1
1 121 1
1 122 1
1 137 1
1 138 1
1 154 1
1 155 1
1 172 1
1 173 1
1 191 1
1 192 1
1 211 1
1 212 1
1 232 1
1 233 1
1 254 1
1 255 1
1 277 1
1 278 1
1 301 1
1 302 1
1 326 1
1 327 1
1 352 1
1 353 1
1 379 1
1 380 1
1 407 1
1 408 1
1 436 1
1 437 1
1 466 1
1 467 1
2 3 1
2 4 1
2 6 1
2 7 1
2 9 1
2 11 1
2 13 1
2 16 1
2 18 1
2 22 1
2 24 1
2 29 1
2 31 1
2 37 1
2 39 1
2 46 1
2 48 1
2 56 1
2 58 1
2 67 1
2 69 1
2 79 1
2 81 1
2 92 1
2 94 1
2 106 1
2 108 1
2 121 1
2 123 1
2 137 1
2 139 1
2 154 1
2 156 1
2 172 1
2 174 1
2 191 1
2 193 1
2 211 1
2 213 1
2 232 1
2 234 1
2 254 1
2 256 1
2 277 1
2 279 1
2 301 1
2 303 1
2 326 1
2 328 1
2 352 1
2 354 1
2 379 1
2 381 1
2 407 1
2 409 1
2 436 1
2 438 1
2 466 1
2 468 1
3 5 1
3 6 1
3 8 1
3 9 1
3 12 1
3 13 1
3 17 1
3 18 1
3 23 1
3 24 1
3 30 1
3 31 1
3 38 1
3 39 1
3 47 1
3 48 1
3 57 1
3 58 1
3 68 1
3 69 1
3 80 1
3 81 1
3 93 1
3 94 1
3 107 1
3 108 1
3 122 1
3 123 1
3 138 1
3 139 1
3 155 1
3 156 1
3 173 1
3 174 1
3 192 1
3 193 1
3 212 1
3 213 1
3 233 1
3 234 1
3 255 1
3 256 1
3 278 1
3 279 1
3 302 1
3 303 1
3 327 1
3 328 1
3 353 1
3 354 1
3 380 1
3 381 1
3 408 1
3 409 1
3 437 1
3 438 1
3 467 1
3 468 1
4 5 1
4 6 1
4 7 1
4 10 1
4 11 1
4 14 1
4 16 1
4 19 1
4 22 1
4 25 1
4 29 1
4 32 1
4 37 1
4 40 1
4 46 1
4 49 1
4 56 1
4 59 1
4 67 1
4 70 1
4 79 1
4 82 1
4 92 1
4 95 1
4 106 1
4 109 1
4 121 1
4 124 1
4 137 1
4 140 1
4 154 1
4 157 1
4 172 1
4 175 1
4 191 1
4 194 1
4 211 1
4 214 1
4 232 1
4 235 1
4 254 1
4 257 1
4 277 1
4 280 1
4 301 1
4 304 1
4 326 1
4 329 1
4 352 1
4 355 1
4 379 1
4 382 1
4 407 1
4 410 1
4 436 1
4 439 1
4 466 1
4 469 1
5 6 1
5 8 1
5 10 1
5 12 1
5 14 1
5 17 1
5 19 1
5 23 1
5 25 1
5 30 1
5 32 1
5 38 1
5 40 1
5 47 1
5 49 1
5 57 1
5 59 1
5 68 1
5 70 1
5 80 1
5 82 1
5 93 1
5 95 1
5 107 1
5 109 1
5 122 1
5 124 1
5 138 1
5 140 1
5 155 1
5 157 1
5 173 1
5 175 1
5 192 1
5 194 1
5 212 1
5 214 1
5 233 1
5 235 1
5 255 1
5 257 1
5 278 1
5 280 1
5 302 1
5 304 1
5 327 1
5 329 1
5 353 1
5 355 1
5 380 1
5 382 1
5 408 1
5 410 1
5 437 1
5 439 1
5 467 1
5 469 1
6 9 1
6 10 1
6 13 1
6 14 1
6 18 1
6 19 1
6 24 1
6 25 1
6 31 1
6 32 1
6 39 1
6 40 1
6 48 1
6 49 1
6 58 1
6 59 1
6 69 1
6 70 1
6 81 1
6 82 1
6 94 1
6 95 1
6 108 1
6 109 1
6 123 1
6 124 1
6 139 1
6 140 1
6 156 1
6 157 1
6 174 1
6 175 1
6 193 1
6 194 1
6 213 1
6 214 1
6 234 1
6 235 1
6 256 1
6 257 1
6 279 1
6 280 1
6 303 1
6 304 1
6 328 1
6 329 1
6 354 1
6 355 1
6 381 1
6 382 1
6 409 1
6 410 1
6 438 1
6 439 1
6 468 1
6 469 1
7 8 1
7 9 1
7 10 1
7 11 1
7 15 1
7 16 1
7 20 1
7 22 1
7 26 1
7 29 1
7 33 1
7 37 1
7 41 1
7 46 1
7 50 1
7 56 1
7 60 1
7 67 1
7 71 1
7 79 1
7 83 1
7 92 1
7 96 1
7 106 1
7 110 1
7 121 1
7 125 1
7 137 1
7 141 1
7 154 1
7 158 1
7 172 1
7 176 1
7 191 1
7 195 1
7 211 1
7 215 1
7 232 1
7 236 1
7 254 1
7 258 1
7 277 1
7 281 1
7 301 1
7 305 1
7 326 1
7 330 1
7 352 1
7 356 1
7 379 1
7 383 1
7 407 1
7 411 1
7 436 1
7 440 1
7 466 1
7 470 1
8 9 1
8 10 1
8 12 1
8 15 1
8 17 1
8 20 1
8 23 1
8 26 1
8 30 1
8 33 1
8 38 1
8 41 1
8 47 1
8 50 1
8 57 1
8 60 1
8 68 1
8 71 1
8 80 1
8 83 1
8 93 1
8 96 1
8 107 1
8 110 1
8 122 1
8 125 1
8 138 1
8 141 1
8 155 1
8 158 1
8 173 1
8 176 1
8 192 1
8 195 1
8 212 1
8 215 1
8 233 1
8 236 1
8 255 1
8 258 1
8 278 1
8 281 1
8 302 1
8 305 1
8 327 1
8 330 1
8 353 1
8 356 1
8 380 1
8 383 1
8 408 1
8 411 1
8 437 1
8 440 1
8 467 1
8 470 1
9 10 1
9 13 1
9 15 1
9 18 1
9 20 1
9 24 1
9 26 1
9 31 1
9 33 1
9 39 1
9 41 1
9 48 1
9 50 1
9 58 1
9 60 1
9 69 1
9 71 1
9 81 1
9 83 1
9 94 1
9 96 1
9 108 1
9 110 1
9 123 1
9 125 1
9 139 1
9 141 1
9 156 1
9 158 1
9 174 1
9 176 1
9 193 1
9 195 1
9 213 1
9 215 1
9 234 1
9 236 1
9 256 1
9 258 1
9 279 1
9 281 1
9 303 1
9 305 1
9 328 1
9 330 1
9 354 1
9 356 1
9 381 1
9 383 1
9 409 1
9 411 1
9 438 1
9 440 1
9 468 1
9 470 1
10 14 1
10 15 1
10 19 1
10 20 1
10 25 1
10 26 1
10 32 1
10 33 1
10 40 1
10 41 1
10 49 1
10 50 1
10 59 1
10 60 1
10 70 1
10 71 1
10 82 1
10 83 1
10 95 1
10 96 1
10 109 1
10 110 1
10 124 1
10 125 1
10 140 1
10 141 1
10 157 1
10 158 1
10 175 1
10 176 1
10 194 1
10 195 1
10 214 1
10 215 1
10 235 1
10 236 1
10 257 1
10 258 1
10 280 1
10 281 1
10 304 1
10 305 1
10 329 1
10 330 1
10 355 1
10 356 1
10 382 1
10 383 1
10 410 1
10 411 1
10 439 1
10 440 1
10 469 1
10 470 1
11 12 1
11 13 1
11 14 1
11 15 1
11 16 1
11 21 1
11 22 1
11 27 1
11 29 1
11 34 1
11 37 1
11 42 1
11 46 1
11 51 1
11 56 1
11 61 1
11 67 1
11 72 1
11 79 1
11 84 1
11 92 1
11 97 1
11 106 1
11 111 1
11 121 1
11 126 1
11 137 1
11 142 1
11 154 1
11 159 1
11 172 1
11 177 1
11 191 1
11 196 1
11 211 1
11 216 1
11 232 1
11 237 1
11 254 1
11 259 1
11 277 1
11 282 1
11 301 1
11 306 1
11 326 1
11 331 1
11 352 1
11 357 1
11 379 1
11 384 1
11 407 1
11 412 1
11 436 1
11 441 1
11 466 1
11 471 1
12 13 1
12 14 1
12 15 1
12 17 1
12 21 1
12 23 1
12 27 1
12 30 1
12 34 1
12 38 1
12 42 1
12 47 1
12 51 1
12 57 1
12 61 1
12 68 1
12 72 1
12 80 1
12 84 1
12 93 1
12 97 1
12 107 1
12 111 1
12 122 1
12 126 1
12 138 1
12 142 1
12 155 1
12 159 1
12 173 1
12 177 1
12 192 1
12 196 1
12 212 1
12 216 1
12 233 1
12 237 1
12 255 1
12 259 1
12 278 1
12 282 1
12 302 1
12 306 1
12 327 1
12 331 1
12 353 1
12 357 1
12 380 1
12 384 1
12 408 1
12 412 1
12 437 1
12 441 1
12 467 1
12 471 1
13 14 1
13 15 1
13 18 1
13 21 1
13 24 1
13 27 1
13 31 1
13 34 1
13 39 1
13 42 1
13 48 1
13 51 1
13 58 1
13 61 1
13 69 1
13 72 1
13 81 1
13 84 1
13 94 1
13 97 1
13 108 1
13 111 1
13 123 1
13 126 1
13 139 1
13 142 1
13 156 1
13 159 1
13 174 1
13 177 1
13 193 1
13 196 1
13 213 1
13 216 1
13 234 1
13 237 1
13 256 1
13 259 1
13 279 1
13 282 1
13 303 1
13 306 1
13 328 1
13 331 1
13 354 1
13 357 1
13 381 1
13 384 1
13 409 1
13 412 1
13 438 1
13 441 1
13 468 1
13 471 1
14 15 1
14 19 1
14 21 1
14 25 1
14 27 1
14 32 1
14 34 1
14 40 1
14 42 1
14 49 1
14 51 1
14 59 1
14 61 1
14 70 1
14 72 1
14 82 1
14 84 1
14 95 1
14 97 1
14 109 1
14 111 1
14 124 1
14 126 1
14 140 1
14 142 1
14 157 1
14 159 1
14 175 1
14 177 1
14 194 1
14 196 1
14 214 1
14 216 1
14 235 1
14 237 1
14 257 1
14 259 1
14 280 1
14 282 1
14 304 1
14 306 1
14 329 1
14 331 1
14 355 1
14 357 1
14 382 1
14 384 1
14 410 1
14 412 1
14 439 1
14 441 1
14 469 1
14 471 1
15 20 1
15 21 1
15 26 1
15 27 1
15 33 1
15 34 1
15 41 1
15 42 1
15 50 1
15 51 1
15 60 1
15 61 1
15 71 1
15 72 1
15 83 1
15 84 1
15 96 1
15 97 1
15 110 1
15 111 1
15 125 1
15 126 1
15 141 1
15 142 1
15 158 1
15 159 1
15 176 1
15 177 1
15 195 1
15 196 1
15 215 1
15 216 1
15 236 1
15 237 1
15 258 1
15 259 1
15 281 1
15 282 1
15 305 1
15 306 1
15 330 1
15 331 1
15 356 1
15 357 1
15 383 1
15 384 1
15 411 1
15 412 1
15 440 1
15 441 1
15 470 1
15 471 1
16 17 1
16 18 1
16 19 1
16 20 1
16 21 1
16 22 1
16 28 1
16 29 1
16 35 1
16 37 1
16 43 1
16 46 1
16 52 1
16 56 1
16 62 1
16 67 1
16 73 1
16 79 1
16 85 1
16 92 1
16 98 1
16 106 1
16 112 1
16 121 1
16 127 1
16 137 1
16 143 1
16 154 1
16 160 1
16 172 1
16 178 1
16 191 1
16 197 1
16 211 1
16 217 1
16 232 1
16 238 1
16 254 1
16 260 1
16 277 1
16 283 1
16 301 1
16 307 1
16 326 1
16 332 1
16 352 1
16 358 1
16 379 1
16 385 1
16 407 1
16 413 1
16 436 1
16 442 1
16 466 1
16 472 1
17 18 1
17 19 1
17 20 1
17 21 1
17 23 1
17 28 1
17 30 1
17 35 1
17 38 1
17 43 1
17 47 1
17 52 1
17 57 1
17 62 1
17 68 1
17 73 1
17 80 1
17 85 1
17 93 1
17 98 1
17 107 1
17 112 1
17 122 1
17 127 1
17 138 1
17 143 1
17 155 1
17 160 1
17 173 1
17 178 1
17 192 1
17 197 1
17 212 1
17 217 1
17 233 1
17 238 1
17 255 1
17 260 1
17 278 1
17 283 1
17 302 1
17 307 1
17 327 1
17 332 1
17 353 1
17 358 1
17 380 1
17 385 1
17 408 1
17 413 1
17 437 1
17 442 1
17 467 1
17 472 1
18 19 1
18 20 1
18 21 1
18 24 1
18 28 1
18 31 1
18 35 1
18 39 1
18 43 1
18 48 1
18 52 1
18 58 1
18 62 1
18 69 1
18 73 1
18 81 1
18 85 1
18 94 1
18 98 1
18 108 1
18 112 1
18 123 1
18 127 1
18 139 1
18 143 1
18 156 1
18 160 1
18 174 1
18 178 1
18 193 1
18 197 1
18 213 1
18 217 1
18 234 1
18 238 1
18 256 1
18 260 1
18 279 1
18 283 1
18 303 1
18 307 1
18 328 1
18 332 1
18 354 1
18 358 1
18 381 1
18 385 1
18 409 1
18 413 1
18 438 1
18 442 1
18 468 1
18 472 1
19 20 1
19 21 1
19 25 1
19 28 1
19 32 1
19 35 1
19 40 1
19 43 1
19 49 1
19 52 1
19 59 1
19 62 1
19 70 1
19 73 1
19 82 1
19 85 1
19 95 1
19 98 1
19 109 1
19 112 1
19 124 1
19 127 1
19 140 1
19 143 1
19 157 1
19 160 1
19 175 1
19 178 1
19 194 1
19 197 1
19 214 1
19 217 1
19 235 1
19 238 1
19 257 1
19 260 1
19 280 1
19 283 1
19 304 1
19 307 1
19 329 1
19 332 1
19 355 1
19 358 1
19 382 1
19 385 1
19 410 1
19 413 1
19 439 1
19 442 1
19 469 1
19 472 1
20 21 1
20 26 1
20 28 1
20 33 1
20 35 1
20 41 1
20 43 1
20 50 1
20 52 1
20 60 1
20 62 1
20 71 1
20 73 1
20 83 1
20 85 1
20 96 1
20 98 1
20 110 1
20 112 1
20 125 1
20 127 1
20 141 1
20 143 1
20 158 1
20 160 1
20 176 1
20 178 1
20 195 1
20 197 1
20 215 1
20 217 1
20 236 1
20 238 1
20 258 1
20 260 1
20 281 1
20 283 1
20 305 1
20 307 1
20 330 1
20 332 1
20 356 1
20 358 1
20 383 1
20 385 1
20 411 1
20 413 1
20 440 1
20 442 1
20 470 1
20 472 1
21 27 1
21 28 1
21 34 1
21 35 1
21 42 1
21 43 1
21 51 1
21 52 1
21 61 1
21 62 1
21 72 1
21 73 1
21 84 1
21 85 1
21 97 1
21 98 1
21 111 1
21 112 1
21 126 1
21 127 1
21 142 1
21 143 1
21 159 1
21 160 1
21 177 1
21 178 1
21 196 1
21 197 1
21 216 1
21 217 1
21 237 1
21 238 1
21 259 1
21 260 1
21 282 1
21 283 1
21 306 1
21 307 1
21 331 1
21 332 1
21 357 1
21 358 1
21 384 1
21 385 1
21 412 1
21 413 1
21 441 1
21 442 1
21 471 1
21 472 1
22 23 1
22 24 1
22 25 1
22 26 1
22 27 1
22 28 1
22 29 1
22 36 1
22 37 1
22 44 1
22 46 1
22 53 1
22 56 1
22 63 1
22 67 1
22 74 1
22 79 1
22 86 1
22 92 1
22 99 1
22 106 1
22 113 1
22 121 1
22 128 1
22 137 1
22 144 1
22 154 1
22 161 1
22 172 1
22 179 1
22 191 1
22 198 1
22 211 1
22 218 1
22 232 1
22 239 1
22 254 1
22 261 1
22 277 1
22 284 1
22 301 1
22 308 1
22 326 1
22 333 1
22 352 1
22 359 1
22 379 1
22 386 1
22 407 1
22 414 1
22 436 1
22 443 1
22 466 1
22 473 1
23 24 1
23 25 1
23 26 1
23 27 1
23 28 1
23 30 1
23 36 1
23 38 1
23 44 1
23 47 1
23 53 1
23 57 1
23 63 1
23 68 1
23 74 1
23 80 1
23 86 1
23 93 1
23 99 1
23 107 1
23 113 1
23 122 1
23 128 1
23 138 1
23 144 1
23 155 1
23 161 1
23 173 1
23 179 1
23 192 1
23 198 1
23 212 1
23 218 1
23 233 1
23 239 1
23 255 1
23 261 1
23 278 1
23 284 1
23 302 1
23 308 1
23 327 1
23 333 1
23 353 1
23 359 1
23 380 1
23 386 1
23 408 1
23 414 1
23 437 1
23 443 1
23 467 1
23 473 1
24 25 1
24 26 1
24 27 1
24 28 1
24 31 1
24 36 1
24 39 1
24 44 1
24 48 1
24 53 1
24 58 1
24 63 1
24 69 1
24 74 1
24 81 1
24 86 1
24 94 1
24 99 1
24 108 1
24 113 1
24 123 1
24 128 1
24 139 1
24 144 1
24 156 1
24 161 1
24 174 1
24 179 1
24 193 1
24 198 1
24 213 1
24 218 1
24 234 1
24 239 1
24 256 1
24 261 1
24 279 1
24 284 1
24 303 1
24 308 1
24 328 1
24 333 1
24 354 1
24 359 1
24 381 1
24 386 1
24 409 1
24 414 1
24 438 1
24 443 1
24 468 1
24 473 1
25 26 1
25 27 1
25 28 1
25 32 1
25 36 1
25 40 1
25 44 1
25 49 1
25 53 1
25 59 1
25 63 1
25 70 1
25 74 1
25 82 1
25 86 1
25 95 1
25 99 1
25 109 1
25 113 1
25 124 1
25 128 1
25 140 1
25 144 1
25 157 1
25 161 1
25 175 1
25 179 1
25 194 1
25 198 1
25 214 1
25 218 1
25 235 1
25 239 1
25 257 1
25 261 1
25 280 1
25 284 1
25 304 1
25 308 1
25 329 1
25 333 1
25 355 1
25 359 1
25 382 1
25 386 1
25 410 1
25 414 1
25 439 1
25 443 1
25 469 1
25 473 1
26 27 1
26 28 1
26 33 1
26 36 1
26 41 1
26 44 1
26 50 1
26 53 1
26 60 1
26 63 1
26 71 1
26 74 1
26 83 1
26 86 1
26 96 1
26 99 1
26 110 1
26 113 1
26 125 1
26 128 1
26 141 1
26 144 1
26 158 1
26 161 1
26 176 1
26 179 1
26 195 1
26 198 1
26 215 1
26 218 1
26 236 1
26 239 1
26 258 1
26 261 1
26 281 1
26 284 1
26 305 1
26 308 1
26 330 1
26 333 1
26 356 1
26 359 1
26 383 1
26 386 1
26 411 1
26 414 1
26 440 1
26 443 1
26 470 1
26 473 1
27 28 1
27 34 1
27 36 1
27 42 1
27 44 1
27 51 1
27 53 1
27 61 1
27 63 1
27 72 1
27 74 1
27 84 1
27 86 1
27 97 1
27 99 1
27 111 1
27 113 1
27 126 1
27 128 1
27 142 1
27 144 1
27 159 1
27 161 1
27 177 1
27 179 1
27 196 1
27 198 1
27 216 1
27 218 1
27 237 1
27 239 1
27 259 1
27 261 1
27 282 1
27 284 1
27 306 1
27 308 1
27 331 1
27 333 1
27 357 1
27 359 1
27 384 1
27 386 1
27 412 1
27 414 1
27 441 1
27 443 1
27 471 1
27 473 1
28 35 1
28 36 1
28 43 1
28 44 1
28 52 1
28 53 1
28 62 1
28 63 1
28 73 1
28 74 1
28 85 1
28 86 1
28 98 1
28 99 1
28 112 1
28 113 1
28 127 1
28 128 1
28 143 1
28 144 1
28 160 1
28 161 1
28 178 1
28 179 1
28 197 1
28 198 1
28 217 1
28 218 1
28 238 1
28 239 1
28 260 1
28 261 1
28 283 1
28 284 1
28 307 1
28 308 1
28 332 1
28 333 1
28 358 1
28 359 1
28 385 1
28 386 1
28 413 1
28 414 1
28 442 1
28 443 1
28 472 1
28 473 1
29 30 1
29 31 1
29 32 1
29 33 1
29 34 1
29 35 1
29 36 1
29 37 1
29 45 1
29 46 1
29 54 1
29 56 1
29 64 1
29 67 1
29 75 1
29 79 1
29 87 1
29 92 1
29 100 1
29 106 1
29 114 1
29 121 1
29 129 1
29 137 1
29 145 1
29 154 1
29 162 1
29 172 1
29 180 1
29 191 1
29 199 1
29 211 1
29 219 1
29 232 1
29 240 1
29 254 1
29 262 1
29 277 1
29 285 1
29 301 1
29 309 1
29 326 1
29 334 1
29 352 1
29 360 1
29 379 1
29 387 1
29 407 1
29 415 1
29 436 1
29 444 1
29 466 1
29 474 1
30 31 1
30 32 1
30 33 1
30 34 1
30 35 1
30 36 1
30 38 1
30 45 1
30 47 1
30 54 1
30 57 1
30 64 1
30 68 1
30 75 1
30 80 1
30 87 1
30 93 1
30 100 1
30 107 1
30 114 1
30 122 1
30 129 1
30 138 1
30 145 1
30 155 1
30 162 1
30 173 1
30 180 1
30 192 1
30 199 1
30 212 1
30 219 1
30 233 1
30 240 1
30 255 1
30 262 1
30 278 1
30 285 1
30 302 1
30 309 1
30 327 1
30 334 1
30 353 1
30 360 1
30 380 1
30 387 1
30 408 1
30 415 1
30 437 1
30 444 1
30 467 1
30 474 1
31 32 1
31 33 1
31 34 1
31 35 1
31 36 1
31 39 1
31 45 1
31 48 1
31 54 1
31 58 1
31 64 1
31 69 1
31 75 1
31 81 1
31 87 1
31 94 1
31 100 1
31 108 1
31 114 1
31 123 1
31 129 1
31 139 1
31 145 1
31 156 1
31 162 1
31 174 1
31 180 1
31 193 1
31 199 1
31 213 1
31 219 1
31 234 1
31 240 1
31 256 1
31 262 1
31 279 1
31 285 1
31 303 1
31 309 1
31 328 1
31 334 1
31 354 1
31 360 1
31 381 1
31 387 1
31 409 1
31 415 1
31 438 1
31 444 1
31 468 1
31 474 1
32 33 1
32 34 1
32 35 1
32 36 1
32 40 1
32 45 1
32 49 1
32 54 1
32 59 1
32 64 1
32 70 1
32 75 1
32 82 1
32 87 1
32 95 1
32 100 1
32 109 1
32 114 1
32 124 1
32 129 1
32 140 1
32 145 1
32 157 1
32 162 1
32 175 1
32 180 1
32 194 1
32 199 1
32 214 1
32 219 1
32 235 1
32 240 1
32 257 1
32 262 1
32 280 1
32 285 1
32 304 1
32 309 1
32 329 1
32 334 1
32 355 1
32 360 1
32 382 1
32 387 1
32 410 1
32 415 1
32 439 1
32 444 1
32 469 1
32 474 1
33 34 1
33 35 1
33 36 1
33 41 1
33 45 1
33 50 1
33 54 1
33 60 1
33 64 1
33 71 1
33 75 1
33 83 1
33 87 1
33 96 1
33 100 1
33 110 1
33 114 1
33 125 1
33 129 1
33 141 1
33 145 1
33 158 1
33 162 1
33 176 1
33 180 1
33 195 1
33 199 1
33 215 1
33 219 1
33 236 1
33 240 1
33 258 1
33 262 1
33 281 1
33 285 1
33 305 1
33 309 1
33 330 1
33 334 1
33 356 1
33 360 1
33 383 1
33 387 1
33 411 1
33 415 1
33 440 1
33 444 1
33 470 1
33 474 1
34 35 1
34 36 1
34 42 1
34 45 1
34 51 1
34 54 1
34 61 1
34 64 1
34 72 1
34 75 1
34 84 1
34 87 1
34 97 1
34 100 1
34 111 1
34 114 1
34 126 1
34 129 1
34 142 1
34 145 1
34 159 1
34 162 1
34 177 1
34 180 1
34 196 1
34 199 1
34 216 1
34 219 1
34 237 1
34 240 1
34 259 1
34 262 1
34 282 1
34 285 1
34 306 1
34 309 1
34 331 1
34 334 1
34 357 1
34 360 1
34 384 1
34 387 1
34 412 1
34 415 1
34 441 1
34 444 1
34 471 1
34 474 1
35 36 1
35 43 1
35 45 1
35 52 1
35 54 1
35 62 1
35 64 1
35 73 1
35 75 1
35 85 1
35 87 1
35 98 1
35 100 1
35 112 1
35 114 1
35 127 1
35 129 1
35 143 1
35 145 1
35 160 1
35 162 1
35 178 1
35 180 1
35 197 1
35 199 1
35 217 1
35 219 1
35 238 1
35 240 1
35 260 1
35 262 1
35 283 1
35 285 1
35 307 1
35 309 1
35 332 1
35 334 1
35 358 1
35 360 1
35 385 1
35 387 1
35 413 1
35 415 1
35 442 1
35 444 1
35 472 1
35 474 1
36 44 1
36 45 1
36 53 1
36 54 1
36 63 1
36 64 1
36 74 1
36 75 1
36 86 1
36 87 1
36 99 1
36 100 1
36 113 1
36 114 1
36 128 1
36 129 1
36 144 1
36 145 1
36 161 1
36 162 1
36 179 1
36 180 1
36 198 1
36 199 1
36 218 1
36 219 1
36 239 1
36 240 1
36 261 1
36 262 1
36 284 1
36 285 1
36 308 1
36 309 1
36 333 1
36 334 1
36 359 1
36 360 1
36 386 1
36 387 1
36 414 1
36 415 1
36 443 1
36 444 1
36 473 1
36 474 1
37 38 1
37 39 1
37 40 1
37 41 1
37 42 1
37 43 1
37 44 1
37 45 1
37 46 1
37 55 1
37 56 1
37 65 1
37 67 1
37 76 1
37 79 1
37 88 1
37 92 1
37 101 1
37 106 1
37 115 1
37 121 1
37 130 1
37 137 1
37 146 1
37 154 1
37 163 1
37 172 1
37 181 1
37 191 1
37 200 1
37 211 1
37 220 1
37 232 1
37 241 1
37 254 1
37 263 1
37 277 1
37 286 1
37 301 1
37 310 1
37 326 1
37 335 1
37 352 1
37 361 1
37 379 1
37 388 1
37 407 1
37 416 1
37 436 1
37 445 1
37 466 1
37 475 1
38 39 1
38 40 1
38 41 1
38 42 1
38 43 1
38 44 1
38 45 1
38 47 1
38 55 1
38 57 1
38 65 1
38 68 1
38 76 1
38 80 1
38 88 1
38 93 1
38 101 1
38 107 1
38 115 1
38 122 1
38 130 1
38 138 1
38 146 1
38 155 1
38 163 1
38 173 1
38 181 1
38 192 1
38 200 1
38 212 1
38 220 1
38 233 1
38 241 1
38 255 1
38 263 1
38 278 1
38 286 1
38 302 1
38 310 1
38 327 1
38 335 1
38 353 1
38 361 1
38 380 1
38 388 1
38 408 1
38 416 1
38 437 1
38 445 1
38 467 1
38 475 1
39 40 1
39 41 1
39 42 1
39 43 1
39 44 1
39 45 1
39 48 1
39 55 1
39 58 1
39 65 1
39 69 1
39 76 1
39 81 1
39 88 1
39 94 1
39 101 1
39 108 1
39 115 1
39 123 1
39 130 1
39 139 1
39 146 1
39 156 1
39 163 1
39 174 1
39 181 1
39 193 1
39 200 1
39 213 1
39 220 1
39 234 1
39 241 1
39 256 1
39 263 1
39 279 1
39 286 1
39 303 1
39 310 1
39 328 1
39 335 1
39 354 1
39 361 1
39 381 1
39 388 1
39 409 1
39 416 1
39 438 1
39 445 1
39 468 1
39 475 1
40 41 1
40 42 1
40 43 1
40 44 1
40 45 1
40 49 1
40 55 1
40 59 1
40 65 1
40 70 1
40 76 1
40 82 1
40 88 1
40 95 1
40 101 1
40 109 1
40 115 1
40 124 1
40 130 1
40 140 1
40 146 1
40 157 1
40 163 1
40 175 1
40 181 1
40 194 1
40 200 1
40 214 1
40 220 1
40 235 1
40 241 1
40 257 1
40 263 1
40 280 1
40 286 1
40 304 1
40 310 1
40 329 1
40 335 1
40 355 1
40 361 1
40 382 1
40 388 1
40 410 1
40 416 1
40 439 1
40 445 1
40 469 1
40 475 1
41 42 1
41 43 1
41 44 1
41 45 1
41 50 1
41 55 1
41 60 1
41 65 1
41 71 1
41 76 1
41 83 1
41 88 1
41 96 1
41 101 1
41 110 1
41 115 1
41 125 1
41 130 1
41 141 1
41 146 1
41 158 1
41 163 1
41 176 1
41 181 1
41 195 1
41 200 1
41 215 1
41 220 1
41 236 1
41 241 1
41 258 1
41 263 1
41 281 1
41 286 1
41 305 1
41 310 1
41 330 1
41 335 1
41 356 1
41 361 1
41 383 1
41 388 1
41 411 1
41 416 1
41 440 1
41 445 1
41 470 1
41 475 1
42 43 1
42 44 1
42 45 1
42 51 1
42 55 1
42 61 1
42 65 1
42 72 1
42 76 1
42 84 1
42 88 1
42 97 1
42 101 1
42 111 1
42 115 1
42 126 1
42 130 1
42 142 1
42 146 1
42 159 1
42 163 1
42 177 1
42 181 1
42 196 1
42 200 1
42 216 1
42 220 1
42 237 1
42 241 1
42 259 1
42 263 1
42 282 1
42 286 1
42 306 1
42 310 1
42 331 1
42 335 1
42 357 1
42 361 1
42 384 1
42 388 1
42 412 1
42 416 1
42 441 1
42 445 1
42 471 1
42 475 1
43 44 1
43 45 1
43 52 1
43 55 1
43 62 1
43 65 1
43 73 1
43 76 1
43 85 1
43 88 1
43 98 1
43 101 1
43 112 1
43 115 1
43 127 1
43 130 1
43 143 1
43 146 1
43 160 1
43 163 1
43 178 1
43 181 1
43 197 1
43 200 1
43 217 1
43 220 1
43 238 1
43 241 1
43 260 1
43 263 1
43 283 1
43 286 1
43 307 1
43 310 1
43 332 1
43 335 1
43 358 1
43 361 1
43 385 1
43 388 1
43 413 1
43 416 1
43 442 1
43 445 1
43 472 1
43 475 1
44 45 1
44 53 1
44 55 1
44 63 1
44 65 1
44 74 1
44 76 1
44 86 1
44 88 1
44 99 1
44 101 1
44 113 1
44 115 1
44 128 1
44 130 1
44 144 1
44 146 1
44 161 1
44 163 1
44 179 1
44 181 1
44 198 1
44 200 1
44 218 1
44 220 1
44 239 1
44 241 1
44 261 1
44 263 1
44 284 1
44 286 1
44 308 1
44 310 1
44 333 1
44 335 1
44 359 1
44 361 1
44 386 1
44 388 1
44 414 1
44 416 1
44 443 1
44 445 1
44 473 1
44 475 1
45 54 1
45 55 1
45 64 1
45 65 1
45 75 1
45 76 1
45 87 1
45 88 1
45 100 1
45 101 1
45 114 1
45 115 1
45 129 1
45 130 1
45 145 1
45 146 1
45 162 1
45 163 1
45 180 1
45 181 1
45 199 1
45 200 1
45 219 1
45 220 1
45 240 1
45 241 1
45 262 1
45 263 1
45 285 1
45 286 1
45 309 1
45 310 1
45 334 1
45 335 1
45 360 1
45 361 1
45 387 1
45 388 1
45 415 1
45 416 1
45 444 1
45 445 1
45 474 1
45 475 1
46 47 1
46 48 1
46 49 1
46 50 1
46 51 1
46 52 1
46 53 1
46 54 1
46 55 1
46 56 1
46 66 1
46 67 1
46 77 1
46 79 1
46 89 1
46 92 1
46 102 1
46 106 1
46 116 1
46 121 1
46 131 1
46 137 1
46 147 1
46 154 1
46 164 1
46 172 1
46 182 1
46 191 1
46 201 1
46 211 1
46 221 1
46 232 1
46 242 1
46 254 1
46 264 1
46 277 1
46 287 1
46 301 1
46 311 1
46 326 1
46 336 1
46 352 1
46 362 1
46 379 1
46 389 1
46 407 1
46 417 1
46 436 1
46 446 1
46 466 1
46 476 1
47 48 1
47 49 1
47 50 1
47 51 1
47 52 1
47 53 1
47 54 1
47 55 1
47 57 1
47 66 1
47 68 1
47 77 1
47 80 1
47 89 1
47 93 1
47 102 1
47 107 1
47 116 1
47 122 1
47 131 1
47 138 1
47 147 1
47 155 1
47 164 1
47 173 1
47 182 1
47 192 1
47 201 1
47 212 1
47 221 1
47 233 1
47 242 1
47 255 1
47 264 1
47 278 1
47 287 1
47 302 1
47 311 1
47 327 1
47 336 1
47 353 1
47 362 1
47 380 1
47 389 1
47 408 1
47 417 1
47 437 1
47 446 1
47 467 1
47 476 1
48 49 1
48 50 1
48 51 1
48 52 1
48 53 1
48 54 1
48 55 1
48 58 1
48 66 1
48 69 1
48 77 1
48 81 1
48 89 1
48 94 1
48 102 1
48 108 1
48 116 1
48 123 1
48 131 1
48 139 1
48 147 1
48 156 1
48 164 1
48 174 1
48 182 1
48 193 1
48 201 1
48 213 1
48 221 1
48 234 1
48 242 1
48 256 1
48 264 1
48 279 1
48 287 1
48 303 1
48 311 1
48 328 1
48 336 1
48 354 1
48 362 1
48 381 1
48 389 1
48 409 1
48 417 1
48 438 1
48 446 1
48 468 1
48 476 1
49 50 1
49 51 1
49 52 1
49 53 1
49 54 1
49 55 1
49 59 1
49 66 1
49 70 1
49 77 1
49 82 1
49 89 1
49 95 1
49 102 1
49 109 1
49 116 1
49 124 1
49 131 1
49 140 1
49 147 1
49 157 1
49 164 1
49 175 1
49 182 1
49 194 1
49 201 1
49 214 1
49 221 1
49 235 1
49 242 1
49 257 1
49 264 1
49 280 1
49 287 1
49 304 1
49 311 1
49 329 1
49 336 1
49 355 1
49 362 1
49 382 1
49 389 1
49 410 1
49 417 1
49 439 1
49 446 1
49 469 1
49 476 1
50 51 1
50 52 1
50 53 1
50 54 1
50 55 1
50 60 1
50 66 1
50 71 1
50 77 1
50 83 1
50 89 1
50 96 1
50 102 1
50 110 1
50 116 1
50 125 1
50 131 1
50 141 1
50 147 1
50 158 1
50 164 1
50 176 1
50 182 1
50 195 1
50 201 1
50 215 1
50 221 1
50 236 1
50 242 1
50 258 1
50 264 1
50 281 1
50 287 1
50 305 1
50 311 1
50 330 1
50 336 1
50 356 1
50 362 1
50 383 1
50 389 1
50 411 1
50 417 1
50 440 1
50 446 1
50 470 1
50 476 1
51 52 1
51 53 1
51 54 1
51 55 1
51 61 1
51 66 1
51 72 1
51 77 1
51 84 1
51 89 1
51 97 1
51 102 1
51 111 1
51 116 1
51 126 1
51 131 1
51 142 1
51 147 1
51 159 1
51 164 1
51 177 1
51 182 1
51 196 1
51 201 1
51 216 1
51 221 1
51 237 1
51 242 1
51 259 1
51 264 1
51 282 1
51 287 1
51 306 1
51 311 1
51 331 1
51 336 1
51 357 1
51 362 1
51 384 1
51 389 1
51 412 1
51 417 1
51 441 1
51 446 1
51 471 1
51 476 1
52 53 1
52 54 1
52 55 1
52 62 1
52 66 1
52 73 1
52 77 1
52 85 1
52 89 1
52 98 1
52 102 1
52 112 1
52 116 1
52 127 1
52 131 1
52 143 1
52 147 1
52 160 1
52 164 1
52 178 1
52 182 1
52 197 1
52 201 1
52 217 1
52 221 1
52 238 1
52 242 1
52 260 1
52 264 1
52 283 1
52 287 1
52 307 1
52 311 1
52 332 1
52 336 1
52 358 1
52 362 1
52 385 1
52 389 1
52 413 1
52 417 1
52 442 1
52 446 1
52 472 1
52 476 1
53 54 1
53 55 1
53 63 1
53 66 1
53 74 1
53 77 1
53 86 1
53 89 1
53 99 1
53 102 1
53 113 1
53 116 1
53 128 1
53 131 1
53 144 1
53 147 1
53 161 1
53 164 1
53 179 1
53 182 1
53 198 1
53 201 1
53 218 1
53 221 1
53 239 1
53 242 1
53 261 1
53 264 1
53 284 1
53 287 1
53 308 1
53 311 1
53 333 1
53 336 1
53 359 1
53 362 1
53 386 1
53 389 1
53 414 1
53 417 1
53 443 1
53 446 1
53 473 1
53 476 1
54 55 1
54 64 1
54 66 1
54 75 1
54 77 1
54 87 1
54 89 1
54 100 1
54 102 1
54 114 1
54 116 1
54 129 1
54 131 1
54 145 1
54 147 1
54 162 1
54 164 1
54 180 1
54 182 1
54 199 1
54 201 1
54 219 1
54 221 1
54 240 1
54 242 1
54 262 1
54 264 1
54 285 1
54 287 1
54 309 1
54 311 1
54 334 1
54 336 1
54 360 1
54 362 1
54 387 1
54 389 1
54 415 1
54 417 1
54 444 1
54 446 1
54 474 1
54 476 1
55 65 1
55 66 1
55 76 1
55 77 1
55 88 1
55 89 1
55 101 1
55 102 1
55 115 1
55 116 1
55 130 1
55 131 1
55 146 1
55 147 1
55 163 1
55 164 1
55 181 1
55 182 1
55 200 1
55 201 1
55 220 1
55 221 1
55 241 1
55 242 1
55 263 1
55 264 1
55 286 1
55 287 1
55 310 1
55 311 1
55 335 1
55 336 1
55 361 1
55 362 1
55 388 1
55 389 1
55 416 1
55 417 1
55 445 1
55 446 1
55 475 1
55 476 1
56 57 1
56 58 1
56 59 1
56 60 1
56 61 1
56 62 1
56 63 1
56 64 1
56 65 1
56 66 1
56 67 1
56 78 1
56 79 1
56 90 1
56 92 1
56 103 1
56 106 1
56 117 1
56 121 1
56 132 1
56 137 1
56 148 1
56 154 1
56 165 1
56 172 1
56 183 1
56 191 1
56 202 1
56 211 1
56 222 1
56 232 1
56 243 1
56 254 1
56 265 1
56 277 1
56 288 1
56 301 1
56 312 1
56 326 1
56 337 1
56 352 1
56 363 1
56 379 1
56 390 1
56 407 1
56 418 1
56 436 1
56 447 1
56 466 1
56 477 1
57 58 1
57 59 1
57 60 1
57 61 1
57 62 1
57 63 1
57 64 1
57 65 1
57 66 1
57 68 1
57 78 1
57 80 1
57 90 1
57 93 1
57 103 1
57 107 1
57 117 1
57 122 1
57 132 1
57 138 1
57 148 1
57 155 1
57 165 1
57 173 1
57 183 1
57 192 1
57 202 1
57 212 1
57 222 1
57 233 1
57 243 1
57 255 1
57 265 1
57 278 1
57 288 1
57 302 1
57 312 1
57 327 1
57 337 1
57 353 1
57 363 1
57 380 1
57 390 1
57 408 1
57 418 1
57 437 1
57 447 1
57 467 1
57 477 1
58 59 1
58 60 1
58 61 1
58 62 1
58 63 1
58 64 1
58 65 1
58 66 1
58 69 1
58 78 1
58 81 1
58 90 1
58 94 1
58 103 1
58 108 1
58 117 1
58 123 1
58 132 1
58 139 1
58 148 1
58 156 1
58 165 1
58 174 1
58 183 1
58 193 1
58 202 1
58 213 1
58 222 1
58 234 1
58 243 1
58 256 1
58 265 1
58 279 1
58 288 1
58 303 1
58 312 1
58 328 1
58 337 1
58 354 1
58 363 1
58 381 1
58 390 1
58 409 1
58 418 1
58 438 1
58 447 1
58 468 1
58 477 1
59 60 1
59 61 1
59 62 1
59 63 1
59 64 1
59 65 1
59 66 1
59 70 1
59 78 1
59 82 1
59 90 1
59 95 1
59 103 1
59 109 1
59 117 1
59 124 1
59 132 1
59 140 1
59 148 1
59 157 1
59 165 1
59 175 1
59 183 1
59 194 1
59 202 1
59 214 1
59 222 1
59 235 1
59 243 1
59 257 1
59 265 1
59 280 1
59 288 1
59 304 1
59 312 1
59 329 1
59 337 1
59 355 1
59 363 1
59 382 1
59 390 1
59 410 1
59 418 1
59 439 1
59 447 1
59 469 1
59 477 1
60 61 1
60 62 1
60 63 1
60 64 1
60 65 1
60 66 1
60 71 1
60 78 1
60 83 1
60 90 1
60 96 1
60 103 1
60 110 1
60 117 1
60 125 1
60 132 1
60 141 1
60 148 1
60 158 1
60 165 1
60 176 1
60 183 1
60 195 1
60 202 1
60 215 1
60 222 1
60 236 1
60 243 1
60 258 1
60 265 1
60 281 1
60 288 1
60 305 1
60 312 1
60 330 1
60 337 1
60 356 1
60 363 1
60 383 1
60 390 1
60 411 1
60 418 1
60 440 1
60 447 1
60 470 1
60 477 1
61 62 1
61 63 1
61 64 1
61 65 1
61 66 1
61 72 1
61 78 1
61 84 1
61 90 1
61 97 1
61 103 1
61 111 1
61 117 1
61 126 1
61 132 1
61 142 1
61 148 1
61 159 1
61 165 1
61 177 1
61 183 1
61 196 1
61 202 1
61 216 1
61 222 1
61 237 1
61 243 1
61 259 1
61 265 1
61 282 1
61 288 1
61 306 1
61 312 1
61 331 1
61 337 1
61 357 1
61 363 1
61 384 1
61 390 1
61 412 1
61 418 1
61 441 1
61 447 1
61 471 1
61 477 1
62 63 1
62 64 1
62 65 1
62 66 1
62 73 1
62 78 1
62 85 1
62 90 1
62 98 1
62 103 1
62 112 1
62 117 1
62 127 1
62 132 1
62 143 1
62 148 1
62 160 1
62 165 1
62 178 1
62 183 1
62 197 1
62 202 1
62 217 1
62 222 1
62 238 1
62 243 1
62 260 1
62 265 1
62 283 1
62 288 1
62 307 1
62 312 1
62 332 1
62 337 1
62 358 1
62 363 1
62 385 1
62 390 1
62 413 1
62 418 1
62 442 1
62 447 1
62 472 1
62 477 1
63 64 1
63 65 1
63 66 1
63 74 1
63 78 1
63 86 1
63 90 1
63 99 1
63 103 1
63 113 1
63 117 1
63 128 1
63 132 1
63 144 1
63 148 1
63 161 1
63 165 1
63 179 1
63 183 1
63 198 1
63 202 1
63 218 1
63 222 1
63 239 1
63 243 1
63 261 1
63 265 1
63 284 1
63 288 1
63 308 1
63 312 1
63 333 1
63 337 1
63 359 1
63 363 1
63 386 1
63 390 1
63 414 1
63 418 1
63 443 1
63 447 1
63 473 1
63 477 1
64 65 1
64 66 1
64 75 1
64 78 1
64 87 1
64 90 1
64 100 1
64 103 1
64 114 1
64 117 1
64 129 1
64 132 1
64 145 1
64 148 1
64 162 1
64 165 1
64 180 1
64 183 1
64 199 1
64 202 1
64 219 1
64 222 1
64 240 1
64 243 1
64 262 1
64 265 1
64 285 1
64 288 1
64 309 1
64 312 1
64 334 1
64 337 1
64 360 1
64 363 1
64 387 1
64 390 1
64 415 1
64 418 1
64 444 1
64 447 1
64 474 1
64 477 1
65 66 1
65 76 1
65 78 1
65 88 1
65 90 1
65 101 1
65 103 1
65 115 1
65 117 1
65 130 1
65 132 1
65 146 1
65 148 1
65 163 1
65 165 1
65 181 1
65 183 1
65 200 1
65 202 1
65 220 1
65 222 1
65 241 1
65 243 1
65 263 1
65 265 1
65 286 1
65 288 1
65 310 1
65 312 1
65 335 1
65 337 1
65 361 1
65 363 1
65 388 1
65 390 1
65 416 1
65 418 1
65 445 1
65 447 1
65 475 1
65 477 1
66 77 1
66 78 1
66 89 1
66 90 1
66 102 1
66 103 1
66 116 1
66 117 1
66 131 1
66 132 1
66 147 1
66 148 1
66 164 1
66 165 1
66 182 1
66 183 1
66 201 1
66 202 1
66 221 1
66 222 1
66 242 1
66 243 1
66 264 1
66 265 1
66 287 1
66 288 1
66 311 1
66 312 1
66 336 1
66 337 1
66 362 1
66 363 1
66 389 1
66 390 1
66 417 1
66 418 1
66 446 1
66 447 1
66 476 1
66 477 1
67 68 1
67 69 1
67 70 1
67 71 1
67 72 1
67 73 1
67 74 1
67 75 1
67 76 1
67 77 1
67 78 1
67 79 1
67 91 1
67 92 1
67 104 1
67 106 1
67 118 1
67 121 1
67 133 1
67 137 1
67 149 1
67 154 1
67 166 1
67 172 1
67 184 1
67 191 1
67 203 1
67 211 1
67 223 1
67 232 1
67 244 1
67 254 1
67 266 1
67 277 1
67 289 1
67 301 1
67 313 1
67 326 1
67 338 1
67 352 1
67 364 1
67 379 1
67 391 1
67 407 1
67 419 1
67 436 1
67 448 1
67 466 1
67 478 1
68 69 1
68 70 1
68 71 1
68 72 1
68 73 1
68 74 1
68 75 1
68 76 1
68 77 1
68 78 1
68 80 1
68 91 1
68 93 1
68 104 1
68 107 1
68 118 1
68 122 1
68 133 1
68 138 1
68 149 1
68 155 1
68 166 1
68 173 1
68 184 1
68 192 1
68 203 1
68 212 1
68 223 1
68 233 1
68 244 1
68 255 1
68 266 1
68 278 1
68 289 1
68 302 1
68 313 1
68 327 1
68 338 1
68 353 1
68 364 1
68 380 1
68 391 1
68 408 1
68 419 1
68 437 1
68 448 1
68 467 1
68 478 1
69 70 1
69 71 1
69 72 1
69 73 1
69 74 1
69 75 1
69 76 1
69 77 1
69 78 1
69 81 1
69 91 1
69 94 1
69 104 1
69 108 1
69 118 1
69 123 1
69 133 1
69 139 1
69 149 1
69 156 1
69 166 1
69 174 1
69 184 1
69 193 1
69 203 1
69 213 1
69 223 1
69 234 1
69 244 1
69 256 1
69 266 1
69 279 1
69 289 1
69 303 1
69 313 1
69 328 1
69 338 1
69 354 1
69 364 1
69 381 1
69 391 1
69 409 1
69 419 1
69 438 1
69 448 1
69 468 1
69 478 1
70 71 1
70 72 1
70 73 1
70 74 1
70 75 1
70 76 1
70 77 1
70 78 1
70 82 1
70 91 1
70 95 1
70 104 1
70 109 1
70 118 1
70 124 1
70 133 1
70 140 1
70 149 1
70 157 1
70 166 1
70 175 1
70 184 1
70 194 1
70 203 1
70 214 1
70 223 1
70 235 1
70 244 1
70 257 1
70 266 1
70 280 1
70 289 1
70 304 1
70 313 1
70 329 1
70 338 1
70 355 1
70 364 1
70 382 1
70 391 1
70 410 1
70 419 1
70 439 1
70 448 1
70 469 1
70 478 1
71 72 1
71 73 1
71 74 1
71 75 1
71 76 1
71 77 1
71 78 1
71 83 1
71 91 1
71 96 1
71 104 1
71 110 1
71 118 1
71 125 1
71 133 1
71 141 1
71 149 1
71 158 1
71 166 1
71 176 1
71 184 1
71 195 1
71 203 1
71 215 1
71 223 1
71 236 1
71 244 1
71 258 1
71 266 1
71 281 1
71 289 1
71 305 1
71 313 1
71 330 1
71 338 1
71 356 1
71 364 1
71 383 1
71 391 1
71 411 1
71 419 1
71 440 1
71 448 1
71 470 1
71 478 1
72 73 1
72 74 1
72 75 1
72 76 1
72 77 1
72 78 1
72 84 1
72 91 1
72 97 1
72 104 1
72 111 1
72 118 1
72 126 1
72 133 1
72 142 1
72 149 1
72 159 1
72 166 1
72 177 1
72 184 1
72 196 1
72 203 1
72 216 1
72 223 1
72 237 1
72 244 1
72 259 1
72 266 1
72 282 1
72 289 1
72 306 1
72 313 1
72 331 1
72 338 1
72 357 1
72 364 1
72 384 1
72 391 1
72 412 1
72 419 1
72 441 1
72 448 1
72 471 1
72 478 1
73 74 1
73 75 1
73 76 1
73 77 1
73 78 1
73 85 1
73 91 1
73 98 1
73 104 1
73 112 1
73 118 1
73 127 1
73 133 1
73 143 1
73 149 1
73 160 1
73 166 1
73 178 1
73 184 1
73 197 1
73 203 1
73 217 1
73 223 1
73 238 1
73 244 1
73 260 1
73 266 1
73 283 1
73 289 1
73 307 1
73 313 1
73 332 1
73 338 1
73 358 1
73 364 1
73 385 1
73 391 1
73 413 1
73 419 1
73 442 1
73 448 1
73 472 1
73 478 1
74 75 1
74 76 1
74 77 1
74 78 1
74 86 1
74 91 1
74 99 1
74 104 1
74 113 1
74 118 1
74 128 1
74 133 1
74 144 1
74 149 1
74 161 1
74 166 1
74 179 1
74 184 1
74 198 1
74 203 1
74 218 1
74 223 1
74 239 1
74 244 1
74 261 1
74 266 1
74 284 1
74 289 1
74 308 1
74 313 1
74 333 1
74 338 1
74 359 1
74 364 1
74 386 1
74 391 1
74 414 1
74 419 1
74 443 1
74 448 1
74 473 1
74 478 1
75 76 1
75 77 1
75 78 1
75 87 1
75 91 1
75 100 1
75 104 1
75 114 1
75 118 1
75 129 1
75 133 1
75 145 1
75 149 1
75 162 1
75 166 1
75 180 1
75 184 1
75 199 1
75 203 1
75 219 1
75 223 1
75 240 1
75 244 1
75 262 1
75 266 1
75 285 1
75 289 1
75 309 1
75 313 1
75 334 1
75 338 1
75 360 1
75 364 1
75 387 1
75 391 1
75 415 1
75 419 1
75 444 1
75 448 1
75 474 1
75 478 1
76 77 1
76 78 1
76 88 1
76 91 1
76 101 1
76 104 1
76 115 1
76 118 1
76 130 1
76 133 1
76 146 1
76 149 1
76 163 1
76 166 1
76 181 1
76 184 1
76 200 1
76 203 1
76 220 1
76 223 1
76 241 1
76 244 1
76 263 1
76 266 1
76 286 1
76 289 1
76 310 1
76 313 1
76 335 1
76 338 1
76 361 1
76 364 1
76 388 1
76 391 1
76 416 1
76 419 1
76 445 1
76 448 1
76 475 1
76 478 1
77 78 1
77 89 1
77 91 1
77 102 1
77 104 1
77 116 1
77 118 1
77 131 1
77 133 1
77 147 1
77 149 1
77 164 1
77 166 1
77 182 1
77 184 1
77 201 1
77 203 1
77 221 1
77 223 1
77 242 1
77 244 1
77 264 1
77 266 1
77 287 1
77 289 1
77 311 1
77 313 1
77 336 1
77 338 1
77 362 1
77 364 1
77 389 1
77 391 1
77 417 1
77 419 1
77 446 1
77 448 1
77 476 1
77 478 1
78 90 1
78 91 1
78 103 1
78 104 1
78 117 1
78 118 1
78 132 1
78 133 1
78 148 1
78 149 1
78 165 1
78 166 1
78 183 1
78 184 1
78 202 1
78 203 1
78 222 1
78 223 1
78 243 1
78 244 1
78 265 1
78 266 1
78 288 1
78 289 1
78 312 1
78 313 1
78 337 1
78 338 1
78 363 1
78 364 1
78 390 1
78 391 1
78 418 1
78 419 1
78 447 1
78 448 1
78 477 1
78 478 1
79 80 1
79 81 1
79 82 1
79 83 1
79 84 1
79 85 1
79 86 1
79 87 1
79 88 1
79 89 1
79 90 1
79 91 1
79 92 1
79 105 1
79 106 1
79 119 1
79 121 1
79 134 1
79 137 1
79 150 1
79 154 1
79 167 1
79 172 1
79 185 1
79 191 1
79 204 1
79 211 1
79 224 1
79 232 1
79 245 1
79 254 1
79 267 1
79 277 1
79 290 1
79 301 1
79 314 1
79 326 1
79 339 1
79 352 1
79 365 1
79 379 1
79 392 1
79 407 1
79 420 1
79 436 1
79 449 1
79 466 1
79 479 1
80 81 1
80 82 1
80 83 1
80 84 1
80 85 1
80 86 1
80 87 1
80 88 1
80 89 1
80 90 1
80 91 1
80 93 1
80 105 1
80 107 1
80 119 1
80 122 1
80 134 1
80 138 1
80 150 1
80 155 1
80 167 1
80 173 1
80 185 1
80 192 1
80 204 1
80 212 1
80 224 1
80 233 1
80 245 1
80 255 1
80 267 1
80 278 1
80 290 1
80 302 1
80 314 1
80 327 1
80 339 1
80 353 1
80 365 1
80 380 1
80 392 1
80 408 1
80 420 1
80 437 1
80 449 1
80 467 1
80 479 1
81 82 1
81 83 1
81 84 1
81 85 1
81 86 1
81 87 1
81 88 1
81 89 1
81 90 1
81 91 1
81 94 1
81 105 1
81 108 1
81 119 1
81 123 1
81 134 1
81 139 1
81 150 1
81 156 1
81 167 1
81 174 1
81 185 1
81 193 1
81 204 1
81 213 1
81 224 1
81 234 1
81 245 1
81 256 1
81 267 1
81 279 1
81 290 1
81 303 1
81 314 1
81 328 1
81 339 1
81 354 1
81 365 1
81 381 1
81 392 1
81 409 1
81 420 1
81 438 1
81 449 1
81 468 1
81 479 1
82 83 1
82 84 1
82 85 1
82 86 1
82 87 1
82 88 1
82 89 1
82 90 1
82 91 1
82 95 1
82 105 1
82 109 1
82 119 1
82 124 1
82 134 1
82 140 1
82 150 1
82 157 1
82 167 1
82 175 1
82 185 1
82 194 1
82 204 1
82 214 1
82 224 1
82 235 1
82 245 1
82 257 1
82 267 1
82 280 1
82 290 1
82 304 1
82 314 1
82 329 1
82 339 1
82 355 1
82 365 1
82 382 1
82 392 1
82 410 1
82 420 1
82 439 1
82 449 1
82 469 1
82 479 1
83 84 1
83 85 1
83 86 1
83 87 1
83 88 1
83 89 1
83 90 1
83 91 1
83 96 1
83 105 1
83 110 1
83 119 1
83 125 1
83 134 1
83 141 1
83 150 1
83 158 1
83 167 1
83 176 1
83 185 1
83 195 1
83 204 1
83 215 1
83 224 1
83 236 1
83 245 1
83 258 1
83 267 1
83 281 1
83 290 1
83 305 1
83 314 1
83 330 1
83 339 1
83 356 1
83 365 1
83 383 1
83 392 1
83 411 1
83 420 1
83 440 1
83 449 1
83 470 1
83 479 1
84 85 1
84 86 1
84 87 1
84 88 1
84 89 1
84 90 1
84 91 1
84 97 1
84 105 1
84 111 1
84 119 1
84 126 1
84 134 1
84 142 1
84 150 1
84 159 1
84 167 1
84 177 1
84 185 1
84 196 1
84 204 1
84 216 1
84 224 1
84 237 1
84 245 1
84 259 1
84 267 1
84 282 1
84 290 1
84 306 1
84 314 1
84 331 1
84 339 1
84 357 1
84 365 1
84 384 1
84 392 1
84 412 1
84 420 1
84 441 1
84 449 1
84 471 1
84 479 1
85 86 1
85 87 1
85 88 1
85 89 1
85 90 1
85 91 1
85 98 1
85 105 1
85 112 1
85 119 1
85 127 1
85 134 1
85 143 1
85 150 1
85 160 1
85 167 1
85 178 1
85 185 1
85 197 1
85 204 1
85 217 1
85 224 1
85 238 1
85 245 1
85 260 1
85 267 1
85 283 1
85 290 1
85 307 1
85 314 1
85 332 1
85 339 1
85 358 1
85 365 1
85 385 1
85 392 1
85 413 1
85 420 1
85 442 1
85 449 1
85 472 1
85 479 1
86 87 1
86 88 1
86 89 1
86 90 1
86 91 1
86 99 1
86 105 1
86 113 1
86 119 1
86 128 1
86 134 1
86 144 1
86 150 1
86 161 1
86 167 1
86 179 1
86 185 1
86 198 1
86 204 1
86 218 1
86 224 1
86 239 1
86 245 1
86 261 1
86 267 1
86 284 1
86 290 1
86 308 1
86 314 1
86 333 1
86 339 1
86 359 1
86 365 1
86 386 1
86 392 1
86 414 1
86 420 1
86 443 1
86 449 1
86 473 1
86 479 1
87 88 1
87 89 1
87 90 1
87 91 1
87 100 1
87 105 1
87 114 1
87 119 1
87 129 1
87 134 1
87 145 1
87 150 1
87 162 1
87 167 1
87 180 1
87 185 1
87 199 1
87 204 1
87 219 1
87 224 1
87 240 1
87 245 1
87 262 1
87 267 1
87 285 1
87 290 1
87 309 1
87 314 1
87 334 1
87 339 1
87 360 1
87 365 1
87 387 1
87 392 1
87 415 1
87 420 1
87 444 1
87 449 1
87 474 1
87 479 1
88 89 1
88 90 1
88 91 1
88 101 1
88 105 1
88 115 1
88 119 1
88 130 1
88 134 1
88 146 1
88 150 1
88 163 1
88 167 1
88 181 1
88 185 1
88 200 1
88 204 1
88 220 1
88 224 1
88 241 1
88 245 1
88 263 1
88 267 1
88 286 1
88 290 1
88 310 1
88 314 1
88 335 1
88 339 1
88 361 1
88 365 1
88 388 1
88 392 1
88 416 1
88 420 1
88 445 1
88 449 1
88 475 1
88 479 1
89 90 1
89 91 1
89 102 1
89 105 1
89 116 1
89 119 1
89 131 1
89 134 1
89 147 1
89 150 1
89 164 1
89 167 1
89 182 1
89 185 1
89 201 1
89 204 1
89 221 1
89 224 1
89 242 1
89 245 1
89 264 1
89 267 1
89 287 1
89 290 1
89 311 1
89 314 1
89 336 1
89 339 1
89 362 1
89 365 1
89 389 1
89 392 1
89 417 1
89 420 1
89 446 1
89 449 1
89 476 1
89 479 1
90 91 1
90 103 1
90 105 1
90 117 1
90 119 1
90 132 1
90 134 1
90 148 1
90 150 1
90 165 1
90 167 1
90 183 1
90 185 1
90 202 1
90 204 1
90 222 1
90 224 1
90 243 1
90 245 1
90 265 1
90 267 1
90 288 1
90 290 1
90 312 1
90 314 1
90 337 1
90 339 1
90 363 1
90 365 1
90 390 1
90 392 1
90 418 1
90 420 1
90 447 1
90 449 1
90 477 1
90 479 1
91 104 1
91 105 1
91 118 1
91 119 1
91 133 1
91 134 1
91 149 1
91 150 1
91 166 1
91 167 1
91 184 1
91 185 1
91 203 1
91 204 1
91 223 1
91 224 1
91 244 1
91 245 1
91 266 1
91 267 1
91 289 1
91 290 1
91 313 1
91 314 1
91 338 1
91 339 1
91 364 1
91 365 1
91 391 1
91 392 1
91 419 1
91 420 1
91 448 1
91 449 1
91 478 1
91 479 1
92 93 1
92 94 1
92 95 1
92 96 1
92 97 1
92 98 1
92 99 1
92 100 1
92 101 1
92 102 1
92 103 1
92 104 1
92 105 1
92 106 1
92 120 1
92 121 1
92 135 1
92 137 1
92 151 1
92 154 1
92 168 1
92 172 1
92 186 1
92 191 1
92 205 1
92 211 1
92 225 1
92 232 1
92 246 1
92 254 1
92 268 1
92 277 1
92 291 1
92 301 1
92 315 1
92 326 1
92 340 1
92 352 1
92 366 1
92 379 1
92 393 1
92 407 1
92 421 1
92 436 1
92 450 1
92 466 1
92 480 1
93 94 1
93 95 1
93 96 1
93 97 1
93 98 1
93 99 1
93 100 1
93 101 1
93 102 1
93 103 1
93 104 1
93 105 1
93 107 1
93 120 1
93 122 1
93 135 1
93 138 1
93 151 1
93 155 1
93 168 1
93 173 1
93 186 1
93 192 1
93 205 1
93 212 1
93 225 1
93 233 1
93 246 1
93 255 1
93 268 1
93 278 1
93 291 1
93 302 1
93 315 1
93 327 1
93 340 1
93 353 1
93 366 1
93 380 1
93 393 1
93 408 1
93 421 1
93 437 1
93 450 1
93 467 1
93 480 1
94 95 1
94 96 1
94 97 1
94 98 1
94 99 1
94 100 1
94 101 1
94 102 1
94 103 1
94 104 1
94 105 1
94 108 1
94 120 1
94 123 1
94 135 1
94 139 1
94 151 1
94 156 1
94 168 1
94 174 1
94 186 1
94 193 1
94 205 1
94 213 1
94 225 1
94 234 1
94 246 1
94 256 1
94 268 1
94 279 1
94 291 1
94 303 1
94 315 1
94 328 1
94 340 1
94 354 1
94 366 1
94 381 1
94 393 1
94 409 1
94 421 1
94 438 1
94 450 1
94 468 1
94 480 1
95 96 1
95 97 1
95 98 1
95 99 1
95 100 1
95 101 1
95 102 1
95 103 1
95 104 1
95 105 1
95 109 1
95 120 1
95 124 1
95 135 1
95 140 1
95 151 1
95 157 1
95 168 1
95 175 1
95 186 1
95 194 1
95 205 1
95 214 1
95 225 1
95 235 1
95 246 1
95 257 1
95 268 1
95 280 1
95 291 1
95 304 1
95 315 1
95 329 1
95 340 1
95 355 1
95 366 1
95 382 1
95 393 1
95 410 1
95 421 1
95 439 1
95 450 1
95 469 1
95 480 1
96 97 1
96 98 1
96 99 1
96 100 1
96 101 1
96 102 1
96 103 1
96 104 1
96 105 1
96 110 1
96 120 1
96 125 1
96 135 1
96 141 1
96 151 1
96 158 1
96 168 1
96 176 1
96 186 1
96 195 1
96 205 1
96 215 1
96 225 1
96 236 1
96 246 1
96 258 1
96 268 1
96 281 1
96 291 1
96 305 1
96 315 1
96 330 1
96 340 1
96 356 1
96 366 1
96 383 1
96 393 1
96 411 1
96 421 1
96 440 1
96 450 1
96 470 1
96 480 1
97 98 1
97 99 1
97 100 1
97 101 1
97 102 1
97 103 1
97 104 1
97 105 1
97 111 1
97 120 1
97 126 1
97 135 1
97 142 1
97 151 1
97 159 1
97 168 1
97 177 1
97 186 1
97 196 1
97 205 1
97 216 1
97 225 1
97 237 1
97 246 1
97 259 1
97 268 1
97 282 1
97 291 1
97 306 1
97 315 1
97 331 1
97 340 1
97 357 1
97 366 1
97 384 1
97 393 1
97 412 1
97 421 1
97 441 1
97 450 1
97 471 1
97 480 1
98 99 1
98 100 1
98 101 1
98 102 1
98 103 1
98 104 1
98 105 1
98 112 1
98 120 1
98 127 1
98 135 1
98 143 1
98 151 1
98 160 1
98 168 1
98 178 1
98 186 1
98 197 1
98 205 1
98 217 1
98 225 1
98 238 1
98 246 1
98 260 1
98 268 1
98 283 1
98 291 1
98 307 1
98 315 1
98 332 1
98 340 1
98 358 1
98 366 1
98 385 1
98 393 1
98 413 1
98 421 1
98 442 1
98 450 1
98 472 1
98 480 1
99 100 1
99 101 1
99 102 1
99 103 1
99 104 1
99 105 1
99 113 1
99 120 1
99 128 1
99 135 1
99 144 1
99 151 1
99 161 1
99 168 1
99 179 1
99 186 1
99 198 1
99 205 1
99 218 1
99 225 1
99 239 1
99 246 1
99 261 1
99 268 1
99 284 1
99 291 1
99 308 1
99 315 1
99 333 1
99 340 1
99 359 1
99 366 1
99 386 1
99 393 1
99 414 1
99 421 1
99 443 1
99 450 1
99 473 1
99 480 1
100 101 1
100 102 1
100 103 1
100 104 1
100 105 1
100 114 1
100 120 1
100 129 1
100 135 1
100 145 1
100 151 1
100 162 1
100 168 1
100 180 1
100 186 1
100 199 1
100 205 1
100 219 1
100 225 1
100 240 1
100 246 1
100 262 1
100 268 1
100 285 1
100 291 1
100 309 1
100 315 1
100 334 1
100 340 1
100 360 1
100 366 1
100 387 1
100 393 1
100 415 1
100 421 1
100 444 1
100 450 1
100 474 1
100 480 1
101 102 1
101 103 1
101 104 1
101 105 1
101 115 1
101 120 1
101 130 1
101 135 1
101 146 1
101 151 1
101 163 1
101 168 1
101 181 1
101 186 1
101 200 1
101 205 1
101 220 1
101 225 1
101 241 1
101 246 1
101 263 1
101 268 1
101 286 1
101 291 1
101 310 1
101 315 1
101 335 1
101 340 1
101 361 1
101 366 1
101 388 1
101 393 1
101 416 1
101 421 1
101 445 1
101 450 1
101 475 1
101 480 1
102 103 1
102 104 1
102 105 1
102 116 1
102 120 1
102 131 1
102 135 1
102 147 1
102 151 1
102 164 1
102 168 1
102 182 1
102 186 1
102 201 1
102 205 1
102 221 1
102 225 1
102 242 1
102 246 1
102 264 1
102 268 1
102 287 1
102 291 1
102 311 1
102 315 1
102 336 1
102 340 1
102 362 1
102 366 1
102 389 1
102 393 1
102 417 1
102 421 1
102 446 1
102 450 1
102 476 1
102 480 1
103 104 1
103 105 1
103 117 1
103 120 1
103 132 1
103 135 1
103 148 1
103 151 1
103 165 1
103 168 1
103 183 1
103 186 1
103 202 1
103 205 1
103 222 1
103 225 1
103 243 1
103 246 1
103 265 1
103 268 1
103 288 1
103 291 1
103 312 1
103 315 1
103 337 1
103 340 1
103 363 1
103 366 1
103 390 1
103 393 1
103 418 1
103 421 1
103 447 1
103 450 1
103 477 1
103 480 1
104 105 1
104 118 1
104 120 1
104 133 1
104 135 1
104 149 1
104 151 1
104 166 1
104 168 1
104 184 1
104 186 1
104 203 1
104 205 1
104 223 1
104 225 1
104 244 1
104 246 1
104 266 1
104 268 1
104 289 1
104 291 1
104 313 1
104 315 1
104 338 1
104 340 1
104 364 1
104 366 1
104 391 1
104 393 1
104 419 1
104 421 1
104 448 1
104 450 1
104 478 1
104 480 1
105 119 1
105 120 1
105 134 1
105 135 1
105 150 1
105 151 1
105 167 1
105 168 1
105 185 1
105 186 1
105 204 1
105 205 1
105 224 1
105 225 1
105 245 1
105 246 1
105 267 1
105 268 1
105 290 1
105 291 1
105 314 1
105 315 1
105 339 1
105 340 1
105 365 1
105 366 1
105 392 1
105 393 1
105 420 1
105 421 1
105 449 1
105 450 1
105 479 1
105 480 1
106 107 1
106 108 1
106 109 1
106 110 1
106 111 1
106 112 1
106 113 1
106 114 1
106 115 1
106 116 1
106 117 1
106 118 1
106 119 1
106 120 1
106 121 1
106 136 1
106 137 1
106 152 1
106 154 1
106 169 1
106 172 1
106 187 1
106 191 1
106 206 1
106 211 1
106 226 1
106 232 1
106 247 1
106 254 1
106 269 1
106 277 1
106 292 1
106 301 1
106 316 1
106 326 1
106 341 1
106 352 1
106 367 1
106 379 1
106 394 1
106 407 1
106 422 1
106 436 1
106 451 1
106 466 1
106 481 1
107 108 1
107 109 1
107 110 1
107 111 1
107 112 1
107 113 1
107 114 1
107 115 1
107 116 1
107 117 1
107 118 1
107 119 1
107 120 1
107 122 1
107 136 1
107 138 1
107 152 1
107 155 1
107 169 1
107 173 1
107 187 1
107 192 1
107 206 1
107 212 1
107 226 1
107 233 1
107 247 1
107 255 1
107 269 1
107 278 1
107 292 1
107 302 1
107 316 1
107 327 1
107 341 1
107 353 1
107 367 1
107 380 1
107 394 1
107 408 1
107 422 1
107 437 1
107 451 1
107 467 1
107 481 1
108 109 1
108 110 1
108 111 1
108 112 1
108 113 1
108 114 1
108 115 1
108 116 1
108 117 1
108 118 1
108 119 1
108 120 1
108 123 1
108 136 1
108 139 1
108 152 1
108 156 1
108 169 1
108 174 1
108 187 1
108 193 1
108 206 1
108 213 1
108 226 1
108 234 1
108 247 1
108 256 1
108 269 1
108 279 1
108 292 1
108 303 1
108 316 1
108 328 1
108 341 1
108 354 1
108 367 1
108 381 1
108 394 1
108 409 1
108 422 1
108 438 1
108 451 1
108 468 1
108 481 1
109 110 1
109 111 1
109 112 1
109 113 1
109 114 1
109 115 1
109 116 1
109 117 1
109 118 1
109 119 1
109 120 1
109 124 1
109 136 1
109 140 1
109 152 1
109 157 1
109 169 1
109 175 1
109 187 1
109 194 1
109 206 1
109 214 1
109 226 1
109 235 1
109 247 1
109 257 1
109 269 1
109 280 1
109 292 1
109 304 1
109 316 1
109 329 1
109 341 1
109 355 1
109 367 1
109 382 1
109 394 1
109 410 1
109 422 1
109 439 1
109 451 1
109 469 1
109 481 1
110 111 1
110 112 1
110 113 1
110 114 1
110 115 1
110 116 1
110 117 1
110 118 1
110 119 1
110 120 1
110 125 1
110 136 1
110 141 1
110 152 1
110 158 1
110 169 1
110 176 1
110 187 1
110 195 1
110 206 1
110 215 1
110 226 1
110 236 1
110 247 1
110 258 1
110 269 1
110 281 1
110 292 1
110 305 1
110 316 1
110 330 1
110 341 1
110 356 1
110 367 1
110 383 1
110 394 1
110 411 1
110 422 1
110 440 1
110 451 1
110 470 1
110 481 1
111 112 1
111 113 1
111 114 1
111 115 1
111 116 1
111 117 1
111 118 1
111 119 1
111 120 1
111 126 1
111 136 1
111 142 1
111 152 1
111 159 1
111 169 1
111 177 1
111 187 1
111 196 1
111 206 1
111 216 1
111 226 1
111 237 1
111 247 1
111 259 1
111 269 1
111 282 1
111 292 1
111 306 1
111 316 1
111 331 1
111 341 1
111 357 1
111 367 1
111 384 1
111 394 1
111 412 1
111 422 1
111 441 1
111 451 1
111 471 1
111 481 1
112 113 1
112 114 1
112 115 1
112 116 1
112 117 1
112 118 1
112 119 1
112 120 1
112 127 1
112 136 1
112 143 1
112 152 1
112 160 1
112 169 1
112 178 1
112 187 1
112 197 1
112 206 1
112 217 1
112 226 1
112 238 1
112 247 1
112 260 1
112 269 1
112 283 1
112 292 1
112 307 1
112 316 1
112 332 1
112 341 1
112 358 1
112 367 1
112 385 1
112 394 1
112 413 1
112 422 1
112 442 1
112 451 1
112 472 1
112 481 1
113 114 1
113 115 1
113 116 1
113 117 1
113 118 1
113 119 1
113 120 1
113 128 1
113 136 1
113 144 1
113 152 1
113 161 1
113 169 1
113 179 1
113 187 1
113 198 1
113 206 1
113 218 1
113 226 1
113 239 1
113 247 1
113 261 1
113 269 1
113 284 1
113 292 1
113 308 1
113 316 1
113 333 1
113 341 1
113 359 1
113 367 1
113 386 1
113 394 1
113 414 1
113 422 1
113 443 1
113 451 1
113 473 1
113 481 1
114 115 1
114 116 1
114 117 1
114 118 1
114 119 1
114 120 1
114 129 1
114 136 1
114 145 1
114 152 1
114 162 1
114 169 1
114 180 1
114 187 1
114 199 1
114 206 1
114 219 1
114 226 1
114 240 1
114 247 1
114 262 1
114 269 1
114 285 1
114 292 1
114 309 1
114 316 1
114 334 1
114 341 1
114 360 1
114 367 1
114 387 1
114 394 1
114 415 1
114 422 1
114 444 1
114 451 1
114 474 1
114 481 1
115 116 1
115 117 1
115 118 1
115 119 1
115 120 1
115 130 1
115 136 1
115 146 1
115 152 1
115 163 1
115 169 1
115 181 1
115 187 1
115 200 1
115 206 1
115 220 1
115 226 1
115 241 1
115 247 1
115 263 1
115 269 1
115 286 1
115 292 1
115 310 1
115 316 1
115 335 1
115 341 1
115 361 1
115 367 1
115 388 1
115 394 1
115 416 1
115 422 1
115 445 1
115 451 1
115 475 1
115 481 1
116 117 1
116 118 1
116 119 1
116 120 1
116 131 1
116 136 1
116 147 1
116 152 1
116 164 1
116 169 1
116 182 1
116 187 1
116 201 1
116 206 1
116 221 1
116 226 1
116 242 1
116 247 1
116 264 1
116 269 1
116 287 1
116 292 1
116 311 1
116 316 1
116 336 1
116 341 1
116 362 1
116 367 1
116 389 1
116 394 1
116 417 1
116 422 1
116 446 1
116 451 1
116 476 1
116 481 1
117 118 1
117 119 1
117 120 1
117 132 1
117 136 1
117 148 1
117 152 1
117 165 1
117 169 1
117 183 1
117 187 1
117 202 1
117 206 1
117 222 1
117 226 1
117 243 1
117 247 1
117 265 1
117 269 1
117 288 1
117 292 1
117 312 1
117 316 1
117 337 1
117 341 1
117 363 1
117 367 1
117 390 1
117 394 1
117 418 1
117 422 1
117 447 1
117 451 1
117 477 1
117 481 1
118 119 1
118 120 1
118 133 1
118 136 1
118 149 1
118 152 1
118 166 1
118 169 1
118 184 1
118 187 1
118 203 1
118 206 1
118 223 1
118 226 1
118 244 1
118 247 1
118 266 1
118 269 1
118 289 1
118 292 1
118 313 1
118 316 1
118 338 1
118 341 1
118 364 1
118 367 1
118 391 1
118 394 1
118 419 1
118 422 1
118 448 1
118 451 1
118 478 1
118 481 1
119 120 1
119 134 1
119 136 1
119 150 1
119 152 1
119 167 1
119 169 1
119 185 1
119 187 1
119 204 1
119 206 1
119 224 1
119 226 1
119 245 1
119 247 1
119 267 1
119 269 1
119 290 1
119 292 1
119 314 1
119 316 1
119 339 1
119 341 1
119 365 1
119 367 1
119 392 1
119 394 1
119 420 1
119 422 1
119 449 1
119 451 1
119 479 1
119 481 1
120 135 1
120 136 1
120 151 1
120 152 1
120 168 1
120 169 1
120 186 1
120 187 1
120 205 1
120 206 1
120 225 1
120 226 1
120 246 1
120 247 1
120 268 1
120 269 1
120 291 1
120 292 1
120 315 1
120 316 1
120 340 1
120 341 1
120 366 1
120 367 1
120 393 1
120 394 1
120 421 1
120 422 1
120 450 1
120 451 1
120 480 1
120 481 1
121 122 1
121 123 1
121 124 1
121 125 1
121 126 1
121 127 1
121 128 1
121 129 1
121 130 1
121 131 1
121 132 1
121 133 1
121 134 1
121 135 1
121 136 1
121 137 1
121 153 1
121 154 1
121 170 1
121 172 1
121 188 1
121 191 1
121 207 1
121 211 1
121 227 1
121 232 1
121 248 1
121 254 1
121 270 1
121 277 1
121 293 1
121 301 1
121 317 1
121 326 1
121 342 1
121 352 1
121 368 1
121 379 1
121 395 1
121 407 1
121 423 1
121 436 1
121 452 1
121 466 1
121 482 1
122 123 1
122 124 1
122 125 1
122 126 1
122 127 1
122 128 1
122 129 1
122 130 1
122 131 1
122 132 1
122 133 1
122 134 1
122 135 1
122 136 1
122 138 1
122 153 1
122 155 1
122 170 1
122 173 1
122 188 1
122 192 1
122 207 1
122 212 1
122 227 1
122 233 1
122 248 1
122 255 1
122 270 1
122 278 1
122 293 1
122 302 1
122 317 1
122 327 1
122 342 1
122 353 1
122 368 1
122 380 1
122 395 1
122 408 1
122 423 1
122 437 1
122 452 1
122 467 1
122 482 1
123 124 1
123 125 1
123 126 1
123 127 1
123 128 1
123 129 1
123 130 1
123 131 1
123 132 1
123 133 1
123 134 1
123 135 1
123 136 1
123 139 1
123 153 1
123 156 1
123 170 1
123 174 1
123 188 1
123 193 1
123 207 1
123 213 1
123 227 1
123 234 1
123 248 1
123 256 1
123 270 1
123 279 1
123 293 1
123 303 1
123 317 1
123 328 1
123 342 1
123 354 1
123 368 1
123 381 1
123 395 1
123 409 1
123 423 1
123 438 1
123 452 1
123 468 1
123 482 1
124 125 1
124 126 1
124 127 1
124 128 1
124 129 1
124 130 1
124 131 1
124 132 1
124 133 1
124 134 1
124 135 1
124 136 1
124 140 1
124 153 1
124 157 1
124 170 1
124 175 1
124 188 1
124 194 1
124 207 1
124 214 1
124 227 1
124 235 1
124 248 1
124 257 1
124 270 1
124 280 1
124 293 1
124 304 1
124 317 1
124 329 1
124 342 1
124 355 1
124 368 1
124 382 1
124 395 1
124 410 1
124 423 1
124 439 1
124 452 1
124 469 1
124 482 1
125 126 1
125 127 1
125 128 1
125 129 1
125 130 1
125 131 1
125 132 1
125 133 1
125 134 1
125 135 1
125 136 1
125 141 1
125 153 1
125 158 1
125 170 1
125 176 1
125 188 1
125 195 1
125 207 1
125 215 1
125 227 1
125 236 1
125 248 1
125 258 1
125 270 1
125 281 1
125 293 1
125 305 1
125 317 1
125 330 1
125 342 1
125 356 1
125 368 1
125 383 1
125 395 1
125 411 1
125 423 1
125 440 1
125 452 1
125 470 1
125 482 1
126 127 1
126 128 1
126 129 1
126 130 1
126 131 1
126 132 1
126 133 1
126 134 1
126 135 1
126 136 1
126 142 1
126 153 1
126 159 1
126 170 1
126 177 1
126 188 1
126 196 1
126 207 1
126 216 1
126 227 1
126 237 1
126 248 1
126 259 1
126 270 1
126 282 1
126 293 1
126 306 1
126 317 1
126 331 1
126 342 1
126 357 1
126 368 1
126 384 1
126 395 1
126 412 1
126 423 1
126 441 1
126 452 1
126 471 1
126 482 1
127 128 1
127 129 1
127 130 1
127 131 1
127 132 1
127 133 1
127 134 1
127 135 1
127 136 1
127 143 1
127 153 1
127 160 1
127 170 1
127 178 1
127 188 1
127 197 1
127 207 1
127 217 1
127 227 1
127 238 1
127 248 1
127 260 1
127 270 1
127 283 1
127 293 1
127 307 1
127 317 1
127 332 1
127 342 1
127 358 1
127 368 1
127 385 1
127 395 1
127 413 1
127 423 1
127 442 1
127 452 1
127 472 1
127 482 1
128 129 1
128 130 1
128 131 1
128 132 1
128 133 1
128 134 1
128 135 1
128 136 1
128 144 1
128 153 1
128 161 1
128 170 1
128 179 1
128 188 1
128 198 1
128 207 1
128 218 1
128 227 1
128 239 1
128 248 1
128 261 1
128 270 1
128 284 1
128 293 1
128 308 1
128 317 1
128 333 1
128 342 1
128 359 1
128 368 1
128 386 1
128 395 1
128 414 1
128 423 1
128 443 1
128 452 1
128 473 1
128 482 1
129 130 1
129 131 1
129 132 1
129 133 1
129 134 1
129 135 1
129 136 1
129 145 1
129 153 1
129 162 1
129 170 1
129 180 1
129 188 1
129 199 1
129 207 1
129 219 1
129 227 1
129 240 1
129 248 1
129 262 1
129 270 1
129 285 1
129 293 1
129 309 1
129 317 1
129 334 1
129 342 1
129 360 1
129 368 1
129 387 1
129 395 1
129 415 1
129 423 1
129 444 1
129 452 1
129 474 1
129 482 1
130 131 1
130 132 1
130 133 1
130 134 1
130 135 1
130 136 1
130 146 1
130 153 1
130 163 1
130 170 1
130 181 1
130 188 1
130 200 1
130 207 1
130 220 1
130 227 1
130 241 1
130 248 1
130 263 1
130 270 1
130 286 1
130 293 1
130 310 1
130 317 1
130 335 1
130 342 1
130 361 1
130 368 1
130 388 1
130 395 1
130 416 1
130 423 1
130 445 1
130 452 1
130 475 1
130 482 1
131 132 1
131 133 1
131 134 1
131 135 1
131 136 1
131 147 1
131 153 1
131 164 1
131 170 1
131 182 1
131 188 1
131 201 1
131 207 1
131 221 1
131 227 1
131 242 1
131 248 1
131 264 1
131 270 1
131 287 1
131 293 1
131 311 1
131 317 1
131 336 1
131 342 1
131 362 1
131 368 1
131 389 1
131 395 1
131 417 1
131 423 1
131 446 1
131 452 1
131 476 1
131 482 1
132 133 1
132 134 1
132 135 1
132 136 1
132 148 1
132 153 1
132 165 1
132 170 1
132 183 1
132 188 1
132 202 1
132 207 1
132 222 1
132 227 1
132 243 1
132 248 1
132 265 1
132 270 1
132 288 1
132 293 1
132 312 1
132 317 1
132 337 1
132 342 1
132 363 1
132 368 1
132 390 1
132 395 1
132 418 1
132 423 1
132 447 1
132 452 1
132 477 1
132 482 1
133 134 1
133 135 1
133 136 1
133 149 1
133 153 1
133 166 1
133 170 1
133 184 1
133 188 1
133 203 1
133 207 1
133 223 1
133 227 1
133 244 1
133 248 1
133 266 1
133 270 1
133 289 1
133 293 1
133 313 1
133 317 1
133 338 1
133 342 1
133 364 1
133 368 1
133 391 1
133 395 1
133 419 1
133 423 1
133 448 1
133 452 1
133 478 1
133 482 1
134 135 1
134 136 1
134 150 1
134 153 1
134 167 1
134 170 1
134 185 1
134 188 1
134 204 1
134 207 1
134 224 1
134 227 1
134 245 1
134 248 1
134 267 1
134 270 1
134 290 1
134 293 1
134 314 1
134 317 1
134 339 1
134 342 1
134 365 1
134 368 1
134 392 1
134 395 1
134 420 1
134 423 1
134 449 1
134 452 1
134 479 1
134 482 1
135 136 1
135 151 1
135 153 1
135 168 1
135 170 1
135 186 1
135 188 1
135 205 1
135 207 1
135 225 1
135 227 1
135 246 1
135 248 1
135 268 1
135 270 1
135 291 1
135 293 1
135 315 1
135 317 1
135 340 1
135 342 1
135 366 1
135 368 1
135 393 1
135 395 1
135 421 1
135 423 1
135 450 1
135 452 1
135 480 1
135 482 1
136 152 1
136 153 1
136 169 1
136 170 1
136 187 1
136 188 1
136 206 1
136 207 1
136 226 1
136 227 1
136 247 1
136 248 1
136 269 1
136 270 1
136 292 1
136 293 1
136 316 1
136 317 1
136 341 1
136 342 1
136 367 1
136 368 1
136 394 1
136 395 1
136 422 1
136 423 1
136 451 1
136 452 1
136 481 1
136 482 1
137 138 1
137 139 1
137 140 1
137 141 1
137 142 1
137 143 1
137 144 1
137 145 1
137 146 1
137 147 1
137 148 1
137 149 1
137 150 1
137 151 1
137 152 1
137 153 1
137 154 1
137 171 1
137 172 1
137 189 1
137 191 1
137 208 1
137 211 1
137 228 1
137 232 1
137 249 1
137 254 1
137 271 1
137 277 1
137 294 1
137 301 1
137 318 1
137 326 1
137 343 1
137 352 1
137 369 1
137 379 1
137 396 1
137 407 1
137 424 1
137 436 1
137 453 1
137 466 1
137 483 1
138 139 1
138 140 1
138 141 1
138 142 1
138 143 1
138 144 1
138 145 1
138 146 1
138 147 1
138 148 1
138 149 1
138 150 1
138 151 1
138 152 1
138 153 1
138 155 1
138 171 1
138 173 1
138 189 1
138 192 1
138 208 1
138 212 1
138 228 1
138 233 1
138 249 1
138 255 1
138 271 1
138 278 1
138 294 1
138 302 1
138 318 1
138 327 1
138 343 1
138 353 1
138 369 1
138 380 1
138 396 1
138 408 1
138 424 1
138 437 1
138 453 1
138 467 1
138 483 1
139 140 1
139 141 1
139 142 1
139 143 1
139 144 1
139 145 1
139 146 1
139 147 1
139 148 1
139 149 1
139 150 1
139 151 1
139 152 1
139 153 1
139 156 1
139 171 1
139 174 1
139 189 1
139 193 1
139 208 1
139 213 1
139 228 1
139 234 1
139 249 1
139 256 1
139 271 1
139 279 1
139 294 1
139 303 1
139 318 1
139 328 1
139 343 1
139 354 1
139 369 1
139 381 1
139 396 1
139 409 1
139 424 1
139 438 1
139 453 1
139 468 1
139 483 1
140 141 1
140 142 1
140 143 1
140 144 1
140 145 1
140 146 1
140 147 1
140 148 1
140 149 1
140 150 1
140 151 1
140 152 1
140 153 1
140 157 1
140 171 1
140 175 1
140 189 1
140 194 1
140 208 1
140 214 1
140 228 1
140 235 1
140 249 1
140 257 1
140 271 1
140 280 1
140 294 1
140 304 1
140 318 1
140 329 1
140 343 1
140 355 1
140 369 1
140 382 1
140 396 1
140 410 1
140 424 1
140 439 1
140 453 1
140 469 1
140 483 1
141 142 1
141 143 1
141 144 1
141 145 1
141 146 1
141 147 1
141 148 1
141 149 1
141 150 1
141 151 1
141 152 1
141 153 1
141 158 1
141 171 1
141 176 1
141 189 1
141 195 1
141 208 1
141 215 1
141 228 1
141 236 1
141 249 1
141 258 1
141 271 1
141 281 1
141 294 1
141 305 1
141 318 1
141 330 1
141 343 1
141 356 1
141 369 1
141 383 1
141 396 1
141 411 1
141 424 1
141 440 1
141 453 1
141 470 1
141 483 1
142 143 1
142 144 1
142 145 1
142 146 1
142 147 1
142 148 1
142 149 1
142 150 1
142 151 1
142 152 1
142 153 1
142 159 1
142 171 1
142 177 1
142 189 1
142 196 1
142 208 1
142 216 1
142 228 1
142 237 1
142 249 1
142 259 1
142 271 1
142 282 1
142 294 1
142 306 1
142 318 1
142 331 1
142 343 1
142 357 1
142 369 1
142 384 1
142 396 1
142 412 1
142 424 1
142 441 1
142 453 1
142 471 1
142 483 1
143 144 1
143 145 1
143 146 1
143 147 1
143 148 1
143 149 1
143 150 1
143 151 1
143 152 1
143 153 1
143 160 1
143 171 1
143 178 1
143 189 1
143 197 1
143 208 1
143 217 1
143 228 1
143 238 1
143 249 1
143 260 1
143 271 1
143 283 1
143 294 1
143 307 1
143 318 1
143 332 1
143 343 1
143 358 1
143 369 1
143 385 1
143 396 1
143 413 1
143 424 1
143 442 1
143 453 1
143 472 1
143 483 1
144 145 1
144 146 1
144 147 1
144 148 1
144 149 1
144 150 1
144 151 1
144 152 1
144 153 1
144 161 1
144 171 1
144 179 1
144 189 1
144 198 1
144 208 1
144 218 1
144 228 1
144 239 1
144 249 1
144 261 1
144 271 1
144 284 1
144 294 1
144 308 1
144 318 1
144 333 1
144 343 1
144 359 1
144 369 1
144 386 1
144 396 1
144 414 1
144 424 1
144 443 1
144 453 1
144 473 1
144 483 1
145 146 1
145 147 1
145 148 1
145 149 1
145 150 1
145 151 1
145 152 1
145 153 1
145 162 1
145 171 1
145 180 1
145 189 1
145 199 1
145 208 1
145 219 1
145 228 1
145 240 1
145 249 1
145 262 1
145 271 1
145 285 1
145 294 1
145 309 1
145 318 1
145 334 1
145 343 1
145 360 1
145 369 1
145 387 1
145 396 1
145 415 1
145 424 1
145 444 1
145 453 1
145 474 1
145 483 1
146 147 1
146 148 1
146 149 1
146 150 1
146 151 1
146 152 1
146 153 1
146 163 1
146 171 1
146 181 1
146 189 1
146 200 1
146 208 1
146 220 1
146 228 1
146 241 1
146 249 1
146 263 1
146 271 1
146 286 1
146 294 1
146 310 1
146 318 1
146 335 1
146 343 1
146 361 1
146 369 1
146 388 1
146 396 1
146 416 1
146 424 1
146 445 1
146 453 1
146 475 1
146 483 1
147 148 1
147 149 1
147 150 1
147 151 1
147 152 1
147 153 1
147 164 1
147 171 1
147 182 1
147 189 1
147 201 1
147 208 1
147 221 1
147 228 1
147 242 1
147 249 1
147 264 1
147 271 1
147 287 1
147 294 1
147 311 1
147 318 1
147 336 1
147 343 1
147 362 1
147 369 1
147 389 1
147 396 1
147 417 1
147 424 1
147 446 1
147 453 1
147 476 1
147 483 1
148 149 1
148 150 1
148 151 1
148 152 1
148 153 1
148 165 1
148 171 1
148 183 1
148 189 1
148 202 1
148 208 1
148 222 1
148 228 1
148 243 1
148 249 1
148 265 1
148 271 1
148 288 1
148 294 1
148 312 1
148 318 1
148 337 1
148 343 1
148 363 1
148 369 1
148 390 1
148 396 1
148 418 1
148 424 1
148 447 1
148 453 1
148 477 1
148 483 1
149 150 1
149 151 1
149 152 1
149 153 1
149 166 1
149 171 1
149 184 1
149 189 1
149 203 1
149 208 1
149 223 1
149 228 1
149 244 1
149 249 1
149 266 1
149 271 1
149 289 1
149 294 1
149 313 1
149 318 1
149 338 1
149 343 1
149 364 1
149 369 1
149 391 1
149 396 1
149 419 1
149 424 1
149 448 1
149 453 1
149 478 1
149 483 1
150 151 1
150 152 1
150 153 1
150 167 1
150 171 1
150 185 1
150 189 1
150 204 1
150 208 1
150 224 1
150 228 1
150 245 1
150 249 1
150 267 1
150 271 1
150 290 1
150 294 1
150 314 1
150 318 1
150 339 1
150 343 1
150 365 1
150 369 1
150 392 1
150 396 1
150 420 1
150 424 1
150 449 1
150 453 1
150 479 1
150 483 1
151 152 1
151 153 1
151 168 1
151 171 1
151 186 1
151 189 1
151 205 1
151 208 1
151 225 1
151 228 1
151 246 1
151 249 1
151 268 1
151 271 1
151 291 1
151 294 1
151 315 1
151 318 1
151 340 1
151 343 1
151 366 1
151 369 1
151 393 1
151 396 1
151 421 1
151 424 1
151 450 1
151 453 1
151 480 1
151 483 1
152 153 1
152 169 1
152 171 1
152 187 1
152 189 1
152 206 1
152 208 1
152 226 1
152 228 1
152 247 1
152 249 1
152 269 1
152 271 1
152 292 1
152 294 1
152 316 1
152 318 1
152 341 1
152 343 1
152 367 1
152 369 1
152 394 1
152 396 1
152 422 1
152 424 1
152 451 1
152 453 1
152 481 1
152 483 1
153 170 1
153 171 1
153 188 1
153 189 1
153 207 1
153 208 1
153 227 1
153 228 1
153 248 1
153 249 1
153 270 1
153 271 1
153 293 1
153 294 1
153 317 1
153 318 1
153 342 1
153 343 1
153 368 1
153 369 1
153 395 1
153 396 1
153 423 1
153 424 1
153 452 1
153 453 1
153 482 1
153 483 1
154 155 1
154 156 1
154 157 1
154 158 1
154 159 1
154 160 1
154 161 1
154 162 1
154 163 1
154 164 1
154 165 1
154 166 1
154 167 1
154 168 1
154 169 1
154 170 1
154 171 1
154 172 1
154 190 1
154 191 1
154 209 1
154 211 1
154 229 1
154 232 1
154 250 1
154 254 1
154 272 1
154 277 1
154 295 1
154 301 1
154 319 1
154 326 1
154 344 1
154 352 1
154 370 1
154 379 1
154 397 1
154 407 1
154 425 1
154 436 1
154 454 1
154 466 1
154 484 1
155 156 1
155 157 1
155 158 1
155 159 1
155 160 1
155 161 1
155 162 1
155 163 1
155 164 1
155 165 1
155 166 1
155 167 1
155 168 1
155 169 1
155 170 1
155 171 1
155 173 1
155 190 1
155 192 1
155 209 1
155 212 1
155 229 1
155 233 1
155 250 1
155 255 1
155 272 1
155 278 1
155 295 1
155 302 1
155 319 1
155 327 1
155 344 1
155 353 1
155 370 1
155 380 1
155 397 1
155 408 1
155 425 1
155 437 1
155 454 1
155 467 1
155 484 1
156 157 1
156 158 1
156 159 1
156 160 1
156 161 1
156 162 1
156 163 1
156 164 1
156 165 1
156 166 1
156 167 1
156 168 1
156 169 1
156 170 1
156 171 1
156 174 1
156 190 1
156 193 1
156 209 1
156 213 1
156 229 1
156 234 1
156 250 1
156 256 1
156 272 1
156 279 1
156 295 1
156 303 1
156 319 1
156 328 1
156 344 1
156 354 1
156 370 1
156 381 1
156 397 1
156 409 1
156 425 1
156 438 1
156 454 1
156 468 1
156 484 1
157 158 1
157 159 1
157 160 1
157 161 1
157 162 1
157 163 1
157 164 1
157 165 1
157 166 1
157 167 1
157 168 1
157 169 1
157 170 1
157 171 1
157 175 1
157 190 1
157 194 1
157 209 1
157 214 1
157 229 1
157 235 1
157 250 1
157 257 1
157 272 1
157 280 1
157 295 1
157 304 1
157 319 1
157 329 1
157 344 1
157 355 1
157 370 1
157 382 1
157 397 1
157 410 1
157 425 1
157 439 1
157 454 1
157 469 1
157 484 1
158 159 1
158 160 1
158 161 1
158 162 1
158 163 1
158 164 1
158 165 1
158 166 1
158 167 1
158 168 1
158 169 1
158 170 1
158 171 1
158 176 1
158 190 1
158 195 1
158 209 1
158 215 1
158 229 1
158 236 1
158 250 1
158 258 1
158 272 1
158 281 1
158 295 1
158 305 1
158 319 1
158 330 1
158 344 1
158 356 1
158 370 1
158 383 1
158 397 1
158 411 1
158 425 1
158 440 1
158 454 1
158 470 1
158 484 1
159 160 1
159 161 1
159 162 1
159 163 1
159 164 1
159 165 1
159 166 1
159 167 1
159 168 1
159 169 1
159 170 1
159 171 1
159 177 1
159 190 1
159 196 1
159 209 1
159 216 1
159 229 1
159 237 1
159 250 1
159 259 1
159 272 1
159 282 1
159 295 1
159 306 1
159 319 1
159 331 1
159 344 1
159 357 1
159 370 1
159 384 1
159 397 1
159 412 1
159 425 1
159 441 1
159 454 1
159 471 1
159 484 1
160 161 1
160 162 1
160 163 1
160 164 1
160 165 1
160 166 1
160 167 1
160 168 1
160 169 1
160 170 1
160 171 1
160 178 1
160 190 1
160 197 1
160 209 1
160 217 1
160 229 1
160 238 1
160 250 1
160 260 1
160 272 1
160 283 1
160 295 1
160 307 1
160 319 1
160 332 1
160 344 1
160 358 1
160 370 1
160 385 1
160 397 1
160 413 1
160 425 1
160 442 1
160 454 1
160 472 1
160 484 1
161 162 1
161 163 1
161 164 1
161 165 1
161 166 1
161 167 1
161 168 1
161 169 1
161 170 1
161 171 1
161 179 1
161 190 1
161 198 1
161 209 1
161 218 1
161 229 1
161 239 1
161 250 1
161 261 1
161 272 1
161 284 1
161 295 1
161 308 1
161 319 1
161 333 1
161 344 1
161 359 1
161 370 1
161 386 1
161 397 1
161 414 1
161 425 1
161 443 1
161 454 1
161 473 1
161 484 1
162 163 1
162 164 1
162 165 1
162 166 1
162 167 1
162 168 1
162 169 1
162 170 1
162 171 1
162 180 1
162 190 1
162 199 1
162 209 1
162 219 1
162 229 1
162 240 1
162 250 1
162 262 1
162 272 1
162 285 1
162 295 1
162 309 1
162 319 1
162 334 1
162 344 1
162 360 1
162 370 1
162 387 1
162 397 1
162 415 1
162 425 1
162 444 1
162 454 1
162 474 1
162 484 1
163 164 1
163 165 1
163 166 1
163 167 1
163 168 1
163 169 1
163 170 1
163 171 1
163 181 1
163 190 1
163 200 1
163 209 1
163 220 1
163 229 1
163 241 1
163 250 1
163 263 1
163 272 1
163 286 1
163 295 1
163 310 1
163 319 1
163 335 1
163 344 1
163 361 1
163 370 1
163 388 1
163 397 1
163 416 1
163 425 1
163 445 1
163 454 1
163 475 1
163 484 1
164 165 1
164 166 1
164 167 1
164 168 1
164 169 1
164 170 1
164 171 1
164 182 1
164 190 1
164 201 1
164 209 1
164 221 1
164 229 1
164 242 1
164 250 1
164 264 1
164 272 1
164 287 1
164 295 1
164 311 1
164 319 1
164 336 1
164 344 1
164 362 1
164 370 1
164 389 1
164 397 1
164 417 1
164 425 1
164 446 1
164 454 1
164 476 1
164 484 1
165 166 1
165 167 1
165 168 1
165 169 1
165 170 1
165 171 1
165 183 1
165 190 1
165 202 1
165 209 1
165 222 1
165 229 1
165 243 1
165 250 1
165 265 1
165 272 1
165 288 1
165 295 1
165 312 1
165 319 1
165 337 1
165 344 1
165 363 1
165 370 1
165 390 1
165 397 1
165 418 1
165 425 1
165 447 1
165 454 1
165 477 1
165 484 1
166 167 1
166 168 1
166 169 1
166 170 1
166 171 1
166 184 1
166 190 1
166 203 1
166 209 1
166 223 1
166 229 1
166 244 1
166 250 1
166 266 1
166 272 1
166 289 1
166 295 1
166 313 1
166 319 1
166 338 1
166 344 1
166 364 1
166 370 1
166 391 1
166 397 1
166 419 1
166 425 1
166 448 1
166 454 1
166 478 1
166 484 1
167 168 1
167 169 1
167 170 1
167 171 1
167 185 1
167 190 1
167 204 1
167 209 1
167 224 1
167 229 1
167 245 1
167 250 1
167 267 1
167 272 1
167 290 1
167 295 1
167 314 1
167 319 1
167 339 1
167 344 1
167 365 1
167 370 1
167 392 1
167 397 1
167 420 1
167 425 1
167 449 1
167 454 1
167 479 1
167 484 1
168 169 1
168 170 1
168 171 1
168 186 1
168 190 1
168 205 1
168 209 1
168 225 1
168 229 1
168 246 1
168 250 1
168 268 1
168 272 1
168 291 1
168 295 1
168 315 1
168 319 1
168 340 1
168 344 1
168 366 1
168 370 1
168 393 1
168 397 1
168 421 1
168 425 1
168 450 1
168 454 1
168 480 1
168 484 1
169 170 1
169 171 1
169 187 1
169 190 1
169 206 1
169 209 1
169 226 1
169 229 1
169 247 1
169 250 1
169 269 1
169 272 1
169 292 1
169 295 1
169 316 1
169 319 1
169 341 1
169 344 1
169 367 1
169 370 1
169 394 1
169 397 1
169 422 1
169 425 1
169 451 1
169 454 1
169 481 1
169 484 1
170 171 1
170 188 1
170 190 1
170 207 1
170 209 1
170 227 1
170 229 1
170 248 1
170 250 1
170 270 1
170 272 1
170 293 1
170 295 1
170 317 1
170 319 1
170 342 1
170 344 1
170 368 1
170 370 1
170 395 1
170 397 1
170 423 1
170 425 1
170 452 1
170 454 1
170 482 1
170 484 1
171 189 1
171 190 1
171 208 1
171 209 1
171 228 1
171 229 1
171 249 1
171 250 1
171 271 1
171 272 1
171 294 1
171 295 1
171 318 1
171 319 1
171 343 1
171 344 1
171 369 1
171 370 1
171 396 1
171 397 1
171 424 1
171 425 1
171 453 1
171 454 1
171 483 1
171 484 1
172 173 1
172 174 1
172 175 1
172 176 1
172 177 1
172 178 1
172 179 1
172 180 1
172 181 1
172 182 1
172 183 1
172 184 1
172 185 1
172 186 1
172 187 1
172 188 1
172 189 1
172 190 1
172 191 1
172 210 1
172 211 1
172 230 1
172 232 1
172 251 1
172 254 1
172 273 1
172 277 1
172 296 1
172 301 1
172 320 1
172 326 1
172 345 1
172 352 1
172 371 1
172 379 1
172 398 1
172 407 1
172 426 1
172 436 1
172 455 1
172 466 1
172 485 1
173 174 1
173 175 1
173 176 1
173 177 1
173 178 1
173 179 1
173 180 1
173 181 1
173 182 1
173 183 1
173 184 1
173 185 1
173 186 1
173 187 1
173 188 1
173 189 1
173 190 1
173 192 1
173 210 1
173 212 1
173 230 1
173 233 1
173 251 1
173 255 1
173 273 1
173 278 1
173 296 1
173 302 1
173 320 1
173 327 1
173 345 1
173 353 1
173 371 1
173 380 1
173 398 1
173 408 1
173 426 1
173 437 1
173 455 1
173 467 1
173 485 1
174 175 1
174 176 1
174 177 1
174 178 1
174 179 1
174 180 1
174 181 1
174 182 1
174 183 1
174 184 1
174 185 1
174 186 1
174 187 1
174 188 1
174 189 1
174 190 1
174 193 1
174 210 1
174 213 1
174 230 1
174 234 1
174 251 1
174 256 1
174 273 1
174 279 1
174 296 1
174 303 1
174 320 1
174 328 1
174 345 1
174 354 1
174 371 1
174 381 1
174 398 1
174 409 1
174 426 1
174 438 1
174 455 1
174 468 1
174 485 1
175 176 1
175 177 1
175 178 1
175 179 1
175 180 1
175 181 1
175 182 1
175 183 1
175 184 1
175 185 1
175 186 1
175 187 1
175 188 1
175 189 1
175 190 1
175 194 1
175 210 1
175 214 1
175 230 1
175 235 1
175 251 1
175 257 1
175 273 1
175 280 1
175 296 1
175 304 1
175 320 1
175 329 1
175 345 1
175 355 1
175 371 1
175 382 1
175 398 1
175 410 1
175 426 1
175 439 1
175 455 1
175 469 1
175 485 1
176 177 1
176 178 1
176 179 1
176 180 1
176 181 1
176 182 1
176 183 1
176 184 1
176 185 1
176 186 1
176 187 1
176 188 1
176 189 1
176 190 1
176 195 1
176 210 1
176 215 1
176 230 1
176 236 1
176 251 1
176 258 1
176 273 1
176 281 1
176 296 1
176 305 1
176 320 1
176 330 1
176 345 1
176 356 1
176 371 1
176 383 1
176 398 1
176 411 1
176 426 1
176 440 1
176 455 1
176 470 1
176 485 1
177 178 1
177 179 1
177 180 1
177 181 1
177 182 1
177 183 1
177 184 1
177 185 1
177 186 1
177 187 1
177 188 1
177 189 1
177 190 1
177 196 1
177 210 1
177 216 1
177 230 1
177 237 1
177 251 1
177 259 1
177 273 1
177 282 1
177 296 1
177 306 1
177 320 1
177 331 1
177 345 1
177 357 1
177 371 1
177 384 1
177 398 1
177 412 1
177 426 1
177 441 1
177 455 1
177 471 1
177 485 1
178 179 1
178 180 1
178 181 1
178 182 1
178 183 1
178 184 1
178 185 1
178 186 1
178 187 1
178 188 1
178 189 1
178 190 1
178 197 1
178 210 1
178 217 1
178 230 1
178 238 1
178 251 1
178 260 1
178 273 1
178 283 1
178 296 1
178 307 1
178 320 1
178 332 1
178 345 1
178 358 1
178 371 1
178 385 1
178 398 1
178 413 1
178 426 1
178 442 1
178 455 1
178 472 1
178 485 1
179 180 1
179 181 1
179 182 1
179 183 1
179 184 1
179 185 1
179 186 1
179 187 1
179 188 1
179 189 1
179 190 1
179 198 1
179 210 1
179 218 1
179 230 1
179 239 1
179 251 1
179 261 1
179 273 1
179 284 1
179 296 1
179 308 1
179 320 1
179 333 1
179 345 1
179 359 1
179 371 1
179 386 1
179 398 1
179 414 1
179 426 1
179 443 1
179 455 1
179 473 1
179 485 1
180 181 1
180 182 1
180 183 1
180 184 1
180 185 1
180 186 1
180 187 1
180 188 1
180 189 1
180 190 1
180 199 1
180 210 1
180 219 1
180 230 1
180 240 1
180 251 1
180 262 1
180 273 1
180 285 1
180 296 1
180 309 1
180 320 1
180 334 1
180 345 1
180 360 1
180 371 1
180 387 1
180 398 1
180 415 1
180 426 1
180 444 1
180 455 1
180 474 1
180 485 1
181 182 1
181 183 1
181 184 1
181 185 1
181 186 1
181 187 1
181 188 1
181 189 1
181 190 1
181 200 1
181 210 1
181 220 1
181 230 1
181 241 1
181 251 1
181 263 1
181 273 1
181 286 1
181 296 1
181 310 1
181 320 1
181 335 1
181 345 1
181 361 1
181 371 1
181 388 1
181 398 1
181 416 1
181 426 1
181 445 1
181 455 1
181 475 1
181 485 1
182 183 1
182 184 1
182 185 1
182 186 1
182 187 1
182 188 1
182 189 1
182 190 1
182 201 1
182 210 1
182 221 1
182 230 1
182 242 1
182 251 1
182 264 1
182 273 1
182 287 1
182 296 1
182 311 1
182 320 1
182 336 1
182 345 1
182 362 1
182 371 1
182 389 1
182 398 1
182 417 1
182 426 1
182 446 1
182 455 1
182 476 1
182 485 1
183 184 1
183 185 1
183 186 1
183 187 1
183 188 1
183 189 1
183 190 1
183 202 1
183 210 1
183 222 1
183 230 1
183 243 1
183 251 1
183 265 1
183 273 1
183 288 1
183 296 1
183 312 1
183 320 1
183 337 1
183 345 1
183 363 1
183 371 1
183 390 1
183 398 1
183 418 1
183 426 1
183 447 1
183 455 1
183 477 1
183 485 1
184 185 1
184 186 1
184 187 1
184 188 1
184 189 1
184 190 1
184 203 1
184 210 1
184 223 1
184 230 1
184 244 1
184 251 1
184 266 1
184 273 1
184 289 1
184 296 1
184 313 1
184 320 1
184 338 1
184 345 1
184 364 1
184 371 1
184 391 1
184 398 1
184 419 1
184 426 1
184 448 1
184 455 1
184 478 1
184 485 1
185 186 1
185 187 1
185 188 1
185 189 1
185 190 1
185 204 1
185 210 1
185 224 1
185 230 1
185 245 1
185 251 1
185 267 1
185 273 1
185 290 1
185 296 1
185 314 1
185 320 1
185 339 1
185 345 1
185 365 1
185 371 1
185 392 1
185 398 1
185 420 1
185 426 1
185 449 1
185 455 1
185 479 1
185 485 1
186 187 1
186 188 1
186 189 1
186 190 1
186 205 1
186 210 1
186 225 1
186 230 1
186 246 1
186 251 1
186 268 1
186 273 1
186 291 1
186 296 1
186 315 1
186 320 1
186 340 1
186 345 1
186 366 1
186 371 1
186 393 1
186 398 1
186 421 1
186 426 1
186 450 1
186 455 1
186 480 1
186 485 1
187 188 1
187 189 1
187 190 1
187 206 1
187 210 1
187 226 1
187 230 1
187 247 1
187 251 1
187 269 1
187 273 1
187 292 1
187 296 1
187 316 1
187 320 1
187 341 1
187 345 1
187 367 1
187 371 1
187 394 1
187 398 1
187 422 1
187 426 1
187 451 1
187 455 1
187 481 1
187 485 1
188 189 1
188 190 1
188 207 1
188 210 1
188 227 1
188 230 1
188 248 1
188 251 1
188 270 1
188 273 1
188 293 1
188 296 1
188 317 1
188 320 1
188 342 1
188 345 1
188 368 1
188 371 1
188 395 1
188 398 1
188 423 1
188 426 1
188 452 1
188 455 1
188 482 1
188 485 1
189 190 1
189 208 1
189 210 1
189 228 1
189 230 1
189 249 1
189 251 1
189 271 1
189 273 1
189 294 1
189 296 1
189 318 1
189 320 1
189 343 1
189 345 1
189 369 1
189 371 1
189 396 1
189 398 1
189 424 1
189 426 1
189 453 1
189 455 1
189 483 1
189 485 1
190 209 1
190 210 1
190 229 1
190 230 1
190 250 1
190 251 1
190 272 1
190 273 1
190 295 1
190 296 1
190 319 1
190 320 1
190 344 1
190 345 1
190 370 1
190 371 1
190 397 1
190 398 1
190 425 1
190 426 1
190 454 1
190 455 1
190 484 1
190 485 1
191 192 1
191 193 1
191 194 1
191 195 1
191 196 1
191 197 1
191 198 1
191 199 1
191 200 1
191 201 1
191 202 1
191 203 1
191 204 1
191 205 1
191 206 1
191 207 1
191 208 1
191 209 1
191 210 1
191 211 1
191 231 1
191 232 1
191 252 1
191 254 1
191 274 1
191 277 1
191 297 1
191 301 1
191 321 1
191 326 1
191 346 1
191 352 1
191 372 1
191 379 1
191 399 1
191 407 1
191 427 1
191 436 1
191 456 1
191 466 1
191 486 1
192 193 1
192 194 1
192 195 1
192 196 1
192 197 1
192 198 1
192 199 1
192 200 1
192 201 1
192 202 1
192 203 1
192 204 1
192 205 1
192 206 1
192 207 1
192 208 1
192 209 1
192 210 1
192 212 1
192 231 1
192 233 1
192 252 1
192 255 1
192 274 1
192 278 1
192 297 1
192 302 1
192 321 1
192 327 1
192 346 1
192 353 1
192 372 1
192 380 1
192 399 1
192 408 1
192 427 1
192 437 1
192 456 1
192 467 1
192 486 1
193 194 1
193 195 1
193 196 1
193 197 1
193 198 1
193 199 1
193 200 1
193 201 1
193 202 1
193 203 1
193 204 1
193 205 1
193 206 1
193 207 1
193 208 1
193 209 1
193 210 1
193 213 1
193 231 1
193 234 1
193 252 1
193 256 1
193 274 1
193 279 1
193 297 1
193 303 1
193 321 1
193 328 1
193 346 1
193 354 1
193 372 1
193 381 1
193 399 1
193 409 1
193 427 1
193 438 1
193 456 1
193 468 1
193 486 1
194 195 1
194 196 1
194 197 1
194 198 1
194 199 1
194 200 1
194 201 1
194 202 1
194 203 1
194 204 1
194 205 1
194 206 1
194 207 1
194 208 1
194 209 1
194 210 1
194 214 1
194 231 1
194 235 1
194 252 1
194 257 1
194 274 1
194 280 1
194 297 1
194 304 1
194 321 1
194 329 1
194 346 1
194 355 1
194 372 1
194 382 1
194 399 1
194 410 1
194 427 1
194 439 1
194 456 1
194 469 1
194 486 1
195 196 1
195 197 1
195 198 1
195 199 1
195 200 1
195 201 1
195 202 1
195 203 1
195 204 1
195 205 1
195 206 1
195 207 1
195 208 1
195 209 1
195 210 1
195 215 1
195 231 1
195 236 1
195 252 1
195 258 1
195 274 1
195 281 1
195 297 1
195 305 1
195 321 1
195 330 1
195 346 1
195 356 1
195 372 1
195 383 1
195 399 1
195 411 1
195 427 1
195 440 1
195 456 1
195 470 1
195 486 1
196 197 1
196 198 1
196 199 1
196 200 1
196 201 1
196 202 1
196 203 1
196 204 1
196 205 1
196 206 1
196 207 1
196 208 1
196 209 1
196 210 1
196 216 1
196 231 1
196 237 1
196 252 1
196 259 1
196 274 1
196 282 1
196 297 1
196 306 1
196 321 1
196 331 1
196 346 1
196 357 1
196 372 1
196 384 1
196 399 1
196 412 1
196 427 1
196 441 1
196 456 1
196 471 1
196 486 1
197 198 1
197 199 1
197 200 1
197 201 1
197 202 1
197 203 1
197 204 1
197 205 1
197 206 1
197 207 1
197 208 1
197 209 1
197 210 1
197 217 1
197 231 1
197 238 1
197 252 1
197 260 1
197 274 1
197 283 1
197 297 1
197 307 1
197 321 1
197 332 1
197 346 1
197 358 1
197 372 1
197 385 1
197 399 1
197 413 1
197 427 1
197 442 1
197 456 1
197 472 1
197 486 1
198 199 1
198 200 1
198 201 1
198 202 1
198 203 1
198 204 1
198 205 1
198 206 1
198 207 1
198 208 1
198 209 1
198 210 1
198 218 1
198 231 1
198 239 1
198 252 1
198 261 1
198 274 1
198 284 1
198 297 1
198 308 1
198 321 1
198 333 1
198 346 1
198 359 1
198 372 1
198 386 1
198 399 1
198 414 1
198 427 1
198 443 1
198 456 1
198 473 1
198 486 1
199 200 1
199 201 1
199 202 1
199 203 1
199 204 1
199 205 1
199 206 1
199 207 1
199 208 1
199 209 1
199 210 1
199 219 1
199 231 1
199 240 1
199 252 1
199 262 1
199 274 1
199 285 1
199 297 1
199 309 1
199 321 1
199 334 1
199 346 1
199 360 1
199 372 1
199 387 1
199 399 1
199 415 1
199 427 1
199 444 1
199 456 1
199 474 1
199 486 1
200 201 1
200 202 1
200 203 1
200 204 1
200 205 1
200 206 1
200 207 1
200 208 1
200 209 1
200 210 1
200 220 1
200 231 1
200 241 1
200 252 1
200 263 1
200 274 1
200 286 1
200 297 1
200 310 1
200 321 1
200 335 1
200 346 1
200 361 1
200 372 1
200 388 1
200 399 1
200 416 1
200 427 1
200 445 1
200 456 1
200 475 1
200 486 1
201 202 1
201 203 1
201 204 1
201 205 1
201 206 1
201 207 1
201 208 1
201 209 1
201 210 1
201 221 1
201 231 1
201 242 1
201 252 1
201 264 1
201 274 1
201 287 1
201 297 1
201 311 1
201 321 1
201 336 1
201 346 1
201 362 1
201 372 1
201 389 1
201 399 1
201 417 1
201 427 1
201 446 1
201 456 1
201 476 1
201 486 1
202 203 1
202 204 1
202 205 1
202 206 1
202 207 1
202 208 1
202 209 1
202 210 1
202 222 1
202 231 1
202 243 1
202 252 1
202 265 1
202 274 1
202 288 1
202 297 1
202 312 1
202 321 1
202 337 1
202 346 1
202 363 1
202 372 1
202 390 1
202 399 1
202 418 1
202 427 1
202 447 1
202 456 1
202 477 1
202 486 1
203 204 1
203 205 1
203 206 1
203 207 1
203 208 1
203 209 1
203 210 1
203 223 1
203 231 1
203 244 1
203 252 1
203 266 1
203 274 1
203 289 1
203 297 1
203 313 1
203 321 1
203 338 1
203 346 1
203 364 1
203 372 1
203 391 1
203 399 1
203 419 1
203 427 1
203 448 1
203 456 1
203 478 1
203 486 1
204 205 1
204 206 1
204 207 1
204 208 1
204 209 1
204 210 1
204 224 1
204 231 1
204 245 1
204 252 1
204 267 1
204 274 1
204 290 1
204 297 1
204 314 1
204 321 1
204 339 1
204 346 1
204 365 1
204 372 1
204 392 1
204 399 1
204 420 1
204 427 1
204 449 1
204 456 1
204 479 1
204 486 1
205 206 1
205 207 1
205 208 1
205 209 1
205 210 1
205 225 1
205 231 1
205 246 1
205 252 1
205 268 1
205 274 1
205 291 1
205 297 1
205 315 1
205 321 1
205 340 1
205 346 1
205 366 1
205 372 1
205 393 1
205 399 1
205 421 1
205 427 1
205 450 1
205 456 1
205 480 1
205 486 1
206 207 1
206 208 1
206 209 1
206 210 1
206 226 1
206 231 1
206 247 1
206 252 1
206 269 1
206 274 1
206 292 1
206 297 1
206 316 1
206 321 1
206 341 1
206 346 1
206 367 1
206 372 1
206 394 1
206 399 1
206 422 1
206 427 1
206 451 1
206 456 1
206 481 1
206 486 1
207 208 1
207 209 1
207 210 1
207 227 1
207 231 1
207 248 1
207 252 1
207 270 1
207 274 1
207 293 1
207 297 1
207 317 1
207 321 1
207 342 1
207 346 1
207 368 1
207 372 1
207 395 1
207 399 1
207 423 1
207 427 1
207 452 1
207 456 1
207 482 1
207 486 1
208 209 1
208 210 1
208 228 1
208 231 1
208 249 1
208 252 1
208 271 1
208 274 1
208 294 1
208 297 1
208 318 1
208 321 1
208 343 1
208 346 1
208 369 1
208 372 1
208 396 1
208 399 1
208 424 1
208 427 1
208 453 1
208 456 1
208 483 1
208 486 1
209 210 1
209 229 1
209 231 1
209 250 1
209 252 1
209 272 1
209 274 1
209 295 1
209 297 1
209 319 1
209 321 1
209 344 1
209 346 1
209 370 1
209 372 1
209 397 1
209 399 1
209 425 1
209 427 1
209 454 1
209 456 1
209 484 1
209 486 1
210 230 1
210 231 1
210 251 1
210 252 1
210 273 1
210 274 1
210 296 1
210 297 1
210 320 1
210 321 1
210 345 1
210 346 1
210 371 1
210 372 1
210 398 1
210 399 1
210 426 1
210 427 1
210 455 1
210 456 1
210 485 1
210 486 1
211 212 1
211 213 1
211 214 1
211 215 1
211 216 1
211 217 1
211 218 1
211 219 1
211 220 1
211 221 1
211 222 1
211 223 1
211 224 1
211 225 1
211 226 1
211 227 1
211 228 1
211 229 1
211 230 1
211 231 1
211 232 1
211 253 1
211 254 1
211 275 1
211 277 1
211 298 1
211 301 1
211 322 1
211 326 1
211 347 1
211 352 1
211 373 1
211 379 1
211 400 1
211 407 1
211 428 1
211 436 1
211 457 1
211 466 1
211 487 1
212 213 1
212 214 1
212 215 1
212 216 1
212 217 1
212 218 1
212 219 1
212 220 1
212 221 1
212 222 1
212 223 1
212 224 1
212 225 1
212 226 1
212 227 1
212 228 1
212 229 1
212 230 1
212 231 1
212 233 1
212 253 1
212 255 1
212 275 1
212 278 1
212 298 1
212 302 1
212 322 1
212 327 1
212 347 1
212 353 1
212 373 1
212 380 1
212 400 1
212 408 1
212 428 1
212 437 1
212 457 1
212 467 1
212 487 1
213 214 1
213 215 1
213 216 1
213 217 1
213 218 1
213 219 1
213 220 1
213 221 1
213 222 1
213 223 1
213 224 1
213 225 1
213 226 1
213 227 1
213 228 1
213 229 1
213 230 1
213 231 1
213 234 1
213 253 1
213 256 1
213 275 1
213 279 1
213 298 1
213 303 1
213 322 1
213 328 1
213 347 1
213 354 1
213 373 1
213 381 1
213 400 1
213 409 1
213 428 1
213 438 1
213 457 1
213 468 1
213 487 1
214 215 1
214 216 1
214 217 1
214 218 1
214 219 1
214 220 1
214 221 1
214 222 1
214 223 1
214 224 1
214 225 1
214 226 1
214 227 1
214 228 1
214 229 1
214 230 1
214 231 1
214 235 1
214 253 1
214 257 1
214 275 1
214 280 1
214 298 1
214 304 1
214 322 1
214 329 1
214 347 1
214 355 1
214 373 1
214 382 1
214 400 1
214 410 1
214 428 1
214 439 1
214 457 1
214 469 1
214 487 1
215 216 1
215 217 1
215 218 1
215 219 1
215 220 1
215 221 1
215 222 1
215 223 1
215 224 1
215 225 1
215 226 1
215 227 1
215 228 1
215 229 1
215 230 1
215 231 1
215 236 1
215 253 1
215 258 1
215 275 1
215 281 1
215 298 1
215 305 1
215 322 1
215 330 1
215 347 1
215 356 1
215 373 1
215 383 1
215 400 1
215 411 1
215 428 1
215 440 1
215 457 1
215 470 1
215 487 1
216 217 1
216 218 1
216 219 1
216 220 1
216 221 1
216 222 1
216 223 1
216 224 1
216 225 1
216 226 1
216 227 1
216 228 1
216 229 1
216 230 1
216 231 1
216 237 1
216 253 1
216 259 1
216 275 1
216 282 1
216 298 1
216 306 1
216 322 1
216 331 1
216 347 1
216 357 1
216 373 1
216 384 1
216 400 1
216 412 1
216 428 1
216 441 1
216 457 1
216 471 1
216 487 1
217 218 1
217 219 1
217 220 1
217 221 1
217 222 1
217 223 1
217 224 1
217 225 1
217 226 1
217 227 1
217 228 1
217 229 1
217 230 1
217 231 1
217 238 1
217 253 1
217 260 1
217 275 1
217 283 1
217 298 1
217 307 1
217 322 1
217 332 1
217 347 1
217 358 1
217 373 1
217 385 1
217 400 1
217 413 1
217 428 1
217 442 1
217 457 1
217 472 1
217 487 1
218 219 1
218 220 1
218 221 1
218 222 1
218 223 1
218 224 1
218 225 1
218 226 1
218 227 1
218 228 1
218 229 1
218 230 1
218 231 1
218 239 1
218 253 1
218 261 1
218 275 1
218 284 1
218 298 1
218 308 1
218 322 1
218 333 1
218 347 1
218 359 1
218 373 1
218 386 1
218 400 1
218 414 1
218 428 1
218 443 1
218 457 1
218 473 1
218 487 1
219 220 1
219 221 1
219 222 1
219 223 1
219 224 1
219 225 1
219 226 1
219 227 1
219 228 1
219 229 1
219 230 1
219 231 1
219 240 1
219 253 1
219 262 1
219 275 1
219 285 1
219 298 1
219 309 1
219 322 1
219 334 1
219 347 1
219 360 1
219 373 1
219 387 1
219 400 1
219 415 1
219 428 1
219 444 1
219 457 1
219 474 1
219 487 1
220 221 1
220 222 1
220 223 1
220 224 1
220 225 1
220 226 1
220 227 1
220 228 1
220 229 1
220 230 1
220 231 1
220 241 1
220 253 1
220 263 1
220 275 1
220 286 1
220 298 1
220 310 1
220 322 1
220 335 1
220 347 1
220 361 1
220 373 1
220 388 1
220 400 1
220 416 1
220 428 1
220 445 1
220 457 1
220 475 1
220 487 1
221 222 1
221 223 1
221 224 1
221 225 1
221 226 1
221 227 1
221 228 1
221 229 1
221 230 1
221 231 1
221 242 1
221 253 1
221 264 1
221 275 1
221 287 1
221 298 1
221 311 1
221 322 1
221 336 1
221 347 1
221 362 1
221 373 1
221 389 1
221 400 1
221 417 1
221 428 1
221 446 1
221 457 1
221 476 1
221 487 1
222 223 1
222 224 1
222 225 1
222 226 1
222 227 1
222 228 1
222 229 1
222 230 1
222 231 1
222 243 1
222 253 1
222 265 1
222 275 1
222 288 1
222 298 1
222 312 1
222 322 1
222 337 1
222 347 1
222 363 1
222 373 1
222 390 1
222 400 1
222 418 1
222 428 1
222 447 1
222 457 1
222 477 1
222 487 1
223 224 1
223 225 1
223 226 1
223 227 1
223 228 1
223 229 1
223 230 1
223 231 1
223 244 1
223 253 1
223 266 1
223 275 1
223 289 1
223 298 1
223 313 1
223 322 1
223 338 1
223 347 1
223 364 1
223 373 1
223 391 1
223 400 1
223 419 1
223 428 1
223 448 1
223 457 1
223 478 1
223 487 1
224 225 1
224 226 1
224 227 1
224 228 1
224 229 1
224 230 1
224 231 1
224 245 1
224 253 1
224 267 1
224 275 1
224 290 1
224 298 1
224 314 1
224 322 1
224 339 1
224 347 1
224 365 1
224 373 1
224 392 1
224 400 1
224 420 1
224 428 1
224 449 1
224 457 1
224 479 1
224 487 1
225 226 1
225 227 1
225 228 1
225 229 1
225 230 1
225 231 1
225 246 1
225 253 1
225 268 1
225 275 1
225 291 1
225 298 1
225 315 1
225 322 1
225 340 1
225 347 1
225 366 1
225 373 1
225 393 1
225 400 1
225 421 1
225 428 1
225 450 1
225 457 1
225 480 1
225 487 1
226 227 1
226 228 1
226 229 1
226 230 1
226 231 1
226 247 1
226 253 1
226 269 1
226 275 1
226 292 1
226 298 1
226 316 1
226 322 1
226 341 1
226 347 1
226 367 1
226 373 1
226 394 1
226 400 1
226 422 1
226 428 1
226 451 1
226 457 1
226 481 1
226 487 1
227 228 1
227 229 1
227 230 1
227 231 1
227 248 1
227 253 1
227 270 1
227 275 1
227 293 1
227 298 1
227 317 1
227 322 1
227 342 1
227 347 1
227 368 1
227 373 1
227 395 1
227 400 1
227 423 1
227 428 1
227 452 1
227 457 1
227 482 1
227 487 1
228 229 1
228 230 1
228 231 1
228 249 1
228 253 1
228 271 1
228 275 1
228 294 1
228 298 1
228 318 1
228 322 1
228 343 1
228 347 1
228 369 1
228 373 1
228 396 1
228 400 1
228 424 1
228 428 1
228 453 1
228 457 1
228 483 1
228 487 1
229 230 1
229 231 1
229 250 1
229 253 1
229 272 1
229 275 1
229 295 1
229 298 1
229 319 1
229 322 1
229 344 1
229 347 1
229 370 1
229 373 1
229 397 1
229 400 1
229 425 1
229 428 1
229 454 1
229 457 1
229 484 1
229 487 1
230 231 1
230 251 1
230 253 1
230 273 1
230 275 1
230 296 1
230 298 1
230 320 1
230 322 1
230 345 1
230 347 1
230 371 1
230 373 1
230 398 1
230 400 1
230 426 1
230 428 1
230 455 1
230 457 1
230 485 1
230 487 1
231 252 1
231 253 1
231 274 1
231 275 1
231 297 1
231 298 1
231 321 1
231 322 1
231 346 1
231 347 1
231 372 1
231 373 1
231 399 1
231 400 1
231 427 1
231 428 1
231 456 1
231 457 1
231 486 1
231 487 1
232 233 1
232 234 1
232 235 1
232 236 1
232 237 1
232 238 1
232 239 1
232 240 1
232 241 1
232 242 1
232 243 1
232 244 1
232 245 1
232 246 1
232 247 1
232 248 1
232 249 1
232 250 1
232 251 1
232 252 1
232 253 1
232 254 1
232 276 1
232 277 1
232 299 1
232 301 1
232 323 1
232 326 1
232 348 1
232 352 1
232 374 1
232 379 1
232 401 1
232 407 1
232 429 1
232 436 1
232 458 1
232 466 1
232 488 1
233 234 1
233 235 1
233 236 1
233 237 1
233 238 1
233 239 1
233 240 1
233 241 1
233 242 1
233 243 1
233 244 1
233 245 1
233 246 1
233 247 1
233 248 1
233 249 1
233 250 1
233 251 1
233 252 1
233 253 1
233 255 1
233 276 1
233 278 1
233 299 1
233 302 1
233 323 1
233 327 1
233 348 1
233 353 1
233 374 1
233 380 1
233 401 1
233 408 1
233 429 1
233 437 1
233 458 1
233 467 1
233 488 1
234 235 1
234 236 1
234 237 1
234 238 1
234 239 1
234 240 1
234 241 1
234 242 1
234 243 1
234 244 1
234 245 1
234 246 1
234 247 1
234 248 1
234 249 1
234 250 1
234 251 1
234 252 1
234 253 1
234 256 1
234 276 1
234 279 1
234 299 1
234 303 1
234 323 1
234 328 1
234 348 1
234 354 1
234 374 1
234 381 1
234 401 1
234 409 1
234 429 1
234 438 1
234 458 1
234 468 1
234 488 1
235 236 1
235 237 1
235 238 1
235 239 1
235 240 1
235 241 1
235 242 1
235 243 1
235 244 1
235 245 1
235 246 1
235 247 1
235 248 1
235 249 1
235 250 1
235 251 1
235 252 1
235 253 1
235 257 1
235 276 1
235 280 1
235 299 1
235 304 1
235 323 1
235 329 1
235 348 1
235 355 1
235 374 1
235 382 1
235 401 1
235 410 1
235 429 1
235 439 1
235 458 1
235 469 1
235 488 1
236 237 1
236 238 1
236 239 1
236 240 1
236 241 1
236 242 1
236 243 1
236 244 1
236 245 1
236 246 1
236 247 1
236 248 1
236 249 1
236 250 1
236 251 1
236 252 1
236 253 1
236 258 1
236 276 1
236 281 1
236 299 1
236 305 1
236 323 1
236 330 1
236 348 1
236 356 1
236 374 1
236 383 1
236 401 1
236 411 1
236 429 1
236 440 1
236 458 1
236 470 1
236 488 1
237 238 1
237 239 1
237 240 1
237 241 1
237 242 1
237 243 1
237 244 1
237 245 1
237 246 1
237 247 1
237 248 1
237 249 1
237 250 1
237 251 1
237 252 1
237 253 1
237 259 1
237 276 1
237 282 1
237 299 1
237 306 1
237 323 1
237 331 1
237 348 1
237 357 1
237 374 1
237 384 1
237 401 1
237 412 1
237 429 1
237 441 1
237 458 1
237 471 1
237 488 1
238 239 1
238 240 1
238 241 1
238 242 1
238 243 1
238 244 1
238 245 1
238 246 1
238 247 1
238 248 1
238 249 1
238 250 1
238 251 1
238 252 1
238 253 1
238 260 1
238 276 1
238 283 1
238 299 1
238 307 1
238 323 1
238 332 1
238 348 1
238 358 1
238 374 1
238 385 1
238 401 1
238 413 1
238 429 1
238 442 1
238 458 1
238 472 1
238 488 1
239 240 1
239 241 1
239 242 1
239 243 1
239 244 1
239 245 1
239 246 1
239 247 1
239 248 1
239 249 1
239 250 1
239 251 1
239 252 1
239 253 1
239 261 1
239 276 1
239 284 1
239 299 1
239 308 1
239 323 1
239 333 1
239 348 1
239 359 1
239 374 1
239 386 1
239 401 1
239 414 1
239 429 1
239 443 1
239 458 1
239 473 1
239 488 1
240 241 1
240 242 1
240 243 1
240 244 1
240 245 1
240 246 1
240 247 1
240 248 1
240 249 1
240 250 1
240 251 1
240 252 1
240 253 1
240 262 1
240 276 1
240 285 1
240 299 1
240 309 1
240 323 1
240 334 1
240 348 1
240 360 1
240 374 1
240 387 1
240 401 1
240 415 1
240 429 1
240 444 1
240 458 1
240 474 1
240 488 1
241 242 1
241 243 1
241 244 1
241 245 1
241 246 1
241 247 1
241 248 1
241 249 1
241 250 1
241 251 1
241 252 1
241 253 1
241 263 1
241 276 1
241 286 1
241 299 1
241 310 1
241 323 1
241 335 1
241 348 1
241 361 1
241 374 1
241 388 1
241 401 1
241 416 1
241 429 1
241 445 1
241 458 1
241 475 1
241 488 1
242 243 1
242 244 1
242 245 1
242 246 1
242 247 1
242 248 1
242 249 1
242 250 1
242 251 1
242 252 1
242 253 1
242 264 1
242 276 1
242 287 1
242 299 1
242 311 1
242 323 1
242 336 1
242 348 1
242 362 1
242 374 1
242 389 1
242 401 1
242 417 1
242 429 1
242 446 1
242 458 1
242 476 1
242 488 1
243 244 1
243 245 1
243 246 1
243 247 1
243 248 1
243 249 1
243 250 1
243 251 1
243 252 1
243 253 1
243 265 1
243 276 1
243 288 1
243 299 1
243 312 1
243 323 1
243 337 1
243 348 1
243 363 1
243 374 1
243 390 1
243 401 1
243 418 1
243 429 1
243 447 1
243 458 1
243 477 1
243 488 1
244 245 1
244 246 1
244 247 1
244 248 1
244 249 1
244 250 1
244 251 1
244 252 1
244 253 1
244 266 1
244 276 1
244 289 1
244 299 1
244 313 1
244 323 1
244 338 1
244 348 1
244 364 1
244 374 1
244 391 1
244 401 1
244 419 1
244 429 1
244 448 1
244 458 1
244 478 1
244 488 1
245 246 1
245 247 1
245 248 1
245 249 1
245 250 1
245 251 1
245 252 1
245 253 1
245 267 1
245 276 1
245 290 1
245 299 1
245 314 1
245 323 1
245 339 1
245 348 1
245 365 1
245 374 1
245 392 1
245 401 1
245 420 1
245 429 1
245 449 1
245 458 1
245 479 1
245 488 1
246 247 1
246 248 1
246 249 1
246 250 1
246 251 1
246 252 1
246 253 1
246 268 1
246 276 1
246 291 1
246 299 1
246 315 1
246 323 1
246 340 1
246 348 1
246 366 1
246 374 1
246 393 1
246 401 1
246 421 1
246 429 1
246 450 1
246 458 1
246 480 1
246 488 1
247 248 1
247 249 1
247 250 1
247 251 1
247 252 1
247 253 1
247 269 1
247 276 1
247 292 1
247 299 1
247 316 1
247 323 1
247 341 1
247 348 1
247 367 1
247 374 1
247 394 1
247 401 1
247 422 1
247 429 1
247 451 1
247 458 1
247 481 1
247 488 1
248 249 1
248 250 1
248 251 1
248 252 1
248 253 1
248 270 1
248 276 1
248 293 1
248 299 1
248 317 1
248 323 1
248 342 1
248 348 1
248 368 1
248 374 1
248 395 1
248 401 1
248 423 1
248 429 1
248 452 1
248 458 1
248 482 1
248 488 1
249 250 1
249 251 1
249 252 1
249 253 1
249 271 1
249 276 1
249 294 1
249 299 1
249 318 1
249 323 1
249 343 1
249 348 1
249 369 1
249 374 1
249 396 1
249 401 1
249 424 1
249 429 1
249 453 1
249 458 1
249 483 1
249 488 1
250 251 1
250 252 1
250 253 1
250 272 1
250 276 1
250 295 1
250 299 1
250 319 1
250 323 1
250 344 1
250 348 1
250 370 1
250 374 1
250 397 1
250 401 1
250 425 1
250 429 1
250 454 1
250 458 1
250 484 1
250 488 1
251 252 1
251 253 1
251 273 1
251 276 1
251 296 1
251 299 1
251 320 1
251 323 1
251 345 1
251 348 1
251 371 1
251 374 1
251 398 1
251 401 1
251 426 1
251 429 1
251 455 1
251 458 1
251 485 1
251 488 1
252 253 1
252 274 1
252 276 1
252 297 1
252 299 1
252 321 1
252 323 1
252 346 1
252 348 1
252 372 1
252 374 1
252 399 1
252 401 1
252 427 1
252 429 1
252 456 1
252 458 1
252 486 1
252 488 1
253 275 1
253 276 1
253 298 1
253 299 1
253 322 1
253 323 1
253 347 1
253 348 1
253 373 1
253 374 1
253 400 1
253 401 1
253 428 1
253 429 1
253 457 1
253 458 1
253 487 1
253 488 1
254 255 1
254 256 1
254 257 1
254 258 1
254 259 1
254 260 1
254 261 1
254 262 1
254 263 1
254 264 1
254 265 1
254 266 1
254 267 1
254 268 1
254 269 1
254 270 1
254 271 1
254 272 1
254 273 1
254 274 1
254 275 1
254 276 1
254 277 1
254 300 1
254 301 1
254 324 1
254 326 1
254 349 1
254 352 1
254 375 1
254 379 1
254 402 1
254 407 1
254 430 1
254 436 1
254 459 1
254 466 1
254 489 1
255 256 1
255 257 1
255 258 1
255 259 1
255 260 1
255 261 1
255 262 1
255 263 1
255 264 1
255 265 1
255 266 1
255 267 1
255 268 1
255 269 1
255 270 1
255 271 1
255 272 1
255 273 1
255 274 1
255 275 1
255 276 1
255 278 1
255 300 1
255 302 1
255 324 1
255 327 1
255 349 1
255 353 1
255 375 1
255 380 1
255 402 1
255 408 1
255 430 1
255 437 1
255 459 1
255 467 1
255 489 1
256 257 1
256 258 1
256 259 1
256 260 1
256 261 1
256 262 1
256 263 1
256 264 1
256 265 1
256 266 1
256 267 1
256 268 1
256 269 1
256 270 1
256 271 1
256 272 1
256 273 1
256 274 1
256 275 1
256 276 1
256 279 1
256 300 1
256 303 1
256 324 1
256 328 1
256 349 1
256 354 1
256 375 1
256 381 1
256 402 1
256 409 1
256 430 1
256 438 1
256 459 1
256 468 1
256 489 1
257 258 1
257 259 1
257 260 1
257 261 1
257 262 1
257 263 1
257 264 1
257 265 1
257 266 1
257 267 1
257 268 1
257 269 1
257 270 1
257 271 1
257 272 1
257 273 1
257 274 1
257 275 1
257 276 1
257 280 1
257 300 1
257 304 1
257 324 1
257 329 1
257 349 1
257 355 1
257 375 1
257 382 1
257 402 1
257 410 1
257 430 1
257 439 1
257 459 1
257 469 1
257 489 1
258 259 1
258 260 1
258 261 1
258 262 1
258 263 1
258 264 1
258 265 1
258 266 1
258 267 1
258 268 1
258 269 1
258 270 1
258 271 1
258 272 1
258 273 1
258 274 1
258 275 1
258 276 1
258 281 1
258 300 1
258 305 1
258 324 1
258 330 1
258 349 1
258 356 1
258 375 1
258 383 1
258 402 1
258 411 1
258 430 1
258 440 1
258 459 1
258 470 1
258 489 1
259 260 1
259 261 1
259 262 1
259 263 1
259 264 1
259 265 1
259 266 1
259 267 1
259 268 1
259 269 1
259 270 1
259 271 1
259 272 1
259 273 1
259 274 1
259 275 1
259 276 1
259 282 1
259 300 1
259 306 1
259 324 1
259 331 1
259 349 1
259 357 1
259 375 1
259 384 1
259 402 1
259 412 1
259 430 1
259 441 1
259 459 1
259 471 1
259 489 1
260 261 1
260 262 1
260 263 1
260 264 1
260 265 1
260 266 1
260 267 1
260 268 1
260 269 1
260 270 1
260 271 1
260 272 1
260 273 1
260 274 1
260 275 1
260 276 1
260 283 1
260 300 1
260 307 1
260 324 1
260 332 1
260 349 1
260 358 1
260 375 1
260 385 1
260 402 1
260 413 1
260 430 1
260 442 1
260 459 1
260 472 1
260 489 1
261 262 1
261 263 1
261 264 1
261 265 1
261 266 1
261 267 1
261 268 1
261 269 1
261 270 1
261 271 1
261 272 1
261 273 1
261 274 1
261 275 1
261 276 1
261 284 1
261 300 1
261 308 1
261 324 1
261 333 1
261 349 1
261 359 1
261 375 1
261 386 1
261 402 1
261 414 1
261 430 1
261 443 1
261 459 1
261 473 1
261 489 1
262 263 1
262 264 1
262 265 1
262 266 1
262 267 1
262 268 1
262 269 1
262 270 1
262 271 1
262 272 1
262 273 1
262 274 1
262 275 1
262 276 1
262 285 1
262 300 1
262 309 1
262 324 1
262 334 1
262 349 1
262 360 1
262 375 1
262 387 1
262 402 1
262 415 1
262 430 1
262 444 1
262 459 1
262 474 1
262 489 1
263 264 1
263 265 1
263 266 1
263 267 1
263 268 1
263 269 1
263 270 1
263 271 1
263 272 1
263 273 1
263 274 1
263 275 1
263 276 1
263 286 1
263 300 1
263 310 1
263 324 1
263 335 1
263 349 1
263 361 1
263 375 1
263 388 1
263 402 1
263 416 1
263 430 1
263 445 1
263 459 1
263 475 1
263 489 1
264 265 1
264 266 1
264 267 1
264 268 1
264 269 1
264 270 1
264 271 1
264 272 1
264 273 1
264 274 1
264 275 1
264 276 1
264 287 1
264 300 1
264 311 1
264 324 1
264 336 1
264 349 1
264 362 1
264 375 1
264 389 1
264 402 1
264 417 1
264 430 1
264 446 1
264 459 1
264 476 1
264 489 1
265 266 1
265 267 1
265 268 1
265 269 1
265 270 1
265 271 1
265 272 1
265 273 1
265 274 1
265 275 1
265 276 1
265 288 1
265 300 1
265 312 1
265 324 1
265 337 1
265 349 1
265 363 1
265 375 1
265 390 1
265 402 1
265 418 1
265 430 1
265 447 1
265 459 1
265 477 1
265 489 1
266 267 1
266 268 1
266 269 1
266 270 1
266 271 1
266 272 1
266 273 1
266 274 1
266 275 1
266 276 1
266 289 1
266 300 1
266 313 1
266 324 1
266 338 1
266 349 1
266 364 1
266 375 1
266 391 1
266 402 1
266 419 1
266 430 1
266 448 1
266 459 1
266 478 1
266 489 1
267 268 1
267 269 1
267 270 1
267 271 1
267 272 1
267 273 1
267 274 1
267 275 1
267 276 1
267 290 1
267 300 1
267 314 1
267 324 1
267 339 1
267 349 1
267 365 1
267 375 1
267 392 1
267 402 1
267 420 1
267 430 1
267 449 1
267 459 1
267 479 1
267 489 1
268 269 1
268 270 1
268 271 1
268 272 1
268 273 1
268 274 1
268 275 1
268 276 1
268 291 1
268 300 1
268 315 1
268 324 1
268 340 1
268 349 1
268 366 1
268 375 1
268 393 1
268 402 1
268 421 1
268 430 1
268 450 1
268 459 1
268 480 1
268 489 1
269 270 1
269 271 1
269 272 1
269 273 1
269 274 1
269 275 1
269 276 1
269 292 1
269 300 1
269 316 1
269 324 1
269 341 1
269 349 1
269 367 1
269 375 1
269 394 1
269 402 1
269 422 1
269 430 1
269 451 1
269 459 1
269 481 1
269 489 1
270 271 1
270 272 1
270 273 1
270 274 1
270 275 1
270 276 1
270 293 1
270 300 1
270 317 1
270 324 1
270 342 1
270 349 1
270 368 1
270 375 1
270 395 1
270 402 1
270 423 1
270 430 1
270 452 1
270 459 1
270 482 1
270 489 1
271 272 1
271 273 1
271 274 1
271 275 1
271 276 1
271 294 1
271 300 1
271 318 1
271 324 1
271 343 1
271 349 1
271 369 1
271 375 1
271 396 1
271 402 1
271 424 1
271 430 1
271 453 1
271 459 1
271 483 1
271 489 1
272 273 1
272 274 1
272 275 1
272 276 1
272 295 1
272 300 1
272 319 1
272 324 1
272 344 1
272 349 1
272 370 1
272 375 1
272 397 1
272 402 1
272 425 1
272 430 1
272 454 1
272 459 1
272 484 1
272 489 1
273 274 1
273 275 1
273 276 1
273 296 1
273 300 1
273 320 1
273 324 1
273 345 1
273 349 1
273 371 1
273 375 1
273 398 1
273 402 1
273 426 1
273 430 1
273 455 1
273 459 1
273 485 1
273 489 1
274 275 1
274 276 1
274 297 1
274 300 1
274 321 1
274 324 1
274 346 1
274 349 1
274 372 1
274 375 1
274 399 1
274 402 1
274 427 1
274 430 1
274 456 1
274 459 1
274 486 1
274 489 1
275 276 1
275 298 1
275 300 1
275 322 1
275 324 1
275 347 1
275 349 1
275 373 1
275 375 1
275 400 1
275 402 1
275 428 1
275 430 1
275 457 1
275 459 1
275 487 1
275 489 1
276 299 1
276 300 1
276 323 1
276 324 1
276 348 1
276 349 1
276 374 1
276 375 1
276 401 1
276 402 1
276 429 1
276 430 1
276 458 1
276 459 1
276 488 1
276 489 1
277 278 1
277 279 1
277 280 1
277 281 1
277 282 1
277 283 1
277 284 1
277 285 1
277 286 1
277 287 1
277 288 1
277 289 1
277 290 1
277 291 1
277 292 1
277 293 1
277 294 1
277 295 1
277 296 1
277 297 1
277 298 1
277 299 1
277 300 1
277 301 1
277 325 1
277 326 1
277 350 1
277 352 1
277 376 1
277 379 1
277 403 1
277 407 1
277 431 1
277 436 1
277 460 1
277 466 1
277 490 1
278 279 1
278 280 1
278 281 1
278 282 1
278 283 1
278 284 1
278 285 1
278 286 1
278 287 1
278 288 1
278 289 1
278 290 1
278 291 1
278 292 1
278 293 1
278 294 1
278 295 1
278 296 1
278 297 1
278 298 1
278 299 1
278 300 1
278 302 1
278 325 1
278 327 1
278 350 1
278 353 1
278 376 1
278 380 1
278 403 1
278 408 1
278 431 1
278 437 1
278 460 1
278 467 1
278 490 1
279 280 1
279 281 1
279 282 1
279 283 1
279 284 1
279 285 1
279 286 1
279 287 1
279 288 1
279 289 1
279 290 1
279 291 1
279 292 1
279 293 1
279 294 1
279 295 1
279 296 1
279 297 1
279 298 1
279 299 1
279 300 1
279 303 1
279 325 1
279 328 1
279 350 1
279 354 1
279 376 1
279 381 1
279 403 1
279 409 1
279 431 1
279 438 1
279 460 1
279 468 1
279 490 1
280 281 1
280 282 1
280 283 1
280 284 1
280 285 1
280 286 1
280 287 1
280 288 1
280 289 1
280 290 1
280 291 1
280 292 1
280 293 1
280 294 1
280 295 1
280 296 1
280 297 1
280 298 1
280 299 1
280 300 1
280 304 1
280 325 1
280 329 1
280 350 1
280 355 1
280 376 1
280 382 1
280 403 1
280 410 1
280 431 1
280 439 1
280 460 1
280 469 1
280 490 1
281 282 1
281 283 1
281 284 1
281 285 1
281 286 1
281 287 1
281 288 1
281 289 1
281 290 1
281 291 1
281 292 1
281 293 1
281 294 1
281 295 1
281 296 1
281 297 1
281 298 1
281 299 1
281 300 1
281 305 1
281 325 1
281 330 1
281 350 1
281 356 1
281 376 1
281 383 1
281 403 1
281 411 1
281 431 1
281 440 1
281 460 1
281 470 1
281 490 1
282 283 1
282 284 1
282 285 1
282 286 1
282 287 1
282 288 1
282 289 1
282 290 1
282 291 1
282 292 1
282 293 1
282 294 1
282 295 1
282 296 1
282 297 1
282 298 1
282 299 1
282 300 1
282 306 1
282 325 1
282 331 1
282 350 1
282 357 1
282 376 1
282 384 1
282 403 1
282 412 1
282 431 1
282 441 1
282 460 1
282 471 1
282 490 1
283 284 1
283 285 1
283 286 1
283 287 1
283 288 1
283 289 1
283 290 1
283 291 1
283 292 1
283 293 1
283 294 1
283 295 1
283 296 1
283 297 1
283 298 1
283 299 1
283 300 1
283 307 1
283 325 1
283 332 1
283 350 1
283 358 1
283 376 1
283 385 1
283 403 1
283 413 1
283 431 1
283 442 1
283 460 1
283 472 1
283 490 1
284 285 1
284 286 1
284 287 1
284 288 1
284 289 1
284 290 1
284 291 1
284 292 1
284 293 1
284 294 1
284 295 1
284 296 1
284 297 1
284 298 1
284 299 1
284 300 1
284 308 1
284 325 1
284 333 1
284 350 1
284 359 1
284 376 1
284 386 1
284 403 1
284 414 1
284 431 1
284 443 1
284 460 1
284 473 1
284 490 1
285 286 1
285 287 1
285 288 1
285 289 1
285 290 1
285 291 1
285 292 1
285 293 1
285 294 1
285 295 1
285 296 1
285 297 1
285 298 1
285 299 1
285 300 1
285 309 1
285 325 1
285 334 1
285 350 1
285 360 1
285 376 1
285 387 1
285 403 1
285 415 1
285 431 1
285 444 1
285 460 1
285 474 1
285 490 1
286 287 1
286 288 1
286 289 1
286 290 1
286 291 1
286 292 1
286 293 1
286 294 1
286 295 1
286 296 1
286 297 1
286 298 1
286 299 1
286 300 1
286 310 1
286 325 1
286 335 1
286 350 1
286 361 1
286 376 1
286 388 1
286 403 1
286 416 1
286 431 1
286 445 1
286 460 1
286 475 1
286 490 1
287 288 1
287 289 1
287 290 1
287 291 1
287 292 1
287 293 1
287 294 1
287 295 1
287 296 1
287 297 1
287 298 1
287 299 1
287 300 1
287 311 1
287 325 1
287 336 1
287 350 1
287 362 1
287 376 1
287 389 1
287 403 1
287 417 1
287 431 1
287 446 1
287 460 1
287 476 1
287 490 1
288 289 1
288 290 1
288 291 1
288 292 1
288 293 1
288 294 1
288 295 1
288 296 1
288 297 1
288 298 1
288 299 1
288 300 1
288 312 1
288 325 1
288 337 1
288 350 1
288 363 1
288 376 1
288 390 1
288 403 1
288 418 1
288 431 1
288 447 1
288 460 1
288 477 1
288 490 1
289 290 1
289 291 1
289 292 1
289 293 1
289 294 1
289 295 1
289 296 1
289 297 1
289 298 1
289 299 1
289 300 1
289 313 1
289 325 1
289 338 1
289 350 1
289 364 1
289 376 1
289 391 1
289 403 1
289 419 1
289 431 1
289 448 1
289 460 1
289 478 1
289 490 1
290 291 1
290 292 1
290 293 1
290 294 1
290 295 1
290 296 1
290 297 1
290 298 1
290 299 1
290 300 1
290 314 1
290 325 1
290 339 1
290 350 1
290 365 1
290 376 1
290 392 1
290 403 1
290 420 1
290 431 1
290 449 1
290 460 1
290 479 1
290 490 1
291 292 1
291 293 1
291 294 1
291 295 1
291 296 1
291 297 1
291 298 1
291 299 1
291 300 1
291 315 1
291 325 1
291 340 1
291 350 1
291 366 1
291 376 1
291 393 1
291 403 1
291 421 1
291 431 1
291 450 1
291 460 1
291 480 1
291 490 1
292 293 1
292 294 1
292 295 1
292 296 1
292 297 1
292 298 1
292 299 1
292 300 1
292 316 1
292 325 1
292 341 1
292 350 1
292 367 1
292 376 1
292 394 1
292 403 1
292 422 1
292 431 1
292 451 1
292 460 1
292 481 1
292 490 1
293 294 1
293 295 1
293 296 1
293 297 1
293 298 1
293 299 1
293 300 1
293 317 1
293 325 1
293 342 1
293 350 1
293 368 1
293 376 1
293 395 1
293 403 1
293 423 1
293 431 1
293 452 1
293 460 1
293 482 1
293 490 1
294 295 1
294 296 1
294 297 1
294 298 1
294 299 1
294 300 1
294 318 1
294 325 1
294 343 1
294 350 1
294 369 1
294 376 1
294 396 1
294 403 1
294 424 1
294 431 1
294 453 1
294 460 1
294 483 1
294 490 1
295 296 1
295 297 1
295 298 1
295 299 1
295 300 1
295 319 1
295 325 1
295 344 1
295 350 1
295 370 1
295 376 1
295 397 1
295 403 1
295 425 1
295 431 1
295 454 1
295 460 1
295 484 1
295 490 1
296 297 1
296 298 1
296 299 1
296 300 1
296 320 1
296 325 1
296 345 1
296 350 1
296 371 1
296 376 1
296 398 1
296 403 1
296 426 1
296 431 1
296 455 1
296 460 1
296 485 1
296 490 1
297 298 1
297 299 1
297 300 1
297 321 1
297 325 1
297 346 1
297 350 1
297 372 1
297 376 1
297 399 1
297 403 1
297 427 1
297 431 1
297 456 1
297 460 1
297 486 1
297 490 1
298 299 1
298 300 1
298 322 1
298 325 1
298 347 1
298 350 1
298 373 1
298 376 1
298 400 1
298 403 1
298 428 1
298 431 1
298 457 1
298 460 1
298 487 1
298 490 1
299 300 1
299 323 1
299 325 1
299 348 1
299 350 1
299 374 1
299 376 1
299 401 1
299 403 1
299 429 1
299 431 1
299 458 1
299 460 1
299 488 1
299 490 1
300 324 1
300 325 1
300 349 1
300 350 1
300 375 1
300 376 1
300 402 1
300 403 1
300 430 1
300 431 1
300 459 1
300 460 1
300 489 1
300 490 1
301 302 1
301 303 1
301 304 1
301 305 1
301 306 1
301 307 1
301 308 1
301 309 1
301 310 1
301 311 1
301 312 1
301 313 1
301 314 1
301 315 1
301 316 1
301 317 1
301 318 1
301 319 1
301 320 1
301 321 1
301 322 1
301 323 1
301 324 1
301 325 1
301 326 1
301 351 1
301 352 1
301 377 1
301 379 1
301 404 1
301 407 1
301 432 1
301 436 1
301 461 1
301 466 1
301 491 1
302 303 1
302 304 1
302 305 1
302 306 1
302 307 1
302 308 1
302 309 1
302 310 1
302 311 1
302 312 1
302 313 1
302 314 1
302 315 1
302 316 1
302 317 1
302 318 1
302 319 1
302 320 1
302 321 1
302 322 1
302 323 1
302 324 1
302 325 1
302 327 1
302 351 1
302 353 1
302 377 1
302 380 1
302 404 1
302 408 1
302 432 1
302 437 1
302 461 1
302 467 1
302 491 1
303 304 1
303 305 1
303 306 1
303 307 1
303 308 1
303 309 1
303 310 1
303 311 1
303 312 1
303 313 1
303 314 1
303 315 1
303 316 1
303 317 1
303 318 1
303 319 1
303 320 1
303 321 1
303 322 1
303 323 1
303 324 1
303 325 1
303 328 1
303 351 1
303 354 1
303 377 1
303 381 1
303 404 1
303 409 1
303 432 1
303 438 1
303 461 1
303 468 1
303 491 1
304 305 1
304 306 1
304 307 1
304 308 1
304 309 1
304 310 1
304 311 1
304 312 1
304 313 1
304 314 1
304 315 1
304 316 1
304 317 1
304 318 1
304 319 1
304 320 1
304 321 1
304 322 1
304 323 1
304 324 1
304 325 1
304 329 1
304 351 1
304 355 1
304 377 1
304 382 1
304 404 1
304 410 1
304 432 1
304 439 1
304 461 1
304 469 1
304 491 1
305 306 1
305 307 1
305 308 1
305 309 1
305 310 1
305 311 1
305 312 1
305 313 1
305 314 1
305 315 1
305 316 1
305 317 1
305 318 1
305 319 1
305 320 1
305 321 1
305 322 1
305 323 1
305 324 1
305 325 1
305 330 1
305 351 1
305 356 1
305 377 1
305 383 1
305 404 1
305 411 1
305 432 1
305 440 1
305 461 1
305 470 1
305 491 1
306 307 1
306 308 1
306 309 1
306 310 1
306 311 1
306 312 1
306 313 1
306 314 1
306 315 1
306 316 1
306 317 1
306 318 1
306 319 1
306 320 1
306 321 1
306 322 1
306 323 1
306 324 1
306 325 1
306 331 1
306 351 1
306 357 1
306 377 1
306 384 1
306 404 1
306 412 1
306 432 1
306 441 1
306 461 1
306 471 1
306 491 1
307 308 1
307 309 1
307 310 1
307 311 1
307 312 1
307 313 1
307 314 1
307 315 1
307 316 1
307 317 1
307 318 1
307 319 1
307 320 1
307 321 1
307 322 1
307 323 1
307 324 1
307 325 1
307 332 1
307 351 1
307 358 1
307 377 1
307 385 1
307 404 1
307 413 1
307 432 1
307 442 1
307 461 1
307 472 1
307 491 1
308 309 1
308 310 1
308 311 1
308 312 1
308 313 1
308 314 1
308 315 1
308 316 1
308 317 1
308 318 1
308 319 1
308 320 1
308 321 1
308 322 1
308 323 1
308 324 1
308 325 1
308 333 1
308 351 1
308 359 1
308 377 1
308 386 1
308 404 1
308 414 1
308 432 1
308 443 1
308 461 1
308 473 1
308 491 1
309 310 1
309 311 1
309 312 1
309 313 1
309 314 1
309 315 1
309 316 1
309 317 1
309 318 1
309 319 1
309 320 1
309 321 1
309 322 1
309 323 1
309 324 1
309 325 1
309 334 1
309 351 1
309 360 1
309 377 1
309 387 1
309 404 1
309 415 1
309 432 1
309 444 1
309 461 1
309 474 1
309 491 1
310 311 1
310 312 1
310 313 1
310 314 1
310 315 1
310 316 1
310 317 1
310 318 1
310 319 1
310 320 1
310 321 1
310 322 1
310 323 1
310 324 1
310 325 1
310 335 1
310 351 1
310 361 1
310 377 1
310 388 1
310 404 1
310 416 1
310 432 1
310 445 1
310 461 1
310 475 1
310 491 1
311 312 1
311 313 1
311 314 1
311 315 1
311 316 1
311 317 1
311 318 1
311 319 1
311 320 1
311 321 1
311 322 1
311 323 1
311 324 1
311 325 1
311 336 1
311 351 1
311 362 1
311 377 1
311 389 1
311 404 1
311 417 1
311 432 1
311 446 1
311 461 1
311 476 1
311 491 1
312 313 1
312 314 1
312 315 1
312 316 1
312 317 1
312 318 1
312 319 1
312 320 1
312 321 1
312 322 1
312 323 1
312 324 1
312 325 1
312 337 1
312 351 1
312 363 1
312 377 1
312 390 1
312 404 1
312 418 1
312 432 1
312 447 1
312 461 1
312 477 1
312 491 1
313 314 1
313 315 1
313 316 1
313 317 1
313 318 1
313 319 1
313 320 1
313 321 1
313 322 1
313 323 1
313 324 1
313 325 1
313 338 1
313 351 1
313 364 1
313 377 1
313 391 1
313 404 1
313 419 1
313 432 1
313 448 1
313 461 1
313 478 1
313 491 1
314 315 1
314 316 1
314 317 1
314 318 1
314 319 1
314 320 1
314 321 1
314 322 1
314 323 1
314 324 1
314 325 1
314 339 1
314 351 1
314 365 1
314 377 1
314 392 1
314 404 1
314 420 1
314 432 1
314 449 1
314 461 1
314 479 1
314 491 1
315 316 1
315 317 1
315 318 1
315 319 1
315 320 1
315 321 1
315 322 1
315 323 1
315 324 1
315 325 1
315 340 1
315 351 1
315 366 1
315 377 1
315 393 1
315 404 1
315 421 1
315 432 1
315 450 1
315 461 1
315 480 1
315 491 1
316 317 1
316 318 1
316 319 1
316 320 1
316 321 1
316 322 1
316 323 1
316 324 1
316 325 1
316 341 1
316 351 1
316 367 1
316 377 1
316 394 1
316 404 1
316 422 1
316 432 1
316 451 1
316 461 1
316 481 1
316 491 1
317 318 1
317 319 1
317 320 1
317 321 1
317 322 1
317 323 1
317 324 1
317 325 1
317 342 1
317 351 1
317 368 1
317 377 1
317 395 1
317 404 1
317 423 1
317 432 1
317 452 1
317 461 1
317 482 1
317 491 1
318 319 1
318 320 1
318 321 1
318 322 1
318 323 1
318 324 1
318 325 1
318 343 1
318 351 1
318 369 1
318 377 1
318 396 1
318 404 1
318 424 1
318 432 1
318 453 1
318 461 1
318 483 1
318 491 1
319 320 1
319 321 1
319 322 1
319 323 1
319 324 1
319 325 1
319 344 1
319 351 1
319 370 1
319 377 1
319 397 1
319 404 1
319 425 1
319 432 1
319 454 1
319 461 1
319 484 1
319 491 1
320 321 1
320 322 1
320 323 1
320 324 1
320 325 1
320 345 1
320 351 1
320 371 1
320 377 1
320 398 1
320 404 1
320 426 1
320 432 1
320 455 1
320 461 1
320 485 1
320 491 1
321 322 1
321 323 1
321 324 1
321 325 1
321 346 1
321 351 1
321 372 1
321 377 1
321 399 1
321 404 1
321 427 1
321 432 1
321 456 1
321 461 1
321 486 1
321 491 1
322 323 1
322 324 1
322 325 1
322 347 1
322 351 1
322 373 1
322 377 1
322 400 1
322 404 1
322 428 1
322 432 1
322 457 1
322 461 1
322 487 1
322 491 1
323 324 1
323 325 1
323 348 1
323 351 1
323 374 1
323 377 1
323 401 1
323 404 1
323 429 1
323 432 1
323 458 1
323 461 1
323 488 1
323 491 1
324 325 1
324 349 1
324 351 1
324 375 1
324 377 1
324 402 1
324 404 1
324 430 1
324 432 1
324 459 1
324 461 1
324 489 1
324 491 1
325 350 1
325 351 1
325 376 1
325 377 1
325 403 1
325 404 1
325 431 1
325 432 1
325 460 1
325 461 1
325 490 1
325 491 1
326 327 1
326 328 1
326 329 1
326 330 1
326 331 1
326 332 1
326 333 1
326 334 1
326 335 1
326 336 1
326 337 1
326 338 1
326 339 1
326 340 1
326 341 1
326 342 1
326 343 1
326 344 1
326 345 1
326 346 1
326 347 1
326 348 1
326 349 1
326 350 1
326 351 1
326 352 1
326 378 1
326 379 1
326 405 1
326 407 1
326 433 1
326 436 1
326 462 1
326 466 1
326 492 1
327 328 1
327 329 1
327 330 1
327 331 1
327 332 1
327 333 1
327 334 1
327 335 1
327 336 1
327 337 1
327 338 1
327 339 1
327 340 1
327 341 1
327 342 1
327 343 1
327 344 1
327 345 1
327 346 1
327 347 1
327 348 1
327 349 1
327 350 1
327 351 1
327 353 1
327 378 1
327 380 1
327 405 1
327 408 1
327 433 1
327 437 1
327 462 1
327 467 1
327 492 1
328 329 1
328 330 1
328 331 1
328 332 1
328 333 1
328 334 1
328 335 1
328 336 1
328 337 1
328 338 1
328 339 1
328 340 1
328 341 1
328 342 1
328 343 1
328 344 1
328 345 1
328 346 1
328 347 1
328 348 1
328 349 1
328 350 1
328 351 1
328 354 1
328 378 1
328 381 1
328 405 1
328 409 1
328 433 1
328 438 1
328 462 1
328 468 1
328 492 1
329 330 1
329 331 1
329 332 1
329 333 1
329 334 1
329 335 1
329 336 1
329 337 1
329 338 1
329 339 1
329 340 1
329 341 1
329 342 1
329 343 1
329 344 1
329 345 1
329 346 1
329 347 1
329 348 1
329 349 1
329 350 1
329 351 1
329 355 1
329 378 1
329 382 1
329 405 1
329 410 1
329 433 1
329 439 1
329 462 1
329 469 1
329 492 1
330 331 1
330 332 1
330 333 1
330 334 1
330 335 1
330 336 1
330 337 1
330 338 1
330 339 1
330 340 1
330 341 1
330 342 1
330 343 1
330 344 1
330 345 1
330 346 1
330 347 1
330 348 1
330 349 1
330 350 1
330 351 1
330 356 1
330 378 1
330 383 1
330 405 1
330 411 1
330 433 1
330 440 1
330 462 1
330 470 1
330 492 1
331 332 1
331 333 1
331 334 1
331 335 1
331 336 1
331 337 1
331 338 1
331 339 1
331 340 1
331 341 1
331 342 1
331 343 1
331 344 1
331 345 1
331 346 1
331 347 1
331 348 1
331 349 1
331 350 1
331 351 1
331 357 1
331 378 1
331 384 1
331 405 1
331 412 1
331 433 1
331 441 1
331 462 1
331 471 1
331 492 1
332 333 1
332 334 1
332 335 1
332 336 1
332 337 1
332 338 1
332 339 1
332 340 1
332 341 1
332 342 1
332 343 1
332 344 1
332 345 1
332 346 1
332 347 1
332 348 1
332 349 1
332 350 1
332 351 1
332 358 1
332 378 1
332 385 1
332 405 1
332 413 1
332 433 1
332 442 1
332 462 1
332 472 1
332 492 1
333 334 1
333 335 1
333 336 1
333 337 1
333 338 1
333 339 1
333 340 1
333 341 1
333 342 1
333 343 1
333 344 1
333 345 1
333 346 1
333 347 1
333 348 1
333 349 1
333 350 1
333 351 1
333 359 1
333 378 1
333 386 1
333 405 1
333 414 1
333 433 1
333 443 1
333 462 1
333 473 1
333 492 1
334 335 1
334 336 1
334 337 1
334 338 1
334 339 1
334 340 1
334 341 1
334 342 1
334 343 1
334 344 1
334 345 1
334 346 1
334 347 1
334 348 1
334 349 1
334 350 1
334 351 1
334 360 1
334 378 1
334 387 1
334 405 1
334 415 1
334 433 1
334 444 1
334 462 1
334 474 1
334 492 1
335 336 1
335 337 1
335 338 1
335 339 1
335 340 1
335 341 1
335 342 1
335 343 1
335 344 1
335 345 1
335 346 1
335 347 1
335 348 1
335 349 1
335 350 1
335 351 1
335 361 1
335 378 1
335 388 1
335 405 1
335 416 1
335 433 1
335 445 1
335 462 1
335 475 1
335 492 1
336 337 1
336 338 1
336 339 1
336 340 1
336 341 1
336 342 1
336 343 1
336 344 1
336 345 1
336 346 1
336 347 1
336 348 1
336 349 1
336 350 1
336 351 1
336 362 1
336 378 1
336 389 1
336 405 1
336 417 1
336 433 1
336 446 1
336 462 1
336 476 1
336 492 1
337 338 1
337 339 1
337 340 1
337 341 1
337 342 1
337 343 1
337 344 1
337 345 1
337 346 1
337 347 1
337 348 1
337 349 1
337 350 1
337 351 1
337 363 1
337 378 1
337 390 1
337 405 1
337 418 1
337 433 1
337 447 1
337 462 1
337 477 1
337 492 1
338 339 1
338 340 1
338 341 1
338 342 1
338 343 1
338 344 1
338 345 1
338 346 1
338 347 1
338 348 1
338 349 1
338 350 1
338 351 1
338 364 1
338 378 1
338 391 1
338 405 1
338 419 1
338 433 1
338 448 1
338 462 1
338 478 1
338 492 1
339 340 1
339 341 1
339 342 1
339 343 1
339 344 1
339 345 1
339 346 1
339 347 1
339 348 1
339 349 1
339 350 1
339 351 1
339 365 1
339 378 1
339 392 1
339 405 1
339 420 1
339 433 1
339 449 1
339 462 1
339 479 1
339 492 1
340 341 1
340 342 1
340 343 1
340 344 1
340 345 1
340 346 1
340 347 1
340 348 1
340 349 1
340 350 1
340 351 1
340 366 1
340 378 1
340 393 1
340 405 1
340 421 1
340 433 1
340 450 1
340 462 1
340 480 1
340 492 1
341 342 1
341 343 1
341 344 1
341 345 1
341 346 1
341 347 1
341 348 1
341 349 1
341 350 1
341 351 1
341 367 1
341 378 1
341 394 1
341 405 1
341 422 1
341 433 1
341 451 1
341 462 1
341 481 1
341 492 1
342 343 1
342 344 1
342 345 1
342 346 1
342 347 1
342 348 1
342 349 1
342 350 1
342 351 1
342 368 1
342 378 1
342 395 1
342 405 1
342 423 1
342 433 1
342 452 1
342 462 1
342 482 1
342 492 1
343 344 1
343 345 1
343 346 1
343 347 1
343 348 1
343 349 1
343 350 1
343 351 1
343 369 1
343 378 1
343 396 1
343 405 1
343 424 1
343 433 1
343 453 1
343 462 1
343 483 1
343 492 1
344 345 1
344 346 1
344 347 1
344 348 1
344 349 1
344 350 1
344 351 1
344 370 1
344 378 1
344 397 1
344 405 1
344 425 1
344 433 1
344 454 1
344 462 1
344 484 1
344 492 1
345 346 1
345 347 1
345 348 1
345 349 1
345 350 1
345 351 1
345 371 1
345 378 1
345 398 1
345 405 1
345 426 1
345 433 1
345 455 1
345 462 1
345 485 1
345 492 1
346 347 1
346 348 1
346 349 1
346 350 1
346 351 1
346 372 1
346 378 1
346 399 1
346 405 1
346 427 1
346 433 1
346 456 1
346 462 1
346 486 1
346 492 1
347 348 1
347 349 1
347 350 1
347 351 1
347 373 1
347 378 1
347 400 1
347 405 1
347 428 1
347 433 1
347 457 1
347 462 1
347 487 1
347 492 1
348 349 1
348 350 1
348 351 1
348 374 1
348 378 1
348 401 1
348 405 1
348 429 1
348 433 1
348 458 1
348 462 1
348 488 1
348 492 1
349 350 1
349 351 1
349 375 1
349 378 1
349 402 1
349 405 1
349 430 1
349 433 1
349 459 1
349 462 1
349 489 1
349 492 1
350 351 1
350 376 1
350 378 1
350 403 1
350 405 1
350 431 1
350 433 1
350 460 1
350 462 1
350 490 1
350 492 1
351 377 1
351 378 1
351 404 1
351 405 1
351 432 1
351 433 1
351 461 1
351 462 1
351 491 1
351 492 1
352 353 1
352 354 1
352 355 1
352 356 1
352 357 1
352 358 1
352 359 1
352 360 1
352 361 1
352 362 1
352 363 1
352 364 1
352 365 1
352 366 1
352 367 1
352 368 1
352 369 1
352 370 1
352 371 1
352 372 1
352 373 1
352 374 1
352 375 1
352 376 1
352 377 1
352 378 1
352 379 1
352 406 1
352 407 1
352 434 1
352 436 1
352 463 1
352 466 1
352 493 1
353 354 1
353 355 1
353 356 1
353 357 1
353 358 1
353 359 1
353 360 1
353 361 1
353 362 1
353 363 1
353 364 1
353 365 1
353 366 1
353 367 1
353 368 1
353 369 1
353 370 1
353 371 1
353 372 1
353 373 1
353 374 1
353 375 1
353 376 1
353 377 1
353 378 1
353 380 1
353 406 1
353 408 1
353 434 1
353 437 1
353 463 1
353 467 1
353 493 1
354 355 1
354 356 1
354 357 1
354 358 1
354 359 1
354 360 1
354 361 1
354 362 1
354 363 1
354 364 1
354 365 1
354 366 1
354 367 1
354 368 1
354 369 1
354 370 1
354 371 1
354 372 1
354 373 1
354 374 1
354 375 1
354 376 1
354 377 1
354 378 1
354 381 1
354 406 1
354 409 1
354 434 1
354 438 1
354 463 1
354 468 1
354 493 1
355 356 1
355 357 1
355 358 1
355 359 1
355 360 1
355 361 1
355 362 1
355 363 1
355 364 1
355 365 1
355 366 1
355 367 1
355 368 1
355 369 1
355 370 1
355 371 1
355 372 1
355 373 1
355 374 1
355 375 1
355 376 1
355 377 1
355 378 1
355 382 1
355 406 1
355 410 1
355 434 1
355 439 1
355 463 1
355 469 1
355 493 1
356 357 1
356 358 1
356 359 1
356 360 1
356 361 1
356 362 1
356 363 1
356 364 1
356 365 1
356 366 1
356 367 1
356 368 1
356 369 1
356 370 1
356 371 1
356 372 1
356 373 1
356 374 1
356 375 1
356 376 1
356 377 1
356 378 1
356 383 1
356 406 1
356 411 1
356 434 1
356 440 1
356 463 1
356 470 1
356 493 1
357 358 1
357 359 1
357 360 1
357 361 1
357 362 1
357 363 1
357 364 1
357 365 1
357 366 1
357 367 1
357 368 1
357 369 1
357 370 1
357 371 1
357 372 1
357 373 1
357 374 1
357 375 1
357 376 1
357 377 1
357 378 1
357 384 1
357 406 1
357 412 1
357 434 1
357 441 1
357 463 1
357 471 1
357 493 1
358 359 1
358 360 1
358 361 1
358 362 1
358 363 1
358 364 1
358 365 1
358 366 1
358 367 1
358 368 1
358 369 1
358 370 1
358 371 1
358 372 1
358 373 1
358 374 1
358 375 1
358 376 1
358 377 1
358 378 1
358 385 1
358 406 1
358 413 1
358 434 1
358 442 1
358 463 1
358 472 1
358 493 1
359 360 1
359 361 1
359 362 1
359 363 1
359 364 1
359 365 1
359 366 1
359 367 1
359 368 1
359 369 1
359 370 1
359 371 1
359 372 1
359 373 1
359 374 1
359 375 1
359 376 1
359 377 1
359 378 1
359 386 1
359 406 1
359 414 1
359 434 1
359 443 1
359 463 1
359 473 1
359 493 1
360 361 1
360 362 1
360 363 1
360 364 1
360 365 1
360 366 1
360 367 1
360 368 1
360 369 1
360 370 1
360 371 1
360 372 1
360 373 1
360 374 1
360 375 1
360 376 1
360 377 1
360 378 1
360 387 1
360 406 1
360 415 1
360 434 1
360 444 1
360 463 1
360 474 1
360 493 1
361 362 1
361 363 1
361 364 1
361 365 1
361 366 1
361 367 1
361 368 1
361 369 1
361 370 1
361 371 1
361 372 1
361 373 1
361 374 1
361 375 1
361 376 1
361 377 1
361 378 1
361 388 1
361 406 1
361 416 1
361 434 1
361 445 1
361 463 1
361 475 1
361 493 1
362 363 1
362 364 1
362 365 1
362 366 1
362 367 1
362 368 1
362 369 1
362 370 1
362 371 1
362 372 1
362 373 1
362 374 1
362 375 1
362 376 1
362 377 1
362 378 1
362 389 1
362 406 1
362 417 1
362 434 1
362 446 1
362 463 1
362 476 1
362 493 1
363 364 1
363 365 1
363 366 1
363 367 1
363 368 1
363 369 1
363 370 1
363 371 1
363 372 1
363 373 1
363 374 1
363 375 1
363 376 1
363 377 1
363 378 1
363 390 1
363 406 1
363 418 1
363 434 1
363 447 1
363 463 1
363 477 1
363 493 1
364 365 1
364 366 1
364 367 1
364 368 1
364 369 1
364 370 1
364 371 1
364 372 1
364 373 1
364 374 1
364 375 1
364 376 1
364 377 1
364 378 1
364 391 1
364 406 1
364 419 1
364 434 1
364 448 1
364 463 1
364 478 1
364 493 1
365 366 1
365 367 1
365 368 1
365 369 1
365 370 1
365 371 1
365 372 1
365 373 1
365 374 1
365 375 1
365 376 1
365 377 1
365 378 1
365 392 1
365 406 1
365 420 1
365 434 1
365 449 1
365 463 1
365 479 1
365 493 1
366 367 1
366 368 1
366 369 1
366 370 1
366 371 1
366 372 1
366 373 1
366 374 1
366 375 1
366 376 1
366 377 1
366 378 1
366 393 1
366 406 1
366 421 1
366 434 1
366 450 1
366 463 1
366 480 1
366 493 1
367 368 1
367 369 1
367 370 1
367 371 1
367 372 1
367 373 1
367 374 1
367 375 1
367 376 1
367 377 1
367 378 1
367 394 1
367 406 1
367 422 1
367 434 1
367 451 1
367 463 1
367 481 1
367 493 1
368 369 1
368 370 1
368 371 1
368 372 1
368 373 1
368 374 1
368 375 1
368 376 1
368 377 1
368 378 1
368 395 1
368 406 1
368 423 1
368 434 1
368 452 1
368 463 1
368 482 1
368 493 1
369 370 1
369 371 1
369 372 1
369 373 1
369 374 1
369 375 1
369 376 1
369 377 1
369 378 1
369 396 1
369 406 1
369 424 1
369 434 1
369 453 1
369 463 1
369 483 1
369 493 1
370 371 1
370 372 1
370 373 1
370 374 1
370 375 1
370 376 1
370 377 1
370 378 1
370 397 1
370 406 1
370 425 1
370 434 1
370 454 1
370 463 1
370 484 1
370 493 1
371 372 1
371 373 1
371 374 1
371 375 1
371 376 1
371 377 1
371 378 1
371 398 1
371 406 1
371 426 1
371 434 1
371 455 1
371 463 1
371 485 1
371 493 1
372 373 1
372 374 1
372 375 1
372 376 1
372 377 1
372 378 1
372 399 1
372 406 1
372 427 1
372 434 1
372 456 1
372 463 1
372 486 1
372 493 1
373 374 1
373 375 1
373 376 1
373 377 1
373 378 1
373 400 1
373 406 1
373 428 1
373 434 1
373 457 1
373 463 1
373 487 1
373 493 1
374 375 1
374 376 1
374 377 1
374 378 1
374 401 1
374 406 1
374 429 1
374 434 1
374 458 1
374 463 1
374 488 1
374 493 1
375 376 1
375 377 1
375 378 1
375 402 1
375 406 1
375 430 1
375 434 1
375 459 1
375 463 1
375 489 1
375 493 1
376 377 1
376 378 1
376 403 1
376 406 1
376 431 1
376 434 1
376 460 1
376 463 1
376 490 1
376 493 1
377 378 1
377 404 1
377 406 1
377 432 1
377 434 1
377 461 1
377 463 1
377 491 1
377 493 1
378 405 1
378 406 1
378 433 1
378 434 1
378 462 1
378 463 1
378 492 1
378 493 1
379 380 1
379 381 1
379 382 1
379 383 1
379 384 1
379 385 1
379 386 1
379 387 1
379 388 1
379 389 1
379 390 1
379 391 1
379 392 1
379 393 1
379 394 1
379 395 1
379 396 1
379 397 1
379 398 1
379 399 1
379 400 1
379 401 1
379 402 1
379 403 1
379 404 1
379 405 1
379 406 1
379 407 1
379 435 1
379 436 1
379 464 1
379 466 1
379 494 1
380 381 1
380 382 1
380 383 1
380 384 1
380 385 1
380 386 1
380 387 1
380 388 1
380 389 1
380 390 1
380 391 1
380 392 1
380 393 1
380 394 1
380 395 1
380 396 1
380 397 1
380 398 1
380 399 1
380 400 1
380 401 1
380 402 1
380 403 1
380 404 1
380 405 1
380 406 1
380 408 1
380 435 1
380 437 1
380 464 1
380 467 1
380 494 1
381 382 1
381 383 1
381 384 1
381 385 1
381 386 1
381 387 1
381 388 1
381 389 1
381 390 1
381 391 1
381 392 1
381 393 1
381 394 1
381 395 1
381 396 1
381 397 1
381 398 1
381 399 1
381 400 1
381 401 1
381 402 1
381 403 1
381 404 1
381 405 1
381 406 1
381 409 1
381 435 1
381 438 1
381 464 1
381 468 1
381 494 1
382 383 1
382 384 1
382 385 1
382 386 1
382 387 1
382 388 1
382 389 1
382 390 1
382 391 1
382 392 1
382 393 1
382 394 1
382 395 1
382 396 1
382 397 1
382 398 1
382 399 1
382 400 1
382 401 1
382 402 1
382 403 1
382 404 1
382 405 1
382 406 1
382 410 1
382 435 1
382 439 1
382 464 1
382 469 1
382 494 1
383 384 1
383 385 1
383 386 1
383 387 1
383 388 1
383 389 1
383 390 1
383 391 1
383 392 1
383 393 1
383 394 1
383 395 1
383 396 1
383 397 1
383 398 1
383 399 1
383 400 1
383 401 1
383 402 1
383 403 1
383 404 1
383 405 1
383 406 1
383 411 1
383 435 1
383 440 1
383 464 1
383 470 1
383 494 1
384 385 1
384 386 1
384 387 1
384 388 1
384 389 1
384 390 1
384 391 1
384 392 1
384 393 1
384 394 1
384 395 1
384 396 1
384 397 1
384 398 1
384 399 1
384 400 1
384 401 1
384 402 1
384 403 1
384 404 1
384 405 1
384 406 1
384 412 1
384 435 1
384 441 1
384 464 1
384 471 1
384 494 1
385 386 1
385 387 1
385 388 1
385 389 1
385 390 1
385 391 1
385 392 1
385 393 1
385 394 1
385 395 1
385 396 1
385 397 1
385 398 1
385 399 1
385 400 1
385 401 1
385 402 1
385 403 1
385 404 1
385 405 1
385 406 1
385 413 1
385 435 1
385 442 1
385 464 1
385 472 1
385 494 1
386 387 1
386 388 1
386 389 1
386 390 1
386 391 1
386 392 1
386 393 1
386 394 1
386 395 1
386 396 1
386 397 1
386 398 1
386 399 1
386 400 1
386 401 1
386 402 1
386 403 1
386 404 1
386 405 1
386 406 1
386 414 1
386 435 1
386 443 1
386 464 1
386 473 1
386 494 1
387 388 1
387 389 1
387 390 1
387 391 1
387 392 1
387 393 1
387 394 1
387 395 1
387 396 1
387 397 1
387 398 1
387 399 1
387 400 1
387 401 1
387 402 1
387 403 1
387 404 1
387 405 1
387 406 1
387 415 1
387 435 1
387 444 1
387 464 1
387 474 1
387 494 1
388 389 1
388 390 1
388 391 1
388 392 1
388 393 1
388 394 1
388 395 1
388 396 1
388 397 1
388 398 1
388 399 1
388 400 1
388 401 1
388 402 1
388 403 1
388 404 1
388 405 1
388 406 1
388 416 1
388 435 1
388 445 1
388 464 1
388 475 1
388 494 1
389 390 1
389 391 1
389 392 1
389 393 1
389 394 1
389 395 1
389 396 1
389 397 1
389 398 1
389 399 1
389 400 1
389 401 1
389 402 1
389 403 1
389 404 1
389 405 1
389 406 1
389 417 1
389 435 1
389 446 1
389 464 1
389 476 1
389 494 1
390 391 1
390 392 1
390 393 1
390 394 1
390 395 1
390 396 1
390 397 1
390 398 1
390 399 1
390 400 1
390 401 1
390 402 1
390 403 1
390 404 1
390 405 1
390 406 1
390 418 1
390 435 1
390 447 1
390 464 1
390 477 1
390 494 1
391 392 1
391 393 1
391 394 1
391 395 1
391 396 1
391 397 1
391 398 1
391 399 1
391 400 1
391 401 1
391 402 1
391 403 1
391 404 1
391 405 1
391 406 1
391 419 1
391 435 1
391 448 1
391 464 1
391 478 1
391 494 1
392 393 1
392 394 1
392 395 1
392 396 1
392 397 1
392 398 1
392 399 1
392 400 1
392 401 1
392 402 1
392 403 1
392 404 1
392 405 1
392 406 1
392 420 1
392 435 1
392 449 1
392 464 1
392 479 1
392 494 1
393 394 1
393 395 1
393 396 1
393 397 1
393 398 1
393 399 1
393 400 1
393 401 1
393 402 1
393 403 1
393 404 1
393 405 1
393 406 1
393 421 1
393 435 1
393 450 1
393 464 1
393 480 1
393 494 1
394 395 1
394 396 1
394 397 1
394 398 1
394 399 1
394 400 1
394 401 1
394 402 1
394 403 1
394 404 1
394 405 1
394 406 1
394 422 1
394 435 1
394 451 1
394 464 1
394 481 1
394 494 1
395 396 1
395 397 1
395 398 1
395 399 1
395 400 1
395 401 1
395 402 1
395 403 1
395 404 1
395 405 1
395 406 1
395 423 1
395 435 1
395 452 1
395 464 1
395 482 1
395 494 1
396 397 1
396 398 1
396 399 1
396 400 1
396 401 1
396 402 1
396 403 1
396 404 1
396 405 1
396 406 1
396 424 1
396 435 1
396 453 1
396 464 1
396 483 1
396 494 1
397 398 1
397 399 1
397 400 1
397 401 1
397 402 1
397 403 1
397 404 1
397 405 1
397 406 1
397 425 1
397 435 1
397 454 1
397 464 1
397 484 1
397 494 1
398 399 1
398 400 1
398 401 1
398 402 1
398 403 1
398 404 1
398 405 1
398 406 1
398 426 1
398 435 1
398 455 1
398 464 1
398 485 1
398 494 1
399 400 1
399 401 1
399 402 1
399 403 1
399 404 1
399 405 1
399 406 1
399 427 1
399 435 1
399 456 1
399 464 1
399 486 1
399 494 1
400 401 1
400 402 1
400 403 1
400 404 1
400 405 1
400 406 1
400 428 1
400 435 1
400 457 1
400 464 1
400 487 1
400 494 1
401 402 1
401 403 1
401 404 1
401 405 1
401 406 1
401 429 1
401 435 1
401 458 1
401 464 1
401 488 1
401 494 1
402 403 1
402 404 1
402 405 1
402 406 1
402 430 1
402 435 1
402 459 1
402 464 1
402 489 1
402 494 1
403 404 1
403 405 1
403 406 1
403 431 1
403 435 1
403 460 1
403 464 1
403 490 1
403 494 1
404 405 1
404 406 1
404 432 1
404 435 1
404 461 1
404 464 1
404 491 1
404 494 1
405 406 1
405 433 1
405 435 1
405 462 1
405 464 1
405 492 1
405 494 1
406 434 1
406 435 1
406 463 1
406 464 1
406 493 1
406 494 1
407 408 1
407 409 1
407 410 1
407 411 1
407 412 1
407 413 1
407 414 1
407 415 1
407 416 1
407 417 1
407 418 1
407 419 1
407 420 1
407 421 1
407 422 1
407 423 1
407 424 1
407 425 1
407 426 1
407 427 1
407 428 1
407 429 1
407 430 1
407 431 1
407 432 1
407 433 1
407 434 1
407 435 1
407 436 1
407 465 1
407 466 1
407 495 1
408 409 1
408 410 1
408 411 1
408 412 1
408 413 1
408 414 1
408 415 1
408 416 1
408 417 1
408 418 1
408 419 1
408 420 1
408 421 1
408 422 1
408 423 1
408 424 1
408 425 1
408 426 1
408 427 1
408 428 1
408 429 1
408 430 1
408 431 1
408 432 1
408 433 1
408 434 1
408 435 1
408 437 1
408 465 1
408 467 1
408 495 1
409 410 1
409 411 1
409 412 1
409 413 1
409 414 1
409 415 1
409 416 1
409 417 1
409 418 1
409 419 1
409 420 1
409 421 1
409 422 1
409 423 1
409 424 1
409 425 1
409 426 1
409 427 1
409 428 1
409 429 1
409 430 1
409 431 1
409 432 1
409 433 1
409 434 1
409 435 1
409 438 1
409 465 1
409 468 1
409 495 1
410 411 1
410 412 1
410 413 1
410 414 1
410 415 1
410 416 1
410 417 1
410 418 1
410 419 1
410 420 1
410 421 1
410 422 1
410 423 1
410 424 1
410 425 1
410 426 1
410 427 1
410 428 1
410 429 1
410 430 1
410 431 1
410 432 1
410 433 1
410 434 1
410 435 1
410 439 1
410 465 1
410 469 1
410 495 1
411 412 1
411 413 1
411 414 1
411 415 1
411 416 1
411 417 1
411 418 1
411 419 1
411 420 1
411 421 1
411 422 1
411 423 1
411 424 1
411 425 1
411 426 1
411 427 1
411 428 1
411 429 1
411 430 1
411 431 1
411 432 1
411 433 1
411 434 1
411 435 1
411 440 1
411 465 1
411 470 1
411 495 1
412 413 1
412 414 1
412 415 1
412 416 1
412 417 1
412 418 1
412 419 1
412 420 1
412 421 1
412 422 1
412 423 1
412 424 1
412 425 1
412 426 1
412 427 1
412 428 1
412 429 1
412 430 1
412 431 1
412 432 1
412 433 1
412 434 1
412 435 1
412 441 1
412 465 1
412 471 1
412 495 1
413 414 1
413 415 1
413 416 1
413 417 1
413 418 1
413 419 1
413 420 1
413 421 1
413 422 1
413 423 1
413 424 1
413 425 1
413 426 1
413 427 1
413 428 1
413 429 1
413 430 1
413 431 1
413 432 1
413 433 1
413 434 1
413 435 1
413 442 1
413 465 1
413 472 1
413 495 1
414 415 1
414 416 1
414 417 1
414 418 1
414 419 1
414 420 1
414 421 1
414 422 1
414 423 1
414 424 1
414 425 1
414 426 1
414 427 1
414 428 1
414 429 1
414 430 1
414 431 1
414 432 1
414 433 1
414 434 1
414 435 1
414 443 1
414 465 1
414 473 1
414 495 1
415 416 1
415 417 1
415 418 1
415 419 1
415 420 1
415 421 1
415 422 1
415 423 1
415 424 1
415 425 1
415 426 1
415 427 1
415 428 1
415 429 1
415 430 1
415 431 1
415 432 1
415 433 1
415 434 1
415 435 1
415 444 1
415 465 1
415 474 1
415 495 1
416 417 1
416 418 1
416 419 1
416 420 1
416 421 1
416 422 1
416 423 1
416 424 1
416 425 1
416 426 1
416 427 1
416 428 1
416 429 1
416 430 1
416 431 1
416 432 1
416 433 1
416 434 1
416 435 1
416 445 1
416 465 1
416 475 1
416 495 1
417 418 1
417 419 1
417 420 1
417 421 1
417 422 1
417 423 1
417 424 1
417 425 1
417 426 1
417 427 1
417 428 1
417 429 1
417 430 1
417 431 1
417 432 1
417 433 1
417 434 1
417 435 1
417 446 1
417 465 1
417 476 1
417 495 1
418 419 1
418 420 1
418 421 1
418 422 1
418 423 1
418 424 1
418 425 1
418 426 1
418 427 1
418 428 1
418 429 1
418 430 1
418 431 1
418 432 1
418 433 1
418 434 1
418 435 1
418 447 1
418 465 1
418 477 1
418 495 1
419 420 1
419 421 1
419 422 1
419 423 1
419 424 1
419 425 1
419 426 1
419 427 1
419 428 1
419 429 1
419 430 1
419 431 1
419 432 1
419 433 1
419 434 1
419 435 1
419 448 1
419 465 1
419 478 1
419 495 1
420 421 1
420 422 1
420 423 1
420 424 1
420 425 1
420 426 1
420 427 1
420 428 1
420 429 1
420 430 1
420 431 1
420 432 1
420 433 1
420 434 1
420 435 1
420 449 1
420 465 1
420 479 1
420 495 1
421 422 1
421 423 1
421 424 1
421 425 1
421 426 1
421 427 1
421 428 1
421 429 1
421 430 1
421 431 1
421 432 1
421 433 1
421 434 1
421 435 1
421 450 1
421 465 1
421 480 1
421 495 1
422 423 1
422 424 1
422 425 1
422 426 1
422 427 1
422 428 1
422 429 1
422 430 1
422 431 1
422 432 1
422 433 1
422 434 1
422 435 1
422 451 1
422 465 1
422 481 1
422 495 1
423 424 1
423 425 1
423 426 1
423 427 1
423 428 1
423 429 1
423 430 1
423 431 1
423 432 1
423 433 1
423 434 1
423 435 1
423 452 1
423 465 1
423 482 1
423 495 1
424 425 1
424 426 1
424 427 1
424 428 1
424 429 1
424 430 1
424 431 1
424 432 1
424 433 1
424 434 1
424 435 1
424 453 1
424 465 1
424 483 1
424 495 1
425 426 1
425 427 1
425 428 1
425 429 1
425 430 1
425 431 1
425 432 1
425 433 1
425 434 1
425 435 1
425 454 1
425 465 1
425 484 1
425 495 1
426 427 1
426 428 1
426 429 1
426 430 1
426 431 1
426 432 1
426 433 1
426 434 1
426 435 1
426 455 1
426 465 1
426 485 1
426 495 1
427 428 1
427 429 1
427 430 1
427 431 1
427 432 1
427 433 1
427 434 1
427 435 1
427 456 1
427 465 1
427 486 1
427 495 1
428 429 1
428 430 1
428 431 1
428 432 1
428 433 1
428 434 1
428 435 1
428 457 1
428 465 1
428 487 1
428 495 1
429 430 1
429 431 1
429 432 1
429 433 1
429 434 1
429 435 1
429 458 1
429 465 1
429 488 1
429 495 1
430 431 1
430 432 1
430 433 1
430 434 1
430 435 1
430 459 1
430 465 1
430 489 1
430 495 1
431 432 1
431 433 1
431 434 1
431 435 1
431 460 1
431 465 1
431 490 1
431 495 1
432 433 1
432 434 1
432 435 1
432 461 1
432 465 1
432 491 1
432 495 1
433 434 1
433 435 1
433 462 1
433 465 1
433 492 1
433 495 1
434 435 1
434 463 1
434 465 1
434 493 1
434 495 1
435 464 1
435 465 1
435 494 1
435 495 1
436 437 1
436 438 1
436 439 1
436 440 1
436 441 1
436 442 1
436 443 1
436 444 1
436 445 1
436 446 1
436 447 1
436 448 1
436 449 1
436 450 1
436 451 1
436 452 1
436 453 1
436 454 1
436 455 1
436 456 1
436 457 1
436 458 1
436 459 1
436 460 1
436 461 1
436 462 1
436 463 1
436 464 1
436 465 1
436 466 1
436 496 1
437 438 1
437 439 1
437 440 1
437 441 1
437 442 1
437 443 1
437 444 1
437 445 1
437 446 1
437 447 1
437 448 1
437 449 1
437 450 1
437 451 1
437 452 1
437 453 1
437 454 1
437 455 1
437 456 1
437 457 1
437 458 1
437 459 1
437 460 1
437 461 1
437 462 1
437 463 1
437 464 1
437 465 1
437 467 1
437 496 1
438 439 1
438 440 1
438 441 1
438 442 1
438 443 1
438 444 1
438 445 1
438 446 1
438 447 1
438 448 1
438 449 1
438 450 1
438 451 1
438 452 1
438 453 1
438 454 1
438 455 1
438 456 1
438 457 1
438 458 1
438 459 1
438 460 1
438 461 1
438 462 1
438 463 1
438 464 1
438 465 1
438 468 1
438 496 1
439 440 1
439 441 1
439 442 1
439 443 1
439 444 1
439 445 1
439 446 1
439 447 1
439 448 1
439 449 1
439 450 1
439 451 1
439 452 1
439 453 1
439 454 1
439 455 1
439 456 1
439 457 1
439 458 1
439 459 1
439 460 1
439 461 1
439 462 1
439 463 1
439 464 1
439 465 1
439 469 1
439 496 1
440 441 1
440 442 1
440 443 1
440 444 1
440 445 1
440 446 1
440 447 1
440 448 1
440 449 1
440 450 1
440 451 1
440 452 1
440 453 1
440 454 1
440 455 1
440 456 1
440 457 1
440 458 1
440 459 1
440 460 1
440 461 1
440 462 1
440 463 1
440 464 1
440 465 1
440 470 1
440 496 1
441 442 1
441 443 1
441 444 1
441 445 1
441 446 1
441 447 1
441 448 1
441 449 1
441 450 1
441 451 1
441 452 1
441 453 1
441 454 1
441 455 1
441 456 1
441 457 1
441 458 1
441 459 1
441 460 1
441 461 1
441 462 1
441 463 1
441 464 1
441 465 1
441 471 1
441 496 1
442 443 1
442 444 1
442 445 1
442 446 1
442 447 1
442 448 1
442 449 1
442 450 1
442 451 1
442 452 1
442 453 1
442 454 1
442 455 1
442 456 1
442 457 1
442 458 1
442 459 1
442 460 1
442 461 1
442 462 1
442 463 1
442 464 1
442 465 1
442 472 1
442 496 1
443 444 1
443 445 1
443 446 1
443 447 1
443 448 1
443 449 1
443 450 1
443 451 1
443 452 1
443 453 1
443 454 1
443 455 1
443 456 1
443 457 1
443 458 1
443 459 1
443 460 1
443 461 1
443 462 1
443 463 1
443 464 1
443 465 1
443 473 1
443 496 1
444 445 1
444 446 1
444 447 1
444 448 1
444 449 1
444 450 1
444 451 1
444 452 1
444 453 1
444 454 1
444 455 1
444 456 1
444 457 1
444 458 1
444 459 1
444 460 1
444 461 1
444 462 1
444 463 1
444 464 1
444 465 1
444 474 1
444 496 1
445 446 1
445 447 1
445 448 1
445 449 1
445 450 1
445 451 1
445 452 1
445 453 1
445 454 1
445 455 1
445 456 1
445 457 1
445 458 1
445 459 1
445 460 1
445 461 1
445 462 1
445 463 1
445 464 1
445 465 1
445 475 1
445 496 1
446 447 1
446 448 1
446 449 1
446 450 1
446 451 1
446 452 1
446 453 1
446 454 1
446 455 1
446 456 1
446 457 1
446 458 1
446 459 1
446 460 1
446 461 1
446 462 1
446 463 1
446 464 1
446 465 1
446 476 1
446 496 1
447 448 1
447 449 1
447 450 1
447 451 1
447 452 1
447 453 1
447 454 1
447 455 1
447 456 1
447 457 1
447 458 1
447 459 1
447 460 1
447 461 1
447 462 1
447 463 1
447 464 1
447 465 1
447 477 1
447 496 1
448 449 1
448 450 1
448 451 1
448 452 1
448 453 1
448 454 1
448 455 1
448 456 1
448 457 1
448 458 1
448 459 1
448 460 1
448 461 1
448 462 1
448 463 1
448 464 1
448 465 1
448 478 1
448 496 1
449 450 1
449 451 1
449 452 1
449 453 1
449 454 1
449 455 1
449 456 1
449 457 1
449 458 1
449 459 1
449 460 1
449 461 1
449 462 1
449 463 1
449 464 1
449 465 1
449 479 1
449 496 1
450 451 1
450 452 1
450 453 1
450 454 1
450 455 1
450 456 1
450 457 1
450 458 1
450 459 1
450 460 1
450 461 1
450 462 1
450 463 1
450 464 1
450 465 1
450 480 1
450 496 1
451 452 1
451 453 1
451 454 1
451 455 1
451 456 1
451 457 1
451 458 1
451 459 1
451 460 1
451 461 1
451 462 1
451 463 1
451 464 1
451 465 1
451 481 1
451 496 1
452 453 1
452 454 1
452 455 1
452 456 1
452 457 1
452 458 1
452 459 1
452 460 1
452 461 1
452 462 1
452 463 1
452 464 1
452 465 1
452 482 1
452 496 1
453 454 1
453 455 1
453 456 1
453 457 1
453 458 1
453 459 1
453 460 1
453 461 1
453 462 1
453 463 1
453 464 1
453 465 1
453 483 1
453 496 1
454 455 1
454 456 1
454 457 1
454 458 1
454 459 1
454 460 1
454 461 1
454 462 1
454 463 1
454 464 1
454 465 1
454 484 1
454 496 1
455 456 1
455 457 1
455 458 1
455 459 1
455 460 1
455 461 1
455 462 1
455 463 1
455 464 1
455 465 1
455 485 1
455 496 1
456 457 1
456 458 1
456 459 1
456 460 1
456 461 1
456 462 1
456 463 1
456 464 1
456 465 1
456 486 1
456 496 1
457 458 1
457 459 1
457 460 1
457 461 1
457 462 1
457 463 1
457 464 1
457 465 1
457 487 1
457 496 1
458 459 1
458 460 1
458 461 1
458 462 1
458 463 1
458 464 1
458 465 1
458 488 1
458 496 1
459 460 1
459 461 1
459 462 1
459 463 1
459 464 1
459 465 1
459 489 1
459 496 1
460 461 1
460 462 1
460 463 1
460 464 1
460 465 1
460 490 1
460 496 1
461 462 1
461 463 1
461 464 1
461 465 1
461 491 1
461 496 1
462 463 1
462 464 1
462 465 1
462 492 1
462 496 1
463 464 1
463 465 1
463 493 1
463 496 1
464 465 1
464 494 1
464 496 1
465 495 1
465 496 1
466 467 1
466 468 1
466 469 1
466 470 1
466 471 1
466 472 1
466 473 1
466 474 1
466 475 1
466 476 1
466 477 1
466 478 1
466 479 1
466 480 1
466 481 1
466 482 1
466 483 1
466 484 1
466 485 1
466 486 1
466 487 1
466 488 1
466 489 1
466 490 1
466 491 1
466 492 1
466 493 1
466 494 1
466 495 1
466 496 1
467 468 1
467 469 1
467 470 1
467 471 1
467 472 1
467 473 1
467 474 1
467 475 1
467 476 1
467 477 1
467 478 1
467 479 1
467 480 1
467 481 1
467 482 1
467 483 1
467 484 1
467 485 1
467 486 1
467 487 1
467 488 1
467 489 1
467 490 1
467 491 1
467 492 1
467 493 1
467 494 1
467 495 1
467 496 1
468 469 1
468 470 1
468 471 1
468 472 1
468 473 1
468 474 1
468 475 1
468 476 1
468 477 1
468 478 1
468 479 1
468 480 1
468 481 1
468 482 1
468 483 1
468 484 1
468 485 1
468 486 1
468 487 1
468 488 1
468 489 1
468 490 1
468 491 1
468 492 1
468 493 1
468 494 1
468 495 1
468 496 1
469 470 1
469 471 1
469 472 1
469 473 1
469 474 1
469 475 1
469 476 1
469 477 1
469 478 1
469 479 1
469 480 1
469 481 1
469 482 1
469 483 1
469 484 1
469 485 1
469 486 1
469 487 1
469 488 1
469 489 1
469 490 1
469 491 1
469 492 1
469 493 1
469 494 1
469 495 1
469 496 1
470 471 1
470 472 1
470 473 1
470 474 1
470 475 1
470 476 1
470 477 1
470 478 1
470 479 1
470 480 1
470 481 1
470 482 1
470 483 1
470 484 1
470 485 1
470 486 1
470 487 1
470 488 1
470 489 1
470 490 1
470 491 1
470 492 1
470 493 1
470 494 1
470 495 1
470 496 1
471 472 1
471 473 1
471 474 1
471 475 1
471 476 1
471 477 1
471 478 1
471 479 1
471 480 1
471 481 1
471 482 1
471 483 1
471 484 1
471 485 1
471 486 1
471 487 1
471 488 1
471 489 1
471 490 1
471 491 1
471 492 1
471 493 1
471 494 1
471 495 1
471 496 1
472 473 1
472 474 1
472 475 1
472 476 1
472 477 1
472 478 1
472 479 1
472 480 1
472 481 1
472 482 1
472 483 1
472 484 1
472 485 1
472 486 1
472 487 1
472 488 1
472 489 1
472 490 1
472 491 1
472 492 1
472 493 1
472 494 1
472 495 1
472 496 1
473 474 1
473 475 1
473 476 1
473 477 1
473 478 1
473 479 1
473 480 1
473 481 1
473 482 1
473 483 1
473 484 1
473 485 1
473 486 1
473 487 1
473 488 1
473 489 1
473 490 1
473 491 1
473 492 1
473 493 1
473 494 1
473 495 1
473 496 1
474 475 1
474 476 1
474 477 1
474 478 1
474 479 1
474 480 1
474 481 1
474 482 1
474 483 1
474 484 1
474 485 1
474 486 1
474 487 1
474 488 1
474 489 1
474 490 1
474 491 1
474 492 1
474 493 1
474 494 1
474 495 1
474 496 1
475 476 1
475 477 1
475 478 1
475 479 1
475 480 1
475 481 1
475 482 1
475 483 1
475 484 1
475 485 1
475 486 1
475 487 1
475 488 1
475 489 1
475 490 1
475 491 1
475 492 1
475 493 1
475 494 1
475 495 1
475 496 1
476 477 1
476 478 1
476 479 1
476 480 1
476 481 1
476 482 1
476 483 1
476 484 1
476 485 1
476 486 1
476 487 1
476 488 1
476 489 1
476 490 1
476 491 1
476 492 1
476 493 1
476 494 1
476 495 1
476 496 1
477 478 1
477 479 1
477 480 1
477 481 1
477 482 1
477 483 1
477 484 1
477 485 1
477 486 1
477 487 1
477 488 1
477 489 1
477 490 1
477 491 1
477 492 1
477 493 1
477 494 1
477 495 1
477 496 1
478 479 1
478 480 1
478 481 1
478 482 1
478 483 1
478 484 1
478 485 1
478 486 1
478 487 1
478 488 1
478 489 1
478 490 1
478 491 1
478 492 1
478 493 1
478 494 1
478 495 1
478 496 1
479 480 1
479 481 1
479 482 1
479 483 1
479 484 1
479 485 1
479 486 1
479 487 1
479 488 1
479 489 1
479 490 1
479 491 1
479 492 1
479 493 1
479 494 1
479 495 1
479 496 1
480 481 1
480 482 1
480 483 1
480 484 1
480 485 1
480 486 1
480 487 1
480 488 1
480 489 1
480 490 1
480 491 1
480 492 1
480 493 1
480 494 1
480 495 1
480 496 1
481 482 1
481 483 1
481 484 1
481 485 1
481 486 1
481 487 1
481 488 1
481 489 1
481 490 1
481 491 1
481 492 1
481 493 1
481 494 1
481 495 1
481 496 1
482 483 1
482 484 1
482 485 1
482 486 1
482 487 1
482 488 1
482 489 1
482 490 1
482 491 1
482 492 1
482 493 1
482 494 1
482 495 1
482 496 1
483 484 1
483 485 1
483 486 1
483 487 1
483 488 1
483 489 1
483 490 1
483 491 1
483 492 1
483 493 1
483 494 1
483 495 1
483 496 1
484 485 1
484 486 1
484 487 1
484 488 1
484 489 1
484 490 1
484 491 1
484 492 1
484 493 1
484 494 1
484 495 1
484 496 1
485 486 1
485 487 1
485 488 1
485 489 1
485 490 1
485 491 1
485 492 1
485 493 1
485 494 1
485 495 1
485 496 1
486 487 1
486 488 1
486 489 1
486 490 1
486 491 1
486 492 1
486 493 1
486 494 1
486 495 1
486 496 1
487 488 1
487 489 1
487 490 1
487 491 1
487 492 1
487 493 1
487 494 1
487 495 1
487 496 1
488 489 1
488 490 1
488 491 1
488 492 1
488 493 1
488 494 1
488 495 1
488 496 1
489 490 1
489 491 1
489 492 1
489 493 1
489 494 1
489 495 1
489 496 1
490 491 1
490 492 1
490 493 1
490 494 1
490 495 1
490 496 1
491 492 1
491 493 1
491 494 1
491 495 1
491 496 1
492 493 1
492 494 1
492 495 1
492 496 1
493 494 1
493 495 1
493 496 1
494 495 1
494 496 1
495 496 1


==> anc/instances/benchmark/theta/johnson8_2_4.dat <==
28 168
1 2 1
1 3 1
1 4 1
1 5 1
1 7 1
1 8 1
1 11 1
1 12 1
1 16 1
1 17 1
1 22 1
1 23 1
2 3 1
2 4 1
2 6 1
2 7 1
2 9 1
2 11 1
2 13 1
2 16 1
2 18 1
2 22 1
2 24 1
3 5 1
3 6 1
3 8 1
3 9 1
3 12 1
3 13 1
3 17 1
3 18 1
3 23 1
3 24 1
4 5 1
4 6 1
4 7 1
4 10 1
4 11 1
4 14 1
4 16 1
4 19 1
4 22 1
4 25 1
5 6 1
5 8 1
5 10 1
5 12 1
5 14 1
5 17 1
5 19 1
5 23 1
5 25 1
6 9 1
6 10 1
6 13 1
6 14 1
6 18 1
6 19 1
6 24 1
6 25 1
7 8 1
7 9 1
7 10 1
7 11 1
7 15 1
7 16 1
7 20 1
7 22 1
7 26 1
8 9 1
8 10 1
8 12 1
8 15 1
8 17 1
8 20 1
8 23 1
8 26 1
9 10 1
9 13 1
9 15 1
9 18 1
9 20 1
9 24 1
9 26 1
10 14 1
10 15 1
10 19 1
10 20 1
10 25 1
10 26 1
11 12 1
11 13 1
11 14 1
11 15 1
11 16 1
11 21 1
11 22 1
11 27 1
12 13 1
12 14 1
12 15 1
12 17 1
12 21 1
12 23 1
12 27 1
13 14 1
13 15 1
13 18 1
13 21 1
13 24 1
13 27 1
14 15 1
14 19 1
14 21 1
14 25 1
14 27 1
15 20 1
15 21 1
15 26 1
15 27 1
16 17 1
16 18 1
16 19 1
16 20 1
16 21 1
16 22 1
16 28 1
17 18 1
17 19 1
17 20 1
17 21 1
17 23 1
17 28 1
18 19 1
18 20 1
18 21 1
18 24 1
18 28 1
19 20 1
19 21 1
19 25 1
19 28 1
20 21 1
20 26 1
20 28 1
21 27 1
21 28 1
22 23 1
22 24 1
22 25 1
22 26 1
22 27 1
22 28 1
23 24 1
23 25 1
23 26 1
23 27 1
23 28 1
24 25 1
24 26 1
24 27 1
24 28 1
25 26 1
25 27 1
25 28 1
26 27 1
26 28 1
27 28 1


==> anc/instances/benchmark/theta/johnson8_4_4.dat <==
70 560
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
1 8 1
1 9 1
1 16 1
1 17 1
1 18 1
1 19 1
1 36 1
1 37 1
1 38 1
1 39 1
2 3 1
2 4 1
2 5 1
2 6 1
2 10 1
2 11 1
2 12 1
2 16 1
2 20 1
2 21 1
2 22 1
2 36 1
2 40 1
2 41 1
2 42 1
3 4 1
3 5 1
3 7 1
3 10 1
3 13 1
3 14 1
3 17 1
3 20 1
3 23 1
3 24 1
3 37 1
3 40 1
3 43 1
3 44 1
4 5 1
4 8 1
4 11 1
4 13 1
4 15 1
4 18 1
4 21 1
4 23 1
4 25 1
4 38 1
4 41 1
4 43 1
4 45 1
5 9 1
5 12 1
5 14 1
5 15 1
5 19 1
5 22 1
5 24 1
5 25 1
5 39 1
5 42 1
5 44 1
5 45 1
6 7 1
6 8 1
6 9 1
6 10 1
6 11 1
6 12 1
6 16 1
6 26 1
6 27 1
6 28 1
6 36 1
6 46 1
6 47 1
6 48 1
7 8 1
7 9 1
7 10 1
7 13 1
7 14 1
7 17 1
7 26 1
7 29 1
7 30 1
7 37 1
7 46 1
7 49 1
7 50 1
8 9 1
8 11 1
8 13 1
8 15 1
8 18 1
8 27 1
8 29 1
8 31 1
8 38 1
8 47 1
8 49 1
8 51 1
9 12 1
9 14 1
9 15 1
9 19 1
9 28 1
9 30 1
9 31 1
9 39 1
9 48 1
9 50 1
9 51 1
10 11 1
10 12 1
10 13 1
10 14 1
10 20 1
10 26 1
10 32 1
10 33 1
10 40 1
10 46 1
10 52 1
10 53 1
11 12 1
11 13 1
11 15 1
11 21 1
11 27 1
11 32 1
11 34 1
11 41 1
11 47 1
11 52 1
11 54 1
12 14 1
12 15 1
12 22 1
12 28 1
12 33 1
12 34 1
12 42 1
12 48 1
12 53 1
12 54 1
13 14 1
13 15 1
13 23 1
13 29 1
13 32 1
13 35 1
13 43 1
13 49 1
13 52 1
13 55 1
14 15 1
14 24 1
14 30 1
14 33 1
14 35 1
14 44 1
14 50 1
14 53 1
14 55 1
15 25 1
15 31 1
15 34 1
15 35 1
15 45 1
15 51 1
15 54 1
15 55 1
16 17 1
16 18 1
16 19 1
16 20 1
16 21 1
16 22 1
16 26 1
16 27 1
16 28 1
16 36 1
16 56 1
16 57 1
16 58 1
17 18 1
17 19 1
17 20 1
17 23 1
17 24 1
17 26 1
17 29 1
17 30 1
17 37 1
17 56 1
17 59 1
17 60 1
18 19 1
18 21 1
18 23 1
18 25 1
18 27 1
18 29 1
18 31 1
18 38 1
18 57 1
18 59 1
18 61 1
19 22 1
19 24 1
19 25 1
19 28 1
19 30 1
19 31 1
19 39 1
19 58 1
19 60 1
19 61 1
20 21 1
20 22 1
20 23 1
20 24 1
20 26 1
20 32 1
20 33 1
20 40 1
20 56 1
20 62 1
20 63 1
21 22 1
21 23 1
21 25 1
21 27 1
21 32 1
21 34 1
21 41 1
21 57 1
21 62 1
21 64 1
22 24 1
22 25 1
22 28 1
22 33 1
22 34 1
22 42 1
22 58 1
22 63 1
22 64 1
23 24 1
23 25 1
23 29 1
23 32 1
23 35 1
23 43 1
23 59 1
23 62 1
23 65 1
24 25 1
24 30 1
24 33 1
24 35 1
24 44 1
24 60 1
24 63 1
24 65 1
25 31 1
25 34 1
25 35 1
25 45 1
25 61 1
25 64 1
25 65 1
26 27 1
26 28 1
26 29 1
26 30 1
26 32 1
26 33 1
26 46 1
26 56 1
26 66 1
26 67 1
27 28 1
27 29 1
27 31 1
27 32 1
27 34 1
27 47 1
27 57 1
27 66 1
27 68 1
28 30 1
28 31 1
28 33 1
28 34 1
28 48 1
28 58 1
28 67 1
28 68 1
29 30 1
29 31 1
29 32 1
29 35 1
29 49 1
29 59 1
29 66 1
29 69 1
30 31 1
30 33 1
30 35 1
30 50 1
30 60 1
30 67 1
30 69 1
31 34 1
31 35 1
31 51 1
31 61 1
31 68 1
31 69 1
32 33 1
32 34 1
32 35 1
32 52 1
32 62 1
32 66 1
32 70 1
33 34 1
33 35 1
33 53 1
33 63 1
33 67 1
33 70 1
34 35 1
34 54 1
34 64 1
34 68 1
34 70 1
35 55 1
35 65 1
35 69 1
35 70 1
36 37 1
36 38 1
36 39 1
36 40 1
36 41 1
36 42 1
36 46 1
36 47 1
36 48 1
36 56 1
36 57 1
36 58 1
37 38 1
37 39 1
37 40 1
37 43 1
37 44 1
37 46 1
37 49 1
37 50 1
37 56 1
37 59 1
37 60 1
38 39 1
38 41 1
38 43 1
38 45 1
38 47 1
38 49 1
38 51 1
38 57 1
38 59 1
38 61 1
39 42 1
39 44 1
39 45 1
39 48 1
39 50 1
39 51 1
39 58 1
39 60 1
39 61 1
40 41 1
40 42 1
40 43 1
40 44 1
40 46 1
40 52 1
40 53 1
40 56 1
40 62 1
40 63 1
41 42 1
41 43 1
41 45 1
41 47 1
41 52 1
41 54 1
41 57 1
41 62 1
41 64 1
42 44 1
42 45 1
42 48 1
42 53 1
42 54 1
42 58 1
42 63 1
42 64 1
43 44 1
43 45 1
43 49 1
43 52 1
43 55 1
43 59 1
43 62 1
43 65 1
44 45 1
44 50 1
44 53 1
44 55 1
44 60 1
44 63 1
44 65 1
45 51 1
45 54 1
45 55 1
45 61 1
45 64 1
45 65 1
46 47 1
46 48 1
46 49 1
46 50 1
46 52 1
46 53 1
46 56 1
46 66 1
46 67 1
47 48 1
47 49 1
47 51 1
47 52 1
47 54 1
47 57 1
47 66 1
47 68 1
48 50 1
48 51 1
48 53 1
48 54 1
48 58 1
48 67 1
48 68 1
49 50 1
49 51 1
49 52 1
49 55 1
49 59 1
49 66 1
49 69 1
50 51 1
50 53 1
50 55 1
50 60 1
50 67 1
50 69 1
51 54 1
51 55 1
51 61 1
51 68 1
51 69 1
52 53 1
52 54 1
52 55 1
52 62 1
52 66 1
52 70 1
53 54 1
53 55 1
53 63 1
53 67 1
53 70 1
54 55 1
54 64 1
54 68 1
54 70 1
55 65 1
55 69 1
55 70 1
56 57 1
56 58 1
56 59 1
56 60 1
56 62 1
56 63 1
56 66 1
56 67 1
57 58 1
57 59 1
57 61 1
57 62 1
57 64 1
57 66 1
57 68 1
58 60 1
58 61 1
58 63 1
58 64 1
58 67 1
58 68 1
59 60 1
59 61 1
59 62 1
59 65 1
59 66 1
59 69 1
60 61 1
60 63 1
60 65 1
60 67 1
60 69 1
61 64 1
61 65 1
61 68 1
61 69 1
62 63 1
62 64 1
62 65 1
62 66 1
62 70 1
63 64 1
63 65 1
63 67 1
63 70 1
64 65 1
64 68 1
64 70 1
65 69 1
65 70 1
66 67 1
66 68 1
66 69 1
66 70 1
67 68 1
67 69 1
67 70 1
68 69 1
68 70 1
69 70 1


==> anc/instances/benchmark/theta/keller4.dat <==
171 5100
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
1 9 1
1 10 1
1 11 1
1 18 1
1 28 1
1 29 1
1 31 1
1 32 1
1 33 1
1 35 1
1 36 1
1 38 1
1 39 1
1 40 1
1 42 1
1 43 1
1 45 1
1 46 1
1 47 1
1 65 1
1 66 1
1 68 1
1 69 1
1 70 1
1 77 1
1 135 1
1 136 1
1 138 1
1 139 1
1 140 1
1 142 1
1 143 1
1 145 1
1 146 1
1 147 1
1 165 1
1 166 1
1 168 1
1 169 1
1 170 1
2 3 1
2 4 1
2 5 1
2 7 1
2 8 1
2 9 1
2 10 1
2 12 1
2 21 1
2 29 1
2 30 1
2 31 1
2 32 1
2 34 1
2 36 1
2 37 1
2 38 1
2 39 1
2 41 1
2 43 1
2 44 1
2 45 1
2 46 1
2 48 1
2 66 1
2 67 1
2 68 1
2 69 1
2 71 1
2 80 1
2 136 1
2 137 1
2 138 1
2 139 1
2 141 1
2 143 1
2 144 1
2 145 1
2 146 1
2 148 1
2 166 1
2 167 1
2 168 1
2 169 1
2 171 1
3 4 1
3 5 1
3 7 1
3 9 1
3 10 1
3 11 1
3 12 1
3 22 1
3 29 1
3 31 1
3 32 1
3 33 1
3 34 1
3 36 1
3 38 1
3 39 1
3 40 1
3 41 1
3 43 1
3 45 1
3 46 1
3 47 1
3 48 1
3 66 1
3 68 1
3 69 1
3 70 1
3 71 1
3 81 1
3 136 1
3 138 1
3 139 1
3 140 1
3 141 1
3 143 1
3 145 1
3 146 1
3 147 1
3 148 1
3 166 1
3 168 1
3 169 1
3 170 1
3 171 1
4 5 1
4 7 1
4 8 1
4 10 1
4 11 1
4 12 1
4 23 1
4 29 1
4 30 1
4 32 1
4 33 1
4 34 1
4 36 1
4 37 1
4 39 1
4 40 1
4 41 1
4 43 1
4 44 1
4 46 1
4 47 1
4 48 1
4 66 1
4 67 1
4 69 1
4 70 1
4 71 1
4 82 1
4 136 1
4 137 1
4 139 1
4 140 1
4 141 1
4 143 1
4 144 1
4 146 1
4 147 1
4 148 1
4 166 1
4 167 1
4 169 1
4 170 1
4 171 1
5 6 1
5 9 1
5 10 1
5 11 1
5 12 1
5 26 1
5 28 1
5 31 1
5 32 1
5 33 1
5 34 1
5 35 1
5 38 1
5 39 1
5 40 1
5 41 1
5 42 1
5 45 1
5 46 1
5 47 1
5 48 1
5 65 1
5 68 1
5 69 1
5 70 1
5 71 1
5 85 1
5 135 1
5 138 1
5 139 1
5 140 1
5 141 1
5 142 1
5 145 1
5 146 1
5 147 1
5 148 1
5 165 1
5 168 1
5 169 1
5 170 1
5 171 1
6 7 1
6 10 1
6 12 1
6 13 1
6 14 1
6 15 1
6 17 1
6 18 1
6 19 1
6 25 1
6 26 1
6 27 1
6 28 1
6 35 1
6 36 1
6 41 1
6 42 1
6 43 1
6 48 1
6 50 1
6 51 1
6 52 1
6 54 1
6 55 1
6 56 1
6 62 1
6 63 1
6 64 1
6 89 1
6 135 1
6 136 1
6 141 1
6 142 1
6 143 1
6 148 1
6 150 1
6 151 1
6 152 1
6 154 1
6 155 1
6 156 1
6 162 1
6 163 1
6 164 1
7 9 1
7 10 1
7 11 1
7 12 1
7 13 1
7 14 1
7 15 1
7 17 1
7 18 1
7 19 1
7 21 1
7 22 1
7 23 1
7 29 1
7 35 1
7 36 1
7 38 1
7 39 1
7 40 1
7 42 1
7 43 1
7 45 1
7 46 1
7 47 1
7 50 1
7 51 1
7 52 1
7 54 1
7 55 1
7 56 1
7 58 1
7 59 1
7 60 1
7 93 1
7 135 1
7 136 1
7 138 1
7 139 1
7 140 1
7 142 1
7 143 1
7 145 1
7 146 1
7 147 1
7 150 1
7 151 1
7 152 1
7 154 1
7 155 1
7 156 1
7 158 1
7 159 1
7 160 1
8 9 1
8 10 1
8 11 1
8 16 1
8 17 1
8 19 1
8 20 1
8 21 1
8 23 1
8 24 1
8 25 1
8 27 1
8 30 1
8 37 1
8 38 1
8 40 1
8 44 1
8 45 1
8 47 1
8 53 1
8 54 1
8 56 1
8 57 1
8 58 1
8 60 1
8 61 1
8 62 1
8 64 1
8 95 1
8 137 1
8 138 1
8 140 1
8 144 1
8 145 1
8 147 1
8 153 1
8 154 1
8 156 1
8 157 1
8 158 1
8 160 1
8 161 1
8 162 1
8 164 1
9 10 1
9 11 1
9 12 1
9 16 1
9 17 1
9 18 1
9 20 1
9 21 1
9 22 1
9 24 1
9 25 1
9 26 1
9 31 1
9 36 1
9 37 1
9 38 1
9 39 1
9 41 1
9 43 1
9 44 1
9 45 1
9 46 1
9 48 1
9 53 1
9 54 1
9 55 1
9 57 1
9 58 1
9 59 1
9 61 1
9 62 1
9 63 1
9 96 1
9 136 1
9 137 1
9 138 1
9 139 1
9 141 1
9 143 1
9 144 1
9 145 1
9 146 1
9 148 1
9 153 1
9 154 1
9 155 1
9 157 1
9 158 1
9 159 1
9 161 1
9 162 1
9 163 1
10 11 1
10 12 1
10 17 1
10 18 1
10 19 1
10 21 1
10 22 1
10 23 1
10 25 1
10 26 1
10 27 1
10 32 1
10 36 1
10 38 1
10 39 1
10 40 1
10 41 1
10 43 1
10 45 1
10 46 1
10 47 1
10 48 1
10 54 1
10 55 1
10 56 1
10 58 1
10 59 1
10 60 1
10 62 1
10 63 1
10 64 1
10 97 1
10 136 1
10 138 1
10 139 1
10 140 1
10 141 1
10 143 1
10 145 1
10 146 1
10 147 1
10 148 1
10 154 1
10 155 1
10 156 1
10 158 1
10 159 1
10 160 1
10 162 1
10 163 1
10 164 1
11 12 1
11 16 1
11 18 1
11 19 1
11 20 1
11 22 1
11 23 1
11 24 1
11 26 1
11 27 1
11 33 1
11 36 1
11 37 1
11 39 1
11 40 1
11 41 1
11 43 1
11 44 1
11 46 1
11 47 1
11 48 1
11 53 1
11 55 1
11 56 1
11 57 1
11 59 1
11 60 1
11 61 1
11 63 1
11 64 1
11 98 1
11 136 1
11 137 1
11 139 1
11 140 1
11 141 1
11 143 1
11 144 1
11 146 1
11 147 1
11 148 1
11 153 1
11 155 1
11 156 1
11 157 1
11 159 1
11 160 1
11 161 1
11 163 1
11 164 1
12 13 1
12 14 1
12 15 1
12 21 1
12 22 1
12 23 1
12 25 1
12 26 1
12 27 1
12 34 1
12 35 1
12 38 1
12 39 1
12 40 1
12 41 1
12 42 1
12 45 1
12 46 1
12 47 1
12 48 1
12 50 1
12 51 1
12 52 1
12 58 1
12 59 1
12 60 1
12 62 1
12 63 1
12 64 1
12 101 1
12 135 1
12 138 1
12 139 1
12 140 1
12 141 1
12 142 1
12 145 1
12 146 1
12 147 1
12 148 1
12 150 1
12 151 1
12 152 1
12 158 1
12 159 1
12 160 1
12 162 1
12 163 1
12 164 1
13 14 1
13 15 1
13 16 1
13 17 1
13 18 1
13 21 1
13 24 1
13 25 1
13 26 1
13 28 1
13 29 1
13 34 1
13 42 1
13 43 1
13 48 1
13 49 1
13 50 1
13 51 1
13 53 1
13 54 1
13 55 1
13 61 1
13 62 1
13 63 1
13 65 1
13 66 1
13 71 1
13 104 1
13 142 1
13 143 1
13 148 1
13 149 1
13 150 1
13 151 1
13 153 1
13 154 1
13 155 1
13 161 1
13 162 1
13 163 1
13 165 1
13 166 1
13 171 1
14 15 1
14 17 1
14 18 1
14 19 1
14 22 1
14 25 1
14 26 1
14 27 1
14 28 1
14 29 1
14 34 1
14 42 1
14 43 1
14 48 1
14 50 1
14 51 1
14 52 1
14 54 1
14 55 1
14 56 1
14 62 1
14 63 1
14 64 1
14 65 1
14 66 1
14 71 1
14 105 1
14 142 1
14 143 1
14 148 1
14 150 1
14 151 1
14 152 1
14 154 1
14 155 1
14 156 1
14 162 1
14 163 1
14 164 1
14 165 1
14 166 1
14 171 1
15 16 1
15 18 1
15 19 1
15 23 1
15 24 1
15 26 1
15 27 1
15 28 1
15 29 1
15 34 1
15 42 1
15 43 1
15 48 1
15 49 1
15 51 1
15 52 1
15 53 1
15 55 1
15 56 1
15 61 1
15 63 1
15 64 1
15 65 1
15 66 1
15 71 1
15 106 1
15 142 1
15 143 1
15 148 1
15 149 1
15 151 1
15 152 1
15 153 1
15 155 1
15 156 1
15 161 1
15 163 1
15 164 1
15 165 1
15 166 1
15 171 1
16 17 1
16 18 1
16 19 1
16 20 1
16 21 1
16 23 1
16 24 1
16 30 1
16 31 1
16 33 1
16 44 1
16 45 1
16 47 1
16 49 1
16 50 1
16 52 1
16 53 1
16 54 1
16 56 1
16 57 1
16 58 1
16 60 1
16 67 1
16 68 1
16 70 1
16 107 1
16 144 1
16 145 1
16 147 1
16 149 1
16 150 1
16 152 1
16 153 1
16 154 1
16 156 1
16 157 1
16 158 1
16 160 1
16 167 1
16 168 1
16 170 1
17 18 1
17 19 1
17 20 1
17 21 1
17 22 1
17 25 1
17 28 1
17 29 1
17 30 1
17 31 1
17 32 1
17 42 1
17 43 1
17 44 1
17 45 1
17 46 1
17 49 1
17 50 1
17 51 1
17 53 1
17 54 1
17 55 1
17 57 1
17 58 1
17 59 1
17 65 1
17 66 1
17 67 1
17 68 1
17 69 1
17 108 1
17 142 1
17 143 1
17 144 1
17 145 1
17 146 1
17 149 1
17 150 1
17 151 1
17 153 1
17 154 1
17 155 1
17 157 1
17 158 1
17 159 1
17 165 1
17 166 1
17 167 1
17 168 1
17 169 1
18 19 1
18 21 1
18 22 1
18 23 1
18 26 1
18 28 1
18 29 1
18 31 1
18 32 1
18 33 1
18 42 1
18 43 1
18 45 1
18 46 1
18 47 1
18 50 1
18 51 1
18 52 1
18 54 1
18 55 1
18 56 1
18 58 1
18 59 1
18 60 1
18 65 1
18 66 1
18 68 1
18 69 1
18 70 1
18 109 1
18 142 1
18 143 1
18 145 1
18 146 1
18 147 1
18 150 1
18 151 1
18 152 1
18 154 1
18 155 1
18 156 1
18 158 1
18 159 1
18 160 1
18 165 1
18 166 1
18 168 1
18 169 1
18 170 1
19 20 1
19 22 1
19 23 1
19 27 1
19 28 1
19 29 1
19 30 1
19 32 1
19 33 1
19 42 1
19 43 1
19 44 1
19 46 1
19 47 1
19 49 1
19 51 1
19 52 1
19 53 1
19 55 1
19 56 1
19 57 1
19 59 1
19 60 1
19 65 1
19 66 1
19 67 1
19 69 1
19 70 1
19 110 1
19 142 1
19 143 1
19 144 1
19 146 1
19 147 1
19 149 1
19 151 1
19 152 1
19 153 1
19 155 1
19 156 1
19 157 1
19 159 1
19 160 1
19 165 1
19 166 1
19 167 1
19 169 1
19 170 1
20 21 1
20 22 1
20 23 1
20 24 1
20 25 1
20 27 1
20 30 1
20 31 1
20 33 1
20 44 1
20 45 1
20 47 1
20 53 1
20 54 1
20 56 1
20 57 1
20 58 1
20 60 1
20 61 1
20 62 1
20 64 1
20 67 1
20 68 1
20 70 1
20 111 1
20 144 1
20 145 1
20 147 1
20 153 1
20 154 1
20 156 1
20 157 1
20 158 1
20 160 1
20 161 1
20 162 1
20 164 1
20 167 1
20 168 1
20 170 1
21 22 1
21 23 1
21 24 1
21 25 1
21 26 1
21 29 1
21 30 1
21 31 1
21 32 1
21 34 1
21 43 1
21 44 1
21 45 1
21 46 1
21 48 1
21 53 1
21 54 1
21 55 1
21 57 1
21 58 1
21 59 1
21 61 1
21 62 1
21 63 1
21 66 1
21 67 1
21 68 1
21 69 1
21 71 1
21 112 1
21 143 1
21 144 1
21 145 1
21 146 1
21 148 1
21 153 1
21 154 1
21 155 1
21 157 1
21 158 1
21 159 1
21 161 1
21 162 1
21 163 1
21 166 1
21 167 1
21 168 1
21 169 1
21 171 1
22 23 1
22 25 1
22 26 1
22 27 1
22 29 1
22 31 1
22 32 1
22 33 1
22 34 1
22 43 1
22 45 1
22 46 1
22 47 1
22 48 1
22 54 1
22 55 1
22 56 1
22 58 1
22 59 1
22 60 1
22 62 1
22 63 1
22 64 1
22 66 1
22 68 1
22 69 1
22 70 1
22 71 1
22 113 1
22 143 1
22 145 1
22 146 1
22 147 1
22 148 1
22 154 1
22 155 1
22 156 1
22 158 1
22 159 1
22 160 1
22 162 1
22 163 1
22 164 1
22 166 1
22 168 1
22 169 1
22 170 1
22 171 1
23 24 1
23 26 1
23 27 1
23 29 1
23 30 1
23 32 1
23 33 1
23 34 1
23 43 1
23 44 1
23 46 1
23 47 1
23 48 1
23 53 1
23 55 1
23 56 1
23 57 1
23 59 1
23 60 1
23 61 1
23 63 1
23 64 1
23 66 1
23 67 1
23 69 1
23 70 1
23 71 1
23 114 1
23 143 1
23 144 1
23 146 1
23 147 1
23 148 1
23 153 1
23 155 1
23 156 1
23 157 1
23 159 1
23 160 1
23 161 1
23 163 1
23 164 1
23 166 1
23 167 1
23 169 1
23 170 1
23 171 1
24 25 1
24 26 1
24 27 1
24 30 1
24 31 1
24 33 1
24 44 1
24 45 1
24 47 1
24 49 1
24 50 1
24 52 1
24 57 1
24 58 1
24 60 1
24 61 1
24 62 1
24 64 1
24 67 1
24 68 1
24 70 1
24 115 1
24 144 1
24 145 1
24 147 1
24 149 1
24 150 1
24 152 1
24 157 1
24 158 1
24 160 1
24 161 1
24 162 1
24 164 1
24 167 1
24 168 1
24 170 1
25 26 1
25 27 1
25 28 1
25 30 1
25 31 1
25 32 1
25 34 1
25 42 1
25 44 1
25 45 1
25 46 1
25 48 1
25 49 1
25 50 1
25 51 1
25 57 1
25 58 1
25 59 1
25 61 1
25 62 1
25 63 1
25 65 1
25 67 1
25 68 1
25 69 1
25 71 1
25 116 1
25 142 1
25 144 1
25 145 1
25 146 1
25 148 1
25 149 1
25 150 1
25 151 1
25 157 1
25 158 1
25 159 1
25 161 1
25 162 1
25 163 1
25 165 1
25 167 1
25 168 1
25 169 1
25 171 1
26 27 1
26 28 1
26 31 1
26 32 1
26 33 1
26 34 1
26 42 1
26 45 1
26 46 1
26 47 1
26 48 1
26 50 1
26 51 1
26 52 1
26 58 1
26 59 1
26 60 1
26 62 1
26 63 1
26 64 1
26 65 1
26 68 1
26 69 1
26 70 1
26 71 1
26 117 1
26 142 1
26 145 1
26 146 1
26 147 1
26 148 1
26 150 1
26 151 1
26 152 1
26 158 1
26 159 1
26 160 1
26 162 1
26 163 1
26 164 1
26 165 1
26 168 1
26 169 1
26 170 1
26 171 1
27 28 1
27 30 1
27 32 1
27 33 1
27 34 1
27 42 1
27 44 1
27 46 1
27 47 1
27 48 1
27 49 1
27 51 1
27 52 1
27 57 1
27 59 1
27 60 1
27 61 1
27 63 1
27 64 1
27 65 1
27 67 1
27 69 1
27 70 1
27 71 1
27 118 1
27 142 1
27 144 1
27 146 1
27 147 1
27 148 1
27 149 1
27 151 1
27 152 1
27 157 1
27 159 1
27 160 1
27 161 1
27 163 1
27 164 1
27 165 1
27 167 1
27 169 1
27 170 1
27 171 1
28 29 1
28 32 1
28 34 1
28 35 1
28 36 1
28 41 1
28 50 1
28 51 1
28 52 1
28 54 1
28 55 1
28 56 1
28 62 1
28 63 1
28 64 1
28 65 1
28 66 1
28 71 1
28 121 1
28 135 1
28 136 1
28 141 1
28 150 1
28 151 1
28 152 1
28 154 1
28 155 1
28 156 1
28 162 1
28 163 1
28 164 1
28 165 1
28 166 1
28 171 1
29 31 1
29 32 1
29 33 1
29 34 1
29 35 1
29 36 1
29 38 1
29 39 1
29 40 1
29 50 1
29 51 1
29 52 1
29 54 1
29 55 1
29 56 1
29 58 1
29 59 1
29 60 1
29 65 1
29 66 1
29 68 1
29 69 1
29 70 1
29 125 1
29 135 1
29 136 1
29 138 1
29 139 1
29 140 1
29 150 1
29 151 1
29 152 1
29 154 1
29 155 1
29 156 1
29 158 1
29 159 1
29 160 1
29 165 1
29 166 1
29 168 1
29 169 1
29 170 1
30 31 1
30 32 1
30 33 1
30 37 1
30 38 1
30 40 1
30 53 1
30 54 1
30 56 1
30 57 1
30 58 1
30 60 1
30 61 1
30 62 1
30 64 1
30 67 1
30 68 1
30 70 1
30 127 1
30 137 1
30 138 1
30 140 1
30 153 1
30 154 1
30 156 1
30 157 1
30 158 1
30 160 1
30 161 1
30 162 1
30 164 1
30 167 1
30 168 1
30 170 1
31 32 1
31 33 1
31 34 1
31 36 1
31 37 1
31 38 1
31 39 1
31 41 1
31 53 1
31 54 1
31 55 1
31 57 1
31 58 1
31 59 1
31 61 1
31 62 1
31 63 1
31 66 1
31 67 1
31 68 1
31 69 1
31 71 1
31 128 1
31 136 1
31 137 1
31 138 1
31 139 1
31 141 1
31 153 1
31 154 1
31 155 1
31 157 1
31 158 1
31 159 1
31 161 1
31 162 1
31 163 1
31 166 1
31 167 1
31 168 1
31 169 1
31 171 1
32 33 1
32 34 1
32 36 1
32 38 1
32 39 1
32 40 1
32 41 1
32 54 1
32 55 1
32 56 1
32 58 1
32 59 1
32 60 1
32 62 1
32 63 1
32 64 1
32 66 1
32 68 1
32 69 1
32 70 1
32 71 1
32 129 1
32 136 1
32 138 1
32 139 1
32 140 1
32 141 1
32 154 1
32 155 1
32 156 1
32 158 1
32 159 1
32 160 1
32 162 1
32 163 1
32 164 1
32 166 1
32 168 1
32 169 1
32 170 1
32 171 1
33 34 1
33 36 1
33 37 1
33 39 1
33 40 1
33 41 1
33 53 1
33 55 1
33 56 1
33 57 1
33 59 1
33 60 1
33 61 1
33 63 1
33 64 1
33 66 1
33 67 1
33 69 1
33 70 1
33 71 1
33 130 1
33 136 1
33 137 1
33 139 1
33 140 1
33 141 1
33 153 1
33 155 1
33 156 1
33 157 1
33 159 1
33 160 1
33 161 1
33 163 1
33 164 1
33 166 1
33 167 1
33 169 1
33 170 1
33 171 1
34 35 1
34 38 1
34 39 1
34 40 1
34 41 1
34 50 1
34 51 1
34 52 1
34 58 1
34 59 1
34 60 1
34 62 1
34 63 1
34 64 1
34 65 1
34 68 1
34 69 1
34 70 1
34 71 1
34 133 1
34 135 1
34 138 1
34 139 1
34 140 1
34 141 1
34 150 1
34 151 1
34 152 1
34 158 1
34 159 1
34 160 1
34 162 1
34 163 1
34 164 1
34 165 1
34 168 1
34 169 1
34 170 1
34 171 1
35 36 1
35 39 1
35 41 1
35 42 1
35 43 1
35 48 1
35 51 1
35 65 1
35 66 1
35 71 1
35 72 1
35 73 1
35 74 1
35 76 1
35 77 1
35 78 1
35 84 1
35 85 1
35 86 1
35 88 1
35 89 1
35 90 1
35 92 1
35 93 1
35 94 1
35 100 1
35 101 1
35 102 1
35 120 1
35 121 1
35 122 1
35 124 1
35 125 1
35 126 1
35 132 1
35 133 1
35 134 1
35 135 1
36 38 1
36 39 1
36 40 1
36 41 1
36 42 1
36 43 1
36 45 1
36 46 1
36 47 1
36 55 1
36 65 1
36 66 1
36 68 1
36 69 1
36 70 1
36 72 1
36 73 1
36 74 1
36 76 1
36 77 1
36 78 1
36 80 1
36 81 1
36 82 1
36 88 1
36 89 1
36 90 1
36 92 1
36 93 1
36 94 1
36 96 1
36 97 1
36 98 1
36 120 1
36 121 1
36 122 1
36 124 1
36 125 1
36 126 1
36 128 1
36 129 1
36 130 1
36 136 1
37 38 1
37 39 1
37 40 1
37 44 1
37 45 1
37 47 1
37 57 1
37 67 1
37 68 1
37 70 1
37 75 1
37 76 1
37 78 1
37 79 1
37 80 1
37 82 1
37 83 1
37 84 1
37 86 1
37 91 1
37 92 1
37 94 1
37 95 1
37 96 1
37 98 1
37 99 1
37 100 1
37 102 1
37 123 1
37 124 1
37 126 1
37 127 1
37 128 1
37 130 1
37 131 1
37 132 1
37 134 1
37 137 1
38 39 1
38 40 1
38 41 1
38 43 1
38 44 1
38 45 1
38 46 1
38 48 1
38 58 1
38 66 1
38 67 1
38 68 1
38 69 1
38 71 1
38 75 1
38 76 1
38 77 1
38 79 1
38 80 1
38 81 1
38 83 1
38 84 1
38 85 1
38 91 1
38 92 1
38 93 1
38 95 1
38 96 1
38 97 1
38 99 1
38 100 1
38 101 1
38 123 1
38 124 1
38 125 1
38 127 1
38 128 1
38 129 1
38 131 1
38 132 1
38 133 1
38 138 1
39 40 1
39 41 1
39 43 1
39 45 1
39 46 1
39 47 1
39 48 1
39 59 1
39 66 1
39 68 1
39 69 1
39 70 1
39 71 1
39 76 1
39 77 1
39 78 1
39 80 1
39 81 1
39 82 1
39 84 1
39 85 1
39 86 1
39 92 1
39 93 1
39 94 1
39 96 1
39 97 1
39 98 1
39 100 1
39 101 1
39 102 1
39 124 1
39 125 1
39 126 1
39 128 1
39 129 1
39 130 1
39 132 1
39 133 1
39 134 1
39 139 1
40 41 1
40 43 1
40 44 1
40 46 1
40 47 1
40 48 1
40 60 1
40 66 1
40 67 1
40 69 1
40 70 1
40 71 1
40 75 1
40 77 1
40 78 1
40 79 1
40 81 1
40 82 1
40 83 1
40 85 1
40 86 1
40 91 1
40 93 1
40 94 1
40 95 1
40 97 1
40 98 1
40 99 1
40 101 1
40 102 1
40 123 1
40 125 1
40 126 1
40 127 1
40 129 1
40 130 1
40 131 1
40 133 1
40 134 1
40 140 1
41 42 1
41 45 1
41 46 1
41 47 1
41 48 1
41 63 1
41 65 1
41 68 1
41 69 1
41 70 1
41 71 1
41 72 1
41 73 1
41 74 1
41 80 1
41 81 1
41 82 1
41 84 1
41 85 1
41 86 1
41 88 1
41 89 1
41 90 1
41 96 1
41 97 1
41 98 1
41 100 1
41 101 1
41 102 1
41 120 1
41 121 1
41 122 1
41 128 1
41 129 1
41 130 1
41 132 1
41 133 1
41 134 1
41 141 1
42 43 1
42 46 1
42 48 1
42 50 1
42 51 1
42 52 1
42 54 1
42 55 1
42 56 1
42 62 1
42 63 1
42 64 1
42 65 1
42 72 1
42 73 1
42 74 1
42 76 1
42 77 1
42 78 1
42 84 1
42 85 1
42 86 1
42 88 1
42 89 1
42 90 1
42 92 1
42 93 1
42 94 1
42 100 1
42 101 1
42 102 1
42 104 1
42 105 1
42 106 1
42 108 1
42 109 1
42 110 1
42 116 1
42 117 1
42 118 1
42 142 1
43 45 1
43 46 1
43 47 1
43 48 1
43 50 1
43 51 1
43 52 1
43 54 1
43 55 1
43 56 1
43 58 1
43 59 1
43 60 1
43 66 1
43 72 1
43 73 1
43 74 1
43 76 1
43 77 1
43 78 1
43 80 1
43 81 1
43 82 1
43 88 1
43 89 1
43 90 1
43 92 1
43 93 1
43 94 1
43 96 1
43 97 1
43 98 1
43 104 1
43 105 1
43 106 1
43 108 1
43 109 1
43 110 1
43 112 1
43 113 1
43 114 1
43 143 1
44 45 1
44 46 1
44 47 1
44 53 1
44 54 1
44 56 1
44 57 1
44 58 1
44 60 1
44 61 1
44 62 1
44 64 1
44 67 1
44 75 1
44 76 1
44 78 1
44 79 1
44 80 1
44 82 1
44 83 1
44 84 1
44 86 1
44 91 1
44 92 1
44 94 1
44 95 1
44 96 1
44 98 1
44 99 1
44 100 1
44 102 1
44 107 1
44 108 1
44 110 1
44 111 1
44 112 1
44 114 1
44 115 1
44 116 1
44 118 1
44 144 1
45 46 1
45 47 1
45 48 1
45 53 1
45 54 1
45 55 1
45 57 1
45 58 1
45 59 1
45 61 1
45 62 1
45 63 1
45 68 1
45 75 1
45 76 1
45 77 1
45 79 1
45 80 1
45 81 1
45 83 1
45 84 1
45 85 1
45 91 1
45 92 1
45 93 1
45 95 1
45 96 1
45 97 1
45 99 1
45 100 1
45 101 1
45 107 1
45 108 1
45 109 1
45 111 1
45 112 1
45 113 1
45 115 1
45 116 1
45 117 1
45 145 1
46 47 1
46 48 1
46 54 1
46 55 1
46 56 1
46 58 1
46 59 1
46 60 1
46 62 1
46 63 1
46 64 1
46 69 1
46 76 1
46 77 1
46 78 1
46 80 1
46 81 1
46 82 1
46 84 1
46 85 1
46 86 1
46 92 1
46 93 1
46 94 1
46 96 1
46 97 1
46 98 1
46 100 1
46 101 1
46 102 1
46 108 1
46 109 1
46 110 1
46 112 1
46 113 1
46 114 1
46 116 1
46 117 1
46 118 1
46 146 1
47 48 1
47 53 1
47 55 1
47 56 1
47 57 1
47 59 1
47 60 1
47 61 1
47 63 1
47 64 1
47 70 1
47 75 1
47 77 1
47 78 1
47 79 1
47 81 1
47 82 1
47 83 1
47 85 1
47 86 1
47 91 1
47 93 1
47 94 1
47 95 1
47 97 1
47 98 1
47 99 1
47 101 1
47 102 1
47 107 1
47 109 1
47 110 1
47 111 1
47 113 1
47 114 1
47 115 1
47 117 1
47 118 1
47 147 1
48 50 1
48 51 1
48 52 1
48 58 1
48 59 1
48 60 1
48 62 1
48 63 1
48 64 1
48 71 1
48 72 1
48 73 1
48 74 1
48 80 1
48 81 1
48 82 1
48 84 1
48 85 1
48 86 1
48 88 1
48 89 1
48 90 1
48 96 1
48 97 1
48 98 1
48 100 1
48 101 1
48 102 1
48 104 1
48 105 1
48 106 1
48 112 1
48 113 1
48 114 1
48 116 1
48 117 1
48 118 1
48 148 1
49 50 1
49 51 1
49 52 1
49 53 1
49 54 1
49 56 1
49 57 1
49 61 1
49 62 1
49 64 1
49 87 1
49 88 1
49 90 1
49 91 1
49 92 1
49 94 1
49 99 1
49 100 1
49 102 1
49 103 1
49 104 1
49 106 1
49 107 1
49 108 1
49 110 1
49 115 1
49 116 1
49 118 1
49 119 1
49 120 1
49 122 1
49 123 1
49 124 1
49 126 1
49 131 1
49 132 1
49 134 1
49 149 1
50 51 1
50 52 1
50 53 1
50 54 1
50 55 1
50 58 1
50 61 1
50 62 1
50 63 1
50 65 1
50 66 1
50 71 1
50 87 1
50 88 1
50 89 1
50 91 1
50 92 1
50 93 1
50 99 1
50 100 1
50 101 1
50 103 1
50 104 1
50 105 1
50 107 1
50 108 1
50 109 1
50 115 1
50 116 1
50 117 1
50 119 1
50 120 1
50 121 1
50 123 1
50 124 1
50 125 1
50 131 1
50 132 1
50 133 1
50 150 1
51 52 1
51 54 1
51 55 1
51 56 1
51 59 1
51 62 1
51 63 1
51 64 1
51 65 1
51 66 1
51 71 1
51 88 1
51 89 1
51 90 1
51 92 1
51 93 1
51 94 1
51 100 1
51 101 1
51 102 1
51 104 1
51 105 1
51 106 1
51 108 1
51 109 1
51 110 1
51 116 1
51 117 1
51 118 1
51 120 1
51 121 1
51 122 1
51 124 1
51 125 1
51 126 1
51 132 1
51 133 1
51 134 1
51 151 1
52 53 1
52 55 1
52 56 1
52 60 1
52 61 1
52 63 1
52 64 1
52 65 1
52 66 1
52 71 1
52 87 1
52 89 1
52 90 1
52 91 1
52 93 1
52 94 1
52 99 1
52 101 1
52 102 1
52 103 1
52 105 1
52 106 1
52 107 1
52 109 1
52 110 1
52 115 1
52 117 1
52 118 1
52 119 1
52 121 1
52 122 1
52 123 1
52 125 1
52 126 1
52 131 1
52 133 1
52 134 1
52 152 1
53 54 1
53 55 1
53 56 1
53 57 1
53 58 1
53 60 1
53 61 1
53 67 1
53 68 1
53 70 1
53 87 1
53 88 1
53 90 1
53 91 1
53 92 1
53 94 1
53 95 1
53 96 1
53 98 1
53 103 1
53 104 1
53 106 1
53 107 1
53 108 1
53 110 1
53 111 1
53 112 1
53 114 1
53 119 1
53 120 1
53 122 1
53 123 1
53 124 1
53 126 1
53 127 1
53 128 1
53 130 1
53 153 1
54 55 1
54 56 1
54 57 1
54 58 1
54 59 1
54 62 1
54 65 1
54 66 1
54 67 1
54 68 1
54 69 1
54 87 1
54 88 1
54 89 1
54 91 1
54 92 1
54 93 1
54 95 1
54 96 1
54 97 1
54 103 1
54 104 1
54 105 1
54 107 1
54 108 1
54 109 1
54 111 1
54 112 1
54 113 1
54 119 1
54 120 1
54 121 1
54 123 1
54 124 1
54 125 1
54 127 1
54 128 1
54 129 1
54 154 1
55 56 1
55 58 1
55 59 1
55 60 1
55 63 1
55 65 1
55 66 1
55 68 1
55 69 1
55 70 1
55 88 1
55 89 1
55 90 1
55 92 1
55 93 1
55 94 1
55 96 1
55 97 1
55 98 1
55 104 1
55 105 1
55 106 1
55 108 1
55 109 1
55 110 1
55 112 1
55 113 1
55 114 1
55 120 1
55 121 1
55 122 1
55 124 1
55 125 1
55 126 1
55 128 1
55 129 1
55 130 1
55 155 1
56 57 1
56 59 1
56 60 1
56 64 1
56 65 1
56 66 1
56 67 1
56 69 1
56 70 1
56 87 1
56 89 1
56 90 1
56 91 1
56 93 1
56 94 1
56 95 1
56 97 1
56 98 1
56 103 1
56 105 1
56 106 1
56 107 1
56 109 1
56 110 1
56 111 1
56 113 1
56 114 1
56 119 1
56 121 1
56 122 1
56 123 1
56 125 1
56 126 1
56 127 1
56 129 1
56 130 1
56 156 1
57 58 1
57 59 1
57 60 1
57 61 1
57 62 1
57 64 1
57 67 1
57 68 1
57 70 1
57 91 1
57 92 1
57 94 1
57 95 1
57 96 1
57 98 1
57 99 1
57 100 1
57 102 1
57 107 1
57 108 1
57 110 1
57 111 1
57 112 1
57 114 1
57 115 1
57 116 1
57 118 1
57 123 1
57 124 1
57 126 1
57 127 1
57 128 1
57 130 1
57 131 1
57 132 1
57 134 1
57 157 1
58 59 1
58 60 1
58 61 1
58 62 1
58 63 1
58 66 1
58 67 1
58 68 1
58 69 1
58 71 1
58 91 1
58 92 1
58 93 1
58 95 1
58 96 1
58 97 1
58 99 1
58 100 1
58 101 1
58 107 1
58 108 1
58 109 1
58 111 1
58 112 1
58 113 1
58 115 1
58 116 1
58 117 1
58 123 1
58 124 1
58 125 1
58 127 1
58 128 1
58 129 1
58 131 1
58 132 1
58 133 1
58 158 1
59 60 1
59 62 1
59 63 1
59 64 1
59 66 1
59 68 1
59 69 1
59 70 1
59 71 1
59 92 1
59 93 1
59 94 1
59 96 1
59 97 1
59 98 1
59 100 1
59 101 1
59 102 1
59 108 1
59 109 1
59 110 1
59 112 1
59 113 1
59 114 1
59 116 1
59 117 1
59 118 1
59 124 1
59 125 1
59 126 1
59 128 1
59 129 1
59 130 1
59 132 1
59 133 1
59 134 1
59 159 1
60 61 1
60 63 1
60 64 1
60 66 1
60 67 1
60 69 1
60 70 1
60 71 1
60 91 1
60 93 1
60 94 1
60 95 1
60 97 1
60 98 1
60 99 1
60 101 1
60 102 1
60 107 1
60 109 1
60 110 1
60 111 1
60 113 1
60 114 1
60 115 1
60 117 1
60 118 1
60 123 1
60 125 1
60 126 1
60 127 1
60 129 1
60 130 1
60 131 1
60 133 1
60 134 1
60 160 1
61 62 1
61 63 1
61 64 1
61 67 1
61 68 1
61 70 1
61 87 1
61 88 1
61 90 1
61 95 1
61 96 1
61 98 1
61 99 1
61 100 1
61 102 1
61 103 1
61 104 1
61 106 1
61 111 1
61 112 1
61 114 1
61 115 1
61 116 1
61 118 1
61 119 1
61 120 1
61 122 1
61 127 1
61 128 1
61 130 1
61 131 1
61 132 1
61 134 1
61 161 1
62 63 1
62 64 1
62 65 1
62 67 1
62 68 1
62 69 1
62 71 1
62 87 1
62 88 1
62 89 1
62 95 1
62 96 1
62 97 1
62 99 1
62 100 1
62 101 1
62 103 1
62 104 1
62 105 1
62 111 1
62 112 1
62 113 1
62 115 1
62 116 1
62 117 1
62 119 1
62 120 1
62 121 1
62 127 1
62 128 1
62 129 1
62 131 1
62 132 1
62 133 1
62 162 1
63 64 1
63 65 1
63 68 1
63 69 1
63 70 1
63 71 1
63 88 1
63 89 1
63 90 1
63 96 1
63 97 1
63 98 1
63 100 1
63 101 1
63 102 1
63 104 1
63 105 1
63 106 1
63 112 1
63 113 1
63 114 1
63 116 1
63 117 1
63 118 1
63 120 1
63 121 1
63 122 1
63 128 1
63 129 1
63 130 1
63 132 1
63 133 1
63 134 1
63 163 1
64 65 1
64 67 1
64 69 1
64 70 1
64 71 1
64 87 1
64 89 1
64 90 1
64 95 1
64 97 1
64 98 1
64 99 1
64 101 1
64 102 1
64 103 1
64 105 1
64 106 1
64 111 1
64 113 1
64 114 1
64 115 1
64 117 1
64 118 1
64 119 1
64 121 1
64 122 1
64 127 1
64 129 1
64 130 1
64 131 1
64 133 1
64 134 1
64 164 1
65 66 1
65 69 1
65 71 1
65 72 1
65 73 1
65 74 1
65 76 1
65 77 1
65 78 1
65 84 1
65 85 1
65 86 1
65 104 1
65 105 1
65 106 1
65 108 1
65 109 1
65 110 1
65 116 1
65 117 1
65 118 1
65 120 1
65 121 1
65 122 1
65 124 1
65 125 1
65 126 1
65 132 1
65 133 1
65 134 1
65 165 1
66 68 1
66 69 1
66 70 1
66 71 1
66 72 1
66 73 1
66 74 1
66 76 1
66 77 1
66 78 1
66 80 1
66 81 1
66 82 1
66 104 1
66 105 1
66 106 1
66 108 1
66 109 1
66 110 1
66 112 1
66 113 1
66 114 1
66 120 1
66 121 1
66 122 1
66 124 1
66 125 1
66 126 1
66 128 1
66 129 1
66 130 1
66 166 1
67 68 1
67 69 1
67 70 1
67 75 1
67 76 1
67 78 1
67 79 1
67 80 1
67 82 1
67 83 1
67 84 1
67 86 1
67 107 1
67 108 1
67 110 1
67 111 1
67 112 1
67 114 1
67 115 1
67 116 1
67 118 1
67 123 1
67 124 1
67 126 1
67 127 1
67 128 1
67 130 1
67 131 1
67 132 1
67 134 1
67 167 1
68 69 1
68 70 1
68 71 1
68 75 1
68 76 1
68 77 1
68 79 1
68 80 1
68 81 1
68 83 1
68 84 1
68 85 1
68 107 1
68 108 1
68 109 1
68 111 1
68 112 1
68 113 1
68 115 1
68 116 1
68 117 1
68 123 1
68 124 1
68 125 1
68 127 1
68 128 1
68 129 1
68 131 1
68 132 1
68 133 1
68 168 1
69 70 1
69 71 1
69 76 1
69 77 1
69 78 1
69 80 1
69 81 1
69 82 1
69 84 1
69 85 1
69 86 1
69 108 1
69 109 1
69 110 1
69 112 1
69 113 1
69 114 1
69 116 1
69 117 1
69 118 1
69 124 1
69 125 1
69 126 1
69 128 1
69 129 1
69 130 1
69 132 1
69 133 1
69 134 1
69 169 1
70 71 1
70 75 1
70 77 1
70 78 1
70 79 1
70 81 1
70 82 1
70 83 1
70 85 1
70 86 1
70 107 1
70 109 1
70 110 1
70 111 1
70 113 1
70 114 1
70 115 1
70 117 1
70 118 1
70 123 1
70 125 1
70 126 1
70 127 1
70 129 1
70 130 1
70 131 1
70 133 1
70 134 1
70 170 1
71 72 1
71 73 1
71 74 1
71 80 1
71 81 1
71 82 1
71 84 1
71 85 1
71 86 1
71 104 1
71 105 1
71 106 1
71 112 1
71 113 1
71 114 1
71 116 1
71 117 1
71 118 1
71 120 1
71 121 1
71 122 1
71 128 1
71 129 1
71 130 1
71 132 1
71 133 1
71 134 1
71 171 1
72 73 1
72 74 1
72 75 1
72 76 1
72 77 1
72 80 1
72 83 1
72 84 1
72 85 1
72 87 1
72 88 1
72 89 1
72 91 1
72 92 1
72 93 1
72 99 1
72 100 1
72 101 1
72 104 1
72 119 1
72 120 1
72 121 1
72 123 1
72 124 1
72 125 1
72 131 1
72 132 1
72 133 1
72 135 1
72 136 1
72 141 1
72 142 1
72 143 1
72 148 1
72 165 1
72 166 1
72 171 1
73 74 1
73 76 1
73 77 1
73 78 1
73 81 1
73 84 1
73 85 1
73 86 1
73 88 1
73 89 1
73 90 1
73 92 1
73 93 1
73 94 1
73 100 1
73 101 1
73 102 1
73 105 1
73 120 1
73 121 1
73 122 1
73 124 1
73 125 1
73 126 1
73 132 1
73 133 1
73 134 1
73 135 1
73 136 1
73 141 1
73 142 1
73 143 1
73 148 1
73 165 1
73 166 1
73 171 1
74 75 1
74 77 1
74 78 1
74 82 1
74 83 1
74 85 1
74 86 1
74 87 1
74 89 1
74 90 1
74 91 1
74 93 1
74 94 1
74 99 1
74 101 1
74 102 1
74 106 1
74 119 1
74 121 1
74 122 1
74 123 1
74 125 1
74 126 1
74 131 1
74 133 1
74 134 1
74 135 1
74 136 1
74 141 1
74 142 1
74 143 1
74 148 1
74 165 1
74 166 1
74 171 1
75 76 1
75 77 1
75 78 1
75 79 1
75 80 1
75 82 1
75 83 1
75 87 1
75 88 1
75 90 1
75 91 1
75 92 1
75 94 1
75 95 1
75 96 1
75 98 1
75 107 1
75 119 1
75 120 1
75 122 1
75 123 1
75 124 1
75 126 1
75 127 1
75 128 1
75 130 1
75 137 1
75 138 1
75 140 1
75 144 1
75 145 1
75 147 1
75 167 1
75 168 1
75 170 1
76 77 1
76 78 1
76 79 1
76 80 1
76 81 1
76 84 1
76 87 1
76 88 1
76 89 1
76 91 1
76 92 1
76 93 1
76 95 1
76 96 1
76 97 1
76 108 1
76 119 1
76 120 1
76 121 1
76 123 1
76 124 1
76 125 1
76 127 1
76 128 1
76 129 1
76 135 1
76 136 1
76 137 1
76 138 1
76 139 1
76 142 1
76 143 1
76 144 1
76 145 1
76 146 1
76 165 1
76 166 1
76 167 1
76 168 1
76 169 1
77 78 1
77 80 1
77 81 1
77 82 1
77 85 1
77 88 1
77 89 1
77 90 1
77 92 1
77 93 1
77 94 1
77 96 1
77 97 1
77 98 1
77 109 1
77 120 1
77 121 1
77 122 1
77 124 1
77 125 1
77 126 1
77 128 1
77 129 1
77 130 1
77 135 1
77 136 1
77 138 1
77 139 1
77 140 1
77 142 1
77 143 1
77 145 1
77 146 1
77 147 1
77 165 1
77 166 1
77 168 1
77 169 1
77 170 1
78 79 1
78 81 1
78 82 1
78 86 1
78 87 1
78 89 1
78 90 1
78 91 1
78 93 1
78 94 1
78 95 1
78 97 1
78 98 1
78 110 1
78 119 1
78 121 1
78 122 1
78 123 1
78 125 1
78 126 1
78 127 1
78 129 1
78 130 1
78 135 1
78 136 1
78 137 1
78 139 1
78 140 1
78 142 1
78 143 1
78 144 1
78 146 1
78 147 1
78 165 1
78 166 1
78 167 1
78 169 1
78 170 1
79 80 1
79 81 1
79 82 1
79 83 1
79 84 1
79 86 1
79 91 1
79 92 1
79 94 1
79 95 1
79 96 1
79 98 1
79 99 1
79 100 1
79 102 1
79 111 1
79 123 1
79 124 1
79 126 1
79 127 1
79 128 1
79 130 1
79 131 1
79 132 1
79 134 1
79 137 1
79 138 1
79 140 1
79 144 1
79 145 1
79 147 1
79 167 1
79 168 1
79 170 1
80 81 1
80 82 1
80 83 1
80 84 1
80 85 1
80 91 1
80 92 1
80 93 1
80 95 1
80 96 1
80 97 1
80 99 1
80 100 1
80 101 1
80 112 1
80 123 1
80 124 1
80 125 1
80 127 1
80 128 1
80 129 1
80 131 1
80 132 1
80 133 1
80 136 1
80 137 1
80 138 1
80 139 1
80 141 1
80 143 1
80 144 1
80 145 1
80 146 1
80 148 1
80 166 1
80 167 1
80 168 1
80 169 1
80 171 1
81 82 1
81 84 1
81 85 1
81 86 1
81 92 1
81 93 1
81 94 1
81 96 1
81 97 1
81 98 1
81 100 1
81 101 1
81 102 1
81 113 1
81 124 1
81 125 1
81 126 1
81 128 1
81 129 1
81 130 1
81 132 1
81 133 1
81 134 1
81 136 1
81 138 1
81 139 1
81 140 1
81 141 1
81 143 1
81 145 1
81 146 1
81 147 1
81 148 1
81 166 1
81 168 1
81 169 1
81 170 1
81 171 1
82 83 1
82 85 1
82 86 1
82 91 1
82 93 1
82 94 1
82 95 1
82 97 1
82 98 1
82 99 1
82 101 1
82 102 1
82 114 1
82 123 1
82 125 1
82 126 1
82 127 1
82 129 1
82 130 1
82 131 1
82 133 1
82 134 1
82 136 1
82 137 1
82 139 1
82 140 1
82 141 1
82 143 1
82 144 1
82 146 1
82 147 1
82 148 1
82 166 1
82 167 1
82 169 1
82 170 1
82 171 1
83 84 1
83 85 1
83 86 1
83 87 1
83 88 1
83 90 1
83 95 1
83 96 1
83 98 1
83 99 1
83 100 1
83 102 1
83 115 1
83 119 1
83 120 1
83 122 1
83 127 1
83 128 1
83 130 1
83 131 1
83 132 1
83 134 1
83 137 1
83 138 1
83 140 1
83 144 1
83 145 1
83 147 1
83 167 1
83 168 1
83 170 1
84 85 1
84 86 1
84 87 1
84 88 1
84 89 1
84 95 1
84 96 1
84 97 1
84 99 1
84 100 1
84 101 1
84 116 1
84 119 1
84 120 1
84 121 1
84 127 1
84 128 1
84 129 1
84 131 1
84 132 1
84 133 1
84 135 1
84 137 1
84 138 1
84 139 1
84 141 1
84 142 1
84 144 1
84 145 1
84 146 1
84 148 1
84 165 1
84 167 1
84 168 1
84 169 1
84 171 1
85 86 1
85 88 1
85 89 1
85 90 1
85 96 1
85 97 1
85 98 1
85 100 1
85 101 1
85 102 1
85 117 1
85 120 1
85 121 1
85 122 1
85 128 1
85 129 1
85 130 1
85 132 1
85 133 1
85 134 1
85 135 1
85 138 1
85 139 1
85 140 1
85 141 1
85 142 1
85 145 1
85 146 1
85 147 1
85 148 1
85 165 1
85 168 1
85 169 1
85 170 1
85 171 1
86 87 1
86 89 1
86 90 1
86 95 1
86 97 1
86 98 1
86 99 1
86 101 1
86 102 1
86 118 1
86 119 1
86 121 1
86 122 1
86 127 1
86 129 1
86 130 1
86 131 1
86 133 1
86 134 1
86 135 1
86 137 1
86 139 1
86 140 1
86 141 1
86 142 1
86 144 1
86 146 1
86 147 1
86 148 1
86 165 1
86 167 1
86 169 1
86 170 1
86 171 1
87 88 1
87 89 1
87 90 1
87 91 1
87 92 1
87 94 1
87 95 1
87 99 1
87 100 1
87 102 1
87 103 1
87 104 1
87 106 1
87 107 1
87 108 1
87 110 1
87 115 1
87 116 1
87 118 1
87 119 1
87 149 1
87 150 1
87 152 1
87 153 1
87 154 1
87 156 1
87 161 1
87 162 1
87 164 1
88 89 1
88 90 1
88 91 1
88 92 1
88 93 1
88 96 1
88 99 1
88 100 1
88 101 1
88 103 1
88 104 1
88 105 1
88 107 1
88 108 1
88 109 1
88 115 1
88 116 1
88 117 1
88 120 1
88 135 1
88 136 1
88 141 1
88 142 1
88 143 1
88 148 1
88 149 1
88 150 1
88 151 1
88 153 1
88 154 1
88 155 1
88 161 1
88 162 1
88 163 1
89 90 1
89 92 1
89 93 1
89 94 1
89 97 1
89 100 1
89 101 1
89 102 1
89 104 1
89 105 1
89 106 1
89 108 1
89 109 1
89 110 1
89 116 1
89 117 1
89 118 1
89 121 1
89 135 1
89 136 1
89 141 1
89 142 1
89 143 1
89 148 1
89 150 1
89 151 1
89 152 1
89 154 1
89 155 1
89 156 1
89 162 1
89 163 1
89 164 1
90 91 1
90 93 1
90 94 1
90 98 1
90 99 1
90 101 1
90 102 1
90 103 1
90 105 1
90 106 1
90 107 1
90 109 1
90 110 1
90 115 1
90 117 1
90 118 1
90 122 1
90 135 1
90 136 1
90 141 1
90 142 1
90 143 1
90 148 1
90 149 1
90 151 1
90 152 1
90 153 1
90 155 1
90 156 1
90 161 1
90 163 1
90 164 1
91 92 1
91 93 1
91 94 1
91 95 1
91 96 1
91 98 1
91 99 1
91 103 1
91 104 1
91 106 1
91 107 1
91 108 1
91 110 1
91 111 1
91 112 1
91 114 1
91 123 1
91 137 1
91 138 1
91 140 1
91 144 1
91 145 1
91 147 1
91 149 1
91 150 1
91 152 1
91 153 1
91 154 1
91 156 1
91 157 1
91 158 1
91 160 1
92 93 1
92 94 1
92 95 1
92 96 1
92 97 1
92 100 1
92 103 1
92 104 1
92 105 1
92 107 1
92 108 1
92 109 1
92 111 1
92 112 1
92 113 1
92 124 1
92 135 1
92 136 1
92 137 1
92 138 1
92 139 1
92 142 1
92 143 1
92 144 1
92 145 1
92 146 1
92 149 1
92 150 1
92 151 1
92 153 1
92 154 1
92 155 1
92 157 1
92 158 1
92 159 1
93 94 1
93 96 1
93 97 1
93 98 1
93 101 1
93 104 1
93 105 1
93 106 1
93 108 1
93 109 1
93 110 1
93 112 1
93 113 1
93 114 1
93 125 1
93 135 1
93 136 1
93 138 1
93 139 1
93 140 1
93 142 1
93 143 1
93 145 1
93 146 1
93 147 1
93 150 1
93 151 1
93 152 1
93 154 1
93 155 1
93 156 1
93 158 1
93 159 1
93 160 1
94 95 1
94 97 1
94 98 1
94 102 1
94 103 1
94 105 1
94 106 1
94 107 1
94 109 1
94 110 1
94 111 1
94 113 1
94 114 1
94 126 1
94 135 1
94 136 1
94 137 1
94 139 1
94 140 1
94 142 1
94 143 1
94 144 1
94 146 1
94 147 1
94 149 1
94 151 1
94 152 1
94 153 1
94 155 1
94 156 1
94 157 1
94 159 1
94 160 1
95 96 1
95 97 1
95 98 1
95 99 1
95 100 1
95 102 1
95 107 1
95 108 1
95 110 1
95 111 1
95 112 1
95 114 1
95 115 1
95 116 1
95 118 1
95 127 1
95 137 1
95 138 1
95 140 1
95 144 1
95 145 1
95 147 1
95 153 1
95 154 1
95 156 1
95 157 1
95 158 1
95 160 1
95 161 1
95 162 1
95 164 1
96 97 1
96 98 1
96 99 1
96 100 1
96 101 1
96 107 1
96 108 1
96 109 1
96 111 1
96 112 1
96 113 1
96 115 1
96 116 1
96 117 1
96 128 1
96 136 1
96 137 1
96 138 1
96 139 1
96 141 1
96 143 1
96 144 1
96 145 1
96 146 1
96 148 1
96 153 1
96 154 1
96 155 1
96 157 1
96 158 1
96 159 1
96 161 1
96 162 1
96 163 1
97 98 1
97 100 1
97 101 1
97 102 1
97 108 1
97 109 1
97 110 1
97 112 1
97 113 1
97 114 1
97 116 1
97 117 1
97 118 1
97 129 1
97 136 1
97 138 1
97 139 1
97 140 1
97 141 1
97 143 1
97 145 1
97 146 1
97 147 1
97 148 1
97 154 1
97 155 1
97 156 1
97 158 1
97 159 1
97 160 1
97 162 1
97 163 1
97 164 1
98 99 1
98 101 1
98 102 1
98 107 1
98 109 1
98 110 1
98 111 1
98 113 1
98 114 1
98 115 1
98 117 1
98 118 1
98 130 1
98 136 1
98 137 1
98 139 1
98 140 1
98 141 1
98 143 1
98 144 1
98 146 1
98 147 1
98 148 1
98 153 1
98 155 1
98 156 1
98 157 1
98 159 1
98 160 1
98 161 1
98 163 1
98 164 1
99 100 1
99 101 1
99 102 1
99 103 1
99 104 1
99 106 1
99 111 1
99 112 1
99 114 1
99 115 1
99 116 1
99 118 1
99 131 1
99 137 1
99 138 1
99 140 1
99 144 1
99 145 1
99 147 1
99 149 1
99 150 1
99 152 1
99 157 1
99 158 1
99 160 1
99 161 1
99 162 1
99 164 1
100 101 1
100 102 1
100 103 1
100 104 1
100 105 1
100 111 1
100 112 1
100 113 1
100 115 1
100 116 1
100 117 1
100 132 1
100 135 1
100 137 1
100 138 1
100 139 1
100 141 1
100 142 1
100 144 1
100 145 1
100 146 1
100 148 1
100 149 1
100 150 1
100 151 1
100 157 1
100 158 1
100 159 1
100 161 1
100 162 1
100 163 1
101 102 1
101 104 1
101 105 1
101 106 1
101 112 1
101 113 1
101 114 1
101 116 1
101 117 1
101 118 1
101 133 1
101 135 1
101 138 1
101 139 1
101 140 1
101 141 1
101 142 1
101 145 1
101 146 1
101 147 1
101 148 1
101 150 1
101 151 1
101 152 1
101 158 1
101 159 1
101 160 1
101 162 1
101 163 1
101 164 1
102 103 1
102 105 1
102 106 1
102 111 1
102 113 1
102 114 1
102 115 1
102 117 1
102 118 1
102 134 1
102 135 1
102 137 1
102 139 1
102 140 1
102 141 1
102 142 1
102 144 1
102 146 1
102 147 1
102 148 1
102 149 1
102 151 1
102 152 1
102 157 1
102 159 1
102 160 1
102 161 1
102 163 1
102 164 1
103 104 1
103 105 1
103 106 1
103 107 1
103 108 1
103 110 1
103 111 1
103 115 1
103 116 1
103 118 1
103 119 1
103 120 1
103 122 1
103 123 1
103 124 1
103 126 1
103 131 1
103 132 1
103 134 1
103 149 1
103 150 1
103 152 1
103 153 1
103 154 1
103 156 1
103 161 1
103 162 1
103 164 1
104 105 1
104 106 1
104 107 1
104 108 1
104 109 1
104 112 1
104 115 1
104 116 1
104 117 1
104 119 1
104 120 1
104 121 1
104 123 1
104 124 1
104 125 1
104 131 1
104 132 1
104 133 1
104 142 1
104 143 1
104 148 1
104 149 1
104 150 1
104 151 1
104 153 1
104 154 1
104 155 1
104 161 1
104 162 1
104 163 1
104 165 1
104 166 1
104 171 1
105 106 1
105 108 1
105 109 1
105 110 1
105 113 1
105 116 1
105 117 1
105 118 1
105 120 1
105 121 1
105 122 1
105 124 1
105 125 1
105 126 1
105 132 1
105 133 1
105 134 1
105 142 1
105 143 1
105 148 1
105 150 1
105 151 1
105 152 1
105 154 1
105 155 1
105 156 1
105 162 1
105 163 1
105 164 1
105 165 1
105 166 1
105 171 1
106 107 1
106 109 1
106 110 1
106 114 1
106 115 1
106 117 1
106 118 1
106 119 1
106 121 1
106 122 1
106 123 1
106 125 1
106 126 1
106 131 1
106 133 1
106 134 1
106 142 1
106 143 1
106 148 1
106 149 1
106 151 1
106 152 1
106 153 1
106 155 1
106 156 1
106 161 1
106 163 1
106 164 1
106 165 1
106 166 1
106 171 1
107 108 1
107 109 1
107 110 1
107 111 1
107 112 1
107 114 1
107 115 1
107 119 1
107 120 1
107 122 1
107 123 1
107 124 1
107 126 1
107 127 1
107 128 1
107 130 1
107 144 1
107 145 1
107 147 1
107 149 1
107 150 1
107 152 1
107 153 1
107 154 1
107 156 1
107 157 1
107 158 1
107 160 1
107 167 1
107 168 1
107 170 1
108 109 1
108 110 1
108 111 1
108 112 1
108 113 1
108 116 1
108 119 1
108 120 1
108 121 1
108 123 1
108 124 1
108 125 1
108 127 1
108 128 1
108 129 1
108 142 1
108 143 1
108 144 1
108 145 1
108 146 1
108 149 1
108 150 1
108 151 1
108 153 1
108 154 1
108 155 1
108 157 1
108 158 1
108 159 1
108 165 1
108 166 1
108 167 1
108 168 1
108 169 1
109 110 1
109 112 1
109 113 1
109 114 1
109 117 1
109 120 1
109 121 1
109 122 1
109 124 1
109 125 1
109 126 1
109 128 1
109 129 1
109 130 1
109 142 1
109 143 1
109 145 1
109 146 1
109 147 1
109 150 1
109 151 1
109 152 1
109 154 1
109 155 1
109 156 1
109 158 1
109 159 1
109 160 1
109 165 1
109 166 1
109 168 1
109 169 1
109 170 1
110 111 1
110 113 1
110 114 1
110 118 1
110 119 1
110 121 1
110 122 1
110 123 1
110 125 1
110 126 1
110 127 1
110 129 1
110 130 1
110 142 1
110 143 1
110 144 1
110 146 1
110 147 1
110 149 1
110 151 1
110 152 1
110 153 1
110 155 1
110 156 1
110 157 1
110 159 1
110 160 1
110 165 1
110 166 1
110 167 1
110 169 1
110 170 1
111 112 1
111 113 1
111 114 1
111 115 1
111 116 1
111 118 1
111 123 1
111 124 1
111 126 1
111 127 1
111 128 1
111 130 1
111 131 1
111 132 1
111 134 1
111 144 1
111 145 1
111 147 1
111 153 1
111 154 1
111 156 1
111 157 1
111 158 1
111 160 1
111 161 1
111 162 1
111 164 1
111 167 1
111 168 1
111 170 1
112 113 1
112 114 1
112 115 1
112 116 1
112 117 1
112 123 1
112 124 1
112 125 1
112 127 1
112 128 1
112 129 1
112 131 1
112 132 1
112 133 1
112 143 1
112 144 1
112 145 1
112 146 1
112 148 1
112 153 1
112 154 1
112 155 1
112 157 1
112 158 1
112 159 1
112 161 1
112 162 1
112 163 1
112 166 1
112 167 1
112 168 1
112 169 1
112 171 1
113 114 1
113 116 1
113 117 1
113 118 1
113 124 1
113 125 1
113 126 1
113 128 1
113 129 1
113 130 1
113 132 1
113 133 1
113 134 1
113 143 1
113 145 1
113 146 1
113 147 1
113 148 1
113 154 1
113 155 1
113 156 1
113 158 1
113 159 1
113 160 1
113 162 1
113 163 1
113 164 1
113 166 1
113 168 1
113 169 1
113 170 1
113 171 1
114 115 1
114 117 1
114 118 1
114 123 1
114 125 1
114 126 1
114 127 1
114 129 1
114 130 1
114 131 1
114 133 1
114 134 1
114 143 1
114 144 1
114 146 1
114 147 1
114 148 1
114 153 1
114 155 1
114 156 1
114 157 1
114 159 1
114 160 1
114 161 1
114 163 1
114 164 1
114 166 1
114 167 1
114 169 1
114 170 1
114 171 1
115 116 1
115 117 1
115 118 1
115 119 1
115 120 1
115 122 1
115 127 1
115 128 1
115 130 1
115 131 1
115 132 1
115 134 1
115 144 1
115 145 1
115 147 1
115 149 1
115 150 1
115 152 1
115 157 1
115 158 1
115 160 1
115 161 1
115 162 1
115 164 1
115 167 1
115 168 1
115 170 1
116 117 1
116 118 1
116 119 1
116 120 1
116 121 1
116 127 1
116 128 1
116 129 1
116 131 1
116 132 1
116 133 1
116 142 1
116 144 1
116 145 1
116 146 1
116 148 1
116 149 1
116 150 1
116 151 1
116 157 1
116 158 1
116 159 1
116 161 1
116 162 1
116 163 1
116 165 1
116 167 1
116 168 1
116 169 1
116 171 1
117 118 1
117 120 1
117 121 1
117 122 1
117 128 1
117 129 1
117 130 1
117 132 1
117 133 1
117 134 1
117 142 1
117 145 1
117 146 1
117 147 1
117 148 1
117 150 1
117 151 1
117 152 1
117 158 1
117 159 1
117 160 1
117 162 1
117 163 1
117 164 1
117 165 1
117 168 1
117 169 1
117 170 1
117 171 1
118 119 1
118 121 1
118 122 1
118 127 1
118 129 1
118 130 1
118 131 1
118 133 1
118 134 1
118 142 1
118 144 1
118 146 1
118 147 1
118 148 1
118 149 1
118 151 1
118 152 1
118 157 1
118 159 1
118 160 1
118 161 1
118 163 1
118 164 1
118 165 1
118 167 1
118 169 1
118 170 1
118 171 1
119 120 1
119 121 1
119 122 1
119 123 1
119 124 1
119 126 1
119 127 1
119 131 1
119 132 1
119 134 1
119 149 1
119 150 1
119 152 1
119 153 1
119 154 1
119 156 1
119 161 1
119 162 1
119 164 1
120 121 1
120 122 1
120 123 1
120 124 1
120 125 1
120 128 1
120 131 1
120 132 1
120 133 1
120 135 1
120 136 1
120 141 1
120 149 1
120 150 1
120 151 1
120 153 1
120 154 1
120 155 1
120 161 1
120 162 1
120 163 1
120 165 1
120 166 1
120 171 1
121 122 1
121 124 1
121 125 1
121 126 1
121 129 1
121 132 1
121 133 1
121 134 1
121 135 1
121 136 1
121 141 1
121 150 1
121 151 1
121 152 1
121 154 1
121 155 1
121 156 1
121 162 1
121 163 1
121 164 1
121 165 1
121 166 1
121 171 1
122 123 1
122 125 1
122 126 1
122 130 1
122 131 1
122 133 1
122 134 1
122 135 1
122 136 1
122 141 1
122 149 1
122 151 1
122 152 1
122 153 1
122 155 1
122 156 1
122 161 1
122 163 1
122 164 1
122 165 1
122 166 1
122 171 1
123 124 1
123 125 1
123 126 1
123 127 1
123 128 1
123 130 1
123 131 1
123 137 1
123 138 1
123 140 1
123 149 1
123 150 1
123 152 1
123 153 1
123 154 1
123 156 1
123 157 1
123 158 1
123 160 1
123 167 1
123 168 1
123 170 1
124 125 1
124 126 1
124 127 1
124 128 1
124 129 1
124 132 1
124 135 1
124 136 1
124 137 1
124 138 1
124 139 1
124 149 1
124 150 1
124 151 1
124 153 1
124 154 1
124 155 1
124 157 1
124 158 1
124 159 1
124 165 1
124 166 1
124 167 1
124 168 1
124 169 1
125 126 1
125 128 1
125 129 1
125 130 1
125 133 1
125 135 1
125 136 1
125 138 1
125 139 1
125 140 1
125 150 1
125 151 1
125 152 1
125 154 1
125 155 1
125 156 1
125 158 1
125 159 1
125 160 1
125 165 1
125 166 1
125 168 1
125 169 1
125 170 1
126 127 1
126 129 1
126 130 1
126 134 1
126 135 1
126 136 1
126 137 1
126 139 1
126 140 1
126 149 1
126 151 1
126 152 1
126 153 1
126 155 1
126 156 1
126 157 1
126 159 1
126 160 1
126 165 1
126 166 1
126 167 1
126 169 1
126 170 1
127 128 1
127 129 1
127 130 1
127 131 1
127 132 1
127 134 1
127 137 1
127 138 1
127 140 1
127 153 1
127 154 1
127 156 1
127 157 1
127 158 1
127 160 1
127 161 1
127 162 1
127 164 1
127 167 1
127 168 1
127 170 1
128 129 1
128 130 1
128 131 1
128 132 1
128 133 1
128 136 1
128 137 1
128 138 1
128 139 1
128 141 1
128 153 1
128 154 1
128 155 1
128 157 1
128 158 1
128 159 1
128 161 1
128 162 1
128 163 1
128 166 1
128 167 1
128 168 1
128 169 1
128 171 1
129 130 1
129 132 1
129 133 1
129 134 1
129 136 1
129 138 1
129 139 1
129 140 1
129 141 1
129 154 1
129 155 1
129 156 1
129 158 1
129 159 1
129 160 1
129 162 1
129 163 1
129 164 1
129 166 1
129 168 1
129 169 1
129 170 1
129 171 1
130 131 1
130 133 1
130 134 1
130 136 1
130 137 1
130 139 1
130 140 1
130 141 1
130 153 1
130 155 1
130 156 1
130 157 1
130 159 1
130 160 1
130 161 1
130 163 1
130 164 1
130 166 1
130 167 1
130 169 1
130 170 1
130 171 1
131 132 1
131 133 1
131 134 1
131 137 1
131 138 1
131 140 1
131 149 1
131 150 1
131 152 1
131 157 1
131 158 1
131 160 1
131 161 1
131 162 1
131 164 1
131 167 1
131 168 1
131 170 1
132 133 1
132 134 1
132 135 1
132 137 1
132 138 1
132 139 1
132 141 1
132 149 1
132 150 1
132 151 1
132 157 1
132 158 1
132 159 1
132 161 1
132 162 1
132 163 1
132 165 1
132 167 1
132 168 1
132 169 1
132 171 1
133 134 1
133 135 1
133 138 1
133 139 1
133 140 1
133 141 1
133 150 1
133 151 1
133 152 1
133 158 1
133 159 1
133 160 1
133 162 1
133 163 1
133 164 1
133 165 1
133 168 1
133 169 1
133 170 1
133 171 1
134 135 1
134 137 1
134 139 1
134 140 1
134 141 1
134 149 1
134 151 1
134 152 1
134 157 1
134 159 1
134 160 1
134 161 1
134 163 1
134 164 1
134 165 1
134 167 1
134 169 1
134 170 1
134 171 1
135 136 1
135 139 1
135 141 1
135 142 1
135 143 1
135 148 1
135 151 1
135 165 1
135 166 1
135 171 1
136 138 1
136 139 1
136 140 1
136 141 1
136 142 1
136 143 1
136 145 1
136 146 1
136 147 1
136 155 1
136 165 1
136 166 1
136 168 1
136 169 1
136 170 1
137 138 1
137 139 1
137 140 1
137 144 1
137 145 1
137 147 1
137 157 1
137 167 1
137 168 1
137 170 1
138 139 1
138 140 1
138 141 1
138 143 1
138 144 1
138 145 1
138 146 1
138 148 1
138 158 1
138 166 1
138 167 1
138 168 1
138 169 1
138 171 1
139 140 1
139 141 1
139 143 1
139 145 1
139 146 1
139 147 1
139 148 1
139 159 1
139 166 1
139 168 1
139 169 1
139 170 1
139 171 1
140 141 1
140 143 1
140 144 1
140 146 1
140 147 1
140 148 1
140 160 1
140 166 1
140 167 1
140 169 1
140 170 1
140 171 1
141 142 1
141 145 1
141 146 1
141 147 1
141 148 1
141 163 1
141 165 1
141 168 1
141 169 1
141 170 1
141 171 1
142 143 1
142 146 1
142 148 1
142 150 1
142 151 1
142 152 1
142 154 1
142 155 1
142 156 1
142 162 1
142 163 1
142 164 1
142 165 1
143 145 1
143 146 1
143 147 1
143 148 1
143 150 1
143 151 1
143 152 1
143 154 1
143 155 1
143 156 1
143 158 1
143 159 1
143 160 1
143 166 1
144 145 1
144 146 1
144 147 1
144 153 1
144 154 1
144 156 1
144 157 1
144 158 1
144 160 1
144 161 1
144 162 1
144 164 1
144 167 1
145 146 1
145 147 1
145 148 1
145 153 1
145 154 1
145 155 1
145 157 1
145 158 1
145 159 1
145 161 1
145 162 1
145 163 1
145 168 1
146 147 1
146 148 1
146 154 1
146 155 1
146 156 1
146 158 1
146 159 1
146 160 1
146 162 1
146 163 1
146 164 1
146 169 1
147 148 1
147 153 1
147 155 1
147 156 1
147 157 1
147 159 1
147 160 1
147 161 1
147 163 1
147 164 1
147 170 1
148 150 1
148 151 1
148 152 1
148 158 1
148 159 1
148 160 1
148 162 1
148 163 1
148 164 1
148 171 1
149 150 1
149 151 1
149 152 1
149 153 1
149 154 1
149 156 1
149 157 1
149 161 1
149 162 1
149 164 1
150 151 1
150 152 1
150 153 1
150 154 1
150 155 1
150 158 1
150 161 1
150 162 1
150 163 1
150 165 1
150 166 1
150 171 1
151 152 1
151 154 1
151 155 1
151 156 1
151 159 1
151 162 1
151 163 1
151 164 1
151 165 1
151 166 1
151 171 1
152 153 1
152 155 1
152 156 1
152 160 1
152 161 1
152 163 1
152 164 1
152 165 1
152 166 1
152 171 1
153 154 1
153 155 1
153 156 1
153 157 1
153 158 1
153 160 1
153 161 1
153 167 1
153 168 1
153 170 1
154 155 1
154 156 1
154 157 1
154 158 1
154 159 1
154 162 1
154 165 1
154 166 1
154 167 1
154 168 1
154 169 1
155 156 1
155 158 1
155 159 1
155 160 1
155 163 1
155 165 1
155 166 1
155 168 1
155 169 1
155 170 1
156 157 1
156 159 1
156 160 1
156 164 1
156 165 1
156 166 1
156 167 1
156 169 1
156 170 1
157 158 1
157 159 1
157 160 1
157 161 1
157 162 1
157 164 1
157 167 1
157 168 1
157 170 1
158 159 1
158 160 1
158 161 1
158 162 1
158 163 1
158 166 1
158 167 1
158 168 1
158 169 1
158 171 1
159 160 1
159 162 1
159 163 1
159 164 1
159 166 1
159 168 1
159 169 1
159 170 1
159 171 1
160 161 1
160 163 1
160 164 1
160 166 1
160 167 1
160 169 1
160 170 1
160 171 1
161 162 1
161 163 1
161 164 1
161 167 1
161 168 1
161 170 1
162 163 1
162 164 1
162 165 1
162 167 1
162 168 1
162 169 1
162 171 1
163 164 1
163 165 1
163 168 1
163 169 1
163 170 1
163 171 1
164 165 1
164 167 1
164 169 1
164 170 1
164 171 1
165 166 1
165 169 1
165 171 1
166 168 1
166 169 1
166 170 1
166 171 1
167 168 1
167 169 1
167 170 1
168 169 1
168 170 1
168 171 1
169 170 1
169 171 1
170 171 1


==> anc/instances/benchmark/theta/p_hat300_1.dat <==
300 33917
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
1 8 1
1 10 1
1 11 1
1 12 1
1 13 1
1 14 1
1 15 1
1 17 1
1 18 1
1 19 1
1 20 1
1 21 1
1 22 1
1 23 1
1 24 1
1 25 1
1 27 1
1 28 1
1 30 1
1 31 1
1 32 1
1 33 1
1 34 1
1 35 1
1 36 1
1 37 1
1 38 1
1 39 1
1 40 1
1 41 1
1 42 1
1 43 1
1 44 1
1 45 1
1 46 1
1 47 1
1 48 1
1 49 1
1 50 1
1 51 1
1 52 1
1 53 1
1 55 1
1 57 1
1 58 1
1 59 1
1 60 1
1 61 1
1 62 1
1 63 1
1 64 1
1 65 1
1 66 1
1 68 1
1 69 1
1 70 1
1 71 1
1 72 1
1 73 1
1 74 1
1 75 1
1 76 1
1 77 1
1 78 1
1 79 1
1 80 1
1 82 1
1 84 1
1 85 1
1 86 1
1 87 1
1 88 1
1 90 1
1 91 1
1 92 1
1 93 1
1 94 1
1 95 1
1 97 1
1 98 1
1 99 1
1 100 1
1 101 1
1 102 1
1 103 1
1 105 1
1 106 1
1 108 1
1 109 1
1 110 1
1 111 1
1 112 1
1 113 1
1 114 1
1 115 1
1 116 1
1 117 1
1 118 1
1 119 1
1 120 1
1 121 1
1 122 1
1 123 1
1 124 1
1 125 1
1 126 1
1 127 1
1 128 1
1 129 1
1 130 1
1 131 1
1 132 1
1 134 1
1 135 1
1 137 1
1 138 1
1 140 1
1 141 1
1 142 1
1 143 1
1 144 1
1 145 1
1 146 1
1 147 1
1 148 1
1 149 1
1 150 1
1 151 1
1 152 1
1 154 1
1 155 1
1 156 1
1 157 1
1 159 1
1 160 1
1 162 1
1 164 1
1 165 1
1 166 1
1 167 1
1 168 1
1 169 1
1 170 1
1 171 1
1 172 1
1 174 1
1 175 1
1 176 1
1 177 1
1 179 1
1 180 1
1 181 1
1 182 1
1 183 1
1 184 1
1 185 1
1 186 1
1 187 1
1 188 1
1 189 1
1 191 1
1 192 1
1 193 1
1 194 1
1 195 1
1 196 1
1 198 1
1 199 1
1 200 1
1 201 1
1 202 1
1 203 1
1 204 1
1 205 1
1 206 1
1 207 1
1 208 1
1 209 1
1 210 1
1 211 1
1 212 1
1 213 1
1 214 1
1 216 1
1 217 1
1 218 1
1 219 1
1 220 1
1 221 1
1 223 1
1 224 1
1 225 1
1 227 1
1 228 1
1 229 1
1 230 1
1 231 1
1 233 1
1 235 1
1 236 1
1 237 1
1 238 1
1 239 1
1 240 1
1 241 1
1 242 1
1 243 1
1 244 1
1 245 1
1 246 1
1 248 1
1 249 1
1 250 1
1 253 1
1 254 1
1 255 1
1 256 1
1 257 1
1 259 1
1 260 1
1 261 1
1 263 1
1 265 1
1 266 1
1 267 1
1 268 1
1 269 1
1 270 1
1 271 1
1 273 1
1 274 1
1 275 1
1 276 1
1 277 1
1 278 1
1 279 1
1 280 1
1 281 1
1 282 1
1 284 1
1 285 1
1 286 1
1 287 1
1 288 1
1 289 1
1 290 1
1 291 1
1 293 1
1 294 1
1 295 1
1 296 1
1 297 1
1 298 1
1 299 1
1 300 1
2 3 1
2 4 1
2 5 1
2 6 1
2 7 1
2 8 1
2 9 1
2 10 1
2 11 1
2 12 1
2 14 1
2 15 1
2 17 1
2 18 1
2 19 1
2 20 1
2 21 1
2 22 1
2 23 1
2 24 1
2 25 1
2 27 1
2 30 1
2 31 1
2 32 1
2 33 1
2 34 1
2 36 1
2 37 1
2 38 1
2 39 1
2 40 1
2 41 1
2 42 1
2 43 1
2 44 1
2 45 1
2 46 1
2 47 1
2 48 1
2 50 1
2 51 1
2 52 1
2 53 1
2 54 1
2 55 1
2 56 1
2 57 1
2 58 1
2 59 1
2 60 1
2 61 1
2 62 1
2 63 1
2 64 1
2 65 1
2 66 1
2 67 1
2 68 1
2 69 1
2 70 1
2 71 1
2 72 1
2 73 1
2 74 1
2 75 1
2 76 1
2 77 1
2 78 1
2 79 1
2 80 1
2 81 1
2 82 1
2 83 1
2 84 1
2 85 1
2 86 1
2 87 1
2 88 1
2 90 1
2 92 1
2 93 1
2 94 1
2 96 1
2 97 1
2 98 1
2 99 1
2 100 1
2 103 1
2 105 1
2 106 1
2 108 1
2 109 1
2 110 1
2 111 1
2 112 1
2 113 1
2 114 1
2 115 1
2 116 1
2 117 1
2 118 1
2 119 1
2 120 1
2 121 1
2 122 1
2 123 1
2 124 1
2 125 1
2 126 1
2 128 1
2 129 1
2 130 1
2 131 1
2 132 1
2 133 1
2 134 1
2 135 1
2 136 1
2 137 1
2 138 1
2 139 1
2 141 1
2 142 1
2 143 1
2 145 1
2 146 1
2 147 1
2 148 1
2 149 1
2 150 1
2 151 1
2 152 1
2 153 1
2 154 1
2 155 1
2 156 1
2 157 1
2 158 1
2 159 1
2 160 1
2 161 1
2 162 1
2 164 1
2 165 1
2 166 1
2 167 1
2 168 1
2 169 1
2 172 1
2 173 1
2 174 1
2 175 1
2 176 1
2 177 1
2 178 1
2 179 1
2 180 1
2 182 1
2 183 1
2 184 1
2 185 1
2 186 1
2 187 1
2 188 1
2 189 1
2 192 1
2 193 1
2 194 1
2 195 1
2 196 1
2 198 1
2 199 1
2 201 1
2 202 1
2 203 1
2 204 1
2 205 1
2 206 1
2 207 1
2 208 1
2 209 1
2 210 1
2 211 1
2 212 1
2 214 1
2 215 1
2 216 1
2 217 1
2 218 1
2 219 1
2 220 1
2 221 1
2 222 1
2 224 1
2 225 1
2 226 1
2 227 1
2 229 1
2 232 1
2 233 1
2 234 1
2 236 1
2 237 1
2 238 1
2 239 1
2 240 1
2 241 1
2 243 1
2 244 1
2 245 1
2 246 1
2 247 1
2 248 1
2 249 1
2 251 1
2 253 1
2 254 1
2 255 1
2 256 1
2 257 1
2 258 1
2 259 1
2 260 1
2 261 1
2 262 1
2 263 1
2 265 1
2 267 1
2 268 1
2 269 1
2 270 1
2 271 1
2 272 1
2 273 1
2 275 1
2 276 1
2 277 1
2 278 1
2 280 1
2 282 1
2 284 1
2 285 1
2 287 1
2 288 1
2 289 1
2 290 1
2 291 1
2 292 1
2 293 1
2 294 1
2 295 1
2 296 1
2 297 1
2 298 1
2 300 1
3 4 1
3 5 1
3 6 1
3 8 1
3 10 1
3 11 1
3 12 1
3 14 1
3 15 1
3 16 1
3 17 1
3 18 1
3 19 1
3 20 1
3 22 1
3 23 1
3 24 1
3 25 1
3 26 1
3 27 1
3 28 1
3 30 1
3 31 1
3 34 1
3 35 1
3 36 1
3 37 1
3 38 1
3 39 1
3 40 1
3 43 1
3 44 1
3 45 1
3 46 1
3 48 1
3 49 1
3 50 1
3 52 1
3 53 1
3 55 1
3 56 1
3 57 1
3 58 1
3 59 1
3 60 1
3 61 1
3 62 1
3 63 1
3 65 1
3 66 1
3 67 1
3 68 1
3 69 1
3 70 1
3 71 1
3 72 1
3 73 1
3 74 1
3 75 1
3 76 1
3 77 1
3 78 1
3 79 1
3 80 1
3 81 1
3 83 1
3 84 1
3 86 1
3 87 1
3 88 1
3 89 1
3 91 1
3 92 1
3 94 1
3 96 1
3 98 1
3 99 1
3 100 1
3 101 1
3 103 1
3 105 1
3 106 1
3 107 1
3 108 1
3 109 1
3 110 1
3 111 1
3 112 1
3 113 1
3 116 1
3 118 1
3 119 1
3 122 1
3 123 1
3 125 1
3 126 1
3 127 1
3 129 1
3 130 1
3 131 1
3 132 1
3 133 1
3 134 1
3 135 1
3 139 1
3 140 1
3 141 1
3 142 1
3 143 1
3 145 1
3 146 1
3 147 1
3 148 1
3 150 1
3 151 1
3 152 1
3 153 1
3 154 1
3 155 1
3 156 1
3 157 1
3 158 1
3 160 1
3 161 1
3 162 1
3 163 1
3 164 1
3 165 1
3 167 1
3 169 1
3 172 1
3 173 1
3 175 1
3 176 1
3 177 1
3 178 1
3 181 1
3 183 1
3 184 1
3 185 1
3 186 1
3 187 1
3 188 1
3 193 1
3 194 1
3 195 1
3 196 1
3 198 1
3 199 1
3 200 1
3 201 1
3 202 1
3 203 1
3 207 1
3 210 1
3 212 1
3 214 1
3 215 1
3 216 1
3 219 1
3 220 1
3 221 1
3 222 1
3 223 1
3 224 1
3 225 1
3 228 1
3 230 1
3 232 1
3 233 1
3 234 1
3 235 1
3 237 1
3 238 1
3 240 1
3 241 1
3 244 1
3 245 1
3 248 1
3 249 1
3 250 1
3 251 1
3 253 1
3 255 1
3 256 1
3 257 1
3 258 1
3 259 1
3 260 1
3 261 1
3 262 1
3 263 1
3 264 1
3 265 1
3 266 1
3 267 1
3 269 1
3 270 1
3 271 1
3 273 1
3 275 1
3 276 1
3 278 1
3 279 1
3 280 1
3 281 1
3 282 1
3 283 1
3 284 1
3 285 1
3 286 1
3 287 1
3 289 1
3 290 1
3 291 1
3 293 1
3 294 1
3 295 1
3 297 1
3 298 1
3 299 1
3 300 1
4 6 1
4 9 1
4 10 1
4 11 1
4 13 1
4 14 1
4 15 1
4 16 1
4 17 1
4 18 1
4 19 1
4 20 1
4 23 1
4 24 1
4 27 1
4 28 1
4 29 1
4 31 1
4 32 1
4 33 1
4 34 1
4 35 1
4 36 1
4 37 1
4 38 1
4 39 1
4 44 1
4 47 1
4 48 1
4 49 1
4 51 1
4 54 1
4 55 1
4 60 1
4 61 1
4 62 1
4 64 1
4 65 1
4 66 1
4 67 1
4 68 1
4 70 1
4 73 1
4 74 1
4 75 1
4 77 1
4 80 1
4 82 1
4 83 1
4 84 1
4 85 1
4 87 1
4 88 1
4 90 1
4 92 1
4 93 1
4 94 1
4 95 1
4 96 1
4 99 1
4 101 1
4 102 1
4 103 1
4 104 1
4 107 1
4 108 1
4 110 1
4 112 1
4 114 1
4 116 1
4 117 1
4 119 1
4 120 1
4 126 1
4 127 1
4 128 1
4 129 1
4 130 1
4 131 1
4 132 1
4 135 1
4 138 1
4 140 1
4 141 1
4 142 1
4 143 1
4 144 1
4 146 1
4 149 1
4 151 1
4 152 1
4 156 1
4 157 1
4 158 1
4 159 1
4 160 1
4 162 1
4 163 1
4 165 1
4 166 1
4 167 1
4 168 1
4 169 1
4 170 1
4 171 1
4 172 1
4 173 1
4 174 1
4 175 1
4 178 1
4 181 1
4 183 1
4 184 1
4 186 1
4 187 1
4 189 1
4 191 1
4 192 1
4 193 1
4 196 1
4 197 1
4 198 1
4 202 1
4 203 1
4 205 1
4 206 1
4 207 1
4 208 1
4 209 1
4 210 1
4 211 1
4 212 1
4 213 1
4 214 1
4 217 1
4 218 1
4 220 1
4 221 1
4 222 1
4 223 1
4 224 1
4 225 1
4 226 1
4 227 1
4 228 1
4 229 1
4 230 1
4 231 1
4 232 1
4 233 1
4 235 1
4 240 1
4 241 1
4 242 1
4 244 1
4 245 1
4 247 1
4 248 1
4 249 1
4 250 1
4 253 1
4 254 1
4 255 1
4 256 1
4 257 1
4 258 1
4 260 1
4 262 1
4 264 1
4 266 1
4 272 1
4 275 1
4 276 1
4 277 1
4 278 1
4 279 1
4 281 1
4 282 1
4 283 1
4 284 1
4 288 1
4 289 1
4 292 1
4 294 1
4 295 1
4 297 1
4 298 1
4 299 1
4 300 1
5 7 1
5 8 1
5 10 1
5 12 1
5 13 1
5 15 1
5 17 1
5 18 1
5 19 1
5 22 1
5 24 1
5 29 1
5 30 1
5 31 1
5 32 1
5 33 1
5 34 1
5 35 1
5 37 1
5 38 1
5 39 1
5 40 1
5 41 1
5 42 1
5 43 1
5 44 1
5 45 1
5 47 1
5 48 1
5 49 1
5 50 1
5 51 1
5 53 1
5 54 1
5 55 1
5 56 1
5 57 1
5 59 1
5 61 1
5 62 1
5 63 1
5 64 1
5 65 1
5 66 1
5 67 1
5 69 1
5 72 1
5 75 1
5 77 1
5 78 1
5 79 1
5 80 1
5 82 1
5 84 1
5 85 1
5 90 1
5 93 1
5 95 1
5 96 1
5 97 1
5 98 1
5 100 1
5 102 1
5 105 1
5 106 1
5 107 1
5 108 1
5 110 1
5 112 1
5 113 1
5 114 1
5 115 1
5 116 1
5 117 1
5 118 1
5 119 1
5 120 1
5 121 1
5 122 1
5 124 1
5 125 1
5 126 1
5 127 1
5 128 1
5 129 1
5 130 1
5 131 1
5 132 1
5 133 1
5 135 1
5 137 1
5 138 1
5 143 1
5 145 1
5 147 1
5 148 1
5 150 1
5 153 1
5 154 1
5 155 1
5 156 1
5 157 1
5 158 1
5 159 1
5 162 1
5 163 1
5 164 1
5 166 1
5 167 1
5 169 1
5 172 1
5 173 1
5 174 1
5 175 1
5 178 1
5 179 1
5 181 1
5 182 1
5 183 1
5 185 1
5 186 1
5 187 1
5 188 1
5 189 1
5 190 1
5 192 1
5 193 1
5 194 1
5 195 1
5 196 1
5 197 1
5 199 1
5 200 1
5 201 1
5 202 1
5 203 1
5 205 1
5 206 1
5 207 1
5 208 1
5 209 1
5 210 1
5 211 1
5 213 1
5 214 1
5 215 1
5 216 1
5 220 1
5 221 1
5 222 1
5 223 1
5 224 1
5 226 1
5 227 1
5 229 1
5 230 1
5 231 1
5 232 1
5 233 1
5 234 1
5 238 1
5 239 1
5 240 1
5 241 1
5 242 1
5 243 1
5 245 1
5 247 1
5 248 1
5 250 1
5 251 1
5 252 1
5 253 1
5 254 1
5 256 1
5 257 1
5 259 1
5 261 1
5 262 1
5 265 1
5 266 1
5 270 1
5 271 1
5 272 1
5 274 1
5 275 1
5 276 1
5 277 1
5 278 1
5 279 1
5 280 1
5 281 1
5 282 1
5 283 1
5 284 1
5 286 1
5 288 1
5 289 1
5 290 1
5 291 1
5 292 1
5 294 1
5 295 1
5 298 1
5 300 1
6 8 1
6 9 1
6 11 1
6 12 1
6 13 1
6 14 1
6 15 1
6 16 1
6 17 1
6 18 1
6 20 1
6 21 1
6 22 1
6 23 1
6 24 1
6 25 1
6 26 1
6 27 1
6 29 1
6 30 1
6 31 1
6 33 1
6 34 1
6 35 1
6 36 1
6 37 1
6 38 1
6 40 1
6 41 1
6 42 1
6 43 1
6 44 1
6 45 1
6 46 1
6 47 1
6 48 1
6 49 1
6 50 1
6 51 1
6 53 1
6 54 1
6 55 1
6 57 1
6 58 1
6 61 1
6 62 1
6 64 1
6 65 1
6 66 1
6 69 1
6 71 1
6 72 1
6 73 1
6 74 1
6 75 1
6 76 1
6 77 1
6 78 1
6 79 1
6 81 1
6 82 1
6 84 1
6 85 1
6 87 1
6 88 1
6 89 1
6 91 1
6 92 1
6 93 1
6 95 1
6 96 1
6 97 1
6 98 1
6 99 1
6 100 1
6 101 1
6 102 1
6 103 1
6 104 1
6 105 1
6 106 1
6 107 1
6 112 1
6 113 1
6 114 1
6 116 1
6 117 1
6 119 1
6 120 1
6 122 1
6 125 1
6 126 1
6 127 1
6 128 1
6 129 1
6 130 1
6 131 1
6 132 1
6 135 1
6 136 1
6 137 1
6 138 1
6 139 1
6 140 1
6 141 1
6 142 1
6 143 1
6 144 1
6 145 1
6 146 1
6 148 1
6 149 1
6 150 1
6 151 1
6 152 1
6 153 1
6 154 1
6 156 1
6 157 1
6 158 1
6 160 1
6 161 1
6 162 1
6 163 1
6 164 1
6 165 1
6 166 1
6 167 1
6 168 1
6 169 1
6 171 1
6 172 1
6 173 1
6 174 1
6 176 1
6 177 1
6 178 1
6 181 1
6 183 1
6 184 1
6 185 1
6 186 1
6 187 1
6 188 1
6 189 1
6 190 1
6 191 1
6 193 1
6 194 1
6 195 1
6 196 1
6 198 1
6 199 1
6 200 1
6 201 1
6 203 1
6 204 1
6 205 1
6 206 1
6 207 1
6 208 1
6 210 1
6 211 1
6 212 1
6 213 1
6 215 1
6 217 1
6 218 1
6 219 1
6 220 1
6 221 1
6 222 1
6 223 1
6 224 1
6 227 1
6 228 1
6 229 1
6 230 1
6 232 1
6 233 1
6 234 1
6 235 1
6 236 1
6 237 1
6 238 1
6 239 1
6 240 1
6 241 1
6 242 1
6 243 1
6 245 1
6 246 1
6 248 1
6 249 1
6 251 1
6 253 1
6 256 1
6 257 1
6 258 1
6 259 1
6 260 1
6 261 1
6 262 1
6 263 1
6 264 1
6 265 1
6 266 1
6 267 1
6 268 1
6 269 1
6 270 1
6 271 1
6 272 1
6 273 1
6 275 1
6 276 1
6 277 1
6 278 1
6 279 1
6 280 1
6 281 1
6 282 1
6 283 1
6 284 1
6 285 1
6 286 1
6 288 1
6 289 1
6 290 1
6 293 1
6 294 1
6 295 1
6 296 1
6 297 1
6 298 1
6 299 1
6 300 1
7 8 1
7 9 1
7 10 1
7 11 1
7 12 1
7 13 1
7 14 1
7 15 1
7 16 1
7 17 1
7 18 1
7 20 1
7 21 1
7 22 1
7 23 1
7 24 1
7 26 1
7 27 1
7 28 1
7 29 1
7 30 1
7 31 1
7 32 1
7 33 1
7 34 1
7 36 1
7 37 1
7 38 1
7 39 1
7 40 1
7 42 1
7 43 1
7 44 1
7 45 1
7 46 1
7 47 1
7 48 1
7 50 1
7 51 1
7 53 1
7 54 1
7 55 1
7 56 1
7 58 1
7 60 1
7 61 1
7 64 1
7 65 1
7 66 1
7 67 1
7 68 1
7 71 1
7 72 1
7 73 1
7 74 1
7 76 1
7 77 1
7 78 1
7 79 1
7 80 1
7 84 1
7 85 1
7 86 1
7 87 1
7 88 1
7 91 1
7 92 1
7 94 1
7 96 1
7 97 1
7 98 1
7 99 1
7 101 1
7 102 1
7 105 1
7 106 1
7 107 1
7 108 1
7 109 1
7 110 1
7 111 1
7 113 1
7 114 1
7 115 1
7 116 1
7 118 1
7 119 1
7 120 1
7 121 1
7 123 1
7 124 1
7 126 1
7 127 1
7 128 1
7 131 1
7 132 1
7 134 1
7 137 1
7 138 1
7 139 1
7 140 1
7 141 1
7 143 1
7 145 1
7 147 1
7 148 1
7 149 1
7 150 1
7 151 1
7 152 1
7 153 1
7 154 1
7 155 1
7 156 1
7 157 1
7 158 1
7 159 1
7 160 1
7 161 1
7 162 1
7 164 1
7 165 1
7 166 1
7 168 1
7 170 1
7 172 1
7 173 1
7 174 1
7 175 1
7 176 1
7 177 1
7 178 1
7 179 1
7 181 1
7 184 1
7 185 1
7 186 1
7 187 1
7 190 1
7 191 1
7 192 1
7 193 1
7 195 1
7 196 1
7 197 1
7 198 1
7 199 1
7 200 1
7 201 1
7 202 1
7 203 1
7 204 1
7 205 1
7 206 1
7 207 1
7 209 1
7 210 1
7 211 1
7 212 1
7 213 1
7 214 1
7 215 1
7 216 1
7 217 1
7 218 1
7 220 1
7 221 1
7 222 1
7 223 1
7 224 1
7 225 1
7 226 1
7 227 1
7 228 1
7 229 1
7 230 1
7 231 1
7 233 1
7 234 1
7 235 1
7 237 1
7 240 1
7 241 1
7 242 1
7 243 1
7 244 1
7 245 1
7 247 1
7 248 1
7 249 1
7 250 1
7 251 1
7 252 1
7 253 1
7 254 1
7 255 1
7 257 1
7 259 1
7 260 1
7 261 1
7 263 1
7 265 1
7 266 1
7 269 1
7 270 1
7 273 1
7 274 1
7 275 1
7 276 1
7 277 1
7 278 1
7 279 1
7 280 1
7 281 1
7 283 1
7 285 1
7 289 1
7 290 1
7 291 1
7 293 1
7 295 1
7 297 1
7 298 1
7 299 1
7 300 1
8 9 1
8 10 1
8 11 1
8 12 1
8 13 1
8 14 1
8 15 1
8 16 1
8 17 1
8 19 1
8 20 1
8 21 1
8 22 1
8 23 1
8 24 1
8 25 1
8 26 1
8 27 1
8 28 1
8 29 1
8 30 1
8 31 1
8 32 1
8 33 1
8 34 1
8 35 1
8 37 1
8 38 1
8 40 1
8 42 1
8 43 1
8 44 1
8 46 1
8 47 1
8 48 1
8 50 1
8 51 1
8 52 1
8 53 1
8 55 1
8 56 1
8 57 1
8 58 1
8 59 1
8 60 1
8 61 1
8 62 1
8 64 1
8 65 1
8 67 1
8 69 1
8 70 1
8 71 1
8 72 1
8 73 1
8 74 1
8 75 1
8 76 1
8 77 1
8 78 1
8 80 1
8 81 1
8 82 1
8 83 1
8 84 1
8 85 1
8 86 1
8 87 1
8 88 1
8 90 1
8 91 1
8 92 1
8 93 1
8 95 1
8 96 1
8 98 1
8 99 1
8 100 1
8 101 1
8 102 1
8 103 1
8 104 1
8 105 1
8 106 1
8 108 1
8 109 1
8 111 1
8 112 1
8 113 1
8 114 1
8 115 1
8 116 1
8 117 1
8 118 1
8 119 1
8 120 1
8 121 1
8 122 1
8 123 1
8 125 1
8 126 1
8 127 1
8 128 1
8 129 1
8 130 1
8 131 1
8 132 1
8 133 1
8 134 1
8 135 1
8 136 1
8 137 1
8 138 1
8 139 1
8 140 1
8 141 1
8 142 1
8 143 1
8 147 1
8 148 1
8 150 1
8 152 1
8 153 1
8 154 1
8 155 1
8 156 1
8 157 1
8 158 1
8 159 1
8 160 1
8 161 1
8 162 1
8 163 1
8 164 1
8 165 1
8 166 1
8 167 1
8 168 1
8 169 1
8 170 1
8 171 1
8 172 1
8 173 1
8 174 1
8 175 1
8 176 1
8 177 1
8 178 1
8 179 1
8 180 1
8 181 1
8 182 1
8 183 1
8 184 1
8 186 1
8 187 1
8 188 1
8 189 1
8 190 1
8 191 1
8 192 1
8 193 1
8 194 1
8 195 1
8 196 1
8 197 1
8 198 1
8 199 1
8 200 1
8 201 1
8 202 1
8 203 1
8 204 1
8 205 1
8 206 1
8 207 1
8 208 1
8 209 1
8 210 1
8 211 1
8 212 1
8 214 1
8 215 1
8 216 1
8 217 1
8 218 1
8 219 1
8 220 1
8 221 1
8 222 1
8 224 1
8 226 1
8 227 1
8 228 1
8 229 1
8 230 1
8 232 1
8 233 1
8 234 1
8 236 1
8 237 1
8 238 1
8 239 1
8 241 1
8 242 1
8 243 1
8 244 1
8 245 1
8 246 1
8 247 1
8 248 1
8 249 1
8 253 1
8 254 1
8 255 1
8 256 1
8 257 1
8 258 1
8 260 1
8 261 1
8 263 1
8 264 1
8 265 1
8 266 1
8 267 1
8 269 1
8 270 1
8 271 1
8 272 1
8 273 1
8 275 1
8 278 1
8 279 1
8 280 1
8 281 1
8 282 1
8 283 1
8 284 1
8 286 1
8 288 1
8 289 1
8 290 1
8 291 1
8 292 1
8 293 1
8 294 1
8 295 1
8 296 1
8 297 1
8 298 1
8 299 1
8 300 1
9 10 1
9 11 1
9 12 1
9 13 1
9 14 1
9 15 1
9 16 1
9 18 1
9 19 1
9 20 1
9 22 1
9 23 1
9 24 1
9 26 1
9 27 1
9 28 1
9 31 1
9 32 1
9 33 1
9 34 1
9 37 1
9 39 1
9 40 1
9 41 1
9 44 1
9 46 1
9 47 1
9 50 1
9 51 1
9 53 1
9 54 1
9 56 1
9 57 1
9 58 1
9 59 1
9 60 1
9 62 1
9 63 1
9 64 1
9 65 1
9 66 1
9 69 1
9 70 1
9 71 1
9 72 1
9 73 1
9 74 1
9 76 1
9 77 1
9 78 1
9 79 1
9 80 1
9 82 1
9 84 1
9 85 1
9 87 1
9 89 1
9 90 1
9 94 1
9 96 1
9 97 1
9 99 1
9 100 1
9 101 1
9 102 1
9 103 1
9 105 1
9 106 1
9 107 1
9 108 1
9 109 1
9 110 1
9 111 1
9 112 1
9 113 1
9 114 1
9 115 1
9 116 1
9 118 1
9 119 1
9 120 1
9 121 1
9 124 1
9 125 1
9 127 1
9 128 1
9 129 1
9 130 1
9 131 1
9 132 1
9 133 1
9 134 1
9 136 1
9 137 1
9 138 1
9 139 1
9 140 1
9 141 1
9 142 1
9 143 1
9 144 1
9 145 1
9 147 1
9 148 1
9 149 1
9 151 1
9 152 1
9 154 1
9 155 1
9 156 1
9 157 1
9 158 1
9 159 1
9 162 1
9 164 1
9 165 1
9 167 1
9 168 1
9 169 1
9 171 1
9 172 1
9 176 1
9 178 1
9 179 1
9 180 1
9 181 1
9 183 1
9 184 1
9 185 1
9 186 1
9 187 1
9 188 1
9 189 1
9 190 1
9 193 1
9 194 1
9 195 1
9 196 1
9 198 1
9 199 1
9 201 1
9 202 1
9 203 1
9 205 1
9 206 1
9 207 1
9 210 1
9 212 1
9 213 1
9 214 1
9 215 1
9 216 1
9 218 1
9 219 1
9 220 1
9 221 1
9 223 1
9 224 1
9 226 1
9 227 1
9 228 1
9 229 1
9 230 1
9 231 1
9 234 1
9 240 1
9 241 1
9 242 1
9 243 1
9 244 1
9 245 1
9 246 1
9 247 1
9 248 1
9 250 1
9 251 1
9 252 1
9 253 1
9 254 1
9 257 1
9 259 1
9 260 1
9 261 1
9 263 1
9 264 1
9 265 1
9 266 1
9 267 1
9 268 1
9 270 1
9 271 1
9 272 1
9 274 1
9 277 1
9 278 1
9 281 1
9 282 1
9 284 1
9 285 1
9 286 1
9 287 1
9 288 1
9 289 1
9 290 1
9 293 1
9 294 1
9 295 1
9 296 1
9 297 1
9 298 1
9 299 1
9 300 1
10 11 1
10 12 1
10 13 1
10 14 1
10 15 1
10 16 1
10 17 1
10 18 1
10 19 1
10 20 1
10 22 1
10 23 1
10 24 1
10 26 1
10 27 1
10 28 1
10 29 1
10 30 1
10 31 1
10 32 1
10 33 1
10 34 1
10 35 1
10 36 1
10 37 1
10 38 1
10 40 1
10 41 1
10 42 1
10 43 1
10 44 1
10 45 1
10 46 1
10 47 1
10 48 1
10 49 1
10 50 1
10 51 1
10 52 1
10 54 1
10 55 1
10 57 1
10 58 1
10 60 1
10 61 1
10 62 1
10 63 1
10 64 1
10 65 1
10 67 1
10 68 1
10 69 1
10 70 1
10 71 1
10 72 1
10 73 1
10 74 1
10 75 1
10 76 1
10 77 1
10 78 1
10 79 1
10 80 1
10 81 1
10 82 1
10 83 1
10 84 1
10 85 1
10 86 1
10 87 1
10 88 1
10 89 1
10 90 1
10 91 1
10 92 1
10 93 1
10 94 1
10 95 1
10 97 1
10 99 1
10 100 1
10 101 1
10 102 1
10 103 1
10 104 1
10 105 1
10 106 1
10 107 1
10 108 1
10 109 1
10 110 1
10 111 1
10 113 1
10 114 1
10 115 1
10 116 1
10 117 1
10 118 1
10 120 1
10 121 1
10 122 1
10 123 1
10 124 1
10 125 1
10 127 1
10 129 1
10 130 1
10 131 1
10 132 1
10 133 1
10 134 1
10 135 1
10 136 1
10 137 1
10 138 1
10 139 1
10 140 1
10 141 1
10 142 1
10 143 1
10 144 1
10 147 1
10 148 1
10 150 1
10 151 1
10 152 1
10 153 1
10 154 1
10 155 1
10 156 1
10 157 1
10 158 1
10 159 1
10 160 1
10 161 1
10 163 1
10 166 1
10 167 1
10 168 1
10 169 1
10 170 1
10 171 1
10 172 1
10 174 1
10 175 1
10 177 1
10 179 1
10 180 1
10 181 1
10 182 1
10 183 1
10 184 1
10 185 1
10 186 1
10 187 1
10 188 1
10 189 1
10 191 1
10 192 1
10 193 1
10 194 1
10 195 1
10 196 1
10 197 1
10 198 1
10 200 1
10 201 1
10 202 1
10 203 1
10 204 1
10 205 1
10 206 1
10 207 1
10 209 1
10 210 1
10 211 1
10 212 1
10 213 1
10 214 1
10 215 1
10 216 1
10 217 1
10 218 1
10 219 1
10 221 1
10 222 1
10 223 1
10 224 1
10 225 1
10 226 1
10 227 1
10 228 1
10 229 1
10 230 1
10 231 1
10 232 1
10 233 1
10 234 1
10 235 1
10 236 1
10 238 1
10 239 1
10 240 1
10 241 1
10 242 1
10 243 1
10 244 1
10 245 1
10 246 1
10 247 1
10 248 1
10 249 1
10 250 1
10 251 1
10 253 1
10 254 1
10 255 1
10 256 1
10 257 1
10 258 1
10 259 1
10 260 1
10 261 1
10 262 1
10 263 1
10 264 1
10 265 1
10 266 1
10 268 1
10 269 1
10 270 1
10 271 1
10 272 1
10 273 1
10 275 1
10 276 1
10 277 1
10 278 1
10 279 1
10 280 1
10 282 1
10 283 1
10 284 1
10 285 1
10 287 1
10 288 1
10 289 1
10 290 1
10 291 1
10 292 1
10 294 1
10 295 1
10 298 1
11 12 1
11 13 1
11 14 1
11 15 1
11 16 1
11 17 1
11 18 1
11 19 1
11 22 1
11 23 1
11 25 1
11 26 1
11 27 1
11 29 1
11 30 1
11 32 1
11 33 1
11 34 1
11 35 1
11 36 1
11 37 1
11 38 1
11 39 1
11 40 1
11 41 1
11 42 1
11 43 1
11 44 1
11 45 1
11 46 1
11 47 1
11 48 1
11 49 1
11 51 1
11 52 1
11 53 1
11 54 1
11 55 1
11 57 1
11 58 1
11 59 1
11 60 1
11 61 1
11 62 1
11 63 1
11 64 1
11 65 1
11 66 1
11 67 1
11 70 1
11 71 1
11 72 1
11 73 1
11 74 1
11 75 1
11 77 1
11 78 1
11 79 1
11 80 1
11 81 1
11 83 1
11 84 1
11 85 1
11 86 1
11 87 1
11 88 1
11 89 1
11 90 1
11 91 1
11 92 1
11 93 1
11 94 1
11 95 1
11 97 1
11 98 1
11 100 1
11 101 1
11 102 1
11 103 1
11 104 1
11 105 1
11 106 1
11 108 1
11 109 1
11 110 1
11 111 1
11 112 1
11 113 1
11 115 1
11 116 1
11 117 1
11 118 1
11 119 1
11 120 1
11 122 1
11 123 1
11 124 1
11 125 1
11 126 1
11 127 1
11 128 1
11 129 1
11 130 1
11 131 1
11 132 1
11 133 1
11 134 1
11 135 1
11 136 1
11 137 1
11 138 1
11 140 1
11 141 1
11 142 1
11 143 1
11 144 1
11 146 1
11 147 1
11 148 1
11 150 1
11 151 1
11 152 1
11 154 1
11 155 1
11 156 1
11 157 1
11 158 1
11 159 1
11 160 1
11 161 1
11 162 1
11 163 1
11 164 1
11 165 1
11 166 1
11 167 1
11 168 1
11 169 1
11 170 1
11 171 1
11 172 1
11 173 1
11 174 1
11 175 1
11 176 1
11 178 1
11 179 1
11 180 1
11 181 1
11 182 1
11 183 1
11 184 1
11 185 1
11 187 1
11 188 1
11 189 1
11 191 1
11 192 1
11 194 1
11 195 1
11 196 1
11 197 1
11 199 1
11 200 1
11 201 1
11 202 1
11 203 1
11 204 1
11 205 1
11 206 1
11 208 1
11 209 1
11 210 1
11 211 1
11 212 1
11 213 1
11 214 1
11 215 1
11 216 1
11 217 1
11 218 1
11 219 1
11 220 1
11 221 1
11 223 1
11 225 1
11 227 1
11 228 1
11 229 1
11 230 1
11 231 1
11 232 1
11 234 1
11 235 1
11 236 1
11 237 1
11 238 1
11 240 1
11 241 1
11 242 1
11 243 1
11 244 1
11 246 1
11 247 1
11 248 1
11 249 1
11 251 1
11 252 1
11 253 1
11 254 1
11 257 1
11 258 1
11 259 1
11 260 1
11 261 1
11 263 1
11 264 1
11 265 1
11 266 1
11 267 1
11 270 1
11 271 1
11 272 1
11 273 1
11 275 1
11 276 1
11 277 1
11 278 1
11 279 1
11 280 1
11 281 1
11 282 1
11 283 1
11 284 1
11 285 1
11 286 1
11 287 1
11 288 1
11 289 1
11 291 1
11 292 1
11 293 1
11 294 1
11 295 1
11 296 1
11 297 1
11 298 1
11 300 1
12 13 1
12 14 1
12 15 1
12 16 1
12 17 1
12 18 1
12 19 1
12 20 1
12 22 1
12 23 1
12 24 1
12 26 1
12 27 1
12 28 1
12 31 1
12 32 1
12 33 1
12 34 1
12 35 1
12 36 1
12 37 1
12 38 1
12 39 1
12 40 1
12 41 1
12 42 1
12 43 1
12 44 1
12 45 1
12 46 1
12 47 1
12 49 1
12 50 1
12 51 1
12 52 1
12 53 1
12 54 1
12 55 1
12 58 1
12 59 1
12 60 1
12 61 1
12 62 1
12 63 1
12 64 1
12 65 1
12 66 1
12 67 1
12 68 1
12 69 1
12 70 1
12 71 1
12 72 1
12 73 1
12 74 1
12 75 1
12 76 1
12 77 1
12 78 1
12 79 1
12 80 1
12 81 1
12 82 1
12 83 1
12 84 1
12 85 1
12 86 1
12 87 1
12 88 1
12 89 1
12 90 1
12 92 1
12 93 1
12 94 1
12 95 1
12 97 1
12 98 1
12 99 1
12 100 1
12 101 1
12 102 1
12 103 1
12 104 1
12 105 1
12 106 1
12 107 1
12 108 1
12 109 1
12 111 1
12 112 1
12 113 1
12 114 1
12 115 1
12 116 1
12 118 1
12 120 1
12 121 1
12 123 1
12 124 1
12 125 1
12 127 1
12 128 1
12 129 1
12 130 1
12 131 1
12 132 1
12 133 1
12 134 1
12 135 1
12 136 1
12 137 1
12 138 1
12 139 1
12 140 1
12 141 1
12 142 1
12 143 1
12 145 1
12 146 1
12 147 1
12 148 1
12 149 1
12 150 1
12 152 1
12 153 1
12 154 1
12 155 1
12 156 1
12 157 1
12 158 1
12 160 1
12 161 1
12 162 1
12 163 1
12 164 1
12 166 1
12 167 1
12 168 1
12 169 1
12 170 1
12 171 1
12 172 1
12 173 1
12 174 1
12 175 1
12 176 1
12 177 1
12 178 1
12 179 1
12 180 1
12 181 1
12 182 1
12 183 1
12 184 1
12 185 1
12 186 1
12 187 1
12 188 1
12 189 1
12 190 1
12 191 1
12 192 1
12 193 1
12 194 1
12 195 1
12 198 1
12 199 1
12 200 1
12 201 1
12 202 1
12 203 1
12 204 1
12 205 1
12 207 1
12 208 1
12 210 1
12 211 1
12 212 1
12 213 1
12 215 1
12 216 1
12 217 1
12 218 1
12 219 1
12 220 1
12 221 1
12 222 1
12 223 1
12 224 1
12 225 1
12 226 1
12 227 1
12 228 1
12 230 1
12 231 1
12 233 1
12 234 1
12 235 1
12 236 1
12 238 1
12 239 1
12 240 1
12 241 1
12 242 1
12 243 1
12 246 1
12 248 1
12 249 1
12 250 1
12 251 1
12 252 1
12 253 1
12 254 1
12 255 1
12 256 1
12 257 1
12 258 1
12 259 1
12 260 1
12 261 1
12 262 1
12 263 1
12 264 1
12 265 1
12 266 1
12 268 1
12 269 1
12 272 1
12 274 1
12 275 1
12 276 1
12 277 1
12 278 1
12 279 1
12 280 1
12 282 1
12 283 1
12 284 1
12 285 1
12 286 1
12 287 1
12 288 1
12 289 1
12 290 1
12 292 1
12 293 1
12 294 1
12 295 1
12 297 1
12 298 1
12 299 1
12 300 1
13 15 1
13 16 1
13 17 1
13 18 1
13 20 1
13 21 1
13 22 1
13 23 1
13 24 1
13 25 1
13 27 1
13 29 1
13 30 1
13 33 1
13 34 1
13 41 1
13 44 1
13 46 1
13 47 1
13 49 1
13 50 1
13 51 1
13 52 1
13 53 1
13 54 1
13 56 1
13 57 1
13 58 1
13 59 1
13 60 1
13 61 1
13 62 1
13 65 1
13 66 1
13 68 1
13 69 1
13 71 1
13 72 1
13 73 1
13 74 1
13 76 1
13 77 1
13 79 1
13 80 1
13 81 1
13 82 1
13 83 1
13 84 1
13 86 1
13 87 1
13 88 1
13 89 1
13 90 1
13 91 1
13 92 1
13 93 1
13 94 1
13 95 1
13 96 1
13 99 1
13 100 1
13 101 1
13 103 1
13 104 1
13 106 1
13 108 1
13 111 1
13 112 1
13 113 1
13 114 1
13 115 1
13 117 1
13 118 1
13 119 1
13 120 1
13 122 1
13 123 1
13 124 1
13 127 1
13 128 1
13 129 1
13 130 1
13 132 1
13 133 1
13 134 1
13 135 1
13 136 1
13 137 1
13 138 1
13 139 1
13 140 1
13 143 1
13 144 1
13 145 1
13 147 1
13 148 1
13 149 1
13 150 1
13 151 1
13 152 1
13 156 1
13 157 1
13 158 1
13 160 1
13 162 1
13 163 1
13 168 1
13 170 1
13 171 1
13 173 1
13 177 1
13 178 1
13 180 1
13 181 1
13 182 1
13 183 1
13 185 1
13 186 1
13 187 1
13 193 1
13 194 1
13 195 1
13 196 1
13 197 1
13 198 1
13 199 1
13 200 1
13 203 1
13 206 1
13 207 1
13 208 1
13 209 1
13 210 1
13 211 1
13 212 1
13 214 1
13 215 1
13 216 1
13 218 1
13 221 1
13 223 1
13 225 1
13 227 1
13 228 1
13 229 1
13 230 1
13 232 1
13 233 1
13 235 1
13 236 1
13 237 1
13 239 1
13 240 1
13 241 1
13 242 1
13 243 1
13 244 1
13 245 1
13 246 1
13 247 1
13 248 1
13 249 1
13 251 1
13 252 1
13 253 1
13 254 1
13 255 1
13 257 1
13 258 1
13 259 1
13 262 1
13 263 1
13 264 1
13 265 1
13 266 1
13 267 1
13 268 1
13 269 1
13 271 1
13 272 1
13 274 1
13 275 1
13 276 1
13 277 1
13 278 1
13 279 1
13 280 1
13 282 1
13 283 1
13 284 1
13 286 1
13 287 1
13 288 1
13 289 1
13 290 1
13 292 1
13 294 1
13 295 1
13 297 1
13 298 1
13 299 1
13 300 1
14 16 1
14 17 1
14 18 1
14 20 1
14 21 1
14 22 1
14 23 1
14 24 1
14 25 1
14 26 1
14 27 1
14 28 1
14 29 1
14 30 1
14 31 1
14 33 1
14 34 1
14 35 1
14 36 1
14 37 1
14 38 1
14 39 1
14 44 1
14 45 1
14 46 1
14 47 1
14 48 1
14 49 1
14 50 1
14 51 1
14 52 1
14 53 1
14 54 1
14 55 1
14 56 1
14 57 1
14 59 1
14 60 1
14 61 1
14 62 1
14 63 1
14 64 1
14 65 1
14 66 1
14 67 1
14 68 1
14 69 1
14 71 1
14 72 1
14 73 1
14 74 1
14 75 1
14 76 1
14 77 1
14 78 1
14 80 1
14 81 1
14 82 1
14 83 1
14 84 1
14 85 1
14 86 1
14 87 1
14 88 1
14 89 1
14 90 1
14 91 1
14 92 1
14 93 1
14 94 1
14 95 1
14 96 1
14 97 1
14 98 1
14 99 1
14 101 1
14 103 1
14 104 1
14 105 1
14 106 1
14 107 1
14 108 1
14 109 1
14 110 1
14 111 1
14 112 1
14 114 1
14 115 1
14 116 1
14 117 1
14 118 1
14 119 1
14 120 1
14 121 1
14 122 1
14 123 1
14 124 1
14 125 1
14 126 1
14 127 1
14 128 1
14 130 1
14 131 1
14 132 1
14 133 1
14 134 1
14 135 1
14 136 1
14 138 1
14 140 1
14 141 1
14 142 1
14 143 1
14 144 1
14 145 1
14 146 1
14 147 1
14 148 1
14 149 1
14 150 1
14 151 1
14 152 1
14 154 1
14 155 1
14 156 1
14 157 1
14 158 1
14 160 1
14 161 1
14 162 1
14 163 1
14 164 1
14 165 1
14 166 1
14 167 1
14 168 1
14 169 1
14 170 1
14 171 1
14 172 1
14 173 1
14 174 1
14 175 1
14 176 1
14 177 1
14 178 1
14 180 1
14 182 1
14 183 1
14 184 1
14 186 1
14 187 1
14 188 1
14 189 1
14 192 1
14 193 1
14 194 1
14 195 1
14 196 1
14 200 1
14 201 1
14 202 1
14 203 1
14 204 1
14 205 1
14 207 1
14 209 1
14 210 1
14 211 1
14 212 1
14 213 1
14 214 1
14 215 1
14 216 1
14 217 1
14 218 1
14 219 1
14 220 1
14 221 1
14 222 1
14 223 1
14 224 1
14 225 1
14 226 1
14 227 1
14 230 1
14 231 1
14 232 1
14 233 1
14 234 1
14 235 1
14 236 1
14 237 1
14 238 1
14 239 1
14 240 1
14 241 1
14 242 1
14 243 1
14 244 1
14 247 1
14 248 1
14 249 1
14 251 1
14 252 1
14 253 1
14 254 1
14 255 1
14 256 1
14 257 1
14 258 1
14 259 1
14 260 1
14 261 1
14 262 1
14 263 1
14 264 1
14 265 1
14 266 1
14 267 1
14 269 1
14 270 1
14 272 1
14 274 1
14 275 1
14 277 1
14 278 1
14 279 1
14 280 1
14 281 1
14 282 1
14 283 1
14 284 1
14 285 1
14 286 1
14 287 1
14 288 1
14 289 1
14 290 1
14 292 1
14 293 1
14 295 1
14 296 1
14 297 1
14 298 1
14 299 1
14 300 1
15 16 1
15 19 1
15 20 1
15 21 1
15 22 1
15 23 1
15 25 1
15 26 1
15 27 1
15 28 1
15 29 1
15 30 1
15 31 1
15 33 1
15 34 1
15 35 1
15 36 1
15 37 1
15 40 1
15 41 1
15 42 1
15 43 1
15 45 1
15 46 1
15 47 1
15 48 1
15 49 1
15 50 1
15 51 1
15 53 1
15 54 1
15 56 1
15 57 1
15 58 1
15 59 1
15 60 1
15 61 1
15 62 1
15 63 1
15 65 1
15 66 1
15 67 1
15 68 1
15 69 1
15 70 1
15 71 1
15 72 1
15 74 1
15 75 1
15 76 1
15 77 1
15 78 1
15 79 1
15 80 1
15 81 1
15 82 1
15 83 1
15 85 1
15 86 1
15 87 1
15 88 1
15 89 1
15 90 1
15 91 1
15 92 1
15 93 1
15 94 1
15 95 1
15 96 1
15 97 1
15 98 1
15 99 1
15 101 1
15 102 1
15 103 1
15 104 1
15 105 1
15 106 1
15 107 1
15 108 1
15 110 1
15 111 1
15 112 1
15 113 1
15 114 1
15 115 1
15 116 1
15 117 1
15 118 1
15 120 1
15 121 1
15 122 1
15 123 1
15 125 1
15 127 1
15 128 1
15 129 1
15 130 1
15 131 1
15 132 1
15 133 1
15 134 1
15 135 1
15 136 1
15 137 1
15 138 1
15 139 1
15 140 1
15 141 1
15 142 1
15 143 1
15 144 1
15 147 1
15 148 1
15 150 1
15 151 1
15 152 1
15 153 1
15 154 1
15 155 1
15 157 1
15 158 1
15 160 1
15 161 1
15 162 1
15 164 1
15 165 1
15 166 1
15 167 1
15 168 1
15 169 1
15 170 1
15 171 1
15 172 1
15 173 1
15 174 1
15 175 1
15 177 1
15 180 1
15 181 1
15 182 1
15 183 1
15 185 1
15 186 1
15 187 1
15 190 1
15 191 1
15 192 1
15 193 1
15 194 1
15 195 1
15 196 1
15 198 1
15 199 1
15 200 1
15 201 1
15 202 1
15 204 1
15 206 1
15 207 1
15 208 1
15 209 1
15 210 1
15 211 1
15 212 1
15 213 1
15 214 1
15 215 1
15 216 1
15 217 1
15 218 1
15 220 1
15 221 1
15 222 1
15 223 1
15 224 1
15 225 1
15 226 1
15 227 1
15 228 1
15 229 1
15 230 1
15 232 1
15 234 1
15 236 1
15 237 1
15 238 1
15 240 1
15 241 1
15 242 1
15 243 1
15 244 1
15 247 1
15 248 1
15 249 1
15 250 1
15 251 1
15 253 1
15 254 1
15 255 1
15 257 1
15 258 1
15 260 1
15 261 1
15 264 1
15 265 1
15 266 1
15 267 1
15 272 1
15 273 1
15 274 1
15 275 1
15 276 1
15 278 1
15 280 1
15 282 1
15 283 1
15 284 1
15 285 1
15 286 1
15 287 1
15 288 1
15 289 1
15 290 1
15 291 1
15 292 1
15 293 1
15 294 1
15 295 1
15 298 1
15 299 1
15 300 1
16 17 1
16 18 1
16 20 1
16 21 1
16 22 1
16 23 1
16 24 1
16 25 1
16 26 1
16 27 1
16 28 1
16 29 1
16 30 1
16 31 1
16 32 1
16 34 1
16 35 1
16 36 1
16 37 1
16 39 1
16 40 1
16 41 1
16 42 1
16 43 1
16 45 1
16 47 1
16 48 1
16 49 1
16 50 1
16 51 1
16 52 1
16 53 1
16 55 1
16 56 1
16 57 1
16 59 1
16 60 1
16 61 1
16 62 1
16 64 1
16 65 1
16 66 1
16 67 1
16 68 1
16 69 1
16 71 1
16 72 1
16 74 1
16 77 1
16 78 1
16 80 1
16 82 1
16 84 1
16 85 1
16 86 1
16 87 1
16 88 1
16 89 1
16 90 1
16 94 1
16 95 1
16 96 1
16 97 1
16 98 1
16 99 1
16 100 1
16 101 1
16 102 1
16 103 1
16 104 1
16 106 1
16 107 1
16 108 1
16 111 1
16 112 1
16 113 1
16 115 1
16 116 1
16 117 1
16 119 1
16 120 1
16 121 1
16 122 1
16 123 1
16 124 1
16 126 1
16 127 1
16 130 1
16 131 1
16 132 1
16 134 1
16 135 1
16 137 1
16 138 1
16 139 1
16 141 1
16 142 1
16 143 1
16 144 1
16 145 1
16 146 1
16 148 1
16 149 1
16 150 1
16 153 1
16 155 1
16 156 1
16 157 1
16 158 1
16 159 1
16 161 1
16 162 1
16 163 1
16 164 1
16 165 1
16 166 1
16 167 1
16 168 1
16 169 1
16 170 1
16 171 1
16 172 1
16 173 1
16 175 1
16 176 1
16 178 1
16 179 1
16 181 1
16 182 1
16 183 1
16 184 1
16 185 1
16 186 1
16 187 1
16 188 1
16 189 1
16 191 1
16 193 1
16 194 1
16 195 1
16 196 1
16 197 1
16 198 1
16 200 1
16 201 1
16 202 1
16 206 1
16 207 1
16 208 1
16 209 1
16 210 1
16 211 1
16 212 1
16 213 1
16 214 1
16 215 1
16 216 1
16 217 1
16 218 1
16 219 1
16 220 1
16 221 1
16 222 1
16 223 1
16 224 1
16 225 1
16 226 1
16 227 1
16 228 1
16 229 1
16 230 1
16 231 1
16 232 1
16 233 1
16 234 1
16 236 1
16 237 1
16 238 1
16 241 1
16 242 1
16 243 1
16 244 1
16 245 1
16 246 1
16 247 1
16 248 1
16 249 1
16 250 1
16 251 1
16 252 1
16 254 1
16 256 1
16 257 1
16 258 1
16 259 1
16 260 1
16 261 1
16 263 1
16 264 1
16 265 1
16 266 1
16 267 1
16 269 1
16 270 1
16 272 1
16 273 1
16 274 1
16 275 1
16 277 1
16 278 1
16 281 1
16 282 1
16 283 1
16 284 1
16 285 1
16 286 1
16 287 1
16 288 1
16 289 1
16 290 1
16 291 1
16 292 1
16 293 1
16 295 1
16 296 1
16 297 1
16 299 1
16 300 1
17 19 1
17 21 1
17 22 1
17 23 1
17 25 1
17 26 1
17 29 1
17 30 1
17 32 1
17 33 1
17 35 1
17 37 1
17 38 1
17 39 1
17 40 1
17 41 1
17 42 1
17 43 1
17 44 1
17 45 1
17 46 1
17 47 1
17 48 1
17 49 1
17 50 1
17 51 1
17 52 1
17 53 1
17 55 1
17 56 1
17 57 1
17 58 1
17 59 1
17 60 1
17 61 1
17 62 1
17 63 1
17 64 1
17 65 1
17 66 1
17 68 1
17 69 1
17 70 1
17 71 1
17 72 1
17 73 1
17 74 1
17 75 1
17 76 1
17 77 1
17 78 1
17 80 1
17 81 1
17 82 1
17 84 1
17 85 1
17 88 1
17 90 1
17 91 1
17 92 1
17 93 1
17 94 1
17 95 1
17 96 1
17 97 1
17 99 1
17 100 1
17 101 1
17 102 1
17 103 1
17 105 1
17 106 1
17 107 1
17 108 1
17 109 1
17 110 1
17 111 1
17 112 1
17 113 1
17 115 1
17 116 1
17 118 1
17 120 1
17 122 1
17 123 1
17 124 1
17 126 1
17 127 1
17 128 1
17 129 1
17 130 1
17 131 1
17 132 1
17 133 1
17 134 1
17 135 1
17 137 1
17 138 1
17 139 1
17 140 1
17 142 1
17 143 1
17 144 1
17 145 1
17 146 1
17 148 1
17 149 1
17 150 1
17 151 1
17 152 1
17 153 1
17 154 1
17 155 1
17 157 1
17 158 1
17 159 1
17 160 1
17 162 1
17 164 1
17 165 1
17 166 1
17 167 1
17 168 1
17 169 1
17 171 1
17 172 1
17 173 1
17 175 1
17 176 1
17 177 1
17 178 1
17 179 1
17 180 1
17 183 1
17 184 1
17 185 1
17 186 1
17 187 1
17 188 1
17 189 1
17 190 1
17 191 1
17 192 1
17 194 1
17 195 1
17 196 1
17 197 1
17 199 1
17 201 1
17 204 1
17 206 1
17 207 1
17 208 1
17 210 1
17 211 1
17 212 1
17 213 1
17 214 1
17 216 1
17 217 1
17 219 1
17 221 1
17 222 1
17 224 1
17 225 1
17 226 1
17 227 1
17 228 1
17 229 1
17 230 1
17 231 1
17 232 1
17 233 1
17 234 1
17 235 1
17 236 1
17 237 1
17 238 1
17 239 1
17 240 1
17 241 1
17 242 1
17 243 1
17 244 1
17 245 1
17 247 1
17 248 1
17 249 1
17 250 1
17 251 1
17 252 1
17 253 1
17 255 1
17 256 1
17 257 1
17 261 1
17 262 1
17 263 1
17 265 1
17 267 1
17 270 1
17 271 1
17 272 1
17 273 1
17 274 1
17 275 1
17 276 1
17 277 1
17 278 1
17 280 1
17 283 1
17 284 1
17 286 1
17 287 1
17 288 1
17 289 1
17 290 1
17 291 1
17 292 1
17 293 1
17 294 1
17 295 1
17 297 1
17 300 1
18 21 1
18 22 1
18 23 1
18 24 1
18 26 1
18 27 1
18 29 1
18 30 1
18 34 1
18 36 1
18 38 1
18 40 1
18 41 1
18 42 1
18 44 1
18 45 1
18 46 1
18 48 1
18 51 1
18 52 1
18 53 1
18 54 1
18 55 1
18 60 1
18 61 1
18 62 1
18 63 1
18 64 1
18 65 1
18 66 1
18 68 1
18 69 1
18 71 1
18 72 1
18 73 1
18 74 1
18 76 1
18 77 1
18 79 1
18 80 1
18 82 1
18 85 1
18 86 1
18 90 1
18 91 1
18 92 1
18 93 1
18 94 1
18 95 1
18 96 1
18 98 1
18 99 1
18 103 1
18 104 1
18 105 1
18 106 1
18 109 1
18 110 1
18 111 1
18 112 1
18 114 1
18 115 1
18 117 1
18 118 1
18 120 1
18 121 1
18 122 1
18 125 1
18 127 1
18 129 1
18 130 1
18 132 1
18 133 1
18 134 1
18 135 1
18 136 1
18 139 1
18 140 1
18 141 1
18 143 1
18 148 1
18 151 1
18 152 1
18 153 1
18 154 1
18 155 1
18 156 1
18 158 1
18 159 1
18 160 1
18 162 1
18 163 1
18 164 1
18 165 1
18 166 1
18 167 1
18 168 1
18 169 1
18 170 1
18 172 1
18 174 1
18 175 1
18 177 1
18 178 1
18 180 1
18 182 1
18 183 1
18 184 1
18 185 1
18 187 1
18 188 1
18 189 1
18 191 1
18 192 1
18 194 1
18 195 1
18 196 1
18 202 1
18 203 1
18 204 1
18 205 1
18 206 1
18 207 1
18 208 1
18 209 1
18 211 1
18 212 1
18 213 1
18 214 1
18 215 1
18 216 1
18 217 1
18 218 1
18 219 1
18 220 1
18 222 1
18 223 1
18 224 1
18 227 1
18 228 1
18 229 1
18 231 1
18 232 1
18 233 1
18 234 1
18 236 1
18 237 1
18 238 1
18 239 1
18 240 1
18 241 1
18 243 1
18 244 1
18 245 1
18 246 1
18 247 1
18 248 1
18 249 1
18 252 1
18 253 1
18 254 1
18 259 1
18 260 1
18 262 1
18 263 1
18 264 1
18 265 1
18 266 1
18 269 1
18 270 1
18 271 1
18 272 1
18 273 1
18 275 1
18 276 1
18 277 1
18 278 1
18 280 1
18 282 1
18 283 1
18 284 1
18 286 1
18 289 1
18 290 1
18 291 1
18 292 1
18 293 1
18 295 1
18 296 1
18 297 1
18 298 1
19 20 1
19 22 1
19 23 1
19 25 1
19 28 1
19 30 1
19 32 1
19 33 1
19 34 1
19 35 1
19 37 1
19 38 1
19 39 1
19 40 1
19 41 1
19 42 1
19 44 1
19 45 1
19 47 1
19 51 1
19 53 1
19 54 1
19 55 1
19 56 1
19 57 1
19 58 1
19 59 1
19 60 1
19 61 1
19 62 1
19 65 1
19 66 1
19 69 1
19 71 1
19 72 1
19 73 1
19 74 1
19 77 1
19 79 1
19 80 1
19 82 1
19 84 1
19 86 1
19 87 1
19 88 1
19 90 1
19 92 1
19 93 1
19 94 1
19 95 1
19 96 1
19 97 1
19 99 1
19 101 1
19 102 1
19 103 1
19 106 1
19 107 1
19 109 1
19 110 1
19 116 1
19 117 1
19 118 1
19 119 1
19 124 1
19 125 1
19 128 1
19 131 1
19 132 1
19 133 1
19 134 1
19 135 1
19 138 1
19 141 1
19 142 1
19 143 1
19 145 1
19 146 1
19 147 1
19 148 1
19 150 1
19 151 1
19 152 1
19 154 1
19 155 1
19 157 1
19 159 1
19 160 1
19 162 1
19 163 1
19 165 1
19 167 1
19 168 1
19 169 1
19 170 1
19 171 1
19 172 1
19 173 1
19 175 1
19 177 1
19 179 1
19 181 1
19 183 1
19 184 1
19 185 1
19 186 1
19 187 1
19 189 1
19 190 1
19 192 1
19 193 1
19 194 1
19 195 1
19 196 1
19 197 1
19 198 1
19 200 1
19 201 1
19 202 1
19 206 1
19 207 1
19 212 1
19 214 1
19 215 1
19 216 1
19 217 1
19 218 1
19 221 1
19 222 1
19 223 1
19 224 1
19 225 1
19 227 1
19 228 1
19 229 1
19 230 1
19 231 1
19 232 1
19 233 1
19 235 1
19 238 1
19 241 1
19 244 1
19 245 1
19 246 1
19 247 1
19 248 1
19 249 1
19 252 1
19 253 1
19 254 1
19 257 1
19 259 1
19 260 1
19 262 1
19 264 1
19 265 1
19 269 1
19 273 1
19 275 1
19 278 1
19 279 1
19 281 1
19 282 1
19 285 1
19 286 1
19 289 1
19 291 1
19 293 1
19 296 1
19 299 1
19 300 1
20 21 1
20 24 1
20 25 1
20 27 1
20 28 1
20 29 1
20 30 1
20 32 1
20 34 1
20 35 1
20 36 1
20 39 1
20 41 1
20 42 1
20 45 1
20 50 1
20 51 1
20 52 1
20 55 1
20 56 1
20 58 1
20 59 1
20 60 1
20 61 1
20 62 1
20 63 1
20 64 1
20 65 1
20 66 1
20 67 1
20 68 1
20 69 1
20 70 1
20 71 1
20 73 1
20 75 1
20 78 1
20 80 1
20 81 1
20 84 1
20 86 1
20 90 1
20 92 1
20 94 1
20 95 1
20 96 1
20 98 1
20 99 1
20 100 1
20 101 1
20 102 1
20 104 1
20 105 1
20 106 1
20 107 1
20 110 1
20 111 1
20 112 1
20 114 1
20 116 1
20 117 1
20 118 1
20 119 1
20 120 1
20 121 1
20 122 1
20 123 1
20 125 1
20 127 1
20 128 1
20 129 1
20 130 1
20 131 1
20 132 1
20 133 1
20 134 1
20 135 1
20 136 1
20 138 1
20 139 1
20 140 1
20 141 1
20 143 1
20 144 1
20 145 1
20 147 1
20 149 1
20 150 1
20 151 1
20 152 1
20 153 1
20 154 1
20 155 1
20 158 1
20 159 1
20 160 1
20 161 1
20 162 1
20 163 1
20 166 1
20 167 1
20 171 1
20 172 1
20 173 1
20 174 1
20 177 1
20 178 1
20 181 1
20 182 1
20 183 1
20 185 1
20 186 1
20 187 1
20 189 1
20 190 1
20 191 1
20 192 1
20 193 1
20 194 1
20 195 1
20 196 1
20 201 1
20 202 1
20 203 1
20 204 1
20 206 1
20 207 1
20 208 1
20 209 1
20 214 1
20 217 1
20 218 1
20 221 1
20 223 1
20 224 1
20 225 1
20 228 1
20 230 1
20 231 1
20 232 1
20 234 1
20 236 1
20 238 1
20 240 1
20 241 1
20 242 1
20 248 1
20 251 1
20 252 1
20 253 1
20 254 1
20 255 1
20 257 1
20 258 1
20 259 1
20 260 1
20 261 1
20 262 1
20 264 1
20 267 1
20 269 1
20 272 1
20 275 1
20 276 1
20 277 1
20 279 1
20 280 1
20 281 1
20 282 1
20 284 1
20 285 1
20 286 1
20 287 1
20 288 1
20 289 1
20 290 1
20 291 1
20 292 1
20 294 1
20 295 1
20 298 1
20 299 1
21 22 1
21 23 1
21 28 1
21 29 1
21 31 1
21 32 1
21 33 1
21 34 1
21 35 1
21 36 1
21 37 1
21 38 1
21 40 1
21 41 1
21 42 1
21 45 1
21 46 1
21 47 1
21 49 1
21 50 1
21 51 1
21 52 1
21 53 1
21 54 1
21 55 1
21 56 1
21 57 1
21 58 1
21 60 1
21 61 1
21 62 1
21 64 1
21 65 1
21 66 1
21 67 1
21 68 1
21 69 1
21 70 1
21 72 1
21 73 1
21 74 1
21 76 1
21 77 1
21 78 1
21 79 1
21 80 1
21 81 1
21 82 1
21 85 1
21 86 1
21 87 1
21 88 1
21 89 1
21 90 1
21 92 1
21 94 1
21 95 1
21 97 1
21 98 1
21 99 1
21 101 1
21 102 1
21 103 1
21 105 1
21 106 1
21 107 1
21 108 1
21 110 1
21 111 1
21 112 1
21 113 1
21 114 1
21 116 1
21 117 1
21 118 1
21 119 1
21 120 1
21 121 1
21 122 1
21 123 1
21 124 1
21 126 1
21 127 1
21 128 1
21 130 1
21 131 1
21 132 1
21 134 1
21 135 1
21 136 1
21 138 1
21 140 1
21 142 1
21 143 1
21 145 1
21 146 1
21 147 1
21 148 1
21 150 1
21 151 1
21 152 1
21 153 1
21 154 1
21 155 1
21 156 1
21 157 1
21 158 1
21 159 1
21 160 1
21 161 1
21 163 1
21 165 1
21 166 1
21 168 1
21 169 1
21 172 1
21 175 1
21 176 1
21 177 1
21 178 1
21 181 1
21 183 1
21 184 1
21 185 1
21 186 1
21 188 1
21 189 1
21 190 1
21 192 1
21 193 1
21 194 1
21 195 1
21 196 1
21 197 1
21 198 1
21 200 1
21 202 1
21 203 1
21 205 1
21 207 1
21 208 1
21 209 1
21 211 1
21 212 1
21 213 1
21 214 1
21 215 1
21 216 1
21 217 1
21 218 1
21 219 1
21 220 1
21 221 1
21 224 1
21 225 1
21 226 1
21 227 1
21 228 1
21 229 1
21 231 1
21 232 1
21 233 1
21 234 1
21 235 1
21 238 1
21 239 1
21 241 1
21 242 1
21 243 1
21 244 1
21 246 1
21 247 1
21 248 1
21 249 1
21 250 1
21 252 1
21 253 1
21 254 1
21 256 1
21 260 1
21 263 1
21 264 1
21 266 1
21 267 1
21 268 1
21 269 1
21 271 1
21 275 1
21 276 1
21 277 1
21 278 1
21 280 1
21 282 1
21 283 1
21 285 1
21 286 1
21 287 1
21 289 1
21 292 1
21 294 1
21 295 1
21 297 1
21 299 1
21 300 1
22 23 1
22 26 1
22 27 1
22 28 1
22 29 1
22 30 1
22 31 1
22 32 1
22 33 1
22 34 1
22 35 1
22 36 1
22 37 1
22 38 1
22 39 1
22 40 1
22 41 1
22 42 1
22 43 1
22 44 1
22 45 1
22 46 1
22 47 1
22 48 1
22 49 1
22 50 1
22 51 1
22 52 1
22 53 1
22 54 1
22 55 1
22 56 1
22 58 1
22 59 1
22 60 1
22 61 1
22 62 1
22 63 1
22 64 1
22 65 1
22 66 1
22 67 1
22 68 1
22 69 1
22 70 1
22 71 1
22 73 1
22 74 1
22 75 1
22 76 1
22 77 1
22 79 1
22 80 1
22 81 1
22 82 1
22 84 1
22 85 1
22 86 1
22 87 1
22 88 1
22 89 1
22 90 1
22 92 1
22 93 1
22 94 1
22 95 1
22 96 1
22 97 1
22 98 1
22 100 1
22 102 1
22 103 1
22 104 1
22 105 1
22 106 1
22 107 1
22 108 1
22 109 1
22 110 1
22 111 1
22 112 1
22 113 1
22 114 1
22 115 1
22 116 1
22 117 1
22 118 1
22 120 1
22 121 1
22 122 1
22 123 1
22 124 1
22 126 1
22 127 1
22 128 1
22 129 1
22 130 1
22 131 1
22 132 1
22 133 1
22 134 1
22 135 1
22 137 1
22 138 1
22 139 1
22 140 1
22 141 1
22 142 1
22 143 1
22 144 1
22 145 1
22 146 1
22 147 1
22 148 1
22 149 1
22 150 1
22 151 1
22 152 1
22 153 1
22 154 1
22 155 1
22 157 1
22 158 1
22 160 1
22 161 1
22 162 1
22 163 1
22 164 1
22 166 1
22 167 1
22 168 1
22 170 1
22 171 1
22 172 1
22 173 1
22 174 1
22 175 1
22 177 1
22 179 1
22 180 1
22 181 1
22 182 1
22 183 1
22 184 1
22 185 1
22 186 1
22 187 1
22 188 1
22 189 1
22 190 1
22 191 1
22 192 1
22 193 1
22 194 1
22 195 1
22 196 1
22 197 1
22 198 1
22 199 1
22 200 1
22 201 1
22 202 1
22 203 1
22 204 1
22 205 1
22 206 1
22 207 1
22 208 1
22 209 1
22 210 1
22 211 1
22 212 1
22 213 1
22 215 1
22 216 1
22 217 1
22 218 1
22 219 1
22 220 1
22 223 1
22 224 1
22 225 1
22 226 1
22 228 1
22 229 1
22 230 1
22 231 1
22 232 1
22 233 1
22 234 1
22 235 1
22 236 1
22 237 1
22 238 1
22 239 1
22 240 1
22 241 1
22 242 1
22 243 1
22 244 1
22 245 1
22 246 1
22 247 1
22 248 1
22 249 1
22 250 1
22 252 1
22 253 1
22 254 1
22 256 1
22 257 1
22 258 1
22 259 1
22 260 1
22 261 1
22 262 1
22 263 1
22 264 1
22 265 1
22 266 1
22 269 1
22 270 1
22 271 1
22 272 1
22 273 1
22 274 1
22 275 1
22 276 1
22 277 1
22 278 1
22 279 1
22 281 1
22 282 1
22 283 1
22 284 1
22 287 1
22 288 1
22 289 1
22 290 1
22 293 1
22 294 1
22 295 1
22 296 1
22 297 1
22 298 1
22 299 1
22 300 1
23 25 1
23 26 1
23 27 1
23 28 1
23 29 1
23 31 1
23 32 1
23 33 1
23 34 1
23 35 1
23 36 1
23 38 1
23 39 1
23 41 1
23 42 1
23 43 1
23 44 1
23 45 1
23 46 1
23 47 1
23 48 1
23 50 1
23 51 1
23 52 1
23 53 1
23 54 1
23 55 1
23 57 1
23 58 1
23 59 1
23 60 1
23 61 1
23 62 1
23 64 1
23 65 1
23 66 1
23 67 1
23 68 1
23 69 1
23 72 1
23 73 1
23 74 1
23 75 1
23 76 1
23 77 1
23 78 1
23 79 1
23 80 1
23 81 1
23 82 1
23 83 1
23 85 1
23 86 1
23 88 1
23 89 1
23 90 1
23 91 1
23 92 1
23 94 1
23 96 1
23 97 1
23 98 1
23 99 1
23 100 1
23 102 1
23 103 1
23 104 1
23 105 1
23 107 1
23 108 1
23 109 1
23 110 1
23 111 1
23 112 1
23 113 1
23 114 1
23 116 1
23 118 1
23 119 1
23 121 1
23 122 1
23 123 1
23 124 1
23 125 1
23 126 1
23 127 1
23 128 1
23 129 1
23 130 1
23 131 1
23 132 1
23 133 1
23 134 1
23 135 1
23 137 1
23 138 1
23 139 1
23 140 1
23 142 1
23 143 1
23 144 1
23 146 1
23 147 1
23 148 1
23 150 1
23 151 1
23 152 1
23 154 1
23 155 1
23 156 1
23 157 1
23 158 1
23 159 1
23 161 1
23 162 1
23 164 1
23 165 1
23 166 1
23 167 1
23 168 1
23 169 1
23 172 1
23 173 1
23 174 1
23 175 1
23 176 1
23 177 1
23 180 1
23 181 1
23 182 1
23 183 1
23 184 1
23 185 1
23 186 1
23 187 1
23 188 1
23 189 1
23 190 1
23 191 1
23 192 1
23 193 1
23 194 1
23 195 1
23 196 1
23 198 1
23 199 1
23 200 1
23 201 1
23 202 1
23 203 1
23 205 1
23 207 1
23 210 1
23 211 1
23 212 1
23 213 1
23 214 1
23 215 1
23 216 1
23 217 1
23 218 1
23 219 1
23 220 1
23 221 1
23 222 1
23 223 1
23 224 1
23 225 1
23 226 1
23 227 1
23 228 1
23 230 1
23 232 1
23 235 1
23 236 1
23 238 1
23 239 1
23 241 1
23 242 1
23 243 1
23 244 1
23 246 1
23 247 1
23 248 1
23 250 1
23 252 1
23 253 1
23 255 1
23 256 1
23 257 1
23 258 1
23 259 1
23 260 1
23 261 1
23 262 1
23 263 1
23 265 1
23 266 1
23 267 1
23 268 1
23 269 1
23 270 1
23 272 1
23 273 1
23 275 1
23 276 1
23 277 1
23 278 1
23 279 1
23 280 1
23 281 1
23 282 1
23 283 1
23 284 1
23 285 1
23 286 1
23 287 1
23 288 1
23 289 1
23 290 1
23 292 1
23 294 1
23 295 1
23 296 1
23 297 1
23 298 1
23 299 1
23 300 1
24 25 1
24 26 1
24 27 1
24 28 1
24 29 1
24 30 1
24 31 1
24 32 1
24 34 1
24 35 1
24 36 1
24 39 1
24 40 1
24 41 1
24 42 1
24 43 1
24 45 1
24 48 1
24 49 1
24 50 1
24 51 1
24 53 1
24 56 1
24 58 1
24 59 1
24 60 1
24 61 1
24 62 1
24 63 1
24 67 1
24 69 1
24 71 1
24 72 1
24 73 1
24 74 1
24 77 1
24 78 1
24 80 1
24 81 1
24 82 1
24 83 1
24 86 1
24 89 1
24 90 1
24 92 1
24 94 1
24 95 1
24 97 1
24 99 1
24 100 1
24 102 1
24 103 1
24 104 1
24 106 1
24 108 1
24 110 1
24 111 1
24 113 1
24 114 1
24 115 1
24 116 1
24 117 1
24 118 1
24 119 1
24 121 1
24 123 1
24 124 1
24 125 1
24 127 1
24 128 1
24 129 1
24 131 1
24 132 1
24 133 1
24 134 1
24 135 1
24 136 1
24 137 1
24 138 1
24 140 1
24 141 1
24 143 1
24 144 1
24 145 1
24 147 1
24 148 1
24 149 1
24 150 1
24 151 1
24 152 1
24 153 1
24 155 1
24 157 1
24 159 1
24 160 1
24 162 1
24 163 1
24 164 1
24 165 1
24 167 1
24 168 1
24 169 1
24 171 1
24 172 1
24 175 1
24 176 1
24 179 1
24 180 1
24 181 1
24 182 1
24 183 1
24 185 1
24 187 1
24 188 1
24 190 1
24 191 1
24 192 1
24 193 1
24 195 1
24 196 1
24 198 1
24 199 1
24 201 1
24 202 1
24 203 1
24 204 1
24 205 1
24 206 1
24 208 1
24 209 1
24 210 1
24 211 1
24 212 1
24 213 1
24 214 1
24 215 1
24 216 1
24 217 1
24 219 1
24 220 1
24 221 1
24 224 1
24 226 1
24 227 1
24 228 1
24 229 1
24 230 1
24 234 1
24 235 1
24 236 1
24 237 1
24 238 1
24 240 1
24 241 1
24 244 1
24 245 1
24 246 1
24 247 1
24 248 1
24 249 1
24 251 1
24 253 1
24 254 1
24 256 1
24 257 1
24 259 1
24 261 1
24 263 1
24 264 1
24 265 1
24 269 1
24 270 1
24 271 1
24 273 1
24 274 1
24 277 1
24 278 1
24 279 1
24 280 1
24 282 1
24 283 1
24 284 1
24 285 1
24 286 1
24 292 1
24 293 1
24 294 1
24 295 1
24 296 1
24 297 1
24 300 1
25 26 1
25 27 1
25 28 1
25 29 1
25 30 1
25 31 1
25 32 1
25 33 1
25 34 1
25 37 1
25 39 1
25 40 1
25 41 1
25 42 1
25 43 1
25 44 1
25 45 1
25 46 1
25 47 1
25 48 1
25 49 1
25 50 1
25 51 1
25 52 1
25 53 1
25 54 1
25 55 1
25 56 1
25 58 1
25 59 1
25 60 1
25 61 1
25 62 1
25 63 1
25 64 1
25 65 1
25 66 1
25 67 1
25 69 1
25 71 1
25 72 1
25 73 1
25 74 1
25 76 1
25 78 1
25 79 1
25 81 1
25 82 1
25 83 1
25 84 1
25 85 1
25 86 1
25 87 1
25 88 1
25 89 1
25 90 1
25 91 1
25 92 1
25 94 1
25 95 1
25 96 1
25 97 1
25 99 1
25 100 1
25 101 1
25 102 1
25 103 1
25 104 1
25 105 1
25 106 1
25 108 1
25 109 1
25 110 1
25 111 1
25 112 1
25 113 1
25 114 1
25 115 1
25 116 1
25 117 1
25 118 1
25 119 1
25 121 1
25 122 1
25 123 1
25 124 1
25 126 1
25 128 1
25 129 1
25 130 1
25 131 1
25 132 1
25 134 1
25 135 1
25 136 1
25 140 1
25 142 1
25 143 1
25 145 1
25 147 1
25 148 1
25 152 1
25 153 1
25 154 1
25 155 1
25 157 1
25 160 1
25 161 1
25 163 1
25 165 1
25 166 1
25 167 1
25 168 1
25 172 1
25 174 1
25 175 1
25 176 1
25 177 1
25 178 1
25 179 1
25 180 1
25 181 1
25 182 1
25 183 1
25 184 1
25 186 1
25 187 1
25 188 1
25 191 1
25 192 1
25 194 1
25 196 1
25 201 1
25 202 1
25 203 1
25 204 1
25 205 1
25 208 1
25 209 1
25 210 1
25 211 1
25 212 1
25 213 1
25 216 1
25 217 1
25 222 1
25 223 1
25 225 1
25 227 1
25 228 1
25 229 1
25 230 1
25 232 1
25 233 1
25 234 1
25 236 1
25 237 1
25 238 1
25 240 1
25 241 1
25 242 1
25 244 1
25 246 1
25 247 1
25 249 1
25 252 1
25 253 1
25 255 1
25 257 1
25 258 1
25 260 1
25 261 1
25 264 1
25 269 1
25 271 1
25 274 1
25 275 1
25 276 1
25 278 1
25 279 1
25 280 1
25 281 1
25 282 1
25 283 1
25 284 1
25 285 1
25 287 1
25 288 1
25 289 1
25 290 1
25 292 1
25 294 1
25 295 1
25 297 1
25 298 1
25 299 1
26 27 1
26 30 1
26 31 1
26 34 1
26 35 1
26 36 1
26 38 1
26 40 1
26 41 1
26 42 1
26 43 1
26 44 1
26 45 1
26 46 1
26 47 1
26 49 1
26 51 1
26 53 1
26 55 1
26 56 1
26 57 1
26 59 1
26 60 1
26 62 1
26 63 1
26 64 1
26 66 1
26 69 1
26 70 1
26 71 1
26 72 1
26 73 1
26 74 1
26 75 1
26 77 1
26 78 1
26 81 1
26 82 1
26 84 1
26 86 1
26 87 1
26 88 1
26 89 1
26 90 1
26 91 1
26 94 1
26 95 1
26 99 1
26 100 1
26 101 1
26 103 1
26 104 1
26 105 1
26 106 1
26 108 1
26 109 1
26 111 1
26 114 1
26 115 1
26 117 1
26 119 1
26 120 1
26 121 1
26 122 1
26 123 1
26 124 1
26 126 1
26 127 1
26 129 1
26 130 1
26 131 1
26 133 1
26 134 1
26 136 1
26 137 1
26 140 1
26 141 1
26 142 1
26 143 1
26 144 1
26 145 1
26 147 1
26 148 1
26 150 1
26 151 1
26 152 1
26 154 1
26 155 1
26 157 1
26 158 1
26 161 1
26 162 1
26 164 1
26 167 1
26 168 1
26 169 1
26 170 1
26 172 1
26 173 1
26 174 1
26 175 1
26 177 1
26 178 1
26 179 1
26 180 1
26 181 1
26 182 1
26 183 1
26 184 1
26 188 1
26 189 1
26 190 1
26 191 1
26 192 1
26 194 1
26 196 1
26 198 1
26 200 1
26 201 1
26 204 1
26 205 1
26 207 1
26 209 1
26 211 1
26 212 1
26 213 1
26 214 1
26 215 1
26 216 1
26 217 1
26 218 1
26 219 1
26 220 1
26 222 1
26 224 1
26 225 1
26 227 1
26 228 1
26 229 1
26 232 1
26 233 1
26 235 1
26 236 1
26 238 1
26 239 1
26 240 1
26 241 1
26 242 1
26 243 1
26 245 1
26 248 1
26 249 1
26 250 1
26 251 1
26 254 1
26 255 1
26 256 1
26 257 1
26 258 1
26 260 1
26 261 1
26 263 1
26 264 1
26 265 1
26 266 1
26 267 1
26 270 1
26 272 1
26 274 1
26 275 1
26 276 1
26 277 1
26 278 1
26 280 1
26 281 1
26 283 1
26 284 1
26 285 1
26 287 1
26 288 1
26 289 1
26 290 1
26 293 1
26 295 1
26 297 1
26 298 1
26 299 1
27 28 1
27 29 1
27 30 1
27 31 1
27 32 1
27 33 1
27 34 1
27 35 1
27 36 1
27 37 1
27 38 1
27 39 1
27 40 1
27 42 1
27 45 1
27 46 1
27 47 1
27 48 1
27 50 1
27 51 1
27 52 1
27 53 1
27 54 1
27 57 1
27 61 1
27 62 1
27 63 1
27 64 1
27 65 1
27 66 1
27 67 1
27 68 1
27 69 1
27 70 1
27 72 1
27 73 1
27 74 1
27 75 1
27 76 1
27 77 1
27 78 1
27 80 1
27 81 1
27 82 1
27 83 1
27 85 1
27 86 1
27 88 1
27 89 1
27 90 1
27 91 1
27 92 1
27 93 1
27 94 1
27 95 1
27 96 1
27 97 1
27 98 1
27 99 1
27 100 1
27 101 1
27 102 1
27 103 1
27 104 1
27 105 1
27 106 1
27 107 1
27 108 1
27 109 1
27 110 1
27 111 1
27 112 1
27 113 1
27 114 1
27 115 1
27 116 1
27 117 1
27 118 1
27 119 1
27 120 1
27 121 1
27 122 1
27 123 1
27 124 1
27 125 1
27 126 1
27 127 1
27 128 1
27 129 1
27 130 1
27 131 1
27 132 1
27 133 1
27 134 1
27 136 1
27 137 1
27 138 1
27 139 1
27 140 1
27 141 1
27 142 1
27 143 1
27 144 1
27 145 1
27 146 1
27 148 1
27 150 1
27 152 1
27 153 1
27 154 1
27 155 1
27 156 1
27 157 1
27 158 1
27 159 1
27 160 1
27 161 1
27 163 1
27 164 1
27 165 1
27 166 1
27 167 1
27 168 1
27 169 1
27 170 1
27 171 1
27 173 1
27 174 1
27 175 1
27 177 1
27 178 1
27 179 1
27 180 1
27 181 1
27 182 1
27 183 1
27 184 1
27 186 1
27 187 1
27 188 1
27 189 1
27 191 1
27 192 1
27 193 1
27 194 1
27 196 1
27 197 1
27 198 1
27 199 1
27 200 1
27 201 1
27 203 1
27 204 1
27 205 1
27 207 1
27 208 1
27 209 1
27 210 1
27 211 1
27 213 1
27 214 1
27 215 1
27 216 1
27 217 1
27 218 1
27 219 1
27 220 1
27 221 1
27 222 1
27 224 1
27 228 1
27 229 1
27 230 1
27 231 1
27 233 1
27 234 1
27 235 1
27 236 1
27 237 1
27 238 1
27 240 1
27 241 1
27 242 1
27 243 1
27 244 1
27 245 1
27 246 1
27 247 1
27 248 1
27 249 1
27 250 1
27 251 1
27 252 1
27 253 1
27 254 1
27 257 1
27 258 1
27 259 1
27 260 1
27 261 1
27 262 1
27 263 1
27 265 1
27 267 1
27 270 1
27 271 1
27 272 1
27 273 1
27 276 1
27 277 1
27 278 1
27 279 1
27 280 1
27 281 1
27 282 1
27 283 1
27 284 1
27 288 1
27 289 1
27 290 1
27 292 1
27 294 1
27 295 1
27 296 1
27 297 1
27 298 1
27 299 1
27 300 1
28 29 1
28 31 1
28 34 1
28 35 1
28 36 1
28 37 1
28 39 1
28 41 1
28 43 1
28 44 1
28 46 1
28 47 1
28 48 1
28 49 1
28 50 1
28 51 1
28 52 1
28 54 1
28 56 1
28 58 1
28 59 1
28 60 1
28 62 1
28 63 1
28 64 1
28 65 1
28 66 1
28 67 1
28 68 1
28 69 1
28 70 1
28 71 1
28 72 1
28 74 1
28 75 1
28 77 1
28 78 1
28 79 1
28 80 1
28 81 1
28 82 1
28 83 1
28 84 1
28 85 1
28 86 1
28 87 1
28 89 1
28 90 1
28 91 1
28 92 1
28 93 1
28 94 1
28 95 1
28 96 1
28 97 1
28 98 1
28 99 1
28 100 1
28 101 1
28 102 1
28 103 1
28 104 1
28 105 1
28 106 1
28 108 1
28 109 1
28 112 1
28 113 1
28 114 1
28 116 1
28 117 1
28 118 1
28 119 1
28 122 1
28 124 1
28 125 1
28 126 1
28 131 1
28 132 1
28 133 1
28 134 1
28 135 1
28 136 1
28 137 1
28 138 1
28 139 1
28 140 1
28 141 1
28 143 1
28 145 1
28 146 1
28 147 1
28 148 1
28 149 1
28 150 1
28 151 1
28 152 1
28 153 1
28 154 1
28 155 1
28 156 1
28 158 1
28 161 1
28 162 1
28 164 1
28 166 1
28 169 1
28 170 1
28 171 1
28 173 1
28 176 1
28 178 1
28 179 1
28 180 1
28 181 1
28 182 1
28 183 1
28 186 1
28 187 1
28 189 1
28 191 1
28 192 1
28 193 1
28 194 1
28 197 1
28 200 1
28 202 1
28 203 1
28 205 1
28 207 1
28 208 1
28 209 1
28 210 1
28 211 1
28 212 1
28 213 1
28 215 1
28 218 1
28 221 1
28 222 1
28 223 1
28 224 1
28 225 1
28 227 1
28 229 1
28 230 1
28 231 1
28 232 1
28 234 1
28 235 1
28 236 1
28 237 1
28 240 1
28 241 1
28 242 1
28 244 1
28 245 1
28 246 1
28 247 1
28 249 1
28 252 1
28 255 1
28 256 1
28 257 1
28 259 1
28 260 1
28 261 1
28 262 1
28 264 1
28 265 1
28 266 1
28 267 1
28 268 1
28 269 1
28 270 1
28 273 1
28 275 1
28 276 1
28 277 1
28 278 1
28 279 1
28 280 1
28 281 1
28 282 1
28 284 1
28 287 1
28 288 1
28 289 1
28 296 1
28 297 1
28 298 1
28 299 1
28 300 1
29 30 1
29 31 1
29 32 1
29 33 1
29 35 1
29 36 1
29 37 1
29 39 1
29 40 1
29 41 1
29 42 1
29 44 1
29 45 1
29 46 1
29 47 1
29 49 1
29 50 1
29 52 1
29 53 1
29 54 1
29 55 1
29 58 1
29 59 1
29 60 1
29 61 1
29 62 1
29 64 1
29 65 1
29 66 1
29 67 1
29 68 1
29 69 1
29 70 1
29 71 1
29 72 1
29 73 1
29 74 1
29 75 1
29 77 1
29 78 1
29 80 1
29 81 1
29 82 1
29 85 1
29 87 1
29 88 1
29 89 1
29 91 1
29 92 1
29 93 1
29 94 1
29 95 1
29 97 1
29 98 1
29 99 1
29 100 1
29 101 1
29 102 1
29 103 1
29 106 1
29 108 1
29 109 1
29 110 1
29 111 1
29 112 1
29 113 1
29 114 1
29 116 1
29 117 1
29 118 1
29 119 1
29 121 1
29 123 1
29 125 1
29 128 1
29 129 1
29 130 1
29 132 1
29 134 1
29 135 1
29 136 1
29 138 1
29 139 1
29 140 1
29 141 1
29 142 1
29 143 1
29 144 1
29 146 1
29 148 1
29 150 1
29 151 1
29 152 1
29 154 1
29 155 1
29 156 1
29 157 1
29 159 1
29 160 1
29 161 1
29 162 1
29 163 1
29 164 1
29 166 1
29 167 1
29 169 1
29 170 1
29 172 1
29 173 1
29 174 1
29 175 1
29 176 1
29 177 1
29 178 1
29 181 1
29 183 1
29 184 1
29 185 1
29 186 1
29 187 1
29 188 1
29 189 1
29 190 1
29 192 1
29 193 1
29 194 1
29 195 1
29 196 1
29 197 1
29 199 1
29 200 1
29 201 1
29 202 1
29 203 1
29 204 1
29 205 1
29 206 1
29 207 1
29 208 1
29 209 1
29 210 1
29 211 1
29 213 1
29 214 1
29 215 1
29 216 1
29 217 1
29 218 1
29 219 1
29 220 1
29 221 1
29 222 1
29 224 1
29 225 1
29 226 1
29 227 1
29 228 1
29 229 1
29 231 1
29 232 1
29 234 1
29 236 1
29 237 1
29 239 1
29 241 1
29 242 1
29 243 1
29 244 1
29 245 1
29 247 1
29 248 1
29 249 1
29 250 1
29 251 1
29 252 1
29 253 1
29 254 1
29 255 1
29 256 1
29 257 1
29 259 1
29 260 1
29 263 1
29 265 1
29 266 1
29 268 1
29 269 1
29 270 1
29 271 1
29 273 1
29 274 1
29 275 1
29 276 1
29 277 1
29 278 1
29 280 1
29 281 1
29 282 1
29 283 1
29 284 1
29 285 1
29 288 1
29 289 1
29 290 1
29 291 1
29 292 1
29 295 1
29 296 1
29 297 1
29 298 1
29 300 1
30 31 1
30 32 1
30 33 1
30 34 1
30 35 1
30 36 1
30 38 1
30 39 1
30 42 1
30 44 1
30 46 1
30 47 1
30 48 1
30 49 1
30 50 1
30 51 1
30 52 1
30 53 1
30 54 1
30 55 1
30 56 1
30 57 1
30 58 1
30 60 1
30 61 1
30 62 1
30 63 1
30 64 1
30 66 1
30 67 1
30 69 1
30 71 1
30 72 1
30 74 1
30 78 1
30 79 1
30 80 1
30 81 1
30 83 1
30 84 1
30 85 1
30 86 1
30 87 1
30 88 1
30 89 1
30 90 1
30 91 1
30 92 1
30 94 1
30 95 1
30 97 1
30 99 1
30 101 1
30 102 1
30 103 1
30 104 1
30 107 1
30 108 1
30 109 1
30 110 1
30 111 1
30 112 1
30 113 1
30 114 1
30 115 1
30 117 1
30 118 1
30 119 1
30 120 1
30 121 1
30 123 1
30 124 1
30 125 1
30 126 1
30 127 1
30 128 1
30 130 1
30 131 1
30 132 1
30 134 1
30 135 1
30 138 1
30 139 1
30 140 1
30 142 1
30 143 1
30 144 1
30 145 1
30 146 1
30 147 1
30 148 1
30 150 1
30 152 1
30 153 1
30 155 1
30 157 1
30 158 1
30 159 1
30 161 1
30 163 1
30 164 1
30 165 1
30 167 1
30 168 1
30 169 1
30 170 1
30 172 1
30 174 1
30 175 1
30 177 1
30 179 1
30 180 1
30 181 1
30 182 1
30 183 1
30 184 1
30 185 1
30 186 1
30 187 1
30 188 1
30 191 1
30 194 1
30 196 1
30 197 1
30 198 1
30 199 1
30 201 1
30 202 1
30 206 1
30 207 1
30 208 1
30 209 1
30 210 1
30 211 1
30 213 1
30 214 1
30 216 1
30 218 1
30 221 1
30 223 1
30 224 1
30 225 1
30 226 1
30 227 1
30 228 1
30 229 1
30 230 1
30 232 1
30 234 1
30 236 1
30 238 1
30 240 1
30 241 1
30 242 1
30 243 1
30 244 1
30 246 1
30 247 1
30 248 1
30 249 1
30 250 1
30 251 1
30 252 1
30 254 1
30 256 1
30 257 1
30 258 1
30 259 1
30 260 1
30 262 1
30 267 1
30 269 1
30 270 1
30 271 1
30 272 1
30 274 1
30 275 1
30 276 1
30 277 1
30 278 1
30 279 1
30 280 1
30 281 1
30 284 1
30 285 1
30 286 1
30 288 1
30 289 1
30 290 1
30 291 1
30 292 1
30 293 1
30 294 1
30 295 1
30 296 1
30 299 1
30 300 1
31 32 1
31 33 1
31 34 1
31 35 1
31 37 1
31 39 1
31 40 1
31 41 1
31 43 1
31 44 1
31 45 1
31 46 1
31 47 1
31 49 1
31 50 1
31 51 1
31 54 1
31 55 1
31 56 1
31 57 1
31 58 1
31 59 1
31 60 1
31 61 1
31 62 1
31 64 1
31 65 1
31 67 1
31 68 1
31 69 1
31 70 1
31 72 1
31 73 1
31 74 1
31 77 1
31 78 1
31 79 1
31 81 1
31 82 1
31 84 1
31 85 1
31 86 1
31 87 1
31 88 1
31 89 1
31 90 1
31 91 1
31 92 1
31 93 1
31 95 1
31 96 1
31 98 1
31 99 1
31 100 1
31 101 1
31 103 1
31 105 1
31 107 1
31 108 1
31 109 1
31 110 1
31 111 1
31 112 1
31 113 1
31 114 1
31 115 1
31 116 1
31 117 1
31 118 1
31 119 1
31 120 1
31 121 1
31 122 1
31 125 1
31 126 1
31 127 1
31 128 1
31 130 1
31 132 1
31 133 1
31 134 1
31 135 1
31 136 1
31 137 1
31 139 1
31 140 1
31 141 1
31 142 1
31 144 1
31 146 1
31 147 1
31 148 1
31 150 1
31 152 1
31 154 1
31 155 1
31 156 1
31 157 1
31 159 1
31 160 1
31 161 1
31 162 1
31 163 1
31 164 1
31 165 1
31 167 1
31 168 1
31 169 1
31 170 1
31 171 1
31 172 1
31 173 1
31 175 1
31 176 1
31 177 1
31 180 1
31 181 1
31 182 1
31 183 1
31 184 1
31 185 1
31 186 1
31 187 1
31 188 1
31 191 1
31 192 1
31 194 1
31 195 1
31 196 1
31 197 1
31 198 1
31 199 1
31 201 1
31 202 1
31 203 1
31 204 1
31 205 1
31 207 1
31 210 1
31 211 1
31 212 1
31 213 1
31 214 1
31 215 1
31 216 1
31 217 1
31 218 1
31 219 1
31 221 1
31 222 1
31 223 1
31 224 1
31 225 1
31 226 1
31 227 1
31 228 1
31 229 1
31 231 1
31 232 1
31 233 1
31 234 1
31 237 1
31 238 1
31 240 1
31 241 1
31 242 1
31 243 1
31 245 1
31 247 1
31 248 1
31 249 1
31 251 1
31 252 1
31 254 1
31 256 1
31 257 1
31 258 1
31 259 1
31 261 1
31 263 1
31 264 1
31 266 1
31 267 1
31 269 1
31 270 1
31 271 1
31 272 1
31 273 1
31 274 1
31 275 1
31 276 1
31 277 1
31 278 1
31 279 1
31 280 1
31 281 1
31 282 1
31 283 1
31 284 1
31 285 1
31 287 1
31 288 1
31 289 1
31 290 1
31 291 1
31 292 1
31 294 1
31 295 1
31 297 1
32 33 1
32 35 1
32 37 1
32 38 1
32 39 1
32 40 1
32 41 1
32 47 1
32 48 1
32 52 1
32 53 1
32 54 1
32 55 1
32 56 1
32 57 1
32 58 1
32 60 1
32 61 1
32 64 1
32 65 1
32 66 1
32 67 1
32 68 1
32 69 1
32 70 1
32 71 1
32 73 1
32 74 1
32 76 1
32 77 1
32 78 1
32 79 1
32 80 1
32 81 1
32 83 1
32 84 1
32 85 1
32 86 1
32 87 1
32 89 1
32 90 1
32 91 1
32 92 1
32 94 1
32 95 1
32 96 1
32 97 1
32 99 1
32 100 1
32 101 1
32 102 1
32 104 1
32 105 1
32 107 1
32 108 1
32 110 1
32 112 1
32 113 1
32 114 1
32 115 1
32 117 1
32 118 1
32 120 1
32 121 1
32 122 1
32 124 1
32 126 1
32 127 1
32 128 1
32 131 1
32 133 1
32 134 1
32 135 1
32 136 1
32 138 1
32 139 1
32 141 1
32 142 1
32 143 1
32 144 1
32 145 1
32 146 1
32 147 1
32 148 1
32 150 1
32 151 1
32 152 1
32 153 1
32 155 1
32 156 1
32 157 1
32 159 1
32 166 1
32 167 1
32 169 1
32 173 1
32 174 1
32 175 1
32 176 1
32 177 1
32 178 1
32 180 1
32 181 1
32 183 1
32 184 1
32 185 1
32 186 1
32 187 1
32 189 1
32 191 1
32 192 1
32 193 1
32 194 1
32 196 1
32 197 1
32 198 1
32 199 1
32 200 1
32 201 1
32 202 1
32 205 1
32 206 1
32 207 1
32 210 1
32 211 1
32 212 1
32 214 1
32 215 1
32 216 1
32 217 1
32 218 1
32 219 1
32 220 1
32 221 1
32 223 1
32 224 1
32 225 1
32 226 1
32 228 1
32 230 1
32 232 1
32 234 1
32 235 1
32 236 1
32 237 1
32 238 1
32 239 1
32 241 1
32 242 1
32 243 1
32 244 1
32 245 1
32 248 1
32 249 1
32 250 1
32 251 1
32 254 1
32 255 1
32 256 1
32 257 1
32 259 1
32 260 1
32 261 1
32 262 1
32 265 1
32 266 1
32 267 1
32 269 1
32 270 1
32 271 1
32 272 1
32 273 1
32 274 1
32 275 1
32 276 1
32 277 1
32 278 1
32 279 1
32 280 1
32 281 1
32 282 1
32 283 1
32 284 1
32 285 1
32 286 1
32 287 1
32 288 1
32 289 1
32 290 1
32 291 1
32 292 1
32 293 1
32 295 1
32 300 1
33 34 1
33 35 1
33 37 1
33 38 1
33 39 1
33 41 1
33 43 1
33 44 1
33 45 1
33 46 1
33 50 1
33 51 1
33 52 1
33 54 1
33 55 1
33 56 1
33 58 1
33 60 1
33 61 1
33 62 1
33 63 1
33 64 1
33 65 1
33 66 1
33 67 1
33 68 1
33 69 1
33 71 1
33 73 1
33 75 1
33 76 1
33 77 1
33 78 1
33 79 1
33 80 1
33 81 1
33 82 1
33 84 1
33 85 1
33 86 1
33 90 1
33 91 1
33 92 1
33 93 1
33 95 1
33 96 1
33 97 1
33 101 1
33 102 1
33 104 1
33 105 1
33 106 1
33 107 1
33 108 1
33 109 1
33 110 1
33 111 1
33 112 1
33 113 1
33 115 1
33 116 1
33 117 1
33 118 1
33 119 1
33 121 1
33 123 1
33 124 1
33 127 1
33 128 1
33 129 1
33 130 1
33 132 1
33 134 1
33 135 1
33 136 1
33 138 1
33 140 1
33 141 1
33 143 1
33 144 1
33 145 1
33 148 1
33 149 1
33 150 1
33 151 1
33 152 1
33 153 1
33 155 1
33 156 1
33 157 1
33 158 1
33 159 1
33 160 1
33 162 1
33 163 1
33 166 1
33 167 1
33 169 1
33 170 1
33 173 1
33 174 1
33 175 1
33 177 1
33 179 1
33 180 1
33 181 1
33 183 1
33 184 1
33 186 1
33 187 1
33 188 1
33 191 1
33 193 1
33 195 1
33 196 1
33 197 1
33 198 1
33 201 1
33 203 1
33 205 1
33 207 1
33 208 1
33 210 1
33 211 1
33 214 1
33 215 1
33 216 1
33 217 1
33 218 1
33 219 1
33 220 1
33 221 1
33 223 1
33 224 1
33 225 1
33 227 1
33 230 1
33 231 1
33 232 1
33 233 1
33 234 1
33 235 1
33 236 1
33 238 1
33 239 1
33 240 1
33 242 1
33 243 1
33 245 1
33 246 1
33 247 1
33 249 1
33 251 1
33 253 1
33 254 1
33 255 1
33 256 1
33 257 1
33 258 1
33 260 1
33 261 1
33 262 1
33 263 1
33 264 1
33 265 1
33 267 1
33 268 1
33 269 1
33 270 1
33 271 1
33 272 1
33 273 1
33 274 1
33 275 1
33 277 1
33 278 1
33 280 1
33 281 1
33 282 1
33 284 1
33 288 1
33 289 1
33 291 1
33 292 1
33 293 1
33 295 1
33 297 1
33 298 1
33 299 1
33 300 1
34 35 1
34 36 1
34 37 1
34 38 1
34 39 1
34 40 1
34 41 1
34 42 1
34 43 1
34 45 1
34 46 1
34 47 1
34 48 1
34 49 1
34 50 1
34 51 1
34 52 1
34 53 1
34 54 1
34 55 1
34 56 1
34 57 1
34 58 1
34 59 1
34 60 1
34 62 1
34 63 1
34 64 1
34 65 1
34 66 1
34 69 1
34 71 1
34 72 1
34 73 1
34 74 1
34 75 1
34 76 1
34 78 1
34 79 1
34 80 1
34 81 1
34 82 1
34 83 1
34 84 1
34 85 1
34 87 1
34 88 1
34 90 1
34 91 1
34 92 1
34 93 1
34 94 1
34 95 1
34 96 1
34 97 1
34 98 1
34 99 1
34 100 1
34 101 1
34 102 1
34 105 1
34 106 1
34 107 1
34 108 1
34 109 1
34 110 1
34 111 1
34 112 1
34 113 1
34 114 1
34 115 1
34 116 1
34 117 1
34 118 1
34 119 1
34 120 1
34 121 1
34 122 1
34 123 1
34 124 1
34 125 1
34 126 1
34 127 1
34 128 1
34 129 1
34 131 1
34 132 1
34 133 1
34 134 1
34 135 1
34 137 1
34 138 1
34 139 1
34 141 1
34 142 1
34 143 1
34 144 1
34 145 1
34 146 1
34 147 1
34 148 1
34 150 1
34 151 1
34 152 1
34 153 1
34 154 1
34 155 1
34 156 1
34 157 1
34 158 1
34 159 1
34 160 1
34 161 1
34 163 1
34 164 1
34 165 1
34 167 1
34 168 1
34 169 1
34 170 1
34 172 1
34 173 1
34 174 1
34 175 1
34 176 1
34 177 1
34 178 1
34 179 1
34 180 1
34 181 1
34 182 1
34 183 1
34 184 1
34 185 1
34 186 1
34 187 1
34 188 1
34 189 1
34 191 1
34 192 1
34 193 1
34 195 1
34 196 1
34 198 1
34 199 1
34 200 1
34 201 1
34 202 1
34 203 1
34 205 1
34 206 1
34 207 1
34 208 1
34 209 1
34 210 1
34 211 1
34 212 1
34 213 1
34 215 1
34 216 1
34 217 1
34 218 1
34 219 1
34 220 1
34 221 1
34 222 1
34 223 1
34 225 1
34 226 1
34 227 1
34 228 1
34 229 1
34 230 1
34 231 1
34 232 1
34 233 1
34 234 1
34 235 1
34 236 1
34 238 1
34 241 1
34 242 1
34 243 1
34 244 1
34 245 1
34 246 1
34 248 1
34 249 1
34 252 1
34 253 1
34 254 1
34 255 1
34 256 1
34 257 1
34 258 1
34 260 1
34 261 1
34 262 1
34 263 1
34 264 1
34 265 1
34 266 1
34 267 1
34 268 1
34 269 1
34 270 1
34 271 1
34 272 1
34 274 1
34 275 1
34 276 1
34 277 1
34 278 1
34 279 1
34 280 1
34 281 1
34 282 1
34 284 1
34 285 1
34 286 1
34 287 1
34 288 1
34 289 1
34 292 1
34 294 1
34 295 1
34 296 1
34 298 1
34 299 1
34 300 1
35 36 1
35 37 1
35 38 1
35 39 1
35 40 1
35 41 1
35 43 1
35 44 1
35 45 1
35 47 1
35 50 1
35 51 1
35 52 1
35 53 1
35 54 1
35 55 1
35 56 1
35 57 1
35 58 1
35 59 1
35 60 1
35 62 1
35 63 1
35 64 1
35 65 1
35 66 1
35 67 1
35 68 1
35 69 1
35 70 1
35 71 1
35 72 1
35 73 1
35 74 1
35 75 1
35 77 1
35 78 1
35 79 1
35 80 1
35 81 1
35 83 1
35 84 1
35 85 1
35 90 1
35 91 1
35 95 1
35 96 1
35 97 1
35 99 1
35 100 1
35 101 1
35 102 1
35 103 1
35 105 1
35 106 1
35 108 1
35 109 1
35 110 1
35 111 1
35 112 1
35 113 1
35 114 1
35 116 1
35 118 1
35 119 1
35 121 1
35 124 1
35 126 1
35 127 1
35 128 1
35 130 1
35 131 1
35 132 1
35 133 1
35 134 1
35 135 1
35 138 1
35 140 1
35 141 1
35 142 1
35 143 1
35 144 1
35 145 1
35 146 1
35 147 1
35 148 1
35 150 1
35 151 1
35 153 1
35 154 1
35 156 1
35 157 1
35 158 1
35 160 1
35 164 1
35 165 1
35 166 1
35 167 1
35 168 1
35 169 1
35 171 1
35 173 1
35 174 1
35 175 1
35 176 1
35 178 1
35 179 1
35 180 1
35 181 1
35 183 1
35 184 1
35 185 1
35 186 1
35 187 1
35 188 1
35 189 1
35 190 1
35 191 1
35 192 1
35 193 1
35 194 1
35 195 1
35 196 1
35 197 1
35 198 1
35 200 1
35 201 1
35 202 1
35 203 1
35 204 1
35 206 1
35 207 1
35 208 1
35 209 1
35 210 1
35 211 1
35 212 1
35 213 1
35 214 1
35 215 1
35 216 1
35 217 1
35 218 1
35 219 1
35 221 1
35 222 1
35 223 1
35 225 1
35 226 1
35 227 1
35 228 1
35 229 1
35 230 1
35 231 1
35 232 1
35 233 1
35 234 1
35 236 1
35 237 1
35 240 1
35 241 1
35 242 1
35 243 1
35 244 1
35 246 1
35 247 1
35 249 1
35 250 1
35 252 1
35 254 1
35 255 1
35 257 1
35 258 1
35 259 1
35 262 1
35 263 1
35 264 1
35 265 1
35 266 1
35 269 1
35 270 1
35 271 1
35 272 1
35 276 1
35 277 1
35 279 1
35 281 1
35 282 1
35 283 1
35 284 1
35 285 1
35 286 1
35 288 1
35 289 1
35 290 1
35 291 1
35 292 1
35 293 1
35 295 1
35 296 1
35 298 1
35 299 1
35 300 1
36 37 1
36 39 1
36 41 1
36 42 1
36 43 1
36 49 1
36 50 1
36 52 1
36 53 1
36 56 1
36 57 1
36 58 1
36 59 1
36 60 1
36 61 1
36 62 1
36 63 1
36 64 1
36 65 1
36 66 1
36 67 1
36 68 1
36 69 1
36 71 1
36 73 1
36 74 1
36 76 1
36 77 1
36 78 1
36 79 1
36 80 1
36 82 1
36 83 1
36 84 1
36 85 1
36 86 1
36 87 1
36 88 1
36 89 1
36 90 1
36 91 1
36 92 1
36 94 1
36 95 1
36 96 1
36 99 1
36 100 1
36 101 1
36 102 1
36 103 1
36 104 1
36 106 1
36 108 1
36 110 1
36 111 1
36 112 1
36 113 1
36 114 1
36 115 1
36 116 1
36 117 1
36 118 1
36 120 1
36 121 1
36 125 1
36 126 1
36 127 1
36 128 1
36 129 1
36 130 1
36 131 1
36 132 1
36 133 1
36 135 1
36 136 1
36 137 1
36 138 1
36 139 1
36 140 1
36 141 1
36 142 1
36 144 1
36 145 1
36 146 1
36 147 1
36 149 1
36 150 1
36 151 1
36 152 1
36 153 1
36 154 1
36 155 1
36 156 1
36 157 1
36 158 1
36 159 1
36 160 1
36 161 1
36 163 1
36 166 1
36 167 1
36 169 1
36 170 1
36 171 1
36 172 1
36 173 1
36 175 1
36 177 1
36 178 1
36 180 1
36 182 1
36 184 1
36 185 1
36 186 1
36 187 1
36 190 1
36 191 1
36 192 1
36 194 1
36 195 1
36 196 1
36 198 1
36 199 1
36 200 1
36 201 1
36 202 1
36 203 1
36 204 1
36 205 1
36 207 1
36 208 1
36 209 1
36 210 1
36 212 1
36 213 1
36 215 1
36 216 1
36 217 1
36 218 1
36 219 1
36 220 1
36 222 1
36 223 1
36 224 1
36 225 1
36 226 1
36 227 1
36 228 1
36 229 1
36 230 1
36 233 1
36 234 1
36 235 1
36 237 1
36 238 1
36 239 1
36 240 1
36 241 1
36 242 1
36 244 1
36 245 1
36 246 1
36 247 1
36 248 1
36 249 1
36 251 1
36 252 1
36 253 1
36 254 1
36 256 1
36 257 1
36 258 1
36 259 1
36 260 1
36 261 1
36 262 1
36 263 1
36 264 1
36 265 1
36 266 1
36 267 1
36 268 1
36 269 1
36 272 1
36 273 1
36 275 1
36 276 1
36 277 1
36 278 1
36 279 1
36 281 1
36 282 1
36 283 1
36 284 1
36 286 1
36 287 1
36 289 1
36 290 1
36 291 1
36 292 1
36 295 1
36 296 1
36 297 1
36 299 1
36 300 1
37 38 1
37 39 1
37 41 1
37 42 1
37 46 1
37 47 1
37 50 1
37 51 1
37 52 1
37 54 1
37 55 1
37 58 1
37 59 1
37 60 1
37 62 1
37 65 1
37 66 1
37 67 1
37 68 1
37 69 1
37 71 1
37 72 1
37 73 1
37 74 1
37 75 1
37 77 1
37 80 1
37 81 1
37 82 1
37 83 1
37 84 1
37 85 1
37 86 1
37 88 1
37 89 1
37 90 1
37 91 1
37 92 1
37 93 1
37 94 1
37 95 1
37 96 1
37 97 1
37 98 1
37 99 1
37 100 1
37 101 1
37 102 1
37 103 1
37 104 1
37 105 1
37 106 1
37 107 1
37 108 1
37 109 1
37 111 1
37 112 1
37 113 1
37 114 1
37 115 1
37 116 1
37 117 1
37 118 1
37 121 1
37 122 1
37 123 1
37 124 1
37 126 1
37 127 1
37 129 1
37 131 1
37 132 1
37 133 1
37 134 1
37 136 1
37 137 1
37 141 1
37 142 1
37 143 1
37 144 1
37 145 1
37 146 1
37 147 1
37 148 1
37 150 1
37 151 1
37 153 1
37 154 1
37 155 1
37 157 1
37 158 1
37 160 1
37 161 1
37 162 1
37 163 1
37 164 1
37 165 1
37 166 1
37 167 1
37 168 1
37 169 1
37 171 1
37 173 1
37 174 1
37 175 1
37 177 1
37 178 1
37 179 1
37 180 1
37 181 1
37 182 1
37 183 1
37 184 1
37 185 1
37 186 1
37 188 1
37 189 1
37 191 1
37 193 1
37 194 1
37 195 1
37 196 1
37 198 1
37 199 1
37 200 1
37 201 1
37 202 1
37 203 1
37 204 1
37 205 1
37 206 1
37 207 1
37 208 1
37 209 1
37 210 1
37 211 1
37 212 1
37 214 1
37 215 1
37 216 1
37 217 1
37 218 1
37 219 1
37 220 1
37 221 1
37 222 1
37 223 1
37 224 1
37 225 1
37 226 1
37 227 1
37 228 1
37 229 1
37 230 1
37 231 1
37 232 1
37 233 1
37 234 1
37 235 1
37 236 1
37 239 1
37 240 1
37 241 1
37 242 1
37 243 1
37 244 1
37 246 1
37 248 1
37 249 1
37 253 1
37 254 1
37 255 1
37 256 1
37 257 1
37 258 1
37 260 1
37 262 1
37 264 1
37 265 1
37 266 1
37 267 1
37 268 1
37 269 1
37 270 1
37 271 1
37 274 1
37 275 1
37 276 1
37 278 1
37 279 1
37 280 1
37 281 1
37 282 1
37 284 1
37 286 1
37 287 1
37 288 1
37 289 1
37 290 1
37 291 1
37 292 1
37 293 1
37 294 1
37 295 1
37 296 1
37 297 1
37 298 1
37 299 1
37 300 1
38 41 1
38 42 1
38 43 1
38 45 1
38 46 1
38 47 1
38 49 1
38 50 1
38 51 1
38 52 1
38 53 1
38 54 1
38 55 1
38 56 1
38 58 1
38 60 1
38 62 1
38 64 1
38 65 1
38 66 1
38 67 1
38 69 1
38 70 1
38 71 1
38 77 1
38 80 1
38 81 1
38 83 1
38 84 1
38 85 1
38 86 1
38 88 1
38 90 1
38 93 1
38 95 1
38 97 1
38 99 1
38 100 1
38 101 1
38 102 1
38 103 1
38 105 1
38 106 1
38 108 1
38 110 1
38 111 1
38 113 1
38 115 1
38 116 1
38 117 1
38 120 1
38 121 1
38 123 1
38 125 1
38 127 1
38 129 1
38 131 1
38 132 1
38 133 1
38 134 1
38 136 1
38 138 1
38 139 1
38 140 1
38 141 1
38 143 1
38 147 1
38 148 1
38 149 1
38 150 1
38 152 1
38 153 1
38 155 1
38 157 1
38 160 1
38 162 1
38 166 1
38 167 1
38 168 1
38 169 1
38 170 1
38 171 1
38 172 1
38 173 1
38 175 1
38 177 1
38 179 1
38 181 1
38 183 1
38 188 1
38 189 1
38 191 1
38 192 1
38 193 1
38 194 1
38 195 1
38 196 1
38 197 1
38 198 1
38 200 1
38 203 1
38 204 1
38 207 1
38 210 1
38 211 1
38 212 1
38 213 1
38 215 1
38 216 1
38 218 1
38 220 1
38 222 1
38 224 1
38 225 1
38 226 1
38 227 1
38 228 1
38 230 1
38 231 1
38 233 1
38 235 1
38 238 1
38 241 1
38 242 1
38 243 1
38 245 1
38 246 1
38 249 1
38 251 1
38 252 1
38 255 1
38 256 1
38 257 1
38 258 1
38 260 1
38 261 1
38 263 1
38 265 1
38 266 1
38 269 1
38 270 1
38 271 1
38 272 1
38 273 1
38 274 1
38 275 1
38 276 1
38 278 1
38 279 1
38 282 1
38 284 1
38 285 1
38 286 1
38 287 1
38 289 1
38 291 1
38 293 1
38 294 1
38 295 1
38 296 1
38 297 1
38 298 1
39 41 1
39 42 1
39 43 1
39 44 1
39 45 1
39 46 1
39 47 1
39 48 1
39 49 1
39 50 1
39 51 1
39 52 1
39 55 1
39 56 1
39 59 1
39 60 1
39 62 1
39 64 1
39 65 1
39 67 1
39 68 1
39 69 1
39 70 1
39 71 1
39 72 1
39 73 1
39 74 1
39 75 1
39 76 1
39 77 1
39 78 1
39 79 1
39 80 1
39 83 1
39 84 1
39 85 1
39 86 1
39 88 1
39 89 1
39 90 1
39 91 1
39 92 1
39 93 1
39 95 1
39 96 1
39 98 1
39 99 1
39 100 1
39 101 1
39 102 1
39 103 1
39 104 1
39 105 1
39 106 1
39 107 1
39 108 1
39 109 1
39 111 1
39 112 1
39 113 1
39 114 1
39 115 1
39 116 1
39 118 1
39 119 1
39 120 1
39 121 1
39 122 1
39 125 1
39 126 1
39 127 1
39 128 1
39 129 1
39 130 1
39 131 1
39 132 1
39 134 1
39 135 1
39 137 1
39 138 1
39 140 1
39 141 1
39 142 1
39 145 1
39 147 1
39 148 1
39 149 1
39 150 1
39 151 1
39 152 1
39 153 1
39 154 1
39 155 1
39 156 1
39 157 1
39 158 1
39 160 1
39 161 1
39 163 1
39 164 1
39 165 1
39 166 1
39 167 1
39 168 1
39 169 1
39 170 1
39 171 1
39 173 1
39 174 1
39 175 1
39 176 1
39 177 1
39 178 1
39 179 1
39 180 1
39 183 1
39 185 1
39 186 1
39 187 1
39 188 1
39 189 1
39 190 1
39 191 1
39 192 1
39 193 1
39 194 1
39 197 1
39 198 1
39 199 1
39 200 1
39 201 1
39 202 1
39 203 1
39 204 1
39 207 1
39 210 1
39 211 1
39 212 1
39 213 1
39 214 1
39 215 1
39 216 1
39 217 1
39 218 1
39 219 1
39 220 1
39 221 1
39 222 1
39 223 1
39 224 1
39 225 1
39 226 1
39 228 1
39 229 1
39 230 1
39 231 1
39 232 1
39 233 1
39 234 1
39 241 1
39 242 1
39 243 1
39 244 1
39 245 1
39 246 1
39 247 1
39 248 1
39 249 1
39 250 1
39 251 1
39 253 1
39 256 1
39 257 1
39 258 1
39 259 1
39 260 1
39 261 1
39 262 1
39 263 1
39 264 1
39 265 1
39 266 1
39 267 1
39 268 1
39 269 1
39 272 1
39 274 1
39 275 1
39 276 1
39 277 1
39 278 1
39 279 1
39 280 1
39 282 1
39 283 1
39 284 1
39 285 1
39 287 1
39 288 1
39 289 1
39 292 1
39 293 1
39 294 1
39 295 1
39 296 1
39 297 1
39 299 1
39 300 1
40 41 1
40 42 1
40 45 1
40 46 1
40 47 1
40 49 1
40 50 1
40 51 1
40 52 1
40 53 1
40 54 1
40 55 1
40 57 1
40 60 1
40 61 1
40 62 1
40 63 1
40 64 1
40 65 1
40 68 1
40 69 1
40 70 1
40 72 1
40 73 1
40 76 1
40 77 1
40 78 1
40 80 1
40 82 1
40 83 1
40 85 1
40 86 1
40 87 1
40 88 1
40 89 1
40 90 1
40 92 1
40 93 1
40 95 1
40 96 1
40 98 1
40 99 1
40 100 1
40 103 1
40 105 1
40 106 1
40 108 1
40 112 1
40 113 1
40 114 1
40 115 1
40 117 1
40 119 1
40 120 1
40 123 1
40 124 1
40 126 1
40 127 1
40 128 1
40 130 1
40 132 1
40 133 1
40 134 1
40 135 1
40 137 1
40 139 1
40 140 1
40 141 1
40 142 1
40 144 1
40 146 1
40 147 1
40 148 1
40 150 1
40 151 1
40 153 1
40 154 1
40 157 1
40 158 1
40 159 1
40 160 1
40 161 1
40 162 1
40 164 1
40 165 1
40 166 1
40 167 1
40 169 1
40 171 1
40 175 1
40 176 1
40 177 1
40 178 1
40 179 1
40 180 1
40 181 1
40 182 1
40 187 1
40 189 1
40 190 1
40 191 1
40 193 1
40 194 1
40 195 1
40 196 1
40 197 1
40 198 1
40 199 1
40 200 1
40 201 1
40 202 1
40 203 1
40 206 1
40 207 1
40 209 1
40 212 1
40 213 1
40 216 1
40 223 1
40 224 1
40 227 1
40 228 1
40 229 1
40 230 1
40 231 1
40 232 1
40 233 1
40 234 1
40 235 1
40 240 1
40 241 1
40 242 1
40 243 1
40 245 1
40 246 1
40 248 1
40 249 1
40 251 1
40 252 1
40 253 1
40 254 1
40 255 1
40 256 1
40 257 1
40 258 1
40 260 1
40 261 1
40 262 1
40 264 1
40 265 1
40 267 1
40 268 1
40 272 1
40 273 1
40 274 1
40 275 1
40 278 1
40 280 1
40 283 1
40 284 1
40 285 1
40 288 1
40 289 1
40 290 1
40 292 1
40 293 1
40 294 1
40 296 1
40 298 1
40 300 1
41 42 1
41 43 1
41 45 1
41 46 1
41 47 1
41 48 1
41 49 1
41 50 1
41 51 1
41 52 1
41 53 1
41 55 1
41 56 1
41 57 1
41 59 1
41 60 1
41 61 1
41 62 1
41 64 1
41 65 1
41 66 1
41 67 1
41 69 1
41 70 1
41 71 1
41 72 1
41 73 1
41 74 1
41 75 1
41 76 1
41 77 1
41 78 1
41 79 1
41 81 1
41 82 1
41 84 1
41 85 1
41 86 1
41 88 1
41 90 1
41 91 1
41 92 1
41 93 1
41 96 1
41 97 1
41 98 1
41 99 1
41 100 1
41 101 1
41 103 1
41 105 1
41 106 1
41 107 1
41 108 1
41 109 1
41 110 1
41 111 1
41 112 1
41 113 1
41 114 1
41 115 1
41 116 1
41 118 1
41 119 1
41 120 1
41 121 1
41 122 1
41 123 1
41 124 1
41 125 1
41 126 1
41 127 1
41 128 1
41 129 1
41 131 1
41 132 1
41 134 1
41 135 1
41 138 1
41 139 1
41 140 1
41 141 1
41 142 1
41 144 1
41 145 1
41 146 1
41 147 1
41 148 1
41 149 1
41 150 1
41 151 1
41 152 1
41 153 1
41 154 1
41 155 1
41 156 1
41 157 1
41 158 1
41 159 1
41 161 1
41 162 1
41 163 1
41 164 1
41 165 1
41 166 1
41 167 1
41 168 1
41 169 1
41 170 1
41 171 1
41 172 1
41 174 1
41 175 1
41 176 1
41 177 1
41 178 1
41 179 1
41 180 1
41 181 1
41 182 1
41 183 1
41 184 1
41 185 1
41 186 1
41 187 1
41 188 1
41 189 1
41 191 1
41 192 1
41 193 1
41 194 1
41 195 1
41 196 1
41 198 1
41 199 1
41 200 1
41 201 1
41 202 1
41 203 1
41 204 1
41 205 1
41 206 1
41 207 1
41 208 1
41 209 1
41 210 1
41 212 1
41 213 1
41 214 1
41 215 1
41 216 1
41 217 1
41 218 1
41 219 1
41 220 1
41 221 1
41 222 1
41 223 1
41 224 1
41 225 1
41 226 1
41 227 1
41 228 1
41 229 1
41 230 1
41 231 1
41 232 1
41 233 1
41 234 1
41 235 1
41 236 1
41 237 1
41 238 1
41 240 1
41 241 1
41 242 1
41 243 1
41 244 1
41 245 1
41 246 1
41 248 1
41 251 1
41 252 1
41 253 1
41 254 1
41 255 1
41 257 1
41 258 1
41 259 1
41 260 1
41 261 1
41 264 1
41 265 1
41 266 1
41 267 1
41 269 1
41 270 1
41 271 1
41 273 1
41 274 1
41 275 1
41 276 1
41 277 1
41 278 1
41 279 1
41 280 1
41 281 1
41 282 1
41 283 1
41 284 1
41 286 1
41 287 1
41 288 1
41 289 1
41 291 1
41 292 1
41 294 1
41 295 1
41 296 1
41 297 1
41 298 1
41 299 1
41 300 1
42 43 1
42 44 1
42 45 1
42 47 1
42 48 1
42 49 1
42 50 1
42 53 1
42 55 1
42 56 1
42 57 1
42 58 1
42 59 1
42 60 1
42 61 1
42 62 1
42 63 1
42 64 1
42 65 1
42 68 1
42 69 1
42 70 1
42 71 1
42 72 1
42 73 1
42 74 1
42 75 1
42 77 1
42 78 1
42 79 1
42 80 1
42 82 1
42 83 1
42 84 1
42 85 1
42 86 1
42 88 1
42 90 1
42 92 1
42 93 1
42 95 1
42 98 1
42 99 1
42 102 1
42 103 1
42 104 1
42 105 1
42 106 1
42 107 1
42 108 1
42 109 1
42 110 1
42 111 1
42 112 1
42 113 1
42 115 1
42 116 1
42 117 1
42 118 1
42 119 1
42 120 1
42 121 1
42 122 1
42 123 1
42 124 1
42 125 1
42 126 1
42 127 1
42 132 1
42 133 1
42 134 1
42 135 1
42 136 1
42 138 1
42 140 1
42 142 1
42 143 1
42 144 1
42 145 1
42 147 1
42 148 1
42 149 1
42 150 1
42 151 1
42 152 1
42 154 1
42 155 1
42 156 1
42 157 1
42 158 1
42 159 1
42 160 1
42 163 1
42 164 1
42 165 1
42 166 1
42 169 1
42 172 1
42 173 1
42 174 1
42 175 1
42 176 1
42 177 1
42 178 1
42 179 1
42 180 1
42 181 1
42 182 1
42 183 1
42 184 1
42 185 1
42 186 1
42 187 1
42 188 1
42 189 1
42 190 1
42 191 1
42 193 1
42 194 1
42 195 1
42 196 1
42 197 1
42 198 1
42 199 1
42 200 1
42 202 1
42 203 1
42 204 1
42 205 1
42 206 1
42 207 1
42 208 1
42 209 1
42 213 1
42 214 1
42 215 1
42 216 1
42 217 1
42 220 1
42 221 1
42 222 1
42 224 1
42 225 1
42 226 1
42 227 1
42 228 1
42 229 1
42 232 1
42 233 1
42 234 1
42 235 1
42 238 1
42 239 1
42 240 1
42 241 1
42 242 1
42 243 1
42 244 1
42 245 1
42 246 1
42 248 1
42 249 1
42 252 1
42 253 1
42 254 1
42 255 1
42 257 1
42 258 1
42 259 1
42 261 1
42 262 1
42 263 1
42 264 1
42 265 1
42 266 1
42 268 1
42 269 1
42 270 1
42 271 1
42 272 1
42 273 1
42 274 1
42 276 1
42 279 1
42 280 1
42 281 1
42 283 1
42 285 1
42 288 1
42 289 1
42 291 1
42 292 1
42 293 1
42 294 1
42 295 1
42 296 1
42 297 1
42 298 1
42 299 1
42 300 1
43 46 1
43 48 1
43 50 1
43 51 1
43 52 1
43 53 1
43 54 1
43 55 1
43 56 1
43 58 1
43 60 1
43 62 1
43 63 1
43 65 1
43 66 1
43 67 1
43 68 1
43 70 1
43 71 1
43 72 1
43 73 1
43 74 1
43 75 1
43 76 1
43 77 1
43 79 1
43 80 1
43 81 1
43 82 1
43 83 1
43 86 1
43 87 1
43 91 1
43 92 1
43 93 1
43 94 1
43 95 1
43 96 1
43 97 1
43 98 1
43 99 1
43 100 1
43 102 1
43 103 1
43 105 1
43 106 1
43 107 1
43 108 1
43 109 1
43 110 1
43 111 1
43 112 1
43 113 1
43 114 1
43 115 1
43 116 1
43 118 1
43 120 1
43 121 1
43 122 1
43 124 1
43 126 1
43 127 1
43 129 1
43 130 1
43 132 1
43 134 1
43 135 1
43 136 1
43 137 1
43 138 1
43 139 1
43 141 1
43 142 1
43 143 1
43 144 1
43 147 1
43 148 1
43 149 1
43 150 1
43 151 1
43 152 1
43 153 1
43 154 1
43 155 1
43 157 1
43 158 1
43 161 1
43 162 1
43 163 1
43 164 1
43 165 1
43 166 1
43 167 1
43 174 1
43 175 1
43 176 1
43 178 1
43 179 1
43 180 1
43 182 1
43 183 1
43 184 1
43 185 1
43 186 1
43 190 1
43 191 1
43 194 1
43 196 1
43 197 1
43 198 1
43 199 1
43 200 1
43 201 1
43 202 1
43 205 1
43 206 1
43 207 1
43 208 1
43 210 1
43 211 1
43 212 1
43 216 1
43 217 1
43 218 1
43 220 1
43 221 1
43 222 1
43 227 1
43 228 1
43 229 1
43 230 1
43 231 1
43 232 1
43 234 1
43 235 1
43 236 1
43 237 1
43 238 1
43 239 1
43 240 1
43 241 1
43 242 1
43 243 1
43 244 1
43 245 1
43 246 1
43 247 1
43 252 1
43 253 1
43 255 1
43 256 1
43 257 1
43 258 1
43 259 1
43 261 1
43 262 1
43 263 1
43 264 1
43 265 1
43 267 1
43 269 1
43 270 1
43 273 1
43 274 1
43 276 1
43 278 1
43 279 1
43 281 1
43 282 1
43 284 1
43 286 1
43 287 1
43 288 1
43 289 1
43 291 1
43 293 1
43 296 1
43 298 1
43 300 1
44 45 1
44 48 1
44 49 1
44 51 1
44 52 1
44 54 1
44 55 1
44 57 1
44 58 1
44 59 1
44 60 1
44 61 1
44 62 1
44 63 1
44 64 1
44 65 1
44 66 1
44 67 1
44 68 1
44 69 1
44 70 1
44 71 1
44 72 1
44 73 1
44 74 1
44 75 1
44 78 1
44 79 1
44 80 1
44 81 1
44 82 1
44 83 1
44 84 1
44 85 1
44 86 1
44 88 1
44 89 1
44 90 1
44 92 1
44 94 1
44 95 1
44 96 1
44 99 1
44 100 1
44 101 1
44 104 1
44 106 1
44 107 1
44 108 1
44 110 1
44 113 1
44 114 1
44 116 1
44 117 1
44 119 1
44 121 1
44 122 1
44 123 1
44 127 1
44 128 1
44 129 1
44 130 1
44 131 1
44 132 1
44 136 1
44 137 1
44 138 1
44 139 1
44 141 1
44 147 1
44 148 1
44 150 1
44 151 1
44 153 1
44 154 1
44 158 1
44 159 1
44 160 1
44 161 1
44 162 1
44 164 1
44 165 1
44 168 1
44 170 1
44 171 1
44 172 1
44 174 1
44 175 1
44 177 1
44 178 1
44 179 1
44 180 1
44 181 1
44 184 1
44 186 1
44 187 1
44 190 1
44 191 1
44 192 1
44 194 1
44 195 1
44 196 1
44 197 1
44 198 1
44 199 1
44 200 1
44 201 1
44 203 1
44 204 1
44 205 1
44 207 1
44 208 1
44 209 1
44 210 1
44 211 1
44 212 1
44 213 1
44 214 1
44 216 1
44 217 1
44 218 1
44 219 1
44 220 1
44 221 1
44 222 1
44 223 1
44 224 1
44 225 1
44 226 1
44 227 1
44 229 1
44 230 1
44 233 1
44 234 1
44 235 1
44 236 1
44 237 1
44 238 1
44 240 1
44 241 1
44 242 1
44 243 1
44 247 1
44 249 1
44 253 1
44 254 1
44 255 1
44 257 1
44 258 1
44 259 1
44 262 1
44 266 1
44 267 1
44 268 1
44 272 1
44 273 1
44 275 1
44 276 1
44 277 1
44 278 1
44 279 1
44 281 1
44 283 1
44 284 1
44 285 1
44 286 1
44 289 1
44 290 1
44 294 1
44 295 1
44 296 1
44 299 1
45 46 1
45 47 1
45 48 1
45 51 1
45 52 1
45 53 1
45 54 1
45 55 1
45 56 1
45 57 1
45 58 1
45 59 1
45 60 1
45 61 1
45 62 1
45 63 1
45 64 1
45 65 1
45 66 1
45 68 1
45 69 1
45 70 1
45 72 1
45 73 1
45 74 1
45 76 1
45 77 1
45 79 1
45 80 1
45 82 1
45 83 1
45 84 1
45 86 1
45 87 1
45 88 1
45 89 1
45 90 1
45 91 1
45 93 1
45 94 1
45 96 1
45 97 1
45 99 1
45 101 1
45 102 1
45 103 1
45 105 1
45 106 1
45 108 1
45 109 1
45 110 1
45 111 1
45 112 1
45 113 1
45 114 1
45 116 1
45 117 1
45 118 1
45 121 1
45 124 1
45 125 1
45 127 1
45 128 1
45 129 1
45 133 1
45 135 1
45 136 1
45 138 1
45 139 1
45 140 1
45 141 1
45 143 1
45 144 1
45 146 1
45 147 1
45 148 1
45 149 1
45 150 1
45 151 1
45 153 1
45 155 1
45 157 1
45 158 1
45 160 1
45 161 1
45 163 1
45 164 1
45 166 1
45 167 1
45 168 1
45 169 1
45 173 1
45 174 1
45 176 1
45 178 1
45 179 1
45 180 1
45 181 1
45 182 1
45 183 1
45 184 1
45 185 1
45 187 1
45 188 1
45 189 1
45 190 1
45 191 1
45 192 1
45 194 1
45 195 1
45 199 1
45 200 1
45 201 1
45 204 1
45 205 1
45 207 1
45 208 1
45 211 1
45 212 1
45 213 1
45 214 1
45 215 1
45 216 1
45 217 1
45 218 1
45 219 1
45 220 1
45 221 1
45 222 1
45 223 1
45 224 1
45 226 1
45 227 1
45 228 1
45 229 1
45 230 1
45 232 1
45 233 1
45 235 1
45 237 1
45 238 1
45 239 1
45 240 1
45 241 1
45 242 1
45 244 1
45 245 1
45 247 1
45 248 1
45 249 1
45 250 1
45 252 1
45 254 1
45 256 1
45 258 1
45 259 1
45 260 1
45 262 1
45 263 1
45 264 1
45 266 1
45 267 1
45 268 1
45 269 1
45 270 1
45 271 1
45 278 1
45 279 1
45 280 1
45 281 1
45 282 1
45 283 1
45 284 1
45 290 1
45 291 1
45 292 1
45 293 1
45 294 1
45 295 1
45 296 1
45 297 1
45 298 1
45 300 1
46 47 1
46 48 1
46 50 1
46 51 1
46 52 1
46 53 1
46 54 1
46 56 1
46 57 1
46 58 1
46 59 1
46 60 1
46 61 1
46 62 1
46 63 1
46 64 1
46 65 1
46 66 1
46 67 1
46 68 1
46 69 1
46 72 1
46 73 1
46 75 1
46 77 1
46 78 1
46 79 1
46 81 1
46 82 1
46 85 1
46 86 1
46 88 1
46 89 1
46 90 1
46 92 1
46 93 1
46 94 1
46 95 1
46 96 1
46 97 1
46 99 1
46 100 1
46 102 1
46 103 1
46 105 1
46 106 1
46 108 1
46 110 1
46 111 1
46 112 1
46 113 1
46 114 1
46 115 1
46 116 1
46 117 1
46 118 1
46 119 1
46 120 1
46 121 1
46 122 1
46 124 1
46 125 1
46 126 1
46 127 1
46 128 1
46 129 1
46 131 1
46 132 1
46 133 1
46 134 1
46 135 1
46 136 1
46 137 1
46 139 1
46 140 1
46 141 1
46 142 1
46 143 1
46 144 1
46 145 1
46 147 1
46 148 1
46 149 1
46 151 1
46 152 1
46 154 1
46 155 1
46 156 1
46 157 1
46 158 1
46 159 1
46 161 1
46 163 1
46 164 1
46 165 1
46 166 1
46 167 1
46 168 1
46 169 1
46 172 1
46 173 1
46 174 1
46 175 1
46 177 1
46 178 1
46 179 1
46 180 1
46 181 1
46 182 1
46 183 1
46 184 1
46 185 1
46 186 1
46 187 1
46 189 1
46 190 1
46 192 1
46 193 1
46 195 1
46 196 1
46 198 1
46 199 1
46 201 1
46 202 1
46 203 1
46 204 1
46 205 1
46 206 1
46 207 1
46 208 1
46 209 1
46 210 1
46 211 1
46 212 1
46 213 1
46 214 1
46 216 1
46 217 1
46 218 1
46 219 1
46 220 1
46 221 1
46 222 1
46 224 1
46 225 1
46 226 1
46 227 1
46 228 1
46 229 1
46 230 1
46 231 1
46 233 1
46 234 1
46 235 1
46 236 1
46 238 1
46 241 1
46 243 1
46 244 1
46 245 1
46 246 1
46 247 1
46 248 1
46 249 1
46 250 1
46 251 1
46 252 1
46 253 1
46 257 1
46 258 1
46 259 1
46 260 1
46 261 1
46 262 1
46 263 1
46 264 1
46 265 1
46 266 1
46 267 1
46 268 1
46 269 1
46 270 1
46 271 1
46 272 1
46 273 1
46 274 1
46 275 1
46 276 1
46 277 1
46 278 1
46 279 1
46 280 1
46 281 1
46 282 1
46 283 1
46 284 1
46 285 1
46 286 1
46 287 1
46 288 1
46 289 1
46 290 1
46 291 1
46 293 1
46 294 1
46 295 1
46 296 1
46 297 1
46 298 1
46 299 1
46 300 1
47 49 1
47 50 1
47 52 1
47 54 1
47 55 1
47 56 1
47 58 1
47 59 1
47 60 1
47 61 1
47 62 1
47 63 1
47 64 1
47 65 1
47 66 1
47 67 1
47 68 1
47 69 1
47 70 1
47 72 1
47 73 1
47 74 1
47 76 1
47 77 1
47 78 1
47 79 1
47 81 1
47 82 1
47 84 1
47 86 1
47 89 1
47 90 1
47 91 1
47 92 1
47 94 1
47 95 1
47 96 1
47 97 1
47 98 1
47 99 1
47 100 1
47 101 1
47 102 1
47 104 1
47 105 1
47 106 1
47 107 1
47 108 1
47 110 1
47 111 1
47 112 1
47 113 1
47 116 1
47 117 1
47 119 1
47 120 1
47 121 1
47 122 1
47 123 1
47 124 1
47 125 1
47 126 1
47 127 1
47 128 1
47 129 1
47 130 1
47 131 1
47 132 1
47 133 1
47 134 1
47 139 1
47 141 1
47 142 1
47 143 1
47 144 1
47 145 1
47 146 1
47 148 1
47 149 1
47 150 1
47 151 1
47 152 1
47 153 1
47 154 1
47 155 1
47 156 1
47 157 1
47 158 1
47 160 1
47 162 1
47 163 1
47 164 1
47 165 1
47 167 1
47 168 1
47 169 1
47 170 1
47 171 1
47 173 1
47 174 1
47 175 1
47 176 1
47 177 1
47 179 1
47 180 1
47 181 1
47 185 1
47 186 1
47 187 1
47 190 1
47 191 1
47 193 1
47 194 1
47 196 1
47 197 1
47 199 1
47 200 1
47 202 1
47 203 1
47 204 1
47 205 1
47 206 1
47 207 1
47 208 1
47 209 1
47 210 1
47 212 1
47 213 1
47 215 1
47 216 1
47 217 1
47 220 1
47 221 1
47 222 1
47 223 1
47 224 1
47 225 1
47 226 1
47 227 1
47 228 1
47 229 1
47 230 1
47 232 1
47 234 1
47 235 1
47 236 1
47 238 1
47 241 1
47 242 1
47 243 1
47 248 1
47 252 1
47 253 1
47 254 1
47 256 1
47 257 1
47 258 1
47 259 1
47 260 1
47 261 1
47 263 1
47 264 1
47 265 1
47 266 1
47 267 1
47 268 1
47 271 1
47 272 1
47 274 1
47 275 1
47 276 1
47 277 1
47 278 1
47 279 1
47 280 1
47 281 1
47 282 1
47 283 1
47 284 1
47 286 1
47 288 1
47 289 1
47 291 1
47 292 1
47 293 1
47 295 1
47 296 1
47 297 1
47 298 1
47 299 1
47 300 1
48 49 1
48 50 1
48 51 1
48 52 1
48 56 1
48 57 1
48 59 1
48 60 1
48 61 1
48 64 1
48 65 1
48 67 1
48 70 1
48 71 1
48 72 1
48 76 1
48 77 1
48 78 1
48 80 1
48 81 1
48 82 1
48 84 1
48 86 1
48 89 1
48 90 1
48 91 1
48 93 1
48 94 1
48 95 1
48 96 1
48 97 1
48 99 1
48 100 1
48 102 1
48 105 1
48 106 1
48 107 1
48 108 1
48 110 1
48 111 1
48 112 1
48 113 1
48 114 1
48 116 1
48 117 1
48 119 1
48 121 1
48 122 1
48 127 1
48 128 1
48 131 1
48 132 1
48 133 1
48 136 1
48 137 1
48 139 1
48 141 1
48 143 1
48 145 1
48 146 1
48 148 1
48 150 1
48 151 1
48 152 1
48 153 1
48 154 1
48 155 1
48 156 1
48 157 1
48 158 1
48 159 1
48 161 1
48 162 1
48 163 1
48 164 1
48 165 1
48 166 1
48 167 1
48 169 1
48 170 1
48 172 1
48 175 1
48 177 1
48 178 1
48 180 1
48 181 1
48 182 1
48 183 1
48 184 1
48 185 1
48 186 1
48 188 1
48 190 1
48 192 1
48 194 1
48 196 1
48 198 1
48 201 1
48 202 1
48 203 1
48 204 1
48 207 1
48 210 1
48 213 1
48 214 1
48 216 1
48 218 1
48 219 1
48 222 1
48 223 1
48 224 1
48 228 1
48 229 1
48 231 1
48 232 1
48 233 1
48 234 1
48 235 1
48 236 1
48 237 1
48 238 1
48 240 1
48 241 1
48 243 1
48 244 1
48 245 1
48 247 1
48 249 1
48 252 1
48 253 1
48 254 1
48 257 1
48 259 1
48 260 1
48 263 1
48 264 1
48 265 1
48 266 1
48 267 1
48 270 1
48 273 1
48 275 1
48 276 1
48 277 1
48 278 1
48 279 1
48 281 1
48 282 1
48 284 1
48 287 1
48 288 1
48 289 1
48 291 1
48 292 1
48 293 1
48 294 1
48 295 1
48 297 1
48 299 1
49 50 1
49 51 1
49 52 1
49 55 1
49 56 1
49 57 1
49 58 1
49 61 1
49 64 1
49 65 1
49 66 1
49 67 1
49 68 1
49 69 1
49 70 1
49 71 1
49 75 1
49 78 1
49 79 1
49 80 1
49 82 1
49 83 1
49 84 1
49 85 1
49 86 1
49 92 1
49 94 1
49 95 1
49 96 1
49 99 1
49 100 1
49 101 1
49 103 1
49 108 1
49 112 1
49 113 1
49 115 1
49 116 1
49 117 1
49 118 1
49 120 1
49 121 1
49 123 1
49 125 1
49 127 1
49 131 1
49 132 1
49 134 1
49 136 1
49 137 1
49 138 1
49 140 1
49 141 1
49 142 1
49 143 1
49 145 1
49 146 1
49 147 1
49 148 1
49 150 1
49 151 1
49 154 1
49 155 1
49 157 1
49 158 1
49 161 1
49 162 1
49 163 1
49 164 1
49 166 1
49 167 1
49 168 1
49 169 1
49 170 1
49 173 1
49 176 1
49 177 1
49 179 1
49 182 1
49 183 1
49 184 1
49 185 1
49 186 1
49 187 1
49 188 1
49 190 1
49 191 1
49 192 1
49 193 1
49 194 1
49 195 1
49 196 1
49 200 1
49 202 1
49 203 1
49 204 1
49 205 1
49 206 1
49 208 1
49 210 1
49 211 1
49 213 1
49 215 1
49 217 1
49 219 1
49 221 1
49 222 1
49 223 1
49 226 1
49 227 1
49 229 1
49 231 1
49 232 1
49 233 1
49 234 1
49 236 1
49 238 1
49 240 1
49 241 1
49 243 1
49 246 1
49 247 1
49 249 1
49 253 1
49 256 1
49 257 1
49 261 1
49 262 1
49 265 1
49 267 1
49 268 1
49 269 1
49 272 1
49 275 1
49 276 1
49 277 1
49 278 1
49 279 1
49 281 1
49 282 1
49 284 1
49 285 1
49 286 1
49 287 1
49 288 1
49 289 1
49 290 1
49 291 1
49 292 1
49 293 1
49 294 1
49 295 1
49 297 1
49 298 1
49 299 1
49 300 1
50 51 1
50 52 1
50 53 1
50 55 1
50 57 1
50 59 1
50 60 1
50 61 1
50 62 1
50 63 1
50 64 1
50 65 1
50 66 1
50 67 1
50 68 1
50 69 1
50 70 1
50 71 1
50 72 1
50 73 1
50 75 1
50 76 1
50 77 1
50 78 1
50 79 1
50 81 1
50 82 1
50 83 1
50 85 1
50 86 1
50 87 1
50 89 1
50 90 1
50 92 1
50 93 1
50 94 1
50 95 1
50 96 1
50 97 1
50 98 1
50 99 1
50 100 1
50 101 1
50 102 1
50 103 1
50 104 1
50 105 1
50 106 1
50 107 1
50 108 1
50 109 1
50 111 1
50 112 1
50 113 1
50 115 1
50 116 1
50 117 1
50 118 1
50 120 1
50 121 1
50 122 1
50 123 1
50 124 1
50 125 1
50 126 1
50 129 1
50 130 1
50 131 1
50 132 1
50 133 1
50 134 1
50 135 1
50 136 1
50 137 1
50 138 1
50 140 1
50 141 1
50 142 1
50 143 1
50 144 1
50 145 1
50 146 1
50 147 1
50 148 1
50 149 1
50 150 1
50 151 1
50 152 1
50 154 1
50 155 1
50 156 1
50 157 1
50 158 1
50 159 1
50 161 1
50 162 1
50 163 1
50 164 1
50 166 1
50 169 1
50 171 1
50 172 1
50 173 1
50 174 1
50 175 1
50 176 1
50 177 1
50 178 1
50 179 1
50 180 1
50 181 1
50 182 1
50 183 1
50 184 1
50 185 1
50 186 1
50 187 1
50 188 1
50 189 1
50 191 1
50 192 1
50 193 1
50 194 1
50 195 1
50 196 1
50 197 1
50 198 1
50 199 1
50 200 1
50 201 1
50 202 1
50 203 1
50 204 1
50 206 1
50 207 1
50 208 1
50 209 1
50 210 1
50 211 1
50 214 1
50 215 1
50 216 1
50 217 1
50 219 1
50 220 1
50 221 1
50 222 1
50 223 1
50 224 1
50 225 1
50 226 1
50 227 1
50 229 1
50 230 1
50 231 1
50 232 1
50 233 1
50 234 1
50 236 1
50 237 1
50 238 1
50 239 1
50 240 1
50 242 1
50 243 1
50 245 1
50 246 1
50 247 1
50 248 1
50 249 1
50 250 1
50 251 1
50 252 1
50 253 1
50 254 1
50 255 1
50 256 1
50 257 1
50 260 1
50 263 1
50 264 1
50 265 1
50 266 1
50 268 1
50 269 1
50 270 1
50 271 1
50 272 1
50 273 1
50 276 1
50 277 1
50 278 1
50 279 1
50 280 1
50 281 1
50 282 1
50 283 1
50 284 1
50 285 1
50 286 1
50 287 1
50 288 1
50 289 1
50 290 1
50 291 1
50 292 1
50 293 1
50 294 1
50 295 1
50 296 1
50 297 1
50 298 1
50 299 1
50 300 1
51 52 1
51 53 1
51 54 1
51 56 1
51 57 1
51 58 1
51 59 1
51 60 1
51 61 1
51 62 1
51 63 1
51 64 1
51 67 1
51 68 1
51 69 1
51 70 1
51 71 1
51 73 1
51 75 1
51 76 1
51 78 1
51 79 1
51 80 1
51 81 1
51 82 1
51 83 1
51 86 1
51 87 1
51 88 1
51 90 1
51 91 1
51 92 1
51 93 1
51 94 1
51 96 1
51 97 1
51 98 1
51 99 1
51 100 1
51 101 1
51 103 1
51 104 1
51 106 1
51 107 1
51 108 1
51 110 1
51 111 1
51 112 1
51 114 1
51 115 1
51 117 1
51 118 1
51 119 1
51 120 1
51 122 1
51 125 1
51 128 1
51 130 1
51 132 1
51 133 1
51 135 1
51 136 1
51 137 1
51 140 1
51 142 1
51 143 1
51 145 1
51 146 1
51 148 1
51 151 1
51 152 1
51 153 1
51 154 1
51 155 1
51 156 1
51 158 1
51 159 1
51 160 1
51 161 1
51 164 1
51 166 1
51 167 1
51 168 1
51 170 1
51 171 1
51 173 1
51 176 1
51 177 1
51 178 1
51 180 1
51 181 1
51 182 1
51 183 1
51 184 1
51 185 1
51 186 1
51 187 1
51 188 1
51 189 1
51 190 1
51 191 1
51 192 1
51 195 1
51 196 1
51 201 1
51 203 1
51 204 1
51 206 1
51 207 1
51 211 1
51 212 1
51 213 1
51 216 1
51 217 1
51 218 1
51 221 1
51 222 1
51 223 1
51 224 1
51 225 1
51 226 1
51 228 1
51 229 1
51 230 1
51 233 1
51 234 1
51 235 1
51 236 1
51 237 1
51 238 1
51 239 1
51 241 1
51 243 1
51 246 1
51 247 1
51 248 1
51 249 1
51 250 1
51 251 1
51 252 1
51 253 1
51 254 1
51 256 1
51 257 1
51 258 1
51 259 1
51 260 1
51 261 1
51 262 1
51 263 1
51 264 1
51 265 1
51 266 1
51 268 1
51 270 1
51 271 1
51 272 1
51 273 1
51 274 1
51 275 1
51 277 1
51 278 1
51 279 1
51 280 1
51 281 1
51 282 1
51 283 1
51 284 1
51 285 1
51 286 1
51 287 1
51 288 1
51 289 1
51 292 1
51 293 1
51 294 1
51 295 1
51 296 1
51 298 1
51 299 1
51 300 1
52 53 1
52 54 1
52 55 1
52 57 1
52 58 1
52 59 1
52 60 1
52 61 1
52 62 1
52 63 1
52 64 1
52 65 1
52 68 1
52 69 1
52 70 1
52 71 1
52 72 1
52 73 1
52 74 1
52 75 1
52 80 1
52 81 1
52 82 1
52 83 1
52 84 1
52 85 1
52 86 1
52 89 1
52 90 1
52 91 1
52 92 1
52 93 1
52 94 1
52 96 1
52 97 1
52 99 1
52 102 1
52 103 1
52 105 1
52 106 1
52 107 1
52 109 1
52 110 1
52 111 1
52 112 1
52 113 1
52 114 1
52 116 1
52 118 1
52 120 1
52 121 1
52 122 1
52 123 1
52 124 1
52 126 1
52 127 1
52 128 1
52 129 1
52 130 1
52 131 1
52 132 1
52 133 1
52 134 1
52 135 1
52 136 1
52 139 1
52 140 1
52 141 1
52 143 1
52 148 1
52 153 1
52 154 1
52 158 1
52 159 1
52 160 1
52 162 1
52 164 1
52 165 1
52 167 1
52 168 1
52 169 1
52 170 1
52 171 1
52 173 1
52 174 1
52 176 1
52 177 1
52 178 1
52 180 1
52 181 1
52 182 1
52 185 1
52 187 1
52 189 1
52 191 1
52 196 1
52 198 1
52 199 1
52 200 1
52 201 1
52 202 1
52 203 1
52 206 1
52 207 1
52 208 1
52 210 1
52 211 1
52 212 1
52 214 1
52 215 1
52 217 1
52 218 1
52 220 1
52 223 1
52 224 1
52 226 1
52 228 1
52 229 1
52 230 1
52 233 1
52 234 1
52 236 1
52 237 1
52 239 1
52 241 1
52 242 1
52 243 1
52 248 1
52 250 1
52 251 1
52 253 1
52 254 1
52 255 1
52 256 1
52 257 1
52 258 1
52 259 1
52 260 1
52 261 1
52 262 1
52 263 1
52 264 1
52 265 1
52 266 1
52 268 1
52 269 1
52 270 1
52 271 1
52 272 1
52 277 1
52 278 1
52 280 1
52 281 1
52 282 1
52 283 1
52 284 1
52 285 1
52 286 1
52 287 1
52 289 1
52 290 1
52 291 1
52 292 1
52 293 1
52 295 1
52 296 1
52 297 1
52 298 1
52 300 1
53 54 1
53 55 1
53 56 1
53 57 1
53 58 1
53 59 1
53 60 1
53 62 1
53 63 1
53 64 1
53 65 1
53 66 1
53 67 1
53 68 1
53 69 1
53 70 1
53 71 1
53 72 1
53 73 1
53 74 1
53 75 1
53 78 1
53 79 1
53 80 1
53 81 1
53 83 1
53 84 1
53 85 1
53 86 1
53 87 1
53 89 1
53 90 1
53 91 1
53 93 1
53 94 1
53 95 1
53 97 1
53 99 1
53 100 1
53 101 1
53 102 1
53 103 1
53 104 1
53 107 1
53 108 1
53 109 1
53 110 1
53 111 1
53 112 1
53 113 1
53 114 1
53 115 1
53 116 1
53 117 1
53 118 1
53 119 1
53 120 1
53 121 1
53 122 1
53 123 1
53 126 1
53 128 1
53 129 1
53 132 1
53 133 1
53 134 1
53 135 1
53 136 1
53 137 1
53 138 1
53 139 1
53 140 1
53 141 1
53 142 1
53 143 1
53 144 1
53 145 1
53 146 1
53 147 1
53 150 1
53 151 1
53 152 1
53 153 1
53 154 1
53 155 1
53 156 1
53 157 1
53 158 1
53 159 1
53 160 1
53 161 1
53 162 1
53 163 1
53 164 1
53 165 1
53 166 1
53 167 1
53 168 1
53 169 1
53 171 1
53 172 1
53 173 1
53 174 1
53 175 1
53 176 1
53 177 1
53 178 1
53 179 1
53 180 1
53 182 1
53 183 1
53 184 1
53 185 1
53 186 1
53 187 1
53 188 1
53 189 1
53 190 1
53 191 1
53 192 1
53 193 1
53 194 1
53 195 1
53 196 1
53 197 1
53 198 1
53 199 1
53 200 1
53 201 1
53 202 1
53 203 1
53 207 1
53 208 1
53 209 1
53 210 1
53 212 1
53 215 1
53 216 1
53 217 1
53 218 1
53 220 1
53 221 1
53 223 1
53 224 1
53 225 1
53 226 1
53 227 1
53 228 1
53 229 1
53 230 1
53 231 1
53 232 1
53 233 1
53 234 1
53 235 1
53 237 1
53 239 1
53 241 1
53 242 1
53 243 1
53 244 1
53 245 1
53 246 1
53 248 1
53 249 1
53 252 1
53 253 1
53 256 1
53 257 1
53 258 1
53 259 1
53 260 1
53 261 1
53 262 1
53 263 1
53 264 1
53 265 1
53 266 1
53 267 1
53 268 1
53 269 1
53 271 1
53 272 1
53 273 1
53 275 1
53 276 1
53 277 1
53 278 1
53 279 1
53 282 1
53 283 1
53 284 1
53 285 1
53 286 1
53 287 1
53 288 1
53 289 1
53 290 1
53 291 1
53 292 1
53 293 1
53 294 1
53 296 1
53 297 1
53 298 1
53 299 1
53 300 1
54 55 1
54 57 1
54 60 1
54 61 1
54 63 1
54 65 1
54 66 1
54 67 1
54 68 1
54 69 1
54 71 1
54 72 1
54 73 1
54 74 1
54 77 1
54 78 1
54 79 1
54 80 1
54 82 1
54 84 1
54 86 1
54 87 1
54 89 1
54 90 1
54 91 1
54 92 1
54 93 1
54 95 1
54 97 1
54 98 1
54 100 1
54 102 1
54 104 1
54 105 1
54 106 1
54 107 1
54 108 1
54 109 1
54 110 1
54 111 1
54 113 1
54 114 1
54 115 1
54 118 1
54 120 1
54 121 1
54 122 1
54 123 1
54 125 1
54 127 1
54 128 1
54 130 1
54 131 1
54 132 1
54 133 1
54 135 1
54 136 1
54 137 1
54 138 1
54 140 1
54 141 1
54 142 1
54 143 1
54 144 1
54 147 1
54 148 1
54 149 1
54 150 1
54 151 1
54 154 1
54 155 1
54 157 1
54 158 1
54 159 1
54 161 1
54 162 1
54 164 1
54 165 1
54 168 1
54 171 1
54 172 1
54 174 1
54 176 1
54 178 1
54 179 1
54 180 1
54 182 1
54 183 1
54 184 1
54 186 1
54 187 1
54 190 1
54 192 1
54 193 1
54 194 1
54 195 1
54 197 1
54 198 1
54 199 1
54 200 1
54 201 1
54 202 1
54 203 1
54 204 1
54 206 1
54 210 1
54 211 1
54 212 1
54 213 1
54 214 1
54 215 1
54 216 1
54 222 1
54 224 1
54 225 1
54 226 1
54 227 1
54 228 1
54 229 1
54 230 1
54 231 1
54 232 1
54 234 1
54 237 1
54 238 1
54 240 1
54 241 1
54 245 1
54 246 1
54 249 1
54 252 1
54 253 1
54 254 1
54 256 1
54 258 1
54 260 1
54 261 1
54 262 1
54 263 1
54 264 1
54 265 1
54 266 1
54 267 1
54 269 1
54 272 1
54 273 1
54 276 1
54 279 1
54 282 1
54 284 1
54 286 1
54 288 1
54 289 1
54 290 1
54 292 1
54 294 1
54 295 1
54 297 1
54 298 1
54 299 1
55 56 1
55 57 1
55 59 1
55 60 1
55 62 1
55 63 1
55 64 1
55 65 1
55 67 1
55 68 1
55 69 1
55 70 1
55 71 1
55 72 1
55 73 1
55 74 1
55 75 1
55 76 1
55 77 1
55 78 1
55 79 1
55 80 1
55 81 1
55 82 1
55 83 1
55 84 1
55 85 1
55 86 1
55 88 1
55 89 1
55 90 1
55 91 1
55 92 1
55 93 1
55 94 1
55 95 1
55 96 1
55 97 1
55 98 1
55 99 1
55 100 1
55 101 1
55 102 1
55 103 1
55 104 1
55 105 1
55 106 1
55 108 1
55 110 1
55 112 1
55 113 1
55 114 1
55 115 1
55 116 1
55 118 1
55 120 1
55 121 1
55 122 1
55 123 1
55 127 1
55 128 1
55 129 1
55 130 1
55 132 1
55 133 1
55 134 1
55 137 1
55 138 1
55 139 1
55 140 1
55 141 1
55 142 1
55 143 1
55 144 1
55 146 1
55 147 1
55 148 1
55 149 1
55 150 1
55 151 1
55 152 1
55 154 1
55 155 1
55 157 1
55 158 1
55 159 1
55 161 1
55 162 1
55 163 1
55 164 1
55 165 1
55 167 1
55 168 1
55 169 1
55 170 1
55 172 1
55 174 1
55 177 1
55 178 1
55 179 1
55 180 1
55 182 1
55 183 1
55 184 1
55 185 1
55 186 1
55 187 1
55 189 1
55 191 1
55 192 1
55 193 1
55 194 1
55 195 1
55 196 1
55 198 1
55 199 1
55 200 1
55 201 1
55 202 1
55 203 1
55 204 1
55 205 1
55 206 1
55 208 1
55 209 1
55 210 1
55 212 1
55 214 1
55 215 1
55 216 1
55 217 1
55 222 1
55 223 1
55 225 1
55 226 1
55 227 1
55 228 1
55 229 1
55 230 1
55 231 1
55 232 1
55 233 1
55 234 1
55 235 1
55 236 1
55 238 1
55 240 1
55 241 1
55 243 1
55 244 1
55 245 1
55 246 1
55 247 1
55 248 1
55 250 1
55 251 1
55 253 1
55 254 1
55 256 1
55 257 1
55 258 1
55 260 1
55 261 1
55 262 1
55 263 1
55 264 1
55 265 1
55 268 1
55 269 1
55 271 1
55 272 1
55 275 1
55 276 1
55 281 1
55 282 1
55 283 1
55 284 1
55 285 1
55 286 1
55 287 1
55 288 1
55 289 1
55 291 1
55 295 1
55 296 1
55 298 1
55 299 1
56 57 1
56 58 1
56 59 1
56 60 1
56 61 1
56 62 1
56 63 1
56 64 1
56 65 1
56 66 1
56 67 1
56 68 1
56 71 1
56 72 1
56 74 1
56 77 1
56 78 1
56 79 1
56 80 1
56 85 1
56 86 1
56 89 1
56 90 1
56 92 1
56 93 1
56 94 1
56 96 1
56 97 1
56 99 1
56 100 1
56 101 1
56 102 1
56 104 1
56 106 1
56 108 1
56 110 1
56 111 1
56 112 1
56 113 1
56 114 1
56 115 1
56 116 1
56 117 1
56 118 1
56 119 1
56 121 1
56 122 1
56 123 1
56 124 1
56 125 1
56 126 1
56 129 1
56 130 1
56 131 1
56 132 1
56 134 1
56 136 1
56 139 1
56 140 1
56 141 1
56 142 1
56 143 1
56 144 1
56 145 1
56 150 1
56 152 1
56 153 1
56 154 1
56 155 1
56 156 1
56 158 1
56 159 1
56 161 1
56 163 1
56 166 1
56 169 1
56 170 1
56 171 1
56 172 1
56 173 1
56 174 1
56 178 1
56 184 1
56 185 1
56 186 1
56 187 1
56 189 1
56 192 1
56 194 1
56 195 1
56 196 1
56 198 1
56 199 1
56 200 1
56 201 1
56 202 1
56 203 1
56 204 1
56 206 1
56 209 1
56 212 1
56 213 1
56 215 1
56 216 1
56 217 1
56 221 1
56 222 1
56 223 1
56 224 1
56 226 1
56 229 1
56 230 1
56 231 1
56 237 1
56 241 1
56 242 1
56 244 1
56 245 1
56 248 1
56 249 1
56 250 1
56 251 1
56 253 1
56 254 1
56 255 1
56 256 1
56 257 1
56 259 1
56 261 1
56 264 1
56 265 1
56 266 1
56 269 1
56 270 1
56 271 1
56 273 1
56 274 1
56 276 1
56 277 1
56 278 1
56 279 1
56 280 1
56 282 1
56 283 1
56 284 1
56 288 1
56 289 1
56 290 1
56 291 1
56 296 1
56 297 1
56 299 1
57 58 1
57 59 1
57 60 1
57 61 1
57 62 1
57 63 1
57 64 1
57 65 1
57 66 1
57 68 1
57 69 1
57 70 1
57 72 1
57 74 1
57 75 1
57 76 1
57 79 1
57 80 1
57 82 1
57 83 1
57 84 1
57 87 1
57 89 1
57 91 1
57 92 1
57 93 1
57 95 1
57 96 1
57 97 1
57 100 1
57 101 1
57 102 1
57 104 1
57 106 1
57 107 1
57 109 1
57 110 1
57 111 1
57 112 1
57 113 1
57 115 1
57 116 1
57 118 1
57 119 1
57 121 1
57 123 1
57 124 1
57 126 1
57 127 1
57 129 1
57 130 1
57 131 1
57 132 1
57 133 1
57 134 1
57 135 1
57 136 1
57 137 1
57 138 1
57 139 1
57 140 1
57 141 1
57 142 1
57 143 1
57 144 1
57 145 1
57 148 1
57 149 1
57 150 1
57 151 1
57 154 1
57 155 1
57 157 1
57 161 1
57 163 1
57 166 1
57 167 1
57 168 1
57 169 1
57 170 1
57 171 1
57 172 1
57 173 1
57 175 1
57 178 1
57 179 1
57 180 1
57 181 1
57 182 1
57 183 1
57 184 1
57 186 1
57 187 1
57 188 1
57 189 1
57 191 1
57 194 1
57 195 1
57 197 1
57 199 1
57 200 1
57 201 1
57 202 1
57 203 1
57 204 1
57 205 1
57 206 1
57 207 1
57 208 1
57 210 1
57 211 1
57 212 1
57 213 1
57 214 1
57 215 1
57 216 1
57 217 1
57 218 1
57 220 1
57 221 1
57 222 1
57 223 1
57 224 1
57 225 1
57 226 1
57 227 1
57 230 1
57 231 1
57 232 1
57 234 1
57 236 1
57 238 1
57 239 1
57 240 1
57 241 1
57 242 1
57 243 1
57 244 1
57 245 1
57 246 1
57 248 1
57 249 1
57 251 1
57 255 1
57 256 1
57 258 1
57 259 1
57 261 1
57 263 1
57 264 1
57 265 1
57 266 1
57 268 1
57 269 1
57 270 1
57 273 1
57 274 1
57 275 1
57 277 1
57 278 1
57 280 1
57 282 1
57 283 1
57 284 1
57 285 1
57 286 1
57 287 1
57 288 1
57 291 1
57 292 1
57 293 1
57 294 1
57 295 1
57 297 1
57 298 1
57 299 1
58 59 1
58 60 1
58 62 1
58 63 1
58 64 1
58 65 1
58 66 1
58 67 1
58 68 1
58 69 1
58 70 1
58 72 1
58 74 1
58 76 1
58 78 1
58 80 1
58 81 1
58 82 1
58 83 1
58 84 1
58 86 1
58 87 1
58 88 1
58 90 1
58 91 1
58 93 1
58 94 1
58 96 1
58 97 1
58 98 1
58 100 1
58 101 1
58 103 1
58 104 1
58 105 1
58 106 1
58 107 1
58 108 1
58 110 1
58 111 1
58 112 1
58 113 1
58 114 1
58 116 1
58 118 1
58 121 1
58 123 1
58 124 1
58 125 1
58 126 1
58 127 1
58 128 1
58 130 1
58 132 1
58 133 1
58 134 1
58 135 1
58 137 1
58 139 1
58 140 1
58 141 1
58 142 1
58 143 1
58 146 1
58 147 1
58 148 1
58 149 1
58 150 1
58 151 1
58 152 1
58 153 1
58 154 1
58 155 1
58 156 1
58 157 1
58 158 1
58 160 1
58 162 1
58 163 1
58 164 1
58 165 1
58 167 1
58 170 1
58 171 1
58 172 1
58 173 1
58 174 1
58 175 1
58 176 1
58 179 1
58 180 1
58 181 1
58 183 1
58 184 1
58 186 1
58 187 1
58 188 1
58 190 1
58 193 1
58 194 1
58 195 1
58 197 1
58 200 1
58 201 1
58 203 1
58 205 1
58 206 1
58 207 1
58 208 1
58 210 1
58 211 1
58 212 1
58 213 1
58 214 1
58 215 1
58 216 1
58 224 1
58 225 1
58 226 1
58 227 1
58 228 1
58 232 1
58 234 1
58 236 1
58 237 1
58 238 1
58 240 1
58 241 1
58 242 1
58 243 1
58 247 1
58 249 1
58 250 1
58 252 1
58 254 1
58 255 1
58 257 1
58 258 1
58 259 1
58 260 1
58 261 1
58 262 1
58 263 1
58 264 1
58 265 1
58 266 1
58 267 1
58 269 1
58 270 1
58 271 1
58 274 1
58 275 1
58 276 1
58 277 1
58 278 1
58 279 1
58 282 1
58 283 1
58 284 1
58 286 1
58 287 1
58 288 1
58 292 1
58 294 1
58 295 1
58 296 1
58 300 1
59 60 1
59 61 1
59 62 1
59 64 1
59 66 1
59 68 1
59 69 1
59 71 1
59 72 1
59 74 1
59 75 1
59 76 1
59 77 1
59 79 1
59 82 1
59 84 1
59 85 1
59 88 1
59 90 1
59 93 1
59 95 1
59 96 1
59 97 1
59 98 1
59 100 1
59 102 1
59 103 1
59 104 1
59 106 1
59 108 1
59 109 1
59 110 1
59 111 1
59 112 1
59 113 1
59 114 1
59 115 1
59 116 1
59 117 1
59 118 1
59 120 1
59 123 1
59 125 1
59 126 1
59 127 1
59 130 1
59 131 1
59 132 1
59 133 1
59 134 1
59 135 1
59 136 1
59 137 1
59 138 1
59 139 1
59 140 1
59 141 1
59 142 1
59 143 1
59 144 1
59 148 1
59 149 1
59 150 1
59 151 1
59 152 1
59 153 1
59 154 1
59 158 1
59 160 1
59 161 1
59 163 1
59 164 1
59 165 1
59 166 1
59 167 1
59 168 1
59 169 1
59 170 1
59 171 1
59 172 1
59 173 1
59 174 1
59 175 1
59 176 1
59 177 1
59 178 1
59 180 1
59 181 1
59 183 1
59 184 1
59 185 1
59 186 1
59 187 1
59 189 1
59 190 1
59 191 1
59 192 1
59 193 1
59 195 1
59 197 1
59 198 1
59 199 1
59 201 1
59 202 1
59 203 1
59 207 1
59 211 1
59 212 1
59 213 1
59 214 1
59 215 1
59 216 1
59 218 1
59 220 1
59 222 1
59 223 1
59 224 1
59 226 1
59 227 1
59 228 1
59 229 1
59 230 1
59 231 1
59 232 1
59 234 1
59 235 1
59 236 1
59 237 1
59 238 1
59 239 1
59 240 1
59 243 1
59 244 1
59 245 1
59 246 1
59 247 1
59 249 1
59 251 1
59 252 1
59 255 1
59 257 1
59 258 1
59 259 1
59 261 1
59 262 1
59 263 1
59 265 1
59 266 1
59 267 1
59 268 1
59 269 1
59 270 1
59 271 1
59 272 1
59 274 1
59 275 1
59 276 1
59 277 1
59 282 1
59 284 1
59 285 1
59 286 1
59 288 1
59 289 1
59 293 1
59 294 1
59 295 1
59 297 1
59 298 1
59 299 1
59 300 1
60 61 1
60 62 1
60 63 1
60 64 1
60 65 1
60 66 1
60 67 1
60 68 1
60 69 1
60 70 1
60 71 1
60 72 1
60 73 1
60 74 1
60 76 1
60 77 1
60 78 1
60 79 1
60 80 1
60 81 1
60 82 1
60 83 1
60 84 1
60 85 1
60 86 1
60 87 1
60 89 1
60 90 1
60 91 1
60 92 1
60 93 1
60 94 1
60 95 1
60 96 1
60 97 1
60 98 1
60 99 1
60 100 1
60 101 1
60 102 1
60 104 1
60 105 1
60 107 1
60 108 1
60 109 1
60 110 1
60 111 1
60 112 1
60 113 1
60 114 1
60 115 1
60 116 1
60 118 1
60 120 1
60 121 1
60 122 1
60 123 1
60 125 1
60 126 1
60 128 1
60 129 1
60 130 1
60 131 1
60 132 1
60 134 1
60 135 1
60 136 1
60 137 1
60 138 1
60 139 1
60 140 1
60 141 1
60 142 1
60 143 1
60 144 1
60 145 1
60 146 1
60 147 1
60 148 1
60 149 1
60 150 1
60 151 1
60 152 1
60 154 1
60 155 1
60 156 1
60 157 1
60 158 1
60 159 1
60 160 1
60 163 1
60 164 1
60 165 1
60 167 1
60 168 1
60 169 1
60 170 1
60 171 1
60 172 1
60 173 1
60 174 1
60 175 1
60 176 1
60 178 1
60 179 1
60 180 1
60 181 1
60 182 1
60 183 1
60 184 1
60 185 1
60 186 1
60 187 1
60 188 1
60 189 1
60 190 1
60 191 1
60 192 1
60 193 1
60 194 1
60 195 1
60 196 1
60 197 1
60 198 1
60 201 1
60 202 1
60 203 1
60 204 1
60 205 1
60 206 1
60 207 1
60 208 1
60 210 1
60 211 1
60 212 1
60 213 1
60 214 1
60 215 1
60 216 1
60 217 1
60 218 1
60 220 1
60 221 1
60 222 1
60 223 1
60 224 1
60 225 1
60 226 1
60 227 1
60 228 1
60 229 1
60 230 1
60 231 1
60 232 1
60 233 1
60 234 1
60 236 1
60 237 1
60 238 1
60 239 1
60 240 1
60 241 1
60 242 1
60 243 1
60 245 1
60 246 1
60 247 1
60 248 1
60 249 1
60 251 1
60 252 1
60 253 1
60 254 1
60 255 1
60 257 1
60 258 1
60 260 1
60 261 1
60 262 1
60 264 1
60 265 1
60 266 1
60 267 1
60 269 1
60 270 1
60 271 1
60 272 1
60 273 1
60 275 1
60 276 1
60 277 1
60 278 1
60 279 1
60 280 1
60 281 1
60 282 1
60 283 1
60 284 1
60 285 1
60 286 1
60 287 1
60 288 1
60 289 1
60 290 1
60 292 1
60 293 1
60 294 1
60 295 1
60 296 1
60 297 1
60 299 1
60 300 1
61 62 1
61 63 1
61 64 1
61 65 1
61 67 1
61 68 1
61 69 1
61 70 1
61 71 1
61 72 1
61 73 1
61 74 1
61 75 1
61 76 1
61 77 1
61 80 1
61 81 1
61 82 1
61 83 1
61 84 1
61 85 1
61 86 1
61 87 1
61 88 1
61 90 1
61 91 1
61 92 1
61 93 1
61 94 1
61 95 1
61 97 1
61 98 1
61 99 1
61 100 1
61 101 1
61 102 1
61 103 1
61 104 1
61 105 1
61 106 1
61 107 1
61 108 1
61 109 1
61 110 1
61 111 1
61 112 1
61 113 1
61 115 1
61 116 1
61 117 1
61 118 1
61 119 1
61 121 1
61 122 1
61 123 1
61 124 1
61 125 1
61 126 1
61 127 1
61 128 1
61 129 1
61 131 1
61 132 1
61 133 1
61 134 1
61 136 1
61 138 1
61 139 1
61 140 1
61 141 1
61 142 1
61 143 1
61 144 1
61 145 1
61 146 1
61 147 1
61 148 1
61 150 1
61 151 1
61 152 1
61 154 1
61 155 1
61 156 1
61 157 1
61 158 1
61 159 1
61 160 1
61 161 1
61 162 1
61 163 1
61 166 1
61 167 1
61 169 1
61 171 1
61 172 1
61 173 1
61 175 1
61 176 1
61 177 1
61 178 1
61 180 1
61 181 1
61 182 1
61 183 1
61 184 1
61 185 1
61 186 1
61 187 1
61 188 1
61 189 1
61 190 1
61 192 1
61 193 1
61 194 1
61 195 1
61 197 1
61 198 1
61 201 1
61 202 1
61 203 1
61 204 1
61 205 1
61 207 1
61 208 1
61 209 1
61 210 1
61 211 1
61 212 1
61 214 1
61 215 1
61 216 1
61 217 1
61 218 1
61 220 1
61 221 1
61 222 1
61 223 1
61 224 1
61 225 1
61 227 1
61 228 1
61 229 1
61 230 1
61 231 1
61 233 1
61 234 1
61 235 1
61 236 1
61 237 1
61 238 1
61 239 1
61 240 1
61 241 1
61 242 1
61 243 1
61 244 1
61 247 1
61 248 1
61 249 1
61 253 1
61 254 1
61 255 1
61 256 1
61 258 1
61 259 1
61 260 1
61 261 1
61 264 1
61 265 1
61 266 1
61 267 1
61 268 1
61 269 1
61 270 1
61 271 1
61 272 1
61 273 1
61 274 1
61 277 1
61 278 1
61 279 1
61 280 1
61 282 1
61 283 1
61 284 1
61 285 1
61 287 1
61 288 1
61 290 1
61 291 1
61 292 1
61 293 1
61 297 1
61 298 1
61 299 1
62 63 1
62 64 1
62 65 1
62 66 1
62 67 1
62 68 1
62 69 1
62 70 1
62 71 1
62 72 1
62 73 1
62 74 1
62 77 1
62 78 1
62 79 1
62 80 1
62 81 1
62 82 1
62 84 1
62 85 1
62 86 1
62 87 1
62 88 1
62 90 1
62 91 1
62 92 1
62 93 1
62 94 1
62 95 1
62 97 1
62 98 1
62 99 1
62 100 1
62 101 1
62 102 1
62 103 1
62 104 1
62 105 1
62 106 1
62 107 1
62 108 1
62 109 1
62 111 1
62 112 1
62 113 1
62 114 1
62 115 1
62 116 1
62 117 1
62 118 1
62 120 1
62 121 1
62 122 1
62 123 1
62 124 1
62 125 1
62 126 1
62 127 1
62 128 1
62 129 1
62 130 1
62 131 1
62 132 1
62 133 1
62 134 1
62 135 1
62 136 1
62 137 1
62 138 1
62 139 1
62 140 1
62 141 1
62 142 1
62 143 1
62 146 1
62 147 1
62 148 1
62 149 1
62 150 1
62 151 1
62 152 1
62 153 1
62 155 1
62 156 1
62 157 1
62 158 1
62 159 1
62 160 1
62 162 1
62 163 1
62 164 1
62 165 1
62 167 1
62 168 1
62 169 1
62 170 1
62 171 1
62 172 1
62 173 1
62 175 1
62 176 1
62 177 1
62 178 1
62 179 1
62 180 1
62 181 1
62 182 1
62 183 1
62 184 1
62 185 1
62 187 1
62 188 1
62 189 1
62 190 1
62 191 1
62 193 1
62 194 1
62 195 1
62 196 1
62 198 1
62 200 1
62 201 1
62 202 1
62 203 1
62 204 1
62 205 1
62 208 1
62 209 1
62 210 1
62 211 1
62 212 1
62 214 1
62 215 1
62 216 1
62 217 1
62 218 1
62 219 1
62 220 1
62 221 1
62 222 1
62 223 1
62 224 1
62 225 1
62 227 1
62 228 1
62 229 1
62 230 1
62 231 1
62 232 1
62 233 1
62 234 1
62 236 1
62 237 1
62 238 1
62 239 1
62 241 1
62 242 1
62 243 1
62 244 1
62 245 1
62 246 1
62 247 1
62 248 1
62 250 1
62 252 1
62 253 1
62 254 1
62 255 1
62 256 1
62 257 1
62 258 1
62 260 1
62 261 1
62 262 1
62 263 1
62 264 1
62 265 1
62 266 1
62 267 1
62 268 1
62 269 1
62 272 1
62 273 1
62 275 1
62 277 1
62 278 1
62 279 1
62 280 1
62 281 1
62 282 1
62 284 1
62 285 1
62 286 1
62 291 1
62 292 1
62 293 1
62 297 1
62 298 1
62 300 1
63 64 1
63 65 1
63 66 1
63 68 1
63 69 1
63 71 1
63 72 1
63 73 1
63 75 1
63 76 1
63 77 1
63 78 1
63 79 1
63 80 1
63 81 1
63 82 1
63 84 1
63 85 1
63 86 1
63 88 1
63 89 1
63 92 1
63 94 1
63 96 1
63 99 1
63 100 1
63 103 1
63 106 1
63 107 1
63 108 1
63 110 1
63 111 1
63 112 1
63 113 1
63 116 1
63 117 1
63 120 1
63 121 1
63 122 1
63 123 1
63 124 1
63 125 1
63 126 1
63 127 1
63 129 1
63 130 1
63 131 1
63 132 1
63 133 1
63 134 1
63 135 1
63 136 1
63 138 1
63 139 1
63 140 1
63 141 1
63 142 1
63 143 1
63 144 1
63 145 1
63 147 1
63 148 1
63 150 1
63 151 1
63 152 1
63 153 1
63 154 1
63 156 1
63 157 1
63 158 1
63 160 1
63 161 1
63 162 1
63 163 1
63 166 1
63 167 1
63 168 1
63 169 1
63 170 1
63 171 1
63 174 1
63 176 1
63 177 1
63 178 1
63 179 1
63 180 1
63 181 1
63 182 1
63 183 1
63 184 1
63 185 1
63 186 1
63 187 1
63 189 1
63 190 1
63 191 1
63 192 1
63 193 1
63 194 1
63 195 1
63 196 1
63 197 1
63 199 1
63 200 1
63 201 1
63 202 1
63 203 1
63 206 1
63 207 1
63 208 1
63 210 1
63 211 1
63 213 1
63 214 1
63 215 1
63 216 1
63 218 1
63 219 1
63 220 1
63 221 1
63 222 1
63 224 1
63 228 1
63 229 1
63 231 1
63 233 1
63 236 1
63 237 1
63 238 1
63 240 1
63 241 1
63 242 1
63 245 1
63 246 1
63 248 1
63 249 1
63 252 1
63 253 1
63 255 1
63 257 1
63 258 1
63 260 1
63 261 1
63 262 1
63 263 1
63 264 1
63 265 1
63 268 1
63 269 1
63 270 1
63 271 1
63 272 1
63 273 1
63 274 1
63 275 1
63 276 1
63 277 1
63 278 1
63 281 1
63 283 1
63 284 1
63 285 1
63 286 1
63 288 1
63 289 1
63 290 1
63 292 1
63 295 1
63 296 1
63 299 1
64 65 1
64 66 1
64 67 1
64 68 1
64 69 1
64 70 1
64 71 1
64 72 1
64 73 1
64 74 1
64 78 1
64 80 1
64 81 1
64 82 1
64 84 1
64 85 1
64 86 1
64 87 1
64 88 1
64 89 1
64 90 1
64 91 1
64 92 1
64 93 1
64 94 1
64 95 1
64 96 1
64 97 1
64 98 1
64 99 1
64 100 1
64 101 1
64 102 1
64 103 1
64 104 1
64 105 1
64 106 1
64 107 1
64 108 1
64 109 1
64 110 1
64 111 1
64 112 1
64 113 1
64 114 1
64 115 1
64 116 1
64 117 1
64 119 1
64 120 1
64 121 1
64 122 1
64 123 1
64 124 1
64 125 1
64 126 1
64 127 1
64 129 1
64 130 1
64 131 1
64 132 1
64 133 1
64 134 1
64 135 1
64 136 1
64 137 1
64 138 1
64 139 1
64 140 1
64 141 1
64 142 1
64 143 1
64 144 1
64 145 1
64 146 1
64 147 1
64 148 1
64 149 1
64 150 1
64 151 1
64 152 1
64 153 1
64 154 1
64 155 1
64 157 1
64 158 1
64 160 1
64 161 1
64 162 1
64 163 1
64 164 1
64 166 1
64 167 1
64 168 1
64 169 1
64 171 1
64 172 1
64 173 1
64 175 1
64 177 1
64 178 1
64 179 1
64 180 1
64 181 1
64 182 1
64 183 1
64 184 1
64 185 1
64 186 1
64 187 1
64 188 1
64 189 1
64 190 1
64 191 1
64 193 1
64 194 1
64 195 1
64 196 1
64 197 1
64 198 1
64 199 1
64 200 1
64 201 1
64 202 1
64 203 1
64 204 1
64 205 1
64 206 1
64 207 1
64 208 1
64 209 1
64 210 1
64 211 1
64 212 1
64 213 1
64 214 1
64 216 1
64 217 1
64 218 1
64 219 1
64 220 1
64 221 1
64 222 1
64 223 1
64 224 1
64 227 1
64 228 1
64 229 1
64 230 1
64 231 1
64 232 1
64 233 1
64 234 1
64 235 1
64 236 1
64 237 1
64 238 1
64 240 1
64 241 1
64 242 1
64 243 1
64 246 1
64 247 1
64 248 1
64 249 1
64 251 1
64 252 1
64 253 1
64 254 1
64 255 1
64 256 1
64 257 1
64 258 1
64 259 1
64 260 1
64 261 1
64 262 1
64 263 1
64 264 1
64 265 1
64 266 1
64 267 1
64 268 1
64 269 1
64 270 1
64 271 1
64 272 1
64 273 1
64 275 1
64 276 1
64 277 1
64 278 1
64 279 1
64 280 1
64 282 1
64 284 1
64 285 1
64 286 1
64 287 1
64 288 1
64 289 1
64 290 1
64 291 1
64 293 1
64 294 1
64 295 1
64 296 1
64 297 1
64 300 1
65 66 1
65 69 1
65 71 1
65 72 1
65 73 1
65 74 1
65 75 1
65 76 1
65 77 1
65 78 1
65 79 1
65 80 1
65 81 1
65 82 1
65 83 1
65 85 1
65 86 1
65 87 1
65 88 1
65 89 1
65 91 1
65 92 1
65 93 1
65 94 1
65 95 1
65 96 1
65 97 1
65 99 1
65 100 1
65 101 1
65 102 1
65 103 1
65 104 1
65 105 1
65 106 1
65 107 1
65 108 1
65 109 1
65 110 1
65 111 1
65 112 1
65 113 1
65 114 1
65 116 1
65 117 1
65 118 1
65 119 1
65 120 1
65 121 1
65 122 1
65 123 1
65 124 1
65 126 1
65 128 1
65 129 1
65 130 1
65 131 1
65 132 1
65 134 1
65 135 1
65 136 1
65 137 1
65 138 1
65 140 1
65 141 1
65 142 1
65 143 1
65 144 1
65 145 1
65 146 1
65 147 1
65 148 1
65 150 1
65 154 1
65 155 1
65 156 1
65 157 1
65 159 1
65 160 1
65 161 1
65 162 1
65 163 1
65 164 1
65 165 1
65 167 1
65 168 1
65 169 1
65 170 1
65 171 1
65 172 1
65 173 1
65 174 1
65 175 1
65 176 1
65 178 1
65 179 1
65 180 1
65 181 1
65 182 1
65 183 1
65 184 1
65 185 1
65 186 1
65 187 1
65 189 1
65 190 1
65 191 1
65 192 1
65 193 1
65 194 1
65 195 1
65 196 1
65 197 1
65 198 1
65 199 1
65 201 1
65 202 1
65 203 1
65 204 1
65 206 1
65 209 1
65 210 1
65 211 1
65 213 1
65 214 1
65 215 1
65 216 1
65 217 1
65 218 1
65 219 1
65 220 1
65 221 1
65 222 1
65 223 1
65 224 1
65 225 1
65 226 1
65 227 1
65 228 1
65 229 1
65 230 1
65 232 1
65 233 1
65 234 1
65 235 1
65 236 1
65 237 1
65 238 1
65 239 1
65 240 1
65 241 1
65 242 1
65 243 1
65 244 1
65 245 1
65 246 1
65 247 1
65 248 1
65 249 1
65 252 1
65 254 1
65 255 1
65 256 1
65 257 1
65 258 1
65 259 1
65 260 1
65 261 1
65 262 1
65 264 1
65 265 1
65 267 1
65 268 1
65 269 1
65 270 1
65 271 1
65 272 1
65 275 1
65 276 1
65 278 1
65 279 1
65 280 1
65 281 1
65 282 1
65 283 1
65 285 1
65 286 1
65 287 1
65 288 1
65 289 1
65 290 1
65 292 1
65 293 1
65 294 1
65 295 1
65 296 1
65 297 1
65 299 1
65 300 1
66 67 1
66 68 1
66 69 1
66 71 1
66 72 1
66 73 1
66 74 1
66 76 1
66 77 1
66 80 1
66 82 1
66 83 1
66 84 1
66 85 1
66 86 1
66 89 1
66 90 1
66 91 1
66 92 1
66 93 1
66 94 1
66 95 1
66 96 1
66 97 1
66 98 1
66 99 1
66 100 1
66 101 1
66 102 1
66 103 1
66 104 1
66 105 1
66 106 1
66 107 1
66 108 1
66 109 1
66 110 1
66 111 1
66 112 1
66 113 1
66 114 1
66 115 1
66 116 1
66 117 1
66 118 1
66 119 1
66 120 1
66 121 1
66 122 1
66 123 1
66 124 1
66 125 1
66 127 1
66 128 1
66 129 1
66 130 1
66 131 1
66 132 1
66 133 1
66 134 1
66 136 1
66 137 1
66 138 1
66 139 1
66 140 1
66 141 1
66 142 1
66 143 1
66 144 1
66 145 1
66 146 1
66 147 1
66 148 1
66 149 1
66 151 1
66 152 1
66 153 1
66 154 1
66 155 1
66 156 1
66 157 1
66 158 1
66 159 1
66 160 1
66 161 1
66 162 1
66 163 1
66 164 1
66 165 1
66 166 1
66 167 1
66 168 1
66 169 1
66 171 1
66 172 1
66 173 1
66 174 1
66 177 1
66 178 1
66 179 1
66 180 1
66 181 1
66 182 1
66 183 1
66 184 1
66 185 1
66 186 1
66 187 1
66 188 1
66 190 1
66 191 1
66 192 1
66 194 1
66 195 1
66 196 1
66 197 1
66 198 1
66 199 1
66 200 1
66 201 1
66 202 1
66 203 1
66 204 1
66 207 1
66 208 1
66 209 1
66 210 1
66 211 1
66 212 1
66 213 1
66 214 1
66 215 1
66 216 1
66 219 1
66 221 1
66 222 1
66 224 1
66 225 1
66 226 1
66 227 1
66 228 1
66 229 1
66 230 1
66 231 1
66 232 1
66 233 1
66 234 1
66 235 1
66 236 1
66 237 1
66 238 1
66 239 1
66 240 1
66 242 1
66 243 1
66 244 1
66 245 1
66 246 1
66 248 1
66 249 1
66 250 1
66 251 1
66 253 1
66 254 1
66 255 1
66 256 1
66 257 1
66 258 1
66 259 1
66 260 1
66 263 1
66 264 1
66 265 1
66 267 1
66 268 1
66 269 1
66 270 1
66 271 1
66 272 1
66 274 1
66 275 1
66 276 1
66 277 1
66 278 1
66 279 1
66 280 1
66 281 1
66 282 1
66 283 1
66 284 1
66 285 1
66 286 1
66 287 1
66 288 1
66 289 1
66 290 1
66 293 1
66 294 1
66 295 1
66 296 1
66 297 1
66 298 1
66 299 1
66 300 1
67 69 1
67 70 1
67 71 1
67 72 1
67 73 1
67 74 1
67 77 1
67 78 1
67 79 1
67 80 1
67 81 1
67 82 1
67 83 1
67 84 1
67 85 1
67 86 1
67 87 1
67 88 1
67 89 1
67 90 1
67 92 1
67 93 1
67 94 1
67 95 1
67 96 1
67 97 1
67 99 1
67 100 1
67 101 1
67 102 1
67 103 1
67 104 1
67 105 1
67 106 1
67 107 1
67 109 1
67 110 1
67 111 1
67 112 1
67 113 1
67 114 1
67 115 1
67 116 1
67 117 1
67 118 1
67 121 1
67 123 1
67 124 1
67 125 1
67 126 1
67 127 1
67 128 1
67 129 1
67 130 1
67 131 1
67 132 1
67 134 1
67 136 1
67 137 1
67 139 1
67 140 1
67 141 1
67 142 1
67 143 1
67 144 1
67 145 1
67 147 1
67 148 1
67 150 1
67 151 1
67 152 1
67 153 1
67 154 1
67 156 1
67 159 1
67 160 1
67 161 1
67 163 1
67 164 1
67 165 1
67 167 1
67 169 1
67 170 1
67 172 1
67 173 1
67 174 1
67 175 1
67 176 1
67 177 1
67 178 1
67 179 1
67 180 1
67 181 1
67 182 1
67 183 1
67 184 1
67 185 1
67 186 1
67 187 1
67 188 1
67 189 1
67 191 1
67 192 1
67 194 1
67 195 1
67 196 1
67 197 1
67 199 1
67 201 1
67 202 1
67 204 1
67 205 1
67 206 1
67 208 1
67 210 1
67 211 1
67 213 1
67 214 1
67 215 1
67 216 1
67 218 1
67 219 1
67 220 1
67 221 1
67 222 1
67 224 1
67 226 1
67 227 1
67 229 1
67 230 1
67 233 1
67 234 1
67 235 1
67 237 1
67 238 1
67 240 1
67 241 1
67 242 1
67 244 1
67 245 1
67 246 1
67 247 1
67 248 1
67 249 1
67 250 1
67 251 1
67 252 1
67 253 1
67 255 1
67 256 1
67 257 1
67 258 1
67 259 1
67 260 1
67 261 1
67 262 1
67 263 1
67 264 1
67 265 1
67 266 1
67 267 1
67 268 1
67 270 1
67 271 1
67 273 1
67 274 1
67 275 1
67 276 1
67 277 1
67 278 1
67 279 1
67 282 1
67 283 1
67 284 1
67 285 1
67 286 1
67 288 1
67 289 1
67 290 1
67 291 1
67 292 1
67 293 1
67 295 1
67 297 1
67 298 1
67 299 1
68 69 1
68 70 1
68 73 1
68 74 1
68 77 1
68 78 1
68 80 1
68 84 1
68 85 1
68 86 1
68 87 1
68 88 1
68 90 1
68 92 1
68 93 1
68 94 1
68 95 1
68 96 1
68 97 1
68 98 1
68 99 1
68 100 1
68 101 1
68 102 1
68 104 1
68 105 1
68 108 1
68 109 1
68 110 1
68 111 1
68 112 1
68 113 1
68 114 1
68 115 1
68 116 1
68 118 1
68 119 1
68 122 1
68 123 1
68 124 1
68 126 1
68 128 1
68 130 1
68 131 1
68 132 1
68 133 1
68 134 1
68 135 1
68 137 1
68 138 1
68 139 1
68 142 1
68 143 1
68 144 1
68 147 1
68 149 1
68 150 1
68 151 1
68 152 1
68 155 1
68 157 1
68 158 1
68 159 1
68 160 1
68 161 1
68 163 1
68 164 1
68 165 1
68 166 1
68 167 1
68 168 1
68 169 1
68 170 1
68 172 1
68 174 1
68 175 1
68 178 1
68 182 1
68 183 1
68 184 1
68 185 1
68 186 1
68 187 1
68 188 1
68 189 1
68 191 1
68 193 1
68 194 1
68 195 1
68 196 1
68 197 1
68 198 1
68 199 1
68 201 1
68 202 1
68 203 1
68 204 1
68 205 1
68 206 1
68 207 1
68 208 1
68 209 1
68 211 1
68 212 1
68 213 1
68 214 1
68 215 1
68 216 1
68 217 1
68 218 1
68 220 1
68 222 1
68 223 1
68 224 1
68 226 1
68 227 1
68 228 1
68 229 1
68 231 1
68 233 1
68 234 1
68 235 1
68 236 1
68 238 1
68 241 1
68 244 1
68 245 1
68 246 1
68 248 1
68 249 1
68 250 1
68 251 1
68 252 1
68 254 1
68 257 1
68 258 1
68 259 1
68 261 1
68 262 1
68 264 1
68 265 1
68 266 1
68 267 1
68 268 1
68 269 1
68 271 1
68 272 1
68 274 1
68 275 1
68 277 1
68 278 1
68 279 1
68 281 1
68 282 1
68 283 1
68 284 1
68 286 1
68 288 1
68 289 1
68 290 1
68 291 1
68 293 1
68 294 1
68 295 1
68 297 1
68 298 1
68 299 1
69 70 1
69 71 1
69 72 1
69 73 1
69 74 1
69 76 1
69 77 1
69 78 1
69 79 1
69 80 1
69 81 1
69 82 1
69 83 1
69 84 1
69 85 1
69 86 1
69 87 1
69 88 1
69 89 1
69 90 1
69 91 1
69 92 1
69 93 1
69 94 1
69 95 1
69 96 1
69 97 1
69 98 1
69 99 1
69 100 1
69 102 1
69 103 1
69 104 1
69 105 1
69 106 1
69 107 1
69 108 1
69 109 1
69 110 1
69 111 1
69 112 1
69 113 1
69 114 1
69 115 1
69 116 1
69 117 1
69 118 1
69 119 1
69 120 1
69 121 1
69 122 1
69 123 1
69 124 1
69 125 1
69 126 1
69 127 1
69 128 1
69 129 1
69 131 1
69 132 1
69 133 1
69 134 1
69 135 1
69 136 1
69 137 1
69 138 1
69 139 1
69 140 1
69 141 1
69 142 1
69 143 1
69 144 1
69 145 1
69 146 1
69 147 1
69 148 1
69 149 1
69 150 1
69 151 1
69 152 1
69 153 1
69 154 1
69 155 1
69 156 1
69 157 1
69 158 1
69 160 1
69 161 1
69 162 1
69 163 1
69 164 1
69 165 1
69 166 1
69 167 1
69 168 1
69 169 1
69 170 1
69 171 1
69 172 1
69 173 1
69 174 1
69 175 1
69 176 1
69 177 1
69 178 1
69 179 1
69 180 1
69 181 1
69 182 1
69 183 1
69 184 1
69 185 1
69 186 1
69 187 1
69 188 1
69 189 1
69 190 1
69 191 1
69 192 1
69 193 1
69 194 1
69 195 1
69 196 1
69 197 1
69 198 1
69 199 1
69 200 1
69 201 1
69 202 1
69 203 1
69 204 1
69 205 1
69 207 1
69 208 1
69 209 1
69 210 1
69 211 1
69 212 1
69 213 1
69 214 1
69 215 1
69 216 1
69 217 1
69 220 1
69 222 1
69 223 1
69 224 1
69 225 1
69 226 1
69 227 1
69 228 1
69 229 1
69 230 1
69 231 1
69 232 1
69 233 1
69 234 1
69 235 1
69 236 1
69 237 1
69 238 1
69 240 1
69 241 1
69 242 1
69 243 1
69 246 1
69 247 1
69 248 1
69 249 1
69 250 1
69 252 1
69 253 1
69 254 1
69 255 1
69 256 1
69 257 1
69 258 1
69 259 1
69 260 1
69 261 1
69 263 1
69 264 1
69 265 1
69 266 1
69 267 1
69 268 1
69 269 1
69 270 1
69 271 1
69 272 1
69 273 1
69 275 1
69 276 1
69 277 1
69 278 1
69 279 1
69 280 1
69 281 1
69 282 1
69 283 1
69 284 1
69 285 1
69 286 1
69 287 1
69 288 1
69 289 1
69 290 1
69 291 1
69 292 1
69 294 1
69 295 1
69 296 1
69 298 1
69 300 1
70 71 1
70 72 1
70 73 1
70 74 1
70 75 1
70 77 1
70 78 1
70 79 1
70 81 1
70 82 1
70 83 1
70 84 1
70 85 1
70 86 1
70 89 1
70 92 1
70 95 1
70 97 1
70 98 1
70 100 1
70 101 1
70 102 1
70 103 1
70 104 1
70 105 1
70 106 1
70 107 1
70 110 1
70 111 1
70 112 1
70 113 1
70 114 1
70 115 1
70 116 1
70 117 1
70 118 1
70 120 1
70 121 1
70 123 1
70 124 1
70 125 1
70 126 1
70 132 1
70 133 1
70 134 1
70 135 1
70 136 1
70 137 1
70 138 1
70 141 1
70 142 1
70 144 1
70 145 1
70 146 1
70 147 1
70 148 1
70 150 1
70 153 1
70 155 1
70 157 1
70 158 1
70 159 1
70 160 1
70 161 1
70 162 1
70 163 1
70 164 1
70 166 1
70 167 1
70 169 1
70 170 1
70 171 1
70 172 1
70 173 1
70 174 1
70 178 1
70 179 1
70 180 1
70 181 1
70 182 1
70 183 1
70 184 1
70 185 1
70 186 1
70 187 1
70 191 1
70 193 1
70 196 1
70 197 1
70 198 1
70 199 1
70 200 1
70 201 1
70 202 1
70 205 1
70 209 1
70 210 1
70 211 1
70 213 1
70 215 1
70 217 1
70 220 1
70 222 1
70 227 1
70 228 1
70 230 1
70 231 1
70 232 1
70 234 1
70 236 1
70 237 1
70 238 1
70 240 1
70 242 1
70 243 1
70 244 1
70 245 1
70 246 1
70 247 1
70 248 1
70 249 1
70 250 1
70 251 1
70 252 1
70 253 1
70 254 1
70 255 1
70 256 1
70 257 1
70 258 1
70 259 1
70 260 1
70 261 1
70 262 1
70 263 1
70 264 1
70 265 1
70 266 1
70 267 1
70 270 1
70 273 1
70 274 1
70 275 1
70 276 1
70 277 1
70 278 1
70 279 1
70 282 1
70 285 1
70 286 1
70 287 1
70 288 1
70 289 1
70 290 1
70 292 1
70 296 1
70 298 1
70 299 1
71 72 1
71 73 1
71 74 1
71 76 1
71 78 1
71 80 1
71 81 1
71 82 1
71 83 1
71 84 1
71 85 1
71 86 1
71 87 1
71 88 1
71 89 1
71 90 1
71 93 1
71 94 1
71 95 1
71 96 1
71 97 1
71 98 1
71 99 1
71 100 1
71 101 1
71 102 1
71 104 1
71 105 1
71 107 1
71 108 1
71 109 1
71 110 1
71 112 1
71 113 1
71 114 1
71 115 1
71 116 1
71 117 1
71 118 1
71 119 1
71 120 1
71 121 1
71 122 1
71 123 1
71 124 1
71 125 1
71 126 1
71 127 1
71 129 1
71 130 1
71 131 1
71 132 1
71 133 1
71 134 1
71 135 1
71 136 1
71 137 1
71 138 1
71 140 1
71 141 1
71 142 1
71 143 1
71 144 1
71 145 1
71 146 1
71 147 1
71 148 1
71 149 1
71 150 1
71 152 1
71 153 1
71 154 1
71 155 1
71 156 1
71 157 1
71 158 1
71 159 1
71 160 1
71 161 1
71 162 1
71 163 1
71 164 1
71 165 1
71 166 1
71 168 1
71 169 1
71 171 1
71 173 1
71 174 1
71 175 1
71 176 1
71 177 1
71 178 1
71 180 1
71 182 1
71 184 1
71 187 1
71 189 1
71 190 1
71 192 1
71 195 1
71 196 1
71 197 1
71 199 1
71 200 1
71 201 1
71 202 1
71 203 1
71 204 1
71 205 1
71 207 1
71 208 1
71 209 1
71 210 1
71 211 1
71 212 1
71 214 1
71 215 1
71 216 1
71 217 1
71 219 1
71 221 1
71 222 1
71 223 1
71 224 1
71 225 1
71 226 1
71 228 1
71 229 1
71 230 1
71 231 1
71 232 1
71 233 1
71 234 1
71 235 1
71 237 1
71 238 1
71 239 1
71 240 1
71 242 1
71 243 1
71 247 1
71 248 1
71 251 1
71 252 1
71 253 1
71 254 1
71 256 1
71 257 1
71 258 1
71 259 1
71 260 1
71 261 1
71 262 1
71 264 1
71 265 1
71 266 1
71 268 1
71 270 1
71 271 1
71 273 1
71 275 1
71 276 1
71 278 1
71 279 1
71 282 1
71 283 1
71 284 1
71 285 1
71 288 1
71 289 1
71 291 1
71 292 1
71 293 1
71 294 1
71 295 1
71 297 1
71 298 1
71 300 1
72 73 1
72 74 1
72 76 1
72 77 1
72 78 1
72 79 1
72 80 1
72 81 1
72 82 1
72 84 1
72 85 1
72 86 1
72 87 1
72 88 1
72 89 1
72 90 1
72 91 1
72 92 1
72 93 1
72 94 1
72 95 1
72 96 1
72 98 1
72 99 1
72 100 1
72 101 1
72 102 1
72 103 1
72 104 1
72 105 1
72 106 1
72 107 1
72 108 1
72 110 1
72 112 1
72 113 1
72 115 1
72 116 1
72 118 1
72 119 1
72 121 1
72 122 1
72 123 1
72 124 1
72 125 1
72 126 1
72 127 1
72 128 1
72 129 1
72 130 1
72 132 1
72 133 1
72 134 1
72 135 1
72 136 1
72 137 1
72 138 1
72 140 1
72 141 1
72 142 1
72 143 1
72 144 1
72 145 1
72 146 1
72 147 1
72 148 1
72 149 1
72 150 1
72 151 1
72 153 1
72 154 1
72 155 1
72 156 1
72 158 1
72 159 1
72 160 1
72 161 1
72 163 1
72 164 1
72 165 1
72 166 1
72 167 1
72 168 1
72 169 1
72 170 1
72 171 1
72 172 1
72 173 1
72 175 1
72 177 1
72 178 1
72 179 1
72 180 1
72 181 1
72 182 1
72 183 1
72 184 1
72 185 1
72 186 1
72 187 1
72 188 1
72 189 1
72 191 1
72 192 1
72 194 1
72 195 1
72 196 1
72 197 1
72 198 1
72 199 1
72 201 1
72 202 1
72 203 1
72 204 1
72 205 1
72 206 1
72 207 1
72 208 1
72 209 1
72 210 1
72 211 1
72 212 1
72 213 1
72 214 1
72 215 1
72 217 1
72 218 1
72 219 1
72 220 1
72 221 1
72 222 1
72 223 1
72 225 1
72 226 1
72 227 1
72 229 1
72 230 1
72 232 1
72 233 1
72 236 1
72 237 1
72 238 1
72 239 1
72 240 1
72 241 1
72 242 1
72 243 1
72 244 1
72 245 1
72 246 1
72 247 1
72 248 1
72 250 1
72 251 1
72 252 1
72 253 1
72 254 1
72 255 1
72 257 1
72 258 1
72 260 1
72 261 1
72 263 1
72 264 1
72 265 1
72 266 1
72 267 1
72 269 1
72 270 1
72 272 1
72 273 1
72 274 1
72 275 1
72 276 1
72 277 1
72 278 1
72 279 1
72 281 1
72 282 1
72 283 1
72 284 1
72 285 1
72 286 1
72 287 1
72 288 1
72 289 1
72 290 1
72 292 1
72 293 1
72 294 1
72 295 1
72 296 1
72 297 1
72 298 1
72 299 1
72 300 1
73 74 1
73 75 1
73 78 1
73 79 1
73 80 1
73 81 1
73 82 1
73 83 1
73 84 1
73 85 1
73 86 1
73 87 1
73 90 1
73 91 1
73 92 1
73 93 1
73 94 1
73 95 1
73 96 1
73 97 1
73 98 1
73 99 1
73 100 1
73 101 1
73 102 1
73 103 1
73 104 1
73 106 1
73 107 1
73 108 1
73 110 1
73 111 1
73 112 1
73 113 1
73 114 1
73 115 1
73 116 1
73 117 1
73 118 1
73 119 1
73 120 1
73 121 1
73 122 1
73 125 1
73 126 1
73 127 1
73 128 1
73 129 1
73 130 1
73 131 1
73 132 1
73 134 1
73 135 1
73 136 1
73 138 1
73 139 1
73 140 1
73 141 1
73 142 1
73 143 1
73 144 1
73 145 1
73 146 1
73 147 1
73 149 1
73 150 1
73 151 1
73 152 1
73 153 1
73 154 1
73 155 1
73 156 1
73 157 1
73 158 1
73 159 1
73 160 1
73 161 1
73 162 1
73 163 1
73 164 1
73 165 1
73 167 1
73 168 1
73 169 1
73 170 1
73 171 1
73 172 1
73 173 1
73 175 1
73 176 1
73 177 1
73 178 1
73 179 1
73 180 1
73 181 1
73 182 1
73 183 1
73 184 1
73 185 1
73 186 1
73 187 1
73 188 1
73 189 1
73 190 1
73 191 1
73 192 1
73 193 1
73 194 1
73 195 1
73 196 1
73 197 1
73 198 1
73 199 1
73 200 1
73 201 1
73 202 1
73 203 1
73 205 1
73 207 1
73 208 1
73 209 1
73 210 1
73 211 1
73 212 1
73 213 1
73 214 1
73 216 1
73 217 1
73 220 1
73 222 1
73 223 1
73 224 1
73 225 1
73 228 1
73 229 1
73 230 1
73 234 1
73 236 1
73 237 1
73 238 1
73 239 1
73 240 1
73 241 1
73 242 1
73 243 1
73 244 1
73 245 1
73 248 1
73 249 1
73 250 1
73 253 1
73 254 1
73 255 1
73 256 1
73 257 1
73 258 1
73 259 1
73 261 1
73 263 1
73 264 1
73 265 1
73 266 1
73 268 1
73 269 1
73 270 1
73 272 1
73 273 1
73 275 1
73 276 1
73 278 1
73 279 1
73 280 1
73 282 1
73 283 1
73 285 1
73 286 1
73 287 1
73 289 1
73 292 1
73 293 1
73 294 1
73 295 1
73 297 1
73 299 1
73 300 1
74 75 1
74 76 1
74 77 1
74 78 1
74 79 1
74 80 1
74 82 1
74 83 1
74 84 1
74 85 1
74 86 1
74 87 1
74 88 1
74 89 1
74 90 1
74 91 1
74 92 1
74 93 1
74 94 1
74 95 1
74 96 1
74 98 1
74 99 1
74 100 1
74 101 1
74 104 1
74 105 1
74 106 1
74 107 1
74 108 1
74 109 1
74 111 1
74 112 1
74 114 1
74 115 1
74 116 1
74 117 1
74 118 1
74 120 1
74 121 1
74 122 1
74 123 1
74 124 1
74 125 1
74 127 1
74 130 1
74 133 1
74 134 1
74 135 1
74 136 1
74 137 1
74 140 1
74 141 1
74 142 1
74 144 1
74 145 1
74 146 1
74 147 1
74 148 1
74 149 1
74 150 1
74 151 1
74 152 1
74 154 1
74 155 1
74 157 1
74 158 1
74 160 1
74 161 1
74 163 1
74 164 1
74 165 1
74 166 1
74 168 1
74 169 1
74 172 1
74 173 1
74 178 1
74 179 1
74 180 1
74 181 1
74 182 1
74 183 1
74 184 1
74 185 1
74 186 1
74 187 1
74 189 1
74 190 1
74 191 1
74 192 1
74 193 1
74 194 1
74 195 1
74 197 1
74 198 1
74 199 1
74 201 1
74 202 1
74 203 1
74 204 1
74 205 1
74 206 1
74 208 1
74 209 1
74 210 1
74 211 1
74 212 1
74 213 1
74 214 1
74 216 1
74 217 1
74 218 1
74 219 1
74 220 1
74 222 1
74 223 1
74 224 1
74 225 1
74 227 1
74 229 1
74 230 1
74 232 1
74 233 1
74 235 1
74 236 1
74 238 1
74 240 1
74 241 1
74 242 1
74 243 1
74 246 1
74 248 1
74 249 1
74 250 1
74 251 1
74 252 1
74 253 1
74 254 1
74 255 1
74 256 1
74 257 1
74 258 1
74 259 1
74 260 1
74 261 1
74 262 1
74 263 1
74 264 1
74 265 1
74 266 1
74 267 1
74 268 1
74 269 1
74 270 1
74 273 1
74 274 1
74 275 1
74 276 1
74 277 1
74 278 1
74 280 1
74 281 1
74 282 1
74 283 1
74 285 1
74 287 1
74 289 1
74 290 1
74 291 1
74 292 1
74 293 1
74 294 1
74 296 1
74 298 1
74 300 1
75 76 1
75 78 1
75 79 1
75 80 1
75 82 1
75 83 1
75 84 1
75 85 1
75 86 1
75 87 1
75 88 1
75 90 1
75 91 1
75 92 1
75 93 1
75 96 1
75 97 1
75 98 1
75 101 1
75 104 1
75 107 1
75 108 1
75 109 1
75 113 1
75 114 1
75 115 1
75 116 1
75 117 1
75 118 1
75 119 1
75 121 1
75 122 1
75 123 1
75 124 1
75 125 1
75 126 1
75 127 1
75 128 1
75 130 1
75 132 1
75 133 1
75 134 1
75 135 1
75 137 1
75 138 1
75 139 1
75 140 1
75 142 1
75 143 1
75 144 1
75 145 1
75 148 1
75 150 1
75 151 1
75 152 1
75 153 1
75 154 1
75 155 1
75 156 1
75 157 1
75 158 1
75 159 1
75 160 1
75 162 1
75 163 1
75 168 1
75 170 1
75 171 1
75 173 1
75 177 1
75 179 1
75 180 1
75 184 1
75 186 1
75 187 1
75 188 1
75 189 1
75 191 1
75 192 1
75 195 1
75 196 1
75 198 1
75 199 1
75 200 1
75 201 1
75 202 1
75 203 1
75 206 1
75 207 1
75 208 1
75 209 1
75 211 1
75 214 1
75 215 1
75 216 1
75 218 1
75 220 1
75 221 1
75 222 1
75 223 1
75 225 1
75 226 1
75 227 1
75 228 1
75 229 1
75 232 1
75 233 1
75 235 1
75 237 1
75 239 1
75 240 1
75 241 1
75 243 1
75 244 1
75 245 1
75 246 1
75 247 1
75 249 1
75 250 1
75 253 1
75 254 1
75 256 1
75 257 1
75 258 1
75 259 1
75 260 1
75 261 1
75 264 1
75 266 1
75 267 1
75 270 1
75 271 1
75 274 1
75 275 1
75 276 1
75 277 1
75 278 1
75 281 1
75 286 1
75 289 1
75 290 1
75 291 1
75 292 1
75 293 1
75 294 1
75 295 1
75 297 1
75 300 1
76 79 1
76 81 1
76 82 1
76 85 1
76 87 1
76 89 1
76 90 1
76 91 1
76 92 1
76 94 1
76 95 1
76 96 1
76 98 1
76 99 1
76 102 1
76 103 1
76 104 1
76 105 1
76 106 1
76 109 1
76 111 1
76 112 1
76 114 1
76 115 1
76 116 1
76 117 1
76 120 1
76 121 1
76 122 1
76 125 1
76 126 1
76 128 1
76 131 1
76 132 1
76 133 1
76 136 1
76 137 1
76 138 1
76 140 1
76 141 1
76 142 1
76 143 1
76 146 1
76 147 1
76 148 1
76 149 1
76 150 1
76 152 1
76 154 1
76 155 1
76 157 1
76 158 1
76 159 1
76 160 1
76 165 1
76 166 1
76 171 1
76 173 1
76 174 1
76 176 1
76 179 1
76 180 1
76 181 1
76 182 1
76 183 1
76 184 1
76 186 1
76 187 1
76 188 1
76 189 1
76 191 1
76 192 1
76 193 1
76 194 1
76 195 1
76 198 1
76 199 1
76 200 1
76 201 1
76 203 1
76 205 1
76 207 1
76 208 1
76 210 1
76 211 1
76 215 1
76 216 1
76 217 1
76 220 1
76 221 1
76 223 1
76 224 1
76 225 1
76 227 1
76 229 1
76 230 1
76 231 1
76 234 1
76 236 1
76 237 1
76 240 1
76 241 1
76 242 1
76 244 1
76 245 1
76 246 1
76 248 1
76 249 1
76 250 1
76 251 1
76 252 1
76 253 1
76 254 1
76 255 1
76 256 1
76 257 1
76 258 1
76 259 1
76 260 1
76 261 1
76 262 1
76 263 1
76 264 1
76 267 1
76 268 1
76 271 1
76 272 1
76 273 1
76 274 1
76 275 1
76 276 1
76 277 1
76 281 1
76 282 1
76 283 1
76 284 1
76 285 1
76 286 1
76 288 1
76 289 1
76 291 1
76 292 1
76 293 1
76 294 1
76 295 1
76 297 1
76 299 1
77 78 1
77 79 1
77 80 1
77 81 1
77 82 1
77 83 1
77 84 1
77 85 1
77 86 1
77 88 1
77 89 1
77 90 1
77 91 1
77 92 1
77 93 1
77 94 1
77 95 1
77 96 1
77 97 1
77 98 1
77 99 1
77 100 1
77 101 1
77 102 1
77 104 1
77 106 1
77 107 1
77 108 1
77 109 1
77 110 1
77 111 1
77 112 1
77 113 1
77 114 1
77 116 1
77 117 1
77 118 1
77 120 1
77 121 1
77 122 1
77 126 1
77 127 1
77 128 1
77 129 1
77 130 1
77 131 1
77 132 1
77 133 1
77 135 1
77 136 1
77 137 1
77 138 1
77 140 1
77 141 1
77 142 1
77 143 1
77 146 1
77 147 1
77 148 1
77 149 1
77 150 1
77 151 1
77 152 1
77 153 1
77 154 1
77 156 1
77 157 1
77 158 1
77 159 1
77 160 1
77 161 1
77 162 1
77 165 1
77 166 1
77 167 1
77 168 1
77 169 1
77 170 1
77 171 1
77 172 1
77 173 1
77 174 1
77 175 1
77 176 1
77 177 1
77 180 1
77 181 1
77 182 1
77 183 1
77 184 1
77 186 1
77 187 1
77 188 1
77 190 1
77 191 1
77 192 1
77 194 1
77 195 1
77 197 1
77 198 1
77 199 1
77 200 1
77 201 1
77 202 1
77 203 1
77 204 1
77 208 1
77 210 1
77 211 1
77 212 1
77 213 1
77 214 1
77 215 1
77 216 1
77 218 1
77 219 1
77 221 1
77 223 1
77 225 1
77 228 1
77 229 1
77 230 1
77 232 1
77 233 1
77 234 1
77 236 1
77 237 1
77 238 1
77 239 1
77 240 1
77 241 1
77 242 1
77 243 1
77 245 1
77 246 1
77 248 1
77 249 1
77 250 1
77 251 1
77 252 1
77 253 1
77 254 1
77 255 1
77 257 1
77 258 1
77 259 1
77 260 1
77 261 1
77 262 1
77 264 1
77 266 1
77 267 1
77 268 1
77 269 1
77 270 1
77 271 1
77 272 1
77 273 1
77 274 1
77 275 1
77 277 1
77 278 1
77 279 1
77 282 1
77 283 1
77 284 1
77 285 1
77 288 1
77 289 1
77 290 1
77 292 1
77 293 1
77 294 1
77 295 1
77 296 1
77 297 1
77 298 1
77 299 1
77 300 1
78 80 1
78 82 1
78 83 1
78 84 1
78 85 1
78 87 1
78 88 1
78 90 1
78 91 1
78 92 1
78 93 1
78 94 1
78 95 1
78 96 1
78 97 1
78 98 1
78 99 1
78 100 1
78 101 1
78 102 1
78 103 1
78 106 1
78 108 1
78 111 1
78 112 1
78 113 1
78 114 1
78 115 1
78 116 1
78 117 1
78 118 1
78 119 1
78 120 1
78 121 1
78 122 1
78 125 1
78 126 1
78 128 1
78 129 1
78 130 1
78 131 1
78 133 1
78 134 1
78 135 1
78 136 1
78 137 1
78 138 1
78 139 1
78 140 1
78 141 1
78 142 1
78 143 1
78 144 1
78 146 1
78 147 1
78 148 1
78 149 1
78 150 1
78 151 1
78 152 1
78 153 1
78 154 1
78 155 1
78 157 1
78 158 1
78 159 1
78 160 1
78 161 1
78 162 1
78 163 1
78 164 1
78 165 1
78 166 1
78 167 1
78 169 1
78 171 1
78 172 1
78 173 1
78 174 1
78 175 1
78 176 1
78 177 1
78 178 1
78 180 1
78 182 1
78 183 1
78 184 1
78 185 1
78 186 1
78 187 1
78 188 1
78 189 1
78 191 1
78 192 1
78 193 1
78 194 1
78 195 1
78 198 1
78 199 1
78 200 1
78 201 1
78 202 1
78 203 1
78 204 1
78 205 1
78 207 1
78 208 1
78 209 1
78 210 1
78 212 1
78 213 1
78 215 1
78 216 1
78 217 1
78 219 1
78 221 1
78 223 1
78 224 1
78 225 1
78 227 1
78 228 1
78 229 1
78 230 1
78 231 1
78 232 1
78 233 1
78 234 1
78 235 1
78 236 1
78 237 1
78 238 1
78 240 1
78 241 1
78 242 1
78 243 1
78 244 1
78 246 1
78 247 1
78 248 1
78 249 1
78 250 1
78 251 1
78 252 1
78 253 1
78 255 1
78 256 1
78 257 1
78 258 1
78 259 1
78 261 1
78 263 1
78 264 1
78 265 1
78 266 1
78 267 1
78 268 1
78 269 1
78 270 1
78 271 1
78 272 1
78 273 1
78 274 1
78 275 1
78 276 1
78 277 1
78 278 1
78 279 1
78 281 1
78 282 1
78 283 1
78 284 1
78 286 1
78 287 1
78 288 1
78 290 1
78 291 1
78 292 1
78 294 1
78 295 1
78 298 1
79 80 1
79 81 1
79 82 1
79 83 1
79 84 1
79 85 1
79 86 1
79 87 1
79 88 1
79 89 1
79 90 1
79 91 1
79 92 1
79 93 1
79 94 1
79 95 1
79 96 1
79 97 1
79 99 1
79 100 1
79 101 1
79 102 1
79 103 1
79 104 1
79 105 1
79 106 1
79 107 1
79 108 1
79 109 1
79 110 1
79 111 1
79 112 1
79 113 1
79 114 1
79 116 1
79 117 1
79 118 1
79 119 1
79 120 1
79 121 1
79 122 1
79 124 1
79 125 1
79 126 1
79 127 1
79 128 1
79 130 1
79 131 1
79 132 1
79 133 1
79 134 1
79 137 1
79 140 1
79 141 1
79 142 1
79 143 1
79 144 1
79 147 1
79 148 1
79 149 1
79 150 1
79 152 1
79 154 1
79 157 1
79 158 1
79 160 1
79 161 1
79 162 1
79 163 1
79 164 1
79 166 1
79 167 1
79 168 1
79 169 1
79 170 1
79 171 1
79 172 1
79 173 1
79 174 1
79 176 1
79 177 1
79 178 1
79 179 1
79 180 1
79 181 1
79 182 1
79 183 1
79 184 1
79 187 1
79 188 1
79 189 1
79 193 1
79 194 1
79 196 1
79 203 1
79 204 1
79 205 1
79 206 1
79 207 1
79 209 1
79 210 1
79 212 1
79 213 1
79 214 1
79 215 1
79 216 1
79 218 1
79 221 1
79 222 1
79 223 1
79 224 1
79 226 1
79 228 1
79 229 1
79 230 1
79 231 1
79 233 1
79 236 1
79 237 1
79 238 1
79 241 1
79 242 1
79 244 1
79 246 1
79 247 1
79 248 1
79 249 1
79 251 1
79 253 1
79 254 1
79 255 1
79 256 1
79 257 1
79 258 1
79 260 1
79 262 1
79 263 1
79 264 1
79 265 1
79 266 1
79 267 1
79 269 1
79 270 1
79 271 1
79 274 1
79 275 1
79 276 1
79 277 1
79 278 1
79 279 1
79 281 1
79 282 1
79 283 1
79 284 1
79 285 1
79 291 1
79 295 1
79 296 1
79 297 1
79 300 1
80 81 1
80 82 1
80 83 1
80 85 1
80 86 1
80 87 1
80 90 1
80 91 1
80 92 1
80 93 1
80 94 1
80 95 1
80 97 1
80 98 1
80 99 1
80 100 1
80 101 1
80 102 1
80 103 1
80 104 1
80 107 1
80 108 1
80 109 1
80 110 1
80 111 1
80 112 1
80 113 1
80 114 1
80 115 1
80 116 1
80 117 1
80 118 1
80 119 1
80 120 1
80 122 1
80 123 1
80 124 1
80 125 1
80 126 1
80 128 1
80 129 1
80 130 1
80 132 1
80 134 1
80 135 1
80 136 1
80 137 1
80 138 1
80 139 1
80 140 1
80 141 1
80 142 1
80 144 1
80 145 1
80 146 1
80 147 1
80 148 1
80 150 1
80 151 1
80 152 1
80 154 1
80 155 1
80 156 1
80 158 1
80 159 1
80 160 1
80 161 1
80 163 1
80 164 1
80 165 1
80 166 1
80 168 1
80 169 1
80 170 1
80 172 1
80 176 1
80 177 1
80 178 1
80 179 1
80 180 1
80 182 1
80 183 1
80 184 1
80 185 1
80 186 1
80 187 1
80 188 1
80 189 1
80 191 1
80 192 1
80 194 1
80 196 1
80 197 1
80 199 1
80 200 1
80 201 1
80 202 1
80 203 1
80 204 1
80 206 1
80 208 1
80 209 1
80 210 1
80 211 1
80 212 1
80 214 1
80 215 1
80 216 1
80 217 1
80 219 1
80 220 1
80 223 1
80 224 1
80 225 1
80 226 1
80 227 1
80 228 1
80 229 1
80 230 1
80 232 1
80 233 1
80 234 1
80 235 1
80 236 1
80 238 1
80 240 1
80 241 1
80 242 1
80 243 1
80 244 1
80 247 1
80 248 1
80 249 1
80 250 1
80 251 1
80 253 1
80 254 1
80 255 1
80 256 1
80 257 1
80 258 1
80 259 1
80 260 1
80 261 1
80 263 1
80 264 1
80 265 1
80 266 1
80 268 1
80 269 1
80 270 1
80 271 1
80 272 1
80 273 1
80 274 1
80 275 1
80 276 1
80 277 1
80 278 1
80 279 1
80 281 1
80 282 1
80 283 1
80 284 1
80 286 1
80 288 1
80 289 1
80 291 1
80 292 1
80 293 1
80 294 1
80 295 1
80 297 1
80 300 1
81 82 1
81 83 1
81 84 1
81 85 1
81 86 1
81 87 1
81 89 1
81 90 1
81 91 1
81 92 1
81 93 1
81 94 1
81 95 1
81 96 1
81 97 1
81 99 1
81 100 1
81 101 1
81 102 1
81 103 1
81 105 1
81 106 1
81 108 1
81 110 1
81 111 1
81 113 1
81 114 1
81 115 1
81 116 1
81 117 1
81 118 1
81 119 1
81 121 1
81 122 1
81 124 1
81 125 1
81 127 1
81 128 1
81 129 1
81 130 1
81 132 1
81 133 1
81 134 1
81 138 1
81 139 1
81 140 1
81 141 1
81 142 1
81 143 1
81 144 1
81 145 1
81 146 1
81 148 1
81 149 1
81 151 1
81 153 1
81 154 1
81 155 1
81 156 1
81 157 1
81 159 1
81 160 1
81 162 1
81 163 1
81 164 1
81 165 1
81 166 1
81 167 1
81 168 1
81 169 1
81 170 1
81 171 1
81 172 1
81 173 1
81 177 1
81 178 1
81 179 1
81 180 1
81 181 1
81 182 1
81 183 1
81 185 1
81 186 1
81 187 1
81 189 1
81 190 1
81 191 1
81 192 1
81 193 1
81 194 1
81 195 1
81 196 1
81 198 1
81 199 1
81 201 1
81 202 1
81 203 1
81 205 1
81 206 1
81 207 1
81 208 1
81 209 1
81 211 1
81 212 1
81 213 1
81 214 1
81 215 1
81 216 1
81 217 1
81 218 1
81 219 1
81 222 1
81 223 1
81 224 1
81 225 1
81 227 1
81 228 1
81 229 1
81 230 1
81 232 1
81 233 1
81 234 1
81 235 1
81 236 1
81 238 1
81 239 1
81 241 1
81 242 1
81 243 1
81 244 1
81 246 1
81 247 1
81 248 1
81 249 1
81 252 1
81 253 1
81 254 1
81 256 1
81 258 1
81 259 1
81 260 1
81 261 1
81 262 1
81 264 1
81 265 1
81 266 1
81 267 1
81 268 1
81 269 1
81 270 1
81 271 1
81 272 1
81 274 1
81 275 1
81 276 1
81 277 1
81 278 1
81 280 1
81 281 1
81 282 1
81 283 1
81 284 1
81 285 1
81 286 1
81 287 1
81 289 1
81 291 1
81 293 1
81 295 1
81 297 1
81 298 1
81 299 1
82 83 1
82 85 1
82 86 1
82 87 1
82 88 1
82 89 1
82 90 1
82 91 1
82 92 1
82 93 1
82 94 1
82 95 1
82 96 1
82 97 1
82 98 1
82 99 1
82 101 1
82 102 1
82 103 1
82 104 1
82 105 1
82 107 1
82 108 1
82 109 1
82 110 1
82 111 1
82 112 1
82 113 1
82 114 1
82 115 1
82 118 1
82 119 1
82 120 1
82 121 1
82 124 1
82 125 1
82 126 1
82 127 1
82 128 1
82 129 1
82 130 1
82 131 1
82 132 1
82 133 1
82 134 1
82 136 1
82 138 1
82 139 1
82 140 1
82 141 1
82 142 1
82 143 1
82 144 1
82 145 1
82 147 1
82 148 1
82 150 1
82 151 1
82 152 1
82 153 1
82 154 1
82 155 1
82 156 1
82 157 1
82 158 1
82 159 1
82 161 1
82 163 1
82 166 1
82 167 1
82 168 1
82 169 1
82 171 1
82 173 1
82 174 1
82 175 1
82 176 1
82 178 1
82 180 1
82 181 1
82 182 1
82 183 1
82 184 1
82 185 1
82 187 1
82 188 1
82 189 1
82 190 1
82 191 1
82 193 1
82 194 1
82 195 1
82 196 1
82 198 1
82 200 1
82 201 1
82 202 1
82 203 1
82 204 1
82 205 1
82 206 1
82 207 1
82 208 1
82 209 1
82 210 1
82 212 1
82 213 1
82 215 1
82 216 1
82 218 1
82 220 1
82 221 1
82 222 1
82 223 1
82 224 1
82 225 1
82 226 1
82 227 1
82 228 1
82 229 1
82 230 1
82 231 1
82 232 1
82 233 1
82 234 1
82 235 1
82 236 1
82 237 1
82 238 1
82 240 1
82 241 1
82 242 1
82 243 1
82 244 1
82 245 1
82 246 1
82 248 1
82 249 1
82 253 1
82 254 1
82 255 1
82 256 1
82 257 1
82 258 1
82 259 1
82 260 1
82 261 1
82 262 1
82 263 1
82 264 1
82 265 1
82 266 1
82 267 1
82 268 1
82 269 1
82 270 1
82 271 1
82 272 1
82 273 1
82 274 1
82 275 1
82 276 1
82 277 1
82 278 1
82 279 1
82 281 1
82 282 1
82 283 1
82 284 1
82 285 1
82 286 1
82 287 1
82 288 1
82 290 1
82 291 1
82 292 1
82 293 1
82 294 1
82 295 1
82 297 1
82 298 1
82 299 1
82 300 1
83 85 1
83 86 1
83 87 1
83 88 1
83 92 1
83 93 1
83 94 1
83 96 1
83 97 1
83 98 1
83 102 1
83 104 1
83 105 1
83 106 1
83 107 1
83 109 1
83 110 1
83 113 1
83 116 1
83 119 1
83 122 1
83 123 1
83 124 1
83 126 1
83 127 1
83 129 1
83 130 1
83 132 1
83 133 1
83 136 1
83 137 1
83 138 1
83 139 1
83 140 1
83 141 1
83 142 1
83 143 1
83 146 1
83 147 1
83 149 1
83 150 1
83 154 1
83 156 1
83 157 1
83 158 1
83 159 1
83 160 1
83 161 1
83 162 1
83 163 1
83 164 1
83 165 1
83 168 1
83 169 1
83 170 1
83 172 1
83 173 1
83 174 1
83 175 1
83 176 1
83 177 1
83 178 1
83 179 1
83 180 1
83 182 1
83 183 1
83 185 1
83 186 1
83 187 1
83 189 1
83 193 1
83 194 1
83 195 1
83 196 1
83 197 1
83 198 1
83 200 1
83 201 1
83 202 1
83 204 1
83 206 1
83 207 1
83 209 1
83 210 1
83 211 1
83 212 1
83 214 1
83 215 1
83 216 1
83 217 1
83 218 1
83 221 1
83 224 1
83 225 1
83 226 1
83 227 1
83 228 1
83 229 1
83 230 1
83 232 1
83 235 1
83 236 1
83 238 1
83 239 1
83 240 1
83 241 1
83 242 1
83 246 1
83 247 1
83 248 1
83 249 1
83 250 1
83 251 1
83 252 1
83 253 1
83 256 1
83 257 1
83 258 1
83 260 1
83 261 1
83 264 1
83 265 1
83 269 1
83 270 1
83 271 1
83 273 1
83 275 1
83 278 1
83 279 1
83 280 1
83 282 1
83 286 1
83 287 1
83 291 1
83 292 1
83 294 1
83 296 1
83 297 1
83 299 1
83 300 1
84 85 1
84 86 1
84 87 1
84 88 1
84 89 1
84 91 1
84 93 1
84 94 1
84 95 1
84 96 1
84 97 1
84 98 1
84 99 1
84 100 1
84 101 1
84 102 1
84 103 1
84 104 1
84 105 1
84 106 1
84 111 1
84 114 1
84 115 1
84 116 1
84 117 1
84 118 1
84 119 1
84 120 1
84 121 1
84 123 1
84 124 1
84 125 1
84 127 1
84 128 1
84 130 1
84 132 1
84 133 1
84 135 1
84 136 1
84 137 1
84 138 1
84 139 1
84 140 1
84 141 1
84 142 1
84 143 1
84 146 1
84 147 1
84 148 1
84 150 1
84 151 1
84 152 1
84 154 1
84 155 1
84 157 1
84 158 1
84 159 1
84 160 1
84 162 1
84 163 1
84 164 1
84 165 1
84 166 1
84 167 1
84 169 1
84 170 1
84 171 1
84 172 1
84 173 1
84 174 1
84 175 1
84 177 1
84 178 1
84 179 1
84 180 1
84 181 1
84 182 1
84 183 1
84 185 1
84 186 1
84 187 1
84 189 1
84 190 1
84 191 1
84 192 1
84 193 1
84 194 1
84 195 1
84 196 1
84 197 1
84 198 1
84 199 1
84 201 1
84 202 1
84 203 1
84 204 1
84 206 1
84 207 1
84 210 1
84 211 1
84 212 1
84 214 1
84 215 1
84 216 1
84 217 1
84 219 1
84 220 1
84 221 1
84 222 1
84 224 1
84 225 1
84 226 1
84 228 1
84 229 1
84 230 1
84 231 1
84 232 1
84 233 1
84 234 1
84 235 1
84 236 1
84 238 1
84 239 1
84 241 1
84 242 1
84 243 1
84 244 1
84 246 1
84 249 1
84 251 1
84 252 1
84 253 1
84 254 1
84 258 1
84 259 1
84 261 1
84 263 1
84 264 1
84 265 1
84 268 1
84 269 1
84 270 1
84 271 1
84 273 1
84 274 1
84 275 1
84 276 1
84 277 1
84 278 1
84 279 1
84 281 1
84 282 1
84 283 1
84 284 1
84 286 1
84 287 1
84 289 1
84 292 1
84 294 1
84 295 1
84 297 1
84 298 1
84 299 1
84 300 1
85 86 1
85 87 1
85 88 1
85 90 1
85 91 1
85 93 1
85 94 1
85 95 1
85 96 1
85 97 1
85 98 1
85 99 1
85 100 1
85 101 1
85 102 1
85 103 1
85 104 1
85 105 1
85 106 1
85 107 1
85 108 1
85 109 1
85 110 1
85 111 1
85 112 1
85 113 1
85 114 1
85 115 1
85 116 1
85 117 1
85 118 1
85 119 1
85 120 1
85 121 1
85 123 1
85 124 1
85 125 1
85 126 1
85 127 1
85 128 1
85 129 1
85 130 1
85 131 1
85 132 1
85 133 1
85 134 1
85 136 1
85 137 1
85 138 1
85 140 1
85 141 1
85 142 1
85 143 1
85 144 1
85 145 1
85 146 1
85 147 1
85 148 1
85 149 1
85 151 1
85 152 1
85 154 1
85 155 1
85 156 1
85 157 1
85 158 1
85 160 1
85 161 1
85 162 1
85 163 1
85 164 1
85 165 1
85 166 1
85 167 1
85 168 1
85 169 1
85 170 1
85 171 1
85 173 1
85 175 1
85 177 1
85 178 1
85 179 1
85 180 1
85 181 1
85 182 1
85 183 1
85 184 1
85 186 1
85 187 1
85 188 1
85 189 1
85 190 1
85 191 1
85 192 1
85 193 1
85 194 1
85 195 1
85 196 1
85 197 1
85 198 1
85 199 1
85 200 1
85 201 1
85 202 1
85 203 1
85 204 1
85 205 1
85 206 1
85 207 1
85 210 1
85 211 1
85 212 1
85 213 1
85 215 1
85 216 1
85 218 1
85 219 1
85 220 1
85 221 1
85 222 1
85 223 1
85 224 1
85 227 1
85 228 1
85 229 1
85 230 1
85 233 1
85 234 1
85 235 1
85 236 1
85 237 1
85 238 1
85 239 1
85 240 1
85 241 1
85 242 1
85 243 1
85 244 1
85 245 1
85 246 1
85 247 1
85 248 1
85 249 1
85 250 1
85 252 1
85 254 1
85 257 1
85 258 1
85 259 1
85 260 1
85 262 1
85 263 1
85 264 1
85 265 1
85 266 1
85 268 1
85 269 1
85 270 1
85 271 1
85 272 1
85 274 1
85 275 1
85 276 1
85 278 1
85 279 1
85 280 1
85 281 1
85 282 1
85 285 1
85 286 1
85 289 1
85 290 1
85 291 1
85 292 1
85 293 1
85 294 1
85 295 1
85 297 1
85 298 1
85 300 1
86 87 1
86 88 1
86 90 1
86 91 1
86 92 1
86 94 1
86 95 1
86 96 1
86 97 1
86 98 1
86 99 1
86 100 1
86 101 1
86 106 1
86 108 1
86 109 1
86 110 1
86 111 1
86 112 1
86 113 1
86 114 1
86 115 1
86 116 1
86 117 1
86 118 1
86 119 1
86 120 1
86 122 1
86 123 1
86 126 1
86 127 1
86 128 1
86 129 1
86 130 1
86 131 1
86 132 1
86 133 1
86 134 1
86 135 1
86 138 1
86 139 1
86 140 1
86 141 1
86 142 1
86 143 1
86 144 1
86 145 1
86 146 1
86 147 1
86 149 1
86 150 1
86 151 1
86 152 1
86 154 1
86 155 1
86 156 1
86 157 1
86 160 1
86 161 1
86 162 1
86 163 1
86 164 1
86 165 1
86 166 1
86 168 1
86 169 1
86 170 1
86 171 1
86 172 1
86 173 1
86 174 1
86 175 1
86 176 1
86 177 1
86 178 1
86 179 1
86 180 1
86 181 1
86 182 1
86 183 1
86 184 1
86 185 1
86 186 1
86 187 1
86 188 1
86 189 1
86 192 1
86 193 1
86 194 1
86 195 1
86 197 1
86 198 1
86 200 1
86 201 1
86 202 1
86 203 1
86 204 1
86 207 1
86 208 1
86 209 1
86 210 1
86 211 1
86 213 1
86 214 1
86 215 1
86 217 1
86 218 1
86 219 1
86 220 1
86 221 1
86 222 1
86 223 1
86 225 1
86 227 1
86 228 1
86 229 1
86 230 1
86 231 1
86 232 1
86 233 1
86 234 1
86 235 1
86 236 1
86 238 1
86 240 1
86 241 1
86 242 1
86 243 1
86 244 1
86 245 1
86 246 1
86 247 1
86 248 1
86 250 1
86 251 1
86 252 1
86 253 1
86 255 1
86 256 1
86 257 1
86 259 1
86 261 1
86 263 1
86 264 1
86 265 1
86 268 1
86 269 1
86 271 1
86 272 1
86 273 1
86 274 1
86 275 1
86 276 1
86 277 1
86 278 1
86 279 1
86 280 1
86 282 1
86 283 1
86 284 1
86 285 1
86 286 1
86 287 1
86 288 1
86 289 1
86 291 1
86 292 1
86 293 1
86 294 1
86 295 1
86 297 1
86 298 1
86 300 1
87 89 1
87 91 1
87 92 1
87 93 1
87 94 1
87 96 1
87 97 1
87 100 1
87 101 1
87 102 1
87 104 1
87 107 1
87 110 1
87 111 1
87 112 1
87 113 1
87 114 1
87 115 1
87 116 1
87 117 1
87 118 1
87 119 1
87 120 1
87 123 1
87 124 1
87 126 1
87 127 1
87 128 1
87 129 1
87 130 1
87 132 1
87 134 1
87 136 1
87 137 1
87 138 1
87 139 1
87 140 1
87 141 1
87 142 1
87 144 1
87 145 1
87 146 1
87 147 1
87 148 1
87 149 1
87 152 1
87 154 1
87 155 1
87 157 1
87 158 1
87 159 1
87 160 1
87 161 1
87 163 1
87 164 1
87 165 1
87 166 1
87 167 1
87 168 1
87 169 1
87 170 1
87 171 1
87 173 1
87 174 1
87 175 1
87 176 1
87 178 1
87 180 1
87 181 1
87 182 1
87 184 1
87 186 1
87 187 1
87 190 1
87 192 1
87 193 1
87 194 1
87 195 1
87 196 1
87 197 1
87 198 1
87 199 1
87 201 1
87 202 1
87 203 1
87 204 1
87 205 1
87 207 1
87 208 1
87 209 1
87 211 1
87 213 1
87 214 1
87 215 1
87 216 1
87 217 1
87 218 1
87 219 1
87 220 1
87 221 1
87 222 1
87 224 1
87 225 1
87 226 1
87 227 1
87 229 1
87 230 1
87 232 1
87 233 1
87 234 1
87 235 1
87 236 1
87 237 1
87 238 1
87 239 1
87 240 1
87 241 1
87 243 1
87 244 1
87 245 1
87 246 1
87 247 1
87 248 1
87 250 1
87 251 1
87 252 1
87 253 1
87 254 1
87 256 1
87 257 1
87 258 1
87 259 1
87 261 1
87 263 1
87 264 1
87 265 1
87 266 1
87 267 1
87 268 1
87 269 1
87 272 1
87 274 1
87 275 1
87 276 1
87 279 1
87 280 1
87 281 1
87 282 1
87 284 1
87 287 1
87 288 1
87 289 1
87 290 1
87 291 1
87 293 1
87 294 1
87 295 1
87 296 1
87 298 1
87 300 1
88 89 1
88 90 1
88 92 1
88 94 1
88 95 1
88 97 1
88 98 1
88 99 1
88 100 1
88 102 1
88 103 1
88 105 1
88 107 1
88 108 1
88 109 1
88 110 1
88 112 1
88 114 1
88 115 1
88 120 1
88 121 1
88 122 1
88 123 1
88 124 1
88 126 1
88 127 1
88 129 1
88 130 1
88 131 1
88 134 1
88 136 1
88 139 1
88 141 1
88 142 1
88 144 1
88 145 1
88 146 1
88 147 1
88 149 1
88 150 1
88 152 1
88 154 1
88 155 1
88 156 1
88 157 1
88 158 1
88 159 1
88 160 1
88 161 1
88 162 1
88 163 1
88 164 1
88 165 1
88 166 1
88 167 1
88 169 1
88 170 1
88 172 1
88 173 1
88 176 1
88 178 1
88 179 1
88 181 1
88 182 1
88 183 1
88 185 1
88 187 1
88 189 1
88 191 1
88 192 1
88 194 1
88 195 1
88 196 1
88 199 1
88 200 1
88 201 1
88 203 1
88 204 1
88 205 1
88 206 1
88 208 1
88 209 1
88 210 1
88 211 1
88 212 1
88 213 1
88 215 1
88 216 1
88 219 1
88 220 1
88 222 1
88 224 1
88 225 1
88 226 1
88 227 1
88 228 1
88 229 1
88 230 1
88 231 1
88 232 1
88 233 1
88 234 1
88 236 1
88 237 1
88 239 1
88 241 1
88 243 1
88 248 1
88 249 1
88 250 1
88 252 1
88 253 1
88 254 1
88 257 1
88 258 1
88 260 1
88 261 1
88 265 1
88 266 1
88 267 1
88 269 1
88 271 1
88 272 1
88 275 1
88 276 1
88 277 1
88 278 1
88 279 1
88 281 1
88 282 1
88 283 1
88 286 1
88 287 1
88 288 1
88 289 1
88 290 1
88 291 1
88 292 1
88 293 1
88 294 1
88 295 1
88 297 1
88 298 1
88 299 1
88 300 1
89 92 1
89 93 1
89 94 1
89 95 1
89 96 1
89 99 1
89 101 1
89 102 1
89 104 1
89 105 1
89 106 1
89 108 1
89 110 1
89 113 1
89 114 1
89 115 1
89 116 1
89 117 1
89 118 1
89 119 1
89 121 1
89 122 1
89 123 1
89 127 1
89 128 1
89 130 1
89 131 1
89 132 1
89 133 1
89 134 1
89 135 1
89 136 1
89 137 1
89 140 1
89 142 1
89 143 1
89 144 1
89 146 1
89 147 1
89 148 1
89 149 1
89 150 1
89 151 1
89 153 1
89 154 1
89 157 1
89 159 1
89 161 1
89 164 1
89 165 1
89 166 1
89 168 1
89 169 1
89 171 1
89 172 1
89 173 1
89 175 1
89 176 1
89 178 1
89 179 1
89 180 1
89 181 1
89 184 1
89 185 1
89 186 1
89 188 1
89 189 1
89 190 1
89 191 1
89 192 1
89 193 1
89 194 1
89 195 1
89 196 1
89 197 1
89 198 1
89 200 1
89 201 1
89 202 1
89 203 1
89 204 1
89 205 1
89 206 1
89 210 1
89 216 1
89 217 1
89 219 1
89 220 1
89 221 1
89 222 1
89 223 1
89 225 1
89 227 1
89 228 1
89 229 1
89 230 1
89 232 1
89 234 1
89 238 1
89 239 1
89 240 1
89 242 1
89 243 1
89 245 1
89 246 1
89 248 1
89 249 1
89 250 1
89 253 1
89 255 1
89 257 1
89 258 1
89 259 1
89 262 1
89 263 1
89 264 1
89 265 1
89 267 1
89 269 1
89 271 1
89 272 1
89 273 1
89 276 1
89 278 1
89 279 1
89 280 1
89 282 1
89 284 1
89 285 1
89 287 1
89 289 1
89 290 1
89 291 1
89 292 1
89 294 1
89 296 1
89 297 1
89 298 1
89 299 1
89 300 1
90 91 1
90 92 1
90 93 1
90 94 1
90 95 1
90 96 1
90 98 1
90 99 1
90 100 1
90 101 1
90 102 1
90 103 1
90 105 1
90 106 1
90 108 1
90 109 1
90 110 1
90 111 1
90 112 1
90 113 1
90 114 1
90 116 1
90 118 1
90 120 1
90 123 1
90 124 1
90 125 1
90 127 1
90 128 1
90 130 1
90 131 1
90 132 1
90 133 1
90 134 1
90 135 1
90 136 1
90 137 1
90 139 1
90 140 1
90 141 1
90 142 1
90 143 1
90 144 1
90 145 1
90 146 1
90 147 1
90 148 1
90 150 1
90 151 1
90 152 1
90 153 1
90 154 1
90 155 1
90 157 1
90 158 1
90 159 1
90 160 1
90 161 1
90 163 1
90 164 1
90 165 1
90 166 1
90 167 1
90 169 1
90 170 1
90 171 1
90 173 1
90 175 1
90 176 1
90 177 1
90 178 1
90 179 1
90 180 1
90 181 1
90 182 1
90 184 1
90 185 1
90 186 1
90 190 1
90 191 1
90 192 1
90 193 1
90 194 1
90 195 1
90 196 1
90 197 1
90 198 1
90 199 1
90 200 1
90 201 1
90 202 1
90 203 1
90 205 1
90 206 1
90 207 1
90 209 1
90 210 1
90 211 1
90 212 1
90 213 1
90 214 1
90 215 1
90 216 1
90 217 1
90 218 1
90 219 1
90 220 1
90 222 1
90 225 1
90 226 1
90 227 1
90 228 1
90 229 1
90 230 1
90 231 1
90 233 1
90 234 1
90 236 1
90 237 1
90 239 1
90 240 1
90 241 1
90 242 1
90 244 1
90 245 1
90 246 1
90 248 1
90 249 1
90 250 1
90 251 1
90 252 1
90 253 1
90 254 1
90 255 1
90 256 1
90 257 1
90 259 1
90 261 1
90 262 1
90 264 1
90 265 1
90 266 1
90 269 1
90 270 1
90 271 1
90 272 1
90 273 1
90 274 1
90 275 1
90 276 1
90 277 1
90 278 1
90 281 1
90 282 1
90 283 1
90 284 1
90 285 1
90 286 1
90 287 1
90 288 1
90 289 1
90 290 1
90 291 1
90 292 1
90 293 1
90 294 1
90 295 1
90 297 1
90 300 1
91 92 1
91 95 1
91 97 1
91 98 1
91 99 1
91 101 1
91 102 1
91 103 1
91 104 1
91 106 1
91 107 1
91 108 1
91 111 1
91 112 1
91 113 1
91 114 1
91 115 1
91 116 1
91 118 1
91 119 1
91 120 1
91 122 1
91 125 1
91 128 1
91 130 1
91 131 1
91 132 1
91 133 1
91 137 1
91 139 1
91 140 1
91 142 1
91 143 1
91 144 1
91 146 1
91 147 1
91 148 1
91 150 1
91 151 1
91 152 1
91 153 1
91 154 1
91 155 1
91 156 1
91 158 1
91 162 1
91 163 1
91 166 1
91 167 1
91 168 1
91 169 1
91 172 1
91 173 1
91 174 1
91 175 1
91 176 1
91 178 1
91 179 1
91 180 1
91 181 1
91 182 1
91 183 1
91 184 1
91 186 1
91 187 1
91 189 1
91 190 1
91 191 1
91 193 1
91 194 1
91 196 1
91 198 1
91 199 1
91 200 1
91 201 1
91 202 1
91 203 1
91 207 1
91 208 1
91 210 1
91 212 1
91 213 1
91 215 1
91 216 1
91 217 1
91 218 1
91 219 1
91 220 1
91 221 1
91 222 1
91 223 1
91 224 1
91 225 1
91 226 1
91 228 1
91 230 1
91 231 1
91 232 1
91 234 1
91 235 1
91 236 1
91 238 1
91 241 1
91 243 1
91 244 1
91 246 1
91 247 1
91 248 1
91 249 1
91 250 1
91 254 1
91 255 1
91 256 1
91 257 1
91 258 1
91 259 1
91 260 1
91 262 1
91 265 1
91 267 1
91 269 1
91 270 1
91 271 1
91 272 1
91 273 1
91 275 1
91 276 1
91 277 1
91 278 1
91 279 1
91 281 1
91 283 1
91 284 1
91 285 1
91 287 1
91 288 1
91 289 1
91 290 1
91 291 1
91 294 1
91 295 1
91 297 1
91 299 1
91 300 1
92 93 1
92 95 1
92 96 1
92 97 1
92 98 1
92 100 1
92 101 1
92 103 1
92 106 1
92 107 1
92 108 1
92 110 1
92 111 1
92 112 1
92 113 1
92 115 1
92 116 1
92 117 1
92 118 1
92 119 1
92 120 1
92 121 1
92 123 1
92 124 1
92 126 1
92 127 1
92 128 1
92 129 1
92 130 1
92 132 1
92 133 1
92 134 1
92 135 1
92 136 1
92 137 1
92 138 1
92 139 1
92 140 1
92 141 1
92 142 1
92 143 1
92 144 1
92 145 1
92 146 1
92 147 1
92 148 1
92 149 1
92 150 1
92 151 1
92 152 1
92 153 1
92 154 1
92 155 1
92 157 1
92 158 1
92 159 1
92 162 1
92 163 1
92 164 1
92 165 1
92 166 1
92 167 1
92 169 1
92 170 1
92 171 1
92 172 1
92 173 1
92 176 1
92 177 1
92 178 1
92 179 1
92 180 1
92 181 1
92 182 1
92 183 1
92 184 1
92 185 1
92 186 1
92 187 1
92 189 1
92 190 1
92 191 1
92 193 1
92 194 1
92 196 1
92 197 1
92 198 1
92 199 1
92 200 1
92 201 1
92 202 1
92 203 1
92 204 1
92 205 1
92 206 1
92 207 1
92 210 1
92 211 1
92 212 1
92 214 1
92 215 1
92 216 1
92 217 1
92 218 1
92 219 1
92 220 1
92 221 1
92 222 1
92 223 1
92 224 1
92 225 1
92 226 1
92 227 1
92 228 1
92 229 1
92 230 1
92 233 1
92 234 1
92 235 1
92 236 1
92 237 1
92 238 1
92 239 1
92 240 1
92 241 1
92 242 1
92 243 1
92 245 1
92 247 1
92 248 1
92 249 1
92 250 1
92 251 1
92 253 1
92 254 1
92 255 1
92 257 1
92 259 1
92 261 1
92 262 1
92 264 1
92 265 1
92 266 1
92 267 1
92 269 1
92 270 1
92 271 1
92 272 1
92 273 1
92 275 1
92 276 1
92 277 1
92 278 1
92 279 1
92 280 1
92 281 1
92 282 1
92 283 1
92 285 1
92 288 1
92 289 1
92 290 1
92 291 1
92 292 1
92 293 1
92 294 1
92 295 1
92 296 1
92 298 1
92 299 1
92 300 1
93 94 1
93 95 1
93 96 1
93 98 1
93 100 1
93 101 1
93 103 1
93 105 1
93 106 1
93 107 1
93 108 1
93 110 1
93 111 1
93 112 1
93 113 1
93 114 1
93 115 1
93 116 1
93 117 1
93 118 1
93 119 1
93 120 1
93 121 1
93 122 1
93 123 1
93 124 1
93 125 1
93 126 1
93 127 1
93 128 1
93 129 1
93 130 1
93 131 1
93 132 1
93 133 1
93 134 1
93 135 1
93 136 1
93 137 1
93 139 1
93 140 1
93 142 1
93 143 1
93 144 1
93 145 1
93 146 1
93 147 1
93 148 1
93 149 1
93 150 1
93 151 1
93 152 1
93 153 1
93 154 1
93 155 1
93 156 1
93 157 1
93 158 1
93 159 1
93 160 1
93 161 1
93 162 1
93 164 1
93 165 1
93 166 1
93 167 1
93 168 1
93 169 1
93 170 1
93 172 1
93 173 1
93 174 1
93 175 1
93 176 1
93 177 1
93 178 1
93 180 1
93 181 1
93 182 1
93 183 1
93 184 1
93 185 1
93 186 1
93 187 1
93 188 1
93 189 1
93 190 1
93 191 1
93 193 1
93 194 1
93 195 1
93 196 1
93 197 1
93 198 1
93 199 1
93 200 1
93 201 1
93 203 1
93 205 1
93 206 1
93 207 1
93 208 1
93 209 1
93 210 1
93 211 1
93 212 1
93 213 1
93 214 1
93 216 1
93 217 1
93 218 1
93 219 1
93 221 1
93 222 1
93 223 1
93 224 1
93 225 1
93 226 1
93 227 1
93 228 1
93 230 1
93 231 1
93 232 1
93 233 1
93 234 1
93 235 1
93 236 1
93 238 1
93 240 1
93 241 1
93 242 1
93 243 1
93 244 1
93 245 1
93 246 1
93 248 1
93 249 1
93 250 1
93 251 1
93 252 1
93 253 1
93 254 1
93 255 1
93 256 1
93 257 1
93 258 1
93 260 1
93 261 1
93 262 1
93 263 1
93 265 1
93 266 1
93 267 1
93 268 1
93 269 1
93 270 1
93 273 1
93 274 1
93 275 1
93 276 1
93 278 1
93 279 1
93 280 1
93 281 1
93 282 1
93 284 1
93 285 1
93 287 1
93 288 1
93 289 1
93 290 1
93 291 1
93 293 1
93 294 1
93 295 1
93 296 1
93 297 1
93 298 1
93 299 1
93 300 1
94 95 1
94 96 1
94 97 1
94 98 1
94 99 1
94 100 1
94 102 1
94 103 1
94 104 1
94 105 1
94 106 1
94 107 1
94 109 1
94 110 1
94 112 1
94 114 1
94 115 1
94 116 1
94 117 1
94 121 1
94 122 1
94 123 1
94 124 1
94 125 1
94 126 1
94 127 1
94 128 1
94 129 1
94 130 1
94 131 1
94 132 1
94 134 1
94 136 1
94 137 1
94 138 1
94 139 1
94 140 1
94 141 1
94 142 1
94 143 1
94 144 1
94 145 1
94 146 1
94 147 1
94 148 1
94 149 1
94 150 1
94 151 1
94 152 1
94 153 1
94 154 1
94 155 1
94 156 1
94 157 1
94 158 1
94 159 1
94 160 1
94 161 1
94 163 1
94 164 1
94 167 1
94 168 1
94 170 1
94 171 1
94 172 1
94 173 1
94 174 1
94 175 1
94 178 1
94 179 1
94 180 1
94 181 1
94 182 1
94 183 1
94 184 1
94 186 1
94 187 1
94 188 1
94 189 1
94 190 1
94 193 1
94 195 1
94 196 1
94 198 1
94 199 1
94 202 1
94 203 1
94 204 1
94 207 1
94 208 1
94 210 1
94 211 1
94 212 1
94 213 1
94 214 1
94 215 1
94 216 1
94 217 1
94 218 1
94 219 1
94 220 1
94 222 1
94 223 1
94 224 1
94 225 1
94 226 1
94 227 1
94 228 1
94 229 1
94 230 1
94 231 1
94 233 1
94 234 1
94 235 1
94 237 1
94 238 1
94 239 1
94 240 1
94 241 1
94 242 1
94 243 1
94 244 1
94 247 1
94 249 1
94 251 1
94 252 1
94 253 1
94 254 1
94 255 1
94 257 1
94 258 1
94 259 1
94 260 1
94 261 1
94 263 1
94 264 1
94 265 1
94 266 1
94 267 1
94 270 1
94 271 1
94 273 1
94 274 1
94 275 1
94 276 1
94 277 1
94 278 1
94 279 1
94 280 1
94 281 1
94 283 1
94 284 1
94 285 1
94 287 1
94 289 1
94 290 1
94 291 1
94 292 1
94 293 1
94 294 1
94 295 1
94 296 1
94 297 1
94 298 1
94 299 1
94 300 1
95 96 1
95 97 1
95 98 1
95 99 1
95 101 1
95 102 1
95 103 1
95 105 1
95 106 1
95 108 1
95 110 1
95 111 1
95 112 1
95 113 1
95 114 1
95 115 1
95 116 1
95 117 1
95 118 1
95 119 1
95 120 1
95 121 1
95 122 1
95 125 1
95 126 1
95 127 1
95 128 1
95 129 1
95 130 1
95 131 1
95 132 1
95 133 1
95 134 1
95 137 1
95 139 1
95 140 1
95 141 1
95 143 1
95 144 1
95 145 1
95 146 1
95 148 1
95 150 1
95 152 1
95 153 1
95 154 1
95 155 1
95 156 1
95 157 1
95 158 1
95 159 1
95 162 1
95 163 1
95 164 1
95 165 1
95 167 1
95 168 1
95 169 1
95 170 1
95 173 1
95 174 1
95 175 1
95 177 1
95 178 1
95 179 1
95 180 1
95 181 1
95 182 1
95 183 1
95 184 1
95 186 1
95 187 1
95 188 1
95 189 1
95 190 1
95 192 1
95 193 1
95 194 1
95 195 1
95 196 1
95 199 1
95 200 1
95 201 1
95 202 1
95 203 1
95 204 1
95 205 1
95 206 1
95 208 1
95 209 1
95 210 1
95 212 1
95 213 1
95 215 1
95 216 1
95 217 1
95 219 1
95 221 1
95 222 1
95 223 1
95 224 1
95 227 1
95 228 1
95 229 1
95 230 1
95 231 1
95 232 1
95 233 1
95 234 1
95 235 1
95 236 1
95 237 1
95 238 1
95 239 1
95 240 1
95 241 1
95 242 1
95 243 1
95 247 1
95 248 1
95 249 1
95 250 1
95 251 1
95 253 1
95 254 1
95 255 1
95 256 1
95 257 1
95 258 1
95 259 1
95 260 1
95 261 1
95 262 1
95 263 1
95 264 1
95 265 1
95 266 1
95 267 1
95 270 1
95 271 1
95 272 1
95 273 1
95 274 1
95 275 1
95 276 1
95 277 1
95 278 1
95 279 1
95 280 1
95 281 1
95 282 1
95 283 1
95 285 1
95 286 1
95 287 1
95 290 1
95 291 1
95 292 1
95 293 1
95 294 1
95 295 1
95 297 1
95 299 1
96 97 1
96 99 1
96 101 1
96 102 1
96 103 1
96 106 1
96 107 1
96 108 1
96 109 1
96 110 1
96 111 1
96 112 1
96 113 1
96 114 1
96 116 1
96 117 1
96 119 1
96 120 1
96 121 1
96 123 1
96 124 1
96 127 1
96 128 1
96 129 1
96 130 1
96 131 1
96 133 1
96 134 1
96 136 1
96 137 1
96 139 1
96 140 1
96 141 1
96 143 1
96 144 1
96 145 1
96 146 1
96 147 1
96 148 1
96 149 1
96 150 1
96 151 1
96 152 1
96 154 1
96 155 1
96 156 1
96 157 1
96 158 1
96 161 1
96 164 1
96 165 1
96 166 1
96 167 1
96 169 1
96 170 1
96 171 1
96 172 1
96 173 1
96 174 1
96 175 1
96 176 1
96 177 1
96 178 1
96 179 1
96 181 1
96 182 1
96 183 1
96 184 1
96 185 1
96 186 1
96 187 1
96 188 1
96 189 1
96 190 1
96 191 1
96 192 1
96 193 1
96 194 1
96 195 1
96 198 1
96 200 1
96 201 1
96 202 1
96 203 1
96 204 1
96 206 1
96 207 1
96 208 1
96 209 1
96 210 1
96 211 1
96 213 1
96 214 1
96 216 1
96 218 1
96 219 1
96 220 1
96 221 1
96 223 1
96 226 1
96 228 1
96 229 1
96 230 1
96 231 1
96 232 1
96 233 1
96 234 1
96 235 1
96 237 1
96 238 1
96 239 1
96 240 1
96 241 1
96 242 1
96 244 1
96 248 1
96 249 1
96 250 1
96 253 1
96 254 1
96 255 1
96 256 1
96 257 1
96 258 1
96 260 1
96 261 1
96 262 1
96 263 1
96 264 1
96 265 1
96 266 1
96 267 1
96 269 1
96 271 1
96 272 1
96 273 1
96 276 1
96 278 1
96 280 1
96 281 1
96 282 1
96 283 1
96 284 1
96 286 1
96 287 1
96 288 1
96 289 1
96 290 1
96 292 1
96 293 1
96 294 1
96 295 1
96 298 1
96 300 1
97 99 1
97 100 1
97 101 1
97 103 1
97 105 1
97 108 1
97 110 1
97 112 1
97 113 1
97 114 1
97 115 1
97 116 1
97 117 1
97 118 1
97 119 1
97 121 1
97 122 1
97 123 1
97 124 1
97 125 1
97 128 1
97 129 1
97 132 1
97 133 1
97 134 1
97 136 1
97 138 1
97 139 1
97 141 1
97 143 1
97 144 1
97 145 1
97 147 1
97 148 1
97 149 1
97 150 1
97 151 1
97 152 1
97 154 1
97 155 1
97 156 1
97 157 1
97 160 1
97 161 1
97 162 1
97 163 1
97 164 1
97 165 1
97 166 1
97 167 1
97 168 1
97 169 1
97 170 1
97 171 1
97 172 1
97 173 1
97 175 1
97 176 1
97 177 1
97 178 1
97 179 1
97 180 1
97 182 1
97 183 1
97 185 1
97 186 1
97 187 1
97 189 1
97 191 1
97 192 1
97 193 1
97 194 1
97 195 1
97 196 1
97 197 1
97 198 1
97 200 1
97 201 1
97 202 1
97 203 1
97 204 1
97 205 1
97 207 1
97 208 1
97 209 1
97 211 1
97 212 1
97 213 1
97 214 1
97 215 1
97 216 1
97 217 1
97 218 1
97 220 1
97 221 1
97 222 1
97 224 1
97 226 1
97 227 1
97 228 1
97 229 1
97 230 1
97 232 1
97 233 1
97 234 1
97 236 1
97 238 1
97 239 1
97 240 1
97 241 1
97 242 1
97 243 1
97 245 1
97 246 1
97 247 1
97 248 1
97 249 1
97 250 1
97 251 1
97 252 1
97 253 1
97 255 1
97 256 1
97 257 1
97 258 1
97 259 1
97 260 1
97 262 1
97 263 1
97 264 1
97 265 1
97 266 1
97 267 1
97 268 1
97 269 1
97 270 1
97 271 1
97 272 1
97 273 1
97 274 1
97 275 1
97 277 1
97 278 1
97 279 1
97 280 1
97 281 1
97 282 1
97 283 1
97 284 1
97 285 1
97 286 1
97 287 1
97 288 1
97 289 1
97 290 1
97 291 1
97 292 1
97 293 1
97 294 1
97 295 1
97 296 1
97 297 1
97 298 1
97 299 1
97 300 1
98 99 1
98 101 1
98 102 1
98 103 1
98 105 1
98 106 1
98 107 1
98 111 1
98 112 1
98 113 1
98 114 1
98 115 1
98 116 1
98 117 1
98 118 1
98 120 1
98 122 1
98 124 1
98 127 1
98 128 1
98 129 1
98 130 1
98 132 1
98 135 1
98 136 1
98 137 1
98 138 1
98 139 1
98 140 1
98 141 1
98 143 1
98 145 1
98 146 1
98 147 1
98 148 1
98 149 1
98 150 1
98 151 1
98 152 1
98 154 1
98 156 1
98 157 1
98 158 1
98 159 1
98 160 1
98 161 1
98 162 1
98 164 1
98 165 1
98 167 1
98 169 1
98 170 1
98 171 1
98 175 1
98 176 1
98 177 1
98 178 1
98 179 1
98 180 1
98 181 1
98 182 1
98 184 1
98 186 1
98 187 1
98 188 1
98 191 1
98 192 1
98 193 1
98 195 1
98 196 1
98 199 1
98 200 1
98 201 1
98 202 1
98 203 1
98 204 1
98 207 1
98 211 1
98 212 1
98 213 1
98 214 1
98 215 1
98 216 1
98 217 1
98 220 1
98 223 1
98 224 1
98 226 1
98 228 1
98 229 1
98 230 1
98 232 1
98 233 1
98 235 1
98 236 1
98 237 1
98 238 1
98 239 1
98 240 1
98 241 1
98 243 1
98 244 1
98 245 1
98 246 1
98 248 1
98 249 1
98 250 1
98 253 1
98 255 1
98 256 1
98 257 1
98 258 1
98 260 1
98 261 1
98 263 1
98 264 1
98 265 1
98 268 1
98 269 1
98 270 1
98 271 1
98 272 1
98 273 1
98 274 1
98 275 1
98 276 1
98 277 1
98 278 1
98 279 1
98 280 1
98 281 1
98 283 1
98 284 1
98 285 1
98 286 1
98 289 1
98 291 1
98 292 1
98 293 1
98 295 1
98 296 1
98 298 1
98 299 1
98 300 1
99 100 1
99 102 1
99 103 1
99 104 1
99 105 1
99 106 1
99 107 1
99 108 1
99 109 1
99 110 1
99 111 1
99 112 1
99 113 1
99 114 1
99 116 1
99 117 1
99 118 1
99 119 1
99 120 1
99 121 1
99 123 1
99 124 1
99 125 1
99 126 1
99 127 1
99 128 1
99 130 1
99 132 1
99 133 1
99 134 1
99 136 1
99 137 1
99 138 1
99 140 1
99 141 1
99 142 1
99 143 1
99 144 1
99 145 1
99 147 1
99 148 1
99 149 1
99 150 1
99 151 1
99 152 1
99 153 1
99 154 1
99 155 1
99 156 1
99 157 1
99 158 1
99 159 1
99 160 1
99 161 1
99 164 1
99 165 1
99 166 1
99 167 1
99 168 1
99 169 1
99 170 1
99 173 1
99 174 1
99 175 1
99 176 1
99 178 1
99 179 1
99 180 1
99 181 1
99 182 1
99 183 1
99 184 1
99 186 1
99 187 1
99 188 1
99 189 1
99 190 1
99 191 1
99 192 1
99 193 1
99 194 1
99 195 1
99 196 1
99 198 1
99 201 1
99 202 1
99 203 1
99 206 1
99 207 1
99 209 1
99 210 1
99 211 1
99 212 1
99 214 1
99 215 1
99 216 1
99 217 1
99 220 1
99 221 1
99 222 1
99 223 1
99 224 1
99 226 1
99 227 1
99 228 1
99 229 1
99 230 1
99 231 1
99 232 1
99 233 1
99 234 1
99 235 1
99 236 1
99 237 1
99 238 1
99 239 1
99 241 1
99 242 1
99 243 1
99 244 1
99 245 1
99 246 1
99 248 1
99 249 1
99 250 1
99 251 1
99 252 1
99 253 1
99 254 1
99 256 1
99 257 1
99 258 1
99 259 1
99 261 1
99 262 1
99 263 1
99 265 1
99 266 1
99 267 1
99 268 1
99 269 1
99 270 1
99 271 1
99 272 1
99 273 1
99 274 1
99 275 1
99 276 1
99 277 1
99 278 1
99 279 1
99 282 1
99 283 1
99 284 1
99 285 1
99 286 1
99 288 1
99 289 1
99 292 1
99 293 1
99 294 1
99 295 1
99 296 1
99 297 1
99 298 1
99 299 1
99 300 1
100 101 1
100 102 1
100 103 1
100 105 1
100 107 1
100 109 1
100 110 1
100 112 1
100 113 1
100 114 1
100 115 1
100 116 1
100 117 1
100 118 1
100 119 1
100 121 1
100 123 1
100 124 1
100 125 1
100 130 1
100 131 1
100 132 1
100 135 1
100 136 1
100 139 1
100 140 1
100 141 1
100 143 1
100 144 1
100 145 1
100 146 1
100 148 1
100 149 1
100 152 1
100 154 1
100 155 1
100 156 1
100 157 1
100 158 1
100 159 1
100 162 1
100 163 1
100 164 1
100 165 1
100 166 1
100 167 1
100 168 1
100 169 1
100 171 1
100 172 1
100 173 1
100 175 1
100 180 1
100 182 1
100 183 1
100 184 1
100 185 1
100 186 1
100 187 1
100 188 1
100 189 1
100 190 1
100 191 1
100 192 1
100 193 1
100 194 1
100 195 1
100 197 1
100 199 1
100 201 1
100 202 1
100 203 1
100 204 1
100 205 1
100 206 1
100 207 1
100 209 1
100 211 1
100 212 1
100 213 1
100 214 1
100 215 1
100 216 1
100 217 1
100 218 1
100 220 1
100 221 1
100 222 1
100 223 1
100 224 1
100 225 1
100 226 1
100 227 1
100 228 1
100 229 1
100 230 1
100 231 1
100 233 1
100 234 1
100 235 1
100 236 1
100 237 1
100 238 1
100 239 1
100 241 1
100 242 1
100 243 1
100 244 1
100 245 1
100 248 1
100 249 1
100 250 1
100 251 1
100 252 1
100 253 1
100 254 1
100 255 1
100 256 1
100 257 1
100 258 1
100 260 1
100 261 1
100 264 1
100 265 1
100 266 1
100 267 1
100 268 1
100 269 1
100 270 1
100 271 1
100 272 1
100 273 1
100 275 1
100 276 1
100 278 1
100 279 1
100 280 1
100 281 1
100 282 1
100 283 1
100 284 1
100 285 1
100 286 1
100 287 1
100 288 1
100 289 1
100 291 1
100 292 1
100 293 1
100 294 1
100 295 1
100 297 1
100 298 1
100 299 1
100 300 1
101 102 1
101 103 1
101 104 1
101 106 1
101 107 1
101 108 1
101 109 1
101 110 1
101 112 1
101 113 1
101 114 1
101 116 1
101 118 1
101 119 1
101 120 1
101 121 1
101 123 1
101 124 1
101 125 1
101 126 1
101 127 1
101 128 1
101 131 1
101 132 1
101 133 1
101 134 1
101 136 1
101 138 1
101 139 1
101 140 1
101 141 1
101 142 1
101 143 1
101 144 1
101 145 1
101 147 1
101 148 1
101 149 1
101 150 1
101 151 1
101 152 1
101 153 1
101 154 1
101 155 1
101 156 1
101 157 1
101 158 1
101 161 1
101 162 1
101 163 1
101 164 1
101 166 1
101 167 1
101 168 1
101 170 1
101 172 1
101 174 1
101 175 1
101 176 1
101 177 1
101 179 1
101 180 1
101 181 1
101 182 1
101 183 1
101 184 1
101 186 1
101 189 1
101 191 1
101 192 1
101 193 1
101 194 1
101 195 1
101 196 1
101 197 1
101 198 1
101 200 1
101 201 1
101 202 1
101 203 1
101 204 1
101 205 1
101 206 1
101 207 1
101 208 1
101 209 1
101 210 1
101 211 1
101 212 1
101 215 1
101 216 1
101 217 1
101 218 1
101 219 1
101 221 1
101 222 1
101 223 1
101 225 1
101 227 1
101 228 1
101 232 1
101 233 1
101 234 1
101 236 1
101 237 1
101 238 1
101 240 1
101 242 1
101 243 1
101 245 1
101 246 1
101 247 1
101 248 1
101 249 1
101 251 1
101 252 1
101 254 1
101 255 1
101 256 1
101 257 1
101 258 1
101 260 1
101 261 1
101 263 1
101 264 1
101 265 1
101 266 1
101 267 1
101 268 1
101 269 1
101 272 1
101 275 1
101 276 1
101 277 1
101 278 1
101 279 1
101 280 1
101 281 1
101 282 1
101 283 1
101 284 1
101 286 1
101 287 1
101 288 1
101 289 1
101 290 1
101 291 1
101 292 1
101 293 1
101 294 1
101 295 1
101 296 1
101 298 1
101 299 1
101 300 1
102 103 1
102 104 1
102 106 1
102 108 1
102 109 1
102 110 1
102 112 1
102 113 1
102 114 1
102 115 1
102 116 1
102 117 1
102 118 1
102 120 1
102 121 1
102 122 1
102 123 1
102 124 1
102 125 1
102 128 1
102 131 1
102 132 1
102 133 1
102 134 1
102 135 1
102 136 1
102 137 1
102 138 1
102 139 1
102 140 1
102 141 1
102 142 1
102 144 1
102 145 1
102 146 1
102 147 1
102 148 1
102 149 1
102 150 1
102 151 1
102 152 1
102 153 1
102 154 1
102 155 1
102 157 1
102 158 1
102 159 1
102 160 1
102 161 1
102 162 1
102 164 1
102 165 1
102 166 1
102 167 1
102 168 1
102 169 1
102 170 1
102 173 1
102 175 1
102 176 1
102 178 1
102 179 1
102 180 1
102 182 1
102 183 1
102 184 1
102 185 1
102 186 1
102 187 1
102 189 1
102 191 1
102 192 1
102 193 1
102 194 1
102 196 1
102 197 1
102 198 1
102 199 1
102 201 1
102 202 1
102 206 1
102 207 1
102 209 1
102 210 1
102 211 1
102 212 1
102 214 1
102 215 1
102 216 1
102 217 1
102 220 1
102 222 1
102 223 1
102 224 1
102 225 1
102 226 1
102 228 1
102 229 1
102 230 1
102 231 1
102 232 1
102 233 1
102 234 1
102 235 1
102 236 1
102 238 1
102 241 1
102 242 1
102 244 1
102 245 1
102 246 1
102 247 1
102 249 1
102 250 1
102 251 1
102 252 1
102 253 1
102 254 1
102 256 1
102 257 1
102 258 1
102 259 1
102 261 1
102 262 1
102 263 1
102 264 1
102 265 1
102 266 1
102 267 1
102 268 1
102 269 1
102 270 1
102 271 1
102 272 1
102 273 1
102 274 1
102 275 1
102 276 1
102 278 1
102 279 1
102 280 1
102 281 1
102 282 1
102 284 1
102 289 1
102 292 1
102 293 1
102 295 1
102 296 1
102 297 1
102 298 1
103 104 1
103 105 1
103 107 1
103 108 1
103 109 1
103 110 1
103 111 1
103 112 1
103 115 1
103 116 1
103 118 1
103 119 1
103 120 1
103 121 1
103 122 1
103 124 1
103 127 1
103 129 1
103 130 1
103 131 1
103 132 1
103 133 1
103 135 1
103 136 1
103 140 1
103 141 1
103 142 1
103 143 1
103 144 1
103 145 1
103 148 1
103 149 1
103 150 1
103 151 1
103 153 1
103 154 1
103 155 1
103 156 1
103 157 1
103 158 1
103 160 1
103 163 1
103 166 1
103 167 1
103 168 1
103 169 1
103 170 1
103 172 1
103 173 1
103 174 1
103 176 1
103 179 1
103 180 1
103 182 1
103 183 1
103 184 1
103 186 1
103 187 1
103 188 1
103 189 1
103 191 1
103 192 1
103 194 1
103 195 1
103 196 1
103 198 1
103 199 1
103 200 1
103 201 1
103 204 1
103 205 1
103 207 1
103 208 1
103 210 1
103 211 1
103 212 1
103 214 1
103 215 1
103 216 1
103 217 1
103 219 1
103 220 1
103 222 1
103 223 1
103 224 1
103 225 1
103 226 1
103 227 1
103 228 1
103 230 1
103 232 1
103 233 1
103 234 1
103 236 1
103 237 1
103 238 1
103 239 1
103 240 1
103 241 1
103 242 1
103 243 1
103 244 1
103 245 1
103 246 1
103 247 1
103 248 1
103 249 1
103 250 1
103 251 1
103 253 1
103 254 1
103 255 1
103 257 1
103 259 1
103 260 1
103 261 1
103 263 1
103 264 1
103 265 1
103 266 1
103 269 1
103 270 1
103 273 1
103 274 1
103 275 1
103 276 1
103 277 1
103 278 1
103 279 1
103 280 1
103 281 1
103 282 1
103 283 1
103 284 1
103 287 1
103 288 1
103 289 1
103 291 1
103 293 1
103 294 1
103 295 1
103 298 1
104 105 1
104 106 1
104 108 1
104 109 1
104 110 1
104 112 1
104 113 1
104 114 1
104 115 1
104 116 1
104 117 1
104 119 1
104 120 1
104 123 1
104 124 1
104 125 1
104 126 1
104 127 1
104 128 1
104 130 1
104 131 1
104 132 1
104 135 1
104 136 1
104 137 1
104 138 1
104 143 1
104 144 1
104 147 1
104 148 1
104 151 1
104 152 1
104 154 1
104 155 1
104 156 1
104 157 1
104 159 1
104 160 1
104 161 1
104 162 1
104 164 1
104 165 1
104 166 1
104 167 1
104 168 1
104 170 1
104 171 1
104 172 1
104 173 1
104 174 1
104 176 1
104 177 1
104 178 1
104 179 1
104 181 1
104 182 1
104 183 1
104 184 1
104 186 1
104 187 1
104 188 1
104 189 1
104 192 1
104 194 1
104 196 1
104 197 1
104 198 1
104 202 1
104 203 1
104 204 1
104 206 1
104 207 1
104 208 1
104 210 1
104 212 1
104 213 1
104 214 1
104 215 1
104 216 1
104 217 1
104 218 1
104 219 1
104 220 1
104 221 1
104 224 1
104 225 1
104 227 1
104 228 1
104 229 1
104 231 1
104 232 1
104 233 1
104 234 1
104 235 1
104 237 1
104 238 1
104 240 1
104 241 1
104 243 1
104 244 1
104 245 1
104 247 1
104 248 1
104 249 1
104 250 1
104 253 1
104 254 1
104 257 1
104 258 1
104 259 1
104 260 1
104 261 1
104 264 1
104 266 1
104 267 1
104 268 1
104 270 1
104 271 1
104 272 1
104 273 1
104 274 1
104 275 1
104 276 1
104 277 1
104 278 1
104 282 1
104 284 1
104 285 1
104 286 1
104 288 1
104 289 1
104 290 1
104 294 1
104 295 1
104 297 1
104 298 1
104 299 1
104 300 1
105 106 1
105 108 1
105 111 1
105 112 1
105 113 1
105 118 1
105 119 1
105 121 1
105 122 1
105 123 1
105 128 1
105 129 1
105 130 1
105 132 1
105 133 1
105 134 1
105 135 1
105 136 1
105 137 1
105 141 1
105 143 1
105 144 1
105 145 1
105 146 1
105 147 1
105 148 1
105 149 1
105 150 1
105 151 1
105 152 1
105 153 1
105 154 1
105 155 1
105 157 1
105 158 1
105 161 1
105 162 1
105 164 1
105 166 1
105 168 1
105 169 1
105 170 1
105 173 1
105 175 1
105 177 1
105 179 1
105 180 1
105 182 1
105 183 1
105 184 1
105 191 1
105 192 1
105 193 1
105 194 1
105 196 1
105 198 1
105 199 1
105 201 1
105 202 1
105 203 1
105 204 1
105 205 1
105 207 1
105 208 1
105 210 1
105 213 1
105 214 1
105 216 1
105 217 1
105 220 1
105 221 1
105 222 1
105 223 1
105 224 1
105 226 1
105 227 1
105 228 1
105 230 1
105 231 1
105 232 1
105 233 1
105 234 1
105 236 1
105 237 1
105 238 1
105 240 1
105 241 1
105 243 1
105 245 1
105 247 1
105 248 1
105 249 1
105 252 1
105 253 1
105 254 1
105 256 1
105 257 1
105 260 1
105 261 1
105 262 1
105 263 1
105 265 1
105 266 1
105 267 1
105 268 1
105 269 1
105 270 1
105 272 1
105 273 1
105 275 1
105 276 1
105 278 1
105 279 1
105 280 1
105 281 1
105 283 1
105 285 1
105 286 1
105 287 1
105 288 1
105 289 1
105 292 1
105 294 1
105 295 1
105 300 1
106 107 1
106 108 1
106 109 1
106 111 1
106 112 1
106 113 1
106 114 1
106 116 1
106 117 1
106 118 1
106 119 1
106 121 1
106 122 1
106 123 1
106 124 1
106 127 1
106 129 1
106 130 1
106 131 1
106 134 1
106 137 1
106 138 1
106 139 1
106 141 1
106 142 1
106 143 1
106 144 1
106 148 1
106 149 1
106 150 1
106 151 1
106 152 1
106 154 1
106 155 1
106 156 1
106 157 1
106 158 1
106 160 1
106 161 1
106 162 1
106 163 1
106 164 1
106 165 1
106 167 1
106 168 1
106 169 1
106 170 1
106 171 1
106 172 1
106 173 1
106 176 1
106 178 1
106 179 1
106 181 1
106 183 1
106 185 1
106 186 1
106 187 1
106 188 1
106 189 1
106 190 1
106 191 1
106 193 1
106 194 1
106 195 1
106 197 1
106 198 1
106 199 1
106 200 1
106 201 1
106 202 1
106 204 1
106 205 1
106 209 1
106 210 1
106 212 1
106 213 1
106 215 1
106 216 1
106 217 1
106 218 1
106 219 1
106 221 1
106 222 1
106 223 1
106 224 1
106 225 1
106 227 1
106 228 1
106 229 1
106 230 1
106 232 1
106 233 1
106 235 1
106 236 1
106 238 1
106 239 1
106 240 1
106 242 1
106 243 1
106 244 1
106 245 1
106 246 1
106 247 1
106 248 1
106 250 1
106 252 1
106 253 1
106 254 1
106 256 1
106 257 1
106 258 1
106 259 1
106 261 1
106 262 1
106 263 1
106 265 1
106 266 1
106 267 1
106 268 1
106 269 1
106 270 1
106 271 1
106 272 1
106 274 1
106 275 1
106 276 1
106 277 1
106 278 1
106 279 1
106 280 1
106 282 1
106 283 1
106 285 1
106 286 1
106 287 1
106 288 1
106 289 1
106 293 1
106 294 1
106 295 1
106 296 1
106 297 1
106 298 1
106 300 1
107 108 1
107 109 1
107 110 1
107 111 1
107 112 1
107 113 1
107 114 1
107 116 1
107 117 1
107 120 1
107 121 1
107 124 1
107 127 1
107 128 1
107 130 1
107 132 1
107 133 1
107 134 1
107 137 1
107 139 1
107 140 1
107 141 1
107 143 1
107 144 1
107 145 1
107 147 1
107 148 1
107 150 1
107 152 1
107 153 1
107 154 1
107 155 1
107 156 1
107 157 1
107 160 1
107 161 1
107 163 1
107 164 1
107 165 1
107 166 1
107 167 1
107 168 1
107 169 1
107 170 1
107 173 1
107 174 1
107 175 1
107 177 1
107 179 1
107 181 1
107 182 1
107 183 1
107 185 1
107 186 1
107 187 1
107 188 1
107 189 1
107 190 1
107 192 1
107 194 1
107 195 1
107 196 1
107 198 1
107 200 1
107 201 1
107 203 1
107 204 1
107 206 1
107 207 1
107 209 1
107 213 1
107 215 1
107 216 1
107 217 1
107 218 1
107 220 1
107 221 1
107 222 1
107 224 1
107 226 1
107 228 1
107 229 1
107 230 1
107 231 1
107 232 1
107 233 1
107 234 1
107 236 1
107 238 1
107 239 1
107 240 1
107 242 1
107 243 1
107 244 1
107 245 1
107 247 1
107 248 1
107 249 1
107 250 1
107 252 1
107 254 1
107 258 1
107 259 1
107 261 1
107 262 1
107 263 1
107 267 1
107 269 1
107 270 1
107 272 1
107 274 1
107 275 1
107 279 1
107 280 1
107 281 1
107 283 1
107 284 1
107 285 1
107 286 1
107 288 1
107 289 1
107 290 1
107 291 1
107 294 1
107 295 1
107 297 1
107 299 1
107 300 1
108 109 1
108 110 1
108 111 1
108 112 1
108 113 1
108 114 1
108 115 1
108 116 1
108 117 1
108 118 1
108 120 1
108 121 1
108 122 1
108 124 1
108 125 1
108 126 1
108 127 1
108 128 1
108 131 1
108 132 1
108 133 1
108 134 1
108 135 1
108 136 1
108 137 1
108 138 1
108 139 1
108 140 1
108 141 1
108 142 1
108 144 1
108 146 1
108 147 1
108 148 1
108 149 1
108 150 1
108 151 1
108 152 1
108 153 1
108 154 1
108 155 1
108 156 1
108 157 1
108 160 1
108 163 1
108 164 1
108 166 1
108 167 1
108 168 1
108 169 1
108 171 1
108 173 1
108 174 1
108 175 1
108 177 1
108 178 1
108 179 1
108 180 1
108 181 1
108 183 1
108 184 1
108 185 1
108 186 1
108 187 1
108 188 1
108 189 1
108 190 1
108 191 1
108 193 1
108 194 1
108 195 1
108 197 1
108 198 1
108 199 1
108 200 1
108 201 1
108 202 1
108 203 1
108 204 1
108 205 1
108 207 1
108 208 1
108 210 1
108 211 1
108 212 1
108 213 1
108 215 1
108 216 1
108 217 1
108 218 1
108 219 1
108 220 1
108 221 1
108 222 1
108 224 1
108 225 1
108 226 1
108 227 1
108 228 1
108 229 1
108 230 1
108 231 1
108 232 1
108 233 1
108 235 1
108 236 1
108 237 1
108 238 1
108 239 1
108 240 1
108 241 1
108 244 1
108 246 1
108 247 1
108 249 1
108 250 1
108 251 1
108 252 1
108 253 1
108 254 1
108 255 1
108 256 1
108 257 1
108 258 1
108 260 1
108 262 1
108 263 1
108 264 1
108 265 1
108 266 1
108 267 1
108 268 1
108 270 1
108 271 1
108 272 1
108 273 1
108 274 1
108 276 1
108 277 1
108 278 1
108 279 1
108 280 1
108 281 1
108 282 1
108 283 1
108 284 1
108 285 1
108 286 1
108 287 1
108 288 1
108 289 1
108 290 1
108 291 1
108 292 1
108 293 1
108 294 1
108 295 1
108 296 1
108 297 1
108 298 1
108 299 1
108 300 1
109 110 1
109 111 1
109 112 1
109 113 1
109 114 1
109 115 1
109 118 1
109 119 1
109 120 1
109 122 1
109 124 1
109 126 1
109 130 1
109 131 1
109 132 1
109 134 1
109 137 1
109 138 1
109 139 1
109 140 1
109 142 1
109 143 1
109 144 1
109 146 1
109 148 1
109 149 1
109 150 1
109 152 1
109 153 1
109 154 1
109 155 1
109 156 1
109 158 1
109 159 1
109 160 1
109 161 1
109 162 1
109 164 1
109 166 1
109 167 1
109 168 1
109 169 1
109 170 1
109 172 1
109 174 1
109 176 1
109 177 1
109 178 1
109 179 1
109 180 1
109 183 1
109 184 1
109 185 1
109 187 1
109 188 1
109 189 1
109 192 1
109 193 1
109 194 1
109 196 1
109 198 1
109 199 1
109 201 1
109 202 1
109 203 1
109 204 1
109 205 1
109 206 1
109 208 1
109 211 1
109 212 1
109 215 1
109 216 1
109 218 1
109 221 1
109 222 1
109 223 1
109 224 1
109 225 1
109 226 1
109 228 1
109 229 1
109 232 1
109 234 1
109 236 1
109 237 1
109 238 1
109 241 1
109 243 1
109 244 1
109 245 1
109 246 1
109 248 1
109 249 1
109 251 1
109 253 1
109 255 1
109 256 1
109 257 1
109 258 1
109 260 1
109 261 1
109 263 1
109 264 1
109 266 1
109 267 1
109 268 1
109 271 1
109 272 1
109 273 1
109 275 1
109 276 1
109 277 1
109 278 1
109 279 1
109 282 1
109 283 1
109 284 1
109 288 1
109 290 1
109 293 1
109 295 1
109 296 1
109 297 1
109 298 1
109 299 1
109 300 1
110 112 1
110 113 1
110 114 1
110 115 1
110 117 1
110 119 1
110 120 1
110 121 1
110 123 1
110 125 1
110 126 1
110 127 1
110 128 1
110 129 1
110 130 1
110 131 1
110 132 1
110 133 1
110 134 1
110 136 1
110 138 1
110 139 1
110 140 1
110 141 1
110 142 1
110 145 1
110 146 1
110 148 1
110 149 1
110 151 1
110 154 1
110 155 1
110 157 1
110 158 1
110 161 1
110 163 1
110 164 1
110 165 1
110 166 1
110 167 1
110 168 1
110 169 1
110 171 1
110 172 1
110 173 1
110 174 1
110 175 1
110 176 1
110 177 1
110 178 1
110 181 1
110 182 1
110 183 1
110 184 1
110 185 1
110 186 1
110 187 1
110 188 1
110 189 1
110 192 1
110 193 1
110 194 1
110 195 1
110 198 1
110 200 1
110 201 1
110 202 1
110 204 1
110 205 1
110 206 1
110 207 1
110 211 1
110 214 1
110 215 1
110 216 1
110 217 1
110 218 1
110 220 1
110 221 1
110 222 1
110 223 1
110 224 1
110 225 1
110 226 1
110 227 1
110 228 1
110 229 1
110 230 1
110 232 1
110 233 1
110 234 1
110 235 1
110 236 1
110 238 1
110 241 1
110 242 1
110 243 1
110 244 1
110 245 1
110 247 1
110 248 1
110 249 1
110 250 1
110 252 1
110 254 1
110 256 1
110 257 1
110 258 1
110 259 1
110 261 1
110 262 1
110 263 1
110 265 1
110 266 1
110 267 1
110 269 1
110 271 1
110 273 1
110 276 1
110 278 1
110 279 1
110 282 1
110 283 1
110 284 1
110 285 1
110 288 1
110 289 1
110 290 1
110 291 1
110 293 1
110 294 1
110 295 1
110 299 1
110 300 1
111 112 1
111 113 1
111 114 1
111 115 1
111 116 1
111 117 1
111 119 1
111 120 1
111 121 1
111 122 1
111 123 1
111 125 1
111 127 1
111 128 1
111 129 1
111 132 1
111 133 1
111 134 1
111 137 1
111 140 1
111 141 1
111 142 1
111 143 1
111 144 1
111 145 1
111 146 1
111 147 1
111 148 1
111 149 1
111 150 1
111 151 1
111 152 1
111 154 1
111 155 1
111 156 1
111 158 1
111 160 1
111 161 1
111 162 1
111 163 1
111 165 1
111 167 1
111 169 1
111 170 1
111 172 1
111 173 1
111 175 1
111 176 1
111 178 1
111 182 1
111 183 1
111 184 1
111 185 1
111 186 1
111 187 1
111 188 1
111 189 1
111 191 1
111 192 1
111 193 1
111 194 1
111 197 1
111 198 1
111 200 1
111 201 1
111 202 1
111 203 1
111 204 1
111 205 1
111 207 1
111 208 1
111 209 1
111 210 1
111 211 1
111 212 1
111 213 1
111 214 1
111 217 1
111 218 1
111 219 1
111 224 1
111 225 1
111 227 1
111 228 1
111 229 1
111 230 1
111 232 1
111 233 1
111 234 1
111 235 1
111 236 1
111 237 1
111 238 1
111 239 1
111 240 1
111 241 1
111 242 1
111 243 1
111 244 1
111 245 1
111 246 1
111 247 1
111 248 1
111 249 1
111 250 1
111 251 1
111 252 1
111 253 1
111 254 1
111 256 1
111 257 1
111 258 1
111 259 1
111 260 1
111 261 1
111 262 1
111 263 1
111 265 1
111 267 1
111 271 1
111 272 1
111 273 1
111 274 1
111 275 1
111 277 1
111 278 1
111 279 1
111 280 1
111 282 1
111 284 1
111 285 1
111 287 1
111 288 1
111 289 1
111 291 1
111 292 1
111 294 1
111 295 1
111 296 1
111 297 1
111 298 1
111 299 1
111 300 1
112 113 1
112 114 1
112 115 1
112 116 1
112 117 1
112 118 1
112 119 1
112 120 1
112 123 1
112 126 1
112 127 1
112 128 1
112 129 1
112 130 1
112 132 1
112 133 1
112 134 1
112 135 1
112 136 1
112 139 1
112 140 1
112 141 1
112 142 1
112 143 1
112 144 1
112 145 1
112 146 1
112 147 1
112 148 1
112 150 1
112 151 1
112 152 1
112 154 1
112 155 1
112 156 1
112 157 1
112 159 1
112 160 1
112 161 1
112 162 1
112 163 1
112 164 1
112 165 1
112 166 1
112 167 1
112 168 1
112 169 1
112 170 1
112 171 1
112 172 1
112 173 1
112 174 1
112 175 1
112 176 1
112 177 1
112 178 1
112 179 1
112 180 1
112 181 1
112 182 1
112 183 1
112 184 1
112 185 1
112 186 1
112 187 1
112 189 1
112 190 1
112 191 1
112 192 1
112 193 1
112 194 1
112 195 1
112 196 1
112 197 1
112 198 1
112 199 1
112 200 1
112 201 1
112 203 1
112 205 1
112 206 1
112 207 1
112 208 1
112 209 1
112 210 1
112 211 1
112 212 1
112 213 1
112 214 1
112 215 1
112 216 1
112 217 1
112 218 1
112 220 1
112 221 1
112 222 1
112 224 1
112 226 1
112 227 1
112 228 1
112 229 1
112 230 1
112 231 1
112 232 1
112 233 1
112 234 1
112 235 1
112 236 1
112 237 1
112 238 1
112 239 1
112 240 1
112 241 1
112 242 1
112 243 1
112 244 1
112 245 1
112 246 1
112 247 1
112 248 1
112 249 1
112 250 1
112 251 1
112 252 1
112 253 1
112 255 1
112 256 1
112 257 1
112 258 1
112 260 1
112 261 1
112 262 1
112 263 1
112 264 1
112 265 1
112 266 1
112 267 1
112 269 1
112 270 1
112 271 1
112 272 1
112 273 1
112 274 1
112 275 1
112 276 1
112 277 1
112 278 1
112 279 1
112 280 1
112 281 1
112 282 1
112 284 1
112 285 1
112 286 1
112 288 1
112 289 1
112 290 1
112 292 1
112 294 1
112 295 1
112 296 1
112 297 1
112 298 1
112 299 1
112 300 1
113 114 1
113 116 1
113 117 1
113 118 1
113 120 1
113 121 1
113 122 1
113 123 1
113 124 1
113 125 1
113 127 1
113 128 1
113 129 1
113 130 1
113 131 1
113 132 1
113 134 1
113 135 1
113 137 1
113 138 1
113 139 1
113 140 1
113 141 1
113 142 1
113 143 1
113 145 1
113 146 1
113 147 1
113 148 1
113 149 1
113 150 1
113 151 1
113 152 1
113 153 1
113 154 1
113 155 1
113 156 1
113 157 1
113 158 1
113 160 1
113 161 1
113 162 1
113 164 1
113 165 1
113 166 1
113 167 1
113 168 1
113 169 1
113 171 1
113 172 1
113 173 1
113 174 1
113 175 1
113 176 1
113 177 1
113 178 1
113 179 1
113 180 1
113 181 1
113 182 1
113 183 1
113 184 1
113 185 1
113 186 1
113 187 1
113 188 1
113 189 1
113 190 1
113 191 1
113 192 1
113 193 1
113 194 1
113 195 1
113 196 1
113 197 1
113 198 1
113 199 1
113 200 1
113 202 1
113 203 1
113 204 1
113 206 1
113 207 1
113 208 1
113 210 1
113 211 1
113 212 1
113 213 1
113 214 1
113 215 1
113 216 1
113 217 1
113 218 1
113 219 1
113 220 1
113 222 1
113 223 1
113 224 1
113 225 1
113 226 1
113 227 1
113 228 1
113 229 1
113 230 1
113 231 1
113 232 1
113 233 1
113 234 1
113 235 1
113 236 1
113 237 1
113 238 1
113 239 1
113 240 1
113 241 1
113 242 1
113 243 1
113 244 1
113 245 1
113 246 1
113 247 1
113 248 1
113 249 1
113 251 1
113 252 1
113 254 1
113 255 1
113 256 1
113 257 1
113 258 1
113 260 1
113 261 1
113 262 1
113 263 1
113 265 1
113 266 1
113 267 1
113 268 1
113 269 1
113 270 1
113 271 1
113 272 1
113 273 1
113 274 1
113 277 1
113 278 1
113 279 1
113 281 1
113 282 1
113 283 1
113 284 1
113 285 1
113 287 1
113 288 1
113 289 1
113 290 1
113 291 1
113 292 1
113 293 1
113 294 1
113 295 1
113 296 1
113 297 1
113 298 1
113 299 1
113 300 1
114 116 1
114 117 1
114 118 1
114 119 1
114 120 1
114 121 1
114 122 1
114 123 1
114 125 1
114 126 1
114 127 1
114 129 1
114 130 1
114 132 1
114 134 1
114 135 1
114 138 1
114 139 1
114 140 1
114 141 1
114 142 1
114 143 1
114 144 1
114 145 1
114 146 1
114 147 1
114 148 1
114 149 1
114 150 1
114 151 1
114 152 1
114 153 1
114 155 1
114 156 1
114 157 1
114 158 1
114 159 1
114 160 1
114 161 1
114 163 1
114 164 1
114 165 1
114 166 1
114 167 1
114 168 1
114 169 1
114 170 1
114 171 1
114 172 1
114 173 1
114 174 1
114 175 1
114 178 1
114 180 1
114 181 1
114 182 1
114 183 1
114 184 1
114 185 1
114 186 1
114 187 1
114 188 1
114 189 1
114 191 1
114 193 1
114 194 1
114 195 1
114 196 1
114 197 1
114 198 1
114 199 1
114 200 1
114 201 1
114 202 1
114 203 1
114 204 1
114 205 1
114 207 1
114 208 1
114 210 1
114 211 1
114 212 1
114 213 1
114 214 1
114 215 1
114 216 1
114 217 1
114 218 1
114 219 1
114 220 1
114 221 1
114 222 1
114 223 1
114 224 1
114 225 1
114 226 1
114 228 1
114 229 1
114 230 1
114 231 1
114 232 1
114 233 1
114 235 1
114 236 1
114 238 1
114 239 1
114 240 1
114 241 1
114 242 1
114 243 1
114 244 1
114 246 1
114 247 1
114 248 1
114 250 1
114 251 1
114 252 1
114 253 1
114 254 1
114 256 1
114 257 1
114 258 1
114 259 1
114 260 1
114 261 1
114 262 1
114 263 1
114 265 1
114 266 1
114 267 1
114 268 1
114 269 1
114 272 1
114 273 1
114 274 1
114 275 1
114 276 1
114 277 1
114 278 1
114 279 1
114 281 1
114 282 1
114 284 1
114 285 1
114 286 1
114 287 1
114 288 1
114 289 1
114 290 1
114 291 1
114 292 1
114 293 1
114 295 1
114 296 1
114 297 1
114 298 1
114 300 1
115 116 1
115 117 1
115 118 1
115 120 1
115 121 1
115 123 1
115 126 1
115 128 1
115 130 1
115 131 1
115 132 1
115 135 1
115 136 1
115 137 1
115 138 1
115 140 1
115 141 1
115 142 1
115 143 1
115 144 1
115 145 1
115 146 1
115 147 1
115 148 1
115 149 1
115 150 1
115 151 1
115 152 1
115 153 1
115 154 1
115 157 1
115 158 1
115 159 1
115 160 1
115 161 1
115 162 1
115 163 1
115 164 1
115 165 1
115 166 1
115 167 1
115 168 1
115 169 1
115 170 1
115 171 1
115 172 1
115 173 1
115 175 1
115 176 1
115 178 1
115 179 1
115 181 1
115 182 1
115 183 1
115 184 1
115 186 1
115 187 1
115 189 1
115 191 1
115 193 1
115 194 1
115 196 1
115 198 1
115 201 1
115 202 1
115 203 1
115 204 1
115 205 1
115 206 1
115 207 1
115 208 1
115 209 1
115 210 1
115 211 1
115 214 1
115 215 1
115 216 1
115 217 1
115 218 1
115 219 1
115 220 1
115 221 1
115 222 1
115 223 1
115 224 1
115 227 1
115 229 1
115 230 1
115 232 1
115 233 1
115 234 1
115 235 1
115 236 1
115 237 1
115 238 1
115 240 1
115 242 1
115 243 1
115 245 1
115 246 1
115 247 1
115 249 1
115 251 1
115 253 1
115 254 1
115 256 1
115 257 1
115 258 1
115 259 1
115 260 1
115 261 1
115 262 1
115 264 1
115 265 1
115 266 1
115 269 1
115 270 1
115 271 1
115 272 1
115 273 1
115 274 1
115 276 1
115 277 1
115 278 1
115 279 1
115 281 1
115 282 1
115 283 1
115 284 1
115 285 1
115 286 1
115 290 1
115 291 1
115 292 1
115 293 1
115 294 1
115 295 1
115 297 1
115 298 1
115 300 1
116 117 1
116 118 1
116 119 1
116 120 1
116 121 1
116 122 1
116 123 1
116 124 1
116 125 1
116 126 1
116 127 1
116 128 1
116 129 1
116 130 1
116 131 1
116 132 1
116 133 1
116 134 1
116 135 1
116 136 1
116 138 1
116 139 1
116 140 1
116 141 1
116 142 1
116 143 1
116 144 1
116 145 1
116 146 1
116 147 1
116 148 1
116 150 1
116 151 1
116 152 1
116 153 1
116 155 1
116 157 1
116 158 1
116 159 1
116 161 1
116 162 1
116 163 1
116 165 1
116 166 1
116 167 1
116 168 1
116 169 1
116 170 1
116 171 1
116 173 1
116 174 1
116 175 1
116 176 1
116 178 1
116 179 1
116 180 1
116 181 1
116 183 1
116 184 1
116 186 1
116 187 1
116 188 1
116 189 1
116 190 1
116 191 1
116 192 1
116 193 1
116 194 1
116 195 1
116 196 1
116 197 1
116 198 1
116 199 1
116 200 1
116 201 1
116 202 1
116 203 1
116 204 1
116 205 1
116 206 1
116 207 1
116 208 1
116 209 1
116 210 1
116 211 1
116 212 1
116 213 1
116 214 1
116 215 1
116 217 1
116 218 1
116 219 1
116 220 1
116 222 1
116 223 1
116 224 1
116 225 1
116 226 1
116 227 1
116 228 1
116 229 1
116 230 1
116 231 1
116 232 1
116 233 1
116 234 1
116 235 1
116 236 1
116 238 1
116 240 1
116 241 1
116 242 1
116 243 1
116 244 1
116 245 1
116 247 1
116 248 1
116 249 1
116 250 1
116 251 1
116 252 1
116 253 1
116 254 1
116 255 1
116 257 1
116 258 1
116 259 1
116 260 1
116 261 1
116 262 1
116 263 1
116 264 1
116 266 1
116 267 1
116 269 1
116 270 1
116 272 1
116 273 1
116 274 1
116 275 1
116 276 1
116 277 1
116 278 1
116 281 1
116 282 1
116 283 1
116 284 1
116 285 1
116 286 1
116 287 1
116 288 1
116 289 1
116 291 1
116 292 1
116 293 1
116 294 1
116 295 1
116 296 1
116 297 1
116 298 1
116 299 1
116 300 1
117 118 1
117 120 1
117 122 1
117 124 1
117 126 1
117 128 1
117 129 1
117 130 1
117 131 1
117 133 1
117 134 1
117 135 1
117 136 1
117 137 1
117 138 1
117 144 1
117 145 1
117 147 1
117 148 1
117 149 1
117 150 1
117 152 1
117 153 1
117 154 1
117 155 1
117 156 1
117 157 1
117 158 1
117 159 1
117 161 1
117 162 1
117 164 1
117 165 1
117 166 1
117 167 1
117 168 1
117 169 1
117 173 1
117 175 1
117 178 1
117 179 1
117 180 1
117 181 1
117 182 1
117 183 1
117 185 1
117 186 1
117 187 1
117 189 1
117 190 1
117 191 1
117 192 1
117 193 1
117 194 1
117 195 1
117 196 1
117 199 1
117 201 1
117 202 1
117 203 1
117 204 1
117 205 1
117 207 1
117 209 1
117 210 1
117 212 1
117 214 1
117 215 1
117 217 1
117 218 1
117 220 1
117 221 1
117 222 1
117 224 1
117 225 1
117 226 1
117 229 1
117 230 1
117 232 1
117 233 1
117 234 1
117 235 1
117 236 1
117 237 1
117 239 1
117 240 1
117 241 1
117 242 1
117 244 1
117 245 1
117 246 1
117 247 1
117 250 1
117 251 1
117 252 1
117 254 1
117 257 1
117 258 1
117 263 1
117 264 1
117 265 1
117 266 1
117 267 1
117 269 1
117 271 1
117 272 1
117 273 1
117 274 1
117 276 1
117 277 1
117 278 1
117 279 1
117 280 1
117 282 1
117 283 1
117 285 1
117 286 1
117 288 1
117 289 1
117 291 1
117 292 1
117 293 1
117 294 1
117 295 1
117 298 1
117 300 1
118 119 1
118 120 1
118 121 1
118 122 1
118 123 1
118 124 1
118 125 1
118 126 1
118 127 1
118 130 1
118 131 1
118 132 1
118 133 1
118 134 1
118 135 1
118 136 1
118 137 1
118 140 1
118 141 1
118 142 1
118 143 1
118 144 1
118 145 1
118 146 1
118 147 1
118 148 1
118 149 1
118 150 1
118 151 1
118 152 1
118 153 1
118 154 1
118 155 1
118 157 1
118 158 1
118 160 1
118 161 1
118 162 1
118 163 1
118 164 1
118 165 1
118 167 1
118 168 1
118 169 1
118 170 1
118 171 1
118 172 1
118 173 1
118 175 1
118 176 1
118 178 1
118 180 1
118 181 1
118 182 1
118 183 1
118 185 1
118 186 1
118 187 1
118 188 1
118 189 1
118 191 1
118 192 1
118 193 1
118 195 1
118 196 1
118 198 1
118 199 1
118 200 1
118 201 1
118 202 1
118 203 1
118 204 1
118 206 1
118 207 1
118 208 1
118 210 1
118 211 1
118 212 1
118 213 1
118 214 1
118 215 1
118 216 1
118 218 1
118 219 1
118 221 1
118 222 1
118 223 1
118 224 1
118 225 1
118 227 1
118 228 1
118 229 1
118 230 1
118 231 1
118 232 1
118 233 1
118 235 1
118 236 1
118 238 1
118 241 1
118 242 1
118 243 1
118 244 1
118 246 1
118 247 1
118 248 1
118 249 1
118 250 1
118 251 1
118 252 1
118 253 1
118 254 1
118 255 1
118 256 1
118 258 1
118 260 1
118 261 1
118 263 1
118 264 1
118 265 1
118 266 1
118 267 1
118 269 1
118 270 1
118 272 1
118 273 1
118 274 1
118 275 1
118 276 1
118 278 1
118 279 1
118 280 1
118 281 1
118 282 1
118 283 1
118 284 1
118 286 1
118 289 1
118 290 1
118 291 1
118 292 1
118 293 1
118 294 1
118 295 1
118 296 1
118 298 1
118 299 1
118 300 1
119 120 1
119 121 1
119 122 1
119 124 1
119 126 1
119 127 1
119 128 1
119 129 1
119 130 1
119 131 1
119 132 1
119 133 1
119 134 1
119 135 1
119 136 1
119 137 1
119 138 1
119 140 1
119 141 1
119 142 1
119 143 1
119 144 1
119 148 1
119 149 1
119 150 1
119 151 1
119 152 1
119 153 1
119 154 1
119 155 1
119 156 1
119 157 1
119 160 1
119 161 1
119 162 1
119 164 1
119 166 1
119 167 1
119 169 1
119 170 1
119 171 1
119 172 1
119 173 1
119 175 1
119 176 1
119 177 1
119 178 1
119 180 1
119 181 1
119 182 1
119 183 1
119 186 1
119 187 1
119 188 1
119 190 1
119 192 1
119 193 1
119 195 1
119 196 1
119 197 1
119 198 1
119 201 1
119 202 1
119 206 1
119 207 1
119 208 1
119 209 1
119 210 1
119 211 1
119 212 1
119 213 1
119 215 1
119 216 1
119 217 1
119 220 1
119 221 1
119 223 1
119 224 1
119 225 1
119 227 1
119 228 1
119 230 1
119 231 1
119 232 1
119 234 1
119 235 1
119 236 1
119 237 1
119 238 1
119 241 1
119 242 1
119 243 1
119 244 1
119 245 1
119 247 1
119 248 1
119 250 1
119 251 1
119 254 1
119 255 1
119 256 1
119 258 1
119 261 1
119 262 1
119 264 1
119 265 1
119 266 1
119 267 1
119 269 1
119 271 1
119 272 1
119 275 1
119 277 1
119 278 1
119 279 1
119 280 1
119 281 1
119 282 1
119 283 1
119 284 1
119 285 1
119 286 1
119 287 1
119 288 1
119 289 1
119 290 1
119 291 1
119 293 1
119 294 1
119 295 1
119 297 1
119 298 1
119 299 1
120 121 1
120 125 1
120 128 1
120 129 1
120 131 1
120 132 1
120 133 1
120 134 1
120 137 1
120 138 1
120 139 1
120 140 1
120 141 1
120 143 1
120 145 1
120 146 1
120 147 1
120 148 1
120 150 1
120 151 1
120 154 1
120 155 1
120 156 1
120 157 1
120 158 1
120 159 1
120 161 1
120 162 1
120 163 1
120 165 1
120 166 1
120 167 1
120 168 1
120 169 1
120 170 1
120 172 1
120 173 1
120 174 1
120 175 1
120 176 1
120 177 1
120 179 1
120 180 1
120 181 1
120 183 1
120 184 1
120 185 1
120 186 1
120 187 1
120 189 1
120 190 1
120 191 1
120 192 1
120 193 1
120 194 1
120 195 1
120 197 1
120 198 1
120 199 1
120 200 1
120 201 1
120 202 1
120 203 1
120 204 1
120 207 1
120 208 1
120 210 1
120 211 1
120 213 1
120 214 1
120 216 1
120 217 1
120 218 1
120 219 1
120 221 1
120 223 1
120 225 1
120 226 1
120 228 1
120 229 1
120 230 1
120 231 1
120 232 1
120 235 1
120 236 1
120 238 1
120 241 1
120 242 1
120 243 1
120 244 1
120 246 1
120 247 1
120 248 1
120 250 1
120 251 1
120 252 1
120 253 1
120 254 1
120 255 1
120 256 1
120 258 1
120 259 1
120 260 1
120 261 1
120 262 1
120 263 1
120 264 1
120 265 1
120 266 1
120 267 1
120 268 1
120 270 1
120 272 1
120 273 1
120 274 1
120 275 1
120 276 1
120 278 1
120 281 1
120 282 1
120 283 1
120 284 1
120 285 1
120 286 1
120 287 1
120 288 1
120 292 1
120 293 1
120 294 1
120 295 1
120 297 1
120 298 1
120 299 1
120 300 1
121 125 1
121 126 1
121 127 1
121 128 1
121 129 1
121 130 1
121 132 1
121 133 1
121 135 1
121 136 1
121 137 1
121 139 1
121 140 1
121 141 1
121 142 1
121 144 1
121 145 1
121 146 1
121 147 1
121 148 1
121 149 1
121 150 1
121 151 1
121 153 1
121 154 1
121 155 1
121 157 1
121 158 1
121 160 1
121 161 1
121 162 1
121 163 1
121 164 1
121 165 1
121 166 1
121 167 1
121 168 1
121 169 1
121 170 1
121 171 1
121 172 1
121 173 1
121 174 1
121 175 1
121 177 1
121 178 1
121 179 1
121 180 1
121 181 1
121 183 1
121 185 1
121 186 1
121 187 1
121 188 1
121 189 1
121 190 1
121 191 1
121 192 1
121 193 1
121 194 1
121 195 1
121 196 1
121 197 1
121 198 1
121 200 1
121 201 1
121 203 1
121 204 1
121 205 1
121 207 1
121 208 1
121 209 1
121 210 1
121 211 1
121 213 1
121 214 1
121 218 1
121 219 1
121 220 1
121 221 1
121 222 1
121 223 1
121 224 1
121 225 1
121 227 1
121 228 1
121 230 1
121 231 1
121 232 1
121 233 1
121 234 1
121 235 1
121 236 1
121 237 1
121 238 1
121 240 1
121 241 1
121 242 1
121 243 1
121 244 1
121 245 1
121 246 1
121 248 1
121 249 1
121 252 1
121 253 1
121 254 1
121 256 1
121 257 1
121 258 1
121 260 1
121 261 1
121 263 1
121 264 1
121 265 1
121 266 1
121 267 1
121 268 1
121 269 1
121 270 1
121 272 1
121 273 1
121 274 1
121 275 1
121 277 1
121 278 1
121 279 1
121 281 1
121 282 1
121 283 1
121 284 1
121 285 1
121 286 1
121 287 1
121 288 1
121 291 1
121 292 1
121 294 1
121 295 1
121 296 1
121 299 1
122 123 1
122 124 1
122 125 1
122 126 1
122 127 1
122 128 1
122 129 1
122 131 1
122 132 1
122 136 1
122 137 1
122 141 1
122 144 1
122 148 1
122 150 1
122 151 1
122 152 1
122 153 1
122 154 1
122 155 1
122 157 1
122 158 1
122 159 1
122 162 1
122 163 1
122 165 1
122 166 1
122 167 1
122 168 1
122 169 1
122 170 1
122 172 1
122 175 1
122 177 1
122 178 1
122 179 1
122 180 1
122 181 1
122 183 1
122 184 1
122 186 1
122 187 1
122 188 1
122 193 1
122 194 1
122 195 1
122 196 1
122 197 1
122 199 1
122 202 1
122 203 1
122 205 1
122 206 1
122 207 1
122 209 1
122 210 1
122 211 1
122 212 1
122 213 1
122 214 1
122 215 1
122 216 1
122 217 1
122 218 1
122 220 1
122 221 1
122 222 1
122 223 1
122 224 1
122 226 1
122 227 1
122 228 1
122 229 1
122 230 1
122 231 1
122 232 1
122 233 1
122 234 1
122 235 1
122 237 1
122 238 1
122 240 1
122 241 1
122 243 1
122 244 1
122 245 1
122 246 1
122 247 1
122 248 1
122 249 1
122 252 1
122 253 1
122 254 1
122 255 1
122 256 1
122 257 1
122 258 1
122 262 1
122 263 1
122 264 1
122 265 1
122 267 1
122 268 1
122 269 1
122 270 1
122 271 1
122 272 1
122 275 1
122 276 1
122 277 1
122 278 1
122 281 1
122 282 1
122 283 1
122 284 1
122 285 1
122 286 1
122 287 1
122 289 1
122 290 1
122 292 1
122 294 1
122 295 1
123 125 1
123 126 1
123 130 1
123 131 1
123 132 1
123 134 1
123 135 1
123 136 1
123 137 1
123 138 1
123 140 1
123 142 1
123 143 1
123 144 1
123 145 1
123 146 1
123 148 1
123 149 1
123 150 1
123 151 1
123 153 1
123 154 1
123 155 1
123 156 1
123 157 1
123 158 1
123 159 1
123 160 1
123 161 1
123 163 1
123 164 1
123 166 1
123 167 1
123 168 1
123 169 1
123 170 1
123 171 1
123 172 1
123 175 1
123 176 1
123 177 1
123 178 1
123 180 1
123 181 1
123 182 1
123 183 1
123 184 1
123 186 1
123 187 1
123 188 1
123 189 1
123 190 1
123 191 1
123 193 1
123 194 1
123 195 1
123 196 1
123 197 1
123 198 1
123 199 1
123 201 1
123 202 1
123 203 1
123 204 1
123 205 1
123 209 1
123 210 1
123 212 1
123 213 1
123 215 1
123 217 1
123 218 1
123 219 1
123 222 1
123 224 1
123 225 1
123 226 1
123 227 1
123 228 1
123 229 1
123 230 1
123 231 1
123 232 1
123 233 1
123 234 1
123 235 1
123 236 1
123 237 1
123 239 1
123 241 1
123 242 1
123 243 1
123 245 1
123 246 1
123 247 1
123 248 1
123 249 1
123 252 1
123 253 1
123 254 1
123 255 1
123 257 1
123 258 1
123 259 1
123 260 1
123 262 1
123 267 1
123 268 1
123 270 1
123 271 1
123 272 1
123 274 1
123 275 1
123 278 1
123 279 1
123 280 1
123 281 1
123 282 1
123 286 1
123 287 1
123 288 1
123 290 1
123 293 1
123 294 1
123 295 1
123 297 1
123 299 1
124 125 1
124 126 1
124 127 1
124 128 1
124 129 1
124 130 1
124 131 1
124 132 1
124 133 1
124 134 1
124 135 1
124 138 1
124 140 1
124 141 1
124 142 1
124 143 1
124 144 1
124 145 1
124 147 1
124 148 1
124 149 1
124 151 1
124 152 1
124 154 1
124 155 1
124 156 1
124 157 1
124 158 1
124 159 1
124 160 1
124 161 1
124 162 1
124 163 1
124 164 1
124 165 1
124 167 1
124 168 1
124 169 1
124 170 1
124 172 1
124 173 1
124 174 1
124 175 1
124 178 1
124 179 1
124 180 1
124 182 1
124 183 1
124 185 1
124 187 1
124 188 1
124 189 1
124 193 1
124 194 1
124 195 1
124 196 1
124 197 1
124 201 1
124 202 1
124 203 1
124 204 1
124 206 1
124 207 1
124 209 1
124 210 1
124 212 1
124 213 1
124 214 1
124 215 1
124 216 1
124 217 1
124 218 1
124 223 1
124 224 1
124 225 1
124 226 1
124 228 1
124 229 1
124 230 1
124 231 1
124 232 1
124 233 1
124 234 1
124 236 1
124 237 1
124 239 1
124 241 1
124 243 1
124 244 1
124 245 1
124 246 1
124 248 1
124 249 1
124 251 1
124 252 1
124 253 1
124 254 1
124 256 1
124 258 1
124 261 1
124 262 1
124 265 1
124 266 1
124 267 1
124 269 1
124 270 1
124 273 1
124 275 1
124 276 1
124 277 1
124 278 1
124 279 1
124 281 1
124 282 1
124 283 1
124 285 1
124 289 1
124 292 1
124 293 1
124 294 1
124 295 1
124 296 1
124 297 1
124 298 1
124 299 1
125 127 1
125 130 1
125 131 1
125 133 1
125 134 1
125 135 1
125 136 1
125 139 1
125 140 1
125 142 1
125 143 1
125 144 1
125 145 1
125 146 1
125 147 1
125 148 1
125 149 1
125 151 1
125 153 1
125 154 1
125 155 1
125 156 1
125 160 1
125 161 1
125 162 1
125 163 1
125 164 1
125 165 1
125 168 1
125 169 1
125 170 1
125 172 1
125 173 1
125 174 1
125 177 1
125 178 1
125 179 1
125 181 1
125 183 1
125 184 1
125 186 1
125 187 1
125 188 1
125 190 1
125 191 1
125 193 1
125 194 1
125 195 1
125 197 1
125 198 1
125 199 1
125 200 1
125 203 1
125 204 1
125 205 1
125 206 1
125 207 1
125 208 1
125 209 1
125 210 1
125 211 1
125 212 1
125 214 1
125 216 1
125 217 1
125 218 1
125 219 1
125 220 1
125 221 1
125 222 1
125 224 1
125 227 1
125 228 1
125 229 1
125 230 1
125 232 1
125 233 1
125 234 1
125 235 1
125 236 1
125 238 1
125 239 1
125 240 1
125 242 1
125 243 1
125 245 1
125 247 1
125 248 1
125 252 1
125 253 1
125 254 1
125 255 1
125 256 1
125 257 1
125 258 1
125 259 1
125 260 1
125 261 1
125 263 1
125 267 1
125 269 1
125 270 1
125 272 1
125 274 1
125 276 1
125 277 1
125 278 1
125 280 1
125 281 1
125 282 1
125 283 1
125 284 1
125 286 1
125 287 1
125 288 1
125 289 1
125 290 1
125 292 1
125 294 1
125 297 1
125 298 1
125 299 1
125 300 1
126 127 1
126 128 1
126 129 1
126 132 1
126 133 1
126 139 1
126 140 1
126 141 1
126 142 1
126 144 1
126 145 1
126 148 1
126 149 1
126 151 1
126 154 1
126 156 1
126 158 1
126 159 1
126 160 1
126 161 1
126 162 1
126 164 1
126 165 1
126 166 1
126 167 1
126 168 1
126 169 1
126 170 1
126 171 1
126 173 1
126 174 1
126 175 1
126 178 1
126 182 1
126 184 1
126 185 1
126 188 1
126 189 1
126 190 1
126 191 1
126 192 1
126 194 1
126 195 1
126 197 1
126 199 1
126 202 1
126 203 1
126 204 1
126 207 1
126 210 1
126 211 1
126 214 1
126 215 1
126 216 1
126 217 1
126 218 1
126 219 1
126 220 1
126 222 1
126 224 1
126 225 1
126 226 1
126 227 1
126 228 1
126 229 1
126 230 1
126 231 1
126 232 1
126 233 1
126 234 1
126 235 1
126 237 1
126 238 1
126 239 1
126 240 1
126 241 1
126 242 1
126 243 1
126 245 1
126 247 1
126 249 1
126 250 1
126 251 1
126 252 1
126 253 1
126 254 1
126 256 1
126 257 1
126 258 1
126 265 1
126 266 1
126 269 1
126 270 1
126 271 1
126 273 1
126 274 1
126 275 1
126 277 1
126 278 1
126 280 1
126 281 1
126 282 1
126 283 1
126 285 1
126 286 1
126 288 1
126 289 1
126 290 1
126 293 1
126 294 1
126 295 1
126 298 1
126 300 1
127 128 1
127 129 1
127 130 1
127 131 1
127 132 1
127 133 1
127 134 1
127 136 1
127 137 1
127 138 1
127 140 1
127 141 1
127 142 1
127 144 1
127 145 1
127 146 1
127 148 1
127 150 1
127 151 1
127 152 1
127 153 1
127 154 1
127 155 1
127 157 1
127 158 1
127 159 1
127 161 1
127 163 1
127 164 1
127 165 1
127 166 1
127 167 1
127 168 1
127 169 1
127 170 1
127 171 1
127 172 1
127 173 1
127 174 1
127 175 1
127 176 1
127 177 1
127 179 1
127 180 1
127 181 1
127 182 1
127 183 1
127 184 1
127 185 1
127 186 1
127 189 1
127 190 1
127 191 1
127 192 1
127 193 1
127 194 1
127 196 1
127 197 1
127 198 1
127 199 1
127 200 1
127 201 1
127 202 1
127 203 1
127 204 1
127 206 1
127 207 1
127 208 1
127 209 1
127 210 1
127 211 1
127 212 1
127 213 1
127 214 1
127 215 1
127 216 1
127 217 1
127 218 1
127 219 1
127 220 1
127 221 1
127 222 1
127 223 1
127 224 1
127 225 1
127 226 1
127 227 1
127 228 1
127 229 1
127 230 1
127 231 1
127 232 1
127 233 1
127 235 1
127 236 1
127 237 1
127 238 1
127 239 1
127 240 1
127 241 1
127 242 1
127 243 1
127 244 1
127 245 1
127 246 1
127 248 1
127 249 1
127 250 1
127 251 1
127 252 1
127 253 1
127 254 1
127 255 1
127 256 1
127 257 1
127 258 1
127 260 1
127 262 1
127 263 1
127 264 1
127 265 1
127 266 1
127 267 1
127 269 1
127 270 1
127 271 1
127 272 1
127 273 1
127 274 1
127 275 1
127 276 1
127 277 1
127 278 1
127 279 1
127 280 1
127 284 1
127 285 1
127 286 1
127 287 1
127 288 1
127 289 1
127 290 1
127 291 1
127 292 1
127 293 1
127 294 1
127 295 1
127 298 1
127 299 1
127 300 1
128 130 1
128 131 1
128 132 1
128 133 1
128 134 1
128 135 1
128 136 1
128 137 1
128 138 1
128 139 1
128 140 1
128 141 1
128 142 1
128 143 1
128 144 1
128 146 1
128 147 1
128 148 1
128 149 1
128 150 1
128 152 1
128 153 1
128 155 1
128 157 1
128 158 1
128 160 1
128 161 1
128 162 1
128 163 1
128 164 1
128 165 1
128 167 1
128 168 1
128 169 1
128 171 1
128 172 1
128 173 1
128 174 1
128 175 1
128 176 1
128 177 1
128 178 1
128 180 1
128 181 1
128 182 1
128 183 1
128 184 1
128 185 1
128 186 1
128 187 1
128 189 1
128 190 1
128 192 1
128 193 1
128 194 1
128 195 1
128 196 1
128 197 1
128 199 1
128 200 1
128 201 1
128 203 1
128 204 1
128 205 1
128 206 1
128 207 1
128 208 1
128 210 1
128 211 1
128 213 1
128 214 1
128 215 1
128 216 1
128 218 1
128 219 1
128 220 1
128 221 1
128 222 1
128 223 1
128 224 1
128 226 1
128 227 1
128 228 1
128 229 1
128 230 1
128 231 1
128 232 1
128 233 1
128 234 1
128 235 1
128 236 1
128 237 1
128 238 1
128 239 1
128 240 1
128 241 1
128 242 1
128 243 1
128 244 1
128 245 1
128 246 1
128 248 1
128 250 1
128 251 1
128 252 1
128 253 1
128 254 1
128 255 1
128 256 1
128 257 1
128 258 1
128 259 1
128 260 1
128 261 1
128 262 1
128 264 1
128 265 1
128 266 1
128 269 1
128 270 1
128 271 1
128 274 1
128 275 1
128 276 1
128 277 1
128 278 1
128 279 1
128 280 1
128 281 1
128 283 1
128 285 1
128 287 1
128 288 1
128 289 1
128 291 1
128 292 1
128 293 1
128 294 1
128 295 1
128 297 1
128 300 1
129 130 1
129 131 1
129 132 1
129 134 1
129 135 1
129 137 1
129 138 1
129 139 1
129 140 1
129 141 1
129 142 1
129 144 1
129 145 1
129 148 1
129 149 1
129 150 1
129 152 1
129 153 1
129 154 1
129 155 1
129 157 1
129 158 1
129 161 1
129 162 1
129 164 1
129 165 1
129 167 1
129 168 1
129 172 1
129 175 1
129 176 1
129 177 1
129 178 1
129 183 1
129 184 1
129 185 1
129 187 1
129 189 1
129 191 1
129 194 1
129 195 1
129 196 1
129 197 1
129 198 1
129 199 1
129 200 1
129 201 1
129 202 1
129 203 1
129 204 1
129 205 1
129 206 1
129 207 1
129 210 1
129 212 1
129 213 1
129 214 1
129 215 1
129 216 1
129 217 1
129 218 1
129 219 1
129 222 1
129 223 1
129 224 1
129 227 1
129 228 1
129 229 1
129 230 1
129 231 1
129 232 1
129 233 1
129 234 1
129 236 1
129 237 1
129 238 1
129 239 1
129 241 1
129 243 1
129 245 1
129 247 1
129 248 1
129 249 1
129 251 1
129 253 1
129 254 1
129 255 1
129 256 1
129 257 1
129 258 1
129 260 1
129 261 1
129 263 1
129 264 1
129 265 1
129 266 1
129 267 1
129 268 1
129 269 1
129 270 1
129 271 1
129 272 1
129 273 1
129 274 1
129 275 1
129 276 1
129 277 1
129 278 1
129 279 1
129 280 1
129 281 1
129 283 1
129 284 1
129 285 1
129 287 1
129 288 1
129 289 1
129 292 1
129 294 1
129 295 1
129 298 1
129 299 1
129 300 1
130 131 1
130 132 1
130 135 1
130 136 1
130 137 1
130 138 1
130 140 1
130 141 1
130 144 1
130 145 1
130 147 1
130 148 1
130 149 1
130 150 1
130 151 1
130 152 1
130 153 1
130 154 1
130 155 1
130 157 1
130 158 1
130 159 1
130 160 1
130 161 1
130 162 1
130 164 1
130 165 1
130 166 1
130 167 1
130 168 1
130 169 1
130 170 1
130 171 1
130 172 1
130 173 1
130 174 1
130 176 1
130 177 1
130 178 1
130 179 1
130 180 1
130 181 1
130 182 1
130 183 1
130 184 1
130 185 1
130 186 1
130 187 1
130 189 1
130 190 1
130 191 1
130 192 1
130 193 1
130 194 1
130 195 1
130 196 1
130 198 1
130 200 1
130 201 1
130 202 1
130 203 1
130 204 1
130 205 1
130 207 1
130 208 1
130 209 1
130 210 1
130 212 1
130 213 1
130 214 1
130 215 1
130 216 1
130 217 1
130 218 1
130 219 1
130 220 1
130 221 1
130 223 1
130 224 1
130 225 1
130 227 1
130 228 1
130 229 1
130 230 1
130 231 1
130 232 1
130 233 1
130 234 1
130 235 1
130 236 1
130 237 1
130 238 1
130 240 1
130 241 1
130 242 1
130 243 1
130 246 1
130 247 1
130 248 1
130 250 1
130 252 1
130 253 1
130 254 1
130 255 1
130 257 1
130 260 1
130 261 1
130 262 1
130 264 1
130 265 1
130 266 1
130 267 1
130 268 1
130 270 1
130 271 1
130 272 1
130 274 1
130 275 1
130 276 1
130 277 1
130 278 1
130 279 1
130 280 1
130 281 1
130 282 1
130 283 1
130 285 1
130 286 1
130 287 1
130 288 1
130 289 1
130 290 1
130 292 1
130 294 1
130 295 1
130 296 1
130 299 1
130 300 1
131 132 1
131 133 1
131 134 1
131 135 1
131 138 1
131 139 1
131 140 1
131 141 1
131 142 1
131 143 1
131 144 1
131 145 1
131 146 1
131 147 1
131 148 1
131 151 1
131 152 1
131 154 1
131 155 1
131 156 1
131 157 1
131 158 1
131 159 1
131 160 1
131 162 1
131 163 1
131 164 1
131 165 1
131 167 1
131 168 1
131 169 1
131 170 1
131 172 1
131 174 1
131 176 1
131 177 1
131 178 1
131 181 1
131 184 1
131 186 1
131 187 1
131 188 1
131 189 1
131 190 1
131 193 1
131 194 1
131 195 1
131 197 1
131 198 1
131 199 1
131 201 1
131 202 1
131 203 1
131 204 1
131 205 1
131 206 1
131 207 1
131 208 1
131 210 1
131 211 1
131 213 1
131 214 1
131 216 1
131 217 1
131 220 1
131 222 1
131 223 1
131 224 1
131 227 1
131 228 1
131 229 1
131 230 1
131 231 1
131 233 1
131 234 1
131 235 1
131 236 1
131 238 1
131 239 1
131 240 1
131 242 1
131 243 1
131 244 1
131 245 1
131 246 1
131 247 1
131 248 1
131 249 1
131 250 1
131 251 1
131 252 1
131 253 1
131 254 1
131 255 1
131 257 1
131 258 1
131 260 1
131 261 1
131 262 1
131 263 1
131 265 1
131 267 1
131 268 1
131 269 1
131 272 1
131 273 1
131 274 1
131 275 1
131 276 1
131 277 1
131 280 1
131 281 1
131 282 1
131 283 1
131 285 1
131 287 1
131 289 1
131 290 1
131 291 1
131 293 1
131 294 1
131 295 1
131 296 1
131 299 1
132 134 1
132 135 1
132 136 1
132 137 1
132 138 1
132 139 1
132 141 1
132 142 1
132 143 1
132 144 1
132 145 1
132 146 1
132 147 1
132 148 1
132 152 1
132 153 1
132 154 1
132 155 1
132 156 1
132 157 1
132 158 1
132 159 1
132 160 1
132 161 1
132 162 1
132 163 1
132 164 1
132 165 1
132 166 1
132 167 1
132 168 1
132 169 1
132 170 1
132 171 1
132 172 1
132 173 1
132 174 1
132 175 1
132 176 1
132 177 1
132 178 1
132 179 1
132 180 1
132 181 1
132 182 1
132 183 1
132 184 1
132 185 1
132 186 1
132 187 1
132 188 1
132 189 1
132 190 1
132 191 1
132 193 1
132 194 1
132 195 1
132 196 1
132 197 1
132 198 1
132 199 1
132 201 1
132 202 1
132 203 1
132 204 1
132 207 1
132 208 1
132 209 1
132 210 1
132 211 1
132 212 1
132 213 1
132 214 1
132 216 1
132 217 1
132 218 1
132 219 1
132 220 1
132 221 1
132 222 1
132 223 1
132 224 1
132 225 1
132 226 1
132 228 1
132 229 1
132 230 1
132 231 1
132 232 1
132 233 1
132 234 1
132 235 1
132 236 1
132 237 1
132 238 1
132 239 1
132 240 1
132 241 1
132 242 1
132 243 1
132 244 1
132 246 1
132 247 1
132 248 1
132 249 1
132 251 1
132 252 1
132 253 1
132 254 1
132 255 1
132 256 1
132 257 1
132 258 1
132 259 1
132 260 1
132 261 1
132 263 1
132 265 1
132 267 1
132 268 1
132 269 1
132 270 1
132 272 1
132 273 1
132 274 1
132 275 1
132 276 1
132 277 1
132 278 1
132 279 1
132 280 1
132 281 1
132 282 1
132 283 1
132 284 1
132 285 1
132 286 1
132 287 1
132 288 1
132 289 1
132 291 1
132 292 1
132 294 1
132 295 1
132 296 1
132 297 1
132 299 1
132 300 1
133 134 1
133 135 1
133 140 1
133 141 1
133 143 1
133 144 1
133 145 1
133 147 1
133 148 1
133 150 1
133 152 1
133 153 1
133 154 1
133 155 1
133 156 1
133 157 1
133 160 1
133 161 1
133 162 1
133 166 1
133 167 1
133 168 1
133 169 1
133 170 1
133 171 1
133 172 1
133 173 1
133 175 1
133 178 1
133 179 1
133 180 1
133 181 1
133 183 1
133 185 1
133 187 1
133 191 1
133 193 1
133 194 1
133 198 1
133 199 1
133 201 1
133 202 1
133 203 1
133 206 1
133 207 1
133 210 1
133 211 1
133 212 1
133 213 1
133 214 1
133 215 1
133 216 1
133 217 1
133 218 1
133 219 1
133 220 1
133 222 1
133 223 1
133 224 1
133 228 1
133 229 1
133 230 1
133 231 1
133 236 1
133 237 1
133 238 1
133 239 1
133 240 1
133 241 1
133 242 1
133 243 1
133 246 1
133 248 1
133 249 1
133 252 1
133 253 1
133 255 1
133 256 1
133 261 1
133 262 1
133 265 1
133 266 1
133 267 1
133 272 1
133 273 1
133 274 1
133 276 1
133 277 1
133 278 1
133 279 1
133 281 1
133 282 1
133 285 1
133 287 1
133 289 1
133 290 1
133 293 1
133 294 1
133 296 1
133 297 1
133 298 1
134 137 1
134 138 1
134 139 1
134 140 1
134 141 1
134 142 1
134 143 1
134 144 1
134 145 1
134 147 1
134 148 1
134 150 1
134 151 1
134 152 1
134 153 1
134 154 1
134 155 1
134 156 1
134 157 1
134 158 1
134 163 1
134 164 1
134 166 1
134 167 1
134 168 1
134 169 1
134 170 1
134 171 1
134 172 1
134 173 1
134 174 1
134 175 1
134 176 1
134 177 1
134 178 1
134 179 1
134 182 1
134 183 1
134 184 1
134 185 1
134 186 1
134 187 1
134 188 1
134 189 1
134 190 1
134 191 1
134 192 1
134 193 1
134 194 1
134 195 1
134 196 1
134 197 1
134 198 1
134 201 1
134 202 1
134 203 1
134 204 1
134 206 1
134 207 1
134 210 1
134 211 1
134 212 1
134 213 1
134 215 1
134 216 1
134 217 1
134 218 1
134 219 1
134 220 1
134 221 1
134 222 1
134 223 1
134 224 1
134 225 1
134 226 1
134 227 1
134 229 1
134 230 1
134 232 1
134 234 1
134 236 1
134 237 1
134 238 1
134 239 1
134 240 1
134 241 1
134 242 1
134 243 1
134 244 1
134 245 1
134 246 1
134 247 1
134 248 1
134 249 1
134 250 1
134 251 1
134 252 1
134 253 1
134 254 1
134 255 1
134 256 1
134 257 1
134 258 1
134 259 1
134 261 1
134 262 1
134 263 1
134 264 1
134 265 1
134 266 1
134 268 1
134 270 1
134 271 1
134 272 1
134 273 1
134 274 1
134 277 1
134 278 1
134 279 1
134 281 1
134 282 1
134 286 1
134 287 1
134 288 1
134 289 1
134 291 1
134 292 1
134 293 1
134 295 1
134 296 1
134 297 1
134 298 1
134 300 1
135 139 1
135 140 1
135 142 1
135 146 1
135 149 1
135 150 1
135 153 1
135 154 1
135 155 1
135 156 1
135 157 1
135 158 1
135 159 1
135 161 1
135 162 1
135 165 1
135 166 1
135 167 1
135 168 1
135 171 1
135 172 1
135 173 1
135 174 1
135 175 1
135 176 1
135 178 1
135 179 1
135 180 1
135 183 1
135 184 1
135 185 1
135 186 1
135 187 1
135 190 1
135 191 1
135 192 1
135 194 1
135 195 1
135 196 1
135 197 1
135 198 1
135 199 1
135 200 1
135 201 1
135 206 1
135 207 1
135 209 1
135 210 1
135 212 1
135 213 1
135 215 1
135 216 1
135 217 1
135 218 1
135 219 1
135 220 1
135 222 1
135 223 1
135 224 1
135 225 1
135 226 1
135 230 1
135 231 1
135 232 1
135 233 1
135 235 1
135 236 1
135 237 1
135 240 1
135 241 1
135 242 1
135 245 1
135 246 1
135 247 1
135 248 1
135 249 1
135 251 1
135 252 1
135 254 1
135 256 1
135 258 1
135 259 1
135 261 1
135 262 1
135 263 1
135 264 1
135 265 1
135 266 1
135 268 1
135 270 1
135 272 1
135 274 1
135 275 1
135 277 1
135 278 1
135 279 1
135 281 1
135 282 1
135 283 1
135 284 1
135 285 1
135 288 1
135 289 1
135 291 1
135 293 1
135 294 1
135 295 1
135 296 1
135 299 1
135 300 1
136 137 1
136 141 1
136 144 1
136 145 1
136 146 1
136 147 1
136 148 1
136 150 1
136 153 1
136 154 1
136 155 1
136 156 1
136 157 1
136 158 1
136 159 1
136 160 1
136 162 1
136 163 1
136 164 1
136 165 1
136 166 1
136 167 1
136 169 1
136 172 1
136 174 1
136 175 1
136 176 1
136 180 1
136 181 1
136 183 1
136 184 1
136 185 1
136 186 1
136 187 1
136 188 1
136 189 1
136 190 1
136 192 1
136 193 1
136 194 1
136 196 1
136 197 1
136 198 1
136 199 1
136 202 1
136 203 1
136 205 1
136 207 1
136 208 1
136 211 1
136 212 1
136 214 1
136 215 1
136 216 1
136 218 1
136 220 1
136 221 1
136 222 1
136 224 1
136 225 1
136 227 1
136 228 1
136 230 1
136 231 1
136 233 1
136 234 1
136 235 1
136 236 1
136 237 1
136 238 1
136 240 1
136 241 1
136 242 1
136 243 1
136 244 1
136 246 1
136 247 1
136 248 1
136 250 1
136 251 1
136 252 1
136 253 1
136 254 1
136 255 1
136 258 1
136 260 1
136 261 1
136 262 1
136 263 1
136 264 1
136 265 1
136 266 1
136 268 1
136 270 1
136 271 1
136 272 1
136 273 1
136 274 1
136 276 1
136 277 1
136 278 1
136 280 1
136 281 1
136 282 1
136 283 1
136 284 1
136 285 1
136 288 1
136 289 1
136 290 1
136 293 1
136 294 1
136 295 1
136 296 1
136 299 1
136 300 1
137 138 1
137 141 1
137 143 1
137 144 1
137 145 1
137 146 1
137 147 1
137 149 1
137 150 1
137 151 1
137 152 1
137 154 1
137 155 1
137 158 1
137 160 1
137 162 1
137 163 1
137 164 1
137 165 1
137 166 1
137 167 1
137 168 1
137 169 1
137 170 1
137 171 1
137 172 1
137 173 1
137 174 1
137 175 1
137 176 1
137 177 1
137 178 1
137 179 1
137 180 1
137 181 1
137 183 1
137 184 1
137 185 1
137 186 1
137 187 1
137 188 1
137 190 1
137 191 1
137 193 1
137 194 1
137 196 1
137 198 1
137 199 1
137 201 1
137 202 1
137 206 1
137 207 1
137 209 1
137 210 1
137 211 1
137 212 1
137 213 1
137 214 1
137 215 1
137 217 1
137 220 1
137 222 1
137 223 1
137 224 1
137 226 1
137 228 1
137 229 1
137 230 1
137 231 1
137 232 1
137 233 1
137 234 1
137 236 1
137 238 1
137 240 1
137 241 1
137 242 1
137 243 1
137 246 1
137 247 1
137 248 1
137 250 1
137 251 1
137 253 1
137 254 1
137 257 1
137 258 1
137 259 1
137 260 1
137 261 1
137 263 1
137 265 1
137 266 1
137 268 1
137 269 1
137 271 1
137 272 1
137 273 1
137 275 1
137 276 1
137 278 1
137 279 1
137 281 1
137 282 1
137 283 1
137 284 1
137 286 1
137 287 1
137 288 1
137 290 1
137 291 1
137 292 1
137 293 1
137 294 1
137 295 1
137 298 1
137 300 1
138 141 1
138 142 1
138 143 1
138 145 1
138 146 1
138 147 1
138 148 1
138 149 1
138 151 1
138 152 1
138 153 1
138 154 1
138 156 1
138 157 1
138 160 1
138 161 1
138 162 1
138 163 1
138 164 1
138 166 1
138 167 1
138 168 1
138 169 1
138 170 1
138 171 1
138 173 1
138 174 1
138 176 1
138 177 1
138 178 1
138 179 1
138 181 1
138 182 1
138 183 1
138 184 1
138 185 1
138 186 1
138 187 1
138 188 1
138 189 1
138 191 1
138 192 1
138 193 1
138 195 1
138 196 1
138 197 1
138 198 1
138 200 1
138 201 1
138 202 1
138 203 1
138 204 1
138 206 1
138 208 1
138 209 1
138 211 1
138 213 1
138 214 1
138 215 1
138 216 1
138 218 1
138 219 1
138 220 1
138 221 1
138 222 1
138 223 1
138 225 1
138 226 1
138 227 1
138 228 1
138 229 1
138 230 1
138 232 1
138 233 1
138 234 1
138 236 1
138 237 1
138 238 1
138 241 1
138 242 1
138 243 1
138 244 1
138 246 1
138 247 1
138 249 1
138 250 1
138 252 1
138 254 1
138 255 1
138 256 1
138 257 1
138 258 1
138 259 1
138 261 1
138 262 1
138 263 1
138 264 1
138 265 1
138 266 1
138 270 1
138 271 1
138 274 1
138 276 1
138 277 1
138 278 1
138 279 1
138 280 1
138 281 1
138 282 1
138 283 1
138 284 1
138 286 1
138 287 1
138 288 1
138 291 1
138 292 1
138 293 1
138 294 1
138 295 1
138 298 1
138 299 1
138 300 1
139 142 1
139 143 1
139 145 1
139 146 1
139 147 1
139 148 1
139 150 1
139 151 1
139 152 1
139 154 1
139 155 1
139 156 1
139 159 1
139 161 1
139 162 1
139 163 1
139 167 1
139 168 1
139 169 1
139 170 1
139 171 1
139 172 1
139 175 1
139 176 1
139 177 1
139 178 1
139 180 1
139 183 1
139 184 1
139 185 1
139 187 1
139 188 1
139 191 1
139 192 1
139 193 1
139 194 1
139 196 1
139 197 1
139 198 1
139 199 1
139 202 1
139 204 1
139 205 1
139 206 1
139 207 1
139 208 1
139 210 1
139 211 1
139 212 1
139 213 1
139 215 1
139 216 1
139 220 1
139 221 1
139 223 1
139 225 1
139 226 1
139 227 1
139 228 1
139 230 1
139 231 1
139 232 1
139 233 1
139 234 1
139 235 1
139 236 1
139 237 1
139 240 1
139 241 1
139 242 1
139 243 1
139 244 1
139 247 1
139 248 1
139 249 1
139 251 1
139 252 1
139 253 1
139 255 1
139 257 1
139 258 1
139 259 1
139 260 1
139 261 1
139 262 1
139 264 1
139 265 1
139 268 1
139 270 1
139 271 1
139 272 1
139 273 1
139 276 1
139 279 1
139 280 1
139 282 1
139 283 1
139 284 1
139 287 1
139 288 1
139 289 1
139 290 1
139 291 1
139 292 1
139 295 1
139 296 1
139 298 1
139 299 1
139 300 1
140 141 1
140 142 1
140 143 1
140 144 1
140 145 1
140 146 1
140 147 1
140 148 1
140 149 1
140 150 1
140 151 1
140 152 1
140 153 1
140 154 1
140 155 1
140 156 1
140 158 1
140 159 1
140 160 1
140 161 1
140 162 1
140 163 1
140 164 1
140 165 1
140 166 1
140 167 1
140 168 1
140 169 1
140 170 1
140 172 1
140 173 1
140 174 1
140 175 1
140 177 1
140 179 1
140 180 1
140 181 1
140 182 1
140 183 1
140 184 1
140 186 1
140 187 1
140 189 1
140 191 1
140 193 1
140 194 1
140 195 1
140 196 1
140 197 1
140 198 1
140 201 1
140 202 1
140 204 1
140 205 1
140 206 1
140 207 1
140 208 1
140 209 1
140 210 1
140 211 1
140 215 1
140 216 1
140 217 1
140 218 1
140 221 1
140 223 1
140 224 1
140 225 1
140 226 1
140 227 1
140 228 1
140 229 1
140 230 1
140 231 1
140 232 1
140 233 1
140 234 1
140 236 1
140 237 1
140 238 1
140 239 1
140 240 1
140 242 1
140 243 1
140 244 1
140 245 1
140 246 1
140 247 1
140 248 1
140 249 1
140 250 1
140 251 1
140 253 1
140 254 1
140 256 1
140 257 1
140 258 1
140 260 1
140 261 1
140 263 1
140 264 1
140 265 1
140 266 1
140 269 1
140 270 1
140 271 1
140 273 1
140 275 1
140 276 1
140 277 1
140 278 1
140 279 1
140 280 1
140 281 1
140 282 1
140 283 1
140 284 1
140 285 1
140 287 1
140 288 1
140 289 1
140 290 1
140 291 1
140 296 1
140 297 1
140 299 1
140 300 1
141 142 1
141 144 1
141 145 1
141 146 1
141 148 1
141 149 1
141 150 1
141 152 1
141 154 1
141 155 1
141 156 1
141 157 1
141 158 1
141 160 1
141 162 1
141 163 1
141 166 1
141 167 1
141 168 1
141 169 1
141 170 1
141 172 1
141 173 1
141 175 1
141 177 1
141 178 1
141 179 1
141 182 1
141 183 1
141 184 1
141 185 1
141 186 1
141 187 1
141 188 1
141 189 1
141 190 1
141 191 1
141 192 1
141 193 1
141 194 1
141 195 1
141 196 1
141 197 1
141 198 1
141 199 1
141 201 1
141 202 1
141 203 1
141 204 1
141 205 1
141 206 1
141 207 1
141 208 1
141 210 1
141 212 1
141 213 1
141 214 1
141 215 1
141 216 1
141 217 1
141 219 1
141 220 1
141 221 1
141 222 1
141 223 1
141 224 1
141 225 1
141 226 1
141 228 1
141 229 1
141 230 1
141 231 1
141 232 1
141 233 1
141 234 1
141 235 1
141 238 1
141 239 1
141 241 1
141 243 1
141 244 1
141 245 1
141 246 1
141 248 1
141 249 1
141 250 1
141 252 1
141 253 1
141 254 1
141 256 1
141 257 1
141 259 1
141 261 1
141 263 1
141 264 1
141 265 1
141 266 1
141 267 1
141 268 1
141 270 1
141 271 1
141 273 1
141 275 1
141 276 1
141 279 1
141 280 1
141 281 1
141 282 1
141 283 1
141 284 1
141 285 1
141 286 1
141 287 1
141 289 1
141 290 1
141 292 1
141 294 1
141 295 1
141 296 1
141 298 1
142 143 1
142 144 1
142 146 1
142 148 1
142 149 1
142 150 1
142 152 1
142 155 1
142 156 1
142 157 1
142 158 1
142 159 1
142 160 1
142 161 1
142 163 1
142 164 1
142 166 1
142 167 1
142 168 1
142 169 1
142 170 1
142 171 1
142 172 1
142 173 1
142 175 1
142 176 1
142 177 1
142 178 1
142 179 1
142 181 1
142 182 1
142 183 1
142 185 1
142 186 1
142 187 1
142 188 1
142 189 1
142 190 1
142 191 1
142 193 1
142 194 1
142 195 1
142 196 1
142 197 1
142 198 1
142 199 1
142 200 1
142 201 1
142 202 1
142 203 1
142 204 1
142 205 1
142 206 1
142 208 1
142 209 1
142 210 1
142 211 1
142 212 1
142 213 1
142 214 1
142 215 1
142 216 1
142 218 1
142 220 1
142 221 1
142 222 1
142 223 1
142 225 1
142 227 1
142 228 1
142 229 1
142 230 1
142 231 1
142 232 1
142 233 1
142 234 1
142 235 1
142 236 1
142 238 1
142 239 1
142 240 1
142 241 1
142 242 1
142 243 1
142 244 1
142 248 1
142 249 1
142 251 1
142 252 1
142 253 1
142 254 1
142 256 1
142 257 1
142 258 1
142 260 1
142 261 1
142 264 1
142 265 1
142 266 1
142 267 1
142 268 1
142 269 1
142 270 1
142 271 1
142 272 1
142 273 1
142 275 1
142 276 1
142 277 1
142 278 1
142 279 1
142 280 1
142 281 1
142 282 1
142 283 1
142 284 1
142 285 1
142 286 1
142 288 1
142 289 1
142 290 1
142 291 1
142 292 1
142 293 1
142 294 1
142 295 1
142 298 1
142 299 1
142 300 1
143 144 1
143 145 1
143 147 1
143 148 1
143 149 1
143 150 1
143 152 1
143 155 1
143 156 1
143 157 1
143 158 1
143 160 1
143 161 1
143 162 1
143 164 1
143 165 1
143 166 1
143 167 1
143 168 1
143 169 1
143 172 1
143 173 1
143 174 1
143 175 1
143 176 1
143 177 1
143 179 1
143 180 1
143 181 1
143 182 1
143 183 1
143 184 1
143 185 1
143 186 1
143 187 1
143 188 1
143 189 1
143 190 1
143 192 1
143 193 1
143 194 1
143 195 1
143 196 1
143 198 1
143 199 1
143 200 1
143 202 1
143 203 1
143 204 1
143 205 1
143 206 1
143 207 1
143 208 1
143 209 1
143 210 1
143 211 1
143 213 1
143 214 1
143 215 1
143 216 1
143 217 1
143 218 1
143 220 1
143 221 1
143 222 1
143 223 1
143 224 1
143 225 1
143 226 1
143 227 1
143 228 1
143 229 1
143 230 1
143 231 1
143 232 1
143 233 1
143 234 1
143 235 1
143 236 1
143 237 1
143 238 1
143 239 1
143 240 1
143 241 1
143 242 1
143 243 1
143 244 1
143 245 1
143 246 1
143 247 1
143 248 1
143 249 1
143 250 1
143 251 1
143 252 1
143 253 1
143 254 1
143 255 1
143 257 1
143 258 1
143 259 1
143 262 1
143 263 1
143 265 1
143 266 1
143 267 1
143 268 1
143 269 1
143 272 1
143 274 1
143 275 1
143 276 1
143 277 1
143 278 1
143 279 1
143 281 1
143 282 1
143 283 1
143 284 1
143 285 1
143 286 1
143 287 1
143 288 1
143 289 1
143 290 1
143 291 1
143 292 1
143 293 1
143 295 1
143 296 1
143 297 1
143 298 1
143 299 1
143 300 1
144 146 1
144 147 1
144 148 1
144 149 1
144 151 1
144 152 1
144 153 1
144 154 1
144 155 1
144 156 1
144 157 1
144 160 1
144 161 1
144 163 1
144 165 1
144 166 1
144 167 1
144 168 1
144 169 1
144 171 1
144 172 1
144 173 1
144 174 1
144 175 1
144 176 1
144 178 1
144 179 1
144 180 1
144 181 1
144 183 1
144 184 1
144 185 1
144 186 1
144 187 1
144 188 1
144 189 1
144 190 1
144 191 1
144 192 1
144 193 1
144 194 1
144 195 1
144 196 1
144 197 1
144 200 1
144 201 1
144 202 1
144 203 1
144 204 1
144 206 1
144 207 1
144 209 1
144 210 1
144 211 1
144 212 1
144 213 1
144 215 1
144 216 1
144 217 1
144 218 1
144 219 1
144 221 1
144 223 1
144 224 1
144 226 1
144 227 1
144 228 1
144 230 1
144 231 1
144 232 1
144 233 1
144 234 1
144 235 1
144 236 1
144 237 1
144 238 1
144 239 1
144 240 1
144 241 1
144 242 1
144 243 1
144 244 1
144 245 1
144 246 1
144 248 1
144 249 1
144 250 1
144 252 1
144 253 1
144 254 1
144 255 1
144 256 1
144 257 1
144 258 1
144 259 1
144 260 1
144 261 1
144 263 1
144 265 1
144 266 1
144 267 1
144 269 1
144 270 1
144 271 1
144 272 1
144 273 1
144 274 1
144 275 1
144 276 1
144 277 1
144 278 1
144 279 1
144 280 1
144 281 1
144 282 1
144 283 1
144 284 1
144 285 1
144 286 1
144 288 1
144 289 1
144 290 1
144 291 1
144 292 1
144 293 1
144 294 1
144 295 1
144 296 1
144 298 1
144 299 1
145 146 1
145 147 1
145 148 1
145 153 1
145 154 1
145 156 1
145 157 1
145 158 1
145 159 1
145 160 1
145 161 1
145 162 1
145 164 1
145 165 1
145 166 1
145 167 1
145 168 1
145 169 1
145 170 1
145 171 1
145 172 1
145 173 1
145 174 1
145 175 1
145 176 1
145 177 1
145 178 1
145 179 1
145 180 1
145 181 1
145 183 1
145 184 1
145 185 1
145 186 1
145 187 1
145 188 1
145 190 1
145 191 1
145 194 1
145 195 1
145 196 1
145 197 1
145 198 1
145 200 1
145 201 1
145 202 1
145 203 1
145 204 1
145 205 1
145 208 1
145 209 1
145 210 1
145 211 1
145 212 1
145 213 1
145 214 1
145 215 1
145 216 1
145 217 1
145 218 1
145 220 1
145 221 1
145 222 1
145 223 1
145 224 1
145 225 1
145 227 1
145 228 1
145 229 1
145 230 1
145 231 1
145 232 1
145 233 1
145 234 1
145 236 1
145 237 1
145 238 1
145 239 1
145 242 1
145 243 1
145 245 1
145 246 1
145 247 1
145 248 1
145 249 1
145 250 1
145 252 1
145 253 1
145 255 1
145 256 1
145 257 1
145 258 1
145 261 1
145 262 1
145 263 1
145 264 1
145 265 1
145 266 1
145 267 1
145 268 1
145 269 1
145 270 1
145 271 1
145 272 1
145 273 1
145 274 1
145 275 1
145 277 1
145 278 1
145 279 1
145 280 1
145 281 1
145 282 1
145 283 1
145 284 1
145 285 1
145 287 1
145 289 1
145 291 1
145 292 1
145 294 1
145 295 1
145 298 1
145 299 1
146 147 1
146 148 1
146 149 1
146 152 1
146 154 1
146 155 1
146 156 1
146 157 1
146 158 1
146 161 1
146 163 1
146 164 1
146 166 1
146 167 1
146 168 1
146 169 1
146 170 1
146 171 1
146 172 1
146 174 1
146 175 1
146 176 1
146 177 1
146 179 1
146 180 1
146 182 1
146 183 1
146 185 1
146 187 1
146 188 1
146 189 1
146 190 1
146 191 1
146 192 1
146 194 1
146 196 1
146 198 1
146 201 1
146 202 1
146 204 1
146 205 1
146 206 1
146 207 1
146 208 1
146 209 1
146 210 1
146 212 1
146 213 1
146 215 1
146 216 1
146 218 1
146 219 1
146 220 1
146 221 1
146 222 1
146 223 1
146 224 1
146 226 1
146 227 1
146 229 1
146 230 1
146 231 1
146 232 1
146 233 1
146 234 1
146 236 1
146 238 1
146 240 1
146 241 1
146 242 1
146 245 1
146 246 1
146 248 1
146 250 1
146 251 1
146 252 1
146 253 1
146 254 1
146 255 1
146 256 1
146 257 1
146 258 1
146 260 1
146 261 1
146 262 1
146 264 1
146 265 1
146 266 1
146 267 1
146 269 1
146 271 1
146 272 1
146 273 1
146 274 1
146 275 1
146 277 1
146 280 1
146 282 1
146 284 1
146 285 1
146 287 1
146 289 1
146 290 1
146 291 1
146 292 1
146 293 1
146 294 1
146 295 1
146 296 1
147 148 1
147 149 1
147 150 1
147 151 1
147 152 1
147 153 1
147 155 1
147 156 1
147 159 1
147 161 1
147 162 1
147 163 1
147 164 1
147 166 1
147 167 1
147 169 1
147 171 1
147 172 1
147 173 1
147 174 1
147 175 1
147 177 1
147 179 1
147 180 1
147 181 1
147 182 1
147 183 1
147 185 1
147 186 1
147 187 1
147 188 1
147 189 1
147 191 1
147 192 1
147 193 1
147 196 1
147 197 1
147 198 1
147 199 1
147 200 1
147 201 1
147 202 1
147 203 1
147 204 1
147 207 1
147 208 1
147 211 1
147 212 1
147 213 1
147 215 1
147 216 1
147 217 1
147 218 1
147 219 1
147 220 1
147 221 1
147 222 1
147 223 1
147 224 1
147 225 1
147 226 1
147 227 1
147 228 1
147 229 1
147 230 1
147 231 1
147 233 1
147 235 1
147 236 1
147 238 1
147 239 1
147 240 1
147 241 1
147 242 1
147 243 1
147 245 1
147 248 1
147 249 1
147 250 1
147 252 1
147 253 1
147 254 1
147 257 1
147 258 1
147 259 1
147 261 1
147 264 1
147 265 1
147 266 1
147 268 1
147 269 1
147 270 1
147 271 1
147 272 1
147 275 1
147 276 1
147 278 1
147 279 1
147 280 1
147 281 1
147 282 1
147 283 1
147 284 1
147 285 1
147 286 1
147 287 1
147 288 1
147 289 1
147 290 1
147 291 1
147 292 1
147 294 1
147 295 1
147 296 1
147 297 1
147 298 1
147 300 1
148 149 1
148 150 1
148 151 1
148 152 1
148 153 1
148 154 1
148 155 1
148 160 1
148 162 1
148 163 1
148 164 1
148 165 1
148 167 1
148 168 1
148 169 1
148 170 1
148 171 1
148 172 1
148 173 1
148 174 1
148 175 1
148 178 1
148 179 1
148 180 1
148 181 1
148 182 1
148 183 1
148 184 1
148 185 1
148 186 1
148 187 1
148 188 1
148 189 1
148 190 1
148 192 1
148 193 1
148 194 1
148 195 1
148 196 1
148 197 1
148 199 1
148 200 1
148 201 1
148 202 1
148 203 1
148 205 1
148 206 1
148 207 1
148 208 1
148 209 1
148 210 1
148 211 1
148 213 1
148 214 1
148 215 1
148 216 1
148 218 1
148 219 1
148 220 1
148 221 1
148 222 1
148 223 1
148 224 1
148 225 1
148 226 1
148 227 1
148 228 1
148 229 1
148 230 1
148 231 1
148 232 1
148 233 1
148 234 1
148 235 1
148 236 1
148 238 1
148 240 1
148 241 1
148 242 1
148 243 1
148 244 1
148 245 1
148 247 1
148 248 1
148 249 1
148 250 1
148 251 1
148 252 1
148 253 1
148 254 1
148 255 1
148 256 1
148 258 1
148 259 1
148 260 1
148 261 1
148 263 1
148 264 1
148 265 1
148 266 1
148 267 1
148 268 1
148 269 1
148 271 1
148 272 1
148 273 1
148 274 1
148 275 1
148 276 1
148 277 1
148 279 1
148 280 1
148 281 1
148 282 1
148 283 1
148 284 1
148 285 1
148 286 1
148 287 1
148 288 1
148 289 1
148 290 1
148 291 1
148 292 1
148 293 1
148 294 1
148 295 1
148 297 1
148 298 1
148 300 1
149 150 1
149 153 1
149 155 1
149 158 1
149 160 1
149 161 1
149 163 1
149 164 1
149 165 1
149 166 1
149 167 1
149 168 1
149 169 1
149 170 1
149 173 1
149 175 1
149 176 1
149 177 1
149 178 1
149 179 1
149 183 1
149 186 1
149 190 1
149 191 1
149 192 1
149 193 1
149 194 1
149 195 1
149 196 1
149 198 1
149 200 1
149 201 1
149 202 1
149 204 1
149 205 1
149 206 1
149 207 1
149 209 1
149 211 1
149 212 1
149 214 1
149 215 1
149 216 1
149 219 1
149 221 1
149 222 1
149 224 1
149 226 1
149 227 1
149 228 1
149 230 1
149 232 1
149 233 1
149 234 1
149 238 1
149 240 1
149 242 1
149 243 1
149 245 1
149 246 1
149 247 1
149 248 1
149 249 1
149 250 1
149 252 1
149 258 1
149 259 1
149 261 1
149 263 1
149 264 1
149 265 1
149 266 1
149 268 1
149 269 1
149 271 1
149 272 1
149 276 1
149 278 1
149 279 1
149 280 1
149 281 1
149 282 1
149 283 1
149 284 1
149 286 1
149 287 1
149 289 1
149 290 1
149 292 1
149 293 1
149 295 1
149 296 1
149 298 1
149 299 1
149 300 1
150 151 1
150 152 1
150 153 1
150 154 1
150 155 1
150 156 1
150 157 1
150 158 1
150 159 1
150 161 1
150 162 1
150 163 1
150 165 1
150 167 1
150 168 1
150 169 1
150 170 1
150 171 1
150 172 1
150 173 1
150 174 1
150 175 1
150 176 1
150 177 1
150 178 1
150 179 1
150 181 1
150 182 1
150 183 1
150 184 1
150 186 1
150 187 1
150 188 1
150 189 1
150 191 1
150 193 1
150 194 1
150 195 1
150 196 1
150 197 1
150 199 1
150 201 1
150 203 1
150 206 1
150 208 1
150 209 1
150 210 1
150 211 1
150 212 1
150 213 1
150 214 1
150 215 1
150 216 1
150 217 1
150 219 1
150 220 1
150 222 1
150 223 1
150 224 1
150 225 1
150 226 1
150 227 1
150 228 1
150 230 1
150 231 1
150 232 1
150 233 1
150 236 1
150 237 1
150 238 1
150 240 1
150 241 1
150 242 1
150 243 1
150 244 1
150 245 1
150 246 1
150 248 1
150 250 1
150 251 1
150 253 1
150 254 1
150 255 1
150 256 1
150 257 1
150 258 1
150 259 1
150 260 1
150 261 1
150 262 1
150 263 1
150 265 1
150 266 1
150 267 1
150 268 1
150 269 1
150 270 1
150 271 1
150 274 1
150 275 1
150 276 1
150 277 1
150 278 1
150 279 1
150 280 1
150 281 1
150 282 1
150 284 1
150 285 1
150 286 1
150 287 1
150 288 1
150 289 1
150 290 1
150 292 1
150 293 1
150 294 1
150 295 1
150 296 1
150 299 1
150 300 1
151 152 1
151 153 1
151 154 1
151 155 1
151 157 1
151 158 1
151 160 1
151 161 1
151 162 1
151 163 1
151 165 1
151 167 1
151 168 1
151 169 1
151 170 1
151 171 1
151 172 1
151 176 1
151 177 1
151 178 1
151 179 1
151 181 1
151 182 1
151 184 1
151 187 1
151 188 1
151 189 1
151 190 1
151 191 1
151 193 1
151 194 1
151 196 1
151 197 1
151 198 1
151 201 1
151 202 1
151 203 1
151 204 1
151 205 1
151 206 1
151 207 1
151 208 1
151 210 1
151 213 1
151 214 1
151 215 1
151 216 1
151 217 1
151 221 1
151 222 1
151 225 1
151 227 1
151 229 1
151 230 1
151 232 1
151 233 1
151 234 1
151 236 1
151 237 1
151 238 1
151 241 1
151 242 1
151 243 1
151 244 1
151 245 1
151 246 1
151 247 1
151 249 1
151 250 1
151 252 1
151 253 1
151 254 1
151 255 1
151 256 1
151 257 1
151 258 1
151 260 1
151 261 1
151 264 1
151 266 1
151 268 1
151 269 1
151 272 1
151 273 1
151 275 1
151 276 1
151 277 1
151 278 1
151 279 1
151 280 1
151 282 1
151 284 1
151 285 1
151 286 1
151 287 1
151 288 1
151 289 1
151 290 1
151 291 1
151 294 1
151 295 1
151 297 1
151 298 1
152 154 1
152 155 1
152 156 1
152 157 1
152 158 1
152 159 1
152 160 1
152 161 1
152 162 1
152 164 1
152 165 1
152 167 1
152 168 1
152 169 1
152 172 1
152 174 1
152 175 1
152 177 1
152 178 1
152 181 1
152 182 1
152 183 1
152 184 1
152 185 1
152 186 1
152 187 1
152 188 1
152 191 1
152 192 1
152 193 1
152 194 1
152 195 1
152 196 1
152 197 1
152 198 1
152 199 1
152 201 1
152 203 1
152 204 1
152 205 1
152 206 1
152 207 1
152 208 1
152 210 1
152 211 1
152 212 1
152 213 1
152 215 1
152 216 1
152 217 1
152 218 1
152 219 1
152 220 1
152 222 1
152 223 1
152 224 1
152 227 1
152 228 1
152 229 1
152 230 1
152 231 1
152 232 1
152 233 1
152 235 1
152 236 1
152 237 1
152 238 1
152 240 1
152 241 1
152 242 1
152 243 1
152 244 1
152 245 1
152 246 1
152 248 1
152 249 1
152 250 1
152 251 1
152 252 1
152 253 1
152 254 1
152 256 1
152 257 1
152 259 1
152 260 1
152 261 1
152 264 1
152 265 1
152 266 1
152 267 1
152 269 1
152 270 1
152 272 1
152 273 1
152 275 1
152 276 1
152 278 1
152 279 1
152 281 1
152 282 1
152 283 1
152 285 1
152 289 1
152 290 1
152 291 1
152 292 1
152 293 1
152 294 1
152 295 1
152 300 1
153 156 1
153 157 1
153 158 1
153 160 1
153 161 1
153 162 1
153 163 1
153 164 1
153 167 1
153 169 1
153 170 1
153 172 1
153 174 1
153 176 1
153 178 1
153 181 1
153 182 1
153 183 1
153 184 1
153 185 1
153 186 1
153 187 1
153 188 1
153 190 1
153 192 1
153 195 1
153 196 1
153 198 1
153 199 1
153 200 1
153 201 1
153 202 1
153 203 1
153 204 1
153 206 1
153 207 1
153 208 1
153 209 1
153 210 1
153 211 1
153 213 1
153 214 1
153 215 1
153 218 1
153 219 1
153 223 1
153 224 1
153 227 1
153 228 1
153 230 1
153 231 1
153 232 1
153 233 1
153 237 1
153 238 1
153 239 1
153 240 1
153 241 1
153 242 1
153 243 1
153 246 1
153 253 1
153 254 1
153 255 1
153 256 1
153 257 1
153 258 1
153 259 1
153 260 1
153 264 1
153 269 1
153 270 1
153 271 1
153 275 1
153 278 1
153 279 1
153 281 1
153 282 1
153 283 1
153 284 1
153 286 1
153 288 1
153 290 1
153 293 1
154 155 1
154 156 1
154 157 1
154 158 1
154 160 1
154 161 1
154 162 1
154 163 1
154 164 1
154 165 1
154 166 1
154 167 1
154 168 1
154 169 1
154 170 1
154 171 1
154 173 1
154 174 1
154 175 1
154 176 1
154 178 1
154 179 1
154 180 1
154 181 1
154 182 1
154 183 1
154 185 1
154 186 1
154 187 1
154 188 1
154 189 1
154 191 1
154 193 1
154 194 1
154 195 1
154 196 1
154 197 1
154 198 1
154 199 1
154 200 1
154 201 1
154 202 1
154 203 1
154 204 1
154 205 1
154 206 1
154 207 1
154 208 1
154 210 1
154 213 1
154 214 1
154 216 1
154 217 1
154 218 1
154 219 1
154 220 1
154 222 1
154 224 1
154 225 1
154 226 1
154 227 1
154 228 1
154 229 1
154 231 1
154 234 1
154 235 1
154 236 1
154 237 1
154 238 1
154 239 1
154 241 1
154 242 1
154 243 1
154 244 1
154 245 1
154 248 1
154 251 1
154 253 1
154 254 1
154 255 1
154 256 1
154 258 1
154 259 1
154 260 1
154 261 1
154 262 1
154 263 1
154 264 1
154 265 1
154 266 1
154 267 1
154 269 1
154 271 1
154 272 1
154 273 1
154 274 1
154 275 1
154 276 1
154 277 1
154 278 1
154 279 1
154 280 1
154 281 1
154 282 1
154 283 1
154 284 1
154 285 1
154 286 1
154 287 1
154 288 1
154 290 1
154 291 1
154 292 1
154 293 1
154 295 1
154 296 1
154 297 1
154 298 1
154 299 1
154 300 1
155 156 1
155 157 1
155 158 1
155 159 1
155 160 1
155 162 1
155 163 1
155 164 1
155 166 1
155 167 1
155 169 1
155 170 1
155 171 1
155 172 1
155 173 1
155 175 1
155 176 1
155 177 1
155 178 1
155 181 1
155 182 1
155 183 1
155 184 1
155 185 1
155 186 1
155 187 1
155 188 1
155 189 1
155 191 1
155 192 1
155 194 1
155 195 1
155 196 1
155 197 1
155 198 1
155 199 1
155 200 1
155 202 1
155 203 1
155 204 1
155 205 1
155 207 1
155 208 1
155 210 1
155 211 1
155 212 1
155 214 1
155 215 1
155 216 1
155 217 1
155 218 1
155 219 1
155 222 1
155 224 1
155 225 1
155 226 1
155 227 1
155 228 1
155 229 1
155 230 1
155 231 1
155 232 1
155 233 1
155 234 1
155 235 1
155 236 1
155 237 1
155 238 1
155 239 1
155 240 1
155 241 1
155 242 1
155 243 1
155 244 1
155 245 1
155 246 1
155 248 1
155 249 1
155 250 1
155 251 1
155 252 1
155 253 1
155 254 1
155 255 1
155 257 1
155 258 1
155 259 1
155 260 1
155 261 1
155 262 1
155 263 1
155 266 1
155 267 1
155 268 1
155 270 1
155 271 1
155 272 1
155 273 1
155 274 1
155 275 1
155 276 1
155 277 1
155 278 1
155 279 1
155 280 1
155 281 1
155 282 1
155 283 1
155 284 1
155 285 1
155 286 1
155 287 1
155 288 1
155 289 1
155 290 1
155 292 1
155 293 1
155 294 1
155 295 1
155 296 1
155 297 1
155 298 1
155 299 1
155 300 1
156 157 1
156 158 1
156 159 1
156 160 1
156 161 1
156 162 1
156 164 1
156 166 1
156 168 1
156 171 1
156 172 1
156 173 1
156 174 1
156 175 1
156 176 1
156 177 1
156 178 1
156 179 1
156 180 1
156 181 1
156 182 1
156 183 1
156 184 1
156 187 1
156 188 1
156 189 1
156 192 1
156 193 1
156 194 1
156 195 1
156 196 1
156 197 1
156 198 1
156 199 1
156 201 1
156 202 1
156 203 1
156 204 1
156 207 1
156 208 1
156 209 1
156 210 1
156 211 1
156 212 1
156 215 1
156 216 1
156 218 1
156 219 1
156 220 1
156 221 1
156 224 1
156 225 1
156 226 1
156 227 1
156 228 1
156 231 1
156 232 1
156 233 1
156 234 1
156 235 1
156 236 1
156 237 1
156 238 1
156 239 1
156 240 1
156 241 1
156 242 1
156 243 1
156 244 1
156 245 1
156 246 1
156 248 1
156 252 1
156 253 1
156 254 1
156 255 1
156 258 1
156 263 1
156 264 1
156 265 1
156 266 1
156 268 1
156 269 1
156 270 1
156 272 1
156 275 1
156 276 1
156 277 1
156 278 1
156 282 1
156 284 1
156 285 1
156 286 1
156 287 1
156 288 1
156 289 1
156 291 1
156 292 1
156 294 1
156 297 1
156 299 1
156 300 1
157 158 1
157 160 1
157 161 1
157 162 1
157 163 1
157 164 1
157 165 1
157 167 1
157 168 1
157 170 1
157 171 1
157 172 1
157 173 1
157 175 1
157 176 1
157 177 1
157 178 1
157 179 1
157 181 1
157 182 1
157 183 1
157 186 1
157 187 1
157 188 1
157 189 1
157 190 1
157 191 1
157 192 1
157 194 1
157 195 1
157 196 1
157 197 1
157 198 1
157 199 1
157 200 1
157 201 1
157 202 1
157 203 1
157 204 1
157 205 1
157 206 1
157 207 1
157 208 1
157 209 1
157 210 1
157 211 1
157 212 1
157 213 1
157 214 1
157 215 1
157 216 1
157 217 1
157 218 1
157 220 1
157 221 1
157 222 1
157 224 1
157 225 1
157 226 1
157 227 1
157 228 1
157 229 1
157 230 1
157 231 1
157 233 1
157 234 1
157 235 1
157 236 1
157 237 1
157 238 1
157 239 1
157 240 1
157 241 1
157 242 1
157 243 1
157 244 1
157 245 1
157 248 1
157 249 1
157 250 1
157 251 1
157 252 1
157 253 1
157 254 1
157 255 1
157 256 1
157 258 1
157 259 1
157 260 1
157 261 1
157 262 1
157 263 1
157 264 1
157 265 1
157 266 1
157 267 1
157 270 1
157 271 1
157 273 1
157 275 1
157 276 1
157 278 1
157 279 1
157 280 1
157 281 1
157 282 1
157 283 1
157 284 1
157 285 1
157 287 1
157 288 1
157 289 1
157 290 1
157 291 1
157 292 1
157 293 1
157 294 1
157 295 1
157 296 1
157 298 1
157 300 1
158 159 1
158 160 1
158 161 1
158 163 1
158 164 1
158 165 1
158 166 1
158 167 1
158 168 1
158 169 1
158 170 1
158 171 1
158 172 1
158 174 1
158 175 1
158 176 1
158 177 1
158 178 1
158 179 1
158 180 1
158 181 1
158 182 1
158 183 1
158 184 1
158 185 1
158 187 1
158 188 1
158 189 1
158 190 1
158 191 1
158 192 1
158 193 1
158 194 1
158 195 1
158 196 1
158 197 1
158 198 1
158 200 1
158 201 1
158 202 1
158 204 1
158 205 1
158 206 1
158 207 1
158 208 1
158 209 1
158 210 1
158 211 1
158 212 1
158 213 1
158 216 1
158 219 1
158 220 1
158 221 1
158 223 1
158 224 1
158 225 1
158 227 1
158 228 1
158 229 1
158 230 1
158 231 1
158 232 1
158 233 1
158 234 1
158 235 1
158 236 1
158 237 1
158 238 1
158 240 1
158 241 1
158 242 1
158 243 1
158 244 1
158 245 1
158 247 1
158 248 1
158 249 1
158 250 1
158 251 1
158 254 1
158 255 1
158 256 1
158 257 1
158 258 1
158 261 1
158 262 1
158 263 1
158 264 1
158 265 1
158 266 1
158 267 1
158 269 1
158 270 1
158 271 1
158 272 1
158 275 1
158 276 1
158 277 1
158 278 1
158 279 1
158 280 1
158 281 1
158 282 1
158 283 1
158 284 1
158 285 1
158 288 1
158 289 1
158 291 1
158 294 1
158 295 1
158 296 1
158 297 1
158 298 1
158 299 1
158 300 1
159 160 1
159 161 1
159 164 1
159 166 1
159 167 1
159 168 1
159 169 1
159 170 1
159 173 1
159 174 1
159 175 1
159 176 1
159 177 1
159 178 1
159 184 1
159 185 1
159 186 1
159 188 1
159 189 1
159 194 1
159 195 1
159 196 1
159 198 1
159 201 1
159 202 1
159 204 1
159 206 1
159 207 1
159 210 1
159 212 1
159 213 1
159 216 1
159 217 1
159 218 1
159 220 1
159 221 1
159 225 1
159 227 1
159 228 1
159 229 1
159 231 1
159 232 1
159 233 1
159 234 1
159 236 1
159 237 1
159 238 1
159 239 1
159 241 1
159 243 1
159 244 1
159 246 1
159 249 1
159 251 1
159 253 1
159 254 1
159 255 1
159 257 1
159 259 1
159 260 1
159 261 1
159 262 1
159 264 1
159 265 1
159 266 1
159 267 1
159 269 1
159 270 1
159 273 1
159 274 1
159 275 1
159 277 1
159 278 1
159 282 1
159 283 1
159 284 1
159 285 1
159 286 1
159 287 1
159 288 1
159 289 1
159 290 1
159 292 1
159 295 1
159 297 1
160 162 1
160 164 1
160 165 1
160 167 1
160 168 1
160 169 1
160 171 1
160 175 1
160 176 1
160 178 1
160 180 1
160 184 1
160 186 1
160 187 1
160 188 1
160 191 1
160 195 1
160 196 1
160 198 1
160 201 1
160 202 1
160 203 1
160 204 1
160 206 1
160 207 1
160 209 1
160 210 1
160 211 1
160 212 1
160 213 1
160 214 1
160 215 1
160 216 1
160 217 1
160 220 1
160 221 1
160 223 1
160 224 1
160 226 1
160 228 1
160 230 1
160 231 1
160 234 1
160 237 1
160 238 1
160 241 1
160 242 1
160 243 1
160 244 1
160 245 1
160 247 1
160 250 1
160 251 1
160 252 1
160 253 1
160 255 1
160 257 1
160 258 1
160 259 1
160 260 1
160 263 1
160 265 1
160 268 1
160 269 1
160 270 1
160 271 1
160 272 1
160 273 1
160 276 1
160 277 1
160 278 1
160 279 1
160 280 1
160 281 1
160 284 1
160 287 1
160 288 1
160 290 1
160 291 1
160 293 1
160 294 1
160 295 1
160 298 1
160 299 1
161 163 1
161 164 1
161 165 1
161 166 1
161 167 1
161 168 1
161 169 1
161 170 1
161 171 1
161 173 1
161 174 1
161 177 1
161 178 1
161 180 1
161 181 1
161 182 1
161 183 1
161 184 1
161 187 1
161 188 1
161 189 1
161 192 1
161 193 1
161 194 1
161 197 1
161 198 1
161 200 1
161 201 1
161 202 1
161 203 1
161 204 1
161 205 1
161 207 1
161 208 1
161 209 1
161 210 1
161 211 1
161 212 1
161 214 1
161 215 1
161 216 1
161 217 1
161 218 1
161 219 1
161 220 1
161 221 1
161 222 1
161 223 1
161 224 1
161 225 1
161 226 1
161 227 1
161 230 1
161 231 1
161 232 1
161 234 1
161 235 1
161 237 1
161 238 1
161 239 1
161 240 1
161 241 1
161 242 1
161 243 1
161 244 1
161 246 1
161 247 1
161 248 1
161 250 1
161 251 1
161 252 1
161 253 1
161 256 1
161 257 1
161 258 1
161 259 1
161 260 1
161 261 1
161 262 1
161 265 1
161 269 1
161 270 1
161 271 1
161 274 1
161 275 1
161 277 1
161 278 1
161 279 1
161 280 1
161 282 1
161 283 1
161 284 1
161 285 1
161 286 1
161 287 1
161 289 1
161 291 1
161 295 1
161 296 1
161 299 1
161 300 1
162 163 1
162 164 1
162 166 1
162 167 1
162 168 1
162 171 1
162 174 1
162 175 1
162 176 1
162 178 1
162 179 1
162 180 1
162 181 1
162 183 1
162 184 1
162 186 1
162 187 1
162 189 1
162 190 1
162 191 1
162 193 1
162 194 1
162 195 1
162 196 1
162 197 1
162 199 1
162 200 1
162 201 1
162 202 1
162 203 1
162 204 1
162 207 1
162 209 1
162 210 1
162 211 1
162 214 1
162 215 1
162 216 1
162 217 1
162 218 1
162 219 1
162 221 1
162 222 1
162 224 1
162 225 1
162 226 1
162 227 1
162 229 1
162 231 1
162 233 1
162 235 1
162 236 1
162 239 1
162 240 1
162 241 1
162 242 1
162 244 1
162 245 1
162 246 1
162 249 1
162 250 1
162 252 1
162 254 1
162 256 1
162 257 1
162 258 1
162 259 1
162 261 1
162 262 1
162 265 1
162 266 1
162 267 1
162 268 1
162 270 1
162 271 1
162 272 1
162 273 1
162 274 1
162 275 1
162 276 1
162 277 1
162 278 1
162 279 1
162 281 1
162 283 1
162 284 1
162 285 1
162 287 1
162 288 1
162 289 1
162 290 1
162 291 1
162 292 1
162 293 1
162 295 1
162 296 1
162 297 1
162 298 1
162 300 1
163 165 1
163 166 1
163 167 1
163 168 1
163 169 1
163 173 1
163 175 1
163 178 1
163 179 1
163 182 1
163 183 1
163 184 1
163 186 1
163 187 1
163 189 1
163 190 1
163 197 1
163 198 1
163 199 1
163 200 1
163 202 1
163 203 1
163 204 1
163 206 1
163 207 1
163 209 1
163 210 1
163 211 1
163 212 1
163 213 1
163 214 1
163 215 1
163 216 1
163 217 1
163 218 1
163 219 1
163 220 1
163 221 1
163 222 1
163 223 1
163 225 1
163 226 1
163 228 1
163 229 1
163 230 1
163 232 1
163 233 1
163 236 1
163 237 1
163 238 1
163 239 1
163 241 1
163 242 1
163 246 1
163 247 1
163 248 1
163 249 1
163 251 1
163 252 1
163 253 1
163 255 1
163 256 1
163 257 1
163 258 1
163 260 1
163 261 1
163 262 1
163 263 1
163 265 1
163 266 1
163 267 1
163 268 1
163 269 1
163 270 1
163 271 1
163 272 1
163 274 1
163 275 1
163 276 1
163 277 1
163 278 1
163 279 1
163 280 1
163 281 1
163 282 1
163 284 1
163 285 1
163 286 1
163 287 1
163 288 1
163 289 1
163 290 1
163 291 1
163 292 1
163 294 1
163 296 1
163 297 1
163 298 1
164 165 1
164 168 1
164 169 1
164 172 1
164 176 1
164 177 1
164 178 1
164 179 1
164 182 1
164 183 1
164 184 1
164 187 1
164 189 1
164 190 1
164 193 1
164 194 1
164 197 1
164 199 1
164 201 1
164 203 1
164 204 1
164 206 1
164 207 1
164 208 1
164 210 1
164 212 1
164 213 1
164 214 1
164 215 1
164 216 1
164 217 1
164 218 1
164 219 1
164 220 1
164 221 1
164 222 1
164 224 1
164 227 1
164 228 1
164 229 1
164 230 1
164 231 1
164 232 1
164 233 1
164 234 1
164 235 1
164 236 1
164 238 1
164 239 1
164 241 1
164 242 1
164 243 1
164 244 1
164 245 1
164 248 1
164 249 1
164 252 1
164 254 1
164 255 1
164 257 1
164 258 1
164 259 1
164 260 1
164 261 1
164 262 1
164 263 1
164 264 1
164 265 1
164 266 1
164 269 1
164 270 1
164 272 1
164 274 1
164 275 1
164 278 1
164 279 1
164 280 1
164 282 1
164 285 1
164 286 1
164 288 1
164 289 1
164 290 1
164 292 1
164 293 1
164 294 1
164 295 1
164 296 1
164 297 1
164 299 1
164 300 1
165 166 1
165 167 1
165 168 1
165 170 1
165 172 1
165 173 1
165 175 1
165 178 1
165 181 1
165 183 1
165 184 1
165 186 1
165 187 1
165 189 1
165 190 1
165 191 1
165 192 1
165 193 1
165 194 1
165 195 1
165 196 1
165 197 1
165 198 1
165 199 1
165 200 1
165 201 1
165 202 1
165 203 1
165 204 1
165 205 1
165 206 1
165 207 1
165 208 1
165 209 1
165 214 1
165 215 1
165 216 1
165 217 1
165 218 1
165 219 1
165 220 1
165 221 1
165 222 1
165 224 1
165 227 1
165 228 1
165 229 1
165 233 1
165 235 1
165 236 1
165 237 1
165 238 1
165 240 1
165 241 1
165 242 1
165 243 1
165 245 1
165 246 1
165 247 1
165 248 1
165 249 1
165 250 1
165 251 1
165 252 1
165 253 1
165 254 1
165 255 1
165 256 1
165 257 1
165 258 1
165 259 1
165 260 1
165 261 1
165 262 1
165 263 1
165 264 1
165 265 1
165 266 1
165 267 1
165 268 1
165 269 1
165 272 1
165 273 1
165 275 1
165 276 1
165 277 1
165 278 1
165 279 1
165 280 1
165 282 1
165 283 1
165 284 1
165 287 1
165 288 1
165 289 1
165 291 1
165 294 1
165 295 1
165 299 1
165 300 1
166 167 1
166 169 1
166 171 1
166 172 1
166 173 1
166 175 1
166 177 1
166 178 1
166 179 1
166 180 1
166 181 1
166 182 1
166 183 1
166 185 1
166 186 1
166 187 1
166 188 1
166 189 1
166 190 1
166 191 1
166 193 1
166 194 1
166 195 1
166 196 1
166 198 1
166 199 1
166 200 1
166 201 1
166 204 1
166 206 1
166 207 1
166 210 1
166 211 1
166 212 1
166 215 1
166 216 1
166 217 1
166 220 1
166 221 1
166 224 1
166 225 1
166 226 1
166 228 1
166 229 1
166 230 1
166 232 1
166 233 1
166 234 1
166 235 1
166 237 1
166 238 1
166 240 1
166 241 1
166 242 1
166 243 1
166 244 1
166 247 1
166 248 1
166 250 1
166 251 1
166 252 1
166 253 1
166 254 1
166 257 1
166 259 1
166 260 1
166 261 1
166 262 1
166 263 1
166 264 1
166 265 1
166 266 1
166 267 1
166 268 1
166 269 1
166 271 1
166 275 1
166 277 1
166 279 1
166 280 1
166 281 1
166 282 1
166 284 1
166 285 1
166 286 1
166 287 1
166 288 1
166 289 1
166 291 1
166 292 1
166 295 1
166 296 1
166 297 1
166 299 1
167 168 1
167 169 1
167 171 1
167 172 1
167 173 1
167 174 1
167 175 1
167 176 1
167 177 1
167 178 1
167 179 1
167 180 1
167 181 1
167 182 1
167 183 1
167 184 1
167 185 1
167 186 1
167 187 1
167 188 1
167 189 1
167 190 1
167 191 1
167 192 1
167 193 1
167 194 1
167 197 1
167 199 1
167 201 1
167 202 1
167 203 1
167 204 1
167 205 1
167 206 1
167 207 1
167 208 1
167 210 1
167 211 1
167 212 1
167 214 1
167 215 1
167 216 1
167 217 1
167 218 1
167 219 1
167 220 1
167 221 1
167 222 1
167 223 1
167 224 1
167 225 1
167 226 1
167 227 1
167 228 1
167 229 1
167 230 1
167 231 1
167 232 1
167 233 1
167 234 1
167 235 1
167 236 1
167 237 1
167 238 1
167 240 1
167 241 1
167 242 1
167 243 1
167 244 1
167 245 1
167 246 1
167 247 1
167 248 1
167 249 1
167 251 1
167 252 1
167 255 1
167 256 1
167 257 1
167 259 1
167 260 1
167 261 1
167 262 1
167 264 1
167 265 1
167 266 1
167 268 1
167 269 1
167 273 1
167 274 1
167 275 1
167 277 1
167 278 1
167 279 1
167 280 1
167 281 1
167 282 1
167 283 1
167 284 1
167 285 1
167 286 1
167 288 1
167 289 1
167 290 1
167 291 1
167 293 1
167 294 1
167 295 1
167 296 1
167 297 1
167 298 1
167 300 1
168 169 1
168 171 1
168 172 1
168 173 1
168 174 1
168 175 1
168 177 1
168 179 1
168 180 1
168 182 1
168 183 1
168 184 1
168 185 1
168 186 1
168 187 1
168 188 1
168 189 1
168 192 1
168 193 1
168 194 1
168 195 1
168 196 1
168 197 1
168 198 1
168 201 1
168 203 1
168 204 1
168 205 1
168 206 1
168 208 1
168 209 1
168 210 1
168 211 1
168 212 1
168 213 1
168 214 1
168 216 1
168 217 1
168 219 1
168 220 1
168 222 1
168 224 1
168 225 1
168 226 1
168 227 1
168 228 1
168 229 1
168 230 1
168 231 1
168 232 1
168 234 1
168 237 1
168 238 1
168 239 1
168 240 1
168 241 1
168 242 1
168 243 1
168 244 1
168 245 1
168 246 1
168 247 1
168 248 1
168 249 1
168 250 1
168 251 1
168 252 1
168 253 1
168 254 1
168 255 1
168 256 1
168 257 1
168 258 1
168 259 1
168 260 1
168 261 1
168 263 1
168 264 1
168 265 1
168 266 1
168 267 1
168 269 1
168 270 1
168 271 1
168 272 1
168 273 1
168 275 1
168 276 1
168 277 1
168 278 1
168 279 1
168 280 1
168 281 1
168 282 1
168 283 1
168 284 1
168 285 1
168 286 1
168 287 1
168 288 1
168 289 1
168 290 1
168 291 1
168 292 1
168 293 1
168 295 1
168 297 1
168 299 1
169 170 1
169 172 1
169 173 1
169 174 1
169 178 1
169 179 1
169 180 1
169 181 1
169 183 1
169 185 1
169 186 1
169 187 1
169 188 1
169 189 1
169 190 1
169 191 1
169 192 1
169 193 1
169 194 1
169 195 1
169 196 1
169 197 1
169 198 1
169 199 1
169 200 1
169 201 1
169 202 1
169 203 1
169 204 1
169 205 1
169 206 1
169 207 1
169 208 1
169 209 1
169 210 1
169 212 1
169 213 1
169 214 1
169 216 1
169 220 1
169 221 1
169 222 1
169 224 1
169 225 1
169 226 1
169 227 1
169 228 1
169 229 1
169 230 1
169 231 1
169 233 1
169 234 1
169 235 1
169 236 1
169 238 1
169 239 1
169 240 1
169 241 1
169 243 1
169 244 1
169 245 1
169 246 1
169 247 1
169 248 1
169 249 1
169 250 1
169 251 1
169 252 1
169 253 1
169 254 1
169 255 1
169 256 1
169 257 1
169 258 1
169 260 1
169 264 1
169 265 1
169 266 1
169 267 1
169 268 1
169 269 1
169 270 1
169 271 1
169 273 1
169 274 1
169 275 1
169 276 1
169 277 1
169 278 1
169 279 1
169 280 1
169 282 1
169 283 1
169 284 1
169 286 1
169 288 1
169 289 1
169 291 1
169 292 1
169 294 1
169 295 1
169 296 1
169 297 1
169 298 1
169 300 1
170 171 1
170 173 1
170 174 1
170 175 1
170 177 1
170 178 1
170 179 1
170 181 1
170 182 1
170 183 1
170 185 1
170 186 1
170 187 1
170 188 1
170 191 1
170 192 1
170 193 1
170 196 1
170 197 1
170 198 1
170 200 1
170 201 1
170 202 1
170 203 1
170 204 1
170 207 1
170 208 1
170 210 1
170 212 1
170 214 1
170 215 1
170 216 1
170 218 1
170 219 1
170 221 1
170 222 1
170 223 1
170 224 1
170 225 1
170 226 1
170 227 1
170 228 1
170 229 1
170 233 1
170 234 1
170 235 1
170 238 1
170 239 1
170 241 1
170 245 1
170 246 1
170 247 1
170 248 1
170 249 1
170 250 1
170 251 1
170 253 1
170 254 1
170 255 1
170 256 1
170 257 1
170 258 1
170 260 1
170 261 1
170 264 1
170 265 1
170 266 1
170 267 1
170 268 1
170 269 1
170 270 1
170 271 1
170 273 1
170 275 1
170 276 1
170 277 1
170 278 1
170 280 1
170 283 1
170 284 1
170 285 1
170 287 1
170 289 1
170 290 1
170 292 1
170 293 1
170 294 1
170 298 1
170 299 1
170 300 1
171 172 1
171 173 1
171 174 1
171 176 1
171 178 1
171 179 1
171 180 1
171 181 1
171 182 1
171 183 1
171 184 1
171 186 1
171 187 1
171 188 1
171 190 1
171 191 1
171 192 1
171 194 1
171 195 1
171 196 1
171 198 1
171 199 1
171 201 1
171 202 1
171 203 1
171 204 1
171 205 1
171 206 1
171 207 1
171 208 1
171 209 1
171 210 1
171 211 1
171 212 1
171 213 1
171 216 1
171 217 1
171 218 1
171 219 1
171 220 1
171 221 1
171 222 1
171 223 1
171 227 1
171 228 1
171 229 1
171 230 1
171 231 1
171 232 1
171 233 1
171 236 1
171 237 1
171 238 1
171 241 1
171 242 1
171 243 1
171 245 1
171 246 1
171 247 1
171 249 1
171 250 1
171 251 1
171 253 1
171 258 1
171 259 1
171 261 1
171 263 1
171 264 1
171 267 1
171 268 1
171 269 1
171 270 1
171 272 1
171 274 1
171 275 1
171 276 1
171 277 1
171 278 1
171 279 1
171 282 1
171 285 1
171 286 1
171 288 1
171 289 1
171 290 1
171 291 1
171 292 1
171 293 1
171 294 1
171 296 1
171 297 1
171 298 1
171 299 1
171 300 1
172 173 1
172 175 1
172 176 1
172 178 1
172 179 1
172 180 1
172 183 1
172 184 1
172 185 1
172 186 1
172 187 1
172 189 1
172 190 1
172 191 1
172 193 1
172 194 1
172 195 1
172 196 1
172 200 1
172 201 1
172 202 1
172 203 1
172 204 1
172 205 1
172 206 1
172 207 1
172 208 1
172 210 1
172 211 1
172 212 1
172 213 1
172 215 1
172 216 1
172 217 1
172 218 1
172 221 1
172 222 1
172 224 1
172 225 1
172 227 1
172 228 1
172 229 1
172 230 1
172 232 1
172 233 1
172 234 1
172 235 1
172 236 1
172 237 1
172 238 1
172 240 1
172 241 1
172 242 1
172 244 1
172 245 1
172 246 1
172 248 1
172 249 1
172 250 1
172 251 1
172 252 1
172 253 1
172 255 1
172 256 1
172 257 1
172 258 1
172 260 1
172 261 1
172 263 1
172 264 1
172 265 1
172 266 1
172 267 1
172 268 1
172 269 1
172 270 1
172 271 1
172 272 1
172 273 1
172 274 1
172 275 1
172 278 1
172 280 1
172 282 1
172 284 1
172 285 1
172 286 1
172 288 1
172 290 1
172 292 1
172 293 1
172 294 1
172 295 1
172 296 1
172 297 1
172 298 1
172 299 1
173 174 1
173 175 1
173 176 1
173 177 1
173 178 1
173 180 1
173 181 1
173 182 1
173 183 1
173 184 1
173 186 1
173 187 1
173 188 1
173 189 1
173 190 1
173 191 1
173 192 1
173 194 1
173 195 1
173 196 1
173 197 1
173 198 1
173 199 1
173 200 1
173 201 1
173 202 1
173 203 1
173 204 1
173 205 1
173 206 1
173 207 1
173 210 1
173 211 1
173 212 1
173 213 1
173 214 1
173 215 1
173 216 1
173 218 1
173 221 1
173 222 1
173 223 1
173 224 1
173 226 1
173 227 1
173 228 1
173 229 1
173 230 1
173 231 1
173 232 1
173 233 1
173 234 1
173 235 1
173 238 1
173 241 1
173 242 1
173 243 1
173 244 1
173 245 1
173 246 1
173 248 1
173 249 1
173 250 1
173 252 1
173 253 1
173 254 1
173 256 1
173 257 1
173 258 1
173 259 1
173 260 1
173 261 1
173 262 1
173 266 1
173 270 1
173 271 1
173 272 1
173 273 1
173 276 1
173 277 1
173 278 1
173 279 1
173 281 1
173 282 1
173 283 1
173 284 1
173 285 1
173 286 1
173 287 1
173 288 1
173 289 1
173 292 1
173 293 1
173 295 1
173 296 1
173 297 1
173 299 1
173 300 1
174 175 1
174 177 1
174 178 1
174 180 1
174 184 1
174 186 1
174 187 1
174 188 1
174 189 1
174 192 1
174 193 1
174 194 1
174 195 1
174 196 1
174 198 1
174 199 1
174 202 1
174 203 1
174 205 1
174 208 1
174 210 1
174 211 1
174 212 1
174 213 1
174 214 1
174 216 1
174 217 1
174 218 1
174 221 1
174 222 1
174 223 1
174 225 1
174 227 1
174 229 1
174 230 1
174 231 1
174 232 1
174 233 1
174 235 1
174 236 1
174 239 1
174 240 1
174 241 1
174 242 1
174 243 1
174 245 1
174 247 1
174 249 1
174 251 1
174 253 1
174 256 1
174 257 1
174 258 1
174 259 1
174 261 1
174 263 1
174 264 1
174 265 1
174 266 1
174 269 1
174 271 1
174 272 1
174 274 1
174 275 1
174 277 1
174 278 1
174 279 1
174 280 1
174 281 1
174 282 1
174 283 1
174 284 1
174 285 1
174 288 1
174 289 1
174 291 1
174 292 1
174 294 1
174 295 1
174 296 1
174 298 1
175 176 1
175 178 1
175 179 1
175 180 1
175 181 1
175 183 1
175 184 1
175 185 1
175 186 1
175 187 1
175 188 1
175 189 1
175 191 1
175 192 1
175 193 1
175 194 1
175 195 1
175 196 1
175 200 1
175 201 1
175 202 1
175 204 1
175 205 1
175 207 1
175 208 1
175 210 1
175 211 1
175 212 1
175 213 1
175 214 1
175 215 1
175 216 1
175 218 1
175 219 1
175 220 1
175 224 1
175 225 1
175 226 1
175 227 1
175 229 1
175 230 1
175 231 1
175 233 1
175 234 1
175 235 1
175 236 1
175 238 1
175 239 1
175 241 1
175 242 1
175 243 1
175 244 1
175 247 1
175 248 1
175 250 1
175 251 1
175 253 1
175 254 1
175 257 1
175 258 1
175 261 1
175 264 1
175 269 1
175 270 1
175 271 1
175 272 1
175 274 1
175 277 1
175 278 1
175 279 1
175 280 1
175 281 1
175 283 1
175 284 1
175 286 1
175 288 1
175 289 1
175 291 1
175 292 1
175 293 1
175 295 1
175 296 1
175 299 1
175 300 1
176 177 1
176 178 1
176 179 1
176 181 1
176 182 1
176 184 1
176 185 1
176 186 1
176 187 1
176 188 1
176 189 1
176 190 1
176 191 1
176 192 1
176 193 1
176 194 1
176 195 1
176 196 1
176 198 1
176 200 1
176 201 1
176 207 1
176 208 1
176 209 1
176 210 1
176 211 1
176 212 1
176 214 1
176 215 1
176 216 1
176 218 1
176 219 1
176 220 1
176 221 1
176 222 1
176 223 1
176 224 1
176 225 1
176 227 1
176 228 1
176 229 1
176 232 1
176 233 1
176 234 1
176 236 1
176 238 1
176 240 1
176 241 1
176 242 1
176 243 1
176 244 1
176 246 1
176 247 1
176 249 1
176 250 1
176 251 1
176 253 1
176 254 1
176 257 1
176 259 1
176 262 1
176 263 1
176 264 1
176 265 1
176 266 1
176 268 1
176 271 1
176 272 1
176 273 1
176 275 1
176 276 1
176 277 1
176 278 1
176 279 1
176 280 1
176 281 1
176 282 1
176 283 1
176 284 1
176 288 1
176 289 1
176 290 1
176 292 1
176 293 1
176 294 1
176 295 1
176 296 1
176 299 1
176 300 1
177 181 1
177 182 1
177 184 1
177 185 1
177 186 1
177 187 1
177 188 1
177 189 1
177 191 1
177 193 1
177 195 1
177 196 1
177 197 1
177 199 1
177 201 1
177 204 1
177 207 1
177 208 1
177 210 1
177 212 1
177 213 1
177 215 1
177 216 1
177 217 1
177 218 1
177 219 1
177 222 1
177 223 1
177 224 1
177 225 1
177 226 1
177 228 1
177 229 1
177 230 1
177 231 1
177 232 1
177 233 1
177 234 1
177 236 1
177 237 1
177 238 1
177 239 1
177 241 1
177 242 1
177 246 1
177 248 1
177 249 1
177 250 1
177 252 1
177 254 1
177 256 1
177 257 1
177 261 1
177 263 1
177 265 1
177 269 1
177 270 1
177 271 1
177 273 1
177 274 1
177 275 1
177 278 1
177 282 1
177 283 1
177 284 1
177 285 1
177 286 1
177 287 1
177 288 1
177 289 1
177 291 1
177 292 1
177 293 1
177 294 1
177 295 1
177 296 1
177 297 1
177 298 1
177 300 1
178 179 1
178 180 1
178 181 1
178 182 1
178 183 1
178 184 1
178 185 1
178 186 1
178 187 1
178 188 1
178 189 1
178 191 1
178 193 1
178 194 1
178 195 1
178 196 1
178 197 1
178 198 1
178 200 1
178 201 1
178 202 1
178 203 1
178 204 1
178 205 1
178 206 1
178 207 1
178 208 1
178 209 1
178 210 1
178 211 1
178 212 1
178 213 1
178 214 1
178 215 1
178 217 1
178 218 1
178 219 1
178 221 1
178 222 1
178 223 1
178 224 1
178 225 1
178 226 1
178 227 1
178 228 1
178 229 1
178 230 1
178 232 1
178 233 1
178 234 1
178 235 1
178 236 1
178 237 1
178 238 1
178 239 1
178 240 1
178 241 1
178 242 1
178 243 1
178 244 1
178 245 1
178 246 1
178 247 1
178 248 1
178 249 1
178 250 1
178 251 1
178 252 1
178 253 1
178 254 1
178 256 1
178 257 1
178 258 1
178 259 1
178 260 1
178 261 1
178 263 1
178 264 1
178 266 1
178 267 1
178 268 1
178 269 1
178 270 1
178 272 1
178 273 1
178 274 1
178 275 1
178 278 1
178 279 1
178 280 1
178 281 1
178 282 1
178 284 1
178 285 1
178 286 1
178 287 1
178 288 1
178 291 1
178 292 1
178 293 1
178 294 1
178 295 1
178 296 1
178 297 1
178 298 1
178 299 1
178 300 1
179 181 1
179 183 1
179 184 1
179 186 1
179 187 1
179 189 1
179 190 1
179 191 1
179 193 1
179 194 1
179 196 1
179 198 1
179 199 1
179 201 1
179 202 1
179 203 1
179 205 1
179 206 1
179 208 1
179 211 1
179 212 1
179 216 1
179 217 1
179 218 1
179 219 1
179 221 1
179 222 1
179 223 1
179 225 1
179 226 1
179 228 1
179 229 1
179 230 1
179 231 1
179 232 1
179 233 1
179 234 1
179 236 1
179 238 1
179 241 1
179 242 1
179 244 1
179 245 1
179 246 1
179 247 1
179 248 1
179 249 1
179 250 1
179 251 1
179 252 1
179 253 1
179 254 1
179 255 1
179 258 1
179 259 1
179 260 1
179 261 1
179 262 1
179 264 1
179 266 1
179 269 1
179 271 1
179 273 1
179 274 1
179 275 1
179 276 1
179 278 1
179 279 1
179 280 1
179 282 1
179 283 1
179 284 1
179 285 1
179 287 1
179 290 1
179 291 1
179 293 1
179 294 1
179 295 1
179 296 1
179 298 1
179 299 1
180 182 1
180 183 1
180 184 1
180 186 1
180 187 1
180 188 1
180 189 1
180 190 1
180 191 1
180 192 1
180 194 1
180 195 1
180 198 1
180 200 1
180 202 1
180 203 1
180 204 1
180 205 1
180 208 1
180 210 1
180 211 1
180 213 1
180 216 1
180 217 1
180 218 1
180 222 1
180 223 1
180 225 1
180 228 1
180 229 1
180 230 1
180 231 1
180 232 1
180 233 1
180 235 1
180 236 1
180 238 1
180 241 1
180 243 1
180 244 1
180 245 1
180 246 1
180 247 1
180 248 1
180 251 1
180 253 1
180 254 1
180 256 1
180 257 1
180 258 1
180 260 1
180 261 1
180 262 1
180 263 1
180 264 1
180 265 1
180 269 1
180 270 1
180 273 1
180 274 1
180 278 1
180 279 1
180 281 1
180 284 1
180 285 1
180 286 1
180 287 1
180 288 1
180 289 1
180 292 1
180 294 1
180 295 1
180 296 1
180 297 1
180 298 1
180 299 1
180 300 1
181 182 1
181 183 1
181 184 1
181 186 1
181 187 1
181 190 1
181 191 1
181 193 1
181 194 1
181 195 1
181 196 1
181 198 1
181 199 1
181 200 1
181 201 1
181 202 1
181 203 1
181 204 1
181 209 1
181 210 1
181 211 1
181 214 1
181 215 1
181 217 1
181 218 1
181 220 1
181 221 1
181 222 1
181 223 1
181 224 1
181 225 1
181 226 1
181 227 1
181 228 1
181 229 1
181 230 1
181 231 1
181 232 1
181 233 1
181 234 1
181 236 1
181 238 1
181 239 1
181 240 1
181 242 1
181 243 1
181 245 1
181 246 1
181 248 1
181 249 1
181 250 1
181 251 1
181 252 1
181 253 1
181 254 1
181 256 1
181 257 1
181 258 1
181 260 1
181 261 1
181 262 1
181 263 1
181 269 1
181 270 1
181 272 1
181 273 1
181 275 1
181 277 1
181 278 1
181 279 1
181 280 1
181 283 1
181 284 1
181 285 1
181 286 1
181 291 1
181 292 1
181 293 1
181 294 1
181 295 1
181 296 1
181 298 1
181 300 1
182 183 1
182 184 1
182 185 1
182 186 1
182 187 1
182 189 1
182 190 1
182 191 1
182 196 1
182 197 1
182 198 1
182 200 1
182 201 1
182 202 1
182 203 1
182 204 1
182 205 1
182 206 1
182 207 1
182 208 1
182 209 1
182 210 1
182 211 1
182 212 1
182 213 1
182 214 1
182 215 1
182 220 1
182 221 1
182 222 1
182 223 1
182 224 1
182 225 1
182 226 1
182 228 1
182 229 1
182 230 1
182 231 1
182 233 1
182 234 1
182 235 1
182 236 1
182 237 1
182 238 1
182 239 1
182 241 1
182 242 1
182 243 1
182 244 1
182 245 1
182 246 1
182 248 1
182 249 1
182 250 1
182 251 1
182 253 1
182 254 1
182 255 1
182 256 1
182 259 1
182 260 1
182 261 1
182 263 1
182 264 1
182 265 1
182 267 1
182 269 1
182 271 1
182 272 1
182 273 1
182 274 1
182 275 1
182 276 1
182 278 1
182 279 1
182 280 1
182 282 1
182 284 1
182 285 1
182 286 1
182 287 1
182 288 1
182 290 1
182 292 1
182 293 1
182 294 1
182 295 1
182 297 1
182 298 1
182 300 1
183 184 1
183 185 1
183 186 1
183 187 1
183 188 1
183 189 1
183 190 1
183 191 1
183 192 1
183 193 1
183 194 1
183 195 1
183 196 1
183 197 1
183 198 1
183 199 1
183 200 1
183 201 1
183 202 1
183 203 1
183 204 1
183 205 1
183 206 1
183 208 1
183 209 1
183 210 1
183 211 1
183 212 1
183 213 1
183 214 1
183 215 1
183 216 1
183 217 1
183 218 1
183 219 1
183 220 1
183 221 1
183 222 1
183 223 1
183 224 1
183 225 1
183 226 1
183 228 1
183 229 1
183 230 1
183 231 1
183 232 1
183 233 1
183 235 1
183 236 1
183 237 1
183 238 1
183 240 1
183 241 1
183 242 1
183 243 1
183 244 1
183 245 1
183 247 1
183 248 1
183 249 1
183 250 1
183 251 1
183 253 1
183 254 1
183 255 1
183 256 1
183 257 1
183 258 1
183 260 1
183 261 1
183 262 1
183 264 1
183 265 1
183 266 1
183 268 1
183 269 1
183 270 1
183 271 1
183 272 1
183 273 1
183 274 1
183 275 1
183 276 1
183 277 1
183 278 1
183 279 1
183 280 1
183 281 1
183 282 1
183 283 1
183 284 1
183 285 1
183 286 1
183 287 1
183 288 1
183 289 1
183 290 1
183 292 1
183 293 1
183 294 1
183 295 1
183 296 1
183 298 1
183 299 1
183 300 1
184 185 1
184 186 1
184 187 1
184 189 1
184 190 1
184 191 1
184 192 1
184 194 1
184 195 1
184 196 1
184 197 1
184 198 1
184 199 1
184 202 1
184 203 1
184 204 1
184 206 1
184 207 1
184 208 1
184 209 1
184 210 1
184 211 1
184 212 1
184 214 1
184 215 1
184 216 1
184 217 1
184 219 1
184 220 1
184 221 1
184 222 1
184 223 1
184 224 1
184 225 1
184 226 1
184 227 1
184 228 1
184 229 1
184 230 1
184 232 1
184 233 1
184 234 1
184 236 1
184 237 1
184 238 1
184 240 1
184 241 1
184 242 1
184 243 1
184 244 1
184 245 1
184 247 1
184 249 1
184 251 1
184 253 1
184 254 1
184 255 1
184 256 1
184 258 1
184 259 1
184 260 1
184 261 1
184 262 1
184 263 1
184 264 1
184 265 1
184 266 1
184 267 1
184 269 1
184 270 1
184 271 1
184 272 1
184 273 1
184 275 1
184 277 1
184 278 1
184 280 1
184 281 1
184 282 1
184 283 1
184 284 1
184 285 1
184 286 1
184 287 1
184 289 1
184 291 1
184 293 1
184 295 1
184 296 1
184 297 1
184 299 1
185 186 1
185 187 1
185 188 1
185 189 1
185 190 1
185 191 1
185 194 1
185 195 1
185 196 1
185 197 1
185 200 1
185 202 1
185 203 1
185 206 1
185 207 1
185 208 1
185 209 1
185 210 1
185 211 1
185 212 1
185 213 1
185 214 1
185 216 1
185 217 1
185 218 1
185 220 1
185 222 1
185 223 1
185 227 1
185 229 1
185 232 1
185 233 1
185 234 1
185 235 1
185 238 1
185 239 1
185 242 1
185 243 1
185 244 1
185 245 1
185 246 1
185 247 1
185 248 1
185 249 1
185 250 1
185 253 1
185 256 1
185 257 1
185 258 1
185 259 1
185 262 1
185 263 1
185 264 1
185 265 1
185 266 1
185 268 1
185 270 1
185 271 1
185 273 1
185 275 1
185 276 1
185 277 1
185 278 1
185 279 1
185 280 1
185 282 1
185 283 1
185 284 1
185 286 1
185 287 1
185 288 1
185 289 1
185 291 1
185 292 1
185 294 1
185 295 1
185 296 1
185 298 1
185 299 1
186 187 1
186 188 1
186 189 1
186 190 1
186 191 1
186 192 1
186 193 1
186 194 1
186 195 1
186 196 1
186 197 1
186 198 1
186 200 1
186 201 1
186 202 1
186 203 1
186 204 1
186 205 1
186 207 1
186 208 1
186 210 1
186 211 1
186 212 1
186 213 1
186 214 1
186 215 1
186 218 1
186 219 1
186 220 1
186 221 1
186 224 1
186 225 1
186 227 1
186 228 1
186 229 1
186 230 1
186 231 1
186 232 1
186 233 1
186 234 1
186 235 1
186 236 1
186 237 1
186 238 1
186 240 1
186 241 1
186 242 1
186 243 1
186 244 1
186 245 1
186 246 1
186 247 1
186 248 1
186 249 1
186 252 1
186 253 1
186 254 1
186 256 1
186 257 1
186 258 1
186 260 1
186 264 1
186 265 1
186 266 1
186 267 1
186 268 1
186 269 1
186 270 1
186 271 1
186 272 1
186 273 1
186 274 1
186 276 1
186 277 1
186 278 1
186 279 1
186 282 1
186 284 1
186 285 1
186 286 1
186 288 1
186 289 1
186 291 1
186 292 1
186 293 1
186 294 1
186 295 1
186 296 1
186 297 1
186 298 1
186 299 1
186 300 1
187 188 1
187 189 1
187 190 1
187 191 1
187 193 1
187 194 1
187 195 1
187 196 1
187 197 1
187 198 1
187 199 1
187 200 1
187 201 1
187 202 1
187 204 1
187 206 1
187 207 1
187 208 1
187 209 1
187 210 1
187 211 1
187 212 1
187 213 1
187 214 1
187 215 1
187 216 1
187 217 1
187 218 1
187 219 1
187 221 1
187 222 1
187 223 1
187 224 1
187 225 1
187 226 1
187 227 1
187 228 1
187 229 1
187 230 1
187 231 1
187 233 1
187 234 1
187 235 1
187 236 1
187 237 1
187 238 1
187 239 1
187 240 1
187 241 1
187 242 1
187 243 1
187 244 1
187 248 1
187 249 1
187 250 1
187 251 1
187 252 1
187 253 1
187 254 1
187 255 1
187 256 1
187 257 1
187 258 1
187 259 1
187 261 1
187 264 1
187 265 1
187 266 1
187 267 1
187 269 1
187 270 1
187 271 1
187 272 1
187 274 1
187 275 1
187 276 1
187 277 1
187 278 1
187 279 1
187 280 1
187 282 1
187 283 1
187 284 1
187 285 1
187 286 1
187 288 1
187 289 1
187 290 1
187 291 1
187 292 1
187 293 1
187 294 1
187 295 1
187 296 1
187 297 1
187 298 1
187 299 1
187 300 1
188 189 1
188 192 1
188 193 1
188 194 1
188 196 1
188 198 1
188 199 1
188 201 1
188 202 1
188 203 1
188 204 1
188 205 1
188 206 1
188 208 1
188 209 1
188 210 1
188 211 1
188 215 1
188 216 1
188 217 1
188 219 1
188 220 1
188 222 1
188 223 1
188 224 1
188 225 1
188 226 1
188 228 1
188 230 1
188 231 1
188 232 1
188 233 1
188 234 1
188 235 1
188 236 1
188 237 1
188 238 1
188 239 1
188 241 1
188 243 1
188 246 1
188 250 1
188 251 1
188 253 1
188 254 1
188 258 1
188 260 1
188 261 1
188 262 1
188 264 1
188 265 1
188 266 1
188 267 1
188 272 1
188 274 1
188 275 1
188 276 1
188 277 1
188 279 1
188 280 1
188 281 1
188 283 1
188 284 1
188 285 1
188 287 1
188 288 1
188 289 1
188 292 1
188 293 1
188 297 1
188 298 1
188 299 1
188 300 1
189 190 1
189 191 1
189 192 1
189 193 1
189 195 1
189 197 1
189 198 1
189 199 1
189 200 1
189 201 1
189 202 1
189 203 1
189 206 1
189 207 1
189 208 1
189 209 1
189 210 1
189 211 1
189 212 1
189 213 1
189 214 1
189 215 1
189 216 1
189 217 1
189 218 1
189 219 1
189 220 1
189 222 1
189 224 1
189 225 1
189 226 1
189 227 1
189 228 1
189 229 1
189 230 1
189 231 1
189 232 1
189 234 1
189 235 1
189 236 1
189 237 1
189 238 1
189 240 1
189 241 1
189 242 1
189 243 1
189 245 1
189 246 1
189 247 1
189 248 1
189 249 1
189 252 1
189 253 1
189 256 1
189 257 1
189 258 1
189 259 1
189 260 1
189 261 1
189 263 1
189 264 1
189 265 1
189 266 1
189 268 1
189 269 1
189 271 1
189 272 1
189 274 1
189 275 1
189 276 1
189 278 1
189 279 1
189 280 1
189 282 1
189 283 1
189 284 1
189 285 1
189 286 1
189 289 1
189 290 1
189 291 1
189 292 1
189 293 1
189 294 1
189 295 1
189 298 1
189 299 1
189 300 1
190 191 1
190 192 1
190 193 1
190 194 1
190 196 1
190 197 1
190 198 1
190 199 1
190 201 1
190 202 1
190 203 1
190 204 1
190 205 1
190 207 1
190 208 1
190 210 1
190 211 1
190 212 1
190 214 1
190 216 1
190 217 1
190 219 1
190 220 1
190 221 1
190 222 1
190 223 1
190 224 1
190 225 1
190 226 1
190 227 1
190 230 1
190 232 1
190 233 1
190 236 1
190 238 1
190 239 1
190 240 1
190 243 1
190 244 1
190 245 1
190 246 1
190 248 1
190 249 1
190 252 1
190 253 1
190 254 1
190 255 1
190 257 1
190 258 1
190 260 1
190 262 1
190 264 1
190 265 1
190 266 1
190 267 1
190 270 1
190 271 1
190 272 1
190 273 1
190 275 1
190 276 1
190 280 1
190 282 1
190 284 1
190 288 1
190 294 1
190 300 1
191 192 1
191 195 1
191 196 1
191 197 1
191 198 1
191 199 1
191 201 1
191 202 1
191 203 1
191 204 1
191 205 1
191 206 1
191 208 1
191 209 1
191 210 1
191 212 1
191 214 1
191 216 1
191 217 1
191 218 1
191 220 1
191 221 1
191 222 1
191 224 1
191 225 1
191 228 1
191 229 1
191 230 1
191 231 1
191 232 1
191 233 1
191 234 1
191 235 1
191 236 1
191 237 1
191 238 1
191 239 1
191 241 1
191 242 1
191 243 1
191 245 1
191 246 1
191 247 1
191 248 1
191 249 1
191 252 1
191 253 1
191 254 1
191 256 1
191 257 1
191 259 1
191 260 1
191 261 1
191 263 1
191 264 1
191 265 1
191 266 1
191 269 1
191 270 1
191 271 1
191 272 1
191 274 1
191 275 1
191 276 1
191 278 1
191 279 1
191 280 1
191 282 1
191 285 1
191 286 1
191 287 1
191 288 1
191 289 1
191 291 1
191 293 1
191 295 1
191 296 1
191 297 1
191 298 1
191 300 1
192 193 1
192 194 1
192 195 1
192 196 1
192 198 1
192 202 1
192 203 1
192 205 1
192 206 1
192 207 1
192 209 1
192 211 1
192 212 1
192 215 1
192 216 1
192 217 1
192 219 1
192 222 1
192 223 1
192 224 1
192 226 1
192 227 1
192 228 1
192 229 1
192 231 1
192 232 1
192 234 1
192 237 1
192 238 1
192 241 1
192 242 1
192 243 1
192 244 1
192 247 1
192 248 1
192 249 1
192 250 1
192 251 1
192 252 1
192 253 1
192 255 1
192 256 1
192 258 1
192 259 1
192 261 1
192 262 1
192 263 1
192 264 1
192 265 1
192 267 1
192 268 1
192 269 1
192 274 1
192 277 1
192 278 1
192 279 1
192 281 1
192 282 1
192 284 1
192 285 1
192 286 1
192 287 1
192 289 1
192 290 1
192 292 1
192 293 1
192 295 1
192 296 1
192 300 1
193 194 1
193 195 1
193 197 1
193 198 1
193 200 1
193 201 1
193 202 1
193 203 1
193 204 1
193 207 1
193 209 1
193 210 1
193 211 1
193 216 1
193 218 1
193 219 1
193 220 1
193 221 1
193 223 1
193 224 1
193 225 1
193 227 1
193 228 1
193 229 1
193 231 1
193 232 1
193 233 1
193 234 1
193 235 1
193 238 1
193 240 1
193 242 1
193 244 1
193 245 1
193 247 1
193 248 1
193 249 1
193 250 1
193 251 1
193 255 1
193 256 1
193 257 1
193 258 1
193 259 1
193 261 1
193 262 1
193 263 1
193 264 1
193 265 1
193 266 1
193 267 1
193 269 1
193 270 1
193 273 1
193 275 1
193 278 1
193 280 1
193 282 1
193 283 1
193 284 1
193 285 1
193 286 1
193 287 1
193 289 1
193 295 1
193 297 1
193 300 1
194 195 1
194 196 1
194 197 1
194 198 1
194 199 1
194 200 1
194 201 1
194 202 1
194 203 1
194 204 1
194 206 1
194 207 1
194 208 1
194 209 1
194 210 1
194 211 1
194 213 1
194 214 1
194 215 1
194 216 1
194 217 1
194 218 1
194 219 1
194 220 1
194 221 1
194 222 1
194 224 1
194 226 1
194 227 1
194 228 1
194 229 1
194 230 1
194 232 1
194 233 1
194 234 1
194 235 1
194 236 1
194 237 1
194 238 1
194 239 1
194 241 1
194 242 1
194 243 1
194 244 1
194 245 1
194 246 1
194 247 1
194 248 1
194 249 1
194 250 1
194 251 1
194 253 1
194 254 1
194 256 1
194 257 1
194 258 1
194 259 1
194 261 1
194 262 1
194 263 1
194 264 1
194 265 1
194 266 1
194 267 1
194 268 1
194 269 1
194 270 1
194 271 1
194 272 1
194 274 1
194 276 1
194 277 1
194 278 1
194 279 1
194 280 1
194 281 1
194 282 1
194 283 1
194 284 1
194 287 1
194 289 1
194 292 1
194 294 1
194 295 1
194 297 1
194 298 1
194 299 1
194 300 1
195 196 1
195 197 1
195 200 1
195 202 1
195 204 1
195 205 1
195 206 1
195 207 1
195 208 1
195 209 1
195 210 1
195 211 1
195 212 1
195 213 1
195 214 1
195 215 1
195 216 1
195 217 1
195 218 1
195 219 1
195 220 1
195 221 1
195 222 1
195 223 1
195 224 1
195 225 1
195 227 1
195 228 1
195 229 1
195 230 1
195 231 1
195 232 1
195 233 1
195 234 1
195 235 1
195 236 1
195 238 1
195 239 1
195 240 1
195 241 1
195 242 1
195 243 1
195 244 1
195 245 1
195 247 1
195 248 1
195 249 1
195 251 1
195 252 1
195 253 1
195 254 1
195 255 1
195 256 1
195 257 1
195 258 1
195 259 1
195 260 1
195 261 1
195 262 1
195 263 1
195 264 1
195 265 1
195 266 1
195 269 1
195 270 1
195 272 1
195 274 1
195 275 1
195 276 1
195 277 1
195 278 1
195 279 1
195 280 1
195 281 1
195 282 1
195 283 1
195 284 1
195 285 1
195 286 1
195 287 1
195 288 1
195 289 1
195 290 1
195 292 1
195 293 1
195 294 1
195 295 1
195 296 1
195 298 1
195 299 1
195 300 1
196 197 1
196 199 1
196 200 1
196 201 1
196 203 1
196 204 1
196 205 1
196 206 1
196 208 1
196 210 1
196 211 1
196 212 1
196 214 1
196 215 1
196 216 1
196 218 1
196 219 1
196 220 1
196 221 1
196 223 1
196 225 1
196 226 1
196 227 1
196 228 1
196 229 1
196 230 1
196 232 1
196 233 1
196 234 1
196 235 1
196 236 1
196 237 1
196 238 1
196 240 1
196 241 1
196 242 1
196 243 1
196 244 1
196 248 1
196 249 1
196 252 1
196 254 1
196 255 1
196 256 1
196 257 1
196 259 1
196 260 1
196 261 1
196 262 1
196 263 1
196 264 1
196 265 1
196 266 1
196 267 1
196 268 1
196 269 1
196 270 1
196 271 1
196 273 1
196 274 1
196 275 1
196 276 1
196 277 1
196 278 1
196 280 1
196 282 1
196 283 1
196 284 1
196 285 1
196 286 1
196 287 1
196 288 1
196 289 1
196 291 1
196 292 1
196 293 1
196 294 1
196 295 1
196 297 1
196 299 1
196 300 1
197 198 1
197 199 1
197 200 1
197 201 1
197 202 1
197 203 1
197 206 1
197 207 1
197 208 1
197 210 1
197 211 1
197 212 1
197 214 1
197 216 1
197 217 1
197 218 1
197 219 1
197 222 1
197 223 1
197 224 1
197 226 1
197 227 1
197 228 1
197 229 1
197 230 1
197 231 1
197 232 1
197 233 1
197 234 1
197 236 1
197 238 1
197 240 1
197 241 1
197 242 1
197 243 1
197 245 1
197 249 1
197 251 1
197 252 1
197 253 1
197 256 1
197 257 1
197 259 1
197 260 1
197 261 1
197 263 1
197 265 1
197 266 1
197 267 1
197 271 1
197 273 1
197 274 1
197 276 1
197 277 1
197 278 1
197 279 1
197 281 1
197 282 1
197 284 1
197 285 1
197 287 1
197 288 1
197 289 1
197 293 1
197 294 1
197 299 1
197 300 1
198 199 1
198 201 1
198 202 1
198 203 1
198 204 1
198 205 1
198 206 1
198 208 1
198 209 1
198 210 1
198 212 1
198 214 1
198 216 1
198 218 1
198 219 1
198 221 1
198 222 1
198 223 1
198 224 1
198 225 1
198 226 1
198 227 1
198 229 1
198 232 1
198 233 1
198 234 1
198 236 1
198 238 1
198 239 1
198 240 1
198 241 1
198 242 1
198 243 1
198 245 1
198 246 1
198 247 1
198 248 1
198 249 1
198 250 1
198 251 1
198 253 1
198 254 1
198 255 1
198 257 1
198 258 1
198 260 1
198 261 1
198 262 1
198 264 1
198 265 1
198 266 1
198 268 1
198 269 1
198 270 1
198 271 1
198 272 1
198 273 1
198 275 1
198 276 1
198 277 1
198 278 1
198 279 1
198 281 1
198 282 1
198 283 1
198 284 1
198 285 1
198 287 1
198 288 1
198 289 1
198 290 1
198 291 1
198 294 1
198 296 1
198 297 1
198 299 1
198 300 1
199 200 1
199 202 1
199 203 1
199 207 1
199 208 1
199 209 1
199 210 1
199 211 1
199 212 1
199 213 1
199 214 1
199 216 1
199 217 1
199 221 1
199 222 1
199 223 1
199 224 1
199 225 1
199 226 1
199 227 1
199 228 1
199 229 1
199 230 1
199 231 1
199 232 1
199 233 1
199 234 1
199 235 1
199 236 1
199 237 1
199 238 1
199 240 1
199 241 1
199 242 1
199 243 1
199 247 1
199 248 1
199 250 1
199 251 1
199 252 1
199 253 1
199 256 1
199 257 1
199 260 1
199 261 1
199 262 1
199 263 1
199 265 1
199 266 1
199 267 1
199 268 1
199 269 1
199 271 1
199 272 1
199 273 1
199 274 1
199 275 1
199 276 1
199 277 1
199 278 1
199 279 1
199 280 1
199 282 1
199 284 1
199 285 1
199 286 1
199 289 1
199 290 1
199 291 1
199 295 1
199 297 1
199 299 1
200 202 1
200 203 1
200 204 1
200 207 1
200 208 1
200 209 1
200 210 1
200 211 1
200 212 1
200 214 1
200 215 1
200 216 1
200 217 1
200 218 1
200 219 1
200 224 1
200 226 1
200 227 1
200 228 1
200 229 1
200 230 1
200 231 1
200 232 1
200 233 1
200 234 1
200 235 1
200 236 1
200 237 1
200 241 1
200 242 1
200 244 1
200 246 1
200 247 1
200 248 1
200 251 1
200 254 1
200 255 1
200 257 1
200 258 1
200 259 1
200 261 1
200 262 1
200 263 1
200 265 1
200 266 1
200 269 1
200 270 1
200 271 1
200 272 1
200 273 1
200 274 1
200 275 1
200 278 1
200 279 1
200 281 1
200 282 1
200 283 1
200 284 1
200 286 1
200 288 1
200 289 1
200 291 1
200 292 1
200 293 1
200 294 1
200 295 1
200 298 1
200 300 1
201 202 1
201 203 1
201 204 1
201 207 1
201 208 1
201 209 1
201 210 1
201 211 1
201 212 1
201 213 1
201 214 1
201 215 1
201 216 1
201 217 1
201 218 1
201 219 1
201 221 1
201 222 1
201 223 1
201 225 1
201 226 1
201 227 1
201 228 1
201 229 1
201 230 1
201 232 1
201 233 1
201 234 1
201 235 1
201 236 1
201 238 1
201 239 1
201 240 1
201 241 1
201 242 1
201 243 1
201 246 1
201 248 1
201 249 1
201 250 1
201 251 1
201 252 1
201 253 1
201 254 1
201 255 1
201 256 1
201 257 1
201 258 1
201 259 1
201 260 1
201 261 1
201 262 1
201 264 1
201 265 1
201 266 1
201 267 1
201 268 1
201 269 1
201 270 1
201 271 1
201 273 1
201 274 1
201 276 1
201 277 1
201 278 1
201 279 1
201 282 1
201 283 1
201 284 1
201 285 1
201 286 1
201 288 1
201 289 1
201 290 1
201 292 1
201 293 1
201 294 1
201 295 1
201 296 1
201 297 1
201 298 1
201 299 1
201 300 1
202 203 1
202 204 1
202 205 1
202 207 1
202 208 1
202 209 1
202 210 1
202 211 1
202 212 1
202 213 1
202 214 1
202 215 1
202 216 1
202 217 1
202 220 1
202 221 1
202 223 1
202 224 1
202 225 1
202 226 1
202 227 1
202 228 1
202 229 1
202 230 1
202 231 1
202 232 1
202 233 1
202 234 1
202 235 1
202 236 1
202 237 1
202 238 1
202 239 1
202 240 1
202 241 1
202 242 1
202 243 1
202 244 1
202 247 1
202 248 1
202 249 1
202 250 1
202 252 1
202 253 1
202 254 1
202 255 1
202 256 1
202 258 1
202 259 1
202 261 1
202 262 1
202 263 1
202 264 1
202 265 1
202 266 1
202 267 1
202 269 1
202 270 1
202 271 1
202 272 1
202 273 1
202 275 1
202 276 1
202 277 1
202 278 1
202 279 1
202 280 1
202 282 1
202 283 1
202 284 1
202 288 1
202 289 1
202 291 1
202 292 1
202 293 1
202 294 1
202 295 1
202 297 1
202 298 1
202 299 1
202 300 1
203 205 1
203 207 1
203 208 1
203 209 1
203 210 1
203 211 1
203 212 1
203 213 1
203 214 1
203 215 1
203 217 1
203 218 1
203 220 1
203 221 1
203 222 1
203 225 1
203 226 1
203 227 1
203 228 1
203 229 1
203 230 1
203 231 1
203 232 1
203 233 1
203 234 1
203 235 1
203 236 1
203 237 1
203 238 1
203 239 1
203 240 1
203 242 1
203 243 1
203 244 1
203 245 1
203 246 1
203 247 1
203 248 1
203 249 1
203 250 1
203 251 1
203 252 1
203 253 1
203 254 1
203 255 1
203 256 1
203 257 1
203 258 1
203 259 1
203 260 1
203 261 1
203 262 1
203 263 1
203 264 1
203 265 1
203 266 1
203 268 1
203 269 1
203 270 1
203 271 1
203 272 1
203 273 1
203 275 1
203 278 1
203 279 1
203 280 1
203 281 1
203 282 1
203 283 1
203 284 1
203 285 1
203 287 1
203 288 1
203 289 1
203 290 1
203 291 1
203 292 1
203 293 1
203 294 1
203 295 1
203 299 1
203 300 1
204 205 1
204 207 1
204 210 1
204 212 1
204 213 1
204 214 1
204 215 1
204 216 1
204 218 1
204 219 1
204 220 1
204 221 1
204 222 1
204 224 1
204 225 1
204 227 1
204 228 1
204 229 1
204 230 1
204 231 1
204 232 1
204 233 1
204 234 1
204 235 1
204 236 1
204 237 1
204 238 1
204 239 1
204 240 1
204 241 1
204 242 1
204 243 1
204 245 1
204 246 1
204 248 1
204 249 1
204 250 1
204 251 1
204 252 1
204 256 1
204 258 1
204 260 1
204 261 1
204 264 1
204 265 1
204 266 1
204 267 1
204 268 1
204 269 1
204 270 1
204 272 1
204 273 1
204 275 1
204 276 1
204 277 1
204 278 1
204 279 1
204 280 1
204 281 1
204 282 1
204 284 1
204 285 1
204 286 1
204 287 1
204 288 1
204 289 1
204 291 1
204 292 1
204 294 1
204 295 1
204 296 1
204 297 1
204 298 1
204 300 1
205 207 1
205 209 1
205 210 1
205 211 1
205 212 1
205 214 1
205 215 1
205 216 1
205 217 1
205 218 1
205 219 1
205 221 1
205 224 1
205 225 1
205 227 1
205 228 1
205 230 1
205 232 1
205 233 1
205 234 1
205 235 1
205 236 1
205 237 1
205 239 1
205 240 1
205 241 1
205 242 1
205 243 1
205 244 1
205 246 1
205 247 1
205 248 1
205 250 1
205 252 1
205 253 1
205 257 1
205 258 1
205 259 1
205 260 1
205 261 1
205 264 1
205 265 1
205 272 1
205 273 1
205 274 1
205 275 1
205 276 1
205 279 1
205 281 1
205 282 1
205 283 1
205 284 1
205 286 1
205 287 1
205 288 1
205 289 1
205 290 1
205 291 1
205 293 1
205 294 1
205 295 1
205 297 1
205 298 1
205 299 1
206 208 1
206 209 1
206 210 1
206 211 1
206 212 1
206 213 1
206 214 1
206 215 1
206 216 1
206 219 1
206 221 1
206 222 1
206 225 1
206 226 1
206 227 1
206 229 1
206 230 1
206 231 1
206 233 1
206 234 1
206 235 1
206 236 1
206 237 1
206 239 1
206 240 1
206 241 1
206 242 1
206 243 1
206 244 1
206 246 1
206 248 1
206 250 1
206 251 1
206 252 1
206 253 1
206 254 1
206 255 1
206 257 1
206 261 1
206 267 1
206 268 1
206 271 1
206 273 1
206 275 1
206 276 1
206 278 1
206 282 1
206 283 1
206 284 1
206 285 1
206 288 1
206 289 1
206 290 1
206 291 1
206 292 1
206 293 1
206 294 1
206 295 1
206 296 1
206 297 1
206 298 1
206 299 1
206 300 1
207 208 1
207 209 1
207 210 1
207 212 1
207 214 1
207 216 1
207 217 1
207 218 1
207 219 1
207 220 1
207 222 1
207 223 1
207 224 1
207 225 1
207 227 1
207 228 1
207 229 1
207 230 1
207 232 1
207 233 1
207 234 1
207 235 1
207 236 1
207 237 1
207 238 1
207 239 1
207 240 1
207 241 1
207 242 1
207 243 1
207 244 1
207 245 1
207 246 1
207 248 1
207 249 1
207 250 1
207 251 1
207 252 1
207 253 1
207 256 1
207 257 1
207 258 1
207 261 1
207 262 1
207 263 1
207 264 1
207 265 1
207 267 1
207 269 1
207 270 1
207 271 1
207 272 1
207 275 1
207 276 1
207 277 1
207 278 1
207 279 1
207 280 1
207 281 1
207 282 1
207 283 1
207 284 1
207 285 1
207 286 1
207 287 1
207 288 1
207 289 1
207 290 1
207 291 1
207 292 1
207 293 1
207 294 1
207 295 1
207 296 1
207 297 1
207 299 1
207 300 1
208 209 1
208 211 1
208 212 1
208 214 1
208 216 1
208 218 1
208 220 1
208 221 1
208 222 1
208 224 1
208 226 1
208 228 1
208 233 1
208 234 1
208 235 1
208 236 1
208 237 1
208 238 1
208 239 1
208 242 1
208 243 1
208 244 1
208 245 1
208 246 1
208 249 1
208 251 1
208 253 1
208 254 1
208 255 1
208 259 1
208 260 1
208 262 1
208 263 1
208 264 1
208 265 1
208 266 1
208 269 1
208 270 1
208 271 1
208 275 1
208 278 1
208 280 1
208 281 1
208 282 1
208 283 1
208 284 1
208 285 1
208 286 1
208 287 1
208 288 1
208 289 1
208 292 1
208 294 1
208 295 1
208 296 1
208 297 1
208 298 1
208 299 1
208 300 1
209 210 1
209 211 1
209 212 1
209 213 1
209 214 1
209 215 1
209 216 1
209 217 1
209 220 1
209 223 1
209 224 1
209 225 1
209 227 1
209 229 1
209 230 1
209 232 1
209 233 1
209 234 1
209 235 1
209 236 1
209 238 1
209 239 1
209 240 1
209 241 1
209 243 1
209 244 1
209 245 1
209 246 1
209 248 1
209 249 1
209 252 1
209 253 1
209 254 1
209 255 1
209 256 1
209 257 1
209 260 1
209 261 1
209 262 1
209 264 1
209 265 1
209 267 1
209 268 1
209 269 1
209 275 1
209 276 1
209 277 1
209 278 1
209 279 1
209 280 1
209 284 1
209 285 1
209 286 1
209 287 1
209 288 1
209 290 1
209 294 1
209 296 1
209 297 1
209 298 1
210 211 1
210 212 1
210 213 1
210 215 1
210 219 1
210 220 1
210 221 1
210 223 1
210 224 1
210 225 1
210 226 1
210 227 1
210 228 1
210 229 1
210 230 1
210 232 1
210 233 1
210 234 1
210 235 1
210 237 1
210 238 1
210 239 1
210 240 1
210 241 1
210 242 1
210 243 1
210 245 1
210 246 1
210 248 1
210 249 1
210 250 1
210 251 1
210 252 1
210 253 1
210 254 1
210 255 1
210 256 1
210 257 1
210 258 1
210 261 1
210 262 1
210 263 1
210 264 1
210 265 1
210 268 1
210 269 1
210 270 1
210 271 1
210 272 1
210 273 1
210 274 1
210 275 1
210 276 1
210 277 1
210 278 1
210 279 1
210 281 1
210 282 1
210 283 1
210 284 1
210 285 1
210 287 1
210 289 1
210 290 1
210 292 1
210 293 1
210 294 1
210 295 1
210 297 1
210 299 1
210 300 1
211 212 1
211 213 1
211 216 1
211 217 1
211 219 1
211 220 1
211 221 1
211 222 1
211 223 1
211 224 1
211 225 1
211 228 1
211 229 1
211 230 1
211 231 1
211 233 1
211 234 1
211 236 1
211 239 1
211 241 1
211 242 1
211 243 1
211 244 1
211 245 1
211 246 1
211 247 1
211 248 1
211 249 1
211 250 1
211 251 1
211 253 1
211 254 1
211 257 1
211 258 1
211 259 1
211 260 1
211 261 1
211 262 1
211 263 1
211 265 1
211 266 1
211 267 1
211 270 1
211 271 1
211 272 1
211 273 1
211 274 1
211 275 1
211 276 1
211 277 1
211 278 1
211 279 1
211 280 1
211 281 1
211 282 1
211 283 1
211 285 1
211 286 1
211 288 1
211 290 1
211 291 1
211 292 1
211 293 1
211 294 1
211 295 1
211 296 1
211 297 1
211 298 1
211 299 1
211 300 1
212 214 1
212 215 1
212 216 1
212 217 1
212 218 1
212 219 1
212 220 1
212 221 1
212 222 1
212 223 1
212 224 1
212 226 1
212 227 1
212 228 1
212 229 1
212 230 1
212 231 1
212 232 1
212 233 1
212 234 1
212 235 1
212 236 1
212 238 1
212 239 1
212 240 1
212 241 1
212 242 1
212 243 1
212 244 1
212 245 1
212 246 1
212 248 1
212 249 1
212 250 1
212 251 1
212 252 1
212 253 1
212 254 1
212 256 1
212 257 1
212 258 1
212 259 1
212 260 1
212 261 1
212 263 1
212 264 1
212 265 1
212 266 1
212 267 1
212 268 1
212 269 1
212 270 1
212 271 1
212 272 1
212 273 1
212 275 1
212 276 1
212 278 1
212 279 1
212 280 1
212 281 1
212 282 1
212 283 1
212 284 1
212 285 1
212 286 1
212 287 1
212 289 1
212 290 1
212 291 1
212 292 1
212 293 1
212 294 1
212 295 1
212 296 1
212 297 1
212 298 1
212 299 1
213 216 1
213 218 1
213 219 1
213 220 1
213 221 1
213 222 1
213 223 1
213 224 1
213 225 1
213 226 1
213 227 1
213 228 1
213 229 1
213 230 1
213 232 1
213 233 1
213 234 1
213 236 1
213 238 1
213 239 1
213 240 1
213 241 1
213 242 1
213 244 1
213 245 1
213 247 1
213 248 1
213 249 1
213 251 1
213 255 1
213 256 1
213 257 1
213 258 1
213 259 1
213 261 1
213 262 1
213 263 1
213 265 1
213 267 1
213 268 1
213 269 1
213 272 1
213 273 1
213 278 1
213 279 1
213 280 1
213 281 1
213 282 1
213 283 1
213 284 1
213 285 1
213 286 1
213 290 1
213 292 1
213 293 1
213 294 1
213 295 1
213 296 1
213 300 1
214 216 1
214 217 1
214 218 1
214 219 1
214 220 1
214 221 1
214 222 1
214 224 1
214 225 1
214 226 1
214 227 1
214 228 1
214 229 1
214 230 1
214 231 1
214 232 1
214 233 1
214 234 1
214 235 1
214 237 1
214 238 1
214 240 1
214 241 1
214 242 1
214 243 1
214 244 1
214 247 1
214 248 1
214 249 1
214 250 1
214 251 1
214 256 1
214 258 1
214 259 1
214 260 1
214 261 1
214 262 1
214 263 1
214 264 1
214 265 1
214 266 1
214 267 1
214 268 1
214 269 1
214 271 1
214 274 1
214 275 1
214 276 1
214 277 1
214 278 1
214 279 1
214 281 1
214 282 1
214 283 1
214 284 1
214 285 1
214 286 1
214 287 1
214 288 1
214 289 1
214 291 1
214 292 1
214 293 1
214 294 1
214 297 1
214 299 1
214 300 1
215 217 1
215 218 1
215 220 1
215 222 1
215 224 1
215 225 1
215 226 1
215 227 1
215 228 1
215 229 1
215 230 1
215 231 1
215 232 1
215 233 1
215 234 1
215 236 1
215 237 1
215 238 1
215 241 1
215 242 1
215 243 1
215 244 1
215 246 1
215 247 1
215 248 1
215 249 1
215 250 1
215 251 1
215 252 1
215 253 1
215 254 1
215 256 1
215 258 1
215 259 1
215 261 1
215 263 1
215 264 1
215 265 1
215 266 1
215 267 1
215 268 1
215 271 1
215 272 1
215 273 1
215 274 1
215 275 1
215 276 1
215 278 1
215 279 1
215 281 1
215 282 1
215 283 1
215 284 1
215 285 1
215 286 1
215 287 1
215 288 1
215 289 1
215 290 1
215 291 1
215 293 1
215 294 1
215 295 1
215 296 1
215 298 1
215 299 1
215 300 1
216 217 1
216 218 1
216 220 1
216 221 1
216 222 1
216 223 1
216 224 1
216 225 1
216 226 1
216 227 1
216 229 1
216 233 1
216 234 1
216 235 1
216 236 1
216 237 1
216 238 1
216 239 1
216 240 1
216 241 1
216 242 1
216 243 1
216 244 1
216 245 1
216 246 1
216 248 1
216 249 1
216 250 1
216 253 1
216 254 1
216 257 1
216 258 1
216 260 1
216 261 1
216 262 1
216 264 1
216 265 1
216 266 1
216 267 1
216 269 1
216 270 1
216 271 1
216 272 1
216 273 1
216 274 1
216 275 1
216 277 1
216 279 1
216 280 1
216 281 1
216 282 1
216 283 1
216 284 1
216 286 1
216 288 1
216 289 1
216 290 1
216 291 1
216 292 1
216 293 1
216 294 1
216 295 1
216 296 1
216 297 1
216 298 1
216 299 1
216 300 1
217 218 1
217 220 1
217 221 1
217 222 1
217 223 1
217 224 1
217 226 1
217 227 1
217 228 1
217 230 1
217 233 1
217 234 1
217 235 1
217 238 1
217 239 1
217 240 1
217 241 1
217 242 1
217 243 1
217 245 1
217 247 1
217 248 1
217 249 1
217 250 1
217 251 1
217 252 1
217 253 1
217 256 1
217 257 1
217 260 1
217 261 1
217 262 1
217 264 1
217 265 1
217 266 1
217 268 1
217 269 1
217 273 1
217 274 1
217 275 1
217 276 1
217 277 1
217 279 1
217 281 1
217 282 1
217 283 1
217 284 1
217 285 1
217 286 1
217 287 1
217 288 1
217 289 1
217 290 1
217 292 1
217 294 1
217 295 1
217 296 1
217 297 1
217 298 1
217 299 1
217 300 1
218 219 1
218 220 1
218 221 1
218 222 1
218 223 1
218 224 1
218 225 1
218 226 1
218 227 1
218 228 1
218 229 1
218 230 1
218 233 1
218 234 1
218 235 1
218 236 1
218 238 1
218 239 1
218 240 1
218 241 1
218 242 1
218 243 1
218 244 1
218 246 1
218 248 1
218 249 1
218 250 1
218 251 1
218 253 1
218 254 1
218 255 1
218 256 1
218 257 1
218 258 1
218 262 1
218 264 1
218 267 1
218 270 1
218 271 1
218 273 1
218 275 1
218 276 1
218 277 1
218 278 1
218 279 1
218 280 1
218 283 1
218 284 1
218 285 1
218 286 1
218 287 1
218 289 1
218 291 1
218 292 1
218 293 1
218 294 1
218 296 1
218 297 1
218 299 1
218 300 1
219 221 1
219 223 1
219 224 1
219 225 1
219 226 1
219 227 1
219 228 1
219 233 1
219 235 1
219 236 1
219 237 1
219 238 1
219 239 1
219 241 1
219 243 1
219 248 1
219 249 1
219 251 1
219 258 1
219 259 1
219 262 1
219 263 1
219 267 1
219 270 1
219 272 1
219 273 1
219 274 1
219 275 1
219 276 1
219 277 1
219 278 1
219 279 1
219 281 1
219 282 1
219 283 1
219 284 1
219 285 1
219 288 1
219 289 1
219 290 1
219 291 1
219 292 1
219 293 1
219 295 1
219 296 1
219 298 1
219 299 1
219 300 1
220 222 1
220 223 1
220 224 1
220 225 1
220 226 1
220 227 1
220 228 1
220 230 1
220 232 1
220 233 1
220 234 1
220 235 1
220 236 1
220 238 1
220 239 1
220 241 1
220 242 1
220 244 1
220 245 1
220 248 1
220 249 1
220 250 1
220 251 1
220 252 1
220 253 1
220 254 1
220 255 1
220 257 1
220 258 1
220 260 1
220 261 1
220 262 1
220 263 1
220 264 1
220 265 1
220 266 1
220 267 1
220 268 1
220 269 1
220 270 1
220 273 1
220 275 1
220 276 1
220 278 1
220 279 1
220 280 1
220 281 1
220 282 1
220 283 1
220 284 1
220 285 1
220 287 1
220 288 1
220 289 1
220 290 1
220 291 1
220 292 1
220 294 1
220 295 1
220 296 1
220 297 1
220 299 1
221 222 1
221 223 1
221 224 1
221 225 1
221 226 1
221 227 1
221 228 1
221 229 1
221 230 1
221 232 1
221 233 1
221 234 1
221 235 1
221 236 1
221 238 1
221 239 1
221 240 1
221 241 1
221 242 1
221 243 1
221 245 1
221 247 1
221 248 1
221 250 1
221 251 1
221 253 1
221 254 1
221 255 1
221 257 1
221 259 1
221 260 1
221 261 1
221 262 1
221 264 1
221 265 1
221 266 1
221 267 1
221 268 1
221 269 1
221 270 1
221 271 1
221 272 1
221 273 1
221 275 1
221 276 1
221 277 1
221 278 1
221 279 1
221 280 1
221 281 1
221 282 1
221 283 1
221 285 1
221 288 1
221 289 1
221 290 1
221 292 1
221 293 1
221 294 1
221 296 1
221 298 1
221 299 1
221 300 1
222 224 1
222 226 1
222 227 1
222 229 1
222 230 1
222 231 1
222 232 1
222 233 1
222 235 1
222 236 1
222 238 1
222 240 1
222 241 1
222 242 1
222 243 1
222 244 1
222 246 1
222 247 1
222 248 1
222 249 1
222 250 1
222 251 1
222 253 1
222 255 1
222 256 1
222 257 1
222 258 1
222 260 1
222 261 1
222 262 1
222 264 1
222 265 1
222 266 1
222 267 1
222 269 1
222 270 1
222 271 1
222 272 1
222 274 1
222 275 1
222 276 1
222 277 1
222 279 1
222 280 1
222 281 1
222 282 1
222 283 1
222 284 1
222 285 1
222 287 1
222 288 1
222 290 1
222 291 1
222 292 1
222 293 1
222 294 1
222 295 1
222 296 1
222 298 1
222 299 1
222 300 1
223 225 1
223 226 1
223 230 1
223 231 1
223 234 1
223 235 1
223 236 1
223 241 1
223 242 1
223 243 1
223 244 1
223 245 1
223 248 1
223 249 1
223 250 1
223 251 1
223 255 1
223 256 1
223 257 1
223 258 1
223 259 1
223 260 1
223 262 1
223 263 1
223 265 1
223 266 1
223 267 1
223 268 1
223 269 1
223 273 1
223 274 1
223 276 1
223 277 1
223 278 1
223 279 1
223 280 1
223 281 1
223 284 1
223 285 1
223 286 1
223 288 1
223 289 1
223 290 1
223 291 1
223 292 1
223 294 1
223 295 1
223 297 1
223 298 1
224 225 1
224 226 1
224 227 1
224 228 1
224 229 1
224 230 1
224 231 1
224 232 1
224 233 1
224 234 1
224 235 1
224 236 1
224 237 1
224 238 1
224 240 1
224 241 1
224 242 1
224 243 1
224 244 1
224 245 1
224 246 1
224 247 1
224 248 1
224 251 1
224 252 1
224 253 1
224 254 1
224 255 1
224 257 1
224 258 1
224 259 1
224 260 1
224 261 1
224 262 1
224 263 1
224 264 1
224 265 1
224 266 1
224 271 1
224 272 1
224 273 1
224 274 1
224 275 1
224 276 1
224 277 1
224 278 1
224 279 1
224 280 1
224 281 1
224 282 1
224 283 1
224 284 1
224 285 1
224 287 1
224 288 1
224 289 1
224 291 1
224 292 1
224 293 1
224 294 1
224 295 1
224 297 1
224 298 1
224 299 1
224 300 1
225 228 1
225 229 1
225 230 1
225 231 1
225 233 1
225 234 1
225 236 1
225 239 1
225 240 1
225 241 1
225 242 1
225 243 1
225 244 1
225 245 1
225 248 1
225 249 1
225 250 1
225 251 1
225 252 1
225 253 1
225 254 1
225 256 1
225 258 1
225 260 1
225 263 1
225 264 1
225 265 1
225 266 1
225 267 1
225 268 1
225 270 1
225 271 1
225 272 1
225 273 1
225 275 1
225 277 1
225 278 1
225 280 1
225 281 1
225 283 1
225 284 1
225 285 1
225 286 1
225 287 1
225 288 1
225 289 1
225 290 1
225 291 1
225 292 1
225 293 1
225 295 1
225 296 1
225 298 1
225 299 1
226 227 1
226 229 1
226 230 1
226 232 1
226 233 1
226 234 1
226 237 1
226 241 1
226 243 1
226 246 1
226 247 1
226 248 1
226 249 1
226 250 1
226 251 1
226 252 1
226 253 1
226 254 1
226 256 1
226 257 1
226 258 1
226 259 1
226 260 1
226 261 1
226 264 1
226 266 1
226 267 1
226 268 1
226 269 1
226 270 1
226 272 1
226 273 1
226 275 1
226 276 1
226 277 1
226 278 1
226 280 1
226 281 1
226 282 1
226 283 1
226 284 1
226 285 1
226 286 1
226 289 1
226 291 1
226 293 1
226 295 1
226 296 1
226 297 1
226 300 1
227 228 1
227 229 1
227 230 1
227 232 1
227 233 1
227 234 1
227 235 1
227 236 1
227 237 1
227 239 1
227 240 1
227 241 1
227 242 1
227 243 1
227 244 1
227 246 1
227 247 1
227 248 1
227 249 1
227 251 1
227 252 1
227 253 1
227 254 1
227 256 1
227 257 1
227 258 1
227 259 1
227 260 1
227 261 1
227 262 1
227 264 1
227 265 1
227 266 1
227 267 1
227 268 1
227 269 1
227 270 1
227 271 1
227 275 1
227 276 1
227 277 1
227 278 1
227 279 1
227 281 1
227 282 1
227 283 1
227 284 1
227 288 1
227 289 1
227 290 1
227 291 1
227 292 1
227 293 1
227 294 1
227 295 1
227 297 1
227 299 1
227 300 1
228 229 1
228 230 1
228 232 1
228 233 1
228 234 1
228 235 1
228 236 1
228 237 1
228 238 1
228 239 1
228 240 1
228 241 1
228 242 1
228 243 1
228 244 1
228 245 1
228 247 1
228 248 1
228 249 1
228 252 1
228 253 1
228 254 1
228 255 1
228 257 1
228 258 1
228 260 1
228 261 1
228 263 1
228 264 1
228 265 1
228 266 1
228 268 1
228 269 1
228 270 1
228 271 1
228 272 1
228 273 1
228 274 1
228 275 1
228 276 1
228 277 1
228 278 1
228 280 1
228 281 1
228 282 1
228 283 1
228 284 1
228 285 1
228 286 1
228 287 1
228 288 1
228 289 1
228 290 1
228 291 1
228 292 1
228 293 1
228 295 1
228 296 1
228 297 1
228 298 1
228 299 1
228 300 1
229 230 1
229 231 1
229 232 1
229 234 1
229 235 1
229 236 1
229 237 1
229 238 1
229 239 1
229 240 1
229 241 1
229 242 1
229 243 1
229 245 1
229 246 1
229 247 1
229 249 1
229 251 1
229 252 1
229 253 1
229 254 1
229 255 1
229 256 1
229 258 1
229 259 1
229 260 1
229 261 1
229 262 1
229 263 1
229 265 1
229 266 1
229 267 1
229 269 1
229 270 1
229 271 1
229 272 1
229 273 1
229 275 1
229 276 1
229 277 1
229 278 1
229 279 1
229 280 1
229 281 1
229 282 1
229 283 1
229 285 1
229 286 1
229 287 1
229 288 1
229 289 1
229 290 1
229 291 1
229 292 1
229 293 1
229 294 1
229 295 1
229 296 1
229 297 1
229 298 1
229 299 1
229 300 1
230 231 1
230 232 1
230 233 1
230 234 1
230 238 1
230 239 1
230 240 1
230 241 1
230 242 1
230 243 1
230 244 1
230 245 1
230 246 1
230 248 1
230 249 1
230 252 1
230 254 1
230 255 1
230 257 1
230 259 1
230 260 1
230 261 1
230 262 1
230 263 1
230 264 1
230 265 1
230 266 1
230 267 1
230 268 1
230 269 1
230 270 1
230 271 1
230 272 1
230 273 1
230 274 1
230 275 1
230 276 1
230 277 1
230 278 1
230 279 1
230 280 1
230 281 1
230 284 1
230 285 1
230 286 1
230 287 1
230 288 1
230 289 1
230 293 1
230 294 1
230 295 1
230 296 1
230 297 1
230 298 1
230 299 1
230 300 1
231 233 1
231 234 1
231 235 1
231 239 1
231 241 1
231 242 1
231 244 1
231 246 1
231 247 1
231 248 1
231 249 1
231 251 1
231 252 1
231 253 1
231 257 1
231 260 1
231 261 1
231 263 1
231 264 1
231 265 1
231 266 1
231 267 1
231 269 1
231 272 1
231 275 1
231 276 1
231 279 1
231 281 1
231 282 1
231 283 1
231 285 1
231 288 1
231 289 1
231 291 1
231 292 1
231 293 1
231 294 1
231 295 1
231 296 1
231 297 1
231 298 1
231 299 1
231 300 1
232 233 1
232 236 1
232 237 1
232 238 1
232 239 1
232 240 1
232 241 1
232 242 1
232 243 1
232 245 1
232 246 1
232 248 1
232 249 1
232 250 1
232 252 1
232 253 1
232 254 1
232 256 1
232 261 1
232 262 1
232 263 1
232 264 1
232 265 1
232 266 1
232 267 1
232 270 1
232 271 1
232 272 1
232 273 1
232 274 1
232 275 1
232 276 1
232 278 1
232 280 1
232 283 1
232 284 1
232 285 1
232 286 1
232 287 1
232 288 1
232 289 1
232 290 1
232 291 1
232 292 1
232 293 1
232 294 1
232 295 1
232 296 1
232 300 1
233 234 1
233 236 1
233 238 1
233 239 1
233 240 1
233 241 1
233 242 1
233 243 1
233 244 1
233 245 1
233 246 1
233 248 1
233 249 1
233 251 1
233 252 1
233 253 1
233 254 1
233 255 1
233 256 1
233 257 1
233 258 1
233 259 1
233 260 1
233 261 1
233 262 1
233 263 1
233 264 1
233 265 1
233 266 1
233 267 1
233 268 1
233 269 1
233 270 1
233 271 1
233 272 1
233 273 1
233 274 1
233 275 1
233 276 1
233 277 1
233 278 1
233 279 1
233 280 1
233 282 1
233 283 1
233 284 1
233 285 1
233 287 1
233 288 1
233 289 1
233 292 1
233 293 1
233 294 1
233 295 1
233 296 1
233 297 1
233 298 1
233 299 1
233 300 1
234 235 1
234 236 1
234 237 1
234 238 1
234 239 1
234 240 1
234 241 1
234 242 1
234 243 1
234 244 1
234 245 1
234 246 1
234 247 1
234 248 1
234 249 1
234 251 1
234 252 1
234 255 1
234 257 1
234 259 1
234 260 1
234 261 1
234 262 1
234 263 1
234 264 1
234 265 1
234 266 1
234 267 1
234 269 1
234 270 1
234 271 1
234 272 1
234 274 1
234 275 1
234 276 1
234 277 1
234 278 1
234 279 1
234 280 1
234 281 1
234 282 1
234 283 1
234 284 1
234 288 1
234 289 1
234 290 1
234 291 1
234 292 1
234 293 1
234 294 1
234 295 1
234 297 1
234 298 1
234 299 1
234 300 1
235 236 1
235 237 1
235 238 1
235 239 1
235 240 1
235 241 1
235 242 1
235 243 1
235 244 1
235 246 1
235 247 1
235 248 1
235 249 1
235 252 1
235 255 1
235 257 1
235 258 1
235 259 1
235 261 1
235 262 1
235 263 1
235 264 1
235 267 1
235 268 1
235 269 1
235 272 1
235 274 1
235 275 1
235 276 1
235 277 1
235 278 1
235 279 1
235 281 1
235 282 1
235 283 1
235 284 1
235 286 1
235 288 1
235 290 1
235 291 1
235 292 1
235 293 1
235 296 1
235 297 1
235 298 1
236 237 1
236 238 1
236 239 1
236 241 1
236 242 1
236 243 1
236 244 1
236 245 1
236 246 1
236 247 1
236 248 1
236 249 1
236 250 1
236 252 1
236 253 1
236 254 1
236 255 1
236 256 1
236 257 1
236 258 1
236 259 1
236 260 1
236 261 1
236 263 1
236 265 1
236 266 1
236 267 1
236 268 1
236 269 1
236 271 1
236 272 1
236 273 1
236 275 1
236 276 1
236 277 1
236 278 1
236 279 1
236 280 1
236 282 1
236 283 1
236 284 1
236 285 1
236 287 1
236 288 1
236 289 1
236 290 1
236 291 1
236 293 1
236 295 1
236 297 1
236 298 1
236 299 1
237 238 1
237 239 1
237 240 1
237 241 1
237 242 1
237 243 1
237 245 1
237 246 1
237 250 1
237 251 1
237 252 1
237 254 1
237 257 1
237 258 1
237 259 1
237 260 1
237 261 1
237 262 1
237 263 1
237 264 1
237 265 1
237 266 1
237 267 1
237 268 1
237 269 1
237 270 1
237 271 1
237 273 1
237 276 1
237 278 1
237 281 1
237 282 1
237 283 1
237 284 1
237 285 1
237 286 1
237 289 1
237 290 1
237 291 1
237 293 1
237 295 1
237 299 1
237 300 1
238 239 1
238 240 1
238 241 1
238 242 1
238 243 1
238 244 1
238 245 1
238 246 1
238 248 1
238 249 1
238 250 1
238 251 1
238 252 1
238 253 1
238 254 1
238 255 1
238 257 1
238 258 1
238 259 1
238 260 1
238 261 1
238 262 1
238 263 1
238 265 1
238 266 1
238 267 1
238 268 1
238 270 1
238 271 1
238 272 1
238 273 1
238 275 1
238 276 1
238 277 1
238 278 1
238 279 1
238 280 1
238 281 1
238 282 1
238 283 1
238 284 1
238 285 1
238 286 1
238 287 1
238 288 1
238 289 1
238 290 1
238 291 1
238 292 1
238 293 1
238 294 1
238 295 1
238 296 1
238 298 1
238 299 1
239 240 1
239 242 1
239 243 1
239 246 1
239 248 1
239 249 1
239 250 1
239 252 1
239 253 1
239 254 1
239 255 1
239 257 1
239 258 1
239 259 1
239 260 1
239 261 1
239 262 1
239 263 1
239 264 1
239 265 1
239 266 1
239 267 1
239 268 1
239 270 1
239 271 1
239 273 1
239 274 1
239 275 1
239 276 1
239 278 1
239 279 1
239 280 1
239 281 1
239 283 1
239 284 1
239 285 1
239 286 1
239 290 1
239 291 1
239 292 1
239 293 1
239 294 1
239 295 1
239 299 1
240 242 1
240 243 1
240 244 1
240 246 1
240 247 1
240 248 1
240 249 1
240 252 1
240 253 1
240 254 1
240 255 1
240 257 1
240 258 1
240 259 1
240 260 1
240 261 1
240 262 1
240 266 1
240 267 1
240 269 1
240 271 1
240 272 1
240 273 1
240 274 1
240 275 1
240 277 1
240 278 1
240 279 1
240 281 1
240 282 1
240 285 1
240 286 1
240 289 1
240 290 1
240 291 1
240 292 1
240 294 1
240 295 1
240 296 1
240 299 1
240 300 1
241 242 1
241 243 1
241 244 1
241 247 1
241 248 1
241 249 1
241 250 1
241 251 1
241 252 1
241 253 1
241 254 1
241 256 1
241 257 1
241 258 1
241 259 1
241 260 1
241 261 1
241 262 1
241 263 1
241 264 1
241 265 1
241 266 1
241 268 1
241 269 1
241 270 1
241 272 1
241 273 1
241 274 1
241 275 1
241 276 1
241 277 1
241 278 1
241 279 1
241 281 1
241 282 1
241 284 1
241 285 1
241 287 1
241 291 1
241 292 1
241 293 1
241 294 1
241 295 1
241 296 1
241 298 1
241 299 1
241 300 1
242 243 1
242 244 1
242 245 1
242 246 1
242 247 1
242 248 1
242 249 1
242 250 1
242 251 1
242 252 1
242 253 1
242 255 1
242 256 1
242 257 1
242 258 1
242 259 1
242 260 1
242 261 1
242 262 1
242 263 1
242 264 1
242 265 1
242 268 1
242 269 1
242 270 1
242 272 1
242 275 1
242 276 1
242 277 1
242 278 1
242 279 1
242 280 1
242 282 1
242 284 1
242 285 1
242 286 1
242 289 1
242 290 1
242 292 1
242 294 1
242 295 1
242 296 1
242 297 1
242 300 1
243 244 1
243 245 1
243 246 1
243 247 1
243 248 1
243 249 1
243 250 1
243 252 1
243 254 1
243 255 1
243 257 1
243 258 1
243 259 1
243 260 1
243 261 1
243 262 1
243 263 1
243 264 1
243 265 1
243 266 1
243 267 1
243 269 1
243 270 1
243 271 1
243 272 1
243 274 1
243 275 1
243 276 1
243 277 1
243 278 1
243 279 1
243 280 1
243 281 1
243 282 1
243 283 1
243 284 1
243 285 1
243 286 1
243 287 1
243 288 1
243 289 1
243 290 1
243 291 1
243 292 1
243 293 1
243 295 1
243 297 1
243 300 1
244 246 1
244 248 1
244 249 1
244 250 1
244 251 1
244 253 1
244 254 1
244 255 1
244 256 1
244 260 1
244 261 1
244 262 1
244 265 1
244 266 1
244 267 1
244 269 1
244 270 1
244 273 1
244 275 1
244 276 1
244 277 1
244 278 1
244 281 1
244 282 1
244 283 1
244 285 1
244 287 1
244 288 1
244 289 1
244 290 1
244 292 1
244 293 1
244 295 1
244 297 1
245 246 1
245 248 1
245 249 1
245 250 1
245 251 1
245 254 1
245 257 1
245 258 1
245 259 1
245 260 1
245 261 1
245 264 1
245 265 1
245 267 1
245 268 1
245 269 1
245 271 1
245 272 1
245 273 1
245 274 1
245 275 1
245 276 1
245 278 1
245 280 1
245 281 1
245 282 1
245 283 1
245 284 1
245 285 1
245 286 1
245 287 1
245 288 1
245 289 1
245 290 1
245 292 1
245 293 1
245 294 1
245 295 1
245 297 1
245 299 1
246 247 1
246 248 1
246 249 1
246 252 1
246 254 1
246 255 1
246 257 1
246 258 1
246 259 1
246 260 1
246 262 1
246 263 1
246 265 1
246 266 1
246 267 1
246 269 1
246 270 1
246 271 1
246 273 1
246 275 1
246 276 1
246 278 1
246 279 1
246 280 1
246 281 1
246 282 1
246 283 1
246 288 1
246 289 1
246 290 1
246 291 1
246 292 1
246 293 1
246 295 1
246 296 1
246 298 1
246 299 1
247 248 1
247 251 1
247 252 1
247 253 1
247 255 1
247 256 1
247 257 1
247 258 1
247 260 1
247 263 1
247 264 1
247 265 1
247 266 1
247 269 1
247 270 1
247 272 1
247 273 1
247 274 1
247 275 1
247 277 1
247 278 1
247 280 1
247 281 1
247 282 1
247 284 1
247 285 1
247 286 1
247 288 1
247 289 1
247 290 1
247 291 1
247 292 1
247 293 1
247 294 1
247 297 1
247 299 1
247 300 1
248 249 1
248 250 1
248 251 1
248 252 1
248 253 1
248 254 1
248 255 1
248 257 1
248 258 1
248 259 1
248 260 1
248 261 1
248 263 1
248 264 1
248 265 1
248 266 1
248 267 1
248 268 1
248 269 1
248 270 1
248 272 1
248 274 1
248 275 1
248 276 1
248 277 1
248 278 1
248 279 1
248 280 1
248 281 1
248 282 1
248 283 1
248 284 1
248 285 1
248 286 1
248 287 1
248 288 1
248 289 1
248 290 1
248 292 1
248 293 1
248 294 1
248 295 1
248 296 1
248 297 1
248 298 1
248 299 1
248 300 1
249 250 1
249 251 1
249 253 1
249 256 1
249 257 1
249 258 1
249 259 1
249 260 1
249 261 1
249 262 1
249 263 1
249 264 1
249 265 1
249 266 1
249 268 1
249 269 1
249 270 1
249 271 1
249 272 1
249 275 1
249 276 1
249 277 1
249 278 1
249 279 1
249 280 1
249 281 1
249 283 1
249 284 1
249 286 1
249 287 1
249 288 1
249 289 1
249 290 1
249 291 1
249 293 1
249 294 1
249 295 1
249 296 1
249 297 1
249 299 1
249 300 1
250 251 1
250 254 1
250 255 1
250 256 1
250 260 1
250 261 1
250 265 1
250 266 1
250 267 1
250 270 1
250 271 1
250 272 1
250 273 1
250 275 1
250 276 1
250 277 1
250 279 1
250 281 1
250 282 1
250 283 1
250 286 1
250 287 1
250 289 1
250 290 1
250 291 1
250 292 1
250 293 1
250 294 1
250 296 1
250 300 1
251 252 1
251 253 1
251 254 1
251 257 1
251 258 1
251 259 1
251 260 1
251 261 1
251 262 1
251 263 1
251 264 1
251 266 1
251 269 1
251 272 1
251 273 1
251 275 1
251 276 1
251 277 1
251 279 1
251 280 1
251 282 1
251 285 1
251 288 1
251 289 1
251 290 1
251 291 1
251 292 1
251 293 1
251 295 1
251 296 1
251 298 1
251 299 1
251 300 1
252 254 1
252 255 1
252 256 1
252 257 1
252 258 1
252 260 1
252 265 1
252 269 1
252 270 1
252 271 1
252 272 1
252 274 1
252 275 1
252 276 1
252 278 1
252 280 1
252 282 1
252 283 1
252 285 1
252 286 1
252 287 1
252 289 1
252 291 1
252 292 1
252 294 1
252 295 1
252 296 1
252 297 1
252 298 1
252 299 1
252 300 1
253 254 1
253 257 1
253 259 1
253 260 1
253 261 1
253 262 1
253 263 1
253 264 1
253 265 1
253 266 1
253 267 1
253 270 1
253 271 1
253 275 1
253 277 1
253 278 1
253 279 1
253 281 1
253 283 1
253 284 1
253 285 1
253 286 1
253 287 1
253 288 1
253 290 1
253 291 1
253 292 1
253 295 1
253 297 1
253 298 1
253 300 1
254 255 1
254 257 1
254 260 1
254 261 1
254 262 1
254 263 1
254 264 1
254 265 1
254 266 1
254 267 1
254 269 1
254 270 1
254 272 1
254 273 1
254 275 1
254 276 1
254 277 1
254 278 1
254 279 1
254 280 1
254 282 1
254 283 1
254 284 1
254 286 1
254 287 1
254 288 1
254 289 1
254 290 1
254 291 1
254 292 1
254 294 1
254 295 1
254 296 1
254 297 1
254 298 1
254 299 1
254 300 1
255 256 1
255 257 1
255 262 1
255 263 1
255 266 1
255 267 1
255 268 1
255 270 1
255 271 1
255 272 1
255 276 1
255 278 1
255 282 1
255 283 1
255 284 1
255 285 1
255 286 1
255 289 1
255 292 1
255 294 1
255 298 1
255 299 1
255 300 1
256 257 1
256 258 1
256 264 1
256 265 1
256 267 1
256 268 1
256 269 1
256 270 1
256 271 1
256 272 1
256 273 1
256 274 1
256 276 1
256 277 1
256 278 1
256 279 1
256 280 1
256 282 1
256 283 1
256 284 1
256 285 1
256 286 1
256 288 1
256 289 1
256 290 1
256 291 1
256 292 1
256 293 1
256 294 1
256 295 1
256 297 1
256 299 1
257 258 1
257 259 1
257 260 1
257 261 1
257 262 1
257 263 1
257 265 1
257 266 1
257 267 1
257 269 1
257 270 1
257 271 1
257 272 1
257 273 1
257 274 1
257 275 1
257 277 1
257 278 1
257 279 1
257 281 1
257 282 1
257 283 1
257 284 1
257 285 1
257 286 1
257 289 1
257 290 1
257 291 1
257 292 1
257 293 1
257 294 1
257 295 1
257 296 1
257 297 1
257 298 1
257 299 1
257 300 1
258 260 1
258 261 1
258 262 1
258 265 1
258 266 1
258 267 1
258 268 1
258 269 1
258 271 1
258 272 1
258 273 1
258 274 1
258 275 1
258 276 1
258 277 1
258 278 1
258 281 1
258 282 1
258 284 1
258 285 1
258 286 1
258 287 1
258 288 1
258 289 1
258 291 1
258 292 1
258 293 1
258 294 1
258 295 1
258 296 1
258 299 1
258 300 1
259 261 1
259 263 1
259 271 1
259 274 1
259 275 1
259 277 1
259 278 1
259 279 1
259 280 1
259 281 1
259 282 1
259 283 1
259 284 1
259 285 1
259 286 1
259 288 1
259 291 1
259 292 1
259 293 1
259 294 1
259 295 1
259 296 1
259 297 1
259 298 1
259 299 1
259 300 1
260 261 1
260 262 1
260 263 1
260 264 1
260 266 1
260 267 1
260 268 1
260 270 1
260 274 1
260 275 1
260 276 1
260 277 1
260 278 1
260 279 1
260 282 1
260 283 1
260 284 1
260 285 1
260 286 1
260 287 1
260 288 1
260 289 1
260 291 1
260 292 1
260 293 1
260 294 1
260 295 1
260 296 1
260 298 1
260 300 1
261 264 1
261 265 1
261 266 1
261 267 1
261 269 1
261 270 1
261 271 1
261 272 1
261 273 1
261 274 1
261 275 1
261 276 1
261 277 1
261 278 1
261 280 1
261 281 1
261 282 1
261 284 1
261 285 1
261 286 1
261 288 1
261 289 1
261 290 1
261 291 1
261 293 1
261 294 1
261 295 1
261 296 1
261 298 1
261 300 1
262 264 1
262 265 1
262 269 1
262 270 1
262 271 1
262 272 1
262 273 1
262 274 1
262 276 1
262 277 1
262 278 1
262 280 1
262 284 1
262 286 1
262 288 1
262 289 1
262 291 1
262 292 1
262 293 1
262 294 1
262 295 1
262 297 1
262 299 1
262 300 1
263 265 1
263 266 1
263 267 1
263 268 1
263 269 1
263 272 1
263 273 1
263 274 1
263 275 1
263 276 1
263 277 1
263 278 1
263 279 1
263 280 1
263 281 1
263 282 1
263 283 1
263 284 1
263 287 1
263 288 1
263 291 1
263 293 1
263 294 1
263 295 1
263 296 1
263 297 1
263 298 1
263 300 1
264 268 1
264 269 1
264 270 1
264 271 1
264 272 1
264 273 1
264 274 1
264 277 1
264 278 1
264 280 1
264 281 1
264 283 1
264 284 1
264 285 1
264 289 1
264 290 1
264 291 1
264 294 1
264 295 1
264 298 1
264 299 1
264 300 1
265 266 1
265 267 1
265 268 1
265 269 1
265 270 1
265 271 1
265 272 1
265 273 1
265 275 1
265 276 1
265 277 1
265 278 1
265 280 1
265 281 1
265 282 1
265 284 1
265 285 1
265 286 1
265 287 1
265 288 1
265 289 1
265 290 1
265 291 1
265 292 1
265 293 1
265 294 1
265 295 1
265 296 1
265 299 1
265 300 1
266 267 1
266 269 1
266 270 1
266 272 1
266 275 1
266 277 1
266 278 1
266 279 1
266 282 1
266 283 1
266 284 1
266 285 1
266 287 1
266 288 1
266 290 1
266 291 1
266 292 1
266 293 1
266 294 1
266 295 1
266 298 1
266 300 1
267 268 1
267 269 1
267 270 1
267 271 1
267 272 1
267 273 1
267 274 1
267 275 1
267 278 1
267 284 1
267 285 1
267 286 1
267 288 1
267 289 1
267 290 1
267 291 1
267 292 1
267 293 1
267 294 1
267 295 1
267 299 1
267 300 1
268 269 1
268 270 1
268 272 1
268 273 1
268 275 1
268 277 1
268 280 1
268 282 1
268 284 1
268 285 1
268 290 1
268 291 1
268 292 1
268 293 1
268 295 1
268 296 1
268 298 1
268 299 1
269 270 1
269 273 1
269 276 1
269 277 1
269 278 1
269 279 1
269 280 1
269 281 1
269 282 1
269 283 1
269 284 1
269 285 1
269 287 1
269 288 1
269 289 1
269 291 1
269 294 1
269 295 1
269 296 1
269 298 1
269 299 1
269 300 1
270 272 1
270 273 1
270 274 1
270 275 1
270 276 1
270 278 1
270 279 1
270 280 1
270 282 1
270 283 1
270 284 1
270 285 1
270 286 1
270 287 1
270 288 1
270 289 1
270 292 1
270 295 1
270 298 1
270 299 1
270 300 1
271 272 1
271 274 1
271 276 1
271 278 1
271 280 1
271 282 1
271 283 1
271 284 1
271 285 1
271 286 1
271 289 1
271 290 1
271 291 1
271 293 1
271 294 1
271 295 1
271 296 1
271 298 1
271 299 1
272 273 1
272 274 1
272 275 1
272 276 1
272 278 1
272 279 1
272 282 1
272 284 1
272 285 1
272 289 1
272 292 1
272 293 1
272 294 1
272 295 1
272 296 1
272 297 1
272 299 1
273 274 1
273 275 1
273 278 1
273 279 1
273 280 1
273 281 1
273 282 1
273 283 1
273 284 1
273 285 1
273 287 1
273 289 1
273 292 1
273 295 1
273 296 1
273 299 1
273 300 1
274 276 1
274 277 1
274 279 1
274 282 1
274 283 1
274 285 1
274 287 1
274 288 1
274 289 1
274 290 1
274 291 1
274 292 1
274 293 1
274 295 1
274 297 1
274 298 1
274 300 1
275 276 1
275 277 1
275 278 1
275 279 1
275 280 1
275 282 1
275 284 1
275 285 1
275 286 1
275 287 1
275 288 1
275 289 1
275 290 1
275 291 1
275 292 1
275 293 1
275 294 1
275 295 1
275 296 1
275 298 1
275 299 1
275 300 1
276 277 1
276 278 1
276 279 1
276 280 1
276 281 1
276 282 1
276 283 1
276 284 1
276 285 1
276 286 1
276 287 1
276 288 1
276 289 1
276 293 1
276 294 1
276 295 1
276 297 1
277 278 1
277 279 1
277 281 1
277 282 1
277 283 1
277 284 1
277 285 1
277 289 1
277 291 1
277 292 1
277 294 1
277 295 1
277 296 1
277 297 1
277 300 1
278 279 1
278 282 1
278 283 1
278 284 1
278 285 1
278 286 1
278 287 1
278 288 1
278 289 1
278 290 1
278 291 1
278 292 1
278 293 1
278 294 1
278 295 1
278 296 1
278 297 1
278 298 1
278 299 1
279 281 1
279 282 1
279 283 1
279 284 1
279 286 1
279 287 1
279 288 1
279 289 1
279 290 1
279 291 1
279 292 1
279 293 1
279 296 1
279 297 1
279 298 1
279 299 1
280 281 1
280 282 1
280 283 1
280 284 1
280 285 1
280 287 1
280 289 1
280 290 1
280 291 1
280 292 1
280 294 1
280 295 1
280 297 1
281 282 1
281 284 1
281 285 1
281 288 1
281 289 1
281 291 1
281 292 1
281 295 1
281 296 1
281 297 1
281 298 1
281 299 1
281 300 1
282 283 1
282 284 1
282 285 1
282 286 1
282 287 1
282 288 1
282 289 1
282 290 1
282 292 1
282 293 1
282 295 1
282 296 1
282 297 1
282 298 1
282 299 1
282 300 1
283 284 1
283 285 1
283 286 1
283 288 1
283 289 1
283 292 1
283 293 1
283 294 1
283 295 1
283 296 1
283 297 1
283 298 1
283 300 1
284 285 1
284 286 1
284 287 1
284 288 1
284 289 1
284 290 1
284 291 1
284 292 1
284 294 1
284 295 1
284 296 1
284 297 1
284 300 1
285 288 1
285 290 1
285 291 1
285 292 1
285 294 1
285 295 1
285 299 1
285 300 1
286 289 1
286 290 1
286 291 1
286 292 1
286 294 1
286 295 1
287 289 1
287 294 1
287 295 1
287 296 1
287 297 1
287 299 1
287 300 1
288 290 1
288 292 1
288 293 1
288 294 1
288 295 1
288 296 1
288 298 1
288 300 1
289 291 1
289 294 1
289 295 1
289 298 1
289 299 1
289 300 1
290 291 1
290 294 1
290 295 1
290 298 1
290 300 1
291 294 1
291 295 1
291 297 1
291 298 1
291 299 1
291 300 1
292 293 1
292 294 1
292 295 1
292 296 1
292 298 1
293 294 1
293 295 1
293 296 1
293 298 1
293 299 1
294 295 1
294 296 1
294 297 1
294 298 1
294 299 1
294 300 1
295 296 1
295 297 1
295 299 1
295 300 1
298 300 1


==> anc/instances/benchmark/theta/p_hat300_2.dat <==
300 22922
1 2 1
1 3 1
1 4 1
1 6 1
1 8 1
1 10 1
1 11 1
1 13 1
1 14 1
1 15 1
1 17 1
1 18 1
1 19 1
1 20 1
1 21 1
1 22 1
1 23 1
1 25 1
1 27 1
1 28 1
1 32 1
1 33 1
1 34 1
1 35 1
1 36 1
1 37 1
1 38 1
1 39 1
1 41 1
1 44 1
1 46 1
1 47 1
1 48 1
1 49 1
1 50 1
1 51 1
1 52 1
1 53 1
1 55 1
1 59 1
1 60 1
1 61 1
1 62 1
1 63 1
1 64 1
1 65 1
1 66 1
1 68 1
1 69 1
1 71 1
1 72 1
1 73 1
1 74 1
1 76 1
1 77 1
1 78 1
1 79 1
1 80 1
1 82 1
1 84 1
1 86 1
1 87 1
1 88 1
1 90 1
1 91 1
1 92 1
1 93 1
1 94 1
1 95 1
1 97 1
1 98 1
1 99 1
1 100 1
1 101 1
1 103 1
1 105 1
1 106 1
1 108 1
1 110 1
1 111 1
1 112 1
1 113 1
1 114 1
1 115 1
1 116 1
1 117 1
1 118 1
1 119 1
1 120 1
1 121 1
1 122 1
1 123 1
1 124 1
1 127 1
1 128 1
1 129 1
1 130 1
1 131 1
1 132 1
1 134 1
1 135 1
1 138 1
1 140 1
1 141 1
1 142 1
1 143 1
1 144 1
1 145 1
1 146 1
1 147 1
1 149 1
1 150 1
1 151 1
1 154 1
1 155 1
1 157 1
1 159 1
1 162 1
1 165 1
1 166 1
1 167 1
1 168 1
1 169 1
1 171 1
1 172 1
1 174 1
1 175 1
1 177 1
1 181 1
1 182 1
1 183 1
1 184 1
1 185 1
1 186 1
1 187 1
1 188 1
1 189 1
1 192 1
1 193 1
1 194 1
1 195 1
1 196 1
1 198 1
1 199 1
1 200 1
1 201 1
1 202 1
1 203 1
1 204 1
1 208 1
1 210 1
1 212 1
1 213 1
1 214 1
1 216 1
1 218 1
1 219 1
1 220 1
1 221 1
1 224 1
1 225 1
1 228 1
1 229 1
1 230 1
1 233 1
1 235 1
1 236 1
1 238 1
1 240 1
1 241 1
1 242 1
1 243 1
1 246 1
1 248 1
1 249 1
1 250 1
1 253 1
1 254 1
1 255 1
1 257 1
1 259 1
1 260 1
1 263 1
1 265 1
1 266 1
1 267 1
1 268 1
1 269 1
1 270 1
1 274 1
1 275 1
1 276 1
1 277 1
1 278 1
1 279 1
1 280 1
1 281 1
1 282 1
1 284 1
1 285 1
1 286 1
1 287 1
1 288 1
1 289 1
1 290 1
1 291 1
1 293 1
1 294 1
1 295 1
1 296 1
1 297 1
1 298 1
1 300 1
2 3 1
2 4 1
2 6 1
2 7 1
2 8 1
2 9 1
2 10 1
2 11 1
2 12 1
2 14 1
2 15 1
2 17 1
2 18 1
2 19 1
2 20 1
2 21 1
2 22 1
2 23 1
2 24 1
2 25 1
2 27 1
2 31 1
2 33 1
2 34 1
2 36 1
2 38 1
2 39 1
2 40 1
2 41 1
2 42 1
2 43 1
2 44 1
2 45 1
2 46 1
2 48 1
2 51 1
2 52 1
2 53 1
2 55 1
2 56 1
2 57 1
2 58 1
2 59 1
2 60 1
2 62 1
2 63 1
2 64 1
2 65 1
2 66 1
2 67 1
2 68 1
2 69 1
2 71 1
2 72 1
2 74 1
2 76 1
2 77 1
2 78 1
2 79 1
2 80 1
2 81 1
2 82 1
2 83 1
2 84 1
2 85 1
2 87 1
2 88 1
2 92 1
2 93 1
2 94 1
2 96 1
2 97 1
2 98 1
2 99 1
2 100 1
2 103 1
2 105 1
2 108 1
2 109 1
2 110 1
2 111 1
2 112 1
2 113 1
2 116 1
2 118 1
2 119 1
2 120 1
2 121 1
2 122 1
2 123 1
2 124 1
2 125 1
2 126 1
2 128 1
2 129 1
2 130 1
2 131 1
2 132 1
2 133 1
2 134 1
2 135 1
2 138 1
2 139 1
2 141 1
2 142 1
2 143 1
2 145 1
2 146 1
2 148 1
2 150 1
2 152 1
2 153 1
2 154 1
2 155 1
2 157 1
2 158 1
2 159 1
2 160 1
2 161 1
2 162 1
2 164 1
2 165 1
2 166 1
2 167 1
2 168 1
2 169 1
2 172 1
2 173 1
2 174 1
2 175 1
2 176 1
2 177 1
2 179 1
2 182 1
2 183 1
2 184 1
2 185 1
2 186 1
2 187 1
2 188 1
2 189 1
2 192 1
2 193 1
2 194 1
2 195 1
2 196 1
2 199 1
2 201 1
2 202 1
2 203 1
2 204 1
2 206 1
2 207 1
2 209 1
2 210 1
2 211 1
2 212 1
2 215 1
2 216 1
2 217 1
2 218 1
2 221 1
2 222 1
2 224 1
2 225 1
2 226 1
2 227 1
2 232 1
2 233 1
2 236 1
2 237 1
2 238 1
2 240 1
2 241 1
2 243 1
2 244 1
2 246 1
2 247 1
2 249 1
2 253 1
2 254 1
2 255 1
2 256 1
2 257 1
2 260 1
2 262 1
2 263 1
2 265 1
2 268 1
2 269 1
2 270 1
2 272 1
2 273 1
2 275 1
2 276 1
2 277 1
2 278 1
2 280 1
2 282 1
2 284 1
2 285 1
2 289 1
2 290 1
2 291 1
2 292 1
2 293 1
2 294 1
2 295 1
2 297 1
2 298 1
2 300 1
3 6 1
3 8 1
3 11 1
3 12 1
3 14 1
3 15 1
3 16 1
3 17 1
3 20 1
3 22 1
3 23 1
3 24 1
3 27 1
3 30 1
3 34 1
3 36 1
3 37 1
3 38 1
3 39 1
3 40 1
3 43 1
3 45 1
3 46 1
3 50 1
3 56 1
3 57 1
3 58 1
3 60 1
3 61 1
3 62 1
3 63 1
3 65 1
3 66 1
3 67 1
3 72 1
3 73 1
3 75 1
3 78 1
3 79 1
3 80 1
3 84 1
3 86 1
3 87 1
3 88 1
3 89 1
3 91 1
3 92 1
3 94 1
3 96 1
3 98 1
3 99 1
3 103 1
3 106 1
3 108 1
3 109 1
3 111 1
3 113 1
3 116 1
3 118 1
3 123 1
3 125 1
3 126 1
3 127 1
3 129 1
3 139 1
3 140 1
3 141 1
3 142 1
3 145 1
3 147 1
3 148 1
3 150 1
3 151 1
3 153 1
3 154 1
3 155 1
3 156 1
3 157 1
3 161 1
3 163 1
3 165 1
3 167 1
3 172 1
3 173 1
3 175 1
3 177 1
3 178 1
3 183 1
3 185 1
3 186 1
3 193 1
3 194 1
3 195 1
3 196 1
3 198 1
3 199 1
3 202 1
3 207 1
3 210 1
3 212 1
3 215 1
3 216 1
3 221 1
3 224 1
3 228 1
3 230 1
3 233 1
3 248 1
3 258 1
3 261 1
3 263 1
3 265 1
3 269 1
3 270 1
3 271 1
3 273 1
3 275 1
3 278 1
3 282 1
3 283 1
3 284 1
3 285 1
3 290 1
3 295 1
3 297 1
3 300 1
4 6 1
4 9 1
4 10 1
4 14 1
4 15 1
4 16 1
4 17 1
4 23 1
4 31 1
4 34 1
4 36 1
4 39 1
4 54 1
4 60 1
4 62 1
4 64 1
4 65 1
4 66 1
4 67 1
4 68 1
4 73 1
4 87 1
4 90 1
4 93 1
4 99 1
4 102 1
4 108 1
4 112 1
4 114 1
4 117 1
4 119 1
4 120 1
4 127 1
4 135 1
4 140 1
4 144 1
4 151 1
4 152 1
4 157 1
4 158 1
4 166 1
4 167 1
4 168 1
4 172 1
4 173 1
4 178 1
4 181 1
4 183 1
4 184 1
4 186 1
4 189 1
4 192 1
4 193 1
4 197 1
4 198 1
4 202 1
4 206 1
4 208 1
4 210 1
4 211 1
4 213 1
4 214 1
4 217 1
4 227 1
4 230 1
4 233 1
4 241 1
4 242 1
4 248 1
4 249 1
4 253 1
4 254 1
4 260 1
4 262 1
4 264 1
4 266 1
4 272 1
4 276 1
4 278 1
4 282 1
4 292 1
4 295 1
4 298 1
4 300 1
5 7 1
5 8 1
5 12 1
5 13 1
5 17 1
5 18 1
5 22 1
5 24 1
5 30 1
5 31 1
5 32 1
5 34 1
5 35 1
5 37 1
5 39 1
5 40 1
5 41 1
5 42 1
5 43 1
5 44 1
5 45 1
5 47 1
5 49 1
5 50 1
5 55 1
5 57 1
5 59 1
5 61 1
5 62 1
5 63 1
5 66 1
5 69 1
5 72 1
5 78 1
5 82 1
5 85 1
5 90 1
5 93 1
5 95 1
5 96 1
5 97 1
5 98 1
5 106 1
5 108 1
5 110 1
5 112 1
5 113 1
5 115 1
5 117 1
5 118 1
5 120 1
5 121 1
5 122 1
5 125 1
5 128 1
5 131 1
5 132 1
5 133 1
5 135 1
5 137 1
5 143 1
5 145 1
5 150 1
5 155 1
5 157 1
5 158 1
5 159 1
5 162 1
5 163 1
5 164 1
5 166 1
5 173 1
5 178 1
5 181 1
5 182 1
5 183 1
5 185 1
5 186 1
5 187 1
5 188 1
5 189 1
5 192 1
5 194 1
5 195 1
5 196 1
5 197 1
5 199 1
5 200 1
5 201 1
5 202 1
5 206 1
5 210 1
5 211 1
5 213 1
5 216 1
5 220 1
5 221 1
5 223 1
5 227 1
5 229 1
5 230 1
5 231 1
5 233 1
5 238 1
5 241 1
5 242 1
5 243 1
5 245 1
5 248 1
5 250 1
5 251 1
5 252 1
5 254 1
5 261 1
5 265 1
5 266 1
5 270 1
5 271 1
5 272 1
5 275 1
5 276 1
5 277 1
5 278 1
5 279 1
5 280 1
5 282 1
5 283 1
5 284 1
5 286 1
5 289 1
5 290 1
5 294 1
5 295 1
6 8 1
6 11 1
6 12 1
6 13 1
6 15 1
6 16 1
6 17 1
6 18 1
6 20 1
6 22 1
6 23 1
6 24 1
6 25 1
6 27 1
6 29 1
6 30 1
6 31 1
6 33 1
6 34 1
6 35 1
6 37 1
6 38 1
6 40 1
6 41 1
6 42 1
6 43 1
6 44 1
6 45 1
6 46 1
6 48 1
6 49 1
6 50 1
6 51 1
6 53 1
6 54 1
6 55 1
6 61 1
6 62 1
6 64 1
6 65 1
6 66 1
6 69 1
6 71 1
6 73 1
6 74 1
6 75 1
6 78 1
6 82 1
6 84 1
6 85 1
6 87 1
6 88 1
6 91 1
6 92 1
6 93 1
6 96 1
6 97 1
6 99 1
6 100 1
6 101 1
6 102 1
6 103 1
6 105 1
6 107 1
6 112 1
6 113 1
6 114 1
6 116 1
6 117 1
6 120 1
6 127 1
6 129 1
6 130 1
6 131 1
6 132 1
6 135 1
6 136 1
6 138 1
6 139 1
6 140 1
6 141 1
6 143 1
6 144 1
6 145 1
6 146 1
6 149 1
6 150 1
6 151 1
6 152 1
6 153 1
6 156 1
6 157 1
6 158 1
6 162 1
6 163 1
6 164 1
6 165 1
6 167 1
6 169 1
6 171 1
6 172 1
6 173 1
6 176 1
6 178 1
6 181 1
6 183 1
6 184 1
6 186 1
6 187 1
6 188 1
6 189 1
6 190 1
6 193 1
6 194 1
6 195 1
6 196 1
6 198 1
6 199 1
6 200 1
6 203 1
6 204 1
6 206 1
6 207 1
6 208 1
6 210 1
6 211 1
6 212 1
6 213 1
6 218 1
6 219 1
6 221 1
6 223 1
6 224 1
6 230 1
6 232 1
6 233 1
6 234 1
6 235 1
6 238 1
6 239 1
6 240 1
6 241 1
6 242 1
6 243 1
6 245 1
6 246 1
6 248 1
6 249 1
6 251 1
6 257 1
6 260 1
6 261 1
6 262 1
6 263 1
6 264 1
6 265 1
6 266 1
6 267 1
6 268 1
6 270 1
6 271 1
6 272 1
6 273 1
6 275 1
6 276 1
6 277 1
6 278 1
6 279 1
6 280 1
6 281 1
6 282 1
6 283 1
6 284 1
6 285 1
6 286 1
6 288 1
6 290 1
6 294 1
6 295 1
6 296 1
6 298 1
6 299 1
6 300 1
7 8 1
7 11 1
7 12 1
7 13 1
7 14 1
7 17 1
7 18 1
7 20 1
7 21 1
7 22 1
7 23 1
7 24 1
7 27 1
7 28 1
7 29 1
7 30 1
7 31 1
7 33 1
7 34 1
7 38 1
7 39 1
7 43 1
7 44 1
7 45 1
7 47 1
7 50 1
7 53 1
7 54 1
7 55 1
7 60 1
7 61 1
7 65 1
7 67 1
7 68 1
7 71 1
7 73 1
7 74 1
7 77 1
7 78 1
7 79 1
7 80 1
7 85 1
7 86 1
7 87 1
7 88 1
7 91 1
7 92 1
7 94 1
7 96 1
7 97 1
7 98 1
7 99 1
7 101 1
7 105 1
7 107 1
7 108 1
7 109 1
7 110 1
7 111 1
7 113 1
7 114 1
7 116 1
7 118 1
7 120 1
7 121 1
7 128 1
7 131 1
7 132 1
7 137 1
7 138 1
7 140 1
7 141 1
7 143 1
7 145 1
7 147 1
7 148 1
7 150 1
7 152 1
7 153 1
7 154 1
7 155 1
7 156 1
7 157 1
7 158 1
7 161 1
7 162 1
7 164 1
7 165 1
7 168 1
7 170 1
7 172 1
7 173 1
7 175 1
7 177 1
7 178 1
7 181 1
7 184 1
7 185 1
7 186 1
7 187 1
7 190 1
7 191 1
7 192 1
7 193 1
7 195 1
7 196 1
7 198 1
7 199 1
7 201 1
7 202 1
7 203 1
7 204 1
7 209 1
7 210 1
7 212 1
7 213 1
7 216 1
7 217 1
7 218 1
7 220 1
7 221 1
7 222 1
7 223 1
7 225 1
7 227 1
7 229 1
7 230 1
7 233 1
7 234 1
7 235 1
7 237 1
7 240 1
7 241 1
7 242 1
7 243 1
7 244 1
7 245 1
7 248 1
7 249 1
7 257 1
7 260 1
7 261 1
7 263 1
7 265 1
7 273 1
7 275 1
7 276 1
7 277 1
7 279 1
7 281 1
7 283 1
7 289 1
7 290 1
7 293 1
7 300 1
8 9 1
8 10 1
8 11 1
8 12 1
8 14 1
8 15 1
8 16 1
8 17 1
8 20 1
8 22 1
8 23 1
8 24 1
8 27 1
8 28 1
8 29 1
8 30 1
8 31 1
8 32 1
8 33 1
8 34 1
8 35 1
8 37 1
8 46 1
8 50 1
8 53 1
8 55 1
8 56 1
8 57 1
8 58 1
8 59 1
8 60 1
8 61 1
8 62 1
8 64 1
8 65 1
8 67 1
8 69 1
8 71 1
8 72 1
8 73 1
8 74 1
8 75 1
8 76 1
8 77 1
8 78 1
8 80 1
8 81 1
8 82 1
8 83 1
8 84 1
8 85 1
8 86 1
8 87 1
8 88 1
8 90 1
8 91 1
8 92 1
8 93 1
8 95 1
8 96 1
8 98 1
8 99 1
8 100 1
8 101 1
8 102 1
8 103 1
8 105 1
8 106 1
8 108 1
8 109 1
8 111 1
8 112 1
8 113 1
8 114 1
8 115 1
8 116 1
8 117 1
8 118 1
8 120 1
8 121 1
8 122 1
8 123 1
8 126 1
8 127 1
8 128 1
8 129 1
8 130 1
8 131 1
8 132 1
8 133 1
8 134 1
8 135 1
8 137 1
8 138 1
8 139 1
8 140 1
8 141 1
8 142 1
8 143 1
8 147 1
8 148 1
8 150 1
8 152 1
8 154 1
8 155 1
8 156 1
8 157 1
8 159 1
8 160 1
8 161 1
8 162 1
8 164 1
8 165 1
8 166 1
8 167 1
8 168 1
8 169 1
8 170 1
8 171 1
8 172 1
8 173 1
8 176 1
8 177 1
8 178 1
8 180 1
8 181 1
8 182 1
8 183 1
8 184 1
8 186 1
8 187 1
8 188 1
8 189 1
8 190 1
8 191 1
8 192 1
8 193 1
8 194 1
8 195 1
8 196 1
8 197 1
8 198 1
8 199 1
8 201 1
8 202 1
8 203 1
8 204 1
8 205 1
8 206 1
8 207 1
8 209 1
8 210 1
8 211 1
8 212 1
8 214 1
8 215 1
8 216 1
8 217 1
8 218 1
8 219 1
8 221 1
8 222 1
8 224 1
8 227 1
8 228 1
8 229 1
8 230 1
8 232 1
8 233 1
8 234 1
8 236 1
8 238 1
8 239 1
8 241 1
8 242 1
8 243 1
8 246 1
8 248 1
8 249 1
8 253 1
8 255 1
8 256 1
8 257 1
8 258 1
8 260 1
8 261 1
8 263 1
8 264 1
8 265 1
8 266 1
8 267 1
8 269 1
8 270 1
8 272 1
8 273 1
8 275 1
8 278 1
8 279 1
8 280 1
8 282 1
8 283 1
8 284 1
8 286 1
8 288 1
8 289 1
8 291 1
8 292 1
8 293 1
8 294 1
8 295 1
8 297 1
8 299 1
8 300 1
9 10 1
9 11 1
9 12 1
9 14 1
9 15 1
9 16 1
9 18 1
9 20 1
9 24 1
9 26 1
9 27 1
9 28 1
9 31 1
9 32 1
9 33 1
9 37 1
9 39 1
9 41 1
9 46 1
9 47 1
9 51 1
9 53 1
9 54 1
9 56 1
9 57 1
9 58 1
9 59 1
9 60 1
9 63 1
9 64 1
9 65 1
9 66 1
9 69 1
9 71 1
9 72 1
9 73 1
9 74 1
9 77 1
9 78 1
9 79 1
9 80 1
9 82 1
9 84 1
9 85 1
9 89 1
9 90 1
9 94 1
9 96 1
9 99 1
9 100 1
9 101 1
9 102 1
9 103 1
9 106 1
9 107 1
9 109 1
9 110 1
9 111 1
9 112 1
9 114 1
9 116 1
9 118 1
9 119 1
9 120 1
9 121 1
9 124 1
9 125 1
9 127 1
9 128 1
9 131 1
9 132 1
9 133 1
9 134 1
9 136 1
9 138 1
9 139 1
9 140 1
9 141 1
9 142 1
9 143 1
9 144 1
9 145 1
9 148 1
9 149 1
9 151 1
9 154 1
9 156 1
9 157 1
9 158 1
9 159 1
9 162 1
9 164 1
9 167 1
9 168 1
9 169 1
9 172 1
9 176 1
9 178 1
9 180 1
9 181 1
9 183 1
9 184 1
9 185 1
9 186 1
9 187 1
9 188 1
9 196 1
9 198 1
9 202 1
9 203 1
9 205 1
9 206 1
9 207 1
9 210 1
9 212 1
9 214 1
9 215 1
9 219 1
9 221 1
9 223 1
9 226 1
9 227 1
9 228 1
9 229 1
9 230 1
9 231 1
9 234 1
9 241 1
9 242 1
9 244 1
9 245 1
9 246 1
9 247 1
9 248 1
9 250 1
9 252 1
9 253 1
9 254 1
9 257 1
9 260 1
9 261 1
9 263 1
9 264 1
9 265 1
9 266 1
9 267 1
9 268 1
9 270 1
9 278 1
9 281 1
9 282 1
9 284 1
9 287 1
9 289 1
9 293 1
9 294 1
9 295 1
9 297 1
9 300 1
10 11 1
10 12 1
10 14 1
10 15 1
10 16 1
10 17 1
10 18 1
10 20 1
10 22 1
10 23 1
10 27 1
10 28 1
10 29 1
10 30 1
10 31 1
10 32 1
10 33 1
10 34 1
10 35 1
10 36 1
10 37 1
10 41 1
10 44 1
10 45 1
10 46 1
10 47 1
10 49 1
10 50 1
10 51 1
10 52 1
10 54 1
10 55 1
10 60 1
10 61 1
10 62 1
10 63 1
10 64 1
10 65 1
10 67 1
10 68 1
10 69 1
10 72 1
10 73 1
10 74 1
10 77 1
10 78 1
10 79 1
10 80 1
10 81 1
10 82 1
10 84 1
10 85 1
10 86 1
10 87 1
10 88 1
10 89 1
10 90 1
10 91 1
10 92 1
10 95 1
10 99 1
10 100 1
10 101 1
10 102 1
10 103 1
10 105 1
10 106 1
10 107 1
10 108 1
10 109 1
10 110 1
10 111 1
10 113 1
10 114 1
10 115 1
10 116 1
10 117 1
10 120 1
10 121 1
10 122 1
10 123 1
10 124 1
10 125 1
10 127 1
10 130 1
10 131 1
10 132 1
10 133 1
10 134 1
10 137 1
10 139 1
10 140 1
10 141 1
10 143 1
10 144 1
10 147 1
10 148 1
10 150 1
10 151 1
10 152 1
10 153 1
10 154 1
10 155 1
10 158 1
10 160 1
10 161 1
10 166 1
10 167 1
10 168 1
10 169 1
10 170 1
10 172 1
10 174 1
10 177 1
10 179 1
10 180 1
10 181 1
10 182 1
10 183 1
10 184 1
10 186 1
10 187 1
10 189 1
10 191 1
10 192 1
10 195 1
10 196 1
10 197 1
10 198 1
10 200 1
10 201 1
10 202 1
10 203 1
10 204 1
10 206 1
10 207 1
10 209 1
10 210 1
10 212 1
10 213 1
10 214 1
10 215 1
10 216 1
10 217 1
10 218 1
10 219 1
10 221 1
10 222 1
10 223 1
10 224 1
10 225 1
10 226 1
10 227 1
10 228 1
10 229 1
10 230 1
10 231 1
10 232 1
10 234 1
10 235 1
10 236 1
10 238 1
10 239 1
10 240 1
10 241 1
10 242 1
10 243 1
10 244 1
10 245 1
10 247 1
10 248 1
10 250 1
10 253 1
10 254 1
10 256 1
10 258 1
10 259 1
10 260 1
10 261 1
10 262 1
10 263 1
10 264 1
10 265 1
10 266 1
10 268 1
10 269 1
10 270 1
10 271 1
10 272 1
10 273 1
10 275 1
10 276 1
10 277 1
10 278 1
10 279 1
10 280 1
10 282 1
10 283 1
10 284 1
10 287 1
10 288 1
10 289 1
10 291 1
10 294 1
10 295 1
10 298 1
11 12 1
11 13 1
11 14 1
11 16 1
11 17 1
11 22 1
11 23 1
11 25 1
11 26 1
11 27 1
11 30 1
11 32 1
11 34 1
11 35 1
11 36 1
11 37 1
11 38 1
11 39 1
11 41 1
11 42 1
11 43 1
11 44 1
11 45 1
11 47 1
11 49 1
11 51 1
11 52 1
11 53 1
11 54 1
11 55 1
11 57 1
11 58 1
11 60 1
11 61 1
11 62 1
11 64 1
11 65 1
11 66 1
11 67 1
11 71 1
11 72 1
11 73 1
11 74 1
11 75 1
11 77 1
11 79 1
11 80 1
11 84 1
11 85 1
11 86 1
11 87 1
11 89 1
11 90 1
11 91 1
11 93 1
11 95 1
11 97 1
11 100 1
11 101 1
11 102 1
11 104 1
11 105 1
11 106 1
11 108 1
11 109 1
11 110 1
11 111 1
11 112 1
11 113 1
11 115 1
11 116 1
11 117 1
11 118 1
11 119 1
11 120 1
11 122 1
11 123 1
11 125 1
11 126 1
11 127 1
11 128 1
11 129 1
11 130 1
11 132 1
11 133 1
11 134 1
11 140 1
11 141 1
11 142 1
11 143 1
11 144 1
11 146 1
11 147 1
11 148 1
11 150 1
11 151 1
11 154 1
11 155 1
11 156 1
11 157 1
11 158 1
11 159 1
11 160 1
11 161 1
11 162 1
11 165 1
11 166 1
11 167 1
11 168 1
11 169 1
11 170 1
11 171 1
11 172 1
11 173 1
11 176 1
11 178 1
11 179 1
11 181 1
11 182 1
11 183 1
11 184 1
11 185 1
11 187 1
11 188 1
11 189 1
11 191 1
11 194 1
11 195 1
11 196 1
11 197 1
11 200 1
11 201 1
11 202 1
11 203 1
11 204 1
11 206 1
11 208 1
11 209 1
11 210 1
11 211 1
11 212 1
11 213 1
11 214 1
11 216 1
11 217 1
11 218 1
11 221 1
11 223 1
11 225 1
11 227 1
11 228 1
11 229 1
11 230 1
11 231 1
11 232 1
11 234 1
11 236 1
11 237 1
11 238 1
11 240 1
11 241 1
11 242 1
11 243 1
11 244 1
11 246 1
11 247 1
11 248 1
11 251 1
11 252 1
11 254 1
11 257 1
11 258 1
11 260 1
11 261 1
11 263 1
11 264 1
11 265 1
11 266 1
11 267 1
11 270 1
11 271 1
11 272 1
11 273 1
11 275 1
11 276 1
11 277 1
11 278 1
11 279 1
11 280 1
11 281 1
11 283 1
11 284 1
11 285 1
11 286 1
11 287 1
11 288 1
11 289 1
11 291 1
11 292 1
11 294 1
11 295 1
11 296 1
11 297 1
11 298 1
11 300 1
12 13 1
12 14 1
12 15 1
12 16 1
12 17 1
12 18 1
12 19 1
12 20 1
12 23 1
12 24 1
12 26 1
12 27 1
12 28 1
12 31 1
12 34 1
12 35 1
12 36 1
12 37 1
12 38 1
12 39 1
12 40 1
12 41 1
12 42 1
12 44 1
12 46 1
12 47 1
12 49 1
12 50 1
12 51 1
12 52 1
12 53 1
12 54 1
12 55 1
12 58 1
12 59 1
12 60 1
12 61 1
12 62 1
12 63 1
12 64 1
12 65 1
12 66 1
12 67 1
12 68 1
12 69 1
12 70 1
12 71 1
12 72 1
12 73 1
12 74 1
12 77 1
12 78 1
12 79 1
12 80 1
12 81 1
12 82 1
12 83 1
12 85 1
12 86 1
12 88 1
12 89 1
12 90 1
12 92 1
12 93 1
12 94 1
12 95 1
12 97 1
12 98 1
12 99 1
12 100 1
12 101 1
12 103 1
12 104 1
12 106 1
12 108 1
12 109 1
12 111 1
12 112 1
12 113 1
12 115 1
12 116 1
12 118 1
12 120 1
12 121 1
12 123 1
12 125 1
12 127 1
12 128 1
12 129 1
12 130 1
12 132 1
12 133 1
12 134 1
12 137 1
12 138 1
12 139 1
12 141 1
12 142 1
12 143 1
12 145 1
12 146 1
12 148 1
12 149 1
12 150 1
12 152 1
12 154 1
12 155 1
12 156 1
12 158 1
12 160 1
12 161 1
12 162 1
12 164 1
12 166 1
12 167 1
12 168 1
12 169 1
12 170 1
12 171 1
12 172 1
12 173 1
12 174 1
12 175 1
12 176 1
12 177 1
12 178 1
12 181 1
12 182 1
12 183 1
12 184 1
12 185 1
12 186 1
12 187 1
12 188 1
12 189 1
12 191 1
12 192 1
12 193 1
12 194 1
12 195 1
12 198 1
12 199 1
12 202 1
12 203 1
12 204 1
12 205 1
12 207 1
12 208 1
12 210 1
12 212 1
12 213 1
12 215 1
12 216 1
12 217 1
12 218 1
12 220 1
12 221 1
12 222 1
12 223 1
12 224 1
12 225 1
12 226 1
12 227 1
12 228 1
12 230 1
12 231 1
12 233 1
12 234 1
12 236 1
12 238 1
12 239 1
12 241 1
12 243 1
12 246 1
12 248 1
12 250 1
12 251 1
12 252 1
12 253 1
12 254 1
12 255 1
12 256 1
12 257 1
12 258 1
12 259 1
12 260 1
12 261 1
12 262 1
12 263 1
12 265 1
12 266 1
12 268 1
12 272 1
12 274 1
12 275 1
12 276 1
12 277 1
12 278 1
12 280 1
12 282 1
12 283 1
12 284 1
12 285 1
12 286 1
12 287 1
12 288 1
12 289 1
12 290 1
12 292 1
12 294 1
12 295 1
12 297 1
12 298 1
12 299 1
12 300 1
13 15 1
13 18 1
13 22 1
13 23 1
13 25 1
13 30 1
13 34 1
13 41 1
13 46 1
13 47 1
13 49 1
13 50 1
13 51 1
13 53 1
13 60 1
13 62 1
13 65 1
13 69 1
13 71 1
13 72 1
13 74 1
13 77 1
13 79 1
13 80 1
13 81 1
13 82 1
13 83 1
13 86 1
13 87 1
13 88 1
13 90 1
13 91 1
13 92 1
13 94 1
13 95 1
13 96 1
13 99 1
13 100 1
13 104 1
13 106 1
13 108 1
13 112 1
13 113 1
13 118 1
13 119 1
13 120 1
13 128 1
13 130 1
13 132 1
13 133 1
13 134 1
13 136 1
13 137 1
13 138 1
13 140 1
13 143 1
13 144 1
13 147 1
13 148 1
13 150 1
13 152 1
13 157 1
13 160 1
13 168 1
13 173 1
13 178 1
13 180 1
13 181 1
13 182 1
13 183 1
13 185 1
13 186 1
13 187 1
13 194 1
13 196 1
13 197 1
13 203 1
13 206 1
13 208 1
13 209 1
13 210 1
13 211 1
13 212 1
13 215 1
13 216 1
13 223 1
13 225 1
13 227 1
13 228 1
13 229 1
13 230 1
13 232 1
13 233 1
13 235 1
13 236 1
13 237 1
13 241 1
13 244 1
13 246 1
13 247 1
13 248 1
13 251 1
13 252 1
13 254 1
13 255 1
13 257 1
13 258 1
13 262 1
13 263 1
13 264 1
13 265 1
13 266 1
13 269 1
13 276 1
13 279 1
13 280 1
13 282 1
13 283 1
13 284 1
13 286 1
13 288 1
13 289 1
13 292 1
13 294 1
13 295 1
13 298 1
13 299 1
14 16 1
14 17 1
14 22 1
14 23 1
14 24 1
14 25 1
14 26 1
14 27 1
14 29 1
14 30 1
14 34 1
14 35 1
14 36 1
14 37 1
14 38 1
14 39 1
14 44 1
14 45 1
14 47 1
14 49 1
14 50 1
14 51 1
14 52 1
14 53 1
14 54 1
14 55 1
14 57 1
14 59 1
14 60 1
14 61 1
14 62 1
14 64 1
14 65 1
14 66 1
14 67 1
14 68 1
14 69 1
14 71 1
14 72 1
14 73 1
14 74 1
14 75 1
14 76 1
14 77 1
14 78 1
14 81 1
14 82 1
14 83 1
14 85 1
14 86 1
14 87 1
14 89 1
14 90 1
14 92 1
14 93 1
14 94 1
14 95 1
14 97 1
14 99 1
14 101 1
14 103 1
14 104 1
14 105 1
14 110 1
14 111 1
14 112 1
14 114 1
14 115 1
14 116 1
14 117 1
14 118 1
14 119 1
14 120 1
14 121 1
14 125 1
14 126 1
14 127 1
14 128 1
14 132 1
14 134 1
14 136 1
14 138 1
14 140 1
14 141 1
14 142 1
14 143 1
14 144 1
14 145 1
14 146 1
14 147 1
14 148 1
14 150 1
14 152 1
14 154 1
14 155 1
14 156 1
14 157 1
14 158 1
14 160 1
14 161 1
14 164 1
14 166 1
14 167 1
14 168 1
14 169 1
14 170 1
14 171 1
14 172 1
14 173 1
14 174 1
14 176 1
14 177 1
14 178 1
14 180 1
14 182 1
14 183 1
14 186 1
14 187 1
14 188 1
14 192 1
14 193 1
14 194 1
14 195 1
14 196 1
14 200 1
14 201 1
14 202 1
14 203 1
14 204 1
14 207 1
14 210 1
14 211 1
14 212 1
14 213 1
14 214 1
14 215 1
14 216 1
14 217 1
14 218 1
14 220 1
14 221 1
14 222 1
14 223 1
14 224 1
14 225 1
14 226 1
14 227 1
14 230 1
14 231 1
14 232 1
14 233 1
14 234 1
14 236 1
14 238 1
14 240 1
14 241 1
14 243 1
14 244 1
14 247 1
14 248 1
14 249 1
14 251 1
14 252 1
14 253 1
14 255 1
14 256 1
14 257 1
14 258 1
14 259 1
14 260 1
14 261 1
14 263 1
14 265 1
14 267 1
14 269 1
14 270 1
14 272 1
14 275 1
14 277 1
14 278 1
14 279 1
14 281 1
14 282 1
14 283 1
14 284 1
14 285 1
14 286 1
14 287 1
14 288 1
14 289 1
14 290 1
14 292 1
14 293 1
14 296 1
14 298 1
14 299 1
14 300 1
15 16 1
15 19 1
15 20 1
15 21 1
15 22 1
15 25 1
15 26 1
15 27 1
15 29 1
15 30 1
15 33 1
15 35 1
15 41 1
15 42 1
15 43 1
15 45 1
15 46 1
15 47 1
15 48 1
15 50 1
15 53 1
15 57 1
15 58 1
15 59 1
15 60 1
15 61 1
15 63 1
15 65 1
15 66 1
15 68 1
15 69 1
15 71 1
15 72 1
15 74 1
15 75 1
15 76 1
15 77 1
15 78 1
15 80 1
15 81 1
15 82 1
15 85 1
15 86 1
15 87 1
15 88 1
15 89 1
15 90 1
15 92 1
15 93 1
15 94 1
15 95 1
15 96 1
15 97 1
15 98 1
15 99 1
15 101 1
15 103 1
15 104 1
15 105 1
15 106 1
15 108 1
15 110 1
15 112 1
15 113 1
15 114 1
15 115 1
15 116 1
15 117 1
15 118 1
15 120 1
15 121 1
15 123 1
15 127 1
15 129 1
15 132 1
15 134 1
15 138 1
15 140 1
15 141 1
15 142 1
15 143 1
15 144 1
15 148 1
15 150 1
15 151 1
15 152 1
15 153 1
15 154 1
15 155 1
15 157 1
15 158 1
15 160 1
15 161 1
15 162 1
15 164 1
15 167 1
15 168 1
15 170 1
15 171 1
15 172 1
15 174 1
15 175 1
15 177 1
15 180 1
15 181 1
15 182 1
15 183 1
15 186 1
15 187 1
15 191 1
15 192 1
15 193 1
15 194 1
15 195 1
15 198 1
15 199 1
15 201 1
15 202 1
15 204 1
15 206 1
15 207 1
15 208 1
15 209 1
15 210 1
15 211 1
15 213 1
15 214 1
15 216 1
15 221 1
15 222 1
15 223 1
15 224 1
15 225 1
15 227 1
15 228 1
15 229 1
15 230 1
15 232 1
15 236 1
15 237 1
15 238 1
15 240 1
15 241 1
15 242 1
15 243 1
15 248 1
15 249 1
15 251 1
15 253 1
15 254 1
15 255 1
15 258 1
15 260 1
15 261 1
15 264 1
15 265 1
15 267 1
15 272 1
15 273 1
15 274 1
15 275 1
15 276 1
15 278 1
15 282 1
15 283 1
15 284 1
15 285 1
15 287 1
15 288 1
15 289 1
15 290 1
15 291 1
15 292 1
15 293 1
15 294 1
15 295 1
16 17 1
16 20 1
16 22 1
16 23 1
16 25 1
16 26 1
16 27 1
16 28 1
16 30 1
16 32 1
16 34 1
16 36 1
16 37 1
16 39 1
16 42 1
16 47 1
16 48 1
16 50 1
16 51 1
16 52 1
16 53 1
16 57 1
16 60 1
16 61 1
16 62 1
16 64 1
16 65 1
16 66 1
16 67 1
16 69 1
16 71 1
16 72 1
16 74 1
16 77 1
16 78 1
16 82 1
16 84 1
16 85 1
16 87 1
16 88 1
16 95 1
16 96 1
16 97 1
16 99 1
16 100 1
16 101 1
16 103 1
16 104 1
16 106 1
16 107 1
16 108 1
16 111 1
16 112 1
16 113 1
16 116 1
16 119 1
16 120 1
16 122 1
16 123 1
16 126 1
16 130 1
16 131 1
16 132 1
16 137 1
16 139 1
16 141 1
16 142 1
16 143 1
16 145 1
16 146 1
16 149 1
16 150 1
16 155 1
16 156 1
16 157 1
16 158 1
16 159 1
16 161 1
16 162 1
16 163 1
16 164 1
16 165 1
16 167 1
16 168 1
16 169 1
16 170 1
16 171 1
16 173 1
16 175 1
16 178 1
16 179 1
16 181 1
16 182 1
16 183 1
16 185 1
16 186 1
16 189 1
16 191 1
16 193 1
16 194 1
16 195 1
16 196 1
16 197 1
16 198 1
16 200 1
16 201 1
16 202 1
16 206 1
16 207 1
16 210 1
16 211 1
16 214 1
16 215 1
16 218 1
16 219 1
16 220 1
16 221 1
16 223 1
16 224 1
16 225 1
16 226 1
16 227 1
16 228 1
16 229 1
16 230 1
16 232 1
16 233 1
16 234 1
16 236 1
16 238 1
16 241 1
16 242 1
16 243 1
16 244 1
16 246 1
16 247 1
16 248 1
16 249 1
16 251 1
16 254 1
16 256 1
16 257 1
16 258 1
16 260 1
16 261 1
16 263 1
16 264 1
16 265 1
16 266 1
16 267 1
16 269 1
16 270 1
16 272 1
16 273 1
16 275 1
16 278 1
16 281 1
16 282 1
16 283 1
16 284 1
16 285 1
16 286 1
16 287 1
16 288 1
16 289 1
16 290 1
16 292 1
16 293 1
16 295 1
16 297 1
16 299 1
17 19 1
17 21 1
17 22 1
17 23 1
17 25 1
17 26 1
17 29 1
17 30 1
17 32 1
17 35 1
17 37 1
17 39 1
17 40 1
17 41 1
17 42 1
17 44 1
17 46 1
17 47 1
17 48 1
17 49 1
17 50 1
17 51 1
17 52 1
17 53 1
17 55 1
17 57 1
17 58 1
17 59 1
17 60 1
17 61 1
17 62 1
17 65 1
17 66 1
17 68 1
17 69 1
17 70 1
17 71 1
17 72 1
17 73 1
17 74 1
17 76 1
17 77 1
17 78 1
17 80 1
17 81 1
17 82 1
17 84 1
17 85 1
17 88 1
17 90 1
17 92 1
17 93 1
17 94 1
17 95 1
17 96 1
17 97 1
17 99 1
17 100 1
17 101 1
17 102 1
17 103 1
17 105 1
17 106 1
17 107 1
17 108 1
17 110 1
17 111 1
17 112 1
17 113 1
17 115 1
17 116 1
17 122 1
17 123 1
17 124 1
17 126 1
17 127 1
17 128 1
17 129 1
17 130 1
17 131 1
17 132 1
17 134 1
17 135 1
17 137 1
17 140 1
17 142 1
17 143 1
17 144 1
17 148 1
17 150 1
17 151 1
17 152 1
17 153 1
17 154 1
17 155 1
17 157 1
17 158 1
17 159 1
17 164 1
17 166 1
17 167 1
17 168 1
17 169 1
17 171 1
17 172 1
17 173 1
17 175 1
17 176 1
17 177 1
17 178 1
17 180 1
17 183 1
17 184 1
17 185 1
17 186 1
17 187 1
17 189 1
17 190 1
17 191 1
17 192 1
17 194 1
17 195 1
17 196 1
17 204 1
17 206 1
17 207 1
17 208 1
17 210 1
17 211 1
17 212 1
17 213 1
17 214 1
17 216 1
17 219 1
17 221 1
17 222 1
17 224 1
17 228 1
17 229 1
17 230 1
17 231 1
17 232 1
17 233 1
17 234 1
17 236 1
17 238 1
17 240 1
17 241 1
17 242 1
17 243 1
17 244 1
17 245 1
17 248 1
17 251 1
17 252 1
17 253 1
17 255 1
17 257 1
17 261 1
17 262 1
17 263 1
17 265 1
17 267 1
17 270 1
17 271 1
17 272 1
17 273 1
17 274 1
17 275 1
17 276 1
17 277 1
17 278 1
17 280 1
17 283 1
17 284 1
17 286 1
17 287 1
17 288 1
17 289 1
17 290 1
17 291 1
17 292 1
17 294 1
17 295 1
17 297 1
17 300 1
18 22 1
18 23 1
18 24 1
18 27 1
18 30 1
18 36 1
18 38 1
18 44 1
18 46 1
18 48 1
18 51 1
18 53 1
18 60 1
18 62 1
18 63 1
18 65 1
18 66 1
18 68 1
18 69 1
18 73 1
18 74 1
18 80 1
18 85 1
18 86 1
18 93 1
18 95 1
18 96 1
18 98 1
18 99 1
18 104 1
18 105 1
18 110 1
18 111 1
18 112 1
18 114 1
18 115 1
18 117 1
18 118 1
18 120 1
18 125 1
18 127 1
18 129 1
18 132 1
18 134 1
18 140 1
18 141 1
18 148 1
18 151 1
18 154 1
18 155 1
18 158 1
18 160 1
18 162 1
18 163 1
18 164 1
18 168 1
18 169 1
18 170 1
18 172 1
18 175 1
18 178 1
18 180 1
18 182 1
18 183 1
18 184 1
18 185 1
18 187 1
18 188 1
18 189 1
18 191 1
18 192 1
18 194 1
18 195 1
18 196 1
18 203 1
18 207 1
18 212 1
18 213 1
18 214 1
18 216 1
18 217 1
18 218 1
18 227 1
18 229 1
18 232 1
18 233 1
18 237 1
18 238 1
18 241 1
18 244 1
18 245 1
18 246 1
18 248 1
18 249 1
18 252 1
18 253 1
18 254 1
18 260 1
18 262 1
18 264 1
18 270 1
18 271 1
18 273 1
18 276 1
18 277 1
18 278 1
18 289 1
18 291 1
18 292 1
18 295 1
18 296 1
19 22 1
19 25 1
19 28 1
19 30 1
19 37 1
19 39 1
19 41 1
19 42 1
19 44 1
19 47 1
19 51 1
19 53 1
19 60 1
19 61 1
19 62 1
19 66 1
19 69 1
19 73 1
19 74 1
19 77 1
19 80 1
19 82 1
19 84 1
19 86 1
19 92 1
19 95 1
19 96 1
19 99 1
19 106 1
19 109 1
19 117 1
19 118 1
19 119 1
19 128 1
19 131 1
19 132 1
19 141 1
19 155 1
19 157 1
19 159 1
19 160 1
19 162 1
19 168 1
19 169 1
19 171 1
19 172 1
19 173 1
19 175 1
19 177 1
19 184 1
19 187 1
19 190 1
19 193 1
19 195 1
19 198 1
19 202 1
19 206 1
19 212 1
19 216 1
19 217 1
19 224 1
19 225 1
19 227 1
19 228 1
19 230 1
19 231 1
19 232 1
19 233 1
19 235 1
19 241 1
19 244 1
19 252 1
19 254 1
19 260 1
19 264 1
19 265 1
19 275 1
19 278 1
19 282 1
19 285 1
19 289 1
19 293 1
19 300 1
20 24 1
20 27 1
20 28 1
20 29 1
20 32 1
20 34 1
20 35 1
20 36 1
20 39 1
20 41 1
20 42 1
20 45 1
20 50 1
20 51 1
20 52 1
20 60 1
20 61 1
20 62 1
20 64 1
20 65 1
20 66 1
20 67 1
20 68 1
20 69 1
20 70 1
20 71 1
20 78 1
20 80 1
20 86 1
20 90 1
20 92 1
20 94 1
20 95 1
20 96 1
20 99 1
20 100 1
20 102 1
20 105 1
20 106 1
20 107 1
20 110 1
20 112 1
20 114 1
20 118 1
20 121 1
20 122 1
20 127 1
20 128 1
20 129 1
20 130 1
20 132 1
20 134 1
20 141 1
20 143 1
20 144 1
20 145 1
20 147 1
20 151 1
20 152 1
20 153 1
20 154 1
20 155 1
20 158 1
20 159 1
20 160 1
20 163 1
20 167 1
20 172 1
20 178 1
20 182 1
20 183 1
20 185 1
20 186 1
20 187 1
20 189 1
20 191 1
20 193 1
20 194 1
20 196 1
20 202 1
20 203 1
20 204 1
20 206 1
20 207 1
20 208 1
20 214 1
20 218 1
20 223 1
20 225 1
20 228 1
20 230 1
20 231 1
20 234 1
20 238 1
20 240 1
20 241 1
20 248 1
20 251 1
20 254 1
20 257 1
20 258 1
20 260 1
20 267 1
20 269 1
20 272 1
20 275 1
20 279 1
20 282 1
20 284 1
20 286 1
20 287 1
20 288 1
20 289 1
20 291 1
20 294 1
20 295 1
21 22 1
21 23 1
21 29 1
21 35 1
21 37 1
21 41 1
21 42 1
21 45 1
21 47 1
21 50 1
21 51 1
21 55 1
21 57 1
21 58 1
21 60 1
21 61 1
21 62 1
21 65 1
21 66 1
21 67 1
21 69 1
21 70 1
21 73 1
21 74 1
21 77 1
21 81 1
21 85 1
21 86 1
21 90 1
21 95 1
21 99 1
21 102 1
21 106 1
21 111 1
21 112 1
21 113 1
21 114 1
21 116 1
21 117 1
21 118 1
21 122 1
21 123 1
21 127 1
21 128 1
21 131 1
21 132 1
21 135 1
21 136 1
21 142 1
21 145 1
21 147 1
21 148 1
21 150 1
21 151 1
21 152 1
21 154 1
21 155 1
21 156 1
21 157 1
21 160 1
21 161 1
21 168 1
21 176 1
21 177 1
21 181 1
21 183 1
21 185 1
21 189 1
21 193 1
21 194 1
21 195 1
21 198 1
21 203 1
21 207 1
21 215 1
21 217 1
21 218 1
21 219 1
21 225 1
21 226 1
21 227 1
21 229 1
21 231 1
21 232 1
21 234 1
21 235 1
21 238 1
21 241 1
21 242 1
21 243 1
21 247 1
21 248 1
21 253 1
21 256 1
21 260 1
21 263 1
21 275 1
21 278 1
21 282 1
21 285 1
21 287 1
21 289 1
21 292 1
21 294 1
21 295 1
21 300 1
22 23 1
22 26 1
22 28 1
22 29 1
22 30 1
22 32 1
22 34 1
22 35 1
22 36 1
22 37 1
22 39 1
22 41 1
22 42 1
22 44 1
22 46 1
22 47 1
22 48 1
22 49 1
22 50 1
22 53 1
22 54 1
22 55 1
22 56 1
22 58 1
22 60 1
22 61 1
22 62 1
22 63 1
22 64 1
22 65 1
22 66 1
22 67 1
22 69 1
22 70 1
22 71 1
22 73 1
22 74 1
22 75 1
22 76 1
22 79 1
22 80 1
22 81 1
22 82 1
22 84 1
22 85 1
22 86 1
22 88 1
22 90 1
22 92 1
22 93 1
22 94 1
22 95 1
22 96 1
22 97 1
22 100 1
22 102 1
22 103 1
22 107 1
22 108 1
22 110 1
22 111 1
22 112 1
22 113 1
22 114 1
22 115 1
22 116 1
22 118 1
22 120 1
22 121 1
22 122 1
22 123 1
22 126 1
22 128 1
22 131 1
22 132 1
22 133 1
22 134 1
22 135 1
22 137 1
22 138 1
22 139 1
22 140 1
22 142 1
22 143 1
22 144 1
22 145 1
22 146 1
22 147 1
22 148 1
22 150 1
22 151 1
22 152 1
22 153 1
22 154 1
22 155 1
22 157 1
22 158 1
22 160 1
22 161 1
22 162 1
22 163 1
22 166 1
22 167 1
22 168 1
22 170 1
22 171 1
22 173 1
22 175 1
22 177 1
22 179 1
22 181 1
22 182 1
22 184 1
22 185 1
22 186 1
22 187 1
22 188 1
22 189 1
22 191 1
22 192 1
22 193 1
22 194 1
22 195 1
22 196 1
22 197 1
22 200 1
22 201 1
22 202 1
22 203 1
22 204 1
22 205 1
22 207 1
22 208 1
22 210 1
22 211 1
22 212 1
22 213 1
22 216 1
22 218 1
22 219 1
22 220 1
22 223 1
22 224 1
22 228 1
22 229 1
22 230 1
22 232 1
22 233 1
22 234 1
22 235 1
22 236 1
22 238 1
22 240 1
22 241 1
22 242 1
22 243 1
22 244 1
22 246 1
22 247 1
22 248 1
22 249 1
22 252 1
22 253 1
22 254 1
22 256 1
22 257 1
22 258 1
22 260 1
22 261 1
22 262 1
22 263 1
22 264 1
22 265 1
22 269 1
22 270 1
22 271 1
22 272 1
22 273 1
22 274 1
22 275 1
22 277 1
22 278 1
22 279 1
22 282 1
22 283 1
22 284 1
22 288 1
22 289 1
22 290 1
22 294 1
22 295 1
22 296 1
22 297 1
22 298 1
22 299 1
23 25 1
23 26 1
23 27 1
23 31 1
23 33 1
23 35 1
23 36 1
23 39 1
23 41 1
23 43 1
23 46 1
23 47 1
23 48 1
23 50 1
23 51 1
23 52 1
23 53 1
23 54 1
23 55 1
23 57 1
23 58 1
23 60 1
23 61 1
23 62 1
23 64 1
23 65 1
23 66 1
23 67 1
23 68 1
23 69 1
23 73 1
23 74 1
23 76 1
23 77 1
23 79 1
23 80 1
23 81 1
23 82 1
23 85 1
23 86 1
23 88 1
23 89 1
23 90 1
23 91 1
23 92 1
23 94 1
23 96 1
23 97 1
23 98 1
23 99 1
23 102 1
23 103 1
23 104 1
23 108 1
23 111 1
23 112 1
23 113 1
23 114 1
23 116 1
23 118 1
23 119 1
23 121 1
23 122 1
23 123 1
23 124 1
23 125 1
23 126 1
23 127 1
23 128 1
23 129 1
23 131 1
23 132 1
23 133 1
23 134 1
23 137 1
23 138 1
23 139 1
23 140 1
23 143 1
23 144 1
23 146 1
23 147 1
23 148 1
23 150 1
23 151 1
23 152 1
23 154 1
23 155 1
23 156 1
23 157 1
23 158 1
23 161 1
23 164 1
23 165 1
23 166 1
23 167 1
23 169 1
23 172 1
23 173 1
23 174 1
23 176 1
23 177 1
23 180 1
23 181 1
23 182 1
23 183 1
23 184 1
23 185 1
23 186 1
23 187 1
23 189 1
23 191 1
23 193 1
23 194 1
23 195 1
23 196 1
23 198 1
23 199 1
23 201 1
23 202 1
23 203 1
23 205 1
23 207 1
23 210 1
23 211 1
23 212 1
23 213 1
23 214 1
23 215 1
23 216 1
23 217 1
23 218 1
23 219 1
23 221 1
23 223 1
23 224 1
23 225 1
23 226 1
23 228 1
23 232 1
23 235 1
23 236 1
23 238 1
23 239 1
23 241 1
23 242 1
23 243 1
23 246 1
23 247 1
23 248 1
23 250 1
23 252 1
23 253 1
23 256 1
23 257 1
23 258 1
23 260 1
23 261 1
23 262 1
23 265 1
23 267 1
23 268 1
23 269 1
23 270 1
23 272 1
23 275 1
23 276 1
23 277 1
23 278 1
23 280 1
23 282 1
23 283 1
23 285 1
23 287 1
23 289 1
23 294 1
23 295 1
23 296 1
23 297 1
23 298 1
23 299 1
23 300 1
24 26 1
24 28 1
24 29 1
24 34 1
24 39 1
24 41 1
24 43 1
24 45 1
24 48 1
24 59 1
24 60 1
24 61 1
24 69 1
24 71 1
24 73 1
24 74 1
24 77 1
24 80 1
24 81 1
24 82 1
24 83 1
24 86 1
24 90 1
24 92 1
24 94 1
24 95 1
24 97 1
24 99 1
24 104 1
24 106 1
24 111 1
24 113 1
24 114 1
24 116 1
24 119 1
24 127 1
24 128 1
24 131 1
24 132 1
24 134 1
24 136 1
24 138 1
24 140 1
24 143 1
24 144 1
24 147 1
24 150 1
24 152 1
24 159 1
24 160 1
24 162 1
24 164 1
24 167 1
24 168 1
24 169 1
24 179 1
24 180 1
24 183 1
24 187 1
24 188 1
24 196 1
24 199 1
24 203 1
24 206 1
24 208 1
24 209 1
24 210 1
24 211 1
24 216 1
24 224 1
24 227 1
24 229 1
24 230 1
24 234 1
24 236 1
24 238 1
24 241 1
24 244 1
24 248 1
24 249 1
24 254 1
24 259 1
24 261 1
24 264 1
24 269 1
24 270 1
24 271 1
24 274 1
24 278 1
24 279 1
24 284 1
24 285 1
24 286 1
24 292 1
24 294 1
24 295 1
24 296 1
24 297 1
25 27 1
25 30 1
25 31 1
25 34 1
25 37 1
25 39 1
25 42 1
25 43 1
25 45 1
25 47 1
25 49 1
25 50 1
25 52 1
25 55 1
25 56 1
25 58 1
25 60 1
25 61 1
25 62 1
25 63 1
25 66 1
25 71 1
25 72 1
25 73 1
25 74 1
25 78 1
25 82 1
25 83 1
25 84 1
25 86 1
25 87 1
25 90 1
25 91 1
25 92 1
25 94 1
25 95 1
25 97 1
25 99 1
25 100 1
25 108 1
25 110 1
25 111 1
25 112 1
25 113 1
25 115 1
25 118 1
25 122 1
25 123 1
25 128 1
25 129 1
25 130 1
25 131 1
25 132 1
25 134 1
25 135 1
25 136 1
25 142 1
25 148 1
25 152 1
25 154 1
25 157 1
25 161 1
25 163 1
25 166 1
25 167 1
25 168 1
25 177 1
25 178 1
25 180 1
25 181 1
25 183 1
25 184 1
25 186 1
25 187 1
25 188 1
25 192 1
25 196 1
25 203 1
25 205 1
25 210 1
25 211 1
25 212 1
25 213 1
25 217 1
25 223 1
25 225 1
25 227 1
25 228 1
25 232 1
25 233 1
25 234 1
25 236 1
25 237 1
25 241 1
25 242 1
25 244 1
25 247 1
25 253 1
25 258 1
25 261 1
25 274 1
25 275 1
25 278 1
25 280 1
25 281 1
25 282 1
25 284 1
25 285 1
25 288 1
25 289 1
25 290 1
25 292 1
26 27 1
26 30 1
26 31 1
26 35 1
26 36 1
26 42 1
26 43 1
26 44 1
26 45 1
26 46 1
26 47 1
26 59 1
26 60 1
26 62 1
26 64 1
26 66 1
26 71 1
26 72 1
26 74 1
26 77 1
26 82 1
26 84 1
26 86 1
26 89 1
26 91 1
26 94 1
26 95 1
26 103 1
26 104 1
26 105 1
26 111 1
26 114 1
26 115 1
26 120 1
26 123 1
26 127 1
26 130 1
26 133 1
26 136 1
26 142 1
26 145 1
26 150 1
26 151 1
26 152 1
26 154 1
26 158 1
26 162 1
26 164 1
26 168 1
26 172 1
26 175 1
26 178 1
26 180 1
26 183 1
26 184 1
26 189 1
26 191 1
26 194 1
26 201 1
26 207 1
26 211 1
26 212 1
26 214 1
26 216 1
26 217 1
26 218 1
26 224 1
26 227 1
26 228 1
26 229 1
26 235 1
26 236 1
26 238 1
26 239 1
26 241 1
26 242 1
26 243 1
26 249 1
26 251 1
26 254 1
26 257 1
26 263 1
26 264 1
26 266 1
26 272 1
26 275 1
26 276 1
26 277 1
26 278 1
26 284 1
26 285 1
26 288 1
26 289 1
26 293 1
26 295 1
26 297 1
27 28 1
27 29 1
27 30 1
27 33 1
27 35 1
27 36 1
27 37 1
27 39 1
27 45 1
27 46 1
27 47 1
27 50 1
27 51 1
27 53 1
27 54 1
27 61 1
27 62 1
27 64 1
27 65 1
27 66 1
27 67 1
27 68 1
27 69 1
27 70 1
27 72 1
27 73 1
27 75 1
27 76 1
27 78 1
27 80 1
27 81 1
27 82 1
27 83 1
27 85 1
27 86 1
27 88 1
27 89 1
27 91 1
27 92 1
27 93 1
27 95 1
27 96 1
27 97 1
27 98 1
27 99 1
27 100 1
27 101 1
27 102 1
27 103 1
27 104 1
27 105 1
27 106 1
27 108 1
27 109 1
27 110 1
27 111 1
27 112 1
27 113 1
27 114 1
27 116 1
27 117 1
27 118 1
27 119 1
27 120 1
27 121 1
27 122 1
27 124 1
27 125 1
27 126 1
27 127 1
27 128 1
27 129 1
27 132 1
27 133 1
27 134 1
27 136 1
27 141 1
27 142 1
27 143 1
27 145 1
27 146 1
27 148 1
27 150 1
27 152 1
27 154 1
27 155 1
27 157 1
27 158 1
27 159 1
27 161 1
27 163 1
27 165 1
27 166 1
27 167 1
27 168 1
27 169 1
27 171 1
27 174 1
27 177 1
27 178 1
27 180 1
27 181 1
27 182 1
27 183 1
27 184 1
27 186 1
27 187 1
27 191 1
27 192 1
27 194 1
27 198 1
27 199 1
27 200 1
27 203 1
27 204 1
27 205 1
27 207 1
27 208 1
27 209 1
27 210 1
27 213 1
27 214 1
27 215 1
27 216 1
27 219 1
27 221 1
27 222 1
27 224 1
27 228 1
27 229 1
27 230 1
27 231 1
27 233 1
27 234 1
27 236 1
27 237 1
27 238 1
27 241 1
27 243 1
27 245 1
27 247 1
27 248 1
27 249 1
27 250 1
27 254 1
27 257 1
27 259 1
27 260 1
27 261 1
27 263 1
27 265 1
27 267 1
27 270 1
27 271 1
27 272 1
27 273 1
27 276 1
27 277 1
27 278 1
27 279 1
27 282 1
27 283 1
27 284 1
27 288 1
27 289 1
27 290 1
27 292 1
27 294 1
27 297 1
27 298 1
27 299 1
27 300 1
28 31 1
28 34 1
28 35 1
28 36 1
28 37 1
28 41 1
28 43 1
28 44 1
28 46 1
28 50 1
28 52 1
28 56 1
28 58 1
28 60 1
28 63 1
28 64 1
28 65 1
28 66 1
28 69 1
28 70 1
28 71 1
28 72 1
28 79 1
28 80 1
28 81 1
28 84 1
28 85 1
28 86 1
28 87 1
28 91 1
28 92 1
28 93 1
28 94 1
28 97 1
28 98 1
28 99 1
28 100 1
28 101 1
28 105 1
28 113 1
28 114 1
28 118 1
28 131 1
28 132 1
28 137 1
28 138 1
28 139 1
28 141 1
28 143 1
28 145 1
28 146 1
28 150 1
28 152 1
28 154 1
28 155 1
28 156 1
28 158 1
28 161 1
28 162 1
28 166 1
28 170 1
28 173 1
28 178 1
28 179 1
28 180 1
28 181 1
28 183 1
28 187 1
28 189 1
28 191 1
28 193 1
28 194 1
28 200 1
28 202 1
28 203 1
28 207 1
28 210 1
28 213 1
28 222 1
28 223 1
28 225 1
28 230 1
28 231 1
28 234 1
28 236 1
28 237 1
28 241 1
28 242 1
28 245 1
28 249 1
28 259 1
28 260 1
28 261 1
28 262 1
28 264 1
28 265 1
28 269 1
28 270 1
28 275 1
28 277 1
28 278 1
28 280 1
28 282 1
28 284 1
28 296 1
29 31 1
29 32 1
29 33 1
29 37 1
29 39 1
29 40 1
29 41 1
29 42 1
29 45 1
29 46 1
29 47 1
29 49 1
29 52 1
29 53 1
29 55 1
29 59 1
29 60 1
29 61 1
29 62 1
29 64 1
29 65 1
29 66 1
29 67 1
29 69 1
29 70 1
29 73 1
29 74 1
29 77 1
29 78 1
29 80 1
29 81 1
29 82 1
29 85 1
29 88 1
29 93 1
29 94 1
29 95 1
29 97 1
29 98 1
29 99 1
29 101 1
29 102 1
29 103 1
29 108 1
29 109 1
29 112 1
29 113 1
29 114 1
29 116 1
29 117 1
29 118 1
29 119 1
29 121 1
29 125 1
29 128 1
29 129 1
29 130 1
29 132 1
29 134 1
29 138 1
29 140 1
29 142 1
29 143 1
29 146 1
29 148 1
29 150 1
29 151 1
29 152 1
29 155 1
29 156 1
29 157 1
29 161 1
29 163 1
29 164 1
29 167 1
29 170 1
29 172 1
29 173 1
29 174 1
29 175 1
29 177 1
29 178 1
29 181 1
29 183 1
29 184 1
29 186 1
29 187 1
29 188 1
29 189 1
29 190 1
29 192 1
29 194 1
29 195 1
29 196 1
29 199 1
29 200 1
29 201 1
29 202 1
29 205 1
29 206 1
29 207 1
29 208 1
29 211 1
29 214 1
29 215 1
29 216 1
29 217 1
29 222 1
29 224 1
29 226 1
29 228 1
29 229 1
29 232 1
29 234 1
29 236 1
29 244 1
29 245 1
29 248 1
29 249 1
29 250 1
29 251 1
29 252 1
29 253 1
29 254 1
29 255 1
29 256 1
29 257 1
29 260 1
29 263 1
29 265 1
29 266 1
29 269 1
29 270 1
29 273 1
29 274 1
29 275 1
29 276 1
29 277 1
29 281 1
29 282 1
29 284 1
29 285 1
29 288 1
29 289 1
29 290 1
29 295 1
29 296 1
29 297 1
29 298 1
29 300 1
30 32 1
30 33 1
30 35 1
30 36 1
30 39 1
30 42 1
30 46 1
30 47 1
30 52 1
30 53 1
30 55 1
30 58 1
30 60 1
30 61 1
30 62 1
30 64 1
30 66 1
30 69 1
30 72 1
30 79 1
30 80 1
30 81 1
30 85 1
30 87 1
30 88 1
30 89 1
30 92 1
30 94 1
30 95 1
30 97 1
30 99 1
30 102 1
30 103 1
30 107 1
30 111 1
30 112 1
30 113 1
30 117 1
30 118 1
30 119 1
30 120 1
30 121 1
30 123 1
30 124 1
30 125 1
30 126 1
30 127 1
30 132 1
30 135 1
30 140 1
30 142 1
30 143 1
30 144 1
30 145 1
30 146 1
30 147 1
30 148 1
30 152 1
30 155 1
30 157 1
30 158 1
30 161 1
30 164 1
30 168 1
30 169 1
30 172 1
30 180 1
30 182 1
30 183 1
30 184 1
30 185 1
30 186 1
30 188 1
30 191 1
30 196 1
30 201 1
30 202 1
30 208 1
30 210 1
30 211 1
30 213 1
30 216 1
30 224 1
30 228 1
30 229 1
30 230 1
30 232 1
30 234 1
30 242 1
30 243 1
30 244 1
30 246 1
30 250 1
30 254 1
30 257 1
30 258 1
30 271 1
30 272 1
30 275 1
30 278 1
30 279 1
30 281 1
30 284 1
30 285 1
30 294 1
30 295 1
30 299 1
30 300 1
31 32 1
31 35 1
31 37 1
31 39 1
31 40 1
31 41 1
31 44 1
31 47 1
31 50 1
31 54 1
31 55 1
31 56 1
31 58 1
31 59 1
31 60 1
31 61 1
31 62 1
31 65 1
31 69 1
31 70 1
31 72 1
31 73 1
31 74 1
31 77 1
31 81 1
31 82 1
31 84 1
31 85 1
31 86 1
31 88 1
31 90 1
31 91 1
31 93 1
31 95 1
31 96 1
31 98 1
31 99 1
31 100 1
31 103 1
31 105 1
31 108 1
31 110 1
31 111 1
31 112 1
31 113 1
31 114 1
31 116 1
31 118 1
31 120 1
31 127 1
31 128 1
31 130 1
31 132 1
31 133 1
31 134 1
31 135 1
31 137 1
31 139 1
31 141 1
31 142 1
31 144 1
31 148 1
31 150 1
31 152 1
31 155 1
31 157 1
31 159 1
31 160 1
31 161 1
31 162 1
31 165 1
31 167 1
31 168 1
31 171 1
31 173 1
31 175 1
31 176 1
31 180 1
31 181 1
31 183 1
31 184 1
31 186 1
31 192 1
31 194 1
31 195 1
31 196 1
31 197 1
31 198 1
31 199 1
31 201 1
31 202 1
31 203 1
31 204 1
31 207 1
31 210 1
31 211 1
31 212 1
31 213 1
31 216 1
31 218 1
31 219 1
31 221 1
31 222 1
31 223 1
31 224 1
31 225 1
31 226 1
31 227 1
31 228 1
31 229 1
31 232 1
31 233 1
31 234 1
31 237 1
31 238 1
31 240 1
31 241 1
31 242 1
31 243 1
31 248 1
31 249 1
31 251 1
31 254 1
31 256 1
31 257 1
31 258 1
31 261 1
31 263 1
31 266 1
31 270 1
31 271 1
31 272 1
31 274 1
31 275 1
31 276 1
31 277 1
31 278 1
31 282 1
31 283 1
31 284 1
31 285 1
31 289 1
31 290 1
31 292 1
31 294 1
31 295 1
31 297 1
32 33 1
32 35 1
32 37 1
32 39 1
32 41 1
32 47 1
32 48 1
32 52 1
32 53 1
32 56 1
32 61 1
32 64 1
32 66 1
32 67 1
32 68 1
32 69 1
32 71 1
32 73 1
32 74 1
32 76 1
32 77 1
32 78 1
32 79 1
32 80 1
32 81 1
32 83 1
32 84 1
32 85 1
32 87 1
32 90 1
32 94 1
32 95 1
32 97 1
32 100 1
32 101 1
32 102 1
32 112 1
32 113 1
32 114 1
32 115 1
32 118 1
32 120 1
32 121 1
32 122 1
32 126 1
32 127 1
32 128 1
32 131 1
32 133 1
32 134 1
32 135 1
32 141 1
32 142 1
32 143 1
32 145 1
32 148 1
32 150 1
32 151 1
32 152 1
32 157 1
32 166 1
32 167 1
32 173 1
32 174 1
32 178 1
32 180 1
32 181 1
32 183 1
32 184 1
32 186 1
32 187 1
32 189 1
32 192 1
32 194 1
32 197 1
32 198 1
32 200 1
32 201 1
32 202 1
32 207 1
32 210 1
32 211 1
32 212 1
32 215 1
32 216 1
32 217 1
32 219 1
32 220 1
32 223 1
32 224 1
32 225 1
32 228 1
32 230 1
32 232 1
32 234 1
32 235 1
32 236 1
32 237 1
32 238 1
32 241 1
32 242 1
32 244 1
32 245 1
32 248 1
32 249 1
32 250 1
32 254 1
32 255 1
32 256 1
32 257 1
32 260 1
32 261 1
32 262 1
32 266 1
32 267 1
32 272 1
32 273 1
32 276 1
32 277 1
32 278 1
32 282 1
32 284 1
32 285 1
32 289 1
32 290 1
32 291 1
32 293 1
32 295 1
32 300 1
33 34 1
33 35 1
33 39 1
33 50 1
33 61 1
33 65 1
33 67 1
33 69 1
33 76 1
33 78 1
33 79 1
33 80 1
33 85 1
33 86 1
33 93 1
33 95 1
33 96 1
33 102 1
33 104 1
33 105 1
33 106 1
33 107 1
33 110 1
33 111 1
33 112 1
33 117 1
33 118 1
33 121 1
33 128 1
33 132 1
33 135 1
33 136 1
33 138 1
33 140 1
33 141 1
33 143 1
33 144 1
33 150 1
33 152 1
33 156 1
33 158 1
33 160 1
33 162 1
33 163 1
33 166 1
33 169 1
33 173 1
33 175 1
33 177 1
33 181 1
33 186 1
33 193 1
33 195 1
33 196 1
33 197 1
33 198 1
33 205 1
33 208 1
33 210 1
33 214 1
33 218 1
33 221 1
33 223 1
33 224 1
33 230 1
33 232 1
33 233 1
33 234 1
33 235 1
33 236 1
33 242 1
33 243 1
33 245 1
33 246 1
33 249 1
33 253 1
33 255 1
33 256 1
33 257 1
33 260 1
33 261 1
33 267 1
33 271 1
33 275 1
33 280 1
33 282 1
33 288 1
33 289 1
33 295 1
33 298 1
33 300 1
34 36 1
34 37 1
34 38 1
34 39 1
34 40 1
34 41 1
34 42 1
34 43 1
34 46 1
34 47 1
34 48 1
34 49 1
34 51 1
34 52 1
34 53 1
34 54 1
34 56 1
34 57 1
34 58 1
34 59 1
34 60 1
34 62 1
34 63 1
34 64 1
34 65 1
34 66 1
34 69 1
34 71 1
34 72 1
34 73 1
34 74 1
34 76 1
34 78 1
34 80 1
34 81 1
34 82 1
34 83 1
34 85 1
34 87 1
34 88 1
34 90 1
34 91 1
34 93 1
34 94 1
34 95 1
34 96 1
34 98 1
34 99 1
34 100 1
34 101 1
34 102 1
34 105 1
34 106 1
34 107 1
34 108 1
34 109 1
34 110 1
34 111 1
34 112 1
34 113 1
34 114 1
34 115 1
34 116 1
34 117 1
34 118 1
34 119 1
34 120 1
34 121 1
34 122 1
34 123 1
34 124 1
34 125 1
34 126 1
34 127 1
34 128 1
34 129 1
34 131 1
34 132 1
34 134 1
34 139 1
34 141 1
34 142 1
34 144 1
34 146 1
34 147 1
34 148 1
34 150 1
34 151 1
34 152 1
34 153 1
34 154 1
34 155 1
34 156 1
34 157 1
34 158 1
34 160 1
34 163 1
34 164 1
34 165 1
34 167 1
34 169 1
34 170 1
34 173 1
34 175 1
34 176 1
34 177 1
34 178 1
34 179 1
34 180 1
34 181 1
34 183 1
34 184 1
34 185 1
34 186 1
34 187 1
34 188 1
34 189 1
34 191 1
34 192 1
34 193 1
34 195 1
34 196 1
34 198 1
34 199 1
34 200 1
34 201 1
34 202 1
34 203 1
34 205 1
34 206 1
34 207 1
34 208 1
34 209 1
34 210 1
34 211 1
34 212 1
34 213 1
34 215 1
34 217 1
34 218 1
34 219 1
34 220 1
34 221 1
34 222 1
34 223 1
34 226 1
34 227 1
34 228 1
34 229 1
34 230 1
34 231 1
34 232 1
34 233 1
34 234 1
34 235 1
34 236 1
34 238 1
34 241 1
34 242 1
34 243 1
34 244 1
34 245 1
34 248 1
34 249 1
34 252 1
34 253 1
34 254 1
34 255 1
34 256 1
34 257 1
34 258 1
34 260 1
34 261 1
34 262 1
34 263 1
34 264 1
34 265 1
34 266 1
34 268 1
34 269 1
34 271 1
34 272 1
34 275 1
34 277 1
34 278 1
34 279 1
34 280 1
34 281 1
34 282 1
34 284 1
34 285 1
34 286 1
34 287 1
34 288 1
34 289 1
34 294 1
34 295 1
34 296 1
34 300 1
35 36 1
35 39 1
35 40 1
35 41 1
35 45 1
35 50 1
35 51 1
35 52 1
35 53 1
35 55 1
35 57 1
35 58 1
35 59 1
35 60 1
35 62 1
35 63 1
35 64 1
35 65 1
35 68 1
35 69 1
35 71 1
35 72 1
35 73 1
35 75 1
35 80 1
35 81 1
35 85 1
35 90 1
35 95 1
35 96 1
35 99 1
35 103 1
35 106 1
35 108 1
35 109 1
35 110 1
35 112 1
35 113 1
35 114 1
35 116 1
35 121 1
35 124 1
35 126 1
35 127 1
35 128 1
35 131 1
35 132 1
35 133 1
35 134 1
35 138 1
35 140 1
35 141 1
35 142 1
35 143 1
35 144 1
35 146 1
35 147 1
35 148 1
35 150 1
35 151 1
35 154 1
35 156 1
35 157 1
35 158 1
35 160 1
35 164 1
35 165 1
35 166 1
35 167 1
35 168 1
35 169 1
35 171 1
35 173 1
35 176 1
35 178 1
35 181 1
35 183 1
35 184 1
35 185 1
35 186 1
35 187 1
35 188 1
35 193 1
35 194 1
35 196 1
35 200 1
35 202 1
35 203 1
35 204 1
35 207 1
35 209 1
35 210 1
35 211 1
35 212 1
35 217 1
35 218 1
35 219 1
35 223 1
35 225 1
35 226 1
35 227 1
35 228 1
35 230 1
35 232 1
35 233 1
35 234 1
35 236 1
35 237 1
35 241 1
35 242 1
35 243 1
35 244 1
35 246 1
35 247 1
35 250 1
35 252 1
35 254 1
35 255 1
35 257 1
35 262 1
35 264 1
35 266 1
35 269 1
35 271 1
35 277 1
35 279 1
35 281 1
35 282 1
35 283 1
35 284 1
35 285 1
35 288 1
35 289 1
35 291 1
35 292 1
35 295 1
35 298 1
35 300 1
36 37 1
36 41 1
36 49 1
36 50 1
36 53 1
36 57 1
36 58 1
36 61 1
36 62 1
36 63 1
36 64 1
36 65 1
36 66 1
36 67 1
36 68 1
36 69 1
36 71 1
36 79 1
36 80 1
36 82 1
36 84 1
36 85 1
36 86 1
36 87 1
36 88 1
36 91 1
36 92 1
36 94 1
36 96 1
36 100 1
36 102 1
36 103 1
36 104 1
36 106 1
36 108 1
36 110 1
36 113 1
36 114 1
36 115 1
36 116 1
36 118 1
36 120 1
36 121 1
36 127 1
36 128 1
36 129 1
36 130 1
36 132 1
36 133 1
36 136 1
36 137 1
36 138 1
36 140 1
36 141 1
36 142 1
36 144 1
36 145 1
36 146 1
36 147 1
36 150 1
36 151 1
36 152 1
36 153 1
36 154 1
36 155 1
36 158 1
36 159 1
36 160 1
36 166 1
36 169 1
36 171 1
36 172 1
36 173 1
36 175 1
36 177 1
36 178 1
36 180 1
36 182 1
36 184 1
36 185 1
36 186 1
36 187 1
36 190 1
36 191 1
36 194 1
36 195 1
36 196 1
36 198 1
36 200 1
36 201 1
36 202 1
36 203 1
36 204 1
36 207 1
36 210 1
36 212 1
36 213 1
36 216 1
36 217 1
36 220 1
36 224 1
36 225 1
36 226 1
36 227 1
36 228 1
36 229 1
36 233 1
36 234 1
36 235 1
36 237 1
36 238 1
36 239 1
36 242 1
36 244 1
36 245 1
36 248 1
36 249 1
36 251 1
36 252 1
36 253 1
36 254 1
36 256 1
36 257 1
36 258 1
36 260 1
36 261 1
36 262 1
36 263 1
36 265 1
36 269 1
36 272 1
36 273 1
36 275 1
36 276 1
36 278 1
36 279 1
36 283 1
36 284 1
36 286 1
36 287 1
36 289 1
36 295 1
36 296 1
37 39 1
37 41 1
37 42 1
37 46 1
37 47 1
37 50 1
37 51 1
37 52 1
37 54 1
37 55 1
37 58 1
37 59 1
37 60 1
37 62 1
37 66 1
37 67 1
37 68 1
37 69 1
37 71 1
37 73 1
37 74 1
37 77 1
37 80 1
37 81 1
37 84 1
37 85 1
37 86 1
37 88 1
37 89 1
37 90 1
37 92 1
37 93 1
37 94 1
37 95 1
37 96 1
37 97 1
37 98 1
37 100 1
37 101 1
37 102 1
37 103 1
37 104 1
37 105 1
37 107 1
37 108 1
37 111 1
37 112 1
37 113 1
37 114 1
37 116 1
37 118 1
37 121 1
37 122 1
37 123 1
37 126 1
37 127 1
37 129 1
37 131 1
37 132 1
37 133 1
37 134 1
37 136 1
37 137 1
37 143 1
37 144 1
37 145 1
37 146 1
37 147 1
37 148 1
37 151 1
37 153 1
37 154 1
37 155 1
37 157 1
37 158 1
37 162 1
37 163 1
37 166 1
37 169 1
37 173 1
37 174 1
37 175 1
37 177 1
37 178 1
37 179 1
37 180 1
37 181 1
37 182 1
37 183 1
37 184 1
37 185 1
37 186 1
37 189 1
37 191 1
37 193 1
37 195 1
37 196 1
37 198 1
37 199 1
37 200 1
37 201 1
37 202 1
37 203 1
37 205 1
37 206 1
37 207 1
37 210 1
37 212 1
37 216 1
37 217 1
37 219 1
37 221 1
37 222 1
37 224 1
37 225 1
37 226 1
37 227 1
37 228 1
37 229 1
37 230 1
37 233 1
37 234 1
37 235 1
37 239 1
37 240 1
37 241 1
37 242 1
37 248 1
37 249 1
37 253 1
37 254 1
37 255 1
37 257 1
37 258 1
37 260 1
37 262 1
37 264 1
37 265 1
37 266 1
37 267 1
37 268 1
37 269 1
37 275 1
37 276 1
37 278 1
37 280 1
37 281 1
37 282 1
37 284 1
37 286 1
37 288 1
37 289 1
37 290 1
37 292 1
37 294 1
37 296 1
37 298 1
37 299 1
38 45 1
38 46 1
38 47 1
38 50 1
38 52 1
38 53 1
38 55 1
38 60 1
38 62 1
38 65 1
38 69 1
38 77 1
38 80 1
38 81 1
38 84 1
38 85 1
38 90 1
38 95 1
38 97 1
38 101 1
38 102 1
38 105 1
38 106 1
38 108 1
38 113 1
38 115 1
38 121 1
38 133 1
38 136 1
38 148 1
38 155 1
38 160 1
38 162 1
38 167 1
38 171 1
38 173 1
38 183 1
38 194 1
38 196 1
38 204 1
38 207 1
38 210 1
38 216 1
38 218 1
38 224 1
38 228 1
38 230 1
38 233 1
38 235 1
38 238 1
38 241 1
38 242 1
38 243 1
38 245 1
38 251 1
38 257 1
38 258 1
38 260 1
38 263 1
38 266 1
38 269 1
38 275 1
38 278 1
38 282 1
38 287 1
38 289 1
38 291 1
38 294 1
39 41 1
39 42 1
39 43 1
39 47 1
39 49 1
39 50 1
39 51 1
39 55 1
39 56 1
39 60 1
39 62 1
39 64 1
39 65 1
39 69 1
39 70 1
39 71 1
39 73 1
39 75 1
39 76 1
39 77 1
39 86 1
39 90 1
39 91 1
39 92 1
39 93 1
39 95 1
39 96 1
39 98 1
39 99 1
39 101 1
39 102 1
39 103 1
39 104 1
39 105 1
39 107 1
39 112 1
39 113 1
39 114 1
39 115 1
39 116 1
39 118 1
39 119 1
39 120 1
39 122 1
39 126 1
39 127 1
39 128 1
39 130 1
39 131 1
39 132 1
39 134 1
39 135 1
39 137 1
39 138 1
39 140 1
39 141 1
39 142 1
39 147 1
39 148 1
39 149 1
39 153 1
39 154 1
39 155 1
39 160 1
39 161 1
39 163 1
39 165 1
39 166 1
39 168 1
39 169 1
39 171 1
39 173 1
39 174 1
39 177 1
39 178 1
39 179 1
39 180 1
39 185 1
39 186 1
39 187 1
39 188 1
39 189 1
39 192 1
39 193 1
39 194 1
39 199 1
39 200 1
39 201 1
39 202 1
39 203 1
39 204 1
39 207 1
39 210 1
39 211 1
39 213 1
39 214 1
39 216 1
39 217 1
39 218 1
39 222 1
39 224 1
39 225 1
39 229 1
39 230 1
39 231 1
39 232 1
39 233 1
39 234 1
39 241 1
39 242 1
39 243 1
39 244 1
39 245 1
39 246 1
39 248 1
39 249 1
39 250 1
39 251 1
39 253 1
39 257 1
39 259 1
39 261 1
39 262 1
39 263 1
39 264 1
39 265 1
39 266 1
39 267 1
39 268 1
39 269 1
39 272 1
39 274 1
39 275 1
39 276 1
39 277 1
39 279 1
39 282 1
39 283 1
39 284 1
39 285 1
39 288 1
39 289 1
39 293 1
39 294 1
39 295 1
39 296 1
40 42 1
40 46 1
40 50 1
40 51 1
40 52 1
40 53 1
40 55 1
40 57 1
40 60 1
40 62 1
40 63 1
40 68 1
40 69 1
40 72 1
40 77 1
40 80 1
40 82 1
40 85 1
40 88 1
40 90 1
40 92 1
40 96 1
40 99 1
40 100 1
40 106 1
40 114 1
40 117 1
40 119 1
40 124 1
40 126 1
40 127 1
40 130 1
40 133 1
40 134 1
40 140 1
40 142 1
40 144 1
40 147 1
40 150 1
40 151 1
40 158 1
40 162 1
40 166 1
40 167 1
40 169 1
40 171 1
40 175 1
40 177 1
40 178 1
40 180 1
40 189 1
40 191 1
40 194 1
40 195 1
40 197 1
40 201 1
40 203 1
40 212 1
40 213 1
40 216 1
40 224 1
40 227 1
40 228 1
40 229 1
40 232 1
40 233 1
40 243 1
40 248 1
40 249 1
40 251 1
40 257 1
40 260 1
40 261 1
40 262 1
40 275 1
40 278 1
40 280 1
40 284 1
40 289 1
41 42 1
41 45 1
41 47 1
41 48 1
41 50 1
41 51 1
41 53 1
41 55 1
41 57 1
41 59 1
41 61 1
41 62 1
41 64 1
41 65 1
41 66 1
41 69 1
41 70 1
41 71 1
41 72 1
41 73 1
41 74 1
41 77 1
41 78 1
41 81 1
41 82 1
41 84 1
41 85 1
41 88 1
41 90 1
41 91 1
41 92 1
41 93 1
41 96 1
41 97 1
41 99 1
41 100 1
41 103 1
41 105 1
41 107 1
41 108 1
41 109 1
41 110 1
41 111 1
41 112 1
41 113 1
41 114 1
41 116 1
41 118 1
41 120 1
41 121 1
41 122 1
41 124 1
41 127 1
41 128 1
41 129 1
41 132 1
41 134 1
41 135 1
41 138 1
41 139 1
41 140 1
41 141 1
41 142 1
41 144 1
41 145 1
41 148 1
41 149 1
41 150 1
41 151 1
41 152 1
41 153 1
41 155 1
41 157 1
41 158 1
41 161 1
41 162 1
41 163 1
41 164 1
41 165 1
41 166 1
41 167 1
41 168 1
41 169 1
41 170 1
41 171 1
41 172 1
41 175 1
41 177 1
41 178 1
41 179 1
41 180 1
41 181 1
41 182 1
41 183 1
41 184 1
41 185 1
41 186 1
41 187 1
41 189 1
41 191 1
41 192 1
41 193 1
41 194 1
41 195 1
41 196 1
41 199 1
41 200 1
41 201 1
41 202 1
41 203 1
41 204 1
41 205 1
41 206 1
41 207 1
41 208 1
41 210 1
41 212 1
41 213 1
41 214 1
41 215 1
41 216 1
41 217 1
41 218 1
41 219 1
41 220 1
41 221 1
41 222 1
41 223 1
41 224 1
41 225 1
41 226 1
41 227 1
41 228 1
41 229 1
41 230 1
41 232 1
41 233 1
41 234 1
41 235 1
41 236 1
41 238 1
41 240 1
41 241 1
41 243 1
41 244 1
41 245 1
41 246 1
41 248 1
41 252 1
41 253 1
41 254 1
41 255 1
41 257 1
41 258 1
41 259 1
41 260 1
41 261 1
41 264 1
41 265 1
41 266 1
41 271 1
41 275 1
41 276 1
41 277 1
41 278 1
41 280 1
41 281 1
41 282 1
41 284 1
41 288 1
41 289 1
41 291 1
41 292 1
41 294 1
41 295 1
41 296 1
41 299 1
41 300 1
42 43 1
42 44 1
42 45 1
42 47 1
42 49 1
42 50 1
42 53 1
42 55 1
42 56 1
42 58 1
42 59 1
42 60 1
42 62 1
42 63 1
42 69 1
42 71 1
42 72 1
42 74 1
42 77 1
42 78 1
42 80 1
42 82 1
42 83 1
42 85 1
42 86 1
42 93 1
42 95 1
42 98 1
42 99 1
42 103 1
42 105 1
42 107 1
42 108 1
42 109 1
42 112 1
42 117 1
42 118 1
42 120 1
42 121 1
42 122 1
42 123 1
42 124 1
42 125 1
42 127 1
42 134 1
42 135 1
42 138 1
42 140 1
42 142 1
42 143 1
42 145 1
42 147 1
42 148 1
42 151 1
42 152 1
42 154 1
42 156 1
42 157 1
42 158 1
42 159 1
42 164 1
42 165 1
42 173 1
42 174 1
42 175 1
42 177 1
42 179 1
42 180 1
42 181 1
42 182 1
42 184 1
42 185 1
42 186 1
42 187 1
42 188 1
42 194 1
42 195 1
42 196 1
42 198 1
42 202 1
42 203 1
42 204 1
42 213 1
42 215 1
42 216 1
42 217 1
42 220 1
42 221 1
42 222 1
42 226 1
42 227 1
42 228 1
42 229 1
42 232 1
42 233 1
42 234 1
42 238 1
42 240 1
42 241 1
42 242 1
42 243 1
42 244 1
42 245 1
42 248 1
42 249 1
42 253 1
42 259 1
42 262 1
42 263 1
42 264 1
42 265 1
42 266 1
42 268 1
42 269 1
42 271 1
42 273 1
42 276 1
42 279 1
42 280 1
42 288 1
42 289 1
42 291 1
42 292 1
42 293 1
42 294 1
42 295 1
42 298 1
42 300 1
43 50 1
43 51 1
43 53 1
43 55 1
43 58 1
43 62 1
43 65 1
43 67 1
43 71 1
43 72 1
43 73 1
43 74 1
43 75 1
43 77 1
43 81 1
43 87 1
43 92 1
43 93 1
43 95 1
43 97 1
43 99 1
43 100 1
43 102 1
43 103 1
43 106 1
43 107 1
43 111 1
43 113 1
43 116 1
43 118 1
43 121 1
43 122 1
43 132 1
43 134 1
43 139 1
43 141 1
43 142 1
43 143 1
43 144 1
43 150 1
43 151 1
43 154 1
43 157 1
43 158 1
43 161 1
43 163 1
43 164 1
43 175 1
43 179 1
43 180 1
43 182 1
43 184 1
43 186 1
43 196 1
43 197 1
43 200 1
43 201 1
43 202 1
43 206 1
43 207 1
43 208 1
43 211 1
43 216 1
43 217 1
43 220 1
43 221 1
43 222 1
43 228 1
43 229 1
43 234 1
43 236 1
43 240 1
43 241 1
43 244 1
43 252 1
43 253 1
43 261 1
43 264 1
43 267 1
43 273 1
43 278 1
43 281 1
43 282 1
43 284 1
43 286 1
43 296 1
43 298 1
43 300 1
44 51 1
44 52 1
44 55 1
44 58 1
44 59 1
44 61 1
44 63 1
44 68 1
44 71 1
44 72 1
44 73 1
44 74 1
44 78 1
44 80 1
44 81 1
44 82 1
44 84 1
44 86 1
44 90 1
44 94 1
44 95 1
44 101 1
44 106 1
44 107 1
44 113 1
44 114 1
44 116 1
44 121 1
44 130 1
44 131 1
44 132 1
44 137 1
44 138 1
44 141 1
44 147 1
44 148 1
44 154 1
44 158 1
44 164 1
44 165 1
44 170 1
44 172 1
44 177 1
44 178 1
44 180 1
44 181 1
44 184 1
44 187 1
44 191 1
44 194 1
44 196 1
44 197 1
44 200 1
44 201 1
44 203 1
44 207 1
44 216 1
44 217 1
44 218 1
44 220 1
44 224 1
44 226 1
44 229 1
44 230 1
44 233 1
44 234 1
44 236 1
44 241 1
44 242 1
44 243 1
44 249 1
44 253 1
44 254 1
44 257 1
44 266 1
44 267 1
44 268 1
44 272 1
44 275 1
44 276 1
44 278 1
44 279 1
44 281 1
44 284 1
44 285 1
44 289 1
45 47 1
45 48 1
45 51 1
45 52 1
45 53 1
45 55 1
45 58 1
45 61 1
45 62 1
45 64 1
45 65 1
45 68 1
45 69 1
45 72 1
45 73 1
45 77 1
45 79 1
45 80 1
45 82 1
45 84 1
45 86 1
45 90 1
45 91 1
45 93 1
45 97 1
45 101 1
45 103 1
45 105 1
45 108 1
45 110 1
45 112 1
45 113 1
45 114 1
45 116 1
45 118 1
45 121 1
45 127 1
45 128 1
45 139 1
45 140 1
45 144 1
45 147 1
45 148 1
45 150 1
45 151 1
45 153 1
45 155 1
45 157 1
45 160 1
45 163 1
45 164 1
45 168 1
45 169 1
45 173 1
45 178 1
45 181 1
45 183 1
45 187 1
45 188 1
45 191 1
45 192 1
45 194 1
45 195 1
45 199 1
45 200 1
45 204 1
45 207 1
45 208 1
45 211 1
45 212 1
45 215 1
45 216 1
45 219 1
45 220 1
45 222 1
45 223 1
45 227 1
45 229 1
45 230 1
45 232 1
45 235 1
45 238 1
45 239 1
45 241 1
45 242 1
45 244 1
45 245 1
45 247 1
45 249 1
45 252 1
45 254 1
45 258 1
45 260 1
45 262 1
45 264 1
45 267 1
45 269 1
45 270 1
45 271 1
45 278 1
45 280 1
45 282 1
45 283 1
45 284 1
45 290 1
45 291 1
45 293 1
45 295 1
45 296 1
45 297 1
45 300 1
46 47 1
46 50 1
46 51 1
46 53 1
46 54 1
46 56 1
46 57 1
46 58 1
46 60 1
46 61 1
46 62 1
46 63 1
46 64 1
46 65 1
46 66 1
46 67 1
46 68 1
46 69 1
46 72 1
46 73 1
46 77 1
46 78 1
46 81 1
46 82 1
46 85 1
46 86 1
46 88 1
46 89 1
46 90 1
46 92 1
46 93 1
46 94 1
46 95 1
46 96 1
46 99 1
46 100 1
46 103 1
46 108 1
46 110 1
46 111 1
46 112 1
46 113 1
46 114 1
46 115 1
46 116 1
46 117 1
46 118 1
46 119 1
46 120 1
46 121 1
46 122 1
46 125 1
46 126 1
46 127 1
46 128 1
46 129 1
46 131 1
46 132 1
46 134 1
46 135 1
46 136 1
46 137 1
46 139 1
46 140 1
46 141 1
46 142 1
46 143 1
46 144 1
46 145 1
46 148 1
46 149 1
46 151 1
46 154 1
46 155 1
46 156 1
46 157 1
46 158 1
46 163 1
46 164 1
46 165 1
46 166 1
46 167 1
46 168 1
46 169 1
46 172 1
46 173 1
46 174 1
46 177 1
46 178 1
46 179 1
46 180 1
46 181 1
46 183 1
46 184 1
46 185 1
46 186 1
46 187 1
46 190 1
46 193 1
46 195 1
46 198 1
46 199 1
46 202 1
46 204 1
46 205 1
46 207 1
46 208 1
46 209 1
46 210 1
46 211 1
46 212 1
46 213 1
46 214 1
46 216 1
46 217 1
46 219 1
46 220 1
46 221 1
46 222 1
46 224 1
46 225 1
46 226 1
46 227 1
46 228 1
46 229 1
46 230 1
46 231 1
46 233 1
46 234 1
46 235 1
46 236 1
46 238 1
46 241 1
46 243 1
46 244 1
46 245 1
46 246 1
46 248 1
46 249 1
46 250 1
46 251 1
46 252 1
46 253 1
46 257 1
46 258 1
46 259 1
46 260 1
46 261 1
46 262 1
46 263 1
46 264 1
46 265 1
46 266 1
46 267 1
46 268 1
46 269 1
46 270 1
46 271 1
46 272 1
46 273 1
46 275 1
46 276 1
46 277 1
46 278 1
46 279 1
46 280 1
46 282 1
46 284 1
46 285 1
46 286 1
46 287 1
46 288 1
46 289 1
46 290 1
46 295 1
46 296 1
46 297 1
46 299 1
46 300 1
47 50 1
47 52 1
47 55 1
47 58 1
47 59 1
47 60 1
47 61 1
47 62 1
47 64 1
47 66 1
47 67 1
47 68 1
47 69 1
47 70 1
47 72 1
47 74 1
47 77 1
47 78 1
47 79 1
47 81 1
47 82 1
47 84 1
47 86 1
47 90 1
47 91 1
47 92 1
47 94 1
47 95 1
47 98 1
47 100 1
47 106 1
47 107 1
47 108 1
47 110 1
47 111 1
47 112 1
47 117 1
47 120 1
47 121 1
47 123 1
47 124 1
47 125 1
47 126 1
47 127 1
47 128 1
47 130 1
47 131 1
47 132 1
47 133 1
47 134 1
47 139 1
47 141 1
47 142 1
47 143 1
47 144 1
47 145 1
47 146 1
47 148 1
47 149 1
47 150 1
47 152 1
47 153 1
47 155 1
47 157 1
47 158 1
47 162 1
47 163 1
47 164 1
47 167 1
47 168 1
47 169 1
47 170 1
47 171 1
47 173 1
47 175 1
47 176 1
47 177 1
47 179 1
47 180 1
47 181 1
47 186 1
47 187 1
47 190 1
47 191 1
47 193 1
47 194 1
47 196 1
47 197 1
47 199 1
47 200 1
47 202 1
47 203 1
47 204 1
47 206 1
47 207 1
47 209 1
47 210 1
47 212 1
47 213 1
47 215 1
47 216 1
47 217 1
47 220 1
47 221 1
47 222 1
47 223 1
47 224 1
47 225 1
47 226 1
47 228 1
47 229 1
47 230 1
47 232 1
47 234 1
47 235 1
47 236 1
47 238 1
47 241 1
47 243 1
47 248 1
47 252 1
47 253 1
47 254 1
47 256 1
47 257 1
47 258 1
47 259 1
47 260 1
47 263 1
47 265 1
47 266 1
47 267 1
47 268 1
47 271 1
47 275 1
47 276 1
47 277 1
47 278 1
47 279 1
47 280 1
47 281 1
47 282 1
47 283 1
47 284 1
47 286 1
47 288 1
47 292 1
47 295 1
47 296 1
47 298 1
47 299 1
47 300 1
48 50 1
48 51 1
48 52 1
48 57 1
48 60 1
48 64 1
48 65 1
48 70 1
48 77 1
48 78 1
48 80 1
48 82 1
48 86 1
48 94 1
48 95 1
48 97 1
48 100 1
48 102 1
48 105 1
48 108 1
48 112 1
48 113 1
48 114 1
48 116 1
48 119 1
48 121 1
48 127 1
48 128 1
48 131 1
48 136 1
48 141 1
48 143 1
48 145 1
48 150 1
48 152 1
48 154 1
48 155 1
48 157 1
48 158 1
48 166 1
48 169 1
48 170 1
48 177 1
48 178 1
48 180 1
48 181 1
48 182 1
48 183 1
48 185 1
48 186 1
48 188 1
48 194 1
48 196 1
48 203 1
48 210 1
48 213 1
48 214 1
48 216 1
48 222 1
48 223 1
48 228 1
48 229 1
48 232 1
48 236 1
48 238 1
48 240 1
48 241 1
48 243 1
48 244 1
48 245 1
48 249 1
48 253 1
48 260 1
48 263 1
48 265 1
48 275 1
48 278 1
48 282 1
48 284 1
48 289 1
48 292 1
48 295 1
48 297 1
49 50 1
49 51 1
49 57 1
49 58 1
49 64 1
49 66 1
49 68 1
49 78 1
49 83 1
49 92 1
49 94 1
49 95 1
49 99 1
49 101 1
49 108 1
49 116 1
49 118 1
49 121 1
49 127 1
49 140 1
49 141 1
49 143 1
49 147 1
49 148 1
49 150 1
49 154 1
49 155 1
49 157 1
49 162 1
49 164 1
49 166 1
49 167 1
49 168 1
49 170 1
49 182 1
49 186 1
49 187 1
49 191 1
49 195 1
49 196 1
49 202 1
49 203 1
49 206 1
49 210 1
49 211 1
49 217 1
49 221 1
49 222 1
49 223 1
49 227 1
49 229 1
49 232 1
49 233 1
49 234 1
49 236 1
49 241 1
49 243 1
49 253 1
49 256 1
49 257 1
49 267 1
49 275 1
49 282 1
49 284 1
49 285 1
49 289 1
49 295 1
49 297 1
49 299 1
50 51 1
50 55 1
50 57 1
50 59 1
50 61 1
50 62 1
50 63 1
50 64 1
50 65 1
50 66 1
50 67 1
50 68 1
50 69 1
50 71 1
50 72 1
50 73 1
50 78 1
50 79 1
50 81 1
50 82 1
50 85 1
50 86 1
50 89 1
50 90 1
50 93 1
50 94 1
50 95 1
50 96 1
50 97 1
50 98 1
50 99 1
50 100 1
50 102 1
50 103 1
50 104 1
50 105 1
50 108 1
50 109 1
50 111 1
50 112 1
50 113 1
50 115 1
50 116 1
50 117 1
50 118 1
50 120 1
50 121 1
50 123 1
50 129 1
50 131 1
50 132 1
50 133 1
50 134 1
50 135 1
50 137 1
50 138 1
50 140 1
50 141 1
50 142 1
50 144 1
50 145 1
50 146 1
50 147 1
50 148 1
50 149 1
50 150 1
50 151 1
50 152 1
50 154 1
50 155 1
50 157 1
50 158 1
50 161 1
50 162 1
50 163 1
50 164 1
50 166 1
50 169 1
50 171 1
50 173 1
50 174 1
50 175 1
50 176 1
50 177 1
50 178 1
50 179 1
50 180 1
50 183 1
50 184 1
50 185 1
50 186 1
50 187 1
50 189 1
50 191 1
50 193 1
50 194 1
50 196 1
50 197 1
50 199 1
50 200 1
50 201 1
50 202 1
50 203 1
50 206 1
50 208 1
50 209 1
50 210 1
50 211 1
50 214 1
50 216 1
50 219 1
50 220 1
50 224 1
50 225 1
50 227 1
50 229 1
50 231 1
50 232 1
50 233 1
50 234 1
50 236 1
50 238 1
50 239 1
50 243 1
50 245 1
50 246 1
50 247 1
50 248 1
50 249 1
50 250 1
50 251 1
50 252 1
50 253 1
50 254 1
50 255 1
50 257 1
50 260 1
50 263 1
50 264 1
50 265 1
50 266 1
50 269 1
50 270 1
50 271 1
50 272 1
50 273 1
50 276 1
50 277 1
50 278 1
50 280 1
50 282 1
50 283 1
50 284 1
50 285 1
50 288 1
50 289 1
50 290 1
50 291 1
50 292 1
50 293 1
50 295 1
50 296 1
50 297 1
50 298 1
50 299 1
50 300 1
51 53 1
51 54 1
51 56 1
51 57 1
51 59 1
51 60 1
51 61 1
51 62 1
51 63 1
51 64 1
51 67 1
51 69 1
51 70 1
51 71 1
51 75 1
51 78 1
51 80 1
51 86 1
51 87 1
51 88 1
51 90 1
51 92 1
51 93 1
51 94 1
51 96 1
51 97 1
51 98 1
51 99 1
51 100 1
51 101 1
51 103 1
51 104 1
51 106 1
51 108 1
51 110 1
51 112 1
51 114 1
51 115 1
51 118 1
51 119 1
51 120 1
51 125 1
51 132 1
51 135 1
51 136 1
51 137 1
51 140 1
51 142 1
51 146 1
51 148 1
51 154 1
51 155 1
51 158 1
51 159 1
51 161 1
51 166 1
51 168 1
51 171 1
51 173 1
51 177 1
51 178 1
51 181 1
51 182 1
51 183 1
51 187 1
51 189 1
51 190 1
51 191 1
51 195 1
51 201 1
51 207 1
51 211 1
51 212 1
51 213 1
51 216 1
51 218 1
51 221 1
51 222 1
51 223 1
51 224 1
51 225 1
51 228 1
51 229 1
51 230 1
51 234 1
51 236 1
51 237 1
51 238 1
51 241 1
51 243 1
51 246 1
51 248 1
51 249 1
51 251 1
51 253 1
51 257 1
51 261 1
51 264 1
51 265 1
51 266 1
51 268 1
51 270 1
51 271 1
51 273 1
51 275 1
51 278 1
51 279 1
51 280 1
51 281 1
51 282 1
51 284 1
51 285 1
51 287 1
51 288 1
51 289 1
51 293 1
51 296 1
51 299 1
52 54 1
52 55 1
52 60 1
52 61 1
52 63 1
52 64 1
52 65 1
52 68 1
52 69 1
52 70 1
52 71 1
52 72 1
52 74 1
52 75 1
52 81 1
52 82 1
52 84 1
52 85 1
52 90 1
52 91 1
52 92 1
52 93 1
52 94 1
52 96 1
52 97 1
52 99 1
52 103 1
52 105 1
52 113 1
52 114 1
52 116 1
52 120 1
52 121 1
52 122 1
52 124 1
52 127 1
52 128 1
52 131 1
52 132 1
52 133 1
52 134 1
52 135 1
52 136 1
52 139 1
52 140 1
52 141 1
52 143 1
52 153 1
52 154 1
52 158 1
52 159 1
52 160 1
52 162 1
52 164 1
52 167 1
52 168 1
52 169 1
52 173 1
52 176 1
52 180 1
52 185 1
52 189 1
52 191 1
52 196 1
52 198 1
52 202 1
52 203 1
52 206 1
52 207 1
52 208 1
52 210 1
52 211 1
52 212 1
52 214 1
52 215 1
52 217 1
52 218 1
52 220 1
52 223 1
52 226 1
52 229 1
52 230 1
52 234 1
52 236 1
52 237 1
52 241 1
52 243 1
52 248 1
52 251 1
52 253 1
52 254 1
52 257 1
52 258 1
52 259 1
52 262 1
52 264 1
52 265 1
52 266 1
52 269 1
52 270 1
52 272 1
52 281 1
52 282 1
52 283 1
52 287 1
52 289 1
52 292 1
52 297 1
52 300 1
53 54 1
53 55 1
53 56 1
53 57 1
53 58 1
53 59 1
53 60 1
53 62 1
53 63 1
53 64 1
53 65 1
53 66 1
53 67 1
53 68 1
53 69 1
53 70 1
53 71 1
53 72 1
53 73 1
53 74 1
53 78 1
53 80 1
53 84 1
53 85 1
53 87 1
53 89 1
53 90 1
53 91 1
53 93 1
53 94 1
53 95 1
53 97 1
53 99 1
53 100 1
53 101 1
53 102 1
53 103 1
53 109 1
53 110 1
53 111 1
53 112 1
53 113 1
53 115 1
53 116 1
53 118 1
53 119 1
53 121 1
53 122 1
53 126 1
53 129 1
53 132 1
53 133 1
53 134 1
53 136 1
53 137 1
53 138 1
53 139 1
53 140 1
53 141 1
53 142 1
53 143 1
53 144 1
53 145 1
53 146 1
53 147 1
53 150 1
53 152 1
53 154 1
53 155 1
53 156 1
53 157 1
53 158 1
53 159 1
53 160 1
53 161 1
53 162 1
53 163 1
53 164 1
53 165 1
53 166 1
53 167 1
53 168 1
53 169 1
53 171 1
53 172 1
53 173 1
53 174 1
53 178 1
53 179 1
53 182 1
53 184 1
53 185 1
53 186 1
53 189 1
53 190 1
53 191 1
53 193 1
53 194 1
53 195 1
53 196 1
53 199 1
53 200 1
53 201 1
53 202 1
53 203 1
53 207 1
53 208 1
53 210 1
53 212 1
53 215 1
53 216 1
53 217 1
53 218 1
53 221 1
53 223 1
53 224 1
53 225 1
53 226 1
53 228 1
53 229 1
53 230 1
53 231 1
53 233 1
53 234 1
53 237 1
53 239 1
53 241 1
53 242 1
53 243 1
53 245 1
53 246 1
53 248 1
53 249 1
53 256 1
53 257 1
53 258 1
53 259 1
53 260 1
53 261 1
53 263 1
53 265 1
53 271 1
53 272 1
53 273 1
53 275 1
53 276 1
53 277 1
53 278 1
53 279 1
53 282 1
53 283 1
53 284 1
53 285 1
53 286 1
53 287 1
53 289 1
53 290 1
53 291 1
53 292 1
53 293 1
53 294 1
53 296 1
53 297 1
54 57 1
54 60 1
54 61 1
54 66 1
54 67 1
54 68 1
54 69 1
54 71 1
54 72 1
54 74 1
54 77 1
54 79 1
54 80 1
54 82 1
54 90 1
54 93 1
54 97 1
54 98 1
54 102 1
54 105 1
54 107 1
54 108 1
54 109 1
54 110 1
54 113 1
54 114 1
54 115 1
54 123 1
54 127 1
54 130 1
54 131 1
54 135 1
54 137 1
54 138 1
54 140 1
54 141 1
54 142 1
54 143 1
54 151 1
54 154 1
54 157 1
54 158 1
54 161 1
54 171 1
54 172 1
54 178 1
54 180 1
54 182 1
54 183 1
54 190 1
54 192 1
54 194 1
54 197 1
54 200 1
54 201 1
54 204 1
54 210 1
54 211 1
54 214 1
54 215 1
54 216 1
54 225 1
54 228 1
54 229 1
54 230 1
54 234 1
54 238 1
54 241 1
54 245 1
54 246 1
54 249 1
54 252 1
54 253 1
54 258 1
54 260 1
54 261 1
54 264 1
54 265 1
54 266 1
54 267 1
54 272 1
54 282 1
54 284 1
54 292 1
54 294 1
54 295 1
55 56 1
55 57 1
55 60 1
55 62 1
55 63 1
55 64 1
55 67 1
55 68 1
55 72 1
55 73 1
55 74 1
55 75 1
55 77 1
55 78 1
55 79 1
55 80 1
55 81 1
55 82 1
55 85 1
55 86 1
55 88 1
55 90 1
55 91 1
55 92 1
55 93 1
55 94 1
55 95 1
55 96 1
55 97 1
55 99 1
55 100 1
55 101 1
55 102 1
55 104 1
55 108 1
55 110 1
55 112 1
55 113 1
55 114 1
55 115 1
55 120 1
55 121 1
55 122 1
55 127 1
55 128 1
55 129 1
55 130 1
55 132 1
55 134 1
55 137 1
55 140 1
55 141 1
55 142 1
55 143 1
55 146 1
55 147 1
55 148 1
55 149 1
55 150 1
55 151 1
55 152 1
55 155 1
55 157 1
55 158 1
55 162 1
55 163 1
55 164 1
55 167 1
55 169 1
55 172 1
55 174 1
55 177 1
55 178 1
55 180 1
55 182 1
55 183 1
55 185 1
55 186 1
55 187 1
55 192 1
55 193 1
55 195 1
55 198 1
55 199 1
55 200 1
55 201 1
55 202 1
55 203 1
55 204 1
55 205 1
55 206 1
55 210 1
55 212 1
55 214 1
55 215 1
55 216 1
55 217 1
55 222 1
55 223 1
55 225 1
55 228 1
55 229 1
55 230 1
55 232 1
55 233 1
55 234 1
55 235 1
55 236 1
55 238 1
55 241 1
55 244 1
55 245 1
55 246 1
55 247 1
55 248 1
55 250 1
55 253 1
55 257 1
55 258 1
55 260 1
55 261 1
55 262 1
55 265 1
55 269 1
55 271 1
55 272 1
55 276 1
55 281 1
55 282 1
55 284 1
55 285 1
55 286 1
55 287 1
55 289 1
55 291 1
55 295 1
55 299 1
56 60 1
56 61 1
56 62 1
56 64 1
56 65 1
56 66 1
56 67 1
56 68 1
56 72 1
56 78 1
56 80 1
56 85 1
56 86 1
56 90 1
56 93 1
56 94 1
56 102 1
56 108 1
56 113 1
56 118 1
56 121 1
56 122 1
56 129 1
56 134 1
56 141 1
56 142 1
56 143 1
56 144 1
56 150 1
56 152 1
56 161 1
56 169 1
56 171 1
56 184 1
56 185 1
56 187 1
56 189 1
56 195 1
56 198 1
56 204 1
56 212 1
56 215 1
56 223 1
56 224 1
56 229 1
56 230 1
56 244 1
56 261 1
56 264 1
56 265 1
56 277 1
56 279 1
56 282 1
56 284 1
57 58 1
57 60 1
57 61 1
57 64 1
57 66 1
57 68 1
57 69 1
57 70 1
57 72 1
57 74 1
57 80 1
57 84 1
57 87 1
57 89 1
57 92 1
57 95 1
57 97 1
57 100 1
57 101 1
57 104 1
57 106 1
57 109 1
57 110 1
57 111 1
57 112 1
57 113 1
57 115 1
57 116 1
57 118 1
57 121 1
57 123 1
57 124 1
57 126 1
57 129 1
57 131 1
57 132 1
57 134 1
57 135 1
57 136 1
57 139 1
57 144 1
57 148 1
57 150 1
57 151 1
57 154 1
57 155 1
57 163 1
57 166 1
57 167 1
57 168 1
57 171 1
57 172 1
57 173 1
57 178 1
57 179 1
57 180 1
57 182 1
57 183 1
57 186 1
57 187 1
57 189 1
57 191 1
57 194 1
57 199 1
57 200 1
57 201 1
57 202 1
57 203 1
57 206 1
57 207 1
57 208 1
57 210 1
57 211 1
57 212 1
57 214 1
57 215 1
57 216 1
57 217 1
57 218 1
57 221 1
57 222 1
57 223 1
57 224 1
57 226 1
57 227 1
57 230 1
57 231 1
57 232 1
57 236 1
57 238 1
57 239 1
57 241 1
57 242 1
57 243 1
57 244 1
57 246 1
57 248 1
57 249 1
57 255 1
57 258 1
57 263 1
57 265 1
57 266 1
57 269 1
57 270 1
57 274 1
57 275 1
57 277 1
57 278 1
57 282 1
57 285 1
57 287 1
57 288 1
57 291 1
57 294 1
57 295 1
57 298 1
57 299 1
58 59 1
58 60 1
58 62 1
58 63 1
58 64 1
58 65 1
58 66 1
58 67 1
58 70 1
58 72 1
58 74 1
58 80 1
58 81 1
58 82 1
58 86 1
58 88 1
58 91 1
58 93 1
58 94 1
58 97 1
58 98 1
58 100 1
58 101 1
58 106 1
58 108 1
58 111 1
58 112 1
58 113 1
58 118 1
58 121 1
58 124 1
58 125 1
58 128 1
58 132 1
58 134 1
58 137 1
58 139 1
58 140 1
58 141 1
58 142 1
58 143 1
58 146 1
58 150 1
58 153 1
58 154 1
58 156 1
58 157 1
58 158 1
58 167 1
58 171 1
58 172 1
58 180 1
58 181 1
58 184 1
58 186 1
58 187 1
58 190 1
58 194 1
58 195 1
58 197 1
58 201 1
58 206 1
58 207 1
58 212 1
58 215 1
58 216 1
58 224 1
58 225 1
58 226 1
58 227 1
58 228 1
58 232 1
58 234 1
58 236 1
58 238 1
58 241 1
58 242 1
58 243 1
58 247 1
58 249 1
58 250 1
58 254 1
58 257 1
58 258 1
58 260 1
58 261 1
58 262 1
58 264 1
58 265 1
58 266 1
58 270 1
58 271 1
58 275 1
58 277 1
58 278 1
58 282 1
58 283 1
58 284 1
58 292 1
58 294 1
58 295 1
58 296 1
59 60 1
59 61 1
59 62 1
59 64 1
59 66 1
59 69 1
59 71 1
59 77 1
59 79 1
59 82 1
59 84 1
59 90 1
59 95 1
59 97 1
59 98 1
59 102 1
59 103 1
59 108 1
59 110 1
59 111 1
59 112 1
59 113 1
59 116 1
59 118 1
59 123 1
59 127 1
59 130 1
59 132 1
59 134 1
59 135 1
59 136 1
59 137 1
59 138 1
59 141 1
59 142 1
59 143 1
59 148 1
59 151 1
59 152 1
59 154 1
59 158 1
59 161 1
59 163 1
59 169 1
59 170 1
59 173 1
59 175 1
59 176 1
59 177 1
59 178 1
59 184 1
59 185 1
59 186 1
59 192 1
59 197 1
59 202 1
59 203 1
59 207 1
59 211 1
59 212 1
59 214 1
59 218 1
59 222 1
59 224 1
59 226 1
59 227 1
59 228 1
59 231 1
59 232 1
59 234 1
59 235 1
59 236 1
59 238 1
59 240 1
59 245 1
59 246 1
59 247 1
59 249 1
59 252 1
59 257 1
59 258 1
59 259 1
59 261 1
59 263 1
59 266 1
59 268 1
59 269 1
59 270 1
59 272 1
59 274 1
59 276 1
59 277 1
59 282 1
59 285 1
59 286 1
59 288 1
59 293 1
59 294 1
59 298 1
59 299 1
60 61 1
60 62 1
60 63 1
60 64 1
60 65 1
60 66 1
60 67 1
60 68 1
60 69 1
60 70 1
60 71 1
60 72 1
60 73 1
60 74 1
60 76 1
60 77 1
60 78 1
60 80 1
60 81 1
60 82 1
60 84 1
60 85 1
60 86 1
60 87 1
60 90 1
60 91 1
60 92 1
60 93 1
60 94 1
60 96 1
60 97 1
60 98 1
60 99 1
60 101 1
60 102 1
60 105 1
60 107 1
60 108 1
60 109 1
60 111 1
60 112 1
60 113 1
60 114 1
60 115 1
60 116 1
60 118 1
60 120 1
60 121 1
60 122 1
60 123 1
60 125 1
60 126 1
60 129 1
60 130 1
60 132 1
60 134 1
60 135 1
60 136 1
60 137 1
60 138 1
60 140 1
60 141 1
60 142 1
60 143 1
60 144 1
60 145 1
60 146 1
60 147 1
60 148 1
60 149 1
60 150 1
60 151 1
60 152 1
60 154 1
60 155 1
60 156 1
60 157 1
60 158 1
60 159 1
60 160 1
60 164 1
60 165 1
60 167 1
60 168 1
60 169 1
60 171 1
60 172 1
60 173 1
60 174 1
60 176 1
60 178 1
60 179 1
60 180 1
60 181 1
60 183 1
60 184 1
60 185 1
60 186 1
60 187 1
60 189 1
60 190 1
60 192 1
60 193 1
60 194 1
60 196 1
60 197 1
60 198 1
60 201 1
60 202 1
60 203 1
60 204 1
60 207 1
60 208 1
60 210 1
60 211 1
60 212 1
60 213 1
60 214 1
60 215 1
60 216 1
60 217 1
60 218 1
60 220 1
60 221 1
60 222 1
60 223 1
60 224 1
60 225 1
60 226 1
60 227 1
60 229 1
60 230 1
60 232 1
60 233 1
60 234 1
60 236 1
60 238 1
60 239 1
60 241 1
60 242 1
60 243 1
60 245 1
60 247 1
60 248 1
60 249 1
60 251 1
60 253 1
60 254 1
60 255 1
60 257 1
60 260 1
60 261 1
60 264 1
60 265 1
60 269 1
60 271 1
60 272 1
60 273 1
60 275 1
60 277 1
60 278 1
60 279 1
60 281 1
60 282 1
60 283 1
60 284 1
60 285 1
60 286 1
60 288 1
60 289 1
60 290 1
60 293 1
60 294 1
60 295 1
60 296 1
60 297 1
60 299 1
60 300 1
61 62 1
61 63 1
61 64 1
61 65 1
61 68 1
61 69 1
61 70 1
61 71 1
61 72 1
61 73 1
61 74 1
61 75 1
61 76 1
61 77 1
61 80 1
61 81 1
61 82 1
61 84 1
61 85 1
61 86 1
61 87 1
61 88 1
61 90 1
61 91 1
61 92 1
61 93 1
61 94 1
61 97 1
61 100 1
61 102 1
61 103 1
61 104 1
61 105 1
61 106 1
61 107 1
61 108 1
61 110 1
61 111 1
61 115 1
61 116 1
61 117 1
61 118 1
61 121 1
61 122 1
61 124 1
61 127 1
61 128 1
61 129 1
61 131 1
61 132 1
61 133 1
61 134 1
61 138 1
61 139 1
61 140 1
61 141 1
61 142 1
61 143 1
61 144 1
61 145 1
61 147 1
61 148 1
61 150 1
61 152 1
61 154 1
61 155 1
61 156 1
61 157 1
61 158 1
61 163 1
61 166 1
61 167 1
61 169 1
61 171 1
61 172 1
61 173 1
61 176 1
61 177 1
61 180 1
61 181 1
61 182 1
61 183 1
61 184 1
61 186 1
61 187 1
61 188 1
61 189 1
61 190 1
61 193 1
61 194 1
61 195 1
61 197 1
61 198 1
61 201 1
61 202 1
61 203 1
61 204 1
61 205 1
61 207 1
61 208 1
61 210 1
61 211 1
61 212 1
61 214 1
61 215 1
61 216 1
61 217 1
61 218 1
61 223 1
61 224 1
61 225 1
61 227 1
61 228 1
61 230 1
61 234 1
61 238 1
61 239 1
61 240 1
61 241 1
61 242 1
61 243 1
61 247 1
61 248 1
61 249 1
61 253 1
61 254 1
61 258 1
61 259 1
61 261 1
61 264 1
61 265 1
61 266 1
61 267 1
61 268 1
61 270 1
61 271 1
61 272 1
61 273 1
61 277 1
61 278 1
61 279 1
61 282 1
61 283 1
61 284 1
61 285 1
61 287 1
61 288 1
61 290 1
61 291 1
61 292 1
61 293 1
61 297 1
61 298 1
61 299 1
62 63 1
62 64 1
62 65 1
62 66 1
62 67 1
62 68 1
62 69 1
62 71 1
62 72 1
62 73 1
62 74 1
62 77 1
62 78 1
62 80 1
62 81 1
62 82 1
62 84 1
62 85 1
62 86 1
62 87 1
62 88 1
62 90 1
62 91 1
62 92 1
62 93 1
62 95 1
62 97 1
62 98 1
62 99 1
62 101 1
62 102 1
62 103 1
62 104 1
62 106 1
62 107 1
62 108 1
62 112 1
62 113 1
62 114 1
62 116 1
62 117 1
62 118 1
62 120 1
62 121 1
62 122 1
62 125 1
62 126 1
62 127 1
62 128 1
62 129 1
62 130 1
62 131 1
62 132 1
62 135 1
62 136 1
62 137 1
62 138 1
62 140 1
62 141 1
62 142 1
62 143 1
62 146 1
62 147 1
62 148 1
62 149 1
62 150 1
62 151 1
62 152 1
62 155 1
62 157 1
62 159 1
62 162 1
62 163 1
62 164 1
62 165 1
62 167 1
62 168 1
62 169 1
62 170 1
62 173 1
62 177 1
62 178 1
62 179 1
62 180 1
62 182 1
62 183 1
62 184 1
62 185 1
62 187 1
62 190 1
62 191 1
62 194 1
62 195 1
62 196 1
62 198 1
62 200 1
62 201 1
62 202 1
62 203 1
62 204 1
62 209 1
62 210 1
62 211 1
62 212 1
62 215 1
62 216 1
62 218 1
62 219 1
62 222 1
62 223 1
62 224 1
62 225 1
62 227 1
62 228 1
62 230 1
62 232 1
62 233 1
62 234 1
62 236 1
62 238 1
62 239 1
62 241 1
62 242 1
62 244 1
62 245 1
62 246 1
62 247 1
62 248 1
62 250 1
62 253 1
62 254 1
62 255 1
62 256 1
62 257 1
62 260 1
62 261 1
62 264 1
62 265 1
62 266 1
62 267 1
62 268 1
62 269 1
62 272 1
62 273 1
62 275 1
62 277 1
62 278 1
62 279 1
62 280 1
62 281 1
62 282 1
62 284 1
62 285 1
62 286 1
62 291 1
62 292 1
62 293 1
62 297 1
62 298 1
63 64 1
63 66 1
63 73 1
63 75 1
63 78 1
63 79 1
63 82 1
63 85 1
63 86 1
63 88 1
63 89 1
63 92 1
63 94 1
63 99 1
63 103 1
63 106 1
63 107 1
63 108 1
63 110 1
63 111 1
63 112 1
63 113 1
63 116 1
63 117 1
63 120 1
63 125 1
63 127 1
63 130 1
63 131 1
63 132 1
63 133 1
63 134 1
63 135 1
63 136 1
63 143 1
63 144 1
63 148 1
63 150 1
63 152 1
63 153 1
63 154 1
63 156 1
63 158 1
63 160 1
63 162 1
63 169 1
63 170 1
63 178 1
63 179 1
63 180 1
63 181 1
63 183 1
63 184 1
63 185 1
63 186 1
63 187 1
63 190 1
63 191 1
63 192 1
63 193 1
63 194 1
63 195 1
63 196 1
63 197 1
63 199 1
63 201 1
63 202 1
63 203 1
63 206 1
63 207 1
63 210 1
63 213 1
63 214 1
63 215 1
63 216 1
63 218 1
63 219 1
63 221 1
63 222 1
63 228 1
63 233 1
63 236 1
63 237 1
63 238 1
63 240 1
63 241 1
63 242 1
63 246 1
63 248 1
63 249 1
63 253 1
63 258 1
63 260 1
63 261 1
63 263 1
63 265 1
63 269 1
63 271 1
63 273 1
63 275 1
63 277 1
63 278 1
63 281 1
63 283 1
63 284 1
63 288 1
63 289 1
63 295 1
63 296 1
64 65 1
64 66 1
64 67 1
64 68 1
64 69 1
64 71 1
64 72 1
64 74 1
64 78 1
64 80 1
64 81 1
64 82 1
64 84 1
64 85 1
64 86 1
64 88 1
64 91 1
64 92 1
64 94 1
64 95 1
64 96 1
64 97 1
64 100 1
64 101 1
64 102 1
64 103 1
64 104 1
64 105 1
64 106 1
64 107 1
64 108 1
64 109 1
64 110 1
64 111 1
64 112 1
64 113 1
64 114 1
64 115 1
64 116 1
64 117 1
64 120 1
64 122 1
64 123 1
64 126 1
64 127 1
64 129 1
64 130 1
64 131 1
64 132 1
64 133 1
64 134 1
64 135 1
64 136 1
64 137 1
64 139 1
64 140 1
64 141 1
64 142 1
64 143 1
64 144 1
64 145 1
64 147 1
64 148 1
64 150 1
64 151 1
64 152 1
64 153 1
64 154 1
64 155 1
64 157 1
64 158 1
64 160 1
64 161 1
64 162 1
64 163 1
64 164 1
64 166 1
64 167 1
64 169 1
64 171 1
64 172 1
64 173 1
64 175 1
64 178 1
64 179 1
64 180 1
64 181 1
64 182 1
64 183 1
64 184 1
64 186 1
64 187 1
64 188 1
64 189 1
64 190 1
64 191 1
64 193 1
64 194 1
64 195 1
64 196 1
64 197 1
64 198 1
64 199 1
64 200 1
64 201 1
64 202 1
64 203 1
64 204 1
64 206 1
64 208 1
64 209 1
64 210 1
64 211 1
64 212 1
64 213 1
64 214 1
64 216 1
64 217 1
64 218 1
64 220 1
64 221 1
64 222 1
64 227 1
64 228 1
64 229 1
64 230 1
64 231 1
64 232 1
64 233 1
64 234 1
64 235 1
64 236 1
64 237 1
64 238 1
64 240 1
64 241 1
64 242 1
64 243 1
64 247 1
64 248 1
64 251 1
64 252 1
64 253 1
64 254 1
64 255 1
64 256 1
64 257 1
64 258 1
64 259 1
64 260 1
64 261 1
64 262 1
64 263 1
64 264 1
64 265 1
64 266 1
64 269 1
64 270 1
64 271 1
64 272 1
64 273 1
64 277 1
64 278 1
64 279 1
64 282 1
64 285 1
64 286 1
64 287 1
64 288 1
64 290 1
64 291 1
64 293 1
64 294 1
64 295 1
64 296 1
64 297 1
65 66 1
65 69 1
65 72 1
65 73 1
65 76 1
65 77 1
65 78 1
65 79 1
65 80 1
65 81 1
65 82 1
65 85 1
65 87 1
65 88 1
65 89 1
65 91 1
65 92 1
65 93 1
65 94 1
65 95 1
65 97 1
65 99 1
65 100 1
65 102 1
65 103 1
65 104 1
65 105 1
65 106 1
65 107 1
65 109 1
65 110 1
65 111 1
65 112 1
65 113 1
65 114 1
65 117 1
65 118 1
65 119 1
65 120 1
65 121 1
65 122 1
65 123 1
65 124 1
65 126 1
65 128 1
65 129 1
65 130 1
65 131 1
65 132 1
65 134 1
65 135 1
65 136 1
65 137 1
65 138 1
65 140 1
65 141 1
65 142 1
65 143 1
65 144 1
65 147 1
65 148 1
65 150 1
65 154 1
65 155 1
65 157 1
65 159 1
65 161 1
65 164 1
65 167 1
65 169 1
65 170 1
65 171 1
65 172 1
65 174 1
65 179 1
65 181 1
65 182 1
65 183 1
65 184 1
65 185 1
65 186 1
65 189 1
65 190 1
65 191 1
65 192 1
65 194 1
65 195 1
65 196 1
65 197 1
65 198 1
65 199 1
65 201 1
65 202 1
65 203 1
65 204 1
65 210 1
65 211 1
65 213 1
65 214 1
65 215 1
65 216 1
65 218 1
65 220 1
65 221 1
65 222 1
65 225 1
65 226 1
65 227 1
65 229 1
65 230 1
65 233 1
65 234 1
65 235 1
65 236 1
65 238 1
65 239 1
65 240 1
65 241 1
65 242 1
65 243 1
65 246 1
65 247 1
65 248 1
65 249 1
65 252 1
65 254 1
65 255 1
65 256 1
65 259 1
65 260 1
65 261 1
65 262 1
65 265 1
65 267 1
65 269 1
65 270 1
65 272 1
65 276 1
65 278 1
65 279 1
65 280 1
65 281 1
65 282 1
65 286 1
65 287 1
65 288 1
65 292 1
65 294 1
65 299 1
65 300 1
66 67 1
66 68 1
66 69 1
66 71 1
66 72 1
66 73 1
66 74 1
66 77 1
66 80 1
66 82 1
66 83 1
66 84 1
66 85 1
66 86 1
66 89 1
66 90 1
66 91 1
66 92 1
66 93 1
66 94 1
66 95 1
66 96 1
66 98 1
66 99 1
66 100 1
66 101 1
66 102 1
66 103 1
66 105 1
66 106 1
66 107 1
66 108 1
66 109 1
66 110 1
66 111 1
66 112 1
66 113 1
66 115 1
66 116 1
66 117 1
66 118 1
66 120 1
66 121 1
66 122 1
66 124 1
66 125 1
66 127 1
66 128 1
66 129 1
66 130 1
66 132 1
66 134 1
66 136 1
66 138 1
66 139 1
66 140 1
66 141 1
66 142 1
66 143 1
66 144 1
66 145 1
66 146 1
66 147 1
66 148 1
66 151 1
66 152 1
66 153 1
66 155 1
66 156 1
66 157 1
66 158 1
66 160 1
66 161 1
66 162 1
66 163 1
66 164 1
66 166 1
66 167 1
66 168 1
66 169 1
66 171 1
66 172 1
66 173 1
66 174 1
66 177 1
66 178 1
66 179 1
66 180 1
66 181 1
66 182 1
66 183 1
66 184 1
66 185 1
66 186 1
66 187 1
66 188 1
66 191 1
66 192 1
66 194 1
66 195 1
66 196 1
66 197 1
66 198 1
66 199 1
66 201 1
66 202 1
66 203 1
66 204 1
66 207 1
66 209 1
66 210 1
66 211 1
66 212 1
66 213 1
66 214 1
66 215 1
66 216 1
66 221 1
66 224 1
66 225 1
66 227 1
66 228 1
66 230 1
66 231 1
66 232 1
66 233 1
66 234 1
66 237 1
66 238 1
66 242 1
66 243 1
66 244 1
66 246 1
66 248 1
66 249 1
66 250 1
66 253 1
66 254 1
66 255 1
66 256 1
66 257 1
66 258 1
66 259 1
66 260 1
66 263 1
66 264 1
66 265 1
66 267 1
66 269 1
66 271 1
66 272 1
66 275 1
66 276 1
66 277 1
66 278 1
66 279 1
66 280 1
66 283 1
66 284 1
66 285 1
66 286 1
66 287 1
66 289 1
66 293 1
66 294 1
66 295 1
66 297 1
66 298 1
66 299 1
66 300 1
67 70 1
67 72 1
67 73 1
67 74 1
67 77 1
67 78 1
67 79 1
67 80 1
67 81 1
67 82 1
67 83 1
67 85 1
67 90 1
67 97 1
67 99 1
67 100 1
67 101 1
67 102 1
67 106 1
67 107 1
67 109 1
67 111 1
67 112 1
67 113 1
67 114 1
67 115 1
67 116 1
67 117 1
67 118 1
67 124 1
67 126 1
67 127 1
67 129 1
67 130 1
67 132 1
67 134 1
67 136 1
67 139 1
67 140 1
67 141 1
67 142 1
67 143 1
67 144 1
67 145 1
67 147 1
67 148 1
67 150 1
67 151 1
67 152 1
67 153 1
67 154 1
67 159 1
67 160 1
67 163 1
67 164 1
67 165 1
67 167 1
67 172 1
67 173 1
67 175 1
67 176 1
67 177 1
67 178 1
67 180 1
67 181 1
67 184 1
67 185 1
67 186 1
67 187 1
67 188 1
67 191 1
67 192 1
67 194 1
67 195 1
67 196 1
67 197 1
67 199 1
67 201 1
67 202 1
67 206 1
67 208 1
67 210 1
67 211 1
67 213 1
67 214 1
67 215 1
67 216 1
67 221 1
67 224 1
67 227 1
67 229 1
67 230 1
67 233 1
67 237 1
67 238 1
67 240 1
67 241 1
67 242 1
67 244 1
67 245 1
67 246 1
67 248 1
67 250 1
67 251 1
67 252 1
67 253 1
67 257 1
67 261 1
67 264 1
67 265 1
67 266 1
67 267 1
67 268 1
67 270 1
67 271 1
67 274 1
67 275 1
67 276 1
67 277 1
67 278 1
67 279 1
67 282 1
67 283 1
67 284 1
67 285 1
67 289 1
67 290 1
67 292 1
67 295 1
67 297 1
67 298 1
67 299 1
68 69 1
68 70 1
68 73 1
68 74 1
68 78 1
68 80 1
68 84 1
68 85 1
68 86 1
68 87 1
68 90 1
68 92 1
68 93 1
68 95 1
68 98 1
68 99 1
68 100 1
68 102 1
68 104 1
68 108 1
68 109 1
68 112 1
68 113 1
68 114 1
68 118 1
68 122 1
68 123 1
68 124 1
68 130 1
68 132 1
68 134 1
68 138 1
68 139 1
68 143 1
68 144 1
68 147 1
68 150 1
68 152 1
68 155 1
68 157 1
68 158 1
68 160 1
68 164 1
68 166 1
68 167 1
68 168 1
68 169 1
68 172 1
68 174 1
68 178 1
68 182 1
68 183 1
68 185 1
68 187 1
68 189 1
68 194 1
68 195 1
68 196 1
68 198 1
68 199 1
68 201 1
68 202 1
68 203 1
68 204 1
68 207 1
68 208 1
68 209 1
68 211 1
68 212 1
68 213 1
68 214 1
68 216 1
68 217 1
68 218 1
68 220 1
68 222 1
68 223 1
68 224 1
68 226 1
68 228 1
68 229 1
68 231 1
68 233 1
68 234 1
68 235 1
68 236 1
68 238 1
68 241 1
68 245 1
68 248 1
68 254 1
68 257 1
68 258 1
68 259 1
68 261 1
68 265 1
68 266 1
68 267 1
68 272 1
68 277 1
68 278 1
68 279 1
68 281 1
68 282 1
68 283 1
68 284 1
68 286 1
68 289 1
68 290 1
68 293 1
68 294 1
68 295 1
68 299 1
69 70 1
69 71 1
69 72 1
69 73 1
69 74 1
69 76 1
69 77 1
69 78 1
69 79 1
69 80 1
69 81 1
69 82 1
69 83 1
69 84 1
69 85 1
69 86 1
69 87 1
69 88 1
69 90 1
69 91 1
69 92 1
69 93 1
69 96 1
69 97 1
69 98 1
69 99 1
69 100 1
69 102 1
69 103 1
69 104 1
69 105 1
69 106 1
69 107 1
69 108 1
69 109 1
69 110 1
69 111 1
69 112 1
69 113 1
69 114 1
69 115 1
69 116 1
69 117 1
69 118 1
69 120 1
69 121 1
69 122 1
69 123 1
69 124 1
69 125 1
69 127 1
69 128 1
69 129 1
69 131 1
69 132 1
69 133 1
69 134 1
69 135 1
69 136 1
69 138 1
69 140 1
69 141 1
69 142 1
69 143 1
69 144 1
69 145 1
69 150 1
69 151 1
69 152 1
69 154 1
69 155 1
69 157 1
69 158 1
69 160 1
69 162 1
69 163 1
69 164 1
69 165 1
69 166 1
69 167 1
69 168 1
69 169 1
69 170 1
69 171 1
69 172 1
69 173 1
69 174 1
69 175 1
69 176 1
69 178 1
69 179 1
69 180 1
69 182 1
69 183 1
69 184 1
69 185 1
69 186 1
69 187 1
69 188 1
69 189 1
69 190 1
69 191 1
69 192 1
69 193 1
69 194 1
69 195 1
69 196 1
69 197 1
69 198 1
69 199 1
69 200 1
69 201 1
69 202 1
69 203 1
69 205 1
69 207 1
69 208 1
69 209 1
69 210 1
69 211 1
69 212 1
69 213 1
69 214 1
69 216 1
69 220 1
69 222 1
69 223 1
69 224 1
69 225 1
69 228 1
69 229 1
69 230 1
69 231 1
69 232 1
69 233 1
69 234 1
69 236 1
69 238 1
69 240 1
69 241 1
69 242 1
69 243 1
69 246 1
69 247 1
69 248 1
69 249 1
69 250 1
69 252 1
69 253 1
69 254 1
69 255 1
69 256 1
69 257 1
69 258 1
69 260 1
69 261 1
69 263 1
69 264 1
69 265 1
69 267 1
69 268 1
69 270 1
69 271 1
69 272 1
69 275 1
69 276 1
69 277 1
69 278 1
69 279 1
69 280 1
69 281 1
69 282 1
69 283 1
69 284 1
69 285 1
69 286 1
69 287 1
69 288 1
69 289 1
69 290 1
69 291 1
69 292 1
69 294 1
69 295 1
69 296 1
69 298 1
69 300 1
70 71 1
70 72 1
70 73 1
70 74 1
70 78 1
70 79 1
70 81 1
70 82 1
70 83 1
70 85 1
70 86 1
70 92 1
70 97 1
70 100 1
70 101 1
70 102 1
70 105 1
70 112 1
70 116 1
70 117 1
70 118 1
70 121 1
70 123 1
70 124 1
70 132 1
70 133 1
70 134 1
70 136 1
70 137 1
70 138 1
70 144 1
70 145 1
70 147 1
70 148 1
70 150 1
70 153 1
70 155 1
70 158 1
70 161 1
70 164 1
70 166 1
70 167 1
70 169 1
70 178 1
70 182 1
70 183 1
70 187 1
70 191 1
70 196 1
70 197 1
70 198 1
70 199 1
70 201 1
70 210 1
70 211 1
70 217 1
70 220 1
70 222 1
70 227 1
70 228 1
70 230 1
70 232 1
70 234 1
70 236 1
70 237 1
70 242 1
70 243 1
70 245 1
70 248 1
70 249 1
70 250 1
70 252 1
70 253 1
70 255 1
70 256 1
70 257 1
70 258 1
70 260 1
70 263 1
70 264 1
70 266 1
70 270 1
70 274 1
70 275 1
70 279 1
70 285 1
70 286 1
70 287 1
70 289 1
70 299 1
71 72 1
71 73 1
71 74 1
71 76 1
71 78 1
71 81 1
71 84 1
71 85 1
71 86 1
71 87 1
71 93 1
71 94 1
71 96 1
71 97 1
71 98 1
71 99 1
71 100 1
71 101 1
71 105 1
71 108 1
71 109 1
71 110 1
71 113 1
71 114 1
71 115 1
71 116 1
71 117 1
71 118 1
71 119 1
71 121 1
71 122 1
71 124 1
71 126 1
71 127 1
71 129 1
71 130 1
71 131 1
71 133 1
71 134 1
71 135 1
71 137 1
71 138 1
71 140 1
71 141 1
71 143 1
71 144 1
71 145 1
71 146 1
71 147 1
71 148 1
71 150 1
71 154 1
71 155 1
71 156 1
71 158 1
71 159 1
71 160 1
71 161 1
71 162 1
71 163 1
71 164 1
71 166 1
71 169 1
71 171 1
71 173 1
71 174 1
71 175 1
71 178 1
71 180 1
71 182 1
71 184 1
71 187 1
71 189 1
71 195 1
71 196 1
71 197 1
71 199 1
71 201 1
71 202 1
71 203 1
71 204 1
71 207 1
71 208 1
71 209 1
71 210 1
71 211 1
71 212 1
71 214 1
71 215 1
71 217 1
71 222 1
71 224 1
71 225 1
71 228 1
71 229 1
71 230 1
71 231 1
71 232 1
71 233 1
71 234 1
71 235 1
71 237 1
71 238 1
71 239 1
71 242 1
71 243 1
71 248 1
71 251 1
71 253 1
71 254 1
71 257 1
71 259 1
71 262 1
71 264 1
71 265 1
71 266 1
71 268 1
71 270 1
71 275 1
71 276 1
71 278 1
71 283 1
71 284 1
71 285 1
71 289 1
71 291 1
71 292 1
71 293 1
71 294 1
71 295 1
71 300 1
72 73 1
72 74 1
72 76 1
72 77 1
72 78 1
72 80 1
72 81 1
72 82 1
72 84 1
72 85 1
72 86 1
72 87 1
72 89 1
72 90 1
72 91 1
72 92 1
72 93 1
72 94 1
72 95 1
72 96 1
72 98 1
72 99 1
72 100 1
72 101 1
72 102 1
72 103 1
72 104 1
72 105 1
72 106 1
72 108 1
72 110 1
72 112 1
72 113 1
72 116 1
72 118 1
72 119 1
72 124 1
72 127 1
72 128 1
72 129 1
72 130 1
72 132 1
72 134 1
72 136 1
72 138 1
72 140 1
72 141 1
72 142 1
72 143 1
72 144 1
72 148 1
72 149 1
72 150 1
72 153 1
72 154 1
72 155 1
72 158 1
72 159 1
72 160 1
72 161 1
72 163 1
72 164 1
72 165 1
72 166 1
72 167 1
72 168 1
72 169 1
72 172 1
72 173 1
72 175 1
72 177 1
72 181 1
72 182 1
72 183 1
72 184 1
72 185 1
72 186 1
72 187 1
72 189 1
72 192 1
72 194 1
72 196 1
72 197 1
72 198 1
72 199 1
72 201 1
72 202 1
72 203 1
72 204 1
72 205 1
72 206 1
72 207 1
72 208 1
72 209 1
72 210 1
72 211 1
72 212 1
72 213 1
72 215 1
72 217 1
72 218 1
72 221 1
72 222 1
72 225 1
72 227 1
72 229 1
72 230 1
72 232 1
72 233 1
72 236 1
72 237 1
72 238 1
72 239 1
72 240 1
72 241 1
72 242 1
72 243 1
72 245 1
72 250 1
72 252 1
72 253 1
72 254 1
72 255 1
72 257 1
72 258 1
72 260 1
72 264 1
72 265 1
72 266 1
72 267 1
72 269 1
72 270 1
72 272 1
72 273 1
72 274 1
72 275 1
72 276 1
72 277 1
72 279 1
72 281 1
72 282 1
72 283 1
72 284 1
72 285 1
72 286 1
72 287 1
72 288 1
72 289 1
72 290 1
72 292 1
72 293 1
72 295 1
72 297 1
72 298 1
72 299 1
72 300 1
73 74 1
73 78 1
73 79 1
73 80 1
73 81 1
73 82 1
73 83 1
73 85 1
73 86 1
73 91 1
73 92 1
73 93 1
73 94 1
73 95 1
73 96 1
73 97 1
73 98 1
73 99 1
73 100 1
73 102 1
73 104 1
73 106 1
73 107 1
73 110 1
73 111 1
73 112 1
73 113 1
73 114 1
73 115 1
73 116 1
73 118 1
73 119 1
73 120 1
73 121 1
73 125 1
73 127 1
73 130 1
73 131 1
73 132 1
73 135 1
73 138 1
73 141 1
73 143 1
73 145 1
73 146 1
73 147 1
73 149 1
73 150 1
73 151 1
73 152 1
73 153 1
73 154 1
73 155 1
73 159 1
73 160 1
73 161 1
73 162 1
73 164 1
73 165 1
73 168 1
73 169 1
73 170 1
73 172 1
73 173 1
73 175 1
73 176 1
73 177 1
73 178 1
73 179 1
73 180 1
73 181 1
73 183 1
73 184 1
73 185 1
73 186 1
73 188 1
73 189 1
73 190 1
73 191 1
73 193 1
73 194 1
73 195 1
73 196 1
73 197 1
73 198 1
73 200 1
73 202 1
73 203 1
73 205 1
73 207 1
73 208 1
73 209 1
73 210 1
73 211 1
73 212 1
73 213 1
73 214 1
73 216 1
73 222 1
73 223 1
73 224 1
73 225 1
73 228 1
73 229 1
73 230 1
73 234 1
73 236 1
73 237 1
73 238 1
73 241 1
73 242 1
73 243 1
73 244 1
73 245 1
73 248 1
73 253 1
73 254 1
73 255 1
73 258 1
73 259 1
73 265 1
73 266 1
73 269 1
73 270 1
73 272 1
73 275 1
73 276 1
73 278 1
73 279 1
73 282 1
73 283 1
73 285 1
73 289 1
73 292 1
73 294 1
73 295 1
73 297 1
73 299 1
73 300 1
74 75 1
74 76 1
74 79 1
74 80 1
74 82 1
74 83 1
74 84 1
74 85 1
74 86 1
74 87 1
74 88 1
74 89 1
74 90 1
74 92 1
74 93 1
74 94 1
74 95 1
74 96 1
74 98 1
74 100 1
74 101 1
74 104 1
74 106 1
74 108 1
74 109 1
74 111 1
74 114 1
74 115 1
74 116 1
74 118 1
74 122 1
74 123 1
74 124 1
74 125 1
74 127 1
74 130 1
74 133 1
74 135 1
74 137 1
74 140 1
74 142 1
74 146 1
74 147 1
74 148 1
74 149 1
74 150 1
74 151 1
74 152 1
74 154 1
74 155 1
74 157 1
74 158 1
74 160 1
74 161 1
74 163 1
74 164 1
74 166 1
74 169 1
74 172 1
74 173 1
74 178 1
74 179 1
74 180 1
74 182 1
74 183 1
74 184 1
74 186 1
74 187 1
74 189 1
74 191 1
74 192 1
74 193 1
74 194 1
74 195 1
74 198 1
74 201 1
74 202 1
74 203 1
74 204 1
74 205 1
74 206 1
74 208 1
74 210 1
74 211 1
74 212 1
74 213 1
74 214 1
74 216 1
74 217 1
74 218 1
74 219 1
74 220 1
74 222 1
74 223 1
74 224 1
74 225 1
74 227 1
74 229 1
74 230 1
74 232 1
74 233 1
74 235 1
74 236 1
74 238 1
74 241 1
74 242 1
74 243 1
74 249 1
74 250 1
74 251 1
74 252 1
74 253 1
74 254 1
74 255 1
74 257 1
74 258 1
74 260 1
74 261 1
74 262 1
74 264 1
74 265 1
74 266 1
74 267 1
74 268 1
74 269 1
74 270 1
74 273 1
74 275 1
74 276 1
74 277 1
74 278 1
74 282 1
74 285 1
74 289 1
74 290 1
74 291 1
74 292 1
74 293 1
74 298 1
74 300 1
75 78 1
75 80 1
75 85 1
75 86 1
75 87 1
75 90 1
75 91 1
75 97 1
75 108 1
75 109 1
75 113 1
75 114 1
75 118 1
75 122 1
75 124 1
75 125 1
75 128 1
75 132 1
75 138 1
75 142 1
75 143 1
75 144 1
75 150 1
75 154 1
75 155 1
75 157 1
75 158 1
75 162 1
75 168 1
75 173 1
75 184 1
75 186 1
75 187 1
75 189 1
75 192 1
75 195 1
75 198 1
75 201 1
75 202 1
75 203 1
75 209 1
75 215 1
75 220 1
75 221 1
75 223 1
75 228 1
75 229 1
75 233 1
75 243 1
75 245 1
75 246 1
75 247 1
75 250 1
75 254 1
75 256 1
75 257 1
75 258 1
75 260 1
75 261 1
75 264 1
75 266 1
75 267 1
75 270 1
75 275 1
75 276 1
75 278 1
75 293 1
75 294 1
76 81 1
76 82 1
76 85 1
76 90 1
76 92 1
76 95 1
76 96 1
76 105 1
76 115 1
76 116 1
76 117 1
76 121 1
76 125 1
76 132 1
76 133 1
76 136 1
76 141 1
76 143 1
76 147 1
76 148 1
76 150 1
76 152 1
76 155 1
76 158 1
76 180 1
76 181 1
76 182 1
76 183 1
76 187 1
76 194 1
76 201 1
76 203 1
76 207 1
76 216 1
76 220 1
76 225 1
76 229 1
76 230 1
76 234 1
76 240 1
76 242 1
76 245 1
76 249 1
76 253 1
76 254 1
76 257 1
76 267 1
76 272 1
76 275 1
76 282 1
76 283 1
76 284 1
76 286 1
76 291 1
76 292 1
76 299 1
77 78 1
77 79 1
77 80 1
77 82 1
77 84 1
77 86 1
77 88 1
77 90 1
77 91 1
77 94 1
77 95 1
77 96 1
77 97 1
77 98 1
77 99 1
77 100 1
77 101 1
77 104 1
77 106 1
77 107 1
77 109 1
77 110 1
77 113 1
77 114 1
77 116 1
77 120 1
77 121 1
77 122 1
77 126 1
77 127 1
77 129 1
77 130 1
77 131 1
77 132 1
77 133 1
77 136 1
77 137 1
77 140 1
77 141 1
77 143 1
77 146 1
77 147 1
77 148 1
77 149 1
77 150 1
77 151 1
77 152 1
77 154 1
77 156 1
77 157 1
77 158 1
77 159 1
77 162 1
77 165 1
77 166 1
77 167 1
77 168 1
77 169 1
77 170 1
77 171 1
77 172 1
77 173 1
77 175 1
77 181 1
77 182 1
77 183 1
77 184 1
77 186 1
77 187 1
77 188 1
77 194 1
77 195 1
77 197 1
77 199 1
77 200 1
77 201 1
77 202 1
77 203 1
77 204 1
77 211 1
77 212 1
77 213 1
77 214 1
77 215 1
77 216 1
77 219 1
77 221 1
77 223 1
77 228 1
77 229 1
77 230 1
77 232 1
77 234 1
77 238 1
77 240 1
77 241 1
77 242 1
77 243 1
77 248 1
77 249 1
77 250 1
77 251 1
77 253 1
77 257 1
77 258 1
77 260 1
77 261 1
77 264 1
77 266 1
77 267 1
77 269 1
77 273 1
77 274 1
77 275 1
77 278 1
77 279 1
77 283 1
77 284 1
77 285 1
77 288 1
77 289 1
77 293 1
77 294 1
77 295 1
77 296 1
77 297 1
77 298 1
77 300 1
78 80 1
78 82 1
78 83 1
78 84 1
78 85 1
78 87 1
78 90 1
78 92 1
78 93 1
78 94 1
78 95 1
78 96 1
78 97 1
78 98 1
78 99 1
78 100 1
78 108 1
78 111 1
78 112 1
78 115 1
78 116 1
78 118 1
78 121 1
78 122 1
78 125 1
78 126 1
78 129 1
78 130 1
78 131 1
78 134 1
78 136 1
78 137 1
78 140 1
78 141 1
78 142 1
78 143 1
78 144 1
78 147 1
78 148 1
78 149 1
78 150 1
78 151 1
78 153 1
78 154 1
78 155 1
78 157 1
78 158 1
78 161 1
78 165 1
78 166 1
78 167 1
78 169 1
78 171 1
78 172 1
78 173 1
78 174 1
78 175 1
78 176 1
78 177 1
78 178 1
78 180 1
78 182 1
78 183 1
78 184 1
78 186 1
78 187 1
78 188 1
78 189 1
78 193 1
78 194 1
78 195 1
78 198 1
78 200 1
78 201 1
78 202 1
78 203 1
78 204 1
78 207 1
78 210 1
78 212 1
78 213 1
78 216 1
78 217 1
78 219 1
78 223 1
78 224 1
78 225 1
78 227 1
78 228 1
78 229 1
78 230 1
78 231 1
78 232 1
78 234 1
78 235 1
78 236 1
78 237 1
78 238 1
78 243 1
78 244 1
78 248 1
78 249 1
78 251 1
78 252 1
78 253 1
78 255 1
78 256 1
78 257 1
78 258 1
78 261 1
78 264 1
78 265 1
78 266 1
78 267 1
78 268 1
78 269 1
78 270 1
78 272 1
78 273 1
78 275 1
78 276 1
78 277 1
78 278 1
78 279 1
78 282 1
78 283 1
78 284 1
78 288 1
78 290 1
78 292 1
78 294 1
78 295 1
79 80 1
79 82 1
79 84 1
79 85 1
79 90 1
79 91 1
79 92 1
79 95 1
79 96 1
79 97 1
79 99 1
79 100 1
79 102 1
79 103 1
79 106 1
79 108 1
79 109 1
79 110 1
79 111 1
79 112 1
79 113 1
79 118 1
79 124 1
79 125 1
79 126 1
79 127 1
79 128 1
79 130 1
79 132 1
79 141 1
79 142 1
79 143 1
79 147 1
79 148 1
79 149 1
79 150 1
79 158 1
79 164 1
79 166 1
79 167 1
79 169 1
79 170 1
79 171 1
79 173 1
79 176 1
79 178 1
79 182 1
79 183 1
79 184 1
79 187 1
79 189 1
79 194 1
79 196 1
79 203 1
79 204 1
79 207 1
79 210 1
79 212 1
79 214 1
79 215 1
79 216 1
79 221 1
79 229 1
79 236 1
79 238 1
79 241 1
79 244 1
79 246 1
79 248 1
79 249 1
79 253 1
79 254 1
79 257 1
79 258 1
79 265 1
79 270 1
79 275 1
79 278 1
79 279 1
79 295 1
80 81 1
80 82 1
80 85 1
80 86 1
80 87 1
80 90 1
80 92 1
80 93 1
80 94 1
80 95 1
80 99 1
80 101 1
80 102 1
80 104 1
80 107 1
80 108 1
80 110 1
80 111 1
80 112 1
80 113 1
80 114 1
80 116 1
80 118 1
80 120 1
80 122 1
80 124 1
80 125 1
80 128 1
80 129 1
80 130 1
80 132 1
80 134 1
80 137 1
80 138 1
80 140 1
80 141 1
80 142 1
80 144 1
80 145 1
80 147 1
80 148 1
80 154 1
80 156 1
80 159 1
80 160 1
80 161 1
80 163 1
80 164 1
80 165 1
80 166 1
80 169 1
80 172 1
80 176 1
80 178 1
80 182 1
80 183 1
80 186 1
80 187 1
80 189 1
80 194 1
80 196 1
80 197 1
80 199 1
80 200 1
80 201 1
80 202 1
80 203 1
80 204 1
80 206 1
80 210 1
80 211 1
80 212 1
80 215 1
80 216 1
80 217 1
80 219 1
80 220 1
80 223 1
80 224 1
80 225 1
80 226 1
80 227 1
80 228 1
80 229 1
80 230 1
80 232 1
80 233 1
80 234 1
80 235 1
80 236 1
80 238 1
80 240 1
80 241 1
80 242 1
80 243 1
80 247 1
80 248 1
80 250 1
80 253 1
80 254 1
80 257 1
80 258 1
80 259 1
80 261 1
80 263 1
80 265 1
80 266 1
80 268 1
80 271 1
80 272 1
80 274 1
80 275 1
80 276 1
80 277 1
80 278 1
80 279 1
80 282 1
80 284 1
80 286 1
80 289 1
80 291 1
80 292 1
80 295 1
80 297 1
80 300 1
81 82 1
81 83 1
81 84 1
81 85 1
81 86 1
81 89 1
81 91 1
81 92 1
81 93 1
81 94 1
81 96 1
81 97 1
81 99 1
81 100 1
81 101 1
81 102 1
81 106 1
81 108 1
81 111 1
81 113 1
81 114 1
81 115 1
81 116 1
81 118 1
81 119 1
81 122 1
81 124 1
81 125 1
81 128 1
81 130 1
81 132 1
81 133 1
81 134 1
81 139 1
81 141 1
81 142 1
81 144 1
81 146 1
81 148 1
81 149 1
81 151 1
81 153 1
81 154 1
81 155 1
81 157 1
81 159 1
81 160 1
81 162 1
81 163 1
81 164 1
81 166 1
81 168 1
81 169 1
81 170 1
81 171 1
81 172 1
81 173 1
81 177 1
81 178 1
81 179 1
81 180 1
81 181 1
81 182 1
81 183 1
81 185 1
81 186 1
81 187 1
81 189 1
81 191 1
81 194 1
81 195 1
81 196 1
81 198 1
81 201 1
81 202 1
81 203 1
81 205 1
81 206 1
81 208 1
81 209 1
81 211 1
81 213 1
81 216 1
81 217 1
81 218 1
81 219 1
81 222 1
81 223 1
81 224 1
81 225 1
81 228 1
81 229 1
81 230 1
81 233 1
81 234 1
81 236 1
81 238 1
81 241 1
81 242 1
81 243 1
81 244 1
81 246 1
81 248 1
81 249 1
81 252 1
81 253 1
81 254 1
81 256 1
81 258 1
81 260 1
81 261 1
81 264 1
81 265 1
81 266 1
81 267 1
81 269 1
81 274 1
81 275 1
81 278 1
81 280 1
81 285 1
81 286 1
81 287 1
81 291 1
81 293 1
81 295 1
81 297 1
81 298 1
81 299 1
82 83 1
82 85 1
82 87 1
82 90 1
82 91 1
82 92 1
82 95 1
82 96 1
82 98 1
82 99 1
82 101 1
82 102 1
82 104 1
82 105 1
82 107 1
82 108 1
82 111 1
82 112 1
82 113 1
82 114 1
82 115 1
82 118 1
82 120 1
82 124 1
82 126 1
82 127 1
82 128 1
82 129 1
82 130 1
82 131 1
82 132 1
82 134 1
82 138 1
82 139 1
82 140 1
82 141 1
82 142 1
82 144 1
82 145 1
82 147 1
82 148 1
82 150 1
82 152 1
82 154 1
82 156 1
82 157 1
82 158 1
82 161 1
82 163 1
82 166 1
82 167 1
82 169 1
82 171 1
82 173 1
82 174 1
82 175 1
82 178 1
82 182 1
82 183 1
82 184 1
82 185 1
82 187 1
82 189 1
82 190 1
82 191 1
82 193 1
82 196 1
82 198 1
82 200 1
82 201 1
82 202 1
82 203 1
82 204 1
82 206 1
82 207 1
82 208 1
82 209 1
82 212 1
82 213 1
82 215 1
82 216 1
82 218 1
82 220 1
82 221 1
82 222 1
82 223 1
82 224 1
82 225 1
82 226 1
82 227 1
82 228 1
82 229 1
82 230 1
82 231 1
82 233 1
82 234 1
82 235 1
82 236 1
82 238 1
82 240 1
82 241 1
82 243 1
82 248 1
82 249 1
82 253 1
82 254 1
82 255 1
82 256 1
82 257 1
82 258 1
82 259 1
82 260 1
82 261 1
82 263 1
82 265 1
82 269 1
82 270 1
82 272 1
82 273 1
82 275 1
82 277 1
82 278 1
82 279 1
82 281 1
82 282 1
82 284 1
82 285 1
82 288 1
82 291 1
82 292 1
82 293 1
82 294 1
82 295 1
82 297 1
82 299 1
82 300 1
83 86 1
83 87 1
83 93 1
83 97 1
83 98 1
83 106 1
83 110 1
83 113 1
83 116 1
83 122 1
83 124 1
83 132 1
83 133 1
83 137 1
83 138 1
83 140 1
83 141 1
83 142 1
83 143 1
83 146 1
83 147 1
83 149 1
83 154 1
83 160 1
83 168 1
83 169 1
83 173 1
83 174 1
83 178 1
83 182 1
83 183 1
83 186 1
83 187 1
83 193 1
83 194 1
83 195 1
83 196 1
83 198 1
83 204 1
83 206 1
83 207 1
83 211 1
83 214 1
83 215 1
83 216 1
83 217 1
83 221 1
83 224 1
83 225 1
83 230 1
83 232 1
83 241 1
83 246 1
83 247 1
83 248 1
83 249 1
83 250 1
83 251 1
83 253 1
83 257 1
83 258 1
83 271 1
83 273 1
83 279 1
83 282 1
83 287 1
83 294 1
83 297 1
83 299 1
84 85 1
84 86 1
84 87 1
84 89 1
84 91 1
84 93 1
84 94 1
84 95 1
84 96 1
84 97 1
84 98 1
84 99 1
84 100 1
84 102 1
84 103 1
84 105 1
84 111 1
84 114 1
84 116 1
84 121 1
84 124 1
84 125 1
84 127 1
84 128 1
84 130 1
84 132 1
84 135 1
84 138 1
84 141 1
84 146 1
84 147 1
84 148 1
84 151 1
84 152 1
84 155 1
84 157 1
84 162 1
84 163 1
84 164 1
84 165 1
84 166 1
84 169 1
84 170 1
84 172 1
84 174 1
84 175 1
84 177 1
84 178 1
84 180 1
84 181 1
84 182 1
84 183 1
84 185 1
84 189 1
84 190 1
84 193 1
84 196 1
84 197 1
84 198 1
84 199 1
84 202 1
84 203 1
84 204 1
84 207 1
84 210 1
84 211 1
84 212 1
84 214 1
84 215 1
84 216 1
84 217 1
84 219 1
84 221 1
84 224 1
84 225 1
84 229 1
84 230 1
84 234 1
84 235 1
84 236 1
84 238 1
84 242 1
84 243 1
84 246 1
84 249 1
84 253 1
84 254 1
84 264 1
84 265 1
84 268 1
84 269 1
84 270 1
84 271 1
84 275 1
84 276 1
84 278 1
84 279 1
84 281 1
84 282 1
84 283 1
84 284 1
84 286 1
84 292 1
84 294 1
84 299 1
84 300 1
85 86 1
85 87 1
85 88 1
85 90 1
85 91 1
85 93 1
85 94 1
85 95 1
85 96 1
85 97 1
85 99 1
85 100 1
85 101 1
85 102 1
85 103 1
85 104 1
85 105 1
85 106 1
85 107 1
85 108 1
85 109 1
85 111 1
85 112 1
85 113 1
85 115 1
85 116 1
85 117 1
85 118 1
85 119 1
85 120 1
85 121 1
85 123 1
85 124 1
85 126 1
85 127 1
85 128 1
85 130 1
85 131 1
85 132 1
85 133 1
85 136 1
85 137 1
85 138 1
85 140 1
85 141 1
85 142 1
85 143 1
85 144 1
85 145 1
85 147 1
85 148 1
85 149 1
85 151 1
85 152 1
85 154 1
85 155 1
85 156 1
85 157 1
85 158 1
85 160 1
85 161 1
85 162 1
85 164 1
85 165 1
85 166 1
85 167 1
85 168 1
85 169 1
85 171 1
85 175 1
85 177 1
85 178 1
85 179 1
85 180 1
85 181 1
85 182 1
85 183 1
85 184 1
85 187 1
85 188 1
85 189 1
85 191 1
85 192 1
85 193 1
85 194 1
85 195 1
85 196 1
85 198 1
85 199 1
85 200 1
85 202 1
85 203 1
85 204 1
85 206 1
85 207 1
85 210 1
85 211 1
85 212 1
85 213 1
85 215 1
85 216 1
85 218 1
85 219 1
85 220 1
85 223 1
85 224 1
85 227 1
85 228 1
85 229 1
85 230 1
85 233 1
85 234 1
85 236 1
85 238 1
85 239 1
85 241 1
85 242 1
85 243 1
85 244 1
85 245 1
85 246 1
85 248 1
85 249 1
85 250 1
85 252 1
85 254 1
85 257 1
85 259 1
85 260 1
85 262 1
85 264 1
85 265 1
85 266 1
85 268 1
85 269 1
85 270 1
85 275 1
85 276 1
85 281 1
85 282 1
85 285 1
85 286 1
85 289 1
85 290 1
85 292 1
85 293 1
85 294 1
85 295 1
85 300 1
86 90 1
86 91 1
86 92 1
86 94 1
86 95 1
86 97 1
86 98 1
86 99 1
86 100 1
86 101 1
86 106 1
86 108 1
86 109 1
86 110 1
86 111 1
86 112 1
86 114 1
86 117 1
86 118 1
86 120 1
86 123 1
86 127 1
86 128 1
86 130 1
86 132 1
86 133 1
86 134 1
86 139 1
86 140 1
86 141 1
86 142 1
86 143 1
86 144 1
86 146 1
86 147 1
86 150 1
86 151 1
86 152 1
86 154 1
86 155 1
86 157 1
86 161 1
86 163 1
86 164 1
86 165 1
86 166 1
86 168 1
86 169 1
86 170 1
86 171 1
86 172 1
86 175 1
86 178 1
86 180 1
86 181 1
86 183 1
86 184 1
86 185 1
86 186 1
86 187 1
86 188 1
86 189 1
86 192 1
86 194 1
86 195 1
86 198 1
86 200 1
86 201 1
86 202 1
86 203 1
86 204 1
86 207 1
86 208 1
86 209 1
86 210 1
86 211 1
86 214 1
86 215 1
86 217 1
86 218 1
86 219 1
86 221 1
86 222 1
86 228 1
86 229 1
86 230 1
86 232 1
86 234 1
86 236 1
86 238 1
86 240 1
86 241 1
86 242 1
86 243 1
86 244 1
86 245 1
86 247 1
86 248 1
86 250 1
86 251 1
86 252 1
86 253 1
86 255 1
86 256 1
86 259 1
86 261 1
86 263 1
86 264 1
86 265 1
86 268 1
86 269 1
86 271 1
86 272 1
86 275 1
86 276 1
86 277 1
86 278 1
86 279 1
86 280 1
86 282 1
86 283 1
86 284 1
86 285 1
86 286 1
86 288 1
86 289 1
86 291 1
86 294 1
86 295 1
86 297 1
86 298 1
86 300 1
87 89 1
87 93 1
87 94 1
87 96 1
87 97 1
87 101 1
87 102 1
87 110 1
87 112 1
87 113 1
87 114 1
87 116 1
87 117 1
87 118 1
87 120 1
87 123 1
87 124 1
87 126 1
87 127 1
87 128 1
87 129 1
87 130 1
87 132 1
87 134 1
87 138 1
87 140 1
87 142 1
87 144 1
87 148 1
87 152 1
87 154 1
87 157 1
87 158 1
87 159 1
87 160 1
87 161 1
87 163 1
87 164 1
87 166 1
87 168 1
87 169 1
87 173 1
87 175 1
87 176 1
87 178 1
87 181 1
87 184 1
87 187 1
87 190 1
87 193 1
87 194 1
87 195 1
87 196 1
87 197 1
87 198 1
87 202 1
87 204 1
87 207 1
87 208 1
87 215 1
87 216 1
87 217 1
87 218 1
87 219 1
87 220 1
87 222 1
87 224 1
87 226 1
87 227 1
87 229 1
87 230 1
87 232 1
87 234 1
87 236 1
87 237 1
87 238 1
87 241 1
87 243 1
87 244 1
87 248 1
87 254 1
87 256 1
87 257 1
87 258 1
87 259 1
87 263 1
87 264 1
87 265 1
87 269 1
87 275 1
87 276 1
87 279 1
87 284 1
87 287 1
87 288 1
87 289 1
87 290 1
87 291 1
87 293 1
87 294 1
87 295 1
87 296 1
87 300 1
88 92 1
88 94 1
88 97 1
88 98 1
88 99 1
88 102 1
88 105 1
88 107 1
88 108 1
88 109 1
88 112 1
88 114 1
88 115 1
88 120 1
88 126 1
88 127 1
88 129 1
88 134 1
88 136 1
88 139 1
88 141 1
88 142 1
88 144 1
88 145 1
88 146 1
88 147 1
88 149 1
88 150 1
88 154 1
88 155 1
88 157 1
88 161 1
88 162 1
88 164 1
88 165 1
88 166 1
88 167 1
88 169 1
88 173 1
88 178 1
88 181 1
88 182 1
88 183 1
88 187 1
88 189 1
88 191 1
88 196 1
88 199 1
88 200 1
88 201 1
88 210 1
88 211 1
88 216 1
88 219 1
88 220 1
88 225 1
88 228 1
88 229 1
88 231 1
88 232 1
88 236 1
88 237 1
88 241 1
88 243 1
88 250 1
88 253 1
88 257 1
88 260 1
88 261 1
88 265 1
88 267 1
88 275 1
88 278 1
88 279 1
88 282 1
88 283 1
88 286 1
88 288 1
88 292 1
88 293 1
88 294 1
88 295 1
88 297 1
89 92 1
89 96 1
89 99 1
89 101 1
89 106 1
89 108 1
89 110 1
89 113 1
89 114 1
89 115 1
89 116 1
89 118 1
89 121 1
89 123 1
89 127 1
89 132 1
89 133 1
89 134 1
89 140 1
89 143 1
89 144 1
89 147 1
89 148 1
89 151 1
89 153 1
89 154 1
89 157 1
89 165 1
89 166 1
89 169 1
89 172 1
89 173 1
89 175 1
89 178 1
89 180 1
89 181 1
89 184 1
89 185 1
89 191 1
89 192 1
89 194 1
89 197 1
89 201 1
89 203 1
89 210 1
89 216 1
89 220 1
89 223 1
89 227 1
89 229 1
89 230 1
89 232 1
89 234 1
89 238 1
89 242 1
89 243 1
89 245 1
89 249 1
89 250 1
89 263 1
89 265 1
89 272 1
89 279 1
89 282 1
89 284 1
89 285 1
89 287 1
89 299 1
90 91 1
90 92 1
90 94 1
90 95 1
90 98 1
90 99 1
90 100 1
90 101 1
90 102 1
90 103 1
90 106 1
90 108 1
90 109 1
90 110 1
90 111 1
90 112 1
90 113 1
90 116 1
90 118 1
90 120 1
90 125 1
90 127 1
90 128 1
90 131 1
90 132 1
90 133 1
90 135 1
90 136 1
90 137 1
90 139 1
90 140 1
90 141 1
90 142 1
90 143 1
90 144 1
90 145 1
90 148 1
90 150 1
90 151 1
90 155 1
90 157 1
90 158 1
90 159 1
90 160 1
90 161 1
90 164 1
90 169 1
90 170 1
90 171 1
90 173 1
90 175 1
90 176 1
90 177 1
90 179 1
90 180 1
90 181 1
90 182 1
90 184 1
90 185 1
90 186 1
90 190 1
90 191 1
90 192 1
90 193 1
90 194 1
90 195 1
90 196 1
90 198 1
90 200 1
90 201 1
90 202 1
90 203 1
90 206 1
90 207 1
90 209 1
90 210 1
90 211 1
90 212 1
90 213 1
90 214 1
90 216 1
90 217 1
90 219 1
90 222 1
90 228 1
90 229 1
90 230 1
90 233 1
90 234 1
90 236 1
90 237 1
90 240 1
90 241 1
90 244 1
90 245 1
90 248 1
90 249 1
90 250 1
90 251 1
90 252 1
90 253 1
90 254 1
90 255 1
90 256 1
90 257 1
90 261 1
90 262 1
90 264 1
90 265 1
90 269 1
90 270 1
90 271 1
90 272 1
90 273 1
90 274 1
90 275 1
90 276 1
90 278 1
90 282 1
90 283 1
90 284 1
90 285 1
90 286 1
90 289 1
90 290 1
90 292 1
90 293 1
90 294 1
90 297 1
91 92 1
91 98 1
91 101 1
91 104 1
91 107 1
91 108 1
91 112 1
91 113 1
91 114 1
91 115 1
91 116 1
91 118 1
91 122 1
91 125 1
91 128 1
91 130 1
91 133 1
91 139 1
91 140 1
91 143 1
91 150 1
91 153 1
91 154 1
91 155 1
91 156 1
91 158 1
91 162 1
91 166 1
91 168 1
91 169 1
91 172 1
91 173 1
91 174 1
91 178 1
91 179 1
91 181 1
91 182 1
91 183 1
91 184 1
91 187 1
91 189 1
91 191 1
91 193 1
91 196 1
91 200 1
91 201 1
91 202 1
91 203 1
91 207 1
91 210 1
91 212 1
91 216 1
91 218 1
91 219 1
91 221 1
91 222 1
91 224 1
91 225 1
91 228 1
91 230 1
91 232 1
91 234 1
91 235 1
91 238 1
91 241 1
91 243 1
91 244 1
91 248 1
91 254 1
91 256 1
91 258 1
91 269 1
91 270 1
91 273 1
91 277 1
91 278 1
91 279 1
91 284 1
91 285 1
91 288 1
91 289 1
91 294 1
91 297 1
91 300 1
92 93 1
92 95 1
92 96 1
92 97 1
92 98 1
92 100 1
92 101 1
92 103 1
92 106 1
92 107 1
92 108 1
92 110 1
92 111 1
92 112 1
92 115 1
92 117 1
92 120 1
92 123 1
92 124 1
92 126 1
92 127 1
92 128 1
92 129 1
92 130 1
92 132 1
92 133 1
92 134 1
92 135 1
92 136 1
92 137 1
92 138 1
92 139 1
92 140 1
92 142 1
92 143 1
92 145 1
92 147 1
92 150 1
92 151 1
92 152 1
92 153 1
92 154 1
92 155 1
92 157 1
92 158 1
92 159 1
92 162 1
92 163 1
92 164 1
92 165 1
92 167 1
92 169 1
92 171 1
92 172 1
92 173 1
92 178 1
92 180 1
92 183 1
92 185 1
92 186 1
92 187 1
92 194 1
92 196 1
92 197 1
92 198 1
92 199 1
92 200 1
92 201 1
92 202 1
92 203 1
92 204 1
92 205 1
92 206 1
92 207 1
92 210 1
92 211 1
92 215 1
92 216 1
92 218 1
92 219 1
92 222 1
92 223 1
92 224 1
92 225 1
92 226 1
92 227 1
92 228 1
92 229 1
92 230 1
92 233 1
92 234 1
92 236 1
92 238 1
92 239 1
92 241 1
92 242 1
92 243 1
92 245 1
92 247 1
92 248 1
92 249 1
92 250 1
92 253 1
92 254 1
92 255 1
92 257 1
92 259 1
92 261 1
92 262 1
92 265 1
92 266 1
92 267 1
92 269 1
92 270 1
92 271 1
92 273 1
92 275 1
92 276 1
92 279 1
92 281 1
92 282 1
92 283 1
92 285 1
92 289 1
92 290 1
92 292 1
92 293 1
92 294 1
92 295 1
92 298 1
92 299 1
92 300 1
93 96 1
93 98 1
93 100 1
93 101 1
93 103 1
93 105 1
93 106 1
93 107 1
93 108 1
93 110 1
93 111 1
93 112 1
93 113 1
93 114 1
93 115 1
93 116 1
93 118 1
93 119 1
93 120 1
93 121 1
93 122 1
93 124 1
93 125 1
93 126 1
93 127 1
93 128 1
93 130 1
93 131 1
93 133 1
93 134 1
93 137 1
93 139 1
93 140 1
93 142 1
93 143 1
93 144 1
93 148 1
93 149 1
93 152 1
93 153 1
93 154 1
93 155 1
93 156 1
93 157 1
93 158 1
93 160 1
93 161 1
93 165 1
93 166 1
93 167 1
93 168 1
93 169 1
93 172 1
93 173 1
93 174 1
93 175 1
93 176 1
93 177 1
93 180 1
93 181 1
93 182 1
93 183 1
93 186 1
93 187 1
93 188 1
93 189 1
93 191 1
93 193 1
93 194 1
93 195 1
93 196 1
93 199 1
93 200 1
93 201 1
93 203 1
93 205 1
93 207 1
93 208 1
93 210 1
93 211 1
93 212 1
93 214 1
93 216 1
93 217 1
93 218 1
93 222 1
93 224 1
93 226 1
93 227 1
93 228 1
93 230 1
93 232 1
93 233 1
93 234 1
93 235 1
93 236 1
93 238 1
93 240 1
93 241 1
93 242 1
93 243 1
93 244 1
93 245 1
93 248 1
93 249 1
93 250 1
93 252 1
93 254 1
93 255 1
93 256 1
93 257 1
93 258 1
93 260 1
93 261 1
93 262 1
93 265 1
93 267 1
93 269 1
93 270 1
93 273 1
93 274 1
93 275 1
93 276 1
93 278 1
93 279 1
93 281 1
93 284 1
93 285 1
93 289 1
93 290 1
93 291 1
93 295 1
93 296 1
93 298 1
94 95 1
94 96 1
94 97 1
94 98 1
94 99 1
94 100 1
94 102 1
94 103 1
94 104 1
94 105 1
94 106 1
94 107 1
94 110 1
94 112 1
94 114 1
94 115 1
94 116 1
94 117 1
94 121 1
94 122 1
94 123 1
94 125 1
94 126 1
94 128 1
94 130 1
94 132 1
94 136 1
94 137 1
94 138 1
94 139 1
94 140 1
94 141 1
94 142 1
94 143 1
94 144 1
94 145 1
94 147 1
94 148 1
94 150 1
94 151 1
94 152 1
94 154 1
94 155 1
94 157 1
94 159 1
94 160 1
94 161 1
94 163 1
94 164 1
94 167 1
94 168 1
94 171 1
94 172 1
94 173 1
94 174 1
94 178 1
94 179 1
94 180 1
94 181 1
94 182 1
94 183 1
94 186 1
94 187 1
94 189 1
94 193 1
94 195 1
94 196 1
94 198 1
94 199 1
94 202 1
94 203 1
94 204 1
94 207 1
94 210 1
94 212 1
94 213 1
94 214 1
94 215 1
94 216 1
94 217 1
94 218 1
94 222 1
94 223 1
94 224 1
94 225 1
94 227 1
94 228 1
94 229 1
94 230 1
94 231 1
94 233 1
94 234 1
94 235 1
94 238 1
94 241 1
94 242 1
94 244 1
94 247 1
94 249 1
94 252 1
94 253 1
94 254 1
94 257 1
94 259 1
94 261 1
94 265 1
94 266 1
94 270 1
94 271 1
94 273 1
94 274 1
94 275 1
94 276 1
94 277 1
94 278 1
94 279 1
94 280 1
94 281 1
94 284 1
94 285 1
94 287 1
94 289 1
94 292 1
94 293 1
94 294 1
94 295 1
94 298 1
94 300 1
95 96 1
95 98 1
95 101 1
95 102 1
95 103 1
95 106 1
95 108 1
95 110 1
95 111 1
95 112 1
95 113 1
95 114 1
95 116 1
95 117 1
95 118 1
95 120 1
95 121 1
95 122 1
95 126 1
95 127 1
95 128 1
95 130 1
95 131 1
95 132 1
95 133 1
95 134 1
95 139 1
95 140 1
95 141 1
95 143 1
95 144 1
95 145 1
95 146 1
95 148 1
95 150 1
95 152 1
95 155 1
95 156 1
95 157 1
95 158 1
95 162 1
95 163 1
95 164 1
95 165 1
95 167 1
95 168 1
95 169 1
95 173 1
95 175 1
95 178 1
95 179 1
95 182 1
95 183 1
95 184 1
95 186 1
95 187 1
95 188 1
95 189 1
95 190 1
95 192 1
95 193 1
95 195 1
95 199 1
95 201 1
95 202 1
95 203 1
95 204 1
95 206 1
95 208 1
95 209 1
95 210 1
95 212 1
95 213 1
95 215 1
95 216 1
95 217 1
95 219 1
95 221 1
95 222 1
95 223 1
95 224 1
95 227 1
95 229 1
95 230 1
95 232 1
95 233 1
95 234 1
95 235 1
95 236 1
95 237 1
95 238 1
95 239 1
95 240 1
95 241 1
95 243 1
95 247 1
95 248 1
95 250 1
95 251 1
95 253 1
95 254 1
95 255 1
95 256 1
95 257 1
95 258 1
95 259 1
95 260 1
95 261 1
95 263 1
95 265 1
95 266 1
95 270 1
95 271 1
95 272 1
95 273 1
95 275 1
95 276 1
95 277 1
95 278 1
95 280 1
95 282 1
95 283 1
95 285 1
95 287 1
95 291 1
95 292 1
95 293 1
95 294 1
95 295 1
95 297 1
96 97 1
96 99 1
96 101 1
96 103 1
96 106 1
96 107 1
96 108 1
96 109 1
96 111 1
96 113 1
96 116 1
96 117 1
96 120 1
96 121 1
96 123 1
96 127 1
96 128 1
96 131 1
96 133 1
96 134 1
96 136 1
96 141 1
96 143 1
96 144 1
96 147 1
96 150 1
96 151 1
96 154 1
96 155 1
96 157 1
96 158 1
96 161 1
96 164 1
96 167 1
96 170 1
96 172 1
96 173 1
96 174 1
96 178 1
96 181 1
96 183 1
96 184 1
96 185 1
96 188 1
96 189 1
96 191 1
96 194 1
96 198 1
96 201 1
96 202 1
96 204 1
96 207 1
96 208 1
96 210 1
96 211 1
96 213 1
96 214 1
96 216 1
96 220 1
96 221 1
96 223 1
96 226 1
96 229 1
96 230 1
96 233 1
96 234 1
96 235 1
96 238 1
96 240 1
96 241 1
96 248 1
96 249 1
96 253 1
96 254 1
96 256 1
96 257 1
96 258 1
96 261 1
96 263 1
96 264 1
96 265 1
96 266 1
96 271 1
96 272 1
96 276 1
96 278 1
96 280 1
96 281 1
96 283 1
96 284 1
96 288 1
96 289 1
96 290 1
96 292 1
96 294 1
96 298 1
96 300 1
97 100 1
97 101 1
97 103 1
97 110 1
97 112 1
97 113 1
97 114 1
97 116 1
97 119 1
97 121 1
97 124 1
97 125 1
97 128 1
97 132 1
97 134 1
97 136 1
97 139 1
97 141 1
97 143 1
97 144 1
97 145 1
97 147 1
97 148 1
97 150 1
97 151 1
97 156 1
97 157 1
97 160 1
97 163 1
97 164 1
97 166 1
97 167 1
97 168 1
97 169 1
97 172 1
97 173 1
97 176 1
97 178 1
97 179 1
97 180 1
97 182 1
97 183 1
97 185 1
97 186 1
97 187 1
97 189 1
97 191 1
97 192 1
97 193 1
97 194 1
97 195 1
97 196 1
97 197 1
97 198 1
97 200 1
97 202 1
97 203 1
97 204 1
97 205 1
97 207 1
97 212 1
97 213 1
97 214 1
97 215 1
97 217 1
97 221 1
97 222 1
97 226 1
97 227 1
97 229 1
97 230 1
97 232 1
97 233 1
97 234 1
97 236 1
97 238 1
97 239 1
97 240 1
97 241 1
97 245 1
97 246 1
97 248 1
97 251 1
97 252 1
97 253 1
97 255 1
97 256 1
97 257 1
97 258 1
97 259 1
97 262 1
97 263 1
97 264 1
97 265 1
97 268 1
97 269 1
97 271 1
97 272 1
97 274 1
97 275 1
97 278 1
97 279 1
97 281 1
97 282 1
97 285 1
97 287 1
97 290 1
97 291 1
97 293 1
97 294 1
97 297 1
97 299 1
97 300 1
98 99 1
98 103 1
98 111 1
98 112 1
98 113 1
98 115 1
98 117 1
98 118 1
98 122 1
98 127 1
98 128 1
98 129 1
98 130 1
98 132 1
98 135 1
98 141 1
98 143 1
98 150 1
98 151 1
98 152 1
98 154 1
98 157 1
98 158 1
98 160 1
98 161 1
98 162 1
98 164 1
98 169 1
98 170 1
98 177 1
98 178 1
98 184 1
98 187 1
98 188 1
98 191 1
98 192 1
98 193 1
98 195 1
98 200 1
98 201 1
98 202 1
98 203 1
98 204 1
98 207 1
98 212 1
98 214 1
98 216 1
98 217 1
98 220 1
98 223 1
98 224 1
98 229 1
98 230 1
98 232 1
98 235 1
98 236 1
98 246 1
98 248 1
98 249 1
98 253 1
98 256 1
98 257 1
98 258 1
98 260 1
98 264 1
98 265 1
98 270 1
98 273 1
98 274 1
98 277 1
98 279 1
98 281 1
98 283 1
98 289 1
98 291 1
98 292 1
98 295 1
98 296 1
98 298 1
98 300 1
99 100 1
99 103 1
99 104 1
99 105 1
99 106 1
99 107 1
99 108 1
99 109 1
99 110 1
99 111 1
99 112 1
99 113 1
99 114 1
99 116 1
99 117 1
99 118 1
99 123 1
99 125 1
99 126 1
99 127 1
99 128 1
99 130 1
99 132 1
99 133 1
99 134 1
99 137 1
99 138 1
99 141 1
99 142 1
99 143 1
99 144 1
99 145 1
99 147 1
99 148 1
99 150 1
99 151 1
99 152 1
99 153 1
99 154 1
99 155 1
99 156 1
99 157 1
99 158 1
99 159 1
99 160 1
99 161 1
99 164 1
99 165 1
99 167 1
99 168 1
99 169 1
99 170 1
99 173 1
99 174 1
99 175 1
99 176 1
99 178 1
99 180 1
99 181 1
99 182 1
99 183 1
99 184 1
99 186 1
99 187 1
99 188 1
99 189 1
99 190 1
99 191 1
99 193 1
99 194 1
99 195 1
99 196 1
99 198 1
99 201 1
99 202 1
99 203 1
99 206 1
99 207 1
99 209 1
99 210 1
99 211 1
99 214 1
99 215 1
99 216 1
99 217 1
99 220 1
99 221 1
99 223 1
99 224 1
99 226 1
99 227 1
99 228 1
99 229 1
99 230 1
99 232 1
99 233 1
99 234 1
99 236 1
99 238 1
99 241 1
99 242 1
99 243 1
99 244 1
99 245 1
99 246 1
99 248 1
99 249 1
99 251 1
99 252 1
99 253 1
99 254 1
99 256 1
99 257 1
99 258 1
99 259 1
99 261 1
99 263 1
99 265 1
99 266 1
99 268 1
99 270 1
99 271 1
99 272 1
99 273 1
99 274 1
99 275 1
99 278 1
99 279 1
99 282 1
99 283 1
99 284 1
99 285 1
99 286 1
99 289 1
99 292 1
99 293 1
99 294 1
99 295 1
99 296 1
99 298 1
99 300 1
100 101 1
100 102 1
100 105 1
100 109 1
100 112 1
100 113 1
100 114 1
100 116 1
100 118 1
100 119 1
100 121 1
100 123 1
100 125 1
100 130 1
100 131 1
100 132 1
100 135 1
100 136 1
100 139 1
100 140 1
100 141 1
100 143 1
100 144 1
100 145 1
100 146 1
100 154 1
100 155 1
100 156 1
100 157 1
100 158 1
100 159 1
100 162 1
100 163 1
100 164 1
100 165 1
100 166 1
100 167 1
100 168 1
100 169 1
100 171 1
100 173 1
100 175 1
100 180 1
100 182 1
100 183 1
100 186 1
100 187 1
100 190 1
100 194 1
100 195 1
100 199 1
100 201 1
100 202 1
100 203 1
100 204 1
100 205 1
100 207 1
100 211 1
100 212 1
100 213 1
100 214 1
100 215 1
100 216 1
100 218 1
100 222 1
100 223 1
100 224 1
100 226 1
100 227 1
100 228 1
100 229 1
100 230 1
100 231 1
100 233 1
100 234 1
100 235 1
100 237 1
100 238 1
100 241 1
100 243 1
100 245 1
100 249 1
100 251 1
100 252 1
100 253 1
100 254 1
100 255 1
100 258 1
100 260 1
100 261 1
100 264 1
100 265 1
100 266 1
100 267 1
100 269 1
100 271 1
100 275 1
100 276 1
100 279 1
100 280 1
100 281 1
100 283 1
100 284 1
100 285 1
100 287 1
100 288 1
100 291 1
100 292 1
100 294 1
100 295 1
100 299 1
101 102 1
101 104 1
101 108 1
101 109 1
101 110 1
101 112 1
101 113 1
101 116 1
101 118 1
101 119 1
101 120 1
101 121 1
101 123 1
101 127 1
101 128 1
101 132 1
101 133 1
101 134 1
101 136 1
101 138 1
101 140 1
101 141 1
101 142 1
101 144 1
101 145 1
101 147 1
101 148 1
101 149 1
101 150 1
101 151 1
101 152 1
101 153 1
101 154 1
101 155 1
101 157 1
101 158 1
101 161 1
101 172 1
101 176 1
101 177 1
101 179 1
101 180 1
101 181 1
101 182 1
101 184 1
101 189 1
101 193 1
101 194 1
101 195 1
101 196 1
101 197 1
101 198 1
101 200 1
101 201 1
101 203 1
101 204 1
101 206 1
101 207 1
101 209 1
101 210 1
101 211 1
101 212 1
101 216 1
101 221 1
101 222 1
101 223 1
101 227 1
101 228 1
101 232 1
101 234 1
101 236 1
101 238 1
101 248 1
101 249 1
101 251 1
101 254 1
101 257 1
101 258 1
101 260 1
101 261 1
101 264 1
101 266 1
101 267 1
101 275 1
101 276 1
101 277 1
101 278 1
101 279 1
101 280 1
101 282 1
101 284 1
101 286 1
101 288 1
101 289 1
101 291 1
101 292 1
101 293 1
101 295 1
101 296 1
101 299 1
101 300 1
102 103 1
102 104 1
102 106 1
102 108 1
102 110 1
102 113 1
102 114 1
102 115 1
102 117 1
102 118 1
102 120 1
102 121 1
102 122 1
102 128 1
102 131 1
102 132 1
102 133 1
102 134 1
102 136 1
102 138 1
102 140 1
102 141 1
102 142 1
102 144 1
102 146 1
102 147 1
102 148 1
102 150 1
102 151 1
102 155 1
102 157 1
102 158 1
102 161 1
102 164 1
102 165 1
102 166 1
102 167 1
102 169 1
102 170 1
102 173 1
102 176 1
102 179 1
102 180 1
102 182 1
102 183 1
102 184 1
102 185 1
102 186 1
102 187 1
102 189 1
102 191 1
102 194 1
102 196 1
102 197 1
102 198 1
102 199 1
102 201 1
102 202 1
102 207 1
102 209 1
102 210 1
102 211 1
102 212 1
102 214 1
102 216 1
102 220 1
102 222 1
102 224 1
102 225 1
102 228 1
102 230 1
102 232 1
102 233 1
102 234 1
102 235 1
102 236 1
102 238 1
102 241 1
102 242 1
102 244 1
102 245 1
102 249 1
102 250 1
102 251 1
102 253 1
102 257 1
102 259 1
102 263 1
102 264 1
102 266 1
102 267 1
102 270 1
102 271 1
102 272 1
102 273 1
102 275 1
102 276 1
102 279 1
102 281 1
102 282 1
102 284 1
102 289 1
102 292 1
102 295 1
102 296 1
102 297 1
102 298 1
103 104 1
103 105 1
103 107 1
103 108 1
103 111 1
103 112 1
103 115 1
103 116 1
103 118 1
103 119 1
103 121 1
103 122 1
103 127 1
103 129 1
103 130 1
103 131 1
103 132 1
103 133 1
103 136 1
103 140 1
103 142 1
103 143 1
103 145 1
103 148 1
103 150 1
103 153 1
103 154 1
103 155 1
103 156 1
103 157 1
103 158 1
103 163 1
103 167 1
103 168 1
103 169 1
103 170 1
103 172 1
103 173 1
103 174 1
103 180 1
103 182 1
103 183 1
103 184 1
103 186 1
103 187 1
103 189 1
103 191 1
103 192 1
103 194 1
103 195 1
103 198 1
103 199 1
103 201 1
103 205 1
103 207 1
103 208 1
103 210 1
103 211 1
103 217 1
103 219 1
103 222 1
103 224 1
103 225 1
103 227 1
103 228 1
103 230 1
103 232 1
103 233 1
103 234 1
103 236 1
103 238 1
103 240 1
103 245 1
103 247 1
103 248 1
103 249 1
103 251 1
103 253 1
103 257 1
103 259 1
103 260 1
103 261 1
103 263 1
103 265 1
103 266 1
103 269 1
103 270 1
103 273 1
103 275 1
103 276 1
103 277 1
103 279 1
103 281 1
103 282 1
103 283 1
103 288 1
103 289 1
103 291 1
103 294 1
103 295 1
103 298 1
104 112 1
104 113 1
104 114 1
104 116 1
104 117 1
104 120 1
104 123 1
104 127 1
104 128 1
104 131 1
104 132 1
104 143 1
104 144 1
104 148 1
104 151 1
104 152 1
104 154 1
104 156 1
104 164 1
104 165 1
104 173 1
104 176 1
104 178 1
104 181 1
104 183 1
104 184 1
104 186 1
104 187 1
104 189 1
104 196 1
104 197 1
104 202 1
104 204 1
104 207 1
104 208 1
104 212 1
104 213 1
104 214 1
104 217 1
104 219 1
104 221 1
104 224 1
104 227 1
104 229 1
104 232 1
104 233 1
104 234 1
104 241 1
104 245 1
104 247 1
104 248 1
104 253 1
104 257 1
104 258 1
104 261 1
104 264 1
104 266 1
104 270 1
104 272 1
104 273 1
104 276 1
104 277 1
104 282 1
104 284 1
104 285 1
104 290 1
104 295 1
104 299 1
104 300 1
105 108 1
105 111 1
105 112 1
105 113 1
105 118 1
105 122 1
105 132 1
105 133 1
105 134 1
105 137 1
105 143 1
105 146 1
105 148 1
105 150 1
105 151 1
105 152 1
105 153 1
105 155 1
105 157 1
105 158 1
105 166 1
105 168 1
105 169 1
105 173 1
105 177 1
105 179 1
105 182 1
105 184 1
105 193 1
105 194 1
105 196 1
105 201 1
105 202 1
105 203 1
105 207 1
105 208 1
105 210 1
105 216 1
105 217 1
105 220 1
105 227 1
105 230 1
105 232 1
105 238 1
105 241 1
105 243 1
105 245 1
105 247 1
105 248 1
105 253 1
105 254 1
105 257 1
105 260 1
105 261 1
105 262 1
105 266 1
105 269 1
105 278 1
105 279 1
105 285 1
105 287 1
105 289 1
105 295 1
105 300 1
106 108 1
106 111 1
106 112 1
106 113 1
106 114 1
106 116 1
106 117 1
106 118 1
106 121 1
106 122 1
106 124 1
106 127 1
106 130 1
106 134 1
106 137 1
106 138 1
106 141 1
106 143 1
106 144 1
106 148 1
106 149 1
106 150 1
106 151 1
106 152 1
106 155 1
106 157 1
106 158 1
106 160 1
106 162 1
106 163 1
106 164 1
106 167 1
106 169 1
106 172 1
106 173 1
106 176 1
106 181 1
106 183 1
106 186 1
106 187 1
106 188 1
106 189 1
106 190 1
106 191 1
106 193 1
106 194 1
106 195 1
106 197 1
106 198 1
106 201 1
106 202 1
106 205 1
106 210 1
106 213 1
106 216 1
106 218 1
106 219 1
106 221 1
106 224 1
106 225 1
106 227 1
106 228 1
106 229 1
106 230 1
106 233 1
106 236 1
106 238 1
106 240 1
106 242 1
106 243 1
106 244 1
106 248 1
106 252 1
106 253 1
106 254 1
106 256 1
106 257 1
106 258 1
106 261 1
106 265 1
106 266 1
106 268 1
106 269 1
106 270 1
106 272 1
106 276 1
106 277 1
106 278 1
106 279 1
106 280 1
106 282 1
106 283 1
106 286 1
106 287 1
106 288 1
106 289 1
106 293 1
106 300 1
107 109 1
107 113 1
107 116 1
107 117 1
107 120 1
107 121 1
107 124 1
107 130 1
107 132 1
107 134 1
107 137 1
107 140 1
107 141 1
107 143 1
107 144 1
107 152 1
107 155 1
107 157 1
107 160 1
107 161 1
107 164 1
107 167 1
107 169 1
107 173 1
107 174 1
107 177 1
107 182 1
107 183 1
107 185 1
107 186 1
107 187 1
107 189 1
107 190 1
107 194 1
107 196 1
107 201 1
107 203 1
107 207 1
107 213 1
107 216 1
107 217 1
107 229 1
107 231 1
107 232 1
107 234 1
107 236 1
107 238 1
107 242 1
107 243 1
107 244 1
107 245 1
107 248 1
107 249 1
107 252 1
107 261 1
107 263 1
107 267 1
107 269 1
107 272 1
107 275 1
107 279 1
107 281 1
107 284 1
107 286 1
108 109 1
108 110 1
108 111 1
108 113 1
108 116 1
108 118 1
108 122 1
108 124 1
108 127 1
108 128 1
108 131 1
108 132 1
108 134 1
108 135 1
108 136 1
108 138 1
108 140 1
108 142 1
108 144 1
108 148 1
108 149 1
108 150 1
108 151 1
108 152 1
108 153 1
108 154 1
108 155 1
108 163 1
108 164 1
108 166 1
108 167 1
108 168 1
108 169 1
108 171 1
108 173 1
108 175 1
108 177 1
108 178 1
108 180 1
108 181 1
108 183 1
108 184 1
108 185 1
108 186 1
108 187 1
108 188 1
108 189 1
108 190 1
108 193 1
108 194 1
108 195 1
108 197 1
108 198 1
108 199 1
108 201 1
108 202 1
108 203 1
108 207 1
108 210 1
108 211 1
108 212 1
108 213 1
108 215 1
108 216 1
108 217 1
108 218 1
108 220 1
108 221 1
108 222 1
108 224 1
108 225 1
108 226 1
108 229 1
108 230 1
108 233 1
108 235 1
108 238 1
108 241 1
108 246 1
108 247 1
108 249 1
108 251 1
108 252 1
108 254 1
108 255 1
108 256 1
108 257 1
108 260 1
108 262 1
108 263 1
108 264 1
108 265 1
108 266 1
108 267 1
108 268 1
108 272 1
108 276 1
108 278 1
108 279 1
108 280 1
108 282 1
108 284 1
108 287 1
108 288 1
108 289 1
108 290 1
108 292 1
108 295 1
108 296 1
108 297 1
108 299 1
108 300 1
109 112 1
109 113 1
109 114 1
109 118 1
109 120 1
109 122 1
109 130 1
109 132 1
109 134 1
109 139 1
109 143 1
109 144 1
109 148 1
109 149 1
109 150 1
109 152 1
109 154 1
109 155 1
109 156 1
109 158 1
109 159 1
109 164 1
109 166 1
109 167 1
109 168 1
109 174 1
109 179 1
109 183 1
109 184 1
109 187 1
109 189 1
109 193 1
109 196 1
109 198 1
109 199 1
109 201 1
109 202 1
109 203 1
109 204 1
109 205 1
109 206 1
109 211 1
109 215 1
109 216 1
109 225 1
109 228 1
109 229 1
109 234 1
109 236 1
109 243 1
109 248 1
109 249 1
109 253 1
109 257 1
109 258 1
109 261 1
109 263 1
109 264 1
109 266 1
109 267 1
109 271 1
109 275 1
109 276 1
109 278 1
109 282 1
109 284 1
109 288 1
109 293 1
109 295 1
109 296 1
109 298 1
109 300 1
110 114 1
110 119 1
110 120 1
110 123 1
110 125 1
110 126 1
110 127 1
110 129 1
110 130 1
110 131 1
110 134 1
110 138 1
110 140 1
110 141 1
110 142 1
110 148 1
110 151 1
110 154 1
110 155 1
110 158 1
110 164 1
110 165 1
110 166 1
110 167 1
110 168 1
110 169 1
110 171 1
110 173 1
110 174 1
110 178 1
110 181 1
110 182 1
110 183 1
110 184 1
110 186 1
110 187 1
110 188 1
110 189 1
110 192 1
110 194 1
110 195 1
110 201 1
110 202 1
110 207 1
110 214 1
110 215 1
110 216 1
110 218 1
110 220 1
110 221 1
110 223 1
110 225 1
110 228 1
110 229 1
110 230 1
110 234 1
110 235 1
110 236 1
110 238 1
110 241 1
110 244 1
110 245 1
110 249 1
110 250 1
110 252 1
110 254 1
110 256 1
110 261 1
110 262 1
110 263 1
110 265 1
110 266 1
110 267 1
110 271 1
110 278 1
110 279 1
110 282 1
110 283 1
110 284 1
110 289 1
110 290 1
110 291 1
110 293 1
111 112 1
111 114 1
111 115 1
111 117 1
111 120 1
111 121 1
111 122 1
111 123 1
111 127 1
111 128 1
111 129 1
111 132 1
111 133 1
111 134 1
111 137 1
111 140 1
111 141 1
111 142 1
111 144 1
111 146 1
111 147 1
111 148 1
111 149 1
111 150 1
111 151 1
111 152 1
111 154 1
111 155 1
111 156 1
111 160 1
111 163 1
111 165 1
111 167 1
111 170 1
111 172 1
111 173 1
111 175 1
111 176 1
111 178 1
111 182 1
111 183 1
111 185 1
111 186 1
111 187 1
111 188 1
111 189 1
111 192 1
111 198 1
111 200 1
111 203 1
111 204 1
111 207 1
111 208 1
111 209 1
111 210 1
111 211 1
111 212 1
111 214 1
111 217 1
111 218 1
111 219 1
111 224 1
111 227 1
111 228 1
111 229 1
111 230 1
111 232 1
111 234 1
111 236 1
111 237 1
111 238 1
111 241 1
111 243 1
111 244 1
111 245 1
111 247 1
111 248 1
111 250 1
111 251 1
111 253 1
111 254 1
111 256 1
111 257 1
111 258 1
111 260 1
111 261 1
111 262 1
111 263 1
111 265 1
111 267 1
111 271 1
111 272 1
111 274 1
111 275 1
111 278 1
111 279 1
111 284 1
111 285 1
111 287 1
111 288 1
111 289 1
111 291 1
111 292 1
111 295 1
111 299 1
111 300 1
112 113 1
112 114 1
112 116 1
112 117 1
112 118 1
112 119 1
112 120 1
112 123 1
112 127 1
112 129 1
112 130 1
112 132 1
112 133 1
112 134 1
112 136 1
112 139 1
112 140 1
112 141 1
112 142 1
112 143 1
112 144 1
112 145 1
112 147 1
112 148 1
112 150 1
112 151 1
112 154 1
112 155 1
112 157 1
112 160 1
112 161 1
112 162 1
112 163 1
112 164 1
112 167 1
112 168 1
112 169 1
112 170 1
112 171 1
112 172 1
112 174 1
112 175 1
112 176 1
112 178 1
112 179 1
112 180 1
112 181 1
112 182 1
112 183 1
112 184 1
112 186 1
112 187 1
112 189 1
112 191 1
112 193 1
112 194 1
112 195 1
112 197 1
112 200 1
112 201 1
112 203 1
112 205 1
112 207 1
112 209 1
112 210 1
112 211 1
112 212 1
112 213 1
112 214 1
112 215 1
112 216 1
112 217 1
112 218 1
112 220 1
112 221 1
112 222 1
112 224 1
112 226 1
112 227 1
112 228 1
112 229 1
112 230 1
112 231 1
112 232 1
112 233 1
112 234 1
112 235 1
112 237 1
112 238 1
112 241 1
112 243 1
112 244 1
112 246 1
112 247 1
112 248 1
112 249 1
112 250 1
112 251 1
112 252 1
112 253 1
112 256 1
112 257 1
112 260 1
112 261 1
112 262 1
112 263 1
112 264 1
112 265 1
112 266 1
112 267 1
112 269 1
112 270 1
112 271 1
112 272 1
112 273 1
112 274 1
112 275 1
112 277 1
112 278 1
112 279 1
112 282 1
112 284 1
112 285 1
112 286 1
112 289 1
112 292 1
112 294 1
112 295 1
112 297 1
112 298 1
112 299 1
112 300 1
113 114 1
113 116 1
113 118 1
113 120 1
113 121 1
113 122 1
113 123 1
113 124 1
113 125 1
113 127 1
113 128 1
113 129 1
113 130 1
113 131 1
113 132 1
113 134 1
113 135 1
113 137 1
113 138 1
113 140 1
113 141 1
113 143 1
113 145 1
113 146 1
113 147 1
113 148 1
113 149 1
113 150 1
113 152 1
113 153 1
113 154 1
113 155 1
113 156 1
113 157 1
113 158 1
113 160 1
113 161 1
113 162 1
113 164 1
113 165 1
113 166 1
113 167 1
113 168 1
113 169 1
113 172 1
113 173 1
113 174 1
113 175 1
113 176 1
113 177 1
113 178 1
113 179 1
113 180 1
113 181 1
113 182 1
113 183 1
113 184 1
113 185 1
113 186 1
113 187 1
113 188 1
113 189 1
113 191 1
113 194 1
113 197 1
113 198 1
113 199 1
113 200 1
113 202 1
113 203 1
113 204 1
113 206 1
113 207 1
113 208 1
113 210 1
113 212 1
113 213 1
113 214 1
113 215 1
113 216 1
113 217 1
113 218 1
113 219 1
113 220 1
113 222 1
113 224 1
113 225 1
113 227 1
113 228 1
113 229 1
113 230 1
113 231 1
113 233 1
113 234 1
113 235 1
113 236 1
113 237 1
113 238 1
113 240 1
113 241 1
113 242 1
113 243 1
113 244 1
113 245 1
113 246 1
113 247 1
113 248 1
113 249 1
113 251 1
113 254 1
113 255 1
113 257 1
113 261 1
113 262 1
113 265 1
113 266 1
113 267 1
113 268 1
113 269 1
113 270 1
113 272 1
113 277 1
113 278 1
113 279 1
113 281 1
113 282 1
113 283 1
113 284 1
113 285 1
113 287 1
113 288 1
113 289 1
113 290 1
113 291 1
113 292 1
113 293 1
113 295 1
113 297 1
113 299 1
113 300 1
114 117 1
114 118 1
114 120 1
114 121 1
114 122 1
114 125 1
114 126 1
114 127 1
114 129 1
114 130 1
114 132 1
114 134 1
114 138 1
114 140 1
114 141 1
114 142 1
114 145 1
114 148 1
114 149 1
114 150 1
114 151 1
114 152 1
114 155 1
114 156 1
114 157 1
114 158 1
114 159 1
114 160 1
114 163 1
114 164 1
114 167 1
114 168 1
114 169 1
114 170 1
114 171 1
114 172 1
114 173 1
114 174 1
114 175 1
114 180 1
114 181 1
114 182 1
114 183 1
114 184 1
114 185 1
114 186 1
114 187 1
114 188 1
114 189 1
114 195 1
114 196 1
114 197 1
114 200 1
114 202 1
114 203 1
114 204 1
114 207 1
114 208 1
114 210 1
114 211 1
114 213 1
114 214 1
114 215 1
114 218 1
114 219 1
114 220 1
114 221 1
114 223 1
114 224 1
114 228 1
114 229 1
114 230 1
114 231 1
114 232 1
114 233 1
114 236 1
114 241 1
114 242 1
114 243 1
114 248 1
114 252 1
114 253 1
114 256 1
114 257 1
114 259 1
114 260 1
114 261 1
114 265 1
114 266 1
114 267 1
114 268 1
114 269 1
114 272 1
114 273 1
114 274 1
114 275 1
114 276 1
114 278 1
114 281 1
114 282 1
114 284 1
114 285 1
114 288 1
114 289 1
114 291 1
114 292 1
114 293 1
114 295 1
114 297 1
114 300 1
115 116 1
115 118 1
115 121 1
115 123 1
115 126 1
115 128 1
115 130 1
115 131 1
115 132 1
115 137 1
115 138 1
115 140 1
115 141 1
115 142 1
115 143 1
115 144 1
115 145 1
115 146 1
115 148 1
115 149 1
115 150 1
115 151 1
115 152 1
115 159 1
115 161 1
115 162 1
115 163 1
115 164 1
115 165 1
115 167 1
115 168 1
115 170 1
115 172 1
115 173 1
115 178 1
115 179 1
115 181 1
115 182 1
115 183 1
115 186 1
115 187 1
115 191 1
115 193 1
115 194 1
115 196 1
115 198 1
115 202 1
115 203 1
115 204 1
115 207 1
115 208 1
115 210 1
115 211 1
115 214 1
115 217 1
115 218 1
115 220 1
115 221 1
115 223 1
115 224 1
115 229 1
115 230 1
115 232 1
115 233 1
115 235 1
115 236 1
115 237 1
115 238 1
115 242 1
115 243 1
115 246 1
115 249 1
115 251 1
115 253 1
115 254 1
115 257 1
115 261 1
115 262 1
115 264 1
115 269 1
115 272 1
115 274 1
115 276 1
115 277 1
115 278 1
115 279 1
115 281 1
115 282 1
115 284 1
115 290 1
115 292 1
115 293 1
115 294 1
115 295 1
115 297 1
115 298 1
115 300 1
116 118 1
116 119 1
116 120 1
116 121 1
116 122 1
116 123 1
116 127 1
116 128 1
116 129 1
116 130 1
116 131 1
116 132 1
116 133 1
116 134 1
116 136 1
116 138 1
116 140 1
116 141 1
116 142 1
116 144 1
116 145 1
116 148 1
116 150 1
116 151 1
116 152 1
116 153 1
116 155 1
116 157 1
116 158 1
116 161 1
116 162 1
116 163 1
116 165 1
116 166 1
116 167 1
116 168 1
116 169 1
116 170 1
116 171 1
116 173 1
116 174 1
116 175 1
116 176 1
116 178 1
116 181 1
116 183 1
116 184 1
116 186 1
116 187 1
116 189 1
116 190 1
116 191 1
116 194 1
116 195 1
116 196 1
116 197 1
116 199 1
116 202 1
116 203 1
116 204 1
116 205 1
116 206 1
116 207 1
116 208 1
116 209 1
116 210 1
116 212 1
116 213 1
116 214 1
116 215 1
116 217 1
116 222 1
116 223 1
116 224 1
116 225 1
116 228 1
116 229 1
116 230 1
116 231 1
116 232 1
116 233 1
116 234 1
116 236 1
116 238 1
116 240 1
116 241 1
116 242 1
116 243 1
116 244 1
116 245 1
116 247 1
116 248 1
116 249 1
116 251 1
116 252 1
116 253 1
116 254 1
116 255 1
116 257 1
116 259 1
116 260 1
116 261 1
116 262 1
116 263 1
116 264 1
116 266 1
116 267 1
116 269 1
116 270 1
116 272 1
116 275 1
116 276 1
116 277 1
116 278 1
116 281 1
116 282 1
116 283 1
116 284 1
116 285 1
116 286 1
116 288 1
116 289 1
116 292 1
116 293 1
116 294 1
116 296 1
116 297 1
116 298 1
116 299 1
116 300 1
117 118 1
117 124 1
117 126 1
117 129 1
117 130 1
117 131 1
117 134 1
117 136 1
117 144 1
117 145 1
117 147 1
117 148 1
117 149 1
117 150 1
117 152 1
117 155 1
117 158 1
117 159 1
117 162 1
117 164 1
117 166 1
117 167 1
117 168 1
117 169 1
117 175 1
117 178 1
117 180 1
117 181 1
117 182 1
117 183 1
117 185 1
117 186 1
117 187 1
117 194 1
117 196 1
117 199 1
117 202 1
117 205 1
117 207 1
117 209 1
117 212 1
117 214 1
117 215 1
117 221 1
117 225 1
117 229 1
117 230 1
117 232 1
117 233 1
117 234 1
117 236 1
117 239 1
117 241 1
117 242 1
117 245 1
117 246 1
117 251 1
117 252 1
117 254 1
117 257 1
117 263 1
117 264 1
117 265 1
117 272 1
117 273 1
117 274 1
117 276 1
117 277 1
117 278 1
117 279 1
117 280 1
117 282 1
117 283 1
117 286 1
117 288 1
117 291 1
117 294 1
118 119 1
118 120 1
118 122 1
118 123 1
118 127 1
118 130 1
118 131 1
118 132 1
118 133 1
118 134 1
118 135 1
118 136 1
118 137 1
118 140 1
118 141 1
118 142 1
118 143 1
118 144 1
118 145 1
118 146 1
118 147 1
118 148 1
118 151 1
118 152 1
118 153 1
118 155 1
118 157 1
118 158 1
118 160 1
118 162 1
118 165 1
118 167 1
118 169 1
118 172 1
118 173 1
118 175 1
118 176 1
118 178 1
118 181 1
118 182 1
118 183 1
118 185 1
118 186 1
118 187 1
118 191 1
118 193 1
118 195 1
118 196 1
118 198 1
118 199 1
118 201 1
118 202 1
118 203 1
118 204 1
118 206 1
118 207 1
118 210 1
118 211 1
118 212 1
118 213 1
118 214 1
118 215 1
118 216 1
118 218 1
118 221 1
118 223 1
118 224 1
118 227 1
118 228 1
118 229 1
118 230 1
118 231 1
118 232 1
118 233 1
118 236 1
118 238 1
118 241 1
118 242 1
118 243 1
118 244 1
118 247 1
118 248 1
118 249 1
118 252 1
118 253 1
118 254 1
118 255 1
118 256 1
118 258 1
118 260 1
118 261 1
118 263 1
118 264 1
118 266 1
118 267 1
118 269 1
118 270 1
118 272 1
118 274 1
118 275 1
118 276 1
118 278 1
118 279 1
118 280 1
118 281 1
118 283 1
118 284 1
118 286 1
118 289 1
118 291 1
118 294 1
118 295 1
118 296 1
118 299 1
118 300 1
119 120 1
119 121 1
119 127 1
119 128 1
119 130 1
119 132 1
119 134 1
119 136 1
119 137 1
119 141 1
119 143 1
119 144 1
119 148 1
119 149 1
119 150 1
119 152 1
119 154 1
119 161 1
119 172 1
119 175 1
119 178 1
119 186 1
119 187 1
119 192 1
119 196 1
119 197 1
119 198 1
119 201 1
119 202 1
119 206 1
119 207 1
119 208 1
119 210 1
119 216 1
119 217 1
119 220 1
119 221 1
119 223 1
119 230 1
119 232 1
119 234 1
119 235 1
119 238 1
119 242 1
119 243 1
119 244 1
119 245 1
119 248 1
119 250 1
119 254 1
119 258 1
119 265 1
119 266 1
119 267 1
119 272 1
119 275 1
119 278 1
119 279 1
119 282 1
119 284 1
119 286 1
119 289 1
119 295 1
120 121 1
120 128 1
120 129 1
120 132 1
120 133 1
120 134 1
120 137 1
120 138 1
120 140 1
120 141 1
120 143 1
120 145 1
120 150 1
120 154 1
120 157 1
120 162 1
120 166 1
120 172 1
120 173 1
120 174 1
120 175 1
120 179 1
120 180 1
120 181 1
120 183 1
120 184 1
120 185 1
120 187 1
120 189 1
120 190 1
120 192 1
120 193 1
120 194 1
120 195 1
120 198 1
120 200 1
120 201 1
120 202 1
120 207 1
120 208 1
120 210 1
120 211 1
120 213 1
120 214 1
120 216 1
120 217 1
120 218 1
120 223 1
120 225 1
120 229 1
120 230 1
120 231 1
120 235 1
120 236 1
120 238 1
120 241 1
120 242 1
120 243 1
120 247 1
120 248 1
120 251 1
120 253 1
120 254 1
120 258 1
120 260 1
120 263 1
120 265 1
120 266 1
120 267 1
120 268 1
120 270 1
120 272 1
120 275 1
120 276 1
120 278 1
120 282 1
120 283 1
120 284 1
120 294 1
120 295 1
120 299 1
120 300 1
121 126 1
121 128 1
121 129 1
121 130 1
121 132 1
121 135 1
121 139 1
121 140 1
121 142 1
121 144 1
121 146 1
121 148 1
121 150 1
121 153 1
121 154 1
121 155 1
121 157 1
121 158 1
121 160 1
121 161 1
121 163 1
121 164 1
121 166 1
121 167 1
121 168 1
121 169 1
121 170 1
121 171 1
121 172 1
121 173 1
121 174 1
121 177 1
121 178 1
121 183 1
121 185 1
121 186 1
121 187 1
121 188 1
121 189 1
121 191 1
121 192 1
121 193 1
121 194 1
121 195 1
121 196 1
121 198 1
121 200 1
121 201 1
121 203 1
121 204 1
121 205 1
121 207 1
121 208 1
121 209 1
121 210 1
121 211 1
121 214 1
121 218 1
121 219 1
121 221 1
121 222 1
121 224 1
121 225 1
121 228 1
121 230 1
121 231 1
121 232 1
121 233 1
121 234 1
121 235 1
121 236 1
121 237 1
121 238 1
121 241 1
121 242 1
121 243 1
121 246 1
121 248 1
121 249 1
121 253 1
121 254 1
121 257 1
121 258 1
121 260 1
121 261 1
121 263 1
121 265 1
121 267 1
121 269 1
121 270 1
121 272 1
121 273 1
121 274 1
121 275 1
121 277 1
121 279 1
121 282 1
121 284 1
121 286 1
121 287 1
121 288 1
121 292 1
121 294 1
121 295 1
121 296 1
122 123 1
122 124 1
122 127 1
122 128 1
122 129 1
122 131 1
122 141 1
122 148 1
122 150 1
122 152 1
122 155 1
122 157 1
122 158 1
122 159 1
122 167 1
122 168 1
122 169 1
122 170 1
122 172 1
122 175 1
122 180 1
122 181 1
122 183 1
122 187 1
122 188 1
122 193 1
122 194 1
122 203 1
122 209 1
122 210 1
122 211 1
122 212 1
122 213 1
122 214 1
122 215 1
122 217 1
122 220 1
122 221 1
122 223 1
122 224 1
122 227 1
122 228 1
122 229 1
122 232 1
122 233 1
122 237 1
122 238 1
122 240 1
122 241 1
122 243 1
122 244 1
122 245 1
122 247 1
122 248 1
122 249 1
122 253 1
122 255 1
122 257 1
122 258 1
122 264 1
122 265 1
122 267 1
122 268 1
122 269 1
122 270 1
122 271 1
122 272 1
122 275 1
122 276 1
122 278 1
122 282 1
122 283 1
122 284 1
122 285 1
122 286 1
122 289 1
122 292 1
122 294 1
122 295 1
123 125 1
123 130 1
123 131 1
123 132 1
123 134 1
123 135 1
123 137 1
123 138 1
123 143 1
123 144 1
123 148 1
123 149 1
123 154 1
123 158 1
123 163 1
123 166 1
123 167 1
123 168 1
123 169 1
123 170 1
123 172 1
123 177 1
123 178 1
123 180 1
123 181 1
123 182 1
123 183 1
123 187 1
123 189 1
123 191 1
123 193 1
123 194 1
123 195 1
123 196 1
123 197 1
123 199 1
123 203 1
123 212 1
123 213 1
123 215 1
123 218 1
123 222 1
123 224 1
123 226 1
123 227 1
123 230 1
123 232 1
123 233 1
123 235 1
123 236 1
123 239 1
123 242 1
123 243 1
123 245 1
123 253 1
123 254 1
123 257 1
123 260 1
123 262 1
123 271 1
123 275 1
123 282 1
123 288 1
123 290 1
123 293 1
123 294 1
123 295 1
123 297 1
124 127 1
124 128 1
124 129 1
124 131 1
124 132 1
124 142 1
124 143 1
124 145 1
124 147 1
124 148 1
124 151 1
124 152 1
124 155 1
124 157 1
124 161 1
124 165 1
124 167 1
124 168 1
124 169 1
124 170 1
124 172 1
124 173 1
124 174 1
124 178 1
124 179 1
124 180 1
124 183 1
124 185 1
124 187 1
124 193 1
124 194 1
124 195 1
124 201 1
124 207 1
124 210 1
124 212 1
124 213 1
124 214 1
124 215 1
124 216 1
124 217 1
124 218 1
124 224 1
124 225 1
124 226 1
124 229 1
124 232 1
124 233 1
124 234 1
124 236 1
124 239 1
124 241 1
124 243 1
124 245 1
124 246 1
124 248 1
124 249 1
124 251 1
124 256 1
124 261 1
124 265 1
124 267 1
124 270 1
124 273 1
124 275 1
124 276 1
124 277 1
124 278 1
124 279 1
124 281 1
124 282 1
124 283 1
124 285 1
124 289 1
124 293 1
124 295 1
125 127 1
125 130 1
125 131 1
125 142 1
125 147 1
125 148 1
125 154 1
125 155 1
125 156 1
125 161 1
125 162 1
125 168 1
125 169 1
125 172 1
125 173 1
125 178 1
125 179 1
125 181 1
125 184 1
125 186 1
125 187 1
125 191 1
125 193 1
125 194 1
125 197 1
125 199 1
125 204 1
125 207 1
125 210 1
125 211 1
125 214 1
125 217 1
125 218 1
125 220 1
125 228 1
125 229 1
125 232 1
125 233 1
125 234 1
125 238 1
125 239 1
125 242 1
125 253 1
125 255 1
125 256 1
125 257 1
125 259 1
125 261 1
125 267 1
125 270 1
125 272 1
125 276 1
125 277 1
125 278 1
125 280 1
125 281 1
125 282 1
125 284 1
125 288 1
125 289 1
125 292 1
125 294 1
125 297 1
125 298 1
126 127 1
126 128 1
126 132 1
126 133 1
126 140 1
126 141 1
126 142 1
126 148 1
126 149 1
126 154 1
126 158 1
126 161 1
126 164 1
126 167 1
126 168 1
126 173 1
126 178 1
126 182 1
126 189 1
126 194 1
126 197 1
126 199 1
126 203 1
126 204 1
126 207 1
126 216 1
126 222 1
126 229 1
126 232 1
126 233 1
126 238 1
126 241 1
126 242 1
126 243 1
126 247 1
126 249 1
126 252 1
126 254 1
126 256 1
126 258 1
126 265 1
126 266 1
126 270 1
126 282 1
126 286 1
126 288 1
126 289 1
126 300 1
127 128 1
127 129 1
127 130 1
127 132 1
127 134 1
127 136 1
127 137 1
127 138 1
127 140 1
127 141 1
127 142 1
127 144 1
127 145 1
127 146 1
127 148 1
127 150 1
127 151 1
127 152 1
127 153 1
127 154 1
127 155 1
127 157 1
127 158 1
127 159 1
127 161 1
127 163 1
127 164 1
127 165 1
127 166 1
127 167 1
127 169 1
127 171 1
127 172 1
127 173 1
127 174 1
127 175 1
127 177 1
127 180 1
127 181 1
127 182 1
127 183 1
127 184 1
127 185 1
127 186 1
127 189 1
127 190 1
127 193 1
127 194 1
127 196 1
127 197 1
127 198 1
127 199 1
127 200 1
127 201 1
127 202 1
127 203 1
127 204 1
127 208 1
127 210 1
127 211 1
127 212 1
127 213 1
127 214 1
127 215 1
127 216 1
127 217 1
127 218 1
127 220 1
127 221 1
127 222 1
127 223 1
127 224 1
127 226 1
127 227 1
127 228 1
127 229 1
127 233 1
127 235 1
127 236 1
127 240 1
127 241 1
127 242 1
127 243 1
127 244 1
127 245 1
127 248 1
127 249 1
127 250 1
127 257 1
127 258 1
127 260 1
127 262 1
127 263 1
127 264 1
127 265 1
127 266 1
127 267 1
127 269 1
127 271 1
127 274 1
127 275 1
127 277 1
127 278 1
127 279 1
127 280 1
127 284 1
127 286 1
127 287 1
127 288 1
127 289 1
127 290 1
127 291 1
127 292 1
127 293 1
127 294 1
127 295 1
127 298 1
127 300 1
128 130 1
128 132 1
128 133 1
128 134 1
128 135 1
128 136 1
128 137 1
128 140 1
128 141 1
128 142 1
128 144 1
128 146 1
128 148 1
128 149 1
128 153 1
128 155 1
128 157 1
128 158 1
128 160 1
128 161 1
128 164 1
128 165 1
128 167 1
128 168 1
128 169 1
128 171 1
128 172 1
128 173 1
128 174 1
128 175 1
128 176 1
128 177 1
128 178 1
128 181 1
128 183 1
128 184 1
128 186 1
128 187 1
128 189 1
128 190 1
128 192 1
128 194 1
128 195 1
128 196 1
128 197 1
128 199 1
128 200 1
128 203 1
128 204 1
128 205 1
128 207 1
128 210 1
128 211 1
128 213 1
128 215 1
128 216 1
128 218 1
128 220 1
128 221 1
128 222 1
128 224 1
128 226 1
128 227 1
128 228 1
128 229 1
128 230 1
128 232 1
128 233 1
128 234 1
128 235 1
128 236 1
128 238 1
128 239 1
128 240 1
128 241 1
128 242 1
128 243 1
128 244 1
128 245 1
128 248 1
128 250 1
128 252 1
128 253 1
128 254 1
128 257 1
128 259 1
128 261 1
128 264 1
128 265 1
128 266 1
128 270 1
128 271 1
128 275 1
128 276 1
128 277 1
128 279 1
128 280 1
128 281 1
128 283 1
128 285 1
128 289 1
128 292 1
128 293 1
128 294 1
128 295 1
128 297 1
128 300 1
129 130 1
129 131 1
129 132 1
129 134 1
129 135 1
129 137 1
129 138 1
129 140 1
129 141 1
129 142 1
129 144 1
129 148 1
129 150 1
129 152 1
129 153 1
129 154 1
129 155 1
129 157 1
129 158 1
129 162 1
129 164 1
129 165 1
129 167 1
129 168 1
129 172 1
129 178 1
129 183 1
129 185 1
129 189 1
129 191 1
129 194 1
129 195 1
129 196 1
129 197 1
129 198 1
129 200 1
129 201 1
129 202 1
129 203 1
129 204 1
129 214 1
129 215 1
129 216 1
129 217 1
129 218 1
129 224 1
129 228 1
129 229 1
129 230 1
129 231 1
129 234 1
129 236 1
129 237 1
129 239 1
129 241 1
129 243 1
129 245 1
129 248 1
129 249 1
129 254 1
129 257 1
129 258 1
129 261 1
129 264 1
129 265 1
129 266 1
129 267 1
129 268 1
129 269 1
129 270 1
129 271 1
129 278 1
129 279 1
129 281 1
129 285 1
129 288 1
129 289 1
129 294 1
129 298 1
129 299 1
129 300 1
130 132 1
130 136 1
130 138 1
130 140 1
130 144 1
130 147 1
130 148 1
130 149 1
130 150 1
130 151 1
130 152 1
130 153 1
130 155 1
130 157 1
130 158 1
130 159 1
130 161 1
130 164 1
130 166 1
130 167 1
130 168 1
130 169 1
130 170 1
130 171 1
130 172 1
130 173 1
130 174 1
130 176 1
130 177 1
130 178 1
130 179 1
130 180 1
130 181 1
130 182 1
130 183 1
130 184 1
130 185 1
130 186 1
130 187 1
130 189 1
130 191 1
130 192 1
130 193 1
130 194 1
130 195 1
130 196 1
130 198 1
130 201 1
130 202 1
130 203 1
130 207 1
130 209 1
130 212 1
130 213 1
130 214 1
130 215 1
130 216 1
130 217 1
130 219 1
130 220 1
130 221 1
130 223 1
130 224 1
130 225 1
130 228 1
130 229 1
130 230 1
130 232 1
130 234 1
130 235 1
130 236 1
130 241 1
130 242 1
130 243 1
130 246 1
130 247 1
130 252 1
130 253 1
130 254 1
130 255 1
130 257 1
130 260 1
130 261 1
130 264 1
130 265 1
130 266 1
130 270 1
130 271 1
130 274 1
130 275 1
130 277 1
130 282 1
130 283 1
130 285 1
130 288 1
130 289 1
130 292 1
130 295 1
130 296 1
131 132 1
131 134 1
131 135 1
131 138 1
131 139 1
131 143 1
131 144 1
131 145 1
131 146 1
131 147 1
131 151 1
131 152 1
131 154 1
131 155 1
131 157 1
131 158 1
131 162 1
131 164 1
131 167 1
131 168 1
131 172 1
131 174 1
131 176 1
131 177 1
131 178 1
131 181 1
131 184 1
131 186 1
131 189 1
131 193 1
131 194 1
131 195 1
131 197 1
131 198 1
131 199 1
131 202 1
131 203 1
131 205 1
131 208 1
131 210 1
131 211 1
131 213 1
131 214 1
131 216 1
131 217 1
131 223 1
131 224 1
131 227 1
131 228 1
131 229 1
131 230 1
131 231 1
131 233 1
131 234 1
131 236 1
131 238 1
131 243 1
131 244 1
131 246 1
131 249 1
131 250 1
131 251 1
131 252 1
131 257 1
131 258 1
131 260 1
131 262 1
131 263 1
131 265 1
131 267 1
131 269 1
131 272 1
131 274 1
131 275 1
131 276 1
131 281 1
131 282 1
131 289 1
131 296 1
132 134 1
132 135 1
132 136 1
132 137 1
132 138 1
132 139 1
132 141 1
132 142 1
132 143 1
132 144 1
132 145 1
132 146 1
132 147 1
132 148 1
132 152 1
132 153 1
132 154 1
132 155 1
132 156 1
132 157 1
132 158 1
132 159 1
132 163 1
132 164 1
132 165 1
132 167 1
132 168 1
132 169 1
132 170 1
132 171 1
132 172 1
132 173 1
132 174 1
132 175 1
132 176 1
132 177 1
132 178 1
132 179 1
132 180 1
132 181 1
132 182 1
132 183 1
132 184 1
132 185 1
132 186 1
132 187 1
132 188 1
132 189 1
132 190 1
132 191 1
132 193 1
132 194 1
132 195 1
132 196 1
132 197 1
132 198 1
132 199 1
132 201 1
132 202 1
132 203 1
132 204 1
132 207 1
132 208 1
132 209 1
132 210 1
132 211 1
132 213 1
132 214 1
132 217 1
132 218 1
132 219 1
132 221 1
132 222 1
132 224 1
132 225 1
132 226 1
132 228 1
132 229 1
132 230 1
132 232 1
132 233 1
132 234 1
132 236 1
132 237 1
132 238 1
132 239 1
132 240 1
132 241 1
132 242 1
132 243 1
132 244 1
132 246 1
132 247 1
132 248 1
132 249 1
132 251 1
132 253 1
132 254 1
132 255 1
132 256 1
132 257 1
132 258 1
132 259 1
132 260 1
132 261 1
132 263 1
132 265 1
132 267 1
132 268 1
132 269 1
132 270 1
132 274 1
132 275 1
132 276 1
132 278 1
132 279 1
132 280 1
132 282 1
132 284 1
132 285 1
132 286 1
132 287 1
132 288 1
132 289 1
132 291 1
132 292 1
132 294 1
132 295 1
132 296 1
132 297 1
132 299 1
133 134 1
133 140 1
133 141 1
133 147 1
133 148 1
133 150 1
133 156 1
133 157 1
133 161 1
133 167 1
133 168 1
133 169 1
133 173 1
133 175 1
133 178 1
133 179 1
133 183 1
133 187 1
133 193 1
133 194 1
133 198 1
133 199 1
133 203 1
133 211 1
133 212 1
133 215 1
133 216 1
133 218 1
133 219 1
133 223 1
133 224 1
133 229 1
133 230 1
133 238 1
133 240 1
133 241 1
133 242 1
133 243 1
133 246 1
133 248 1
133 249 1
133 252 1
133 253 1
133 255 1
133 261 1
133 265 1
133 272 1
133 273 1
133 276 1
133 282 1
133 285 1
133 290 1
133 296 1
133 297 1
134 137 1
134 138 1
134 139 1
134 140 1
134 141 1
134 142 1
134 143 1
134 144 1
134 145 1
134 147 1
134 148 1
134 150 1
134 151 1
134 152 1
134 153 1
134 154 1
134 155 1
134 156 1
134 157 1
134 163 1
134 166 1
134 167 1
134 169 1
134 172 1
134 173 1
134 174 1
134 176 1
134 177 1
134 178 1
134 179 1
134 183 1
134 184 1
134 185 1
134 186 1
134 187 1
134 188 1
134 189 1
134 190 1
134 191 1
134 192 1
134 193 1
134 194 1
134 196 1
134 198 1
134 201 1
134 202 1
134 203 1
134 204 1
134 207 1
134 215 1
134 217 1
134 219 1
134 221 1
134 222 1
134 224 1
134 225 1
134 227 1
134 229 1
134 230 1
134 232 1
134 234 1
134 236 1
134 238 1
134 239 1
134 240 1
134 241 1
134 242 1
134 243 1
134 244 1
134 245 1
134 246 1
134 247 1
134 248 1
134 249 1
134 251 1
134 252 1
134 253 1
134 254 1
134 256 1
134 257 1
134 261 1
134 262 1
134 263 1
134 264 1
134 265 1
134 266 1
134 270 1
134 271 1
134 272 1
134 274 1
134 278 1
134 279 1
134 282 1
134 286 1
134 287 1
134 288 1
134 289 1
134 291 1
134 292 1
134 293 1
134 295 1
134 296 1
134 297 1
134 298 1
134 300 1
135 140 1
135 142 1
135 153 1
135 154 1
135 155 1
135 156 1
135 166 1
135 167 1
135 168 1
135 173 1
135 174 1
135 178 1
135 180 1
135 183 1
135 184 1
135 185 1
135 186 1
135 187 1
135 194 1
135 195 1
135 196 1
135 207 1
135 210 1
135 212 1
135 215 1
135 217 1
135 220 1
135 222 1
135 230 1
135 231 1
135 233 1
135 236 1
135 237 1
135 241 1
135 242 1
135 245 1
135 246 1
135 248 1
135 252 1
135 265 1
135 266 1
135 270 1
135 272 1
135 275 1
135 278 1
135 279 1
135 283 1
135 284 1
135 285 1
135 288 1
135 289 1
135 291 1
135 293 1
135 295 1
135 296 1
136 137 1
136 141 1
136 145 1
136 146 1
136 154 1
136 155 1
136 157 1
136 158 1
136 160 1
136 163 1
136 167 1
136 169 1
136 175 1
136 176 1
136 183 1
136 184 1
136 185 1
136 186 1
136 190 1
136 194 1
136 196 1
136 198 1
136 199 1
136 203 1
136 207 1
136 208 1
136 211 1
136 212 1
136 216 1
136 218 1
136 222 1
136 224 1
136 227 1
136 228 1
136 230 1
136 231 1
136 233 1
136 234 1
136 236 1
136 242 1
136 250 1
136 251 1
136 252 1
136 253 1
136 254 1
136 261 1
136 262 1
136 264 1
136 265 1
136 266 1
136 268 1
136 274 1
136 276 1
136 278 1
136 282 1
136 285 1
136 288 1
136 289 1
136 295 1
136 296 1
136 300 1
137 141 1
137 144 1
137 146 1
137 147 1
137 150 1
137 151 1
137 152 1
137 154 1
137 158 1
137 164 1
137 165 1
137 167 1
137 168 1
137 169 1
137 170 1
137 172 1
137 173 1
137 174 1
137 177 1
137 181 1
137 184 1
137 185 1
137 186 1
137 187 1
137 188 1
137 190 1
137 194 1
137 196 1
137 198 1
137 199 1
137 202 1
137 207 1
137 209 1
137 212 1
137 214 1
137 223 1
137 224 1
137 226 1
137 228 1
137 229 1
137 232 1
137 233 1
137 234 1
137 236 1
137 238 1
137 240 1
137 241 1
137 242 1
137 243 1
137 246 1
137 248 1
137 251 1
137 253 1
137 254 1
137 257 1
137 260 1
137 261 1
137 263 1
137 265 1
137 266 1
137 268 1
137 269 1
137 271 1
137 273 1
137 275 1
137 276 1
137 282 1
137 284 1
137 286 1
137 287 1
137 288 1
137 292 1
137 295 1
137 298 1
137 300 1
138 142 1
138 145 1
138 149 1
138 151 1
138 154 1
138 157 1
138 160 1
138 161 1
138 162 1
138 164 1
138 166 1
138 167 1
138 169 1
138 170 1
138 173 1
138 174 1
138 178 1
138 179 1
138 181 1
138 182 1
138 183 1
138 186 1
138 187 1
138 188 1
138 189 1
138 191 1
138 193 1
138 196 1
138 197 1
138 198 1
138 201 1
138 203 1
138 206 1
138 211 1
138 213 1
138 216 1
138 220 1
138 222 1
138 225 1
138 226 1
138 227 1
138 228 1
138 229 1
138 230 1
138 232 1
138 234 1
138 236 1
138 242 1
138 244 1
138 246 1
138 247 1
138 254 1
138 256 1
138 257 1
138 258 1
138 261 1
138 263 1
138 264 1
138 265 1
138 266 1
138 274 1
138 277 1
138 278 1
138 280 1
138 282 1
138 284 1
138 292 1
138 293 1
138 295 1
138 298 1
139 147 1
139 150 1
139 151 1
139 154 1
139 155 1
139 161 1
139 163 1
139 168 1
139 169 1
139 171 1
139 172 1
139 177 1
139 180 1
139 183 1
139 191 1
139 192 1
139 194 1
139 196 1
139 210 1
139 211 1
139 213 1
139 215 1
139 225 1
139 227 1
139 233 1
139 234 1
139 236 1
139 240 1
139 241 1
139 242 1
139 247 1
139 251 1
139 257 1
139 260 1
139 261 1
139 268 1
139 271 1
139 272 1
139 279 1
139 282 1
139 284 1
139 287 1
139 288 1
139 289 1
139 292 1
140 141 1
140 142 1
140 144 1
140 145 1
140 148 1
140 152 1
140 153 1
140 154 1
140 155 1
140 156 1
140 158 1
140 159 1
140 160 1
140 162 1
140 163 1
140 164 1
140 165 1
140 166 1
140 167 1
140 168 1
140 169 1
140 172 1
140 173 1
140 175 1
140 177 1
140 179 1
140 183 1
140 187 1
140 189 1
140 191 1
140 193 1
140 194 1
140 195 1
140 198 1
140 201 1
140 204 1
140 206 1
140 207 1
140 209 1
140 210 1
140 211 1
140 218 1
140 221 1
140 225 1
140 226 1
140 227 1
140 228 1
140 229 1
140 230 1
140 231 1
140 232 1
140 233 1
140 234 1
140 236 1
140 237 1
140 238 1
140 240 1
140 242 1
140 243 1
140 246 1
140 248 1
140 249 1
140 250 1
140 251 1
140 253 1
140 254 1
140 257 1
140 258 1
140 263 1
140 264 1
140 265 1
140 266 1
140 269 1
140 270 1
140 271 1
140 273 1
140 275 1
140 276 1
140 278 1
140 279 1
140 280 1
140 282 1
140 283 1
140 284 1
140 285 1
140 287 1
140 289 1
140 290 1
140 297 1
140 300 1
141 142 1
141 144 1
141 145 1
141 148 1
141 150 1
141 152 1
141 154 1
141 162 1
141 163 1
141 166 1
141 168 1
141 169 1
141 172 1
141 173 1
141 177 1
141 178 1
141 182 1
141 183 1
141 186 1
141 187 1
141 189 1
141 190 1
141 191 1
141 192 1
141 193 1
141 194 1
141 195 1
141 196 1
141 198 1
141 202 1
141 203 1
141 204 1
141 206 1
141 207 1
141 208 1
141 210 1
141 213 1
141 214 1
141 215 1
141 216 1
141 217 1
141 219 1
141 220 1
141 221 1
141 222 1
141 223 1
141 224 1
141 228 1
141 230 1
141 231 1
141 232 1
141 233 1
141 234 1
141 235 1
141 238 1
141 239 1
141 241 1
141 243 1
141 244 1
141 245 1
141 246 1
141 248 1
141 249 1
141 250 1
141 252 1
141 253 1
141 254 1
141 256 1
141 257 1
141 264 1
141 265 1
141 266 1
141 267 1
141 270 1
141 271 1
141 273 1
141 275 1
141 276 1
141 279 1
141 280 1
141 281 1
141 282 1
141 283 1
141 284 1
141 285 1
141 286 1
141 289 1
141 290 1
141 292 1
141 294 1
141 295 1
141 296 1
141 298 1
142 143 1
142 144 1
142 148 1
142 149 1
142 152 1
142 155 1
142 156 1
142 157 1
142 158 1
142 160 1
142 161 1
142 163 1
142 164 1
142 166 1
142 167 1
142 168 1
142 169 1
142 170 1
142 171 1
142 172 1
142 173 1
142 175 1
142 176 1
142 178 1
142 179 1
142 181 1
142 182 1
142 183 1
142 185 1
142 186 1
142 187 1
142 189 1
142 193 1
142 196 1
142 197 1
142 198 1
142 201 1
142 202 1
142 203 1
142 205 1
142 210 1
142 211 1
142 213 1
142 216 1
142 220 1
142 221 1
142 222 1
142 223 1
142 225 1
142 227 1
142 228 1
142 229 1
142 230 1
142 231 1
142 232 1
142 233 1
142 234 1
142 235 1
142 236 1
142 238 1
142 241 1
142 242 1
142 243 1
142 248 1
142 249 1
142 251 1
142 252 1
142 253 1
142 254 1
142 256 1
142 257 1
142 258 1
142 260 1
142 261 1
142 264 1
142 265 1
142 266 1
142 268 1
142 269 1
142 270 1
142 275 1
142 276 1
142 278 1
142 279 1
142 280 1
142 281 1
142 282 1
142 283 1
142 286 1
142 288 1
142 289 1
142 292 1
142 294 1
142 295 1
142 298 1
142 299 1
142 300 1
143 144 1
143 145 1
143 147 1
143 148 1
143 149 1
143 150 1
143 152 1
143 155 1
143 156 1
143 157 1
143 158 1
143 160 1
143 161 1
143 162 1
143 164 1
143 166 1
143 168 1
143 169 1
143 172 1
143 174 1
143 176 1
143 177 1
143 180 1
143 181 1
143 182 1
143 183 1
143 184 1
143 185 1
143 186 1
143 187 1
143 189 1
143 192 1
143 195 1
143 196 1
143 198 1
143 199 1
143 202 1
143 203 1
143 206 1
143 207 1
143 209 1
143 210 1
143 213 1
143 214 1
143 215 1
143 216 1
143 217 1
143 220 1
143 221 1
143 223 1
143 227 1
143 228 1
143 229 1
143 230 1
143 231 1
143 232 1
143 233 1
143 234 1
143 235 1
143 236 1
143 237 1
143 238 1
143 239 1
143 240 1
143 241 1
143 242 1
143 243 1
143 244 1
143 245 1
143 246 1
143 248 1
143 249 1
143 250 1
143 251 1
143 252 1
143 253 1
143 254 1
143 255 1
143 257 1
143 258 1
143 263 1
143 265 1
143 269 1
143 272 1
143 274 1
143 275 1
143 276 1
143 277 1
143 278 1
143 279 1
143 281 1
143 283 1
143 284 1
143 285 1
143 286 1
143 287 1
143 289 1
143 292 1
143 293 1
143 295 1
143 296 1
143 298 1
144 151 1
144 152 1
144 155 1
144 157 1
144 160 1
144 161 1
144 165 1
144 166 1
144 167 1
144 168 1
144 169 1
144 172 1
144 174 1
144 178 1
144 180 1
144 181 1
144 183 1
144 184 1
144 186 1
144 187 1
144 188 1
144 189 1
144 190 1
144 191 1
144 193 1
144 194 1
144 195 1
144 196 1
144 197 1
144 202 1
144 203 1
144 204 1
144 207 1
144 209 1
144 211 1
144 212 1
144 216 1
144 217 1
144 218 1
144 221 1
144 223 1
144 224 1
144 226 1
144 227 1
144 228 1
144 230 1
144 231 1
144 233 1
144 234 1
144 235 1
144 236 1
144 237 1
144 238 1
144 239 1
144 240 1
144 241 1
144 242 1
144 244 1
144 246 1
144 248 1
144 249 1
144 250 1
144 252 1
144 253 1
144 254 1
144 255 1
144 256 1
144 257 1
144 258 1
144 260 1
144 261 1
144 263 1
144 265 1
144 266 1
144 267 1
144 269 1
144 271 1
144 273 1
144 274 1
144 275 1
144 276 1
144 278 1
144 279 1
144 280 1
144 281 1
144 284 1
144 285 1
144 286 1
144 289 1
144 290 1
144 291 1
144 292 1
144 293 1
144 294 1
144 295 1
145 148 1
145 154 1
145 159 1
145 160 1
145 161 1
145 165 1
145 166 1
145 168 1
145 169 1
145 170 1
145 172 1
145 174 1
145 178 1
145 179 1
145 181 1
145 183 1
145 184 1
145 186 1
145 187 1
145 188 1
145 191 1
145 194 1
145 196 1
145 198 1
145 200 1
145 201 1
145 202 1
145 203 1
145 204 1
145 208 1
145 209 1
145 210 1
145 212 1
145 213 1
145 214 1
145 215 1
145 216 1
145 217 1
145 218 1
145 220 1
145 222 1
145 223 1
145 224 1
145 228 1
145 229 1
145 230 1
145 236 1
145 242 1
145 243 1
145 245 1
145 246 1
145 248 1
145 249 1
145 252 1
145 257 1
145 258 1
145 262 1
145 264 1
145 269 1
145 270 1
145 271 1
145 272 1
145 275 1
145 280 1
145 281 1
145 282 1
145 283 1
145 285 1
145 287 1
145 292 1
145 294 1
145 295 1
145 298 1
145 299 1
146 148 1
146 154 1
146 155 1
146 158 1
146 161 1
146 164 1
146 167 1
146 168 1
146 172 1
146 174 1
146 176 1
146 177 1
146 182 1
146 187 1
146 188 1
146 189 1
146 190 1
146 191 1
146 198 1
146 201 1
146 202 1
146 204 1
146 207 1
146 210 1
146 216 1
146 220 1
146 222 1
146 227 1
146 229 1
146 230 1
146 234 1
146 236 1
146 241 1
146 248 1
146 250 1
146 251 1
146 253 1
146 255 1
146 256 1
146 257 1
146 258 1
146 260 1
146 264 1
146 267 1
146 269 1
146 275 1
146 282 1
146 284 1
146 289 1
146 290 1
146 291 1
146 294 1
146 296 1
147 148 1
147 149 1
147 150 1
147 151 1
147 152 1
147 155 1
147 164 1
147 166 1
147 167 1
147 169 1
147 171 1
147 172 1
147 173 1
147 175 1
147 177 1
147 180 1
147 181 1
147 183 1
147 186 1
147 187 1
147 189 1
147 191 1
147 193 1
147 196 1
147 197 1
147 198 1
147 199 1
147 201 1
147 202 1
147 204 1
147 207 1
147 208 1
147 211 1
147 212 1
147 213 1
147 215 1
147 216 1
147 217 1
147 218 1
147 220 1
147 221 1
147 224 1
147 231 1
147 233 1
147 235 1
147 236 1
147 238 1
147 239 1
147 241 1
147 248 1
147 249 1
147 253 1
147 254 1
147 257 1
147 258 1
147 261 1
147 265 1
147 266 1
147 270 1
147 271 1
147 272 1
147 275 1
147 276 1
147 278 1
147 279 1
147 280 1
147 282 1
147 285 1
147 286 1
147 290 1
147 292 1
147 294 1
147 300 1
148 150 1
148 151 1
148 152 1
148 153 1
148 154 1
148 155 1
148 160 1
148 162 1
148 163 1
148 164 1
148 167 1
148 168 1
148 169 1
148 171 1
148 173 1
148 174 1
148 175 1
148 178 1
148 179 1
148 180 1
148 181 1
148 182 1
148 183 1
148 184 1
148 185 1
148 186 1
148 187 1
148 188 1
148 189 1
148 190 1
148 192 1
148 193 1
148 194 1
148 196 1
148 197 1
148 199 1
148 200 1
148 201 1
148 202 1
148 203 1
148 205 1
148 206 1
148 207 1
148 208 1
148 210 1
148 211 1
148 213 1
148 214 1
148 215 1
148 216 1
148 218 1
148 220 1
148 222 1
148 224 1
148 227 1
148 228 1
148 229 1
148 230 1
148 231 1
148 232 1
148 233 1
148 234 1
148 235 1
148 236 1
148 238 1
148 241 1
148 242 1
148 243 1
148 245 1
148 248 1
148 249 1
148 250 1
148 251 1
148 252 1
148 253 1
148 254 1
148 256 1
148 258 1
148 260 1
148 261 1
148 263 1
148 264 1
148 265 1
148 266 1
148 267 1
148 268 1
148 269 1
148 272 1
148 274 1
148 275 1
148 276 1
148 277 1
148 279 1
148 280 1
148 281 1
148 282 1
148 284 1
148 285 1
148 286 1
148 287 1
148 288 1
148 289 1
148 291 1
148 292 1
148 293 1
148 294 1
148 295 1
148 300 1
149 155 1
149 158 1
149 163 1
149 164 1
149 167 1
149 170 1
149 178 1
149 191 1
149 193 1
149 194 1
149 195 1
149 196 1
149 200 1
149 204 1
149 212 1
149 214 1
149 215 1
149 221 1
149 224 1
149 230 1
149 234 1
149 238 1
149 242 1
149 243 1
149 248 1
149 249 1
149 258 1
149 261 1
149 264 1
149 265 1
149 266 1
149 268 1
149 269 1
149 276 1
149 278 1
149 282 1
149 284 1
149 286 1
149 289 1
149 300 1
150 151 1
150 153 1
150 154 1
150 155 1
150 156 1
150 157 1
150 158 1
150 159 1
150 161 1
150 163 1
150 165 1
150 167 1
150 168 1
150 170 1
150 172 1
150 173 1
150 174 1
150 175 1
150 176 1
150 177 1
150 178 1
150 181 1
150 183 1
150 184 1
150 186 1
150 187 1
150 188 1
150 189 1
150 191 1
150 194 1
150 197 1
150 199 1
150 201 1
150 203 1
150 208 1
150 210 1
150 211 1
150 213 1
150 214 1
150 215 1
150 216 1
150 217 1
150 220 1
150 222 1
150 223 1
150 224 1
150 226 1
150 227 1
150 228 1
150 230 1
150 232 1
150 233 1
150 236 1
150 240 1
150 241 1
150 242 1
150 245 1
150 246 1
150 248 1
150 250 1
150 251 1
150 253 1
150 254 1
150 255 1
150 256 1
150 257 1
150 259 1
150 260 1
150 261 1
150 265 1
150 266 1
150 267 1
150 268 1
150 269 1
150 270 1
150 271 1
150 274 1
150 275 1
150 276 1
150 277 1
150 278 1
150 279 1
150 280 1
150 282 1
150 284 1
150 286 1
150 288 1
150 289 1
150 292 1
150 293 1
150 294 1
150 295 1
150 296 1
150 299 1
150 300 1
151 152 1
151 154 1
151 155 1
151 158 1
151 160 1
151 162 1
151 165 1
151 168 1
151 170 1
151 171 1
151 172 1
151 177 1
151 181 1
151 187 1
151 189 1
151 194 1
151 197 1
151 202 1
151 203 1
151 205 1
151 206 1
151 207 1
151 208 1
151 210 1
151 213 1
151 216 1
151 221 1
151 222 1
151 229 1
151 230 1
151 232 1
151 234 1
151 237 1
151 241 1
151 245 1
151 246 1
151 249 1
151 250 1
151 253 1
151 256 1
151 257 1
151 258 1
151 261 1
151 264 1
151 268 1
151 269 1
151 275 1
151 277 1
151 278 1
151 282 1
151 284 1
151 285 1
151 289 1
151 290 1
151 291 1
151 294 1
151 295 1
151 298 1
152 155 1
152 156 1
152 157 1
152 158 1
152 159 1
152 161 1
152 164 1
152 165 1
152 167 1
152 168 1
152 169 1
152 174 1
152 177 1
152 178 1
152 183 1
152 184 1
152 186 1
152 188 1
152 192 1
152 194 1
152 195 1
152 199 1
152 201 1
152 203 1
152 204 1
152 205 1
152 206 1
152 207 1
152 208 1
152 210 1
152 211 1
152 215 1
152 216 1
152 217 1
152 218 1
152 220 1
152 222 1
152 223 1
152 224 1
152 227 1
152 228 1
152 229 1
152 230 1
152 231 1
152 232 1
152 233 1
152 236 1
152 237 1
152 238 1
152 240 1
152 242 1
152 245 1
152 246 1
152 248 1
152 249 1
152 250 1
152 252 1
152 253 1
152 254 1
152 256 1
152 257 1
152 261 1
152 265 1
152 266 1
152 267 1
152 269 1
152 270 1
152 272 1
152 273 1
152 275 1
152 276 1
152 278 1
152 282 1
152 283 1
152 289 1
152 292 1
152 293 1
152 294 1
152 295 1
152 300 1
153 156 1
153 157 1
153 167 1
153 169 1
153 172 1
153 176 1
153 178 1
153 181 1
153 183 1
153 184 1
153 186 1
153 187 1
153 198 1
153 200 1
153 202 1
153 203 1
153 207 1
153 210 1
153 211 1
153 215 1
153 219 1
153 223 1
153 224 1
153 227 1
153 228 1
153 233 1
153 237 1
153 238 1
153 241 1
153 242 1
153 243 1
153 256 1
153 257 1
153 258 1
153 264 1
153 269 1
153 278 1
153 281 1
153 282 1
154 155 1
154 156 1
154 157 1
154 160 1
154 161 1
154 163 1
154 164 1
154 165 1
154 166 1
154 167 1
154 169 1
154 170 1
154 171 1
154 173 1
154 174 1
154 175 1
154 176 1
154 178 1
154 179 1
154 181 1
154 183 1
154 185 1
154 186 1
154 187 1
154 188 1
154 189 1
154 191 1
154 193 1
154 194 1
154 197 1
154 198 1
154 201 1
154 202 1
154 203 1
154 204 1
154 205 1
154 208 1
154 213 1
154 214 1
154 216 1
154 218 1
154 219 1
154 220 1
154 222 1
154 224 1
154 225 1
154 227 1
154 228 1
154 229 1
154 231 1
154 234 1
154 236 1
154 237 1
154 238 1
154 239 1
154 241 1
154 242 1
154 245 1
154 248 1
154 251 1
154 253 1
154 254 1
154 255 1
154 258 1
154 259 1
154 261 1
154 262 1
154 264 1
154 265 1
154 266 1
154 269 1
154 273 1
154 275 1
154 276 1
154 277 1
154 278 1
154 280 1
154 281 1
154 282 1
154 283 1
154 284 1
154 285 1
154 286 1
154 287 1
154 288 1
154 290 1
154 291 1
154 292 1
154 295 1
154 296 1
154 297 1
154 299 1
154 300 1
155 156 1
155 157 1
155 158 1
155 160 1
155 162 1
155 164 1
155 166 1
155 167 1
155 169 1
155 171 1
155 172 1
155 175 1
155 176 1
155 177 1
155 178 1
155 181 1
155 182 1
155 183 1
155 184 1
155 185 1
155 186 1
155 187 1
155 188 1
155 189 1
155 191 1
155 192 1
155 194 1
155 195 1
155 196 1
155 197 1
155 198 1
155 202 1
155 203 1
155 205 1
155 207 1
155 208 1
155 210 1
155 211 1
155 212 1
155 214 1
155 216 1
155 217 1
155 218 1
155 219 1
155 222 1
155 224 1
155 225 1
155 226 1
155 227 1
155 228 1
155 229 1
155 230 1
155 233 1
155 234 1
155 236 1
155 238 1
155 240 1
155 241 1
155 242 1
155 243 1
155 244 1
155 246 1
155 248 1
155 249 1
155 250 1
155 251 1
155 252 1
155 253 1
155 254 1
155 255 1
155 257 1
155 258 1
155 260 1
155 261 1
155 262 1
155 263 1
155 266 1
155 267 1
155 270 1
155 271 1
155 272 1
155 275 1
155 276 1
155 277 1
155 278 1
155 281 1
155 282 1
155 283 1
155 284 1
155 285 1
155 286 1
155 288 1
155 289 1
155 290 1
155 292 1
155 294 1
155 295 1
155 298 1
155 299 1
155 300 1
156 158 1
156 161 1
156 164 1
156 168 1
156 171 1
156 172 1
156 174 1
156 176 1
156 180 1
156 181 1
156 182 1
156 187 1
156 189 1
156 193 1
156 194 1
156 196 1
156 197 1
156 201 1
156 203 1
156 204 1
156 207 1
156 208 1
156 210 1
156 211 1
156 215 1
156 219 1
156 221 1
156 224 1
156 225 1
156 228 1
156 231 1
156 232 1
156 233 1
156 234 1
156 236 1
156 237 1
156 241 1
156 243 1
156 244 1
156 246 1
156 248 1
156 252 1
156 253 1
156 258 1
156 263 1
156 265 1
156 269 1
156 270 1
156 276 1
156 277 1
156 278 1
156 284 1
156 285 1
156 287 1
156 288 1
156 289 1
156 297 1
156 299 1
157 158 1
157 160 1
157 161 1
157 167 1
157 168 1
157 170 1
157 171 1
157 172 1
157 173 1
157 175 1
157 176 1
157 177 1
157 178 1
157 179 1
157 181 1
157 183 1
157 186 1
157 187 1
157 188 1
157 189 1
157 190 1
157 191 1
157 194 1
157 195 1
157 196 1
157 197 1
157 198 1
157 199 1
157 200 1
157 201 1
157 202 1
157 203 1
157 204 1
157 206 1
157 207 1
157 208 1
157 209 1
157 210 1
157 211 1
157 212 1
157 213 1
157 215 1
157 216 1
157 217 1
157 218 1
157 220 1
157 221 1
157 222 1
157 224 1
157 226 1
157 227 1
157 228 1
157 229 1
157 230 1
157 231 1
157 233 1
157 234 1
157 235 1
157 236 1
157 237 1
157 238 1
157 239 1
157 240 1
157 241 1
157 242 1
157 243 1
157 244 1
157 245 1
157 248 1
157 249 1
157 252 1
157 253 1
157 254 1
157 256 1
157 259 1
157 260 1
157 261 1
157 263 1
157 265 1
157 266 1
157 270 1
157 271 1
157 273 1
157 275 1
157 276 1
157 278 1
157 279 1
157 280 1
157 281 1
157 282 1
157 283 1
157 284 1
157 285 1
157 287 1
157 288 1
157 289 1
157 291 1
157 292 1
157 293 1
157 294 1
157 295 1
157 296 1
158 160 1
158 163 1
158 164 1
158 165 1
158 166 1
158 167 1
158 168 1
158 169 1
158 171 1
158 174 1
158 176 1
158 178 1
158 179 1
158 181 1
158 182 1
158 183 1
158 184 1
158 185 1
158 188 1
158 191 1
158 193 1
158 194 1
158 195 1
158 196 1
158 198 1
158 200 1
158 202 1
158 207 1
158 208 1
158 209 1
158 210 1
158 212 1
158 213 1
158 216 1
158 219 1
158 221 1
158 223 1
158 224 1
158 225 1
158 227 1
158 228 1
158 229 1
158 230 1
158 233 1
158 234 1
158 236 1
158 237 1
158 238 1
158 240 1
158 241 1
158 242 1
158 245 1
158 248 1
158 249 1
158 250 1
158 251 1
158 254 1
158 258 1
158 261 1
158 262 1
158 265 1
158 266 1
158 267 1
158 269 1
158 270 1
158 271 1
158 272 1
158 276 1
158 278 1
158 280 1
158 282 1
158 283 1
158 284 1
158 289 1
158 294 1
158 295 1
158 298 1
159 167 1
159 168 1
159 169 1
159 178 1
159 184 1
159 189 1
159 195 1
159 198 1
159 204 1
159 210 1
159 213 1
159 221 1
159 227 1
159 228 1
159 229 1
159 233 1
159 234 1
159 236 1
159 238 1
159 239 1
159 241 1
159 246 1
159 254 1
159 257 1
159 260 1
159 264 1
159 265 1
159 275 1
159 278 1
159 282 1
159 284 1
159 286 1
159 295 1
160 162 1
160 164 1
160 165 1
160 167 1
160 168 1
160 169 1
160 171 1
160 175 1
160 178 1
160 184 1
160 186 1
160 187 1
160 188 1
160 191 1
160 195 1
160 196 1
160 198 1
160 201 1
160 202 1
160 204 1
160 206 1
160 207 1
160 210 1
160 211 1
160 212 1
160 213 1
160 214 1
160 234 1
160 238 1
160 241 1
160 242 1
160 243 1
160 245 1
160 247 1
160 250 1
160 253 1
160 255 1
160 257 1
160 258 1
160 260 1
160 263 1
160 265 1
160 269 1
160 278 1
160 281 1
160 284 1
160 287 1
160 288 1
160 299 1
161 164 1
161 165 1
161 166 1
161 167 1
161 168 1
161 178 1
161 182 1
161 183 1
161 184 1
161 187 1
161 194 1
161 198 1
161 200 1
161 202 1
161 203 1
161 204 1
161 205 1
161 207 1
161 210 1
161 211 1
161 212 1
161 214 1
161 217 1
161 220 1
161 221 1
161 222 1
161 230 1
161 231 1
161 234 1
161 235 1
161 237 1
161 238 1
161 241 1
161 242 1
161 244 1
161 246 1
161 247 1
161 248 1
161 251 1
161 252 1
161 256 1
161 257 1
161 259 1
161 260 1
161 261 1
161 262 1
161 265 1
161 269 1
161 270 1
161 274 1
161 275 1
161 277 1
161 278 1
161 279 1
161 280 1
161 282 1
161 283 1
161 284 1
161 285 1
161 286 1
161 291 1
161 299 1
161 300 1
162 163 1
162 166 1
162 167 1
162 168 1
162 175 1
162 176 1
162 178 1
162 179 1
162 181 1
162 183 1
162 184 1
162 186 1
162 187 1
162 190 1
162 191 1
162 193 1
162 194 1
162 195 1
162 196 1
162 199 1
162 202 1
162 203 1
162 207 1
162 211 1
162 214 1
162 215 1
162 216 1
162 217 1
162 225 1
162 226 1
162 229 1
162 233 1
162 236 1
162 239 1
162 240 1
162 242 1
162 246 1
162 250 1
162 252 1
162 256 1
162 259 1
162 261 1
162 265 1
162 266 1
162 267 1
162 268 1
162 270 1
162 275 1
162 276 1
162 277 1
162 278 1
162 279 1
162 283 1
162 284 1
162 288 1
162 289 1
162 291 1
162 292 1
162 293 1
162 295 1
162 297 1
162 300 1
163 165 1
163 167 1
163 168 1
163 175 1
163 178 1
163 179 1
163 183 1
163 184 1
163 186 1
163 187 1
163 190 1
163 198 1
163 200 1
163 202 1
163 203 1
163 206 1
163 207 1
163 210 1
163 212 1
163 213 1
163 214 1
163 218 1
163 220 1
163 221 1
163 222 1
163 223 1
163 225 1
163 226 1
163 228 1
163 229 1
163 230 1
163 232 1
163 233 1
163 236 1
163 237 1
163 238 1
163 239 1
163 248 1
163 253 1
163 256 1
163 258 1
163 260 1
163 263 1
163 265 1
163 266 1
163 267 1
163 269 1
163 270 1
163 271 1
163 272 1
163 274 1
163 278 1
163 279 1
163 280 1
163 281 1
163 282 1
163 284 1
163 285 1
163 286 1
163 288 1
163 289 1
163 290 1
163 291 1
163 292 1
163 294 1
163 296 1
163 298 1
164 165 1
164 168 1
164 169 1
164 176 1
164 177 1
164 178 1
164 179 1
164 184 1
164 187 1
164 189 1
164 194 1
164 199 1
164 201 1
164 203 1
164 204 1
164 206 1
164 207 1
164 208 1
164 210 1
164 213 1
164 215 1
164 216 1
164 219 1
164 220 1
164 221 1
164 222 1
164 224 1
164 227 1
164 228 1
164 229 1
164 230 1
164 231 1
164 232 1
164 233 1
164 234 1
164 236 1
164 238 1
164 242 1
164 243 1
164 244 1
164 245 1
164 248 1
164 249 1
164 255 1
164 257 1
164 259 1
164 260 1
164 261 1
164 263 1
164 265 1
164 266 1
164 269 1
164 270 1
164 272 1
164 274 1
164 275 1
164 278 1
164 279 1
164 282 1
164 285 1
164 286 1
164 290 1
164 292 1
164 294 1
164 297 1
164 300 1
165 166 1
165 167 1
165 168 1
165 173 1
165 175 1
165 183 1
165 184 1
165 186 1
165 187 1
165 189 1
165 194 1
165 195 1
165 196 1
165 198 1
165 202 1
165 203 1
165 204 1
165 207 1
165 208 1
165 209 1
165 215 1
165 217 1
165 218 1
165 220 1
165 222 1
165 224 1
165 227 1
165 228 1
165 229 1
165 233 1
165 235 1
165 236 1
165 238 1
165 241 1
165 243 1
165 245 1
165 246 1
165 248 1
165 249 1
165 250 1
165 252 1
165 253 1
165 254 1
165 256 1
165 257 1
165 260 1
165 262 1
165 263 1
165 265 1
165 266 1
165 267 1
165 269 1
165 275 1
165 277 1
165 279 1
165 282 1
165 284 1
165 288 1
165 289 1
165 295 1
165 299 1
165 300 1
166 167 1
166 169 1
166 177 1
166 178 1
166 179 1
166 182 1
166 183 1
166 185 1
166 186 1
166 187 1
166 189 1
166 191 1
166 193 1
166 195 1
166 196 1
166 198 1
166 199 1
166 200 1
166 201 1
166 207 1
166 211 1
166 212 1
166 215 1
166 216 1
166 220 1
166 221 1
166 224 1
166 228 1
166 229 1
166 230 1
166 233 1
166 237 1
166 240 1
166 241 1
166 242 1
166 243 1
166 244 1
166 248 1
166 252 1
166 253 1
166 254 1
166 257 1
166 261 1
166 262 1
166 263 1
166 264 1
166 267 1
166 268 1
166 269 1
166 271 1
166 275 1
166 279 1
166 281 1
166 282 1
166 284 1
166 289 1
166 292 1
166 295 1
167 168 1
167 169 1
167 171 1
167 172 1
167 173 1
167 175 1
167 176 1
167 177 1
167 178 1
167 179 1
167 180 1
167 181 1
167 182 1
167 183 1
167 184 1
167 185 1
167 186 1
167 187 1
167 188 1
167 189 1
167 192 1
167 193 1
167 194 1
167 197 1
167 199 1
167 202 1
167 203 1
167 204 1
167 206 1
167 207 1
167 212 1
167 214 1
167 215 1
167 216 1
167 217 1
167 218 1
167 219 1
167 220 1
167 222 1
167 224 1
167 225 1
167 228 1
167 229 1
167 230 1
167 231 1
167 232 1
167 233 1
167 234 1
167 236 1
167 237 1
167 238 1
167 240 1
167 241 1
167 242 1
167 243 1
167 244 1
167 245 1
167 246 1
167 247 1
167 248 1
167 249 1
167 251 1
167 252 1
167 255 1
167 256 1
167 257 1
167 259 1
167 260 1
167 261 1
167 265 1
167 266 1
167 274 1
167 275 1
167 278 1
167 279 1
167 280 1
167 281 1
167 282 1
167 284 1
167 288 1
167 289 1
167 290 1
167 294 1
167 295 1
167 296 1
167 297 1
167 300 1
168 169 1
168 171 1
168 172 1
168 173 1
168 174 1
168 175 1
168 179 1
168 180 1
168 183 1
168 184 1
168 185 1
168 186 1
168 187 1
168 188 1
168 189 1
168 192 1
168 193 1
168 194 1
168 195 1
168 197 1
168 198 1
168 201 1
168 203 1
168 204 1
168 205 1
168 206 1
168 209 1
168 210 1
168 212 1
168 214 1
168 216 1
168 217 1
168 219 1
168 222 1
168 224 1
168 226 1
168 227 1
168 229 1
168 230 1
168 232 1
168 234 1
168 237 1
168 238 1
168 242 1
168 243 1
168 244 1
168 245 1
168 246 1
168 248 1
168 249 1
168 251 1
168 252 1
168 254 1
168 256 1
168 257 1
168 259 1
168 260 1
168 265 1
168 266 1
168 269 1
168 270 1
168 271 1
168 272 1
168 275 1
168 276 1
168 277 1
168 278 1
168 281 1
168 282 1
168 284 1
168 285 1
168 286 1
168 287 1
168 288 1
168 289 1
168 290 1
168 291 1
168 292 1
168 293 1
168 295 1
169 170 1
169 172 1
169 173 1
169 178 1
169 180 1
169 181 1
169 185 1
169 186 1
169 187 1
169 190 1
169 192 1
169 193 1
169 194 1
169 195 1
169 196 1
169 197 1
169 198 1
169 199 1
169 200 1
169 201 1
169 202 1
169 203 1
169 204 1
169 206 1
169 207 1
169 208 1
169 210 1
169 213 1
169 216 1
169 221 1
169 222 1
169 224 1
169 225 1
169 226 1
169 227 1
169 228 1
169 229 1
169 230 1
169 231 1
169 233 1
169 234 1
169 235 1
169 236 1
169 238 1
169 239 1
169 241 1
169 243 1
169 244 1
169 246 1
169 247 1
169 248 1
169 249 1
169 250 1
169 251 1
169 254 1
169 256 1
169 257 1
169 258 1
169 260 1
169 265 1
169 266 1
169 267 1
169 269 1
169 270 1
169 271 1
169 273 1
169 275 1
169 278 1
169 279 1
169 280 1
169 282 1
169 284 1
169 286 1
169 288 1
169 289 1
169 292 1
169 294 1
169 295 1
169 296 1
169 298 1
169 300 1
170 178 1
170 181 1
170 183 1
170 185 1
170 186 1
170 187 1
170 188 1
170 191 1
170 201 1
170 202 1
170 203 1
170 207 1
170 208 1
170 212 1
170 215 1
170 216 1
170 222 1
170 223 1
170 225 1
170 227 1
170 233 1
170 234 1
170 238 1
170 239 1
170 241 1
170 246 1
170 247 1
170 248 1
170 251 1
170 253 1
170 254 1
170 257 1
170 260 1
170 261 1
170 266 1
170 271 1
170 277 1
170 284 1
170 285 1
170 289 1
170 293 1
170 299 1
171 172 1
171 173 1
171 174 1
171 176 1
171 178 1
171 179 1
171 181 1
171 183 1
171 184 1
171 186 1
171 187 1
171 190 1
171 194 1
171 195 1
171 196 1
171 198 1
171 199 1
171 201 1
171 202 1
171 203 1
171 204 1
171 206 1
171 207 1
171 208 1
171 216 1
171 217 1
171 218 1
171 219 1
171 220 1
171 221 1
171 227 1
171 228 1
171 229 1
171 230 1
171 232 1
171 233 1
171 236 1
171 237 1
171 238 1
171 241 1
171 243 1
171 246 1
171 247 1
171 249 1
171 251 1
171 253 1
171 258 1
171 263 1
171 267 1
171 268 1
171 269 1
171 270 1
171 274 1
171 275 1
171 276 1
171 277 1
171 278 1
171 279 1
171 282 1
171 285 1
171 288 1
171 289 1
171 290 1
171 291 1
171 292 1
171 293 1
171 296 1
171 298 1
171 299 1
172 173 1
172 175 1
172 176 1
172 178 1
172 180 1
172 183 1
172 185 1
172 187 1
172 189 1
172 191 1
172 194 1
172 195 1
172 200 1
172 201 1
172 203 1
172 204 1
172 206 1
172 207 1
172 208 1
172 215 1
172 216 1
172 218 1
172 222 1
172 224 1
172 227 1
172 228 1
172 233 1
172 234 1
172 235 1
172 236 1
172 238 1
172 240 1
172 241 1
172 242 1
172 245 1
172 246 1
172 248 1
172 249 1
172 251 1
172 252 1
172 256 1
172 257 1
172 260 1
172 261 1
172 263 1
172 264 1
172 266 1
172 267 1
172 268 1
172 270 1
172 275 1
172 278 1
172 284 1
172 286 1
172 288 1
172 292 1
172 294 1
172 295 1
172 296 1
172 297 1
172 298 1
173 174 1
173 175 1
173 176 1
173 178 1
173 180 1
173 181 1
173 182 1
173 183 1
173 184 1
173 186 1
173 187 1
173 188 1
173 190 1
173 191 1
173 192 1
173 195 1
173 196 1
173 197 1
173 198 1
173 199 1
173 201 1
173 202 1
173 203 1
173 204 1
173 205 1
173 206 1
173 207 1
173 210 1
173 211 1
173 212 1
173 213 1
173 215 1
173 216 1
173 218 1
173 221 1
173 222 1
173 223 1
173 224 1
173 226 1
173 227 1
173 228 1
173 229 1
173 230 1
173 232 1
173 233 1
173 234 1
173 238 1
173 241 1
173 242 1
173 243 1
173 244 1
173 245 1
173 246 1
173 248 1
173 249 1
173 253 1
173 254 1
173 256 1
173 257 1
173 258 1
173 260 1
173 261 1
173 262 1
173 266 1
173 273 1
173 276 1
173 277 1
173 278 1
173 279 1
173 281 1
173 282 1
173 285 1
173 286 1
173 287 1
173 288 1
173 292 1
173 293 1
173 296 1
173 299 1
173 300 1
174 177 1
174 180 1
174 184 1
174 186 1
174 189 1
174 195 1
174 202 1
174 203 1
174 210 1
174 216 1
174 223 1
174 225 1
174 229 1
174 230 1
174 232 1
174 233 1
174 235 1
174 239 1
174 241 1
174 243 1
174 245 1
174 247 1
174 249 1
174 253 1
174 258 1
174 261 1
174 263 1
174 266 1
174 269 1
174 271 1
174 275 1
174 277 1
174 278 1
174 282 1
174 283 1
174 284 1
174 285 1
174 289 1
175 178 1
175 179 1
175 180 1
175 183 1
175 184 1
175 186 1
175 187 1
175 194 1
175 196 1
175 200 1
175 202 1
175 204 1
175 205 1
175 207 1
175 208 1
175 210 1
175 211 1
175 213 1
175 214 1
175 218 1
175 224 1
175 225 1
175 227 1
175 229 1
175 230 1
175 231 1
175 233 1
175 234 1
175 235 1
175 236 1
175 238 1
175 241 1
175 243 1
175 247 1
175 251 1
175 254 1
175 257 1
175 258 1
175 264 1
175 269 1
175 270 1
175 278 1
175 283 1
175 284 1
175 286 1
175 288 1
175 289 1
175 291 1
175 292 1
175 295 1
175 299 1
175 300 1
176 177 1
176 178 1
176 181 1
176 182 1
176 186 1
176 187 1
176 188 1
176 189 1
176 191 1
176 192 1
176 193 1
176 194 1
176 195 1
176 201 1
176 207 1
176 210 1
176 214 1
176 215 1
176 216 1
176 218 1
176 221 1
176 227 1
176 228 1
176 229 1
176 236 1
176 240 1
176 241 1
176 242 1
176 243 1
176 244 1
176 251 1
176 253 1
176 257 1
176 262 1
176 266 1
176 272 1
176 275 1
176 276 1
176 278 1
176 279 1
176 280 1
176 281 1
176 282 1
176 283 1
176 284 1
176 288 1
176 295 1
176 296 1
177 181 1
177 184 1
177 185 1
177 186 1
177 187 1
177 188 1
177 191 1
177 201 1
177 204 1
177 208 1
177 210 1
177 212 1
177 213 1
177 216 1
177 217 1
177 218 1
177 224 1
177 228 1
177 229 1
177 230 1
177 231 1
177 232 1
177 233 1
177 234 1
177 236 1
177 237 1
177 238 1
177 239 1
177 242 1
177 248 1
177 254 1
177 261 1
177 263 1
177 269 1
177 270 1
177 273 1
177 283 1
177 285 1
177 286 1
177 289 1
177 295 1
177 296 1
178 179 1
178 180 1
178 181 1
178 182 1
178 183 1
178 184 1
178 185 1
178 186 1
178 187 1
178 188 1
178 189 1
178 191 1
178 194 1
178 195 1
178 196 1
178 197 1
178 198 1
178 200 1
178 201 1
178 202 1
178 203 1
178 204 1
178 207 1
178 208 1
178 209 1
178 210 1
178 211 1
178 212 1
178 213 1
178 214 1
178 215 1
178 217 1
178 218 1
178 221 1
178 224 1
178 225 1
178 227 1
178 228 1
178 229 1
178 230 1
178 232 1
178 233 1
178 234 1
178 235 1
178 236 1
178 238 1
178 239 1
178 240 1
178 241 1
178 243 1
178 244 1
178 245 1
178 247 1
178 248 1
178 249 1
178 253 1
178 254 1
178 257 1
178 258 1
178 259 1
178 260 1
178 261 1
178 263 1
178 264 1
178 266 1
178 267 1
178 269 1
178 270 1
178 273 1
178 274 1
178 275 1
178 278 1
178 280 1
178 281 1
178 282 1
178 284 1
178 285 1
178 288 1
178 291 1
178 292 1
178 294 1
178 295 1
178 297 1
178 298 1
178 299 1
178 300 1
179 183 1
179 186 1
179 187 1
179 189 1
179 191 1
179 194 1
179 196 1
179 198 1
179 199 1
179 202 1
179 212 1
179 218 1
179 222 1
179 228 1
179 230 1
179 231 1
179 232 1
179 233 1
179 236 1
179 242 1
179 247 1
179 258 1
179 261 1
179 269 1
179 273 1
179 275 1
179 278 1
179 279 1
179 282 1
179 284 1
179 285 1
179 287 1
179 294 1
179 295 1
180 184 1
180 186 1
180 187 1
180 194 1
180 195 1
180 202 1
180 203 1
180 204 1
180 208 1
180 210 1
180 211 1
180 216 1
180 217 1
180 222 1
180 223 1
180 225 1
180 228 1
180 229 1
180 230 1
180 232 1
180 233 1
180 236 1
180 238 1
180 241 1
180 243 1
180 244 1
180 253 1
180 257 1
180 260 1
180 261 1
180 264 1
180 265 1
180 269 1
180 273 1
180 278 1
180 281 1
180 284 1
180 287 1
180 289 1
180 292 1
180 294 1
180 295 1
180 296 1
180 299 1
181 184 1
181 186 1
181 187 1
181 191 1
181 194 1
181 195 1
181 196 1
181 198 1
181 199 1
181 201 1
181 203 1
181 204 1
181 209 1
181 210 1
181 211 1
181 214 1
181 215 1
181 217 1
181 220 1
181 221 1
181 222 1
181 224 1
181 226 1
181 228 1
181 229 1
181 230 1
181 231 1
181 232 1
181 233 1
181 236 1
181 238 1
181 239 1
181 240 1
181 242 1
181 243 1
181 245 1
181 248 1
181 249 1
181 252 1
181 254 1
181 256 1
181 257 1
181 258 1
181 261 1
181 262 1
181 263 1
181 270 1
181 275 1
181 277 1
181 278 1
181 279 1
181 284 1
181 285 1
181 286 1
181 292 1
181 293 1
181 295 1
181 296 1
181 298 1
181 300 1
182 183 1
182 184 1
182 185 1
182 186 1
182 187 1
182 189 1
182 191 1
182 196 1
182 198 1
182 201 1
182 203 1
182 205 1
182 207 1
182 208 1
182 210 1
182 211 1
182 212 1
182 214 1
182 221 1
182 223 1
182 224 1
182 228 1
182 229 1
182 230 1
182 233 1
182 236 1
182 237 1
182 238 1
182 241 1
182 242 1
182 244 1
182 248 1
182 249 1
182 251 1
182 253 1
182 254 1
182 255 1
182 256 1
182 259 1
182 260 1
182 263 1
182 264 1
182 265 1
182 269 1
182 272 1
182 273 1
182 275 1
182 276 1
182 278 1
182 280 1
182 284 1
182 285 1
182 286 1
182 288 1
182 293 1
182 294 1
182 295 1
182 297 1
182 298 1
182 300 1
183 185 1
183 186 1
183 187 1
183 189 1
183 190 1
183 191 1
183 192 1
183 193 1
183 194 1
183 195 1
183 196 1
183 197 1
183 198 1
183 199 1
183 200 1
183 201 1
183 202 1
183 203 1
183 204 1
183 205 1
183 206 1
183 208 1
183 210 1
183 211 1
183 212 1
183 213 1
183 214 1
183 215 1
183 217 1
183 221 1
183 222 1
183 223 1
183 224 1
183 225 1
183 228 1
183 229 1
183 230 1
183 231 1
183 232 1
183 233 1
183 235 1
183 236 1
183 237 1
183 238 1
183 241 1
183 242 1
183 243 1
183 244 1
183 245 1
183 247 1
183 248 1
183 249 1
183 250 1
183 251 1
183 253 1
183 254 1
183 255 1
183 257 1
183 258 1
183 260 1
183 261 1
183 262 1
183 264 1
183 265 1
183 266 1
183 268 1
183 269 1
183 271 1
183 272 1
183 273 1
183 274 1
183 276 1
183 277 1
183 278 1
183 279 1
183 280 1
183 282 1
183 283 1
183 284 1
183 285 1
183 286 1
183 287 1
183 288 1
183 289 1
183 290 1
183 292 1
183 293 1
183 295 1
183 299 1
183 300 1
184 185 1
184 186 1
184 187 1
184 191 1
184 192 1
184 194 1
184 195 1
184 196 1
184 198 1
184 199 1
184 202 1
184 203 1
184 204 1
184 206 1
184 207 1
184 208 1
184 209 1
184 210 1
184 211 1
184 212 1
184 214 1
184 215 1
184 216 1
184 217 1
184 219 1
184 220 1
184 221 1
184 222 1
184 223 1
184 224 1
184 225 1
184 226 1
184 227 1
184 229 1
184 230 1
184 233 1
184 234 1
184 236 1
184 237 1
184 238 1
184 241 1
184 242 1
184 243 1
184 244 1
184 245 1
184 249 1
184 251 1
184 253 1
184 255 1
184 260 1
184 261 1
184 262 1
184 263 1
184 264 1
184 265 1
184 266 1
184 270 1
184 271 1
184 272 1
184 278 1
184 280 1
184 282 1
184 283 1
184 285 1
184 287 1
184 289 1
184 293 1
184 295 1
184 297 1
184 299 1
185 186 1
185 187 1
185 191 1
185 196 1
185 197 1
185 200 1
185 202 1
185 203 1
185 206 1
185 207 1
185 210 1
185 222 1
185 223 1
185 227 1
185 229 1
185 232 1
185 233 1
185 234 1
185 235 1
185 238 1
185 242 1
185 248 1
185 249 1
185 250 1
185 253 1
185 256 1
185 257 1
185 258 1
185 259 1
185 262 1
185 263 1
185 264 1
185 265 1
185 266 1
185 268 1
185 271 1
185 275 1
185 276 1
185 277 1
185 279 1
185 282 1
185 284 1
185 286 1
185 289 1
185 292 1
185 295 1
186 187 1
186 189 1
186 190 1
186 191 1
186 192 1
186 193 1
186 194 1
186 196 1
186 197 1
186 200 1
186 201 1
186 202 1
186 203 1
186 204 1
186 205 1
186 207 1
186 208 1
186 210 1
186 211 1
186 212 1
186 213 1
186 214 1
186 215 1
186 218 1
186 221 1
186 224 1
186 225 1
186 227 1
186 228 1
186 229 1
186 230 1
186 231 1
186 232 1
186 233 1
186 234 1
186 235 1
186 236 1
186 237 1
186 238 1
186 240 1
186 241 1
186 242 1
186 243 1
186 244 1
186 245 1
186 246 1
186 247 1
186 248 1
186 249 1
186 252 1
186 253 1
186 254 1
186 256 1
186 257 1
186 258 1
186 260 1
186 264 1
186 265 1
186 266 1
186 267 1
186 268 1
186 269 1
186 270 1
186 271 1
186 273 1
186 274 1
186 276 1
186 277 1
186 278 1
186 282 1
186 284 1
186 285 1
186 288 1
186 289 1
186 291 1
186 292 1
186 294 1
186 295 1
186 296 1
186 297 1
186 298 1
186 299 1
186 300 1
187 188 1
187 189 1
187 190 1
187 191 1
187 193 1
187 194 1
187 195 1
187 196 1
187 198 1
187 199 1
187 200 1
187 202 1
187 204 1
187 206 1
187 209 1
187 210 1
187 211 1
187 212 1
187 213 1
187 214 1
187 216 1
187 217 1
187 218 1
187 219 1
187 221 1
187 222 1
187 224 1
187 225 1
187 226 1
187 227 1
187 229 1
187 230 1
187 231 1
187 233 1
187 234 1
187 236 1
187 237 1
187 238 1
187 241 1
187 242 1
187 243 1
187 244 1
187 248 1
187 249 1
187 250 1
187 251 1
187 253 1
187 255 1
187 256 1
187 257 1
187 258 1
187 264 1
187 265 1
187 266 1
187 267 1
187 269 1
187 271 1
187 274 1
187 275 1
187 276 1
187 277 1
187 278 1
187 279 1
187 280 1
187 282 1
187 283 1
187 284 1
187 285 1
187 288 1
187 289 1
187 290 1
187 292 1
187 293 1
187 294 1
187 295 1
187 297 1
187 298 1
187 299 1
187 300 1
188 189 1
188 192 1
188 194 1
188 199 1
188 201 1
188 202 1
188 203 1
188 204 1
188 205 1
188 206 1
188 210 1
188 216 1
188 217 1
188 222 1
188 224 1
188 225 1
188 226 1
188 228 1
188 232 1
188 233 1
188 234 1
188 236 1
188 238 1
188 246 1
188 250 1
188 253 1
188 261 1
188 262 1
188 265 1
188 275 1
188 281 1
188 283 1
188 284 1
188 287 1
188 288 1
188 289 1
188 293 1
188 300 1
189 190 1
189 191 1
189 193 1
189 195 1
189 198 1
189 199 1
189 200 1
189 201 1
189 202 1
189 203 1
189 206 1
189 207 1
189 208 1
189 210 1
189 211 1
189 212 1
189 213 1
189 214 1
189 215 1
189 216 1
189 217 1
189 218 1
189 219 1
189 220 1
189 224 1
189 227 1
189 228 1
189 229 1
189 230 1
189 231 1
189 234 1
189 236 1
189 238 1
189 240 1
189 241 1
189 242 1
189 243 1
189 245 1
189 246 1
189 248 1
189 253 1
189 256 1
189 257 1
189 260 1
189 261 1
189 263 1
189 264 1
189 265 1
189 266 1
189 268 1
189 271 1
189 272 1
189 275 1
189 276 1
189 278 1
189 279 1
189 282 1
189 283 1
189 284 1
189 285 1
189 286 1
189 292 1
189 295 1
189 298 1
189 299 1
189 300 1
190 191 1
190 193 1
190 194 1
190 201 1
190 203 1
190 208 1
190 212 1
190 214 1
190 216 1
190 217 1
190 227 1
190 232 1
190 233 1
190 236 1
190 238 1
190 245 1
190 248 1
190 249 1
190 253 1
190 254 1
190 258 1
190 264 1
190 265 1
190 275 1
190 284 1
191 195 1
191 196 1
191 197 1
191 201 1
191 202 1
191 203 1
191 204 1
191 208 1
191 210 1
191 212 1
191 216 1
191 217 1
191 220 1
191 221 1
191 222 1
191 224 1
191 225 1
191 228 1
191 229 1
191 230 1
191 231 1
191 232 1
191 233 1
191 235 1
191 236 1
191 237 1
191 238 1
191 241 1
191 242 1
191 245 1
191 247 1
191 248 1
191 249 1
191 253 1
191 256 1
191 257 1
191 260 1
191 261 1
191 263 1
191 264 1
191 265 1
191 266 1
191 269 1
191 270 1
191 275 1
191 279 1
191 280 1
191 282 1
191 287 1
191 288 1
191 289 1
191 295 1
191 296 1
191 297 1
191 298 1
192 194 1
192 196 1
192 198 1
192 202 1
192 211 1
192 216 1
192 224 1
192 226 1
192 227 1
192 229 1
192 232 1
192 234 1
192 238 1
192 241 1
192 242 1
192 243 1
192 244 1
192 248 1
192 250 1
192 251 1
192 258 1
192 261 1
192 263 1
192 264 1
192 265 1
192 267 1
192 277 1
192 278 1
192 279 1
192 282 1
192 284 1
192 285 1
192 286 1
192 289 1
192 293 1
192 300 1
193 194 1
193 195 1
193 202 1
193 203 1
193 204 1
193 207 1
193 209 1
193 210 1
193 211 1
193 216 1
193 219 1
193 221 1
193 223 1
193 224 1
193 227 1
193 228 1
193 229 1
193 232 1
193 233 1
193 234 1
193 238 1
193 240 1
193 242 1
193 245 1
193 247 1
193 248 1
193 249 1
193 250 1
193 255 1
193 257 1
193 258 1
193 261 1
193 262 1
193 263 1
193 265 1
193 266 1
193 269 1
193 270 1
193 275 1
193 278 1
193 280 1
193 282 1
193 283 1
193 285 1
193 286 1
193 287 1
193 295 1
193 300 1
194 195 1
194 196 1
194 197 1
194 201 1
194 202 1
194 203 1
194 204 1
194 206 1
194 207 1
194 210 1
194 211 1
194 213 1
194 214 1
194 215 1
194 216 1
194 217 1
194 218 1
194 219 1
194 220 1
194 221 1
194 222 1
194 224 1
194 226 1
194 227 1
194 228 1
194 229 1
194 230 1
194 232 1
194 233 1
194 234 1
194 235 1
194 236 1
194 237 1
194 238 1
194 239 1
194 241 1
194 242 1
194 243 1
194 244 1
194 245 1
194 246 1
194 247 1
194 248 1
194 249 1
194 253 1
194 254 1
194 256 1
194 258 1
194 259 1
194 261 1
194 262 1
194 263 1
194 264 1
194 265 1
194 267 1
194 268 1
194 269 1
194 270 1
194 271 1
194 274 1
194 277 1
194 278 1
194 279 1
194 280 1
194 281 1
194 282 1
194 283 1
194 284 1
194 289 1
194 292 1
194 294 1
194 295 1
194 297 1
194 299 1
194 300 1
195 196 1
195 202 1
195 204 1
195 205 1
195 206 1
195 207 1
195 209 1
195 210 1
195 211 1
195 212 1
195 213 1
195 214 1
195 215 1
195 216 1
195 217 1
195 218 1
195 219 1
195 221 1
195 222 1
195 224 1
195 225 1
195 228 1
195 230 1
195 233 1
195 234 1
195 235 1
195 236 1
195 238 1
195 239 1
195 240 1
195 241 1
195 243 1
195 244 1
195 245 1
195 248 1
195 249 1
195 251 1
195 253 1
195 255 1
195 257 1
195 258 1
195 260 1
195 262 1
195 263 1
195 264 1
195 266 1
195 269 1
195 270 1
195 272 1
195 274 1
195 275 1
195 276 1
195 277 1
195 278 1
195 279 1
195 281 1
195 282 1
195 283 1
195 284 1
195 285 1
195 288 1
195 289 1
195 290 1
195 292 1
195 293 1
195 294 1
195 295 1
195 296 1
195 299 1
195 300 1
196 199 1
196 201 1
196 203 1
196 204 1
196 205 1
196 206 1
196 208 1
196 210 1
196 211 1
196 212 1
196 216 1
196 219 1
196 220 1
196 221 1
196 225 1
196 227 1
196 228 1
196 229 1
196 230 1
196 234 1
196 235 1
196 238 1
196 241 1
196 242 1
196 243 1
196 244 1
196 248 1
196 249 1
196 254 1
196 256 1
196 257 1
196 262 1
196 264 1
196 265 1
196 266 1
196 267 1
196 269 1
196 270 1
196 271 1
196 273 1
196 274 1
196 275 1
196 276 1
196 277 1
196 278 1
196 283 1
196 284 1
196 285 1
196 287 1
196 289 1
196 292 1
196 293 1
196 294 1
196 295 1
196 299 1
196 300 1
197 198 1
197 200 1
197 203 1
197 206 1
197 210 1
197 214 1
197 222 1
197 223 1
197 226 1
197 227 1
197 228 1
197 229 1
197 230 1
197 232 1
197 233 1
197 234 1
197 236 1
197 238 1
197 241 1
197 242 1
197 243 1
197 245 1
197 249 1
197 252 1
197 253 1
197 256 1
197 257 1
197 260 1
197 261 1
197 265 1
197 266 1
197 267 1
197 273 1
197 276 1
197 277 1
197 278 1
197 279 1
197 284 1
197 289 1
197 294 1
198 201 1
198 203 1
198 204 1
198 205 1
198 208 1
198 209 1
198 210 1
198 212 1
198 214 1
198 216 1
198 218 1
198 219 1
198 221 1
198 223 1
198 224 1
198 225 1
198 226 1
198 227 1
198 229 1
198 232 1
198 233 1
198 234 1
198 238 1
198 239 1
198 240 1
198 241 1
198 242 1
198 243 1
198 245 1
198 246 1
198 247 1
198 248 1
198 249 1
198 251 1
198 253 1
198 255 1
198 258 1
198 260 1
198 261 1
198 264 1
198 265 1
198 266 1
198 269 1
198 270 1
198 272 1
198 273 1
198 275 1
198 277 1
198 278 1
198 279 1
198 281 1
198 282 1
198 284 1
198 285 1
198 287 1
198 288 1
198 289 1
198 290 1
198 294 1
198 297 1
198 299 1
198 300 1
199 200 1
199 203 1
199 207 1
199 209 1
199 214 1
199 216 1
199 224 1
199 227 1
199 228 1
199 229 1
199 230 1
199 233 1
199 236 1
199 238 1
199 241 1
199 242 1
199 243 1
199 247 1
199 248 1
199 250 1
199 251 1
199 256 1
199 257 1
199 263 1
199 265 1
199 267 1
199 269 1
199 271 1
199 275 1
199 276 1
199 277 1
199 278 1
199 280 1
199 284 1
199 289 1
200 203 1
200 204 1
200 210 1
200 212 1
200 214 1
200 228 1
200 229 1
200 230 1
200 231 1
200 232 1
200 234 1
200 241 1
200 242 1
200 244 1
200 248 1
200 254 1
200 258 1
200 259 1
200 261 1
200 263 1
200 273 1
200 278 1
200 279 1
200 281 1
200 284 1
200 286 1
200 289 1
200 293 1
200 294 1
200 295 1
200 298 1
200 300 1
201 202 1
201 203 1
201 207 1
201 210 1
201 211 1
201 212 1
201 215 1
201 217 1
201 218 1
201 221 1
201 222 1
201 223 1
201 225 1
201 227 1
201 228 1
201 229 1
201 230 1
201 232 1
201 233 1
201 234 1
201 235 1
201 236 1
201 238 1
201 239 1
201 241 1
201 242 1
201 243 1
201 246 1
201 248 1
201 249 1
201 250 1
201 251 1
201 253 1
201 254 1
201 256 1
201 257 1
201 258 1
201 259 1
201 260 1
201 261 1
201 262 1
201 264 1
201 265 1
201 266 1
201 267 1
201 268 1
201 270 1
201 273 1
201 276 1
201 278 1
201 279 1
201 283 1
201 284 1
201 285 1
201 286 1
201 288 1
201 289 1
201 290 1
201 293 1
201 294 1
201 295 1
201 296 1
201 298 1
201 299 1
201 300 1
202 203 1
202 204 1
202 205 1
202 207 1
202 208 1
202 209 1
202 210 1
202 212 1
202 213 1
202 215 1
202 217 1
202 220 1
202 221 1
202 223 1
202 224 1
202 228 1
202 229 1
202 230 1
202 231 1
202 232 1
202 233 1
202 234 1
202 236 1
202 238 1
202 239 1
202 242 1
202 243 1
202 244 1
202 247 1
202 248 1
202 249 1
202 250 1
202 252 1
202 253 1
202 254 1
202 255 1
202 258 1
202 259 1
202 261 1
202 263 1
202 264 1
202 265 1
202 266 1
202 267 1
202 269 1
202 270 1
202 272 1
202 273 1
202 275 1
202 276 1
202 278 1
202 279 1
202 282 1
202 284 1
202 289 1
202 292 1
202 293 1
202 294 1
202 295 1
202 297 1
202 300 1
203 205 1
203 207 1
203 208 1
203 209 1
203 210 1
203 211 1
203 212 1
203 213 1
203 214 1
203 215 1
203 217 1
203 218 1
203 220 1
203 221 1
203 222 1
203 225 1
203 226 1
203 227 1
203 228 1
203 229 1
203 230 1
203 232 1
203 234 1
203 235 1
203 236 1
203 237 1
203 238 1
203 243 1
203 244 1
203 245 1
203 246 1
203 247 1
203 248 1
203 249 1
203 250 1
203 252 1
203 253 1
203 254 1
203 255 1
203 256 1
203 257 1
203 258 1
203 260 1
203 262 1
203 263 1
203 265 1
203 266 1
203 270 1
203 271 1
203 273 1
203 275 1
203 278 1
203 279 1
203 280 1
203 281 1
203 282 1
203 284 1
203 285 1
203 287 1
203 289 1
203 290 1
203 291 1
203 292 1
203 293 1
203 294 1
203 300 1
204 207 1
204 210 1
204 214 1
204 215 1
204 216 1
204 220 1
204 224 1
204 227 1
204 228 1
204 229 1
204 230 1
204 231 1
204 232 1
204 233 1
204 235 1
204 236 1
204 238 1
204 241 1
204 242 1
204 243 1
204 245 1
204 246 1
204 248 1
204 249 1
204 250 1
204 251 1
204 258 1
204 260 1
204 261 1
204 264 1
204 265 1
204 266 1
204 267 1
204 268 1
204 273 1
204 275 1
204 276 1
204 277 1
204 278 1
204 279 1
204 280 1
204 282 1
204 284 1
204 285 1
204 287 1
204 288 1
204 289 1
204 292 1
204 294 1
204 295 1
204 300 1
205 209 1
205 211 1
205 212 1
205 215 1
205 216 1
205 217 1
205 227 1
205 233 1
205 234 1
205 236 1
205 239 1
205 241 1
205 242 1
205 243 1
205 248 1
205 253 1
205 258 1
205 260 1
205 265 1
205 272 1
205 276 1
205 279 1
205 282 1
205 283 1
205 286 1
205 289 1
205 294 1
205 295 1
205 298 1
206 208 1
206 209 1
206 210 1
206 211 1
206 213 1
206 214 1
206 216 1
206 222 1
206 226 1
206 227 1
206 233 1
206 234 1
206 235 1
206 236 1
206 237 1
206 240 1
206 241 1
206 244 1
206 246 1
206 248 1
206 250 1
206 253 1
206 254 1
206 257 1
206 268 1
206 271 1
206 275 1
206 276 1
206 282 1
206 284 1
206 285 1
206 292 1
206 293 1
206 294 1
206 295 1
206 296 1
206 299 1
206 300 1
207 208 1
207 209 1
207 210 1
207 212 1
207 214 1
207 216 1
207 217 1
207 220 1
207 222 1
207 223 1
207 224 1
207 225 1
207 227 1
207 228 1
207 229 1
207 230 1
207 232 1
207 233 1
207 234 1
207 236 1
207 237 1
207 238 1
207 239 1
207 241 1
207 242 1
207 243 1
207 244 1
207 245 1
207 246 1
207 248 1
207 249 1
207 250 1
207 252 1
207 256 1
207 257 1
207 258 1
207 261 1
207 263 1
207 264 1
207 265 1
207 267 1
207 269 1
207 271 1
207 272 1
207 275 1
207 276 1
207 277 1
207 278 1
207 282 1
207 284 1
207 285 1
207 286 1
207 288 1
207 289 1
207 290 1
207 291 1
207 292 1
207 293 1
207 294 1
207 295 1
207 299 1
207 300 1
208 211 1
208 212 1
208 216 1
208 221 1
208 222 1
208 224 1
208 228 1
208 234 1
208 236 1
208 238 1
208 243 1
208 245 1
208 246 1
208 253 1
208 254 1
208 262 1
208 265 1
208 266 1
208 269 1
208 270 1
208 278 1
208 281 1
208 282 1
208 283 1
208 284 1
208 285 1
208 288 1
208 289 1
208 292 1
208 299 1
209 214 1
209 216 1
209 217 1
209 224 1
209 229 1
209 230 1
209 233 1
209 234 1
209 236 1
209 241 1
209 243 1
209 245 1
209 248 1
209 249 1
209 254 1
209 256 1
209 257 1
209 260 1
209 261 1
209 264 1
209 276 1
209 278 1
209 279 1
209 284 1
209 285 1
209 286 1
209 294 1
210 211 1
210 212 1
210 213 1
210 215 1
210 219 1
210 220 1
210 221 1
210 223 1
210 224 1
210 225 1
210 226 1
210 227 1
210 228 1
210 229 1
210 230 1
210 232 1
210 233 1
210 234 1
210 238 1
210 239 1
210 240 1
210 241 1
210 242 1
210 243 1
210 245 1
210 246 1
210 248 1
210 249 1
210 250 1
210 251 1
210 252 1
210 253 1
210 254 1
210 256 1
210 257 1
210 258 1
210 263 1
210 270 1
210 272 1
210 274 1
210 275 1
210 276 1
210 278 1
210 279 1
210 281 1
210 283 1
210 284 1
210 285 1
210 289 1
210 290 1
210 292 1
210 293 1
210 294 1
210 295 1
210 297 1
210 299 1
211 212 1
211 213 1
211 217 1
211 220 1
211 221 1
211 222 1
211 224 1
211 228 1
211 229 1
211 230 1
211 231 1
211 233 1
211 234 1
211 236 1
211 241 1
211 242 1
211 245 1
211 248 1
211 249 1
211 250 1
211 251 1
211 253 1
211 257 1
211 260 1
211 261 1
211 263 1
211 265 1
211 266 1
211 270 1
211 272 1
211 275 1
211 276 1
211 277 1
211 278 1
211 282 1
211 283 1
211 285 1
211 286 1
211 288 1
211 291 1
211 292 1
211 293 1
211 294 1
211 295 1
211 296 1
211 297 1
211 299 1
211 300 1
212 216 1
212 217 1
212 220 1
212 221 1
212 222 1
212 223 1
212 226 1
212 228 1
212 229 1
212 230 1
212 231 1
212 232 1
212 233 1
212 234 1
212 236 1
212 239 1
212 240 1
212 241 1
212 242 1
212 243 1
212 244 1
212 245 1
212 246 1
212 248 1
212 250 1
212 252 1
212 253 1
212 256 1
212 257 1
212 260 1
212 261 1
212 263 1
212 264 1
212 265 1
212 267 1
212 268 1
212 271 1
212 272 1
212 273 1
212 275 1
212 276 1
212 278 1
212 279 1
212 282 1
212 284 1
212 287 1
212 289 1
212 292 1
212 293 1
212 294 1
212 295 1
212 297 1
212 298 1
213 216 1
213 220 1
213 221 1
213 222 1
213 224 1
213 229 1
213 230 1
213 232 1
213 233 1
213 234 1
213 236 1
213 238 1
213 241 1
213 242 1
213 244 1
213 245 1
213 248 1
213 249 1
213 251 1
213 255 1
213 257 1
213 262 1
213 263 1
213 269 1
213 278 1
213 279 1
213 281 1
213 283 1
213 284 1
213 286 1
213 290 1
213 294 1
213 295 1
213 296 1
213 300 1
214 216 1
214 218 1
214 221 1
214 222 1
214 226 1
214 227 1
214 229 1
214 230 1
214 231 1
214 232 1
214 233 1
214 234 1
214 235 1
214 238 1
214 240 1
214 243 1
214 247 1
214 248 1
214 249 1
214 251 1
214 258 1
214 260 1
214 261 1
214 263 1
214 264 1
214 265 1
214 266 1
214 267 1
214 268 1
214 269 1
214 271 1
214 274 1
214 275 1
214 277 1
214 278 1
214 279 1
214 281 1
214 282 1
214 284 1
214 285 1
214 286 1
214 288 1
214 289 1
214 297 1
214 299 1
214 300 1
215 217 1
215 218 1
215 222 1
215 224 1
215 228 1
215 229 1
215 232 1
215 233 1
215 234 1
215 236 1
215 237 1
215 238 1
215 241 1
215 243 1
215 248 1
215 250 1
215 253 1
215 254 1
215 256 1
215 258 1
215 261 1
215 263 1
215 265 1
215 266 1
215 267 1
215 272 1
215 276 1
215 278 1
215 281 1
215 282 1
215 283 1
215 286 1
215 287 1
215 288 1
215 289 1
215 293 1
215 295 1
215 299 1
216 217 1
216 218 1
216 220 1
216 221 1
216 222 1
216 223 1
216 224 1
216 226 1
216 229 1
216 233 1
216 235 1
216 236 1
216 237 1
216 238 1
216 239 1
216 241 1
216 243 1
216 244 1
216 245 1
216 246 1
216 248 1
216 253 1
216 254 1
216 257 1
216 258 1
216 261 1
216 265 1
216 266 1
216 267 1
216 271 1
216 272 1
216 275 1
216 279 1
216 282 1
216 283 1
216 284 1
216 286 1
216 288 1
216 291 1
216 292 1
216 293 1
216 294 1
216 295 1
216 297 1
216 298 1
216 299 1
216 300 1
217 218 1
217 220 1
217 222 1
217 223 1
217 224 1
217 226 1
217 227 1
217 228 1
217 230 1
217 233 1
217 234 1
217 238 1
217 239 1
217 240 1
217 241 1
217 242 1
217 243 1
217 245 1
217 247 1
217 248 1
217 250 1
217 253 1
217 256 1
217 257 1
217 260 1
217 261 1
217 264 1
217 265 1
217 266 1
217 273 1
217 276 1
217 277 1
217 279 1
217 281 1
217 282 1
217 283 1
217 284 1
217 285 1
217 286 1
217 289 1
217 290 1
217 295 1
217 297 1
217 299 1
218 220 1
218 224 1
218 225 1
218 227 1
218 228 1
218 229 1
218 230 1
218 234 1
218 235 1
218 236 1
218 238 1
218 242 1
218 243 1
218 248 1
218 249 1
218 251 1
218 253 1
218 255 1
218 257 1
218 258 1
218 264 1
218 270 1
218 275 1
218 277 1
218 278 1
218 283 1
218 287 1
218 294 1
218 297 1
218 299 1
218 300 1
219 224 1
219 225 1
219 228 1
219 233 1
219 236 1
219 237 1
219 238 1
219 248 1
219 249 1
219 258 1
219 276 1
219 278 1
219 284 1
219 289 1
219 292 1
219 295 1
220 222 1
220 223 1
220 224 1
220 227 1
220 228 1
220 230 1
220 232 1
220 233 1
220 238 1
220 239 1
220 241 1
220 242 1
220 245 1
220 249 1
220 250 1
220 252 1
220 253 1
220 257 1
220 260 1
220 261 1
220 263 1
220 265 1
220 267 1
220 268 1
220 270 1
220 278 1
220 279 1
220 284 1
220 285 1
220 288 1
220 289 1
220 292 1
220 297 1
221 222 1
221 223 1
221 226 1
221 227 1
221 228 1
221 229 1
221 232 1
221 233 1
221 234 1
221 238 1
221 239 1
221 240 1
221 241 1
221 242 1
221 243 1
221 250 1
221 251 1
221 253 1
221 254 1
221 257 1
221 260 1
221 262 1
221 265 1
221 266 1
221 272 1
221 273 1
221 275 1
221 278 1
221 279 1
221 282 1
221 288 1
221 290 1
221 292 1
221 296 1
222 226 1
222 227 1
222 230 1
222 231 1
222 232 1
222 236 1
222 238 1
222 241 1
222 242 1
222 244 1
222 246 1
222 248 1
222 249 1
222 251 1
222 253 1
222 256 1
222 257 1
222 258 1
222 261 1
222 262 1
222 264 1
222 265 1
222 266 1
222 267 1
222 270 1
222 271 1
222 272 1
222 274 1
222 275 1
222 277 1
222 279 1
222 282 1
222 283 1
222 284 1
222 285 1
222 288 1
222 291 1
222 292 1
222 294 1
222 295 1
222 300 1
223 230 1
223 231 1
223 234 1
223 235 1
223 236 1
223 241 1
223 242 1
223 243 1
223 244 1
223 249 1
223 257 1
223 258 1
223 260 1
223 263 1
223 265 1
223 266 1
223 267 1
223 268 1
223 269 1
223 273 1
223 277 1
223 279 1
223 280 1
223 281 1
223 284 1
223 288 1
223 290 1
223 291 1
223 294 1
223 295 1
224 225 1
224 227 1
224 228 1
224 230 1
224 231 1
224 232 1
224 233 1
224 234 1
224 235 1
224 236 1
224 238 1
224 240 1
224 241 1
224 242 1
224 243 1
224 244 1
224 248 1
224 251 1
224 253 1
224 254 1
224 255 1
224 257 1
224 258 1
224 259 1
224 260 1
224 264 1
224 265 1
224 271 1
224 272 1
224 275 1
224 276 1
224 277 1
224 278 1
224 280 1
224 281 1
224 282 1
224 284 1
224 285 1
224 288 1
224 289 1
224 293 1
224 294 1
224 295 1
224 297 1
224 298 1
224 300 1
225 228 1
225 229 1
225 230 1
225 231 1
225 233 1
225 234 1
225 236 1
225 239 1
225 241 1
225 242 1
225 243 1
225 244 1
225 245 1
225 248 1
225 249 1
225 250 1
225 251 1
225 252 1
225 253 1
225 254 1
225 256 1
225 260 1
225 263 1
225 265 1
225 266 1
225 267 1
225 268 1
225 270 1
225 272 1
225 275 1
225 278 1
225 280 1
225 281 1
225 283 1
225 284 1
225 285 1
225 286 1
225 288 1
225 293 1
225 295 1
225 298 1
226 229 1
226 230 1
226 233 1
226 234 1
226 241 1
226 248 1
226 249 1
226 254 1
226 256 1
226 257 1
226 258 1
226 259 1
226 260 1
226 269 1
226 275 1
226 277 1
226 281 1
226 282 1
226 286 1
226 289 1
226 291 1
226 295 1
227 228 1
227 230 1
227 232 1
227 233 1
227 234 1
227 236 1
227 237 1
227 239 1
227 240 1
227 241 1
227 242 1
227 247 1
227 248 1
227 249 1
227 251 1
227 253 1
227 254 1
227 256 1
227 257 1
227 258 1
227 260 1
227 261 1
227 262 1
227 264 1
227 265 1
227 266 1
227 267 1
227 269 1
227 271 1
227 275 1
227 276 1
227 277 1
227 278 1
227 279 1
227 282 1
227 283 1
227 284 1
227 288 1
227 289 1
227 290 1
227 294 1
227 295 1
227 300 1
228 229 1
228 230 1
228 232 1
228 233 1
228 234 1
228 235 1
228 236 1
228 237 1
228 238 1
228 241 1
228 242 1
228 243 1
228 244 1
228 245 1
228 247 1
228 248 1
228 249 1
228 253 1
228 254 1
228 257 1
228 258 1
228 260 1
228 261 1
228 263 1
228 264 1
228 265 1
228 266 1
228 269 1
228 271 1
228 272 1
228 275 1
228 276 1
228 277 1
228 278 1
228 282 1
228 283 1
228 284 1
228 285 1
228 288 1
228 289 1
228 290 1
228 292 1
228 293 1
228 295 1
228 299 1
228 300 1
229 230 1
229 232 1
229 234 1
229 236 1
229 238 1
229 240 1
229 241 1
229 242 1
229 243 1
229 245 1
229 246 1
229 249 1
229 251 1
229 253 1
229 254 1
229 255 1
229 256 1
229 259 1
229 260 1
229 261 1
229 262 1
229 263 1
229 265 1
229 269 1
229 270 1
229 271 1
229 272 1
229 275 1
229 276 1
229 277 1
229 278 1
229 279 1
229 280 1
229 282 1
229 283 1
229 285 1
229 286 1
229 287 1
229 288 1
229 289 1
229 290 1
229 291 1
229 292 1
229 293 1
229 294 1
229 295 1
229 297 1
229 300 1
230 231 1
230 232 1
230 233 1
230 234 1
230 238 1
230 240 1
230 241 1
230 242 1
230 243 1
230 245 1
230 246 1
230 248 1
230 249 1
230 252 1
230 254 1
230 260 1
230 261 1
230 263 1
230 264 1
230 265 1
230 266 1
230 267 1
230 268 1
230 272 1
230 273 1
230 274 1
230 275 1
230 276 1
230 277 1
230 278 1
230 279 1
230 281 1
230 284 1
230 285 1
230 286 1
230 287 1
230 288 1
230 289 1
230 293 1
230 294 1
230 295 1
230 296 1
230 297 1
230 298 1
230 299 1
231 233 1
231 234 1
231 241 1
231 242 1
231 244 1
231 246 1
231 249 1
231 251 1
231 252 1
231 253 1
231 257 1
231 260 1
231 261 1
231 263 1
231 265 1
231 279 1
231 282 1
231 283 1
231 285 1
231 288 1
231 289 1
231 295 1
231 297 1
232 233 1
232 236 1
232 238 1
232 239 1
232 241 1
232 242 1
232 243 1
232 246 1
232 248 1
232 249 1
232 252 1
232 253 1
232 254 1
232 256 1
232 261 1
232 262 1
232 263 1
232 264 1
232 265 1
232 266 1
232 267 1
232 270 1
232 271 1
232 272 1
232 275 1
232 276 1
232 278 1
232 280 1
232 283 1
232 285 1
232 286 1
232 287 1
232 288 1
232 289 1
232 290 1
232 291 1
232 292 1
232 293 1
232 294 1
232 296 1
233 234 1
233 236 1
233 238 1
233 239 1
233 240 1
233 241 1
233 242 1
233 243 1
233 244 1
233 245 1
233 246 1
233 248 1
233 249 1
233 251 1
233 252 1
233 253 1
233 254 1
233 255 1
233 257 1
233 260 1
233 261 1
233 262 1
233 264 1
233 265 1
233 266 1
233 268 1
233 269 1
233 270 1
233 272 1
233 275 1
233 276 1
233 278 1
233 279 1
233 280 1
233 283 1
233 285 1
233 288 1
233 289 1
233 292 1
233 293 1
233 294 1
233 295 1
233 297 1
233 298 1
233 299 1
233 300 1
234 235 1
234 236 1
234 238 1
234 239 1
234 241 1
234 242 1
234 243 1
234 244 1
234 245 1
234 246 1
234 247 1
234 248 1
234 249 1
234 251 1
234 257 1
234 259 1
234 260 1
234 261 1
234 262 1
234 263 1
234 265 1
234 267 1
234 272 1
234 274 1
234 275 1
234 276 1
234 277 1
234 278 1
234 279 1
234 281 1
234 283 1
234 284 1
234 288 1
234 289 1
234 290 1
234 291 1
234 292 1
234 293 1
234 295 1
234 300 1
235 236 1
235 238 1
235 241 1
235 242 1
235 246 1
235 249 1
235 257 1
235 264 1
235 269 1
235 278 1
235 281 1
235 282 1
235 288 1
236 237 1
236 238 1
236 239 1
236 241 1
236 242 1
236 243 1
236 244 1
236 245 1
236 246 1
236 247 1
236 248 1
236 249 1
236 250 1
236 252 1
236 253 1
236 254 1
236 255 1
236 257 1
236 258 1
236 259 1
236 260 1
236 261 1
236 265 1
236 266 1
236 268 1
236 269 1
236 271 1
236 272 1
236 275 1
236 277 1
236 278 1
236 280 1
236 282 1
236 283 1
236 284 1
236 285 1
236 287 1
236 288 1
236 289 1
236 290 1
236 291 1
236 293 1
236 297 1
236 299 1
237 238 1
237 240 1
237 241 1
237 246 1
237 254 1
237 258 1
237 265 1
237 266 1
237 270 1
237 276 1
237 282 1
237 284 1
237 285 1
237 286 1
237 289 1
237 295 1
237 299 1
238 240 1
238 241 1
238 242 1
238 243 1
238 244 1
238 245 1
238 246 1
238 248 1
238 249 1
238 250 1
238 251 1
238 252 1
238 253 1
238 254 1
238 255 1
238 257 1
238 258 1
238 259 1
238 260 1
238 261 1
238 262 1
238 263 1
238 265 1
238 266 1
238 268 1
238 270 1
238 271 1
238 272 1
238 275 1
238 276 1
238 277 1
238 278 1
238 279 1
238 280 1
238 281 1
238 282 1
238 283 1
238 284 1
238 285 1
238 286 1
238 287 1
238 288 1
238 289 1
238 291 1
238 292 1
238 293 1
238 294 1
238 295 1
238 296 1
238 298 1
238 299 1
239 242 1
239 243 1
239 248 1
239 250 1
239 252 1
239 254 1
239 260 1
239 262 1
239 264 1
239 265 1
239 267 1
239 270 1
239 271 1
239 276 1
239 278 1
239 279 1
239 284 1
239 285 1
239 291 1
240 242 1
240 244 1
240 246 1
240 248 1
240 252 1
240 254 1
240 258 1
240 261 1
240 272 1
240 275 1
240 277 1
240 279 1
240 282 1
240 285 1
240 286 1
240 289 1
240 290 1
240 291 1
240 294 1
240 295 1
240 300 1
241 242 1
241 243 1
241 244 1
241 248 1
241 249 1
241 250 1
241 251 1
241 252 1
241 253 1
241 254 1
241 256 1
241 257 1
241 258 1
241 259 1
241 260 1
241 261 1
241 262 1
241 263 1
241 264 1
241 266 1
241 269 1
241 270 1
241 272 1
241 273 1
241 275 1
241 276 1
241 278 1
241 282 1
241 284 1
241 285 1
241 291 1
241 292 1
241 293 1
241 294 1
241 295 1
241 296 1
241 300 1
242 243 1
242 244 1
242 245 1
242 246 1
242 247 1
242 248 1
242 249 1
242 251 1
242 252 1
242 253 1
242 255 1
242 257 1
242 258 1
242 261 1
242 264 1
242 265 1
242 268 1
242 269 1
242 275 1
242 276 1
242 277 1
242 278 1
242 279 1
242 282 1
242 284 1
242 286 1
242 289 1
242 290 1
242 292 1
242 294 1
242 296 1
242 300 1
243 244 1
243 246 1
243 247 1
243 248 1
243 249 1
243 252 1
243 254 1
243 255 1
243 257 1
243 258 1
243 260 1
243 261 1
243 263 1
243 265 1
243 266 1
243 269 1
243 270 1
243 271 1
243 272 1
243 274 1
243 275 1
243 276 1
243 277 1
243 278 1
243 279 1
243 280 1
243 282 1
243 284 1
243 287 1
243 288 1
243 289 1
243 290 1
243 292 1
243 295 1
243 297 1
244 249 1
244 255 1
244 265 1
244 267 1
244 273 1
244 276 1
244 277 1
244 278 1
244 282 1
244 285 1
244 288 1
244 289 1
244 290 1
244 292 1
245 254 1
245 257 1
245 258 1
245 260 1
245 261 1
245 264 1
245 265 1
245 267 1
245 272 1
245 273 1
245 275 1
245 276 1
245 282 1
245 283 1
245 284 1
245 286 1
245 287 1
245 288 1
245 289 1
245 293 1
245 294 1
245 299 1
246 249 1
246 257 1
246 260 1
246 262 1
246 265 1
246 267 1
246 269 1
246 278 1
246 279 1
246 280 1
246 281 1
246 282 1
246 288 1
246 289 1
246 290 1
246 292 1
246 293 1
246 295 1
247 248 1
247 253 1
247 257 1
247 258 1
247 265 1
247 269 1
247 270 1
247 272 1
247 278 1
247 281 1
247 282 1
247 284 1
247 285 1
247 286 1
247 291 1
247 293 1
247 297 1
247 300 1
248 249 1
248 250 1
248 251 1
248 252 1
248 253 1
248 255 1
248 257 1
248 258 1
248 259 1
248 260 1
248 261 1
248 265 1
248 266 1
248 267 1
248 269 1
248 270 1
248 272 1
248 275 1
248 277 1
248 278 1
248 279 1
248 280 1
248 281 1
248 282 1
248 283 1
248 284 1
248 285 1
248 286 1
248 287 1
248 288 1
248 289 1
248 292 1
248 293 1
248 294 1
248 295 1
248 297 1
248 298 1
248 299 1
248 300 1
249 250 1
249 251 1
249 253 1
249 256 1
249 257 1
249 258 1
249 259 1
249 260 1
249 261 1
249 264 1
249 265 1
249 266 1
249 268 1
249 270 1
249 271 1
249 275 1
249 276 1
249 277 1
249 278 1
249 281 1
249 283 1
249 284 1
249 286 1
249 288 1
249 289 1
249 293 1
249 294 1
249 295 1
249 296 1
249 299 1
249 300 1
250 254 1
250 261 1
250 265 1
250 267 1
250 272 1
250 275 1
250 276 1
250 279 1
250 281 1
250 286 1
250 292 1
250 293 1
250 294 1
251 253 1
251 257 1
251 258 1
251 260 1
251 261 1
251 263 1
251 264 1
251 266 1
251 269 1
251 279 1
251 285 1
251 292 1
251 295 1
251 298 1
251 300 1
252 254 1
252 258 1
252 260 1
252 274 1
252 276 1
252 282 1
252 285 1
252 286 1
252 287 1
252 289 1
252 292 1
252 294 1
252 297 1
253 257 1
253 261 1
253 262 1
253 264 1
253 265 1
253 271 1
253 275 1
253 278 1
253 279 1
253 281 1
253 283 1
253 284 1
253 286 1
253 287 1
253 288 1
253 291 1
253 292 1
253 295 1
253 298 1
253 300 1
254 255 1
254 257 1
254 260 1
254 263 1
254 264 1
254 265 1
254 266 1
254 267 1
254 269 1
254 270 1
254 275 1
254 277 1
254 279 1
254 280 1
254 282 1
254 283 1
254 284 1
254 288 1
254 289 1
254 291 1
254 292 1
254 294 1
254 295 1
254 296 1
254 298 1
254 299 1
254 300 1
255 257 1
255 270 1
255 271 1
255 276 1
255 278 1
255 282 1
255 289 1
255 292 1
255 294 1
255 299 1
256 257 1
256 258 1
256 267 1
256 271 1
256 272 1
256 273 1
256 274 1
256 276 1
256 278 1
256 279 1
256 282 1
256 284 1
256 285 1
257 258 1
257 260 1
257 261 1
257 263 1
257 265 1
257 266 1
257 267 1
257 270 1
257 271 1
257 272 1
257 273 1
257 275 1
257 277 1
257 278 1
257 279 1
257 282 1
257 283 1
257 284 1
257 285 1
257 286 1
257 290 1
257 292 1
257 293 1
257 294 1
257 295 1
257 296 1
257 297 1
257 298 1
257 299 1
257 300 1
258 260 1
258 261 1
258 262 1
258 265 1
258 266 1
258 267 1
258 269 1
258 271 1
258 274 1
258 275 1
258 276 1
258 277 1
258 278 1
258 282 1
258 285 1
258 286 1
258 287 1
258 288 1
258 289 1
258 293 1
258 294 1
258 295 1
258 296 1
258 299 1
258 300 1
259 275 1
259 279 1
259 285 1
259 288 1
259 291 1
259 295 1
259 298 1
259 300 1
260 261 1
260 263 1
260 264 1
260 266 1
260 267 1
260 270 1
260 275 1
260 276 1
260 277 1
260 278 1
260 279 1
260 282 1
260 283 1
260 284 1
260 288 1
260 289 1
260 291 1
260 292 1
260 294 1
260 295 1
260 296 1
260 300 1
261 265 1
261 266 1
261 267 1
261 269 1
261 270 1
261 271 1
261 272 1
261 273 1
261 276 1
261 277 1
261 278 1
261 281 1
261 282 1
261 284 1
261 285 1
261 286 1
261 289 1
261 293 1
261 294 1
261 295 1
261 296 1
261 300 1
262 264 1
262 269 1
262 270 1
262 271 1
262 272 1
262 278 1
262 284 1
262 288 1
262 289 1
262 292 1
262 293 1
262 295 1
263 265 1
263 269 1
263 275 1
263 276 1
263 277 1
263 278 1
263 279 1
263 282 1
263 284 1
263 287 1
263 288 1
263 293 1
263 297 1
263 298 1
264 269 1
264 270 1
264 271 1
264 274 1
264 278 1
264 281 1
264 284 1
264 289 1
264 291 1
264 294 1
264 295 1
264 298 1
264 299 1
264 300 1
265 266 1
265 267 1
265 270 1
265 271 1
265 273 1
265 275 1
265 276 1
265 277 1
265 278 1
265 280 1
265 281 1
265 282 1
265 284 1
265 285 1
265 286 1
265 287 1
265 288 1
265 289 1
265 290 1
265 291 1
265 292 1
265 293 1
265 294 1
265 295 1
265 299 1
265 300 1
266 267 1
266 269 1
266 272 1
266 275 1
266 277 1
266 282 1
266 284 1
266 285 1
266 290 1
266 291 1
266 292 1
266 294 1
266 295 1
266 300 1
267 268 1
267 271 1
267 272 1
267 273 1
267 274 1
267 275 1
267 278 1
267 290 1
267 291 1
267 294 1
267 295 1
267 299 1
267 300 1
268 269 1
268 270 1
268 272 1
268 275 1
268 284 1
268 285 1
268 290 1
268 292 1
268 295 1
268 296 1
269 270 1
269 276 1
269 277 1
269 279 1
269 282 1
269 283 1
269 285 1
269 288 1
269 294 1
269 295 1
269 296 1
269 298 1
269 299 1
269 300 1
270 272 1
270 275 1
270 276 1
270 278 1
270 279 1
270 280 1
270 283 1
270 284 1
270 287 1
270 288 1
270 289 1
270 292 1
270 295 1
270 298 1
270 299 1
270 300 1
271 276 1
271 278 1
271 282 1
271 283 1
271 284 1
271 286 1
271 289 1
271 293 1
271 296 1
271 299 1
272 275 1
272 276 1
272 278 1
272 279 1
272 282 1
272 284 1
272 289 1
272 292 1
272 293 1
272 295 1
272 296 1
272 297 1
273 275 1
273 279 1
273 280 1
273 284 1
273 287 1
273 289 1
273 295 1
273 300 1
274 276 1
274 279 1
274 282 1
274 285 1
274 289 1
274 290 1
274 292 1
274 293 1
274 295 1
274 298 1
275 276 1
275 277 1
275 278 1
275 279 1
275 282 1
275 284 1
275 285 1
275 287 1
275 288 1
275 289 1
275 290 1
275 291 1
275 292 1
275 294 1
275 295 1
275 298 1
275 300 1
276 277 1
276 278 1
276 280 1
276 281 1
276 282 1
276 284 1
276 285 1
276 286 1
276 287 1
276 288 1
276 294 1
276 297 1
277 278 1
277 279 1
277 282 1
277 284 1
277 289 1
277 296 1
277 300 1
278 279 1
278 282 1
278 283 1
278 284 1
278 285 1
278 286 1
278 287 1
278 288 1
278 289 1
278 292 1
278 294 1
278 295 1
278 296 1
278 297 1
278 298 1
278 299 1
279 281 1
279 282 1
279 284 1
279 286 1
279 287 1
279 288 1
279 289 1
279 290 1
279 291 1
279 293 1
279 297 1
279 298 1
279 299 1
280 281 1
280 282 1
280 287 1
280 289 1
280 290 1
280 294 1
281 282 1
281 288 1
281 289 1
281 292 1
281 300 1
282 284 1
282 285 1
282 286 1
282 287 1
282 288 1
282 293 1
282 296 1
282 298 1
282 299 1
282 300 1
283 284 1
283 285 1
283 286 1
283 288 1
283 289 1
283 293 1
283 295 1
283 296 1
283 300 1
284 285 1
284 286 1
284 287 1
284 288 1
284 289 1
284 290 1
284 292 1
284 294 1
284 295 1
284 296 1
284 297 1
284 300 1
285 291 1
285 292 1
285 295 1
285 300 1
286 290 1
286 291 1
286 294 1
287 289 1
287 295 1
287 296 1
287 300 1
288 292 1
288 293 1
288 296 1
288 300 1
289 294 1
289 295 1
289 298 1
289 299 1
289 300 1
290 291 1
290 294 1
290 295 1
290 298 1
290 300 1
291 294 1
291 295 1
291 298 1
291 299 1
291 300 1
292 293 1
292 294 1
292 296 1
293 294 1
293 295 1
293 299 1
294 295 1
294 296 1
294 298 1
294 299 1
294 300 1
295 296 1
295 297 1
295 299 1
295 300 1
298 300 1


==> anc/instances/benchmark/theta/p_hat300_3.dat <==
300 11460
1 4 1
1 11 1
1 13 1
1 14 1
1 15 1
1 19 1
1 20 1
1 21 1
1 22 1
1 23 1
1 34 1
1 36 1
1 41 1
1 44 1
1 47 1
1 49 1
1 50 1
1 53 1
1 55 1
1 62 1
1 63 1
1 65 1
1 68 1
1 69 1
1 72 1
1 73 1
1 74 1
1 76 1
1 77 1
1 80 1
1 82 1
1 84 1
1 86 1
1 87 1
1 91 1
1 92 1
1 94 1
1 95 1
1 97 1
1 98 1
1 99 1
1 100 1
1 105 1
1 106 1
1 108 1
1 114 1
1 115 1
1 117 1
1 118 1
1 119 1
1 120 1
1 122 1
1 124 1
1 127 1
1 130 1
1 131 1
1 132 1
1 135 1
1 138 1
1 143 1
1 144 1
1 146 1
1 151 1
1 157 1
1 165 1
1 166 1
1 169 1
1 171 1
1 172 1
1 175 1
1 185 1
1 187 1
1 188 1
1 193 1
1 195 1
1 196 1
1 199 1
1 200 1
1 201 1
1 202 1
1 203 1
1 204 1
1 208 1
1 212 1
1 213 1
1 214 1
1 216 1
1 218 1
1 219 1
1 220 1
1 221 1
1 224 1
1 233 1
1 235 1
1 238 1
1 240 1
1 243 1
1 250 1
1 253 1
1 257 1
1 259 1
1 260 1
1 263 1
1 266 1
1 269 1
1 270 1
1 274 1
1 278 1
1 279 1
1 280 1
1 282 1
1 286 1
1 287 1
1 288 1
1 289 1
1 291 1
1 294 1
1 296 1
2 6 1
2 8 1
2 14 1
2 18 1
2 19 1
2 20 1
2 22 1
2 25 1
2 31 1
2 36 1
2 41 1
2 42 1
2 43 1
2 44 1
2 48 1
2 51 1
2 52 1
2 53 1
2 58 1
2 59 1
2 60 1
2 63 1
2 64 1
2 65 1
2 66 1
2 68 1
2 69 1
2 76 1
2 77 1
2 80 1
2 81 1
2 85 1
2 93 1
2 94 1
2 97 1
2 98 1
2 103 1
2 109 1
2 110 1
2 112 1
2 118 1
2 121 1
2 122 1
2 123 1
2 126 1
2 131 1
2 132 1
2 134 1
2 135 1
2 138 1
2 139 1
2 141 1
2 143 1
2 146 1
2 148 1
2 150 1
2 154 1
2 155 1
2 157 1
2 158 1
2 159 1
2 162 1
2 164 1
2 165 1
2 166 1
2 168 1
2 169 1
2 172 1
2 174 1
2 175 1
2 176 1
2 177 1
2 182 1
2 183 1
2 184 1
2 185 1
2 186 1
2 192 1
2 193 1
2 195 1
2 196 1
2 202 1
2 203 1
2 204 1
2 206 1
2 209 1
2 212 1
2 215 1
2 216 1
2 217 1
2 218 1
2 221 1
2 224 1
2 225 1
2 226 1
2 233 1
2 237 1
2 238 1
2 240 1
2 241 1
2 243 1
2 244 1
2 253 1
2 255 1
2 263 1
2 265 1
2 270 1
2 276 1
2 278 1
2 280 1
2 284 1
2 285 1
2 290 1
2 291 1
2 294 1
2 295 1
2 297 1
2 298 1
3 6 1
3 8 1
3 12 1
3 15 1
3 22 1
3 23 1
3 24 1
3 30 1
3 34 1
3 36 1
3 37 1
3 40 1
3 46 1
3 56 1
3 58 1
3 60 1
3 61 1
3 62 1
3 63 1
3 65 1
3 67 1
3 78 1
3 79 1
3 80 1
3 86 1
3 88 1
3 89 1
3 92 1
3 96 1
3 98 1
3 103 1
3 106 1
3 108 1
3 116 1
3 118 1
3 123 1
3 125 1
3 126 1
3 127 1
3 129 1
3 140 1
3 147 1
3 148 1
3 153 1
3 154 1
3 156 1
3 157 1
3 161 1
3 165 1
3 172 1
3 173 1
3 175 1
3 178 1
3 186 1
3 193 1
3 194 1
3 198 1
3 202 1
3 210 1
3 215 1
3 216 1
3 230 1
3 233 1
3 248 1
3 258 1
3 261 1
3 263 1
3 265 1
3 269 1
3 271 1
3 273 1
3 278 1
3 282 1
3 284 1
3 285 1
3 290 1
3 297 1
3 300 1
4 14 1
4 15 1
4 16 1
4 31 1
4 39 1
4 54 1
4 62 1
4 64 1
4 68 1
4 73 1
4 87 1
4 90 1
4 93 1
4 108 1
4 114 1
4 120 1
4 135 1
4 151 1
4 152 1
4 158 1
4 168 1
4 172 1
4 173 1
4 183 1
4 186 1
4 197 1
4 206 1
4 211 1
4 214 1
4 217 1
4 230 1
4 241 1
4 242 1
4 253 1
4 262 1
4 264 1
4 266 1
4 272 1
4 278 1
4 295 1
5 7 1
5 12 1
5 13 1
5 22 1
5 30 1
5 31 1
5 34 1
5 37 1
5 39 1
5 40 1
5 41 1
5 42 1
5 43 1
5 45 1
5 47 1
5 49 1
5 55 1
5 61 1
5 63 1
5 69 1
5 72 1
5 82 1
5 90 1
5 96 1
5 98 1
5 106 1
5 108 1
5 110 1
5 113 1
5 115 1
5 118 1
5 120 1
5 121 1
5 125 1
5 131 1
5 135 1
5 137 1
5 150 1
5 157 1
5 158 1
5 159 1
5 162 1
5 163 1
5 164 1
5 166 1
5 178 1
5 185 1
5 186 1
5 187 1
5 192 1
5 194 1
5 195 1
5 200 1
5 202 1
5 210 1
5 211 1
5 220 1
5 227 1
5 229 1
5 231 1
5 243 1
5 248 1
5 250 1
5 265 1
5 275 1
5 276 1
5 289 1
6 8 1
6 12 1
6 13 1
6 17 1
6 18 1
6 29 1
6 30 1
6 31 1
6 33 1
6 34 1
6 41 1
6 45 1
6 46 1
6 49 1
6 54 1
6 55 1
6 61 1
6 62 1
6 64 1
6 65 1
6 66 1
6 71 1
6 73 1
6 78 1
6 82 1
6 84 1
6 87 1
6 88 1
6 91 1
6 93 1
6 96 1
6 97 1
6 99 1
6 105 1
6 107 1
6 113 1
6 120 1
6 127 1
6 129 1
6 136 1
6 139 1
6 141 1
6 143 1
6 144 1
6 146 1
6 149 1
6 151 1
6 152 1
6 156 1
6 157 1
6 158 1
6 162 1
6 165 1
6 169 1
6 176 1
6 181 1
6 188 1
6 189 1
6 194 1
6 195 1
6 198 1
6 200 1
6 206 1
6 207 1
6 208 1
6 210 1
6 211 1
6 212 1
6 213 1
6 218 1
6 219 1
6 224 1
6 230 1
6 233 1
6 234 1
6 235 1
6 238 1
6 239 1
6 242 1
6 245 1
6 246 1
6 249 1
6 261 1
6 267 1
6 268 1
6 270 1
6 277 1
6 278 1
6 279 1
6 283 1
6 284 1
6 286 1
6 288 1
6 294 1
6 295 1
6 300 1
7 11 1
7 13 1
7 18 1
7 20 1
7 22 1
7 27 1
7 30 1
7 31 1
7 43 1
7 44 1
7 45 1
7 60 1
7 65 1
7 68 1
7 77 1
7 79 1
7 80 1
7 85 1
7 86 1
7 87 1
7 88 1
7 92 1
7 94 1
7 97 1
7 99 1
7 109 1
7 113 1
7 128 1
7 131 1
7 132 1
7 138 1
7 147 1
7 148 1
7 152 1
7 154 1
7 158 1
7 164 1
7 165 1
7 173 1
7 181 1
7 185 1
7 190 1
7 191 1
7 195 1
7 198 1
7 199 1
7 201 1
7 202 1
7 203 1
7 209 1
7 210 1
7 212 1
7 213 1
7 216 1
7 217 1
7 220 1
7 222 1
7 225 1
7 237 1
7 241 1
7 245 1
7 248 1
7 249 1
7 257 1
7 273 1
7 275 1
7 276 1
7 300 1
8 9 1
8 10 1
8 12 1
8 14 1
8 15 1
8 16 1
8 20 1
8 23 1
8 27 1
8 28 1
8 29 1
8 31 1
8 32 1
8 35 1
8 46 1
8 55 1
8 56 1
8 61 1
8 65 1
8 74 1
8 78 1
8 80 1
8 83 1
8 84 1
8 86 1
8 88 1
8 91 1
8 92 1
8 93 1
8 101 1
8 102 1
8 103 1
8 106 1
8 111 1
8 112 1
8 114 1
8 116 1
8 126 1
8 130 1
8 131 1
8 133 1
8 134 1
8 138 1
8 140 1
8 141 1
8 147 1
8 150 1
8 154 1
8 155 1
8 157 1
8 159 1
8 160 1
8 161 1
8 162 1
8 164 1
8 166 1
8 167 1
8 168 1
8 169 1
8 171 1
8 173 1
8 176 1
8 178 1
8 181 1
8 186 1
8 187 1
8 189 1
8 194 1
8 196 1
8 197 1
8 199 1
8 201 1
8 202 1
8 203 1
8 205 1
8 206 1
8 209 1
8 210 1
8 211 1
8 212 1
8 214 1
8 215 1
8 218 1
8 224 1
8 227 1
8 228 1
8 229 1
8 230 1
8 234 1
8 238 1
8 243 1
8 246 1
8 248 1
8 255 1
8 258 1
8 263 1
8 264 1
8 265 1
8 266 1
8 267 1
8 273 1
8 275 1
8 279 1
8 282 1
8 284 1
8 291 1
8 300 1
9 10 1
9 11 1
9 14 1
9 26 1
9 27 1
9 28 1
9 37 1
9 41 1
9 47 1
9 54 1
9 57 1
9 58 1
9 60 1
9 64 1
9 69 1
9 71 1
9 72 1
9 74 1
9 78 1
9 80 1
9 89 1
9 90 1
9 99 1
9 100 1
9 107 1
9 111 1
9 112 1
9 114 1
9 118 1
9 119 1
9 120 1
9 124 1
9 128 1
9 131 1
9 132 1
9 133 1
9 138 1
9 140 1
9 142 1
9 148 1
9 154 1
9 156 1
9 157 1
9 158 1
9 159 1
9 162 1
9 164 1
9 169 1
9 180 1
9 184 1
9 185 1
9 187 1
9 188 1
9 196 1
9 198 1
9 202 1
9 203 1
9 205 1
9 207 1
9 212 1
9 219 1
9 221 1
9 226 1
9 227 1
9 229 1
9 245 1
9 247 1
9 248 1
9 250 1
9 252 1
9 253 1
9 254 1
9 257 1
9 260 1
9 263 1
9 265 1
9 266 1
9 268 1
9 270 1
9 278 1
9 281 1
9 284 1
9 287 1
9 289 1
9 293 1
9 294 1
9 295 1
9 297 1
9 300 1
10 12 1
10 18 1
10 23 1
10 27 1
10 28 1
10 32 1
10 33 1
10 36 1
10 37 1
10 45 1
10 46 1
10 49 1
10 50 1
10 51 1
10 52 1
10 54 1
10 60 1
10 61 1
10 64 1
10 65 1
10 68 1
10 72 1
10 73 1
10 74 1
10 78 1
10 79 1
10 82 1
10 85 1
10 86 1
10 88 1
10 89 1
10 90 1
10 92 1
10 95 1
10 99 1
10 102 1
10 106 1
10 107 1
10 110 1
10 111 1
10 113 1
10 114 1
10 121 1
10 122 1
10 124 1
10 125 1
10 127 1
10 130 1
10 132 1
10 134 1
10 137 1
10 141 1
10 147 1
10 148 1
10 150 1
10 152 1
10 154 1
10 155 1
10 158 1
10 168 1
10 169 1
10 170 1
10 172 1
10 174 1
10 177 1
10 179 1
10 180 1
10 181 1
10 183 1
10 186 1
10 187 1
10 191 1
10 192 1
10 195 1
10 197 1
10 209 1
10 212 1
10 213 1
10 214 1
10 215 1
10 218 1
10 221 1
10 223 1
10 226 1
10 230 1
10 231 1
10 235 1
10 240 1
10 241 1
10 242 1
10 244 1
10 245 1
10 247 1
10 253 1
10 258 1
10 263 1
10 265 1
10 268 1
10 269 1
10 270 1
10 271 1
10 272 1
10 275 1
10 278 1
10 282 1
10 283 1
10 289 1
10 295 1
10 298 1
11 12 1
11 13 1
11 14 1
11 16 1
11 25 1
11 32 1
11 35 1
11 36 1
11 38 1
11 39 1
11 41 1
11 42 1
11 43 1
11 45 1
11 54 1
11 58 1
11 60 1
11 64 1
11 65 1
11 72 1
11 80 1
11 85 1
11 86 1
11 90 1
11 91 1
11 95 1
11 104 1
11 106 1
11 108 1
11 109 1
11 111 1
11 113 1
11 117 1
11 120 1
11 123 1
11 128 1
11 129 1
11 133 1
11 141 1
11 142 1
11 146 1
11 147 1
11 148 1
11 155 1
11 156 1
11 157 1
11 158 1
11 160 1
11 162 1
11 168 1
11 169 1
11 171 1
11 172 1
11 173 1
11 181 1
11 184 1
11 185 1
11 188 1
11 189 1
11 194 1
11 201 1
11 209 1
11 210 1
11 211 1
11 213 1
11 216 1
11 218 1
11 221 1
11 225 1
11 230 1
11 231 1
11 232 1
11 237 1
11 241 1
11 242 1
11 244 1
11 252 1
11 260 1
11 266 1
11 267 1
11 270 1
11 271 1
11 272 1
11 273 1
11 275 1
11 276 1
11 284 1
11 288 1
11 294 1
11 295 1
11 296 1
11 297 1
11 298 1
11 300 1
12 13 1
12 14 1
12 15 1
12 16 1
12 17 1
12 23 1
12 34 1
12 35 1
12 37 1
12 38 1
12 41 1
12 50 1
12 52 1
12 53 1
12 61 1
12 62 1
12 64 1
12 70 1
12 71 1
12 72 1
12 80 1
12 85 1
12 86 1
12 88 1
12 90 1
12 97 1
12 98 1
12 100 1
12 104 1
12 106 1
12 108 1
12 112 1
12 115 1
12 121 1
12 123 1
12 129 1
12 130 1
12 133 1
12 134 1
12 137 1
12 139 1
12 141 1
12 143 1
12 148 1
12 149 1
12 152 1
12 154 1
12 155 1
12 156 1
12 160 1
12 161 1
12 164 1
12 167 1
12 168 1
12 170 1
12 171 1
12 172 1
12 174 1
12 175 1
12 176 1
12 183 1
12 186 1
12 189 1
12 192 1
12 193 1
12 194 1
12 199 1
12 202 1
12 207 1
12 208 1
12 215 1
12 216 1
12 217 1
12 221 1
12 222 1
12 224 1
12 226 1
12 227 1
12 230 1
12 231 1
12 234 1
12 236 1
12 239 1
12 243 1
12 246 1
12 248 1
12 252 1
12 254 1
12 259 1
12 261 1
12 265 1
12 266 1
12 268 1
12 274 1
12 275 1
12 277 1
12 278 1
12 280 1
12 283 1
12 287 1
12 288 1
12 289 1
12 290 1
12 294 1
12 295 1
12 298 1
12 299 1
12 300 1
13 15 1
13 18 1
13 22 1
13 25 1
13 30 1
13 34 1
13 46 1
13 47 1
13 50 1
13 51 1
13 60 1
13 62 1
13 71 1
13 72 1
13 74 1
13 81 1
13 83 1
13 86 1
13 87 1
13 92 1
13 94 1
13 95 1
13 96 1
13 106 1
13 108 1
13 112 1
13 113 1
13 132 1
13 133 1
13 134 1
13 136 1
13 138 1
13 144 1
13 147 1
13 148 1
13 150 1
13 168 1
13 173 1
13 178 1
13 180 1
13 181 1
13 186 1
13 187 1
13 203 1
13 216 1
13 225 1
13 227 1
13 236 1
13 244 1
13 246 1
13 251 1
13 252 1
13 255 1
13 258 1
13 263 1
13 265 1
13 269 1
13 276 1
13 280 1
13 288 1
13 294 1
13 298 1
13 299 1
14 17 1
14 24 1
14 26 1
14 34 1
14 38 1
14 44 1
14 52 1
14 53 1
14 54 1
14 55 1
14 57 1
14 59 1
14 61 1
14 62 1
14 65 1
14 66 1
14 67 1
14 69 1
14 72 1
14 78 1
14 83 1
14 86 1
14 87 1
14 89 1
14 94 1
14 95 1
14 99 1
14 104 1
14 112 1
14 115 1
14 117 1
14 119 1
14 120 1
14 121 1
14 125 1
14 126 1
14 127 1
14 132 1
14 134 1
14 136 1
14 138 1
14 143 1
14 146 1
14 147 1
14 148 1
14 150 1
14 155 1
14 156 1
14 164 1
14 166 1
14 167 1
14 169 1
14 171 1
14 172 1
14 173 1
14 180 1
14 186 1
14 187 1
14 196 1
14 201 1
14 202 1
14 203 1
14 211 1
14 213 1
14 214 1
14 216 1
14 217 1
14 220 1
14 221 1
14 225 1
14 226 1
14 227 1
14 230 1
14 232 1
14 233 1
14 238 1
14 240 1
14 241 1
14 244 1
14 248 1
14 249 1
14 253 1
14 263 1
14 265 1
14 269 1
14 270 1
14 272 1
14 279 1
14 283 1
14 285 1
14 287 1
14 288 1
14 292 1
14 293 1
14 298 1
14 299 1
15 16 1
15 19 1
15 22 1
15 25 1
15 30 1
15 42 1
15 43 1
15 47 1
15 50 1
15 53 1
15 57 1
15 59 1
15 66 1
15 71 1
15 74 1
15 77 1
15 78 1
15 85 1
15 88 1
15 89 1
15 94 1
15 96 1
15 97 1
15 101 1
15 104 1
15 105 1
15 108 1
15 110 1
15 117 1
15 118 1
15 120 1
15 123 1
15 127 1
15 129 1
15 134 1
15 138 1
15 141 1
15 143 1
15 144 1
15 148 1
15 154 1
15 157 1
15 164 1
15 171 1
15 172 1
15 175 1
15 182 1
15 186 1
15 191 1
15 193 1
15 194 1
15 198 1
15 199 1
15 202 1
15 206 1
15 207 1
15 208 1
15 209 1
15 210 1
15 216 1
15 221 1
15 222 1
15 223 1
15 225 1
15 228 1
15 237 1
15 238 1
15 241 1
15 243 1
15 254 1
15 261 1
15 264 1
15 267 1
15 272 1
15 274 1
15 276 1
15 282 1
15 289 1
15 291 1
15 293 1
15 294 1
16 20 1
16 25 1
16 27 1
16 28 1
16 32 1
16 34 1
16 36 1
16 42 1
16 52 1
16 53 1
16 57 1
16 62 1
16 64 1
16 65 1
16 69 1
16 71 1
16 72 1
16 82 1
16 84 1
16 85 1
16 88 1
16 95 1
16 96 1
16 97 1
16 107 1
16 108 1
16 111 1
16 113 1
16 116 1
16 120 1
16 122 1
16 123 1
16 130 1
16 132 1
16 137 1
16 139 1
16 142 1
16 145 1
16 146 1
16 149 1
16 150 1
16 156 1
16 157 1
16 158 1
16 159 1
16 163 1
16 164 1
16 167 1
16 169 1
16 171 1
16 178 1
16 182 1
16 185 1
16 186 1
16 195 1
16 197 1
16 198 1
16 202 1
16 206 1
16 207 1
16 214 1
16 220 1
16 221 1
16 223 1
16 225 1
16 227 1
16 228 1
16 230 1
16 232 1
16 233 1
16 236 1
16 238 1
16 242 1
16 246 1
16 247 1
16 248 1
16 249 1
16 256 1
16 258 1
16 260 1
16 261 1
16 265 1
16 270 1
16 272 1
16 281 1
16 282 1
16 283 1
16 284 1
16 286 1
16 287 1
16 288 1
16 289 1
16 292 1
16 293 1
17 19 1
17 21 1
17 25 1
17 26 1
17 29 1
17 30 1
17 32 1
17 35 1
17 37 1
17 40 1
17 44 1
17 46 1
17 49 1
17 52 1
17 53 1
17 55 1
17 57 1
17 58 1
17 59 1
17 60 1
17 61 1
17 62 1
17 65 1
17 66 1
17 68 1
17 74 1
17 78 1
17 81 1
17 82 1
17 85 1
17 88 1
17 90 1
17 92 1
17 93 1
17 95 1
17 100 1
17 101 1
17 102 1
17 105 1
17 110 1
17 111 1
17 113 1
17 115 1
17 123 1
17 124 1
17 126 1
17 128 1
17 129 1
17 132 1
17 134 1
17 140 1
17 144 1
17 151 1
17 153 1
17 154 1
17 167 1
17 168 1
17 169 1
17 171 1
17 172 1
17 176 1
17 178 1
17 180 1
17 184 1
17 185 1
17 187 1
17 189 1
17 191 1
17 192 1
17 194 1
17 204 1
17 210 1
17 213 1
17 214 1
17 216 1
17 219 1
17 221 1
17 222 1
17 224 1
17 228 1
17 231 1
17 232 1
17 234 1
17 236 1
17 238 1
17 241 1
17 242 1
17 243 1
17 248 1
17 251 1
17 252 1
17 253 1
17 255 1
17 262 1
17 263 1
17 265 1
17 270 1
17 271 1
17 272 1
17 277 1
17 278 1
17 280 1
17 283 1
17 286 1
17 289 1
18 22 1
18 24 1
18 30 1
18 38 1
18 51 1
18 53 1
18 65 1
18 66 1
18 68 1
18 69 1
18 73 1
18 85 1
18 86 1
18 93 1
18 95 1
18 112 1
18 114 1
18 115 1
18 118 1
18 120 1
18 127 1
18 129 1
18 132 1
18 141 1
18 148 1
18 154 1
18 155 1
18 160 1
18 162 1
18 164 1
18 169 1
18 170 1
18 178 1
18 180 1
18 182 1
18 184 1
18 185 1
18 188 1
18 189 1
18 191 1
18 192 1
18 195 1
18 203 1
18 207 1
18 213 1
18 216 1
18 217 1
18 218 1
18 227 1
18 237 1
18 238 1
18 241 1
18 244 1
18 253 1
18 262 1
18 277 1
18 278 1
18 292 1
18 296 1
19 25 1
19 28 1
19 30 1
19 39 1
19 44 1
19 51 1
19 62 1
19 66 1
19 73 1
19 80 1
19 84 1
19 92 1
19 95 1
19 99 1
19 109 1
19 117 1
19 118 1
19 128 1
19 131 1
19 141 1
19 155 1
19 159 1
19 162 1
19 169 1
19 171 1
19 173 1
19 184 1
19 187 1
19 193 1
19 198 1
19 202 1
19 206 1
19 216 1
19 227 1
19 230 1
19 231 1
19 233 1
19 254 1
19 264 1
19 265 1
19 275 1
19 278 1
19 282 1
19 289 1
19 300 1
20 27 1
20 29 1
20 35 1
20 36 1
20 39 1
20 50 1
20 51 1
20 60 1
20 61 1
20 64 1
20 65 1
20 67 1
20 68 1
20 69 1
20 71 1
20 92 1
20 94 1
20 95 1
20 96 1
20 99 1
20 100 1
20 102 1
20 105 1
20 110 1
20 121 1
20 127 1
20 130 1
20 132 1
20 143 1
20 145 1
20 147 1
20 153 1
20 154 1
20 159 1
20 178 1
20 182 1
20 183 1
20 185 1
20 189 1
20 191 1
20 193 1
20 196 1
20 202 1
20 207 1
20 208 1
20 214 1
20 218 1
20 228 1
20 238 1
20 240 1
20 241 1
20 258 1
20 260 1
20 267 1
20 269 1
20 272 1
20 275 1
20 279 1
20 282 1
20 284 1
20 286 1
20 288 1
20 289 1
20 294 1
20 295 1
21 22 1
21 23 1
21 29 1
21 45 1
21 47 1
21 61 1
21 65 1
21 66 1
21 69 1
21 77 1
21 81 1
21 85 1
21 86 1
21 95 1
21 102 1
21 106 1
21 112 1
21 113 1
21 114 1
21 116 1
21 118 1
21 122 1
21 127 1
21 132 1
21 135 1
21 142 1
21 147 1
21 151 1
21 152 1
21 161 1
21 181 1
21 183 1
21 185 1
21 193 1
21 194 1
21 195 1
21 198 1
21 203 1
21 207 1
21 218 1
21 225 1
21 227 1
21 229 1
21 231 1
21 232 1
21 234 1
21 238 1
21 241 1
21 242 1
21 248 1
21 253 1
21 260 1
21 285 1
21 289 1
21 292 1
21 294 1
22 29 1
22 32 1
22 36 1
22 48 1
22 50 1
22 53 1
22 60 1
22 65 1
22 69 1
22 70 1
22 74 1
22 80 1
22 81 1
22 82 1
22 86 1
22 93 1
22 94 1
22 95 1
22 96 1
22 97 1
22 107 1
22 114 1
22 115 1
22 116 1
22 118 1
22 123 1
22 126 1
22 131 1
22 140 1
22 142 1
22 143 1
22 148 1
22 152 1
22 153 1
22 162 1
22 163 1
22 168 1
22 173 1
22 175 1
22 177 1
22 179 1
22 185 1
22 188 1
22 192 1
22 195 1
22 201 1
22 202 1
22 203 1
22 205 1
22 207 1
22 210 1
22 211 1
22 212 1
22 213 1
22 216 1
22 228 1
22 233 1
22 234 1
22 236 1
22 240 1
22 241 1
22 243 1
22 244 1
22 246 1
22 257 1
22 265 1
22 271 1
22 273 1
22 279 1
22 282 1
22 283 1
22 284 1
22 288 1
22 296 1
22 299 1
23 26 1
23 27 1
23 31 1
23 35 1
23 41 1
23 46 1
23 47 1
23 48 1
23 52 1
23 54 1
23 55 1
23 60 1
23 61 1
23 65 1
23 66 1
23 67 1
23 68 1
23 74 1
23 76 1
23 79 1
23 80 1
23 81 1
23 88 1
23 89 1
23 91 1
23 92 1
23 94 1
23 96 1
23 97 1
23 98 1
23 108 1
23 112 1
23 113 1
23 114 1
23 116 1
23 119 1
23 121 1
23 123 1
23 124 1
23 126 1
23 127 1
23 129 1
23 131 1
23 132 1
23 138 1
23 139 1
23 140 1
23 143 1
23 144 1
23 146 1
23 147 1
23 152 1
23 155 1
23 156 1
23 165 1
23 184 1
23 185 1
23 187 1
23 189 1
23 193 1
23 195 1
23 199 1
23 202 1
23 203 1
23 207 1
23 210 1
23 211 1
23 212 1
23 221 1
23 223 1
23 224 1
23 225 1
23 228 1
23 235 1
23 236 1
23 238 1
23 239 1
23 241 1
23 242 1
23 243 1
23 248 1
23 252 1
23 253 1
23 257 1
23 258 1
23 260 1
23 261 1
23 265 1
23 268 1
23 269 1
23 275 1
23 277 1
23 278 1
23 280 1
23 283 1
23 287 1
23 298 1
23 300 1
24 28 1
24 29 1
24 34 1
24 41 1
24 43 1
24 60 1
24 61 1
24 71 1
24 74 1
24 77 1
24 81 1
24 82 1
24 86 1
24 90 1
24 97 1
24 111 1
24 131 1
24 132 1
24 136 1
24 138 1
24 144 1
24 152 1
24 159 1
24 162 1
24 164 1
24 167 1
24 168 1
24 169 1
24 179 1
24 196 1
24 210 1
24 216 1
24 224 1
24 227 1
24 229 1
24 230 1
24 234 1
24 244 1
24 248 1
24 249 1
24 259 1
24 261 1
24 274 1
24 278 1
24 279 1
24 285 1
24 286 1
24 292 1
24 294 1
24 296 1
25 27 1
25 30 1
25 31 1
25 34 1
25 37 1
25 39 1
25 43 1
25 47 1
25 49 1
25 52 1
25 55 1
25 56 1
25 58 1
25 61 1
25 66 1
25 71 1
25 73 1
25 74 1
25 78 1
25 82 1
25 83 1
25 84 1
25 86 1
25 87 1
25 91 1
25 95 1
25 100 1
25 110 1
25 112 1
25 113 1
25 115 1
25 118 1
25 128 1
25 129 1
25 131 1
25 135 1
25 142 1
25 148 1
25 154 1
25 161 1
25 163 1
25 166 1
25 167 1
25 178 1
25 180 1
25 181 1
25 186 1
25 187 1
25 192 1
25 213 1
25 217 1
25 223 1
25 227 1
25 228 1
25 234 1
25 242 1
25 247 1
25 261 1
25 275 1
25 278 1
25 281 1
25 288 1
25 289 1
25 292 1
26 27 1
26 30 1
26 31 1
26 35 1
26 42 1
26 44 1
26 46 1
26 47 1
26 62 1
26 71 1
26 82 1
26 89 1
26 91 1
26 95 1
26 103 1
26 104 1
26 114 1
26 130 1
26 133 1
26 142 1
26 150 1
26 151 1
26 152 1
26 154 1
26 158 1
26 162 1
26 175 1
26 180 1
26 183 1
26 189 1
26 194 1
26 201 1
26 211 1
26 212 1
26 216 1
26 227 1
26 235 1
26 236 1
26 242 1
26 249 1
26 254 1
26 257 1
26 263 1
26 275 1
26 276 1
26 278 1
26 284 1
26 285 1
26 293 1
26 295 1
27 28 1
27 30 1
27 35 1
27 45 1
27 46 1
27 47 1
27 50 1
27 53 1
27 61 1
27 64 1
27 69 1
27 72 1
27 73 1
27 82 1
27 86 1
27 88 1
27 89 1
27 91 1
27 92 1
27 96 1
27 98 1
27 100 1
27 108 1
27 109 1
27 114 1
27 116 1
27 124 1
27 125 1
27 126 1
27 127 1
27 129 1
27 134 1
27 141 1
27 142 1
27 145 1
27 150 1
27 163 1
27 165 1
27 166 1
27 167 1
27 174 1
27 184 1
27 186 1
27 198 1
27 203 1
27 205 1
27 210 1
27 215 1
27 219 1
27 224 1
27 229 1
27 231 1
27 234 1
27 237 1
27 238 1
27 241 1
27 247 1
27 248 1
27 249 1
27 261 1
27 272 1
27 273 1
27 278 1
27 282 1
27 283 1
27 284 1
27 292 1
27 300 1
28 36 1
28 41 1
28 44 1
28 46 1
28 58 1
28 60 1
28 63 1
28 65 1
28 66 1
28 69 1
28 72 1
28 79 1
28 80 1
28 85 1
28 86 1
28 91 1
28 92 1
28 94 1
28 99 1
28 105 1
28 118 1
28 132 1
28 146 1
28 150 1
28 152 1
28 156 1
28 162 1
28 170 1
28 173 1
28 187 1
28 189 1
28 193 1
28 194 1
28 203 1
28 213 1
28 222 1
28 223 1
28 231 1
28 234 1
28 237 1
28 242 1
28 249 1
28 261 1
28 264 1
28 270 1
28 275 1
28 277 1
28 282 1
28 284 1
29 31 1
29 33 1
29 37 1
29 39 1
29 41 1
29 47 1
29 52 1
29 55 1
29 61 1
29 64 1
29 67 1
29 77 1
29 81 1
29 85 1
29 88 1
29 95 1
29 97 1
29 98 1
29 108 1
29 109 1
29 112 1
29 113 1
29 116 1
29 129 1
29 134 1
29 138 1
29 140 1
29 143 1
29 148 1
29 150 1
29 151 1
29 152 1
29 155 1
29 156 1
29 163 1
29 164 1
29 174 1
29 178 1
29 183 1
29 184 1
29 186 1
29 189 1
29 190 1
29 194 1
29 201 1
29 202 1
29 205 1
29 206 1
29 207 1
29 215 1
29 216 1
29 224 1
29 226 1
29 228 1
29 229 1
29 232 1
29 234 1
29 236 1
29 245 1
29 250 1
29 252 1
29 254 1
29 256 1
29 257 1
29 260 1
29 265 1
29 266 1
29 269 1
29 273 1
29 275 1
29 276 1
29 277 1
29 281 1
29 282 1
29 285 1
29 290 1
29 295 1
29 296 1
29 297 1
29 300 1
30 33 1
30 36 1
30 39 1
30 42 1
30 46 1
30 47 1
30 53 1
30 55 1
30 62 1
30 66 1
30 87 1
30 89 1
30 95 1
30 111 1
30 112 1
30 123 1
30 126 1
30 127 1
30 145 1
30 146 1
30 152 1
30 155 1
30 157 1
30 161 1
30 164 1
30 169 1
30 172 1
30 180 1
30 182 1
30 183 1
30 184 1
30 185 1
30 191 1
30 201 1
30 210 1
30 228 1
30 229 1
30 232 1
30 243 1
30 244 1
30 246 1
30 254 1
30 278 1
30 284 1
30 285 1
30 294 1
31 35 1
31 37 1
31 41 1
31 44 1
31 47 1
31 56 1
31 58 1
31 59 1
31 61 1
31 65 1
31 73 1
31 77 1
31 91 1
31 93 1
31 99 1
31 103 1
31 110 1
31 112 1
31 114 1
31 116 1
31 118 1
31 120 1
31 134 1
31 137 1
31 141 1
31 150 1
31 157 1
31 159 1
31 160 1
31 162 1
31 165 1
31 167 1
31 168 1
31 171 1
31 173 1
31 180 1
31 181 1
31 184 1
31 186 1
31 194 1
31 195 1
31 196 1
31 197 1
31 201 1
31 204 1
31 211 1
31 212 1
31 213 1
31 222 1
31 223 1
31 224 1
31 226 1
31 234 1
31 237 1
31 238 1
31 240 1
31 242 1
31 243 1
31 249 1
31 254 1
31 256 1
31 261 1
31 266 1
31 271 1
31 275 1
31 276 1
31 277 1
31 282 1
31 283 1
31 285 1
31 289 1
31 290 1
31 294 1
31 295 1
32 37 1
32 39 1
32 41 1
32 48 1
32 52 1
32 53 1
32 56 1
32 66 1
32 68 1
32 73 1
32 76 1
32 77 1
32 78 1
32 80 1
32 81 1
32 84 1
32 87 1
32 90 1
32 100 1
32 101 1
32 102 1
32 112 1
32 114 1
32 120 1
32 126 1
32 127 1
32 128 1
32 133 1
32 134 1
32 141 1
32 143 1
32 148 1
32 151 1
32 157 1
32 166 1
32 173 1
32 174 1
32 178 1
32 184 1
32 186 1
32 189 1
32 192 1
32 200 1
32 210 1
32 211 1
32 212 1
32 215 1
32 217 1
32 224 1
32 225 1
32 230 1
32 237 1
32 245 1
32 248 1
32 250 1
32 254 1
32 255 1
32 256 1
32 261 1
32 266 1
32 273 1
32 277 1
32 282 1
32 285 1
32 290 1
32 291 1
33 61 1
33 65 1
33 69 1
33 79 1
33 85 1
33 104 1
33 106 1
33 111 1
33 112 1
33 117 1
33 121 1
33 128 1
33 132 1
33 135 1
33 136 1
33 140 1
33 144 1
33 156 1
33 173 1
33 175 1
33 177 1
33 196 1
33 198 1
33 208 1
33 210 1
33 214 1
33 234 1
33 242 1
33 246 1
33 256 1
33 260 1
33 261 1
33 267 1
33 271 1
33 275 1
33 280 1
33 282 1
33 288 1
33 295 1
33 300 1
34 37 1
34 39 1
34 41 1
34 43 1
34 46 1
34 47 1
34 49 1
34 51 1
34 52 1
34 53 1
34 57 1
34 58 1
34 59 1
34 60 1
34 64 1
34 66 1
34 80 1
34 83 1
34 85 1
34 87 1
34 88 1
34 90 1
34 95 1
34 96 1
34 98 1
34 99 1
34 100 1
34 101 1
34 105 1
34 107 1
34 108 1
34 109 1
34 111 1
34 113 1
34 116 1
34 119 1
34 120 1
34 123 1
34 125 1
34 128 1
34 131 1
34 134 1
34 139 1
34 141 1
34 142 1
34 144 1
34 148 1
34 155 1
34 165 1
34 167 1
34 175 1
34 177 1
34 180 1
34 185 1
34 187 1
34 188 1
34 198 1
34 201 1
34 202 1
34 203 1
34 205 1
34 207 1
34 208 1
34 209 1
34 211 1
34 215 1
34 219 1
34 220 1
34 221 1
34 226 1
34 229 1
34 230 1
34 231 1
34 234 1
34 242 1
34 243 1
34 244 1
34 245 1
34 249 1
34 254 1
34 258 1
34 261 1
34 262 1
34 263 1
34 264 1
34 265 1
34 268 1
34 271 1
34 272 1
34 275 1
34 277 1
34 278 1
34 281 1
34 282 1
34 286 1
34 287 1
34 288 1
34 289 1
34 294 1
34 300 1
35 36 1
35 39 1
35 52 1
35 58 1
35 65 1
35 68 1
35 69 1
35 75 1
35 81 1
35 90 1
35 95 1
35 99 1
35 108 1
35 109 1
35 112 1
35 113 1
35 114 1
35 121 1
35 124 1
35 126 1
35 127 1
35 131 1
35 140 1
35 143 1
35 146 1
35 147 1
35 154 1
35 156 1
35 157 1
35 158 1
35 164 1
35 166 1
35 167 1
35 168 1
35 176 1
35 181 1
35 185 1
35 193 1
35 194 1
35 200 1
35 202 1
35 203 1
35 204 1
35 207 1
35 211 1
35 212 1
35 217 1
35 219 1
35 225 1
35 226 1
35 230 1
35 236 1
35 242 1
35 247 1
35 250 1
35 254 1
35 257 1
35 266 1
35 269 1
35 281 1
35 282 1
35 284 1
35 285 1
35 289 1
35 292 1
35 300 1
36 37 1
36 50 1
36 57 1
36 58 1
36 61 1
36 62 1
36 63 1
36 64 1
36 67 1
36 69 1
36 80 1
36 82 1
36 85 1
36 87 1
36 91 1
36 102 1
36 106 1
36 110 1
36 114 1
36 115 1
36 118 1
36 120 1
36 121 1
36 127 1
36 130 1
36 132 1
36 133 1
36 136 1
36 137 1
36 140 1
36 142 1
36 144 1
36 146 1
36 150 1
36 151 1
36 154 1
36 155 1
36 159 1
36 166 1
36 171 1
36 172 1
36 175 1
36 177 1
36 182 1
36 184 1
36 185 1
36 186 1
36 187 1
36 190 1
36 191 1
36 198 1
36 207 1
36 210 1
36 217 1
36 220 1
36 226 1
36 228 1
36 229 1
36 234 1
36 237 1
36 242 1
36 244 1
36 245 1
36 248 1
36 254 1
36 256 1
36 257 1
36 258 1
36 261 1
36 262 1
36 265 1
36 269 1
36 272 1
36 273 1
36 275 1
36 276 1
36 284 1
36 295 1
36 296 1
37 42 1
37 47 1
37 50 1
37 51 1
37 52 1
37 58 1
37 62 1
37 69 1
37 71 1
37 73 1
37 74 1
37 81 1
37 84 1
37 85 1
37 86 1
37 88 1
37 92 1
37 95 1
37 97 1
37 101 1
37 102 1
37 103 1
37 105 1
37 107 1
37 111 1
37 121 1
37 123 1
37 126 1
37 127 1
37 133 1
37 136 1
37 137 1
37 144 1
37 146 1
37 147 1
37 148 1
37 151 1
37 153 1
37 154 1
37 157 1
37 162 1
37 166 1
37 169 1
37 174 1
37 175 1
37 178 1
37 179 1
37 180 1
37 181 1
37 182 1
37 183 1
37 184 1
37 189 1
37 193 1
37 200 1
37 201 1
37 202 1
37 203 1
37 219 1
37 225 1
37 226 1
37 227 1
37 228 1
37 242 1
37 248 1
37 249 1
37 260 1
37 266 1
37 269 1
37 275 1
37 278 1
37 280 1
37 286 1
37 296 1
37 298 1
38 45 1
38 46 1
38 47 1
38 52 1
38 53 1
38 55 1
38 62 1
38 77 1
38 81 1
38 102 1
38 105 1
38 106 1
38 108 1
38 160 1
38 162 1
38 167 1
38 171 1
38 173 1
38 194 1
38 204 1
38 207 1
38 224 1
38 228 1
38 235 1
38 238 1
38 242 1
38 243 1
38 245 1
38 258 1
38 278 1
38 291 1
39 41 1
39 50 1
39 51 1
39 55 1
39 64 1
39 65 1
39 76 1
39 91 1
39 93 1
39 98 1
39 99 1
39 104 1
39 107 1
39 112 1
39 114 1
39 115 1
39 118 1
39 127 1
39 130 1
39 131 1
39 132 1
39 135 1
39 137 1
39 138 1
39 141 1
39 149 1
39 153 1
39 161 1
39 171 1
39 173 1
39 174 1
39 177 1
39 178 1
39 179 1
39 180 1
39 189 1
39 192 1
39 194 1
39 201 1
39 203 1
39 207 1
39 210 1
39 211 1
39 213 1
39 214 1
39 218 1
39 222 1
39 224 1
39 225 1
39 229 1
39 230 1
39 231 1
39 233 1
39 234 1
39 241 1
39 242 1
39 244 1
39 245 1
39 246 1
39 249 1
39 250 1
39 251 1
39 253 1
39 261 1
39 264 1
39 265 1
39 267 1
39 268 1
39 269 1
39 276 1
39 277 1
39 283 1
39 284 1
39 288 1
39 293 1
39 294 1
40 51 1
40 52 1
40 53 1
40 57 1
40 63 1
40 68 1
40 72 1
40 77 1
40 82 1
40 85 1
40 90 1
40 92 1
40 96 1
40 99 1
40 117 1
40 127 1
40 134 1
40 151 1
40 158 1
40 169 1
40 171 1
40 175 1
40 189 1
40 191 1
40 194 1
40 195 1
40 201 1
40 203 1
40 212 1
40 216 1
40 227 1
40 228 1
40 229 1
40 233 1
40 248 1
40 251 1
40 257 1
40 261 1
40 278 1
41 42 1
41 47 1
41 48 1
41 50 1
41 51 1
41 53 1
41 55 1
41 61 1
41 62 1
41 69 1
41 70 1
41 73 1
41 74 1
41 77 1
41 81 1
41 84 1
41 88 1
41 91 1
41 92 1
41 96 1
41 99 1
41 103 1
41 105 1
41 108 1
41 110 1
41 111 1
41 114 1
41 121 1
41 128 1
41 132 1
41 134 1
41 135 1
41 140 1
41 144 1
41 151 1
41 152 1
41 153 1
41 163 1
41 164 1
41 166 1
41 167 1
41 168 1
41 172 1
41 177 1
41 178 1
41 179 1
41 182 1
41 185 1
41 187 1
41 189 1
41 199 1
41 201 1
41 204 1
41 206 1
41 212 1
41 213 1
41 215 1
41 216 1
41 217 1
41 219 1
41 220 1
41 226 1
41 228 1
41 229 1
41 232 1
41 233 1
41 234 1
41 238 1
41 240 1
41 241 1
41 254 1
41 255 1
41 259 1
41 261 1
41 264 1
41 265 1
41 271 1
41 275 1
41 276 1
41 277 1
41 278 1
41 281 1
41 289 1
41 291 1
41 294 1
41 296 1
41 299 1
41 300 1
42 47 1
42 49 1
42 50 1
42 59 1
42 60 1
42 63 1
42 69 1
42 71 1
42 72 1
42 77 1
42 80 1
42 82 1
42 85 1
42 93 1
42 103 1
42 105 1
42 108 1
42 112 1
42 121 1
42 122 1
42 123 1
42 125 1
42 127 1
42 134 1
42 135 1
42 140 1
42 143 1
42 151 1
42 154 1
42 156 1
42 158 1
42 159 1
42 165 1
42 173 1
42 174 1
42 177 1
42 188 1
42 194 1
42 195 1
42 198 1
42 203 1
42 204 1
42 220 1
42 226 1
42 229 1
42 232 1
42 234 1
42 238 1
42 241 1
42 243 1
42 249 1
42 253 1
42 263 1
42 264 1
42 265 1
42 273 1
42 279 1
42 280 1
42 293 1
42 294 1
42 295 1
42 300 1
43 58 1
43 62 1
43 67 1
43 72 1
43 73 1
43 75 1
43 77 1
43 87 1
43 93 1
43 97 1
43 99 1
43 100 1
43 116 1
43 122 1
43 134 1
43 139 1
43 141 1
43 150 1
43 151 1
43 154 1
43 161 1
43 164 1
43 184 1
43 200 1
43 201 1
43 202 1
43 216 1
43 220 1
43 221 1
43 228 1
43 234 1
43 236 1
43 240 1
43 244 1
43 264 1
43 273 1
43 278 1
43 281 1
43 282 1
43 286 1
43 296 1
43 298 1
43 300 1
44 51 1
44 55 1
44 58 1
44 61 1
44 68 1
44 71 1
44 74 1
44 80 1
44 81 1
44 84 1
44 90 1
44 94 1
44 101 1
44 114 1
44 116 1
44 121 1
44 130 1
44 131 1
44 138 1
44 147 1
44 154 1
44 170 1
44 180 1
44 181 1
44 187 1
44 194 1
44 196 1
44 197 1
44 217 1
44 218 1
44 220 1
44 226 1
44 230 1
44 233 1
44 243 1
44 249 1
44 253 1
44 267 1
44 268 1
44 275 1
44 276 1
44 279 1
44 281 1
44 284 1
44 289 1
45 47 1
45 48 1
45 51 1
45 52 1
45 55 1
45 58 1
45 62 1
45 64 1
45 65 1
45 72 1
45 80 1
45 90 1
45 91 1
45 93 1
45 103 1
45 110 1
45 114 1
45 118 1
45 127 1
45 128 1
45 139 1
45 144 1
45 148 1
45 150 1
45 151 1
45 160 1
45 163 1
45 164 1
45 169 1
45 178 1
45 183 1
45 188 1
45 195 1
45 204 1
45 208 1
45 215 1
45 216 1
45 232 1
45 239 1
45 244 1
45 245 1
45 252 1
45 258 1
45 269 1
45 271 1
45 278 1
45 284 1
45 290 1
45 291 1
45 295 1
45 297 1
45 300 1
46 50 1
46 53 1
46 56 1
46 65 1
46 69 1
46 72 1
46 73 1
46 77 1
46 78 1
46 82 1
46 88 1
46 89 1
46 93 1
46 94 1
46 95 1
46 100 1
46 103 1
46 112 1
46 115 1
46 116 1
46 117 1
46 118 1
46 119 1
46 120 1
46 122 1
46 126 1
46 127 1
46 128 1
46 129 1
46 131 1
46 132 1
46 135 1
46 137 1
46 139 1
46 140 1
46 141 1
46 145 1
46 148 1
46 149 1
46 163 1
46 166 1
46 172 1
46 179 1
46 183 1
46 184 1
46 185 1
46 186 1
46 195 1
46 198 1
46 205 1
46 207 1
46 209 1
46 210 1
46 211 1
46 213 1
46 216 1
46 220 1
46 221 1
46 222 1
46 225 1
46 226 1
46 227 1
46 228 1
46 229 1
46 231 1
46 234 1
46 241 1
46 249 1
46 250 1
46 251 1
46 257 1
46 258 1
46 259 1
46 260 1
46 261 1
46 263 1
46 265 1
46 267 1
46 268 1
46 269 1
46 270 1
46 271 1
46 273 1
46 277 1
46 279 1
46 282 1
46 284 1
46 285 1
46 287 1
46 296 1
47 50 1
47 52 1
47 55 1
47 60 1
47 61 1
47 66 1
47 67 1
47 68 1
47 74 1
47 86 1
47 90 1
47 91 1
47 95 1
47 107 1
47 108 1
47 111 1
47 117 1
47 121 1
47 123 1
47 124 1
47 128 1
47 132 1
47 133 1
47 134 1
47 139 1
47 141 1
47 142 1
47 144 1
47 145 1
47 148 1
47 157 1
47 158 1
47 162 1
47 163 1
47 164 1
47 167 1
47 170 1
47 173 1
47 175 1
47 176 1
47 177 1
47 179 1
47 196 1
47 200 1
47 203 1
47 204 1
47 206 1
47 207 1
47 209 1
47 210 1
47 213 1
47 216 1
47 221 1
47 223 1
47 225 1
47 226 1
47 229 1
47 230 1
47 232 1
47 235 1
47 236 1
47 238 1
47 248 1
47 252 1
47 253 1
47 254 1
47 257 1
47 259 1
47 260 1
47 267 1
47 271 1
47 279 1
47 286 1
47 288 1
47 295 1
47 296 1
48 51 1
48 65 1
48 70 1
48 77 1
48 78 1
48 82 1
48 100 1
48 105 1
48 108 1
48 114 1
48 116 1
48 128 1
48 145 1
48 150 1
48 154 1
48 155 1
48 157 1
48 169 1
48 170 1
48 178 1
48 180 1
48 182 1
48 185 1
48 210 1
48 213 1
48 223 1
48 232 1
48 236 1
48 238 1
48 240 1
48 241 1
48 243 1
48 253 1
48 260 1
48 263 1
48 275 1
48 282 1
48 292 1
48 297 1
49 64 1
49 68 1
49 83 1
49 101 1
49 116 1
49 118 1
49 121 1
49 127 1
49 143 1
49 147 1
49 148 1
49 150 1
49 154 1
49 157 1
49 164 1
49 182 1
49 186 1
49 191 1
49 206 1
49 217 1
49 227 1
49 232 1
49 233 1
49 241 1
49 243 1
49 253 1
49 256 1
49 267 1
49 275 1
49 282 1
49 285 1
49 289 1
50 51 1
50 63 1
50 64 1
50 65 1
50 66 1
50 72 1
50 73 1
50 79 1
50 81 1
50 85 1
50 86 1
50 89 1
50 90 1
50 93 1
50 94 1
50 95 1
50 97 1
50 98 1
50 100 1
50 103 1
50 104 1
50 108 1
50 111 1
50 112 1
50 113 1
50 115 1
50 117 1
50 118 1
50 120 1
50 123 1
50 131 1
50 132 1
50 134 1
50 137 1
50 138 1
50 141 1
50 142 1
50 145 1
50 146 1
50 147 1
50 148 1
50 149 1
50 150 1
50 155 1
50 157 1
50 158 1
50 161 1
50 163 1
50 164 1
50 173 1
50 174 1
50 176 1
50 177 1
50 183 1
50 186 1
50 187 1
50 196 1
50 199 1
50 200 1
50 203 1
50 208 1
50 209 1
50 210 1
50 216 1
50 219 1
50 220 1
50 224 1
50 229 1
50 231 1
50 232 1
50 234 1
50 236 1
50 246 1
50 248 1
50 249 1
50 252 1
50 253 1
50 254 1
50 260 1
50 265 1
50 266 1
50 269 1
50 272 1
50 277 1
50 278 1
50 282 1
50 288 1
50 295 1
50 297 1
50 298 1
50 299 1
50 300 1
51 53 1
51 57 1
51 63 1
51 67 1
51 71 1
51 80 1
51 87 1
51 88 1
51 92 1
51 93 1
51 96 1
51 98 1
51 100 1
51 103 1
51 104 1
51 110 1
51 114 1
51 119 1
51 125 1
51 132 1
51 136 1
51 140 1
51 146 1
51 148 1
51 154 1
51 159 1
51 161 1
51 166 1
51 168 1
51 171 1
51 173 1
51 177 1
51 182 1
51 183 1
51 187 1
51 191 1
51 195 1
51 207 1
51 213 1
51 218 1
51 221 1
51 222 1
51 224 1
51 225 1
51 228 1
51 237 1
51 243 1
51 248 1
51 257 1
51 264 1
51 265 1
51 266 1
51 268 1
51 270 1
51 271 1
51 273 1
51 279 1
51 280 1
51 281 1
51 285 1
51 287 1
51 289 1
51 293 1
51 296 1
51 299 1
52 60 1
52 65 1
52 68 1
52 70 1
52 82 1
52 84 1
52 93 1
52 96 1
52 99 1
52 105 1
52 114 1
52 116 1
52 120 1
52 121 1
52 122 1
52 128 1
52 131 1
52 140 1
52 141 1
52 143 1
52 158 1
52 159 1
52 162 1
52 164 1
52 167 1
52 173 1
52 180 1
52 185 1
52 189 1
52 191 1
52 198 1
52 202 1
52 203 1
52 206 1
52 207 1
52 208 1
52 210 1
52 214 1
52 217 1
52 218 1
52 223 1
52 226 1
52 229 1
52 234 1
52 241 1
52 248 1
52 258 1
52 259 1
52 262 1
52 265 1
52 266 1
52 269 1
52 270 1
52 272 1
52 282 1
53 58 1
53 60 1
53 62 1
53 65 1
53 68 1
53 69 1
53 70 1
53 71 1
53 72 1
53 84 1
53 85 1
53 89 1
53 91 1
53 97 1
53 99 1
53 100 1
53 101 1
53 103 1
53 110 1
53 112 1
53 113 1
53 115 1
53 119 1
53 121 1
53 126 1
53 129 1
53 132 1
53 134 1
53 136 1
53 137 1
53 139 1
53 143 1
53 145 1
53 147 1
53 150 1
53 152 1
53 154 1
53 155 1
53 157 1
53 158 1
53 159 1
53 161 1
53 162 1
53 166 1
53 171 1
53 172 1
53 173 1
53 182 1
53 186 1
53 190 1
53 191 1
53 193 1
53 195 1
53 199 1
53 200 1
53 202 1
53 203 1
53 207 1
53 215 1
53 216 1
53 217 1
53 218 1
53 221 1
53 223 1
53 224 1
53 228 1
53 229 1
53 233 1
53 242 1
53 245 1
53 248 1
53 257 1
53 263 1
53 265 1
53 273 1
53 275 1
53 277 1
53 278 1
53 286 1
53 287 1
53 291 1
53 292 1
53 293 1
53 294 1
53 296 1
53 297 1
54 68 1
54 69 1
54 72 1
54 74 1
54 79 1
54 80 1
54 82 1
54 90 1
54 93 1
54 98 1
54 102 1
54 105 1
54 109 1
54 110 1
54 113 1
54 131 1
54 151 1
54 157 1
54 158 1
54 171 1
54 183 1
54 192 1
54 210 1
54 211 1
54 216 1
54 225 1
54 229 1
54 230 1
54 234 1
54 245 1
54 246 1
54 249 1
54 252 1
54 260 1
54 265 1
54 266 1
54 267 1
54 272 1
54 282 1
54 284 1
54 292 1
55 56 1
55 60 1
55 62 1
55 63 1
55 68 1
55 72 1
55 73 1
55 75 1
55 77 1
55 78 1
55 80 1
55 82 1
55 88 1
55 92 1
55 95 1
55 99 1
55 101 1
55 102 1
55 110 1
55 112 1
55 113 1
55 115 1
55 121 1
55 127 1
55 137 1
55 140 1
55 143 1
55 149 1
55 151 1
55 152 1
55 155 1
55 158 1
55 162 1
55 164 1
55 167 1
55 172 1
55 174 1
55 178 1
55 193 1
55 201 1
55 202 1
55 204 1
55 206 1
55 210 1
55 215 1
55 216 1
55 217 1
55 223 1
55 225 1
55 228 1
55 229 1
55 230 1
55 232 1
55 233 1
55 238 1
55 244 1
55 246 1
55 250 1
55 262 1
55 269 1
55 271 1
55 276 1
55 281 1
55 287 1
56 60 1
56 62 1
56 64 1
56 65 1
56 67 1
56 72 1
56 78 1
56 86 1
56 90 1
56 102 1
56 113 1
56 118 1
56 122 1
56 134 1
56 141 1
56 142 1
56 143 1
56 150 1
56 152 1
56 184 1
56 195 1
56 198 1
56 204 1
56 212 1
56 223 1
56 224 1
56 230 1
56 244 1
56 264 1
56 277 1
56 279 1
57 58 1
57 61 1
57 66 1
57 69 1
57 84 1
57 89 1
57 95 1
57 97 1
57 101 1
57 104 1
57 110 1
57 112 1
57 115 1
57 129 1
57 132 1
57 134 1
57 144 1
57 150 1
57 151 1
57 155 1
57 163 1
57 166 1
57 167 1
57 171 1
57 173 1
57 179 1
57 180 1
57 183 1
57 186 1
57 187 1
57 189 1
57 194 1
57 207 1
57 208 1
57 211 1
57 214 1
57 215 1
57 222 1
57 224 1
57 226 1
57 227 1
57 236 1
57 238 1
57 243 1
57 246 1
57 248 1
57 266 1
57 270 1
57 274 1
57 275 1
57 277 1
57 278 1
57 295 1
57 298 1
57 299 1
58 59 1
58 60 1
58 63 1
58 64 1
58 66 1
58 72 1
58 80 1
58 82 1
58 86 1
58 88 1
58 93 1
58 100 1
58 108 1
58 111 1
58 112 1
58 121 1
58 124 1
58 125 1
58 132 1
58 134 1
58 139 1
58 140 1
58 142 1
58 150 1
58 153 1
58 154 1
58 156 1
58 171 1
58 181 1
58 184 1
58 190 1
58 201 1
58 206 1
58 212 1
58 224 1
58 225 1
58 226 1
58 227 1
58 232 1
58 238 1
58 241 1
58 250 1
58 262 1
58 264 1
58 271 1
58 283 1
59 60 1
59 61 1
59 62 1
59 69 1
59 71 1
59 77 1
59 102 1
59 103 1
59 108 1
59 110 1
59 111 1
59 116 1
59 127 1
59 130 1
59 138 1
59 141 1
59 142 1
59 143 1
59 151 1
59 152 1
59 154 1
59 158 1
59 170 1
59 173 1
59 178 1
59 184 1
59 185 1
59 192 1
59 202 1
59 207 1
59 214 1
59 222 1
59 224 1
59 227 1
59 228 1
59 231 1
59 235 1
59 238 1
59 245 1
59 257 1
59 261 1
59 263 1
59 266 1
59 270 1
59 272 1
59 274 1
59 276 1
59 282 1
59 285 1
59 288 1
59 293 1
59 294 1
59 299 1
60 61 1
60 62 1
60 64 1
60 65 1
60 66 1
60 67 1
60 69 1
60 70 1
60 71 1
60 72 1
60 73 1
60 74 1
60 80 1
60 86 1
60 87 1
60 90 1
60 94 1
60 96 1
60 98 1
60 101 1
60 102 1
60 105 1
60 107 1
60 113 1
60 116 1
60 121 1
60 123 1
60 126 1
60 129 1
60 135 1
60 136 1
60 138 1
60 140 1
60 141 1
60 143 1
60 145 1
60 148 1
60 155 1
60 157 1
60 158 1
60 159 1
60 160 1
60 168 1
60 169 1
60 171 1
60 172 1
60 173 1
60 176 1
60 178 1
60 179 1
60 180 1
60 189 1
60 190 1
60 192 1
60 193 1
60 201 1
60 202 1
60 203 1
60 216 1
60 217 1
60 218 1
60 225 1
60 229 1
60 238 1
60 239 1
60 241 1
60 243 1
60 245 1
60 247 1
60 249 1
60 251 1
60 257 1
60 260 1
60 264 1
60 265 1
60 269 1
60 275 1
60 278 1
60 283 1
60 285 1
60 289 1
60 293 1
60 295 1
61 63 1
61 64 1
61 65 1
61 68 1
61 70 1
61 72 1
61 74 1
61 77 1
61 84 1
61 86 1
61 87 1
61 88 1
61 90 1
61 100 1
61 103 1
61 104 1
61 111 1
61 115 1
61 117 1
61 122 1
61 124 1
61 127 1
61 128 1
61 129 1
61 131 1
61 134 1
61 138 1
61 147 1
61 154 1
61 166 1
61 172 1
61 176 1
61 180 1
61 184 1
61 186 1
61 189 1
61 193 1
61 194 1
61 198 1
61 201 1
61 202 1
61 203 1
61 205 1
61 212 1
61 214 1
61 223 1
61 225 1
61 238 1
61 239 1
61 240 1
61 243 1
61 247 1
61 248 1
61 249 1
61 254 1
61 258 1
61 267 1
61 268 1
61 273 1
61 278 1
61 279 1
61 282 1
61 284 1
61 287 1
61 288 1
61 291 1
61 293 1
61 298 1
61 299 1
62 64 1
62 65 1
62 67 1
62 68 1
62 69 1
62 71 1
62 73 1
62 74 1
62 78 1
62 85 1
62 86 1
62 88 1
62 92 1
62 99 1
62 101 1
62 107 1
62 108 1
62 112 1
62 118 1
62 121 1
62 122 1
62 125 1
62 126 1
62 130 1
62 140 1
62 141 1
62 142 1
62 143 1
62 146 1
62 151 1
62 155 1
62 157 1
62 159 1
62 169 1
62 177 1
62 178 1
62 187 1
62 190 1
62 194 1
62 195 1
62 196 1
62 198 1
62 200 1
62 203 1
62 204 1
62 209 1
62 210 1
62 211 1
62 212 1
62 219 1
62 228 1
62 233 1
62 241 1
62 244 1
62 248 1
62 253 1
62 255 1
62 257 1
62 260 1
62 265 1
62 268 1
62 269 1
62 277 1
62 279 1
62 280 1
62 282 1
62 286 1
62 291 1
63 66 1
63 73 1
63 75 1
63 79 1
63 82 1
63 85 1
63 86 1
63 89 1
63 99 1
63 103 1
63 111 1
63 113 1
63 117 1
63 120 1
63 125 1
63 127 1
63 132 1
63 136 1
63 143 1
63 144 1
63 153 1
63 154 1
63 156 1
63 158 1
63 169 1
63 179 1
63 180 1
63 181 1
63 184 1
63 185 1
63 187 1
63 190 1
63 191 1
63 195 1
63 196 1
63 199 1
63 201 1
63 213 1
63 214 1
63 215 1
63 216 1
63 219 1
63 222 1
63 228 1
63 237 1
63 238 1
63 240 1
63 246 1
63 253 1
63 258 1
63 261 1
63 265 1
63 269 1
63 273 1
63 275 1
63 278 1
63 281 1
63 284 1
63 295 1
63 296 1
64 71 1
64 72 1
64 74 1
64 78 1
64 84 1
64 85 1
64 88 1
64 95 1
64 97 1
64 100 1
64 102 1
64 105 1
64 106 1
64 108 1
64 112 1
64 113 1
64 115 1
64 116 1
64 117 1
64 122 1
64 123 1
64 127 1
64 129 1
64 130 1
64 131 1
64 133 1
64 136 1
64 137 1
64 139 1
64 141 1
64 144 1
64 145 1
64 148 1
64 150 1
64 151 1
64 154 1
64 155 1
64 158 1
64 160 1
64 161 1
64 162 1
64 163 1
64 164 1
64 169 1
64 172 1
64 175 1
64 179 1
64 181 1
64 184 1
64 186 1
64 187 1
64 195 1
64 196 1
64 197 1
64 199 1
64 200 1
64 203 1
64 204 1
64 208 1
64 210 1
64 216 1
64 218 1
64 220 1
64 222 1
64 227 1
64 228 1
64 230 1
64 231 1
64 232 1
64 233 1
64 235 1
64 237 1
64 238 1
64 241 1
64 242 1
64 247 1
64 248 1
64 253 1
64 254 1
64 256 1
64 257 1
64 259 1
64 260 1
64 261 1
64 263 1
64 264 1
64 271 1
64 272 1
64 273 1
64 278 1
64 279 1
64 285 1
64 287 1
64 290 1
64 295 1
64 296 1
64 297 1
65 72 1
65 76 1
65 79 1
65 82 1
65 85 1
65 87 1
65 88 1
65 89 1
65 92 1
65 93 1
65 94 1
65 95 1
65 100 1
65 104 1
65 105 1
65 106 1
65 110 1
65 112 1
65 114 1
65 117 1
65 118 1
65 119 1
65 120 1
65 121 1
65 124 1
65 129 1
65 132 1
65 134 1
65 135 1
65 136 1
65 137 1
65 144 1
65 147 1
65 154 1
65 155 1
65 159 1
65 172 1
65 174 1
65 181 1
65 182 1
65 184 1
65 190 1
65 192 1
65 194 1
65 198 1
65 199 1
65 203 1
65 210 1
65 214 1
65 215 1
65 218 1
65 221 1
65 222 1
65 226 1
65 227 1
65 229 1
65 233 1
65 235 1
65 236 1
65 238 1
65 239 1
65 240 1
65 241 1
65 243 1
65 246 1
65 249 1
65 260 1
65 261 1
65 262 1
65 267 1
65 269 1
65 270 1
65 272 1
65 278 1
65 279 1
65 281 1
65 282 1
65 286 1
65 292 1
65 299 1
66 67 1
66 71 1
66 74 1
66 80 1
66 84 1
66 85 1
66 86 1
66 92 1
66 93 1
66 94 1
66 95 1
66 96 1
66 98 1
66 101 1
66 102 1
66 107 1
66 108 1
66 110 1
66 112 1
66 117 1
66 121 1
66 122 1
66 128 1
66 129 1
66 130 1
66 132 1
66 134 1
66 136 1
66 138 1
66 139 1
66 140 1
66 141 1
66 146 1
66 147 1
66 151 1
66 153 1
66 155 1
66 160 1
66 161 1
66 163 1
66 166 1
66 169 1
66 172 1
66 173 1
66 174 1
66 177 1
66 178 1
66 181 1
66 183 1
66 185 1
66 186 1
66 188 1
66 191 1
66 192 1
66 194 1
66 198 1
66 199 1
66 201 1
66 203 1
66 211 1
66 213 1
66 215 1
66 225 1
66 227 1
66 230 1
66 232 1
66 233 1
66 238 1
66 242 1
66 243 1
66 244 1
66 249 1
66 253 1
66 257 1
66 260 1
66 263 1
66 264 1
66 265 1
66 267 1
66 269 1
66 272 1
66 275 1
66 277 1
66 278 1
66 279 1
66 283 1
66 289 1
66 294 1
66 295 1
66 297 1
66 298 1
66 300 1
67 74 1
67 78 1
67 81 1
67 82 1
67 83 1
67 97 1
67 100 1
67 101 1
67 102 1
67 117 1
67 118 1
67 127 1
67 129 1
67 132 1
67 136 1
67 139 1
67 140 1
67 144 1
67 145 1
67 148 1
67 150 1
67 151 1
67 153 1
67 160 1
67 163 1
67 164 1
67 172 1
67 173 1
67 181 1
67 184 1
67 188 1
67 191 1
67 194 1
67 196 1
67 197 1
67 199 1
67 202 1
67 208 1
67 213 1
67 214 1
67 215 1
67 216 1
67 224 1
67 229 1
67 230 1
67 237 1
67 240 1
67 241 1
67 242 1
67 244 1
67 246 1
67 250 1
67 251 1
67 252 1
67 257 1
67 261 1
67 265 1
67 266 1
67 275 1
67 276 1
67 283 1
67 284 1
67 289 1
67 297 1
67 298 1
67 299 1
68 74 1
68 87 1
68 95 1
68 100 1
68 104 1
68 108 1
68 112 1
68 130 1
68 139 1
68 143 1
68 144 1
68 147 1
68 152 1
68 164 1
68 166 1
68 167 1
68 168 1
68 172 1
68 174 1
68 183 1
68 185 1
68 189 1
68 195 1
68 196 1
68 198 1
68 202 1
68 203 1
68 207 1
68 208 1
68 209 1
68 211 1
68 212 1
68 213 1
68 216 1
68 217 1
68 218 1
68 223 1
68 226 1
68 228 1
68 233 1
68 234 1
68 245 1
68 248 1
68 259 1
68 266 1
68 267 1
68 272 1
68 277 1
68 279 1
68 281 1
68 284 1
68 286 1
68 290 1
69 72 1
69 73 1
69 74 1
69 76 1
69 77 1
69 78 1
69 79 1
69 83 1
69 86 1
69 88 1
69 97 1
69 100 1
69 103 1
69 104 1
69 106 1
69 107 1
69 110 1
69 114 1
69 118 1
69 120 1
69 122 1
69 125 1
69 127 1
69 128 1
69 129 1
69 132 1
69 135 1
69 136 1
69 138 1
69 140 1
69 142 1
69 143 1
69 144 1
69 151 1
69 152 1
69 157 1
69 160 1
69 162 1
69 163 1
69 164 1
69 165 1
69 167 1
69 170 1
69 171 1
69 172 1
69 173 1
69 174 1
69 178 1
69 185 1
69 187 1
69 189 1
69 190 1
69 192 1
69 194 1
69 195 1
69 199 1
69 200 1
69 202 1
69 203 1
69 207 1
69 208 1
69 212 1
69 213 1
69 214 1
69 216 1
69 220 1
69 223 1
69 224 1
69 228 1
69 229 1
69 230 1
69 232 1
69 233 1
69 238 1
69 240 1
69 243 1
69 246 1
69 249 1
69 250 1
69 252 1
69 254 1
69 258 1
69 260 1
69 261 1
69 263 1
69 270 1
69 277 1
69 278 1
69 279 1
69 280 1
69 281 1
69 282 1
69 283 1
69 284 1
69 285 1
69 288 1
69 290 1
69 291 1
69 292 1
69 294 1
69 298 1
70 74 1
70 78 1
70 79 1
70 100 1
70 101 1
70 112 1
70 116 1
70 117 1
70 123 1
70 132 1
70 133 1
70 137 1
70 138 1
70 155 1
70 158 1
70 161 1
70 164 1
70 166 1
70 167 1
70 169 1
70 196 1
70 197 1
70 198 1
70 199 1
70 201 1
70 210 1
70 222 1
70 227 1
70 228 1
70 230 1
70 232 1
70 234 1
70 236 1
70 237 1
70 243 1
70 245 1
70 250 1
70 252 1
70 253 1
70 255 1
70 260 1
70 266 1
70 274 1
70 279 1
70 285 1
70 286 1
70 289 1
71 73 1
71 84 1
71 96 1
71 98 1
71 99 1
71 108 1
71 113 1
71 115 1
71 117 1
71 118 1
71 121 1
71 122 1
71 134 1
71 137 1
71 138 1
71 143 1
71 145 1
71 147 1
71 148 1
71 155 1
71 156 1
71 159 1
71 160 1
71 161 1
71 163 1
71 171 1
71 195 1
71 199 1
71 202 1
71 204 1
71 208 1
71 209 1
71 210 1
71 212 1
71 230 1
71 231 1
71 232 1
71 233 1
71 235 1
71 239 1
71 248 1
71 251 1
71 253 1
71 257 1
71 259 1
71 264 1
71 266 1
71 268 1
71 270 1
71 278 1
71 283 1
71 284 1
71 293 1
71 294 1
71 300 1
72 74 1
72 76 1
72 77 1
72 80 1
72 82 1
72 85 1
72 86 1
72 89 1
72 93 1
72 95 1
72 99 1
72 100 1
72 101 1
72 102 1
72 110 1
72 112 1
72 118 1
72 124 1
72 129 1
72 132 1
72 134 1
72 136 1
72 143 1
72 144 1
72 149 1
72 150 1
72 153 1
72 154 1
72 155 1
72 159 1
72 160 1
72 161 1
72 166 1
72 168 1
72 172 1
72 173 1
72 175 1
72 181 1
72 182 1
72 184 1
72 189 1
72 192 1
72 194 1
72 196 1
72 201 1
72 202 1
72 203 1
72 205 1
72 206 1
72 209 1
72 210 1
72 211 1
72 212 1
72 218 1
72 221 1
72 222 1
72 227 1
72 229 1
72 237 1
72 238 1
72 240 1
72 241 1
72 243 1
72 250 1
72 252 1
72 254 1
72 255 1
72 257 1
72 258 1
72 260 1
72 269 1
72 273 1
72 275 1
72 277 1
72 281 1
72 282 1
72 283 1
72 286 1
72 289 1
72 292 1
72 293 1
72 298 1
73 79 1
73 82 1
73 83 1
73 85 1
73 86 1
73 93 1
73 98 1
73 99 1
73 100 1
73 102 1
73 104 1
73 106 1
73 107 1
73 110 1
73 111 1
73 113 1
73 115 1
73 125 1
73 127 1
73 131 1
73 132 1
73 138 1
73 143 1
73 145 1
73 147 1
73 149 1
73 164 1
73 165 1
73 168 1
73 169 1
73 173 1
73 175 1
73 177 1
73 180 1
73 181 1
73 186 1
73 188 1
73 189 1
73 190 1
73 194 1
73 197 1
73 200 1
73 202 1
73 207 1
73 223 1
73 229 1
73 234 1
73 236 1
73 237 1
73 238 1
73 242 1
73 243 1
73 244 1
73 248 1
73 253 1
73 254 1
73 258 1
73 265 1
73 272 1
73 275 1
73 276 1
73 278 1
73 279 1
73 282 1
73 285 1
73 295 1
73 297 1
74 79 1
74 80 1
74 82 1
74 84 1
74 86 1
74 87 1
74 88 1
74 89 1
74 96 1
74 98 1
74 100 1
74 101 1
74 106 1
74 108 1
74 109 1
74 111 1
74 115 1
74 118 1
74 124 1
74 125 1
74 130 1
74 137 1
74 140 1
74 142 1
74 146 1
74 148 1
74 150 1
74 151 1
74 152 1
74 155 1
74 157 1
74 160 1
74 161 1
74 163 1
74 164 1
74 169 1
74 172 1
74 173 1
74 179 1
74 180 1
74 182 1
74 183 1
74 189 1
74 191 1
74 192 1
74 193 1
74 194 1
74 198 1
74 201 1
74 203 1
74 204 1
74 206 1
74 208 1
74 210 1
74 212 1
74 216 1
74 217 1
74 219 1
74 220 1
74 222 1
74 224 1
74 227 1
74 229 1
74 232 1
74 233 1
74 238 1
74 242 1
74 249 1
74 250 1
74 251 1
74 252 1
74 253 1
74 257 1
74 261 1
74 265 1
74 266 1
74 267 1
74 270 1
74 276 1
74 277 1
74 282 1
74 289 1
74 290 1
74 291 1
74 298 1
74 300 1
75 78 1
75 86 1
75 90 1
75 91 1
75 97 1
75 109 1
75 124 1
75 125 1
75 128 1
75 132 1
75 138 1
75 142 1
75 144 1
75 150 1
75 154 1
75 158 1
75 168 1
75 184 1
75 195 1
75 198 1
75 202 1
75 209 1
75 215 1
75 220 1
75 223 1
75 228 1
75 229 1
75 233 1
75 243 1
75 254 1
75 256 1
75 257 1
75 258 1
75 261 1
75 264 1
75 267 1
75 275 1
75 276 1
75 278 1
75 293 1
76 105 1
76 117 1
76 121 1
76 125 1
76 136 1
76 141 1
76 143 1
76 148 1
76 150 1
76 155 1
76 158 1
76 180 1
76 181 1
76 182 1
76 194 1
76 203 1
76 220 1
76 230 1
76 249 1
76 253 1
76 254 1
76 257 1
76 267 1
76 283 1
77 80 1
77 84 1
77 90 1
77 95 1
77 97 1
77 98 1
77 99 1
77 100 1
77 101 1
77 104 1
77 109 1
77 114 1
77 120 1
77 121 1
77 122 1
77 126 1
77 127 1
77 129 1
77 131 1
77 132 1
77 136 1
77 141 1
77 149 1
77 152 1
77 154 1
77 158 1
77 162 1
77 165 1
77 167 1
77 169 1
77 170 1
77 171 1
77 184 1
77 187 1
77 188 1
77 197 1
77 211 1
77 212 1
77 214 1
77 215 1
77 216 1
77 221 1
77 230 1
77 249 1
77 253 1
77 258 1
77 267 1
77 269 1
77 274 1
77 284 1
77 289 1
77 293 1
77 295 1
77 296 1
77 297 1
77 300 1
78 80 1
78 82 1
78 85 1
78 87 1
78 90 1
78 92 1
78 93 1
78 94 1
78 95 1
78 96 1
78 98 1
78 100 1
78 108 1
78 116 1
78 122 1
78 126 1
78 129 1
78 131 1
78 140 1
78 142 1
78 143 1
78 149 1
78 150 1
78 154 1
78 161 1
78 167 1
78 169 1
78 171 1
78 173 1
78 175 1
78 176 1
78 177 1
78 180 1
78 182 1
78 183 1
78 184 1
78 187 1
78 188 1
78 189 1
78 195 1
78 200 1
78 201 1
78 202 1
78 210 1
78 216 1
78 219 1
78 224 1
78 227 1
78 228 1
78 229 1
78 234 1
78 235 1
78 236 1
78 237 1
78 243 1
78 256 1
78 261 1
78 264 1
78 265 1
78 268 1
78 269 1
78 272 1
78 276 1
78 278 1
78 282 1
78 283 1
78 284 1
78 290 1
78 292 1
78 294 1
78 295 1
79 80 1
79 82 1
79 84 1
79 95 1
79 96 1
79 97 1
79 99 1
79 103 1
79 106 1
79 108 1
79 109 1
79 113 1
79 118 1
79 125 1
79 126 1
79 128 1
79 132 1
79 141 1
79 142 1
79 143 1
79 148 1
79 158 1
79 164 1
79 167 1
79 170 1
79 173 1
79 176 1
79 178 1
79 182 1
79 183 1
79 187 1
79 189 1
79 204 1
79 207 1
79 212 1
79 214 1
79 229 1
79 236 1
79 238 1
79 244 1
79 254 1
79 258 1
79 265 1
79 275 1
79 279 1
80 81 1
80 82 1
80 92 1
80 93 1
80 94 1
80 101 1
80 102 1
80 104 1
80 108 1
80 110 1
80 113 1
80 114 1
80 118 1
80 122 1
80 124 1
80 125 1
80 128 1
80 129 1
80 132 1
80 138 1
80 140 1
80 141 1
80 142 1
80 147 1
80 148 1
80 156 1
80 159 1
80 160 1
80 164 1
80 166 1
80 169 1
80 172 1
80 178 1
80 182 1
80 186 1
80 189 1
80 194 1
80 196 1
80 197 1
80 199 1
80 202 1
80 211 1
80 215 1
80 217 1
80 223 1
80 225 1
80 226 1
80 227 1
80 229 1
80 230 1
80 233 1
80 234 1
80 235 1
80 236 1
80 238 1
80 242 1
80 247 1
80 248 1
80 259 1
80 265 1
80 268 1
80 274 1
80 275 1
80 277 1
80 278 1
80 282 1
80 284 1
80 286 1
80 292 1
80 295 1
80 300 1
81 83 1
81 85 1
81 86 1
81 92 1
81 99 1
81 100 1
81 102 1
81 111 1
81 113 1
81 114 1
81 116 1
81 118 1
81 119 1
81 124 1
81 125 1
81 130 1
81 132 1
81 133 1
81 139 1
81 142 1
81 146 1
81 148 1
81 151 1
81 154 1
81 155 1
81 162 1
81 164 1
81 169 1
81 170 1
81 173 1
81 177 1
81 179 1
81 182 1
81 183 1
81 185 1
81 191 1
81 196 1
81 202 1
81 205 1
81 208 1
81 209 1
81 213 1
81 216 1
81 217 1
81 218 1
81 223 1
81 225 1
81 228 1
81 229 1
81 234 1
81 238 1
81 241 1
81 242 1
81 248 1
81 253 1
81 254 1
81 260 1
81 261 1
81 267 1
81 274 1
81 275 1
81 280 1
81 285 1
81 291 1
81 293 1
81 295 1
82 83 1
82 87 1
82 95 1
82 96 1
82 98 1
82 101 1
82 111 1
82 112 1
82 113 1
82 114 1
82 115 1
82 118 1
82 126 1
82 130 1
82 134 1
82 138 1
82 142 1
82 144 1
82 147 1
82 148 1
82 156 1
82 166 1
82 169 1
82 173 1
82 174 1
82 175 1
82 178 1
82 183 1
82 184 1
82 185 1
82 190 1
82 193 1
82 196 1
82 201 1
82 202 1
82 203 1
82 207 1
82 208 1
82 212 1
82 216 1
82 218 1
82 221 1
82 223 1
82 224 1
82 225 1
82 226 1
82 227 1
82 228 1
82 230 1
82 238 1
82 240 1
82 241 1
82 243 1
82 253 1
82 254 1
82 255 1
82 256 1
82 257 1
82 258 1
82 259 1
82 269 1
82 272 1
82 273 1
82 282 1
82 284 1
82 291 1
82 293 1
82 295 1
82 297 1
82 300 1
83 86 1
83 87 1
83 116 1
83 124 1
83 132 1
83 137 1
83 138 1
83 142 1
83 147 1
83 149 1
83 160 1
83 169 1
83 182 1
83 183 1
83 186 1
83 187 1
83 193 1
83 204 1
83 211 1
83 216 1
83 221 1
83 224 1
83 232 1
83 241 1
83 246 1
83 247 1
83 248 1
83 250 1
83 251 1
83 253 1
83 257 1
83 271 1
83 273 1
83 279 1
83 282 1
84 86 1
84 87 1
84 89 1
84 94 1
84 95 1
84 98 1
84 99 1
84 100 1
84 102 1
84 103 1
84 105 1
84 116 1
84 124 1
84 127 1
84 135 1
84 138 1
84 141 1
84 147 1
84 151 1
84 155 1
84 162 1
84 165 1
84 174 1
84 180 1
84 181 1
84 199 1
84 203 1
84 207 1
84 211 1
84 212 1
84 215 1
84 216 1
84 217 1
84 219 1
84 221 1
84 229 1
84 230 1
84 235 1
84 238 1
84 243 1
84 249 1
84 265 1
84 269 1
84 270 1
84 271 1
84 276 1
84 278 1
84 279 1
84 281 1
84 286 1
85 87 1
85 88 1
85 93 1
85 95 1
85 96 1
85 99 1
85 100 1
85 105 1
85 109 1
85 112 1
85 113 1
85 115 1
85 116 1
85 117 1
85 120 1
85 121 1
85 123 1
85 124 1
85 126 1
85 127 1
85 128 1
85 132 1
85 133 1
85 136 1
85 137 1
85 138 1
85 140 1
85 141 1
85 142 1
85 143 1
85 144 1
85 145 1
85 148 1
85 149 1
85 151 1
85 152 1
85 154 1
85 155 1
85 157 1
85 160 1
85 162 1
85 165 1
85 168 1
85 175 1
85 179 1
85 184 1
85 188 1
85 192 1
85 194 1
85 198 1
85 199 1
85 203 1
85 212 1
85 216 1
85 218 1
85 224 1
85 227 1
85 229 1
85 230 1
85 234 1
85 236 1
85 238 1
85 241 1
85 250 1
85 262 1
85 266 1
85 268 1
85 270 1
85 275 1
85 281 1
85 285 1
85 289 1
85 290 1
85 292 1
85 293 1
85 294 1
85 300 1
86 91 1
86 92 1
86 94 1
86 95 1
86 98 1
86 101 1
86 106 1
86 108 1
86 110 1
86 112 1
86 114 1
86 117 1
86 120 1
86 128 1
86 130 1
86 133 1
86 139 1
86 140 1
86 143 1
86 146 1
86 150 1
86 151 1
86 155 1
86 157 1
86 161 1
86 164 1
86 165 1
86 166 1
86 168 1
86 170 1
86 171 1
86 175 1
86 180 1
86 185 1
86 186 1
86 187 1
86 189 1
86 192 1
86 195 1
86 198 1
86 201 1
86 202 1
86 204 1
86 210 1
86 221 1
86 222 1
86 228 1
86 229 1
86 234 1
86 238 1
86 241 1
86 243 1
86 244 1
86 245 1
86 247 1
86 251 1
86 252 1
86 255 1
86 256 1
86 265 1
86 268 1
86 269 1
86 277 1
86 279 1
86 280 1
86 282 1
86 283 1
86 285 1
86 288 1
86 289 1
86 291 1
86 295 1
86 298 1
87 94 1
87 96 1
87 97 1
87 101 1
87 112 1
87 117 1
87 118 1
87 123 1
87 126 1
87 128 1
87 129 1
87 130 1
87 132 1
87 142 1
87 144 1
87 154 1
87 157 1
87 158 1
87 159 1
87 160 1
87 164 1
87 166 1
87 168 1
87 175 1
87 176 1
87 187 1
87 193 1
87 202 1
87 204 1
87 207 1
87 215 1
87 216 1
87 222 1
87 227 1
87 232 1
87 236 1
87 243 1
87 244 1
87 248 1
87 254 1
87 256 1
87 258 1
87 259 1
87 263 1
87 265 1
87 269 1
87 284 1
87 289 1
87 293 1
87 295 1
87 300 1
88 92 1
88 94 1
88 97 1
88 98 1
88 108 1
88 109 1
88 112 1
88 114 1
88 120 1
88 126 1
88 129 1
88 134 1
88 136 1
88 142 1
88 145 1
88 147 1
88 149 1
88 150 1
88 155 1
88 162 1
88 164 1
88 165 1
88 166 1
88 167 1
88 169 1
88 178 1
88 181 1
88 196 1
88 199 1
88 200 1
88 201 1
88 216 1
88 225 1
88 228 1
88 229 1
88 236 1
88 241 1
88 243 1
88 250 1
88 257 1
88 267 1
88 278 1
88 279 1
88 282 1
88 286 1
88 288 1
88 292 1
88 295 1
88 297 1
89 106 1
89 110 1
89 113 1
89 115 1
89 116 1
89 127 1
89 132 1
89 133 1
89 140 1
89 143 1
89 144 1
89 153 1
89 157 1
89 169 1
89 172 1
89 181 1
89 184 1
89 185 1
89 191 1
89 192 1
89 194 1
89 201 1
89 216 1
89 229 1
89 230 1
89 234 1
89 249 1
89 263 1
89 282 1
89 285 1
90 91 1
90 95 1
90 98 1
90 100 1
90 101 1
90 102 1
90 103 1
90 109 1
90 111 1
90 118 1
90 120 1
90 127 1
90 128 1
90 132 1
90 133 1
90 135 1
90 137 1
90 139 1
90 140 1
90 142 1
90 144 1
90 145 1
90 148 1
90 151 1
90 155 1
90 170 1
90 171 1
90 173 1
90 175 1
90 180 1
90 184 1
90 186 1
90 193 1
90 194 1
90 200 1
90 203 1
90 207 1
90 209 1
90 211 1
90 213 1
90 214 1
90 216 1
90 228 1
90 229 1
90 230 1
90 233 1
90 237 1
90 240 1
90 245 1
90 249 1
90 250 1
90 251 1
90 254 1
90 261 1
90 262 1
90 271 1
90 272 1
90 274 1
90 278 1
90 282 1
90 283 1
90 284 1
90 285 1
90 289 1
90 290 1
90 293 1
90 297 1
91 98 1
91 101 1
91 104 1
91 108 1
91 112 1
91 114 1
91 115 1
91 116 1
91 118 1
91 122 1
91 125 1
91 133 1
91 150 1
91 162 1
91 166 1
91 169 1
91 172 1
91 178 1
91 179 1
91 183 1
91 189 1
91 200 1
91 203 1
91 207 1
91 210 1
91 212 1
91 218 1
91 219 1
91 228 1
91 232 1
91 235 1
91 238 1
91 243 1
91 244 1
91 248 1
91 256 1
91 269 1
91 273 1
91 277 1
91 278 1
91 279 1
91 284 1
91 288 1
91 289 1
91 297 1
91 300 1
92 93 1
92 96 1
92 98 1
92 101 1
92 106 1
92 107 1
92 108 1
92 112 1
92 115 1
92 117 1
92 120 1
92 124 1
92 126 1
92 127 1
92 128 1
92 129 1
92 130 1
92 133 1
92 136 1
92 150 1
92 151 1
92 153 1
92 159 1
92 162 1
92 164 1
92 167 1
92 169 1
92 172 1
92 173 1
92 180 1
92 186 1
92 194 1
92 196 1
92 197 1
92 198 1
92 199 1
92 202 1
92 210 1
92 211 1
92 216 1
92 218 1
92 222 1
92 233 1
92 234 1
92 238 1
92 241 1
92 243 1
92 245 1
92 247 1
92 248 1
92 249 1
92 254 1
92 262 1
92 265 1
92 267 1
92 273 1
92 276 1
92 279 1
92 282 1
92 285 1
92 290 1
92 292 1
92 293 1
92 295 1
93 100 1
93 101 1
93 108 1
93 110 1
93 111 1
93 115 1
93 116 1
93 119 1
93 120 1
93 124 1
93 125 1
93 127 1
93 128 1
93 131 1
93 139 1
93 140 1
93 142 1
93 149 1
93 153 1
93 154 1
93 158 1
93 160 1
93 167 1
93 175 1
93 177 1
93 180 1
93 186 1
93 187 1
93 188 1
93 191 1
93 193 1
93 194 1
93 199 1
93 200 1
93 201 1
93 207 1
93 210 1
93 212 1
93 214 1
93 216 1
93 218 1
93 226 1
93 227 1
93 230 1
93 232 1
93 233 1
93 234 1
93 235 1
93 242 1
93 245 1
93 250 1
93 254 1
93 255 1
93 258 1
93 269 1
93 270 1
93 278 1
93 279 1
93 284 1
93 285 1
93 289 1
93 291 1
93 296 1
93 298 1
94 95 1
94 96 1
94 100 1
94 103 1
94 105 1
94 107 1
94 112 1
94 114 1
94 116 1
94 117 1
94 121 1
94 123 1
94 125 1
94 136 1
94 138 1
94 139 1
94 140 1
94 141 1
94 142 1
94 143 1
94 144 1
94 145 1
94 150 1
94 155 1
94 159 1
94 163 1
94 164 1
94 167 1
94 168 1
94 171 1
94 178 1
94 180 1
94 181 1
94 187 1
94 195 1
94 196 1
94 203 1
94 207 1
94 212 1
94 213 1
94 215 1
94 216 1
94 217 1
94 224 1
94 229 1
94 233 1
94 241 1
94 242 1
94 244 1
94 247 1
94 249 1
94 252 1
94 253 1
94 254 1
94 265 1
94 266 1
94 270 1
94 274 1
94 275 1
94 276 1
94 277 1
94 278 1
94 279 1
94 281 1
94 285 1
94 292 1
95 102 1
95 103 1
95 110 1
95 116 1
95 117 1
95 122 1
95 127 1
95 130 1
95 132 1
95 141 1
95 146 1
95 148 1
95 155 1
95 156 1
95 157 1
95 162 1
95 163 1
95 167 1
95 168 1
95 178 1
95 182 1
95 183 1
95 184 1
95 188 1
95 189 1
95 190 1
95 193 1
95 199 1
95 202 1
95 204 1
95 206 1
95 208 1
95 210 1
95 212 1
95 216 1
95 221 1
95 222 1
95 223 1
95 224 1
95 227 1
95 230 1
95 232 1
95 233 1
95 234 1
95 237 1
95 238 1
95 239 1
95 247 1
95 253 1
95 257 1
95 259 1
95 260 1
95 271 1
95 275 1
95 276 1
95 278 1
95 282 1
95 291 1
95 293 1
95 295 1
95 297 1
96 99 1
96 106 1
96 113 1
96 116 1
96 117 1
96 128 1
96 131 1
96 136 1
96 150 1
96 151 1
96 155 1
96 157 1
96 161 1
96 170 1
96 172 1
96 173 1
96 178 1
96 181 1
96 184 1
96 185 1
96 189 1
96 194 1
96 198 1
96 207 1
96 213 1
96 214 1
96 216 1
96 220 1
96 226 1
96 233 1
96 234 1
96 235 1
96 238 1
96 240 1
96 253 1
96 254 1
96 256 1
96 257 1
96 261 1
96 271 1
96 272 1
96 281 1
96 283 1
96 284 1
96 288 1
96 289 1
96 294 1
96 298 1
96 300 1
97 103 1
97 112 1
97 113 1
97 121 1
97 124 1
97 132 1
97 134 1
97 136 1
97 139 1
97 141 1
97 143 1
97 147 1
97 148 1
97 151 1
97 156 1
97 169 1
97 172 1
97 176 1
97 180 1
97 187 1
97 191 1
97 192 1
97 196 1
97 197 1
97 198 1
97 200 1
97 203 1
97 217 1
97 222 1
97 227 1
97 232 1
97 233 1
97 234 1
97 238 1
97 239 1
97 241 1
97 251 1
97 255 1
97 257 1
97 258 1
97 259 1
97 262 1
97 263 1
97 264 1
97 265 1
97 268 1
97 269 1
97 275 1
97 287 1
97 297 1
97 300 1
98 99 1
98 103 1
98 118 1
98 127 1
98 128 1
98 129 1
98 130 1
98 143 1
98 154 1
98 157 1
98 158 1
98 164 1
98 177 1
98 178 1
98 184 1
98 188 1
98 192 1
98 195 1
98 201 1
98 202 1
98 203 1
98 204 1
98 220 1
98 223 1
98 224 1
98 229 1
98 232 1
98 246 1
98 249 1
98 257 1
98 258 1
98 270 1
98 279 1
98 292 1
99 104 1
99 106 1
99 108 1
99 109 1
99 112 1
99 114 1
99 116 1
99 117 1
99 127 1
99 138 1
99 143 1
99 150 1
99 153 1
99 155 1
99 157 1
99 159 1
99 160 1
99 161 1
99 164 1
99 167 1
99 168 1
99 169 1
99 170 1
99 174 1
99 176 1
99 178 1
99 182 1
99 183 1
99 186 1
99 187 1
99 188 1
99 191 1
99 193 1
99 194 1
99 195 1
99 198 1
99 201 1
99 206 1
99 207 1
99 221 1
99 223 1
99 224 1
99 226 1
99 227 1
99 229 1
99 230 1
99 234 1
99 241 1
99 242 1
99 244 1
99 248 1
99 249 1
99 258 1
99 259 1
99 261 1
99 266 1
99 270 1
99 272 1
99 274 1
99 275 1
99 278 1
99 279 1
99 284 1
99 285 1
99 286 1
99 289 1
99 295 1
99 296 1
99 298 1
100 102 1
100 112 1
100 113 1
100 114 1
100 116 1
100 119 1
100 121 1
100 135 1
100 136 1
100 139 1
100 140 1
100 145 1
100 146 1
100 154 1
100 156 1
100 157 1
100 158 1
100 159 1
100 168 1
100 169 1
100 175 1
100 183 1
100 187 1
100 190 1
100 194 1
100 195 1
100 199 1
100 204 1
100 205 1
100 207 1
100 211 1
100 214 1
100 216 1
100 223 1
100 224 1
100 227 1
100 228 1
100 229 1
100 230 1
100 231 1
100 235 1
100 238 1
100 241 1
100 245 1
100 252 1
100 253 1
100 260 1
100 264 1
100 265 1
100 266 1
100 267 1
100 275 1
100 285 1
100 287 1
100 288 1
100 294 1
101 110 1
101 116 1
101 119 1
101 120 1
101 121 1
101 128 1
101 134 1
101 136 1
101 140 1
101 144 1
101 145 1
101 147 1
101 148 1
101 149 1
101 150 1
101 151 1
101 155 1
101 157 1
101 176 1
101 179 1
101 181 1
101 182 1
101 189 1
101 195 1
101 196 1
101 197 1
101 198 1
101 200 1
101 209 1
101 211 1
101 212 1
101 222 1
101 227 1
101 234 1
101 236 1
101 238 1
101 248 1
101 249 1
101 251 1
101 257 1
101 260 1
101 264 1
101 275 1
101 276 1
101 277 1
101 280 1
101 284 1
101 286 1
101 288 1
101 291 1
101 292 1
101 295 1
101 296 1
102 106 1
102 108 1
102 110 1
102 113 1
102 114 1
102 118 1
102 120 1
102 131 1
102 132 1
102 140 1
102 148 1
102 150 1
102 151 1
102 155 1
102 158 1
102 161 1
102 165 1
102 166 1
102 170 1
102 176 1
102 183 1
102 186 1
102 194 1
102 202 1
102 207 1
102 210 1
102 211 1
102 212 1
102 216 1
102 220 1
102 222 1
102 224 1
102 225 1
102 230 1
102 232 1
102 233 1
102 234 1
102 236 1
102 238 1
102 242 1
102 251 1
102 257 1
102 259 1
102 263 1
102 264 1
102 267 1
102 270 1
102 272 1
102 273 1
102 279 1
102 281 1
102 282 1
102 289 1
102 292 1
102 295 1
103 105 1
103 112 1
103 116 1
103 119 1
103 122 1
103 127 1
103 129 1
103 131 1
103 132 1
103 133 1
103 140 1
103 142 1
103 145 1
103 148 1
103 150 1
103 153 1
103 156 1
103 163 1
103 167 1
103 170 1
103 173 1
103 182 1
103 183 1
103 184 1
103 187 1
103 189 1
103 191 1
103 192 1
103 194 1
103 195 1
103 199 1
103 205 1
103 207 1
103 208 1
103 219 1
103 222 1
103 227 1
103 228 1
103 232 1
103 233 1
103 238 1
103 240 1
103 249 1
103 251 1
103 257 1
103 259 1
103 260 1
103 261 1
103 266 1
103 273 1
103 277 1
103 279 1
103 282 1
103 288 1
103 291 1
103 295 1
104 114 1
104 120 1
104 127 1
104 128 1
104 131 1
104 143 1
104 144 1
104 148 1
104 151 1
104 183 1
104 184 1
104 186 1
104 187 1
104 189 1
104 196 1
104 197 1
104 202 1
104 208 1
104 213 1
104 224 1
104 229 1
104 232 1
104 233 1
104 234 1
104 253 1
104 258 1
104 261 1
104 266 1
104 272 1
104 284 1
104 285 1
104 290 1
104 295 1
104 299 1
105 111 1
105 112 1
105 113 1
105 122 1
105 132 1
105 133 1
105 137 1
105 143 1
105 146 1
105 148 1
105 150 1
105 151 1
105 152 1
105 155 1
105 157 1
105 158 1
105 168 1
105 169 1
105 177 1
105 179 1
105 182 1
105 184 1
105 201 1
105 202 1
105 216 1
105 227 1
105 232 1
105 238 1
105 243 1
105 247 1
105 254 1
105 262 1
105 279 1
105 285 1
105 300 1
106 112 1
106 113 1
106 114 1
106 118 1
106 121 1
106 127 1
106 130 1
106 134 1
106 141 1
106 143 1
106 148 1
106 149 1
106 152 1
106 160 1
106 162 1
106 163 1
106 167 1
106 169 1
106 181 1
106 183 1
106 189 1
106 201 1
106 202 1
106 216 1
106 218 1
106 225 1
106 228 1
106 230 1
106 238 1
106 243 1
106 248 1
106 252 1
106 253 1
106 266 1
106 268 1
106 276 1
106 277 1
106 278 1
106 280 1
106 282 1
106 283 1
106 286 1
106 287 1
106 288 1
106 300 1
107 113 1
107 116 1
107 117 1
107 121 1
107 143 1
107 152 1
107 155 1
107 167 1
107 174 1
107 177 1
107 183 1
107 185 1
107 187 1
107 189 1
107 190 1
107 201 1
107 203 1
107 229 1
107 238 1
107 242 1
107 243 1
107 245 1
107 269 1
107 272 1
107 279 1
107 284 1
108 124 1
108 128 1
108 131 1
108 135 1
108 136 1
108 140 1
108 142 1
108 144 1
108 152 1
108 153 1
108 154 1
108 155 1
108 167 1
108 169 1
108 173 1
108 175 1
108 177 1
108 178 1
108 185 1
108 186 1
108 187 1
108 188 1
108 189 1
108 190 1
108 193 1
108 194 1
108 195 1
108 202 1
108 210 1
108 211 1
108 213 1
108 215 1
108 217 1
108 220 1
108 222 1
108 225 1
108 229 1
108 230 1
108 233 1
108 238 1
108 246 1
108 247 1
108 251 1
108 254 1
108 255 1
108 256 1
108 257 1
108 263 1
108 264 1
108 265 1
108 267 1
108 268 1
108 272 1
108 278 1
108 284 1
108 288 1
108 289 1
108 296 1
108 299 1
108 300 1
109 113 1
109 114 1
109 120 1
109 122 1
109 130 1
109 132 1
109 134 1
109 139 1
109 143 1
109 144 1
109 149 1
109 152 1
109 158 1
109 167 1
109 168 1
109 174 1
109 189 1
109 196 1
109 198 1
109 202 1
109 204 1
109 205 1
109 206 1
109 211 1
109 215 1
109 228 1
109 234 1
109 236 1
109 257 1
109 258 1
109 261 1
109 264 1
109 267 1
109 275 1
109 276 1
109 278 1
109 282 1
109 284 1
109 288 1
109 295 1
109 298 1
109 300 1
110 119 1
110 120 1
110 125 1
110 126 1
110 129 1
110 138 1
110 140 1
110 141 1
110 142 1
110 148 1
110 158 1
110 164 1
110 168 1
110 173 1
110 178 1
110 182 1
110 184 1
110 186 1
110 187 1
110 195 1
110 202 1
110 207 1
110 215 1
110 221 1
110 228 1
110 229 1
110 235 1
110 236 1
110 238 1
110 241 1
110 244 1
110 245 1
110 249 1
110 261 1
110 262 1
110 267 1
110 283 1
111 114 1
111 117 1
111 123 1
111 133 1
111 140 1
111 142 1
111 144 1
111 146 1
111 147 1
111 149 1
111 151 1
111 154 1
111 155 1
111 163 1
111 172 1
111 176 1
111 182 1
111 187 1
111 192 1
111 211 1
111 212 1
111 218 1
111 224 1
111 227 1
111 229 1
111 230 1
111 232 1
111 234 1
111 236 1
111 238 1
111 244 1
111 247 1
111 253 1
111 254 1
111 256 1
111 257 1
111 258 1
111 260 1
111 261 1
111 274 1
111 284 1
111 285 1
111 288 1
111 289 1
111 292 1
111 295 1
112 113 1
112 118 1
112 120 1
112 127 1
112 132 1
112 133 1
112 134 1
112 136 1
112 141 1
112 145 1
112 147 1
112 151 1
112 157 1
112 163 1
112 170 1
112 171 1
112 172 1
112 174 1
112 176 1
112 179 1
112 182 1
112 183 1
112 186 1
112 187 1
112 189 1
112 193 1
112 195 1
112 200 1
112 201 1
112 203 1
112 205 1
112 207 1
112 210 1
112 211 1
112 212 1
112 213 1
112 217 1
112 220 1
112 221 1
112 222 1
112 224 1
112 226 1
112 227 1
112 228 1
112 229 1
112 232 1
112 234 1
112 235 1
112 237 1
112 238 1
112 241 1
112 249 1
112 251 1
112 252 1
112 257 1
112 260 1
112 262 1
112 263 1
112 266 1
112 270 1
112 272 1
112 273 1
112 274 1
112 278 1
112 284 1
112 289 1
112 292 1
112 294 1
112 300 1
113 116 1
113 118 1
113 122 1
113 123 1
113 125 1
113 127 1
113 128 1
113 131 1
113 132 1
113 134 1
113 135 1
113 137 1
113 143 1
113 146 1
113 147 1
113 148 1
113 150 1
113 152 1
113 154 1
113 157 1
113 162 1
113 164 1
113 165 1
113 166 1
113 167 1
113 168 1
113 169 1
113 172 1
113 174 1
113 175 1
113 176 1
113 177 1
113 178 1
113 179 1
113 182 1
113 184 1
113 185 1
113 186 1
113 188 1
113 189 1
113 198 1
113 199 1
113 200 1
113 203 1
113 208 1
113 210 1
113 213 1
113 216 1
113 217 1
113 218 1
113 220 1
113 222 1
113 228 1
113 238 1
113 240 1
113 241 1
113 244 1
113 245 1
113 248 1
113 254 1
113 257 1
113 265 1
113 266 1
113 270 1
113 277 1
113 279 1
113 284 1
113 285 1
113 287 1
113 288 1
113 290 1
113 291 1
113 292 1
113 295 1
113 297 1
113 299 1
114 117 1
114 120 1
114 126 1
114 138 1
114 140 1
114 145 1
114 148 1
114 149 1
114 150 1
114 156 1
114 157 1
114 158 1
114 159 1
114 163 1
114 167 1
114 170 1
114 175 1
114 180 1
114 181 1
114 182 1
114 185 1
114 186 1
114 189 1
114 196 1
114 200 1
114 202 1
114 207 1
114 210 1
114 218 1
114 219 1
114 220 1
114 221 1
114 223 1
114 228 1
114 229 1
114 232 1
114 236 1
114 241 1
114 242 1
114 243 1
114 252 1
114 253 1
114 256 1
114 257 1
114 259 1
114 261 1
114 267 1
114 269 1
114 274 1
114 275 1
114 276 1
114 281 1
114 285 1
114 289 1
114 291 1
114 293 1
115 118 1
115 121 1
115 126 1
115 128 1
115 137 1
115 138 1
115 140 1
115 142 1
115 144 1
115 145 1
115 146 1
115 149 1
115 152 1
115 159 1
115 161 1
115 163 1
115 164 1
115 178 1
115 179 1
115 183 1
115 186 1
115 193 1
115 203 1
115 204 1
115 221 1
115 223 1
115 224 1
115 232 1
115 233 1
115 235 1
115 242 1
115 254 1
115 257 1
115 261 1
115 262 1
115 269 1
115 272 1
115 274 1
115 276 1
115 278 1
115 279 1
115 281 1
115 290 1
115 292 1
115 293 1
115 297 1
115 300 1
116 118 1
116 121 1
116 122 1
116 129 1
116 130 1
116 131 1
116 138 1
116 140 1
116 142 1
116 148 1
116 150 1
116 152 1
116 158 1
116 166 1
116 167 1
116 170 1
116 173 1
116 178 1
116 181 1
116 189 1
116 190 1
116 194 1
116 196 1
116 197 1
116 202 1
116 204 1
116 206 1
116 208 1
116 210 1
116 213 1
116 215 1
116 222 1
116 223 1
116 225 1
116 228 1
116 230 1
116 231 1
116 233 1
116 238 1
116 240 1
116 241 1
116 244 1
116 247 1
116 255 1
116 260 1
116 261 1
116 266 1
116 267 1
116 269 1
116 270 1
116 272 1
116 275 1
116 276 1
116 278 1
116 281 1
116 282 1
116 285 1
116 289 1
116 294 1
116 298 1
116 299 1
116 300 1
117 118 1
117 124 1
117 126 1
117 129 1
117 131 1
117 136 1
117 144 1
117 145 1
117 147 1
117 150 1
117 152 1
117 155 1
117 158 1
117 159 1
117 162 1
117 164 1
117 167 1
117 168 1
117 169 1
117 175 1
117 178 1
117 180 1
117 183 1
117 185 1
117 187 1
117 196 1
117 202 1
117 205 1
117 209 1
117 214 1
117 221 1
117 225 1
117 229 1
117 230 1
117 232 1
117 242 1
117 246 1
117 252 1
117 254 1
117 263 1
117 264 1
117 273 1
117 279 1
117 286 1
118 120 1
118 127 1
118 130 1
118 132 1
118 133 1
118 134 1
118 135 1
118 136 1
118 141 1
118 142 1
118 143 1
118 144 1
118 146 1
118 148 1
118 153 1
118 155 1
118 172 1
118 173 1
118 175 1
118 182 1
118 183 1
118 185 1
118 186 1
118 191 1
118 193 1
118 198 1
118 201 1
118 202 1
118 204 1
118 206 1
118 210 1
118 218 1
118 221 1
118 224 1
118 229 1
118 230 1
118 231 1
118 232 1
118 233 1
118 236 1
118 238 1
118 242 1
118 243 1
118 247 1
118 249 1
118 252 1
118 254 1
118 256 1
118 258 1
118 260 1
118 261 1
118 266 1
118 272 1
118 274 1
118 279 1
118 280 1
118 281 1
118 283 1
118 291 1
118 295 1
118 300 1
119 120 1
119 121 1
119 136 1
119 137 1
119 143 1
119 144 1
119 161 1
119 172 1
119 178 1
119 186 1
119 192 1
119 196 1
119 197 1
119 198 1
119 208 1
119 210 1
119 217 1
119 220 1
119 221 1
119 223 1
119 232 1
119 234 1
119 242 1
119 244 1
119 245 1
119 248 1
119 258 1
119 266 1
119 267 1
119 272 1
119 275 1
119 279 1
119 284 1
119 286 1
119 289 1
120 121 1
120 128 1
120 134 1
120 137 1
120 143 1
120 150 1
120 173 1
120 174 1
120 181 1
120 183 1
120 184 1
120 190 1
120 194 1
120 195 1
120 198 1
120 207 1
120 210 1
120 213 1
120 223 1
120 225 1
120 238 1
120 247 1
120 248 1
120 258 1
120 263 1
120 265 1
120 275 1
120 278 1
120 282 1
120 284 1
120 294 1
120 295 1
120 299 1
121 128 1
121 129 1
121 130 1
121 132 1
121 140 1
121 142 1
121 146 1
121 160 1
121 163 1
121 164 1
121 168 1
121 169 1
121 170 1
121 171 1
121 172 1
121 173 1
121 174 1
121 177 1
121 178 1
121 186 1
121 188 1
121 191 1
121 192 1
121 193 1
121 194 1
121 195 1
121 198 1
121 200 1
121 201 1
121 203 1
121 205 1
121 207 1
121 211 1
121 219 1
121 221 1
121 222 1
121 224 1
121 228 1
121 231 1
121 232 1
121 234 1
121 241 1
121 242 1
121 243 1
121 246 1
121 253 1
121 261 1
121 265 1
121 269 1
121 270 1
121 275 1
121 282 1
121 288 1
121 292 1
121 294 1
121 296 1
122 141 1
122 152 1
122 157 1
122 158 1
122 167 1
122 168 1
122 169 1
122 170 1
122 175 1
122 180 1
122 183 1
122 188 1
122 193 1
122 194 1
122 203 1
122 209 1
122 210 1
122 211 1
122 213 1
122 215 1
122 217 1
122 220 1
122 223 1
122 227 1
122 237 1
122 238 1
122 241 1
122 247 1
122 249 1
122 255 1
122 258 1
122 265 1
122 268 1
122 269 1
122 270 1
122 284 1
122 294 1
123 125 1
123 130 1
123 134 1
123 143 1
123 144 1
123 149 1
123 163 1
123 166 1
123 167 1
123 168 1
123 181 1
123 183 1
123 187 1
123 189 1
123 191 1
123 194 1
123 196 1
123 199 1
123 203 1
123 213 1
123 215 1
123 224 1
123 227 1
123 230 1
123 233 1
123 235 1
123 242 1
123 243 1
123 245 1
123 253 1
123 262 1
123 275 1
123 290 1
123 293 1
124 128 1
124 129 1
124 131 1
124 132 1
124 143 1
124 157 1
124 168 1
124 172 1
124 174 1
124 178 1
124 180 1
124 187 1
124 201 1
124 213 1
124 215 1
124 217 1
124 224 1
124 229 1
124 232 1
124 234 1
124 239 1
124 243 1
124 245 1
124 248 1
124 251 1
124 256 1
124 267 1
124 270 1
124 273 1
124 276 1
124 281 1
124 283 1
124 285 1
124 293 1
125 142 1
125 148 1
125 154 1
125 156 1
125 161 1
125 162 1
125 172 1
125 178 1
125 181 1
125 186 1
125 191 1
125 199 1
125 207 1
125 214 1
125 217 1
125 220 1
125 228 1
125 229 1
125 232 1
125 239 1
125 253 1
125 256 1
125 276 1
125 280 1
125 289 1
125 298 1
126 141 1
126 142 1
126 148 1
126 149 1
126 167 1
126 168 1
126 178 1
126 182 1
126 189 1
126 197 1
126 199 1
126 207 1
126 216 1
126 222 1
126 229 1
126 232 1
126 233 1
126 241 1
126 242 1
126 243 1
126 249 1
126 252 1
126 256 1
126 258 1
126 270 1
126 282 1
126 286 1
126 288 1
126 289 1
127 129 1
127 130 1
127 137 1
127 138 1
127 146 1
127 148 1
127 154 1
127 155 1
127 164 1
127 166 1
127 171 1
127 172 1
127 173 1
127 174 1
127 175 1
127 177 1
127 180 1
127 182 1
127 183 1
127 184 1
127 185 1
127 189 1
127 193 1
127 194 1
127 200 1
127 201 1
127 204 1
127 208 1
127 211 1
127 212 1
127 217 1
127 223 1
127 226 1
127 228 1
127 235 1
127 240 1
127 243 1
127 244 1
127 245 1
127 248 1
127 249 1
127 258 1
127 265 1
127 267 1
127 269 1
127 271 1
127 277 1
127 279 1
127 290 1
127 291 1
127 295 1
127 298 1
127 300 1
128 133 1
128 136 1
128 137 1
128 140 1
128 144 1
128 146 1
128 153 1
128 157 1
128 158 1
128 160 1
128 161 1
128 164 1
128 167 1
128 172 1
128 173 1
128 178 1
128 181 1
128 184 1
128 186 1
128 187 1
128 190 1
128 196 1
128 200 1
128 203 1
128 204 1
128 205 1
128 210 1
128 211 1
128 213 1
128 215 1
128 224 1
128 227 1
128 229 1
128 232 1
128 235 1
128 241 1
128 243 1
128 244 1
128 248 1
128 254 1
128 259 1
128 264 1
128 266 1
128 270 1
128 275 1
128 276 1
128 277 1
128 280 1
128 281 1
128 285 1
128 292 1
128 295 1
128 300 1
129 130 1
129 132 1
129 134 1
129 135 1
129 138 1
129 141 1
129 144 1
129 153 1
129 154 1
129 162 1
129 167 1
129 172 1
129 178 1
129 185 1
129 194 1
129 195 1
129 196 1
129 197 1
129 200 1
129 201 1
129 203 1
129 204 1
129 218 1
129 228 1
129 230 1
129 231 1
129 236 1
129 237 1
129 239 1
129 249 1
129 254 1
129 257 1
129 258 1
129 265 1
129 269 1
129 271 1
129 278 1
129 285 1
129 288 1
129 289 1
129 299 1
129 300 1
130 132 1
130 138 1
130 140 1
130 144 1
130 147 1
130 148 1
130 149 1
130 151 1
130 152 1
130 153 1
130 158 1
130 159 1
130 164 1
130 168 1
130 173 1
130 176 1
130 177 1
130 178 1
130 179 1
130 183 1
130 185 1
130 189 1
130 193 1
130 194 1
130 198 1
130 202 1
130 203 1
130 209 1
130 213 1
130 214 1
130 215 1
130 217 1
130 220 1
130 221 1
130 224 1
130 225 1
130 228 1
130 229 1
130 235 1
130 236 1
130 243 1
130 252 1
130 255 1
130 257 1
130 265 1
130 266 1
130 271 1
130 274 1
130 285 1
130 292 1
130 295 1
130 296 1
131 132 1
131 134 1
131 138 1
131 143 1
131 145 1
131 146 1
131 151 1
131 152 1
131 154 1
131 155 1
131 158 1
131 162 1
131 167 1
131 174 1
131 176 1
131 177 1
131 184 1
131 186 1
131 189 1
131 197 1
131 199 1
131 202 1
131 211 1
131 214 1
131 216 1
131 217 1
131 224 1
131 227 1
131 228 1
131 229 1
131 230 1
131 231 1
131 233 1
131 249 1
131 252 1
131 257 1
131 262 1
131 272 1
131 276 1
131 281 1
131 282 1
131 289 1
132 134 1
132 135 1
132 136 1
132 139 1
132 141 1
132 142 1
132 145 1
132 146 1
132 147 1
132 152 1
132 154 1
132 155 1
132 156 1
132 157 1
132 165 1
132 169 1
132 170 1
132 173 1
132 174 1
132 175 1
132 177 1
132 179 1
132 180 1
132 182 1
132 183 1
132 184 1
132 186 1
132 187 1
132 189 1
132 191 1
132 193 1
132 196 1
132 198 1
132 199 1
132 207 1
132 208 1
132 210 1
132 211 1
132 214 1
132 218 1
132 225 1
132 230 1
132 232 1
132 234 1
132 237 1
132 241 1
132 243 1
132 249 1
132 253 1
132 254 1
132 257 1
132 258 1
132 260 1
132 261 1
132 263 1
132 265 1
132 270 1
132 275 1
132 279 1
132 280 1
132 286 1
132 288 1
132 289 1
132 291 1
132 294 1
132 296 1
132 297 1
133 134 1
133 156 1
133 161 1
133 169 1
133 175 1
133 178 1
133 179 1
133 183 1
133 187 1
133 198 1
133 212 1
133 215 1
133 216 1
133 218 1
133 224 1
133 229 1
133 230 1
133 241 1
133 243 1
133 252 1
133 261 1
133 272 1
133 276 1
133 282 1
133 285 1
133 296 1
134 137 1
134 138 1
134 139 1
134 141 1
134 145 1
134 152 1
134 154 1
134 155 1
134 156 1
134 157 1
134 163 1
134 166 1
134 169 1
134 172 1
134 173 1
134 174 1
134 177 1
134 178 1
134 179 1
134 183 1
134 184 1
134 185 1
134 186 1
134 189 1
134 192 1
134 193 1
134 196 1
134 201 1
134 203 1
134 215 1
134 217 1
134 221 1
134 224 1
134 225 1
134 229 1
134 230 1
134 242 1
134 243 1
134 245 1
134 247 1
134 249 1
134 251 1
134 252 1
134 253 1
134 254 1
134 261 1
134 264 1
134 265 1
134 266 1
134 271 1
134 278 1
134 289 1
134 293 1
134 297 1
134 300 1
135 140 1
135 155 1
135 156 1
135 166 1
135 178 1
135 183 1
135 184 1
135 186 1
135 187 1
135 195 1
135 196 1
135 217 1
135 220 1
135 222 1
135 230 1
135 231 1
135 233 1
135 236 1
135 246 1
135 265 1
135 266 1
135 275 1
135 283 1
135 284 1
135 289 1
135 293 1
135 296 1
136 141 1
136 146 1
136 155 1
136 157 1
136 158 1
136 167 1
136 183 1
136 184 1
136 186 1
136 190 1
136 194 1
136 196 1
136 198 1
136 199 1
136 207 1
136 208 1
136 216 1
136 224 1
136 228 1
136 231 1
136 233 1
136 242 1
136 250 1
136 254 1
136 261 1
136 262 1
136 266 1
136 278 1
136 282 1
136 288 1
136 295 1
137 141 1
137 146 1
137 152 1
137 164 1
137 165 1
137 169 1
137 172 1
137 173 1
137 184 1
137 185 1
137 187 1
137 188 1
137 190 1
137 194 1
137 199 1
137 224 1
137 232 1
137 236 1
137 238 1
137 240 1
137 241 1
137 251 1
137 253 1
137 260 1
137 263 1
137 265 1
137 266 1
137 268 1
137 271 1
137 275 1
137 276 1
137 284 1
137 287 1
137 295 1
137 298 1
137 300 1
138 142 1
138 145 1
138 154 1
138 160 1
138 161 1
138 173 1
138 179 1
138 186 1
138 187 1
138 189 1
138 191 1
138 196 1
138 197 1
138 198 1
138 201 1
138 206 1
138 211 1
138 216 1
138 220 1
138 227 1
138 229 1
138 230 1
138 234 1
138 242 1
138 244 1
138 256 1
138 264 1
138 266 1
138 274 1
138 278 1
138 280 1
139 151 1
139 168 1
139 171 1
139 177 1
139 180 1
139 191 1
139 192 1
139 215 1
139 233 1
139 234 1
139 242 1
139 257 1
139 260 1
139 261 1
139 268 1
139 279 1
139 282 1
139 284 1
139 287 1
139 289 1
140 144 1
140 148 1
140 152 1
140 153 1
140 154 1
140 155 1
140 156 1
140 158 1
140 159 1
140 160 1
140 166 1
140 167 1
140 168 1
140 169 1
140 172 1
140 173 1
140 175 1
140 177 1
140 179 1
140 189 1
140 191 1
140 201 1
140 204 1
140 207 1
140 209 1
140 210 1
140 211 1
140 226 1
140 228 1
140 231 1
140 233 1
140 234 1
140 243 1
140 246 1
140 248 1
140 253 1
140 254 1
140 257 1
140 258 1
140 264 1
140 266 1
140 269 1
140 270 1
140 273 1
140 278 1
140 279 1
140 283 1
140 289 1
140 290 1
140 297 1
140 300 1
141 142 1
141 144 1
141 145 1
141 150 1
141 154 1
141 162 1
141 163 1
141 166 1
141 169 1
141 187 1
141 189 1
141 191 1
141 194 1
141 195 1
141 196 1
141 198 1
141 206 1
141 207 1
141 208 1
141 213 1
141 217 1
141 221 1
141 228 1
141 235 1
141 238 1
141 239 1
141 241 1
141 244 1
141 246 1
141 249 1
141 250 1
141 256 1
141 257 1
141 264 1
141 267 1
141 270 1
141 271 1
141 273 1
141 275 1
141 279 1
141 280 1
141 281 1
141 282 1
141 289 1
141 290 1
141 292 1
141 295 1
142 144 1
142 148 1
142 156 1
142 160 1
142 161 1
142 163 1
142 164 1
142 166 1
142 167 1
142 168 1
142 173 1
142 176 1
142 178 1
142 179 1
142 181 1
142 182 1
142 183 1
142 185 1
142 186 1
142 187 1
142 197 1
142 198 1
142 202 1
142 203 1
142 205 1
142 210 1
142 213 1
142 223 1
142 229 1
142 230 1
142 233 1
142 234 1
142 236 1
142 238 1
142 241 1
142 242 1
142 243 1
142 251 1
142 252 1
142 256 1
142 257 1
142 265 1
142 266 1
142 268 1
142 275 1
142 278 1
142 279 1
142 280 1
142 282 1
142 283 1
142 286 1
142 288 1
142 292 1
142 299 1
142 300 1
143 147 1
143 148 1
143 149 1
143 156 1
143 157 1
143 162 1
143 164 1
143 166 1
143 168 1
143 172 1
143 174 1
143 177 1
143 180 1
143 184 1
143 186 1
143 192 1
143 195 1
143 196 1
143 198 1
143 207 1
143 213 1
143 215 1
143 220 1
143 221 1
143 227 1
143 231 1
143 233 1
143 237 1
143 238 1
143 241 1
143 242 1
143 243 1
143 244 1
143 248 1
143 249 1
143 253 1
143 257 1
143 258 1
143 265 1
143 269 1
143 272 1
143 274 1
143 275 1
143 281 1
143 283 1
143 284 1
143 287 1
143 293 1
143 298 1
144 151 1
144 152 1
144 160 1
144 161 1
144 167 1
144 168 1
144 169 1
144 172 1
144 184 1
144 191 1
144 193 1
144 194 1
144 207 1
144 209 1
144 211 1
144 218 1
144 226 1
144 227 1
144 228 1
144 230 1
144 231 1
144 248 1
144 253 1
144 255 1
144 258 1
144 263 1
144 269 1
144 271 1
144 274 1
144 275 1
144 276 1
144 279 1
144 281 1
144 285 1
144 291 1
144 292 1
144 293 1
144 294 1
144 295 1
145 159 1
145 160 1
145 161 1
145 170 1
145 172 1
145 181 1
145 183 1
145 186 1
145 187 1
145 196 1
145 200 1
145 203 1
145 204 1
145 210 1
145 213 1
145 214 1
145 215 1
145 217 1
145 220 1
145 223 1
145 229 1
145 243 1
145 252 1
145 258 1
145 270 1
145 275 1
145 281 1
145 282 1
145 285 1
145 294 1
145 299 1
146 155 1
146 167 1
146 176 1
146 177 1
146 182 1
146 190 1
146 191 1
146 198 1
146 201 1
146 204 1
146 207 1
146 216 1
146 220 1
146 230 1
146 236 1
146 241 1
146 248 1
146 250 1
146 251 1
146 255 1
146 256 1
146 257 1
146 264 1
146 275 1
146 282 1
146 284 1
146 289 1
146 294 1
147 149 1
147 151 1
147 152 1
147 166 1
147 167 1
147 169 1
147 173 1
147 175 1
147 186 1
147 187 1
147 189 1
147 196 1
147 197 1
147 198 1
147 199 1
147 201 1
147 208 1
147 212 1
147 215 1
147 216 1
147 217 1
147 220 1
147 221 1
147 231 1
147 233 1
147 236 1
147 249 1
147 253 1
147 257 1
147 266 1
147 270 1
147 271 1
147 272 1
147 275 1
147 278 1
147 279 1
147 280 1
147 282 1
147 290 1
147 292 1
148 150 1
148 152 1
148 153 1
148 167 1
148 169 1
148 173 1
148 175 1
148 178 1
148 179 1
148 181 1
148 184 1
148 187 1
148 190 1
148 194 1
148 196 1
148 197 1
148 202 1
148 203 1
148 208 1
148 215 1
148 216 1
148 224 1
148 228 1
148 230 1
148 233 1
148 238 1
148 241 1
148 245 1
148 248 1
148 250 1
148 252 1
148 254 1
148 258 1
148 261 1
148 263 1
148 265 1
148 267 1
148 268 1
148 274 1
148 275 1
148 277 1
148 281 1
148 282 1
148 286 1
148 287 1
148 289 1
148 291 1
148 292 1
148 294 1
148 300 1
149 155 1
149 158 1
149 164 1
149 178 1
149 193 1
149 212 1
149 214 1
149 215 1
149 238 1
149 248 1
149 258 1
149 264 1
149 265 1
149 266 1
149 278 1
149 289 1
149 300 1
150 151 1
150 154 1
150 155 1
150 156 1
150 158 1
150 163 1
150 165 1
150 167 1
150 168 1
150 174 1
150 175 1
150 176 1
150 178 1
150 181 1
150 186 1
150 189 1
150 191 1
150 194 1
150 197 1
150 199 1
150 201 1
150 203 1
150 213 1
150 214 1
150 215 1
150 216 1
150 217 1
150 223 1
150 226 1
150 232 1
150 240 1
150 246 1
150 251 1
150 259 1
150 274 1
150 277 1
150 278 1
150 279 1
150 280 1
150 282 1
150 284 1
150 289 1
150 295 1
150 296 1
151 152 1
151 154 1
151 155 1
151 160 1
151 162 1
151 165 1
151 170 1
151 177 1
151 181 1
151 194 1
151 202 1
151 203 1
151 205 1
151 206 1
151 207 1
151 208 1
151 213 1
151 216 1
151 232 1
151 234 1
151 241 1
151 249 1
151 256 1
151 258 1
151 264 1
151 268 1
151 275 1
151 277 1
151 284 1
151 285 1
151 294 1
151 295 1
151 298 1
152 159 1
152 164 1
152 165 1
152 167 1
152 169 1
152 174 1
152 186 1
152 188 1
152 199 1
152 207 1
152 210 1
152 211 1
152 215 1
152 216 1
152 217 1
152 218 1
152 222 1
152 227 1
152 230 1
152 232 1
152 233 1
152 237 1
152 240 1
152 242 1
152 245 1
152 246 1
152 249 1
152 250 1
152 252 1
152 253 1
152 254 1
152 256 1
152 257 1
152 261 1
152 267 1
152 269 1
152 270 1
152 272 1
152 273 1
152 283 1
152 292 1
152 300 1
153 157 1
153 176 1
153 198 1
153 210 1
153 211 1
153 215 1
153 219 1
153 223 1
153 227 1
153 233 1
153 237 1
153 264 1
153 282 1
154 155 1
154 156 1
154 160 1
154 164 1
154 167 1
154 169 1
154 170 1
154 174 1
154 175 1
154 178 1
154 179 1
154 181 1
154 187 1
154 188 1
154 189 1
154 191 1
154 198 1
154 201 1
154 202 1
154 205 1
154 208 1
154 214 1
154 216 1
154 218 1
154 219 1
154 220 1
154 225 1
154 227 1
154 231 1
154 236 1
154 237 1
154 238 1
154 241 1
154 242 1
154 248 1
154 253 1
154 254 1
154 259 1
154 262 1
154 266 1
154 273 1
154 278 1
154 282 1
154 283 1
154 291 1
154 295 1
154 297 1
154 299 1
155 158 1
155 162 1
155 166 1
155 169 1
155 176 1
155 177 1
155 178 1
155 181 1
155 182 1
155 183 1
155 185 1
155 187 1
155 188 1
155 189 1
155 192 1
155 194 1
155 198 1
155 202 1
155 203 1
155 205 1
155 207 1
155 208 1
155 211 1
155 212 1
155 214 1
155 216 1
155 218 1
155 222 1
155 230 1
155 248 1
155 253 1
155 254 1
155 258 1
155 262 1
155 266 1
155 270 1
155 271 1
155 275 1
155 277 1
155 278 1
155 282 1
155 283 1
155 288 1
155 292 1
155 295 1
155 299 1
156 161 1
156 164 1
156 174 1
156 180 1
156 181 1
156 196 1
156 197 1
156 203 1
156 204 1
156 207 1
156 219 1
156 228 1
156 234 1
156 236 1
156 241 1
156 243 1
156 244 1
156 252 1
156 258 1
156 265 1
156 270 1
156 277 1
156 278 1
156 287 1
157 160 1
157 172 1
157 176 1
157 178 1
157 181 1
157 186 1
157 187 1
157 189 1
157 190 1
157 194 1
157 195 1
157 198 1
157 199 1
157 200 1
157 204 1
157 206 1
157 207 1
157 208 1
157 211 1
157 212 1
157 215 1
157 216 1
157 217 1
157 227 1
157 228 1
157 233 1
157 234 1
157 235 1
157 236 1
157 237 1
157 238 1
157 239 1
157 241 1
157 242 1
157 245 1
157 248 1
157 252 1
157 253 1
157 256 1
157 261 1
157 270 1
157 271 1
157 273 1
157 276 1
157 278 1
157 281 1
157 282 1
157 284 1
157 291 1
157 292 1
157 296 1
158 160 1
158 163 1
158 164 1
158 165 1
158 166 1
158 174 1
158 179 1
158 183 1
158 184 1
158 196 1
158 198 1
158 200 1
158 202 1
158 207 1
158 208 1
158 209 1
158 210 1
158 216 1
158 223 1
158 227 1
158 228 1
158 229 1
158 233 1
158 237 1
158 240 1
158 241 1
158 248 1
158 250 1
158 251 1
158 254 1
158 269 1
158 270 1
158 271 1
158 272 1
158 276 1
158 283 1
158 294 1
158 298 1
159 167 1
159 169 1
159 184 1
159 189 1
159 195 1
159 198 1
159 204 1
159 213 1
159 229 1
159 234 1
159 236 1
159 238 1
159 264 1
159 275 1
159 278 1
159 282 1
159 286 1
160 164 1
160 167 1
160 169 1
160 186 1
160 187 1
160 188 1
160 191 1
160 195 1
160 198 1
160 201 1
160 202 1
160 204 1
160 206 1
160 210 1
160 213 1
160 234 1
160 238 1
160 242 1
160 243 1
160 250 1
160 253 1
160 258 1
160 263 1
160 265 1
160 269 1
160 278 1
160 284 1
160 287 1
161 166 1
161 167 1
161 168 1
161 183 1
161 187 1
161 194 1
161 203 1
161 205 1
161 210 1
161 211 1
161 212 1
161 220 1
161 222 1
161 234 1
161 235 1
161 238 1
161 246 1
161 247 1
161 248 1
161 256 1
161 259 1
161 260 1
161 261 1
161 269 1
161 274 1
161 275 1
161 277 1
161 278 1
161 279 1
161 280 1
161 291 1
161 300 1
162 163 1
162 166 1
162 168 1
162 176 1
162 183 1
162 186 1
162 187 1
162 193 1
162 196 1
162 199 1
162 211 1
162 215 1
162 229 1
162 239 1
162 242 1
162 246 1
162 266 1
162 275 1
162 276 1
162 278 1
162 279 1
162 283 1
162 284 1
162 292 1
162 293 1
162 295 1
162 297 1
162 300 1
163 165 1
163 175 1
163 190 1
163 202 1
163 203 1
163 213 1
163 214 1
163 218 1
163 221 1
163 225 1
163 226 1
163 229 1
163 230 1
163 232 1
163 236 1
163 237 1
163 238 1
163 239 1
163 253 1
163 260 1
163 266 1
163 272 1
163 278 1
163 279 1
163 281 1
163 284 1
163 288 1
163 291 1
163 292 1
163 298 1
164 168 1
164 169 1
164 176 1
164 199 1
164 208 1
164 215 1
164 219 1
164 220 1
164 221 1
164 222 1
164 232 1
164 236 1
164 238 1
164 245 1
164 260 1
164 261 1
164 265 1
164 266 1
164 269 1
164 272 1
164 275 1
164 278 1
164 282 1
164 285 1
164 286 1
164 290 1
164 292 1
164 294 1
165 166 1
165 167 1
165 187 1
165 189 1
165 195 1
165 196 1
165 203 1
165 204 1
165 207 1
165 209 1
165 215 1
165 217 1
165 224 1
165 229 1
165 233 1
165 235 1
165 238 1
165 241 1
165 243 1
165 250 1
165 252 1
165 256 1
165 257 1
165 263 1
165 265 1
165 275 1
165 277 1
165 279 1
165 284 1
165 288 1
165 300 1
166 177 1
166 182 1
166 191 1
166 193 1
166 198 1
166 201 1
166 216 1
166 220 1
166 230 1
166 233 1
166 240 1
166 242 1
166 253 1
166 257 1
166 261 1
166 262 1
166 267 1
166 268 1
166 271 1
166 282 1
166 289 1
167 173 1
167 175 1
167 176 1
167 177 1
167 180 1
167 181 1
167 182 1
167 186 1
167 187 1
167 188 1
167 193 1
167 194 1
167 197 1
167 202 1
167 203 1
167 204 1
167 212 1
167 215 1
167 216 1
167 218 1
167 222 1
167 230 1
167 236 1
167 237 1
167 238 1
167 240 1
167 241 1
167 243 1
167 244 1
167 245 1
167 251 1
167 255 1
167 259 1
167 260 1
167 261 1
167 275 1
167 284 1
167 290 1
167 296 1
167 300 1
168 171 1
168 172 1
168 173 1
168 174 1
168 175 1
168 179 1
168 180 1
168 183 1
168 186 1
168 187 1
168 188 1
168 192 1
168 197 1
168 198 1
168 201 1
168 203 1
168 204 1
168 205 1
168 210 1
168 212 1
168 214 1
168 216 1
168 219 1
168 222 1
168 224 1
168 227 1
168 230 1
168 237 1
168 242 1
168 249 1
168 252 1
168 254 1
168 260 1
168 271 1
168 272 1
168 276 1
168 277 1
168 278 1
168 281 1
168 282 1
168 286 1
168 287 1
168 288 1
168 291 1
168 293 1
168 295 1
169 170 1
169 172 1
169 178 1
169 181 1
169 186 1
169 187 1
169 198 1
169 199 1
169 201 1
169 202 1
169 204 1
169 207 1
169 216 1
169 224 1
169 231 1
169 235 1
169 238 1
169 239 1
169 249 1
169 250 1
169 251 1
169 254 1
169 256 1
169 258 1
169 260 1
169 266 1
169 267 1
169 269 1
169 270 1
169 271 1
169 273 1
169 275 1
169 280 1
169 295 1
170 178 1
170 191 1
170 201 1
170 207 1
170 216 1
170 222 1
170 225 1
170 227 1
170 233 1
170 234 1
170 239 1
170 241 1
170 246 1
170 247 1
170 248 1
170 251 1
170 260 1
170 266 1
170 277 1
170 284 1
170 289 1
170 293 1
171 173 1
171 174 1
171 181 1
171 183 1
171 184 1
171 187 1
171 190 1
171 194 1
171 198 1
171 199 1
171 201 1
171 219 1
171 229 1
171 233 1
171 238 1
171 241 1
171 253 1
171 258 1
171 268 1
171 270 1
171 274 1
171 275 1
171 292 1
171 293 1
171 296 1
171 298 1
171 299 1
172 173 1
172 175 1
172 176 1
172 183 1
172 189 1
172 191 1
172 195 1
172 201 1
172 203 1
172 204 1
172 207 1
172 216 1
172 218 1
172 222 1
172 224 1
172 227 1
172 234 1
172 235 1
172 236 1
172 238 1
172 241 1
172 248 1
172 251 1
172 263 1
172 264 1
172 266 1
172 270 1
172 278 1
172 294 1
172 298 1
173 174 1
173 175 1
173 182 1
173 183 1
173 184 1
173 186 1
173 190 1
173 191 1
173 195 1
173 197 1
173 198 1
173 199 1
173 201 1
173 202 1
173 203 1
173 204 1
173 206 1
173 212 1
173 218 1
173 221 1
173 222 1
173 223 1
173 224 1
173 226 1
173 228 1
173 229 1
173 238 1
173 242 1
173 243 1
173 245 1
173 248 1
173 254 1
173 257 1
173 261 1
173 273 1
173 276 1
173 277 1
173 282 1
173 292 1
173 293 1
173 296 1
173 299 1
174 177 1
174 180 1
174 186 1
174 189 1
174 202 1
174 225 1
174 230 1
174 232 1
174 233 1
174 243 1
174 253 1
174 263 1
174 266 1
174 269 1
174 271 1
174 277 1
174 282 1
174 285 1
174 289 1
175 178 1
175 179 1
175 180 1
175 183 1
175 184 1
175 194 1
175 202 1
175 204 1
175 205 1
175 208 1
175 211 1
175 218 1
175 224 1
175 230 1
175 234 1
175 235 1
175 241 1
175 243 1
175 251 1
175 254 1
175 264 1
175 278 1
175 284 1
175 286 1
175 291 1
175 292 1
175 295 1
175 299 1
175 300 1
176 177 1
176 181 1
176 187 1
176 188 1
176 194 1
176 207 1
176 215 1
176 216 1
176 218 1
176 240 1
176 241 1
176 244 1
176 251 1
176 253 1
176 272 1
176 275 1
176 279 1
176 282 1
176 283 1
176 284 1
176 288 1
176 295 1
176 296 1
177 185 1
177 201 1
177 208 1
177 212 1
177 213 1
177 216 1
177 217 1
177 218 1
177 228 1
177 229 1
177 231 1
177 234 1
177 236 1
177 237 1
177 242 1
177 248 1
177 269 1
177 270 1
177 285 1
177 289 1
178 184 1
178 187 1
178 191 1
178 194 1
178 195 1
178 196 1
178 197 1
178 198 1
178 202 1
178 203 1
178 204 1
178 207 1
178 212 1
178 224 1
178 225 1
178 227 1
178 228 1
178 230 1
178 233 1
178 234 1
178 239 1
178 240 1
178 243 1
178 244 1
178 247 1
178 249 1
178 257 1
178 258 1
178 259 1
178 260 1
178 261 1
178 266 1
178 269 1
178 274 1
178 280 1
178 284 1
178 285 1
178 288 1
178 292 1
178 294 1
178 297 1
178 300 1
179 191 1
179 194 1
179 196 1
179 199 1
179 212 1
179 218 1
179 230 1
179 232 1
179 247 1
179 258 1
179 261 1
179 279 1
179 284 1
179 285 1
179 287 1
179 294 1
180 184 1
180 186 1
180 194 1
180 210 1
180 211 1
180 217 1
180 223 1
180 228 1
180 229 1
180 232 1
180 233 1
180 244 1
180 253 1
180 257 1
180 261 1
180 265 1
180 278 1
180 287 1
180 289 1
181 186 1
181 187 1
181 196 1
181 198 1
181 199 1
181 201 1
181 210 1
181 211 1
181 214 1
181 217 1
181 220 1
181 221 1
181 222 1
181 229 1
181 236 1
181 239 1
181 240 1
181 242 1
181 243 1
181 249 1
181 252 1
181 254 1
181 261 1
181 263 1
181 270 1
181 278 1
181 292 1
181 293 1
181 295 1
181 296 1
181 298 1
182 183 1
182 185 1
182 187 1
182 191 1
182 198 1
182 201 1
182 203 1
182 205 1
182 208 1
182 210 1
182 211 1
182 212 1
182 214 1
182 228 1
182 238 1
182 241 1
182 244 1
182 251 1
182 256 1
182 264 1
182 269 1
182 276 1
182 278 1
182 280 1
182 284 1
182 286 1
182 288 1
182 298 1
183 185 1
183 187 1
183 189 1
183 193 1
183 195 1
183 199 1
183 201 1
183 202 1
183 205 1
183 206 1
183 214 1
183 221 1
183 222 1
183 223 1
183 224 1
183 228 1
183 229 1
183 230 1
183 233 1
183 235 1
183 237 1
183 238 1
183 241 1
183 243 1
183 248 1
183 250 1
183 251 1
183 253 1
183 255 1
183 257 1
183 258 1
183 261 1
183 265 1
183 266 1
183 269 1
183 271 1
183 272 1
183 276 1
183 278 1
183 283 1
183 285 1
183 286 1
183 289 1
183 290 1
183 292 1
183 299 1
183 300 1
184 186 1
184 191 1
184 199 1
184 203 1
184 204 1
184 206 1
184 209 1
184 210 1
184 211 1
184 212 1
184 216 1
184 221 1
184 224 1
184 225 1
184 226 1
184 234 1
184 242 1
184 253 1
184 255 1
184 264 1
184 265 1
184 266 1
184 282 1
184 285 1
184 289 1
184 293 1
184 295 1
185 186 1
185 191 1
185 197 1
185 200 1
185 202 1
185 222 1
185 223 1
185 227 1
185 233 1
185 235 1
185 242 1
185 248 1
185 249 1
185 258 1
185 264 1
185 271 1
185 276 1
185 282 1
185 284 1
185 289 1
185 292 1
186 190 1
186 191 1
186 192 1
186 193 1
186 197 1
186 201 1
186 205 1
186 207 1
186 210 1
186 211 1
186 212 1
186 214 1
186 218 1
186 230 1
186 231 1
186 233 1
186 236 1
186 242 1
186 244 1
186 245 1
186 246 1
186 247 1
186 248 1
186 252 1
186 260 1
186 264 1
186 266 1
186 268 1
186 269 1
186 274 1
186 277 1
186 278 1
186 288 1
186 289 1
186 291 1
186 292 1
186 294 1
186 295 1
186 298 1
187 190 1
187 191 1
187 193 1
187 195 1
187 196 1
187 198 1
187 199 1
187 206 1
187 209 1
187 210 1
187 212 1
187 217 1
187 218 1
187 219 1
187 222 1
187 225 1
187 226 1
187 227 1
187 229 1
187 230 1
187 233 1
187 234 1
187 236 1
187 242 1
187 243 1
187 244 1
187 248 1
187 249 1
187 250 1
187 251 1
187 253 1
187 264 1
187 265 1
187 267 1
187 269 1
187 275 1
187 277 1
187 283 1
187 284 1
187 289 1
187 292 1
187 295 1
187 297 1
187 300 1
188 189 1
188 192 1
188 194 1
188 199 1
188 203 1
188 204 1
188 205 1
188 206 1
188 216 1
188 217 1
188 224 1
188 233 1
188 236 1
188 238 1
188 246 1
188 250 1
188 275 1
188 281 1
188 287 1
188 300 1
189 193 1
189 200 1
189 202 1
189 203 1
189 206 1
189 207 1
189 208 1
189 210 1
189 211 1
189 212 1
189 213 1
189 214 1
189 215 1
189 224 1
189 227 1
189 228 1
189 229 1
189 240 1
189 242 1
189 243 1
189 245 1
189 261 1
189 264 1
189 266 1
189 268 1
189 271 1
189 276 1
189 278 1
189 286 1
189 292 1
189 295 1
189 299 1
190 194 1
190 208 1
190 212 1
190 216 1
190 227 1
190 232 1
190 233 1
190 249 1
190 264 1
190 265 1
190 275 1
190 284 1
191 195 1
191 197 1
191 204 1
191 208 1
191 210 1
191 212 1
191 216 1
191 222 1
191 224 1
191 225 1
191 228 1
191 232 1
191 233 1
191 238 1
191 241 1
191 245 1
191 247 1
191 249 1
191 253 1
191 260 1
191 261 1
191 279 1
191 280 1
191 282 1
191 295 1
191 296 1
191 298 1
192 196 1
192 198 1
192 202 1
192 224 1
192 226 1
192 227 1
192 229 1
192 232 1
192 234 1
192 242 1
192 250 1
192 261 1
192 263 1
192 264 1
192 267 1
192 277 1
192 279 1
192 284 1
192 285 1
192 293 1
192 300 1
193 202 1
193 207 1
193 209 1
193 210 1
193 219 1
193 223 1
193 227 1
193 228 1
193 232 1
193 233 1
193 234 1
193 240 1
193 242 1
193 245 1
193 247 1
193 248 1
193 250 1
193 262 1
193 263 1
193 265 1
193 269 1
193 283 1
194 195 1
194 197 1
194 203 1
194 206 1
194 207 1
194 211 1
194 216 1
194 219 1
194 220 1
194 221 1
194 226 1
194 228 1
194 229 1
194 230 1
194 234 1
194 235 1
194 237 1
194 238 1
194 242 1
194 244 1
194 245 1
194 253 1
194 256 1
194 259 1
194 262 1
194 265 1
194 267 1
194 269 1
194 271 1
194 274 1
194 278 1
194 280 1
194 281 1
194 282 1
194 283 1
194 284 1
194 289 1
194 292 1
194 297 1
194 300 1
195 196 1
195 206 1
195 210 1
195 212 1
195 216 1
195 217 1
195 219 1
195 221 1
195 222 1
195 228 1
195 233 1
195 235 1
195 240 1
195 243 1
195 245 1
195 251 1
195 253 1
195 258 1
195 264 1
195 270 1
195 272 1
195 276 1
195 277 1
195 278 1
195 281 1
195 284 1
195 288 1
195 290 1
195 299 1
196 201 1
196 205 1
196 208 1
196 210 1
196 211 1
196 221 1
196 228 1
196 235 1
196 238 1
196 241 1
196 242 1
196 243 1
196 244 1
196 257 1
196 271 1
196 275 1
196 276 1
196 277 1
196 283 1
196 287 1
196 292 1
196 293 1
196 294 1
196 300 1
197 198 1
197 203 1
197 206 1
197 214 1
197 227 1
197 228 1
197 232 1
197 236 1
197 241 1
197 242 1
197 243 1
197 253 1
197 256 1
197 257 1
197 265 1
197 267 1
197 273 1
197 279 1
198 203 1
198 205 1
198 210 1
198 212 1
198 224 1
198 226 1
198 227 1
198 232 1
198 234 1
198 239 1
198 240 1
198 241 1
198 242 1
198 243 1
198 246 1
198 264 1
198 269 1
198 270 1
198 273 1
198 275 1
198 277 1
198 279 1
198 281 1
198 285 1
198 288 1
198 289 1
198 290 1
198 297 1
199 200 1
199 203 1
199 207 1
199 209 1
199 214 1
199 224 1
199 227 1
199 236 1
199 241 1
199 243 1
199 250 1
199 257 1
199 265 1
199 276 1
199 289 1
200 210 1
200 212 1
200 230 1
200 232 1
200 241 1
200 244 1
200 254 1
200 258 1
200 259 1
200 263 1
200 273 1
200 278 1
200 284 1
200 286 1
200 293 1
200 300 1
201 203 1
201 207 1
201 211 1
201 215 1
201 218 1
201 223 1
201 228 1
201 229 1
201 234 1
201 236 1
201 239 1
201 241 1
201 242 1
201 243 1
201 246 1
201 248 1
201 249 1
201 256 1
201 257 1
201 258 1
201 260 1
201 262 1
201 264 1
201 265 1
201 266 1
201 268 1
201 276 1
201 286 1
201 289 1
201 290 1
201 293 1
201 298 1
202 203 1
202 204 1
202 208 1
202 209 1
202 224 1
202 228 1
202 229 1
202 230 1
202 236 1
202 238 1
202 239 1
202 242 1
202 243 1
202 247 1
202 248 1
202 250 1
202 252 1
202 253 1
202 254 1
202 258 1
202 259 1
202 264 1
202 265 1
202 266 1
202 267 1
202 272 1
202 276 1
202 284 1
202 292 1
202 294 1
202 295 1
202 297 1
203 207 1
203 211 1
203 212 1
203 215 1
203 217 1
203 218 1
203 220 1
203 221 1
203 226 1
203 230 1
203 232 1
203 234 1
203 235 1
203 236 1
203 237 1
203 238 1
203 246 1
203 249 1
203 250 1
203 256 1
203 260 1
203 271 1
203 275 1
203 278 1
203 282 1
203 284 1
203 285 1
203 290 1
203 291 1
203 292 1
204 215 1
204 216 1
204 220 1
204 224 1
204 228 1
204 230 1
204 231 1
204 233 1
204 235 1
204 241 1
204 243 1
204 245 1
204 248 1
204 249 1
204 251 1
204 258 1
204 266 1
204 267 1
204 273 1
204 276 1
204 278 1
204 279 1
204 282 1
204 285 1
204 288 1
204 292 1
204 300 1
205 209 1
205 212 1
205 216 1
205 227 1
205 233 1
205 236 1
205 248 1
205 258 1
205 265 1
205 276 1
205 282 1
205 289 1
206 208 1
206 209 1
206 210 1
206 214 1
206 222 1
206 226 1
206 234 1
206 235 1
206 237 1
206 241 1
206 246 1
206 254 1
206 257 1
206 268 1
206 275 1
206 282 1
206 284 1
206 295 1
206 300 1
207 212 1
207 214 1
207 217 1
207 220 1
207 225 1
207 229 1
207 234 1
207 236 1
207 237 1
207 242 1
207 249 1
207 252 1
207 256 1
207 258 1
207 264 1
207 272 1
207 275 1
207 276 1
207 278 1
207 288 1
207 291 1
207 292 1
207 293 1
207 300 1
208 211 1
208 216 1
208 221 1
208 236 1
208 238 1
208 243 1
208 245 1
208 246 1
208 253 1
208 266 1
208 269 1
208 270 1
208 282 1
208 283 1
208 284 1
208 299 1
209 216 1
209 217 1
209 229 1
209 230 1
209 233 1
209 234 1
209 243 1
209 249 1
209 256 1
209 257 1
209 261 1
209 264 1
209 276 1
209 278 1
209 286 1
210 211 1
210 219 1
210 220 1
210 223 1
210 224 1
210 225 1
210 227 1
210 230 1
210 232 1
210 233 1
210 234 1
210 240 1
210 246 1
210 248 1
210 249 1
210 250 1
210 253 1
210 256 1
210 257 1
210 263 1
210 270 1
210 272 1
210 275 1
210 276 1
210 278 1
210 279 1
210 284 1
210 293 1
210 294 1
210 295 1
210 297 1
211 212 1
211 217 1
211 221 1
211 224 1
211 231 1
211 250 1
211 251 1
211 253 1
211 260 1
211 263 1
211 265 1
211 266 1
211 270 1
211 275 1
211 276 1
211 277 1
211 286 1
211 288 1
211 293 1
211 295 1
211 299 1
211 300 1
212 217 1
212 221 1
212 222 1
212 223 1
212 228 1
212 233 1
212 236 1
212 240 1
212 242 1
212 245 1
212 246 1
212 248 1
212 252 1
212 256 1
212 257 1
212 261 1
212 263 1
212 265 1
212 268 1
212 272 1
212 273 1
212 276 1
212 278 1
212 282 1
212 284 1
212 289 1
212 298 1
213 216 1
213 220 1
213 222 1
213 224 1
213 230 1
213 233 1
213 238 1
213 248 1
213 255 1
213 263 1
213 269 1
213 278 1
213 284 1
213 294 1
213 296 1
213 300 1
214 222 1
214 226 1
214 229 1
214 230 1
214 231 1
214 232 1
214 233 1
214 234 1
214 240 1
214 243 1
214 247 1
214 251 1
214 258 1
214 260 1
214 261 1
214 264 1
214 267 1
214 268 1
214 269 1
214 271 1
214 279 1
214 282 1
214 284 1
214 299 1
215 228 1
215 229 1
215 243 1
215 248 1
215 250 1
215 261 1
215 266 1
215 267 1
215 278 1
215 282 1
215 286 1
215 287 1
215 299 1
216 220 1
216 221 1
216 224 1
216 226 1
216 229 1
216 233 1
216 241 1
216 243 1
216 244 1
216 246 1
216 253 1
216 266 1
216 267 1
216 272 1
216 275 1
216 286 1
216 293 1
216 294 1
216 295 1
216 297 1
216 300 1
217 218 1
217 220 1
217 222 1
217 227 1
217 234 1
217 238 1
217 239 1
217 241 1
217 242 1
217 250 1
217 253 1
217 257 1
217 260 1
217 264 1
217 273 1
217 277 1
217 279 1
217 281 1
217 284 1
217 286 1
217 289 1
217 299 1
218 220 1
218 224 1
218 228 1
218 230 1
218 234 1
218 235 1
218 236 1
218 238 1
218 243 1
218 248 1
218 249 1
218 253 1
218 257 1
218 270 1
218 275 1
218 277 1
218 278 1
218 297 1
218 299 1
218 300 1
219 224 1
219 225 1
219 233 1
219 237 1
219 238 1
219 249 1
219 276 1
219 284 1
219 289 1
219 292 1
219 295 1
220 222 1
220 224 1
220 227 1
220 228 1
220 232 1
220 238 1
220 245 1
220 250 1
220 253 1
220 257 1
220 260 1
220 261 1
220 268 1
220 285 1
220 289 1
220 297 1
221 222 1
221 229 1
221 232 1
221 233 1
221 238 1
221 240 1
221 251 1
221 253 1
221 275 1
221 288 1
221 292 1
221 296 1
222 226 1
222 230 1
222 232 1
222 236 1
222 238 1
222 244 1
222 246 1
222 249 1
222 251 1
222 253 1
222 256 1
222 257 1
222 258 1
222 262 1
222 264 1
222 265 1
222 272 1
222 274 1
222 275 1
222 292 1
222 294 1
222 295 1
223 231 1
223 242 1
223 244 1
223 249 1
223 260 1
223 263 1
223 265 1
223 267 1
223 268 1
223 277 1
223 284 1
223 288 1
223 295 1
224 232 1
224 235 1
224 238 1
224 243 1
224 244 1
224 254 1
224 258 1
224 264 1
224 265 1
224 271 1
224 277 1
224 278 1
224 280 1
224 282 1
224 285 1
224 288 1
224 289 1
224 294 1
224 295 1
224 297 1
224 298 1
224 300 1
225 230 1
225 231 1
225 241 1
225 242 1
225 243 1
225 244 1
225 248 1
225 250 1
225 251 1
225 253 1
225 254 1
225 265 1
225 266 1
225 267 1
225 268 1
225 272 1
225 278 1
225 280 1
225 285 1
225 286 1
225 288 1
225 293 1
225 295 1
226 229 1
226 230 1
226 233 1
226 249 1
226 256 1
226 257 1
226 259 1
226 281 1
226 282 1
226 291 1
227 230 1
227 234 1
227 236 1
227 237 1
227 242 1
227 247 1
227 251 1
227 253 1
227 256 1
227 258 1
227 260 1
227 264 1
227 271 1
227 279 1
227 282 1
227 288 1
227 289 1
227 290 1
227 294 1
227 300 1
228 235 1
228 237 1
228 238 1
228 242 1
228 243 1
228 244 1
228 245 1
228 248 1
228 249 1
228 253 1
228 257 1
228 258 1
228 260 1
228 264 1
228 265 1
228 272 1
228 275 1
228 283 1
228 285 1
228 300 1
229 230 1
229 232 1
229 234 1
229 238 1
229 241 1
229 242 1
229 249 1
229 253 1
229 255 1
229 256 1
229 260 1
229 261 1
229 262 1
229 263 1
229 265 1
229 269 1
229 272 1
229 275 1
229 276 1
229 277 1
229 279 1
229 283 1
229 285 1
229 286 1
229 287 1
229 288 1
229 289 1
229 291 1
229 292 1
229 295 1
230 231 1
230 232 1
230 238 1
230 240 1
230 242 1
230 246 1
230 248 1
230 249 1
230 252 1
230 254 1
230 261 1
230 264 1
230 267 1
230 273 1
230 275 1
230 278 1
230 279 1
230 281 1
230 284 1
230 285 1
230 287 1
230 288 1
230 295 1
230 296 1
230 297 1
230 298 1
231 241 1
231 242 1
231 244 1
231 251 1
231 252 1
231 257 1
231 265 1
231 279 1
231 282 1
231 283 1
231 285 1
231 295 1
232 233 1
232 249 1
232 253 1
232 254 1
232 262 1
232 265 1
232 267 1
232 271 1
232 275 1
232 276 1
232 278 1
232 280 1
232 285 1
232 286 1
232 288 1
232 289 1
232 290 1
232 291 1
232 293 1
232 296 1
233 234 1
233 236 1
233 240 1
233 243 1
233 246 1
233 248 1
233 249 1
233 253 1
233 269 1
233 270 1
233 275 1
233 276 1
233 280 1
233 288 1
233 293 1
233 297 1
233 299 1
233 300 1
234 238 1
234 241 1
234 242 1
234 245 1
234 246 1
234 249 1
234 257 1
234 260 1
234 262 1
234 265 1
234 272 1
234 274 1
234 276 1
234 278 1
234 281 1
234 283 1
234 284 1
234 288 1
234 290 1
234 295 1
234 300 1
235 241 1
235 242 1
235 257 1
235 278 1
235 281 1
235 282 1
236 237 1
236 238 1
236 239 1
236 244 1
236 245 1
236 246 1
236 247 1
236 248 1
236 249 1
236 252 1
236 259 1
236 260 1
236 265 1
236 266 1
236 272 1
236 275 1
236 277 1
236 285 1
236 287 1
236 288 1
236 299 1
237 241 1
237 246 1
237 254 1
237 266 1
237 270 1
237 276 1
237 282 1
237 284 1
237 299 1
238 241 1
238 242 1
238 243 1
238 244 1
238 245 1
238 246 1
238 248 1
238 249 1
238 250 1
238 251 1
238 253 1
238 257 1
238 259 1
238 265 1
238 268 1
238 272 1
238 276 1
238 277 1
238 278 1
238 279 1
238 280 1
238 285 1
238 286 1
238 288 1
238 291 1
238 293 1
238 295 1
238 296 1
238 298 1
239 248 1
239 250 1
239 254 1
239 262 1
239 264 1
239 270 1
239 271 1
239 276 1
239 284 1
239 285 1
239 291 1
240 252 1
240 254 1
240 258 1
240 282 1
240 285 1
240 286 1
240 289 1
240 294 1
240 295 1
240 300 1
241 244 1
241 249 1
241 251 1
241 252 1
241 254 1
241 258 1
241 259 1
241 260 1
241 261 1
241 269 1
241 273 1
241 276 1
241 278 1
241 282 1
241 284 1
241 291 1
241 292 1
241 293 1
241 294 1
241 296 1
241 300 1
242 243 1
242 247 1
242 248 1
242 249 1
242 252 1
242 257 1
242 269 1
242 275 1
242 276 1
242 277 1
242 278 1
242 284 1
242 286 1
242 292 1
243 246 1
243 249 1
243 255 1
243 257 1
243 261 1
243 263 1
243 265 1
243 270 1
243 272 1
243 274 1
243 277 1
243 278 1
243 279 1
243 282 1
243 288 1
243 289 1
243 290 1
243 295 1
244 276 1
244 285 1
244 288 1
244 292 1
245 254 1
245 258 1
245 261 1
245 267 1
245 275 1
245 276 1
245 284 1
245 286 1
245 287 1
245 288 1
245 289 1
246 257 1
246 262 1
246 265 1
246 269 1
246 278 1
246 280 1
246 281 1
246 282 1
246 288 1
246 295 1
247 248 1
247 257 1
247 269 1
247 270 1
247 272 1
247 281 1
247 291 1
247 300 1
248 250 1
248 251 1
248 252 1
248 253 1
248 255 1
248 257 1
248 258 1
248 259 1
248 260 1
248 265 1
248 269 1
248 270 1
248 272 1
248 275 1
248 278 1
248 279 1
248 280 1
248 282 1
248 285 1
248 292 1
248 298 1
248 299 1
249 251 1
249 253 1
249 256 1
249 257 1
249 258 1
249 264 1
249 266 1
249 277 1
249 281 1
249 284 1
249 288 1
249 289 1
249 294 1
249 295 1
249 296 1
249 300 1
250 265 1
250 267 1
250 281 1
250 286 1
250 292 1
250 293 1
251 253 1
251 257 1
251 258 1
251 260 1
251 263 1
251 264 1
251 266 1
251 279 1
251 292 1
251 295 1
251 300 1
252 254 1
252 258 1
252 282 1
252 285 1
252 286 1
252 289 1
252 292 1
253 264 1
253 265 1
253 271 1
253 275 1
253 278 1
253 284 1
253 286 1
253 287 1
253 291 1
254 255 1
254 263 1
254 270 1
254 275 1
254 280 1
254 282 1
254 291 1
254 292 1
254 294 1
254 298 1
254 300 1
255 257 1
255 270 1
255 276 1
255 278 1
255 289 1
255 292 1
255 294 1
256 258 1
256 272 1
256 273 1
256 274 1
256 282 1
256 284 1
257 265 1
257 266 1
257 267 1
257 270 1
257 271 1
257 272 1
257 278 1
257 279 1
257 285 1
257 293 1
257 294 1
257 295 1
257 299 1
257 300 1
258 260 1
258 261 1
258 262 1
258 265 1
258 269 1
258 271 1
258 275 1
258 277 1
258 278 1
258 282 1
258 285 1
258 289 1
258 293 1
258 296 1
258 300 1
259 275 1
259 291 1
259 295 1
259 298 1
260 263 1
260 264 1
260 266 1
260 267 1
260 270 1
260 276 1
260 277 1
260 278 1
260 279 1
260 282 1
260 284 1
260 288 1
261 267 1
261 273 1
261 281 1
261 285 1
261 289 1
261 295 1
261 296 1
262 270 1
262 271 1
262 272 1
262 278 1
262 288 1
262 289 1
262 292 1
262 293 1
262 295 1
263 275 1
263 279 1
263 282 1
263 284 1
263 287 1
263 288 1
263 293 1
264 269 1
264 270 1
264 271 1
264 281 1
264 284 1
264 294 1
264 295 1
264 300 1
265 266 1
265 273 1
265 277 1
265 280 1
265 281 1
265 284 1
265 285 1
265 288 1
265 289 1
265 292 1
265 295 1
265 299 1
266 272 1
266 277 1
266 282 1
266 284 1
266 285 1
266 290 1
266 291 1
266 294 1
266 295 1
267 271 1
267 273 1
267 274 1
267 294 1
267 299 1
268 275 1
268 295 1
268 296 1
269 277 1
269 282 1
269 285 1
269 288 1
269 294 1
269 295 1
269 296 1
270 275 1
270 279 1
270 284 1
270 287 1
270 292 1
270 295 1
270 298 1
270 299 1
271 276 1
271 282 1
271 283 1
271 289 1
271 296 1
271 299 1
272 289 1
272 293 1
272 295 1
272 297 1
273 280 1
273 284 1
273 287 1
273 295 1
273 300 1
274 276 1
274 282 1
274 285 1
274 289 1
274 290 1
274 292 1
274 293 1
274 295 1
274 298 1
275 276 1
275 278 1
275 285 1
275 288 1
275 289 1
275 290 1
275 291 1
275 292 1
275 295 1
276 281 1
276 282 1
276 285 1
276 286 1
276 287 1
276 288 1
276 294 1
277 279 1
277 284 1
277 289 1
277 296 1
277 300 1
278 279 1
278 282 1
278 283 1
278 285 1
278 286 1
278 288 1
278 292 1
278 295 1
278 298 1
278 299 1
279 284 1
279 288 1
279 290 1
279 291 1
280 281 1
280 287 1
280 289 1
280 290 1
280 294 1
281 282 1
281 288 1
281 289 1
281 292 1
281 300 1
282 286 1
282 287 1
282 296 1
282 299 1
282 300 1
283 285 1
283 286 1
283 289 1
283 295 1
284 287 1
284 289 1
284 290 1
284 292 1
284 294 1
284 297 1
284 300 1
286 290 1
287 295 1
287 296 1
287 300 1
288 293 1
288 296 1
288 300 1
290 294 1
290 295 1
290 300 1
291 294 1
291 299 1
291 300 1
292 294 1
294 300 1
295 297 1
298 300 1


==> anc/instances/benchmark/theta/p_hat500_3.dat <==
500 30950
1 7 1
1 14 1
1 16 1
1 17 1
1 20 1
1 38 1
1 50 1
1 52 1
1 58 1
1 60 1
1 63 1
1 67 1
1 69 1
1 73 1
1 75 1
1 77 1
1 80 1
1 86 1
1 88 1
1 89 1
1 92 1
1 93 1
1 97 1
1 98 1
1 100 1
1 104 1
1 108 1
1 111 1
1 112 1
1 146 1
1 149 1
1 158 1
1 174 1
1 177 1
1 182 1
1 184 1
1 185 1
1 187 1
1 188 1
1 197 1
1 199 1
1 204 1
1 206 1
1 208 1
1 212 1
1 218 1
1 220 1
1 226 1
1 228 1
1 241 1
1 246 1
1 261 1
1 265 1
1 267 1
1 275 1
1 280 1
1 283 1
1 290 1
1 299 1
1 305 1
1 307 1
1 309 1
1 312 1
1 320 1
1 325 1
1 335 1
1 337 1
1 338 1
1 344 1
1 355 1
1 357 1
1 362 1
1 363 1
1 364 1
1 366 1
1 367 1
1 372 1
1 414 1
1 417 1
1 419 1
1 423 1
1 426 1
1 429 1
1 430 1
1 431 1
1 432 1
1 439 1
1 450 1
1 455 1
1 459 1
1 462 1
1 472 1
1 474 1
1 476 1
1 477 1
1 479 1
1 485 1
1 487 1
1 497 1
2 6 1
2 9 1
2 14 1
2 23 1
2 25 1
2 27 1
2 29 1
2 32 1
2 33 1
2 36 1
2 37 1
2 40 1
2 44 1
2 48 1
2 49 1
2 53 1
2 62 1
2 64 1
2 67 1
2 72 1
2 73 1
2 77 1
2 78 1
2 80 1
2 87 1
2 90 1
2 93 1
2 94 1
2 96 1
2 100 1
2 104 1
2 105 1
2 112 1
2 113 1
2 121 1
2 122 1
2 123 1
2 125 1
2 141 1
2 142 1
2 143 1
2 146 1
2 152 1
2 174 1
2 175 1
2 176 1
2 177 1
2 179 1
2 180 1
2 183 1
2 187 1
2 188 1
2 189 1
2 192 1
2 193 1
2 200 1
2 204 1
2 207 1
2 208 1
2 211 1
2 214 1
2 219 1
2 225 1
2 233 1
2 235 1
2 242 1
2 245 1
2 261 1
2 268 1
2 269 1
2 271 1
2 274 1
2 286 1
2 289 1
2 298 1
2 316 1
2 317 1
2 330 1
2 343 1
2 350 1
2 351 1
2 355 1
2 360 1
2 363 1
2 370 1
2 378 1
2 385 1
2 386 1
2 388 1
2 393 1
2 397 1
2 398 1
2 401 1
2 404 1
2 405 1
2 416 1
2 417 1
2 419 1
2 421 1
2 426 1
2 429 1
2 433 1
2 438 1
2 446 1
2 454 1
2 461 1
2 466 1
2 473 1
2 474 1
2 477 1
2 482 1
2 485 1
3 7 1
3 11 1
3 14 1
3 16 1
3 22 1
3 27 1
3 46 1
3 48 1
3 52 1
3 61 1
3 62 1
3 73 1
3 78 1
3 86 1
3 89 1
3 90 1
3 92 1
3 96 1
3 110 1
3 119 1
3 122 1
3 126 1
3 131 1
3 136 1
3 140 1
3 145 1
3 146 1
3 151 1
3 158 1
3 159 1
3 167 1
3 168 1
3 174 1
3 176 1
3 177 1
3 178 1
3 182 1
3 185 1
3 186 1
3 187 1
3 188 1
3 189 1
3 207 1
3 212 1
3 213 1
3 228 1
3 240 1
3 242 1
3 243 1
3 252 1
3 255 1
3 261 1
3 265 1
3 274 1
3 275 1
3 278 1
3 279 1
3 283 1
3 286 1
3 291 1
3 295 1
3 304 1
3 306 1
3 311 1
3 319 1
3 320 1
3 324 1
3 329 1
3 331 1
3 337 1
3 339 1
3 341 1
3 348 1
3 349 1
3 360 1
3 361 1
3 362 1
3 372 1
3 386 1
3 396 1
3 398 1
3 402 1
3 411 1
3 413 1
3 419 1
3 421 1
3 423 1
3 424 1
3 425 1
3 427 1
3 435 1
3 436 1
3 451 1
3 453 1
3 456 1
3 459 1
3 464 1
3 474 1
3 480 1
3 486 1
4 6 1
4 8 1
4 9 1
4 12 1
4 14 1
4 15 1
4 16 1
4 22 1
4 29 1
4 31 1
4 32 1
4 33 1
4 37 1
4 40 1
4 45 1
4 48 1
4 49 1
4 50 1
4 53 1
4 55 1
4 56 1
4 58 1
4 62 1
4 68 1
4 72 1
4 73 1
4 75 1
4 76 1
4 77 1
4 79 1
4 80 1
4 81 1
4 82 1
4 86 1
4 89 1
4 94 1
4 95 1
4 100 1
4 102 1
4 108 1
4 109 1
4 112 1
4 119 1
4 121 1
4 130 1
4 131 1
4 135 1
4 136 1
4 137 1
4 142 1
4 147 1
4 148 1
4 151 1
4 158 1
4 161 1
4 162 1
4 167 1
4 168 1
4 172 1
4 174 1
4 176 1
4 179 1
4 182 1
4 183 1
4 192 1
4 195 1
4 198 1
4 204 1
4 205 1
4 207 1
4 216 1
4 230 1
4 231 1
4 233 1
4 240 1
4 241 1
4 252 1
4 257 1
4 259 1
4 260 1
4 262 1
4 264 1
4 265 1
4 273 1
4 274 1
4 278 1
4 279 1
4 282 1
4 289 1
4 291 1
4 292 1
4 295 1
4 298 1
4 300 1
4 302 1
4 305 1
4 307 1
4 310 1
4 313 1
4 315 1
4 321 1
4 325 1
4 326 1
4 329 1
4 346 1
4 354 1
4 361 1
4 363 1
4 369 1
4 372 1
4 375 1
4 382 1
4 401 1
4 405 1
4 407 1
4 408 1
4 414 1
4 415 1
4 416 1
4 420 1
4 422 1
4 423 1
4 425 1
4 427 1
4 430 1
4 440 1
4 441 1
4 444 1
4 447 1
4 450 1
4 454 1
4 459 1
4 464 1
4 465 1
4 473 1
4 483 1
4 484 1
4 497 1
4 499 1
5 8 1
5 9 1
5 14 1
5 15 1
5 20 1
5 22 1
5 28 1
5 32 1
5 35 1
5 36 1
5 40 1
5 41 1
5 43 1
5 49 1
5 50 1
5 51 1
5 53 1
5 58 1
5 59 1
5 60 1
5 63 1
5 64 1
5 69 1
5 72 1
5 75 1
5 77 1
5 80 1
5 83 1
5 96 1
5 97 1
5 98 1
5 100 1
5 101 1
5 103 1
5 105 1
5 106 1
5 108 1
5 110 1
5 118 1
5 121 1
5 122 1
5 123 1
5 125 1
5 127 1
5 128 1
5 129 1
5 131 1
5 135 1
5 142 1
5 149 1
5 151 1
5 152 1
5 153 1
5 156 1
5 157 1
5 158 1
5 159 1
5 161 1
5 167 1
5 172 1
5 179 1
5 188 1
5 193 1
5 196 1
5 200 1
5 201 1
5 204 1
5 205 1
5 206 1
5 208 1
5 212 1
5 213 1
5 216 1
5 228 1
5 230 1
5 231 1
5 236 1
5 239 1
5 241 1
5 242 1
5 243 1
5 244 1
5 246 1
5 251 1
5 252 1
5 256 1
5 259 1
5 262 1
5 263 1
5 269 1
5 272 1
5 279 1
5 280 1
5 281 1
5 285 1
5 293 1
5 295 1
5 303 1
5 305 1
5 307 1
5 309 1
5 311 1
5 315 1
5 316 1
5 317 1
5 318 1
5 320 1
5 321 1
5 322 1
5 325 1
5 327 1
5 332 1
5 336 1
5 339 1
5 340 1
5 345 1
5 352 1
5 354 1
5 355 1
5 362 1
5 364 1
5 367 1
5 372 1
5 375 1
5 377 1
5 378 1
5 379 1
5 380 1
5 383 1
5 389 1
5 390 1
5 393 1
5 400 1
5 401 1
5 411 1
5 413 1
5 414 1
5 415 1
5 416 1
5 419 1
5 422 1
5 423 1
5 425 1
5 426 1
5 429 1
5 430 1
5 431 1
5 438 1
5 443 1
5 446 1
5 451 1
5 458 1
5 463 1
5 464 1
5 468 1
5 472 1
5 476 1
5 484 1
5 486 1
5 488 1
5 493 1
5 497 1
5 498 1
6 7 1
6 14 1
6 22 1
6 23 1
6 25 1
6 26 1
6 28 1
6 31 1
6 34 1
6 37 1
6 38 1
6 47 1
6 56 1
6 64 1
6 66 1
6 69 1
6 70 1
6 79 1
6 86 1
6 89 1
6 102 1
6 104 1
6 106 1
6 109 1
6 111 1
6 113 1
6 121 1
6 122 1
6 126 1
6 131 1
6 141 1
6 146 1
6 151 1
6 158 1
6 161 1
6 162 1
6 163 1
6 164 1
6 165 1
6 171 1
6 175 1
6 179 1
6 182 1
6 183 1
6 187 1
6 188 1
6 190 1
6 192 1
6 193 1
6 194 1
6 195 1
6 200 1
6 202 1
6 204 1
6 206 1
6 214 1
6 215 1
6 218 1
6 221 1
6 225 1
6 226 1
6 228 1
6 234 1
6 237 1
6 239 1
6 240 1
6 241 1
6 242 1
6 244 1
6 245 1
6 248 1
6 251 1
6 255 1
6 257 1
6 258 1
6 263 1
6 265 1
6 267 1
6 269 1
6 273 1
6 274 1
6 277 1
6 280 1
6 281 1
6 283 1
6 290 1
6 291 1
6 292 1
6 293 1
6 296 1
6 297 1
6 300 1
6 301 1
6 302 1
6 306 1
6 313 1
6 317 1
6 318 1
6 319 1
6 321 1
6 324 1
6 329 1
6 330 1
6 340 1
6 341 1
6 344 1
6 345 1
6 356 1
6 360 1
6 365 1
6 366 1
6 369 1
6 376 1
6 377 1
6 383 1
6 385 1
6 386 1
6 388 1
6 391 1
6 392 1
6 393 1
6 395 1
6 397 1
6 398 1
6 399 1
6 400 1
6 406 1
6 411 1
6 412 1
6 414 1
6 416 1
6 419 1
6 420 1
6 421 1
6 423 1
6 425 1
6 434 1
6 436 1
6 438 1
6 440 1
6 441 1
6 448 1
6 451 1
6 453 1
6 462 1
6 471 1
6 472 1
6 473 1
6 476 1
6 478 1
6 479 1
6 484 1
6 485 1
6 488 1
6 490 1
6 492 1
6 493 1
6 497 1
6 500 1
7 8 1
7 12 1
7 20 1
7 24 1
7 28 1
7 34 1
7 38 1
7 41 1
7 42 1
7 44 1
7 49 1
7 52 1
7 54 1
7 58 1
7 62 1
7 72 1
7 78 1
7 86 1
7 87 1
7 92 1
7 93 1
7 97 1
7 100 1
7 101 1
7 104 1
7 110 1
7 112 1
7 113 1
7 114 1
7 125 1
7 127 1
7 130 1
7 132 1
7 135 1
7 136 1
7 140 1
7 145 1
7 149 1
7 150 1
7 151 1
7 155 1
7 156 1
7 157 1
7 160 1
7 163 1
7 167 1
7 168 1
7 171 1
7 175 1
7 177 1
7 179 1
7 180 1
7 182 1
7 185 1
7 187 1
7 188 1
7 189 1
7 191 1
7 202 1
7 203 1
7 204 1
7 209 1
7 212 1
7 213 1
7 215 1
7 217 1
7 218 1
7 226 1
7 228 1
7 229 1
7 236 1
7 237 1
7 245 1
7 247 1
7 252 1
7 255 1
7 257 1
7 260 1
7 264 1
7 271 1
7 276 1
7 278 1
7 284 1
7 287 1
7 291 1
7 296 1
7 310 1
7 313 1
7 314 1
7 320 1
7 328 1
7 332 1
7 337 1
7 343 1
7 344 1
7 347 1
7 350 1
7 355 1
7 363 1
7 365 1
7 366 1
7 368 1
7 379 1
7 381 1
7 393 1
7 396 1
7 398 1
7 402 1
7 407 1
7 408 1
7 413 1
7 414 1
7 418 1
7 422 1
7 423 1
7 425 1
7 440 1
7 455 1
7 467 1
7 470 1
7 474 1
7 477 1
7 484 1
7 485 1
7 487 1
7 488 1
7 493 1
7 496 1
7 497 1
8 9 1
8 13 1
8 15 1
8 16 1
8 18 1
8 19 1
8 20 1
8 25 1
8 27 1
8 30 1
8 31 1
8 38 1
8 41 1
8 42 1
8 45 1
8 46 1
8 49 1
8 53 1
8 56 1
8 58 1
8 60 1
8 63 1
8 82 1
8 87 1
8 97 1
8 99 1
8 105 1
8 109 1
8 112 1
8 114 1
8 118 1
8 122 1
8 126 1
8 131 1
8 135 1
8 141 1
8 142 1
8 145 1
8 149 1
8 154 1
8 155 1
8 156 1
8 157 1
8 158 1
8 167 1
8 169 1
8 172 1
8 177 1
8 179 1
8 181 1
8 187 1
8 188 1
8 191 1
8 195 1
8 196 1
8 197 1
8 200 1
8 204 1
8 207 1
8 209 1
8 212 1
8 213 1
8 218 1
8 221 1
8 223 1
8 226 1
8 227 1
8 232 1
8 233 1
8 235 1
8 242 1
8 246 1
8 249 1
8 250 1
8 253 1
8 255 1
8 261 1
8 264 1
8 271 1
8 276 1
8 280 1
8 284 1
8 291 1
8 292 1
8 293 1
8 295 1
8 306 1
8 317 1
8 320 1
8 323 1
8 324 1
8 326 1
8 328 1
8 329 1
8 331 1
8 335 1
8 338 1
8 350 1
8 352 1
8 355 1
8 358 1
8 362 1
8 363 1
8 364 1
8 366 1
8 370 1
8 377 1
8 378 1
8 381 1
8 388 1
8 391 1
8 392 1
8 394 1
8 395 1
8 396 1
8 399 1
8 405 1
8 410 1
8 413 1
8 414 1
8 420 1
8 421 1
8 425 1
8 427 1
8 430 1
8 432 1
8 435 1
8 436 1
8 441 1
8 444 1
8 446 1
8 449 1
8 451 1
8 457 1
8 468 1
8 470 1
8 483 1
8 484 1
8 485 1
8 488 1
8 494 1
8 495 1
9 10 1
9 11 1
9 13 1
9 17 1
9 20 1
9 22 1
9 23 1
9 25 1
9 27 1
9 31 1
9 32 1
9 36 1
9 38 1
9 41 1
9 44 1
9 46 1
9 47 1
9 48 1
9 49 1
9 51 1
9 53 1
9 57 1
9 59 1
9 65 1
9 69 1
9 70 1
9 71 1
9 72 1
9 73 1
9 77 1
9 80 1
9 82 1
9 89 1
9 91 1
9 93 1
9 96 1
9 98 1
9 101 1
9 106 1
9 107 1
9 110 1
9 111 1
9 113 1
9 114 1
9 118 1
9 119 1
9 122 1
9 126 1
9 127 1
9 129 1
9 136 1
9 138 1
9 139 1
9 141 1
9 142 1
9 146 1
9 149 1
9 152 1
9 153 1
9 155 1
9 158 1
9 162 1
9 164 1
9 173 1
9 174 1
9 179 1
9 182 1
9 189 1
9 192 1
9 196 1
9 198 1
9 199 1
9 202 1
9 205 1
9 206 1
9 213 1
9 217 1
9 218 1
9 222 1
9 224 1
9 225 1
9 229 1
9 231 1
9 236 1
9 239 1
9 241 1
9 244 1
9 245 1
9 247 1
9 249 1
9 251 1
9 265 1
9 267 1
9 270 1
9 276 1
9 278 1
9 285 1
9 290 1
9 299 1
9 303 1
9 305 1
9 308 1
9 309 1
9 310 1
9 317 1
9 318 1
9 320 1
9 321 1
9 323 1
9 331 1
9 334 1
9 337 1
9 340 1
9 341 1
9 350 1
9 351 1
9 354 1
9 357 1
9 361 1
9 362 1
9 382 1
9 386 1
9 387 1
9 393 1
9 395 1
9 399 1
9 400 1
9 401 1
9 405 1
9 406 1
9 416 1
9 417 1
9 422 1
9 423 1
9 429 1
9 432 1
9 433 1
9 436 1
9 438 1
9 439 1
9 444 1
9 447 1
9 450 1
9 451 1
9 452 1
9 453 1
9 458 1
9 459 1
9 462 1
9 463 1
9 464 1
9 467 1
9 471 1
9 472 1
9 473 1
9 477 1
9 489 1
9 495 1
9 497 1
9 498 1
10 13 1
10 14 1
10 20 1
10 21 1
10 40 1
10 43 1
10 45 1
10 52 1
10 53 1
10 62 1
10 67 1
10 72 1
10 73 1
10 80 1
10 86 1
10 90 1
10 92 1
10 93 1
10 117 1
10 122 1
10 130 1
10 131 1
10 135 1
10 144 1
10 151 1
10 153 1
10 154 1
10 158 1
10 168 1
10 172 1
10 174 1
10 175 1
10 177 1
10 186 1
10 187 1
10 189 1
10 201 1
10 204 1
10 208 1
10 210 1
10 212 1
10 214 1
10 217 1
10 227 1
10 235 1
10 242 1
10 252 1
10 264 1
10 278 1
10 279 1
10 285 1
10 298 1
10 304 1
10 308 1
10 315 1
10 317 1
10 318 1
10 320 1
10 330 1
10 331 1
10 337 1
10 338 1
10 354 1
10 361 1
10 366 1
10 367 1
10 371 1
10 373 1
10 375 1
10 382 1
10 396 1
10 398 1
10 401 1
10 417 1
10 421 1
10 423 1
10 430 1
10 431 1
10 438 1
10 441 1
10 460 1
10 463 1
10 473 1
10 477 1
10 486 1
10 487 1
10 493 1
11 17 1
11 21 1
11 26 1
11 27 1
11 31 1
11 34 1
11 40 1
11 42 1
11 45 1
11 47 1
11 48 1
11 50 1
11 56 1
11 58 1
11 60 1
11 61 1
11 62 1
11 65 1
11 68 1
11 70 1
11 72 1
11 73 1
11 74 1
11 76 1
11 84 1
11 87 1
11 90 1
11 93 1
11 95 1
11 96 1
11 97 1
11 110 1
11 112 1
11 114 1
11 115 1
11 120 1
11 126 1
11 130 1
11 135 1
11 138 1
11 139 1
11 141 1
11 145 1
11 147 1
11 150 1
11 151 1
11 152 1
11 154 1
11 157 1
11 163 1
11 171 1
11 177 1
11 184 1
11 189 1
11 192 1
11 193 1
11 196 1
11 197 1
11 202 1
11 203 1
11 207 1
11 209 1
11 213 1
11 217 1
11 218 1
11 235 1
11 240 1
11 251 1
11 255 1
11 257 1
11 259 1
11 260 1
11 266 1
11 272 1
11 274 1
11 280 1
11 281 1
11 287 1
11 290 1
11 295 1
11 296 1
11 308 1
11 309 1
11 312 1
11 314 1
11 319 1
11 322 1
11 326 1
11 330 1
11 331 1
11 336 1
11 338 1
11 341 1
11 343 1
11 347 1
11 350 1
11 355 1
11 356 1
11 364 1
11 367 1
11 369 1
11 372 1
11 373 1
11 375 1
11 377 1
11 378 1
11 379 1
11 389 1
11 391 1
11 396 1
11 398 1
11 408 1
11 409 1
11 414 1
11 416 1
11 430 1
11 431 1
11 434 1
11 437 1
11 438 1
11 441 1
11 454 1
11 465 1
11 466 1
11 468 1
11 480 1
11 484 1
11 488 1
11 489 1
11 491 1
11 500 1
12 14 1
12 16 1
12 20 1
12 21 1
12 23 1
12 40 1
12 42 1
12 43 1
12 47 1
12 49 1
12 51 1
12 53 1
12 54 1
12 56 1
12 58 1
12 62 1
12 64 1
12 67 1
12 76 1
12 81 1
12 93 1
12 96 1
12 105 1
12 111 1
12 113 1
12 117 1
12 118 1
12 119 1
12 121 1
12 122 1
12 126 1
12 130 1
12 134 1
12 135 1
12 136 1
12 137 1
12 142 1
12 152 1
12 154 1
12 162 1
12 164 1
12 165 1
12 172 1
12 175 1
12 187 1
12 198 1
12 203 1
12 209 1
12 214 1
12 221 1
12 230 1
12 232 1
12 233 1
12 236 1
12 241 1
12 242 1
12 244 1
12 248 1
12 254 1
12 258 1
12 261 1
12 269 1
12 270 1
12 272 1
12 273 1
12 280 1
12 286 1
12 288 1
12 289 1
12 290 1
12 294 1
12 298 1
12 307 1
12 310 1
12 319 1
12 323 1
12 338 1
12 343 1
12 355 1
12 356 1
12 372 1
12 377 1
12 378 1
12 379 1
12 380 1
12 382 1
12 384 1
12 385 1
12 387 1
12 393 1
12 395 1
12 396 1
12 400 1
12 406 1
12 408 1
12 409 1
12 411 1
12 413 1
12 416 1
12 419 1
12 421 1
12 423 1
12 424 1
12 425 1
12 433 1
12 435 1
12 436 1
12 439 1
12 440 1
12 447 1
12 448 1
12 449 1
12 451 1
12 452 1
12 453 1
12 454 1
12 456 1
12 464 1
12 467 1
12 472 1
12 475 1
12 476 1
12 477 1
12 488 1
12 493 1
12 494 1
13 14 1
13 17 1
13 18 1
13 23 1
13 28 1
13 33 1
13 47 1
13 57 1
13 59 1
13 70 1
13 72 1
13 76 1
13 77 1
13 78 1
13 79 1
13 88 1
13 92 1
13 98 1
13 100 1
13 101 1
13 102 1
13 103 1
13 106 1
13 109 1
13 115 1
13 119 1
13 121 1
13 122 1
13 127 1
13 129 1
13 131 1
13 132 1
13 134 1
13 136 1
13 138 1
13 142 1
13 145 1
13 151 1
13 156 1
13 158 1
13 166 1
13 167 1
13 169 1
13 171 1
13 173 1
13 175 1
13 176 1
13 177 1
13 182 1
13 184 1
13 188 1
13 193 1
13 205 1
13 223 1
13 225 1
13 227 1
13 239 1
13 241 1
13 242 1
13 246 1
13 250 1
13 252 1
13 254 1
13 260 1
13 263 1
13 264 1
13 270 1
13 273 1
13 276 1
13 278 1
13 284 1
13 288 1
13 289 1
13 290 1
13 291 1
13 296 1
13 312 1
13 318 1
13 320 1
13 329 1
13 334 1
13 338 1
13 339 1
13 347 1
13 356 1
13 357 1
13 358 1
13 359 1
13 360 1
13 364 1
13 366 1
13 367 1
13 374 1
13 375 1
13 377 1
13 379 1
13 380 1
13 383 1
13 387 1
13 390 1
13 401 1
13 406 1
13 407 1
13 409 1
13 412 1
13 418 1
13 421 1
13 425 1
13 426 1
13 428 1
13 430 1
13 432 1
13 436 1
13 444 1
13 447 1
13 448 1
13 451 1
13 452 1
13 453 1
13 455 1
13 456 1
13 459 1
13 464 1
13 467 1
13 473 1
13 475 1
13 477 1
13 478 1
13 482 1
13 488 1
13 490 1
14 15 1
14 16 1
14 18 1
14 22 1
14 25 1
14 29 1
14 32 1
14 35 1
14 36 1
14 39 1
14 40 1
14 43 1
14 46 1
14 49 1
14 52 1
14 54 1
14 59 1
14 60 1
14 62 1
14 63 1
14 64 1
14 66 1
14 67 1
14 69 1
14 70 1
14 73 1
14 75 1
14 78 1
14 83 1
14 85 1
14 88 1
14 91 1
14 92 1
14 99 1
14 112 1
14 115 1
14 116 1
14 119 1
14 120 1
14 131 1
14 132 1
14 136 1
14 142 1
14 144 1
14 151 1
14 153 1
14 158 1
14 160 1
14 164 1
14 168 1
14 170 1
14 172 1
14 174 1
14 177 1
14 180 1
14 182 1
14 183 1
14 189 1
14 190 1
14 195 1
14 201 1
14 204 1
14 207 1
14 208 1
14 209 1
14 210 1
14 213 1
14 221 1
14 226 1
14 230 1
14 231 1
14 235 1
14 237 1
14 239 1
14 248 1
14 254 1
14 256 1
14 260 1
14 263 1
14 269 1
14 273 1
14 275 1
14 280 1
14 282 1
14 283 1
14 284 1
14 286 1
14 287 1
14 288 1
14 292 1
14 293 1
14 297 1
14 298 1
14 303 1
14 307 1
14 308 1
14 309 1
14 312 1
14 315 1
14 316 1
14 319 1
14 321 1
14 326 1
14 329 1
14 335 1
14 337 1
14 338 1
14 342 1
14 345 1
14 348 1
14 350 1
14 355 1
14 356 1
14 357 1
14 363 1
14 364 1
14 368 1
14 369 1
14 370 1
14 373 1
14 376 1
14 377 1
14 378 1
14 379 1
14 383 1
14 386 1
14 396 1
14 398 1
14 400 1
14 402 1
14 403 1
14 407 1
14 409 1
14 411 1
14 413 1
14 414 1
14 415 1
14 416 1
14 421 1
14 422 1
14 423 1
14 426 1
14 427 1
14 428 1
14 433 1
14 441 1
14 446 1
14 448 1
14 449 1
14 457 1
14 462 1
14 465 1
14 466 1
14 470 1
14 475 1
14 476 1
14 477 1
14 479 1
14 480 1
14 481 1
14 486 1
14 490 1
14 495 1
15 18 1
15 22 1
15 24 1
15 25 1
15 27 1
15 28 1
15 30 1
15 31 1
15 37 1
15 38 1
15 47 1
15 48 1
15 49 1
15 50 1
15 51 1
15 53 1
15 56 1
15 60 1
15 61 1
15 67 1
15 72 1
15 74 1
15 77 1
15 78 1
15 80 1
15 83 1
15 88 1
15 90 1
15 93 1
15 95 1
15 101 1
15 103 1
15 105 1
15 106 1
15 109 1
15 113 1
15 115 1
15 122 1
15 123 1
15 129 1
15 130 1
15 131 1
15 132 1
15 133 1
15 136 1
15 140 1
15 151 1
15 154 1
15 155 1
15 158 1
15 159 1
15 165 1
15 167 1
15 169 1
15 170 1
15 175 1
15 177 1
15 178 1
15 179 1
15 182 1
15 185 1
15 186 1
15 187 1
15 188 1
15 190 1
15 192 1
15 196 1
15 198 1
15 199 1
15 201 1
15 202 1
15 204 1
15 210 1
15 213 1
15 215 1
15 218 1
15 224 1
15 231 1
15 236 1
15 237 1
15 239 1
15 240 1
15 244 1
15 249 1
15 251 1
15 257 1
15 262 1
15 264 1
15 272 1
15 275 1
15 276 1
15 282 1
15 284 1
15 286 1
15 288 1
15 291 1
15 292 1
15 294 1
15 299 1
15 300 1
15 302 1
15 303 1
15 307 1
15 310 1
15 311 1
15 312 1
15 313 1
15 316 1
15 318 1
15 319 1
15 321 1
15 326 1
15 327 1
15 328 1
15 329 1
15 339 1
15 340 1
15 343 1
15 345 1
15 348 1
15 349 1
15 350 1
15 352 1
15 354 1
15 355 1
15 362 1
15 363 1
15 366 1
15 367 1
15 370 1
15 371 1
15 377 1
15 382 1
15 387 1
15 390 1
15 392 1
15 401 1
15 403 1
15 405 1
15 407 1
15 410 1
15 415 1
15 417 1
15 419 1
15 422 1
15 423 1
15 424 1
15 425 1
15 428 1
15 433 1
15 436 1
15 437 1
15 440 1
15 447 1
15 448 1
15 449 1
15 450 1
15 451 1
15 452 1
15 454 1
15 457 1
15 458 1
15 465 1
15 466 1
15 467 1
15 473 1
15 474 1
15 476 1
15 488 1
15 489 1
15 490 1
15 499 1
16 23 1
16 27 1
16 31 1
16 33 1
16 36 1
16 39 1
16 40 1
16 41 1
16 43 1
16 47 1
16 49 1
16 52 1
16 55 1
16 56 1
16 58 1
16 63 1
16 64 1
16 65 1
16 71 1
16 72 1
16 75 1
16 80 1
16 81 1
16 89 1
16 93 1
16 94 1
16 95 1
16 100 1
16 101 1
16 105 1
16 109 1
16 111 1
16 112 1
16 117 1
16 119 1
16 120 1
16 122 1
16 123 1
16 125 1
16 126 1
16 127 1
16 132 1
16 133 1
16 135 1
16 136 1
16 137 1
16 139 1
16 140 1
16 142 1
16 147 1
16 148 1
16 149 1
16 151 1
16 155 1
16 158 1
16 165 1
16 167 1
16 168 1
16 171 1
16 172 1
16 177 1
16 182 1
16 186 1
16 187 1
16 191 1
16 192 1
16 195 1
16 200 1
16 204 1
16 211 1
16 214 1
16 217 1
16 224 1
16 226 1
16 230 1
16 232 1
16 233 1
16 234 1
16 237 1
16 238 1
16 239 1
16 242 1
16 243 1
16 244 1
16 246 1
16 249 1
16 254 1
16 256 1
16 263 1
16 267 1
16 271 1
16 272 1
16 274 1
16 278 1
16 279 1
16 283 1
16 284 1
16 287 1
16 288 1
16 291 1
16 293 1
16 300 1
16 301 1
16 302 1
16 304 1
16 306 1
16 309 1
16 315 1
16 318 1
16 320 1
16 325 1
16 329 1
16 331 1
16 345 1
16 347 1
16 356 1
16 357 1
16 358 1
16 359 1
16 362 1
16 363 1
16 364 1
16 366 1
16 368 1
16 371 1
16 372 1
16 375 1
16 379 1
16 382 1
16 384 1
16 385 1
16 386 1
16 387 1
16 390 1
16 391 1
16 396 1
16 400 1
16 403 1
16 405 1
16 406 1
16 410 1
16 411 1
16 412 1
16 419 1
16 420 1
16 421 1
16 422 1
16 423 1
16 426 1
16 428 1
16 429 1
16 430 1
16 431 1
16 434 1
16 435 1
16 438 1
16 440 1
16 441 1
16 448 1
16 449 1
16 451 1
16 452 1
16 453 1
16 464 1
16 465 1
16 474 1
16 476 1
16 479 1
16 481 1
16 483 1
16 484 1
16 486 1
16 488 1
16 494 1
17 20 1
17 23 1
17 24 1
17 30 1
17 36 1
17 39 1
17 40 1
17 41 1
17 42 1
17 44 1
17 45 1
17 49 1
17 50 1
17 52 1
17 53 1
17 54 1
17 59 1
17 60 1
17 62 1
17 63 1
17 66 1
17 67 1
17 80 1
17 82 1
17 86 1
17 89 1
17 91 1
17 92 1
17 95 1
17 98 1
17 100 1
17 102 1
17 112 1
17 113 1
17 114 1
17 115 1
17 125 1
17 130 1
17 131 1
17 133 1
17 134 1
17 135 1
17 137 1
17 139 1
17 145 1
17 149 1
17 150 1
17 151 1
17 152 1
17 154 1
17 165 1
17 168 1
17 172 1
17 175 1
17 176 1
17 177 1
17 182 1
17 185 1
17 187 1
17 188 1
17 189 1
17 194 1
17 196 1
17 200 1
17 201 1
17 204 1
17 205 1
17 207 1
17 209 1
17 210 1
17 211 1
17 215 1
17 216 1
17 217 1
17 218 1
17 219 1
17 220 1
17 222 1
17 223 1
17 224 1
17 226 1
17 228 1
17 233 1
17 237 1
17 239 1
17 240 1
17 241 1
17 242 1
17 246 1
17 250 1
17 251 1
17 253 1
17 254 1
17 257 1
17 262 1
17 264 1
17 265 1
17 268 1
17 275 1
17 280 1
17 284 1
17 288 1
17 290 1
17 291 1
17 293 1
17 295 1
17 307 1
17 313 1
17 316 1
17 318 1
17 319 1
17 322 1
17 327 1
17 331 1
17 332 1
17 333 1
17 336 1
17 341 1
17 343 1
17 344 1
17 345 1
17 347 1
17 348 1
17 349 1
17 360 1
17 364 1
17 367 1
17 371 1
17 374 1
17 377 1
17 378 1
17 380 1
17 383 1
17 384 1
17 387 1
17 388 1
17 392 1
17 394 1
17 395 1
17 396 1
17 397 1
17 398 1
17 401 1
17 402 1
17 405 1
17 406 1
17 409 1
17 410 1
17 415 1
17 416 1
17 417 1
17 418 1
17 422 1
17 424 1
17 426 1
17 431 1
17 437 1
17 439 1
17 442 1
17 443 1
17 445 1
17 446 1
17 448 1
17 450 1
17 451 1
17 452 1
17 454 1
17 457 1
17 458 1
17 463 1
17 467 1
17 471 1
17 472 1
17 473 1
17 474 1
17 476 1
17 483 1
17 495 1
17 497 1
17 499 1
18 20 1
18 26 1
18 27 1
18 28 1
18 29 1
18 30 1
18 32 1
18 45 1
18 50 1
18 58 1
18 61 1
18 62 1
18 76 1
18 82 1
18 88 1
18 92 1
18 94 1
18 98 1
18 99 1
18 104 1
18 111 1
18 112 1
18 113 1
18 114 1
18 117 1
18 122 1
18 123 1
18 124 1
18 128 1
18 131 1
18 132 1
18 135 1
18 140 1
18 147 1
18 152 1
18 153 1
18 155 1
18 164 1
18 168 1
18 170 1
18 175 1
18 177 1
18 178 1
18 179 1
18 180 1
18 187 1
18 188 1
18 191 1
18 197 1
18 199 1
18 201 1
18 203 1
18 206 1
18 207 1
18 212 1
18 216 1
18 219 1
18 236 1
18 241 1
18 242 1
18 243 1
18 245 1
18 246 1
18 253 1
18 257 1
18 261 1
18 264 1
18 266 1
18 268 1
18 271 1
18 272 1
18 274 1
18 278 1
18 280 1
18 283 1
18 288 1
18 291 1
18 304 1
18 305 1
18 317 1
18 328 1
18 330 1
18 333 1
18 336 1
18 340 1
18 342 1
18 347 1
18 348 1
18 354 1
18 362 1
18 363 1
18 366 1
18 372 1
18 374 1
18 382 1
18 388 1
18 390 1
18 396 1
18 397 1
18 401 1
18 403 1
18 405 1
18 407 1
18 427 1
18 433 1
18 444 1
18 446 1
18 448 1
18 454 1
18 457 1
18 467 1
18 468 1
18 473 1
18 474 1
18 475 1
18 477 1
18 478 1
18 482 1
18 485 1
18 488 1
18 494 1
18 497 1
18 499 1
19 22 1
19 24 1
19 25 1
19 30 1
19 31 1
19 32 1
19 36 1
19 48 1
19 50 1
19 51 1
19 53 1
19 54 1
19 72 1
19 80 1
19 95 1
19 99 1
19 105 1
19 114 1
19 115 1
19 117 1
19 119 1
19 127 1
19 130 1
19 136 1
19 146 1
19 148 1
19 155 1
19 156 1
19 157 1
19 158 1
19 161 1
19 164 1
19 165 1
19 167 1
19 172 1
19 201 1
19 213 1
19 214 1
19 218 1
19 220 1
19 227 1
19 240 1
19 241 1
19 244 1
19 253 1
19 255 1
19 261 1
19 278 1
19 284 1
19 287 1
19 293 1
19 297 1
19 306 1
19 313 1
19 319 1
19 332 1
19 338 1
19 343 1
19 356 1
19 362 1
19 367 1
19 380 1
19 388 1
19 389 1
19 394 1
19 396 1
19 407 1
19 416 1
19 417 1
19 420 1
19 431 1
19 438 1
19 441 1
19 450 1
19 483 1
19 488 1
19 492 1
19 494 1
20 21 1
20 25 1
20 29 1
20 30 1
20 36 1
20 39 1
20 44 1
20 46 1
20 50 1
20 57 1
20 58 1
20 60 1
20 61 1
20 62 1
20 65 1
20 72 1
20 74 1
20 77 1
20 78 1
20 79 1
20 81 1
20 95 1
20 96 1
20 97 1
20 101 1
20 102 1
20 105 1
20 113 1
20 114 1
20 120 1
20 121 1
20 122 1
20 131 1
20 134 1
20 135 1
20 140 1
20 144 1
20 145 1
20 149 1
20 150 1
20 152 1
20 153 1
20 155 1
20 156 1
20 157 1
20 162 1
20 163 1
20 164 1
20 167 1
20 168 1
20 169 1
20 171 1
20 172 1
20 174 1
20 175 1
20 179 1
20 182 1
20 183 1
20 186 1
20 191 1
20 193 1
20 194 1
20 208 1
20 216 1
20 222 1
20 225 1
20 226 1
20 227 1
20 229 1
20 233 1
20 235 1
20 237 1
20 239 1
20 241 1
20 244 1
20 246 1
20 250 1
20 253 1
20 255 1
20 258 1
20 260 1
20 262 1
20 271 1
20 273 1
20 276 1
20 278 1
20 279 1
20 282 1
20 287 1
20 292 1
20 300 1
20 301 1
20 304 1
20 307 1
20 309 1
20 315 1
20 316 1
20 317 1
20 318 1
20 322 1
20 323 1
20 324 1
20 325 1
20 327 1
20 329 1
20 338 1
20 343 1
20 346 1
20 352 1
20 355 1
20 361 1
20 362 1
20 364 1
20 365 1
20 366 1
20 367 1
20 372 1
20 376 1
20 380 1
20 382 1
20 383 1
20 385 1
20 386 1
20 387 1
20 392 1
20 394 1
20 395 1
20 396 1
20 402 1
20 403 1
20 409 1
20 411 1
20 414 1
20 416 1
20 418 1
20 422 1
20 426 1
20 435 1
20 436 1
20 443 1
20 446 1
20 448 1
20 449 1
20 450 1
20 452 1
20 456 1
20 460 1
20 465 1
20 467 1
20 472 1
20 476 1
20 482 1
20 488 1
20 491 1
20 496 1
20 498 1
21 24 1
21 25 1
21 27 1
21 36 1
21 41 1
21 51 1
21 60 1
21 62 1
21 63 1
21 64 1
21 70 1
21 77 1
21 78 1
21 87 1
21 92 1
21 100 1
21 105 1
21 109 1
21 113 1
21 115 1
21 117 1
21 119 1
21 126 1
21 127 1
21 139 1
21 142 1
21 143 1
21 144 1
21 155 1
21 157 1
21 158 1
21 161 1
21 168 1
21 181 1
21 185 1
21 187 1
21 198 1
21 205 1
21 208 1
21 210 1
21 213 1
21 217 1
21 225 1
21 226 1
21 232 1
21 233 1
21 236 1
21 243 1
21 252 1
21 260 1
21 261 1
21 262 1
21 263 1
21 272 1
21 283 1
21 285 1
21 286 1
21 290 1
21 294 1
21 313 1
21 316 1
21 324 1
21 328 1
21 331 1
21 335 1
21 337 1
21 340 1
21 346 1
21 348 1
21 354 1
21 357 1
21 361 1
21 363 1
21 366 1
21 369 1
21 371 1
21 377 1
21 378 1
21 393 1
21 395 1
21 414 1
21 416 1
21 419 1
21 424 1
21 427 1
21 431 1
21 435 1
21 441 1
21 455 1
21 457 1
21 458 1
21 461 1
21 462 1
21 463 1
21 466 1
21 469 1
21 472 1
21 475 1
21 476 1
21 484 1
21 491 1
21 494 1
21 497 1
21 499 1
22 27 1
22 35 1
22 40 1
22 42 1
22 45 1
22 48 1
22 49 1
22 50 1
22 53 1
22 58 1
22 60 1
22 64 1
22 65 1
22 66 1
22 76 1
22 79 1
22 80 1
22 85 1
22 91 1
22 92 1
22 97 1
22 100 1
22 101 1
22 104 1
22 106 1
22 107 1
22 110 1
22 114 1
22 116 1
22 127 1
22 130 1
22 131 1
22 132 1
22 135 1
22 140 1
22 143 1
22 147 1
22 150 1
22 151 1
22 153 1
22 154 1
22 162 1
22 164 1
22 173 1
22 179 1
22 182 1
22 185 1
22 189 1
22 196 1
22 200 1
22 207 1
22 209 1
22 218 1
22 233 1
22 255 1
22 256 1
22 262 1
22 264 1
22 271 1
22 279 1
22 285 1
22 290 1
22 293 1
22 304 1
22 306 1
22 311 1
22 313 1
22 315 1
22 331 1
22 332 1
22 335 1
22 345 1
22 347 1
22 349 1
22 350 1
22 356 1
22 357 1
22 358 1
22 361 1
22 366 1
22 367 1
22 369 1
22 370 1
22 376 1
22 381 1
22 383 1
22 390 1
22 393 1
22 405 1
22 415 1
22 419 1
22 420 1
22 423 1
22 425 1
22 429 1
22 433 1
22 436 1
22 438 1
22 441 1
22 443 1
22 446 1
22 448 1
22 458 1
22 459 1
22 464 1
22 465 1
22 466 1
22 467 1
22 472 1
22 479 1
22 481 1
22 485 1
22 488 1
22 490 1
22 494 1
22 497 1
23 25 1
23 31 1
23 40 1
23 48 1
23 53 1
23 55 1
23 56 1
23 68 1
23 74 1
23 81 1
23 83 1
23 86 1
23 90 1
23 95 1
23 101 1
23 111 1
23 114 1
23 127 1
23 131 1
23 134 1
23 136 1
23 138 1
23 145 1
23 149 1
23 168 1
23 177 1
23 193 1
23 204 1
23 210 1
23 211 1
23 214 1
23 226 1
23 228 1
23 230 1
23 232 1
23 243 1
23 244 1
23 252 1
23 263 1
23 267 1
23 284 1
23 291 1
23 303 1
23 305 1
23 311 1
23 312 1
23 313 1
23 316 1
23 317 1
23 334 1
23 337 1
23 338 1
23 339 1
23 340 1
23 343 1
23 350 1
23 364 1
23 366 1
23 382 1
23 386 1
23 391 1
23 396 1
23 406 1
23 407 1
23 415 1
23 421 1
23 427 1
23 451 1
23 454 1
23 484 1
23 491 1
23 493 1
24 25 1
24 27 1
24 32 1
24 34 1
24 38 1
24 42 1
24 43 1
24 44 1
24 46 1
24 47 1
24 51 1
24 53 1
24 54 1
24 57 1
24 59 1
24 66 1
24 72 1
24 74 1
24 76 1
24 77 1
24 79 1
24 80 1
24 89 1
24 91 1
24 93 1
24 96 1
24 98 1
24 102 1
24 104 1
24 105 1
24 109 1
24 113 1
24 120 1
24 124 1
24 126 1
24 127 1
24 130 1
24 131 1
24 133 1
24 136 1
24 139 1
24 142 1
24 144 1
24 153 1
24 158 1
24 161 1
24 163 1
24 164 1
24 165 1
24 171 1
24 177 1
24 179 1
24 180 1
24 184 1
24 188 1
24 189 1
24 190 1
24 192 1
24 197 1
24 198 1
24 206 1
24 207 1
24 208 1
24 210 1
24 211 1
24 213 1
24 214 1
24 217 1
24 218 1
24 219 1
24 220 1
24 224 1
24 227 1
24 228 1
24 235 1
24 236 1
24 239 1
24 240 1
24 246 1
24 252 1
24 254 1
24 255 1
24 261 1
24 263 1
24 265 1
24 274 1
24 275 1
24 276 1
24 280 1
24 287 1
24 289 1
24 292 1
24 297 1
24 298 1
24 299 1
24 301 1
24 303 1
24 318 1
24 319 1
24 321 1
24 325 1
24 326 1
24 331 1
24 337 1
24 343 1
24 344 1
24 345 1
24 346 1
24 354 1
24 357 1
24 358 1
24 364 1
24 366 1
24 372 1
24 373 1
24 376 1
24 379 1
24 380 1
24 387 1
24 393 1
24 396 1
24 401 1
24 403 1
24 406 1
24 409 1
24 411 1
24 412 1
24 414 1
24 416 1
24 419 1
24 420 1
24 421 1
24 424 1
24 431 1
24 434 1
24 442 1
24 443 1
24 445 1
24 451 1
24 456 1
24 461 1
24 464 1
24 465 1
24 467 1
24 469 1
24 476 1
24 477 1
24 482 1
24 483 1
24 484 1
24 485 1
24 486 1
24 490 1
24 494 1
24 495 1
24 498 1
24 500 1
25 27 1
25 31 1
25 33 1
25 37 1
25 39 1
25 40 1
25 42 1
25 45 1
25 54 1
25 55 1
25 58 1
25 61 1
25 64 1
25 66 1
25 67 1
25 69 1
25 72 1
25 74 1
25 78 1
25 81 1
25 83 1
25 86 1
25 90 1
25 98 1
25 100 1
25 103 1
25 104 1
25 107 1
25 109 1
25 110 1
25 115 1
25 118 1
25 119 1
25 120 1
25 121 1
25 131 1
25 136 1
25 138 1
25 139 1
25 141 1
25 144 1
25 145 1
25 146 1
25 148 1
25 149 1
25 150 1
25 151 1
25 156 1
25 157 1
25 158 1
25 160 1
25 161 1
25 162 1
25 164 1
25 171 1
25 172 1
25 174 1
25 175 1
25 177 1
25 178 1
25 179 1
25 181 1
25 187 1
25 189 1
25 192 1
25 196 1
25 198 1
25 199 1
25 200 1
25 201 1
25 205 1
25 211 1
25 214 1
25 216 1
25 218 1
25 226 1
25 233 1
25 239 1
25 241 1
25 248 1
25 252 1
25 256 1
25 263 1
25 265 1
25 268 1
25 273 1
25 274 1
25 275 1
25 279 1
25 280 1
25 282 1
25 283 1
25 286 1
25 291 1
25 295 1
25 297 1
25 304 1
25 307 1
25 308 1
25 311 1
25 312 1
25 316 1
25 320 1
25 325 1
25 328 1
25 330 1
25 339 1
25 340 1
25 341 1
25 343 1
25 346 1
25 348 1
25 352 1
25 355 1
25 360 1
25 363 1
25 364 1
25 365 1
25 367 1
25 370 1
25 376 1
25 378 1
25 386 1
25 392 1
25 393 1
25 395 1
25 396 1
25 398 1
25 401 1
25 402 1
25 406 1
25 407 1
25 409 1
25 413 1
25 414 1
25 417 1
25 418 1
25 423 1
25 425 1
25 430 1
25 431 1
25 433 1
25 434 1
25 436 1
25 437 1
25 440 1
25 448 1
25 450 1
25 452 1
25 454 1
25 456 1
25 464 1
25 467 1
25 468 1
25 470 1
25 471 1
25 472 1
25 474 1
25 475 1
25 476 1
25 480 1
25 485 1
25 493 1
25 496 1
25 497 1
25 499 1
25 500 1
26 31 1
26 38 1
26 40 1
26 41 1
26 44 1
26 48 1
26 54 1
26 58 1
26 64 1
26 67 1
26 73 1
26 77 1
26 81 1
26 82 1
26 89 1
26 90 1
26 94 1
26 98 1
26 99 1
26 109 1
26 110 1
26 111 1
26 112 1
26 114 1
26 115 1
26 121 1
26 122 1
26 126 1
26 131 1
26 135 1
26 141 1
26 150 1
26 158 1
26 159 1
26 160 1
26 164 1
26 165 1
26 167 1
26 172 1
26 174 1
26 178 1
26 181 1
26 183 1
26 189 1
26 193 1
26 195 1
26 196 1
26 198 1
26 199 1
26 200 1
26 203 1
26 205 1
26 207 1
26 208 1
26 212 1
26 220 1
26 223 1
26 225 1
26 226 1
26 232 1
26 233 1
26 242 1
26 245 1
26 247 1
26 248 1
26 249 1
26 250 1
26 251 1
26 252 1
26 254 1
26 261 1
26 263 1
26 264 1
26 274 1
26 276 1
26 283 1
26 289 1
26 296 1
26 297 1
26 299 1
26 301 1
26 304 1
26 306 1
26 307 1
26 313 1
26 319 1
26 323 1
26 324 1
26 325 1
26 327 1
26 328 1
26 333 1
26 334 1
26 337 1
26 340 1
26 346 1
26 352 1
26 361 1
26 362 1
26 363 1
26 364 1
26 372 1
26 377 1
26 378 1
26 379 1
26 380 1
26 381 1
26 385 1
26 387 1
26 390 1
26 405 1
26 410 1
26 414 1
26 422 1
26 423 1
26 426 1
26 427 1
26 428 1
26 442 1
26 443 1
26 445 1
26 450 1
26 451 1
26 458 1
26 463 1
26 466 1
26 467 1
26 468 1
26 475 1
26 477 1
26 482 1
26 484 1
26 488 1
26 491 1
26 493 1
26 494 1
26 495 1
26 497 1
26 500 1
27 28 1
27 36 1
27 38 1
27 41 1
27 43 1
27 48 1
27 50 1
27 51 1
27 53 1
27 54 1
27 55 1
27 57 1
27 58 1
27 61 1
27 63 1
27 72 1
27 75 1
27 76 1
27 79 1
27 80 1
27 83 1
27 86 1
27 90 1
27 91 1
27 96 1
27 97 1
27 99 1
27 101 1
27 109 1
27 110 1
27 116 1
27 117 1
27 121 1
27 124 1
27 125 1
27 127 1
27 128 1
27 130 1
27 135 1
27 136 1
27 137 1
27 138 1
27 141 1
27 142 1
27 145 1
27 148 1
27 152 1
27 154 1
27 155 1
27 157 1
27 158 1
27 164 1
27 171 1
27 172 1
27 174 1
27 177 1
27 178 1
27 180 1
27 181 1
27 183 1
27 184 1
27 187 1
27 191 1
27 192 1
27 198 1
27 204 1
27 211 1
27 213 1
27 220 1
27 222 1
27 225 1
27 226 1
27 229 1
27 236 1
27 239 1
27 240 1
27 241 1
27 242 1
27 244 1
27 247 1
27 250 1
27 252 1
27 253 1
27 256 1
27 257 1
27 259 1
27 260 1
27 261 1
27 268 1
27 269 1
27 270 1
27 272 1
27 273 1
27 276 1
27 277 1
27 289 1
27 291 1
27 295 1
27 296 1
27 298 1
27 299 1
27 301 1
27 306 1
27 311 1
27 312 1
27 314 1
27 328 1
27 336 1
27 338 1
27 340 1
27 342 1
27 343 1
27 347 1
27 348 1
27 349 1
27 351 1
27 355 1
27 356 1
27 357 1
27 359 1
27 364 1
27 365 1
27 366 1
27 367 1
27 369 1
27 372 1
27 376 1
27 377 1
27 378 1
27 379 1
27 380 1
27 381 1
27 383 1
27 385 1
27 386 1
27 388 1
27 391 1
27 392 1
27 395 1
27 400 1
27 401 1
27 403 1
27 404 1
27 405 1
27 407 1
27 412 1
27 416 1
27 418 1
27 424 1
27 426 1
27 431 1
27 436 1
27 441 1
27 442 1
27 451 1
27 453 1
27 454 1
27 458 1
27 460 1
27 462 1
27 468 1
27 470 1
27 473 1
27 475 1
27 483 1
27 485 1
27 487 1
27 489 1
27 493 1
27 498 1
28 29 1
28 31 1
28 32 1
28 34 1
28 41 1
28 44 1
28 49 1
28 58 1
28 60 1
28 64 1
28 65 1
28 73 1
28 80 1
28 86 1
28 89 1
28 100 1
28 109 1
28 115 1
28 118 1
28 119 1
28 123 1
28 126 1
28 127 1
28 137 1
28 139 1
28 140 1
28 143 1
28 144 1
28 145 1
28 152 1
28 153 1
28 154 1
28 157 1
28 162 1
28 167 1
28 172 1
28 175 1
28 176 1
28 178 1
28 184 1
28 187 1
28 189 1
28 191 1
28 196 1
28 203 1
28 205 1
28 208 1
28 212 1
28 214 1
28 216 1
28 218 1
28 222 1
28 230 1
28 237 1
28 251 1
28 255 1
28 267 1
28 270 1
28 275 1
28 278 1
28 284 1
28 287 1
28 288 1
28 296 1
28 303 1
28 305 1
28 307 1
28 308 1
28 315 1
28 316 1
28 318 1
28 319 1
28 322 1
28 328 1
28 329 1
28 333 1
28 335 1
28 337 1
28 343 1
28 348 1
28 350 1
28 353 1
28 357 1
28 359 1
28 361 1
28 364 1
28 367 1
28 369 1
28 372 1
28 374 1
28 382 1
28 385 1
28 386 1
28 393 1
28 395 1
28 403 1
28 412 1
28 413 1
28 416 1
28 417 1
28 420 1
28 422 1
28 423 1
28 426 1
28 430 1
28 433 1
28 439 1
28 443 1
28 456 1
28 458 1
28 466 1
28 470 1
28 488 1
28 492 1
29 42 1
29 62 1
29 72 1
29 74 1
29 80 1
29 98 1
29 106 1
29 112 1
29 119 1
29 126 1
29 128 1
29 135 1
29 142 1
29 153 1
29 154 1
29 159 1
29 165 1
29 171 1
29 176 1
29 177 1
29 182 1
29 185 1
29 187 1
29 189 1
29 190 1
29 191 1
29 197 1
29 198 1
29 203 1
29 205 1
29 208 1
29 211 1
29 217 1
29 220 1
29 225 1
29 226 1
29 228 1
29 229 1
29 233 1
29 236 1
29 240 1
29 266 1
29 268 1
29 270 1
29 275 1
29 277 1
29 285 1
29 303 1
29 304 1
29 305 1
29 310 1
29 312 1
29 315 1
29 317 1
29 319 1
29 322 1
29 330 1
29 336 1
29 338 1
29 350 1
29 356 1
29 357 1
29 363 1
29 364 1
29 367 1
29 374 1
29 387 1
29 396 1
29 398 1
29 399 1
29 400 1
29 403 1
29 406 1
29 417 1
29 419 1
29 424 1
29 427 1
29 430 1
29 431 1
29 436 1
29 441 1
29 446 1
29 448 1
29 454 1
29 456 1
29 458 1
29 460 1
29 461 1
29 462 1
29 470 1
29 484 1
29 487 1
29 490 1
29 491 1
29 493 1
29 495 1
30 32 1
30 33 1
30 36 1
30 40 1
30 42 1
30 44 1
30 50 1
30 61 1
30 64 1
30 75 1
30 89 1
30 92 1
30 97 1
30 101 1
30 104 1
30 105 1
30 109 1
30 120 1
30 122 1
30 130 1
30 131 1
30 135 1
30 140 1
30 147 1
30 168 1
30 170 1
30 172 1
30 175 1
30 187 1
30 191 1
30 192 1
30 195 1
30 209 1
30 211 1
30 217 1
30 224 1
30 233 1
30 241 1
30 248 1
30 252 1
30 255 1
30 256 1
30 261 1
30 262 1
30 263 1
30 267 1
30 285 1
30 286 1
30 295 1
30 301 1
30 306 1
30 308 1
30 315 1
30 317 1
30 321 1
30 328 1
30 334 1
30 337 1
30 343 1
30 344 1
30 350 1
30 353 1
30 369 1
30 386 1
30 390 1
30 403 1
30 414 1
30 416 1
30 417 1
30 419 1
30 423 1
30 430 1
30 437 1
30 440 1
30 451 1
30 456 1
30 462 1
30 467 1
30 472 1
30 483 1
30 485 1
30 488 1
30 493 1
30 497 1
31 36 1
31 43 1
31 46 1
31 49 1
31 53 1
31 55 1
31 59 1
31 61 1
31 66 1
31 67 1
31 71 1
31 75 1
31 76 1
31 79 1
31 85 1
31 88 1
31 89 1
31 92 1
31 95 1
31 98 1
31 101 1
31 103 1
31 105 1
31 106 1
31 111 1
31 117 1
31 118 1
31 120 1
31 121 1
31 122 1
31 128 1
31 129 1
31 130 1
31 144 1
31 145 1
31 147 1
31 149 1
31 152 1
31 153 1
31 155 1
31 157 1
31 159 1
31 160 1
31 162 1
31 167 1
31 169 1
31 173 1
31 174 1
31 175 1
31 176 1
31 177 1
31 178 1
31 181 1
31 182 1
31 184 1
31 187 1
31 189 1
31 192 1
31 194 1
31 196 1
31 199 1
31 205 1
31 207 1
31 208 1
31 209 1
31 212 1
31 213 1
31 214 1
31 220 1
31 223 1
31 228 1
31 231 1
31 232 1
31 238 1
31 242 1
31 246 1
31 254 1
31 255 1
31 256 1
31 264 1
31 268 1
31 271 1
31 278 1
31 279 1
31 283 1
31 284 1
31 286 1
31 293 1
31 294 1
31 298 1
31 299 1
31 302 1
31 310 1
31 311 1
31 312 1
31 318 1
31 322 1
31 323 1
31 324 1
31 325 1
31 327 1
31 328 1
31 329 1
31 330 1
31 333 1
31 335 1
31 336 1
31 338 1
31 344 1
31 347 1
31 352 1
31 353 1
31 362 1
31 366 1
31 372 1
31 373 1
31 376 1
31 380 1
31 382 1
31 385 1
31 387 1
31 392 1
31 395 1
31 396 1
31 402 1
31 406 1
31 415 1
31 420 1
31 423 1
31 425 1
31 428 1
31 432 1
31 435 1
31 438 1
31 448 1
31 449 1
31 451 1
31 452 1
31 453 1
31 456 1
31 457 1
31 458 1
31 459 1
31 461 1
31 462 1
31 464 1
31 468 1
31 473 1
31 475 1
31 490 1
31 493 1
31 497 1
31 500 1
32 40 1
32 44 1
32 48 1
32 49 1
32 58 1
32 62 1
32 72 1
32 86 1
32 87 1
32 92 1
32 96 1
32 100 1
32 104 1
32 108 1
32 111 1
32 125 1
32 128 1
32 129 1
32 131 1
32 133 1
32 137 1
32 149 1
32 151 1
32 152 1
32 153 1
32 154 1
32 156 1
32 163 1
32 169 1
32 176 1
32 181 1
32 182 1
32 184 1
32 185 1
32 193 1
32 196 1
32 199 1
32 203 1
32 209 1
32 212 1
32 217 1
32 220 1
32 229 1
32 232 1
32 245 1
32 246 1
32 250 1
32 252 1
32 253 1
32 257 1
32 260 1
32 261 1
32 262 1
32 263 1
32 276 1
32 282 1
32 290 1
32 294 1
32 295 1
32 296 1
32 301 1
32 303 1
32 304 1
32 305 1
32 306 1
32 307 1
32 308 1
32 312 1
32 318 1
32 319 1
32 325 1
32 331 1
32 336 1
32 338 1
32 339 1
32 344 1
32 355 1
32 358 1
32 360 1
32 368 1
32 369 1
32 370 1
32 372 1
32 373 1
32 379 1
32 387 1
32 389 1
32 403 1
32 405 1
32 409 1
32 427 1
32 428 1
32 434 1
32 446 1
32 448 1
32 450 1
32 456 1
32 459 1
32 462 1
32 470 1
32 472 1
32 475 1
32 476 1
32 491 1
32 493 1
32 494 1
32 495 1
32 499 1
33 38 1
33 42 1
33 45 1
33 46 1
33 47 1
33 53 1
33 62 1
33 67 1
33 75 1
33 78 1
33 81 1
33 82 1
33 83 1
33 88 1
33 104 1
33 105 1
33 106 1
33 113 1
33 117 1
33 120 1
33 124 1
33 127 1
33 131 1
33 135 1
33 145 1
33 152 1
33 153 1
33 160 1
33 161 1
33 163 1
33 164 1
33 175 1
33 179 1
33 185 1
33 186 1
33 190 1
33 193 1
33 197 1
33 199 1
33 200 1
33 208 1
33 215 1
33 232 1
33 233 1
33 239 1
33 247 1
33 249 1
33 250 1
33 254 1
33 257 1
33 264 1
33 267 1
33 273 1
33 279 1
33 280 1
33 286 1
33 299 1
33 300 1
33 304 1
33 310 1
33 311 1
33 313 1
33 316 1
33 319 1
33 325 1
33 330 1
33 346 1
33 348 1
33 349 1
33 354 1
33 355 1
33 357 1
33 360 1
33 361 1
33 363 1
33 364 1
33 370 1
33 374 1
33 376 1
33 379 1
33 383 1
33 386 1
33 389 1
33 390 1
33 391 1
33 392 1
33 394 1
33 395 1
33 396 1
33 397 1
33 399 1
33 401 1
33 404 1
33 407 1
33 408 1
33 409 1
33 421 1
33 422 1
33 423 1
33 424 1
33 431 1
33 433 1
33 445 1
33 449 1
33 454 1
33 459 1
33 462 1
33 466 1
33 467 1
33 472 1
33 474 1
33 477 1
33 481 1
33 486 1
33 488 1
33 489 1
33 491 1
33 498 1
34 41 1
34 44 1
34 48 1
34 49 1
34 56 1
34 58 1
34 61 1
34 62 1
34 70 1
34 73 1
34 77 1
34 80 1
34 82 1
34 86 1
34 93 1
34 94 1
34 100 1
34 103 1
34 105 1
34 108 1
34 112 1
34 114 1
34 116 1
34 123 1
34 140 1
34 143 1
34 154 1
34 155 1
34 167 1
34 171 1
34 174 1
34 183 1
34 187 1
34 190 1
34 204 1
34 205 1
34 206 1
34 224 1
34 227 1
34 235 1
34 244 1
34 246 1
34 251 1
34 272 1
34 275 1
34 285 1
34 295 1
34 297 1
34 317 1
34 318 1
34 324 1
34 330 1
34 333 1
34 343 1
34 344 1
34 350 1
34 354 1
34 357 1
34 371 1
34 379 1
34 384 1
34 390 1
34 395 1
34 400 1
34 407 1
34 409 1
34 415 1
34 420 1
34 424 1
34 433 1
34 440 1
34 443 1
34 446 1
34 452 1
34 456 1
34 458 1
34 462 1
34 479 1
34 483 1
34 485 1
34 495 1
34 496 1
34 497 1
35 56 1
35 64 1
35 72 1
35 77 1
35 83 1
35 93 1
35 96 1
35 102 1
35 120 1
35 133 1
35 137 1
35 142 1
35 149 1
35 151 1
35 152 1
35 157 1
35 172 1
35 177 1
35 182 1
35 200 1
35 204 1
35 207 1
35 208 1
35 212 1
35 218 1
35 225 1
35 227 1
35 236 1
35 240 1
35 251 1
35 253 1
35 256 1
35 264 1
35 265 1
35 274 1
35 283 1
35 293 1
35 295 1
35 296 1
35 307 1
35 309 1
35 329 1
35 331 1
35 333 1
35 334 1
35 341 1
35 347 1
35 349 1
35 360 1
35 362 1
35 369 1
35 372 1
35 373 1
35 377 1
35 380 1
35 386 1
35 388 1
35 389 1
35 419 1
35 423 1
35 444 1
35 459 1
35 461 1
35 465 1
35 467 1
35 472 1
35 476 1
35 497 1
36 39 1
36 40 1
36 43 1
36 49 1
36 50 1
36 51 1
36 53 1
36 54 1
36 57 1
36 62 1
36 64 1
36 66 1
36 67 1
36 70 1
36 78 1
36 85 1
36 86 1
36 88 1
36 90 1
36 97 1
36 99 1
36 101 1
36 103 1
36 109 1
36 113 1
36 115 1
36 120 1
36 122 1
36 124 1
36 125 1
36 128 1
36 136 1
36 141 1
36 152 1
36 155 1
36 156 1
36 157 1
36 160 1
36 161 1
36 162 1
36 169 1
36 172 1
36 176 1
36 186 1
36 188 1
36 190 1
36 191 1
36 193 1
36 194 1
36 214 1
36 220 1
36 223 1
36 231 1
36 233 1
36 236 1
36 240 1
36 244 1
36 247 1
36 251 1
36 253 1
36 254 1
36 263 1
36 267 1
36 268 1
36 271 1
36 273 1
36 277 1
36 279 1
36 283 1
36 284 1
36 293 1
36 296 1
36 299 1
36 301 1
36 303 1
36 304 1
36 306 1
36 307 1
36 308 1
36 323 1
36 329 1
36 331 1
36 333 1
36 352 1
36 360 1
36 361 1
36 364 1
36 366 1
36 367 1
36 375 1
36 376 1
36 379 1
36 391 1
36 395 1
36 398 1
36 399 1
36 401 1
36 402 1
36 410 1
36 420 1
36 425 1
36 427 1
36 429 1
36 431 1
36 442 1
36 445 1
36 458 1
36 462 1
36 477 1
36 479 1
36 484 1
36 485 1
36 492 1
36 495 1
37 38 1
37 46 1
37 48 1
37 72 1
37 78 1
37 83 1
37 90 1
37 96 1
37 104 1
37 105 1
37 106 1
37 111 1
37 113 1
37 114 1
37 125 1
37 130 1
37 136 1
37 141 1
37 144 1
37 151 1
37 157 1
37 161 1
37 164 1
37 168 1
37 171 1
37 178 1
37 204 1
37 205 1
37 212 1
37 218 1
37 220 1
37 225 1
37 229 1
37 233 1
37 239 1
37 244 1
37 257 1
37 260 1
37 261 1
37 271 1
37 277 1
37 295 1
37 299 1
37 304 1
37 319 1
37 325 1
37 333 1
37 341 1
37 343 1
37 350 1
37 353 1
37 356 1
37 357 1
37 365 1
37 372 1
37 379 1
37 386 1
37 395 1
37 402 1
37 406 1
37 438 1
37 454 1
37 458 1
37 459 1
37 467 1
37 483 1
37 492 1
37 494 1
38 42 1
38 47 1
38 52 1
38 53 1
38 54 1
38 64 1
38 68 1
38 73 1
38 74 1
38 79 1
38 84 1
38 93 1
38 94 1
38 98 1
38 101 1
38 102 1
38 104 1
38 105 1
38 106 1
38 113 1
38 114 1
38 117 1
38 118 1
38 123 1
38 127 1
38 132 1
38 133 1
38 138 1
38 143 1
38 144 1
38 155 1
38 156 1
38 157 1
38 160 1
38 169 1
38 173 1
38 175 1
38 182 1
38 183 1
38 187 1
38 188 1
38 190 1
38 191 1
38 195 1
38 196 1
38 198 1
38 201 1
38 204 1
38 207 1
38 211 1
38 212 1
38 213 1
38 214 1
38 218 1
38 223 1
38 226 1
38 227 1
38 229 1
38 236 1
38 237 1
38 245 1
38 251 1
38 253 1
38 254 1
38 256 1
38 264 1
38 268 1
38 273 1
38 274 1
38 278 1
38 281 1
38 284 1
38 288 1
38 289 1
38 293 1
38 295 1
38 299 1
38 301 1
38 302 1
38 303 1
38 305 1
38 308 1
38 312 1
38 313 1
38 314 1
38 325 1
38 328 1
38 331 1
38 332 1
38 337 1
38 340 1
38 343 1
38 347 1
38 349 1
38 350 1
38 355 1
38 357 1
38 358 1
38 360 1
38 363 1
38 369 1
38 378 1
38 385 1
38 387 1
38 390 1
38 392 1
38 395 1
38 396 1
38 397 1
38 400 1
38 401 1
38 404 1
38 411 1
38 417 1
38 419 1
38 420 1
38 427 1
38 439 1
38 441 1
38 442 1
38 447 1
38 448 1
38 450 1
38 451 1
38 456 1
38 457 1
38 462 1
38 466 1
38 468 1
38 475 1
38 478 1
38 483 1
38 484 1
38 487 1
38 496 1
38 498 1
39 42 1
39 49 1
39 52 1
39 58 1
39 79 1
39 80 1
39 81 1
39 92 1
39 95 1
39 101 1
39 105 1
39 108 1
39 115 1
39 117 1
39 125 1
39 128 1
39 135 1
39 141 1
39 147 1
39 152 1
39 155 1
39 156 1
39 158 1
39 168 1
39 174 1
39 176 1
39 179 1
39 181 1
39 190 1
39 205 1
39 208 1
39 212 1
39 218 1
39 230 1
39 233 1
39 240 1
39 241 1
39 268 1
39 271 1
39 284 1
39 288 1
39 292 1
39 294 1
39 307 1
39 311 1
39 317 1
39 318 1
39 328 1
39 340 1
39 347 1
39 352 1
39 358 1
39 376 1
39 379 1
39 386 1
39 405 1
39 411 1
39 415 1
39 416 1
39 429 1
39 449 1
39 454 1
39 458 1
39 459 1
39 462 1
39 476 1
39 498 1
40 44 1
40 45 1
40 47 1
40 48 1
40 51 1
40 54 1
40 56 1
40 58 1
40 63 1
40 69 1
40 71 1
40 76 1
40 78 1
40 83 1
40 84 1
40 87 1
40 88 1
40 89 1
40 90 1
40 91 1
40 94 1
40 96 1
40 97 1
40 100 1
40 101 1
40 103 1
40 104 1
40 105 1
40 106 1
40 109 1
40 111 1
40 114 1
40 117 1
40 118 1
40 120 1
40 122 1
40 124 1
40 125 1
40 126 1
40 128 1
40 131 1
40 138 1
40 139 1
40 141 1
40 142 1
40 151 1
40 153 1
40 155 1
40 157 1
40 160 1
40 162 1
40 163 1
40 164 1
40 168 1
40 169 1
40 171 1
40 172 1
40 178 1
40 179 1
40 187 1
40 189 1
40 192 1
40 193 1
40 195 1
40 199 1
40 200 1
40 201 1
40 203 1
40 204 1
40 205 1
40 206 1
40 210 1
40 216 1
40 224 1
40 226 1
40 230 1
40 237 1
40 240 1
40 242 1
40 243 1
40 244 1
40 245 1
40 247 1
40 250 1
40 254 1
40 257 1
40 262 1
40 265 1
40 267 1
40 268 1
40 273 1
40 276 1
40 282 1
40 283 1
40 297 1
40 298 1
40 299 1
40 300 1
40 301 1
40 304 1
40 305 1
40 306 1
40 307 1
40 309 1
40 310 1
40 311 1
40 313 1
40 317 1
40 320 1
40 333 1
40 334 1
40 337 1
40 338 1
40 339 1
40 343 1
40 347 1
40 348 1
40 350 1
40 351 1
40 355 1
40 356 1
40 357 1
40 358 1
40 362 1
40 364 1
40 372 1
40 383 1
40 390 1
40 394 1
40 396 1
40 398 1
40 399 1
40 405 1
40 409 1
40 410 1
40 411 1
40 413 1
40 415 1
40 417 1
40 419 1
40 420 1
40 421 1
40 427 1
40 430 1
40 431 1
40 434 1
40 435 1
40 437 1
40 454 1
40 459 1
40 460 1
40 467 1
40 469 1
40 471 1
40 474 1
40 477 1
40 479 1
40 481 1
40 485 1
40 487 1
40 489 1
40 492 1
40 494 1
40 498 1
40 500 1
41 44 1
41 45 1
41 46 1
41 48 1
41 49 1
41 50 1
41 52 1
41 56 1
41 58 1
41 67 1
41 70 1
41 73 1
41 74 1
41 77 1
41 82 1
41 89 1
41 90 1
41 95 1
41 97 1
41 98 1
41 106 1
41 108 1
41 111 1
41 116 1
41 118 1
41 125 1
41 127 1
41 128 1
41 130 1
41 134 1
41 139 1
41 141 1
41 142 1
41 145 1
41 146 1
41 155 1
41 158 1
41 163 1
41 164 1
41 165 1
41 166 1
41 167 1
41 169 1
41 170 1
41 172 1
41 173 1
41 175 1
41 176 1
41 177 1
41 178 1
41 179 1
41 182 1
41 185 1
41 187 1
41 188 1
41 190 1
41 191 1
41 195 1
41 206 1
41 207 1
41 209 1
41 210 1
41 212 1
41 219 1
41 221 1
41 226 1
41 230 1
41 231 1
41 232 1
41 233 1
41 234 1
41 235 1
41 236 1
41 239 1
41 253 1
41 257 1
41 264 1
41 266 1
41 268 1
41 273 1
41 278 1
41 280 1
41 283 1
41 284 1
41 285 1
41 288 1
41 289 1
41 290 1
41 292 1
41 295 1
41 300 1
41 301 1
41 302 1
41 303 1
41 304 1
41 309 1
41 310 1
41 312 1
41 315 1
41 317 1
41 318 1
41 321 1
41 325 1
41 327 1
41 328 1
41 329 1
41 331 1
41 337 1
41 338 1
41 339 1
41 344 1
41 353 1
41 354 1
41 356 1
41 358 1
41 368 1
41 380 1
41 382 1
41 384 1
41 385 1
41 386 1
41 387 1
41 392 1
41 393 1
41 395 1
41 396 1
41 406 1
41 407 1
41 414 1
41 416 1
41 417 1
41 421 1
41 422 1
41 426 1
41 427 1
41 437 1
41 439 1
41 442 1
41 449 1
41 451 1
41 454 1
41 459 1
41 460 1
41 461 1
41 467 1
41 472 1
41 476 1
41 480 1
41 481 1
41 482 1
41 485 1
41 486 1
41 488 1
41 490 1
41 493 1
41 494 1
41 495 1
42 43 1
42 61 1
42 62 1
42 67 1
42 68 1
42 73 1
42 75 1
42 79 1
42 80 1
42 86 1
42 87 1
42 100 1
42 105 1
42 113 1
42 114 1
42 116 1
42 118 1
42 120 1
42 122 1
42 125 1
42 127 1
42 129 1
42 133 1
42 136 1
42 137 1
42 142 1
42 143 1
42 146 1
42 147 1
42 148 1
42 149 1
42 150 1
42 151 1
42 152 1
42 153 1
42 154 1
42 156 1
42 158 1
42 163 1
42 164 1
42 165 1
42 166 1
42 168 1
42 170 1
42 171 1
42 172 1
42 174 1
42 175 1
42 176 1
42 177 1
42 178 1
42 179 1
42 181 1
42 188 1
42 194 1
42 197 1
42 198 1
42 201 1
42 208 1
42 210 1
42 212 1
42 217 1
42 218 1
42 221 1
42 226 1
42 233 1
42 234 1
42 239 1
42 244 1
42 250 1
42 251 1
42 255 1
42 256 1
42 259 1
42 261 1
42 267 1
42 268 1
42 269 1
42 273 1
42 277 1
42 284 1
42 285 1
42 295 1
42 303 1
42 305 1
42 307 1
42 310 1
42 311 1
42 315 1
42 319 1
42 322 1
42 327 1
42 329 1
42 331 1
42 333 1
42 334 1
42 337 1
42 341 1
42 342 1
42 347 1
42 354 1
42 355 1
42 356 1
42 360 1
42 361 1
42 364 1
42 368 1
42 379 1
42 380 1
42 386 1
42 393 1
42 396 1
42 401 1
42 406 1
42 408 1
42 409 1
42 410 1
42 414 1
42 415 1
42 419 1
42 420 1
42 425 1
42 427 1
42 428 1
42 429 1
42 433 1
42 436 1
42 439 1
42 447 1
42 448 1
42 450 1
42 451 1
42 452 1
42 456 1
42 458 1
42 459 1
42 463 1
42 470 1
42 471 1
42 472 1
42 478 1
42 482 1
42 491 1
42 492 1
42 494 1
43 47 1
43 55 1
43 60 1
43 61 1
43 68 1
43 71 1
43 77 1
43 87 1
43 94 1
43 96 1
43 100 1
43 104 1
43 109 1
43 110 1
43 113 1
43 118 1
43 127 1
43 142 1
43 143 1
43 149 1
43 151 1
43 175 1
43 179 1
43 180 1
43 185 1
43 191 1
43 216 1
43 218 1
43 220 1
43 223 1
43 226 1
43 232 1
43 234 1
43 237 1
43 239 1
43 251 1
43 253 1
43 254 1
43 256 1
43 257 1
43 258 1
43 259 1
43 274 1
43 277 1
43 278 1
43 286 1
43 288 1
43 289 1
43 292 1
43 295 1
43 299 1
43 305 1
43 306 1
43 311 1
43 313 1
43 316 1
43 319 1
43 323 1
43 324 1
43 326 1
43 337 1
43 338 1
43 343 1
43 353 1
43 355 1
43 360 1
43 372 1
43 380 1
43 385 1
43 386 1
43 393 1
43 407 1
43 411 1
43 412 1
43 413 1
43 414 1
43 416 1
43 417 1
43 418 1
43 426 1
43 427 1
43 433 1
43 441 1
43 446 1
43 451 1
43 452 1
43 453 1
43 458 1
43 459 1
43 462 1
43 464 1
43 466 1
43 470 1
43 471 1
43 475 1
43 476 1
43 477 1
43 481 1
43 484 1
43 488 1
43 490 1
43 493 1
43 494 1
43 497 1
43 498 1
44 45 1
44 53 1
44 55 1
44 62 1
44 70 1
44 73 1
44 78 1
44 80 1
44 82 1
44 88 1
44 90 1
44 93 1
44 105 1
44 108 1
44 114 1
44 123 1
44 125 1
44 131 1
44 134 1
44 138 1
44 140 1
44 142 1
44 150 1
44 151 1
44 152 1
44 155 1
44 157 1
44 164 1
44 165 1
44 169 1
44 176 1
44 185 1
44 187 1
44 189 1
44 194 1
44 197 1
44 199 1
44 200 1
44 202 1
44 210 1
44 213 1
44 214 1
44 218 1
44 220 1
44 221 1
44 236 1
44 237 1
44 240 1
44 246 1
44 250 1
44 255 1
44 263 1
44 264 1
44 281 1
44 284 1
44 295 1
44 303 1
44 307 1
44 311 1
44 316 1
44 321 1
44 324 1
44 328 1
44 330 1
44 336 1
44 338 1
44 343 1
44 348 1
44 363 1
44 366 1
44 369 1
44 370 1
44 371 1
44 379 1
44 381 1
44 384 1
44 385 1
44 392 1
44 396 1
44 397 1
44 399 1
44 400 1
44 402 1
44 407 1
44 409 1
44 417 1
44 420 1
44 423 1
44 426 1
44 427 1
44 429 1
44 430 1
44 432 1
44 433 1
44 442 1
44 445 1
44 447 1
44 448 1
44 449 1
44 451 1
44 453 1
44 462 1
44 464 1
44 472 1
44 477 1
44 479 1
44 486 1
44 491 1
45 49 1
45 51 1
45 52 1
45 55 1
45 64 1
45 65 1
45 67 1
45 76 1
45 86 1
45 88 1
45 90 1
45 92 1
45 95 1
45 97 1
45 101 1
45 102 1
45 104 1
45 106 1
45 108 1
45 109 1
45 112 1
45 115 1
45 125 1
45 129 1
45 130 1
45 140 1
45 151 1
45 152 1
45 153 1
45 154 1
45 158 1
45 160 1
45 164 1
45 165 1
45 168 1
45 171 1
45 172 1
45 177 1
45 179 1
45 184 1
45 189 1
45 195 1
45 196 1
45 199 1
45 209 1
45 211 1
45 212 1
45 224 1
45 225 1
45 227 1
45 230 1
45 237 1
45 240 1
45 243 1
45 244 1
45 245 1
45 250 1
45 257 1
45 261 1
45 265 1
45 267 1
45 268 1
45 269 1
45 276 1
45 277 1
45 288 1
45 293 1
45 295 1
45 307 1
45 309 1
45 310 1
45 311 1
45 312 1
45 315 1
45 320 1
45 321 1
45 326 1
45 331 1
45 343 1
45 346 1
45 347 1
45 348 1
45 352 1
45 357 1
45 359 1
45 363 1
45 364 1
45 367 1
45 379 1
45 382 1
45 383 1
45 384 1
45 391 1
45 392 1
45 393 1
45 396 1
45 400 1
45 404 1
45 405 1
45 406 1
45 407 1
45 408 1
45 410 1
45 419 1
45 422 1
45 424 1
45 427 1
45 430 1
45 438 1
45 441 1
45 453 1
45 457 1
45 458 1
45 459 1
45 461 1
45 466 1
45 468 1
45 472 1
45 473 1
45 474 1
45 475 1
45 477 1
45 484 1
45 485 1
45 487 1
45 488 1
45 493 1
45 498 1
45 500 1
46 50 1
46 55 1
46 58 1
46 69 1
46 79 1
46 86 1
46 91 1
46 96 1
46 104 1
46 112 1
46 120 1
46 121 1
46 128 1
46 143 1
46 147 1
46 148 1
46 151 1
46 161 1
46 164 1
46 170 1
46 179 1
46 182 1
46 189 1
46 192 1
46 193 1
46 197 1
46 212 1
46 216 1
46 218 1
46 221 1
46 224 1
46 225 1
46 226 1
46 228 1
46 233 1
46 244 1
46 246 1
46 251 1
46 254 1
46 260 1
46 269 1
46 274 1
46 278 1
46 285 1
46 286 1
46 290 1
46 295 1
46 299 1
46 307 1
46 308 1
46 310 1
46 313 1
46 318 1
46 324 1
46 328 1
46 331 1
46 332 1
46 334 1
46 336 1
46 339 1
46 343 1
46 346 1
46 350 1
46 361 1
46 362 1
46 363 1
46 365 1
46 372 1
46 375 1
46 380 1
46 387 1
46 390 1
46 392 1
46 393 1
46 396 1
46 397 1
46 398 1
46 404 1
46 409 1
46 423 1
46 438 1
46 448 1
46 450 1
46 451 1
46 454 1
46 458 1
46 459 1
46 466 1
46 468 1
46 469 1
46 470 1
46 471 1
46 476 1
46 478 1
46 484 1
46 487 1
46 491 1
46 492 1
46 493 1
47 62 1
47 63 1
47 67 1
47 70 1
47 73 1
47 81 1
47 83 1
47 90 1
47 95 1
47 97 1
47 98 1
47 101 1
47 104 1
47 106 1
47 108 1
47 111 1
47 113 1
47 114 1
47 116 1
47 122 1
47 134 1
47 136 1
47 137 1
47 155 1
47 160 1
47 161 1
47 170 1
47 172 1
47 179 1
47 181 1
47 182 1
47 184 1
47 188 1
47 191 1
47 195 1
47 200 1
47 201 1
47 202 1
47 222 1
47 227 1
47 240 1
47 244 1
47 257 1
47 262 1
47 264 1
47 265 1
47 271 1
47 276 1
47 284 1
47 290 1
47 293 1
47 295 1
47 299 1
47 306 1
47 312 1
47 314 1
47 318 1
47 322 1
47 345 1
47 357 1
47 358 1
47 362 1
47 367 1
47 369 1
47 371 1
47 376 1
47 382 1
47 386 1
47 392 1
47 401 1
47 409 1
47 414 1
47 415 1
47 417 1
47 421 1
47 424 1
47 426 1
47 432 1
47 445 1
47 448 1
47 457 1
47 459 1
47 460 1
47 463 1
47 472 1
47 479 1
47 490 1
47 497 1
47 499 1
48 53 1
48 54 1
48 57 1
48 60 1
48 62 1
48 63 1
48 68 1
48 69 1
48 72 1
48 74 1
48 81 1
48 85 1
48 86 1
48 87 1
48 96 1
48 101 1
48 106 1
48 107 1
48 113 1
48 115 1
48 118 1
48 120 1
48 123 1
48 125 1
48 127 1
48 131 1
48 134 1
48 137 1
48 145 1
48 147 1
48 151 1
48 153 1
48 157 1
48 173 1
48 176 1
48 177 1
48 180 1
48 182 1
48 185 1
48 186 1
48 187 1
48 203 1
48 209 1
48 221 1
48 222 1
48 231 1
48 234 1
48 235 1
48 236 1
48 241 1
48 246 1
48 252 1
48 254 1
48 258 1
48 260 1
48 268 1
48 271 1
48 273 1
48 275 1
48 282 1
48 284 1
48 285 1
48 288 1
48 290 1
48 299 1
48 303 1
48 306 1
48 307 1
48 312 1
48 316 1
48 318 1
48 319 1
48 329 1
48 333 1
48 342 1
48 344 1
48 347 1
48 352 1
48 363 1
48 368 1
48 370 1
48 374 1
48 378 1
48 379 1
48 384 1
48 388 1
48 390 1
48 392 1
48 396 1
48 398 1
48 400 1
48 401 1
48 407 1
48 417 1
48 419 1
48 421 1
48 422 1
48 424 1
48 425 1
48 439 1
48 440 1
48 448 1
48 449 1
48 451 1
48 453 1
48 454 1
48 456 1
48 458 1
48 464 1
48 467 1
48 472 1
48 475 1
48 486 1
48 487 1
48 494 1
48 498 1
49 53 1
49 56 1
49 59 1
49 62 1
49 63 1
49 65 1
49 66 1
49 72 1
49 73 1
49 75 1
49 76 1
49 77 1
49 78 1
49 82 1
49 85 1
49 95 1
49 100 1
49 108 1
49 110 1
49 111 1
49 119 1
49 120 1
49 121 1
49 125 1
49 127 1
49 128 1
49 131 1
49 132 1
49 135 1
49 136 1
49 137 1
49 139 1
49 141 1
49 142 1
49 147 1
49 151 1
49 153 1
49 158 1
49 160 1
49 164 1
49 167 1
49 174 1
49 175 1
49 179 1
49 181 1
49 185 1
49 186 1
49 189 1
49 191 1
49 196 1
49 197 1
49 198 1
49 205 1
49 208 1
49 209 1
49 212 1
49 213 1
49 218 1
49 225 1
49 230 1
49 231 1
49 245 1
49 246 1
49 247 1
49 248 1
49 251 1
49 253 1
49 255 1
49 259 1
49 262 1
49 263 1
49 264 1
49 267 1
49 268 1
49 271 1
49 272 1
49 274 1
49 276 1
49 280 1
49 288 1
49 292 1
49 299 1
49 300 1
49 301 1
49 303 1
49 304 1
49 307 1
49 311 1
49 312 1
49 313 1
49 318 1
49 322 1
49 325 1
49 326 1
49 329 1
49 330 1
49 334 1
49 342 1
49 345 1
49 346 1
49 347 1
49 350 1
49 357 1
49 362 1
49 364 1
49 367 1
49 370 1
49 372 1
49 373 1
49 376 1
49 378 1
49 379 1
49 387 1
49 391 1
49 392 1
49 394 1
49 396 1
49 400 1
49 404 1
49 406 1
49 408 1
49 409 1
49 411 1
49 413 1
49 414 1
49 415 1
49 420 1
49 421 1
49 427 1
49 449 1
49 450 1
49 451 1
49 452 1
49 453 1
49 458 1
49 463 1
49 472 1
49 476 1
49 479 1
49 482 1
49 488 1
49 497 1
50 54 1
50 62 1
50 64 1
50 65 1
50 73 1
50 74 1
50 78 1
50 80 1
50 86 1
50 89 1
50 93 1
50 96 1
50 101 1
50 104 1
50 105 1
50 106 1
50 107 1
50 108 1
50 112 1
50 113 1
50 114 1
50 115 1
50 125 1
50 129 1
50 137 1
50 145 1
50 152 1
50 153 1
50 156 1
50 157 1
50 159 1
50 167 1
50 171 1
50 172 1
50 179 1
50 182 1
50 188 1
50 189 1
50 192 1
50 193 1
50 205 1
50 213 1
50 215 1
50 217 1
50 219 1
50 220 1
50 224 1
50 225 1
50 231 1
50 235 1
50 237 1
50 239 1
50 240 1
50 246 1
50 260 1
50 261 1
50 262 1
50 273 1
50 278 1
50 283 1
50 284 1
50 289 1
50 295 1
50 303 1
50 304 1
50 305 1
50 308 1
50 309 1
50 315 1
50 319 1
50 329 1
50 332 1
50 333 1
50 335 1
50 351 1
50 354 1
50 359 1
50 360 1
50 361 1
50 363 1
50 364 1
50 367 1
50 374 1
50 375 1
50 379 1
50 383 1
50 400 1
50 403 1
50 406 1
50 407 1
50 409 1
50 412 1
50 420 1
50 421 1
50 433 1
50 437 1
50 439 1
50 440 1
50 452 1
50 456 1
50 461 1
50 464 1
50 470 1
50 475 1
50 479 1
50 484 1
50 488 1
50 490 1
50 495 1
51 64 1
51 72 1
51 73 1
51 78 1
51 81 1
51 82 1
51 91 1
51 92 1
51 101 1
51 106 1
51 107 1
51 117 1
51 119 1
51 122 1
51 123 1
51 124 1
51 126 1
51 136 1
51 142 1
51 145 1
51 151 1
51 154 1
51 158 1
51 161 1
51 165 1
51 174 1
51 175 1
51 183 1
51 199 1
51 207 1
51 211 1
51 214 1
51 218 1
51 219 1
51 225 1
51 236 1
51 237 1
51 240 1
51 247 1
51 250 1
51 251 1
51 257 1
51 262 1
51 264 1
51 279 1
51 283 1
51 286 1
51 291 1
51 296 1
51 298 1
51 303 1
51 310 1
51 313 1
51 314 1
51 317 1
51 320 1
51 321 1
51 331 1
51 340 1
51 344 1
51 350 1
51 358 1
51 362 1
51 364 1
51 370 1
51 376 1
51 385 1
51 387 1
51 388 1
51 390 1
51 392 1
51 395 1
51 396 1
51 400 1
51 405 1
51 411 1
51 414 1
51 416 1
51 419 1
51 421 1
51 436 1
51 438 1
51 441 1
51 444 1
51 453 1
51 454 1
51 455 1
51 461 1
51 464 1
51 467 1
51 468 1
51 470 1
51 473 1
51 476 1
51 477 1
51 478 1
51 487 1
51 490 1
51 491 1
51 497 1
52 58 1
52 65 1
52 75 1
52 81 1
52 89 1
52 93 1
52 96 1
52 98 1
52 108 1
52 109 1
52 112 1
52 114 1
52 117 1
52 126 1
52 129 1
52 132 1
52 133 1
52 134 1
52 139 1
52 141 1
52 143 1
52 145 1
52 158 1
52 172 1
52 179 1
52 186 1
52 189 1
52 191 1
52 196 1
52 197 1
52 200 1
52 202 1
52 212 1
52 225 1
52 227 1
52 228 1
52 229 1
52 236 1
52 239 1
52 241 1
52 244 1
52 247 1
52 259 1
52 264 1
52 269 1
52 272 1
52 277 1
52 279 1
52 283 1
52 289 1
52 303 1
52 305 1
52 307 1
52 313 1
52 319 1
52 322 1
52 323 1
52 331 1
52 335 1
52 345 1
52 356 1
52 360 1
52 363 1
52 365 1
52 371 1
52 372 1
52 374 1
52 376 1
52 388 1
52 392 1
52 407 1
52 408 1
52 419 1
52 421 1
52 424 1
52 425 1
52 433 1
52 434 1
52 461 1
52 464 1
52 467 1
52 472 1
52 475 1
52 476 1
52 488 1
52 492 1
52 495 1
52 497 1
52 498 1
52 499 1
53 54 1
53 63 1
53 64 1
53 65 1
53 68 1
53 72 1
53 74 1
53 82 1
53 83 1
53 84 1
53 85 1
53 90 1
53 92 1
53 97 1
53 104 1
53 107 1
53 108 1
53 111 1
53 114 1
53 115 1
53 116 1
53 119 1
53 121 1
53 123 1
53 133 1
53 140 1
53 143 1
53 146 1
53 151 1
53 156 1
53 157 1
53 159 1
53 169 1
53 170 1
53 173 1
53 179 1
53 184 1
53 185 1
53 188 1
53 195 1
53 197 1
53 199 1
53 200 1
53 205 1
53 208 1
53 210 1
53 213 1
53 214 1
53 215 1
53 223 1
53 226 1
53 231 1
53 233 1
53 240 1
53 242 1
53 243 1
53 246 1
53 248 1
53 253 1
53 267 1
53 269 1
53 273 1
53 275 1
53 278 1
53 280 1
53 283 1
53 285 1
53 286 1
53 288 1
53 289 1
53 290 1
53 291 1
53 292 1
53 298 1
53 301 1
53 303 1
53 304 1
53 305 1
53 306 1
53 307 1
53 309 1
53 311 1
53 318 1
53 319 1
53 323 1
53 328 1
53 329 1
53 332 1
53 333 1
53 340 1
53 344 1
53 345 1
53 347 1
53 359 1
53 360 1
53 363 1
53 373 1
53 375 1
53 377 1
53 378 1
53 379 1
53 380 1
53 382 1
53 385 1
53 387 1
53 388 1
53 389 1
53 391 1
53 395 1
53 396 1
53 398 1
53 408 1
53 410 1
53 411 1
53 417 1
53 422 1
53 423 1
53 424 1
53 426 1
53 430 1
53 437 1
53 440 1
53 444 1
53 447 1
53 448 1
53 453 1
53 458 1
53 463 1
53 464 1
53 468 1
53 469 1
53 470 1
53 471 1
53 475 1
53 477 1
53 478 1
53 481 1
53 482 1
53 484 1
53 486 1
53 491 1
53 492 1
53 495 1
53 497 1
53 499 1
54 56 1
54 57 1
54 59 1
54 60 1
54 61 1
54 62 1
54 65 1
54 79 1
54 82 1
54 86 1
54 87 1
54 90 1
54 98 1
54 102 1
54 108 1
54 113 1
54 114 1
54 115 1
54 117 1
54 119 1
54 122 1
54 126 1
54 127 1
54 128 1
54 130 1
54 136 1
54 139 1
54 145 1
54 146 1
54 151 1
54 152 1
54 156 1
54 162 1
54 164 1
54 165 1
54 167 1
54 168 1
54 175 1
54 183 1
54 188 1
54 197 1
54 198 1
54 200 1
54 204 1
54 205 1
54 210 1
54 217 1
54 220 1
54 222 1
54 224 1
54 225 1
54 228 1
54 232 1
54 235 1
54 240 1
54 242 1
54 243 1
54 247 1
54 249 1
54 251 1
54 255 1
54 257 1
54 258 1
54 259 1
54 263 1
54 264 1
54 265 1
54 269 1
54 270 1
54 273 1
54 274 1
54 286 1
54 287 1
54 289 1
54 295 1
54 296 1
54 297 1
54 300 1
54 304 1
54 311 1
54 312 1
54 322 1
54 331 1
54 334 1
54 340 1
54 343 1
54 347 1
54 352 1
54 354 1
54 357 1
54 368 1
54 369 1
54 376 1
54 377 1
54 380 1
54 385 1
54 386 1
54 388 1
54 390 1
54 391 1
54 397 1
54 400 1
54 403 1
54 411 1
54 416 1
54 424 1
54 433 1
54 435 1
54 441 1
54 442 1
54 446 1
54 452 1
54 453 1
54 458 1
54 460 1
54 462 1
54 476 1
54 488 1
54 490 1
54 493 1
54 496 1
55 58 1
55 64 1
55 73 1
55 77 1
55 78 1
55 80 1
55 89 1
55 96 1
55 105 1
55 106 1
55 107 1
55 108 1
55 109 1
55 113 1
55 122 1
55 127 1
55 142 1
55 143 1
55 147 1
55 153 1
55 159 1
55 167 1
55 173 1
55 177 1
55 182 1
55 185 1
55 187 1
55 189 1
55 193 1
55 213 1
55 233 1
55 239 1
55 247 1
55 253 1
55 259 1
55 260 1
55 265 1
55 277 1
55 281 1
55 298 1
55 317 1
55 319 1
55 324 1
55 325 1
55 333 1
55 335 1
55 337 1
55 343 1
55 344 1
55 347 1
55 352 1
55 355 1
55 356 1
55 360 1
55 361 1
55 363 1
55 364 1
55 365 1
55 366 1
55 378 1
55 393 1
55 401 1
55 420 1
55 423 1
55 424 1
55 433 1
55 443 1
55 447 1
55 451 1
55 453 1
55 454 1
55 465 1
55 467 1
55 470 1
55 471 1
55 474 1
55 476 1
55 491 1
56 57 1
56 71 1
56 76 1
56 77 1
56 79 1
56 80 1
56 92 1
56 93 1
56 97 1
56 98 1
56 103 1
56 109 1
56 113 1
56 115 1
56 117 1
56 122 1
56 126 1
56 131 1
56 132 1
56 137 1
56 142 1
56 143 1
56 144 1
56 147 1
56 148 1
56 155 1
56 156 1
56 164 1
56 167 1
56 171 1
56 173 1
56 174 1
56 176 1
56 177 1
56 178 1
56 179 1
56 185 1
56 186 1
56 193 1
56 197 1
56 198 1
56 199 1
56 200 1
56 202 1
56 204 1
56 205 1
56 207 1
56 211 1
56 215 1
56 224 1
56 226 1
56 232 1
56 235 1
56 236 1
56 243 1
56 244 1
56 249 1
56 252 1
56 255 1
56 257 1
56 260 1
56 264 1
56 265 1
56 267 1
56 269 1
56 272 1
56 275 1
56 276 1
56 278 1
56 282 1
56 283 1
56 286 1
56 290 1
56 291 1
56 304 1
56 309 1
56 311 1
56 318 1
56 319 1
56 325 1
56 327 1
56 329 1
56 337 1
56 338 1
56 340 1
56 342 1
56 344 1
56 348 1
56 352 1
56 357 1
56 360 1
56 362 1
56 369 1
56 378 1
56 379 1
56 381 1
56 387 1
56 390 1
56 392 1
56 396 1
56 397 1
56 398 1
56 400 1
56 404 1
56 405 1
56 407 1
56 408 1
56 410 1
56 415 1
56 420 1
56 423 1
56 424 1
56 428 1
56 430 1
56 431 1
56 436 1
56 439 1
56 445 1
56 448 1
56 450 1
56 451 1
56 458 1
56 461 1
56 462 1
56 464 1
56 465 1
56 467 1
56 470 1
56 472 1
56 476 1
56 479 1
56 481 1
56 485 1
56 488 1
56 497 1
56 499 1
57 62 1
57 64 1
57 66 1
57 71 1
57 76 1
57 77 1
57 78 1
57 93 1
57 101 1
57 107 1
57 110 1
57 116 1
57 125 1
57 126 1
57 127 1
57 136 1
57 140 1
57 155 1
57 163 1
57 164 1
57 174 1
57 175 1
57 176 1
57 182 1
57 183 1
57 186 1
57 188 1
57 191 1
57 192 1
57 200 1
57 204 1
57 206 1
57 207 1
57 212 1
57 213 1
57 225 1
57 226 1
57 229 1
57 239 1
57 240 1
57 249 1
57 252 1
57 273 1
57 288 1
57 289 1
57 298 1
57 305 1
57 309 1
57 311 1
57 313 1
57 317 1
57 334 1
57 338 1
57 339 1
57 341 1
57 344 1
57 357 1
57 366 1
57 368 1
57 369 1
57 370 1
57 372 1
57 376 1
57 379 1
57 382 1
57 385 1
57 390 1
57 395 1
57 398 1
57 400 1
57 401 1
57 414 1
57 420 1
57 421 1
57 427 1
57 431 1
57 433 1
57 439 1
57 441 1
57 446 1
57 450 1
57 479 1
57 482 1
57 486 1
57 489 1
57 495 1
57 497 1
58 60 1
58 61 1
58 62 1
58 66 1
58 67 1
58 73 1
58 75 1
58 76 1
58 78 1
58 82 1
58 83 1
58 86 1
58 87 1
58 88 1
58 90 1
58 94 1
58 96 1
58 97 1
58 99 1
58 107 1
58 112 1
58 118 1
58 122 1
58 125 1
58 126 1
58 127 1
58 130 1
58 134 1
58 135 1
58 137 1
58 143 1
58 147 1
58 148 1
58 152 1
58 155 1
58 156 1
58 158 1
58 163 1
58 164 1
58 167 1
58 169 1
58 172 1
58 176 1
58 177 1
58 179 1
58 180 1
58 181 1
58 182 1
58 184 1
58 185 1
58 187 1
58 188 1
58 189 1
58 194 1
58 195 1
58 196 1
58 198 1
58 201 1
58 208 1
58 210 1
58 224 1
58 226 1
58 228 1
58 230 1
58 231 1
58 234 1
58 240 1
58 242 1
58 244 1
58 245 1
58 246 1
58 249 1
58 250 1
58 251 1
58 252 1
58 254 1
58 255 1
58 259 1
58 262 1
58 263 1
58 265 1
58 267 1
58 270 1
58 272 1
58 273 1
58 278 1
58 279 1
58 280 1
58 282 1
58 283 1
58 286 1
58 288 1
58 296 1
58 300 1
58 301 1
58 303 1
58 305 1
58 309 1
58 311 1
58 313 1
58 314 1
58 317 1
58 323 1
58 328 1
58 331 1
58 333 1
58 335 1
58 336 1
58 339 1
58 350 1
58 351 1
58 352 1
58 354 1
58 356 1
58 357 1
58 358 1
58 368 1
58 370 1
58 379 1
58 381 1
58 382 1
58 387 1
58 390 1
58 392 1
58 393 1
58 394 1
58 398 1
58 400 1
58 401 1
58 405 1
58 406 1
58 407 1
58 412 1
58 417 1
58 418 1
58 421 1
58 422 1
58 425 1
58 426 1
58 427 1
58 431 1
58 433 1
58 436 1
58 439 1
58 441 1
58 443 1
58 444 1
58 446 1
58 448 1
58 449 1
58 450 1
58 453 1
58 455 1
58 458 1
58 460 1
58 461 1
58 464 1
58 466 1
58 467 1
58 472 1
58 473 1
58 475 1
58 479 1
58 481 1
58 482 1
58 487 1
58 488 1
58 489 1
58 492 1
58 493 1
58 495 1
59 95 1
59 99 1
59 105 1
59 109 1
59 116 1
59 127 1
59 130 1
59 131 1
59 140 1
59 155 1
59 157 1
59 158 1
59 161 1
59 168 1
59 170 1
59 172 1
59 176 1
59 187 1
59 189 1
59 191 1
59 194 1
59 208 1
59 214 1
59 218 1
59 221 1
59 226 1
59 233 1
59 234 1
59 254 1
59 255 1
59 261 1
59 273 1
59 278 1
59 280 1
59 281 1
59 292 1
59 293 1
59 313 1
59 330 1
59 331 1
59 334 1
59 345 1
59 360 1
59 363 1
59 364 1
59 387 1
59 398 1
59 424 1
59 428 1
59 433 1
59 437 1
59 450 1
59 454 1
59 466 1
59 470 1
59 488 1
59 492 1
60 64 1
60 69 1
60 78 1
60 80 1
60 81 1
60 86 1
60 92 1
60 94 1
60 96 1
60 98 1
60 101 1
60 104 1
60 109 1
60 112 1
60 117 1
60 122 1
60 125 1
60 126 1
60 127 1
60 130 1
60 136 1
60 142 1
60 143 1
60 144 1
60 145 1
60 146 1
60 151 1
60 153 1
60 156 1
60 157 1
60 158 1
60 159 1
60 161 1
60 179 1
60 180 1
60 182 1
60 185 1
60 188 1
60 189 1
60 191 1
60 192 1
60 199 1
60 204 1
60 205 1
60 210 1
60 211 1
60 213 1
60 216 1
60 218 1
60 223 1
60 229 1
60 231 1
60 234 1
60 242 1
60 247 1
60 252 1
60 253 1
60 263 1
60 264 1
60 266 1
60 271 1
60 281 1
60 283 1
60 284 1
60 285 1
60 289 1
60 291 1
60 299 1
60 300 1
60 306 1
60 310 1
60 317 1
60 319 1
60 322 1
60 323 1
60 324 1
60 333 1
60 339 1
60 345 1
60 349 1
60 356 1
60 358 1
60 359 1
60 367 1
60 373 1
60 376 1
60 382 1
60 385 1
60 389 1
60 396 1
60 397 1
60 398 1
60 403 1
60 412 1
60 413 1
60 414 1
60 416 1
60 417 1
60 418 1
60 420 1
60 424 1
60 425 1
60 428 1
60 432 1
60 433 1
60 438 1
60 441 1
60 450 1
60 452 1
60 460 1
60 462 1
60 463 1
60 468 1
60 469 1
60 472 1
60 473 1
60 477 1
60 478 1
60 482 1
60 484 1
60 488 1
60 495 1
60 497 1
61 65 1
61 72 1
61 76 1
61 77 1
61 78 1
61 92 1
61 93 1
61 96 1
61 97 1
61 106 1
61 107 1
61 111 1
61 113 1
61 118 1
61 120 1
61 126 1
61 134 1
61 136 1
61 143 1
61 151 1
61 152 1
61 153 1
61 160 1
61 161 1
61 166 1
61 167 1
61 177 1
61 204 1
61 205 1
61 209 1
61 218 1
61 228 1
61 230 1
61 231 1
61 236 1
61 241 1
61 249 1
61 250 1
61 256 1
61 257 1
61 261 1
61 265 1
61 274 1
61 277 1
61 280 1
61 285 1
61 288 1
61 290 1
61 293 1
61 298 1
61 300 1
61 311 1
61 313 1
61 315 1
61 318 1
61 321 1
61 325 1
61 328 1
61 331 1
61 338 1
61 355 1
61 372 1
61 395 1
61 398 1
61 417 1
61 426 1
61 452 1
61 458 1
61 459 1
61 471 1
61 480 1
61 483 1
62 63 1
62 70 1
62 73 1
62 76 1
62 77 1
62 79 1
62 82 1
62 87 1
62 89 1
62 92 1
62 93 1
62 95 1
62 99 1
62 100 1
62 103 1
62 104 1
62 108 1
62 109 1
62 112 1
62 117 1
62 118 1
62 120 1
62 121 1
62 126 1
62 127 1
62 128 1
62 130 1
62 131 1
62 133 1
62 137 1
62 138 1
62 139 1
62 144 1
62 153 1
62 154 1
62 158 1
62 161 1
62 163 1
62 168 1
62 172 1
62 174 1
62 175 1
62 176 1
62 177 1
62 187 1
62 188 1
62 189 1
62 190 1
62 198 1
62 205 1
62 209 1
62 213 1
62 214 1
62 217 1
62 222 1
62 224 1
62 225 1
62 235 1
62 236 1
62 240 1
62 241 1
62 244 1
62 246 1
62 252 1
62 254 1
62 263 1
62 265 1
62 268 1
62 269 1
62 271 1
62 272 1
62 273 1
62 274 1
62 278 1
62 280 1
62 285 1
62 288 1
62 289 1
62 290 1
62 291 1
62 292 1
62 302 1
62 303 1
62 304 1
62 305 1
62 309 1
62 315 1
62 320 1
62 321 1
62 323 1
62 325 1
62 329 1
62 332 1
62 335 1
62 338 1
62 347 1
62 354 1
62 355 1
62 358 1
62 359 1
62 360 1
62 361 1
62 364 1
62 367 1
62 369 1
62 370 1
62 376 1
62 380 1
62 382 1
62 384 1
62 386 1
62 388 1
62 389 1
62 392 1
62 394 1
62 395 1
62 396 1
62 400 1
62 403 1
62 405 1
62 408 1
62 411 1
62 413 1
62 416 1
62 418 1
62 420 1
62 421 1
62 422 1
62 427 1
62 430 1
62 432 1
62 433 1
62 441 1
62 457 1
62 458 1
62 465 1
62 467 1
62 471 1
62 474 1
62 479 1
62 480 1
62 481 1
62 482 1
62 484 1
62 486 1
62 494 1
62 496 1
62 499 1
62 500 1
63 70 1
63 73 1
63 74 1
63 88 1
63 92 1
63 108 1
63 114 1
63 117 1
63 125 1
63 132 1
63 136 1
63 139 1
63 145 1
63 154 1
63 155 1
63 164 1
63 168 1
63 175 1
63 181 1
63 185 1
63 192 1
63 204 1
63 210 1
63 213 1
63 216 1
63 225 1
63 233 1
63 251 1
63 261 1
63 264 1
63 267 1
63 280 1
63 291 1
63 299 1
63 307 1
63 318 1
63 319 1
63 329 1
63 330 1
63 343 1
63 354 1
63 363 1
63 367 1
63 372 1
63 378 1
63 391 1
63 398 1
63 406 1
63 409 1
63 411 1
63 419 1
63 422 1
63 438 1
63 444 1
63 453 1
63 463 1
63 474 1
63 493 1
63 495 1
64 65 1
64 68 1
64 74 1
64 78 1
64 79 1
64 82 1
64 94 1
64 95 1
64 96 1
64 97 1
64 99 1
64 100 1
64 109 1
64 111 1
64 114 1
64 116 1
64 120 1
64 122 1
64 125 1
64 126 1
64 127 1
64 130 1
64 136 1
64 138 1
64 144 1
64 145 1
64 147 1
64 150 1
64 151 1
64 152 1
64 153 1
64 154 1
64 155 1
64 157 1
64 160 1
64 163 1
64 167 1
64 168 1
64 171 1
64 174 1
64 180 1
64 182 1
64 184 1
64 185 1
64 189 1
64 192 1
64 193 1
64 196 1
64 203 1
64 208 1
64 210 1
64 212 1
64 217 1
64 218 1
64 227 1
64 235 1
64 237 1
64 242 1
64 244 1
64 245 1
64 252 1
64 255 1
64 256 1
64 257 1
64 259 1
64 261 1
64 267 1
64 268 1
64 270 1
64 278 1
64 289 1
64 292 1
64 293 1
64 296 1
64 298 1
64 299 1
64 312 1
64 313 1
64 318 1
64 319 1
64 322 1
64 324 1
64 325 1
64 327 1
64 333 1
64 335 1
64 337 1
64 339 1
64 341 1
64 346 1
64 347 1
64 348 1
64 352 1
64 355 1
64 357 1
64 360 1
64 365 1
64 368 1
64 375 1
64 376 1
64 378 1
64 379 1
64 384 1
64 385 1
64 392 1
64 393 1
64 396 1
64 400 1
64 401 1
64 402 1
64 403 1
64 406 1
64 409 1
64 412 1
64 414 1
64 416 1
64 417 1
64 421 1
64 429 1
64 433 1
64 434 1
64 439 1
64 445 1
64 446 1
64 448 1
64 457 1
64 460 1
64 470 1
64 474 1
64 475 1
64 476 1
64 477 1
64 479 1
64 480 1
64 482 1
64 484 1
64 486 1
64 492 1
64 494 1
64 499 1
65 80 1
65 83 1
65 95 1
65 101 1
65 102 1
65 113 1
65 128 1
65 135 1
65 136 1
65 145 1
65 156 1
65 164 1
65 174 1
65 176 1
65 177 1
65 181 1
65 185 1
65 190 1
65 196 1
65 213 1
65 227 1
65 228 1
65 236 1
65 241 1
65 242 1
65 244 1
65 249 1
65 257 1
65 261 1
65 279 1
65 284 1
65 285 1
65 298 1
65 303 1
65 307 1
65 313 1
65 316 1
65 319 1
65 325 1
65 328 1
65 342 1
65 343 1
65 344 1
65 347 1
65 352 1
65 357 1
65 361 1
65 364 1
65 387 1
65 393 1
65 405 1
65 407 1
65 409 1
65 421 1
65 424 1
65 430 1
65 433 1
65 442 1
65 448 1
65 449 1
65 452 1
65 460 1
65 468 1
65 478 1
65 500 1
66 70 1
66 77 1
66 82 1
66 93 1
66 100 1
66 103 1
66 105 1
66 106 1
66 108 1
66 109 1
66 110 1
66 112 1
66 113 1
66 115 1
66 128 1
66 129 1
66 130 1
66 131 1
66 149 1
66 153 1
66 155 1
66 158 1
66 161 1
66 170 1
66 172 1
66 177 1
66 179 1
66 186 1
66 188 1
66 189 1
66 192 1
66 196 1
66 209 1
66 211 1
66 222 1
66 223 1
66 227 1
66 247 1
66 255 1
66 261 1
66 268 1
66 270 1
66 271 1
66 276 1
66 277 1
66 281 1
66 304 1
66 307 1
66 309 1
66 312 1
66 316 1
66 321 1
66 323 1
66 337 1
66 338 1
66 340 1
66 343 1
66 352 1
66 355 1
66 367 1
66 374 1
66 386 1
66 387 1
66 388 1
66 391 1
66 396 1
66 424 1
66 426 1
66 430 1
66 431 1
66 438 1
66 449 1
66 455 1
66 466 1
66 468 1
66 482 1
66 485 1
66 493 1
66 495 1
67 77 1
67 80 1
67 93 1
67 98 1
67 105 1
67 113 1
67 118 1
67 119 1
67 123 1
67 125 1
67 128 1
67 134 1
67 142 1
67 149 1
67 152 1
67 155 1
67 157 1
67 185 1
67 189 1
67 195 1
67 204 1
67 208 1
67 209 1
67 210 1
67 219 1
67 230 1
67 232 1
67 235 1
67 243 1
67 247 1
67 250 1
67 253 1
67 255 1
67 260 1
67 263 1
67 265 1
67 268 1
67 275 1
67 277 1
67 278 1
67 279 1
67 281 1
67 284 1
67 288 1
67 291 1
67 303 1
67 304 1
67 306 1
67 309 1
67 312 1
67 314 1
67 316 1
67 319 1
67 320 1
67 322 1
67 329 1
67 331 1
67 336 1
67 338 1
67 344 1
67 346 1
67 347 1
67 350 1
67 352 1
67 355 1
67 361 1
67 363 1
67 369 1
67 381 1
67 382 1
67 390 1
67 398 1
67 400 1
67 407 1
67 408 1
67 413 1
67 417 1
67 419 1
67 421 1
67 422 1
67 433 1
67 448 1
67 453 1
67 460 1
67 462 1
67 466 1
67 469 1
67 473 1
67 488 1
67 491 1
68 70 1
68 96 1
68 97 1
68 101 1
68 113 1
68 115 1
68 119 1
68 125 1
68 131 1
68 144 1
68 155 1
68 157 1
68 158 1
68 159 1
68 167 1
68 172 1
68 175 1
68 177 1
68 178 1
68 180 1
68 187 1
68 190 1
68 199 1
68 201 1
68 204 1
68 218 1
68 225 1
68 230 1
68 240 1
68 242 1
68 244 1
68 246 1
68 247 1
68 249 1
68 254 1
68 257 1
68 263 1
68 265 1
68 267 1
68 285 1
68 293 1
68 301 1
68 317 1
68 318 1
68 331 1
68 335 1
68 338 1
68 340 1
68 351 1
68 356 1
68 360 1
68 380 1
68 387 1
68 400 1
68 406 1
68 411 1
68 420 1
68 422 1
68 423 1
68 424 1
68 434 1
68 435 1
68 436 1
68 440 1
68 441 1
68 462 1
68 464 1
68 467 1
68 477 1
68 485 1
68 498 1
69 72 1
69 78 1
69 88 1
69 95 1
69 98 1
69 100 1
69 114 1
69 125 1
69 140 1
69 144 1
69 153 1
69 156 1
69 161 1
69 164 1
69 175 1
69 176 1
69 189 1
69 191 1
69 192 1
69 193 1
69 205 1
69 211 1
69 217 1
69 218 1
69 220 1
69 225 1
69 235 1
69 236 1
69 252 1
69 258 1
69 268 1
69 272 1
69 286 1
69 289 1
69 296 1
69 299 1
69 307 1
69 310 1
69 318 1
69 343 1
69 354 1
69 357 1
69 362 1
69 373 1
69 374 1
69 378 1
69 392 1
69 396 1
69 409 1
69 421 1
69 430 1
69 448 1
69 458 1
69 461 1
69 463 1
69 467 1
70 77 1
70 82 1
70 85 1
70 88 1
70 93 1
70 98 1
70 105 1
70 118 1
70 127 1
70 131 1
70 137 1
70 139 1
70 145 1
70 152 1
70 165 1
70 168 1
70 169 1
70 171 1
70 174 1
70 176 1
70 178 1
70 185 1
70 187 1
70 189 1
70 191 1
70 194 1
70 196 1
70 214 1
70 215 1
70 216 1
70 218 1
70 223 1
70 229 1
70 237 1
70 241 1
70 245 1
70 249 1
70 256 1
70 272 1
70 283 1
70 284 1
70 285 1
70 288 1
70 293 1
70 295 1
70 297 1
70 309 1
70 310 1
70 329 1
70 331 1
70 333 1
70 340 1
70 347 1
70 349 1
70 356 1
70 360 1
70 366 1
70 367 1
70 376 1
70 385 1
70 387 1
70 388 1
70 390 1
70 395 1
70 397 1
70 413 1
70 416 1
70 421 1
70 427 1
70 431 1
70 437 1
70 450 1
70 451 1
70 459 1
70 462 1
70 466 1
70 471 1
70 477 1
70 479 1
70 485 1
70 494 1
70 497 1
70 498 1
71 73 1
71 75 1
71 77 1
71 87 1
71 111 1
71 117 1
71 119 1
71 126 1
71 129 1
71 130 1
71 132 1
71 136 1
71 158 1
71 169 1
71 172 1
71 174 1
71 179 1
71 182 1
71 195 1
71 205 1
71 214 1
71 223 1
71 226 1
71 235 1
71 236 1
71 253 1
71 255 1
71 259 1
71 273 1
71 278 1
71 285 1
71 295 1
71 318 1
71 320 1
71 327 1
71 364 1
71 376 1
71 387 1
71 397 1
71 402 1
71 403 1
71 406 1
71 410 1
71 416 1
71 419 1
71 423 1
71 427 1
71 433 1
71 451 1
71 458 1
71 462 1
71 469 1
71 495 1
72 75 1
72 76 1
72 79 1
72 82 1
72 83 1
72 84 1
72 88 1
72 94 1
72 96 1
72 97 1
72 101 1
72 103 1
72 104 1
72 105 1
72 106 1
72 109 1
72 118 1
72 122 1
72 130 1
72 131 1
72 138 1
72 142 1
72 145 1
72 152 1
72 156 1
72 158 1
72 159 1
72 160 1
72 168 1
72 177 1
72 179 1
72 184 1
72 185 1
72 189 1
72 191 1
72 192 1
72 194 1
72 198 1
72 203 1
72 204 1
72 208 1
72 211 1
72 212 1
72 214 1
72 217 1
72 218 1
72 226 1
72 227 1
72 230 1
72 231 1
72 234 1
72 237 1
72 243 1
72 254 1
72 255 1
72 256 1
72 260 1
72 263 1
72 264 1
72 273 1
72 276 1
72 278 1
72 279 1
72 281 1
72 282 1
72 288 1
72 289 1
72 291 1
72 295 1
72 296 1
72 305 1
72 311 1
72 313 1
72 317 1
72 318 1
72 322 1
72 323 1
72 326 1
72 329 1
72 330 1
72 334 1
72 335 1
72 336 1
72 339 1
72 346 1
72 349 1
72 350 1
72 352 1
72 354 1
72 357 1
72 358 1
72 363 1
72 364 1
72 365 1
72 367 1
72 372 1
72 373 1
72 375 1
72 379 1
72 382 1
72 384 1
72 385 1
72 386 1
72 390 1
72 393 1
72 394 1
72 395 1
72 396 1
72 398 1
72 399 1
72 400 1
72 405 1
72 410 1
72 411 1
72 413 1
72 414 1
72 416 1
72 420 1
72 424 1
72 427 1
72 431 1
72 432 1
72 433 1
72 436 1
72 440 1
72 442 1
72 445 1
72 447 1
72 449 1
72 452 1
72 455 1
72 459 1
72 461 1
72 462 1
72 464 1
72 472 1
72 475 1
72 478 1
72 479 1
72 481 1
72 483 1
72 486 1
72 488 1
72 490 1
72 493 1
72 496 1
73 74 1
73 80 1
73 82 1
73 85 1
73 89 1
73 92 1
73 95 1
73 96 1
73 106 1
73 108 1
73 109 1
73 114 1
73 122 1
73 127 1
73 131 1
73 134 1
73 135 1
73 136 1
73 137 1
73 138 1
73 140 1
73 142 1
73 143 1
73 145 1
73 147 1
73 148 1
73 149 1
73 159 1
73 161 1
73 166 1
73 171 1
73 174 1
73 175 1
73 177 1
73 180 1
73 185 1
73 187 1
73 189 1
73 191 1
73 192 1
73 194 1
73 201 1
73 208 1
73 213 1
73 214 1
73 223 1
73 226 1
73 228 1
73 233 1
73 236 1
73 237 1
73 245 1
73 247 1
73 252 1
73 260 1
73 261 1
73 263 1
73 266 1
73 268 1
73 273 1
73 278 1
73 282 1
73 283 1
73 284 1
73 286 1
73 288 1
73 290 1
73 300 1
73 301 1
73 303 1
73 305 1
73 307 1
73 315 1
73 321 1
73 322 1
73 325 1
73 328 1
73 331 1
73 333 1
73 335 1
73 337 1
73 339 1
73 343 1
73 344 1
73 346 1
73 350 1
73 357 1
73 363 1
73 364 1
73 365 1
73 369 1
73 377 1
73 378 1
73 379 1
73 382 1
73 387 1
73 393 1
73 394 1
73 396 1
73 398 1
73 400 1
73 406 1
73 407 1
73 409 1
73 414 1
73 415 1
73 416 1
73 419 1
73 424 1
73 425 1
73 426 1
73 430 1
73 433 1
73 441 1
73 444 1
73 445 1
73 454 1
73 458 1
73 465 1
73 466 1
73 469 1
73 474 1
73 476 1
73 478 1
73 484 1
73 493 1
73 495 1
73 499 1
74 80 1
74 82 1
74 83 1
74 87 1
74 89 1
74 91 1
74 92 1
74 97 1
74 98 1
74 106 1
74 111 1
74 113 1
74 115 1
74 116 1
74 117 1
74 120 1
74 126 1
74 131 1
74 141 1
74 143 1
74 144 1
74 145 1
74 147 1
74 154 1
74 157 1
74 163 1
74 167 1
74 178 1
74 180 1
74 187 1
74 189 1
74 191 1
74 198 1
74 207 1
74 210 1
74 212 1
74 223 1
74 226 1
74 227 1
74 230 1
74 232 1
74 233 1
74 236 1
74 240 1
74 241 1
74 246 1
74 263 1
74 264 1
74 270 1
74 272 1
74 275 1
74 281 1
74 283 1
74 293 1
74 298 1
74 301 1
74 307 1
74 316 1
74 322 1
74 333 1
74 336 1
74 349 1
74 357 1
74 359 1
74 366 1
74 368 1
74 377 1
74 379 1
74 380 1
74 381 1
74 389 1
74 405 1
74 407 1
74 409 1
74 412 1
74 414 1
74 415 1
74 420 1
74 421 1
74 422 1
74 433 1
74 435 1
74 436 1
74 437 1
74 438 1
74 440 1
74 444 1
74 446 1
74 456 1
74 458 1
74 465 1
74 468 1
74 469 1
74 471 1
74 484 1
74 492 1
74 497 1
74 499 1
75 76 1
75 77 1
75 79 1
75 83 1
75 95 1
75 98 1
75 100 1
75 112 1
75 119 1
75 127 1
75 146 1
75 151 1
75 155 1
75 161 1
75 164 1
75 167 1
75 169 1
75 176 1
75 180 1
75 187 1
75 189 1
75 191 1
75 193 1
75 197 1
75 223 1
75 224 1
75 230 1
75 241 1
75 250 1
75 262 1
75 272 1
75 273 1
75 274 1
75 277 1
75 284 1
75 285 1
75 287 1
75 295 1
75 296 1
75 298 1
75 300 1
75 303 1
75 304 1
75 306 1
75 311 1
75 313 1
75 319 1
75 320 1
75 323 1
75 333 1
75 347 1
75 352 1
75 360 1
75 362 1
75 363 1
75 367 1
75 373 1
75 375 1
75 382 1
75 390 1
75 393 1
75 395 1
75 400 1
75 401 1
75 417 1
75 419 1
75 423 1
75 433 1
75 434 1
75 435 1
75 442 1
75 451 1
75 454 1
75 458 1
75 462 1
75 470 1
75 473 1
75 474 1
75 484 1
75 485 1
75 493 1
75 494 1
75 498 1
76 77 1
76 82 1
76 84 1
76 90 1
76 102 1
76 105 1
76 113 1
76 118 1
76 125 1
76 126 1
76 132 1
76 139 1
76 140 1
76 144 1
76 153 1
76 155 1
76 160 1
76 161 1
76 163 1
76 166 1
76 168 1
76 172 1
76 173 1
76 174 1
76 175 1
76 178 1
76 185 1
76 187 1
76 189 1
76 192 1
76 193 1
76 200 1
76 210 1
76 212 1
76 214 1
76 228 1
76 230 1
76 236 1
76 238 1
76 241 1
76 242 1
76 245 1
76 251 1
76 255 1
76 259 1
76 262 1
76 263 1
76 264 1
76 267 1
76 274 1
76 275 1
76 278 1
76 281 1
76 283 1
76 286 1
76 288 1
76 298 1
76 304 1
76 307 1
76 313 1
76 317 1
76 324 1
76 327 1
76 330 1
76 334 1
76 335 1
76 338 1
76 347 1
76 350 1
76 361 1
76 364 1
76 366 1
76 369 1
76 378 1
76 379 1
76 381 1
76 382 1
76 386 1
76 388 1
76 390 1
76 392 1
76 393 1
76 396 1
76 400 1
76 401 1
76 403 1
76 411 1
76 412 1
76 416 1
76 420 1
76 422 1
76 426 1
76 428 1
76 431 1
76 446 1
76 447 1
76 448 1
76 454 1
76 456 1
76 458 1
76 459 1
76 469 1
76 477 1
76 482 1
76 484 1
76 485 1
76 486 1
76 487 1
76 488 1
76 491 1
76 495 1
77 82 1
77 84 1
77 86 1
77 88 1
77 93 1
77 94 1
77 97 1
77 100 1
77 103 1
77 104 1
77 110 1
77 111 1
77 119 1
77 120 1
77 127 1
77 128 1
77 131 1
77 132 1
77 135 1
77 136 1
77 137 1
77 138 1
77 143 1
77 145 1
77 146 1
77 157 1
77 161 1
77 162 1
77 171 1
77 172 1
77 173 1
77 175 1
77 176 1
77 180 1
77 183 1
77 185 1
77 189 1
77 191 1
77 195 1
77 196 1
77 205 1
77 206 1
77 211 1
77 214 1
77 215 1
77 218 1
77 225 1
77 230 1
77 233 1
77 238 1
77 244 1
77 247 1
77 254 1
77 255 1
77 258 1
77 260 1
77 263 1
77 265 1
77 268 1
77 273 1
77 275 1
77 277 1
77 278 1
77 280 1
77 282 1
77 285 1
77 290 1
77 292 1
77 295 1
77 300 1
77 301 1
77 304 1
77 305 1
77 307 1
77 317 1
77 318 1
77 321 1
77 322 1
77 328 1
77 331 1
77 344 1
77 345 1
77 346 1
77 349 1
77 351 1
77 358 1
77 359 1
77 362 1
77 363 1
77 364 1
77 365 1
77 366 1
77 367 1
77 372 1
77 373 1
77 374 1
77 377 1
77 380 1
77 386 1
77 392 1
77 394 1
77 396 1
77 398 1
77 399 1
77 400 1
77 404 1
77 408 1
77 409 1
77 411 1
77 413 1
77 414 1
77 415 1
77 419 1
77 420 1
77 421 1
77 422 1
77 424 1
77 427 1
77 430 1
77 433 1
77 438 1
77 439 1
77 447 1
77 449 1
77 461 1
77 464 1
77 466 1
77 467 1
77 468 1
77 470 1
77 474 1
77 476 1
77 481 1
77 485 1
77 488 1
77 494 1
77 495 1
78 85 1
78 87 1
78 90 1
78 93 1
78 100 1
78 102 1
78 114 1
78 115 1
78 120 1
78 123 1
78 125 1
78 130 1
78 134 1
78 136 1
78 137 1
78 138 1
78 140 1
78 142 1
78 145 1
78 148 1
78 151 1
78 155 1
78 157 1
78 158 1
78 161 1
78 169 1
78 175 1
78 181 1
78 182 1
78 183 1
78 190 1
78 191 1
78 192 1
78 196 1
78 197 1
78 201 1
78 203 1
78 211 1
78 214 1
78 218 1
78 219 1
78 222 1
78 226 1
78 233 1
78 237 1
78 239 1
78 240 1
78 242 1
78 244 1
78 251 1
78 252 1
78 256 1
78 260 1
78 261 1
78 264 1
78 269 1
78 270 1
78 273 1
78 275 1
78 280 1
78 286 1
78 293 1
78 304 1
78 308 1
78 311 1
78 316 1
78 318 1
78 319 1
78 322 1
78 329 1
78 332 1
78 334 1
78 338 1
78 340 1
78 343 1
78 344 1
78 347 1
78 354 1
78 355 1
78 356 1
78 361 1
78 362 1
78 366 1
78 367 1
78 371 1
78 372 1
78 373 1
78 374 1
78 379 1
78 385 1
78 386 1
78 387 1
78 394 1
78 396 1
78 399 1
78 400 1
78 402 1
78 404 1
78 405 1
78 411 1
78 414 1
78 422 1
78 434 1
78 436 1
78 437 1
78 438 1
78 449 1
78 454 1
78 455 1
78 457 1
78 459 1
78 462 1
78 464 1
78 466 1
78 467 1
78 470 1
78 471 1
78 472 1
78 477 1
78 480 1
78 481 1
78 487 1
78 494 1
78 496 1
78 497 1
78 498 1
79 88 1
79 92 1
79 96 1
79 105 1
79 119 1
79 125 1
79 128 1
79 134 1
79 136 1
79 156 1
79 163 1
79 169 1
79 174 1
79 175 1
79 180 1
79 188 1
79 189 1
79 203 1
79 205 1
79 212 1
79 213 1
79 214 1
79 241 1
79 242 1
79 244 1
79 246 1
79 254 1
79 260 1
79 270 1
79 271 1
79 273 1
79 279 1
79 283 1
79 284 1
79 286 1
79 288 1
79 295 1
79 303 1
79 322 1
79 323 1
79 327 1
79 335 1
79 339 1
79 346 1
79 347 1
79 362 1
79 366 1
79 367 1
79 368 1
79 382 1
79 389 1
79 392 1
79 396 1
79 400 1
79 406 1
79 409 1
79 420 1
79 421 1
79 426 1
79 434 1
79 454 1
79 455 1
79 460 1
79 462 1
79 475 1
79 487 1
79 488 1
80 83 1
80 85 1
80 86 1
80 102 1
80 103 1
80 104 1
80 109 1
80 111 1
80 112 1
80 114 1
80 124 1
80 125 1
80 132 1
80 135 1
80 138 1
80 147 1
80 149 1
80 161 1
80 165 1
80 175 1
80 177 1
80 183 1
80 184 1
80 189 1
80 193 1
80 196 1
80 197 1
80 198 1
80 199 1
80 200 1
80 201 1
80 205 1
80 207 1
80 209 1
80 210 1
80 211 1
80 214 1
80 217 1
80 219 1
80 220 1
80 222 1
80 226 1
80 229 1
80 232 1
80 239 1
80 241 1
80 243 1
80 251 1
80 252 1
80 255 1
80 258 1
80 259 1
80 263 1
80 264 1
80 265 1
80 266 1
80 269 1
80 271 1
80 272 1
80 274 1
80 275 1
80 277 1
80 285 1
80 287 1
80 290 1
80 292 1
80 294 1
80 296 1
80 297 1
80 305 1
80 307 1
80 311 1
80 312 1
80 314 1
80 323 1
80 327 1
80 331 1
80 335 1
80 337 1
80 338 1
80 342 1
80 356 1
80 359 1
80 361 1
80 362 1
80 363 1
80 365 1
80 367 1
80 371 1
80 374 1
80 376 1
80 377 1
80 379 1
80 383 1
80 384 1
80 387 1
80 389 1
80 390 1
80 394 1
80 395 1
80 401 1
80 409 1
80 411 1
80 417 1
80 419 1
80 420 1
80 421 1
80 425 1
80 426 1
80 429 1
80 431 1
80 436 1
80 438 1
80 441 1
80 443 1
80 448 1
80 458 1
80 460 1
80 467 1
80 470 1
80 471 1
80 473 1
80 476 1
80 477 1
80 481 1
80 488 1
80 490 1
80 493 1
80 499 1
81 85 1
81 87 1
81 101 1
81 103 1
81 105 1
81 111 1
81 115 1
81 117 1
81 125 1
81 143 1
81 152 1
81 153 1
81 158 1
81 167 1
81 179 1
81 187 1
81 198 1
81 199 1
81 204 1
81 205 1
81 208 1
81 216 1
81 233 1
81 244 1
81 246 1
81 248 1
81 255 1
81 261 1
81 278 1
81 290 1
81 302 1
81 312 1
81 316 1
81 321 1
81 343 1
81 345 1
81 347 1
81 354 1
81 366 1
81 376 1
81 382 1
81 385 1
81 386 1
81 388 1
81 394 1
81 405 1
81 406 1
81 411 1
81 416 1
81 419 1
81 420 1
81 421 1
81 434 1
81 437 1
81 439 1
81 445 1
81 451 1
81 463 1
81 472 1
81 473 1
81 476 1
81 477 1
81 479 1
81 491 1
81 494 1
81 499 1
82 83 1
82 86 1
82 93 1
82 104 1
82 106 1
82 108 1
82 120 1
82 121 1
82 126 1
82 130 1
82 139 1
82 140 1
82 144 1
82 149 1
82 152 1
82 153 1
82 159 1
82 160 1
82 162 1
82 169 1
82 171 1
82 174 1
82 175 1
82 176 1
82 181 1
82 184 1
82 185 1
82 189 1
82 209 1
82 212 1
82 216 1
82 218 1
82 228 1
82 236 1
82 237 1
82 240 1
82 244 1
82 250 1
82 256 1
82 261 1
82 275 1
82 280 1
82 283 1
82 284 1
82 287 1
82 289 1
82 298 1
82 300 1
82 301 1
82 307 1
82 314 1
82 316 1
82 319 1
82 320 1
82 321 1
82 329 1
82 332 1
82 336 1
82 338 1
82 343 1
82 355 1
82 356 1
82 360 1
82 363 1
82 366 1
82 369 1
82 372 1
82 378 1
82 379 1
82 387 1
82 392 1
82 398 1
82 407 1
82 409 1
82 414 1
82 415 1
82 416 1
82 419 1
82 420 1
82 421 1
82 422 1
82 426 1
82 427 1
82 435 1
82 437 1
82 438 1
82 439 1
82 440 1
82 443 1
82 445 1
82 446 1
82 450 1
82 453 1
82 454 1
82 464 1
82 465 1
82 468 1
82 472 1
82 484 1
82 488 1
82 493 1
82 498 1
83 88 1
83 93 1
83 104 1
83 106 1
83 113 1
83 114 1
83 116 1
83 118 1
83 119 1
83 120 1
83 131 1
83 139 1
83 147 1
83 153 1
83 157 1
83 159 1
83 168 1
83 175 1
83 176 1
83 188 1
83 199 1
83 201 1
83 205 1
83 206 1
83 208 1
83 226 1
83 235 1
83 245 1
83 247 1
83 249 1
83 251 1
83 255 1
83 256 1
83 261 1
83 267 1
83 273 1
83 274 1
83 279 1
83 293 1
83 295 1
83 298 1
83 299 1
83 301 1
83 311 1
83 322 1
83 325 1
83 326 1
83 327 1
83 329 1
83 331 1
83 332 1
83 334 1
83 336 1
83 337 1
83 343 1
83 361 1
83 382 1
83 384 1
83 390 1
83 391 1
83 401 1
83 405 1
83 409 1
83 410 1
83 413 1
83 419 1
83 422 1
83 423 1
83 430 1
83 445 1
83 446 1
83 451 1
83 453 1
83 454 1
83 459 1
83 467 1
83 474 1
83 477 1
83 479 1
83 484 1
83 487 1
83 493 1
83 494 1
83 500 1
84 90 1
84 116 1
84 125 1
84 127 1
84 134 1
84 135 1
84 140 1
84 149 1
84 154 1
84 161 1
84 164 1
84 181 1
84 189 1
84 191 1
84 192 1
84 195 1
84 205 1
84 210 1
84 214 1
84 225 1
84 232 1
84 236 1
84 251 1
84 260 1
84 261 1
84 263 1
84 267 1
84 274 1
84 276 1
84 285 1
84 290 1
84 293 1
84 295 1
84 300 1
84 306 1
84 342 1
84 363 1
84 364 1
84 370 1
84 371 1
84 373 1
84 390 1
84 392 1
84 396 1
84 408 1
84 415 1
84 427 1
84 431 1
84 454 1
84 458 1
84 461 1
84 462 1
84 476 1
84 479 1
84 494 1
84 498 1
85 97 1
85 104 1
85 105 1
85 106 1
85 107 1
85 109 1
85 110 1
85 116 1
85 122 1
85 130 1
85 131 1
85 151 1
85 158 1
85 167 1
85 168 1
85 175 1
85 185 1
85 187 1
85 189 1
85 191 1
85 198 1
85 212 1
85 218 1
85 229 1
85 240 1
85 241 1
85 243 1
85 259 1
85 263 1
85 267 1
85 268 1
85 272 1
85 273 1
85 280 1
85 287 1
85 290 1
85 300 1
85 303 1
85 304 1
85 309 1
85 311 1
85 322 1
85 328 1
85 329 1
85 331 1
85 335 1
85 347 1
85 351 1
85 357 1
85 367 1
85 382 1
85 390 1
85 391 1
85 395 1
85 398 1
85 414 1
85 419 1
85 422 1
85 431 1
85 433 1
85 435 1
85 447 1
85 449 1
85 450 1
85 451 1
85 453 1
85 470 1
85 471 1
85 473 1
85 475 1
85 476 1
85 478 1
85 480 1
85 482 1
85 493 1
85 498 1
86 87 1
86 90 1
86 96 1
86 97 1
86 100 1
86 101 1
86 102 1
86 106 1
86 113 1
86 114 1
86 121 1
86 128 1
86 130 1
86 131 1
86 138 1
86 139 1
86 142 1
86 143 1
86 145 1
86 152 1
86 164 1
86 170 1
86 173 1
86 177 1
86 179 1
86 189 1
86 192 1
86 194 1
86 195 1
86 196 1
86 198 1
86 199 1
86 201 1
86 218 1
86 220 1
86 223 1
86 224 1
86 233 1
86 235 1
86 239 1
86 244 1
86 247 1
86 249 1
86 254 1
86 256 1
86 265 1
86 272 1
86 279 1
86 280 1
86 282 1
86 285 1
86 289 1
86 290 1
86 297 1
86 301 1
86 302 1
86 306 1
86 313 1
86 319 1
86 327 1
86 329 1
86 331 1
86 336 1
86 347 1
86 348 1
86 352 1
86 357 1
86 362 1
86 383 1
86 385 1
86 386 1
86 395 1
86 402 1
86 416 1
86 417 1
86 421 1
86 424 1
86 425 1
86 436 1
86 439 1
86 446 1
86 450 1
86 457 1
86 462 1
86 464 1
86 465 1
86 467 1
86 473 1
86 477 1
86 485 1
86 488 1
86 489 1
86 493 1
87 91 1
87 94 1
87 97 1
87 98 1
87 101 1
87 105 1
87 108 1
87 112 1
87 113 1
87 121 1
87 123 1
87 124 1
87 125 1
87 127 1
87 128 1
87 132 1
87 141 1
87 142 1
87 149 1
87 152 1
87 153 1
87 156 1
87 162 1
87 166 1
87 167 1
87 173 1
87 175 1
87 177 1
87 181 1
87 182 1
87 185 1
87 193 1
87 195 1
87 202 1
87 207 1
87 209 1
87 212 1
87 214 1
87 218 1
87 220 1
87 221 1
87 224 1
87 228 1
87 230 1
87 232 1
87 233 1
87 234 1
87 236 1
87 241 1
87 242 1
87 243 1
87 245 1
87 256 1
87 259 1
87 260 1
87 262 1
87 263 1
87 264 1
87 267 1
87 268 1
87 270 1
87 274 1
87 275 1
87 287 1
87 289 1
87 290 1
87 295 1
87 303 1
87 304 1
87 309 1
87 310 1
87 314 1
87 319 1
87 321 1
87 327 1
87 328 1
87 330 1
87 331 1
87 344 1
87 345 1
87 351 1
87 355 1
87 356 1
87 357 1
87 360 1
87 366 1
87 367 1
87 377 1
87 378 1
87 379 1
87 382 1
87 387 1
87 389 1
87 391 1
87 393 1
87 395 1
87 396 1
87 397 1
87 399 1
87 405 1
87 406 1
87 407 1
87 409 1
87 410 1
87 411 1
87 412 1
87 416 1
87 417 1
87 420 1
87 421 1
87 423 1
87 427 1
87 430 1
87 434 1
87 435 1
87 436 1
87 438 1
87 445 1
87 448 1
87 451 1
87 462 1
87 463 1
87 470 1
87 471 1
87 472 1
87 479 1
87 489 1
87 491 1
87 495 1
88 89 1
88 101 1
88 106 1
88 115 1
88 122 1
88 127 1
88 128 1
88 136 1
88 138 1
88 145 1
88 152 1
88 160 1
88 162 1
88 164 1
88 166 1
88 167 1
88 168 1
88 169 1
88 170 1
88 178 1
88 182 1
88 187 1
88 188 1
88 191 1
88 204 1
88 205 1
88 208 1
88 212 1
88 225 1
88 226 1
88 232 1
88 240 1
88 242 1
88 246 1
88 249 1
88 254 1
88 255 1
88 258 1
88 260 1
88 262 1
88 264 1
88 268 1
88 275 1
88 278 1
88 280 1
88 282 1
88 285 1
88 289 1
88 291 1
88 295 1
88 298 1
88 303 1
88 310 1
88 313 1
88 318 1
88 319 1
88 321 1
88 324 1
88 330 1
88 333 1
88 335 1
88 337 1
88 343 1
88 349 1
88 352 1
88 353 1
88 355 1
88 357 1
88 363 1
88 369 1
88 370 1
88 371 1
88 377 1
88 380 1
88 381 1
88 384 1
88 385 1
88 387 1
88 388 1
88 392 1
88 404 1
88 409 1
88 410 1
88 411 1
88 417 1
88 419 1
88 421 1
88 430 1
88 432 1
88 443 1
88 445 1
88 448 1
88 455 1
88 462 1
88 465 1
88 477 1
88 479 1
88 482 1
88 484 1
88 490 1
88 491 1
88 492 1
88 493 1
88 497 1
89 92 1
89 100 1
89 109 1
89 114 1
89 116 1
89 119 1
89 122 1
89 123 1
89 125 1
89 136 1
89 151 1
89 161 1
89 174 1
89 175 1
89 185 1
89 189 1
89 191 1
89 192 1
89 198 1
89 203 1
89 205 1
89 206 1
89 208 1
89 212 1
89 218 1
89 222 1
89 226 1
89 230 1
89 233 1
89 235 1
89 236 1
89 237 1
89 238 1
89 243 1
89 251 1
89 252 1
89 255 1
89 257 1
89 261 1
89 264 1
89 278 1
89 280 1
89 285 1
89 294 1
89 298 1
89 300 1
89 305 1
89 310 1
89 312 1
89 315 1
89 316 1
89 318 1
89 322 1
89 324 1
89 327 1
89 333 1
89 335 1
89 336 1
89 342 1
89 350 1
89 352 1
89 355 1
89 360 1
89 362 1
89 376 1
89 389 1
89 391 1
89 396 1
89 399 1
89 404 1
89 405 1
89 407 1
89 409 1
89 413 1
89 414 1
89 417 1
89 420 1
89 423 1
89 424 1
89 427 1
89 428 1
89 434 1
89 439 1
89 442 1
89 446 1
89 453 1
89 460 1
89 476 1
89 484 1
89 486 1
89 488 1
89 493 1
89 494 1
89 495 1
89 496 1
90 92 1
90 96 1
90 100 1
90 104 1
90 105 1
90 106 1
90 111 1
90 114 1
90 116 1
90 117 1
90 121 1
90 124 1
90 127 1
90 128 1
90 131 1
90 136 1
90 138 1
90 139 1
90 140 1
90 142 1
90 145 1
90 149 1
90 151 1
90 152 1
90 153 1
90 155 1
90 156 1
90 157 1
90 164 1
90 165 1
90 166 1
90 168 1
90 172 1
90 174 1
90 176 1
90 177 1
90 180 1
90 185 1
90 189 1
90 191 1
90 193 1
90 195 1
90 196 1
90 197 1
90 201 1
90 202 1
90 204 1
90 205 1
90 206 1
90 207 1
90 212 1
90 215 1
90 216 1
90 218 1
90 229 1
90 231 1
90 239 1
90 244 1
90 252 1
90 257 1
90 261 1
90 265 1
90 268 1
90 275 1
90 285 1
90 287 1
90 293 1
90 298 1
90 303 1
90 311 1
90 312 1
90 313 1
90 314 1
90 318 1
90 320 1
90 327 1
90 331 1
90 333 1
90 335 1
90 337 1
90 338 1
90 343 1
90 346 1
90 349 1
90 354 1
90 356 1
90 358 1
90 361 1
90 362 1
90 363 1
90 364 1
90 367 1
90 371 1
90 372 1
90 373 1
90 379 1
90 386 1
90 387 1
90 393 1
90 394 1
90 396 1
90 401 1
90 407 1
90 409 1
90 413 1
90 414 1
90 420 1
90 422 1
90 423 1
90 428 1
90 430 1
90 435 1
90 438 1
90 441 1
90 449 1
90 451 1
90 452 1
90 453 1
90 454 1
90 461 1
90 462 1
90 463 1
90 466 1
90 467 1
90 468 1
90 470 1
90 474 1
90 475 1
90 484 1
90 491 1
90 494 1
90 495 1
90 497 1
91 93 1
91 103 1
91 108 1
91 114 1
91 120 1
91 132 1
91 149 1
91 152 1
91 158 1
91 162 1
91 164 1
91 168 1
91 177 1
91 180 1
91 181 1
91 187 1
91 189 1
91 194 1
91 202 1
91 209 1
91 212 1
91 217 1
91 223 1
91 228 1
91 243 1
91 244 1
91 256 1
91 257 1
91 261 1
91 280 1
91 284 1
91 291 1
91 294 1
91 299 1
91 317 1
91 318 1
91 327 1
91 346 1
91 358 1
91 368 1
91 372 1
91 374 1
91 377 1
91 390 1
91 392 1
91 396 1
91 398 1
91 399 1
91 401 1
91 406 1
91 411 1
91 414 1
91 416 1
91 423 1
91 431 1
91 432 1
91 433 1
91 436 1
91 442 1
91 448 1
91 449 1
91 454 1
91 455 1
91 459 1
91 462 1
91 476 1
91 479 1
91 485 1
91 494 1
92 104 1
92 106 1
92 112 1
92 113 1
92 116 1
92 120 1
92 123 1
92 125 1
92 129 1
92 130 1
92 141 1
92 142 1
92 144 1
92 149 1
92 162 1
92 167 1
92 174 1
92 175 1
92 179 1
92 187 1
92 196 1
92 197 1
92 199 1
92 200 1
92 207 1
92 209 1
92 210 1
92 220 1
92 222 1
92 224 1
92 227 1
92 228 1
92 230 1
92 234 1
92 235 1
92 240 1
92 242 1
92 250 1
92 253 1
92 254 1
92 256 1
92 258 1
92 260 1
92 264 1
92 266 1
92 267 1
92 278 1
92 279 1
92 285 1
92 287 1
92 293 1
92 301 1
92 303 1
92 307 1
92 309 1
92 310 1
92 316 1
92 317 1
92 320 1
92 324 1
92 334 1
92 335 1
92 348 1
92 351 1
92 357 1
92 363 1
92 366 1
92 367 1
92 371 1
92 372 1
92 380 1
92 385 1
92 386 1
92 387 1
92 388 1
92 392 1
92 393 1
92 397 1
92 399 1
92 401 1
92 404 1
92 405 1
92 409 1
92 410 1
92 411 1
92 419 1
92 420 1
92 422 1
92 424 1
92 433 1
92 437 1
92 438 1
92 439 1
92 440 1
92 448 1
92 451 1
92 462 1
92 463 1
92 467 1
92 469 1
92 473 1
92 476 1
92 477 1
92 478 1
92 479 1
92 485 1
92 491 1
92 494 1
92 498 1
92 500 1
93 103 1
93 104 1
93 105 1
93 109 1
93 110 1
93 113 1
93 114 1
93 116 1
93 126 1
93 127 1
93 131 1
93 132 1
93 133 1
93 135 1
93 139 1
93 143 1
93 144 1
93 147 1
93 149 1
93 150 1
93 151 1
93 153 1
93 167 1
93 171 1
93 174 1
93 178 1
93 179 1
93 180 1
93 182 1
93 183 1
93 189 1
93 200 1
93 205 1
93 209 1
93 211 1
93 214 1
93 215 1
93 220 1
93 226 1
93 228 1
93 234 1
93 240 1
93 244 1
93 249 1
93 250 1
93 261 1
93 262 1
93 263 1
93 268 1
93 270 1
93 278 1
93 282 1
93 283 1
93 289 1
93 291 1
93 292 1
93 298 1
93 299 1
93 301 1
93 304 1
93 310 1
93 311 1
93 313 1
93 317 1
93 318 1
93 319 1
93 320 1
93 322 1
93 323 1
93 327 1
93 331 1
93 332 1
93 333 1
93 335 1
93 343 1
93 345 1
93 346 1
93 352 1
93 353 1
93 355 1
93 357 1
93 359 1
93 360 1
93 361 1
93 362 1
93 363 1
93 364 1
93 366 1
93 373 1
93 376 1
93 384 1
93 385 1
93 386 1
93 388 1
93 393 1
93 395 1
93 398 1
93 400 1
93 401 1
93 403 1
93 409 1
93 410 1
93 416 1
93 421 1
93 425 1
93 432 1
93 433 1
93 438 1
93 443 1
93 445 1
93 458 1
93 459 1
93 461 1
93 466 1
93 467 1
93 472 1
93 478 1
93 482 1
93 485 1
93 487 1
93 489 1
93 492 1
93 493 1
93 496 1
93 497 1
94 96 1
94 108 1
94 112 1
94 126 1
94 131 1
94 141 1
94 143 1
94 150 1
94 153 1
94 154 1
94 157 1
94 165 1
94 185 1
94 187 1
94 188 1
94 193 1
94 196 1
94 199 1
94 207 1
94 212 1
94 231 1
94 249 1
94 260 1
94 263 1
94 273 1
94 286 1
94 290 1
94 298 1
94 311 1
94 332 1
94 347 1
94 348 1
94 352 1
94 354 1
94 361 1
94 366 1
94 376 1
94 379 1
94 382 1
94 386 1
94 388 1
94 390 1
94 401 1
94 403 1
94 421 1
94 423 1
94 431 1
94 436 1
94 438 1
94 440 1
94 441 1
94 451 1
94 457 1
94 464 1
94 467 1
94 473 1
94 482 1
94 493 1
94 494 1
94 495 1
95 98 1
95 99 1
95 105 1
95 107 1
95 113 1
95 115 1
95 118 1
95 119 1
95 121 1
95 122 1
95 127 1
95 130 1
95 143 1
95 149 1
95 152 1
95 154 1
95 162 1
95 163 1
95 164 1
95 172 1
95 175 1
95 179 1
95 189 1
95 192 1
95 196 1
95 198 1
95 199 1
95 200 1
95 201 1
95 205 1
95 209 1
95 213 1
95 214 1
95 220 1
95 225 1
95 230 1
95 231 1
95 246 1
95 252 1
95 255 1
95 260 1
95 264 1
95 267 1
95 270 1
95 274 1
95 278 1
95 280 1
95 282 1
95 283 1
95 285 1
95 286 1
95 298 1
95 299 1
95 301 1
95 311 1
95 312 1
95 322 1
95 325 1
95 327 1
95 333 1
95 334 1
95 344 1
95 347 1
95 354 1
95 370 1
95 372 1
95 380 1
95 381 1
95 383 1
95 388 1
95 392 1
95 394 1
95 395 1
95 398 1
95 400 1
95 401 1
95 403 1
95 405 1
95 414 1
95 416 1
95 418 1
95 419 1
95 420 1
95 424 1
95 432 1
95 446 1
95 449 1
95 456 1
95 459 1
95 468 1
95 472 1
95 478 1
95 484 1
95 485 1
95 493 1
95 495 1
95 500 1
96 98 1
96 99 1
96 100 1
96 101 1
96 107 1
96 109 1
96 112 1
96 113 1
96 115 1
96 116 1
96 118 1
96 119 1
96 122 1
96 125 1
96 126 1
96 129 1
96 130 1
96 135 1
96 139 1
96 141 1
96 148 1
96 152 1
96 153 1
96 154 1
96 155 1
96 156 1
96 157 1
96 158 1
96 159 1
96 161 1
96 162 1
96 163 1
96 164 1
96 169 1
96 170 1
96 171 1
96 172 1
96 173 1
96 174 1
96 177 1
96 178 1
96 182 1
96 187 1
96 190 1
96 196 1
96 204 1
96 213 1
96 214 1
96 220 1
96 224 1
96 234 1
96 236 1
96 239 1
96 243 1
96 249 1
96 252 1
96 253 1
96 254 1
96 255 1
96 257 1
96 259 1
96 261 1
96 263 1
96 274 1
96 278 1
96 279 1
96 285 1
96 286 1
96 288 1
96 293 1
96 298 1
96 299 1
96 304 1
96 305 1
96 306 1
96 312 1
96 313 1
96 315 1
96 316 1
96 319 1
96 321 1
96 322 1
96 325 1
96 327 1
96 330 1
96 332 1
96 333 1
96 334 1
96 336 1
96 338 1
96 343 1
96 344 1
96 345 1
96 347 1
96 349 1
96 354 1
96 360 1
96 361 1
96 362 1
96 364 1
96 366 1
96 367 1
96 368 1
96 369 1
96 370 1
96 371 1
96 372 1
96 375 1
96 380 1
96 381 1
96 382 1
96 384 1
96 385 1
96 387 1
96 388 1
96 393 1
96 394 1
96 398 1
96 405 1
96 407 1
96 408 1
96 409 1
96 411 1
96 412 1
96 414 1
96 415 1
96 416 1
96 419 1
96 420 1
96 421 1
96 423 1
96 424 1
96 428 1
96 429 1
96 430 1
96 433 1
96 434 1
96 436 1
96 444 1
96 446 1
96 448 1
96 453 1
96 456 1
96 458 1
96 459 1
96 462 1
96 463 1
96 466 1
96 468 1
96 469 1
96 473 1
96 477 1
96 478 1
96 479 1
96 484 1
96 488 1
96 491 1
96 492 1
96 494 1
96 496 1
96 497 1
97 98 1
97 100 1
97 101 1
97 102 1
97 104 1
97 105 1
97 106 1
97 109 1
97 110 1
97 112 1
97 114 1
97 119 1
97 120 1
97 123 1
97 127 1
97 129 1
97 130 1
97 136 1
97 141 1
97 142 1
97 145 1
97 147 1
97 148 1
97 149 1
97 151 1
97 157 1
97 164 1
97 168 1
97 169 1
97 172 1
97 177 1
97 180 1
97 181 1
97 185 1
97 188 1
97 189 1
97 192 1
97 194 1
97 195 1
97 196 1
97 207 1
97 216 1
97 217 1
97 228 1
97 230 1
97 232 1
97 234 1
97 243 1
97 244 1
97 245 1
97 253 1
97 256 1
97 261 1
97 266 1
97 268 1
97 273 1
97 276 1
97 277 1
97 278 1
97 280 1
97 283 1
97 288 1
97 290 1
97 292 1
97 298 1
97 299 1
97 300 1
97 311 1
97 313 1
97 314 1
97 318 1
97 321 1
97 324 1
97 325 1
97 326 1
97 335 1
97 337 1
97 347 1
97 349 1
97 350 1
97 352 1
97 355 1
97 356 1
97 360 1
97 365 1
97 375 1
97 376 1
97 377 1
97 385 1
97 391 1
97 393 1
97 396 1
97 400 1
97 405 1
97 406 1
97 414 1
97 428 1
97 432 1
97 436 1
97 449 1
97 450 1
97 453 1
97 470 1
97 475 1
97 476 1
97 497 1
97 498 1
98 100 1
98 101 1
98 111 1
98 115 1
98 117 1
98 118 1
98 122 1
98 124 1
98 125 1
98 127 1
98 130 1
98 131 1
98 135 1
98 137 1
98 138 1
98 139 1
98 142 1
98 143 1
98 158 1
98 161 1
98 164 1
98 165 1
98 167 1
98 170 1
98 174 1
98 175 1
98 176 1
98 182 1
98 185 1
98 187 1
98 191 1
98 193 1
98 195 1
98 203 1
98 208 1
98 211 1
98 213 1
98 220 1
98 223 1
98 227 1
98 232 1
98 250 1
98 257 1
98 260 1
98 263 1
98 264 1
98 266 1
98 274 1
98 278 1
98 284 1
98 309 1
98 317 1
98 318 1
98 319 1
98 321 1
98 334 1
98 335 1
98 336 1
98 337 1
98 342 1
98 356 1
98 358 1
98 362 1
98 363 1
98 364 1
98 367 1
98 371 1
98 375 1
98 376 1
98 380 1
98 382 1
98 383 1
98 384 1
98 387 1
98 392 1
98 393 1
98 394 1
98 395 1
98 400 1
98 403 1
98 406 1
98 409 1
98 411 1
98 414 1
98 416 1
98 426 1
98 433 1
98 435 1
98 445 1
98 450 1
98 454 1
98 462 1
98 463 1
98 466 1
98 470 1
98 490 1
98 493 1
98 496 1
99 100 1
99 113 1
99 120 1
99 122 1
99 136 1
99 140 1
99 143 1
99 155 1
99 161 1
99 168 1
99 175 1
99 182 1
99 184 1
99 187 1
99 192 1
99 197 1
99 199 1
99 218 1
99 226 1
99 227 1
99 230 1
99 236 1
99 246 1
99 249 1
99 251 1
99 252 1
99 255 1
99 268 1
99 272 1
99 275 1
99 294 1
99 299 1
99 305 1
99 307 1
99 314 1
99 315 1
99 317 1
99 334 1
99 339 1
99 343 1
99 344 1
99 346 1
99 357 1
99 360 1
99 367 1
99 371 1
99 372 1
99 376 1
99 386 1
99 387 1
99 401 1
99 411 1
99 413 1
99 414 1
99 419 1
99 421 1
99 423 1
99 427 1
99 428 1
99 441 1
99 444 1
99 446 1
99 451 1
99 454 1
99 466 1
99 473 1
99 487 1
100 106 1
100 112 1
100 114 1
100 125 1
100 135 1
100 142 1
100 157 1
100 160 1
100 161 1
100 164 1
100 165 1
100 171 1
100 175 1
100 179 1
100 185 1
100 187 1
100 189 1
100 194 1
100 200 1
100 202 1
100 204 1
100 208 1
100 212 1
100 216 1
100 223 1
100 224 1
100 228 1
100 232 1
100 235 1
100 237 1
100 238 1
100 239 1
100 241 1
100 242 1
100 245 1
100 247 1
100 251 1
100 253 1
100 254 1
100 257 1
100 261 1
100 264 1
100 273 1
100 276 1
100 277 1
100 284 1
100 285 1
100 286 1
100 300 1
100 303 1
100 314 1
100 317 1
100 318 1
100 332 1
100 333 1
100 341 1
100 347 1
100 350 1
100 353 1
100 360 1
100 362 1
100 366 1
100 376 1
100 385 1
100 391 1
100 393 1
100 398 1
100 400 1
100 403 1
100 405 1
100 409 1
100 413 1
100 414 1
100 415 1
100 416 1
100 417 1
100 419 1
100 422 1
100 423 1
100 427 1
100 428 1
100 431 1
100 437 1
100 441 1
100 442 1
100 456 1
100 457 1
100 459 1
100 463 1
100 464 1
100 476 1
100 478 1
100 484 1
100 485 1
100 486 1
100 487 1
100 488 1
100 489 1
100 491 1
100 494 1
101 104 1
101 105 1
101 106 1
101 112 1
101 113 1
101 114 1
101 117 1
101 120 1
101 121 1
101 125 1
101 126 1
101 131 1
101 133 1
101 136 1
101 138 1
101 141 1
101 142 1
101 149 1
101 152 1
101 155 1
101 167 1
101 170 1
101 177 1
101 179 1
101 182 1
101 184 1
101 187 1
101 188 1
101 190 1
101 195 1
101 197 1
101 198 1
101 201 1
101 203 1
101 206 1
101 209 1
101 211 1
101 213 1
101 214 1
101 217 1
101 218 1
101 219 1
101 221 1
101 224 1
101 232 1
101 236 1
101 239 1
101 241 1
101 242 1
101 244 1
101 247 1
101 251 1
101 255 1
101 256 1
101 257 1
101 261 1
101 262 1
101 267 1
101 268 1
101 270 1
101 271 1
101 275 1
101 280 1
101 281 1
101 283 1
101 285 1
101 286 1
101 288 1
101 291 1
101 292 1
101 295 1
101 296 1
101 298 1
101 303 1
101 304 1
101 309 1
101 310 1
101 311 1
101 312 1
101 316 1
101 329 1
101 330 1
101 331 1
101 337 1
101 349 1
101 351 1
101 352 1
101 356 1
101 358 1
101 360 1
101 361 1
101 364 1
101 367 1
101 368 1
101 369 1
101 372 1
101 374 1
101 375 1
101 376 1
101 378 1
101 383 1
101 396 1
101 398 1
101 410 1
101 413 1
101 417 1
101 421 1
101 427 1
101 433 1
101 436 1
101 448 1
101 452 1
101 453 1
101 455 1
101 458 1
101 462 1
101 463 1
101 466 1
101 472 1
101 481 1
101 485 1
101 487 1
101 488 1
101 489 1
101 493 1
101 498 1
101 499 1
102 110 1
102 112 1
102 120 1
102 128 1
102 144 1
102 145 1
102 148 1
102 151 1
102 155 1
102 165 1
102 169 1
102 177 1
102 178 1
102 199 1
102 203 1
102 207 1
102 213 1
102 218 1
102 228 1
102 241 1
102 244 1
102 246 1
102 253 1
102 254 1
102 260 1
102 268 1
102 273 1
102 275 1
102 285 1
102 286 1
102 288 1
102 289 1
102 293 1
102 301 1
102 305 1
102 318 1
102 319 1
102 321 1
102 327 1
102 330 1
102 331 1
102 335 1
102 336 1
102 337 1
102 357 1
102 363 1
102 365 1
102 366 1
102 373 1
102 374 1
102 379 1
102 386 1
102 398 1
102 407 1
102 417 1
102 423 1
102 441 1
102 450 1
102 463 1
102 471 1
102 473 1
102 479 1
102 481 1
102 486 1
102 492 1
103 104 1
103 114 1
103 119 1
103 127 1
103 129 1
103 130 1
103 131 1
103 136 1
103 137 1
103 139 1
103 142 1
103 145 1
103 149 1
103 150 1
103 151 1
103 156 1
103 158 1
103 164 1
103 167 1
103 185 1
103 189 1
103 199 1
103 202 1
103 204 1
103 208 1
103 209 1
103 214 1
103 216 1
103 226 1
103 229 1
103 231 1
103 241 1
103 248 1
103 253 1
103 254 1
103 257 1
103 258 1
103 260 1
103 266 1
103 267 1
103 273 1
103 275 1
103 283 1
103 287 1
103 295 1
103 303 1
103 305 1
103 309 1
103 311 1
103 313 1
103 321 1
103 334 1
103 343 1
103 355 1
103 356 1
103 359 1
103 361 1
103 363 1
103 369 1
103 372 1
103 374 1
103 376 1
103 380 1
103 382 1
103 387 1
103 390 1
103 402 1
103 407 1
103 408 1
103 413 1
103 419 1
103 448 1
103 451 1
103 458 1
103 459 1
103 467 1
103 471 1
103 473 1
103 477 1
103 484 1
103 488 1
103 495 1
104 108 1
104 110 1
104 113 1
104 120 1
104 125 1
104 129 1
104 131 1
104 132 1
104 136 1
104 142 1
104 149 1
104 152 1
104 154 1
104 156 1
104 158 1
104 159 1
104 160 1
104 161 1
104 165 1
104 172 1
104 175 1
104 179 1
104 181 1
104 184 1
104 185 1
104 186 1
104 187 1
104 188 1
104 189 1
104 191 1
104 201 1
104 206 1
104 208 1
104 214 1
104 215 1
104 221 1
104 223 1
104 224 1
104 225 1
104 226 1
104 227 1
104 232 1
104 233 1
104 234 1
104 237 1
104 241 1
104 251 1
104 253 1
104 254 1
104 256 1
104 261 1
104 264 1
104 267 1
104 268 1
104 270 1
104 271 1
104 272 1
104 282 1
104 283 1
104 285 1
104 287 1
104 291 1
104 293 1
104 298 1
104 301 1
104 303 1
104 307 1
104 309 1
104 310 1
104 312 1
104 313 1
104 314 1
104 319 1
104 323 1
104 326 1
104 327 1
104 329 1
104 333 1
104 334 1
104 335 1
104 339 1
104 340 1
104 342 1
104 343 1
104 345 1
104 346 1
104 348 1
104 349 1
104 363 1
104 366 1
104 367 1
104 377 1
104 380 1
104 382 1
104 383 1
104 384 1
104 388 1
104 391 1
104 392 1
104 394 1
104 398 1
104 399 1
104 400 1
104 407 1
104 411 1
104 412 1
104 413 1
104 414 1
104 415 1
104 418 1
104 419 1
104 422 1
104 430 1
104 434 1
104 442 1
104 448 1
104 456 1
104 460 1
104 466 1
104 470 1
104 472 1
104 473 1
104 478 1
104 485 1
104 493 1
104 495 1
104 497 1
104 499 1
105 109 1
105 122 1
105 125 1
105 126 1
105 127 1
105 130 1
105 131 1
105 133 1
105 134 1
105 137 1
105 140 1
105 153 1
105 154 1
105 155 1
105 156 1
105 157 1
105 166 1
105 173 1
105 177 1
105 179 1
105 180 1
105 181 1
105 186 1
105 188 1
105 192 1
105 195 1
105 196 1
105 197 1
105 204 1
105 209 1
105 224 1
105 228 1
105 230 1
105 236 1
105 241 1
105 246 1
105 250 1
105 251 1
105 259 1
105 260 1
105 268 1
105 271 1
105 273 1
105 283 1
105 284 1
105 287 1
105 289 1
105 290 1
105 298 1
105 304 1
105 305 1
105 307 1
105 311 1
105 312 1
105 314 1
105 318 1
105 330 1
105 343 1
105 347 1
105 350 1
105 352 1
105 353 1
105 354 1
105 358 1
105 360 1
105 361 1
105 364 1
105 366 1
105 368 1
105 371 1
105 372 1
105 374 1
105 375 1
105 376 1
105 380 1
105 390 1
105 392 1
105 394 1
105 395 1
105 396 1
105 397 1
105 406 1
105 408 1
105 410 1
105 412 1
105 426 1
105 427 1
105 428 1
105 433 1
105 442 1
105 451 1
105 474 1
105 475 1
105 476 1
105 482 1
105 484 1
105 485 1
105 486 1
105 488 1
105 493 1
105 498 1
105 499 1
106 109 1
106 112 1
106 113 1
106 114 1
106 116 1
106 119 1
106 120 1
106 122 1
106 123 1
106 125 1
106 127 1
106 128 1
106 129 1
106 137 1
106 139 1
106 140 1
106 145 1
106 153 1
106 155 1
106 158 1
106 163 1
106 164 1
106 175 1
106 177 1
106 179 1
106 180 1
106 182 1
106 184 1
106 189 1
106 191 1
106 195 1
106 196 1
106 197 1
106 198 1
106 199 1
106 203 1
106 209 1
106 212 1
106 214 1
106 226 1
106 230 1
106 232 1
106 233 1
106 239 1
106 240 1
106 243 1
106 245 1
106 248 1
106 253 1
106 257 1
106 258 1
106 260 1
106 261 1
106 268 1
106 269 1
106 275 1
106 277 1
106 281 1
106 284 1
106 286 1
106 289 1
106 290 1
106 295 1
106 297 1
106 300 1
106 309 1
106 312 1
106 313 1
106 317 1
106 318 1
106 319 1
106 322 1
106 326 1
106 332 1
106 333 1
106 334 1
106 335 1
106 341 1
106 343 1
106 344 1
106 345 1
106 359 1
106 360 1
106 363 1
106 364 1
106 365 1
106 366 1
106 367 1
106 369 1
106 372 1
106 373 1
106 374 1
106 375 1
106 376 1
106 382 1
106 386 1
106 388 1
106 395 1
106 398 1
106 406 1
106 407 1
106 411 1
106 412 1
106 413 1
106 421 1
106 422 1
106 427 1
106 433 1
106 439 1
106 449 1
106 451 1
106 452 1
106 457 1
106 458 1
106 459 1
106 461 1
106 463 1
106 467 1
106 471 1
106 472 1
106 475 1
106 484 1
106 485 1
106 491 1
106 494 1
106 495 1
106 498 1
107 112 1
107 123 1
107 125 1
107 127 1
107 130 1
107 131 1
107 132 1
107 134 1
107 139 1
107 140 1
107 146 1
107 152 1
107 153 1
107 156 1
107 159 1
107 160 1
107 161 1
107 163 1
107 164 1
107 166 1
107 176 1
107 179 1
107 183 1
107 193 1
107 200 1
107 204 1
107 205 1
107 220 1
107 231 1
107 233 1
107 237 1
107 239 1
107 251 1
107 260 1
107 263 1
107 273 1
107 282 1
107 289 1
107 303 1
107 306 1
107 307 1
107 310 1
107 313 1
107 317 1
107 319 1
107 325 1
107 331 1
107 338 1
107 341 1
107 343 1
107 344 1
107 347 1
107 355 1
107 357 1
107 361 1
107 363 1
107 367 1
107 372 1
107 401 1
107 414 1
107 415 1
107 416 1
107 442 1
107 450 1
107 461 1
107 467 1
107 468 1
107 477 1
107 485 1
107 486 1
107 493 1
108 113 1
108 114 1
108 115 1
108 121 1
108 122 1
108 125 1
108 126 1
108 127 1
108 131 1
108 135 1
108 136 1
108 137 1
108 142 1
108 144 1
108 145 1
108 150 1
108 153 1
108 154 1
108 156 1
108 157 1
108 160 1
108 164 1
108 165 1
108 166 1
108 167 1
108 168 1
108 169 1
108 171 1
108 173 1
108 175 1
108 177 1
108 179 1
108 186 1
108 188 1
108 191 1
108 193 1
108 194 1
108 196 1
108 198 1
108 199 1
108 201 1
108 204 1
108 208 1
108 211 1
108 218 1
108 223 1
108 225 1
108 227 1
108 230 1
108 235 1
108 246 1
108 252 1
108 255 1
108 257 1
108 259 1
108 260 1
108 263 1
108 264 1
108 268 1
108 271 1
108 272 1
108 277 1
108 278 1
108 281 1
108 282 1
108 286 1
108 294 1
108 295 1
108 298 1
108 299 1
108 305 1
108 306 1
108 307 1
108 315 1
108 319 1
108 322 1
108 331 1
108 333 1
108 347 1
108 349 1
108 352 1
108 354 1
108 360 1
108 364 1
108 366 1
108 375 1
108 377 1
108 378 1
108 379 1
108 380 1
108 384 1
108 385 1
108 387 1
108 396 1
108 400 1
108 401 1
108 404 1
108 414 1
108 421 1
108 423 1
108 428 1
108 431 1
108 434 1
108 439 1
108 441 1
108 442 1
108 451 1
108 452 1
108 454 1
108 466 1
108 470 1
108 473 1
108 474 1
108 487 1
108 499 1
109 112 1
109 118 1
109 121 1
109 128 1
109 130 1
109 135 1
109 136 1
109 144 1
109 145 1
109 147 1
109 156 1
109 158 1
109 162 1
109 163 1
109 164 1
109 172 1
109 175 1
109 179 1
109 181 1
109 188 1
109 189 1
109 197 1
109 198 1
109 204 1
109 206 1
109 210 1
109 214 1
109 215 1
109 217 1
109 218 1
109 220 1
109 226 1
109 233 1
109 234 1
109 235 1
109 237 1
109 241 1
109 246 1
109 247 1
109 249 1
109 253 1
109 254 1
109 286 1
109 292 1
109 298 1
109 304 1
109 306 1
109 311 1
109 318 1
109 327 1
109 332 1
109 335 1
109 342 1
109 343 1
109 355 1
109 357 1
109 364 1
109 366 1
109 378 1
109 379 1
109 385 1
109 388 1
109 393 1
109 396 1
109 402 1
109 406 1
109 409 1
109 411 1
109 423 1
109 424 1
109 427 1
109 439 1
109 441 1
109 459 1
109 463 1
109 468 1
109 471 1
109 482 1
109 484 1
109 488 1
109 491 1
109 492 1
109 494 1
109 500 1
110 123 1
110 125 1
110 130 1
110 131 1
110 134 1
110 136 1
110 139 1
110 144 1
110 145 1
110 147 1
110 155 1
110 157 1
110 161 1
110 162 1
110 165 1
110 177 1
110 180 1
110 182 1
110 191 1
110 207 1
110 210 1
110 211 1
110 215 1
110 220 1
110 223 1
110 230 1
110 232 1
110 233 1
110 234 1
110 243 1
110 246 1
110 248 1
110 250 1
110 251 1
110 252 1
110 254 1
110 255 1
110 264 1
110 267 1
110 269 1
110 271 1
110 274 1
110 280 1
110 284 1
110 289 1
110 295 1
110 297 1
110 298 1
110 299 1
110 307 1
110 312 1
110 314 1
110 322 1
110 335 1
110 340 1
110 343 1
110 347 1
110 353 1
110 355 1
110 360 1
110 362 1
110 363 1
110 364 1
110 372 1
110 379 1
110 387 1
110 393 1
110 400 1
110 401 1
110 406 1
110 420 1
110 421 1
110 424 1
110 429 1
110 431 1
110 432 1
110 433 1
110 438 1
110 445 1
110 455 1
110 461 1
110 462 1
110 466 1
110 468 1
110 472 1
110 476 1
110 481 1
110 483 1
110 485 1
110 486 1
110 488 1
110 493 1
110 495 1
110 498 1
111 114 1
111 117 1
111 128 1
111 135 1
111 138 1
111 145 1
111 147 1
111 152 1
111 156 1
111 162 1
111 175 1
111 177 1
111 178 1
111 184 1
111 195 1
111 199 1
111 201 1
111 212 1
111 216 1
111 217 1
111 220 1
111 227 1
111 229 1
111 230 1
111 231 1
111 239 1
111 240 1
111 252 1
111 254 1
111 256 1
111 267 1
111 270 1
111 272 1
111 274 1
111 275 1
111 276 1
111 282 1
111 285 1
111 287 1
111 289 1
111 291 1
111 292 1
111 293 1
111 296 1
111 297 1
111 311 1
111 319 1
111 329 1
111 331 1
111 332 1
111 333 1
111 343 1
111 344 1
111 346 1
111 356 1
111 357 1
111 366 1
111 374 1
111 376 1
111 377 1
111 379 1
111 380 1
111 384 1
111 387 1
111 390 1
111 395 1
111 397 1
111 407 1
111 410 1
111 411 1
111 412 1
111 416 1
111 417 1
111 420 1
111 422 1
111 428 1
111 433 1
111 436 1
111 437 1
111 442 1
111 446 1
111 450 1
111 456 1
111 459 1
111 460 1
111 462 1
111 475 1
111 479 1
111 482 1
111 484 1
111 489 1
111 495 1
112 120 1
112 121 1
112 126 1
112 130 1
112 134 1
112 135 1
112 139 1
112 140 1
112 141 1
112 146 1
112 147 1
112 151 1
112 158 1
112 164 1
112 165 1
112 170 1
112 172 1
112 176 1
112 179 1
112 182 1
112 183 1
112 187 1
112 191 1
112 192 1
112 199 1
112 204 1
112 208 1
112 212 1
112 216 1
112 217 1
112 220 1
112 236 1
112 237 1
112 239 1
112 240 1
112 241 1
112 249 1
112 252 1
112 254 1
112 255 1
112 256 1
112 258 1
112 262 1
112 263 1
112 276 1
112 284 1
112 286 1
112 287 1
112 289 1
112 290 1
112 292 1
112 293 1
112 298 1
112 299 1
112 300 1
112 301 1
112 303 1
112 312 1
112 316 1
112 323 1
112 327 1
112 329 1
112 332 1
112 339 1
112 341 1
112 346 1
112 352 1
112 357 1
112 358 1
112 364 1
112 366 1
112 378 1
112 380 1
112 382 1
112 383 1
112 386 1
112 387 1
112 388 1
112 394 1
112 396 1
112 406 1
112 408 1
112 409 1
112 411 1
112 414 1
112 415 1
112 416 1
112 422 1
112 430 1
112 435 1
112 436 1
112 438 1
112 439 1
112 448 1
112 450 1
112 462 1
112 470 1
112 472 1
112 476 1
112 478 1
112 479 1
112 482 1
112 483 1
112 489 1
112 491 1
112 492 1
113 117 1
113 119 1
113 120 1
113 121 1
113 122 1
113 128 1
113 130 1
113 133 1
113 136 1
113 139 1
113 143 1
113 147 1
113 150 1
113 155 1
113 157 1
113 158 1
113 159 1
113 161 1
113 163 1
113 164 1
113 165 1
113 166 1
113 171 1
113 174 1
113 177 1
113 185 1
113 186 1
113 187 1
113 188 1
113 189 1
113 192 1
113 193 1
113 196 1
113 198 1
113 202 1
113 206 1
113 213 1
113 216 1
113 218 1
113 219 1
113 220 1
113 226 1
113 227 1
113 228 1
113 229 1
113 233 1
113 238 1
113 239 1
113 240 1
113 248 1
113 250 1
113 251 1
113 255 1
113 256 1
113 261 1
113 263 1
113 264 1
113 275 1
113 276 1
113 278 1
113 279 1
113 280 1
113 281 1
113 284 1
113 285 1
113 286 1
113 293 1
113 296 1
113 298 1
113 301 1
113 306 1
113 310 1
113 318 1
113 319 1
113 329 1
113 330 1
113 331 1
113 332 1
113 334 1
113 337 1
113 341 1
113 343 1
113 346 1
113 347 1
113 349 1
113 351 1
113 352 1
113 358 1
113 364 1
113 368 1
113 377 1
113 379 1
113 380 1
113 382 1
113 388 1
113 389 1
113 390 1
113 393 1
113 398 1
113 400 1
113 406 1
113 407 1
113 409 1
113 410 1
113 414 1
113 416 1
113 417 1
113 418 1
113 420 1
113 422 1
113 425 1
113 426 1
113 433 1
113 437 1
113 440 1
113 441 1
113 450 1
113 452 1
113 454 1
113 459 1
113 461 1
113 462 1
113 464 1
113 466 1
113 467 1
113 471 1
113 476 1
113 477 1
113 478 1
113 483 1
113 488 1
113 493 1
113 494 1
113 497 1
113 500 1
114 115 1
114 116 1
114 117 1
114 118 1
114 119 1
114 122 1
114 125 1
114 128 1
114 131 1
114 136 1
114 145 1
114 152 1
114 154 1
114 156 1
114 157 1
114 158 1
114 165 1
114 168 1
114 174 1
114 175 1
114 176 1
114 177 1
114 181 1
114 182 1
114 183 1
114 184 1
114 187 1
114 189 1
114 192 1
114 193 1
114 196 1
114 198 1
114 200 1
114 202 1
114 205 1
114 206 1
114 207 1
114 212 1
114 213 1
114 218 1
114 219 1
114 221 1
114 224 1
114 226 1
114 228 1
114 231 1
114 232 1
114 234 1
114 236 1
114 237 1
114 238 1
114 240 1
114 242 1
114 243 1
114 244 1
114 255 1
114 256 1
114 259 1
114 260 1
114 278 1
114 290 1
114 294 1
114 295 1
114 298 1
114 299 1
114 303 1
114 307 1
114 309 1
114 313 1
114 315 1
114 318 1
114 319 1
114 320 1
114 322 1
114 323 1
114 325 1
114 335 1
114 339 1
114 342 1
114 344 1
114 346 1
114 350 1
114 358 1
114 359 1
114 361 1
114 366 1
114 372 1
114 374 1
114 376 1
114 384 1
114 386 1
114 388 1
114 393 1
114 398 1
114 399 1
114 406 1
114 408 1
114 410 1
114 416 1
114 423 1
114 427 1
114 433 1
114 443 1
114 448 1
114 452 1
114 453 1
114 454 1
114 458 1
114 465 1
114 468 1
114 470 1
114 472 1
114 476 1
114 477 1
114 488 1
114 493 1
114 497 1
114 498 1
115 119 1
115 120 1
115 123 1
115 125 1
115 135 1
115 140 1
115 142 1
115 146 1
115 151 1
115 156 1
115 158 1
115 160 1
115 161 1
115 172 1
115 174 1
115 177 1
115 179 1
115 180 1
115 185 1
115 186 1
115 189 1
115 193 1
115 194 1
115 200 1
115 205 1
115 206 1
115 213 1
115 214 1
115 216 1
115 218 1
115 222 1
115 223 1
115 225 1
115 230 1
115 231 1
115 233 1
115 239 1
115 241 1
115 244 1
115 245 1
115 246 1
115 252 1
115 253 1
115 256 1
115 258 1
115 259 1
115 260 1
115 261 1
115 262 1
115 263 1
115 267 1
115 268 1
115 273 1
115 275 1
115 279 1
115 280 1
115 289 1
115 291 1
115 293 1
115 297 1
115 301 1
115 303 1
115 305 1
115 311 1
115 312 1
115 313 1
115 316 1
115 327 1
115 330 1
115 331 1
115 335 1
115 337 1
115 343 1
115 347 1
115 352 1
115 354 1
115 362 1
115 363 1
115 366 1
115 367 1
115 369 1
115 370 1
115 373 1
115 379 1
115 385 1
115 386 1
115 393 1
115 395 1
115 400 1
115 407 1
115 420 1
115 423 1
115 433 1
115 437 1
115 445 1
115 451 1
115 452 1
115 454 1
115 456 1
115 462 1
115 463 1
115 471 1
115 473 1
115 474 1
115 476 1
115 478 1
115 482 1
115 485 1
115 486 1
115 493 1
115 494 1
115 495 1
115 499 1
116 117 1
116 119 1
116 120 1
116 122 1
116 135 1
116 147 1
116 164 1
116 165 1
116 166 1
116 170 1
116 195 1
116 196 1
116 199 1
116 212 1
116 220 1
116 223 1
116 225 1
116 226 1
116 242 1
116 251 1
116 254 1
116 255 1
116 257 1
116 261 1
116 273 1
116 284 1
116 296 1
116 301 1
116 306 1
116 307 1
116 309 1
116 311 1
116 319 1
116 321 1
116 322 1
116 328 1
116 329 1
116 347 1
116 351 1
116 366 1
116 379 1
116 381 1
116 382 1
116 386 1
116 387 1
116 396 1
116 404 1
116 409 1
116 411 1
116 413 1
116 419 1
116 422 1
116 439 1
116 441 1
116 454 1
116 485 1
116 491 1
116 492 1
116 497 1
116 499 1
117 127 1
117 130 1
117 131 1
117 136 1
117 142 1
117 144 1
117 147 1
117 155 1
117 167 1
117 172 1
117 174 1
117 175 1
117 185 1
117 188 1
117 192 1
117 195 1
117 208 1
117 210 1
117 217 1
117 225 1
117 236 1
117 237 1
117 244 1
117 245 1
117 252 1
117 255 1
117 261 1
117 265 1
117 266 1
117 267 1
117 271 1
117 273 1
117 278 1
117 283 1
117 285 1
117 290 1
117 299 1
117 306 1
117 307 1
117 310 1
117 311 1
117 312 1
117 328 1
117 347 1
117 354 1
117 363 1
117 367 1
117 369 1
117 373 1
117 385 1
117 390 1
117 393 1
117 407 1
117 410 1
117 411 1
117 413 1
117 414 1
117 416 1
117 419 1
117 426 1
117 427 1
117 431 1
117 443 1
117 444 1
117 446 1
117 454 1
117 455 1
117 456 1
117 458 1
117 466 1
117 469 1
117 471 1
117 475 1
117 476 1
117 477 1
117 483 1
117 484 1
117 486 1
117 499 1
118 119 1
118 120 1
118 137 1
118 142 1
118 159 1
118 165 1
118 168 1
118 170 1
118 171 1
118 176 1
118 177 1
118 178 1
118 187 1
118 193 1
118 196 1
118 198 1
118 201 1
118 203 1
118 208 1
118 209 1
118 213 1
118 221 1
118 224 1
118 225 1
118 232 1
118 243 1
118 250 1
118 254 1
118 267 1
118 268 1
118 270 1
118 275 1
118 282 1
118 283 1
118 286 1
118 287 1
118 291 1
118 299 1
118 300 1
118 301 1
118 307 1
118 309 1
118 311 1
118 315 1
118 316 1
118 318 1
118 330 1
118 345 1
118 350 1
118 351 1
118 356 1
118 359 1
118 360 1
118 361 1
118 362 1
118 364 1
118 372 1
118 377 1
118 378 1
118 379 1
118 382 1
118 383 1
118 387 1
118 390 1
118 393 1
118 395 1
118 398 1
118 405 1
118 406 1
118 414 1
118 416 1
118 420 1
118 423 1
118 424 1
118 426 1
118 428 1
118 438 1
118 461 1
118 466 1
118 467 1
118 470 1
118 477 1
118 478 1
118 482 1
118 485 1
118 488 1
119 133 1
119 134 1
119 135 1
119 139 1
119 140 1
119 141 1
119 142 1
119 143 1
119 146 1
119 147 1
119 151 1
119 153 1
119 157 1
119 158 1
119 160 1
119 162 1
119 163 1
119 166 1
119 167 1
119 168 1
119 171 1
119 175 1
119 176 1
119 180 1
119 181 1
119 184 1
119 185 1
119 192 1
119 199 1
119 204 1
119 207 1
119 208 1
119 214 1
119 215 1
119 222 1
119 229 1
119 233 1
119 235 1
119 236 1
119 237 1
119 239 1
119 241 1
119 247 1
119 248 1
119 257 1
119 260 1
119 263 1
119 265 1
119 267 1
119 268 1
119 272 1
119 280 1
119 281 1
119 283 1
119 287 1
119 288 1
119 291 1
119 295 1
119 296 1
119 299 1
119 302 1
119 308 1
119 309 1
119 311 1
119 314 1
119 315 1
119 317 1
119 318 1
119 323 1
119 328 1
119 343 1
119 348 1
119 350 1
119 353 1
119 354 1
119 355 1
119 362 1
119 363 1
119 366 1
119 367 1
119 372 1
119 375 1
119 388 1
119 392 1
119 393 1
119 398 1
119 403 1
119 406 1
119 407 1
119 416 1
119 418 1
119 419 1
119 420 1
119 421 1
119 424 1
119 427 1
119 433 1
119 435 1
119 441 1
119 446 1
119 449 1
119 450 1
119 451 1
119 453 1
119 457 1
119 462 1
119 463 1
119 465 1
119 466 1
119 468 1
119 473 1
119 474 1
119 485 1
119 488 1
119 494 1
119 497 1
120 126 1
120 127 1
120 128 1
120 135 1
120 137 1
120 144 1
120 148 1
120 152 1
120 153 1
120 156 1
120 161 1
120 164 1
120 168 1
120 174 1
120 175 1
120 184 1
120 185 1
120 187 1
120 197 1
120 199 1
120 204 1
120 212 1
120 216 1
120 218 1
120 221 1
120 223 1
120 226 1
120 228 1
120 232 1
120 237 1
120 238 1
120 242 1
120 250 1
120 257 1
120 261 1
120 265 1
120 268 1
120 275 1
120 287 1
120 289 1
120 290 1
120 294 1
120 298 1
120 303 1
120 304 1
120 305 1
120 307 1
120 310 1
120 311 1
120 315 1
120 324 1
120 329 1
120 333 1
120 336 1
120 342 1
120 349 1
120 356 1
120 361 1
120 362 1
120 363 1
120 364 1
120 370 1
120 373 1
120 374 1
120 375 1
120 376 1
120 386 1
120 391 1
120 393 1
120 414 1
120 415 1
120 416 1
120 417 1
120 428 1
120 433 1
120 440 1
120 446 1
120 449 1
120 450 1
120 453 1
120 454 1
120 458 1
120 462 1
120 468 1
120 472 1
120 473 1
120 474 1
120 477 1
120 481 1
120 482 1
120 483 1
120 485 1
120 488 1
120 494 1
120 495 1
120 498 1
120 500 1
121 136 1
121 142 1
121 143 1
121 149 1
121 152 1
121 153 1
121 162 1
121 164 1
121 165 1
121 167 1
121 172 1
121 175 1
121 179 1
121 180 1
121 196 1
121 198 1
121 204 1
121 205 1
121 207 1
121 211 1
121 222 1
121 226 1
121 228 1
121 231 1
121 232 1
121 233 1
121 236 1
121 239 1
121 242 1
121 243 1
121 249 1
121 250 1
121 253 1
121 259 1
121 260 1
121 262 1
121 269 1
121 273 1
121 274 1
121 278 1
121 280 1
121 295 1
121 303 1
121 305 1
121 307 1
121 308 1
121 309 1
121 311 1
121 313 1
121 314 1
121 326 1
121 327 1
121 360 1
121 363 1
121 364 1
121 369 1
121 375 1
121 381 1
121 389 1
121 393 1
121 397 1
121 400 1
121 401 1
121 407 1
121 409 1
121 414 1
121 421 1
121 433 1
121 441 1
121 444 1
121 446 1
121 448 1
121 453 1
121 454 1
121 457 1
121 462 1
121 463 1
121 467 1
121 473 1
121 491 1
121 494 1
121 495 1
121 498 1
122 124 1
122 125 1
122 128 1
122 132 1
122 136 1
122 137 1
122 138 1
122 140 1
122 142 1
122 143 1
122 146 1
122 152 1
122 155 1
122 158 1
122 166 1
122 171 1
122 176 1
122 180 1
122 183 1
122 184 1
122 187 1
122 190 1
122 191 1
122 192 1
122 196 1
122 198 1
122 199 1
122 217 1
122 219 1
122 222 1
122 226 1
122 228 1
122 229 1
122 231 1
122 233 1
122 236 1
122 238 1
122 242 1
122 248 1
122 249 1
122 252 1
122 254 1
122 261 1
122 263 1
122 268 1
122 271 1
122 286 1
122 288 1
122 293 1
122 294 1
122 295 1
122 302 1
122 305 1
122 307 1
122 320 1
122 344 1
122 345 1
122 347 1
122 351 1
122 355 1
122 356 1
122 364 1
122 368 1
122 369 1
122 375 1
122 383 1
122 386 1
122 387 1
122 395 1
122 398 1
122 405 1
122 409 1
122 411 1
122 413 1
122 414 1
122 416 1
122 420 1
122 423 1
122 424 1
122 426 1
122 429 1
122 431 1
122 432 1
122 433 1
122 438 1
122 439 1
122 441 1
122 443 1
122 450 1
122 452 1
122 455 1
122 458 1
122 459 1
122 462 1
122 463 1
122 464 1
122 468 1
122 470 1
122 472 1
122 476 1
122 477 1
122 484 1
122 486 1
122 487 1
122 489 1
122 495 1
122 497 1
122 500 1
123 124 1
123 128 1
123 129 1
123 135 1
123 140 1
123 145 1
123 151 1
123 165 1
123 177 1
123 185 1
123 189 1
123 192 1
123 204 1
123 214 1
123 218 1
123 226 1
123 229 1
123 239 1
123 240 1
123 241 1
123 242 1
123 249 1
123 251 1
123 261 1
123 263 1
123 264 1
123 265 1
123 274 1
123 276 1
123 280 1
123 284 1
123 286 1
123 288 1
123 289 1
123 295 1
123 296 1
123 301 1
123 306 1
123 318 1
123 326 1
123 338 1
123 353 1
123 355 1
123 362 1
123 363 1
123 364 1
123 387 1
123 388 1
123 389 1
123 406 1
123 410 1
123 416 1
123 419 1
123 421 1
123 429 1
123 439 1
123 441 1
123 448 1
123 450 1
123 454 1
123 466 1
123 472 1
123 474 1
123 476 1
123 479 1
123 481 1
123 483 1
123 488 1
123 497 1
123 498 1
124 142 1
124 154 1
124 155 1
124 163 1
124 164 1
124 165 1
124 174 1
124 188 1
124 198 1
124 204 1
124 205 1
124 212 1
124 214 1
124 226 1
124 233 1
124 244 1
124 251 1
124 260 1
124 261 1
124 278 1
124 284 1
124 286 1
124 290 1
124 295 1
124 299 1
124 310 1
124 312 1
124 318 1
124 320 1
124 325 1
124 335 1
124 343 1
124 347 1
124 376 1
124 379 1
124 395 1
124 401 1
124 414 1
124 449 1
124 450 1
124 451 1
124 452 1
124 454 1
124 459 1
124 469 1
124 474 1
125 126 1
125 129 1
125 134 1
125 136 1
125 138 1
125 140 1
125 142 1
125 143 1
125 144 1
125 146 1
125 151 1
125 153 1
125 155 1
125 160 1
125 161 1
125 162 1
125 164 1
125 165 1
125 168 1
125 172 1
125 175 1
125 176 1
125 180 1
125 181 1
125 185 1
125 187 1
125 188 1
125 191 1
125 199 1
125 200 1
125 205 1
125 207 1
125 216 1
125 220 1
125 224 1
125 227 1
125 228 1
125 229 1
125 230 1
125 239 1
125 242 1
125 244 1
125 250 1
125 252 1
125 255 1
125 257 1
125 259 1
125 260 1
125 263 1
125 264 1
125 265 1
125 272 1
125 273 1
125 274 1
125 276 1
125 277 1
125 281 1
125 285 1
125 286 1
125 292 1
125 293 1
125 294 1
125 295 1
125 298 1
125 304 1
125 306 1
125 307 1
125 309 1
125 310 1
125 311 1
125 312 1
125 313 1
125 314 1
125 317 1
125 323 1
125 327 1
125 330 1
125 331 1
125 332 1
125 334 1
125 335 1
125 337 1
125 340 1
125 341 1
125 343 1
125 344 1
125 346 1
125 347 1
125 348 1
125 350 1
125 351 1
125 352 1
125 353 1
125 354 1
125 360 1
125 362 1
125 363 1
125 364 1
125 365 1
125 367 1
125 368 1
125 373 1
125 376 1
125 377 1
125 379 1
125 381 1
125 382 1
125 383 1
125 384 1
125 385 1
125 386 1
125 389 1
125 391 1
125 395 1
125 398 1
125 403 1
125 404 1
125 405 1
125 407 1
125 408 1
125 411 1
125 414 1
125 416 1
125 419 1
125 420 1
125 422 1
125 423 1
125 424 1
125 427 1
125 430 1
125 435 1
125 438 1
125 442 1
125 443 1
125 446 1
125 449 1
125 451 1
125 457 1
125 458 1
125 459 1
125 460 1
125 461 1
125 462 1
125 463 1
125 466 1
125 467 1
125 470 1
125 472 1
125 473 1
125 474 1
125 477 1
125 484 1
125 485 1
125 490 1
125 492 1
125 493 1
125 496 1
125 498 1
126 127 1
126 137 1
126 140 1
126 144 1
126 145 1
126 149 1
126 155 1
126 156 1
126 161 1
126 164 1
126 167 1
126 169 1
126 173 1
126 176 1
126 179 1
126 185 1
126 189 1
126 192 1
126 193 1
126 201 1
126 202 1
126 204 1
126 206 1
126 207 1
126 210 1
126 212 1
126 214 1
126 216 1
126 218 1
126 219 1
126 228 1
126 229 1
126 230 1
126 232 1
126 233 1
126 234 1
126 235 1
126 236 1
126 237 1
126 258 1
126 260 1
126 261 1
126 263 1
126 269 1
126 270 1
126 273 1
126 274 1
126 276 1
126 282 1
126 283 1
126 287 1
126 292 1
126 295 1
126 302 1
126 303 1
126 324 1
126 328 1
126 335 1
126 338 1
126 340 1
126 351 1
126 357 1
126 365 1
126 366 1
126 369 1
126 371 1
126 374 1
126 376 1
126 378 1
126 379 1
126 382 1
126 386 1
126 387 1
126 389 1
126 390 1
126 394 1
126 395 1
126 398 1
126 406 1
126 409 1
126 412 1
126 419 1
126 420 1
126 424 1
126 426 1
126 428 1
126 429 1
126 433 1
126 435 1
126 439 1
126 442 1
126 450 1
126 454 1
126 455 1
126 456 1
126 459 1
126 461 1
126 465 1
126 466 1
126 467 1
126 472 1
126 476 1
126 477 1
126 482 1
126 485 1
126 487 1
126 490 1
126 498 1
126 499 1
127 131 1
127 137 1
127 138 1
127 139 1
127 140 1
127 142 1
127 145 1
127 147 1
127 151 1
127 152 1
127 154 1
127 157 1
127 158 1
127 160 1
127 161 1
127 162 1
127 164 1
127 167 1
127 172 1
127 174 1
127 175 1
127 177 1
127 179 1
127 184 1
127 187 1
127 189 1
127 192 1
127 194 1
127 201 1
127 203 1
127 209 1
127 210 1
127 212 1
127 214 1
127 216 1
127 220 1
127 223 1
127 227 1
127 231 1
127 238 1
127 241 1
127 243 1
127 249 1
127 253 1
127 254 1
127 259 1
127 260 1
127 266 1
127 267 1
127 271 1
127 273 1
127 274 1
127 276 1
127 278 1
127 279 1
127 280 1
127 284 1
127 285 1
127 291 1
127 293 1
127 295 1
127 296 1
127 297 1
127 298 1
127 303 1
127 304 1
127 305 1
127 307 1
127 311 1
127 319 1
127 324 1
127 327 1
127 329 1
127 331 1
127 334 1
127 338 1
127 343 1
127 344 1
127 346 1
127 348 1
127 357 1
127 360 1
127 363 1
127 364 1
127 367 1
127 369 1
127 371 1
127 373 1
127 375 1
127 385 1
127 388 1
127 390 1
127 392 1
127 395 1
127 399 1
127 409 1
127 413 1
127 416 1
127 420 1
127 422 1
127 424 1
127 429 1
127 430 1
127 431 1
127 432 1
127 433 1
127 439 1
127 440 1
127 441 1
127 450 1
127 453 1
127 454 1
127 457 1
127 459 1
127 462 1
127 466 1
127 467 1
127 468 1
127 471 1
127 472 1
127 473 1
127 478 1
127 481 1
127 482 1
127 489 1
127 491 1
127 493 1
128 138 1
128 142 1
128 143 1
128 144 1
128 149 1
128 151 1
128 152 1
128 153 1
128 158 1
128 163 1
128 164 1
128 167 1
128 168 1
128 172 1
128 175 1
128 176 1
128 177 1
128 178 1
128 182 1
128 184 1
128 185 1
128 187 1
128 191 1
128 192 1
128 193 1
128 203 1
128 208 1
128 212 1
128 213 1
128 217 1
128 221 1
128 224 1
128 226 1
128 234 1
128 235 1
128 238 1
128 243 1
128 244 1
128 249 1
128 252 1
128 255 1
128 256 1
128 258 1
128 263 1
128 264 1
128 272 1
128 281 1
128 283 1
128 285 1
128 287 1
128 288 1
128 295 1
128 302 1
128 307 1
128 311 1
128 324 1
128 332 1
128 337 1
128 338 1
128 339 1
128 347 1
128 354 1
128 355 1
128 361 1
128 367 1
128 369 1
128 371 1
128 372 1
128 377 1
128 382 1
128 385 1
128 388 1
128 390 1
128 398 1
128 405 1
128 411 1
128 423 1
128 426 1
128 430 1
128 431 1
128 433 1
128 434 1
128 436 1
128 448 1
128 453 1
128 454 1
128 459 1
128 463 1
128 467 1
128 472 1
128 476 1
128 477 1
128 479 1
128 482 1
128 484 1
128 485 1
128 495 1
129 130 1
129 135 1
129 151 1
129 153 1
129 157 1
129 176 1
129 186 1
129 187 1
129 191 1
129 194 1
129 197 1
129 208 1
129 244 1
129 246 1
129 251 1
129 258 1
129 264 1
129 278 1
129 283 1
129 285 1
129 288 1
129 293 1
129 305 1
129 308 1
129 310 1
129 322 1
129 330 1
129 335 1
129 337 1
129 343 1
129 350 1
129 352 1
129 361 1
129 363 1
129 367 1
129 375 1
129 377 1
129 378 1
129 392 1
129 394 1
129 400 1
129 402 1
129 412 1
129 419 1
129 421 1
129 422 1
129 423 1
129 433 1
129 448 1
129 451 1
129 456 1
129 467 1
129 477 1
129 485 1
129 489 1
129 493 1
130 131 1
130 132 1
130 133 1
130 134 1
130 136 1
130 139 1
130 147 1
130 148 1
130 149 1
130 150 1
130 151 1
130 154 1
130 158 1
130 164 1
130 166 1
130 168 1
130 169 1
130 173 1
130 174 1
130 175 1
130 176 1
130 177 1
130 179 1
130 180 1
130 182 1
130 183 1
130 184 1
130 185 1
130 187 1
130 188 1
130 193 1
130 198 1
130 199 1
130 202 1
130 205 1
130 210 1
130 220 1
130 226 1
130 227 1
130 228 1
130 230 1
130 231 1
130 233 1
130 239 1
130 242 1
130 244 1
130 247 1
130 249 1
130 254 1
130 255 1
130 258 1
130 260 1
130 265 1
130 268 1
130 273 1
130 277 1
130 280 1
130 281 1
130 283 1
130 285 1
130 286 1
130 289 1
130 290 1
130 291 1
130 294 1
130 296 1
130 298 1
130 299 1
130 301 1
130 302 1
130 304 1
130 307 1
130 311 1
130 314 1
130 317 1
130 321 1
130 323 1
130 324 1
130 327 1
130 328 1
130 329 1
130 330 1
130 336 1
130 337 1
130 338 1
130 339 1
130 342 1
130 343 1
130 344 1
130 347 1
130 351 1
130 354 1
130 360 1
130 361 1
130 363 1
130 365 1
130 366 1
130 369 1
130 371 1
130 372 1
130 373 1
130 374 1
130 376 1
130 377 1
130 382 1
130 385 1
130 387 1
130 388 1
130 390 1
130 391 1
130 395 1
130 398 1
130 400 1
130 401 1
130 402 1
130 403 1
130 404 1
130 409 1
130 414 1
130 415 1
130 420 1
130 423 1
130 426 1
130 433 1
130 439 1
130 441 1
130 446 1
130 450 1
130 451 1
130 453 1
130 454 1
130 459 1
130 462 1
130 465 1
130 467 1
130 471 1
130 472 1
130 473 1
130 474 1
130 475 1
130 476 1
130 477 1
130 480 1
130 486 1
130 488 1
130 489 1
130 493 1
130 495 1
130 496 1
131 134 1
131 137 1
131 139 1
131 142 1
131 143 1
131 145 1
131 149 1
131 150 1
131 152 1
131 155 1
131 156 1
131 158 1
131 159 1
131 160 1
131 161 1
131 163 1
131 166 1
131 169 1
131 170 1
131 177 1
131 178 1
131 179 1
131 181 1
131 185 1
131 187 1
131 188 1
131 189 1
131 190 1
131 191 1
131 198 1
131 201 1
131 202 1
131 209 1
131 212 1
131 214 1
131 215 1
131 217 1
131 218 1
131 219 1
131 221 1
131 223 1
131 224 1
131 228 1
131 230 1
131 232 1
131 236 1
131 239 1
131 241 1
131 248 1
131 249 1
131 252 1
131 253 1
131 257 1
131 260 1
131 263 1
131 264 1
131 266 1
131 267 1
131 268 1
131 274 1
131 275 1
131 277 1
131 278 1
131 280 1
131 285 1
131 286 1
131 290 1
131 292 1
131 301 1
131 302 1
131 304 1
131 305 1
131 306 1
131 309 1
131 311 1
131 316 1
131 321 1
131 326 1
131 327 1
131 328 1
131 329 1
131 332 1
131 336 1
131 343 1
131 344 1
131 346 1
131 347 1
131 357 1
131 360 1
131 363 1
131 364 1
131 367 1
131 369 1
131 376 1
131 382 1
131 385 1
131 387 1
131 388 1
131 396 1
131 398 1
131 400 1
131 401 1
131 403 1
131 405 1
131 408 1
131 415 1
131 416 1
131 417 1
131 421 1
131 423 1
131 426 1
131 433 1
131 443 1
131 446 1
131 450 1
131 451 1
131 453 1
131 456 1
131 463 1
131 464 1
131 469 1
131 470 1
131 472 1
131 474 1
131 481 1
131 483 1
131 485 1
131 486 1
131 488 1
131 489 1
131 494 1
131 500 1
132 135 1
132 136 1
132 139 1
132 153 1
132 156 1
132 164 1
132 171 1
132 173 1
132 174 1
132 177 1
132 185 1
132 193 1
132 194 1
132 199 1
132 205 1
132 209 1
132 211 1
132 213 1
132 218 1
132 226 1
132 232 1
132 239 1
132 242 1
132 251 1
132 264 1
132 276 1
132 278 1
132 281 1
132 289 1
132 293 1
132 295 1
132 311 1
132 316 1
132 321 1
132 334 1
132 347 1
132 352 1
132 354 1
132 355 1
132 363 1
132 367 1
132 368 1
132 370 1
132 372 1
132 385 1
132 388 1
132 400 1
132 403 1
132 407 1
132 449 1
132 451 1
132 459 1
132 460 1
132 474 1
132 475 1
132 476 1
132 485 1
133 153 1
133 164 1
133 175 1
133 180 1
133 188 1
133 218 1
133 234 1
133 235 1
133 239 1
133 244 1
133 247 1
133 257 1
133 259 1
133 263 1
133 265 1
133 267 1
133 272 1
133 282 1
133 283 1
133 295 1
133 303 1
133 305 1
133 310 1
133 313 1
133 314 1
133 321 1
133 330 1
133 332 1
133 338 1
133 340 1
133 347 1
133 356 1
133 366 1
133 367 1
133 378 1
133 379 1
133 380 1
133 382 1
133 386 1
133 394 1
133 395 1
133 401 1
133 416 1
133 424 1
133 426 1
133 427 1
133 435 1
133 439 1
133 452 1
133 462 1
133 477 1
133 484 1
133 488 1
134 135 1
134 152 1
134 154 1
134 165 1
134 171 1
134 179 1
134 182 1
134 184 1
134 191 1
134 193 1
134 196 1
134 198 1
134 207 1
134 208 1
134 209 1
134 211 1
134 216 1
134 217 1
134 219 1
134 220 1
134 227 1
134 234 1
134 235 1
134 250 1
134 251 1
134 254 1
134 256 1
134 264 1
134 275 1
134 278 1
134 281 1
134 286 1
134 292 1
134 294 1
134 295 1
134 299 1
134 304 1
134 305 1
134 312 1
134 314 1
134 317 1
134 322 1
134 323 1
134 325 1
134 334 1
134 338 1
134 339 1
134 344 1
134 349 1
134 350 1
134 356 1
134 357 1
134 360 1
134 364 1
134 366 1
134 375 1
134 390 1
134 394 1
134 396 1
134 397 1
134 398 1
134 404 1
134 405 1
134 411 1
134 414 1
134 423 1
134 424 1
134 427 1
134 431 1
134 436 1
134 449 1
134 463 1
134 466 1
134 472 1
134 473 1
134 476 1
134 481 1
134 483 1
134 485 1
134 490 1
134 493 1
135 137 1
135 138 1
135 139 1
135 142 1
135 144 1
135 147 1
135 149 1
135 151 1
135 155 1
135 156 1
135 157 1
135 159 1
135 160 1
135 161 1
135 165 1
135 168 1
135 171 1
135 177 1
135 179 1
135 181 1
135 183 1
135 184 1
135 185 1
135 187 1
135 192 1
135 195 1
135 196 1
135 197 1
135 205 1
135 214 1
135 215 1
135 217 1
135 220 1
135 223 1
135 226 1
135 230 1
135 232 1
135 233 1
135 236 1
135 244 1
135 247 1
135 248 1
135 249 1
135 251 1
135 252 1
135 253 1
135 254 1
135 259 1
135 263 1
135 266 1
135 267 1
135 270 1
135 271 1
135 277 1
135 281 1
135 284 1
135 285 1
135 286 1
135 296 1
135 305 1
135 310 1
135 313 1
135 314 1
135 315 1
135 316 1
135 317 1
135 325 1
135 326 1
135 331 1
135 333 1
135 334 1
135 338 1
135 343 1
135 346 1
135 349 1
135 352 1
135 353 1
135 354 1
135 356 1
135 357 1
135 360 1
135 362 1
135 363 1
135 365 1
135 367 1
135 372 1
135 376 1
135 378 1
135 382 1
135 386 1
135 389 1
135 396 1
135 399 1
135 400 1
135 401 1
135 406 1
135 409 1
135 412 1
135 413 1
135 419 1
135 420 1
135 426 1
135 428 1
135 433 1
135 434 1
135 436 1
135 441 1
135 447 1
135 449 1
135 450 1
135 453 1
135 455 1
135 459 1
135 469 1
135 471 1
135 475 1
135 477 1
135 478 1
135 479 1
135 482 1
135 483 1
135 486 1
135 493 1
135 495 1
136 137 1
136 139 1
136 142 1
136 145 1
136 147 1
136 150 1
136 151 1
136 153 1
136 156 1
136 157 1
136 158 1
136 165 1
136 167 1
136 171 1
136 172 1
136 176 1
136 177 1
136 180 1
136 184 1
136 187 1
136 191 1
136 195 1
136 199 1
136 201 1
136 205 1
136 207 1
136 208 1
136 217 1
136 218 1
136 219 1
136 221 1
136 222 1
136 233 1
136 241 1
136 242 1
136 244 1
136 259 1
136 263 1
136 265 1
136 269 1
136 270 1
136 272 1
136 274 1
136 278 1
136 279 1
136 280 1
136 281 1
136 282 1
136 283 1
136 288 1
136 292 1
136 294 1
136 295 1
136 303 1
136 304 1
136 305 1
136 309 1
136 311 1
136 312 1
136 314 1
136 320 1
136 324 1
136 333 1
136 335 1
136 343 1
136 347 1
136 352 1
136 355 1
136 356 1
136 357 1
136 358 1
136 360 1
136 363 1
136 366 1
136 367 1
136 368 1
136 373 1
136 379 1
136 388 1
136 389 1
136 396 1
136 398 1
136 402 1
136 403 1
136 404 1
136 405 1
136 409 1
136 410 1
136 411 1
136 413 1
136 414 1
136 417 1
136 418 1
136 419 1
136 420 1
136 424 1
136 425 1
136 427 1
136 431 1
136 445 1
136 448 1
136 451 1
136 453 1
136 454 1
136 458 1
136 459 1
136 463 1
136 465 1
136 467 1
136 472 1
136 474 1
136 475 1
136 479 1
136 482 1
136 485 1
136 486 1
136 487 1
136 488 1
136 489 1
136 495 1
137 149 1
137 153 1
137 155 1
137 157 1
137 163 1
137 167 1
137 177 1
137 185 1
137 190 1
137 191 1
137 192 1
137 196 1
137 208 1
137 216 1
137 218 1
137 226 1
137 229 1
137 230 1
137 235 1
137 241 1
137 252 1
137 261 1
137 275 1
137 281 1
137 288 1
137 295 1
137 301 1
137 305 1
137 307 1
137 313 1
137 327 1
137 331 1
137 337 1
137 339 1
137 344 1
137 351 1
137 355 1
137 357 1
137 361 1
137 366 1
137 374 1
137 379 1
137 382 1
137 388 1
137 396 1
137 401 1
137 407 1
137 416 1
137 419 1
137 420 1
137 421 1
137 422 1
137 444 1
137 448 1
137 454 1
137 459 1
137 462 1
137 463 1
137 472 1
137 473 1
137 477 1
137 495 1
137 497 1
137 498 1
138 155 1
138 157 1
138 164 1
138 167 1
138 174 1
138 175 1
138 177 1
138 184 1
138 189 1
138 191 1
138 192 1
138 193 1
138 195 1
138 204 1
138 228 1
138 233 1
138 251 1
138 268 1
138 271 1
138 275 1
138 286 1
138 288 1
138 291 1
138 296 1
138 298 1
138 299 1
138 301 1
138 306 1
138 313 1
138 317 1
138 318 1
138 323 1
138 325 1
138 331 1
138 334 1
138 337 1
138 343 1
138 351 1
138 354 1
138 363 1
138 377 1
138 378 1
138 379 1
138 382 1
138 396 1
138 404 1
138 414 1
138 416 1
138 419 1
138 420 1
138 426 1
138 476 1
138 480 1
139 153 1
139 161 1
139 165 1
139 167 1
139 168 1
139 171 1
139 172 1
139 173 1
139 175 1
139 177 1
139 178 1
139 179 1
139 181 1
139 182 1
139 186 1
139 188 1
139 203 1
139 205 1
139 208 1
139 211 1
139 229 1
139 230 1
139 236 1
139 244 1
139 248 1
139 249 1
139 256 1
139 257 1
139 260 1
139 270 1
139 274 1
139 276 1
139 289 1
139 291 1
139 293 1
139 295 1
139 296 1
139 303 1
139 312 1
139 314 1
139 317 1
139 318 1
139 324 1
139 326 1
139 327 1
139 330 1
139 334 1
139 335 1
139 340 1
139 343 1
139 345 1
139 347 1
139 352 1
139 355 1
139 359 1
139 362 1
139 363 1
139 364 1
139 365 1
139 366 1
139 372 1
139 377 1
139 382 1
139 388 1
139 392 1
139 395 1
139 406 1
139 411 1
139 417 1
139 418 1
139 419 1
139 420 1
139 423 1
139 424 1
139 429 1
139 430 1
139 441 1
139 453 1
139 455 1
139 462 1
139 464 1
139 467 1
139 472 1
139 478 1
139 479 1
139 488 1
139 489 1
140 151 1
140 152 1
140 168 1
140 175 1
140 176 1
140 179 1
140 182 1
140 187 1
140 189 1
140 190 1
140 192 1
140 194 1
140 201 1
140 208 1
140 213 1
140 214 1
140 232 1
140 236 1
140 238 1
140 242 1
140 244 1
140 248 1
140 250 1
140 251 1
140 252 1
140 253 1
140 254 1
140 255 1
140 256 1
140 260 1
140 264 1
140 270 1
140 273 1
140 274 1
140 277 1
140 281 1
140 284 1
140 287 1
140 293 1
140 297 1
140 298 1
140 300 1
140 303 1
140 307 1
140 310 1
140 313 1
140 314 1
140 316 1
140 318 1
140 323 1
140 330 1
140 332 1
140 333 1
140 338 1
140 343 1
140 346 1
140 349 1
140 351 1
140 353 1
140 354 1
140 372 1
140 373 1
140 377 1
140 378 1
140 379 1
140 380 1
140 381 1
140 382 1
140 384 1
140 389 1
140 390 1
140 391 1
140 393 1
140 394 1
140 398 1
140 403 1
140 411 1
140 415 1
140 418 1
140 419 1
140 421 1
140 422 1
140 429 1
140 431 1
140 434 1
140 436 1
140 437 1
140 438 1
140 439 1
140 440 1
140 442 1
140 445 1
140 446 1
140 447 1
140 450 1
140 459 1
140 460 1
140 461 1
140 470 1
140 472 1
140 473 1
140 476 1
140 478 1
140 479 1
140 486 1
140 488 1
140 494 1
140 496 1
141 149 1
141 155 1
141 167 1
141 172 1
141 185 1
141 187 1
141 188 1
141 191 1
141 193 1
141 196 1
141 199 1
141 205 1
141 210 1
141 215 1
141 216 1
141 218 1
141 219 1
141 220 1
141 225 1
141 227 1
141 230 1
141 236 1
141 253 1
141 255 1
141 257 1
141 263 1
141 272 1
141 277 1
141 283 1
141 290 1
141 292 1
141 298 1
141 316 1
141 317 1
141 319 1
141 325 1
141 327 1
141 334 1
141 335 1
141 350 1
141 357 1
141 367 1
141 372 1
141 377 1
141 385 1
141 387 1
141 390 1
141 391 1
141 392 1
141 405 1
141 408 1
141 414 1
141 415 1
141 416 1
141 420 1
141 421 1
141 423 1
141 424 1
141 425 1
141 431 1
141 433 1
141 435 1
141 442 1
141 449 1
141 450 1
141 451 1
141 458 1
141 459 1
141 464 1
141 470 1
141 472 1
141 473 1
141 476 1
141 478 1
141 479 1
141 492 1
141 493 1
141 497 1
141 500 1
142 144 1
142 145 1
142 149 1
142 150 1
142 154 1
142 157 1
142 158 1
142 162 1
142 169 1
142 170 1
142 173 1
142 179 1
142 182 1
142 183 1
142 187 1
142 189 1
142 191 1
142 192 1
142 193 1
142 199 1
142 203 1
142 204 1
142 208 1
142 210 1
142 212 1
142 214 1
142 220 1
142 226 1
142 228 1
142 235 1
142 236 1
142 239 1
142 240 1
142 242 1
142 244 1
142 245 1
142 247 1
142 248 1
142 249 1
142 251 1
142 252 1
142 255 1
142 261 1
142 262 1
142 267 1
142 269 1
142 272 1
142 274 1
142 275 1
142 280 1
142 281 1
142 282 1
142 283 1
142 286 1
142 291 1
142 293 1
142 296 1
142 297 1
142 300 1
142 302 1
142 303 1
142 304 1
142 305 1
142 309 1
142 314 1
142 317 1
142 319 1
142 325 1
142 328 1
142 329 1
142 331 1
142 341 1
142 343 1
142 344 1
142 345 1
142 350 1
142 351 1
142 352 1
142 355 1
142 357 1
142 358 1
142 362 1
142 363 1
142 364 1
142 365 1
142 366 1
142 367 1
142 370 1
142 371 1
142 375 1
142 377 1
142 379 1
142 381 1
142 382 1
142 385 1
142 387 1
142 390 1
142 397 1
142 399 1
142 405 1
142 408 1
142 417 1
142 419 1
142 420 1
142 421 1
142 433 1
142 435 1
142 436 1
142 440 1
142 443 1
142 444 1
142 448 1
142 450 1
142 454 1
142 459 1
142 466 1
142 467 1
142 471 1
142 474 1
142 480 1
142 486 1
142 490 1
142 491 1
142 494 1
142 495 1
142 497 1
142 498 1
142 499 1
142 500 1
143 145 1
143 153 1
143 165 1
143 166 1
143 168 1
143 175 1
143 177 1
143 179 1
143 187 1
143 191 1
143 192 1
143 196 1
143 198 1
143 200 1
143 214 1
143 219 1
143 223 1
143 227 1
143 237 1
143 247 1
143 250 1
143 252 1
143 259 1
143 260 1
143 261 1
143 263 1
143 265 1
143 268 1
143 270 1
143 275 1
143 285 1
143 287 1
143 290 1
143 296 1
143 298 1
143 299 1
143 300 1
143 301 1
143 302 1
143 310 1
143 311 1
143 319 1
143 322 1
143 334 1
143 337 1
143 343 1
143 352 1
143 357 1
143 361 1
143 362 1
143 369 1
143 376 1
143 377 1
143 390 1
143 394 1
143 395 1
143 398 1
143 401 1
143 409 1
143 414 1
143 416 1
143 421 1
143 422 1
143 423 1
143 428 1
143 433 1
143 434 1
143 435 1
143 436 1
143 444 1
143 448 1
143 450 1
143 455 1
143 467 1
143 472 1
143 487 1
143 491 1
143 498 1
144 146 1
144 147 1
144 153 1
144 155 1
144 158 1
144 160 1
144 165 1
144 184 1
144 188 1
144 189 1
144 191 1
144 194 1
144 198 1
144 199 1
144 205 1
144 213 1
144 218 1
144 222 1
144 224 1
144 225 1
144 232 1
144 257 1
144 264 1
144 267 1
144 268 1
144 271 1
144 273 1
144 282 1
144 284 1
144 286 1
144 292 1
144 304 1
144 305 1
144 311 1
144 318 1
144 319 1
144 327 1
144 328 1
144 336 1
144 341 1
144 345 1
144 347 1
144 366 1
144 371 1
144 373 1
144 374 1
144 376 1
144 379 1
144 380 1
144 387 1
144 389 1
144 393 1
144 396 1
144 405 1
144 420 1
144 424 1
144 430 1
144 433 1
144 436 1
144 437 1
144 453 1
144 458 1
144 472 1
144 473 1
144 482 1
144 496 1
144 497 1
144 498 1
145 147 1
145 152 1
145 153 1
145 156 1
145 162 1
145 164 1
145 165 1
145 167 1
145 168 1
145 169 1
145 170 1
145 172 1
145 174 1
145 175 1
145 178 1
145 184 1
145 185 1
145 187 1
145 189 1
145 191 1
145 192 1
145 199 1
145 200 1
145 204 1
145 207 1
145 212 1
145 220 1
145 224 1
145 225 1
145 226 1
145 227 1
145 228 1
145 229 1
145 230 1
145 231 1
145 235 1
145 240 1
145 241 1
145 246 1
145 247 1
145 265 1
145 269 1
145 271 1
145 272 1
145 283 1
145 291 1
145 293 1
145 296 1
145 298 1
145 302 1
145 303 1
145 304 1
145 310 1
145 311 1
145 312 1
145 316 1
145 320 1
145 321 1
145 324 1
145 326 1
145 327 1
145 335 1
145 336 1
145 341 1
145 345 1
145 346 1
145 350 1
145 353 1
145 355 1
145 356 1
145 360 1
145 363 1
145 365 1
145 366 1
145 369 1
145 371 1
145 373 1
145 376 1
145 381 1
145 385 1
145 387 1
145 390 1
145 391 1
145 394 1
145 395 1
145 398 1
145 403 1
145 406 1
145 407 1
145 410 1
145 411 1
145 417 1
145 420 1
145 424 1
145 425 1
145 427 1
145 429 1
145 431 1
145 433 1
145 439 1
145 445 1
145 448 1
145 450 1
145 467 1
145 468 1
145 472 1
145 477 1
145 479 1
145 483 1
145 494 1
145 496 1
145 497 1
146 155 1
146 164 1
146 167 1
146 174 1
146 176 1
146 188 1
146 205 1
146 207 1
146 213 1
146 218 1
146 226 1
146 248 1
146 257 1
146 260 1
146 272 1
146 273 1
146 275 1
146 282 1
146 289 1
146 291 1
146 307 1
146 308 1
146 327 1
146 329 1
146 337 1
146 350 1
146 351 1
146 352 1
146 356 1
146 357 1
146 360 1
146 372 1
146 382 1
146 385 1
146 387 1
146 390 1
146 405 1
146 406 1
146 410 1
146 420 1
146 422 1
146 423 1
146 444 1
146 445 1
146 450 1
146 453 1
146 458 1
146 462 1
146 485 1
147 158 1
147 164 1
147 165 1
147 167 1
147 170 1
147 173 1
147 176 1
147 179 1
147 181 1
147 183 1
147 185 1
147 186 1
147 188 1
147 189 1
147 199 1
147 200 1
147 205 1
147 207 1
147 212 1
147 222 1
147 223 1
147 224 1
147 237 1
147 240 1
147 241 1
147 243 1
147 244 1
147 246 1
147 250 1
147 253 1
147 260 1
147 261 1
147 272 1
147 274 1
147 280 1
147 289 1
147 290 1
147 292 1
147 298 1
147 299 1
147 305 1
147 307 1
147 314 1
147 318 1
147 323 1
147 328 1
147 329 1
147 333 1
147 334 1
147 335 1
147 338 1
147 343 1
147 358 1
147 361 1
147 363 1
147 364 1
147 379 1
147 381 1
147 383 1
147 385 1
147 386 1
147 387 1
147 391 1
147 393 1
147 401 1
147 402 1
147 406 1
147 407 1
147 412 1
147 413 1
147 416 1
147 417 1
147 421 1
147 424 1
147 425 1
147 427 1
147 431 1
147 433 1
147 434 1
147 446 1
147 451 1
147 452 1
147 453 1
147 457 1
147 459 1
147 460 1
147 468 1
147 472 1
147 476 1
147 486 1
147 492 1
147 494 1
147 497 1
147 498 1
148 157 1
148 164 1
148 173 1
148 175 1
148 176 1
148 177 1
148 179 1
148 205 1
148 217 1
148 218 1
148 227 1
148 238 1
148 252 1
148 254 1
148 263 1
148 283 1
148 284 1
148 290 1
148 291 1
148 295 1
148 299 1
148 307 1
148 309 1
148 317 1
148 319 1
148 326 1
148 335 1
148 343 1
148 356 1
148 361 1
148 363 1
148 365 1
148 367 1
148 377 1
148 390 1
148 407 1
148 409 1
148 430 1
148 447 1
148 466 1
148 485 1
148 495 1
149 151 1
149 152 1
149 155 1
149 161 1
149 167 1
149 168 1
149 172 1
149 175 1
149 177 1
149 178 1
149 179 1
149 182 1
149 185 1
149 186 1
149 189 1
149 192 1
149 195 1
149 198 1
149 199 1
149 202 1
149 210 1
149 215 1
149 218 1
149 239 1
149 240 1
149 242 1
149 244 1
149 246 1
149 249 1
149 250 1
149 255 1
149 256 1
149 260 1
149 267 1
149 270 1
149 275 1
149 276 1
149 285 1
149 291 1
149 294 1
149 295 1
149 298 1
149 301 1
149 313 1
149 319 1
149 324 1
149 331 1
149 332 1
149 333 1
149 339 1
149 343 1
149 346 1
149 352 1
149 354 1
149 355 1
149 358 1
149 362 1
149 365 1
149 376 1
149 378 1
149 385 1
149 387 1
149 390 1
149 393 1
149 396 1
149 403 1
149 409 1
149 411 1
149 420 1
149 427 1
149 434 1
149 436 1
149 437 1
149 438 1
149 442 1
149 448 1
149 451 1
149 455 1
149 458 1
149 459 1
149 466 1
149 472 1
149 489 1
149 493 1
150 176 1
150 180 1
150 182 1
150 195 1
150 205 1
150 210 1
150 213 1
150 223 1
150 226 1
150 230 1
150 241 1
150 242 1
150 244 1
150 245 1
150 246 1
150 260 1
150 264 1
150 275 1
150 287 1
150 299 1
150 305 1
150 311 1
150 315 1
150 317 1
150 318 1
150 324 1
150 343 1
150 346 1
150 347 1
150 361 1
150 363 1
150 386 1
150 388 1
150 396 1
150 402 1
150 403 1
150 406 1
150 407 1
150 409 1
150 415 1
150 416 1
150 423 1
150 426 1
150 451 1
150 458 1
150 462 1
150 482 1
150 483 1
150 485 1
150 499 1
151 152 1
151 158 1
151 160 1
151 161 1
151 162 1
151 164 1
151 165 1
151 166 1
151 168 1
151 171 1
151 175 1
151 178 1
151 179 1
151 180 1
151 181 1
151 187 1
151 190 1
151 193 1
151 195 1
151 196 1
151 204 1
151 209 1
151 212 1
151 214 1
151 215 1
151 220 1
151 223 1
151 227 1
151 228 1
151 232 1
151 233 1
151 235 1
151 237 1
151 240 1
151 250 1
151 256 1
151 261 1
151 262 1
151 263 1
151 264 1
151 269 1
151 273 1
151 276 1
151 278 1
151 281 1
151 282 1
151 286 1
151 290 1
151 291 1
151 293 1
151 299 1
151 301 1
151 302 1
151 308 1
151 311 1
151 315 1
151 318 1
151 319 1
151 321 1
151 327 1
151 328 1
151 329 1
151 331 1
151 332 1
151 337 1
151 338 1
151 341 1
151 343 1
151 345 1
151 348 1
151 350 1
151 354 1
151 356 1
151 358 1
151 361 1
151 362 1
151 363 1
151 365 1
151 367 1
151 368 1
151 373 1
151 376 1
151 380 1
151 382 1
151 384 1
151 387 1
151 388 1
151 391 1
151 394 1
151 399 1
151 401 1
151 405 1
151 409 1
151 411 1
151 412 1
151 413 1
151 417 1
151 421 1
151 422 1
151 424 1
151 425 1
151 427 1
151 428 1
151 430 1
151 435 1
151 449 1
151 458 1
151 464 1
151 467 1
151 469 1
151 471 1
151 477 1
151 478 1
151 484 1
151 485 1
151 487 1
151 488 1
151 491 1
151 498 1
151 500 1
152 160 1
152 162 1
152 166 1
152 171 1
152 172 1
152 174 1
152 175 1
152 176 1
152 177 1
152 178 1
152 180 1
152 181 1
152 182 1
152 184 1
152 186 1
152 187 1
152 196 1
152 197 1
152 203 1
152 206 1
152 208 1
152 210 1
152 213 1
152 236 1
152 240 1
152 244 1
152 249 1
152 255 1
152 256 1
152 262 1
152 263 1
152 266 1
152 271 1
152 276 1
152 283 1
152 284 1
152 288 1
152 291 1
152 294 1
152 295 1
152 303 1
152 308 1
152 313 1
152 314 1
152 318 1
152 321 1
152 325 1
152 330 1
152 335 1
152 338 1
152 348 1
152 357 1
152 358 1
152 359 1
152 360 1
152 361 1
152 364 1
152 365 1
152 366 1
152 367 1
152 369 1
152 371 1
152 372 1
152 373 1
152 374 1
152 375 1
152 380 1
152 385 1
152 392 1
152 393 1
152 395 1
152 396 1
152 403 1
152 406 1
152 411 1
152 413 1
152 414 1
152 419 1
152 420 1
152 424 1
152 427 1
152 428 1
152 431 1
152 432 1
152 433 1
152 434 1
152 438 1
152 448 1
152 449 1
152 455 1
152 458 1
152 459 1
152 462 1
152 469 1
152 470 1
152 471 1
152 477 1
152 479 1
152 485 1
152 495 1
152 497 1
152 499 1
153 154 1
153 155 1
153 158 1
153 162 1
153 167 1
153 168 1
153 169 1
153 173 1
153 174 1
153 175 1
153 177 1
153 181 1
153 186 1
153 187 1
153 189 1
153 191 1
153 194 1
153 195 1
153 200 1
153 205 1
153 208 1
153 209 1
153 210 1
153 212 1
153 219 1
153 229 1
153 233 1
153 236 1
153 238 1
153 241 1
153 242 1
153 244 1
153 245 1
153 246 1
153 253 1
153 254 1
153 255 1
153 261 1
153 264 1
153 265 1
153 273 1
153 274 1
153 275 1
153 276 1
153 279 1
153 280 1
153 286 1
153 289 1
153 292 1
153 303 1
153 306 1
153 307 1
153 310 1
153 311 1
153 312 1
153 314 1
153 315 1
153 319 1
153 326 1
153 329 1
153 330 1
153 334 1
153 345 1
153 347 1
153 350 1
153 352 1
153 355 1
153 360 1
153 362 1
153 364 1
153 368 1
153 372 1
153 377 1
153 379 1
153 381 1
153 382 1
153 401 1
153 403 1
153 405 1
153 414 1
153 417 1
153 418 1
153 419 1
153 422 1
153 423 1
153 427 1
153 431 1
153 434 1
153 437 1
153 439 1
153 441 1
153 446 1
153 448 1
153 449 1
153 451 1
153 452 1
153 458 1
153 459 1
153 461 1
153 462 1
153 469 1
153 472 1
153 476 1
153 481 1
153 483 1
153 485 1
153 486 1
153 493 1
153 494 1
153 497 1
153 498 1
153 500 1
154 155 1
154 158 1
154 161 1
154 174 1
154 175 1
154 181 1
154 183 1
154 188 1
154 189 1
154 195 1
154 208 1
154 213 1
154 214 1
154 233 1
154 248 1
154 256 1
154 257 1
154 262 1
154 280 1
154 284 1
154 285 1
154 290 1
154 293 1
154 294 1
154 304 1
154 306 1
154 314 1
154 316 1
154 324 1
154 332 1
154 335 1
154 337 1
154 343 1
154 347 1
154 354 1
154 356 1
154 357 1
154 359 1
154 361 1
154 371 1
154 376 1
154 379 1
154 380 1
154 387 1
154 390 1
154 396 1
154 401 1
154 409 1
154 410 1
154 417 1
154 421 1
154 422 1
154 423 1
154 427 1
154 436 1
154 442 1
154 446 1
154 459 1
154 467 1
154 483 1
154 488 1
154 492 1
154 493 1
154 495 1
155 156 1
155 160 1
155 161 1
155 162 1
155 167 1
155 170 1
155 171 1
155 174 1
155 175 1
155 176 1
155 177 1
155 179 1
155 184 1
155 187 1
155 189 1
155 190 1
155 192 1
155 193 1
155 196 1
155 198 1
155 201 1
155 204 1
155 205 1
155 206 1
155 207 1
155 210 1
155 211 1
155 212 1
155 217 1
155 218 1
155 220 1
155 223 1
155 230 1
155 232 1
155 233 1
155 234 1
155 235 1
155 237 1
155 239 1
155 242 1
155 246 1
155 250 1
155 252 1
155 254 1
155 256 1
155 257 1
155 260 1
155 262 1
155 263 1
155 264 1
155 265 1
155 268 1
155 270 1
155 272 1
155 273 1
155 279 1
155 282 1
155 287 1
155 295 1
155 296 1
155 299 1
155 301 1
155 303 1
155 305 1
155 306 1
155 308 1
155 310 1
155 312 1
155 313 1
155 314 1
155 315 1
155 318 1
155 319 1
155 321 1
155 322 1
155 324 1
155 325 1
155 327 1
155 328 1
155 331 1
155 334 1
155 335 1
155 336 1
155 337 1
155 339 1
155 343 1
155 344 1
155 345 1
155 346 1
155 350 1
155 351 1
155 353 1
155 356 1
155 360 1
155 361 1
155 364 1
155 367 1
155 371 1
155 373 1
155 376 1
155 387 1
155 388 1
155 396 1
155 400 1
155 401 1
155 402 1
155 405 1
155 406 1
155 416 1
155 420 1
155 421 1
155 422 1
155 431 1
155 436 1
155 437 1
155 438 1
155 448 1
155 449 1
155 451 1
155 453 1
155 460 1
155 463 1
155 464 1
155 465 1
155 467 1
155 468 1
155 470 1
155 471 1
155 477 1
155 478 1
155 479 1
155 481 1
155 482 1
155 484 1
155 485 1
155 490 1
155 495 1
155 499 1
156 158 1
156 167 1
156 182 1
156 184 1
156 191 1
156 195 1
156 196 1
156 197 1
156 199 1
156 208 1
156 212 1
156 217 1
156 224 1
156 229 1
156 234 1
156 236 1
156 240 1
156 241 1
156 246 1
156 248 1
156 249 1
156 251 1
156 253 1
156 255 1
156 256 1
156 257 1
156 259 1
156 260 1
156 261 1
156 267 1
156 273 1
156 274 1
156 276 1
156 278 1
156 279 1
156 284 1
156 289 1
156 291 1
156 293 1
156 295 1
156 296 1
156 298 1
156 299 1
156 300 1
156 305 1
156 307 1
156 310 1
156 311 1
156 319 1
156 321 1
156 322 1
156 323 1
156 325 1
156 335 1
156 338 1
156 344 1
156 347 1
156 349 1
156 357 1
156 359 1
156 363 1
156 364 1
156 365 1
156 367 1
156 371 1
156 372 1
156 373 1
156 375 1
156 377 1
156 382 1
156 385 1
156 386 1
156 387 1
156 388 1
156 390 1
156 395 1
156 396 1
156 399 1
156 401 1
156 402 1
156 404 1
156 405 1
156 409 1
156 412 1
156 419 1
156 420 1
156 422 1
156 423 1
156 427 1
156 430 1
156 431 1
156 433 1
156 440 1
156 441 1
156 443 1
156 444 1
156 453 1
156 455 1
156 456 1
156 457 1
156 458 1
156 461 1
156 462 1
156 465 1
156 467 1
156 474 1
156 476 1
156 479 1
156 480 1
156 492 1
156 497 1
157 158 1
157 160 1
157 163 1
157 164 1
157 167 1
157 175 1
157 176 1
157 177 1
157 178 1
157 179 1
157 180 1
157 187 1
157 188 1
157 191 1
157 197 1
157 199 1
157 202 1
157 203 1
157 204 1
157 211 1
157 212 1
157 213 1
157 214 1
157 218 1
157 222 1
157 223 1
157 224 1
157 230 1
157 231 1
157 232 1
157 233 1
157 235 1
157 245 1
157 249 1
157 250 1
157 251 1
157 253 1
157 254 1
157 255 1
157 258 1
157 259 1
157 260 1
157 261 1
157 264 1
157 267 1
157 271 1
157 274 1
157 280 1
157 281 1
157 283 1
157 284 1
157 286 1
157 289 1
157 290 1
157 292 1
157 294 1
157 296 1
157 301 1
157 302 1
157 303 1
157 305 1
157 308 1
157 310 1
157 311 1
157 314 1
157 317 1
157 321 1
157 326 1
157 340 1
157 342 1
157 345 1
157 347 1
157 350 1
157 351 1
157 355 1
157 356 1
157 357 1
157 361 1
157 362 1
157 365 1
157 372 1
157 377 1
157 378 1
157 379 1
157 381 1
157 383 1
157 386 1
157 389 1
157 392 1
157 395 1
157 396 1
157 401 1
157 403 1
157 405 1
157 406 1
157 408 1
157 409 1
157 410 1
157 414 1
157 416 1
157 417 1
157 420 1
157 421 1
157 422 1
157 424 1
157 426 1
157 430 1
157 431 1
157 434 1
157 436 1
157 437 1
157 438 1
157 439 1
157 440 1
157 441 1
157 442 1
157 445 1
157 447 1
157 448 1
157 449 1
157 453 1
157 455 1
157 456 1
157 463 1
157 470 1
157 473 1
157 474 1
157 476 1
157 485 1
157 489 1
157 492 1
157 494 1
158 159 1
158 161 1
158 168 1
158 170 1
158 172 1
158 179 1
158 180 1
158 185 1
158 186 1
158 189 1
158 193 1
158 195 1
158 197 1
158 199 1
158 202 1
158 205 1
158 207 1
158 209 1
158 210 1
158 212 1
158 213 1
158 214 1
158 215 1
158 216 1
158 219 1
158 230 1
158 232 1
158 233 1
158 236 1
158 239 1
158 240 1
158 241 1
158 242 1
158 243 1
158 244 1
158 246 1
158 249 1
158 259 1
158 262 1
158 263 1
158 267 1
158 275 1
158 282 1
158 283 1
158 284 1
158 285 1
158 290 1
158 292 1
158 293 1
158 301 1
158 302 1
158 305 1
158 310 1
158 313 1
158 314 1
158 316 1
158 317 1
158 322 1
158 330 1
158 333 1
158 340 1
158 341 1
158 344 1
158 346 1
158 347 1
158 348 1
158 350 1
158 353 1
158 358 1
158 360 1
158 361 1
158 362 1
158 366 1
158 373 1
158 376 1
158 377 1
158 378 1
158 379 1
158 380 1
158 381 1
158 382 1
158 386 1
158 387 1
158 395 1
158 397 1
158 401 1
158 402 1
158 405 1
158 414 1
158 418 1
158 424 1
158 425 1
158 428 1
158 438 1
158 441 1
158 444 1
158 445 1
158 450 1
158 454 1
158 458 1
158 459 1
158 460 1
158 463 1
158 465 1
158 471 1
158 474 1
158 478 1
158 482 1
158 484 1
158 485 1
158 486 1
158 487 1
158 488 1
158 492 1
158 493 1
158 496 1
159 161 1
159 162 1
159 164 1
159 167 1
159 170 1
159 172 1
159 187 1
159 189 1
159 191 1
159 192 1
159 197 1
159 200 1
159 207 1
159 208 1
159 212 1
159 223 1
159 226 1
159 230 1
159 236 1
159 251 1
159 254 1
159 272 1
159 277 1
159 278 1
159 296 1
159 297 1
159 305 1
159 323 1
159 325 1
159 328 1
159 329 1
159 335 1
159 337 1
159 341 1
159 348 1
159 354 1
159 361 1
159 373 1
159 380 1
159 390 1
159 416 1
159 426 1
159 430 1
159 438 1
159 451 1
159 458 1
159 459 1
159 472 1
159 473 1
159 479 1
159 493 1
160 165 1
160 179 1
160 182 1
160 185 1
160 187 1
160 195 1
160 204 1
160 208 1
160 210 1
160 214 1
160 223 1
160 224 1
160 226 1
160 232 1
160 239 1
160 251 1
160 252 1
160 254 1
160 255 1
160 256 1
160 259 1
160 260 1
160 273 1
160 276 1
160 278 1
160 281 1
160 288 1
160 289 1
160 295 1
160 296 1
160 303 1
160 317 1
160 325 1
160 329 1
160 331 1
160 343 1
160 344 1
160 369 1
160 376 1
160 390 1
160 396 1
160 416 1
160 417 1
160 421 1
160 426 1
160 430 1
160 437 1
160 456 1
160 472 1
160 474 1
160 497 1
161 166 1
161 167 1
161 168 1
161 169 1
161 179 1
161 180 1
161 183 1
161 185 1
161 188 1
161 205 1
161 206 1
161 208 1
161 212 1
161 213 1
161 217 1
161 232 1
161 233 1
161 235 1
161 242 1
161 247 1
161 248 1
161 253 1
161 255 1
161 256 1
161 257 1
161 258 1
161 262 1
161 263 1
161 264 1
161 266 1
161 272 1
161 273 1
161 278 1
161 284 1
161 285 1
161 287 1
161 293 1
161 296 1
161 305 1
161 317 1
161 322 1
161 324 1
161 327 1
161 330 1
161 332 1
161 335 1
161 343 1
161 348 1
161 350 1
161 356 1
161 357 1
161 358 1
161 359 1
161 364 1
161 368 1
161 376 1
161 379 1
161 382 1
161 386 1
161 387 1
161 390 1
161 391 1
161 400 1
161 403 1
161 407 1
161 408 1
161 409 1
161 417 1
161 423 1
161 426 1
161 429 1
161 433 1
161 438 1
161 439 1
161 443 1
161 447 1
161 451 1
161 455 1
161 456 1
161 458 1
161 459 1
161 471 1
161 472 1
161 474 1
161 476 1
161 479 1
161 482 1
161 488 1
161 491 1
161 492 1
161 493 1
161 497 1
162 175 1
162 181 1
162 184 1
162 207 1
162 208 1
162 209 1
162 212 1
162 214 1
162 216 1
162 217 1
162 232 1
162 236 1
162 239 1
162 240 1
162 244 1
162 250 1
162 252 1
162 273 1
162 284 1
162 291 1
162 292 1
162 293 1
162 294 1
162 303 1
162 312 1
162 315 1
162 317 1
162 321 1
162 328 1
162 332 1
162 347 1
162 364 1
162 366 1
162 368 1
162 391 1
162 398 1
162 401 1
162 405 1
162 406 1
162 407 1
162 409 1
162 414 1
162 420 1
162 424 1
162 434 1
162 446 1
162 447 1
162 451 1
162 458 1
162 462 1
162 477 1
162 479 1
162 485 1
162 486 1
162 487 1
162 491 1
162 497 1
162 498 1
163 168 1
163 175 1
163 179 1
163 188 1
163 191 1
163 208 1
163 218 1
163 226 1
163 227 1
163 233 1
163 235 1
163 243 1
163 249 1
163 255 1
163 268 1
163 278 1
163 283 1
163 285 1
163 288 1
163 295 1
163 303 1
163 304 1
163 305 1
163 311 1
163 316 1
163 319 1
163 321 1
163 324 1
163 337 1
163 341 1
163 346 1
163 350 1
163 356 1
163 357 1
163 361 1
163 363 1
163 364 1
163 366 1
163 367 1
163 382 1
163 386 1
163 387 1
163 392 1
163 395 1
163 398 1
163 406 1
163 413 1
163 414 1
163 422 1
163 433 1
163 438 1
163 441 1
163 444 1
163 448 1
163 449 1
163 470 1
163 471 1
163 495 1
164 167 1
164 168 1
164 170 1
164 175 1
164 176 1
164 179 1
164 183 1
164 188 1
164 190 1
164 191 1
164 192 1
164 199 1
164 200 1
164 201 1
164 204 1
164 205 1
164 206 1
164 207 1
164 213 1
164 220 1
164 222 1
164 225 1
164 226 1
164 230 1
164 232 1
164 235 1
164 236 1
164 239 1
164 240 1
164 243 1
164 245 1
164 246 1
164 259 1
164 268 1
164 269 1
164 273 1
164 278 1
164 279 1
164 282 1
164 288 1
164 293 1
164 297 1
164 300 1
164 301 1
164 302 1
164 304 1
164 312 1
164 314 1
164 315 1
164 316 1
164 317 1
164 319 1
164 320 1
164 321 1
164 322 1
164 327 1
164 330 1
164 333 1
164 335 1
164 336 1
164 339 1
164 344 1
164 346 1
164 347 1
164 348 1
164 351 1
164 352 1
164 356 1
164 357 1
164 358 1
164 360 1
164 361 1
164 362 1
164 363 1
164 366 1
164 369 1
164 371 1
164 374 1
164 378 1
164 389 1
164 390 1
164 392 1
164 396 1
164 397 1
164 400 1
164 402 1
164 406 1
164 409 1
164 412 1
164 413 1
164 414 1
164 417 1
164 420 1
164 422 1
164 425 1
164 428 1
164 429 1
164 431 1
164 433 1
164 434 1
164 438 1
164 442 1
164 448 1
164 449 1
164 450 1
164 453 1
164 458 1
164 461 1
164 462 1
164 464 1
164 465 1
164 472 1
164 473 1
164 475 1
164 477 1
164 479 1
164 480 1
164 486 1
164 490 1
164 493 1
164 497 1
164 499 1
165 172 1
165 175 1
165 177 1
165 180 1
165 182 1
165 184 1
165 188 1
165 189 1
165 190 1
165 198 1
165 208 1
165 211 1
165 216 1
165 218 1
165 223 1
165 234 1
165 242 1
165 243 1
165 248 1
165 249 1
165 250 1
165 253 1
165 266 1
165 275 1
165 284 1
165 285 1
165 289 1
165 292 1
165 295 1
165 300 1
165 305 1
165 312 1
165 314 1
165 315 1
165 316 1
165 318 1
165 320 1
165 322 1
165 327 1
165 332 1
165 334 1
165 340 1
165 342 1
165 343 1
165 344 1
165 345 1
165 347 1
165 348 1
165 350 1
165 351 1
165 352 1
165 356 1
165 360 1
165 362 1
165 363 1
165 367 1
165 368 1
165 371 1
165 380 1
165 382 1
165 383 1
165 387 1
165 388 1
165 393 1
165 401 1
165 404 1
165 407 1
165 408 1
165 410 1
165 411 1
165 413 1
165 414 1
165 415 1
165 417 1
165 421 1
165 423 1
165 427 1
165 434 1
165 436 1
165 439 1
165 441 1
165 449 1
165 451 1
165 462 1
165 468 1
165 472 1
165 473 1
165 474 1
165 480 1
165 482 1
165 486 1
165 493 1
165 497 1
166 167 1
166 185 1
166 193 1
166 200 1
166 201 1
166 205 1
166 206 1
166 207 1
166 212 1
166 217 1
166 218 1
166 222 1
166 238 1
166 240 1
166 254 1
166 260 1
166 267 1
166 275 1
166 278 1
166 287 1
166 295 1
166 303 1
166 306 1
166 311 1
166 313 1
166 316 1
166 317 1
166 321 1
166 328 1
166 332 1
166 350 1
166 354 1
166 371 1
166 376 1
166 377 1
166 380 1
166 386 1
166 390 1
166 392 1
166 406 1
166 414 1
166 416 1
166 418 1
166 424 1
166 429 1
166 431 1
166 437 1
166 439 1
166 454 1
166 462 1
166 465 1
166 468 1
166 472 1
166 476 1
166 484 1
166 491 1
166 498 1
167 168 1
167 169 1
167 171 1
167 172 1
167 174 1
167 175 1
167 179 1
167 181 1
167 182 1
167 188 1
167 190 1
167 191 1
167 195 1
167 197 1
167 200 1
167 207 1
167 218 1
167 222 1
167 227 1
167 229 1
167 234 1
167 235 1
167 239 1
167 240 1
167 246 1
167 250 1
167 251 1
167 255 1
167 256 1
167 257 1
167 260 1
167 261 1
167 266 1
167 267 1
167 270 1
167 275 1
167 276 1
167 277 1
167 281 1
167 285 1
167 286 1
167 290 1
167 295 1
167 298 1
167 301 1
167 304 1
167 305 1
167 307 1
167 315 1
167 319 1
167 320 1
167 325 1
167 327 1
167 332 1
167 333 1
167 334 1
167 335 1
167 336 1
167 338 1
167 341 1
167 347 1
167 352 1
167 354 1
167 361 1
167 362 1
167 364 1
167 368 1
167 369 1
167 372 1
167 376 1
167 378 1
167 386 1
167 387 1
167 391 1
167 392 1
167 393 1
167 396 1
167 405 1
167 410 1
167 411 1
167 413 1
167 416 1
167 417 1
167 423 1
167 427 1
167 431 1
167 432 1
167 433 1
167 434 1
167 436 1
167 438 1
167 451 1
167 452 1
167 453 1
167 456 1
167 458 1
167 460 1
167 463 1
167 470 1
167 472 1
167 476 1
167 484 1
167 485 1
167 487 1
167 491 1
167 493 1
167 494 1
167 496 1
167 498 1
168 172 1
168 175 1
168 182 1
168 188 1
168 191 1
168 193 1
168 206 1
168 207 1
168 213 1
168 217 1
168 218 1
168 222 1
168 224 1
168 227 1
168 229 1
168 231 1
168 232 1
168 242 1
168 243 1
168 244 1
168 254 1
168 259 1
168 260 1
168 261 1
168 263 1
168 264 1
168 265 1
168 266 1
168 267 1
168 268 1
168 269 1
168 273 1
168 274 1
168 280 1
168 284 1
168 285 1
168 288 1
168 289 1
168 293 1
168 298 1
168 307 1
168 316 1
168 317 1
168 318 1
168 319 1
168 323 1
168 324 1
168 325 1
168 326 1
168 329 1
168 330 1
168 337 1
168 338 1
168 355 1
168 362 1
168 367 1
168 375 1
168 384 1
168 386 1
168 388 1
168 390 1
168 404 1
168 407 1
168 408 1
168 416 1
168 417 1
168 418 1
168 419 1
168 420 1
168 422 1
168 424 1
168 429 1
168 430 1
168 436 1
168 444 1
168 448 1
168 451 1
168 454 1
168 456 1
168 458 1
168 463 1
168 464 1
168 471 1
168 475 1
168 477 1
168 480 1
168 488 1
168 489 1
168 494 1
168 498 1
168 499 1
169 171 1
169 180 1
169 187 1
169 188 1
169 191 1
169 192 1
169 204 1
169 212 1
169 219 1
169 236 1
169 243 1
169 259 1
169 260 1
169 264 1
169 278 1
169 285 1
169 311 1
169 335 1
169 339 1
169 342 1
169 343 1
169 347 1
169 352 1
169 357 1
169 360 1
169 364 1
169 374 1
169 378 1
169 379 1
169 388 1
169 394 1
169 396 1
169 410 1
169 421 1
169 427 1
169 431 1
169 437 1
169 451 1
169 453 1
169 458 1
169 460 1
169 471 1
169 476 1
169 484 1
169 487 1
169 494 1
170 171 1
170 174 1
170 177 1
170 181 1
170 183 1
170 187 1
170 201 1
170 204 1
170 216 1
170 224 1
170 233 1
170 234 1
170 240 1
170 241 1
170 242 1
170 251 1
170 252 1
170 255 1
170 257 1
170 258 1
170 262 1
170 263 1
170 265 1
170 273 1
170 278 1
170 289 1
170 295 1
170 307 1
170 312 1
170 318 1
170 323 1
170 326 1
170 330 1
170 332 1
170 334 1
170 347 1
170 360 1
170 363 1
170 376 1
170 383 1
170 417 1
170 419 1
170 420 1
170 429 1
170 431 1
170 433 1
170 439 1
170 447 1
170 450 1
170 466 1
170 482 1
170 490 1
170 493 1
170 494 1
170 497 1
170 499 1
171 176 1
171 177 1
171 181 1
171 189 1
171 191 1
171 192 1
171 195 1
171 196 1
171 197 1
171 199 1
171 203 1
171 207 1
171 214 1
171 220 1
171 233 1
171 242 1
171 244 1
171 252 1
171 257 1
171 268 1
171 279 1
171 280 1
171 285 1
171 286 1
171 290 1
171 295 1
171 298 1
171 299 1
171 303 1
171 305 1
171 311 1
171 332 1
171 335 1
171 336 1
171 337 1
171 339 1
171 345 1
171 347 1
171 351 1
171 358 1
171 364 1
171 367 1
171 369 1
171 371 1
171 384 1
171 385 1
171 386 1
171 389 1
171 391 1
171 393 1
171 396 1
171 397 1
171 398 1
171 400 1
171 405 1
171 406 1
171 413 1
171 414 1
171 419 1
171 422 1
171 423 1
171 426 1
171 427 1
171 430 1
171 431 1
171 437 1
171 438 1
171 439 1
171 442 1
171 451 1
171 454 1
171 459 1
171 469 1
171 477 1
171 484 1
171 486 1
171 488 1
171 493 1
171 495 1
172 175 1
172 177 1
172 180 1
172 183 1
172 184 1
172 185 1
172 187 1
172 188 1
172 195 1
172 196 1
172 200 1
172 201 1
172 204 1
172 205 1
172 207 1
172 210 1
172 220 1
172 227 1
172 232 1
172 233 1
172 234 1
172 239 1
172 244 1
172 251 1
172 255 1
172 261 1
172 272 1
172 275 1
172 278 1
172 283 1
172 285 1
172 287 1
172 291 1
172 293 1
172 294 1
172 295 1
172 298 1
172 301 1
172 303 1
172 307 1
172 308 1
172 314 1
172 315 1
172 318 1
172 323 1
172 331 1
172 333 1
172 344 1
172 345 1
172 347 1
172 353 1
172 357 1
172 359 1
172 361 1
172 362 1
172 363 1
172 364 1
172 367 1
172 370 1
172 373 1
172 375 1
172 376 1
172 377 1
172 393 1
172 400 1
172 402 1
172 403 1
172 404 1
172 407 1
172 411 1
172 416 1
172 419 1
172 421 1
172 424 1
172 425 1
172 430 1
172 433 1
172 439 1
172 440 1
172 444 1
172 450 1
172 454 1
172 462 1
172 463 1
172 464 1
172 472 1
172 479 1
172 486 1
172 488 1
172 490 1
172 491 1
172 493 1
172 494 1
172 498 1
173 174 1
173 179 1
173 188 1
173 189 1
173 190 1
173 197 1
173 205 1
173 209 1
173 217 1
173 218 1
173 220 1
173 227 1
173 236 1
173 237 1
173 239 1
173 240 1
173 256 1
173 276 1
173 278 1
173 296 1
173 301 1
173 307 1
173 315 1
173 352 1
173 357 1
173 364 1
173 375 1
173 377 1
173 379 1
173 388 1
173 397 1
173 405 1
173 416 1
173 422 1
173 430 1
173 433 1
173 434 1
173 436 1
173 438 1
173 444 1
173 448 1
173 449 1
173 459 1
173 463 1
173 476 1
173 481 1
173 485 1
173 498 1
174 176 1
174 177 1
174 179 1
174 182 1
174 183 1
174 184 1
174 186 1
174 187 1
174 188 1
174 193 1
174 194 1
174 195 1
174 199 1
174 204 1
174 207 1
174 210 1
174 214 1
174 217 1
174 218 1
174 223 1
174 226 1
174 244 1
174 247 1
174 248 1
174 254 1
174 255 1
174 256 1
174 260 1
174 261 1
174 264 1
174 265 1
174 268 1
174 271 1
174 273 1
174 280 1
174 286 1
174 290 1
174 291 1
174 294 1
174 298 1
174 299 1
174 302 1
174 304 1
174 310 1
174 311 1
174 314 1
174 316 1
174 317 1
174 322 1
174 326 1
174 329 1
174 339 1
174 343 1
174 349 1
174 353 1
174 358 1
174 359 1
174 360 1
174 362 1
174 365 1
174 367 1
174 369 1
174 371 1
174 374 1
174 376 1
174 380 1
174 382 1
174 385 1
174 387 1
174 388 1
174 390 1
174 391 1
174 392 1
174 393 1
174 394 1
174 397 1
174 398 1
174 403 1
174 404 1
174 407 1
174 409 1
174 413 1
174 414 1
174 415 1
174 416 1
174 421 1
174 427 1
174 431 1
174 436 1
174 437 1
174 438 1
174 441 1
174 442 1
174 443 1
174 444 1
174 448 1
174 456 1
174 459 1
174 460 1
174 462 1
174 464 1
174 469 1
174 470 1
174 472 1
174 473 1
174 478 1
174 479 1
174 486 1
174 489 1
174 491 1
174 493 1
174 497 1
175 177 1
175 186 1
175 188 1
175 189 1
175 196 1
175 201 1
175 205 1
175 207 1
175 210 1
175 212 1
175 214 1
175 216 1
175 217 1
175 218 1
175 223 1
175 224 1
175 228 1
175 233 1
175 234 1
175 235 1
175 237 1
175 246 1
175 247 1
175 248 1
175 256 1
175 258 1
175 260 1
175 262 1
175 264 1
175 267 1
175 271 1
175 273 1
175 277 1
175 282 1
175 283 1
175 284 1
175 285 1
175 288 1
175 290 1
175 291 1
175 293 1
175 295 1
175 300 1
175 303 1
175 304 1
175 308 1
175 310 1
175 312 1
175 314 1
175 324 1
175 326 1
175 336 1
175 339 1
175 342 1
175 344 1
175 345 1
175 348 1
175 350 1
175 351 1
175 354 1
175 357 1
175 358 1
175 360 1
175 367 1
175 368 1
175 369 1
175 374 1
175 377 1
175 388 1
175 391 1
175 392 1
175 395 1
175 399 1
175 401 1
175 407 1
175 408 1
175 409 1
175 411 1
175 415 1
175 416 1
175 417 1
175 423 1
175 424 1
175 427 1
175 431 1
175 433 1
175 436 1
175 438 1
175 439 1
175 443 1
175 445 1
175 446 1
175 448 1
175 449 1
175 450 1
175 451 1
175 461 1
175 462 1
175 463 1
175 466 1
175 468 1
175 469 1
175 470 1
175 478 1
175 479 1
175 481 1
175 485 1
175 486 1
175 492 1
175 493 1
175 494 1
175 497 1
176 178 1
176 180 1
176 183 1
176 187 1
176 188 1
176 190 1
176 192 1
176 193 1
176 195 1
176 196 1
176 198 1
176 199 1
176 200 1
176 201 1
176 206 1
176 209 1
176 212 1
176 214 1
176 216 1
176 217 1
176 220 1
176 221 1
176 222 1
176 228 1
176 233 1
176 236 1
176 240 1
176 243 1
176 244 1
176 251 1
176 255 1
176 256 1
176 260 1
176 261 1
176 262 1
176 263 1
176 264 1
176 267 1
176 270 1
176 274 1
176 275 1
176 276 1
176 279 1
176 284 1
176 285 1
176 290 1
176 293 1
176 294 1
176 295 1
176 296 1
176 299 1
176 302 1
176 303 1
176 304 1
176 305 1
176 308 1
176 309 1
176 313 1
176 314 1
176 316 1
176 317 1
176 320 1
176 321 1
176 323 1
176 326 1
176 331 1
176 338 1
176 339 1
176 343 1
176 344 1
176 345 1
176 347 1
176 349 1
176 350 1
176 352 1
176 353 1
176 356 1
176 358 1
176 361 1
176 363 1
176 368 1
176 369 1
176 371 1
176 372 1
176 375 1
176 379 1
176 382 1
176 383 1
176 384 1
176 387 1
176 390 1
176 391 1
176 393 1
176 394 1
176 396 1
176 397 1
176 400 1
176 403 1
176 405 1
176 406 1
176 407 1
176 408 1
176 418 1
176 419 1
176 420 1
176 421 1
176 423 1
176 424 1
176 426 1
176 429 1
176 430 1
176 433 1
176 434 1
176 436 1
176 439 1
176 441 1
176 444 1
176 449 1
176 450 1
176 451 1
176 456 1
176 459 1
176 464 1
176 465 1
176 466 1
176 467 1
176 469 1
176 472 1
176 476 1
176 482 1
176 484 1
176 488 1
176 491 1
176 492 1
176 495 1
176 497 1
176 499 1
177 178 1
177 181 1
177 184 1
177 185 1
177 187 1
177 193 1
177 198 1
177 203 1
177 208 1
177 211 1
177 213 1
177 215 1
177 218 1
177 220 1
177 223 1
177 227 1
177 229 1
177 232 1
177 236 1
177 241 1
177 242 1
177 243 1
177 244 1
177 252 1
177 253 1
177 255 1
177 256 1
177 258 1
177 265 1
177 266 1
177 271 1
177 274 1
177 278 1
177 284 1
177 285 1
177 287 1
177 289 1
177 292 1
177 293 1
177 296 1
177 297 1
177 301 1
177 305 1
177 307 1
177 311 1
177 314 1
177 316 1
177 317 1
177 319 1
177 327 1
177 329 1
177 334 1
177 335 1
177 340 1
177 343 1
177 347 1
177 350 1
177 354 1
177 355 1
177 356 1
177 357 1
177 362 1
177 363 1
177 364 1
177 366 1
177 367 1
177 370 1
177 371 1
177 374 1
177 381 1
177 383 1
177 385 1
177 386 1
177 388 1
177 392 1
177 395 1
177 396 1
177 400 1
177 403 1
177 406 1
177 409 1
177 411 1
177 412 1
177 413 1
177 414 1
177 416 1
177 421 1
177 424 1
177 426 1
177 427 1
177 430 1
177 431 1
177 432 1
177 447 1
177 453 1
177 454 1
177 455 1
177 457 1
177 458 1
177 467 1
177 477 1
177 485 1
177 489 1
177 490 1
177 491 1
177 496 1
177 497 1
178 185 1
178 186 1
178 187 1
178 188 1
178 193 1
178 210 1
178 212 1
178 223 1
178 230 1
178 239 1
178 241 1
178 242 1
178 243 1
178 250 1
178 255 1
178 257 1
178 264 1
178 273 1
178 275 1
178 279 1
178 280 1
178 283 1
178 284 1
178 293 1
178 301 1
178 304 1
178 305 1
178 307 1
178 311 1
178 312 1
178 313 1
178 318 1
178 325 1
178 329 1
178 332 1
178 343 1
178 345 1
178 355 1
178 358 1
178 366 1
178 367 1
178 372 1
178 375 1
178 379 1
178 389 1
178 396 1
178 400 1
178 401 1
178 405 1
178 407 1
178 409 1
178 411 1
178 414 1
178 417 1
178 419 1
178 420 1
178 423 1
178 424 1
178 427 1
178 432 1
178 436 1
178 437 1
178 441 1
178 442 1
178 443 1
178 444 1
178 448 1
178 456 1
178 464 1
178 467 1
178 470 1
178 471 1
178 473 1
178 474 1
178 476 1
178 485 1
178 487 1
178 489 1
178 500 1
179 185 1
179 187 1
179 189 1
179 195 1
179 200 1
179 202 1
179 204 1
179 205 1
179 209 1
179 214 1
179 215 1
179 218 1
179 220 1
179 221 1
179 222 1
179 223 1
179 226 1
179 227 1
179 229 1
179 236 1
179 239 1
179 240 1
179 244 1
179 249 1
179 250 1
179 252 1
179 256 1
179 265 1
179 267 1
179 268 1
179 271 1
179 273 1
179 279 1
179 283 1
179 284 1
179 285 1
179 295 1
179 299 1
179 303 1
179 305 1
179 307 1
179 312 1
179 313 1
179 319 1
179 320 1
179 322 1
179 325 1
179 329 1
179 330 1
179 338 1
179 340 1
179 343 1
179 346 1
179 347 1
179 351 1
179 352 1
179 355 1
179 357 1
179 358 1
179 361 1
179 362 1
179 363 1
179 365 1
179 366 1
179 372 1
179 373 1
179 375 1
179 377 1
179 380 1
179 381 1
179 383 1
179 385 1
179 386 1
179 394 1
179 395 1
179 401 1
179 402 1
179 403 1
179 405 1
179 406 1
179 411 1
179 412 1
179 416 1
179 420 1
179 421 1
179 422 1
179 424 1
179 427 1
179 428 1
179 437 1
179 438 1
179 439 1
179 440 1
179 443 1
179 445 1
179 450 1
179 451 1
179 456 1
179 459 1
179 462 1
179 463 1
179 464 1
179 465 1
179 467 1
179 468 1
179 471 1
179 472 1
179 474 1
179 475 1
179 477 1
179 481 1
179 483 1
179 487 1
179 488 1
179 492 1
179 493 1
179 495 1
180 185 1
180 188 1
180 194 1
180 201 1
180 205 1
180 212 1
180 214 1
180 217 1
180 218 1
180 236 1
180 239 1
180 241 1
180 246 1
180 247 1
180 256 1
180 260 1
180 261 1
180 264 1
180 265 1
180 275 1
180 278 1
180 279 1
180 284 1
180 287 1
180 289 1
180 291 1
180 293 1
180 298 1
180 306 1
180 307 1
180 309 1
180 310 1
180 311 1
180 315 1
180 317 1
180 318 1
180 324 1
180 331 1
180 332 1
180 334 1
180 336 1
180 337 1
180 343 1
180 346 1
180 356 1
180 360 1
180 364 1
180 366 1
180 367 1
180 368 1
180 378 1
180 382 1
180 390 1
180 393 1
180 398 1
180 407 1
180 408 1
180 417 1
180 420 1
180 423 1
180 426 1
180 428 1
180 432 1
180 436 1
180 439 1
180 441 1
180 442 1
180 450 1
180 456 1
180 460 1
180 470 1
180 471 1
180 473 1
180 477 1
180 479 1
180 482 1
180 484 1
180 485 1
180 491 1
181 192 1
181 196 1
181 201 1
181 202 1
181 209 1
181 213 1
181 214 1
181 216 1
181 220 1
181 230 1
181 232 1
181 233 1
181 241 1
181 253 1
181 254 1
181 258 1
181 260 1
181 261 1
181 262 1
181 264 1
181 268 1
181 273 1
181 275 1
181 276 1
181 290 1
181 293 1
181 295 1
181 301 1
181 305 1
181 308 1
181 309 1
181 315 1
181 322 1
181 327 1
181 329 1
181 331 1
181 337 1
181 354 1
181 355 1
181 361 1
181 367 1
181 369 1
181 371 1
181 373 1
181 376 1
181 378 1
181 380 1
181 382 1
181 385 1
181 386 1
181 391 1
181 394 1
181 401 1
181 409 1
181 413 1
181 416 1
181 420 1
181 421 1
181 423 1
181 425 1
181 429 1
181 430 1
181 446 1
181 448 1
181 463 1
181 467 1
181 471 1
181 473 1
181 477 1
181 478 1
181 492 1
181 498 1
182 187 1
182 191 1
182 193 1
182 195 1
182 197 1
182 199 1
182 200 1
182 206 1
182 210 1
182 217 1
182 220 1
182 221 1
182 233 1
182 235 1
182 239 1
182 243 1
182 245 1
182 247 1
182 254 1
182 255 1
182 256 1
182 257 1
182 264 1
182 265 1
182 268 1
182 270 1
182 272 1
182 274 1
182 276 1
182 283 1
182 284 1
182 285 1
182 286 1
182 288 1
182 289 1
182 290 1
182 291 1
182 295 1
182 297 1
182 298 1
182 301 1
182 304 1
182 307 1
182 311 1
182 312 1
182 319 1
182 321 1
182 328 1
182 332 1
182 333 1
182 335 1
182 336 1
182 337 1
182 344 1
182 346 1
182 349 1
182 350 1
182 352 1
182 357 1
182 358 1
182 360 1
182 362 1
182 363 1
182 368 1
182 369 1
182 377 1
182 380 1
182 385 1
182 386 1
182 389 1
182 398 1
182 403 1
182 409 1
182 414 1
182 417 1
182 418 1
182 419 1
182 420 1
182 427 1
182 431 1
182 433 1
182 437 1
182 464 1
182 465 1
182 478 1
182 485 1
182 487 1
182 488 1
183 201 1
183 202 1
183 204 1
183 213 1
183 217 1
183 218 1
183 221 1
183 228 1
183 230 1
183 233 1
183 240 1
183 244 1
183 258 1
183 260 1
183 261 1
183 264 1
183 271 1
183 273 1
183 278 1
183 280 1
183 281 1
183 283 1
183 293 1
183 303 1
183 305 1
183 307 1
183 337 1
183 338 1
183 351 1
183 353 1
183 355 1
183 357 1
183 361 1
183 376 1
183 381 1
183 384 1
183 390 1
183 395 1
183 396 1
183 401 1
183 420 1
183 422 1
183 430 1
183 434 1
183 439 1
183 441 1
183 445 1
183 446 1
183 451 1
183 459 1
183 460 1
183 461 1
183 466 1
183 470 1
183 483 1
183 491 1
183 495 1
183 498 1
184 185 1
184 201 1
184 214 1
184 219 1
184 220 1
184 226 1
184 229 1
184 230 1
184 232 1
184 238 1
184 252 1
184 256 1
184 257 1
184 260 1
184 276 1
184 278 1
184 281 1
184 288 1
184 289 1
184 291 1
184 293 1
184 296 1
184 303 1
184 313 1
184 316 1
184 317 1
184 318 1
184 319 1
184 326 1
184 331 1
184 338 1
184 346 1
184 362 1
184 363 1
184 372 1
184 374 1
184 377 1
184 378 1
184 391 1
184 394 1
184 395 1
184 396 1
184 400 1
184 403 1
184 411 1
184 414 1
184 419 1
184 421 1
184 422 1
184 425 1
184 427 1
184 433 1
184 436 1
184 448 1
184 459 1
184 461 1
184 463 1
184 469 1
184 477 1
184 498 1
185 187 1
185 188 1
185 194 1
185 201 1
185 204 1
185 208 1
185 211 1
185 213 1
185 214 1
185 215 1
185 218 1
185 224 1
185 226 1
185 228 1
185 230 1
185 232 1
185 236 1
185 237 1
185 238 1
185 245 1
185 248 1
185 250 1
185 254 1
185 255 1
185 256 1
185 257 1
185 258 1
185 259 1
185 260 1
185 261 1
185 268 1
185 269 1
185 270 1
185 272 1
185 273 1
185 274 1
185 276 1
185 278 1
185 279 1
185 282 1
185 283 1
185 284 1
185 285 1
185 287 1
185 290 1
185 292 1
185 295 1
185 299 1
185 305 1
185 307 1
185 308 1
185 310 1
185 312 1
185 313 1
185 315 1
185 318 1
185 319 1
185 327 1
185 329 1
185 331 1
185 332 1
185 333 1
185 337 1
185 338 1
185 340 1
185 343 1
185 346 1
185 347 1
185 351 1
185 352 1
185 361 1
185 363 1
185 366 1
185 368 1
185 369 1
185 371 1
185 373 1
185 375 1
185 379 1
185 380 1
185 386 1
185 387 1
185 388 1
185 389 1
185 391 1
185 392 1
185 394 1
185 396 1
185 405 1
185 406 1
185 408 1
185 411 1
185 416 1
185 420 1
185 423 1
185 424 1
185 426 1
185 428 1
185 429 1
185 430 1
185 431 1
185 436 1
185 438 1
185 439 1
185 446 1
185 448 1
185 449 1
185 451 1
185 455 1
185 457 1
185 462 1
185 463 1
185 470 1
185 472 1
185 474 1
185 476 1
185 479 1
185 481 1
185 484 1
185 489 1
185 494 1
185 497 1
186 189 1
186 197 1
186 202 1
186 209 1
186 210 1
186 213 1
186 218 1
186 220 1
186 225 1
186 228 1
186 235 1
186 236 1
186 242 1
186 244 1
186 246 1
186 247 1
186 251 1
186 252 1
186 254 1
186 255 1
186 262 1
186 264 1
186 273 1
186 277 1
186 315 1
186 331 1
186 332 1
186 333 1
186 337 1
186 343 1
186 346 1
186 352 1
186 357 1
186 369 1
186 379 1
186 386 1
186 388 1
186 389 1
186 390 1
186 395 1
186 398 1
186 411 1
186 415 1
186 416 1
186 422 1
186 430 1
186 436 1
186 443 1
186 444 1
186 446 1
186 448 1
186 456 1
186 479 1
186 485 1
186 488 1
186 492 1
186 493 1
186 494 1
187 189 1
187 195 1
187 196 1
187 201 1
187 204 1
187 205 1
187 209 1
187 213 1
187 214 1
187 215 1
187 228 1
187 230 1
187 232 1
187 236 1
187 241 1
187 242 1
187 243 1
187 244 1
187 246 1
187 249 1
187 251 1
187 255 1
187 257 1
187 259 1
187 260 1
187 263 1
187 274 1
187 275 1
187 278 1
187 279 1
187 284 1
187 287 1
187 290 1
187 295 1
187 297 1
187 298 1
187 299 1
187 305 1
187 307 1
187 309 1
187 310 1
187 314 1
187 315 1
187 316 1
187 317 1
187 318 1
187 319 1
187 322 1
187 325 1
187 328 1
187 330 1
187 335 1
187 338 1
187 343 1
187 346 1
187 347 1
187 350 1
187 351 1
187 355 1
187 359 1
187 362 1
187 363 1
187 364 1
187 366 1
187 367 1
187 368 1
187 373 1
187 377 1
187 378 1
187 379 1
187 385 1
187 386 1
187 388 1
187 389 1
187 392 1
187 396 1
187 397 1
187 401 1
187 406 1
187 407 1
187 409 1
187 413 1
187 417 1
187 422 1
187 424 1
187 426 1
187 434 1
187 438 1
187 441 1
187 443 1
187 444 1
187 448 1
187 452 1
187 456 1
187 462 1
187 464 1
187 469 1
187 470 1
187 471 1
187 472 1
187 473 1
187 474 1
187 476 1
187 478 1
187 479 1
187 485 1
187 492 1
187 494 1
187 497 1
187 498 1
187 500 1
188 191 1
188 195 1
188 198 1
188 199 1
188 200 1
188 201 1
188 204 1
188 207 1
188 208 1
188 217 1
188 219 1
188 221 1
188 222 1
188 228 1
188 229 1
188 232 1
188 233 1
188 236 1
188 237 1
188 239 1
188 241 1
188 248 1
188 255 1
188 263 1
188 269 1
188 272 1
188 273 1
188 274 1
188 277 1
188 287 1
188 289 1
188 291 1
188 293 1
188 296 1
188 299 1
188 301 1
188 303 1
188 304 1
188 305 1
188 312 1
188 316 1
188 317 1
188 325 1
188 326 1
188 327 1
188 328 1
188 330 1
188 331 1
188 333 1
188 334 1
188 335 1
188 337 1
188 338 1
188 344 1
188 347 1
188 351 1
188 355 1
188 359 1
188 362 1
188 367 1
188 371 1
188 374 1
188 376 1
188 378 1
188 386 1
188 388 1
188 394 1
188 396 1
188 404 1
188 407 1
188 408 1
188 414 1
188 416 1
188 417 1
188 422 1
188 424 1
188 426 1
188 427 1
188 428 1
188 432 1
188 433 1
188 435 1
188 437 1
188 438 1
188 439 1
188 441 1
188 444 1
188 448 1
188 450 1
188 452 1
188 453 1
188 462 1
188 472 1
188 473 1
188 476 1
188 479 1
188 481 1
188 482 1
188 484 1
188 492 1
188 494 1
188 495 1
189 193 1
189 195 1
189 196 1
189 197 1
189 198 1
189 201 1
189 204 1
189 207 1
189 208 1
189 213 1
189 214 1
189 217 1
189 230 1
189 231 1
189 234 1
189 241 1
189 243 1
189 246 1
189 247 1
189 249 1
189 255 1
189 257 1
189 258 1
189 260 1
189 261 1
189 263 1
189 264 1
189 269 1
189 271 1
189 273 1
189 274 1
189 275 1
189 276 1
189 278 1
189 279 1
189 284 1
189 285 1
189 287 1
189 289 1
189 296 1
189 301 1
189 303 1
189 304 1
189 305 1
189 307 1
189 313 1
189 314 1
189 317 1
189 318 1
189 319 1
189 320 1
189 321 1
189 326 1
189 328 1
189 331 1
189 332 1
189 335 1
189 336 1
189 339 1
189 341 1
189 344 1
189 345 1
189 348 1
189 351 1
189 356 1
189 357 1
189 361 1
189 365 1
189 366 1
189 369 1
189 370 1
189 372 1
189 377 1
189 379 1
189 380 1
189 382 1
189 383 1
189 384 1
189 385 1
189 388 1
189 389 1
189 390 1
189 391 1
189 392 1
189 394 1
189 395 1
189 401 1
189 408 1
189 413 1
189 416 1
189 417 1
189 420 1
189 421 1
189 424 1
189 427 1
189 428 1
189 433 1
189 436 1
189 438 1
189 441 1
189 444 1
189 449 1
189 450 1
189 451 1
189 460 1
189 462 1
189 471 1
189 473 1
189 474 1
189 484 1
189 488 1
189 490 1
189 494 1
189 496 1
189 499 1
190 199 1
190 214 1
190 221 1
190 241 1
190 243 1
190 246 1
190 278 1
190 291 1
190 299 1
190 303 1
190 311 1
190 326 1
190 330 1
190 355 1
190 359 1
190 380 1
190 387 1
190 390 1
190 396 1
190 401 1
190 405 1
190 416 1
190 422 1
190 423 1
190 424 1
190 427 1
190 430 1
190 433 1
190 436 1
190 438 1
190 449 1
190 451 1
190 477 1
191 192 1
191 195 1
191 198 1
191 200 1
191 202 1
191 204 1
191 207 1
191 210 1
191 214 1
191 215 1
191 216 1
191 217 1
191 223 1
191 224 1
191 225 1
191 226 1
191 232 1
191 234 1
191 236 1
191 237 1
191 243 1
191 244 1
191 246 1
191 247 1
191 249 1
191 253 1
191 256 1
191 260 1
191 261 1
191 263 1
191 267 1
191 268 1
191 272 1
191 273 1
191 275 1
191 276 1
191 280 1
191 286 1
191 287 1
191 306 1
191 311 1
191 312 1
191 314 1
191 317 1
191 318 1
191 319 1
191 321 1
191 322 1
191 326 1
191 328 1
191 331 1
191 332 1
191 334 1
191 337 1
191 341 1
191 342 1
191 343 1
191 344 1
191 345 1
191 346 1
191 349 1
191 350 1
191 352 1
191 353 1
191 355 1
191 356 1
191 357 1
191 360 1
191 363 1
191 366 1
191 367 1
191 368 1
191 369 1
191 371 1
191 372 1
191 373 1
191 374 1
191 376 1
191 377 1
191 378 1
191 382 1
191 385 1
191 388 1
191 389 1
191 390 1
191 392 1
191 397 1
191 400 1
191 406 1
191 407 1
191 408 1
191 409 1
191 417 1
191 418 1
191 419 1
191 421 1
191 424 1
191 430 1
191 431 1
191 432 1
191 433 1
191 437 1
191 438 1
191 439 1
191 449 1
191 450 1
191 451 1
191 454 1
191 456 1
191 459 1
191 460 1
191 462 1
191 463 1
191 465 1
191 466 1
191 471 1
191 472 1
191 476 1
191 482 1
191 483 1
191 485 1
191 488 1
191 489 1
191 491 1
191 492 1
191 496 1
192 195 1
192 196 1
192 197 1
192 203 1
192 204 1
192 206 1
192 208 1
192 211 1
192 212 1
192 213 1
192 215 1
192 216 1
192 219 1
192 224 1
192 225 1
192 228 1
192 232 1
192 233 1
192 246 1
192 249 1
192 257 1
192 258 1
192 263 1
192 269 1
192 273 1
192 274 1
192 278 1
192 283 1
192 285 1
192 288 1
192 293 1
192 299 1
192 308 1
192 313 1
192 317 1
192 318 1
192 329 1
192 334 1
192 336 1
192 337 1
192 338 1
192 343 1
192 355 1
192 356 1
192 359 1
192 363 1
192 364 1
192 367 1
192 369 1
192 382 1
192 385 1
192 386 1
192 389 1
192 391 1
192 395 1
192 400 1
192 401 1
192 406 1
192 407 1
192 411 1
192 414 1
192 415 1
192 417 1
192 420 1
192 423 1
192 425 1
192 426 1
192 430 1
192 435 1
192 438 1
192 446 1
192 447 1
192 451 1
192 453 1
192 454 1
192 455 1
192 456 1
192 460 1
192 461 1
192 462 1
192 469 1
192 470 1
192 471 1
192 473 1
192 475 1
192 477 1
192 478 1
192 485 1
192 487 1
192 494 1
192 495 1
192 497 1
193 194 1
193 197 1
193 212 1
193 213 1
193 220 1
193 229 1
193 230 1
193 236 1
193 240 1
193 244 1
193 246 1
193 249 1
193 252 1
193 263 1
193 275 1
193 279 1
193 283 1
193 284 1
193 293 1
193 296 1
193 301 1
193 315 1
193 329 1
193 330 1
193 331 1
193 333 1
193 343 1
193 345 1
193 352 1
193 360 1
193 362 1
193 370 1
193 374 1
193 380 1
193 387 1
193 390 1
193 393 1
193 395 1
193 400 1
193 406 1
193 407 1
193 414 1
193 417 1
193 420 1
193 421 1
193 436 1
193 441 1
193 451 1
193 456 1
193 469 1
193 472 1
193 476 1
193 482 1
193 494 1
194 200 1
194 202 1
194 208 1
194 209 1
194 217 1
194 241 1
194 255 1
194 260 1
194 267 1
194 272 1
194 273 1
194 285 1
194 287 1
194 288 1
194 291 1
194 293 1
194 299 1
194 305 1
194 308 1
194 318 1
194 333 1
194 335 1
194 347 1
194 357 1
194 360 1
194 361 1
194 364 1
194 372 1
194 377 1
194 382 1
194 388 1
194 391 1
194 414 1
194 417 1
194 421 1
194 424 1
194 438 1
194 448 1
194 461 1
194 470 1
194 473 1
194 476 1
194 477 1
194 482 1
194 484 1
194 493 1
194 494 1
195 196 1
195 206 1
195 207 1
195 210 1
195 214 1
195 216 1
195 224 1
195 226 1
195 236 1
195 240 1
195 241 1
195 243 1
195 246 1
195 248 1
195 256 1
195 257 1
195 260 1
195 261 1
195 265 1
195 275 1
195 278 1
195 284 1
195 285 1
195 290 1
195 296 1
195 306 1
195 307 1
195 310 1
195 318 1
195 322 1
195 324 1
195 327 1
195 329 1
195 333 1
195 336 1
195 341 1
195 345 1
195 351 1
195 353 1
195 355 1
195 357 1
195 358 1
195 364 1
195 365 1
195 366 1
195 367 1
195 370 1
195 372 1
195 385 1
195 386 1
195 393 1
195 396 1
195 400 1
195 406 1
195 409 1
195 411 1
195 420 1
195 421 1
195 424 1
195 425 1
195 426 1
195 433 1
195 435 1
195 441 1
195 445 1
195 450 1
195 455 1
195 456 1
195 459 1
195 464 1
195 472 1
195 477 1
195 478 1
195 484 1
195 496 1
195 497 1
195 500 1
196 199 1
196 201 1
196 204 1
196 207 1
196 208 1
196 210 1
196 218 1
196 221 1
196 222 1
196 228 1
196 233 1
196 236 1
196 238 1
196 241 1
196 242 1
196 243 1
196 251 1
196 254 1
196 255 1
196 256 1
196 260 1
196 261 1
196 270 1
196 273 1
196 276 1
196 288 1
196 289 1
196 291 1
196 302 1
196 303 1
196 305 1
196 309 1
196 310 1
196 311 1
196 316 1
196 321 1
196 323 1
196 330 1
196 332 1
196 337 1
196 339 1
196 341 1
196 343 1
196 345 1
196 355 1
196 356 1
196 359 1
196 360 1
196 361 1
196 363 1
196 364 1
196 365 1
196 366 1
196 372 1
196 374 1
196 377 1
196 379 1
196 381 1
196 393 1
196 395 1
196 396 1
196 397 1
196 405 1
196 409 1
196 410 1
196 411 1
196 413 1
196 414 1
196 415 1
196 417 1
196 419 1
196 421 1
196 423 1
196 448 1
196 454 1
196 456 1
196 458 1
196 459 1
196 460 1
196 461 1
196 466 1
196 468 1
196 472 1
196 473 1
196 477 1
196 478 1
196 481 1
196 490 1
196 494 1
196 495 1
196 497 1
197 198 1
197 202 1
197 208 1
197 217 1
197 224 1
197 230 1
197 232 1
197 233 1
197 234 1
197 244 1
197 252 1
197 255 1
197 262 1
197 264 1
197 265 1
197 268 1
197 269 1
197 274 1
197 276 1
197 277 1
197 281 1
197 284 1
197 285 1
197 310 1
197 319 1
197 321 1
197 322 1
197 334 1
197 335 1
197 339 1
197 341 1
197 343 1
197 350 1
197 351 1
197 357 1
197 363 1
197 364 1
197 376 1
197 380 1
197 382 1
197 384 1
197 386 1
197 394 1
197 398 1
197 406 1
197 414 1
197 416 1
197 419 1
197 420 1
197 426 1
197 438 1
197 445 1
197 452 1
197 459 1
197 463 1
197 470 1
197 471 1
197 491 1
197 494 1
197 495 1
198 207 1
198 209 1
198 213 1
198 214 1
198 218 1
198 225 1
198 229 1
198 230 1
198 238 1
198 245 1
198 246 1
198 249 1
198 252 1
198 255 1
198 256 1
198 263 1
198 285 1
198 295 1
198 296 1
198 297 1
198 301 1
198 302 1
198 309 1
198 311 1
198 312 1
198 317 1
198 319 1
198 326 1
198 337 1
198 350 1
198 355 1
198 360 1
198 362 1
198 368 1
198 370 1
198 377 1
198 385 1
198 390 1
198 396 1
198 403 1
198 411 1
198 414 1
198 427 1
198 433 1
198 435 1
198 451 1
198 453 1
198 467 1
198 472 1
198 473 1
198 476 1
198 477 1
198 483 1
198 488 1
198 493 1
198 495 1
198 498 1
199 205 1
199 208 1
199 215 1
199 218 1
199 220 1
199 221 1
199 226 1
199 232 1
199 237 1
199 244 1
199 247 1
199 254 1
199 256 1
199 257 1
199 258 1
199 262 1
199 263 1
199 267 1
199 269 1
199 284 1
199 286 1
199 287 1
199 293 1
199 299 1
199 312 1
199 315 1
199 316 1
199 320 1
199 326 1
199 327 1
199 329 1
199 330 1
199 338 1
199 342 1
199 344 1
199 347 1
199 350 1
199 356 1
199 358 1
199 359 1
199 360 1
199 361 1
199 363 1
199 364 1
199 367 1
199 368 1
199 374 1
199 376 1
199 378 1
199 380 1
199 382 1
199 398 1
199 399 1
199 406 1
199 409 1
199 420 1
199 422 1
199 424 1
199 427 1
199 429 1
199 433 1
199 434 1
199 438 1
199 450 1
199 464 1
199 465 1
199 466 1
199 471 1
199 472 1
199 478 1
199 485 1
199 490 1
199 493 1
199 494 1
199 495 1
199 496 1
199 497 1
199 498 1
200 201 1
200 205 1
200 206 1
200 216 1
200 217 1
200 224 1
200 226 1
200 227 1
200 235 1
200 240 1
200 242 1
200 246 1
200 254 1
200 264 1
200 267 1
200 282 1
200 285 1
200 298 1
200 299 1
200 303 1
200 304 1
200 307 1
200 309 1
200 311 1
200 316 1
200 318 1
200 325 1
200 329 1
200 334 1
200 343 1
200 346 1
200 350 1
200 351 1
200 352 1
200 354 1
200 363 1
200 364 1
200 366 1
200 376 1
200 380 1
200 386 1
200 387 1
200 388 1
200 390 1
200 395 1
200 407 1
200 409 1
200 414 1
200 416 1
200 417 1
200 421 1
200 424 1
200 428 1
200 436 1
200 444 1
200 451 1
200 452 1
200 453 1
200 454 1
200 462 1
200 472 1
200 476 1
200 477 1
200 484 1
200 486 1
200 489 1
200 492 1
200 494 1
201 206 1
201 209 1
201 211 1
201 213 1
201 221 1
201 224 1
201 226 1
201 232 1
201 234 1
201 236 1
201 237 1
201 240 1
201 243 1
201 246 1
201 252 1
201 255 1
201 262 1
201 270 1
201 276 1
201 281 1
201 282 1
201 286 1
201 293 1
201 300 1
201 304 1
201 307 1
201 311 1
201 314 1
201 317 1
201 320 1
201 336 1
201 337 1
201 341 1
201 348 1
201 351 1
201 357 1
201 358 1
201 360 1
201 362 1
201 364 1
201 366 1
201 374 1
201 377 1
201 378 1
201 387 1
201 393 1
201 398 1
201 400 1
201 401 1
201 405 1
201 406 1
201 408 1
201 409 1
201 410 1
201 414 1
201 419 1
201 422 1
201 424 1
201 426 1
201 428 1
201 430 1
201 431 1
201 433 1
201 436 1
201 442 1
201 443 1
201 445 1
201 447 1
201 448 1
201 450 1
201 458 1
201 462 1
201 468 1
201 470 1
201 473 1
201 475 1
201 476 1
201 478 1
201 480 1
201 486 1
201 488 1
201 491 1
201 495 1
201 500 1
202 204 1
202 214 1
202 232 1
202 240 1
202 252 1
202 254 1
202 264 1
202 269 1
202 273 1
202 274 1
202 275 1
202 288 1
202 309 1
202 317 1
202 329 1
202 347 1
202 355 1
202 367 1
202 371 1
202 380 1
202 392 1
202 398 1
202 410 1
202 422 1
202 423 1
202 429 1
202 436 1
202 443 1
202 449 1
202 459 1
202 466 1
202 468 1
202 472 1
202 473 1
202 483 1
202 492 1
202 493 1
202 498 1
203 208 1
203 212 1
203 217 1
203 226 1
203 242 1
203 244 1
203 245 1
203 247 1
203 252 1
203 255 1
203 257 1
203 264 1
203 278 1
203 286 1
203 293 1
203 305 1
203 311 1
203 312 1
203 313 1
203 318 1
203 319 1
203 321 1
203 323 1
203 329 1
203 335 1
203 337 1
203 382 1
203 386 1
203 396 1
203 397 1
203 401 1
203 405 1
203 441 1
203 450 1
203 456 1
203 462 1
203 464 1
203 473 1
203 482 1
203 491 1
204 205 1
204 206 1
204 208 1
204 209 1
204 211 1
204 213 1
204 215 1
204 218 1
204 220 1
204 221 1
204 223 1
204 224 1
204 226 1
204 229 1
204 233 1
204 234 1
204 241 1
204 243 1
204 244 1
204 246 1
204 247 1
204 249 1
204 252 1
204 253 1
204 262 1
204 264 1
204 269 1
204 270 1
204 271 1
204 272 1
204 274 1
204 277 1
204 280 1
204 281 1
204 285 1
204 290 1
204 293 1
204 298 1
204 299 1
204 301 1
204 304 1
204 312 1
204 313 1
204 317 1
204 319 1
204 320 1
204 322 1
204 328 1
204 330 1
204 336 1
204 337 1
204 345 1
204 350 1
204 352 1
204 354 1
204 364 1
204 367 1
204 369 1
204 370 1
204 371 1
204 372 1
204 374 1
204 376 1
204 382 1
204 385 1
204 390 1
204 392 1
204 394 1
204 396 1
204 401 1
204 404 1
204 407 1
204 409 1
204 411 1
204 418 1
204 420 1
204 421 1
204 422 1
204 424 1
204 426 1
204 427 1
204 433 1
204 436 1
204 438 1
204 450 1
204 455 1
204 461 1
204 462 1
204 463 1
204 466 1
204 468 1
204 469 1
204 473 1
204 479 1
204 482 1
204 484 1
204 497 1
204 498 1
204 499 1
205 208 1
205 209 1
205 210 1
205 213 1
205 214 1
205 215 1
205 217 1
205 218 1
205 220 1
205 222 1
205 223 1
205 227 1
205 231 1
205 234 1
205 236 1
205 237 1
205 242 1
205 243 1
205 247 1
205 254 1
205 261 1
205 264 1
205 268 1
205 269 1
205 273 1
205 279 1
205 280 1
205 282 1
205 284 1
205 285 1
205 287 1
205 288 1
205 289 1
205 293 1
205 296 1
205 299 1
205 304 1
205 306 1
205 308 1
205 310 1
205 311 1
205 312 1
205 313 1
205 314 1
205 321 1
205 325 1
205 326 1
205 328 1
205 330 1
205 339 1
205 340 1
205 343 1
205 344 1
205 349 1
205 350 1
205 352 1
205 353 1
205 356 1
205 357 1
205 362 1
205 363 1
205 364 1
205 367 1
205 372 1
205 377 1
205 378 1
205 380 1
205 382 1
205 386 1
205 388 1
205 390 1
205 394 1
205 395 1
205 396 1
205 397 1
205 405 1
205 406 1
205 409 1
205 413 1
205 414 1
205 416 1
205 417 1
205 419 1
205 424 1
205 428 1
205 430 1
205 432 1
205 439 1
205 440 1
205 448 1
205 452 1
205 459 1
205 461 1
205 462 1
205 463 1
205 472 1
205 481 1
205 482 1
205 488 1
205 491 1
205 493 1
205 494 1
205 497 1
205 499 1
206 217 1
206 218 1
206 230 1
206 232 1
206 236 1
206 246 1
206 249 1
206 254 1
206 255 1
206 260 1
206 268 1
206 275 1
206 283 1
206 290 1
206 293 1
206 334 1
206 346 1
206 350 1
206 371 1
206 379 1
206 382 1
206 409 1
206 411 1
206 416 1
206 423 1
206 431 1
206 433 1
206 446 1
206 467 1
206 471 1
206 472 1
206 479 1
206 498 1
207 210 1
207 211 1
207 212 1
207 217 1
207 218 1
207 219 1
207 224 1
207 226 1
207 228 1
207 237 1
207 239 1
207 242 1
207 244 1
207 249 1
207 251 1
207 256 1
207 258 1
207 271 1
207 272 1
207 276 1
207 278 1
207 284 1
207 285 1
207 286 1
207 289 1
207 291 1
207 296 1
207 300 1
207 304 1
207 307 1
207 309 1
207 311 1
207 315 1
207 319 1
207 321 1
207 325 1
207 332 1
207 335 1
207 336 1
207 340 1
207 345 1
207 346 1
207 351 1
207 355 1
207 359 1
207 360 1
207 361 1
207 363 1
207 369 1
207 370 1
207 378 1
207 383 1
207 385 1
207 386 1
207 389 1
207 390 1
207 392 1
207 396 1
207 403 1
207 407 1
207 408 1
207 419 1
207 420 1
207 421 1
207 422 1
207 425 1
207 426 1
207 430 1
207 431 1
207 433 1
207 434 1
207 442 1
207 443 1
207 446 1
207 457 1
207 459 1
207 462 1
207 463 1
207 468 1
207 476 1
207 482 1
207 485 1
207 486 1
207 487 1
207 488 1
207 492 1
207 494 1
207 495 1
207 496 1
208 209 1
208 214 1
208 216 1
208 218 1
208 223 1
208 226 1
208 228 1
208 232 1
208 236 1
208 242 1
208 243 1
208 244 1
208 249 1
208 257 1
208 265 1
208 271 1
208 274 1
208 277 1
208 278 1
208 279 1
208 280 1
208 282 1
208 284 1
208 285 1
208 287 1
208 288 1
208 290 1
208 295 1
208 297 1
208 299 1
208 300 1
208 301 1
208 306 1
208 309 1
208 315 1
208 316 1
208 318 1
208 319 1
208 321 1
208 322 1
208 325 1
208 326 1
208 327 1
208 328 1
208 331 1
208 332 1
208 336 1
208 340 1
208 342 1
208 344 1
208 347 1
208 351 1
208 352 1
208 356 1
208 357 1
208 359 1
208 360 1
208 363 1
208 364 1
208 365 1
208 367 1
208 371 1
208 381 1
208 384 1
208 387 1
208 388 1
208 390 1
208 391 1
208 394 1
208 397 1
208 398 1
208 403 1
208 406 1
208 407 1
208 411 1
208 414 1
208 420 1
208 421 1
208 425 1
208 433 1
208 434 1
208 440 1
208 447 1
208 450 1
208 452 1
208 456 1
208 458 1
208 463 1
208 472 1
208 473 1
208 474 1
208 476 1
208 477 1
208 485 1
208 486 1
208 491 1
208 492 1
208 494 1
208 495 1
208 498 1
209 212 1
209 225 1
209 226 1
209 230 1
209 235 1
209 240 1
209 245 1
209 246 1
209 250 1
209 257 1
209 268 1
209 269 1
209 271 1
209 280 1
209 283 1
209 286 1
209 290 1
209 291 1
209 299 1
209 302 1
209 307 1
209 311 1
209 318 1
209 320 1
209 322 1
209 324 1
209 325 1
209 327 1
209 329 1
209 330 1
209 345 1
209 347 1
209 352 1
209 355 1
209 356 1
209 366 1
209 372 1
209 373 1
209 374 1
209 376 1
209 380 1
209 382 1
209 383 1
209 388 1
209 392 1
209 393 1
209 400 1
209 406 1
209 409 1
209 416 1
209 417 1
209 421 1
209 422 1
209 423 1
209 424 1
209 426 1
209 433 1
209 438 1
209 442 1
209 443 1
209 444 1
209 445 1
209 448 1
209 451 1
209 461 1
209 462 1
209 465 1
209 470 1
209 472 1
209 473 1
209 476 1
209 477 1
209 488 1
209 495 1
209 497 1
210 214 1
210 217 1
210 218 1
210 222 1
210 226 1
210 242 1
210 245 1
210 246 1
210 251 1
210 256 1
210 260 1
210 261 1
210 272 1
210 276 1
210 280 1
210 283 1
210 289 1
210 293 1
210 295 1
210 299 1
210 301 1
210 323 1
210 331 1
210 337 1
210 341 1
210 344 1
210 345 1
210 346 1
210 357 1
210 359 1
210 362 1
210 370 1
210 373 1
210 379 1
210 380 1
210 381 1
210 383 1
210 387 1
210 390 1
210 396 1
210 398 1
210 401 1
210 403 1
210 409 1
210 413 1
210 415 1
210 417 1
210 419 1
210 424 1
210 430 1
210 431 1
210 434 1
210 435 1
210 441 1
210 448 1
210 450 1
210 454 1
210 456 1
210 467 1
210 469 1
210 470 1
210 471 1
210 472 1
210 477 1
210 493 1
210 494 1
210 496 1
210 499 1
211 212 1
211 213 1
211 224 1
211 225 1
211 226 1
211 242 1
211 245 1
211 251 1
211 258 1
211 267 1
211 268 1
211 269 1
211 278 1
211 285 1
211 286 1
211 291 1
211 296 1
211 298 1
211 299 1
211 303 1
211 307 1
211 312 1
211 320 1
211 338 1
211 339 1
211 347 1
211 349 1
211 352 1
211 362 1
211 372 1
211 376 1
211 387 1
211 393 1
211 394 1
211 395 1
211 406 1
211 410 1
211 416 1
211 417 1
211 422 1
211 426 1
211 430 1
211 438 1
211 441 1
211 442 1
211 449 1
211 451 1
211 454 1
211 464 1
211 471 1
211 489 1
211 496 1
212 217 1
212 218 1
212 222 1
212 226 1
212 230 1
212 231 1
212 235 1
212 244 1
212 246 1
212 249 1
212 254 1
212 257 1
212 262 1
212 264 1
212 267 1
212 271 1
212 272 1
212 273 1
212 278 1
212 286 1
212 287 1
212 288 1
212 290 1
212 291 1
212 293 1
212 295 1
212 299 1
212 300 1
212 303 1
212 305 1
212 308 1
212 309 1
212 312 1
212 313 1
212 316 1
212 319 1
212 321 1
212 325 1
212 327 1
212 329 1
212 333 1
212 334 1
212 340 1
212 343 1
212 346 1
212 349 1
212 352 1
212 353 1
212 354 1
212 356 1
212 361 1
212 364 1
212 369 1
212 370 1
212 374 1
212 376 1
212 377 1
212 380 1
212 381 1
212 382 1
212 383 1
212 384 1
212 388 1
212 390 1
212 391 1
212 393 1
212 398 1
212 401 1
212 409 1
212 414 1
212 418 1
212 420 1
212 426 1
212 431 1
212 433 1
212 434 1
212 437 1
212 438 1
212 448 1
212 450 1
212 454 1
212 457 1
212 458 1
212 459 1
212 467 1
212 469 1
212 471 1
212 472 1
212 473 1
212 474 1
212 478 1
212 483 1
212 485 1
212 490 1
212 491 1
212 497 1
213 220 1
213 225 1
213 226 1
213 230 1
213 232 1
213 238 1
213 239 1
213 243 1
213 253 1
213 256 1
213 262 1
213 273 1
213 279 1
213 281 1
213 288 1
213 290 1
213 293 1
213 298 1
213 305 1
213 306 1
213 307 1
213 315 1
213 324 1
213 329 1
213 335 1
213 338 1
213 350 1
213 352 1
213 362 1
213 363 1
213 365 1
213 372 1
213 384 1
213 389 1
213 393 1
213 396 1
213 400 1
213 403 1
213 409 1
213 410 1
213 411 1
213 413 1
213 422 1
213 424 1
213 425 1
213 426 1
213 427 1
213 429 1
213 430 1
213 438 1
213 441 1
213 451 1
213 453 1
213 456 1
213 462 1
213 467 1
213 472 1
213 473 1
213 477 1
213 479 1
213 485 1
213 492 1
213 493 1
213 497 1
213 500 1
214 217 1
214 219 1
214 226 1
214 242 1
214 245 1
214 255 1
214 258 1
214 260 1
214 261 1
214 262 1
214 272 1
214 298 1
214 310 1
214 314 1
214 316 1
214 321 1
214 325 1
214 334 1
214 335 1
214 336 1
214 340 1
214 342 1
214 344 1
214 345 1
214 347 1
214 349 1
214 350 1
214 352 1
214 356 1
214 357 1
214 360 1
214 362 1
214 364 1
214 367 1
214 372 1
214 375 1
214 377 1
214 380 1
214 385 1
214 394 1
214 400 1
214 401 1
214 402 1
214 403 1
214 411 1
214 414 1
214 417 1
214 419 1
214 420 1
214 421 1
214 427 1
214 429 1
214 438 1
214 440 1
214 441 1
214 447 1
214 448 1
214 449 1
214 450 1
214 451 1
214 452 1
214 462 1
214 477 1
214 482 1
214 488 1
214 494 1
215 217 1
215 226 1
215 233 1
215 234 1
215 244 1
215 263 1
215 268 1
215 272 1
215 279 1
215 285 1
215 293 1
215 298 1
215 304 1
215 309 1
215 311 1
215 317 1
215 327 1
215 337 1
215 362 1
215 366 1
215 380 1
215 388 1
215 395 1
215 401 1
215 406 1
215 417 1
215 420 1
215 429 1
215 431 1
215 432 1
215 433 1
215 434 1
215 446 1
215 459 1
215 469 1
215 478 1
215 491 1
216 223 1
216 226 1
216 230 1
216 233 1
216 234 1
216 236 1
216 242 1
216 246 1
216 250 1
216 256 1
216 260 1
216 273 1
216 274 1
216 279 1
216 280 1
216 283 1
216 284 1
216 288 1
216 295 1
216 296 1
216 298 1
216 302 1
216 305 1
216 318 1
216 319 1
216 337 1
216 347 1
216 354 1
216 355 1
216 357 1
216 358 1
216 360 1
216 364 1
216 366 1
216 367 1
216 374 1
216 376 1
216 378 1
216 388 1
216 392 1
216 412 1
216 417 1
216 418 1
216 436 1
216 441 1
216 448 1
216 459 1
216 461 1
216 468 1
216 474 1
216 477 1
216 479 1
216 480 1
216 484 1
216 485 1
216 486 1
216 492 1
216 497 1
217 218 1
217 226 1
217 227 1
217 230 1
217 240 1
217 243 1
217 244 1
217 247 1
217 254 1
217 256 1
217 257 1
217 261 1
217 262 1
217 271 1
217 274 1
217 281 1
217 282 1
217 285 1
217 286 1
217 289 1
217 292 1
217 294 1
217 299 1
217 301 1
217 303 1
217 306 1
217 308 1
217 310 1
217 314 1
217 317 1
217 320 1
217 321 1
217 322 1
217 323 1
217 324 1
217 345 1
217 350 1
217 360 1
217 362 1
217 367 1
217 373 1
217 376 1
217 377 1
217 378 1
217 382 1
217 383 1
217 384 1
217 389 1
217 392 1
217 394 1
217 395 1
217 396 1
217 401 1
217 403 1
217 408 1
217 410 1
217 416 1
217 422 1
217 427 1
217 433 1
217 438 1
217 441 1
217 446 1
217 450 1
217 462 1
217 471 1
217 472 1
217 476 1
217 477 1
217 479 1
217 483 1
217 488 1
217 493 1
217 494 1
217 495 1
217 497 1
217 500 1
218 219 1
218 220 1
218 221 1
218 223 1
218 225 1
218 226 1
218 227 1
218 232 1
218 236 1
218 237 1
218 238 1
218 239 1
218 240 1
218 242 1
218 243 1
218 244 1
218 248 1
218 261 1
218 263 1
218 269 1
218 272 1
218 274 1
218 275 1
218 278 1
218 280 1
218 285 1
218 289 1
218 290 1
218 294 1
218 295 1
218 297 1
218 299 1
218 300 1
218 302 1
218 303 1
218 305 1
218 307 1
218 310 1
218 315 1
218 317 1
218 321 1
218 334 1
218 335 1
218 340 1
218 341 1
218 342 1
218 347 1
218 348 1
218 352 1
218 354 1
218 357 1
218 358 1
218 360 1
218 362 1
218 365 1
218 366 1
218 367 1
218 380 1
218 384 1
218 386 1
218 390 1
218 391 1
218 392 1
218 398 1
218 405 1
218 406 1
218 414 1
218 420 1
218 427 1
218 431 1
218 433 1
218 435 1
218 441 1
218 445 1
218 450 1
218 454 1
218 455 1
218 466 1
218 467 1
218 468 1
218 470 1
218 478 1
218 479 1
218 482 1
218 485 1
218 492 1
218 493 1
218 494 1
218 495 1
218 497 1
218 498 1
219 232 1
219 236 1
219 239 1
219 240 1
219 247 1
219 267 1
219 283 1
219 284 1
219 290 1
219 303 1
219 310 1
219 319 1
219 332 1
219 338 1
219 342 1
219 344 1
219 366 1
219 374 1
219 379 1
219 380 1
219 381 1
219 386 1
219 387 1
219 390 1
219 393 1
219 404 1
219 409 1
219 414 1
219 416 1
219 420 1
219 426 1
219 433 1
219 439 1
219 449 1
219 451 1
219 456 1
219 463 1
219 477 1
219 486 1
219 493 1
219 495 1
219 498 1
220 221 1
220 229 1
220 236 1
220 240 1
220 241 1
220 242 1
220 244 1
220 246 1
220 249 1
220 257 1
220 258 1
220 260 1
220 272 1
220 278 1
220 283 1
220 285 1
220 293 1
220 295 1
220 299 1
220 304 1
220 305 1
220 306 1
220 316 1
220 323 1
220 342 1
220 343 1
220 350 1
220 354 1
220 356 1
220 359 1
220 364 1
220 366 1
220 372 1
220 377 1
220 381 1
220 388 1
220 393 1
220 396 1
220 400 1
220 411 1
220 425 1
220 430 1
220 433 1
220 434 1
220 438 1
220 440 1
220 444 1
220 448 1
220 454 1
220 455 1
220 459 1
220 463 1
220 464 1
220 467 1
220 472 1
220 473 1
220 478 1
220 482 1
220 499 1
220 500 1
221 235 1
221 243 1
221 261 1
221 271 1
221 273 1
221 274 1
221 278 1
221 295 1
221 299 1
221 301 1
221 303 1
221 304 1
221 313 1
221 314 1
221 337 1
221 350 1
221 359 1
221 378 1
221 379 1
221 388 1
221 393 1
221 406 1
221 409 1
221 420 1
221 421 1
221 425 1
221 433 1
221 436 1
221 441 1
221 473 1
221 477 1
221 487 1
221 495 1
222 237 1
222 239 1
222 240 1
222 257 1
222 260 1
222 280 1
222 287 1
222 291 1
222 295 1
222 312 1
222 317 1
222 335 1
222 346 1
222 347 1
222 353 1
222 376 1
222 380 1
222 386 1
222 387 1
222 395 1
222 402 1
222 416 1
222 421 1
222 433 1
222 435 1
222 441 1
222 448 1
222 449 1
222 450 1
222 454 1
222 495 1
222 497 1
222 499 1
223 224 1
223 232 1
223 233 1
223 235 1
223 246 1
223 249 1
223 257 1
223 265 1
223 269 1
223 275 1
223 276 1
223 278 1
223 281 1
223 288 1
223 289 1
223 301 1
223 303 1
223 306 1
223 315 1
223 317 1
223 324 1
223 327 1
223 336 1
223 348 1
223 350 1
223 371 1
223 373 1
223 375 1
223 377 1
223 379 1
223 393 1
223 396 1
223 402 1
223 416 1
223 422 1
223 424 1
223 427 1
223 430 1
223 433 1
223 441 1
223 445 1
223 447 1
223 458 1
223 462 1
223 467 1
223 473 1
223 476 1
223 477 1
223 480 1
223 494 1
223 497 1
224 230 1
224 236 1
224 239 1
224 246 1
224 249 1
224 251 1
224 254 1
224 255 1
224 260 1
224 267 1
224 275 1
224 279 1
224 280 1
224 299 1
224 303 1
224 306 1
224 314 1
224 322 1
224 325 1
224 326 1
224 327 1
224 331 1
224 338 1
224 340 1
224 347 1
224 372 1
224 375 1
224 381 1
224 385 1
224 389 1
224 390 1
224 391 1
224 398 1
224 406 1
224 407 1
224 409 1
224 418 1
224 421 1
224 424 1
224 430 1
224 433 1
224 435 1
224 438 1
224 441 1
224 443 1
224 447 1
224 448 1
224 456 1
224 458 1
224 462 1
224 467 1
224 469 1
224 472 1
224 485 1
224 494 1
224 497 1
224 498 1
224 500 1
225 228 1
225 236 1
225 246 1
225 256 1
225 257 1
225 261 1
225 266 1
225 268 1
225 273 1
225 278 1
225 279 1
225 281 1
225 283 1
225 284 1
225 287 1
225 290 1
225 299 1
225 300 1
225 307 1
225 312 1
225 315 1
225 318 1
225 323 1
225 326 1
225 332 1
225 345 1
225 387 1
225 406 1
225 409 1
225 414 1
225 418 1
225 423 1
225 424 1
225 434 1
225 441 1
225 448 1
225 458 1
225 459 1
225 461 1
225 462 1
225 470 1
225 473 1
225 485 1
225 491 1
225 495 1
225 497 1
225 499 1
226 233 1
226 239 1
226 241 1
226 244 1
226 246 1
226 255 1
226 261 1
226 264 1
226 267 1
226 268 1
226 273 1
226 275 1
226 278 1
226 282 1
226 284 1
226 289 1
226 290 1
226 292 1
226 296 1
226 299 1
226 301 1
226 303 1
226 304 1
226 307 1
226 308 1
226 313 1
226 314 1
226 316 1
226 322 1
226 324 1
226 327 1
226 329 1
226 334 1
226 337 1
226 343 1
226 344 1
226 346 1
226 347 1
226 351 1
226 353 1
226 354 1
226 355 1
226 358 1
226 362 1
226 363 1
226 365 1
226 376 1
226 377 1
226 378 1
226 381 1
226 384 1
226 385 1
226 390 1
226 398 1
226 403 1
226 406 1
226 409 1
226 413 1
226 416 1
226 422 1
226 424 1
226 428 1
226 430 1
226 433 1
226 436 1
226 437 1
226 439 1
226 444 1
226 448 1
226 450 1
226 453 1
226 456 1
226 457 1
226 459 1
226 461 1
226 463 1
226 466 1
226 471 1
226 472 1
226 473 1
226 474 1
226 477 1
226 480 1
226 484 1
226 485 1
226 487 1
226 488 1
226 489 1
226 491 1
226 492 1
226 493 1
226 497 1
226 498 1
227 244 1
227 251 1
227 265 1
227 281 1
227 293 1
227 297 1
227 313 1
227 317 1
227 326 1
227 335 1
227 337 1
227 338 1
227 347 1
227 362 1
227 371 1
227 376 1
227 380 1
227 382 1
227 389 1
227 390 1
227 395 1
227 400 1
227 405 1
227 407 1
227 417 1
227 420 1
227 422 1
227 424 1
227 426 1
227 430 1
227 447 1
227 456 1
227 474 1
227 478 1
227 482 1
227 490 1
227 493 1
227 496 1
227 497 1
228 230 1
228 233 1
228 234 1
228 236 1
228 237 1
228 238 1
228 241 1
228 250 1
228 255 1
228 274 1
228 278 1
228 281 1
228 288 1
228 290 1
228 303 1
228 307 1
228 317 1
228 318 1
228 327 1
228 331 1
228 332 1
228 334 1
228 341 1
228 343 1
228 347 1
228 356 1
228 357 1
228 364 1
228 365 1
228 367 1
228 369 1
228 372 1
228 382 1
228 406 1
228 407 1
228 411 1
228 414 1
228 422 1
228 424 1
228 432 1
228 441 1
228 442 1
228 444 1
228 446 1
228 448 1
228 452 1
228 458 1
228 462 1
228 466 1
228 468 1
228 476 1
228 479 1
228 480 1
228 484 1
228 485 1
228 491 1
228 497 1
229 233 1
229 235 1
229 248 1
229 251 1
229 254 1
229 257 1
229 264 1
229 265 1
229 266 1
229 273 1
229 277 1
229 280 1
229 282 1
229 283 1
229 285 1
229 291 1
229 292 1
229 294 1
229 295 1
229 297 1
229 319 1
229 322 1
229 325 1
229 328 1
229 333 1
229 347 1
229 350 1
229 357 1
229 362 1
229 363 1
229 365 1
229 367 1
229 369 1
229 379 1
229 385 1
229 389 1
229 390 1
229 393 1
229 396 1
229 398 1
229 405 1
229 406 1
229 407 1
229 409 1
229 411 1
229 413 1
229 414 1
229 427 1
229 428 1
229 436 1
229 440 1
229 441 1
229 450 1
229 451 1
229 469 1
229 470 1
229 472 1
229 479 1
229 484 1
229 485 1
229 493 1
229 494 1
229 497 1
229 498 1
230 233 1
230 234 1
230 242 1
230 243 1
230 248 1
230 249 1
230 253 1
230 261 1
230 262 1
230 265 1
230 267 1
230 274 1
230 275 1
230 276 1
230 278 1
230 279 1
230 283 1
230 285 1
230 288 1
230 292 1
230 303 1
230 306 1
230 311 1
230 315 1
230 317 1
230 320 1
230 321 1
230 323 1
230 325 1
230 328 1
230 330 1
230 338 1
230 339 1
230 340 1
230 341 1
230 342 1
230 346 1
230 347 1
230 350 1
230 353 1
230 354 1
230 356 1
230 361 1
230 363 1
230 364 1
230 369 1
230 372 1
230 373 1
230 378 1
230 380 1
230 382 1
230 383 1
230 390 1
230 391 1
230 393 1
230 394 1
230 397 1
230 399 1
230 400 1
230 403 1
230 409 1
230 417 1
230 419 1
230 422 1
230 423 1
230 432 1
230 433 1
230 436 1
230 439 1
230 440 1
230 445 1
230 448 1
230 449 1
230 453 1
230 458 1
230 462 1
230 465 1
230 470 1
230 472 1
230 475 1
230 476 1
230 479 1
230 484 1
230 486 1
230 487 1
230 491 1
230 492 1
230 497 1
230 500 1
231 232 1
231 244 1
231 247 1
231 254 1
231 257 1
231 263 1
231 272 1
231 285 1
231 286 1
231 288 1
231 290 1
231 291 1
231 301 1
231 303 1
231 307 1
231 313 1
231 316 1
231 318 1
231 319 1
231 343 1
231 350 1
231 352 1
231 355 1
231 358 1
231 369 1
231 385 1
231 388 1
231 395 1
231 401 1
231 407 1
231 409 1
231 413 1
231 416 1
231 426 1
231 461 1
231 473 1
231 485 1
232 233 1
232 235 1
232 236 1
232 239 1
232 240 1
232 243 1
232 249 1
232 254 1
232 256 1
232 261 1
232 263 1
232 264 1
232 273 1
232 275 1
232 288 1
232 292 1
232 295 1
232 296 1
232 300 1
232 301 1
232 304 1
232 307 1
232 315 1
232 318 1
232 319 1
232 328 1
232 329 1
232 330 1
232 331 1
232 333 1
232 339 1
232 342 1
232 343 1
232 344 1
232 348 1
232 350 1
232 355 1
232 357 1
232 362 1
232 364 1
232 365 1
232 369 1
232 380 1
232 382 1
232 385 1
232 387 1
232 390 1
232 391 1
232 393 1
232 394 1
232 396 1
232 399 1
232 407 1
232 409 1
232 410 1
232 415 1
232 417 1
232 421 1
232 423 1
232 428 1
232 431 1
232 432 1
232 433 1
232 441 1
232 443 1
232 448 1
232 450 1
232 451 1
232 452 1
232 456 1
232 458 1
232 464 1
232 471 1
232 474 1
232 478 1
232 481 1
232 485 1
232 486 1
232 496 1
232 497 1
233 234 1
233 236 1
233 238 1
233 244 1
233 252 1
233 254 1
233 258 1
233 260 1
233 261 1
233 267 1
233 271 1
233 272 1
233 275 1
233 277 1
233 279 1
233 284 1
233 287 1
233 291 1
233 296 1
233 307 1
233 311 1
233 314 1
233 315 1
233 318 1
233 319 1
233 321 1
233 323 1
233 326 1
233 328 1
233 333 1
233 334 1
233 335 1
233 337 1
233 338 1
233 340 1
233 344 1
233 350 1
233 352 1
233 354 1
233 356 1
233 357 1
233 359 1
233 360 1
233 364 1
233 366 1
233 370 1
233 379 1
233 382 1
233 384 1
233 385 1
233 386 1
233 387 1
233 389 1
233 393 1
233 395 1
233 396 1
233 400 1
233 407 1
233 410 1
233 411 1
233 413 1
233 416 1
233 417 1
233 420 1
233 421 1
233 423 1
233 426 1
233 428 1
233 429 1
233 433 1
233 442 1
233 448 1
233 450 1
233 452 1
233 453 1
233 458 1
233 462 1
233 464 1
233 471 1
233 472 1
233 475 1
233 479 1
233 480 1
233 487 1
233 489 1
233 491 1
233 495 1
233 497 1
233 498 1
234 236 1
234 237 1
234 240 1
234 242 1
234 246 1
234 255 1
234 282 1
234 292 1
234 298 1
234 303 1
234 312 1
234 314 1
234 318 1
234 323 1
234 331 1
234 337 1
234 338 1
234 354 1
234 356 1
234 360 1
234 363 1
234 385 1
234 387 1
234 395 1
234 396 1
234 399 1
234 400 1
234 405 1
234 408 1
234 420 1
234 421 1
234 422 1
234 429 1
234 434 1
234 442 1
234 448 1
234 462 1
234 466 1
234 468 1
234 470 1
234 473 1
234 477 1
234 485 1
235 240 1
235 241 1
235 243 1
235 246 1
235 252 1
235 260 1
235 262 1
235 271 1
235 274 1
235 279 1
235 280 1
235 286 1
235 290 1
235 293 1
235 297 1
235 299 1
235 306 1
235 310 1
235 316 1
235 317 1
235 321 1
235 322 1
235 326 1
235 331 1
235 333 1
235 343 1
235 355 1
235 360 1
235 363 1
235 367 1
235 369 1
235 371 1
235 377 1
235 392 1
235 393 1
235 398 1
235 403 1
235 408 1
235 410 1
235 413 1
235 419 1
235 420 1
235 421 1
235 423 1
235 425 1
235 426 1
235 427 1
235 432 1
235 438 1
235 441 1
235 450 1
235 457 1
235 459 1
235 461 1
235 467 1
235 468 1
235 472 1
235 480 1
235 493 1
236 238 1
236 240 1
236 242 1
236 244 1
236 246 1
236 247 1
236 249 1
236 254 1
236 256 1
236 258 1
236 260 1
236 261 1
236 271 1
236 272 1
236 276 1
236 277 1
236 279 1
236 280 1
236 283 1
236 285 1
236 286 1
236 288 1
236 289 1
236 290 1
236 294 1
236 295 1
236 296 1
236 299 1
236 301 1
236 302 1
236 305 1
236 310 1
236 312 1
236 316 1
236 317 1
236 318 1
236 319 1
236 321 1
236 333 1
236 334 1
236 335 1
236 336 1
236 337 1
236 338 1
236 342 1
236 344 1
236 346 1
236 347 1
236 349 1
236 351 1
236 352 1
236 353 1
236 355 1
236 360 1
236 362 1
236 366 1
236 367 1
236 371 1
236 375 1
236 379 1
236 383 1
236 386 1
236 388 1
236 389 1
236 390 1
236 393 1
236 394 1
236 408 1
236 411 1
236 414 1
236 417 1
236 419 1
236 420 1
236 421 1
236 422 1
236 423 1
236 424 1
236 426 1
236 427 1
236 429 1
236 433 1
236 434 1
236 437 1
236 438 1
236 444 1
236 446 1
236 447 1
236 448 1
236 449 1
236 450 1
236 452 1
236 454 1
236 461 1
236 462 1
236 463 1
236 471 1
236 473 1
236 476 1
236 482 1
236 484 1
236 485 1
236 486 1
236 487 1
236 491 1
236 493 1
236 494 1
236 495 1
236 497 1
236 498 1
236 500 1
237 244 1
237 245 1
237 250 1
237 255 1
237 258 1
237 259 1
237 261 1
237 291 1
237 293 1
237 298 1
237 301 1
237 306 1
237 312 1
237 313 1
237 315 1
237 324 1
237 334 1
237 335 1
237 338 1
237 343 1
237 346 1
237 361 1
237 372 1
237 390 1
237 398 1
237 410 1
237 419 1
237 424 1
237 428 1
237 433 1
237 456 1
237 459 1
237 461 1
237 467 1
237 470 1
237 478 1
237 481 1
237 486 1
238 256 1
238 261 1
238 295 1
238 298 1
238 317 1
238 322 1
238 331 1
238 332 1
238 333 1
238 343 1
238 347 1
238 356 1
238 359 1
238 360 1
238 362 1
238 363 1
238 364 1
238 365 1
238 378 1
238 380 1
238 398 1
238 416 1
238 420 1
238 427 1
238 438 1
238 444 1
238 450 1
238 458 1
238 462 1
238 465 1
238 472 1
238 479 1
238 485 1
238 486 1
238 497 1
239 240 1
239 244 1
239 248 1
239 252 1
239 253 1
239 255 1
239 256 1
239 257 1
239 263 1
239 265 1
239 268 1
239 271 1
239 273 1
239 275 1
239 277 1
239 289 1
239 290 1
239 293 1
239 295 1
239 296 1
239 297 1
239 298 1
239 299 1
239 303 1
239 305 1
239 309 1
239 310 1
239 316 1
239 318 1
239 319 1
239 325 1
239 328 1
239 337 1
239 340 1
239 344 1
239 346 1
239 347 1
239 348 1
239 353 1
239 356 1
239 361 1
239 369 1
239 376 1
239 380 1
239 383 1
239 389 1
239 390 1
239 392 1
239 393 1
239 402 1
239 406 1
239 410 1
239 413 1
239 415 1
239 416 1
239 421 1
239 430 1
239 433 1
239 437 1
239 439 1
239 452 1
239 453 1
239 454 1
239 459 1
239 460 1
239 466 1
239 478 1
239 482 1
239 488 1
239 492 1
239 495 1
240 243 1
240 244 1
240 245 1
240 250 1
240 252 1
240 254 1
240 257 1
240 259 1
240 265 1
240 266 1
240 268 1
240 275 1
240 278 1
240 279 1
240 282 1
240 285 1
240 293 1
240 295 1
240 296 1
240 299 1
240 301 1
240 302 1
240 303 1
240 305 1
240 306 1
240 307 1
240 311 1
240 312 1
240 314 1
240 315 1
240 320 1
240 330 1
240 331 1
240 333 1
240 335 1
240 347 1
240 354 1
240 357 1
240 358 1
240 360 1
240 361 1
240 366 1
240 371 1
240 373 1
240 375 1
240 376 1
240 377 1
240 391 1
240 392 1
240 397 1
240 404 1
240 407 1
240 409 1
240 411 1
240 417 1
240 420 1
240 423 1
240 426 1
240 430 1
240 433 1
240 437 1
240 440 1
240 441 1
240 450 1
240 462 1
240 466 1
240 473 1
240 474 1
240 476 1
240 481 1
240 485 1
240 488 1
240 489 1
240 490 1
240 494 1
240 496 1
240 497 1
241 245 1
241 247 1
241 251 1
241 252 1
241 258 1
241 261 1
241 264 1
241 265 1
241 268 1
241 269 1
241 271 1
241 272 1
241 280 1
241 288 1
241 291 1
241 292 1
241 295 1
241 298 1
241 299 1
241 302 1
241 304 1
241 306 1
241 311 1
241 318 1
241 321 1
241 322 1
241 328 1
241 329 1
241 338 1
241 342 1
241 357 1
241 362 1
241 363 1
241 364 1
241 369 1
241 376 1
241 377 1
241 380 1
241 382 1
241 384 1
241 386 1
241 388 1
241 393 1
241 409 1
241 410 1
241 416 1
241 417 1
241 419 1
241 421 1
241 423 1
241 426 1
241 435 1
241 436 1
241 441 1
241 451 1
241 452 1
241 458 1
241 459 1
241 462 1
241 463 1
241 465 1
241 466 1
241 469 1
241 472 1
241 481 1
241 482 1
241 488 1
241 497 1
241 498 1
241 499 1
241 500 1
242 244 1
242 245 1
242 250 1
242 251 1
242 254 1
242 260 1
242 263 1
242 264 1
242 268 1
242 272 1
242 273 1
242 275 1
242 276 1
242 282 1
242 285 1
242 288 1
242 292 1
242 293 1
242 295 1
242 298 1
242 301 1
242 304 1
242 305 1
242 307 1
242 308 1
242 309 1
242 310 1
242 311 1
242 317 1
242 321 1
242 326 1
242 327 1
242 330 1
242 334 1
242 338 1
242 342 1
242 347 1
242 348 1
242 350 1
242 352 1
242 357 1
242 361 1
242 363 1
242 367 1
242 369 1
242 370 1
242 375 1
242 376 1
242 379 1
242 382 1
242 383 1
242 388 1
242 393 1
242 396 1
242 403 1
242 409 1
242 415 1
242 418 1
242 423 1
242 424 1
242 427 1
242 428 1
242 431 1
242 433 1
242 436 1
242 438 1
242 446 1
242 449 1
242 450 1
242 456 1
242 457 1
242 463 1
242 465 1
242 467 1
242 470 1
242 481 1
242 485 1
242 486 1
242 487 1
242 488 1
242 489 1
242 491 1
242 492 1
242 493 1
242 494 1
242 495 1
242 498 1
242 499 1
243 244 1
243 249 1
243 251 1
243 253 1
243 255 1
243 261 1
243 267 1
243 272 1
243 275 1
243 279 1
243 285 1
243 293 1
243 305 1
243 311 1
243 315 1
243 317 1
243 324 1
243 331 1
243 335 1
243 338 1
243 341 1
243 343 1
243 345 1
243 354 1
243 357 1
243 360 1
243 363 1
243 366 1
243 372 1
243 381 1
243 382 1
243 390 1
243 391 1
243 394 1
243 395 1
243 401 1
243 405 1
243 409 1
243 414 1
243 423 1
243 426 1
243 430 1
243 436 1
243 438 1
243 441 1
243 442 1
243 448 1
243 458 1
243 460 1
243 467 1
243 468 1
243 470 1
243 472 1
243 477 1
243 478 1
243 481 1
243 485 1
243 488 1
243 491 1
243 493 1
243 494 1
243 497 1
243 498 1
244 245 1
244 249 1
244 250 1
244 252 1
244 255 1
244 257 1
244 260 1
244 265 1
244 274 1
244 278 1
244 280 1
244 282 1
244 284 1
244 290 1
244 291 1
244 292 1
244 296 1
244 297 1
244 301 1
244 302 1
244 314 1
244 317 1
244 318 1
244 321 1
244 323 1
244 324 1
244 325 1
244 328 1
244 330 1
244 331 1
244 337 1
244 341 1
244 342 1
244 343 1
244 347 1
244 349 1
244 357 1
244 358 1
244 361 1
244 370 1
244 371 1
244 382 1
244 383 1
244 384 1
244 390 1
244 392 1
244 395 1
244 396 1
244 400 1
244 401 1
244 402 1
244 406 1
244 409 1
244 410 1
244 411 1
244 413 1
244 414 1
244 417 1
244 419 1
244 420 1
244 422 1
244 428 1
244 431 1
244 433 1
244 435 1
244 439 1
244 447 1
244 448 1
244 451 1
244 455 1
244 458 1
244 462 1
244 468 1
244 469 1
244 470 1
244 483 1
244 484 1
244 488 1
244 490 1
244 492 1
244 493 1
244 495 1
244 498 1
244 500 1
245 246 1
245 251 1
245 252 1
245 256 1
245 257 1
245 260 1
245 270 1
245 281 1
245 288 1
245 289 1
245 290 1
245 295 1
245 296 1
245 300 1
245 303 1
245 305 1
245 308 1
245 315 1
245 319 1
245 337 1
245 351 1
245 355 1
245 360 1
245 361 1
245 365 1
245 371 1
245 375 1
245 382 1
245 388 1
245 394 1
245 395 1
245 399 1
245 401 1
245 404 1
245 406 1
245 414 1
245 415 1
245 416 1
245 423 1
245 424 1
245 429 1
245 430 1
245 433 1
245 436 1
245 444 1
245 449 1
245 451 1
245 459 1
245 461 1
245 463 1
245 465 1
245 474 1
245 483 1
245 484 1
245 486 1
245 487 1
245 489 1
245 492 1
246 249 1
246 252 1
246 256 1
246 257 1
246 260 1
246 261 1
246 265 1
246 272 1
246 273 1
246 275 1
246 277 1
246 279 1
246 280 1
246 285 1
246 288 1
246 289 1
246 293 1
246 297 1
246 309 1
246 317 1
246 318 1
246 322 1
246 327 1
246 336 1
246 337 1
246 338 1
246 340 1
246 345 1
246 347 1
246 352 1
246 358 1
246 361 1
246 362 1
246 363 1
246 372 1
246 373 1
246 376 1
246 377 1
246 382 1
246 388 1
246 396 1
246 399 1
246 400 1
246 404 1
246 407 1
246 412 1
246 414 1
246 416 1
246 420 1
246 422 1
246 431 1
246 438 1
246 443 1
246 450 1
246 455 1
246 457 1
246 458 1
246 459 1
246 462 1
246 472 1
246 474 1
246 476 1
246 478 1
246 486 1
246 489 1
246 492 1
246 495 1
246 497 1
246 499 1
247 249 1
247 251 1
247 252 1
247 253 1
247 254 1
247 256 1
247 257 1
247 261 1
247 264 1
247 268 1
247 278 1
247 280 1
247 288 1
247 289 1
247 293 1
247 301 1
247 305 1
247 310 1
247 311 1
247 315 1
247 325 1
247 327 1
247 330 1
247 338 1
247 339 1
247 344 1
247 354 1
247 355 1
247 357 1
247 360 1
247 363 1
247 364 1
247 367 1
247 370 1
247 377 1
247 381 1
247 382 1
247 385 1
247 393 1
247 396 1
247 409 1
247 411 1
247 419 1
247 421 1
247 432 1
247 436 1
247 438 1
247 447 1
247 451 1
247 457 1
247 459 1
247 470 1
247 477 1
247 484 1
247 494 1
247 499 1
248 252 1
248 254 1
248 257 1
248 260 1
248 268 1
248 273 1
248 284 1
248 293 1
248 296 1
248 298 1
248 299 1
248 301 1
248 304 1
248 311 1
248 318 1
248 319 1
248 321 1
248 326 1
248 329 1
248 337 1
248 347 1
248 354 1
248 357 1
248 358 1
248 359 1
248 386 1
248 402 1
248 409 1
248 417 1
248 427 1
248 437 1
248 441 1
248 444 1
248 449 1
248 456 1
248 458 1
248 473 1
248 482 1
248 485 1
249 251 1
249 255 1
249 257 1
249 259 1
249 261 1
249 262 1
249 272 1
249 274 1
249 288 1
249 297 1
249 298 1
249 311 1
249 323 1
249 344 1
249 345 1
249 348 1
249 350 1
249 357 1
249 364 1
249 368 1
249 369 1
249 374 1
249 380 1
249 382 1
249 384 1
249 386 1
249 388 1
249 392 1
249 399 1
249 401 1
249 406 1
249 408 1
249 411 1
249 413 1
249 416 1
249 417 1
249 418 1
249 419 1
249 420 1
249 426 1
249 428 1
249 446 1
249 449 1
249 452 1
249 456 1
249 459 1
249 461 1
249 462 1
249 464 1
249 476 1
249 488 1
249 492 1
249 493 1
249 494 1
249 495 1
249 497 1
250 254 1
250 256 1
250 260 1
250 262 1
250 263 1
250 267 1
250 268 1
250 270 1
250 271 1
250 272 1
250 273 1
250 274 1
250 283 1
250 284 1
250 285 1
250 294 1
250 301 1
250 304 1
250 306 1
250 310 1
250 311 1
250 312 1
250 319 1
250 325 1
250 331 1
250 333 1
250 338 1
250 341 1
250 345 1
250 351 1
250 352 1
250 360 1
250 368 1
250 374 1
250 375 1
250 382 1
250 385 1
250 386 1
250 390 1
250 392 1
250 395 1
250 396 1
250 411 1
250 419 1
250 421 1
250 434 1
250 436 1
250 440 1
250 447 1
250 449 1
250 450 1
250 452 1
250 453 1
250 462 1
250 471 1
250 475 1
250 476 1
250 477 1
250 478 1
250 488 1
250 493 1
250 495 1
251 254 1
251 255 1
251 258 1
251 262 1
251 270 1
251 278 1
251 280 1
251 284 1
251 285 1
251 295 1
251 296 1
251 298 1
251 301 1
251 303 1
251 304 1
251 305 1
251 306 1
251 311 1
251 312 1
251 316 1
251 318 1
251 320 1
251 328 1
251 330 1
251 335 1
251 337 1
251 346 1
251 348 1
251 351 1
251 357 1
251 360 1
251 362 1
251 363 1
251 365 1
251 366 1
251 367 1
251 370 1
251 372 1
251 373 1
251 378 1
251 382 1
251 386 1
251 388 1
251 390 1
251 395 1
251 400 1
251 411 1
251 425 1
251 427 1
251 430 1
251 432 1
251 434 1
251 439 1
251 441 1
251 445 1
251 447 1
251 449 1
251 452 1
251 459 1
251 465 1
251 467 1
251 470 1
251 475 1
251 480 1
251 483 1
251 487 1
251 488 1
251 493 1
251 494 1
251 495 1
251 496 1
251 497 1
251 498 1
251 499 1
252 254 1
252 258 1
252 272 1
252 273 1
252 274 1
252 276 1
252 278 1
252 283 1
252 286 1
252 288 1
252 290 1
252 295 1
252 298 1
252 299 1
252 301 1
252 304 1
252 313 1
252 318 1
252 322 1
252 323 1
252 325 1
252 327 1
252 341 1
252 343 1
252 347 1
252 353 1
252 356 1
252 357 1
252 361 1
252 373 1
252 379 1
252 389 1
252 392 1
252 394 1
252 399 1
252 400 1
252 403 1
252 404 1
252 406 1
252 411 1
252 416 1
252 417 1
252 418 1
252 420 1
252 424 1
252 427 1
252 430 1
252 431 1
252 434 1
252 436 1
252 438 1
252 440 1
252 443 1
252 450 1
252 451 1
252 452 1
252 456 1
252 463 1
252 475 1
252 476 1
252 484 1
252 487 1
252 490 1
252 491 1
252 492 1
252 494 1
252 499 1
253 254 1
253 256 1
253 259 1
253 265 1
253 267 1
253 268 1
253 269 1
253 270 1
253 280 1
253 285 1
253 286 1
253 294 1
253 295 1
253 303 1
253 315 1
253 324 1
253 337 1
253 338 1
253 341 1
253 343 1
253 355 1
253 356 1
253 368 1
253 377 1
253 379 1
253 381 1
253 382 1
253 387 1
253 389 1
253 390 1
253 394 1
253 396 1
253 400 1
253 402 1
253 408 1
253 412 1
253 418 1
253 419 1
253 421 1
253 430 1
253 433 1
253 437 1
253 438 1
253 439 1
253 441 1
253 444 1
253 450 1
253 458 1
253 461 1
253 462 1
253 464 1
253 467 1
253 470 1
253 475 1
253 481 1
253 482 1
253 487 1
253 494 1
253 499 1
254 259 1
254 261 1
254 264 1
254 265 1
254 271 1
254 273 1
254 275 1
254 280 1
254 283 1
254 285 1
254 286 1
254 287 1
254 290 1
254 291 1
254 293 1
254 295 1
254 296 1
254 301 1
254 303 1
254 307 1
254 310 1
254 315 1
254 317 1
254 318 1
254 319 1
254 336 1
254 337 1
254 342 1
254 344 1
254 345 1
254 347 1
254 348 1
254 349 1
254 353 1
254 354 1
254 357 1
254 360 1
254 361 1
254 362 1
254 363 1
254 370 1
254 372 1
254 374 1
254 380 1
254 381 1
254 382 1
254 383 1
254 387 1
254 391 1
254 393 1
254 394 1
254 395 1
254 396 1
254 398 1
254 399 1
254 400 1
254 401 1
254 406 1
254 407 1
254 413 1
254 415 1
254 417 1
254 418 1
254 422 1
254 423 1
254 427 1
254 430 1
254 432 1
254 447 1
254 448 1
254 454 1
254 455 1
254 462 1
254 468 1
254 469 1
254 473 1
254 474 1
254 475 1
254 478 1
254 487 1
254 491 1
254 492 1
254 493 1
254 497 1
255 258 1
255 261 1
255 270 1
255 273 1
255 274 1
255 276 1
255 279 1
255 284 1
255 285 1
255 290 1
255 296 1
255 297 1
255 299 1
255 303 1
255 304 1
255 305 1
255 307 1
255 311 1
255 313 1
255 314 1
255 322 1
255 323 1
255 331 1
255 337 1
255 340 1
255 347 1
255 354 1
255 355 1
255 359 1
255 360 1
255 362 1
255 364 1
255 366 1
255 368 1
255 369 1
255 370 1
255 372 1
255 374 1
255 379 1
255 380 1
255 382 1
255 385 1
255 388 1
255 390 1
255 392 1
255 394 1
255 395 1
255 396 1
255 398 1
255 400 1
255 401 1
255 407 1
255 409 1
255 412 1
255 420 1
255 422 1
255 425 1
255 427 1
255 432 1
255 437 1
255 438 1
255 444 1
255 446 1
255 452 1
255 454 1
255 457 1
255 458 1
255 459 1
255 460 1
255 463 1
255 466 1
255 471 1
255 472 1
255 473 1
255 475 1
255 476 1
255 478 1
255 480 1
255 483 1
255 484 1
255 486 1
255 491 1
255 492 1
255 495 1
255 498 1
255 499 1
256 258 1
256 260 1
256 262 1
256 265 1
256 266 1
256 272 1
256 275 1
256 276 1
256 278 1
256 279 1
256 283 1
256 284 1
256 286 1
256 287 1
256 289 1
256 290 1
256 293 1
256 294 1
256 295 1
256 299 1
256 306 1
256 311 1
256 314 1
256 315 1
256 318 1
256 322 1
256 327 1
256 331 1
256 334 1
256 335 1
256 337 1
256 339 1
256 349 1
256 350 1
256 354 1
256 355 1
256 357 1
256 358 1
256 364 1
256 369 1
256 373 1
256 375 1
256 382 1
256 383 1
256 385 1
256 386 1
256 387 1
256 388 1
256 390 1
256 392 1
256 395 1
256 396 1
256 399 1
256 403 1
256 406 1
256 409 1
256 420 1
256 422 1
256 423 1
256 424 1
256 432 1
256 433 1
256 435 1
256 440 1
256 446 1
256 448 1
256 453 1
256 455 1
256 456 1
256 459 1
256 460 1
256 461 1
256 462 1
256 464 1
256 469 1
256 476 1
256 477 1
256 478 1
256 481 1
256 484 1
256 485 1
256 487 1
256 488 1
256 497 1
256 498 1
257 259 1
257 260 1
257 262 1
257 265 1
257 267 1
257 273 1
257 274 1
257 275 1
257 291 1
257 292 1
257 295 1
257 296 1
257 298 1
257 300 1
257 301 1
257 303 1
257 305 1
257 306 1
257 307 1
257 319 1
257 323 1
257 325 1
257 326 1
257 335 1
257 336 1
257 338 1
257 342 1
257 343 1
257 345 1
257 347 1
257 353 1
257 356 1
257 358 1
257 360 1
257 364 1
257 366 1
257 367 1
257 370 1
257 373 1
257 374 1
257 376 1
257 382 1
257 393 1
257 398 1
257 400 1
257 401 1
257 402 1
257 405 1
257 409 1
257 410 1
257 414 1
257 415 1
257 416 1
257 417 1
257 420 1
257 422 1
257 430 1
257 433 1
257 454 1
257 459 1
257 460 1
257 461 1
257 462 1
257 465 1
257 469 1
257 473 1
257 479 1
257 480 1
257 484 1
257 485 1
257 490 1
257 493 1
257 495 1
257 497 1
258 261 1
258 265 1
258 277 1
258 284 1
258 285 1
258 294 1
258 298 1
258 306 1
258 316 1
258 322 1
258 323 1
258 325 1
258 354 1
258 360 1
258 376 1
258 380 1
258 385 1
258 398 1
258 403 1
258 409 1
258 422 1
258 433 1
258 436 1
258 450 1
258 462 1
258 475 1
258 476 1
258 477 1
258 485 1
258 488 1
258 497 1
258 498 1
259 272 1
259 273 1
259 274 1
259 289 1
259 296 1
259 297 1
259 304 1
259 314 1
259 334 1
259 337 1
259 338 1
259 347 1
259 352 1
259 367 1
259 369 1
259 376 1
259 385 1
259 389 1
259 393 1
259 416 1
259 417 1
259 420 1
259 422 1
259 423 1
259 442 1
259 451 1
259 453 1
259 462 1
259 469 1
259 477 1
259 494 1
259 498 1
260 262 1
260 265 1
260 267 1
260 268 1
260 272 1
260 273 1
260 274 1
260 276 1
260 280 1
260 281 1
260 283 1
260 288 1
260 290 1
260 295 1
260 297 1
260 302 1
260 305 1
260 311 1
260 313 1
260 314 1
260 315 1
260 325 1
260 328 1
260 337 1
260 341 1
260 343 1
260 349 1
260 355 1
260 360 1
260 363 1
260 367 1
260 368 1
260 369 1
260 372 1
260 373 1
260 386 1
260 387 1
260 388 1
260 390 1
260 395 1
260 397 1
260 400 1
260 401 1
260 402 1
260 406 1
260 407 1
260 412 1
260 416 1
260 419 1
260 420 1
260 423 1
260 425 1
260 426 1
260 427 1
260 428 1
260 431 1
260 435 1
260 436 1
260 441 1
260 446 1
260 451 1
260 454 1
260 461 1
260 465 1
260 473 1
260 474 1
260 475 1
260 476 1
260 477 1
260 483 1
260 488 1
260 489 1
260 491 1
260 492 1
260 493 1
260 499 1
260 500 1
261 263 1
261 268 1
261 273 1
261 275 1
261 276 1
261 284 1
261 288 1
261 289 1
261 295 1
261 303 1
261 306 1
261 308 1
261 313 1
261 314 1
261 324 1
261 326 1
261 330 1
261 331 1
261 342 1
261 343 1
261 345 1
261 347 1
261 350 1
261 351 1
261 354 1
261 355 1
261 357 1
261 359 1
261 360 1
261 361 1
261 362 1
261 367 1
261 368 1
261 369 1
261 374 1
261 378 1
261 379 1
261 382 1
261 384 1
261 385 1
261 386 1
261 389 1
261 392 1
261 393 1
261 394 1
261 395 1
261 398 1
261 407 1
261 409 1
261 411 1
261 416 1
261 417 1
261 420 1
261 421 1
261 422 1
261 423 1
261 424 1
261 425 1
261 431 1
261 433 1
261 434 1
261 436 1
261 437 1
261 438 1
261 447 1
261 449 1
261 456 1
261 462 1
261 463 1
261 464 1
261 466 1
261 467 1
261 472 1
261 473 1
261 477 1
261 482 1
261 483 1
261 485 1
261 492 1
261 495 1
261 496 1
262 263 1
262 264 1
262 275 1
262 291 1
262 293 1
262 304 1
262 305 1
262 306 1
262 326 1
262 327 1
262 334 1
262 335 1
262 336 1
262 337 1
262 350 1
262 354 1
262 356 1
262 357 1
262 386 1
262 390 1
262 394 1
262 401 1
262 403 1
262 407 1
262 410 1
262 416 1
262 420 1
262 423 1
262 448 1
262 449 1
262 450 1
262 458 1
262 459 1
262 465 1
262 469 1
262 473 1
262 476 1
262 485 1
262 488 1
262 493 1
262 496 1
262 499 1
263 268 1
263 273 1
263 274 1
263 276 1
263 277 1
263 279 1
263 281 1
263 285 1
263 286 1
263 289 1
263 291 1
263 295 1
263 299 1
263 304 1
263 307 1
263 308 1
263 309 1
263 312 1
263 318 1
263 319 1
263 334 1
263 338 1
263 347 1
263 348 1
263 356 1
263 358 1
263 364 1
263 367 1
263 372 1
263 377 1
263 382 1
263 387 1
263 392 1
263 396 1
263 401 1
263 404 1
263 406 1
263 409 1
263 414 1
263 415 1
263 419 1
263 421 1
263 422 1
263 426 1
263 430 1
263 432 1
263 435 1
263 441 1
263 449 1
263 454 1
263 455 1
263 456 1
263 462 1
263 463 1
263 466 1
263 473 1
263 483 1
263 488 1
263 489 1
263 491 1
263 492 1
263 494 1
263 497 1
263 500 1
264 267 1
264 269 1
264 271 1
264 277 1
264 279 1
264 281 1
264 282 1
264 283 1
264 284 1
264 286 1
264 287 1
264 288 1
264 289 1
264 294 1
264 295 1
264 299 1
264 301 1
264 306 1
264 307 1
264 315 1
264 316 1
264 318 1
264 319 1
264 320 1
264 321 1
264 323 1
264 325 1
264 329 1
264 333 1
264 337 1
264 338 1
264 344 1
264 352 1
264 354 1
264 355 1
264 362 1
264 363 1
264 365 1
264 366 1
264 368 1
264 369 1
264 371 1
264 375 1
264 376 1
264 380 1
264 387 1
264 396 1
264 398 1
264 404 1
264 405 1
264 406 1
264 407 1
264 408 1
264 411 1
264 413 1
264 417 1
264 426 1
264 428 1
264 431 1
264 432 1
264 433 1
264 436 1
264 445 1
264 448 1
264 450 1
264 451 1
264 453 1
264 457 1
264 458 1
264 462 1
264 464 1
264 467 1
264 472 1
264 473 1
264 474 1
264 475 1
264 476 1
264 481 1
264 487 1
264 490 1
264 491 1
264 493 1
264 496 1
264 500 1
265 267 1
265 272 1
265 273 1
265 274 1
265 276 1
265 279 1
265 286 1
265 295 1
265 296 1
265 303 1
265 305 1
265 307 1
265 310 1
265 311 1
265 312 1
265 318 1
265 339 1
265 342 1
265 343 1
265 345 1
265 349 1
265 351 1
265 355 1
265 357 1
265 359 1
265 360 1
265 364 1
265 369 1
265 371 1
265 373 1
265 376 1
265 377 1
265 379 1
265 380 1
265 381 1
265 382 1
265 390 1
265 392 1
265 393 1
265 398 1
265 399 1
265 400 1
265 401 1
265 403 1
265 414 1
265 416 1
265 417 1
265 419 1
265 422 1
265 426 1
265 427 1
265 428 1
265 430 1
265 431 1
265 438 1
265 439 1
265 444 1
265 446 1
265 448 1
265 458 1
265 466 1
265 468 1
265 475 1
265 490 1
265 492 1
265 493 1
265 495 1
265 500 1
266 272 1
266 277 1
266 293 1
266 294 1
266 301 1
266 303 1
266 307 1
266 309 1
266 331 1
266 347 1
266 369 1
266 376 1
266 394 1
266 407 1
266 416 1
266 421 1
266 422 1
266 441 1
266 447 1
266 458 1
266 468 1
266 493 1
267 268 1
267 273 1
267 274 1
267 279 1
267 293 1
267 295 1
267 301 1
267 303 1
267 310 1
267 311 1
267 315 1
267 321 1
267 323 1
267 324 1
267 325 1
267 327 1
267 328 1
267 331 1
267 332 1
267 333 1
267 335 1
267 337 1
267 338 1
267 343 1
267 347 1
267 348 1
267 355 1
267 358 1
267 359 1
267 361 1
267 362 1
267 364 1
267 369 1
267 385 1
267 394 1
267 397 1
267 400 1
267 402 1
267 407 1
267 409 1
267 411 1
267 415 1
267 420 1
267 422 1
267 434 1
267 435 1
267 438 1
267 439 1
267 440 1
267 452 1
267 458 1
267 459 1
267 473 1
267 474 1
267 479 1
267 490 1
267 498 1
268 270 1
268 271 1
268 273 1
268 274 1
268 280 1
268 282 1
268 283 1
268 284 1
268 289 1
268 291 1
268 296 1
268 301 1
268 304 1
268 306 1
268 310 1
268 312 1
268 313 1
268 318 1
268 319 1
268 321 1
268 325 1
268 326 1
268 329 1
268 332 1
268 333 1
268 334 1
268 335 1
268 337 1
268 338 1
268 341 1
268 344 1
268 345 1
268 346 1
268 347 1
268 355 1
268 362 1
268 366 1
268 398 1
268 399 1
268 400 1
268 401 1
268 402 1
268 406 1
268 412 1
268 415 1
268 422 1
268 423 1
268 424 1
268 428 1
268 431 1
268 433 1
268 439 1
268 450 1
268 451 1
268 453 1
268 454 1
268 458 1
268 461 1
268 463 1
268 467 1
268 470 1
268 474 1
268 476 1
268 477 1
268 478 1
268 481 1
268 482 1
268 483 1
268 484 1
268 485 1
268 488 1
268 493 1
268 497 1
269 274 1
269 277 1
269 287 1
269 295 1
269 299 1
269 303 1
269 307 1
269 310 1
269 312 1
269 313 1
269 317 1
269 327 1
269 330 1
269 338 1
269 344 1
269 351 1
269 354 1
269 360 1
269 362 1
269 375 1
269 379 1
269 382 1
269 387 1
269 392 1
269 407 1
269 423 1
269 431 1
269 433 1
269 438 1
269 463 1
269 476 1
269 478 1
269 492 1
270 273 1
270 299 1
270 305 1
270 309 1
270 315 1
270 333 1
270 343 1
270 346 1
270 347 1
270 349 1
270 355 1
270 362 1
270 378 1
270 384 1
270 396 1
270 406 1
270 417 1
270 422 1
270 436 1
270 438 1
270 450 1
270 451 1
270 456 1
270 459 1
270 479 1
270 482 1
270 484 1
270 489 1
270 493 1
271 274 1
271 280 1
271 286 1
271 288 1
271 291 1
271 306 1
271 307 1
271 328 1
271 331 1
271 338 1
271 343 1
271 351 1
271 354 1
271 355 1
271 360 1
271 364 1
271 377 1
271 386 1
271 388 1
271 390 1
271 394 1
271 396 1
271 405 1
271 409 1
271 416 1
271 417 1
271 439 1
271 440 1
271 441 1
271 447 1
271 449 1
271 454 1
271 455 1
271 456 1
271 462 1
271 467 1
271 469 1
271 472 1
271 476 1
271 477 1
272 273 1
272 274 1
272 284 1
272 285 1
272 289 1
272 291 1
272 293 1
272 296 1
272 301 1
272 302 1
272 303 1
272 304 1
272 305 1
272 310 1
272 311 1
272 312 1
272 318 1
272 319 1
272 321 1
272 325 1
272 326 1
272 328 1
272 333 1
272 338 1
272 346 1
272 353 1
272 356 1
272 371 1
272 372 1
272 375 1
272 376 1
272 380 1
272 382 1
272 385 1
272 388 1
272 390 1
272 392 1
272 393 1
272 403 1
272 409 1
272 422 1
272 423 1
272 430 1
272 431 1
272 433 1
272 438 1
272 449 1
272 450 1
272 456 1
272 458 1
272 462 1
272 463 1
272 469 1
272 473 1
272 476 1
272 485 1
272 488 1
272 496 1
273 274 1
273 275 1
273 281 1
273 287 1
273 288 1
273 292 1
273 296 1
273 299 1
273 301 1
273 303 1
273 306 1
273 307 1
273 309 1
273 310 1
273 313 1
273 314 1
273 315 1
273 317 1
273 318 1
273 319 1
273 321 1
273 322 1
273 323 1
273 325 1
273 326 1
273 328 1
273 332 1
273 333 1
273 334 1
273 336 1
273 337 1
273 338 1
273 342 1
273 343 1
273 346 1
273 355 1
273 358 1
273 364 1
273 367 1
273 368 1
273 369 1
273 376 1
273 378 1
273 380 1
273 386 1
273 387 1
273 388 1
273 389 1
273 390 1
273 391 1
273 393 1
273 395 1
273 398 1
273 406 1
273 407 1
273 409 1
273 415 1
273 416 1
273 426 1
273 428 1
273 431 1
273 432 1
273 444 1
273 445 1
273 452 1
273 455 1
273 459 1
273 460 1
273 462 1
273 463 1
273 464 1
273 467 1
273 474 1
273 477 1
273 478 1
273 481 1
273 488 1
273 495 1
273 497 1
273 498 1
274 276 1
274 278 1
274 279 1
274 281 1
274 284 1
274 288 1
274 290 1
274 299 1
274 301 1
274 305 1
274 309 1
274 313 1
274 317 1
274 318 1
274 324 1
274 325 1
274 326 1
274 333 1
274 334 1
274 335 1
274 337 1
274 345 1
274 346 1
274 359 1
274 360 1
274 365 1
274 366 1
274 367 1
274 385 1
274 386 1
274 388 1
274 391 1
274 394 1
274 397 1
274 400 1
274 406 1
274 408 1
274 409 1
274 410 1
274 414 1
274 416 1
274 418 1
274 420 1
274 424 1
274 426 1
274 429 1
274 438 1
274 440 1
274 441 1
274 442 1
274 451 1
274 455 1
274 456 1
274 457 1
274 460 1
274 461 1
274 472 1
274 473 1
274 474 1
274 480 1
274 483 1
274 485 1
274 486 1
274 493 1
274 497 1
275 277 1
275 281 1
275 282 1
275 283 1
275 284 1
275 286 1
275 288 1
275 289 1
275 290 1
275 292 1
275 296 1
275 299 1
275 303 1
275 304 1
275 311 1
275 314 1
275 337 1
275 343 1
275 345 1
275 347 1
275 349 1
275 355 1
275 357 1
275 359 1
275 363 1
275 364 1
275 365 1
275 367 1
275 368 1
275 379 1
275 382 1
275 384 1
275 392 1
275 395 1
275 398 1
275 400 1
275 407 1
275 408 1
275 414 1
275 416 1
275 417 1
275 419 1
275 423 1
275 426 1
275 433 1
275 434 1
275 438 1
275 447 1
275 449 1
275 450 1
275 453 1
275 458 1
275 459 1
275 464 1
275 472 1
275 480 1
275 483 1
275 488 1
275 497 1
276 277 1
276 284 1
276 285 1
276 299 1
276 304 1
276 307 1
276 309 1
276 314 1
276 316 1
276 322 1
276 330 1
276 331 1
276 337 1
276 340 1
276 346 1
276 356 1
276 357 1
276 365 1
276 366 1
276 367 1
276 368 1
276 373 1
276 383 1
276 388 1
276 393 1
276 396 1
276 403 1
276 404 1
276 405 1
276 407 1
276 416 1
276 422 1
276 427 1
276 431 1
276 435 1
276 438 1
276 443 1
276 448 1
276 451 1
276 453 1
276 458 1
276 460 1
276 463 1
276 466 1
276 467 1
276 494 1
276 497 1
277 279 1
277 284 1
277 288 1
277 297 1
277 298 1
277 299 1
277 310 1
277 313 1
277 325 1
277 328 1
277 337 1
277 339 1
277 343 1
277 346 1
277 347 1
277 354 1
277 355 1
277 357 1
277 359 1
277 371 1
277 372 1
277 375 1
277 380 1
277 381 1
277 390 1
277 392 1
277 394 1
277 400 1
277 408 1
277 411 1
277 417 1
277 440 1
277 445 1
277 448 1
277 453 1
277 454 1
277 461 1
277 467 1
277 468 1
277 474 1
277 479 1
277 483 1
277 484 1
277 487 1
277 488 1
277 497 1
278 279 1
278 280 1
278 289 1
278 292 1
278 299 1
278 303 1
278 304 1
278 305 1
278 306 1
278 309 1
278 310 1
278 315 1
278 318 1
278 322 1
278 323 1
278 329 1
278 331 1
278 334 1
278 339 1
278 345 1
278 347 1
278 348 1
278 350 1
278 351 1
278 354 1
278 355 1
278 356 1
278 358 1
278 363 1
278 365 1
278 372 1
278 374 1
278 385 1
278 398 1
278 400 1
278 402 1
278 405 1
278 408 1
278 414 1
278 415 1
278 419 1
278 425 1
278 426 1
278 431 1
278 432 1
278 433 1
278 436 1
278 437 1
278 438 1
278 439 1
278 442 1
278 445 1
278 448 1
278 450 1
278 463 1
278 469 1
278 472 1
278 476 1
278 477 1
278 478 1
278 479 1
278 482 1
278 488 1
278 492 1
278 493 1
278 500 1
279 291 1
279 294 1
279 295 1
279 299 1
279 307 1
279 309 1
279 316 1
279 320 1
279 326 1
279 327 1
279 330 1
279 334 1
279 335 1
279 338 1
279 342 1
279 347 1
279 354 1
279 357 1
279 382 1
279 383 1
279 384 1
279 390 1
279 392 1
279 393 1
279 395 1
279 396 1
279 405 1
279 410 1
279 421 1
279 423 1
279 424 1
279 426 1
279 428 1
279 429 1
279 430 1
279 450 1
279 453 1
279 456 1
279 459 1
279 461 1
279 463 1
279 466 1
279 472 1
279 473 1
279 474 1
279 475 1
279 476 1
279 485 1
279 487 1
280 285 1
280 287 1
280 290 1
280 295 1
280 307 1
280 309 1
280 317 1
280 318 1
280 319 1
280 321 1
280 327 1
280 329 1
280 331 1
280 332 1
280 337 1
280 338 1
280 344 1
280 350 1
280 353 1
280 354 1
280 355 1
280 361 1
280 363 1
280 367 1
280 373 1
280 374 1
280 380 1
280 387 1
280 389 1
280 392 1
280 395 1
280 398 1
280 400 1
280 408 1
280 411 1
280 412 1
280 416 1
280 422 1
280 424 1
280 427 1
280 429 1
280 431 1
280 432 1
280 433 1
280 434 1
280 435 1
280 441 1
280 446 1
280 448 1
280 450 1
280 453 1
280 462 1
280 464 1
280 465 1
280 471 1
280 472 1
280 475 1
280 483 1
280 484 1
280 485 1
280 488 1
280 494 1
280 496 1
280 500 1
281 282 1
281 290 1
281 294 1
281 297 1
281 303 1
281 305 1
281 311 1
281 317 1
281 320 1
281 329 1
281 344 1
281 345 1
281 362 1
281 364 1
281 370 1
281 371 1
281 380 1
281 387 1
281 390 1
281 393 1
281 407 1
281 416 1
281 421 1
281 422 1
281 427 1
281 428 1
281 432 1
281 437 1
281 438 1
281 439 1
281 443 1
281 461 1
281 462 1
281 467 1
281 474 1
281 497 1
281 498 1
282 285 1
282 290 1
282 317 1
282 321 1
282 324 1
282 328 1
282 334 1
282 339 1
282 353 1
282 364 1
282 376 1
282 387 1
282 388 1
282 395 1
282 396 1
282 405 1
282 406 1
282 407 1
282 413 1
282 430 1
282 439 1
282 472 1
282 473 1
282 474 1
282 479 1
282 485 1
282 493 1
283 285 1
283 288 1
283 292 1
283 295 1
283 299 1
283 305 1
283 315 1
283 317 1
283 320 1
283 323 1
283 328 1
283 331 1
283 335 1
283 338 1
283 341 1
283 343 1
283 346 1
283 347 1
283 348 1
283 352 1
283 361 1
283 362 1
283 366 1
283 379 1
283 382 1
283 387 1
283 396 1
283 402 1
283 417 1
283 430 1
283 433 1
283 438 1
283 439 1
283 445 1
283 446 1
283 448 1
283 450 1
283 457 1
283 479 1
283 490 1
283 497 1
283 498 1
284 290 1
284 292 1
284 293 1
284 301 1
284 303 1
284 305 1
284 306 1
284 311 1
284 316 1
284 320 1
284 323 1
284 324 1
284 326 1
284 335 1
284 340 1
284 341 1
284 348 1
284 350 1
284 352 1
284 353 1
284 355 1
284 358 1
284 359 1
284 367 1
284 378 1
284 379 1
284 381 1
284 382 1
284 384 1
284 386 1
284 388 1
284 391 1
284 392 1
284 393 1
284 396 1
284 401 1
284 413 1
284 414 1
284 415 1
284 416 1
284 417 1
284 421 1
284 424 1
284 426 1
284 427 1
284 432 1
284 434 1
284 441 1
284 442 1
284 451 1
284 456 1
284 459 1
284 462 1
284 467 1
284 469 1
284 471 1
284 472 1
284 473 1
284 476 1
284 482 1
284 484 1
284 486 1
284 487 1
284 489 1
284 494 1
284 495 1
284 499 1
285 287 1
285 288 1
285 291 1
285 297 1
285 300 1
285 303 1
285 305 1
285 309 1
285 310 1
285 311 1
285 312 1
285 315 1
285 323 1
285 326 1
285 327 1
285 329 1
285 330 1
285 333 1
285 334 1
285 335 1
285 336 1
285 338 1
285 339 1
285 341 1
285 343 1
285 352 1
285 355 1
285 356 1
285 363 1
285 373 1
285 377 1
285 383 1
285 387 1
285 388 1
285 389 1
285 390 1
285 398 1
285 399 1
285 401 1
285 405 1
285 406 1
285 411 1
285 419 1
285 421 1
285 424 1
285 425 1
285 426 1
285 428 1
285 433 1
285 434 1
285 439 1
285 440 1
285 441 1
285 452 1
285 460 1
285 464 1
285 471 1
285 472 1
285 473 1
285 476 1
285 477 1
285 485 1
285 491 1
286 293 1
286 295 1
286 296 1
286 301 1
286 307 1
286 310 1
286 317 1
286 322 1
286 323 1
286 327 1
286 337 1
286 340 1
286 345 1
286 346 1
286 357 1
286 359 1
286 364 1
286 365 1
286 372 1
286 373 1
286 374 1
286 376 1
286 377 1
286 381 1
286 382 1
286 385 1
286 386 1
286 390 1
286 392 1
286 406 1
286 407 1
286 408 1
286 411 1
286 417 1
286 419 1
286 422 1
286 423 1
286 433 1
286 441 1
286 448 1
286 451 1
286 454 1
286 456 1
286 459 1
286 461 1
286 465 1
286 466 1
286 477 1
286 478 1
287 290 1
287 292 1
287 295 1
287 298 1
287 303 1
287 305 1
287 307 1
287 309 1
287 318 1
287 327 1
287 332 1
287 338 1
287 352 1
287 353 1
287 354 1
287 362 1
287 366 1
287 372 1
287 374 1
287 380 1
287 382 1
287 401 1
287 407 1
287 409 1
287 413 1
287 423 1
287 424 1
287 426 1
287 429 1
287 432 1
287 438 1
287 441 1
287 444 1
287 448 1
287 449 1
287 454 1
287 459 1
287 462 1
287 473 1
287 478 1
287 497 1
287 498 1
288 291 1
288 293 1
288 295 1
288 297 1
288 301 1
288 309 1
288 323 1
288 327 1
288 329 1
288 333 1
288 334 1
288 335 1
288 339 1
288 344 1
288 346 1
288 350 1
288 359 1
288 360 1
288 367 1
288 377 1
288 385 1
288 386 1
288 388 1
288 392 1
288 396 1
288 398 1
288 402 1
288 404 1
288 409 1
288 410 1
288 414 1
288 415 1
288 417 1
288 420 1
288 422 1
288 425 1
288 440 1
288 454 1
288 456 1
288 460 1
288 462 1
288 464 1
288 473 1
288 479 1
288 485 1
288 487 1
288 492 1
288 493 1
288 494 1
288 495 1
288 497 1
289 291 1
289 301 1
289 304 1
289 305 1
289 307 1
289 309 1
289 312 1
289 319 1
289 322 1
289 323 1
289 326 1
289 329 1
289 330 1
289 337 1
289 340 1
289 343 1
289 347 1
289 350 1
289 352 1
289 356 1
289 359 1
289 363 1
289 377 1
289 379 1
289 386 1
289 391 1
289 392 1
289 393 1
289 395 1
289 402 1
289 414 1
289 416 1
289 418 1
289 420 1
289 423 1
289 428 1
289 429 1
289 430 1
289 432 1
289 433 1
289 442 1
289 443 1
289 445 1
289 457 1
289 459 1
289 472 1
289 475 1
289 477 1
289 479 1
289 483 1
289 485 1
289 490 1
289 497 1
290 295 1
290 299 1
290 300 1
290 305 1
290 311 1
290 317 1
290 318 1
290 319 1
290 328 1
290 329 1
290 331 1
290 336 1
290 340 1
290 345 1
290 354 1
290 355 1
290 359 1
290 363 1
290 364 1
290 366 1
290 367 1
290 368 1
290 369 1
290 371 1
290 374 1
290 382 1
290 384 1
290 387 1
290 389 1
290 390 1
290 396 1
290 401 1
290 403 1
290 404 1
290 411 1
290 415 1
290 416 1
290 418 1
290 420 1
290 421 1
290 426 1
290 427 1
290 428 1
290 430 1
290 432 1
290 434 1
290 435 1
290 436 1
290 438 1
290 440 1
290 441 1
290 446 1
290 447 1
290 448 1
290 449 1
290 451 1
290 457 1
290 463 1
290 470 1
290 473 1
290 483 1
290 497 1
290 498 1
291 293 1
291 298 1
291 303 1
291 305 1
291 306 1
291 307 1
291 310 1
291 311 1
291 315 1
291 334 1
291 335 1
291 337 1
291 345 1
291 352 1
291 358 1
291 363 1
291 367 1
291 369 1
291 376 1
291 382 1
291 385 1
291 397 1
291 398 1
291 400 1
291 405 1
291 411 1
291 412 1
291 417 1
291 421 1
291 423 1
291 426 1
291 430 1
291 440 1
291 443 1
291 444 1
291 451 1
291 453 1
291 455 1
291 462 1
291 464 1
291 465 1
291 470 1
291 472 1
291 478 1
291 485 1
291 499 1
292 300 1
292 301 1
292 313 1
292 314 1
292 318 1
292 319 1
292 323 1
292 327 1
292 335 1
292 338 1
292 343 1
292 354 1
292 361 1
292 363 1
292 370 1
292 372 1
292 380 1
292 386 1
292 395 1
292 396 1
292 400 1
292 406 1
292 423 1
292 424 1
292 430 1
292 441 1
292 453 1
292 456 1
292 458 1
292 461 1
292 462 1
292 467 1
292 472 1
292 475 1
292 488 1
292 497 1
293 294 1
293 296 1
293 297 1
293 298 1
293 299 1
293 300 1
293 304 1
293 307 1
293 311 1
293 313 1
293 319 1
293 326 1
293 327 1
293 329 1
293 333 1
293 335 1
293 337 1
293 338 1
293 339 1
293 340 1
293 347 1
293 353 1
293 354 1
293 355 1
293 356 1
293 357 1
293 359 1
293 362 1
293 363 1
293 372 1
293 378 1
293 380 1
293 388 1
293 394 1
293 398 1
293 400 1
293 401 1
293 402 1
293 403 1
293 405 1
293 407 1
293 410 1
293 411 1
293 415 1
293 418 1
293 427 1
293 429 1
293 431 1
293 432 1
293 433 1
293 436 1
293 437 1
293 438 1
293 441 1
293 442 1
293 448 1
293 450 1
293 451 1
293 454 1
293 456 1
293 463 1
293 476 1
293 480 1
293 481 1
293 487 1
293 494 1
293 495 1
293 496 1
293 497 1
294 299 1
294 300 1
294 301 1
294 306 1
294 310 1
294 317 1
294 323 1
294 324 1
294 325 1
294 338 1
294 350 1
294 359 1
294 361 1
294 363 1
294 364 1
294 366 1
294 387 1
294 390 1
294 398 1
294 417 1
294 422 1
294 423 1
294 428 1
294 451 1
294 459 1
294 467 1
294 487 1
294 493 1
294 494 1
294 497 1
295 305 1
295 309 1
295 311 1
295 323 1
295 326 1
295 331 1
295 335 1
295 337 1
295 339 1
295 343 1
295 347 1
295 356 1
295 363 1
295 364 1
295 366 1
295 368 1
295 370 1
295 374 1
295 375 1
295 379 1
295 381 1
295 385 1
295 390 1
295 392 1
295 393 1
295 397 1
295 400 1
295 406 1
295 418 1
295 420 1
295 421 1
295 422 1
295 423 1
295 424 1
295 425 1
295 432 1
295 433 1
295 438 1
295 441 1
295 448 1
295 450 1
295 451 1
295 453 1
295 459 1
295 460 1
295 465 1
295 467 1
295 469 1
295 470 1
295 471 1
295 472 1
295 473 1
295 474 1
295 477 1
295 478 1
295 481 1
295 482 1
295 483 1
295 485 1
295 486 1
295 487 1
295 489 1
295 490 1
295 494 1
295 495 1
295 497 1
295 500 1
296 299 1
296 305 1
296 313 1
296 318 1
296 323 1
296 329 1
296 331 1
296 336 1
296 338 1
296 346 1
296 351 1
296 354 1
296 361 1
296 364 1
296 366 1
296 367 1
296 374 1
296 376 1
296 377 1
296 394 1
296 395 1
296 398 1
296 404 1
296 407 1
296 421 1
296 422 1
296 447 1
296 448 1
296 467 1
296 476 1
296 482 1
296 485 1
296 488 1
296 495 1
296 498 1
297 307 1
297 309 1
297 315 1
297 318 1
297 319 1
297 328 1
297 329 1
297 333 1
297 337 1
297 347 1
297 349 1
297 370 1
297 373 1
297 385 1
297 390 1
297 399 1
297 409 1
297 414 1
297 422 1
297 436 1
297 439 1
297 441 1
297 458 1
297 472 1
297 475 1
297 484 1
297 493 1
298 300 1
298 307 1
298 308 1
298 311 1
298 318 1
298 319 1
298 324 1
298 325 1
298 326 1
298 327 1
298 335 1
298 338 1
298 361 1
298 363 1
298 366 1
298 370 1
298 372 1
298 376 1
298 385 1
298 386 1
298 388 1
298 390 1
298 396 1
298 398 1
298 401 1
298 405 1
298 406 1
298 411 1
298 421 1
298 429 1
298 433 1
298 437 1
298 438 1
298 439 1
298 445 1
298 448 1
298 455 1
298 459 1
298 469 1
298 491 1
299 301 1
299 306 1
299 308 1
299 311 1
299 316 1
299 317 1
299 318 1
299 320 1
299 325 1
299 327 1
299 331 1
299 332 1
299 333 1
299 339 1
299 342 1
299 346 1
299 348 1
299 354 1
299 355 1
299 356 1
299 357 1
299 361 1
299 363 1
299 364 1
299 367 1
299 370 1
299 373 1
299 376 1
299 378 1
299 379 1
299 386 1
299 390 1
299 393 1
299 399 1
299 400 1
299 402 1
299 406 1
299 407 1
299 409 1
299 413 1
299 420 1
299 421 1
299 426 1
299 427 1
299 429 1
299 430 1
299 431 1
299 433 1
299 434 1
299 437 1
299 441 1
299 444 1
299 446 1
299 448 1
299 449 1
299 450 1
299 453 1
299 454 1
299 455 1
299 458 1
299 459 1
299 463 1
299 477 1
299 479 1
299 486 1
299 488 1
299 493 1
300 305 1
300 312 1
300 343 1
300 344 1
300 346 1
300 352 1
300 353 1
300 354 1
300 356 1
300 361 1
300 363 1
300 369 1
300 372 1
300 382 1
300 388 1
300 396 1
300 407 1
300 410 1
300 411 1
300 417 1
300 422 1
300 429 1
300 436 1
300 453 1
300 462 1
300 488 1
300 494 1
300 498 1
301 310 1
301 315 1
301 318 1
301 324 1
301 325 1
301 328 1
301 333 1
301 334 1
301 342 1
301 343 1
301 351 1
301 355 1
301 356 1
301 357 1
301 363 1
301 365 1
301 366 1
301 367 1
301 376 1
301 378 1
301 380 1
301 385 1
301 386 1
301 387 1
301 391 1
301 392 1
301 400 1
301 401 1
301 403 1
301 406 1
301 407 1
301 413 1
301 421 1
301 422 1
301 431 1
301 433 1
301 434 1
301 436 1
301 441 1
301 451 1
301 456 1
301 459 1
301 462 1
301 463 1
301 467 1
301 473 1
301 476 1
301 477 1
301 478 1
301 483 1
301 492 1
301 493 1
301 498 1
302 305 1
302 306 1
302 310 1
302 322 1
302 325 1
302 338 1
302 354 1
302 360 1
302 363 1
302 364 1
302 367 1
302 376 1
302 390 1
302 400 1
302 414 1
302 420 1
302 424 1
302 426 1
302 438 1
302 446 1
302 452 1
302 458 1
302 462 1
302 467 1
302 472 1
302 487 1
302 495 1
303 305 1
303 307 1
303 308 1
303 309 1
303 313 1
303 314 1
303 315 1
303 317 1
303 318 1
303 323 1
303 327 1
303 331 1
303 332 1
303 334 1
303 337 1
303 339 1
303 347 1
303 354 1
303 355 1
303 356 1
303 364 1
303 367 1
303 368 1
303 369 1
303 370 1
303 372 1
303 373 1
303 377 1
303 378 1
303 379 1
303 382 1
303 383 1
303 385 1
303 386 1
303 388 1
303 391 1
303 392 1
303 394 1
303 395 1
303 396 1
303 398 1
303 405 1
303 411 1
303 414 1
303 415 1
303 416 1
303 420 1
303 427 1
303 428 1
303 429 1
303 435 1
303 441 1
303 444 1
303 448 1
303 449 1
303 454 1
303 456 1
303 457 1
303 459 1
303 466 1
303 467 1
303 474 1
303 475 1
303 476 1
303 483 1
303 485 1
303 488 1
303 494 1
303 495 1
303 497 1
303 500 1
304 305 1
304 307 1
304 310 1
304 312 1
304 316 1
304 317 1
304 321 1
304 328 1
304 329 1
304 333 1
304 337 1
304 339 1
304 342 1
304 349 1
304 356 1
304 357 1
304 360 1
304 366 1
304 367 1
304 371 1
304 375 1
304 381 1
304 387 1
304 388 1
304 389 1
304 391 1
304 398 1
304 403 1
304 409 1
304 410 1
304 414 1
304 415 1
304 417 1
304 420 1
304 423 1
304 424 1
304 430 1
304 434 1
304 435 1
304 436 1
304 449 1
304 453 1
304 466 1
304 475 1
304 476 1
304 483 1
304 487 1
304 488 1
305 306 1
305 311 1
305 312 1
305 314 1
305 315 1
305 320 1
305 322 1
305 323 1
305 326 1
305 333 1
305 335 1
305 339 1
305 343 1
305 344 1
305 346 1
305 348 1
305 352 1
305 353 1
305 359 1
305 372 1
305 373 1
305 380 1
305 386 1
305 387 1
305 388 1
305 390 1
305 392 1
305 393 1
305 395 1
305 399 1
305 400 1
305 407 1
305 408 1
305 414 1
305 416 1
305 417 1
305 418 1
305 421 1
305 423 1
305 424 1
305 426 1
305 433 1
305 436 1
305 438 1
305 439 1
305 446 1
305 447 1
305 448 1
305 451 1
305 453 1
305 454 1
305 455 1
305 459 1
305 460 1
305 476 1
305 477 1
305 483 1
305 486 1
305 488 1
305 489 1
305 491 1
305 493 1
305 495 1
305 497 1
306 313 1
306 315 1
306 319 1
306 320 1
306 323 1
306 326 1
306 328 1
306 329 1
306 334 1
306 335 1
306 343 1
306 345 1
306 349 1
306 350 1
306 355 1
306 358 1
306 364 1
306 373 1
306 375 1
306 376 1
306 377 1
306 378 1
306 390 1
306 392 1
306 396 1
306 400 1
306 409 1
306 410 1
306 414 1
306 426 1
306 429 1
306 430 1
306 434 1
306 435 1
306 437 1
306 440 1
306 448 1
306 449 1
306 452 1
306 456 1
306 458 1
306 463 1
306 464 1
306 465 1
306 466 1
306 468 1
306 476 1
306 482 1
306 489 1
306 493 1
307 312 1
307 315 1
307 317 1
307 318 1
307 320 1
307 322 1
307 328 1
307 333 1
307 337 1
307 338 1
307 341 1
307 342 1
307 343 1
307 344 1
307 346 1
307 348 1
307 352 1
307 354 1
307 362 1
307 363 1
307 364 1
307 365 1
307 366 1
307 369 1
307 371 1
307 380 1
307 381 1
307 382 1
307 384 1
307 385 1
307 386 1
307 389 1
307 393 1
307 396 1
307 401 1
307 403 1
307 404 1
307 405 1
307 411 1
307 416 1
307 421 1
307 422 1
307 424 1
307 427 1
307 431 1
307 440 1
307 449 1
307 451 1
307 459 1
307 462 1
307 467 1
307 468 1
307 471 1
307 483 1
307 484 1
307 488 1
307 491 1
307 495 1
307 497 1
307 498 1
308 317 1
308 321 1
308 325 1
308 345 1
308 367 1
308 370 1
308 372 1
308 379 1
308 386 1
308 387 1
308 388 1
308 390 1
308 400 1
308 405 1
308 406 1
308 411 1
308 423 1
308 426 1
308 433 1
308 438 1
308 453 1
308 456 1
308 465 1
308 473 1
308 477 1
308 481 1
308 485 1
308 486 1
308 493 1
308 494 1
309 312 1
309 314 1
309 317 1
309 318 1
309 319 1
309 347 1
309 356 1
309 357 1
309 362 1
309 372 1
309 375 1
309 377 1
309 379 1
309 382 1
309 386 1
309 387 1
309 390 1
309 392 1
309 393 1
309 401 1
309 404 1
309 409 1
309 412 1
309 414 1
309 417 1
309 419 1
309 428 1
309 436 1
309 437 1
309 438 1
309 442 1
309 451 1
309 454 1
309 461 1
309 472 1
309 483 1
309 484 1
309 486 1
310 311 1
310 312 1
310 313 1
310 318 1
310 319 1
310 324 1
310 327 1
310 331 1
310 333 1
310 346 1
310 352 1
310 353 1
310 355 1
310 362 1
310 363 1
310 365 1
310 371 1
310 372 1
310 373 1
310 377 1
310 385 1
310 388 1
310 389 1
310 396 1
310 398 1
310 400 1
310 406 1
310 409 1
310 423 1
310 426 1
310 430 1
310 431 1
310 451 1
310 453 1
310 462 1
310 468 1
310 472 1
310 476 1
310 478 1
310 482 1
310 486 1
310 493 1
310 497 1
311 315 1
311 318 1
311 319 1
311 326 1
311 335 1
311 343 1
311 346 1
311 347 1
311 352 1
311 354 1
311 357 1
311 359 1
311 360 1
311 361 1
311 373 1
311 375 1
311 377 1
311 378 1
311 382 1
311 383 1
311 385 1
311 387 1
311 389 1
311 390 1
311 396 1
311 398 1
311 400 1
311 404 1
311 409 1
311 416 1
311 417 1
311 420 1
311 421 1
311 426 1
311 427 1
311 431 1
311 434 1
311 439 1
311 440 1
311 441 1
311 443 1
311 444 1
311 447 1
311 450 1
311 451 1
311 454 1
311 456 1
311 459 1
311 460 1
311 466 1
311 475 1
311 476 1
311 478 1
311 479 1
311 483 1
311 484 1
311 488 1
311 491 1
311 492 1
311 493 1
311 497 1
311 498 1
311 499 1
312 313 1
312 321 1
312 323 1
312 325 1
312 329 1
312 330 1
312 334 1
312 338 1
312 345 1
312 347 1
312 356 1
312 360 1
312 367 1
312 372 1
312 373 1
312 376 1
312 382 1
312 390 1
312 392 1
312 397 1
312 398 1
312 399 1
312 403 1
312 407 1
312 409 1
312 419 1
312 420 1
312 422 1
312 423 1
312 427 1
312 430 1
312 439 1
312 450 1
312 452 1
312 453 1
312 461 1
312 462 1
312 466 1
312 467 1
312 468 1
312 470 1
312 472 1
312 473 1
312 474 1
312 479 1
312 492 1
313 314 1
313 317 1
313 319 1
313 326 1
313 327 1
313 331 1
313 346 1
313 348 1
313 351 1
313 356 1
313 360 1
313 366 1
313 378 1
313 384 1
313 385 1
313 387 1
313 390 1
313 393 1
313 406 1
313 409 1
313 412 1
313 415 1
313 420 1
313 423 1
313 426 1
313 442 1
313 445 1
313 449 1
313 451 1
313 454 1
313 459 1
313 460 1
313 470 1
313 471 1
313 472 1
313 473 1
313 476 1
313 477 1
313 483 1
313 485 1
313 489 1
313 493 1
313 498 1
314 317 1
314 319 1
314 333 1
314 334 1
314 341 1
314 349 1
314 354 1
314 360 1
314 362 1
314 363 1
314 370 1
314 371 1
314 377 1
314 378 1
314 379 1
314 383 1
314 388 1
314 395 1
314 396 1
314 398 1
314 401 1
314 404 1
314 417 1
314 421 1
314 423 1
314 424 1
314 427 1
314 436 1
314 440 1
314 446 1
314 450 1
314 452 1
314 453 1
314 456 1
314 458 1
314 459 1
314 461 1
314 467 1
314 468 1
314 471 1
314 476 1
314 482 1
314 488 1
314 489 1
314 490 1
314 491 1
314 495 1
314 498 1
315 318 1
315 324 1
315 325 1
315 329 1
315 338 1
315 345 1
315 347 1
315 348 1
315 350 1
315 356 1
315 360 1
315 365 1
315 367 1
315 369 1
315 377 1
315 382 1
315 387 1
315 389 1
315 393 1
315 396 1
315 403 1
315 406 1
315 409 1
315 416 1
315 425 1
315 426 1
315 431 1
315 433 1
315 438 1
315 442 1
315 446 1
315 449 1
315 453 1
315 456 1
315 458 1
315 465 1
315 469 1
315 479 1
315 482 1
315 484 1
315 486 1
315 488 1
316 317 1
316 318 1
316 323 1
316 325 1
316 341 1
316 343 1
316 356 1
316 363 1
316 366 1
316 376 1
316 382 1
316 387 1
316 394 1
316 398 1
316 408 1
316 411 1
316 419 1
316 422 1
316 431 1
316 441 1
316 448 1
316 459 1
316 460 1
316 464 1
316 465 1
316 469 1
316 472 1
316 485 1
316 497 1
317 320 1
317 322 1
317 325 1
317 327 1
317 329 1
317 331 1
317 333 1
317 334 1
317 335 1
317 337 1
317 338 1
317 342 1
317 345 1
317 346 1
317 357 1
317 365 1
317 370 1
317 373 1
317 374 1
317 375 1
317 376 1
317 377 1
317 382 1
317 384 1
317 386 1
317 389 1
317 394 1
317 399 1
317 403 1
317 406 1
317 409 1
317 416 1
317 419 1
317 427 1
317 430 1
317 435 1
317 436 1
317 437 1
317 438 1
317 440 1
317 442 1
317 444 1
317 453 1
317 458 1
317 459 1
317 464 1
317 467 1
317 470 1
317 472 1
317 473 1
317 476 1
317 484 1
317 487 1
317 490 1
317 494 1
318 322 1
318 325 1
318 326 1
318 328 1
318 332 1
318 333 1
318 334 1
318 337 1
318 347 1
318 350 1
318 352 1
318 361 1
318 364 1
318 366 1
318 376 1
318 379 1
318 381 1
318 385 1
318 386 1
318 388 1
318 393 1
318 394 1
318 395 1
318 404 1
318 411 1
318 413 1
318 416 1
318 417 1
318 422 1
318 424 1
318 428 1
318 432 1
318 433 1
318 435 1
318 444 1
318 448 1
318 449 1
318 452 1
318 453 1
318 455 1
318 458 1
318 462 1
318 465 1
318 469 1
318 470 1
318 472 1
318 475 1
318 479 1
318 482 1
318 487 1
318 494 1
318 495 1
318 500 1
319 321 1
319 322 1
319 326 1
319 327 1
319 328 1
319 329 1
319 334 1
319 335 1
319 337 1
319 338 1
319 345 1
319 349 1
319 352 1
319 354 1
319 356 1
319 357 1
319 358 1
319 359 1
319 363 1
319 367 1
319 368 1
319 371 1
319 372 1
319 373 1
319 376 1
319 377 1
319 378 1
319 379 1
319 382 1
319 385 1
319 386 1
319 392 1
319 395 1
319 396 1
319 398 1
319 407 1
319 410 1
319 411 1
319 413 1
319 417 1
319 418 1
319 419 1
319 423 1
319 424 1
319 426 1
319 429 1
319 430 1
319 436 1
319 439 1
319 440 1
319 442 1
319 445 1
319 446 1
319 448 1
319 449 1
319 453 1
319 454 1
319 455 1
319 457 1
319 462 1
319 463 1
319 467 1
319 470 1
319 478 1
319 480 1
319 483 1
319 486 1
319 490 1
319 493 1
319 494 1
320 321 1
320 322 1
320 327 1
320 335 1
320 344 1
320 350 1
320 358 1
320 360 1
320 365 1
320 382 1
320 387 1
320 393 1
320 396 1
320 397 1
320 398 1
320 416 1
320 431 1
320 434 1
320 442 1
320 446 1
320 448 1
320 454 1
320 471 1
320 476 1
320 483 1
320 485 1
320 486 1
321 326 1
321 327 1
321 331 1
321 334 1
321 335 1
321 337 1
321 345 1
321 364 1
321 370 1
321 371 1
321 374 1
321 378 1
321 379 1
321 387 1
321 388 1
321 395 1
321 396 1
321 414 1
321 420 1
321 421 1
321 422 1
321 423 1
321 426 1
321 429 1
321 432 1
321 433 1
321 439 1
321 440 1
321 441 1
321 445 1
321 456 1
321 462 1
321 469 1
321 471 1
321 472 1
321 484 1
321 485 1
321 492 1
321 494 1
322 325 1
322 327 1
322 329 1
322 338 1
322 352 1
322 354 1
322 360 1
322 368 1
322 375 1
322 382 1
322 385 1
322 391 1
322 403 1
322 404 1
322 406 1
322 408 1
322 410 1
322 413 1
322 416 1
322 419 1
322 422 1
322 423 1
322 424 1
322 425 1
322 427 1
322 430 1
322 431 1
322 432 1
322 433 1
322 435 1
322 446 1
322 453 1
322 456 1
322 462 1
322 467 1
322 476 1
322 478 1
322 483 1
322 484 1
322 491 1
322 492 1
322 493 1
323 338 1
323 352 1
323 354 1
323 355 1
323 356 1
323 361 1
323 373 1
323 377 1
323 390 1
323 393 1
323 411 1
323 427 1
323 431 1
323 434 1
323 446 1
323 451 1
323 461 1
323 463 1
323 470 1
323 476 1
323 482 1
323 485 1
323 486 1
323 493 1
323 494 1
323 498 1
324 330 1
324 331 1
324 333 1
324 335 1
324 347 1
324 352 1
324 353 1
324 356 1
324 357 1
324 360 1
324 362 1
324 365 1
324 367 1
324 369 1
324 372 1
324 382 1
324 390 1
324 392 1
324 394 1
324 402 1
324 409 1
324 412 1
324 414 1
324 416 1
324 424 1
324 428 1
324 436 1
324 441 1
324 448 1
324 454 1
324 457 1
324 458 1
324 463 1
324 469 1
324 472 1
324 476 1
324 479 1
324 487 1
324 492 1
324 500 1
325 327 1
325 331 1
325 337 1
325 344 1
325 345 1
325 348 1
325 354 1
325 355 1
325 357 1
325 358 1
325 361 1
325 364 1
325 372 1
325 374 1
325 384 1
325 395 1
325 403 1
325 409 1
325 411 1
325 420 1
325 421 1
325 422 1
325 423 1
325 429 1
325 430 1
325 439 1
325 442 1
325 443 1
325 448 1
325 453 1
325 459 1
325 465 1
325 466 1
325 469 1
325 471 1
325 474 1
325 477 1
325 495 1
326 329 1
326 343 1
326 347 1
326 357 1
326 361 1
326 363 1
326 364 1
326 383 1
326 384 1
326 390 1
326 391 1
326 400 1
326 401 1
326 402 1
326 405 1
326 408 1
326 409 1
326 416 1
326 417 1
326 421 1
326 426 1
326 427 1
326 431 1
326 435 1
326 444 1
326 451 1
326 469 1
326 479 1
326 493 1
326 494 1
326 495 1
326 498 1
327 337 1
327 343 1
327 347 1
327 350 1
327 355 1
327 359 1
327 360 1
327 364 1
327 369 1
327 371 1
327 376 1
327 377 1
327 385 1
327 386 1
327 388 1
327 391 1
327 394 1
327 396 1
327 398 1
327 405 1
327 409 1
327 411 1
327 414 1
327 417 1
327 420 1
327 421 1
327 431 1
327 442 1
327 456 1
327 461 1
327 463 1
327 476 1
327 487 1
327 488 1
328 330 1
328 334 1
328 335 1
328 343 1
328 344 1
328 347 1
328 351 1
328 356 1
328 363 1
328 365 1
328 367 1
328 369 1
328 373 1
328 379 1
328 380 1
328 382 1
328 385 1
328 386 1
328 390 1
328 395 1
328 402 1
328 413 1
328 414 1
328 416 1
328 420 1
328 426 1
328 430 1
328 431 1
328 433 1
328 439 1
328 445 1
328 455 1
328 457 1
328 459 1
328 463 1
328 465 1
328 468 1
328 472 1
328 474 1
328 475 1
328 477 1
328 478 1
328 479 1
328 482 1
328 483 1
328 484 1
328 486 1
328 488 1
328 498 1
329 331 1
329 333 1
329 334 1
329 337 1
329 347 1
329 350 1
329 352 1
329 356 1
329 357 1
329 360 1
329 366 1
329 367 1
329 368 1
329 370 1
329 372 1
329 377 1
329 382 1
329 386 1
329 389 1
329 390 1
329 391 1
329 395 1
329 400 1
329 406 1
329 408 1
329 410 1
329 414 1
329 416 1
329 419 1
329 421 1
329 422 1
329 423 1
329 424 1
329 429 1
329 434 1
329 439 1
329 440 1
329 449 1
329 451 1
329 453 1
329 458 1
329 471 1
329 473 1
329 476 1
329 477 1
329 481 1
329 484 1
329 493 1
329 494 1
329 495 1
330 335 1
330 343 1
330 345 1
330 346 1
330 347 1
330 357 1
330 365 1
330 368 1
330 382 1
330 394 1
330 405 1
330 410 1
330 413 1
330 414 1
330 418 1
330 420 1
330 431 1
330 438 1
330 441 1
330 443 1
330 445 1
330 450 1
330 459 1
330 463 1
330 472 1
330 473 1
330 476 1
330 480 1
330 485 1
330 494 1
330 497 1
330 500 1
331 334 1
331 336 1
331 338 1
331 343 1
331 348 1
331 350 1
331 351 1
331 354 1
331 360 1
331 364 1
331 365 1
331 371 1
331 375 1
331 376 1
331 381 1
331 386 1
331 387 1
331 390 1
331 395 1
331 397 1
331 401 1
331 402 1
331 409 1
331 410 1
331 411 1
331 416 1
331 420 1
331 421 1
331 422 1
331 423 1
331 424 1
331 427 1
331 429 1
331 430 1
331 433 1
331 448 1
331 449 1
331 451 1
331 454 1
331 462 1
331 463 1
331 470 1
331 471 1
331 474 1
331 476 1
331 480 1
331 486 1
331 491 1
331 493 1
331 494 1
331 496 1
331 497 1
331 498 1
332 333 1
332 336 1
332 344 1
332 346 1
332 352 1
332 357 1
332 360 1
332 370 1
332 371 1
332 372 1
332 375 1
332 382 1
332 385 1
332 388 1
332 390 1
332 405 1
332 410 1
332 417 1
332 421 1
332 423 1
332 428 1
332 435 1
332 440 1
332 444 1
332 454 1
332 457 1
332 464 1
332 472 1
332 474 1
332 476 1
332 480 1
332 484 1
332 491 1
332 494 1
332 497 1
333 342 1
333 352 1
333 355 1
333 357 1
333 359 1
333 360 1
333 362 1
333 369 1
333 377 1
333 387 1
333 390 1
333 392 1
333 393 1
333 395 1
333 398 1
333 401 1
333 407 1
333 417 1
333 420 1
333 425 1
333 430 1
333 435 1
333 436 1
333 438 1
333 446 1
333 453 1
333 454 1
333 456 1
333 458 1
333 461 1
333 462 1
333 467 1
333 474 1
333 478 1
333 479 1
333 485 1
333 497 1
333 499 1
334 337 1
334 340 1
334 343 1
334 346 1
334 348 1
334 357 1
334 358 1
334 363 1
334 367 1
334 372 1
334 377 1
334 380 1
334 382 1
334 384 1
334 386 1
334 390 1
334 391 1
334 397 1
334 398 1
334 401 1
334 404 1
334 417 1
334 419 1
334 422 1
334 426 1
334 431 1
334 438 1
334 443 1
334 449 1
334 451 1
334 455 1
334 459 1
334 464 1
334 475 1
334 476 1
334 477 1
334 480 1
334 485 1
334 489 1
334 497 1
334 500 1
335 336 1
335 337 1
335 348 1
335 349 1
335 356 1
335 358 1
335 360 1
335 362 1
335 368 1
335 369 1
335 376 1
335 379 1
335 381 1
335 388 1
335 390 1
335 392 1
335 393 1
335 394 1
335 396 1
335 398 1
335 400 1
335 403 1
335 406 1
335 411 1
335 417 1
335 419 1
335 421 1
335 427 1
335 430 1
335 433 1
335 434 1
335 435 1
335 437 1
335 439 1
335 443 1
335 449 1
335 450 1
335 458 1
335 459 1
335 462 1
335 465 1
335 468 1
335 470 1
335 472 1
335 475 1
335 476 1
335 478 1
335 479 1
335 481 1
335 483 1
335 485 1
335 488 1
335 491 1
335 495 1
335 498 1
336 337 1
336 341 1
336 350 1
336 363 1
336 367 1
336 373 1
336 386 1
336 392 1
336 398 1
336 414 1
336 421 1
336 424 1
336 446 1
336 456 1
336 458 1
336 460 1
336 462 1
336 472 1
336 479 1
336 483 1
336 493 1
336 497 1
337 344 1
337 345 1
337 347 1
337 354 1
337 363 1
337 364 1
337 365 1
337 367 1
337 372 1
337 377 1
337 383 1
337 385 1
337 388 1
337 390 1
337 392 1
337 393 1
337 396 1
337 400 1
337 401 1
337 403 1
337 404 1
337 405 1
337 407 1
337 409 1
337 411 1
337 414 1
337 416 1
337 417 1
337 419 1
337 423 1
337 428 1
337 431 1
337 433 1
337 435 1
337 437 1
337 438 1
337 439 1
337 442 1
337 443 1
337 449 1
337 455 1
337 456 1
337 459 1
337 460 1
337 461 1
337 463 1
337 466 1
337 469 1
337 471 1
337 472 1
337 474 1
337 479 1
337 485 1
337 489 1
337 490 1
337 492 1
337 498 1
337 499 1
337 500 1
338 339 1
338 340 1
338 341 1
338 343 1
338 344 1
338 346 1
338 349 1
338 353 1
338 354 1
338 355 1
338 358 1
338 363 1
338 365 1
338 366 1
338 367 1
338 369 1
338 370 1
338 371 1
338 373 1
338 379 1
338 382 1
338 385 1
338 392 1
338 393 1
338 395 1
338 397 1
338 398 1
338 402 1
338 406 1
338 408 1
338 414 1
338 418 1
338 422 1
338 424 1
338 425 1
338 428 1
338 436 1
338 439 1
338 441 1
338 442 1
338 448 1
338 450 1
338 458 1
338 462 1
338 466 1
338 467 1
338 469 1
338 476 1
338 477 1
338 481 1
338 482 1
338 483 1
338 488 1
338 491 1
338 497 1
339 345 1
339 351 1
339 355 1
339 360 1
339 372 1
339 374 1
339 386 1
339 390 1
339 394 1
339 395 1
339 411 1
339 412 1
339 414 1
339 420 1
339 424 1
339 428 1
339 439 1
339 440 1
339 443 1
339 446 1
339 453 1
339 460 1
339 472 1
339 476 1
339 478 1
339 485 1
339 494 1
340 352 1
340 354 1
340 358 1
340 360 1
340 361 1
340 367 1
340 373 1
340 379 1
340 380 1
340 389 1
340 392 1
340 393 1
340 402 1
340 405 1
340 407 1
340 410 1
340 414 1
340 417 1
340 420 1
340 423 1
340 432 1
340 453 1
340 461 1
340 462 1
340 467 1
340 476 1
340 482 1
340 488 1
340 490 1
340 493 1
340 496 1
340 497 1
340 499 1
341 344 1
341 345 1
341 356 1
341 362 1
341 367 1
341 370 1
341 377 1
341 378 1
341 386 1
341 387 1
341 388 1
341 393 1
341 396 1
341 404 1
341 406 1
341 409 1
341 416 1
341 417 1
341 419 1
341 422 1
341 433 1
341 464 1
341 472 1
341 473 1
341 476 1
341 479 1
341 484 1
341 488 1
341 494 1
341 496 1
342 355 1
342 387 1
342 396 1
342 400 1
342 406 1
342 414 1
342 430 1
342 438 1
342 439 1
342 450 1
342 462 1
342 472 1
342 481 1
342 487 1
343 346 1
343 347 1
343 348 1
343 351 1
343 356 1
343 361 1
343 362 1
343 365 1
343 367 1
343 368 1
343 373 1
343 379 1
343 382 1
343 383 1
343 384 1
343 385 1
343 387 1
343 393 1
343 395 1
343 396 1
343 398 1
343 400 1
343 404 1
343 406 1
343 413 1
343 414 1
343 416 1
343 419 1
343 427 1
343 428 1
343 429 1
343 431 1
343 432 1
343 434 1
343 435 1
343 436 1
343 438 1
343 441 1
343 443 1
343 444 1
343 449 1
343 453 1
343 456 1
343 459 1
343 463 1
343 464 1
343 467 1
343 471 1
343 474 1
343 476 1
343 478 1
343 485 1
343 487 1
343 488 1
343 491 1
343 493 1
343 494 1
343 495 1
343 496 1
344 351 1
344 354 1
344 355 1
344 357 1
344 361 1
344 367 1
344 369 1
344 375 1
344 376 1
344 379 1
344 382 1
344 385 1
344 386 1
344 390 1
344 391 1
344 392 1
344 393 1
344 396 1
344 398 1
344 419 1
344 420 1
344 422 1
344 426 1
344 427 1
344 429 1
344 433 1
344 436 1
344 438 1
344 440 1
344 444 1
344 448 1
344 453 1
344 457 1
344 458 1
344 460 1
344 461 1
344 462 1
344 472 1
344 473 1
344 477 1
344 480 1
344 489 1
345 347 1
345 360 1
345 362 1
345 363 1
345 364 1
345 369 1
345 370 1
345 373 1
345 377 1
345 381 1
345 382 1
345 386 1
345 393 1
345 402 1
345 403 1
345 405 1
345 408 1
345 410 1
345 412 1
345 413 1
345 419 1
345 420 1
345 446 1
345 458 1
345 460 1
345 465 1
345 477 1
345 481 1
345 482 1
345 488 1
345 490 1
345 491 1
345 498 1
346 349 1
346 357 1
346 358 1
346 362 1
346 364 1
346 367 1
346 377 1
346 380 1
346 387 1
346 393 1
346 406 1
346 407 1
346 423 1
346 428 1
346 430 1
346 433 1
346 434 1
346 441 1
346 448 1
346 453 1
346 461 1
346 465 1
346 467 1
346 471 1
346 482 1
346 483 1
346 497 1
346 498 1
347 354 1
347 356 1
347 358 1
347 361 1
347 363 1
347 365 1
347 366 1
347 367 1
347 368 1
347 369 1
347 370 1
347 372 1
347 373 1
347 375 1
347 376 1
347 377 1
347 378 1
347 379 1
347 386 1
347 391 1
347 392 1
347 395 1
347 403 1
347 406 1
347 411 1
347 415 1
347 418 1
347 419 1
347 420 1
347 421 1
347 422 1
347 432 1
347 433 1
347 435 1
347 436 1
347 442 1
347 446 1
347 447 1
347 454 1
347 457 1
347 459 1
347 472 1
347 477 1
347 478 1
347 479 1
347 485 1
347 486 1
347 487 1
347 488 1
347 489 1
347 493 1
347 494 1
347 497 1
347 498 1
347 499 1
348 350 1
348 351 1
348 352 1
348 353 1
348 356 1
348 357 1
348 363 1
348 364 1
348 367 1
348 374 1
348 387 1
348 388 1
348 392 1
348 396 1
348 400 1
348 409 1
348 414 1
348 426 1
348 431 1
348 438 1
348 448 1
348 464 1
348 473 1
348 485 1
348 491 1
348 494 1
348 498 1
349 354 1
349 355 1
349 362 1
349 363 1
349 366 1
349 367 1
349 372 1
349 378 1
349 385 1
349 390 1
349 403 1
349 406 1
349 407 1
349 409 1
349 423 1
349 427 1
349 433 1
349 439 1
349 441 1
349 442 1
349 452 1
349 454 1
349 472 1
349 474 1
349 484 1
350 351 1
350 352 1
350 355 1
350 361 1
350 362 1
350 365 1
350 372 1
350 375 1
350 376 1
350 380 1
350 382 1
350 390 1
350 398 1
350 399 1
350 409 1
350 411 1
350 414 1
350 420 1
350 422 1
350 424 1
350 425 1
350 426 1
350 431 1
350 432 1
350 436 1
350 437 1
350 439 1
350 442 1
350 456 1
350 458 1
350 461 1
350 467 1
350 469 1
350 476 1
350 477 1
350 481 1
350 483 1
350 484 1
350 487 1
350 490 1
350 494 1
350 496 1
350 497 1
351 352 1
351 356 1
351 362 1
351 386 1
351 387 1
351 392 1
351 401 1
351 406 1
351 407 1
351 411 1
351 416 1
351 433 1
351 436 1
351 441 1
351 458 1
351 459 1
351 475 1
351 478 1
351 482 1
351 484 1
351 486 1
351 489 1
351 497 1
352 353 1
352 357 1
352 378 1
352 383 1
352 385 1
352 387 1
352 398 1
352 399 1
352 401 1
352 405 1
352 406 1
352 412 1
352 416 1
352 420 1
352 424 1
352 431 1
352 433 1
352 442 1
352 448 1
352 450 1
352 451 1
352 452 1
352 453 1
352 460 1
352 467 1
352 470 1
352 473 1
352 478 1
352 488 1
352 494 1
353 355 1
353 356 1
353 357 1
353 358 1
353 360 1
353 363 1
353 364 1
353 365 1
353 388 1
353 393 1
353 396 1
353 398 1
353 405 1
353 420 1
353 429 1
353 434 1
353 446 1
353 450 1
353 457 1
353 460 1
353 463 1
353 467 1
353 476 1
353 483 1
353 484 1
353 486 1
353 492 1
354 355 1
354 358 1
354 360 1
354 361 1
354 362 1
354 366 1
354 369 1
354 373 1
354 375 1
354 380 1
354 382 1
354 385 1
354 393 1
354 405 1
354 406 1
354 409 1
354 414 1
354 415 1
354 422 1
354 428 1
354 430 1
354 434 1
354 435 1
354 441 1
354 442 1
354 448 1
354 450 1
354 456 1
354 459 1
354 460 1
354 461 1
354 462 1
354 467 1
354 476 1
354 478 1
354 483 1
354 485 1
354 488 1
354 490 1
354 493 1
354 495 1
354 499 1
355 356 1
355 359 1
355 360 1
355 361 1
355 362 1
355 364 1
355 371 1
355 372 1
355 373 1
355 376 1
355 398 1
355 399 1
355 402 1
355 411 1
355 413 1
355 416 1
355 422 1
355 423 1
355 434 1
355 437 1
355 439 1
355 443 1
355 445 1
355 446 1
355 447 1
355 451 1
355 452 1
355 455 1
355 461 1
355 462 1
355 464 1
355 466 1
355 471 1
355 472 1
355 473 1
355 476 1
355 481 1
355 482 1
355 484 1
355 486 1
355 488 1
355 490 1
355 491 1
355 496 1
355 497 1
356 357 1
356 359 1
356 360 1
356 361 1
356 368 1
356 371 1
356 376 1
356 385 1
356 386 1
356 388 1
356 389 1
356 395 1
356 396 1
356 400 1
356 406 1
356 407 1
356 409 1
356 410 1
356 412 1
356 414 1
356 422 1
356 423 1
356 425 1
356 426 1
356 427 1
356 433 1
356 438 1
356 441 1
356 448 1
356 449 1
356 457 1
356 461 1
356 462 1
356 465 1
356 466 1
356 469 1
356 472 1
356 473 1
356 479 1
356 484 1
356 488 1
356 494 1
356 497 1
356 499 1
357 362 1
357 369 1
357 374 1
357 379 1
357 380 1
357 382 1
357 386 1
357 390 1
357 395 1
357 397 1
357 398 1
357 403 1
357 407 1
357 411 1
357 412 1
357 414 1
357 418 1
357 423 1
357 424 1
357 430 1
357 431 1
357 434 1
357 437 1
357 438 1
357 441 1
357 443 1
357 450 1
357 451 1
357 453 1
357 454 1
357 459 1
357 462 1
357 463 1
357 466 1
357 467 1
357 473 1
357 475 1
357 476 1
357 477 1
357 478 1
357 480 1
357 485 1
357 488 1
357 489 1
357 493 1
357 494 1
357 495 1
357 497 1
358 365 1
358 382 1
358 388 1
358 391 1
358 397 1
358 403 1
358 421 1
358 425 1
358 426 1
358 434 1
358 436 1
358 441 1
358 450 1
358 459 1
358 461 1
358 465 1
358 470 1
358 481 1
359 361 1
359 362 1
359 363 1
359 367 1
359 377 1
359 387 1
359 388 1
359 400 1
359 403 1
359 409 1
359 410 1
359 416 1
359 417 1
359 421 1
359 422 1
359 431 1
359 433 1
359 434 1
359 437 1
359 451 1
359 453 1
359 456 1
359 459 1
359 462 1
359 466 1
359 475 1
359 476 1
359 477 1
359 488 1
359 497 1
359 498 1
360 361 1
360 364 1
360 365 1
360 367 1
360 368 1
360 377 1
360 378 1
360 383 1
360 388 1
360 391 1
360 392 1
360 400 1
360 403 1
360 410 1
360 424 1
360 427 1
360 433 1
360 441 1
360 445 1
360 449 1
360 455 1
360 456 1
360 458 1
360 459 1
360 461 1
360 463 1
360 468 1
360 474 1
360 476 1
360 482 1
360 484 1
360 488 1
360 492 1
361 363 1
361 366 1
361 367 1
361 371 1
361 375 1
361 379 1
361 380 1
361 383 1
361 385 1
361 395 1
361 396 1
361 397 1
361 398 1
361 401 1
361 422 1
361 425 1
361 428 1
361 431 1
361 432 1
361 441 1
361 450 1
361 451 1
361 460 1
361 463 1
361 475 1
361 476 1
361 477 1
361 490 1
361 492 1
361 494 1
361 497 1
362 367 1
362 371 1
362 373 1
362 378 1
362 392 1
362 393 1
362 394 1
362 401 1
362 406 1
362 409 1
362 412 1
362 413 1
362 416 1
362 417 1
362 421 1
362 422 1
362 427 1
362 428 1
362 436 1
362 439 1
362 444 1
362 447 1
362 451 1
362 452 1
362 456 1
362 457 1
362 459 1
362 462 1
362 469 1
362 474 1
362 475 1
362 476 1
362 478 1
362 482 1
362 487 1
362 492 1
362 494 1
362 496 1
363 364 1
363 370 1
363 373 1
363 374 1
363 376 1
363 380 1
363 385 1
363 386 1
363 390 1
363 392 1
363 393 1
363 394 1
363 395 1
363 396 1
363 397 1
363 398 1
363 400 1
363 408 1
363 411 1
363 414 1
363 417 1
363 422 1
363 423 1
363 426 1
363 427 1
363 430 1
363 432 1
363 438 1
363 446 1
363 448 1
363 449 1
363 450 1
363 451 1
363 453 1
363 454 1
363 456 1
363 458 1
363 460 1
363 462 1
363 464 1
363 466 1
363 468 1
363 470 1
363 471 1
363 472 1
363 473 1
363 476 1
363 479 1
363 488 1
363 489 1
363 493 1
363 496 1
364 369 1
364 377 1
364 379 1
364 383 1
364 387 1
364 388 1
364 391 1
364 393 1
364 396 1
364 397 1
364 400 1
364 401 1
364 403 1
364 405 1
364 406 1
364 409 1
364 411 1
364 416 1
364 417 1
364 419 1
364 425 1
364 426 1
364 434 1
364 436 1
364 438 1
364 442 1
364 444 1
364 453 1
364 458 1
364 466 1
364 467 1
364 471 1
364 472 1
364 474 1
364 475 1
364 486 1
364 487 1
364 490 1
364 491 1
364 495 1
364 499 1
365 369 1
365 371 1
365 386 1
365 387 1
365 392 1
365 393 1
365 400 1
365 406 1
365 425 1
365 430 1
365 431 1
365 432 1
365 434 1
365 448 1
365 453 1
365 456 1
365 458 1
365 459 1
365 461 1
365 462 1
365 467 1
365 474 1
365 485 1
365 491 1
366 367 1
366 368 1
366 371 1
366 372 1
366 373 1
366 375 1
366 376 1
366 381 1
366 382 1
366 383 1
366 387 1
366 390 1
366 391 1
366 392 1
366 393 1
366 394 1
366 397 1
366 398 1
366 403 1
366 404 1
366 405 1
366 406 1
366 407 1
366 410 1
366 413 1
366 420 1
366 421 1
366 422 1
366 424 1
366 427 1
366 429 1
366 430 1
366 432 1
366 433 1
366 435 1
366 436 1
366 446 1
366 448 1
366 449 1
366 450 1
366 452 1
366 454 1
366 457 1
366 459 1
366 460 1
366 463 1
366 467 1
366 470 1
366 471 1
366 472 1
366 478 1
366 480 1
366 482 1
366 483 1
366 485 1
366 492 1
366 495 1
366 496 1
366 497 1
366 498 1
367 368 1
367 372 1
367 375 1
367 378 1
367 379 1
367 380 1
367 381 1
367 382 1
367 387 1
367 395 1
367 398 1
367 400 1
367 405 1
367 406 1
367 407 1
367 408 1
367 409 1
367 411 1
367 416 1
367 419 1
367 420 1
367 421 1
367 424 1
367 425 1
367 429 1
367 431 1
367 432 1
367 439 1
367 441 1
367 443 1
367 445 1
367 453 1
367 456 1
367 459 1
367 462 1
367 464 1
367 466 1
367 467 1
367 470 1
367 471 1
367 472 1
367 474 1
367 479 1
367 482 1
367 483 1
367 484 1
367 486 1
367 487 1
367 488 1
367 490 1
367 492 1
367 493 1
367 494 1
367 496 1
367 497 1
368 371 1
368 374 1
368 392 1
368 395 1
368 396 1
368 402 1
368 403 1
368 405 1
368 407 1
368 414 1
368 420 1
368 431 1
368 433 1
368 436 1
368 448 1
368 459 1
368 462 1
368 470 1
368 474 1
368 478 1
368 487 1
368 498 1
369 370 1
369 379 1
369 385 1
369 386 1
369 389 1
369 392 1
369 397 1
369 399 1
369 400 1
369 410 1
369 411 1
369 415 1
369 421 1
369 422 1
369 423 1
369 433 1
369 436 1
369 437 1
369 438 1
369 441 1
369 445 1
369 450 1
369 454 1
369 457 1
369 459 1
369 464 1
369 467 1
369 472 1
369 475 1
369 476 1
369 477 1
369 479 1
369 481 1
369 486 1
369 487 1
369 493 1
369 497 1
370 376 1
370 391 1
370 392 1
370 400 1
370 402 1
370 409 1
370 417 1
370 424 1
370 426 1
370 452 1
370 484 1
370 485 1
370 496 1
370 497 1
371 379 1
371 382 1
371 394 1
371 400 1
371 405 1
371 409 1
371 414 1
371 416 1
371 420 1
371 422 1
371 423 1
371 424 1
371 437 1
371 448 1
371 450 1
371 472 1
371 474 1
371 476 1
372 373 1
372 382 1
372 385 1
372 386 1
372 387 1
372 390 1
372 393 1
372 395 1
372 398 1
372 399 1
372 400 1
372 405 1
372 420 1
372 421 1
372 423 1
372 427 1
372 433 1
372 435 1
372 437 1
372 439 1
372 441 1
372 451 1
372 454 1
372 455 1
372 458 1
372 460 1
372 469 1
372 472 1
372 477 1
372 479 1
372 483 1
372 484 1
372 488 1
372 493 1
372 495 1
372 496 1
372 497 1
372 499 1
373 377 1
373 384 1
373 385 1
373 387 1
373 393 1
373 401 1
373 406 1
373 407 1
373 408 1
373 414 1
373 416 1
373 423 1
373 426 1
373 427 1
373 431 1
373 441 1
373 451 1
373 460 1
373 473 1
373 485 1
373 487 1
373 488 1
374 387 1
374 390 1
374 392 1
374 397 1
374 398 1
374 405 1
374 416 1
374 430 1
374 431 1
374 434 1
374 456 1
374 481 1
374 483 1
374 485 1
374 489 1
374 497 1
374 500 1
375 384 1
375 387 1
375 396 1
375 401 1
375 404 1
375 405 1
375 411 1
375 414 1
375 415 1
375 428 1
375 436 1
375 438 1
375 448 1
375 449 1
375 457 1
375 458 1
375 466 1
375 468 1
375 475 1
375 498 1
376 383 1
376 386 1
376 387 1
376 389 1
376 393 1
376 394 1
376 395 1
376 401 1
376 413 1
376 421 1
376 422 1
376 431 1
376 433 1
376 435 1
376 436 1
376 442 1
376 444 1
376 446 1
376 452 1
376 453 1
376 459 1
376 464 1
376 467 1
376 468 1
376 472 1
376 484 1
376 485 1
376 486 1
376 488 1
376 493 1
376 498 1
376 500 1
377 379 1
377 382 1
377 389 1
377 390 1
377 391 1
377 392 1
377 393 1
377 396 1
377 397 1
377 405 1
377 412 1
377 414 1
377 416 1
377 417 1
377 420 1
377 421 1
377 431 1
377 436 1
377 442 1
377 450 1
377 452 1
377 453 1
377 454 1
377 471 1
377 472 1
377 474 1
377 479 1
377 484 1
377 485 1
377 493 1
377 496 1
378 386 1
378 393 1
378 400 1
378 402 1
378 403 1
378 405 1
378 409 1
378 414 1
378 420 1
378 421 1
378 422 1
378 431 1
378 434 1
378 436 1
378 443 1
378 451 1
378 455 1
378 456 1
378 462 1
378 466 1
378 469 1
378 470 1
378 476 1
378 478 1
378 482 1
379 382 1
379 384 1
379 393 1
379 406 1
379 407 1
379 411 1
379 413 1
379 414 1
379 417 1
379 418 1
379 425 1
379 427 1
379 429 1
379 431 1
379 433 1
379 444 1
379 445 1
379 448 1
379 451 1
379 454 1
379 455 1
379 459 1
379 461 1
379 465 1
379 467 1
379 471 1
379 472 1
379 475 1
379 476 1
379 479 1
379 484 1
379 488 1
379 491 1
379 493 1
379 496 1
379 498 1
379 499 1
379 500 1
380 382 1
380 384 1
380 386 1
380 387 1
380 395 1
380 398 1
380 400 1
380 407 1
380 410 1
380 418 1
380 420 1
380 422 1
380 423 1
380 425 1
380 426 1
380 431 1
380 433 1
380 437 1
380 442 1
380 450 1
380 451 1
380 454 1
380 456 1
380 459 1
380 462 1
380 467 1
380 468 1
380 469 1
380 470 1
380 476 1
380 482 1
380 487 1
380 490 1
380 494 1
381 390 1
381 409 1
381 410 1
381 416 1
381 430 1
381 448 1
381 451 1
381 453 1
381 468 1
381 474 1
381 477 1
381 479 1
381 485 1
381 488 1
381 491 1
381 496 1
381 497 1
381 499 1
382 384 1
382 387 1
382 388 1
382 390 1
382 391 1
382 393 1
382 403 1
382 404 1
382 411 1
382 412 1
382 415 1
382 417 1
382 422 1
382 424 1
382 426 1
382 427 1
382 429 1
382 430 1
382 431 1
382 432 1
382 434 1
382 435 1
382 437 1
382 439 1
382 440 1
382 441 1
382 443 1
382 448 1
382 449 1
382 451 1
382 452 1
382 456 1
382 465 1
382 467 1
382 475 1
382 477 1
382 479 1
382 480 1
382 482 1
382 483 1
382 488 1
382 489 1
382 491 1
382 494 1
382 499 1
383 388 1
383 399 1
383 416 1
383 421 1
383 431 1
383 435 1
383 436 1
383 437 1
383 446 1
383 447 1
383 464 1
383 467 1
383 470 1
383 476 1
383 486 1
383 497 1
384 386 1
384 390 1
384 394 1
384 395 1
384 396 1
384 402 1
384 403 1
384 418 1
384 421 1
384 423 1
384 442 1
384 446 1
384 449 1
384 467 1
384 472 1
384 474 1
384 477 1
384 488 1
384 493 1
384 496 1
385 392 1
385 393 1
385 396 1
385 400 1
385 406 1
385 408 1
385 409 1
385 414 1
385 416 1
385 422 1
385 423 1
385 427 1
385 435 1
385 437 1
385 466 1
385 467 1
385 471 1
385 472 1
385 475 1
385 478 1
385 487 1
385 492 1
385 496 1
386 387 1
386 390 1
386 394 1
386 395 1
386 396 1
386 399 1
386 400 1
386 401 1
386 403 1
386 410 1
386 412 1
386 413 1
386 415 1
386 418 1
386 420 1
386 421 1
386 423 1
386 424 1
386 427 1
386 429 1
386 430 1
386 435 1
386 443 1
386 446 1
386 448 1
386 453 1
386 459 1
386 461 1
386 462 1
386 464 1
386 465 1
386 472 1
386 473 1
386 479 1
386 486 1
386 488 1
386 489 1
386 490 1
386 493 1
386 494 1
386 496 1
387 391 1
387 392 1
387 394 1
387 401 1
387 405 1
387 409 1
387 410 1
387 416 1
387 417 1
387 419 1
387 420 1
387 422 1
387 427 1
387 433 1
387 441 1
387 442 1
387 444 1
387 448 1
387 452 1
387 454 1
387 458 1
387 459 1
387 460 1
387 464 1
387 468 1
387 470 1
387 472 1
387 474 1
387 480 1
387 481 1
387 482 1
387 483 1
387 484 1
387 488 1
387 497 1
387 498 1
387 499 1
387 500 1
388 395 1
388 396 1
388 398 1
388 401 1
388 405 1
388 406 1
388 408 1
388 413 1
388 415 1
388 422 1
388 424 1
388 426 1
388 429 1
388 431 1
388 433 1
388 435 1
388 437 1
388 441 1
388 442 1
388 458 1
388 459 1
388 461 1
388 462 1
388 463 1
388 464 1
388 465 1
388 466 1
388 469 1
388 471 1
388 472 1
388 479 1
388 482 1
389 390 1
389 393 1
389 406 1
389 416 1
389 424 1
389 436 1
389 438 1
389 439 1
389 441 1
389 454 1
389 464 1
389 466 1
389 467 1
389 472 1
389 487 1
389 488 1
389 493 1
390 396 1
390 401 1
390 402 1
390 403 1
390 406 1
390 407 1
390 409 1
390 410 1
390 412 1
390 416 1
390 420 1
390 421 1
390 423 1
390 425 1
390 431 1
390 436 1
390 439 1
390 446 1
390 450 1
390 451 1
390 452 1
390 454 1
390 457 1
390 459 1
390 462 1
390 463 1
390 467 1
390 470 1
390 472 1
390 474 1
390 478 1
390 479 1
390 481 1
390 497 1
390 498 1
390 499 1
391 396 1
391 401 1
391 407 1
391 409 1
391 411 1
391 418 1
391 419 1
391 423 1
391 424 1
391 427 1
391 431 1
391 434 1
391 438 1
391 441 1
391 448 1
391 453 1
391 454 1
391 459 1
391 462 1
391 468 1
391 477 1
391 479 1
391 480 1
391 485 1
391 491 1
392 394 1
392 395 1
392 396 1
392 405 1
392 406 1
392 410 1
392 421 1
392 423 1
392 424 1
392 425 1
392 436 1
392 438 1
392 440 1
392 441 1
392 442 1
392 445 1
392 450 1
392 451 1
392 454 1
392 455 1
392 461 1
392 462 1
392 464 1
392 467 1
392 472 1
392 476 1
392 482 1
392 484 1
392 485 1
392 488 1
392 492 1
392 494 1
392 495 1
392 499 1
393 394 1
393 397 1
393 398 1
393 400 1
393 406 1
393 410 1
393 413 1
393 415 1
393 416 1
393 418 1
393 419 1
393 421 1
393 429 1
393 430 1
393 431 1
393 432 1
393 433 1
393 437 1
393 438 1
393 439 1
393 442 1
393 446 1
393 450 1
393 455 1
393 466 1
393 467 1
393 470 1
393 471 1
393 473 1
393 476 1
393 477 1
393 478 1
393 481 1
393 485 1
393 491 1
393 496 1
393 497 1
394 395 1
394 398 1
394 401 1
394 405 1
394 406 1
394 416 1
394 419 1
394 422 1
394 446 1
394 454 1
394 456 1
394 460 1
394 482 1
394 485 1
394 493 1
394 497 1
394 499 1
395 398 1
395 401 1
395 405 1
395 410 1
395 414 1
395 416 1
395 417 1
395 421 1
395 422 1
395 428 1
395 431 1
395 432 1
395 433 1
395 437 1
395 441 1
395 446 1
395 447 1
395 453 1
395 454 1
395 465 1
395 466 1
395 468 1
395 469 1
395 471 1
395 472 1
395 473 1
395 476 1
395 477 1
395 478 1
395 480 1
395 488 1
395 490 1
395 496 1
395 499 1
396 398 1
396 401 1
396 403 1
396 405 1
396 406 1
396 409 1
396 413 1
396 414 1
396 415 1
396 416 1
396 418 1
396 420 1
396 423 1
396 424 1
396 427 1
396 428 1
396 430 1
396 431 1
396 432 1
396 433 1
396 434 1
396 436 1
396 439 1
396 444 1
396 445 1
396 447 1
396 449 1
396 451 1
396 455 1
396 456 1
396 457 1
396 458 1
396 460 1
396 463 1
396 465 1
396 471 1
396 472 1
396 484 1
396 489 1
396 494 1
396 498 1
396 499 1
397 398 1
397 402 1
397 416 1
397 419 1
397 422 1
397 426 1
397 429 1
397 431 1
397 458 1
397 459 1
397 463 1
397 465 1
397 473 1
397 476 1
397 495 1
397 499 1
398 403 1
398 407 1
398 409 1
398 410 1
398 413 1
398 416 1
398 417 1
398 419 1
398 425 1
398 426 1
398 428 1
398 433 1
398 434 1
398 435 1
398 438 1
398 441 1
398 442 1
398 451 1
398 454 1
398 455 1
398 457 1
398 463 1
398 466 1
398 469 1
398 470 1
398 474 1
398 475 1
398 476 1
398 484 1
398 485 1
398 489 1
398 491 1
398 494 1
398 495 1
398 497 1
398 498 1
398 499 1
399 405 1
399 416 1
399 419 1
399 421 1
399 461 1
399 466 1
399 470 1
399 473 1
399 475 1
399 477 1
399 493 1
399 495 1
399 499 1
400 405 1
400 407 1
400 408 1
400 416 1
400 421 1
400 423 1
400 424 1
400 425 1
400 426 1
400 431 1
400 433 1
400 436 1
400 448 1
400 450 1
400 451 1
400 459 1
400 461 1
400 462 1
400 465 1
400 466 1
400 482 1
400 484 1
400 486 1
400 488 1
400 490 1
400 497 1
400 499 1
400 500 1
401 403 1
401 410 1
401 417 1
401 420 1
401 421 1
401 430 1
401 431 1
401 434 1
401 435 1
401 436 1
401 439 1
401 443 1
401 450 1
401 452 1
401 453 1
401 455 1
401 459 1
401 462 1
401 464 1
401 467 1
401 471 1
401 473 1
401 474 1
401 477 1
401 480 1
401 487 1
401 491 1
401 494 1
401 497 1
401 498 1
401 499 1
402 408 1
402 412 1
402 416 1
402 421 1
402 423 1
402 426 1
402 433 1
402 438 1
402 439 1
402 449 1
402 450 1
402 452 1
402 453 1
402 459 1
402 462 1
402 476 1
402 479 1
402 481 1
402 484 1
402 489 1
402 493 1
402 495 1
403 409 1
403 417 1
403 419 1
403 420 1
403 421 1
403 424 1
403 428 1
403 430 1
403 433 1
403 443 1
403 446 1
403 448 1
403 449 1
403 459 1
403 467 1
403 472 1
403 476 1
403 481 1
403 483 1
403 489 1
403 493 1
403 494 1
403 500 1
404 409 1
404 411 1
404 417 1
404 421 1
404 433 1
404 441 1
404 497 1
405 407 1
405 411 1
405 413 1
405 424 1
405 432 1
405 438 1
405 439 1
405 451 1
405 453 1
405 454 1
405 457 1
405 458 1
405 459 1
405 461 1
405 463 1
405 467 1
405 475 1
405 483 1
405 486 1
405 487 1
405 488 1
405 493 1
405 494 1
405 495 1
406 409 1
406 411 1
406 413 1
406 415 1
406 417 1
406 420 1
406 423 1
406 432 1
406 438 1
406 440 1
406 451 1
406 464 1
406 471 1
406 472 1
406 475 1
406 476 1
406 477 1
406 479 1
406 484 1
406 486 1
406 490 1
407 413 1
407 417 1
407 430 1
407 431 1
407 438 1
407 448 1
407 461 1
407 468 1
407 473 1
407 476 1
407 492 1
407 496 1
407 497 1
407 500 1
408 409 1
408 450 1
408 452 1
408 454 1
408 457 1
408 458 1
408 459 1
408 461 1
408 467 1
408 476 1
408 477 1
408 486 1
409 414 1
409 415 1
409 417 1
409 418 1
409 421 1
409 422 1
409 430 1
409 431 1
409 434 1
409 436 1
409 438 1
409 440 1
409 442 1
409 445 1
409 448 1
409 450 1
409 451 1
409 456 1
409 457 1
409 458 1
409 464 1
409 467 1
409 475 1
409 476 1
409 477 1
409 478 1
409 480 1
409 485 1
409 486 1
409 487 1
409 488 1
409 494 1
409 495 1
409 499 1
410 414 1
410 427 1
410 448 1
410 453 1
410 454 1
410 459 1
410 463 1
410 467 1
410 472 1
410 473 1
410 479 1
410 485 1
410 486 1
410 487 1
410 491 1
410 494 1
410 498 1
411 413 1
411 416 1
411 422 1
411 423 1
411 425 1
411 428 1
411 432 1
411 433 1
411 434 1
411 440 1
411 442 1
411 452 1
411 458 1
411 459 1
411 464 1
411 469 1
411 477 1
411 486 1
411 488 1
411 492 1
411 493 1
411 495 1
411 497 1
412 414 1
412 421 1
412 422 1
412 423 1
412 442 1
412 459 1
412 467 1
412 472 1
412 485 1
412 486 1
412 495 1
412 497 1
412 498 1
413 419 1
413 433 1
413 442 1
413 451 1
413 453 1
413 458 1
413 472 1
413 477 1
413 478 1
413 487 1
413 492 1
413 498 1
414 416 1
414 417 1
414 418 1
414 420 1
414 423 1
414 429 1
414 431 1
414 433 1
414 435 1
414 446 1
414 448 1
414 449 1
414 451 1
414 453 1
414 455 1
414 457 1
414 462 1
414 464 1
414 468 1
414 472 1
414 473 1
414 477 1
414 478 1
414 482 1
414 486 1
414 491 1
414 500 1
415 417 1
415 420 1
415 423 1
415 431 1
415 433 1
415 434 1
415 438 1
415 447 1
415 448 1
415 451 1
415 454 1
415 458 1
415 459 1
415 463 1
415 471 1
415 472 1
415 474 1
415 488 1
415 493 1
415 495 1
416 417 1
416 419 1
416 420 1
416 426 1
416 431 1
416 433 1
416 436 1
416 437 1
416 438 1
416 440 1
416 446 1
416 455 1
416 463 1
416 465 1
416 467 1
416 468 1
416 471 1
416 472 1
416 476 1
416 483 1
416 484 1
416 485 1
416 486 1
416 487 1
416 493 1
416 495 1
416 497 1
417 420 1
417 423 1
417 429 1
417 438 1
417 445 1
417 447 1
417 450 1
417 451 1
417 452 1
417 454 1
417 455 1
417 458 1
417 465 1
417 470 1
417 473 1
417 474 1
417 476 1
417 477 1
417 479 1
417 482 1
417 484 1
417 485 1
417 488 1
417 493 1
417 494 1
417 495 1
417 497 1
417 499 1
418 419 1
418 422 1
418 427 1
418 450 1
418 458 1
418 493 1
419 420 1
419 421 1
419 431 1
419 435 1
419 439 1
419 441 1
419 449 1
419 452 1
419 459 1
419 462 1
419 463 1
419 466 1
419 468 1
419 476 1
419 480 1
419 483 1
419 487 1
419 491 1
419 494 1
419 497 1
419 500 1
420 421 1
420 423 1
420 427 1
420 433 1
420 435 1
420 438 1
420 439 1
420 440 1
420 444 1
420 449 1
420 450 1
420 453 1
420 459 1
420 460 1
420 464 1
420 466 1
420 471 1
420 472 1
420 473 1
420 478 1
420 479 1
420 481 1
420 482 1
420 484 1
420 485 1
420 486 1
420 488 1
420 490 1
420 499 1
420 500 1
421 422 1
421 423 1
421 424 1
421 426 1
421 431 1
421 435 1
421 436 1
421 438 1
421 441 1
421 444 1
421 448 1
421 451 1
421 456 1
421 458 1
421 459 1
421 461 1
421 462 1
421 464 1
421 467 1
421 468 1
421 470 1
421 472 1
421 473 1
421 474 1
421 475 1
421 478 1
421 479 1
421 482 1
421 493 1
421 496 1
421 497 1
421 498 1
421 499 1
422 431 1
422 433 1
422 436 1
422 442 1
422 443 1
422 445 1
422 448 1
422 450 1
422 451 1
422 456 1
422 459 1
422 460 1
422 462 1
422 470 1
422 472 1
422 473 1
422 474 1
422 475 1
422 476 1
422 480 1
422 486 1
422 491 1
422 492 1
422 496 1
423 428 1
423 430 1
423 436 1
423 447 1
423 455 1
423 456 1
423 457 1
423 459 1
423 462 1
423 469 1
423 470 1
423 479 1
423 484 1
423 493 1
423 495 1
423 496 1
423 497 1
423 500 1
424 427 1
424 430 1
424 431 1
424 435 1
424 439 1
424 440 1
424 444 1
424 446 1
424 456 1
424 459 1
424 460 1
424 461 1
424 464 1
424 465 1
424 474 1
424 475 1
424 476 1
424 480 1
424 488 1
424 494 1
424 498 1
424 499 1
425 426 1
425 431 1
425 433 1
425 439 1
425 448 1
425 453 1
425 472 1
425 479 1
425 493 1
425 498 1
426 428 1
426 429 1
426 430 1
426 432 1
426 433 1
426 436 1
426 449 1
426 450 1
426 453 1
426 458 1
426 461 1
426 462 1
426 470 1
426 479 1
426 483 1
426 485 1
426 491 1
426 493 1
426 496 1
426 497 1
426 498 1
427 429 1
427 433 1
427 439 1
427 444 1
427 448 1
427 450 1
427 451 1
427 453 1
427 454 1
427 456 1
427 458 1
427 467 1
427 474 1
427 486 1
427 488 1
427 492 1
427 493 1
427 494 1
427 495 1
427 497 1
427 499 1
428 432 1
428 438 1
428 439 1
428 468 1
428 478 1
428 485 1
429 430 1
429 436 1
429 438 1
429 448 1
429 453 1
429 455 1
429 458 1
429 459 1
429 470 1
429 478 1
429 482 1
429 498 1
429 499 1
430 431 1
430 433 1
430 435 1
430 441 1
430 443 1
430 451 1
430 453 1
430 461 1
430 463 1
430 466 1
430 467 1
430 469 1
430 472 1
430 475 1
430 476 1
430 482 1
430 487 1
430 492 1
430 496 1
431 434 1
431 435 1
431 437 1
431 438 1
431 440 1
431 441 1
431 445 1
431 446 1
431 447 1
431 449 1
431 452 1
431 453 1
431 459 1
431 466 1
431 467 1
431 472 1
431 473 1
431 474 1
431 476 1
431 477 1
431 479 1
431 486 1
431 487 1
431 488 1
431 489 1
431 495 1
431 498 1
431 500 1
432 434 1
432 441 1
432 450 1
432 462 1
432 470 1
432 485 1
432 493 1
432 494 1
433 438 1
433 442 1
433 446 1
433 453 1
433 455 1
433 458 1
433 459 1
433 462 1
433 471 1
433 475 1
433 477 1
433 479 1
433 481 1
433 482 1
433 483 1
433 484 1
433 486 1
433 492 1
433 493 1
433 494 1
433 496 1
434 441 1
434 448 1
434 463 1
434 464 1
434 466 1
434 477 1
434 478 1
434 485 1
434 495 1
435 438 1
435 459 1
435 460 1
435 468 1
435 477 1
435 481 1
435 482 1
435 488 1
435 498 1
436 437 1
436 441 1
436 443 1
436 445 1
436 448 1
436 451 1
436 454 1
436 455 1
436 460 1
436 461 1
436 462 1
436 470 1
436 481 1
436 484 1
436 488 1
436 491 1
436 494 1
436 497 1
437 439 1
437 443 1
437 448 1
437 463 1
437 464 1
437 492 1
437 493 1
437 495 1
437 497 1
438 441 1
438 442 1
438 455 1
438 467 1
438 469 1
438 470 1
438 472 1
438 473 1
438 477 1
438 482 1
438 488 1
438 491 1
438 499 1
439 442 1
439 443 1
439 446 1
439 451 1
439 454 1
439 459 1
439 466 1
439 467 1
439 468 1
439 474 1
439 477 1
439 485 1
439 493 1
439 494 1
439 497 1
440 450 1
440 454 1
440 457 1
440 458 1
440 477 1
440 494 1
441 446 1
441 450 1
441 451 1
441 458 1
441 459 1
441 460 1
441 461 1
441 462 1
441 463 1
441 464 1
441 466 1
441 469 1
441 472 1
441 474 1
441 476 1
441 480 1
441 481 1
441 482 1
441 485 1
441 487 1
441 488 1
441 495 1
441 496 1
442 446 1
442 452 1
442 458 1
442 459 1
442 462 1
442 464 1
442 465 1
442 466 1
442 469 1
442 471 1
442 476 1
442 488 1
442 489 1
442 490 1
442 493 1
443 444 1
443 451 1
443 479 1
443 482 1
443 483 1
443 488 1
443 490 1
443 495 1
443 497 1
444 448 1
444 456 1
444 464 1
444 468 1
444 470 1
445 448 1
445 462 1
445 471 1
445 472 1
445 476 1
445 484 1
445 493 1
446 449 1
446 474 1
446 480 1
446 481 1
446 486 1
446 497 1
446 499 1
446 500 1
447 448 1
447 461 1
447 462 1
447 467 1
447 468 1
447 470 1
447 472 1
447 477 1
447 485 1
448 450 1
448 452 1
448 453 1
448 456 1
448 457 1
448 461 1
448 462 1
448 464 1
448 471 1
448 478 1
448 479 1
448 481 1
448 484 1
448 487 1
448 490 1
448 492 1
448 493 1
448 494 1
448 495 1
448 496 1
449 454 1
449 470 1
449 472 1
449 482 1
449 485 1
449 493 1
449 495 1
449 497 1
449 498 1
450 451 1
450 456 1
450 458 1
450 460 1
450 461 1
450 467 1
450 471 1
450 473 1
450 474 1
450 485 1
450 486 1
450 487 1
450 488 1
450 489 1
450 492 1
450 497 1
450 498 1
450 499 1
451 453 1
451 454 1
451 455 1
451 459 1
451 461 1
451 465 1
451 467 1
451 468 1
451 482 1
451 484 1
451 485 1
451 493 1
451 494 1
452 476 1
452 483 1
452 485 1
452 493 1
453 455 1
453 459 1
453 466 1
453 475 1
453 479 1
453 480 1
453 485 1
453 490 1
453 492 1
453 493 1
453 497 1
454 457 1
454 458 1
454 460 1
454 462 1
454 463 1
454 472 1
454 473 1
454 484 1
454 485 1
454 486 1
454 488 1
454 497 1
455 459 1
455 467 1
455 473 1
455 485 1
456 457 1
456 458 1
456 459 1
456 460 1
456 461 1
456 462 1
456 467 1
456 470 1
456 484 1
456 497 1
456 498 1
456 499 1
457 467 1
457 475 1
457 477 1
457 485 1
457 487 1
458 465 1
458 467 1
458 469 1
458 477 1
458 479 1
458 493 1
458 494 1
458 498 1
459 461 1
459 462 1
459 466 1
459 472 1
459 473 1
459 481 1
459 484 1
459 493 1
460 461 1
460 469 1
460 472 1
460 474 1
460 482 1
460 487 1
460 492 1
461 462 1
461 465 1
461 471 1
461 477 1
461 479 1
461 481 1
461 484 1
461 486 1
461 488 1
461 490 1
461 494 1
462 466 1
462 467 1
462 468 1
462 469 1
462 470 1
462 471 1
462 472 1
462 473 1
462 474 1
462 480 1
462 483 1
462 488 1
462 490 1
462 491 1
462 497 1
463 467 1
463 469 1
463 473 1
463 480 1
463 482 1
463 485 1
463 487 1
463 488 1
463 495 1
463 497 1
463 498 1
463 500 1
464 479 1
464 489 1
464 492 1
464 493 1
464 494 1
464 495 1
465 470 1
465 472 1
465 483 1
465 493 1
466 477 1
466 478 1
466 480 1
466 482 1
466 483 1
466 484 1
466 486 1
466 495 1
467 468 1
467 469 1
467 472 1
467 474 1
467 475 1
467 476 1
467 478 1
467 484 1
467 485 1
467 486 1
467 487 1
467 489 1
468 471 1
468 474 1
468 478 1
468 482 1
468 484 1
468 485 1
468 486 1
468 488 1
468 495 1
468 497 1
468 499 1
469 470 1
469 471 1
469 472 1
469 479 1
469 483 1
469 494 1
470 473 1
470 478 1
470 494 1
470 496 1
471 472 1
471 479 1
471 493 1
471 494 1
471 495 1
471 497 1
471 498 1
471 499 1
472 474 1
472 484 1
472 485 1
472 487 1
472 488 1
472 494 1
472 495 1
472 497 1
472 498 1
472 500 1
473 477 1
473 479 1
473 482 1
473 486 1
473 490 1
473 491 1
473 495 1
473 497 1
473 500 1
474 476 1
474 494 1
475 477 1
475 485 1
475 494 1
475 497 1
476 484 1
476 488 1
476 489 1
476 492 1
476 493 1
476 494 1
476 495 1
477 480 1
477 485 1
477 488 1
477 491 1
477 493 1
477 495 1
478 493 1
478 498 1
478 500 1
479 485 1
479 486 1
479 488 1
479 490 1
479 491 1
479 497 1
480 484 1
480 488 1
480 495 1
481 485 1
481 495 1
482 483 1
482 485 1
482 488 1
482 497 1
483 485 1
483 493 1
483 497 1
484 485 1
484 486 1
484 497 1
484 498 1
484 500 1
485 491 1
485 497 1
485 499 1
486 488 1
486 493 1
486 497 1
486 498 1
487 493 1
488 490 1
488 492 1
488 494 1
488 497 1
488 498 1
490 493 1
490 495 1
491 495 1
491 497 1
491 498 1
491 500 1
492 494 1
493 494 1
493 495 1
493 497 1
493 499 1
494 495 1
494 496 1
494 497 1
494 498 1
494 499 1
495 499 1
496 499 1
497 500 1
498 499 1


==> anc/instances/benchmark/theta/san200_0_7_1.dat <==
200 5970
1 2 1
1 6 1
1 9 1
1 10 1
1 13 1
1 20 1
1 24 1
1 25 1
1 28 1
1 35 1
1 36 1
1 41 1
1 47 1
1 49 1
1 51 1
1 52 1
1 53 1
1 55 1
1 57 1
1 59 1
1 65 1
1 68 1
1 71 1
1 76 1
1 80 1
1 82 1
1 83 1
1 91 1
1 92 1
1 95 1
1 96 1
1 100 1
1 102 1
1 103 1
1 104 1
1 107 1
1 114 1
1 115 1
1 120 1
1 132 1
1 136 1
1 137 1
1 138 1
1 141 1
1 143 1
1 145 1
1 147 1
1 149 1
1 150 1
1 154 1
1 157 1
1 160 1
1 164 1
1 166 1
1 169 1
1 175 1
1 180 1
1 181 1
1 182 1
1 184 1
1 189 1
1 192 1
1 193 1
1 195 1
1 196 1
1 200 1
2 3 1
2 5 1
2 7 1
2 8 1
2 10 1
2 15 1
2 18 1
2 26 1
2 27 1
2 29 1
2 37 1
2 38 1
2 41 1
2 44 1
2 50 1
2 54 1
2 60 1
2 62 1
2 65 1
2 67 1
2 73 1
2 77 1
2 84 1
2 86 1
2 87 1
2 89 1
2 90 1
2 93 1
2 94 1
2 97 1
2 103 1
2 105 1
2 109 1
2 117 1
2 118 1
2 121 1
2 127 1
2 130 1
2 133 1
2 134 1
2 135 1
2 140 1
2 146 1
2 155 1
2 156 1
2 168 1
2 170 1
2 173 1
2 181 1
2 184 1
2 185 1
2 188 1
2 190 1
2 191 1
2 193 1
2 198 1
3 6 1
3 11 1
3 13 1
3 14 1
3 19 1
3 20 1
3 21 1
3 28 1
3 29 1
3 30 1
3 31 1
3 35 1
3 46 1
3 48 1
3 49 1
3 53 1
3 56 1
3 63 1
3 69 1
3 70 1
3 71 1
3 76 1
3 83 1
3 90 1
3 91 1
3 92 1
3 95 1
3 101 1
3 103 1
3 111 1
3 113 1
3 115 1
3 117 1
3 120 1
3 124 1
3 129 1
3 130 1
3 132 1
3 134 1
3 136 1
3 137 1
3 138 1
3 139 1
3 141 1
3 144 1
3 145 1
3 150 1
3 154 1
3 157 1
3 158 1
3 159 1
3 164 1
3 166 1
3 169 1
3 174 1
3 180 1
3 182 1
3 183 1
3 186 1
3 189 1
3 192 1
3 195 1
3 200 1
4 6 1
4 9 1
4 12 1
4 13 1
4 14 1
4 16 1
4 20 1
4 21 1
4 24 1
4 25 1
4 28 1
4 33 1
4 34 1
4 35 1
4 39 1
4 46 1
4 47 1
4 55 1
4 57 1
4 61 1
4 64 1
4 66 1
4 68 1
4 70 1
4 71 1
4 73 1
4 76 1
4 80 1
4 83 1
4 90 1
4 91 1
4 92 1
4 95 1
4 101 1
4 104 1
4 107 1
4 111 1
4 113 1
4 114 1
4 116 1
4 117 1
4 124 1
4 136 1
4 137 1
4 138 1
4 140 1
4 143 1
4 144 1
4 145 1
4 147 1
4 150 1
4 158 1
4 159 1
4 164 1
4 166 1
4 174 1
4 177 1
4 180 1
4 182 1
4 183 1
4 184 1
4 187 1
4 193 1
4 194 1
4 195 1
4 196 1
5 9 1
5 11 1
5 13 1
5 14 1
5 16 1
5 20 1
5 21 1
5 24 1
5 28 1
5 29 1
5 30 1
5 31 1
5 35 1
5 36 1
5 37 1
5 46 1
5 51 1
5 52 1
5 53 1
5 56 1
5 64 1
5 70 1
5 72 1
5 75 1
5 76 1
5 78 1
5 79 1
5 80 1
5 85 1
5 86 1
5 90 1
5 91 1
5 95 1
5 102 1
5 103 1
5 107 1
5 111 1
5 114 1
5 116 1
5 119 1
5 120 1
5 124 1
5 125 1
5 129 1
5 132 1
5 136 1
5 137 1
5 144 1
5 147 1
5 150 1
5 154 1
5 157 1
5 158 1
5 159 1
5 162 1
5 164 1
5 165 1
5 166 1
5 167 1
5 170 1
5 175 1
5 177 1
5 180 1
5 189 1
5 192 1
5 193 1
5 195 1
5 197 1
6 8 1
6 10 1
6 12 1
6 15 1
6 16 1
6 19 1
6 27 1
6 32 1
6 33 1
6 37 1
6 40 1
6 41 1
6 42 1
6 45 1
6 48 1
6 50 1
6 55 1
6 59 1
6 62 1
6 66 1
6 70 1
6 72 1
6 74 1
6 77 1
6 81 1
6 83 1
6 85 1
6 86 1
6 88 1
6 93 1
6 98 1
6 106 1
6 109 1
6 123 1
6 134 1
6 142 1
6 146 1
6 148 1
6 152 1
6 160 1
6 161 1
6 163 1
6 168 1
6 171 1
6 172 1
6 173 1
6 176 1
6 177 1
6 181 1
6 185 1
6 191 1
7 9 1
7 21 1
7 25 1
7 29 1
7 31 1
7 34 1
7 35 1
7 39 1
7 44 1
7 47 1
7 48 1
7 51 1
7 52 1
7 56 1
7 57 1
7 58 1
7 61 1
7 62 1
7 68 1
7 70 1
7 71 1
7 75 1
7 76 1
7 78 1
7 79 1
7 82 1
7 83 1
7 90 1
7 91 1
7 92 1
7 94 1
7 95 1
7 100 1
7 101 1
7 102 1
7 107 1
7 113 1
7 115 1
7 116 1
7 117 1
7 118 1
7 119 1
7 120 1
7 124 1
7 125 1
7 136 1
7 141 1
7 142 1
7 145 1
7 150 1
7 154 1
7 159 1
7 164 1
7 166 1
7 169 1
7 174 1
7 177 1
7 180 1
7 187 1
7 189 1
7 193 1
7 194 1
7 195 1
8 11 1
8 13 1
8 14 1
8 15 1
8 16 1
8 25 1
8 30 1
8 31 1
8 34 1
8 35 1
8 36 1
8 39 1
8 46 1
8 47 1
8 51 1
8 53 1
8 55 1
8 57 1
8 63 1
8 64 1
8 68 1
8 70 1
8 71 1
8 78 1
8 79 1
8 80 1
8 83 1
8 90 1
8 92 1
8 95 1
8 100 1
8 101 1
8 103 1
8 104 1
8 111 1
8 112 1
8 113 1
8 115 1
8 119 1
8 124 1
8 126 1
8 127 1
8 136 1
8 141 1
8 144 1
8 149 1
8 151 1
8 153 1
8 154 1
8 157 1
8 158 1
8 162 1
8 166 1
8 172 1
8 174 1
8 183 1
8 187 1
8 195 1
8 196 1
8 197 1
9 10 1
9 12 1
9 15 1
9 17 1
9 22 1
9 25 1
9 26 1
9 27 1
9 32 1
9 33 1
9 37 1
9 40 1
9 41 1
9 42 1
9 43 1
9 50 1
9 60 1
9 66 1
9 72 1
9 74 1
9 81 1
9 84 1
9 86 1
9 92 1
9 93 1
9 94 1
9 96 1
9 98 1
9 105 1
9 106 1
9 107 1
9 109 1
9 110 1
9 122 1
9 123 1
9 134 1
9 139 1
9 140 1
9 142 1
9 148 1
9 151 1
9 155 1
9 160 1
9 163 1
9 175 1
9 176 1
9 181 1
9 185 1
9 188 1
9 191 1
9 197 1
9 198 1
9 199 1
10 13 1
10 16 1
10 20 1
10 24 1
10 25 1
10 29 1
10 30 1
10 35 1
10 36 1
10 39 1
10 41 1
10 46 1
10 47 1
10 49 1
10 51 1
10 52 1
10 55 1
10 59 1
10 63 1
10 65 1
10 68 1
10 70 1
10 71 1
10 80 1
10 82 1
10 83 1
10 90 1
10 92 1
10 95 1
10 96 1
10 100 1
10 101 1
10 102 1
10 111 1
10 114 1
10 115 1
10 116 1
10 120 1
10 129 1
10 132 1
10 136 1
10 137 1
10 138 1
10 144 1
10 145 1
10 149 1
10 150 1
10 154 1
10 157 1
10 158 1
10 159 1
10 160 1
10 162 1
10 167 1
10 175 1
10 177 1
10 179 1
10 181 1
10 182 1
10 183 1
10 184 1
10 186 1
10 187 1
10 193 1
10 194 1
10 195 1
10 196 1
10 197 1
11 12 1
11 15 1
11 18 1
11 22 1
11 23 1
11 30 1
11 33 1
11 38 1
11 40 1
11 45 1
11 54 1
11 60 1
11 65 1
11 72 1
11 77 1
11 86 1
11 88 1
11 102 1
11 110 1
11 120 1
11 121 1
11 123 1
11 126 1
11 127 1
11 128 1
11 131 1
11 134 1
11 152 1
11 155 1
11 157 1
11 159 1
11 160 1
11 161 1
11 165 1
11 170 1
11 171 1
11 176 1
11 178 1
11 187 1
11 188 1
11 191 1
11 198 1
12 14 1
12 20 1
12 24 1
12 25 1
12 28 1
12 29 1
12 30 1
12 33 1
12 36 1
12 39 1
12 48 1
12 51 1
12 52 1
12 56 1
12 61 1
12 63 1
12 66 1
12 68 1
12 70 1
12 71 1
12 73 1
12 75 1
12 76 1
12 79 1
12 80 1
12 82 1
12 83 1
12 96 1
12 102 1
12 103 1
12 104 1
12 112 1
12 114 1
12 115 1
12 116 1
12 119 1
12 124 1
12 125 1
12 129 1
12 140 1
12 145 1
12 149 1
12 159 1
12 162 1
12 166 1
12 167 1
12 174 1
12 179 1
12 180 1
12 183 1
12 186 1
12 189 1
12 192 1
12 193 1
12 194 1
13 15 1
13 17 1
13 18 1
13 21 1
13 26 1
13 32 1
13 38 1
13 40 1
13 42 1
13 43 1
13 44 1
13 45 1
13 50 1
13 54 1
13 58 1
13 60 1
13 65 1
13 66 1
13 67 1
13 73 1
13 74 1
13 77 1
13 80 1
13 84 1
13 87 1
13 98 1
13 105 1
13 108 1
13 109 1
13 118 1
13 123 1
13 125 1
13 126 1
13 127 1
13 128 1
13 131 1
13 133 1
13 135 1
13 137 1
13 139 1
13 142 1
13 146 1
13 150 1
13 152 1
13 156 1
13 161 1
13 163 1
13 168 1
13 171 1
13 173 1
13 178 1
13 181 1
13 185 1
13 191 1
13 199 1
14 15 1
14 18 1
14 26 1
14 32 1
14 36 1
14 37 1
14 42 1
14 43 1
14 44 1
14 49 1
14 54 1
14 60 1
14 62 1
14 63 1
14 66 1
14 67 1
14 69 1
14 72 1
14 73 1
14 74 1
14 77 1
14 81 1
14 86 1
14 89 1
14 99 1
14 100 1
14 105 1
14 106 1
14 109 1
14 110 1
14 114 1
14 118 1
14 121 1
14 123 1
14 128 1
14 130 1
14 131 1
14 133 1
14 134 1
14 139 1
14 142 1
14 148 1
14 151 1
14 163 1
14 165 1
14 166 1
14 173 1
14 176 1
14 178 1
14 181 1
14 185 1
14 188 1
14 190 1
14 191 1
14 198 1
14 199 1
15 16 1
15 20 1
15 21 1
15 24 1
15 25 1
15 29 1
15 30 1
15 31 1
15 39 1
15 47 1
15 48 1
15 52 1
15 57 1
15 58 1
15 63 1
15 64 1
15 70 1
15 71 1
15 75 1
15 76 1
15 80 1
15 82 1
15 90 1
15 91 1
15 95 1
15 96 1
15 101 1
15 103 1
15 104 1
15 107 1
15 113 1
15 114 1
15 115 1
15 120 1
15 124 1
15 126 1
15 127 1
15 132 1
15 138 1
15 141 1
15 150 1
15 151 1
15 154 1
15 157 1
15 158 1
15 159 1
15 164 1
15 169 1
15 172 1
15 174 1
15 175 1
15 177 1
15 183 1
15 184 1
15 186 1
15 187 1
15 192 1
15 194 1
15 197 1
15 200 1
16 23 1
16 26 1
16 27 1
16 32 1
16 33 1
16 40 1
16 43 1
16 45 1
16 48 1
16 55 1
16 59 1
16 60 1
16 62 1
16 65 1
16 66 1
16 70 1
16 73 1
16 74 1
16 83 1
16 84 1
16 85 1
16 86 1
16 88 1
16 94 1
16 97 1
16 105 1
16 106 1
16 110 1
16 121 1
16 122 1
16 127 1
16 130 1
16 133 1
16 135 1
16 146 1
16 148 1
16 151 1
16 155 1
16 165 1
16 173 1
16 177 1
16 178 1
16 181 1
16 188 1
16 198 1
16 199 1
17 20 1
17 24 1
17 28 1
17 29 1
17 34 1
17 39 1
17 47 1
17 48 1
17 49 1
17 53 1
17 57 1
17 58 1
17 61 1
17 63 1
17 64 1
17 67 1
17 68 1
17 71 1
17 78 1
17 79 1
17 82 1
17 90 1
17 91 1
17 93 1
17 96 1
17 99 1
17 100 1
17 101 1
17 104 1
17 107 1
17 112 1
17 115 1
17 117 1
17 124 1
17 125 1
17 136 1
17 137 1
17 141 1
17 146 1
17 147 1
17 150 1
17 157 1
17 162 1
17 164 1
17 171 1
17 175 1
17 177 1
17 180 1
17 184 1
17 186 1
17 187 1
17 192 1
17 194 1
17 196 1
18 20 1
18 23 1
18 29 1
18 31 1
18 32 1
18 34 1
18 36 1
18 39 1
18 43 1
18 48 1
18 49 1
18 51 1
18 55 1
18 56 1
18 58 1
18 61 1
18 63 1
18 71 1
18 76 1
18 78 1
18 79 1
18 80 1
18 83 1
18 87 1
18 90 1
18 91 1
18 92 1
18 95 1
18 96 1
18 100 1
18 101 1
18 102 1
18 103 1
18 113 1
18 116 1
18 119 1
18 120 1
18 124 1
18 129 1
18 131 1
18 136 1
18 138 1
18 143 1
18 144 1
18 145 1
18 147 1
18 149 1
18 153 1
18 158 1
18 159 1
18 162 1
18 164 1
18 174 1
18 177 1
18 179 1
18 180 1
18 183 1
18 184 1
18 186 1
18 187 1
18 193 1
18 197 1
19 20 1
19 21 1
19 24 1
19 30 1
19 35 1
19 46 1
19 48 1
19 51 1
19 55 1
19 56 1
19 58 1
19 61 1
19 64 1
19 68 1
19 69 1
19 79 1
19 80 1
19 82 1
19 83 1
19 95 1
19 100 1
19 103 1
19 104 1
19 107 1
19 112 1
19 114 1
19 115 1
19 116 1
19 124 1
19 125 1
19 129 1
19 130 1
19 132 1
19 134 1
19 137 1
19 139 1
19 143 1
19 145 1
19 147 1
19 159 1
19 164 1
19 167 1
19 180 1
19 184 1
19 186 1
19 193 1
19 195 1
19 200 1
20 22 1
20 26 1
20 32 1
20 33 1
20 37 1
20 42 1
20 43 1
20 44 1
20 45 1
20 59 1
20 60 1
20 69 1
20 72 1
20 74 1
20 77 1
20 81 1
20 85 1
20 86 1
20 87 1
20 89 1
20 99 1
20 105 1
20 106 1
20 109 1
20 121 1
20 122 1
20 123 1
20 124 1
20 126 1
20 128 1
20 130 1
20 138 1
20 139 1
20 148 1
20 151 1
20 152 1
20 156 1
20 160 1
20 163 1
20 164 1
20 165 1
20 167 1
20 172 1
20 173 1
20 176 1
20 178 1
20 179 1
20 181 1
20 183 1
20 188 1
20 190 1
20 191 1
20 199 1
21 22 1
21 27 1
21 33 1
21 38 1
21 41 1
21 43 1
21 45 1
21 54 1
21 58 1
21 59 1
21 62 1
21 65 1
21 80 1
21 81 1
21 86 1
21 87 1
21 88 1
21 98 1
21 105 1
21 108 1
21 118 1
21 122 1
21 125 1
21 126 1
21 128 1
21 131 1
21 134 1
21 135 1
21 137 1
21 139 1
21 146 1
21 148 1
21 150 1
21 151 1
21 156 1
21 161 1
21 163 1
21 165 1
21 168 1
21 171 1
21 172 1
21 173 1
21 178 1
21 185 1
21 191 1
21 198 1
21 199 1
22 25 1
22 28 1
22 35 1
22 36 1
22 48 1
22 49 1
22 50 1
22 51 1
22 52 1
22 53 1
22 55 1
22 58 1
22 61 1
22 63 1
22 64 1
22 68 1
22 70 1
22 76 1
22 78 1
22 82 1
22 89 1
22 91 1
22 96 1
22 100 1
22 106 1
22 112 1
22 113 1
22 114 1
22 115 1
22 116 1
22 119 1
22 123 1
22 128 1
22 129 1
22 132 1
22 136 1
22 137 1
22 138 1
22 141 1
22 144 1
22 145 1
22 149 1
22 153 1
22 158 1
22 164 1
22 166 1
22 167 1
22 169 1
22 174 1
22 175 1
22 179 1
22 184 1
22 187 1
22 189 1
22 193 1
22 194 1
22 196 1
22 197 1
23 24 1
23 30 1
23 31 1
23 32 1
23 35 1
23 36 1
23 43 1
23 47 1
23 49 1
23 51 1
23 55 1
23 57 1
23 68 1
23 70 1
23 71 1
23 75 1
23 76 1
23 79 1
23 80 1
23 82 1
23 87 1
23 90 1
23 91 1
23 92 1
23 104 1
23 107 1
23 111 1
23 113 1
23 116 1
23 117 1
23 124 1
23 131 1
23 132 1
23 136 1
23 137 1
23 138 1
23 144 1
23 145 1
23 149 1
23 150 1
23 154 1
23 159 1
23 162 1
23 164 1
23 169 1
23 174 1
23 175 1
23 179 1
23 180 1
23 182 1
23 183 1
23 184 1
23 186 1
23 187 1
23 189 1
23 193 1
23 195 1
23 196 1
23 197 1
24 35 1
24 37 1
24 38 1
24 41 1
24 42 1
24 54 1
24 60 1
24 62 1
24 64 1
24 67 1
24 69 1
24 74 1
24 76 1
24 79 1
24 81 1
24 84 1
24 85 1
24 86 1
24 93 1
24 97 1
24 98 1
24 99 1
24 109 1
24 110 1
24 118 1
24 122 1
24 127 1
24 128 1
24 130 1
24 133 1
24 135 1
24 140 1
24 142 1
24 146 1
24 154 1
24 156 1
24 160 1
24 161 1
24 168 1
24 172 1
24 181 1
24 191 1
24 196 1
24 198 1
25 26 1
25 27 1
25 32 1
25 37 1
25 41 1
25 43 1
25 44 1
25 50 1
25 59 1
25 72 1
25 73 1
25 81 1
25 84 1
25 87 1
25 89 1
25 92 1
25 96 1
25 97 1
25 98 1
25 99 1
25 105 1
25 107 1
25 108 1
25 118 1
25 121 1
25 122 1
25 126 1
25 130 1
25 133 1
25 134 1
25 135 1
25 139 1
25 140 1
25 142 1
25 152 1
25 156 1
25 160 1
25 161 1
25 165 1
25 171 1
25 172 1
25 175 1
25 185 1
25 188 1
25 191 1
25 197 1
25 199 1
26 29 1
26 30 1
26 35 1
26 36 1
26 47 1
26 49 1
26 51 1
26 52 1
26 57 1
26 58 1
26 63 1
26 68 1
26 70 1
26 71 1
26 78 1
26 81 1
26 82 1
26 90 1
26 91 1
26 92 1
26 95 1
26 100 1
26 102 1
26 103 1
26 112 1
26 114 1
26 115 1
26 120 1
26 121 1
26 136 1
26 137 1
26 138 1
26 143 1
26 150 1
26 158 1
26 159 1
26 162 1
26 166 1
26 168 1
26 169 1
26 173 1
26 180 1
26 182 1
26 184 1
26 186 1
26 189 1
26 190 1
26 193 1
26 194 1
26 195 1
26 196 1
26 197 1
27 29 1
27 30 1
27 31 1
27 39 1
27 47 1
27 49 1
27 53 1
27 55 1
27 56 1
27 57 1
27 58 1
27 60 1
27 63 1
27 64 1
27 68 1
27 74 1
27 75 1
27 76 1
27 78 1
27 80 1
27 82 1
27 91 1
27 103 1
27 104 1
27 111 1
27 112 1
27 114 1
27 116 1
27 117 1
27 124 1
27 125 1
27 136 1
27 137 1
27 138 1
27 148 1
27 150 1
27 154 1
27 158 1
27 159 1
27 164 1
27 176 1
27 178 1
27 182 1
27 184 1
27 186 1
27 187 1
27 189 1
27 192 1
27 193 1
27 196 1
27 197 1
27 198 1
27 200 1
28 32 1
28 33 1
28 38 1
28 44 1
28 52 1
28 54 1
28 59 1
28 60 1
28 66 1
28 67 1
28 72 1
28 77 1
28 81 1
28 85 1
28 87 1
28 88 1
28 89 1
28 98 1
28 108 1
28 118 1
28 121 1
28 122 1
28 123 1
28 127 1
28 128 1
28 129 1
28 130 1
28 133 1
28 135 1
28 139 1
28 141 1
28 142 1
28 147 1
28 148 1
28 149 1
28 152 1
28 160 1
28 161 1
28 163 1
28 168 1
28 171 1
28 172 1
28 173 1
28 176 1
28 182 1
28 185 1
28 199 1
29 33 1
29 37 1
29 40 1
29 41 1
29 42 1
29 45 1
29 50 1
29 60 1
29 66 1
29 77 1
29 81 1
29 84 1
29 85 1
29 86 1
29 89 1
29 90 1
29 93 1
29 97 1
29 99 1
29 103 1
29 105 1
29 108 1
29 117 1
29 122 1
29 126 1
29 128 1
29 130 1
29 135 1
29 146 1
29 148 1
29 152 1
29 155 1
29 156 1
29 160 1
29 161 1
29 163 1
29 165 1
29 171 1
29 172 1
29 173 1
29 184 1
29 185 1
29 190 1
29 191 1
29 193 1
29 199 1
30 33 1
30 38 1
30 41 1
30 44 1
30 45 1
30 54 1
30 59 1
30 60 1
30 65 1
30 66 1
30 69 1
30 73 1
30 74 1
30 77 1
30 84 1
30 85 1
30 88 1
30 97 1
30 98 1
30 102 1
30 118 1
30 120 1
30 122 1
30 123 1
30 126 1
30 131 1
30 139 1
30 142 1
30 146 1
30 148 1
30 156 1
30 157 1
30 159 1
30 160 1
30 165 1
30 173 1
30 176 1
30 185 1
30 187 1
30 188 1
30 199 1
31 33 1
31 40 1
31 42 1
31 43 1
31 44 1
31 45 1
31 50 1
31 53 1
31 54 1
31 59 1
31 68 1
31 71 1
31 73 1
31 74 1
31 77 1
31 86 1
31 87 1
31 89 1
31 93 1
31 97 1
31 99 1
31 105 1
31 106 1
31 108 1
31 110 1
31 113 1
31 127 1
31 130 1
31 134 1
31 135 1
31 140 1
31 146 1
31 151 1
31 155 1
31 156 1
31 165 1
31 170 1
31 173 1
31 178 1
31 185 1
31 190 1
31 191 1
31 192 1
31 194 1
31 198 1
32 43 1
32 46 1
32 52 1
32 53 1
32 55 1
32 56 1
32 57 1
32 61 1
32 63 1
32 68 1
32 71 1
32 80 1
32 82 1
32 87 1
32 91 1
32 92 1
32 95 1
32 100 1
32 101 1
32 102 1
32 103 1
32 104 1
32 111 1
32 112 1
32 113 1
32 114 1
32 116 1
32 117 1
32 119 1
32 120 1
32 124 1
32 129 1
32 131 1
32 132 1
32 136 1
32 138 1
32 143 1
32 144 1
32 145 1
32 147 1
32 150 1
32 153 1
32 157 1
32 159 1
32 166 1
32 167 1
32 174 1
32 175 1
32 180 1
32 183 1
32 189 1
32 193 1
32 195 1
32 197 1
33 35 1
33 36 1
33 39 1
33 47 1
33 53 1
33 56 1
33 61 1
33 63 1
33 64 1
33 66 1
33 70 1
33 71 1
33 73 1
33 75 1
33 76 1
33 78 1
33 79 1
33 80 1
33 82 1
33 92 1
33 96 1
33 100 1
33 102 1
33 103 1
33 111 1
33 112 1
33 114 1
33 117 1
33 119 1
33 124 1
33 125 1
33 132 1
33 136 1
33 138 1
33 140 1
33 144 1
33 145 1
33 147 1
33 149 1
33 153 1
33 154 1
33 164 1
33 166 1
33 167 1
33 169 1
33 174 1
33 175 1
33 177 1
33 179 1
33 180 1
33 184 1
33 186 1
33 187 1
33 189 1
33 195 1
33 196 1
33 197 1
34 37 1
34 38 1
34 42 1
34 43 1
34 45 1
34 47 1
34 54 1
34 60 1
34 61 1
34 62 1
34 65 1
34 72 1
34 77 1
34 81 1
34 84 1
34 85 1
34 87 1
34 88 1
34 89 1
34 93 1
34 97 1
34 98 1
34 106 1
34 108 1
34 109 1
34 110 1
34 119 1
34 122 1
34 123 1
34 126 1
34 128 1
34 130 1
34 132 1
34 133 1
34 134 1
34 139 1
34 140 1
34 145 1
34 148 1
34 152 1
34 155 1
34 156 1
34 160 1
34 161 1
34 163 1
34 165 1
34 176 1
34 178 1
34 180 1
34 181 1
34 185 1
34 190 1
34 191 1
34 198 1
35 37 1
35 40 1
35 41 1
35 42 1
35 43 1
35 44 1
35 50 1
35 54 1
35 64 1
35 65 1
35 67 1
35 72 1
35 74 1
35 76 1
35 77 1
35 79 1
35 85 1
35 93 1
35 97 1
35 98 1
35 99 1
35 109 1
35 110 1
35 123 1
35 127 1
35 131 1
35 133 1
35 134 1
35 135 1
35 142 1
35 146 1
35 148 1
35 152 1
35 154 1
35 156 1
35 160 1
35 161 1
35 163 1
35 170 1
35 171 1
35 172 1
35 173 1
35 176 1
35 188 1
35 190 1
35 191 1
35 196 1
35 199 1
36 40 1
36 41 1
36 42 1
36 43 1
36 45 1
36 49 1
36 50 1
36 54 1
36 59 1
36 60 1
36 62 1
36 63 1
36 65 1
36 66 1
36 69 1
36 72 1
36 73 1
36 77 1
36 81 1
36 84 1
36 86 1
36 97 1
36 99 1
36 100 1
36 106 1
36 108 1
36 114 1
36 128 1
36 131 1
36 133 1
36 134 1
36 135 1
36 142 1
36 152 1
36 156 1
36 161 1
36 165 1
36 166 1
36 172 1
36 178 1
36 188 1
36 198 1
37 47 1
37 49 1
37 56 1
37 61 1
37 68 1
37 72 1
37 78 1
37 80 1
37 82 1
37 83 1
37 85 1
37 86 1
37 90 1
37 91 1
37 92 1
37 95 1
37 102 1
37 104 1
37 111 1
37 115 1
37 117 1
37 124 1
37 136 1
37 141 1
37 143 1
37 147 1
37 158 1
37 162 1
37 164 1
37 165 1
37 166 1
37 170 1
37 174 1
37 175 1
37 183 1
37 184 1
37 187 1
37 189 1
37 192 1
37 193 1
37 195 1
38 39 1
38 40 1
38 46 1
38 47 1
38 48 1
38 49 1
38 52 1
38 56 1
38 58 1
38 63 1
38 64 1
38 70 1
38 71 1
38 80 1
38 83 1
38 88 1
38 90 1
38 92 1
38 96 1
38 101 1
38 103 1
38 104 1
38 107 1
38 110 1
38 112 1
38 113 1
38 117 1
38 124 1
38 125 1
38 132 1
38 136 1
38 137 1
38 138 1
38 141 1
38 143 1
38 149 1
38 150 1
38 152 1
38 156 1
38 157 1
38 158 1
38 162 1
38 164 1
38 166 1
38 169 1
38 174 1
38 175 1
38 177 1
38 179 1
38 183 1
38 185 1
38 187 1
38 192 1
38 196 1
38 200 1
39 40 1
39 42 1
39 43 1
39 46 1
39 50 1
39 54 1
39 60 1
39 67 1
39 69 1
39 72 1
39 73 1
39 77 1
39 81 1
39 85 1
39 86 1
39 89 1
39 93 1
39 94 1
39 99 1
39 101 1
39 104 1
39 105 1
39 106 1
39 110 1
39 115 1
39 121 1
39 122 1
39 127 1
39 128 1
39 131 1
39 135 1
39 143 1
39 151 1
39 152 1
39 155 1
39 156 1
39 165 1
39 170 1
39 185 1
39 188 1
39 190 1
39 198 1
39 199 1
39 200 1
40 47 1
40 51 1
40 52 1
40 55 1
40 56 1
40 58 1
40 63 1
40 64 1
40 68 1
40 70 1
40 79 1
40 88 1
40 90 1
40 91 1
40 92 1
40 95 1
40 96 1
40 102 1
40 104 1
40 107 1
40 110 1
40 112 1
40 113 1
40 132 1
40 136 1
40 137 1
40 138 1
40 143 1
40 145 1
40 147 1
40 150 1
40 152 1
40 154 1
40 156 1
40 157 1
40 158 1
40 159 1
40 162 1
40 166 1
40 167 1
40 169 1
40 174 1
40 175 1
40 177 1
40 179 1
40 180 1
40 182 1
40 184 1
40 185 1
40 186 1
40 187 1
40 192 1
40 195 1
40 196 1
40 197 1
40 200 1
41 47 1
41 49 1
41 51 1
41 52 1
41 53 1
41 55 1
41 56 1
41 59 1
41 61 1
41 63 1
41 64 1
41 65 1
41 70 1
41 75 1
41 79 1
41 83 1
41 90 1
41 92 1
41 103 1
41 107 1
41 111 1
41 114 1
41 117 1
41 119 1
41 125 1
41 136 1
41 137 1
41 138 1
41 141 1
41 144 1
41 145 1
41 149 1
41 153 1
41 157 1
41 158 1
41 159 1
41 160 1
41 162 1
41 166 1
41 167 1
41 169 1
41 175 1
41 179 1
41 180 1
41 181 1
41 183 1
41 184 1
41 186 1
41 187 1
41 189 1
41 192 1
41 194 1
42 46 1
42 48 1
42 51 1
42 56 1
42 57 1
42 64 1
42 68 1
42 70 1
42 71 1
42 75 1
42 79 1
42 90 1
42 96 1
42 98 1
42 101 1
42 103 1
42 105 1
42 107 1
42 108 1
42 109 1
42 112 1
42 113 1
42 116 1
42 117 1
42 124 1
42 132 1
42 135 1
42 141 1
42 144 1
42 145 1
42 147 1
42 149 1
42 150 1
42 153 1
42 154 1
42 159 1
42 166 1
42 174 1
42 175 1
42 177 1
42 179 1
42 180 1
42 184 1
42 186 1
42 187 1
42 191 1
42 194 1
42 196 1
42 197 1
42 200 1
43 47 1
43 49 1
43 51 1
43 52 1
43 57 1
43 58 1
43 61 1
43 71 1
43 75 1
43 80 1
43 82 1
43 83 1
43 87 1
43 91 1
43 92 1
43 95 1
43 96 1
43 101 1
43 103 1
43 104 1
43 107 1
43 111 1
43 112 1
43 113 1
43 119 1
43 120 1
43 131 1
43 136 1
43 137 1
43 138 1
43 143 1
43 144 1
43 145 1
43 147 1
43 150 1
43 157 1
43 158 1
43 159 1
43 164 1
43 166 1
43 167 1
43 175 1
43 177 1
43 179 1
43 180 1
43 184 1
43 196 1
43 197 1
44 46 1
44 47 1
44 49 1
44 53 1
44 55 1
44 57 1
44 58 1
44 61 1
44 62 1
44 70 1
44 71 1
44 76 1
44 78 1
44 82 1
44 90 1
44 91 1
44 92 1
44 94 1
44 103 1
44 104 1
44 112 1
44 113 1
44 115 1
44 118 1
44 120 1
44 124 1
44 129 1
44 132 1
44 136 1
44 137 1
44 138 1
44 141 1
44 142 1
44 143 1
44 144 1
44 147 1
44 149 1
44 150 1
44 154 1
44 157 1
44 158 1
44 164 1
44 167 1
44 169 1
44 175 1
44 179 1
44 183 1
44 186 1
44 187 1
44 189 1
44 192 1
44 197 1
45 46 1
45 48 1
45 49 1
45 52 1
45 53 1
45 54 1
45 55 1
45 57 1
45 77 1
45 78 1
45 90 1
45 91 1
45 95 1
45 97 1
45 100 1
45 104 1
45 107 1
45 111 1
45 112 1
45 113 1
45 115 1
45 116 1
45 117 1
45 120 1
45 129 1
45 132 1
45 141 1
45 147 1
45 149 1
45 153 1
45 154 1
45 157 1
45 162 1
45 163 1
45 166 1
45 175 1
45 180 1
45 183 1
45 184 1
45 186 1
45 187 1
45 189 1
45 193 1
45 194 1
45 195 1
45 196 1
45 197 1
45 199 1
46 50 1
46 59 1
46 60 1
46 62 1
46 65 1
46 66 1
46 67 1
46 69 1
46 72 1
46 77 1
46 81 1
46 86 1
46 87 1
46 88 1
46 94 1
46 97 1
46 101 1
46 104 1
46 109 1
46 110 1
46 115 1
46 118 1
46 121 1
46 122 1
46 123 1
46 128 1
46 130 1
46 142 1
46 143 1
46 155 1
46 156 1
46 161 1
46 165 1
46 168 1
46 188 1
46 190 1
46 191 1
46 198 1
46 199 1
46 200 1
47 54 1
47 59 1
47 61 1
47 62 1
47 65 1
47 66 1
47 67 1
47 69 1
47 74 1
47 84 1
47 85 1
47 89 1
47 94 1
47 97 1
47 106 1
47 109 1
47 110 1
47 118 1
47 119 1
47 121 1
47 126 1
47 128 1
47 130 1
47 132 1
47 135 1
47 139 1
47 140 1
47 145 1
47 146 1
47 151 1
47 156 1
47 168 1
47 170 1
47 173 1
47 178 1
47 180 1
47 181 1
47 185 1
47 188 1
47 191 1
47 198 1
47 199 1
48 55 1
48 60 1
48 62 1
48 66 1
48 69 1
48 70 1
48 74 1
48 77 1
48 83 1
48 84 1
48 86 1
48 87 1
48 88 1
48 89 1
48 98 1
48 105 1
48 108 1
48 110 1
48 118 1
48 121 1
48 122 1
48 128 1
48 130 1
48 134 1
48 135 1
48 139 1
48 142 1
48 152 1
48 161 1
48 165 1
48 168 1
48 171 1
48 173 1
48 176 1
48 177 1
48 178 1
48 181 1
48 185 1
48 188 1
48 190 1
48 191 1
48 198 1
49 59 1
49 60 1
49 62 1
49 63 1
49 66 1
49 67 1
49 73 1
49 84 1
49 85 1
49 86 1
49 88 1
49 89 1
49 94 1
49 97 1
49 99 1
49 100 1
49 105 1
49 106 1
49 110 1
49 114 1
49 122 1
49 126 1
49 127 1
49 128 1
49 133 1
49 135 1
49 140 1
49 146 1
49 148 1
49 151 1
49 156 1
49 165 1
49 166 1
49 173 1
49 181 1
49 185 1
49 188 1
49 191 1
49 199 1
50 51 1
50 52 1
50 53 1
50 55 1
50 57 1
50 64 1
50 68 1
50 71 1
50 75 1
50 76 1
50 79 1
50 80 1
50 83 1
50 89 1
50 90 1
50 91 1
50 92 1
50 96 1
50 100 1
50 104 1
50 106 1
50 107 1
50 111 1
50 112 1
50 116 1
50 119 1
50 120 1
50 123 1
50 128 1
50 132 1
50 136 1
50 137 1
50 138 1
50 141 1
50 143 1
50 144 1
50 145 1
50 149 1
50 150 1
50 153 1
50 158 1
50 174 1
50 179 1
50 180 1
50 184 1
50 189 1
50 193 1
50 196 1
50 200 1
51 54 1
51 65 1
51 72 1
51 73 1
51 82 1
51 84 1
51 85 1
51 86 1
51 87 1
51 88 1
51 91 1
51 93 1
51 94 1
51 98 1
51 99 1
51 106 1
51 111 1
51 116 1
51 121 1
51 122 1
51 123 1
51 127 1
51 131 1
51 133 1
51 134 1
51 135 1
51 139 1
51 140 1
51 146 1
51 152 1
51 153 1
51 161 1
51 163 1
51 165 1
51 170 1
51 172 1
51 174 1
51 190 1
51 198 1
52 54 1
52 59 1
52 60 1
52 65 1
52 66 1
52 67 1
52 69 1
52 72 1
52 74 1
52 77 1
52 81 1
52 84 1
52 85 1
52 86 1
52 88 1
52 89 1
52 94 1
52 98 1
52 99 1
52 108 1
52 109 1
52 110 1
52 121 1
52 122 1
52 129 1
52 130 1
52 134 1
52 135 1
52 141 1
52 146 1
52 147 1
52 149 1
52 151 1
52 152 1
52 155 1
52 156 1
52 160 1
52 161 1
52 163 1
52 171 1
52 172 1
52 173 1
52 178 1
52 181 1
52 182 1
52 185 1
52 190 1
52 198 1
53 54 1
53 65 1
53 67 1
53 68 1
53 71 1
53 72 1
53 73 1
53 84 1
53 87 1
53 88 1
53 93 1
53 94 1
53 98 1
53 99 1
53 109 1
53 113 1
53 118 1
53 121 1
53 122 1
53 123 1
53 126 1
53 127 1
53 130 1
53 131 1
53 133 1
53 135 1
53 139 1
53 142 1
53 151 1
53 155 1
53 156 1
53 161 1
53 163 1
53 168 1
53 171 1
53 172 1
53 176 1
53 178 1
53 181 1
53 188 1
53 190 1
53 191 1
53 192 1
53 194 1
53 198 1
53 199 1
54 56 1
54 57 1
54 68 1
54 75 1
54 76 1
54 77 1
54 80 1
54 82 1
54 90 1
54 92 1
54 95 1
54 96 1
54 97 1
54 100 1
54 102 1
54 103 1
54 111 1
54 112 1
54 114 1
54 116 1
54 117 1
54 120 1
54 124 1
54 129 1
54 136 1
54 137 1
54 138 1
54 141 1
54 144 1
54 145 1
54 147 1
54 149 1
54 157 1
54 162 1
54 163 1
54 164 1
54 166 1
54 169 1
54 175 1
54 184 1
54 189 1
54 192 1
54 194 1
54 195 1
54 199 1
54 200 1
55 59 1
55 62 1
55 66 1
55 70 1
55 72 1
55 74 1
55 81 1
55 83 1
55 85 1
55 86 1
55 88 1
55 93 1
55 97 1
55 98 1
55 105 1
55 106 1
55 109 1
55 110 1
55 118 1
55 121 1
55 123 1
55 130 1
55 131 1
55 133 1
55 134 1
55 139 1
55 140 1
55 142 1
55 152 1
55 160 1
55 161 1
55 165 1
55 176 1
55 177 1
55 190 1
55 191 1
55 199 1
56 62 1
56 72 1
56 73 1
56 75 1
56 84 1
56 85 1
56 87 1
56 88 1
56 93 1
56 94 1
56 97 1
56 98 1
56 106 1
56 112 1
56 118 1
56 122 1
56 126 1
56 128 1
56 135 1
56 136 1
56 139 1
56 140 1
56 142 1
56 144 1
56 146 1
56 152 1
56 156 1
56 160 1
56 163 1
56 168 1
56 169 1
56 171 1
56 176 1
56 178 1
56 181 1
56 195 1
56 199 1
57 59 1
57 62 1
57 65 1
57 67 1
57 74 1
57 77 1
57 78 1
57 84 1
57 85 1
57 86 1
57 88 1
57 89 1
57 93 1
57 94 1
57 95 1
57 105 1
57 108 1
57 109 1
57 118 1
57 126 1
57 128 1
57 130 1
57 133 1
57 135 1
57 146 1
57 148 1
57 151 1
57 155 1
57 156 1
57 158 1
57 162 1
57 165 1
57 170 1
57 178 1
57 181 1
57 185 1
57 186 1
57 188 1
57 189 1
57 190 1
57 191 1
57 198 1
57 199 1
58 59 1
58 60 1
58 66 1
58 69 1
58 72 1
58 74 1
58 77 1
58 80 1
58 81 1
58 84 1
58 85 1
58 86 1
58 93 1
58 105 1
58 121 1
58 122 1
58 123 1
58 125 1
58 126 1
58 127 1
58 128 1
58 130 1
58 133 1
58 134 1
58 135 1
58 137 1
58 139 1
58 140 1
58 148 1
58 150 1
58 151 1
58 152 1
58 155 1
58 163 1
58 168 1
58 170 1
58 172 1
58 176 1
58 181 1
58 185 1
58 191 1
58 198 1
59 65 1
59 68 1
59 76 1
59 78 1
59 79 1
59 80 1
59 83 1
59 90 1
59 91 1
59 92 1
59 95 1
59 96 1
59 100 1
59 102 1
59 111 1
59 113 1
59 119 1
59 120 1
59 124 1
59 125 1
59 129 1
59 132 1
59 136 1
59 137 1
59 143 1
59 144 1
59 145 1
59 147 1
59 149 1
59 150 1
59 154 1
59 157 1
59 158 1
59 160 1
59 162 1
59 166 1
59 167 1
59 175 1
59 177 1
59 181 1
59 184 1
59 187 1
59 195 1
59 196 1
59 197 1
59 200 1
60 71 1
60 74 1
60 76 1
60 78 1
60 80 1
60 82 1
60 90 1
60 95 1
60 101 1
60 102 1
60 104 1
60 112 1
60 113 1
60 114 1
60 115 1
60 117 1
60 120 1
60 129 1
60 132 1
60 136 1
60 141 1
60 145 1
60 148 1
60 149 1
60 150 1
60 159 1
60 164 1
60 166 1
60 169 1
60 174 1
60 175 1
60 176 1
60 178 1
60 179 1
60 180 1
60 182 1
60 183 1
60 184 1
60 186 1
60 187 1
60 189 1
60 192 1
60 197 1
60 198 1
60 200 1
61 65 1
61 67 1
61 72 1
61 74 1
61 81 1
61 84 1
61 86 1
61 87 1
61 93 1
61 97 1
61 98 1
61 105 1
61 106 1
61 109 1
61 119 1
61 121 1
61 122 1
61 123 1
61 127 1
61 128 1
61 130 1
61 131 1
61 132 1
61 133 1
61 134 1
61 135 1
61 140 1
61 142 1
61 145 1
61 146 1
61 151 1
61 155 1
61 160 1
61 161 1
61 171 1
61 173 1
61 176 1
61 180 1
61 181 1
61 185 1
61 190 1
61 198 1
61 199 1
62 63 1
62 71 1
62 75 1
62 78 1
62 79 1
62 90 1
62 91 1
62 94 1
62 95 1
62 100 1
62 104 1
62 107 1
62 111 1
62 112 1
62 115 1
62 117 1
62 118 1
62 119 1
62 125 1
62 132 1
62 136 1
62 138 1
62 141 1
62 142 1
62 143 1
62 144 1
62 157 1
62 158 1
62 159 1
62 162 1
62 164 1
62 167 1
62 169 1
62 175 1
62 177 1
62 182 1
62 183 1
62 186 1
62 187 1
62 189 1
62 193 1
62 195 1
62 196 1
62 197 1
63 66 1
63 72 1
63 73 1
63 77 1
63 84 1
63 85 1
63 89 1
63 94 1
63 100 1
63 105 1
63 108 1
63 109 1
63 110 1
63 114 1
63 118 1
63 122 1
63 123 1
63 128 1
63 130 1
63 133 1
63 135 1
63 142 1
63 148 1
63 151 1
63 152 1
63 160 1
63 161 1
63 165 1
63 166 1
63 170 1
63 172 1
63 176 1
63 181 1
63 185 1
63 191 1
64 66 1
64 67 1
64 72 1
64 76 1
64 77 1
64 79 1
64 84 1
64 86 1
64 87 1
64 89 1
64 94 1
64 97 1
64 99 1
64 105 1
64 106 1
64 108 1
64 109 1
64 121 1
64 123 1
64 126 1
64 130 1
64 131 1
64 134 1
64 135 1
64 139 1
64 140 1
64 142 1
64 151 1
64 152 1
64 154 1
64 155 1
64 156 1
64 160 1
64 161 1
64 170 1
64 171 1
64 176 1
64 178 1
64 191 1
64 196 1
64 199 1
65 70 1
65 75 1
65 76 1
65 79 1
65 80 1
65 91 1
65 95 1
65 96 1
65 101 1
65 102 1
65 107 1
65 111 1
65 113 1
65 114 1
65 115 1
65 117 1
65 119 1
65 120 1
65 124 1
65 136 1
65 137 1
65 138 1
65 141 1
65 145 1
65 147 1
65 159 1
65 160 1
65 162 1
65 164 1
65 167 1
65 180 1
65 181 1
65 184 1
65 187 1
65 189 1
65 192 1
65 194 1
65 196 1
65 197 1
65 200 1
66 70 1
66 73 1
66 75 1
66 78 1
66 79 1
66 80 1
66 82 1
66 95 1
66 101 1
66 102 1
66 103 1
66 107 1
66 112 1
66 115 1
66 116 1
66 117 1
66 132 1
66 136 1
66 137 1
66 138 1
66 140 1
66 141 1
66 143 1
66 144 1
66 147 1
66 150 1
66 153 1
66 154 1
66 157 1
66 159 1
66 177 1
66 179 1
66 182 1
66 183 1
66 186 1
66 187 1
66 192 1
66 196 1
66 197 1
66 200 1
67 68 1
67 70 1
67 71 1
67 78 1
67 79 1
67 80 1
67 82 1
67 83 1
67 91 1
67 93 1
67 99 1
67 100 1
67 101 1
67 102 1
67 103 1
67 107 1
67 111 1
67 114 1
67 115 1
67 116 1
67 117 1
67 119 1
67 125 1
67 132 1
67 136 1
67 137 1
67 138 1
67 145 1
67 146 1
67 147 1
67 154 1
67 158 1
67 159 1
67 162 1
67 164 1
67 167 1
67 171 1
67 174 1
67 180 1
67 187 1
67 192 1
67 193 1
67 194 1
67 196 1
67 197 1
67 200 1
68 71 1
68 72 1
68 77 1
68 81 1
68 84 1
68 88 1
68 89 1
68 93 1
68 94 1
68 98 1
68 99 1
68 105 1
68 110 1
68 113 1
68 118 1
68 121 1
68 122 1
68 123 1
68 127 1
68 130 1
68 131 1
68 134 1
68 135 1
68 142 1
68 146 1
68 151 1
68 156 1
68 160 1
68 163 1
68 170 1
68 171 1
68 172 1
68 176 1
68 178 1
68 188 1
68 192 1
68 194 1
68 199 1
69 70 1
69 79 1
69 83 1
69 91 1
69 96 1
69 101 1
69 103 1
69 104 1
69 114 1
69 117 1
69 119 1
69 120 1
69 124 1
69 125 1
69 129 1
69 130 1
69 132 1
69 134 1
69 137 1
69 139 1
69 141 1
69 145 1
69 154 1
69 159 1
69 166 1
69 167 1
69 169 1
69 175 1
69 177 1
69 186 1
69 187 1
70 77 1
70 83 1
70 84 1
70 89 1
70 93 1
70 97 1
70 98 1
70 99 1
70 105 1
70 110 1
70 121 1
70 122 1
70 123 1
70 127 1
70 128 1
70 130 1
70 134 1
70 135 1
70 139 1
70 140 1
70 146 1
70 152 1
70 156 1
70 160 1
70 163 1
70 168 1
70 171 1
70 176 1
70 177 1
70 188 1
70 199 1
71 72 1
71 74 1
71 81 1
71 84 1
71 87 1
71 88 1
71 105 1
71 106 1
71 110 1
71 113 1
71 118 1
71 122 1
71 123 1
71 126 1
71 127 1
71 128 1
71 130 1
71 133 1
71 135 1
71 140 1
71 142 1
71 146 1
71 148 1
71 151 1
71 152 1
71 155 1
71 156 1
71 160 1
71 163 1
71 171 1
71 172 1
71 173 1
71 176 1
71 178 1
71 188 1
71 191 1
71 192 1
71 194 1
71 198 1
71 199 1
72 75 1
72 76 1
72 78 1
72 80 1
72 82 1
72 83 1
72 85 1
72 86 1
72 92 1
72 95 1
72 100 1
72 102 1
72 103 1
72 104 1
72 107 1
72 112 1
72 113 1
72 114 1
72 115 1
72 116 1
72 117 1
72 119 1
72 120 1
72 144 1
72 145 1
72 147 1
72 149 1
72 154 1
72 162 1
72 165 1
72 166 1
72 170 1
72 174 1
72 177 1
72 179 1
72 182 1
72 183 1
72 184 1
72 186 1
72 189 1
72 193 1
72 197 1
73 75 1
73 78 1
73 79 1
73 80 1
73 82 1
73 91 1
73 95 1
73 111 1
73 112 1
73 114 1
73 115 1
73 116 1
73 117 1
73 120 1
73 125 1
73 129 1
73 136 1
73 138 1
73 140 1
73 141 1
73 143 1
73 144 1
73 147 1
73 149 1
73 150 1
73 154 1
73 157 1
73 158 1
73 164 1
73 166 1
73 167 1
73 169 1
73 174 1
73 175 1
73 177 1
73 184 1
73 187 1
73 189 1
73 192 1
73 194 1
73 195 1
73 197 1
74 79 1
74 80 1
74 82 1
74 83 1
74 90 1
74 95 1
74 96 1
74 102 1
74 111 1
74 113 1
74 116 1
74 117 1
74 120 1
74 124 1
74 129 1
74 136 1
74 141 1
74 144 1
74 148 1
74 149 1
74 150 1
74 154 1
74 157 1
74 158 1
74 159 1
74 162 1
74 166 1
74 175 1
74 176 1
74 177 1
74 178 1
74 180 1
74 182 1
74 187 1
74 189 1
74 192 1
74 193 1
74 195 1
74 198 1
75 81 1
75 84 1
75 85 1
75 86 1
75 87 1
75 88 1
75 93 1
75 94 1
75 97 1
75 98 1
75 99 1
75 105 1
75 106 1
75 108 1
75 109 1
75 110 1
75 112 1
75 126 1
75 130 1
75 131 1
75 134 1
75 135 1
75 136 1
75 140 1
75 142 1
75 144 1
75 155 1
75 156 1
75 161 1
75 163 1
75 165 1
75 169 1
75 170 1
75 176 1
75 178 1
75 181 1
75 188 1
75 195 1
75 198 1
76 77 1
76 79 1
76 81 1
76 84 1
76 85 1
76 86 1
76 87 1
76 89 1
76 93 1
76 99 1
76 106 1
76 108 1
76 109 1
76 110 1
76 122 1
76 123 1
76 126 1
76 134 1
76 135 1
76 140 1
76 142 1
76 146 1
76 148 1
76 152 1
76 154 1
76 155 1
76 161 1
76 163 1
76 176 1
76 178 1
76 181 1
76 185 1
76 188 1
76 190 1
76 191 1
76 196 1
76 198 1
77 90 1
77 92 1
77 97 1
77 102 1
77 104 1
77 107 1
77 111 1
77 112 1
77 113 1
77 114 1
77 115 1
77 116 1
77 117 1
77 120 1
77 124 1
77 125 1
77 129 1
77 136 1
77 137 1
77 138 1
77 143 1
77 145 1
77 147 1
77 150 1
77 153 1
77 154 1
77 157 1
77 158 1
77 159 1
77 163 1
77 166 1
77 167 1
77 169 1
77 174 1
77 175 1
77 177 1
77 186 1
77 187 1
77 189 1
77 192 1
77 193 1
77 194 1
77 195 1
77 196 1
77 199 1
78 81 1
78 86 1
78 87 1
78 89 1
78 94 1
78 95 1
78 98 1
78 106 1
78 108 1
78 122 1
78 126 1
78 131 1
78 139 1
78 140 1
78 146 1
78 148 1
78 151 1
78 155 1
78 156 1
78 158 1
78 160 1
78 161 1
78 162 1
78 165 1
78 168 1
78 170 1
78 171 1
78 172 1
78 173 1
78 178 1
78 185 1
78 186 1
78 189 1
78 190 1
79 84 1
79 87 1
79 89 1
79 97 1
79 98 1
79 99 1
79 105 1
79 108 1
79 109 1
79 122 1
79 123 1
79 127 1
79 131 1
79 133 1
79 134 1
79 135 1
79 139 1
79 146 1
79 148 1
79 152 1
79 154 1
79 160 1
79 161 1
79 163 1
79 170 1
79 171 1
79 173 1
79 176 1
79 178 1
79 185 1
79 188 1
79 196 1
80 81 1
80 85 1
80 87 1
80 88 1
80 105 1
80 110 1
80 118 1
80 125 1
80 130 1
80 133 1
80 137 1
80 139 1
80 140 1
80 148 1
80 150 1
80 151 1
80 152 1
80 156 1
80 160 1
80 163 1
80 171 1
80 172 1
80 176 1
80 178 1
80 181 1
80 185 1
80 190 1
80 191 1
80 199 1
81 82 1
81 90 1
81 91 1
81 100 1
81 102 1
81 103 1
81 104 1
81 113 1
81 116 1
81 119 1
81 120 1
81 121 1
81 124 1
81 125 1
81 137 1
81 143 1
81 145 1
81 147 1
81 149 1
81 153 1
81 159 1
81 162 1
81 164 1
81 167 1
81 168 1
81 169 1
81 173 1
81 177 1
81 180 1
81 186 1
81 189 1
81 190 1
81 192 1
81 194 1
81 195 1
81 197 1
81 200 1
82 86 1
82 87 1
82 91 1
82 94 1
82 97 1
82 98 1
82 99 1
82 111 1
82 116 1
82 118 1
82 121 1
82 126 1
82 128 1
82 134 1
82 135 1
82 139 1
82 142 1
82 146 1
82 148 1
82 151 1
82 153 1
82 155 1
82 156 1
82 160 1
82 161 1
82 163 1
82 170 1
82 171 1
82 172 1
82 174 1
82 176 1
82 178 1
82 181 1
82 185 1
82 188 1
82 190 1
82 199 1
83 86 1
83 87 1
83 88 1
83 89 1
83 93 1
83 94 1
83 99 1
83 105 1
83 109 1
83 110 1
83 118 1
83 122 1
83 126 1
83 127 1
83 128 1
83 130 1
83 131 1
83 135 1
83 139 1
83 142 1
83 146 1
83 148 1
83 151 1
83 160 1
83 161 1
83 165 1
83 168 1
83 171 1
83 172 1
83 176 1
83 177 1
83 178 1
83 181 1
83 191 1
83 198 1
83 199 1
84 90 1
84 91 1
84 92 1
84 95 1
84 96 1
84 100 1
84 102 1
84 103 1
84 107 1
84 112 1
84 115 1
84 117 1
84 119 1
84 120 1
84 122 1
84 125 1
84 132 1
84 133 1
84 137 1
84 138 1
84 141 1
84 150 1
84 154 1
84 155 1
84 159 1
84 161 1
84 162 1
84 166 1
84 174 1
84 175 1
84 179 1
84 180 1
84 182 1
84 184 1
84 187 1
84 188 1
84 194 1
84 195 1
85 86 1
85 90 1
85 91 1
85 92 1
85 101 1
85 102 1
85 103 1
85 111 1
85 113 1
85 114 1
85 115 1
85 116 1
85 117 1
85 119 1
85 129 1
85 132 1
85 137 1
85 138 1
85 141 1
85 145 1
85 147 1
85 149 1
85 150 1
85 154 1
85 159 1
85 162 1
85 165 1
85 167 1
85 170 1
85 174 1
85 175 1
85 177 1
85 183 1
85 184 1
85 186 1
85 187 1
85 189 1
85 193 1
85 194 1
85 195 1
85 196 1
85 197 1
86 90 1
86 96 1
86 100 1
86 101 1
86 102 1
86 103 1
86 107 1
86 113 1
86 115 1
86 119 1
86 129 1
86 132 1
86 137 1
86 138 1
86 143 1
86 147 1
86 150 1
86 154 1
86 157 1
86 159 1
86 162 1
86 165 1
86 166 1
86 169 1
86 170 1
86 186 1
86 187 1
86 200 1
87 90 1
87 92 1
87 100 1
87 101 1
87 102 1
87 103 1
87 104 1
87 107 1
87 112 1
87 114 1
87 115 1
87 117 1
87 119 1
87 125 1
87 129 1
87 131 1
87 136 1
87 138 1
87 141 1
87 145 1
87 147 1
87 157 1
87 162 1
87 164 1
87 166 1
87 167 1
87 175 1
87 177 1
87 179 1
87 180 1
87 182 1
87 183 1
87 187 1
87 192 1
87 194 1
87 196 1
87 197 1
88 90 1
88 92 1
88 101 1
88 104 1
88 107 1
88 110 1
88 111 1
88 113 1
88 115 1
88 116 1
88 117 1
88 119 1
88 129 1
88 136 1
88 137 1
88 138 1
88 144 1
88 147 1
88 149 1
88 152 1
88 153 1
88 154 1
88 156 1
88 157 1
88 158 1
88 159 1
88 164 1
88 166 1
88 167 1
88 175 1
88 177 1
88 182 1
88 183 1
88 185 1
88 192 1
88 194 1
88 195 1
88 197 1
89 92 1
89 96 1
89 101 1
89 103 1
89 104 1
89 106 1
89 107 1
89 111 1
89 112 1
89 113 1
89 114 1
89 115 1
89 119 1
89 123 1
89 124 1
89 128 1
89 129 1
89 136 1
89 137 1
89 144 1
89 145 1
89 153 1
89 154 1
89 158 1
89 159 1
89 162 1
89 164 1
89 174 1
89 175 1
89 182 1
89 186 1
89 187 1
89 189 1
89 195 1
89 196 1
89 197 1
90 94 1
90 99 1
90 103 1
90 105 1
90 106 1
90 110 1
90 117 1
90 118 1
90 122 1
90 123 1
90 126 1
90 128 1
90 131 1
90 134 1
90 139 1
90 142 1
90 151 1
90 152 1
90 160 1
90 161 1
90 163 1
90 170 1
90 171 1
90 172 1
90 176 1
90 181 1
90 184 1
90 185 1
90 188 1
90 190 1
90 193 1
91 94 1
91 98 1
91 108 1
91 110 1
91 111 1
91 116 1
91 118 1
91 122 1
91 123 1
91 131 1
91 133 1
91 139 1
91 140 1
91 142 1
91 148 1
91 151 1
91 152 1
91 153 1
91 156 1
91 160 1
91 163 1
91 168 1
91 170 1
91 173 1
91 174 1
91 178 1
91 185 1
91 190 1
91 191 1
91 198 1
91 199 1
92 93 1
92 96 1
92 97 1
92 105 1
92 106 1
92 107 1
92 108 1
92 109 1
92 123 1
92 131 1
92 133 1
92 134 1
92 135 1
92 140 1
92 155 1
92 156 1
92 161 1
92 168 1
92 170 1
92 171 1
92 172 1
92 175 1
92 185 1
92 190 1
92 191 1
92 197 1
93 96 1
93 99 1
93 100 1
93 101 1
93 104 1
93 107 1
93 112 1
93 113 1
93 114 1
93 115 1
93 117 1
93 120 1
93 124 1
93 125 1
93 129 1
93 136 1
93 138 1
93 141 1
93 143 1
93 145 1
93 146 1
93 147 1
93 149 1
93 150 1
93 153 1
93 154 1
93 157 1
93 158 1
93 159 1
93 162 1
93 169 1
93 171 1
93 179 1
93 183 1
93 184 1
93 186 1
93 192 1
93 194 1
93 195 1
93 196 1
93 200 1
94 95 1
94 102 1
94 107 1
94 111 1
94 112 1
94 113 1
94 114 1
94 115 1
94 116 1
94 117 1
94 118 1
94 119 1
94 120 1
94 129 1
94 132 1
94 136 1
94 138 1
94 142 1
94 143 1
94 149 1
94 150 1
94 153 1
94 157 1
94 162 1
94 166 1
94 167 1
94 175 1
94 177 1
94 180 1
94 182 1
94 186 1
94 189 1
94 192 1
94 193 1
94 195 1
95 98 1
95 99 1
95 105 1
95 106 1
95 108 1
95 109 1
95 110 1
95 118 1
95 122 1
95 123 1
95 127 1
95 128 1
95 131 1
95 134 1
95 139 1
95 140 1
95 151 1
95 152 1
95 155 1
95 158 1
95 161 1
95 162 1
95 163 1
95 165 1
95 168 1
95 171 1
95 172 1
95 176 1
95 181 1
95 185 1
95 186 1
95 188 1
95 189 1
95 190 1
95 198 1
96 97 1
96 98 1
96 106 1
96 107 1
96 108 1
96 109 1
96 110 1
96 122 1
96 123 1
96 127 1
96 140 1
96 142 1
96 146 1
96 148 1
96 151 1
96 152 1
96 168 1
96 170 1
96 171 1
96 172 1
96 175 1
96 178 1
96 188 1
96 190 1
96 197 1
96 198 1
96 199 1
97 104 1
97 107 1
97 111 1
97 112 1
97 113 1
97 114 1
97 117 1
97 120 1
97 124 1
97 125 1
97 129 1
97 132 1
97 136 1
97 145 1
97 147 1
97 157 1
97 158 1
97 162 1
97 163 1
97 164 1
97 167 1
97 169 1
97 177 1
97 179 1
97 180 1
97 182 1
97 183 1
97 184 1
97 187 1
97 189 1
97 193 1
97 194 1
97 195 1
97 196 1
97 199 1
98 100 1
98 102 1
98 103 1
98 104 1
98 105 1
98 107 1
98 108 1
98 109 1
98 112 1
98 113 1
98 115 1
98 116 1
98 117 1
98 119 1
98 120 1
98 125 1
98 129 1
98 135 1
98 144 1
98 145 1
98 147 1
98 153 1
98 154 1
98 159 1
98 162 1
98 164 1
98 169 1
98 174 1
98 180 1
98 187 1
98 191 1
98 192 1
98 193 1
98 194 1
98 195 1
98 197 1
98 200 1
99 101 1
99 102 1
99 104 1
99 107 1
99 113 1
99 114 1
99 116 1
99 117 1
99 125 1
99 138 1
99 143 1
99 145 1
99 146 1
99 150 1
99 157 1
99 159 1
99 164 1
99 167 1
99 169 1
99 171 1
99 177 1
99 182 1
99 183 1
99 187 1
99 189 1
99 192 1
99 194 1
99 196 1
100 106 1
100 108 1
100 110 1
100 114 1
100 121 1
100 122 1
100 123 1
100 130 1
100 131 1
100 134 1
100 140 1
100 152 1
100 160 1
100 163 1
100 165 1
100 166 1
100 170 1
100 173 1
100 176 1
100 178 1
100 185 1
100 188 1
100 191 1
100 198 1
100 199 1
101 104 1
101 105 1
101 106 1
101 108 1
101 109 1
101 110 1
101 115 1
101 118 1
101 121 1
101 122 1
101 126 1
101 127 1
101 130 1
101 133 1
101 134 1
101 139 1
101 140 1
101 143 1
101 146 1
101 151 1
101 155 1
101 156 1
101 170 1
101 178 1
101 181 1
101 185 1
101 190 1
101 199 1
101 200 1
102 105 1
102 108 1
102 109 1
102 118 1
102 120 1
102 121 1
102 122 1
102 127 1
102 130 1
102 133 1
102 139 1
102 142 1
102 146 1
102 148 1
102 152 1
102 155 1
102 156 1
102 157 1
102 159 1
102 163 1
102 168 1
102 170 1
102 171 1
102 172 1
102 173 1
102 176 1
102 187 1
102 188 1
103 105 1
103 106 1
103 108 1
103 117 1
103 130 1
103 133 1
103 134 1
103 139 1
103 140 1
103 146 1
103 151 1
103 152 1
103 155 1
103 160 1
103 161 1
103 163 1
103 165 1
103 170 1
103 172 1
103 176 1
103 178 1
103 184 1
103 188 1
103 191 1
103 193 1
103 198 1
104 108 1
104 110 1
104 115 1
104 121 1
104 123 1
104 126 1
104 127 1
104 128 1
104 130 1
104 133 1
104 142 1
104 143 1
104 148 1
104 151 1
104 155 1
104 156 1
104 160 1
104 165 1
104 171 1
104 172 1
104 176 1
104 178 1
104 190 1
104 199 1
104 200 1
105 107 1
105 108 1
105 109 1
105 111 1
105 112 1
105 114 1
105 116 1
105 117 1
105 119 1
105 125 1
105 129 1
105 135 1
105 144 1
105 149 1
105 150 1
105 153 1
105 158 1
105 162 1
105 167 1
105 177 1
105 182 1
105 183 1
105 184 1
105 191 1
105 192 1
105 193 1
106 111 1
106 114 1
106 115 1
106 119 1
106 123 1
106 124 1
106 125 1
106 128 1
106 136 1
106 137 1
106 141 1
106 143 1
106 145 1
106 150 1
106 153 1
106 158 1
106 162 1
106 166 1
106 167 1
106 169 1
106 174 1
106 175 1
106 179 1
106 180 1
106 182 1
106 183 1
106 186 1
106 187 1
106 189 1
106 193 1
106 194 1
106 195 1
106 196 1
106 197 1
106 200 1
107 108 1
107 109 1
107 110 1
107 121 1
107 123 1
107 126 1
107 128 1
107 130 1
107 131 1
107 133 1
107 134 1
107 135 1
107 152 1
107 155 1
107 160 1
107 161 1
107 170 1
107 171 1
107 172 1
107 173 1
107 175 1
107 176 1
107 181 1
107 188 1
107 190 1
107 191 1
107 197 1
107 198 1
107 199 1
108 109 1
108 111 1
108 115 1
108 119 1
108 120 1
108 124 1
108 135 1
108 137 1
108 138 1
108 141 1
108 143 1
108 149 1
108 150 1
108 153 1
108 154 1
108 157 1
108 162 1
108 166 1
108 167 1
108 169 1
108 175 1
108 177 1
108 180 1
108 182 1
108 183 1
108 184 1
108 186 1
108 187 1
108 191 1
108 192 1
108 195 1
108 197 1
109 112 1
109 113 1
109 114 1
109 117 1
109 120 1
109 124 1
109 125 1
109 129 1
109 132 1
109 135 1
109 136 1
109 138 1
109 147 1
109 154 1
109 157 1
109 158 1
109 159 1
109 167 1
109 174 1
109 177 1
109 180 1
109 182 1
109 184 1
109 186 1
109 191 1
110 111 1
110 112 1
110 113 1
110 115 1
110 116 1
110 119 1
110 124 1
110 129 1
110 136 1
110 137 1
110 138 1
110 143 1
110 144 1
110 145 1
110 147 1
110 150 1
110 152 1
110 153 1
110 154 1
110 156 1
110 157 1
110 166 1
110 167 1
110 174 1
110 175 1
110 179 1
110 180 1
110 183 1
110 184 1
110 185 1
110 186 1
110 187 1
110 189 1
110 192 1
110 193 1
110 196 1
110 197 1
111 116 1
111 121 1
111 122 1
111 126 1
111 127 1
111 130 1
111 133 1
111 134 1
111 135 1
111 139 1
111 146 1
111 151 1
111 153 1
111 165 1
111 170 1
111 173 1
111 174 1
111 178 1
111 181 1
111 185 1
111 191 1
111 198 1
111 199 1
112 118 1
112 122 1
112 123 1
112 127 1
112 133 1
112 136 1
112 142 1
112 144 1
112 148 1
112 151 1
112 152 1
112 155 1
112 161 1
112 163 1
112 165 1
112 169 1
112 170 1
112 171 1
112 172 1
112 173 1
112 176 1
112 190 1
112 195 1
112 198 1
113 121 1
113 122 1
113 123 1
113 126 1
113 127 1
113 130 1
113 131 1
113 133 1
113 142 1
113 152 1
113 160 1
113 163 1
113 165 1
113 168 1
113 170 1
113 172 1
113 176 1
113 178 1
113 188 1
113 192 1
113 194 1
113 199 1
114 118 1
114 121 1
114 122 1
114 134 1
114 135 1
114 139 1
114 142 1
114 146 1
114 148 1
114 152 1
114 155 1
114 156 1
114 160 1
114 161 1
114 163 1
114 166 1
114 168 1
114 170 1
114 171 1
114 172 1
114 173 1
114 181 1
114 185 1
114 188 1
115 118 1
115 122 1
115 126 1
115 127 1
115 128 1
115 131 1
115 135 1
115 139 1
115 142 1
115 143 1
115 146 1
115 151 1
115 152 1
115 155 1
115 160 1
115 163 1
115 165 1
115 170 1
115 171 1
115 172 1
115 181 1
115 185 1
115 188 1
115 200 1
116 118 1
116 123 1
116 128 1
116 131 1
116 134 1
116 135 1
116 139 1
116 146 1
116 152 1
116 153 1
116 155 1
116 156 1
116 161 1
116 163 1
116 165 1
116 168 1
116 170 1
116 172 1
116 173 1
116 174 1
116 176 1
116 178 1
116 185 1
116 188 1
116 191 1
116 198 1
117 118 1
117 121 1
117 122 1
117 123 1
117 127 1
117 131 1
117 133 1
117 134 1
117 135 1
117 146 1
117 152 1
117 155 1
117 156 1
117 163 1
117 165 1
117 170 1
117 172 1
117 173 1
117 181 1
117 184 1
117 185 1
117 188 1
117 191 1
117 193 1
117 199 1
118 124 1
118 125 1
118 129 1
118 132 1
118 137 1
118 141 1
118 142 1
118 145 1
118 149 1
118 154 1
118 157 1
118 159 1
118 169 1
118 174 1
118 175 1
118 177 1
118 184 1
118 189 1
118 193 1
118 194 1
118 197 1
119 121 1
119 122 1
119 123 1
119 128 1
119 130 1
119 131 1
119 132 1
119 135 1
119 145 1
119 146 1
119 148 1
119 151 1
119 152 1
119 156 1
119 163 1
119 165 1
119 170 1
119 171 1
119 172 1
119 176 1
119 180 1
119 188 1
119 198 1
119 199 1
120 121 1
120 128 1
120 130 1
120 131 1
120 133 1
120 135 1
120 142 1
120 146 1
120 148 1
120 155 1
120 157 1
120 159 1
120 160 1
120 165 1
120 170 1
120 171 1
120 172 1
120 178 1
120 187 1
120 191 1
120 198 1
121 125 1
121 137 1
121 138 1
121 141 1
121 143 1
121 144 1
121 145 1
121 147 1
121 149 1
121 150 1
121 153 1
121 159 1
121 164 1
121 166 1
121 167 1
121 168 1
121 173 1
121 175 1
121 177 1
121 182 1
121 186 1
121 189 1
121 190 1
121 192 1
121 194 1
121 197 1
122 125 1
122 129 1
122 132 1
122 133 1
122 136 1
122 143 1
122 144 1
122 145 1
122 147 1
122 149 1
122 153 1
122 155 1
122 157 1
122 161 1
122 162 1
122 164 1
122 167 1
122 169 1
122 174 1
122 175 1
122 180 1
122 182 1
122 183 1
122 184 1
122 186 1
122 188 1
122 189 1
122 195 1
122 196 1
122 197 1
122 200 1
123 124 1
123 125 1
123 128 1
123 132 1
123 143 1
123 144 1
123 153 1
123 158 1
123 159 1
123 162 1
123 164 1
123 174 1
123 177 1
123 184 1
123 186 1
123 192 1
123 194 1
123 197 1
123 200 1
124 126 1
124 127 1
124 128 1
124 131 1
124 133 1
124 135 1
124 138 1
124 140 1
124 142 1
124 146 1
124 151 1
124 152 1
124 161 1
124 164 1
124 165 1
124 167 1
124 168 1
124 170 1
124 172 1
124 176 1
124 178 1
124 179 1
124 181 1
124 183 1
124 198 1
124 199 1
125 127 1
125 128 1
125 130 1
125 131 1
125 133 1
125 135 1
125 137 1
125 139 1
125 140 1
125 146 1
125 150 1
125 151 1
125 152 1
125 155 1
125 156 1
125 163 1
125 165 1
125 170 1
125 171 1
125 190 1
125 191 1
125 199 1
126 127 1
126 129 1
126 136 1
126 138 1
126 141 1
126 143 1
126 147 1
126 150 1
126 151 1
126 154 1
126 158 1
126 162 1
126 172 1
126 174 1
126 177 1
126 180 1
126 182 1
126 183 1
126 186 1
126 189 1
126 192 1
126 193 1
126 195 1
126 196 1
126 197 1
126 200 1
127 132 1
127 138 1
127 141 1
127 145 1
127 147 1
127 149 1
127 150 1
127 151 1
127 153 1
127 158 1
127 159 1
127 162 1
127 166 1
127 172 1
127 177 1
127 180 1
127 183 1
127 186 1
127 189 1
127 192 1
127 195 1
127 196 1
127 197 1
127 200 1
128 129 1
128 136 1
128 138 1
128 141 1
128 143 1
128 147 1
128 153 1
128 157 1
128 158 1
128 159 1
128 164 1
128 166 1
128 167 1
128 169 1
128 174 1
128 175 1
128 177 1
128 182 1
128 183 1
128 184 1
128 186 1
128 187 1
128 192 1
128 193 1
128 194 1
128 196 1
128 200 1
129 133 1
129 140 1
129 141 1
129 147 1
129 149 1
129 152 1
129 156 1
129 160 1
129 161 1
129 163 1
129 165 1
129 171 1
129 172 1
129 173 1
129 176 1
129 181 1
129 182 1
129 190 1
129 191 1
129 198 1
129 199 1
130 134 1
130 136 1
130 137 1
130 138 1
130 139 1
130 141 1
130 143 1
130 144 1
130 145 1
130 149 1
130 150 1
130 153 1
130 162 1
130 164 1
130 166 1
130 174 1
130 177 1
130 179 1
130 180 1
130 182 1
130 183 1
130 184 1
130 187 1
130 193 1
130 196 1
130 197 1
131 132 1
131 137 1
131 143 1
131 144 1
131 147 1
131 153 1
131 154 1
131 159 1
131 162 1
131 169 1
131 177 1
131 182 1
131 184 1
131 186 1
131 189 1
131 192 1
131 194 1
131 195 1
131 197 1
132 139 1
132 140 1
132 145 1
132 146 1
132 148 1
132 151 1
132 152 1
132 156 1
132 160 1
132 161 1
132 163 1
132 165 1
132 168 1
132 170 1
132 171 1
132 172 1
132 176 1
132 180 1
132 181 1
132 188 1
132 190 1
132 191 1
133 136 1
133 141 1
133 143 1
133 145 1
133 147 1
133 150 1
133 154 1
133 155 1
133 157 1
133 158 1
133 161 1
133 164 1
133 166 1
133 174 1
133 179 1
133 182 1
133 183 1
133 188 1
133 189 1
133 193 1
133 195 1
133 196 1
134 136 1
134 137 1
134 138 1
134 139 1
134 141 1
134 143 1
134 145 1
134 150 1
134 157 1
134 167 1
134 175 1
134 177 1
134 179 1
134 184 1
134 186 1
134 187 1
134 189 1
134 192 1
134 196 1
134 197 1
134 200 1
135 137 1
135 138 1
135 141 1
135 144 1
135 145 1
135 154 1
135 157 1
135 158 1
135 159 1
135 162 1
135 164 1
135 166 1
135 169 1
135 175 1
135 177 1
135 179 1
135 182 1
135 184 1
135 186 1
135 187 1
135 189 1
135 191 1
135 192 1
135 193 1
135 197 1
136 144 1
136 148 1
136 155 1
136 165 1
136 168 1
136 169 1
136 170 1
136 173 1
136 178 1
136 185 1
136 188 1
136 195 1
136 198 1
137 139 1
137 140 1
137 142 1
137 148 1
137 150 1
137 152 1
137 155 1
137 156 1
137 160 1
137 163 1
137 168 1
137 172 1
137 181 1
138 139 1
138 148 1
138 151 1
138 155 1
138 156 1
138 164 1
138 167 1
138 173 1
138 179 1
138 181 1
138 183 1
138 185 1
138 188 1
138 191 1
138 198 1
138 199 1
139 141 1
139 143 1
139 144 1
139 145 1
139 150 1
139 153 1
139 159 1
139 167 1
139 169 1
139 175 1
139 184 1
139 186 1
139 187 1
139 189 1
139 192 1
139 193 1
140 141 1
140 144 1
140 145 1
140 147 1
140 150 1
140 153 1
140 154 1
140 157 1
140 167 1
140 169 1
140 175 1
140 177 1
140 180 1
140 182 1
140 183 1
140 184 1
140 186 1
140 189 1
140 193 1
140 194 1
140 195 1
140 196 1
141 147 1
141 148 1
141 149 1
141 151 1
141 155 1
141 156 1
141 173 1
141 181 1
141 182 1
141 188 1
141 191 1
141 198 1
141 199 1
142 143 1
142 144 1
142 145 1
142 153 1
142 158 1
142 159 1
142 162 1
142 164 1
142 169 1
142 174 1
142 179 1
142 180 1
142 182 1
142 183 1
142 184 1
142 186 1
142 187 1
142 189 1
142 193 1
142 194 1
142 195 1
142 197 1
142 200 1
143 146 1
143 148 1
143 151 1
143 152 1
143 160 1
143 161 1
143 170 1
143 171 1
143 172 1
143 173 1
143 176 1
143 178 1
143 185 1
143 190 1
143 198 1
143 200 1
144 148 1
144 151 1
144 155 1
144 156 1
144 160 1
144 161 1
144 165 1
144 168 1
144 169 1
144 170 1
144 171 1
144 172 1
144 173 1
144 176 1
144 181 1
144 188 1
144 195 1
145 148 1
145 152 1
145 155 1
145 160 1
145 168 1
145 170 1
145 171 1
145 172 1
145 176 1
145 178 1
145 180 1
145 185 1
145 190 1
145 191 1
146 147 1
146 149 1
146 150 1
146 154 1
146 158 1
146 159 1
146 166 1
146 169 1
146 171 1
146 175 1
146 182 1
146 186 1
146 187 1
146 189 1
146 192 1
146 193 1
146 196 1
146 200 1
147 148 1
147 149 1
147 151 1
147 152 1
147 160 1
147 161 1
147 163 1
147 165 1
147 168 1
147 173 1
147 176 1
147 181 1
147 182 1
147 185 1
147 198 1
147 199 1
148 149 1
148 153 1
148 157 1
148 158 1
148 162 1
148 166 1
148 167 1
148 169 1
148 174 1
148 176 1
148 177 1
148 178 1
148 179 1
148 186 1
148 189 1
148 192 1
148 194 1
148 196 1
148 198 1
149 152 1
149 155 1
149 160 1
149 161 1
149 163 1
149 165 1
149 168 1
149 170 1
149 172 1
149 173 1
149 176 1
149 178 1
149 182 1
149 185 1
149 188 1
149 191 1
149 198 1
150 151 1
150 156 1
150 165 1
150 168 1
150 170 1
150 173 1
150 178 1
150 181 1
150 185 1
150 188 1
150 198 1
150 199 1
151 153 1
151 154 1
151 157 1
151 164 1
151 166 1
151 167 1
151 172 1
151 174 1
151 177 1
151 179 1
151 182 1
151 184 1
151 186 1
151 189 1
151 192 1
151 195 1
151 196 1
151 200 1
152 153 1
152 156 1
152 158 1
152 162 1
152 164 1
152 166 1
152 169 1
152 174 1
152 177 1
152 182 1
152 184 1
152 185 1
152 186 1
152 187 1
152 193 1
152 194 1
152 195 1
152 200 1
153 155 1
153 156 1
153 161 1
153 163 1
153 165 1
153 168 1
153 170 1
153 171 1
153 172 1
153 174 1
153 176 1
153 181 1
153 185 1
153 190 1
154 155 1
154 163 1
154 168 1
154 170 1
154 171 1
154 172 1
154 185 1
154 190 1
154 196 1
155 161 1
155 164 1
155 166 1
155 169 1
155 175 1
155 177 1
155 183 1
155 184 1
155 186 1
155 188 1
155 193 1
155 195 1
155 196 1
155 197 1
155 200 1
156 158 1
156 159 1
156 164 1
156 166 1
156 169 1
156 175 1
156 182 1
156 185 1
156 187 1
156 195 1
157 159 1
157 168 1
157 170 1
157 173 1
157 178 1
157 187 1
157 190 1
157 191 1
157 198 1
158 162 1
158 165 1
158 168 1
158 171 1
158 176 1
158 178 1
158 186 1
158 188 1
158 189 1
158 190 1
158 191 1
158 198 1
158 199 1
159 170 1
159 172 1
159 173 1
159 181 1
159 187 1
159 190 1
159 191 1
160 164 1
160 166 1
160 167 1
160 174 1
160 177 1
160 179 1
160 181 1
160 182 1
160 183 1
160 184 1
160 186 1
160 192 1
160 193 1
160 200 1
161 162 1
161 164 1
161 167 1
161 174 1
161 177 1
161 180 1
161 182 1
161 183 1
161 184 1
161 188 1
161 189 1
161 193 1
161 194 1
161 195 1
161 197 1
161 200 1
162 163 1
162 171 1
162 172 1
162 173 1
162 176 1
162 181 1
162 186 1
162 188 1
162 189 1
162 191 1
162 198 1
163 166 1
163 167 1
163 174 1
163 177 1
163 179 1
163 182 1
163 183 1
163 184 1
163 186 1
163 187 1
163 189 1
163 193 1
163 195 1
163 199 1
163 200 1
164 167 1
164 168 1
164 171 1
164 173 1
164 176 1
164 179 1
164 181 1
164 183 1
164 185 1
164 188 1
165 166 1
165 167 1
165 170 1
165 179 1
165 180 1
165 182 1
165 183 1
165 184 1
165 187 1
165 193 1
165 195 1
165 196 1
165 197 1
165 200 1
166 168 1
166 170 1
166 171 1
166 172 1
166 173 1
166 176 1
166 178 1
166 181 1
166 188 1
166 190 1
166 191 1
166 199 1
167 168 1
167 172 1
167 176 1
167 179 1
167 183 1
167 185 1
167 188 1
167 191 1
167 198 1
168 169 1
168 173 1
168 175 1
168 180 1
168 183 1
168 186 1
168 187 1
168 189 1
168 190 1
168 192 1
168 197 1
169 170 1
169 172 1
169 178 1
169 185 1
169 190 1
169 195 1
170 174 1
170 175 1
170 186 1
170 187 1
170 189 1
170 195 1
170 200 1
171 174 1
171 177 1
171 183 1
171 186 1
171 187 1
171 192 1
171 193 1
171 200 1
172 174 1
172 179 1
172 182 1
172 183 1
172 184 1
172 187 1
172 189 1
172 193 1
172 194 1
172 195 1
172 200 1
173 174 1
173 175 1
173 177 1
173 183 1
173 184 1
173 186 1
173 187 1
173 190 1
173 194 1
173 195 1
173 196 1
173 200 1
174 176 1
174 181 1
174 185 1
174 190 1
174 191 1
174 198 1
175 178 1
175 185 1
175 188 1
175 191 1
175 197 1
175 198 1
176 178 1
176 179 1
176 180 1
176 183 1
176 186 1
176 187 1
176 189 1
176 192 1
176 193 1
176 194 1
176 195 1
176 197 1
176 198 1
176 200 1
177 188 1
177 190 1
177 191 1
178 179 1
178 182 1
178 186 1
178 189 1
178 192 1
178 195 1
178 196 1
178 197 1
178 198 1
178 200 1
179 183 1
179 185 1
179 188 1
179 198 1
180 185 1
180 191 1
180 198 1
180 199 1
181 182 1
181 183 1
181 184 1
181 186 1
181 187 1
181 189 1
181 192 1
181 194 1
181 195 1
181 196 1
181 200 1
182 198 1
182 199 1
183 185 1
183 198 1
183 199 1
184 185 1
184 188 1
184 190 1
184 191 1
184 193 1
184 199 1
185 186 1
185 189 1
185 195 1
185 196 1
186 189 1
186 191 1
186 198 1
186 199 1
187 188 1
187 191 1
187 198 1
188 193 1
188 194 1
188 196 1
188 200 1
189 190 1
189 191 1
189 199 1
190 192 1
190 195 1
190 196 1
190 200 1
192 194 1
192 199 1
193 198 1
194 199 1
195 198 1
196 199 1
198 200 1
199 200 1


==> anc/instances/benchmark/theta/san200_0_7_2.dat <==
200 5970
1 5 1
1 7 1
1 9 1
1 22 1
1 26 1
1 31 1
1 33 1
1 35 1
1 37 1
1 38 1
1 41 1
1 50 1
1 53 1
1 62 1
1 65 1
1 78 1
1 82 1
1 86 1
1 87 1
1 90 1
1 91 1
1 95 1
1 98 1
1 101 1
1 102 1
1 106 1
1 107 1
1 113 1
1 117 1
1 119 1
1 125 1
1 126 1
1 127 1
1 136 1
1 137 1
1 142 1
1 143 1
1 144 1
1 145 1
1 152 1
1 153 1
1 158 1
1 159 1
1 166 1
1 167 1
1 168 1
1 174 1
1 176 1
1 178 1
1 180 1
1 182 1
1 183 1
1 184 1
1 190 1
1 192 1
1 193 1
1 195 1
1 199 1
2 16 1
2 17 1
2 19 1
2 26 1
2 33 1
2 34 1
2 43 1
2 50 1
2 56 1
2 62 1
2 74 1
2 78 1
2 86 1
2 90 1
2 94 1
2 95 1
2 102 1
2 105 1
2 108 1
2 111 1
2 113 1
2 118 1
2 126 1
2 129 1
2 142 1
2 144 1
2 158 1
2 166 1
2 168 1
2 173 1
2 175 1
2 179 1
2 192 1
2 199 1
2 200 1
3 7 1
3 15 1
3 22 1
3 25 1
3 26 1
3 33 1
3 37 1
3 41 1
3 45 1
3 48 1
3 49 1
3 57 1
3 60 1
3 62 1
3 65 1
3 67 1
3 69 1
3 74 1
3 91 1
3 98 1
3 101 1
3 102 1
3 103 1
3 105 1
3 106 1
3 107 1
3 113 1
3 117 1
3 120 1
3 136 1
3 137 1
3 141 1
3 142 1
3 143 1
3 145 1
3 148 1
3 152 1
3 166 1
3 179 1
3 182 1
3 190 1
3 194 1
3 199 1
4 12 1
4 16 1
4 19 1
4 21 1
4 22 1
4 25 1
4 28 1
4 29 1
4 33 1
4 41 1
4 44 1
4 45 1
4 50 1
4 53 1
4 62 1
4 64 1
4 69 1
4 74 1
4 78 1
4 81 1
4 85 1
4 86 1
4 91 1
4 93 1
4 95 1
4 98 1
4 100 1
4 105 1
4 112 1
4 113 1
4 116 1
4 126 1
4 127 1
4 136 1
4 142 1
4 143 1
4 144 1
4 145 1
4 158 1
4 163 1
4 167 1
4 168 1
4 170 1
4 172 1
4 173 1
4 175 1
4 177 1
4 182 1
4 183 1
4 186 1
4 190 1
4 195 1
5 8 1
5 9 1
5 10 1
5 11 1
5 15 1
5 18 1
5 20 1
5 21 1
5 24 1
5 28 1
5 29 1
5 30 1
5 33 1
5 36 1
5 42 1
5 43 1
5 47 1
5 48 1
5 49 1
5 51 1
5 56 1
5 57 1
5 62 1
5 63 1
5 65 1
5 66 1
5 67 1
5 68 1
5 69 1
5 70 1
5 71 1
5 73 1
5 75 1
5 77 1
5 79 1
5 85 1
5 87 1
5 88 1
5 89 1
5 92 1
5 94 1
5 96 1
5 97 1
5 99 1
5 100 1
5 104 1
5 108 1
5 109 1
5 112 1
5 115 1
5 119 1
5 121 1
5 123 1
5 124 1
5 127 1
5 129 1
5 130 1
5 131 1
5 132 1
5 134 1
5 138 1
5 147 1
5 149 1
5 151 1
5 153 1
5 155 1
5 157 1
5 159 1
5 161 1
5 162 1
5 164 1
5 166 1
5 170 1
5 171 1
5 179 1
5 183 1
5 184 1
5 186 1
5 187 1
5 189 1
5 191 1
5 200 1
6 7 1
6 10 1
6 14 1
6 19 1
6 25 1
6 27 1
6 28 1
6 33 1
6 38 1
6 39 1
6 41 1
6 42 1
6 45 1
6 53 1
6 59 1
6 62 1
6 65 1
6 69 1
6 78 1
6 83 1
6 86 1
6 90 1
6 91 1
6 93 1
6 98 1
6 99 1
6 101 1
6 102 1
6 106 1
6 107 1
6 113 1
6 115 1
6 126 1
6 136 1
6 142 1
6 143 1
6 144 1
6 145 1
6 149 1
6 158 1
6 166 1
6 167 1
6 169 1
6 173 1
6 182 1
6 183 1
6 186 1
6 190 1
6 195 1
6 196 1
7 9 1
7 10 1
7 11 1
7 13 1
7 15 1
7 17 1
7 18 1
7 20 1
7 21 1
7 24 1
7 27 1
7 29 1
7 30 1
7 31 1
7 32 1
7 34 1
7 38 1
7 41 1
7 43 1
7 47 1
7 51 1
7 54 1
7 58 1
7 60 1
7 61 1
7 66 1
7 67 1
7 68 1
7 70 1
7 71 1
7 75 1
7 77 1
7 78 1
7 79 1
7 81 1
7 85 1
7 88 1
7 92 1
7 95 1
7 96 1
7 97 1
7 104 1
7 108 1
7 109 1
7 110 1
7 111 1
7 116 1
7 118 1
7 119 1
7 120 1
7 121 1
7 124 1
7 129 1
7 130 1
7 133 1
7 134 1
7 135 1
7 139 1
7 140 1
7 141 1
7 144 1
7 146 1
7 147 1
7 148 1
7 149 1
7 150 1
7 156 1
7 157 1
7 159 1
7 160 1
7 161 1
7 162 1
7 163 1
7 164 1
7 168 1
7 169 1
7 170 1
7 172 1
7 173 1
7 176 1
7 180 1
7 181 1
7 185 1
7 187 1
7 191 1
7 192 1
7 194 1
7 197 1
8 11 1
8 16 1
8 19 1
8 25 1
8 26 1
8 28 1
8 37 1
8 38 1
8 41 1
8 44 1
8 45 1
8 50 1
8 52 1
8 62 1
8 65 1
8 68 1
8 78 1
8 82 1
8 86 1
8 89 1
8 91 1
8 95 1
8 97 1
8 101 1
8 113 1
8 117 1
8 121 1
8 125 1
8 128 1
8 136 1
8 137 1
8 138 1
8 140 1
8 144 1
8 145 1
8 152 1
8 166 1
8 173 1
8 176 1
8 177 1
8 179 1
8 182 1
8 183 1
8 190 1
8 192 1
8 195 1
8 198 1
8 199 1
9 14 1
9 22 1
9 26 1
9 31 1
9 35 1
9 37 1
9 38 1
9 44 1
9 45 1
9 50 1
9 53 1
9 59 1
9 64 1
9 65 1
9 69 1
9 74 1
9 82 1
9 86 1
9 87 1
9 93 1
9 98 1
9 101 1
9 102 1
9 105 1
9 107 1
9 113 1
9 117 1
9 119 1
9 126 1
9 127 1
9 136 1
9 137 1
9 142 1
9 143 1
9 144 1
9 145 1
9 152 1
9 153 1
9 159 1
9 166 1
9 173 1
9 174 1
9 176 1
9 178 1
9 179 1
9 180 1
9 182 1
9 183 1
9 184 1
9 186 1
9 190 1
9 193 1
10 14 1
10 16 1
10 25 1
10 26 1
10 27 1
10 28 1
10 33 1
10 38 1
10 39 1
10 41 1
10 42 1
10 53 1
10 62 1
10 64 1
10 69 1
10 78 1
10 83 1
10 86 1
10 91 1
10 98 1
10 99 1
10 101 1
10 102 1
10 105 1
10 113 1
10 115 1
10 137 1
10 143 1
10 144 1
10 148 1
10 149 1
10 152 1
10 158 1
10 166 1
10 167 1
10 168 1
10 169 1
10 173 1
10 178 1
10 179 1
10 183 1
10 192 1
10 196 1
11 16 1
11 19 1
11 26 1
11 33 1
11 41 1
11 45 1
11 52 1
11 68 1
11 82 1
11 86 1
11 89 1
11 90 1
11 91 1
11 93 1
11 95 1
11 97 1
11 101 1
11 102 1
11 105 1
11 106 1
11 107 1
11 113 1
11 117 1
11 121 1
11 125 1
11 126 1
11 127 1
11 128 1
11 136 1
11 138 1
11 140 1
11 142 1
11 143 1
11 145 1
11 148 1
11 167 1
11 168 1
11 176 1
11 182 1
11 190 1
11 198 1
11 199 1
12 14 1
12 21 1
12 22 1
12 25 1
12 26 1
12 28 1
12 29 1
12 33 1
12 37 1
12 45 1
12 50 1
12 62 1
12 64 1
12 69 1
12 74 1
12 78 1
12 81 1
12 85 1
12 86 1
12 90 1
12 91 1
12 100 1
12 101 1
12 102 1
12 105 1
12 106 1
12 112 1
12 113 1
12 116 1
12 125 1
12 142 1
12 143 1
12 144 1
12 152 1
12 163 1
12 168 1
12 170 1
12 172 1
12 173 1
12 177 1
12 179 1
12 182 1
12 183 1
12 186 1
12 190 1
12 199 1
13 16 1
13 28 1
13 33 1
13 38 1
13 41 1
13 45 1
13 50 1
13 61 1
13 62 1
13 65 1
13 66 1
13 72 1
13 74 1
13 78 1
13 79 1
13 84 1
13 86 1
13 90 1
13 91 1
13 92 1
13 95 1
13 98 1
13 101 1
13 102 1
13 105 1
13 113 1
13 125 1
13 126 1
13 127 1
13 131 1
13 136 1
13 137 1
13 142 1
13 145 1
13 152 1
13 156 1
13 161 1
13 167 1
13 178 1
13 186 1
13 189 1
14 15 1
14 18 1
14 20 1
14 23 1
14 24 1
14 29 1
14 31 1
14 32 1
14 35 1
14 46 1
14 49 1
14 52 1
14 54 1
14 55 1
14 57 1
14 59 1
14 66 1
14 71 1
14 76 1
14 79 1
14 80 1
14 84 1
14 87 1
14 89 1
14 90 1
14 91 1
14 92 1
14 94 1
14 96 1
14 97 1
14 98 1
14 101 1
14 104 1
14 110 1
14 111 1
14 112 1
14 113 1
14 115 1
14 116 1
14 118 1
14 120 1
14 122 1
14 123 1
14 124 1
14 128 1
14 130 1
14 131 1
14 132 1
14 133 1
14 134 1
14 135 1
14 137 1
14 139 1
14 140 1
14 146 1
14 150 1
14 152 1
14 155 1
14 157 1
14 159 1
14 160 1
14 161 1
14 162 1
14 163 1
14 165 1
14 167 1
14 169 1
14 174 1
14 180 1
14 185 1
14 193 1
14 198 1
14 199 1
15 19 1
15 22 1
15 28 1
15 41 1
15 44 1
15 48 1
15 49 1
15 50 1
15 53 1
15 57 1
15 60 1
15 62 1
15 64 1
15 65 1
15 67 1
15 74 1
15 86 1
15 90 1
15 91 1
15 93 1
15 98 1
15 101 1
15 102 1
15 103 1
15 105 1
15 106 1
15 107 1
15 120 1
15 125 1
15 126 1
15 127 1
15 137 1
15 141 1
15 142 1
15 152 1
15 158 1
15 173 1
15 175 1
15 176 1
15 182 1
15 190 1
15 194 1
15 195 1
16 22 1
16 23 1
16 24 1
16 30 1
16 32 1
16 34 1
16 35 1
16 36 1
16 37 1
16 39 1
16 40 1
16 42 1
16 43 1
16 46 1
16 47 1
16 48 1
16 51 1
16 55 1
16 57 1
16 58 1
16 60 1
16 61 1
16 63 1
16 64 1
16 66 1
16 68 1
16 72 1
16 75 1
16 76 1
16 77 1
16 82 1
16 83 1
16 85 1
16 87 1
16 88 1
16 89 1
16 92 1
16 96 1
16 97 1
16 100 1
16 103 1
16 104 1
16 106 1
16 109 1
16 112 1
16 114 1
16 115 1
16 118 1
16 119 1
16 121 1
16 122 1
16 124 1
16 129 1
16 130 1
16 133 1
16 134 1
16 135 1
16 145 1
16 146 1
16 149 1
16 150 1
16 151 1
16 154 1
16 157 1
16 158 1
16 159 1
16 160 1
16 163 1
16 165 1
16 169 1
16 170 1
16 171 1
16 172 1
16 174 1
16 177 1
16 180 1
16 182 1
16 184 1
16 188 1
16 189 1
16 190 1
16 191 1
16 196 1
16 197 1
17 22 1
17 28 1
17 34 1
17 37 1
17 38 1
17 41 1
17 43 1
17 44 1
17 45 1
17 50 1
17 53 1
17 56 1
17 59 1
17 62 1
17 65 1
17 69 1
17 82 1
17 86 1
17 91 1
17 94 1
17 98 1
17 101 1
17 108 1
17 111 1
17 117 1
17 118 1
17 125 1
17 129 1
17 144 1
17 145 1
17 152 1
17 158 1
17 166 1
17 168 1
17 173 1
17 175 1
17 178 1
17 179 1
17 183 1
17 186 1
17 192 1
17 195 1
17 199 1
17 200 1
18 19 1
18 22 1
18 23 1
18 24 1
18 28 1
18 30 1
18 33 1
18 36 1
18 38 1
18 41 1
18 53 1
18 62 1
18 65 1
18 69 1
18 71 1
18 73 1
18 82 1
18 93 1
18 98 1
18 101 1
18 106 1
18 107 1
18 125 1
18 126 1
18 127 1
18 130 1
18 134 1
18 136 1
18 137 1
18 142 1
18 143 1
18 144 1
18 145 1
18 148 1
18 152 1
18 173 1
18 176 1
18 185 1
18 186 1
18 187 1
18 192 1
18 195 1
19 20 1
19 21 1
19 23 1
19 24 1
19 25 1
19 27 1
19 29 1
19 34 1
19 35 1
19 36 1
19 40 1
19 42 1
19 43 1
19 44 1
19 47 1
19 49 1
19 50 1
19 51 1
19 52 1
19 53 1
19 54 1
19 67 1
19 68 1
19 71 1
19 75 1
19 77 1
19 81 1
19 84 1
19 85 1
19 92 1
19 94 1
19 97 1
19 99 1
19 100 1
19 102 1
19 104 1
19 105 1
19 108 1
19 111 1
19 115 1
19 116 1
19 117 1
19 120 1
19 121 1
19 122 1
19 129 1
19 132 1
19 133 1
19 134 1
19 138 1
19 139 1
19 140 1
19 141 1
19 142 1
19 143 1
19 146 1
19 149 1
19 150 1
19 153 1
19 154 1
19 157 1
19 159 1
19 162 1
19 163 1
19 164 1
19 169 1
19 170 1
19 171 1
19 172 1
19 180 1
19 187 1
19 191 1
19 194 1
19 195 1
19 196 1
19 198 1
20 22 1
20 25 1
20 26 1
20 32 1
20 33 1
20 38 1
20 41 1
20 45 1
20 50 1
20 51 1
20 53 1
20 59 1
20 62 1
20 64 1
20 65 1
20 69 1
20 74 1
20 77 1
20 82 1
20 91 1
20 93 1
20 102 1
20 104 1
20 105 1
20 107 1
20 114 1
20 117 1
20 125 1
20 126 1
20 133 1
20 135 1
20 137 1
20 143 1
20 146 1
20 148 1
20 152 1
20 154 1
20 158 1
20 167 1
20 168 1
20 173 1
20 175 1
20 179 1
20 182 1
20 191 1
20 195 1
20 199 1
21 22 1
21 25 1
21 28 1
21 29 1
21 37 1
21 41 1
21 45 1
21 50 1
21 53 1
21 59 1
21 69 1
21 74 1
21 78 1
21 81 1
21 82 1
21 85 1
21 90 1
21 91 1
21 95 1
21 100 1
21 101 1
21 102 1
21 106 1
21 107 1
21 112 1
21 116 1
21 117 1
21 125 1
21 127 1
21 136 1
21 142 1
21 143 1
21 145 1
21 148 1
21 152 1
21 158 1
21 163 1
21 166 1
21 170 1
21 172 1
21 178 1
21 179 1
21 182 1
21 183 1
21 190 1
21 192 1
21 195 1
21 199 1
22 23 1
22 27 1
22 30 1
22 31 1
22 37 1
22 39 1
22 40 1
22 42 1
22 46 1
22 49 1
22 51 1
22 52 1
22 54 1
22 55 1
22 56 1
22 60 1
22 64 1
22 66 1
22 68 1
22 70 1
22 73 1
22 75 1
22 79 1
22 80 1
22 81 1
22 82 1
22 83 1
22 84 1
22 85 1
22 89 1
22 92 1
22 97 1
22 100 1
22 104 1
22 106 1
22 108 1
22 109 1
22 114 1
22 116 1
22 118 1
22 119 1
22 122 1
22 124 1
22 128 1
22 130 1
22 132 1
22 133 1
22 134 1
22 135 1
22 139 1
22 145 1
22 146 1
22 147 1
22 149 1
22 150 1
22 153 1
22 156 1
22 158 1
22 160 1
22 161 1
22 162 1
22 172 1
22 174 1
22 177 1
22 180 1
22 182 1
22 185 1
22 187 1
22 189 1
22 190 1
22 191 1
22 193 1
22 196 1
22 197 1
22 200 1
23 24 1
23 28 1
23 30 1
23 36 1
23 41 1
23 44 1
23 45 1
23 50 1
23 53 1
23 62 1
23 69 1
23 71 1
23 73 1
23 74 1
23 78 1
23 86 1
23 90 1
23 91 1
23 95 1
23 102 1
23 105 1
23 106 1
23 107 1
23 113 1
23 126 1
23 127 1
23 130 1
23 134 1
23 136 1
23 137 1
23 142 1
23 143 1
23 144 1
23 152 1
23 158 1
23 166 1
23 167 1
23 168 1
23 178 1
23 182 1
23 183 1
23 185 1
23 186 1
23 187 1
23 190 1
23 195 1
24 25 1
24 26 1
24 30 1
24 36 1
24 37 1
24 38 1
24 41 1
24 44 1
24 45 1
24 50 1
24 53 1
24 59 1
24 64 1
24 65 1
24 71 1
24 73 1
24 74 1
24 78 1
24 86 1
24 98 1
24 102 1
24 105 1
24 106 1
24 117 1
24 126 1
24 127 1
24 130 1
24 134 1
24 143 1
24 152 1
24 166 1
24 168 1
24 173 1
24 175 1
24 177 1
24 178 1
24 182 1
24 183 1
24 185 1
24 187 1
24 190 1
24 192 1
24 195 1
24 199 1
25 27 1
25 31 1
25 35 1
25 36 1
25 40 1
25 42 1
25 44 1
25 46 1
25 47 1
25 49 1
25 50 1
25 51 1
25 52 1
25 53 1
25 56 1
25 57 1
25 60 1
25 66 1
25 67 1
25 73 1
25 79 1
25 83 1
25 84 1
25 85 1
25 87 1
25 88 1
25 89 1
25 92 1
25 96 1
25 97 1
25 99 1
25 102 1
25 104 1
25 105 1
25 108 1
25 110 1
25 111 1
25 114 1
25 117 1
25 118 1
25 119 1
25 120 1
25 121 1
25 122 1
25 123 1
25 130 1
25 131 1
25 132 1
25 135 1
25 138 1
25 139 1
25 140 1
25 142 1
25 143 1
25 146 1
25 149 1
25 153 1
25 154 1
25 156 1
25 157 1
25 159 1
25 160 1
25 161 1
25 163 1
25 164 1
25 165 1
25 169 1
25 172 1
25 174 1
25 181 1
25 184 1
25 187 1
25 188 1
25 189 1
25 191 1
25 194 1
25 195 1
25 196 1
26 29 1
26 32 1
26 35 1
26 36 1
26 39 1
26 43 1
26 45 1
26 46 1
26 47 1
26 49 1
26 54 1
26 55 1
26 56 1
26 57 1
26 58 1
26 60 1
26 61 1
26 63 1
26 67 1
26 73 1
26 74 1
26 75 1
26 76 1
26 81 1
26 84 1
26 86 1
26 89 1
26 93 1
26 94 1
26 96 1
26 97 1
26 99 1
26 103 1
26 107 1
26 109 1
26 112 1
26 119 1
26 124 1
26 125 1
26 126 1
26 128 1
26 130 1
26 132 1
26 133 1
26 134 1
26 135 1
26 136 1
26 138 1
26 139 1
26 141 1
26 146 1
26 150 1
26 151 1
26 153 1
26 155 1
26 159 1
26 161 1
26 169 1
26 170 1
26 171 1
26 172 1
26 175 1
26 178 1
26 181 1
26 184 1
26 185 1
26 187 1
26 188 1
26 189 1
26 193 1
26 196 1
26 197 1
27 28 1
27 33 1
27 37 1
27 39 1
27 42 1
27 44 1
27 50 1
27 59 1
27 64 1
27 65 1
27 74 1
27 78 1
27 83 1
27 95 1
27 99 1
27 101 1
27 102 1
27 107 1
27 115 1
27 117 1
27 125 1
27 137 1
27 143 1
27 145 1
27 148 1
27 149 1
27 167 1
27 169 1
27 173 1
27 175 1
27 178 1
27 182 1
27 183 1
27 186 1
27 190 1
27 195 1
27 196 1
27 199 1
28 31 1
28 33 1
28 34 1
28 36 1
28 39 1
28 43 1
28 49 1
28 51 1
28 54 1
28 55 1
28 57 1
28 58 1
28 60 1
28 62 1
28 63 1
28 65 1
28 67 1
28 68 1
28 69 1
28 70 1
28 71 1
28 72 1
28 75 1
28 76 1
28 77 1
28 81 1
28 83 1
28 84 1
28 87 1
28 88 1
28 89 1
28 92 1
28 96 1
28 99 1
28 100 1
28 103 1
28 104 1
28 108 1
28 109 1
28 110 1
28 118 1
28 119 1
28 120 1
28 121 1
28 122 1
28 123 1
28 127 1
28 128 1
28 129 1
28 133 1
28 134 1
28 139 1
28 141 1
28 149 1
28 150 1
28 151 1
28 157 1
28 159 1
28 161 1
28 162 1
28 164 1
28 166 1
28 171 1
28 172 1
28 174 1
28 179 1
28 181 1
28 183 1
28 184 1
28 185 1
28 186 1
28 187 1
28 188 1
28 189 1
28 191 1
28 194 1
28 197 1
29 37 1
29 38 1
29 45 1
29 53 1
29 65 1
29 69 1
29 74 1
29 78 1
29 81 1
29 85 1
29 90 1
29 91 1
29 95 1
29 100 1
29 105 1
29 112 1
29 113 1
29 116 1
29 125 1
29 145 1
29 148 1
29 152 1
29 163 1
29 166 1
29 168 1
29 170 1
29 172 1
29 173 1
29 175 1
29 177 1
29 179 1
29 182 1
29 186 1
29 190 1
29 192 1
29 195 1
29 199 1
30 36 1
30 37 1
30 41 1
30 44 1
30 45 1
30 65 1
30 71 1
30 73 1
30 74 1
30 82 1
30 91 1
30 93 1
30 95 1
30 98 1
30 101 1
30 102 1
30 105 1
30 106 1
30 113 1
30 117 1
30 126 1
30 127 1
30 130 1
30 134 1
30 136 1
30 137 1
30 142 1
30 158 1
30 166 1
30 167 1
30 168 1
30 173 1
30 177 1
30 179 1
30 182 1
30 183 1
30 185 1
30 186 1
30 187 1
30 192 1
31 35 1
31 41 1
31 44 1
31 59 1
31 64 1
31 78 1
31 82 1
31 86 1
31 87 1
31 101 1
31 102 1
31 106 1
31 107 1
31 117 1
31 119 1
31 125 1
31 143 1
31 144 1
31 145 1
31 148 1
31 152 1
31 153 1
31 158 1
31 159 1
31 173 1
31 174 1
31 178 1
31 180 1
31 184 1
31 192 1
31 193 1
31 195 1
31 199 1
32 33 1
32 41 1
32 44 1
32 50 1
32 51 1
32 53 1
32 59 1
32 64 1
32 69 1
32 74 1
32 77 1
32 82 1
32 90 1
32 91 1
32 98 1
32 101 1
32 104 1
32 107 1
32 113 1
32 114 1
32 117 1
32 125 1
32 133 1
32 135 1
32 142 1
32 143 1
32 144 1
32 145 1
32 146 1
32 148 1
32 154 1
32 166 1
32 167 1
32 176 1
32 177 1
32 178 1
32 179 1
32 183 1
32 186 1
32 191 1
32 199 1
33 35 1
33 39 1
33 43 1
33 46 1
33 48 1
33 49 1
33 51 1
33 54 1
33 57 1
33 61 1
33 62 1
33 63 1
33 65 1
33 66 1
33 68 1
33 69 1
33 70 1
33 72 1
33 75 1
33 77 1
33 79 1
33 80 1
33 81 1
33 83 1
33 84 1
33 85 1
33 87 1
33 88 1
33 89 1
33 92 1
33 94 1
33 96 1
33 97 1
33 99 1
33 100 1
33 104 1
33 109 1
33 110 1
33 111 1
33 118 1
33 120 1
33 124 1
33 127 1
33 131 1
33 135 1
33 138 1
33 139 1
33 140 1
33 141 1
33 146 1
33 147 1
33 150 1
33 154 1
33 156 1
33 157 1
33 160 1
33 161 1
33 162 1
33 164 1
33 165 1
33 166 1
33 170 1
33 172 1
33 179 1
33 180 1
33 181 1
33 183 1
33 185 1
33 186 1
33 188 1
33 189 1
33 191 1
33 193 1
33 194 1
33 196 1
33 198 1
34 41 1
34 43 1
34 44 1
34 45 1
34 50 1
34 53 1
34 56 1
34 59 1
34 65 1
34 78 1
34 82 1
34 90 1
34 94 1
34 95 1
34 101 1
34 102 1
34 107 1
34 108 1
34 111 1
34 117 1
34 118 1
34 125 1
34 129 1
34 137 1
34 143 1
34 144 1
34 145 1
34 148 1
34 152 1
34 168 1
34 173 1
34 176 1
34 177 1
34 179 1
34 183 1
34 186 1
34 190 1
34 192 1
34 199 1
34 200 1
35 37 1
35 38 1
35 41 1
35 44 1
35 53 1
35 62 1
35 65 1
35 69 1
35 78 1
35 82 1
35 87 1
35 91 1
35 93 1
35 101 1
35 106 1
35 107 1
35 119 1
35 125 1
35 136 1
35 137 1
35 143 1
35 144 1
35 145 1
35 152 1
35 153 1
35 158 1
35 159 1
35 166 1
35 167 1
35 168 1
35 173 1
35 174 1
35 180 1
35 182 1
35 184 1
35 186 1
35 190 1
35 192 1
35 193 1
35 195 1
36 37 1
36 38 1
36 53 1
36 59 1
36 64 1
36 71 1
36 73 1
36 74 1
36 78 1
36 82 1
36 86 1
36 90 1
36 91 1
36 93 1
36 95 1
36 106 1
36 107 1
36 113 1
36 125 1
36 130 1
36 134 1
36 136 1
36 137 1
36 143 1
36 144 1
36 148 1
36 166 1
36 167 1
36 168 1
36 175 1
36 183 1
36 185 1
36 187 1
37 39 1
37 42 1
37 43 1
37 46 1
37 48 1
37 49 1
37 56 1
37 57 1
37 60 1
37 61 1
37 63 1
37 64 1
37 67 1
37 72 1
37 73 1
37 75 1
37 77 1
37 79 1
37 80 1
37 81 1
37 82 1
37 83 1
37 87 1
37 88 1
37 92 1
37 96 1
37 106 1
37 108 1
37 109 1
37 110 1
37 114 1
37 116 1
37 121 1
37 122 1
37 128 1
37 131 1
37 132 1
37 134 1
37 138 1
37 139 1
37 145 1
37 147 1
37 151 1
37 154 1
37 156 1
37 157 1
37 158 1
37 159 1
37 160 1
37 165 1
37 169 1
37 170 1
37 171 1
37 174 1
37 177 1
37 181 1
37 182 1
37 184 1
37 185 1
37 188 1
37 189 1
37 190 1
37 191 1
37 193 1
37 197 1
37 198 1
37 200 1
38 41 1
38 42 1
38 43 1
38 46 1
38 47 1
38 49 1
38 51 1
38 52 1
38 54 1
38 57 1
38 60 1
38 61 1
38 63 1
38 66 1
38 67 1
38 68 1
38 70 1
38 72 1
38 73 1
38 75 1
38 76 1
38 77 1
38 78 1
38 79 1
38 80 1
38 81 1
38 83 1
38 89 1
38 95 1
38 97 1
38 99 1
38 100 1
38 103 1
38 108 1
38 110 1
38 111 1
38 112 1
38 114 1
38 116 1
38 122 1
38 124 1
38 128 1
38 130 1
38 131 1
38 132 1
38 133 1
38 134 1
38 135 1
38 141 1
38 144 1
38 147 1
38 148 1
38 149 1
38 153 1
38 156 1
38 157 1
38 161 1
38 162 1
38 163 1
38 164 1
38 165 1
38 168 1
38 169 1
38 173 1
38 174 1
38 176 1
38 180 1
38 181 1
38 184 1
38 187 1
38 188 1
38 191 1
38 192 1
38 194 1
38 196 1
38 197 1
38 198 1
38 200 1
39 41 1
39 42 1
39 44 1
39 45 1
39 50 1
39 59 1
39 69 1
39 74 1
39 82 1
39 83 1
39 86 1
39 90 1
39 91 1
39 95 1
39 99 1
39 102 1
39 105 1
39 106 1
39 113 1
39 115 1
39 117 1
39 125 1
39 126 1
39 136 1
39 137 1
39 143 1
39 144 1
39 149 1
39 152 1
39 158 1
39 168 1
39 169 1
39 173 1
39 175 1
39 177 1
39 178 1
39 182 1
39 183 1
39 186 1
39 190 1
39 192 1
39 196 1
39 199 1
40 41 1
40 44 1
40 45 1
40 54 1
40 55 1
40 58 1
40 59 1
40 62 1
40 63 1
40 64 1
40 65 1
40 74 1
40 80 1
40 93 1
40 95 1
40 101 1
40 102 1
40 105 1
40 109 1
40 124 1
40 127 1
40 136 1
40 142 1
40 144 1
40 145 1
40 147 1
40 148 1
40 158 1
40 164 1
40 168 1
40 175 1
40 176 1
40 177 1
40 178 1
40 179 1
40 182 1
40 183 1
40 186 1
40 195 1
40 197 1
40 199 1
41 52 1
41 54 1
41 55 1
41 56 1
41 57 1
41 63 1
41 67 1
41 68 1
41 70 1
41 71 1
41 72 1
41 73 1
41 76 1
41 77 1
41 78 1
41 81 1
41 83 1
41 84 1
41 85 1
41 95 1
41 97 1
41 99 1
41 103 1
41 109 1
41 110 1
41 114 1
41 115 1
41 118 1
41 119 1
41 120 1
41 122 1
41 124 1
41 129 1
41 131 1
41 132 1
41 133 1
41 135 1
41 139 1
41 144 1
41 146 1
41 147 1
41 148 1
41 149 1
41 150 1
41 153 1
41 154 1
41 155 1
41 157 1
41 160 1
41 161 1
41 163 1
41 164 1
41 165 1
41 168 1
41 169 1
41 170 1
41 172 1
41 173 1
41 174 1
41 176 1
41 188 1
41 189 1
41 191 1
41 192 1
41 197 1
41 198 1
42 44 1
42 45 1
42 53 1
42 62 1
42 64 1
42 69 1
42 74 1
42 78 1
42 82 1
42 83 1
42 86 1
42 90 1
42 95 1
42 98 1
42 99 1
42 102 1
42 106 1
42 107 1
42 115 1
42 117 1
42 144 1
42 149 1
42 152 1
42 158 1
42 166 1
42 167 1
42 168 1
42 169 1
42 176 1
42 182 1
42 183 1
42 190 1
42 192 1
42 196 1
42 199 1
43 44 1
43 45 1
43 56 1
43 62 1
43 86 1
43 90 1
43 91 1
43 93 1
43 94 1
43 95 1
43 98 1
43 101 1
43 106 1
43 107 1
43 108 1
43 111 1
43 118 1
43 126 1
43 129 1
43 136 1
43 143 1
43 148 1
43 152 1
43 166 1
43 168 1
43 173 1
43 177 1
43 178 1
43 179 1
43 186 1
43 190 1
43 192 1
43 195 1
43 199 1
43 200 1
44 46 1
44 48 1
44 50 1
44 52 1
44 53 1
44 54 1
44 55 1
44 57 1
44 61 1
44 66 1
44 67 1
44 68 1
44 72 1
44 75 1
44 76 1
44 81 1
44 84 1
44 87 1
44 88 1
44 89 1
44 92 1
44 99 1
44 102 1
44 104 1
44 105 1
44 109 1
44 112 1
44 115 1
44 116 1
44 117 1
44 118 1
44 121 1
44 124 1
44 129 1
44 132 1
44 134 1
44 140 1
44 141 1
44 142 1
44 143 1
44 149 1
44 150 1
44 151 1
44 153 1
44 156 1
44 157 1
44 159 1
44 160 1
44 162 1
44 165 1
44 169 1
44 170 1
44 171 1
44 172 1
44 174 1
44 181 1
44 187 1
44 188 1
44 189 1
44 193 1
44 194 1
44 195 1
44 196 1
44 197 1
44 198 1
45 47 1
45 49 1
45 51 1
45 57 1
45 60 1
45 61 1
45 66 1
45 70 1
45 71 1
45 73 1
45 74 1
45 75 1
45 76 1
45 77 1
45 79 1
45 81 1
45 83 1
45 84 1
45 85 1
45 86 1
45 88 1
45 89 1
45 92 1
45 93 1
45 94 1
45 99 1
45 100 1
45 104 1
45 107 1
45 108 1
45 109 1
45 111 1
45 114 1
45 116 1
45 118 1
45 120 1
45 123 1
45 124 1
45 125 1
45 126 1
45 131 1
45 132 1
45 133 1
45 134 1
45 136 1
45 139 1
45 146 1
45 147 1
45 149 1
45 150 1
45 151 1
45 153 1
45 155 1
45 157 1
45 159 1
45 161 1
45 162 1
45 164 1
45 170 1
45 171 1
45 172 1
45 175 1
45 178 1
45 180 1
45 181 1
45 187 1
45 188 1
45 191 1
45 193 1
45 196 1
46 50 1
46 53 1
46 62 1
46 65 1
46 74 1
46 82 1
46 86 1
46 88 1
46 93 1
46 96 1
46 105 1
46 106 1
46 110 1
46 113 1
46 117 1
46 123 1
46 132 1
46 137 1
46 151 1
46 152 1
46 158 1
46 160 1
46 162 1
46 166 1
46 168 1
46 171 1
46 173 1
46 188 1
46 190 1
46 199 1
47 59 1
47 62 1
47 64 1
47 69 1
47 70 1
47 74 1
47 75 1
47 76 1
47 93 1
47 95 1
47 98 1
47 106 1
47 107 1
47 113 1
47 122 1
47 125 1
47 126 1
47 136 1
47 137 1
47 139 1
47 144 1
47 145 1
47 150 1
47 155 1
47 157 1
47 158 1
47 165 1
47 166 1
47 167 1
47 168 1
47 173 1
47 175 1
47 176 1
47 179 1
47 181 1
47 182 1
47 183 1
47 192 1
48 49 1
48 50 1
48 57 1
48 60 1
48 65 1
48 67 1
48 69 1
48 78 1
48 86 1
48 90 1
48 91 1
48 101 1
48 102 1
48 103 1
48 105 1
48 106 1
48 117 1
48 120 1
48 126 1
48 127 1
48 136 1
48 137 1
48 141 1
48 142 1
48 145 1
48 148 1
48 152 1
48 166 1
48 168 1
48 175 1
48 176 1
48 177 1
48 178 1
48 179 1
48 182 1
48 183 1
48 186 1
48 192 1
48 194 1
48 199 1
49 50 1
49 53 1
49 57 1
49 60 1
49 65 1
49 67 1
49 69 1
49 74 1
49 78 1
49 86 1
49 90 1
49 91 1
49 93 1
49 98 1
49 101 1
49 102 1
49 103 1
49 105 1
49 107 1
49 113 1
49 117 1
49 120 1
49 125 1
49 126 1
49 136 1
49 141 1
49 143 1
49 145 1
49 158 1
49 166 1
49 175 1
49 176 1
49 177 1
49 178 1
49 179 1
49 182 1
49 186 1
49 194 1
49 195 1
50 52 1
50 53 1
50 55 1
50 57 1
50 60 1
50 66 1
50 68 1
50 70 1
50 72 1
50 73 1
50 81 1
50 83 1
50 84 1
50 87 1
50 89 1
50 92 1
50 94 1
50 99 1
50 102 1
50 105 1
50 108 1
50 110 1
50 111 1
50 112 1
50 114 1
50 115 1
50 116 1
50 117 1
50 119 1
50 120 1
50 124 1
50 128 1
50 129 1
50 132 1
50 133 1
50 134 1
50 135 1
50 139 1
50 142 1
50 143 1
50 146 1
50 147 1
50 149 1
50 150 1
50 151 1
50 154 1
50 155 1
50 157 1
50 159 1
50 161 1
50 163 1
50 165 1
50 170 1
50 174 1
50 180 1
50 185 1
50 187 1
50 191 1
50 193 1
50 194 1
50 195 1
50 196 1
50 197 1
50 198 1
51 62 1
51 69 1
51 74 1
51 77 1
51 82 1
51 90 1
51 93 1
51 95 1
51 98 1
51 101 1
51 104 1
51 105 1
51 107 1
51 113 1
51 114 1
51 125 1
51 126 1
51 127 1
51 133 1
51 135 1
51 136 1
51 137 1
51 143 1
51 145 1
51 146 1
51 152 1
51 154 1
51 166 1
51 168 1
51 173 1
51 175 1
51 177 1
51 183 1
51 186 1
51 191 1
52 53 1
52 59 1
52 68 1
52 82 1
52 86 1
52 89 1
52 90 1
52 91 1
52 93 1
52 95 1
52 97 1
52 117 1
52 121 1
52 125 1
52 128 1
52 137 1
52 138 1
52 140 1
52 142 1
52 143 1
52 158 1
52 166 1
52 168 1
52 173 1
52 178 1
52 179 1
52 186 1
52 195 1
52 198 1
52 199 1
53 54 1
53 55 1
53 56 1
53 57 1
53 60 1
53 61 1
53 63 1
53 66 1
53 72 1
53 79 1
53 88 1
53 89 1
53 92 1
53 94 1
53 96 1
53 97 1
53 102 1
53 104 1
53 105 1
53 110 1
53 111 1
53 112 1
53 114 1
53 117 1
53 118 1
53 122 1
53 123 1
53 124 1
53 133 1
53 134 1
53 135 1
53 139 1
53 140 1
53 141 1
53 142 1
53 143 1
53 146 1
53 147 1
53 150 1
53 151 1
53 153 1
53 154 1
53 156 1
53 163 1
53 170 1
53 171 1
53 185 1
53 187 1
53 189 1
53 195 1
53 197 1
53 198 1
53 200 1
54 55 1
54 58 1
54 63 1
54 64 1
54 65 1
54 69 1
54 74 1
54 78 1
54 80 1
54 82 1
54 93 1
54 95 1
54 98 1
54 101 1
54 106 1
54 109 1
54 113 1
54 117 1
54 124 1
54 125 1
54 127 1
54 136 1
54 137 1
54 142 1
54 144 1
54 145 1
54 147 1
54 148 1
54 158 1
54 164 1
54 167 1
54 173 1
54 175 1
54 183 1
54 186 1
54 192 1
54 197 1
54 199 1
55 58 1
55 59 1
55 63 1
55 69 1
55 74 1
55 80 1
55 86 1
55 91 1
55 93 1
55 98 1
55 101 1
55 102 1
55 107 1
55 109 1
55 113 1
55 117 1
55 124 1
55 125 1
55 126 1
55 127 1
55 136 1
55 137 1
55 143 1
55 145 1
55 147 1
55 148 1
55 158 1
55 164 1
55 166 1
55 168 1
55 173 1
55 175 1
55 176 1
55 178 1
55 179 1
55 183 1
55 186 1
55 192 1
55 195 1
55 197 1
55 199 1
56 59 1
56 64 1
56 90 1
56 91 1
56 94 1
56 95 1
56 98 1
56 101 1
56 102 1
56 105 1
56 107 1
56 108 1
56 111 1
56 118 1
56 129 1
56 143 1
56 158 1
56 167 1
56 173 1
56 175 1
56 176 1
56 177 1
56 179 1
56 183 1
56 200 1
57 59 1
57 60 1
57 62 1
57 64 1
57 65 1
57 67 1
57 78 1
57 90 1
57 93 1
57 95 1
57 101 1
57 102 1
57 103 1
57 106 1
57 113 1
57 117 1
57 120 1
57 125 1
57 126 1
57 136 1
57 137 1
57 141 1
57 143 1
57 144 1
57 145 1
57 148 1
57 166 1
57 167 1
57 178 1
57 179 1
57 186 1
57 190 1
57 192 1
57 194 1
57 195 1
58 59 1
58 63 1
58 64 1
58 69 1
58 74 1
58 78 1
58 80 1
58 90 1
58 98 1
58 101 1
58 109 1
58 117 1
58 124 1
58 127 1
58 136 1
58 137 1
58 142 1
58 143 1
58 144 1
58 147 1
58 152 1
58 158 1
58 164 1
58 168 1
58 173 1
58 178 1
58 182 1
58 190 1
58 192 1
58 197 1
59 61 1
59 63 1
59 67 1
59 70 1
59 72 1
59 73 1
59 77 1
59 81 1
59 83 1
59 85 1
59 87 1
59 88 1
59 89 1
59 90 1
59 91 1
59 92 1
59 96 1
59 97 1
59 98 1
59 100 1
59 101 1
59 104 1
59 111 1
59 113 1
59 119 1
59 120 1
59 122 1
59 128 1
59 129 1
59 132 1
59 137 1
59 138 1
59 139 1
59 141 1
59 146 1
59 150 1
59 151 1
59 152 1
59 157 1
59 159 1
59 161 1
59 162 1
59 163 1
59 165 1
59 167 1
59 169 1
59 170 1
59 172 1
59 180 1
59 181 1
59 187 1
59 188 1
59 189 1
59 193 1
59 196 1
59 197 1
59 198 1
59 199 1
60 62 1
60 64 1
60 65 1
60 67 1
60 69 1
60 78 1
60 90 1
60 91 1
60 93 1
60 95 1
60 102 1
60 103 1
60 106 1
60 107 1
60 117 1
60 120 1
60 125 1
60 127 1
60 141 1
60 142 1
60 144 1
60 145 1
60 158 1
60 166 1
60 167 1
60 168 1
60 173 1
60 177 1
60 178 1
60 179 1
60 182 1
60 183 1
60 186 1
60 192 1
60 194 1
60 199 1
61 62 1
61 64 1
61 65 1
61 66 1
61 69 1
61 72 1
61 78 1
61 79 1
61 84 1
61 86 1
61 92 1
61 93 1
61 95 1
61 102 1
61 106 1
61 107 1
61 126 1
61 131 1
61 142 1
61 143 1
61 144 1
61 148 1
61 152 1
61 156 1
61 158 1
61 161 1
61 173 1
61 189 1
61 190 1
61 192 1
61 195 1
62 65 1
62 68 1
62 69 1
62 70 1
62 71 1
62 72 1
62 75 1
62 76 1
62 77 1
62 79 1
62 80 1
62 84 1
62 85 1
62 89 1
62 99 1
62 103 1
62 104 1
62 108 1
62 111 1
62 114 1
62 115 1
62 116 1
62 118 1
62 119 1
62 120 1
62 121 1
62 122 1
62 123 1
62 124 1
62 127 1
62 128 1
62 130 1
62 131 1
62 132 1
62 134 1
62 141 1
62 146 1
62 147 1
62 149 1
62 150 1
62 155 1
62 156 1
62 157 1
62 159 1
62 160 1
62 161 1
62 165 1
62 166 1
62 170 1
62 171 1
62 172 1
62 174 1
62 179 1
62 180 1
62 181 1
62 183 1
62 184 1
62 185 1
62 186 1
62 187 1
62 193 1
62 196 1
62 198 1
62 200 1
63 64 1
63 74 1
63 78 1
63 80 1
63 91 1
63 93 1
63 95 1
63 98 1
63 101 1
63 105 1
63 106 1
63 109 1
63 113 1
63 117 1
63 124 1
63 126 1
63 127 1
63 136 1
63 144 1
63 145 1
63 147 1
63 164 1
63 167 1
63 168 1
63 175 1
63 177 1
63 178 1
63 186 1
63 190 1
63 192 1
63 197 1
64 71 1
64 75 1
64 76 1
64 79 1
64 82 1
64 85 1
64 88 1
64 92 1
64 96 1
64 97 1
64 99 1
64 104 1
64 106 1
64 111 1
64 112 1
64 119 1
64 121 1
64 124 1
64 128 1
64 131 1
64 132 1
64 133 1
64 135 1
64 138 1
64 140 1
64 145 1
64 146 1
64 149 1
64 150 1
64 154 1
64 155 1
64 156 1
64 158 1
64 162 1
64 163 1
64 164 1
64 165 1
64 169 1
64 170 1
64 171 1
64 177 1
64 180 1
64 182 1
64 185 1
64 187 1
64 189 1
64 190 1
64 191 1
64 193 1
64 196 1
65 68 1
65 69 1
65 71 1
65 72 1
65 73 1
65 76 1
65 77 1
65 80 1
65 81 1
65 83 1
65 85 1
65 92 1
65 94 1
65 96 1
65 97 1
65 99 1
65 104 1
65 109 1
65 110 1
65 111 1
65 112 1
65 114 1
65 116 1
65 120 1
65 122 1
65 123 1
65 124 1
65 127 1
65 128 1
65 130 1
65 134 1
65 139 1
65 141 1
65 146 1
65 147 1
65 150 1
65 151 1
65 153 1
65 154 1
65 156 1
65 157 1
65 160 1
65 162 1
65 164 1
65 165 1
65 166 1
65 169 1
65 170 1
65 171 1
65 174 1
65 179 1
65 180 1
65 183 1
65 186 1
65 187 1
65 188 1
65 191 1
65 193 1
65 194 1
65 196 1
65 197 1
65 198 1
65 200 1
66 72 1
66 74 1
66 78 1
66 79 1
66 82 1
66 84 1
66 90 1
66 91 1
66 92 1
66 93 1
66 95 1
66 98 1
66 102 1
66 107 1
66 117 1
66 126 1
66 131 1
66 144 1
66 145 1
66 148 1
66 152 1
66 156 1
66 158 1
66 161 1
66 166 1
66 168 1
66 173 1
66 177 1
66 178 1
66 182 1
66 186 1
66 189 1
66 195 1
67 69 1
67 74 1
67 86 1
67 90 1
67 93 1
67 95 1
67 98 1
67 101 1
67 103 1
67 105 1
67 106 1
67 120 1
67 126 1
67 137 1
67 141 1
67 142 1
67 143 1
67 145 1
67 148 1
67 152 1
67 158 1
67 166 1
67 177 1
67 178 1
67 179 1
67 182 1
67 190 1
67 194 1
67 199 1
68 74 1
68 82 1
68 89 1
68 90 1
68 95 1
68 97 1
68 98 1
68 102 1
68 105 1
68 106 1
68 107 1
68 121 1
68 125 1
68 126 1
68 127 1
68 128 1
68 136 1
68 137 1
68 138 1
68 140 1
68 143 1
68 144 1
68 148 1
68 152 1
68 166 1
68 175 1
68 177 1
68 195 1
68 198 1
69 70 1
69 72 1
69 73 1
69 76 1
69 77 1
69 79 1
69 80 1
69 84 1
69 88 1
69 89 1
69 92 1
69 96 1
69 103 1
69 111 1
69 115 1
69 118 1
69 123 1
69 124 1
69 127 1
69 128 1
69 130 1
69 134 1
69 135 1
69 138 1
69 149 1
69 150 1
69 153 1
69 155 1
69 156 1
69 159 1
69 161 1
69 162 1
69 166 1
69 170 1
69 174 1
69 179 1
69 180 1
69 183 1
69 184 1
69 185 1
69 186 1
69 187 1
69 191 1
69 194 1
69 196 1
69 197 1
70 75 1
70 76 1
70 82 1
70 86 1
70 91 1
70 95 1
70 98 1
70 101 1
70 102 1
70 105 1
70 113 1
70 122 1
70 126 1
70 127 1
70 136 1
70 139 1
70 142 1
70 143 1
70 145 1
70 150 1
70 155 1
70 157 1
70 158 1
70 165 1
70 166 1
70 167 1
70 173 1
70 175 1
70 176 1
70 177 1
70 178 1
70 181 1
70 182 1
70 186 1
71 73 1
71 74 1
71 78 1
71 82 1
71 86 1
71 90 1
71 93 1
71 95 1
71 98 1
71 101 1
71 105 1
71 113 1
71 117 1
71 125 1
71 126 1
71 127 1
71 130 1
71 134 1
71 142 1
71 144 1
71 145 1
71 152 1
71 158 1
71 166 1
71 173 1
71 175 1
71 176 1
71 177 1
71 183 1
71 185 1
71 187 1
71 190 1
71 195 1
71 199 1
72 78 1
72 79 1
72 84 1
72 86 1
72 90 1
72 92 1
72 95 1
72 98 1
72 102 1
72 105 1
72 106 1
72 107 1
72 125 1
72 126 1
72 127 1
72 131 1
72 136 1
72 137 1
72 143 1
72 144 1
72 152 1
72 156 1
72 158 1
72 161 1
72 175 1
72 179 1
72 182 1
72 186 1
72 189 1
72 195 1
72 199 1
73 74 1
73 78 1
73 90 1
73 91 1
73 93 1
73 98 1
73 101 1
73 102 1
73 105 1
73 106 1
73 117 1
73 125 1
73 130 1
73 134 1
73 137 1
73 142 1
73 148 1
73 152 1
73 166 1
73 167 1
73 168 1
73 175 1
73 177 1
73 179 1
73 182 1
73 183 1
73 185 1
73 187 1
73 192 1
73 195 1
73 199 1
74 75 1
74 76 1
74 79 1
74 80 1
74 81 1
74 83 1
74 84 1
74 85 1
74 86 1
74 89 1
74 92 1
74 93 1
74 96 1
74 97 1
74 100 1
74 104 1
74 107 1
74 108 1
74 110 1
74 111 1
74 115 1
74 116 1
74 119 1
74 121 1
74 123 1
74 124 1
74 125 1
74 126 1
74 130 1
74 131 1
74 134 1
74 135 1
74 136 1
74 138 1
74 140 1
74 141 1
74 150 1
74 151 1
74 156 1
74 157 1
74 159 1
74 160 1
74 161 1
74 162 1
74 163 1
74 165 1
74 169 1
74 170 1
74 172 1
74 174 1
74 175 1
74 178 1
74 185 1
74 187 1
74 188 1
74 189 1
74 191 1
74 193 1
74 194 1
74 196 1
74 198 1
74 200 1
75 76 1
75 90 1
75 93 1
75 106 1
75 107 1
75 113 1
75 117 1
75 122 1
75 125 1
75 137 1
75 139 1
75 143 1
75 145 1
75 150 1
75 152 1
75 155 1
75 157 1
75 165 1
75 166 1
75 167 1
75 168 1
75 173 1
75 175 1
75 176 1
75 178 1
75 181 1
75 186 1
75 190 1
75 192 1
75 195 1
75 199 1
76 82 1
76 86 1
76 95 1
76 98 1
76 102 1
76 105 1
76 113 1
76 117 1
76 122 1
76 125 1
76 126 1
76 127 1
76 136 1
76 137 1
76 139 1
76 150 1
76 155 1
76 157 1
76 165 1
76 166 1
76 167 1
76 173 1
76 175 1
76 177 1
76 179 1
76 181 1
76 182 1
76 186 1
76 199 1
77 78 1
77 95 1
77 98 1
77 101 1
77 102 1
77 104 1
77 105 1
77 106 1
77 107 1
77 113 1
77 114 1
77 117 1
77 125 1
77 126 1
77 133 1
77 135 1
77 136 1
77 137 1
77 142 1
77 145 1
77 146 1
77 152 1
77 154 1
77 158 1
77 166 1
77 168 1
77 173 1
77 176 1
77 177 1
77 179 1
77 182 1
77 191 1
77 199 1
78 79 1
78 83 1
78 87 1
78 88 1
78 92 1
78 94 1
78 95 1
78 97 1
78 99 1
78 100 1
78 103 1
78 108 1
78 111 1
78 114 1
78 115 1
78 118 1
78 119 1
78 121 1
78 122 1
78 124 1
78 129 1
78 130 1
78 132 1
78 133 1
78 134 1
78 135 1
78 138 1
78 139 1
78 140 1
78 144 1
78 146 1
78 148 1
78 149 1
78 151 1
78 154 1
78 155 1
78 156 1
78 157 1
78 160 1
78 164 1
78 168 1
78 169 1
78 170 1
78 171 1
78 172 1
78 173 1
78 176 1
78 180 1
78 187 1
78 188 1
78 189 1
78 191 1
78 192 1
78 197 1
79 82 1
79 84 1
79 90 1
79 92 1
79 106 1
79 117 1
79 125 1
79 127 1
79 131 1
79 136 1
79 137 1
79 142 1
79 143 1
79 144 1
79 152 1
79 156 1
79 161 1
79 166 1
79 167 1
79 168 1
79 175 1
79 176 1
79 177 1
79 179 1
79 182 1
79 183 1
79 189 1
79 190 1
79 195 1
79 199 1
80 82 1
80 86 1
80 93 1
80 95 1
80 98 1
80 101 1
80 102 1
80 109 1
80 124 1
80 125 1
80 127 1
80 136 1
80 137 1
80 142 1
80 144 1
80 147 1
80 148 1
80 152 1
80 158 1
80 164 1
80 167 1
80 175 1
80 178 1
80 179 1
80 182 1
80 190 1
80 195 1
80 197 1
81 82 1
81 85 1
81 86 1
81 91 1
81 93 1
81 95 1
81 98 1
81 100 1
81 101 1
81 106 1
81 112 1
81 113 1
81 116 1
81 117 1
81 125 1
81 126 1
81 127 1
81 136 1
81 137 1
81 142 1
81 148 1
81 152 1
81 163 1
81 168 1
81 170 1
81 172 1
81 175 1
81 176 1
81 177 1
81 182 1
81 186 1
81 190 1
81 192 1
81 195 1
81 199 1
82 85 1
82 88 1
82 89 1
82 94 1
82 96 1
82 106 1
82 109 1
82 110 1
82 111 1
82 112 1
82 114 1
82 115 1
82 116 1
82 118 1
82 119 1
82 120 1
82 121 1
82 123 1
82 124 1
82 129 1
82 131 1
82 132 1
82 134 1
82 135 1
82 140 1
82 145 1
82 149 1
82 150 1
82 153 1
82 155 1
82 158 1
82 159 1
82 160 1
82 162 1
82 163 1
82 164 1
82 165 1
82 169 1
82 171 1
82 172 1
82 177 1
82 180 1
82 182 1
82 184 1
82 190 1
82 191 1
82 198 1
83 86 1
83 90 1
83 91 1
83 95 1
83 98 1
83 99 1
83 101 1
83 106 1
83 107 1
83 113 1
83 115 1
83 125 1
83 126 1
83 136 1
83 137 1
83 143 1
83 148 1
83 149 1
83 152 1
83 158 1
83 166 1
83 169 1
83 175 1
83 176 1
83 178 1
83 183 1
83 186 1
83 190 1
83 192 1
83 195 1
83 196 1
84 90 1
84 92 1
84 95 1
84 98 1
84 102 1
84 106 1
84 113 1
84 125 1
84 131 1
84 137 1
84 142 1
84 144 1
84 145 1
84 148 1
84 156 1
84 161 1
84 166 1
84 167 1
84 173 1
84 176 1
84 177 1
84 179 1
84 182 1
84 183 1
84 186 1
84 189 1
84 199 1
85 86 1
85 90 1
85 91 1
85 93 1
85 95 1
85 98 1
85 100 1
85 101 1
85 105 1
85 107 1
85 112 1
85 113 1
85 116 1
85 117 1
85 125 1
85 127 1
85 137 1
85 142 1
85 143 1
85 145 1
85 148 1
85 158 1
85 163 1
85 166 1
85 167 1
85 168 1
85 170 1
85 172 1
85 173 1
85 175 1
85 176 1
85 177 1
85 178 1
85 179 1
85 190 1
85 195 1
85 199 1
86 87 1
86 88 1
86 89 1
86 93 1
86 97 1
86 99 1
86 104 1
86 107 1
86 108 1
86 109 1
86 111 1
86 112 1
86 115 1
86 116 1
86 118 1
86 119 1
86 120 1
86 122 1
86 125 1
86 126 1
86 129 1
86 130 1
86 131 1
86 133 1
86 134 1
86 135 1
86 136 1
86 139 1
86 140 1
86 141 1
86 156 1
86 160 1
86 161 1
86 162 1
86 163 1
86 164 1
86 165 1
86 175 1
86 178 1
86 180 1
86 181 1
86 185 1
86 188 1
86 193 1
86 194 1
86 197 1
86 198 1
86 200 1
87 98 1
87 101 1
87 105 1
87 117 1
87 119 1
87 125 1
87 127 1
87 136 1
87 137 1
87 142 1
87 143 1
87 144 1
87 145 1
87 152 1
87 153 1
87 158 1
87 159 1
87 167 1
87 174 1
87 176 1
87 177 1
87 178 1
87 179 1
87 180 1
87 183 1
87 184 1
87 192 1
87 193 1
87 195 1
87 199 1
88 91 1
88 93 1
88 95 1
88 96 1
88 98 1
88 101 1
88 102 1
88 110 1
88 113 1
88 117 1
88 123 1
88 125 1
88 132 1
88 142 1
88 143 1
88 145 1
88 148 1
88 151 1
88 158 1
88 160 1
88 162 1
88 167 1
88 171 1
88 173 1
88 177 1
88 179 1
88 182 1
88 186 1
88 188 1
88 190 1
88 195 1
89 90 1
89 93 1
89 97 1
89 105 1
89 113 1
89 117 1
89 121 1
89 128 1
89 137 1
89 138 1
89 140 1
89 142 1
89 143 1
89 144 1
89 148 1
89 152 1
89 166 1
89 168 1
89 173 1
89 175 1
89 176 1
89 178 1
89 182 1
89 186 1
89 192 1
89 195 1
89 198 1
90 91 1
90 94 1
90 97 1
90 98 1
90 99 1
90 100 1
90 101 1
90 103 1
90 104 1
90 108 1
90 109 1
90 110 1
90 111 1
90 113 1
90 118 1
90 119 1
90 121 1
90 122 1
90 128 1
90 129 1
90 133 1
90 135 1
90 137 1
90 138 1
90 140 1
90 146 1
90 147 1
90 149 1
90 150 1
90 152 1
90 154 1
90 155 1
90 156 1
90 160 1
90 161 1
90 163 1
90 164 1
90 167 1
90 169 1
90 170 1
90 171 1
90 180 1
90 184 1
90 185 1
90 198 1
90 199 1
90 200 1
91 94 1
91 97 1
91 98 1
91 99 1
91 101 1
91 103 1
91 109 1
91 110 1
91 111 1
91 112 1
91 113 1
91 115 1
91 120 1
91 122 1
91 123 1
91 128 1
91 129 1
91 130 1
91 131 1
91 132 1
91 133 1
91 134 1
91 135 1
91 137 1
91 138 1
91 140 1
91 147 1
91 152 1
91 154 1
91 157 1
91 160 1
91 161 1
91 164 1
91 167 1
91 169 1
91 170 1
91 181 1
91 184 1
91 185 1
91 188 1
91 193 1
91 197 1
91 199 1
91 200 1
92 93 1
92 95 1
92 101 1
92 107 1
92 131 1
92 137 1
92 142 1
92 144 1
92 148 1
92 156 1
92 158 1
92 161 1
92 166 1
92 167 1
92 179 1
92 182 1
92 186 1
92 189 1
92 190 1
92 192 1
92 195 1
93 96 1
93 97 1
93 103 1
93 107 1
93 108 1
93 109 1
93 110 1
93 114 1
93 115 1
93 116 1
93 119 1
93 120 1
93 121 1
93 125 1
93 126 1
93 128 1
93 131 1
93 132 1
93 135 1
93 136 1
93 138 1
93 139 1
93 146 1
93 147 1
93 149 1
93 151 1
93 153 1
93 154 1
93 155 1
93 156 1
93 157 1
93 159 1
93 160 1
93 161 1
93 162 1
93 163 1
93 169 1
93 171 1
93 172 1
93 175 1
93 178 1
93 189 1
93 193 1
93 194 1
93 196 1
93 198 1
94 95 1
94 98 1
94 102 1
94 106 1
94 107 1
94 108 1
94 111 1
94 117 1
94 118 1
94 125 1
94 129 1
94 136 1
94 137 1
94 144 1
94 148 1
94 158 1
94 179 1
94 186 1
94 190 1
94 195 1
94 200 1
95 96 1
95 99 1
95 100 1
95 103 1
95 104 1
95 108 1
95 112 1
95 114 1
95 118 1
95 120 1
95 121 1
95 122 1
95 124 1
95 130 1
95 132 1
95 138 1
95 139 1
95 140 1
95 141 1
95 144 1
95 148 1
95 150 1
95 153 1
95 154 1
95 155 1
95 157 1
95 159 1
95 165 1
95 168 1
95 169 1
95 170 1
95 171 1
95 173 1
95 174 1
95 176 1
95 180 1
95 181 1
95 188 1
95 191 1
95 192 1
95 193 1
95 194 1
95 196 1
95 197 1
95 200 1
96 101 1
96 105 1
96 107 1
96 110 1
96 123 1
96 125 1
96 132 1
96 143 1
96 151 1
96 152 1
96 158 1
96 160 1
96 162 1
96 166 1
96 167 1
96 171 1
96 176 1
96 177 1
96 178 1
96 179 1
96 182 1
96 183 1
96 188 1
96 190 1
96 199 1
97 98 1
97 102 1
97 105 1
97 106 1
97 107 1
97 113 1
97 121 1
97 125 1
97 128 1
97 136 1
97 137 1
97 138 1
97 140 1
97 143 1
97 144 1
97 158 1
97 167 1
97 175 1
97 177 1
97 178 1
97 179 1
97 182 1
97 183 1
97 186 1
97 192 1
97 198 1
98 101 1
98 103 1
98 104 1
98 108 1
98 111 1
98 112 1
98 113 1
98 114 1
98 116 1
98 121 1
98 122 1
98 124 1
98 128 1
98 132 1
98 133 1
98 135 1
98 137 1
98 139 1
98 146 1
98 152 1
98 156 1
98 157 1
98 159 1
98 160 1
98 164 1
98 165 1
98 167 1
98 169 1
98 170 1
98 171 1
98 172 1
98 180 1
98 181 1
98 187 1
98 188 1
98 189 1
98 193 1
98 194 1
98 198 1
98 199 1
98 200 1
99 102 1
99 107 1
99 115 1
99 117 1
99 126 1
99 137 1
99 142 1
99 144 1
99 145 1
99 149 1
99 152 1
99 166 1
99 167 1
99 169 1
99 175 1
99 178 1
99 182 1
99 183 1
99 190 1
99 192 1
99 195 1
99 196 1
99 199 1
100 101 1
100 102 1
100 106 1
100 107 1
100 112 1
100 113 1
100 116 1
100 126 1
100 142 1
100 143 1
100 145 1
100 148 1
100 152 1
100 163 1
100 166 1
100 167 1
100 170 1
100 172 1
100 173 1
100 175 1
100 177 1
100 179 1
100 182 1
100 183 1
100 186 1
100 192 1
101 103 1
101 104 1
101 111 1
101 112 1
101 113 1
101 114 1
101 115 1
101 118 1
101 123 1
101 124 1
101 128 1
101 130 1
101 132 1
101 134 1
101 137 1
101 139 1
101 146 1
101 149 1
101 150 1
101 151 1
101 152 1
101 153 1
101 154 1
101 156 1
101 157 1
101 159 1
101 160 1
101 162 1
101 164 1
101 167 1
101 169 1
101 170 1
101 171 1
101 172 1
101 174 1
101 187 1
101 188 1
101 189 1
101 191 1
101 193 1
101 194 1
101 198 1
101 199 1
102 103 1
102 105 1
102 108 1
102 110 1
102 111 1
102 117 1
102 120 1
102 121 1
102 123 1
102 124 1
102 128 1
102 129 1
102 131 1
102 132 1
102 133 1
102 134 1
102 135 1
102 138 1
102 139 1
102 141 1
102 142 1
102 143 1
102 147 1
102 149 1
102 151 1
102 154 1
102 157 1
102 159 1
102 160 1
102 162 1
102 164 1
102 165 1
102 169 1
102 172 1
102 174 1
102 180 1
102 185 1
102 187 1
102 188 1
102 189 1
102 191 1
102 195 1
102 196 1
102 198 1
103 105 1
103 106 1
103 113 1
103 120 1
103 126 1
103 136 1
103 141 1
103 142 1
103 152 1
103 166 1
103 167 1
103 168 1
103 175 1
103 176 1
103 177 1
103 179 1
103 182 1
103 186 1
103 190 1
103 192 1
103 194 1
103 199 1
104 105 1
104 107 1
104 114 1
104 125 1
104 127 1
104 133 1
104 135 1
104 143 1
104 144 1
104 146 1
104 148 1
104 154 1
104 166 1
104 168 1
104 173 1
104 175 1
104 176 1
104 177 1
104 179 1
104 183 1
104 190 1
104 191 1
104 195 1
104 199 1
105 108 1
105 111 1
105 114 1
105 115 1
105 117 1
105 118 1
105 119 1
105 121 1
105 122 1
105 129 1
105 132 1
105 133 1
105 134 1
105 135 1
105 138 1
105 141 1
105 142 1
105 143 1
105 147 1
105 153 1
105 156 1
105 157 1
105 159 1
105 160 1
105 161 1
105 162 1
105 164 1
105 165 1
105 170 1
105 172 1
105 174 1
105 180 1
105 181 1
105 184 1
105 185 1
105 188 1
105 191 1
105 193 1
105 194 1
105 195 1
105 197 1
105 198 1
105 200 1
106 108 1
106 109 1
106 115 1
106 119 1
106 121 1
106 122 1
106 123 1
106 124 1
106 128 1
106 129 1
106 131 1
106 132 1
106 133 1
106 135 1
106 138 1
106 139 1
106 140 1
106 141 1
106 145 1
106 146 1
106 147 1
106 150 1
106 154 1
106 156 1
106 157 1
106 158 1
106 161 1
106 162 1
106 163 1
106 164 1
106 165 1
106 170 1
106 171 1
106 177 1
106 180 1
106 181 1
106 182 1
106 187 1
106 189 1
106 190 1
106 193 1
106 198 1
106 200 1
107 109 1
107 110 1
107 111 1
107 116 1
107 122 1
107 123 1
107 125 1
107 126 1
107 128 1
107 129 1
107 131 1
107 133 1
107 134 1
107 135 1
107 136 1
107 139 1
107 141 1
107 146 1
107 147 1
107 149 1
107 151 1
107 157 1
107 159 1
107 160 1
107 161 1
107 162 1
107 163 1
107 172 1
107 174 1
107 175 1
107 178 1
107 185 1
107 194 1
107 196 1
107 200 1
108 111 1
108 117 1
108 118 1
108 126 1
108 127 1
108 129 1
108 136 1
108 144 1
108 158 1
108 168 1
108 177 1
108 182 1
108 186 1
108 190 1
108 192 1
108 195 1
108 200 1
109 117 1
109 124 1
109 125 1
109 136 1
109 143 1
109 147 1
109 158 1
109 164 1
109 166 1
109 168 1
109 173 1
109 176 1
109 177 1
109 178 1
109 179 1
109 182 1
109 190 1
109 192 1
109 197 1
109 199 1
110 113 1
110 117 1
110 123 1
110 126 1
110 132 1
110 136 1
110 137 1
110 142 1
110 144 1
110 151 1
110 152 1
110 158 1
110 160 1
110 162 1
110 166 1
110 167 1
110 168 1
110 171 1
110 173 1
110 175 1
110 177 1
110 178 1
110 182 1
110 183 1
110 186 1
110 188 1
110 192 1
111 113 1
111 118 1
111 125 1
111 126 1
111 129 1
111 136 1
111 142 1
111 144 1
111 148 1
111 152 1
111 168 1
111 173 1
111 176 1
111 177 1
111 195 1
111 200 1
112 113 1
112 116 1
112 117 1
112 126 1
112 127 1
112 136 1
112 137 1
112 143 1
112 144 1
112 152 1
112 163 1
112 167 1
112 170 1
112 172 1
112 177 1
112 179 1
112 182 1
112 183 1
112 186 1
112 190 1
112 192 1
112 195 1
112 199 1
113 115 1
113 116 1
113 118 1
113 119 1
113 121 1
113 123 1
113 128 1
113 129 1
113 131 1
113 133 1
113 135 1
113 137 1
113 139 1
113 141 1
113 150 1
113 151 1
113 152 1
113 153 1
113 157 1
113 160 1
113 161 1
113 162 1
113 163 1
113 165 1
113 167 1
113 169 1
113 171 1
113 172 1
113 180 1
113 184 1
113 185 1
113 188 1
113 191 1
113 194 1
113 198 1
113 199 1
114 126 1
114 133 1
114 135 1
114 136 1
114 137 1
114 143 1
114 144 1
114 146 1
114 148 1
114 152 1
114 154 1
114 158 1
114 175 1
114 176 1
114 179 1
114 182 1
114 190 1
114 191 1
114 192 1
114 195 1
114 199 1
115 117 1
115 125 1
115 126 1
115 127 1
115 137 1
115 142 1
115 144 1
115 148 1
115 149 1
115 152 1
115 166 1
115 167 1
115 169 1
115 173 1
115 175 1
115 177 1
115 178 1
115 179 1
115 183 1
115 186 1
115 196 1
116 126 1
116 127 1
116 136 1
116 137 1
116 143 1
116 144 1
116 145 1
116 148 1
116 163 1
116 166 1
116 168 1
116 170 1
116 172 1
116 173 1
116 175 1
116 178 1
116 182 1
116 183 1
116 186 1
116 199 1
117 119 1
117 120 1
117 122 1
117 123 1
117 124 1
117 129 1
117 133 1
117 135 1
117 139 1
117 140 1
117 141 1
117 142 1
117 143 1
117 150 1
117 151 1
117 153 1
117 154 1
117 155 1
117 156 1
117 157 1
117 163 1
117 165 1
117 170 1
117 172 1
117 174 1
117 184 1
117 185 1
117 188 1
117 191 1
117 195 1
117 196 1
117 197 1
117 200 1
118 125 1
118 127 1
118 129 1
118 136 1
118 142 1
118 144 1
118 145 1
118 166 1
118 168 1
118 173 1
118 176 1
118 178 1
118 190 1
118 192 1
118 200 1
119 126 1
119 142 1
119 144 1
119 145 1
119 148 1
119 153 1
119 158 1
119 159 1
119 166 1
119 168 1
119 173 1
119 174 1
119 176 1
119 177 1
119 178 1
119 179 1
119 180 1
119 183 1
119 184 1
119 186 1
119 190 1
119 192 1
119 193 1
119 195 1
120 127 1
120 136 1
120 137 1
120 141 1
120 145 1
120 148 1
120 166 1
120 168 1
120 173 1
120 176 1
120 178 1
120 182 1
120 183 1
120 194 1
120 199 1
121 126 1
121 127 1
121 128 1
121 138 1
121 140 1
121 144 1
121 148 1
121 152 1
121 167 1
121 168 1
121 175 1
121 178 1
121 179 1
121 182 1
121 183 1
121 186 1
121 195 1
121 198 1
121 199 1
122 125 1
122 126 1
122 137 1
122 139 1
122 142 1
122 143 1
122 144 1
122 150 1
122 152 1
122 155 1
122 157 1
122 165 1
122 167 1
122 168 1
122 175 1
122 176 1
122 177 1
122 178 1
122 179 1
122 181 1
122 182 1
122 186 1
122 190 1
123 127 1
123 132 1
123 144 1
123 145 1
123 151 1
123 160 1
123 162 1
123 166 1
123 167 1
123 171 1
123 178 1
123 183 1
123 186 1
123 188 1
123 190 1
123 199 1
124 126 1
124 136 1
124 142 1
124 144 1
124 145 1
124 147 1
124 152 1
124 158 1
124 164 1
124 166 1
124 167 1
124 168 1
124 173 1
124 179 1
124 186 1
124 190 1
124 192 1
124 195 1
124 197 1
124 199 1
125 126 1
125 129 1
125 131 1
125 133 1
125 136 1
125 138 1
125 139 1
125 140 1
125 141 1
125 149 1
125 150 1
125 151 1
125 153 1
125 155 1
125 156 1
125 159 1
125 160 1
125 163 1
125 165 1
125 169 1
125 171 1
125 175 1
125 178 1
125 180 1
125 185 1
125 189 1
125 191 1
125 193 1
125 196 1
125 197 1
126 128 1
126 133 1
126 134 1
126 136 1
126 138 1
126 139 1
126 141 1
126 146 1
126 147 1
126 153 1
126 154 1
126 156 1
126 164 1
126 170 1
126 171 1
126 174 1
126 175 1
126 178 1
126 180 1
126 187 1
126 189 1
126 191 1
126 193 1
126 194 1
126 197 1
126 200 1
127 129 1
127 130 1
127 134 1
127 135 1
127 139 1
127 141 1
127 146 1
127 147 1
127 151 1
127 155 1
127 156 1
127 162 1
127 164 1
127 165 1
127 166 1
127 169 1
127 174 1
127 179 1
127 183 1
127 186 1
127 187 1
127 191 1
127 193 1
127 196 1
128 136 1
128 137 1
128 138 1
128 140 1
128 142 1
128 143 1
128 166 1
128 167 1
128 176 1
128 178 1
128 179 1
128 186 1
128 190 1
128 192 1
128 198 1
128 199 1
129 136 1
129 137 1
129 142 1
129 143 1
129 144 1
129 145 1
129 158 1
129 166 1
129 168 1
129 176 1
129 177 1
129 179 1
129 182 1
129 183 1
129 186 1
129 195 1
129 200 1
130 134 1
130 136 1
130 137 1
130 142 1
130 144 1
130 145 1
130 152 1
130 168 1
130 175 1
130 176 1
130 179 1
130 182 1
130 183 1
130 185 1
130 186 1
130 187 1
130 190 1
130 195 1
130 199 1
131 143 1
131 144 1
131 152 1
131 156 1
131 158 1
131 161 1
131 167 1
131 175 1
131 176 1
131 178 1
131 179 1
131 189 1
131 192 1
131 199 1
132 136 1
132 142 1
132 148 1
132 151 1
132 152 1
132 158 1
132 160 1
132 162 1
132 166 1
132 167 1
132 168 1
132 171 1
132 173 1
132 176 1
132 178 1
132 179 1
132 183 1
132 186 1
132 188 1
132 190 1
132 192 1
132 199 1
133 135 1
133 136 1
133 142 1
133 143 1
133 144 1
133 145 1
133 146 1
133 148 1
133 152 1
133 154 1
133 158 1
133 167 1
133 168 1
133 175 1
133 176 1
133 179 1
133 186 1
133 190 1
133 191 1
133 195 1
133 199 1
134 137 1
134 144 1
134 145 1
134 148 1
134 166 1
134 167 1
134 168 1
134 176 1
134 178 1
134 182 1
134 185 1
134 187 1
134 190 1
135 143 1
135 144 1
135 145 1
135 146 1
135 148 1
135 154 1
135 166 1
135 167 1
135 168 1
135 173 1
135 175 1
135 177 1
135 190 1
135 191 1
135 192 1
135 195 1
136 138 1
136 139 1
136 140 1
136 146 1
136 147 1
136 149 1
136 150 1
136 151 1
136 153 1
136 155 1
136 156 1
136 159 1
136 160 1
136 162 1
136 163 1
136 165 1
136 169 1
136 170 1
136 171 1
136 172 1
136 175 1
136 178 1
136 181 1
136 187 1
136 188 1
136 189 1
136 191 1
136 193 1
136 196 1
136 197 1
137 138 1
137 139 1
137 140 1
137 141 1
137 146 1
137 149 1
137 152 1
137 153 1
137 154 1
137 157 1
137 159 1
137 160 1
137 164 1
137 167 1
137 169 1
137 170 1
137 171 1
137 174 1
137 180 1
137 187 1
137 188 1
137 193 1
137 194 1
137 196 1
137 197 1
137 198 1
137 199 1
137 200 1
138 140 1
138 142 1
138 144 1
138 145 1
138 152 1
138 158 1
138 167 1
138 168 1
138 173 1
138 176 1
138 190 1
138 192 1
138 198 1
139 144 1
139 148 1
139 150 1
139 152 1
139 155 1
139 157 1
139 158 1
139 165 1
139 166 1
139 167 1
139 168 1
139 173 1
139 178 1
139 181 1
139 182 1
139 186 1
139 192 1
139 195 1
140 143 1
140 148 1
140 158 1
140 167 1
140 173 1
140 175 1
140 176 1
140 177 1
140 182 1
140 186 1
140 190 1
140 192 1
140 195 1
140 198 1
140 199 1
141 142 1
141 144 1
141 145 1
141 152 1
141 158 1
141 166 1
141 167 1
141 168 1
141 173 1
141 177 1
141 178 1
141 179 1
141 182 1
141 186 1
141 190 1
141 192 1
141 194 1
141 195 1
141 199 1
142 143 1
142 146 1
142 147 1
142 149 1
142 150 1
142 151 1
142 154 1
142 157 1
142 164 1
142 171 1
142 174 1
142 180 1
142 181 1
142 185 1
142 187 1
142 188 1
142 193 1
142 194 1
142 195 1
142 197 1
142 198 1
143 146 1
143 150 1
143 153 1
143 154 1
143 155 1
143 157 1
143 162 1
143 163 1
143 164 1
143 165 1
143 169 1
143 172 1
143 180 1
143 181 1
143 184 1
143 185 1
143 187 1
143 188 1
143 191 1
143 193 1
143 194 1
143 195 1
143 197 1
143 200 1
144 147 1
144 148 1
144 151 1
144 154 1
144 155 1
144 156 1
144 157 1
144 160 1
144 163 1
144 164 1
144 165 1
144 168 1
144 170 1
144 171 1
144 172 1
144 173 1
144 174 1
144 176 1
144 180 1
144 181 1
144 184 1
144 185 1
144 187 1
144 188 1
144 189 1
144 191 1
144 192 1
144 194 1
144 197 1
145 149 1
145 150 1
145 153 1
145 154 1
145 158 1
145 162 1
145 170 1
145 174 1
145 177 1
145 180 1
145 181 1
145 182 1
145 188 1
145 189 1
145 190 1
145 191 1
145 194 1
145 196 1
145 198 1
145 200 1
146 154 1
146 177 1
146 191 1
146 195 1
147 158 1
147 164 1
147 166 1
147 167 1
147 168 1
147 173 1
147 175 1
147 176 1
147 177 1
147 182 1
147 186 1
147 190 1
147 192 1
147 195 1
147 197 1
148 149 1
148 150 1
148 155 1
148 159 1
148 162 1
148 165 1
148 168 1
148 169 1
148 171 1
148 172 1
148 173 1
148 176 1
148 180 1
148 187 1
148 188 1
148 189 1
148 191 1
148 192 1
148 194 1
148 200 1
149 158 1
149 167 1
149 168 1
149 169 1
149 173 1
149 176 1
149 177 1
149 183 1
149 186 1
149 195 1
149 196 1
150 152 1
150 155 1
150 157 1
150 165 1
150 173 1
150 176 1
150 177 1
150 178 1
150 181 1
150 182 1
150 183 1
150 186 1
150 195 1
150 199 1
151 158 1
151 160 1
151 162 1
151 168 1
151 171 1
151 173 1
151 176 1
151 177 1
151 186 1
151 188 1
151 190 1
151 192 1
151 195 1
151 199 1
152 153 1
152 155 1
152 160 1
152 161 1
152 162 1
152 163 1
152 164 1
152 165 1
152 167 1
152 170 1
152 172 1
152 174 1
152 181 1
152 184 1
152 185 1
152 187 1
152 188 1
152 189 1
152 197 1
152 198 1
152 199 1
153 158 1
153 159 1
153 166 1
153 167 1
153 173 1
153 174 1
153 176 1
153 177 1
153 179 1
153 180 1
153 182 1
153 183 1
153 184 1
153 186 1
153 190 1
153 192 1
153 193 1
153 195 1
153 199 1
154 168 1
154 175 1
154 178 1
154 179 1
154 190 1
154 191 1
154 195 1
154 199 1
155 157 1
155 158 1
155 165 1
155 166 1
155 167 1
155 168 1
155 173 1
155 176 1
155 178 1
155 179 1
155 181 1
155 182 1
155 186 1
155 192 1
155 195 1
155 199 1
156 158 1
156 161 1
156 166 1
156 167 1
156 168 1
156 175 1
156 176 1
156 179 1
156 182 1
156 183 1
156 186 1
156 189 1
156 192 1
156 199 1
157 158 1
157 165 1
157 166 1
157 175 1
157 178 1
157 181 1
157 182 1
157 183 1
157 199 1
158 159 1
158 160 1
158 162 1
158 169 1
158 170 1
158 171 1
158 174 1
158 177 1
158 181 1
158 182 1
158 184 1
158 188 1
158 189 1
158 190 1
158 191 1
158 196 1
158 197 1
158 198 1
158 200 1
159 167 1
159 168 1
159 173 1
159 174 1
159 175 1
159 176 1
159 177 1
159 180 1
159 182 1
159 184 1
159 190 1
159 192 1
159 193 1
159 195 1
160 162 1
160 166 1
160 167 1
160 171 1
160 173 1
160 176 1
160 178 1
160 179 1
160 183 1
160 188 1
160 190 1
160 195 1
160 199 1
161 167 1
161 175 1
161 176 1
161 178 1
161 179 1
161 183 1
161 186 1
161 189 1
161 190 1
161 192 1
161 195 1
162 166 1
162 167 1
162 171 1
162 173 1
162 177 1
162 182 1
162 188 1
162 190 1
162 195 1
163 166 1
163 167 1
163 168 1
163 170 1
163 172 1
163 175 1
163 176 1
163 186 1
163 190 1
163 199 1
164 166 1
164 167 1
164 168 1
164 173 1
164 176 1
164 177 1
164 178 1
164 183 1
164 186 1
164 190 1
164 195 1
164 197 1
165 167 1
165 175 1
165 176 1
165 177 1
165 178 1
165 181 1
165 183 1
165 186 1
165 190 1
165 192 1
165 199 1
166 172 1
166 174 1
166 179 1
166 180 1
166 183 1
166 186 1
166 187 1
166 188 1
166 189 1
166 193 1
166 194 1
166 196 1
166 198 1
166 200 1
167 170 1
167 172 1
167 174 1
167 181 1
167 184 1
167 187 1
167 188 1
167 194 1
167 196 1
167 198 1
167 199 1
168 169 1
168 170 1
168 171 1
168 173 1
168 176 1
168 181 1
168 184 1
168 185 1
168 187 1
168 189 1
168 191 1
168 192 1
168 193 1
168 197 1
168 198 1
168 200 1
169 173 1
169 175 1
169 176 1
169 178 1
169 183 1
169 186 1
169 195 1
169 196 1
169 199 1
170 172 1
170 173 1
170 179 1
170 192 1
170 195 1
171 175 1
171 176 1
171 177 1
171 179 1
171 182 1
171 183 1
171 188 1
171 190 1
171 192 1
171 195 1
171 199 1
172 175 1
172 176 1
172 178 1
172 179 1
172 183 1
172 186 1
172 190 1
172 192 1
172 195 1
173 174 1
173 176 1
173 184 1
173 185 1
173 187 1
173 192 1
173 193 1
173 197 1
173 198 1
174 179 1
174 180 1
174 184 1
174 186 1
174 193 1
174 199 1
175 178 1
175 180 1
175 185 1
175 188 1
175 189 1
175 191 1
175 194 1
175 196 1
175 198 1
175 200 1
176 180 1
176 181 1
176 184 1
176 188 1
176 189 1
176 191 1
176 192 1
176 194 1
176 196 1
176 198 1
177 180 1
177 182 1
177 184 1
177 187 1
177 188 1
177 190 1
177 194 1
178 180 1
178 181 1
178 185 1
178 189 1
178 197 1
178 198 1
178 200 1
179 181 1
179 183 1
179 185 1
179 186 1
179 187 1
179 188 1
179 189 1
179 191 1
179 193 1
179 194 1
179 196 1
179 197 1
179 198 1
180 182 1
180 183 1
180 184 1
180 190 1
180 193 1
180 195 1
181 182 1
181 183 1
181 190 1
181 195 1
181 199 1
182 185 1
182 187 1
182 188 1
182 190 1
182 191 1
182 193 1
182 194 1
182 196 1
182 197 1
182 198 1
183 185 1
183 186 1
183 187 1
183 189 1
183 191 1
183 193 1
183 194 1
183 196 1
183 197 1
183 200 1
184 186 1
184 192 1
184 193 1
184 195 1
184 199 1
185 186 1
185 187 1
185 190 1
185 195 1
185 199 1
186 187 1
186 189 1
186 194 1
186 196 1
186 197 1
186 200 1
187 190 1
187 195 1
187 199 1
188 195 1
189 199 1
190 193 1
190 194 1
190 196 1
190 198 1
191 192 1
191 195 1
192 193 1
192 196 1
192 200 1
193 195 1
195 200 1
199 200 1


==> anc/instances/benchmark/theta/san200_0_9_1.dat <==
200 1990
1 3 1
1 13 1
1 37 1
1 81 1
1 88 1
1 96 1
1 102 1
1 103 1
1 111 1
1 112 1
1 115 1
1 117 1
1 122 1
1 126 1
1 132 1
1 150 1
1 152 1
1 157 1
1 166 1
1 180 1
2 13 1
2 25 1
2 29 1
2 37 1
2 46 1
2 57 1
2 83 1
2 84 1
2 97 1
2 115 1
2 123 1
2 132 1
2 139 1
2 166 1
2 174 1
2 180 1
2 199 1
3 9 1
3 15 1
3 16 1
3 17 1
3 38 1
3 48 1
3 61 1
3 81 1
3 115 1
3 117 1
3 138 1
3 167 1
3 174 1
3 180 1
3 184 1
3 193 1
3 195 1
4 22 1
4 27 1
4 39 1
4 40 1
4 53 1
4 55 1
4 62 1
4 80 1
4 85 1
4 92 1
4 99 1
4 123 1
4 125 1
4 134 1
4 136 1
4 161 1
4 165 1
4 172 1
4 176 1
4 182 1
4 189 1
4 191 1
4 198 1
5 9 1
5 29 1
5 36 1
5 37 1
5 44 1
5 84 1
5 87 1
5 103 1
5 116 1
5 150 1
5 180 1
5 184 1
5 197 1
6 11 1
6 15 1
6 16 1
6 44 1
6 48 1
6 52 1
6 53 1
6 61 1
6 81 1
6 102 1
6 108 1
6 138 1
6 140 1
6 147 1
6 150 1
6 157 1
6 167 1
6 187 1
6 193 1
6 197 1
7 17 1
7 29 1
7 42 1
7 44 1
7 49 1
7 52 1
7 73 1
7 75 1
7 79 1
7 101 1
7 115 1
7 118 1
7 126 1
7 127 1
7 150 1
8 36 1
8 37 1
8 42 1
8 73 1
8 79 1
8 96 1
8 112 1
8 115 1
8 118 1
8 124 1
8 126 1
8 132 1
8 133 1
8 150 1
8 154 1
8 180 1
8 184 1
8 197 1
8 199 1
9 30 1
9 31 1
9 32 1
9 77 1
9 79 1
9 119 1
9 128 1
9 140 1
9 148 1
9 155 1
9 159 1
9 160 1
9 163 1
9 164 1
9 170 1
9 171 1
9 172 1
9 189 1
9 190 1
10 11 1
10 15 1
10 16 1
10 33 1
10 37 1
10 42 1
10 43 1
10 69 1
10 96 1
10 101 1
10 110 1
10 112 1
10 114 1
10 115 1
10 125 1
10 153 1
10 154 1
10 162 1
10 167 1
10 184 1
10 187 1
10 195 1
10 200 1
11 14 1
11 17 1
11 18 1
11 30 1
11 31 1
11 41 1
11 63 1
11 82 1
11 85 1
11 86 1
11 95 1
11 97 1
11 100 1
11 106 1
11 113 1
11 117 1
11 133 1
11 134 1
11 148 1
11 175 1
11 181 1
12 23 1
12 25 1
12 26 1
12 31 1
12 58 1
12 68 1
12 87 1
12 94 1
12 106 1
12 109 1
12 117 1
12 127 1
12 134 1
12 143 1
12 144 1
12 150 1
12 163 1
12 170 1
12 176 1
12 188 1
12 193 1
13 20 1
13 26 1
13 32 1
13 45 1
13 47 1
13 54 1
13 62 1
13 64 1
13 89 1
13 91 1
13 92 1
13 100 1
13 104 1
13 112 1
13 121 1
13 131 1
13 140 1
13 151 1
13 173 1
13 183 1
13 195 1
13 198 1
14 16 1
14 29 1
14 33 1
14 52 1
14 61 1
14 71 1
14 85 1
14 125 1
14 162 1
14 167 1
14 169 1
14 183 1
15 18 1
15 19 1
15 41 1
15 51 1
15 58 1
15 59 1
15 67 1
15 86 1
15 90 1
15 91 1
15 101 1
15 124 1
15 127 1
15 128 1
15 133 1
15 134 1
15 135 1
15 141 1
15 152 1
15 177 1
15 178 1
15 191 1
15 196 1
16 19 1
16 41 1
16 50 1
16 63 1
16 64 1
16 76 1
16 83 1
16 87 1
16 89 1
16 90 1
16 91 1
16 95 1
16 106 1
16 117 1
16 130 1
16 131 1
16 133 1
16 137 1
16 141 1
16 156 1
16 157 1
16 181 1
16 191 1
16 197 1
17 19 1
17 22 1
17 30 1
17 34 1
17 40 1
17 45 1
17 53 1
17 60 1
17 78 1
17 80 1
17 87 1
17 97 1
17 106 1
17 113 1
17 114 1
17 151 1
17 159 1
17 160 1
17 171 1
18 21 1
18 24 1
18 41 1
18 94 1
18 102 1
18 125 1
18 146 1
18 157 1
18 158 1
18 186 1
18 193 1
19 21 1
19 67 1
19 92 1
19 111 1
19 115 1
19 123 1
19 150 1
19 153 1
19 180 1
19 184 1
20 48 1
20 56 1
20 61 1
20 79 1
20 105 1
20 122 1
20 146 1
20 147 1
20 158 1
20 187 1
20 199 1
20 200 1
21 25 1
21 34 1
21 35 1
21 47 1
21 49 1
21 59 1
21 74 1
21 75 1
21 83 1
21 86 1
21 87 1
21 89 1
21 90 1
21 91 1
21 98 1
21 99 1
21 114 1
21 115 1
21 116 1
21 127 1
21 128 1
21 129 1
21 130 1
21 133 1
21 134 1
21 137 1
21 140 1
21 144 1
21 161 1
21 177 1
21 182 1
21 190 1
21 192 1
22 36 1
22 46 1
22 49 1
22 52 1
22 79 1
22 97 1
22 99 1
22 103 1
22 105 1
22 115 1
22 132 1
22 139 1
22 144 1
22 149 1
22 169 1
22 199 1
23 29 1
23 37 1
23 46 1
23 52 1
23 79 1
23 81 1
23 84 1
23 95 1
23 118 1
23 126 1
23 132 1
23 138 1
23 139 1
23 150 1
23 166 1
23 174 1
23 181 1
23 199 1
24 30 1
24 47 1
24 55 1
24 64 1
24 67 1
24 72 1
24 78 1
24 84 1
24 89 1
24 99 1
24 106 1
24 107 1
24 116 1
24 117 1
24 131 1
24 133 1
24 144 1
24 145 1
24 148 1
24 154 1
24 161 1
24 178 1
24 185 1
24 191 1
25 29 1
25 48 1
25 61 1
25 79 1
25 83 1
25 101 1
25 105 1
25 111 1
25 125 1
25 126 1
25 132 1
25 162 1
25 164 1
25 174 1
25 179 1
26 29 1
26 36 1
26 37 1
26 42 1
26 49 1
26 64 1
26 70 1
26 79 1
26 84 1
26 97 1
26 101 1
26 105 1
26 118 1
26 126 1
26 150 1
26 153 1
26 157 1
26 169 1
26 184 1
26 194 1
27 44 1
27 46 1
27 50 1
27 57 1
27 58 1
27 88 1
27 115 1
27 122 1
27 139 1
27 149 1
27 154 1
27 174 1
28 37 1
28 60 1
28 79 1
28 147 1
28 174 1
28 187 1
28 193 1
28 195 1
29 30 1
29 32 1
29 35 1
29 39 1
29 40 1
29 55 1
29 58 1
29 60 1
29 62 1
29 68 1
29 92 1
29 93 1
29 99 1
29 113 1
29 143 1
29 148 1
29 151 1
29 155 1
29 160 1
29 161 1
29 175 1
29 176 1
29 184 1
29 186 1
29 191 1
30 43 1
30 46 1
30 48 1
30 57 1
30 79 1
30 103 1
30 105 1
30 108 1
30 110 1
30 115 1
30 125 1
30 146 1
30 164 1
30 166 1
30 167 1
30 176 1
30 180 1
31 46 1
31 57 1
31 59 1
31 61 1
31 81 1
31 101 1
31 108 1
31 110 1
31 153 1
31 167 1
31 172 1
31 179 1
31 194 1
32 46 1
32 88 1
32 102 1
32 112 1
32 118 1
32 131 1
32 138 1
32 139 1
32 150 1
32 152 1
32 166 1
32 169 1
32 177 1
32 184 1
32 194 1
33 34 1
33 45 1
33 47 1
33 55 1
33 58 1
33 59 1
33 63 1
33 67 1
33 75 1
33 85 1
33 87 1
33 90 1
33 91 1
33 98 1
33 100 1
33 118 1
33 133 1
33 144 1
33 156 1
33 161 1
33 169 1
33 196 1
34 73 1
34 91 1
34 96 1
34 108 1
34 115 1
34 146 1
34 149 1
34 157 1
34 158 1
34 184 1
34 195 1
34 198 1
35 61 1
35 63 1
35 77 1
35 79 1
35 96 1
35 112 1
35 115 1
35 132 1
35 138 1
35 147 1
35 162 1
35 164 1
35 167 1
35 193 1
36 53 1
36 56 1
36 59 1
36 60 1
36 67 1
36 85 1
36 91 1
36 92 1
36 93 1
36 98 1
36 104 1
36 124 1
36 131 1
36 147 1
36 149 1
36 155 1
36 159 1
36 160 1
36 163 1
36 165 1
36 170 1
36 171 1
36 172 1
36 175 1
37 43 1
37 58 1
37 60 1
37 63 1
37 69 1
37 90 1
37 94 1
37 95 1
37 114 1
37 120 1
37 137 1
37 142 1
37 143 1
37 148 1
37 165 1
37 179 1
37 185 1
37 189 1
38 50 1
38 59 1
38 66 1
38 72 1
38 85 1
38 89 1
38 106 1
38 107 1
38 122 1
38 130 1
38 131 1
38 133 1
38 140 1
38 141 1
38 143 1
38 144 1
38 178 1
38 185 1
38 199 1
39 44 1
39 45 1
39 46 1
39 49 1
39 57 1
39 84 1
39 97 1
39 101 1
39 102 1
39 103 1
39 118 1
39 123 1
39 126 1
39 153 1
39 175 1
39 184 1
40 44 1
40 57 1
40 73 1
40 97 1
40 102 1
40 115 1
40 122 1
40 126 1
40 138 1
40 149 1
40 191 1
41 49 1
41 94 1
41 110 1
41 112 1
41 146 1
41 169 1
41 187 1
41 199 1
42 46 1
42 54 1
42 58 1
42 60 1
42 62 1
42 66 1
42 72 1
42 85 1
42 93 1
42 109 1
42 124 1
42 129 1
42 135 1
42 137 1
42 140 1
42 151 1
42 155 1
42 160 1
42 163 1
42 165 1
42 167 1
42 171 1
42 177 1
42 181 1
43 55 1
43 58 1
43 59 1
43 63 1
43 74 1
43 76 1
43 90 1
43 99 1
43 100 1
43 106 1
43 117 1
43 133 1
43 135 1
43 140 1
43 145 1
43 148 1
43 156 1
43 175 1
43 179 1
43 188 1
43 190 1
44 67 1
44 105 1
44 108 1
44 113 1
44 121 1
44 137 1
44 163 1
44 165 1
44 170 1
44 175 1
44 185 1
45 103 1
45 108 1
45 110 1
45 112 1
45 125 1
45 126 1
45 150 1
45 174 1
45 175 1
45 180 1
45 187 1
45 197 1
46 47 1
46 50 1
46 53 1
46 62 1
46 64 1
46 68 1
46 76 1
46 80 1
46 90 1
46 92 1
46 93 1
46 104 1
46 109 1
46 117 1
46 120 1
46 131 1
46 133 1
46 135 1
46 142 1
46 145 1
46 148 1
46 151 1
46 159 1
46 167 1
46 168 1
46 170 1
46 172 1
46 182 1
46 185 1
46 189 1
46 198 1
47 52 1
47 62 1
47 88 1
47 108 1
47 146 1
47 156 1
47 187 1
47 200 1
48 50 1
48 55 1
48 67 1
48 70 1
48 75 1
48 76 1
48 82 1
48 87 1
48 114 1
48 116 1
48 124 1
48 129 1
48 143 1
48 174 1
48 180 1
48 181 1
48 192 1
48 196 1
49 58 1
49 59 1
49 68 1
49 69 1
49 76 1
49 78 1
49 94 1
49 95 1
49 109 1
49 113 1
49 115 1
49 117 1
49 128 1
49 133 1
49 135 1
49 142 1
49 151 1
49 160 1
49 171 1
49 173 1
49 181 1
49 196 1
50 58 1
50 79 1
50 88 1
50 110 1
50 149 1
50 150 1
50 162 1
51 110 1
51 111 1
51 118 1
51 125 1
51 126 1
51 150 1
51 152 1
51 158 1
51 159 1
51 164 1
51 199 1
51 200 1
52 53 1
52 54 1
52 56 1
52 58 1
52 64 1
52 86 1
52 91 1
52 99 1
52 120 1
52 128 1
52 141 1
52 155 1
52 183 1
52 185 1
52 189 1
52 192 1
52 194 1
52 200 1
53 97 1
53 101 1
53 112 1
53 115 1
53 123 1
53 132 1
53 138 1
53 140 1
53 152 1
53 153 1
53 166 1
53 180 1
53 184 1
54 57 1
54 79 1
54 84 1
54 86 1
54 102 1
54 112 1
54 132 1
54 138 1
54 139 1
54 150 1
54 152 1
54 184 1
54 199 1
55 61 1
55 73 1
55 102 1
55 104 1
55 110 1
55 118 1
55 125 1
55 128 1
55 132 1
55 147 1
55 149 1
55 153 1
55 157 1
55 162 1
55 195 1
56 88 1
56 102 1
56 111 1
56 112 1
56 118 1
56 132 1
56 180 1
56 194 1
57 80 1
57 81 1
57 85 1
57 114 1
57 119 1
57 124 1
57 134 1
57 136 1
57 140 1
57 146 1
57 160 1
57 165 1
57 170 1
57 181 1
57 183 1
57 188 1
57 189 1
57 192 1
58 103 1
58 105 1
58 110 1
58 115 1
58 125 1
58 132 1
58 146 1
58 158 1
58 169 1
58 184 1
58 186 1
58 193 1
59 61 1
59 71 1
59 84 1
59 97 1
59 108 1
59 110 1
59 125 1
59 132 1
59 146 1
59 147 1
59 153 1
59 158 1
59 164 1
59 172 1
59 174 1
59 186 1
60 81 1
60 84 1
60 88 1
60 97 1
60 101 1
60 103 1
60 111 1
60 126 1
60 154 1
60 166 1
60 179 1
60 199 1
61 64 1
61 65 1
61 70 1
61 72 1
61 73 1
61 74 1
61 82 1
61 85 1
61 89 1
61 100 1
61 116 1
61 117 1
61 127 1
61 135 1
61 144 1
61 153 1
61 177 1
62 84 1
62 139 1
62 150 1
62 153 1
62 156 1
62 169 1
63 73 1
63 77 1
63 79 1
63 102 1
63 139 1
63 146 1
63 158 1
63 179 1
63 180 1
63 184 1
63 187 1
63 193 1
64 70 1
64 101 1
64 112 1
64 138 1
64 146 1
64 157 1
64 164 1
64 167 1
64 169 1
64 180 1
65 71 1
65 108 1
65 109 1
65 132 1
65 146 1
65 147 1
65 154 1
65 180 1
65 194 1
65 200 1
66 84 1
66 88 1
66 119 1
66 123 1
66 139 1
66 153 1
66 162 1
66 169 1
66 185 1
66 187 1
66 195 1
66 199 1
67 92 1
67 97 1
67 102 1
67 105 1
67 146 1
67 147 1
67 150 1
67 167 1
67 179 1
67 194 1
68 73 1
68 78 1
68 79 1
68 102 1
68 103 1
68 122 1
68 132 1
68 137 1
68 150 1
68 157 1
68 169 1
68 184 1
68 199 1
69 79 1
69 84 1
69 97 1
69 101 1
69 103 1
69 105 1
69 111 1
69 114 1
69 132 1
69 149 1
69 153 1
69 157 1
69 169 1
69 179 1
69 194 1
69 199 1
70 71 1
70 88 1
70 108 1
70 110 1
70 147 1
70 162 1
70 167 1
70 179 1
70 184 1
70 187 1
70 193 1
71 83 1
71 85 1
71 87 1
71 89 1
71 91 1
71 100 1
71 106 1
71 111 1
71 124 1
71 133 1
71 135 1
71 141 1
71 143 1
71 166 1
71 168 1
71 181 1
71 185 1
72 112 1
72 123 1
72 125 1
72 130 1
72 146 1
72 147 1
72 151 1
72 152 1
72 157 1
72 166 1
72 167 1
72 194 1
72 195 1
72 199 1
73 80 1
73 104 1
73 106 1
73 119 1
73 121 1
73 136 1
73 137 1
73 153 1
73 163 1
73 176 1
73 182 1
73 185 1
73 190 1
74 84 1
74 98 1
74 132 1
74 147 1
74 155 1
74 158 1
74 167 1
74 195 1
75 111 1
75 125 1
75 127 1
75 166 1
75 186 1
75 193 1
75 194 1
76 96 1
76 108 1
76 125 1
76 152 1
76 158 1
76 168 1
76 169 1
76 171 1
76 193 1
77 79 1
77 102 1
77 123 1
77 132 1
77 139 1
77 153 1
77 180 1
77 197 1
78 110 1
78 137 1
78 139 1
78 146 1
78 147 1
78 166 1
78 174 1
78 193 1
78 197 1
79 80 1
79 82 1
79 92 1
79 99 1
79 104 1
79 106 1
79 114 1
79 120 1
79 130 1
79 135 1
79 142 1
79 148 1
79 156 1
79 160 1
79 164 1
79 177 1
79 189 1
79 198 1
80 81 1
80 84 1
80 101 1
80 103 1
80 112 1
80 132 1
80 138 1
80 139 1
80 152 1
80 154 1
80 166 1
80 174 1
80 179 1
80 188 1
80 197 1
81 92 1
81 94 1
81 109 1
81 124 1
81 136 1
81 137 1
81 142 1
81 145 1
81 146 1
81 151 1
81 155 1
81 159 1
81 160 1
81 161 1
81 165 1
81 170 1
81 183 1
82 106 1
82 153 1
82 158 1
82 167 1
82 186 1
82 189 1
83 138 1
83 153 1
83 154 1
83 157 1
83 200 1
84 98 1
84 100 1
84 109 1
84 127 1
84 129 1
84 136 1
84 143 1
84 151 1
84 154 1
84 170 1
84 171 1
84 176 1
84 181 1
84 191 1
85 103 1
85 115 1
85 132 1
85 139 1
85 154 1
85 164 1
85 167 1
85 180 1
85 183 1
85 186 1
85 187 1
85 195 1
86 102 1
86 105 1
86 110 1
86 154 1
86 164 1
86 197 1
87 101 1
87 116 1
87 146 1
87 164 1
87 187 1
88 93 1
88 95 1
88 96 1
88 104 1
88 110 1
88 114 1
88 119 1
88 127 1
88 128 1
88 140 1
88 142 1
88 143 1
88 151 1
88 155 1
88 159 1
88 171 1
89 93 1
89 143 1
89 146 1
89 147 1
89 154 1
89 158 1
89 166 1
89 167 1
89 169 1
89 179 1
89 184 1
89 193 1
89 195 1
90 102 1
90 105 1
90 146 1
90 160 1
90 161 1
90 180 1
91 96 1
91 108 1
91 110 1
91 115 1
91 125 1
91 146 1
91 152 1
91 154 1
91 186 1
91 187 1
91 193 1
91 197 1
91 198 1
92 101 1
92 111 1
92 112 1
92 149 1
92 150 1
92 179 1
93 97 1
93 111 1
93 112 1
93 115 1
93 132 1
93 143 1
93 149 1
93 150 1
93 153 1
93 154 1
93 184 1
93 194 1
94 111 1
94 115 1
94 126 1
94 132 1
94 139 1
94 149 1
94 150 1
94 154 1
94 166 1
94 180 1
94 197 1
94 199 1
95 108 1
95 138 1
95 147 1
95 152 1
95 153 1
95 157 1
95 181 1
95 193 1
96 110 1
96 120 1
96 124 1
96 129 1
96 163 1
96 165 1
96 171 1
96 172 1
96 189 1
96 191 1
97 107 1
97 109 1
97 130 1
97 136 1
97 141 1
97 145 1
97 160 1
97 171 1
97 172 1
97 177 1
97 191 1
97 192 1
97 198 1
98 103 1
98 118 1
98 123 1
98 132 1
98 146 1
98 150 1
98 155 1
98 187 1
99 101 1
99 132 1
99 144 1
99 146 1
99 158 1
99 164 1
99 184 1
100 139 1
100 163 1
100 164 1
100 193 1
100 196 1
101 109 1
101 120 1
101 141 1
101 152 1
101 160 1
101 165 1
101 173 1
101 176 1
101 178 1
101 183 1
101 188 1
101 189 1
101 191 1
102 103 1
102 109 1
102 113 1
102 129 1
102 133 1
102 142 1
102 144 1
102 151 1
102 158 1
102 159 1
102 171 1
102 172 1
102 173 1
102 191 1
102 192 1
102 196 1
103 117 1
103 120 1
103 136 1
103 142 1
103 158 1
103 163 1
103 165 1
103 170 1
103 173 1
103 185 1
103 198 1
104 118 1
104 123 1
104 126 1
104 128 1
104 139 1
104 157 1
104 169 1
104 174 1
104 194 1
104 197 1
105 108 1
105 109 1
105 113 1
105 136 1
105 143 1
105 163 1
105 165 1
105 170 1
105 176 1
105 183 1
105 190 1
105 191 1
105 198 1
106 122 1
106 139 1
106 167 1
106 180 1
106 186 1
106 187 1
106 189 1
106 193 1
107 113 1
107 115 1
107 118 1
107 126 1
107 142 1
107 154 1
108 117 1
108 124 1
108 128 1
108 129 1
108 134 1
108 137 1
108 140 1
108 141 1
108 161 1
108 178 1
108 191 1
108 192 1
108 196 1
109 115 1
109 122 1
109 123 1
109 139 1
109 157 1
109 179 1
109 197 1
109 199 1
110 117 1
110 127 1
110 128 1
110 129 1
110 130 1
110 131 1
110 145 1
110 181 1
110 190 1
111 119 1
111 130 1
111 136 1
111 144 1
111 151 1
111 155 1
111 160 1
111 166 1
111 170 1
111 188 1
111 198 1
112 114 1
112 119 1
112 120 1
112 128 1
112 130 1
112 142 1
112 160 1
112 161 1
112 163 1
112 165 1
112 175 1
112 195 1
113 139 1
113 142 1
113 146 1
113 157 1
113 167 1
113 187 1
114 164 1
114 180 1
114 193 1
115 120 1
115 121 1
115 137 1
115 148 1
115 156 1
115 165 1
115 168 1
115 172 1
115 173 1
115 178 1
116 152 1
116 166 1
116 167 1
116 174 1
116 193 1
117 125 1
117 149 1
117 153 1
117 158 1
117 179 1
117 194 1
117 195 1
117 197 1
117 200 1
118 119 1
118 120 1
118 121 1
118 124 1
118 130 1
118 142 1
118 144 1
118 155 1
118 156 1
118 160 1
118 161 1
118 163 1
118 169 1
118 171 1
118 172 1
118 196 1
119 122 1
119 132 1
119 138 1
119 152 1
119 153 1
119 166 1
119 169 1
119 179 1
119 184 1
119 185 1
119 199 1
120 123 1
120 132 1
120 139 1
120 148 1
120 149 1
120 154 1
120 157 1
120 182 1
120 194 1
121 132 1
121 134 1
121 145 1
121 152 1
121 166 1
121 194 1
122 127 1
122 129 1
122 133 1
122 159 1
122 163 1
122 168 1
122 173 1
122 178 1
122 181 1
122 183 1
122 189 1
122 192 1
122 198 1
122 199 1
123 125 1
123 136 1
123 140 1
123 143 1
123 144 1
123 159 1
123 161 1
123 171 1
123 176 1
123 183 1
123 190 1
123 191 1
123 198 1
124 125 1
124 133 1
124 146 1
124 167 1
124 187 1
125 129 1
125 133 1
125 135 1
125 137 1
125 140 1
125 145 1
125 148 1
125 190 1
125 192 1
125 196 1
126 131 1
126 137 1
126 138 1
126 142 1
126 156 1
126 162 1
126 163 1
126 173 1
126 176 1
126 188 1
126 189 1
127 162 1
127 167 1
128 146 1
128 147 1
128 152 1
128 157 1
128 162 1
128 167 1
128 194 1
128 195 1
128 197 1
129 136 1
129 146 1
129 158 1
129 162 1
129 180 1
129 186 1
129 190 1
129 194 1
130 138 1
130 151 1
130 157 1
130 169 1
130 179 1
130 186 1
130 193 1
130 195 1
131 146 1
131 154 1
131 158 1
131 177 1
131 180 1
131 187 1
131 200 1
132 136 1
132 139 1
132 160 1
132 163 1
132 173 1
132 178 1
132 187 1
132 188 1
133 147 1
133 157 1
133 174 1
133 187 1
133 199 1
134 138 1
134 139 1
134 145 1
134 149 1
134 184 1
134 186 1
134 187 1
134 193 1
134 195 1
134 199 1
135 139 1
135 149 1
135 152 1
135 164 1
135 165 1
135 166 1
135 167 1
135 169 1
136 139 1
136 174 1
136 190 1
136 197 1
137 138 1
137 139 1
137 158 1
137 167 1
137 194 1
137 195 1
137 200 1
138 144 1
138 155 1
138 162 1
138 171 1
138 173 1
138 192 1
139 144 1
139 155 1
139 161 1
139 170 1
139 176 1
139 183 1
139 187 1
139 196 1
140 147 1
140 150 1
140 164 1
140 166 1
140 186 1
140 193 1
141 146 1
141 162 1
141 173 1
141 174 1
141 179 1
141 184 1
141 186 1
141 200 1
142 153 1
142 174 1
142 180 1
142 199 1
143 167 1
143 180 1
143 186 1
144 147 1
144 149 1
144 150 1
144 157 1
144 167 1
144 174 1
144 186 1
144 193 1
145 147 1
145 162 1
145 167 1
145 179 1
145 186 1
145 200 1
146 148 1
146 156 1
146 161 1
146 168 1
146 188 1
146 191 1
146 196 1
147 149 1
147 185 1
147 188 1
147 192 1
147 196 1
148 182 1
148 186 1
148 193 1
148 200 1
149 151 1
149 163 1
149 165 1
149 171 1
150 151 1
150 160 1
150 161 1
150 163 1
150 189 1
150 193 1
151 157 1
151 179 1
151 180 1
151 194 1
151 197 1
152 159 1
152 170 1
152 171 1
152 173 1
152 181 1
152 189 1
152 192 1
153 156 1
153 160 1
153 163 1
153 171 1
153 172 1
153 176 1
153 177 1
153 198 1
154 176 1
154 178 1
154 185 1
154 190 1
154 198 1
155 157 1
155 166 1
155 169 1
155 179 1
155 197 1
156 162 1
156 164 1
156 179 1
156 186 1
157 163 1
157 165 1
157 170 1
157 173 1
157 175 1
157 177 1
157 182 1
157 183 1
157 190 1
157 196 1
157 197 1
158 178 1
158 182 1
158 196 1
159 169 1
159 184 1
159 194 1
160 161 1
160 199 1
161 162 1
161 169 1
161 184 1
161 197 1
161 200 1
163 169 1
163 196 1
163 197 1
163 199 1
164 181 1
164 182 1
164 191 1
165 166 1
166 178 1
166 182 1
166 192 1
166 198 1
167 168 1
167 178 1
167 181 1
167 188 1
167 190 1
167 191 1
168 171 1
168 184 1
168 193 1
169 173 1
169 178 1
169 181 1
169 182 1
169 189 1
169 192 1
169 198 1
170 178 1
170 184 1
170 192 1
170 199 1
171 194 1
171 199 1
172 174 1
172 179 1
172 180 1
172 199 1
173 180 1
174 176 1
174 180 1
174 198 1
175 187 1
175 193 1
175 197 1
176 179 1
176 180 1
176 197 1
176 199 1
177 186 1
177 197 1
178 180 1
178 186 1
178 192 1
178 200 1
179 181 1
180 183 1
180 188 1
180 189 1
180 191 1
180 192 1
180 198 1
181 186 1
182 187 1
182 193 1
183 197 1
184 186 1
185 186 1
185 199 1
185 200 1
187 190 1
188 193 1
188 195 1
188 200 1
189 197 1
189 199 1
192 195 1
192 199 1
193 196 1
194 200 1
196 199 1
197 198 1


==> anc/instances/benchmark/theta/san200_0_9_2.dat <==
200 1990
1 3 1
1 4 1
1 5 1
1 59 1
1 69 1
1 74 1
1 76 1
1 90 1
1 92 1
1 98 1
1 109 1
1 114 1
1 124 1
1 136 1
1 138 1
1 146 1
1 148 1
1 152 1
1 153 1
1 170 1
1 186 1
1 193 1
2 25 1
2 30 1
2 31 1
2 34 1
2 39 1
2 45 1
2 62 1
2 72 1
2 75 1
2 86 1
2 93 1
2 131 1
2 145 1
2 151 1
2 165 1
2 168 1
2 178 1
2 181 1
2 182 1
2 196 1
2 198 1
2 200 1
3 9 1
3 15 1
3 22 1
3 41 1
3 45 1
3 51 1
3 61 1
3 63 1
3 67 1
3 73 1
3 75 1
3 80 1
3 82 1
3 101 1
3 123 1
3 131 1
3 135 1
3 149 1
3 155 1
3 164 1
3 172 1
3 174 1
3 178 1
3 179 1
3 182 1
3 190 1
3 198 1
3 199 1
4 34 1
4 41 1
4 89 1
4 118 1
4 124 1
4 152 1
4 156 1
4 178 1
4 180 1
4 183 1
4 191 1
4 199 1
4 200 1
5 28 1
5 45 1
5 56 1
5 57 1
5 74 1
5 82 1
5 97 1
5 144 1
5 146 1
5 162 1
5 174 1
5 178 1
5 180 1
5 197 1
5 200 1
6 15 1
6 29 1
6 35 1
6 44 1
6 50 1
6 53 1
6 55 1
6 83 1
6 103 1
6 117 1
6 135 1
6 152 1
6 160 1
6 164 1
6 171 1
6 181 1
6 191 1
7 9 1
7 19 1
7 57 1
7 62 1
7 75 1
7 79 1
7 103 1
7 105 1
7 115 1
7 126 1
7 129 1
7 142 1
7 146 1
7 149 1
7 155 1
7 160 1
7 161 1
7 162 1
7 168 1
7 174 1
7 177 1
7 181 1
7 190 1
8 9 1
8 13 1
8 17 1
8 22 1
8 25 1
8 34 1
8 42 1
8 44 1
8 61 1
8 67 1
8 86 1
8 104 1
8 105 1
8 122 1
8 144 1
8 154 1
8 160 1
8 169 1
8 172 1
8 177 1
8 182 1
8 183 1
8 184 1
8 189 1
9 10 1
9 11 1
9 16 1
9 23 1
9 38 1
9 41 1
9 43 1
9 88 1
9 89 1
9 106 1
9 107 1
9 121 1
9 127 1
9 133 1
9 166 1
9 168 1
9 176 1
9 181 1
9 186 1
9 195 1
10 13 1
10 32 1
10 34 1
10 39 1
10 42 1
10 47 1
10 72 1
10 78 1
10 82 1
10 93 1
10 118 1
10 119 1
10 140 1
10 142 1
10 147 1
10 158 1
10 166 1
10 183 1
10 189 1
10 192 1
10 197 1
10 199 1
11 42 1
11 47 1
11 48 1
11 57 1
11 58 1
11 77 1
11 78 1
11 118 1
11 142 1
11 143 1
11 149 1
11 161 1
11 165 1
11 167 1
11 190 1
11 197 1
12 29 1
12 34 1
12 39 1
12 44 1
12 47 1
12 50 1
12 66 1
12 67 1
12 72 1
12 84 1
12 118 1
12 123 1
12 137 1
12 139 1
12 142 1
12 146 1
12 162 1
12 181 1
12 183 1
12 192 1
13 26 1
13 38 1
13 40 1
13 42 1
13 59 1
13 69 1
13 88 1
13 92 1
13 97 1
13 102 1
13 106 1
13 108 1
13 125 1
13 128 1
13 131 1
13 138 1
13 194 1
13 195 1
13 198 1
14 24 1
14 34 1
14 39 1
14 50 1
14 61 1
14 65 1
14 75 1
14 86 1
14 96 1
14 119 1
14 156 1
14 169 1
15 35 1
15 44 1
15 54 1
15 60 1
15 84 1
15 97 1
15 120 1
15 128 1
15 130 1
15 139 1
15 142 1
15 145 1
15 157 1
15 166 1
16 21 1
16 46 1
16 50 1
16 57 1
16 74 1
16 84 1
16 118 1
16 119 1
16 156 1
16 180 1
16 196 1
17 22 1
17 25 1
17 31 1
17 45 1
17 48 1
17 53 1
17 61 1
17 65 1
17 72 1
17 93 1
17 118 1
17 122 1
17 123 1
17 126 1
17 146 1
17 147 1
17 151 1
17 158 1
17 162 1
17 190 1
17 198 1
18 22 1
18 25 1
18 41 1
18 42 1
18 44 1
18 72 1
18 73 1
18 74 1
18 106 1
18 136 1
18 142 1
18 146 1
18 149 1
18 152 1
18 155 1
18 156 1
18 167 1
18 169 1
18 174 1
18 180 1
18 187 1
19 20 1
19 21 1
19 31 1
19 35 1
19 45 1
19 60 1
19 61 1
19 66 1
19 69 1
19 87 1
19 89 1
19 90 1
19 95 1
19 107 1
19 108 1
19 110 1
19 127 1
19 143 1
19 150 1
19 176 1
19 194 1
20 22 1
20 31 1
20 41 1
20 47 1
20 59 1
20 65 1
20 75 1
20 105 1
20 119 1
20 121 1
20 129 1
20 171 1
21 25 1
21 29 1
21 45 1
21 46 1
21 51 1
21 53 1
21 62 1
21 63 1
21 72 1
21 77 1
21 78 1
21 105 1
21 131 1
21 140 1
21 156 1
21 161 1
21 172 1
21 174 1
21 178 1
21 180 1
21 181 1
21 190 1
21 196 1
22 26 1
22 33 1
22 37 1
22 54 1
22 58 1
22 63 1
22 64 1
22 77 1
22 79 1
22 83 1
22 87 1
22 88 1
22 99 1
22 124 1
22 133 1
22 145 1
22 153 1
22 157 1
22 182 1
22 186 1
22 195 1
23 25 1
23 28 1
23 44 1
23 47 1
23 53 1
23 67 1
23 77 1
23 78 1
23 85 1
23 103 1
23 111 1
23 119 1
23 126 1
23 132 1
23 137 1
23 147 1
23 158 1
23 183 1
23 187 1
23 193 1
23 194 1
24 29 1
24 44 1
24 77 1
24 96 1
24 103 1
24 117 1
24 118 1
24 119 1
24 126 1
24 132 1
24 151 1
24 162 1
24 164 1
24 180 1
24 181 1
24 192 1
24 197 1
25 26 1
25 36 1
25 39 1
25 50 1
25 51 1
25 69 1
25 79 1
25 88 1
25 90 1
25 102 1
25 106 1
25 110 1
25 153 1
25 195 1
26 29 1
26 31 1
26 41 1
26 50 1
26 61 1
26 62 1
26 63 1
26 77 1
26 90 1
26 142 1
26 151 1
26 162 1
26 164 1
26 171 1
26 184 1
26 185 1
26 198 1
27 29 1
27 34 1
27 43 1
27 55 1
27 62 1
27 73 1
27 99 1
27 105 1
27 123 1
27 131 1
27 132 1
27 149 1
27 162 1
27 165 1
27 167 1
27 169 1
27 172 1
27 177 1
28 32 1
28 37 1
28 38 1
28 43 1
28 46 1
28 49 1
28 54 1
28 58 1
28 66 1
28 70 1
28 71 1
28 80 1
28 83 1
28 89 1
28 116 1
28 122 1
28 123 1
28 133 1
28 141 1
28 159 1
28 173 1
28 186 1
28 189 1
28 195 1
29 33 1
29 37 1
29 46 1
29 49 1
29 52 1
29 83 1
29 88 1
29 98 1
29 104 1
29 106 1
29 109 1
29 120 1
29 122 1
29 124 1
29 127 1
29 136 1
29 143 1
29 148 1
29 157 1
29 166 1
29 170 1
29 173 1
29 174 1
29 180 1
30 31 1
30 34 1
30 45 1
30 61 1
30 72 1
30 78 1
30 84 1
30 104 1
30 111 1
30 117 1
30 123 1
30 145 1
30 147 1
30 158 1
30 172 1
30 183 1
30 189 1
30 191 1
30 198 1
31 35 1
31 37 1
31 40 1
31 45 1
31 58 1
31 59 1
31 61 1
31 83 1
31 92 1
31 112 1
31 120 1
31 127 1
31 133 1
31 159 1
31 188 1
32 45 1
32 48 1
32 50 1
32 62 1
32 75 1
32 78 1
32 82 1
32 119 1
32 123 1
32 126 1
32 135 1
32 137 1
32 144 1
32 155 1
32 161 1
32 164 1
32 166 1
32 168 1
32 172 1
33 34 1
33 50 1
33 62 1
33 70 1
33 72 1
33 77 1
33 104 1
33 134 1
33 142 1
33 146 1
33 156 1
33 164 1
33 180 1
33 191 1
33 192 1
33 198 1
34 35 1
34 43 1
34 79 1
34 83 1
34 91 1
34 112 1
34 114 1
34 120 1
34 137 1
34 143 1
34 163 1
34 167 1
34 170 1
34 184 1
34 186 1
35 45 1
35 51 1
35 72 1
35 83 1
35 118 1
35 140 1
35 144 1
35 168 1
35 172 1
35 177 1
35 182 1
35 183 1
35 196 1
36 42 1
36 47 1
36 65 1
36 103 1
36 116 1
36 117 1
36 118 1
36 144 1
36 149 1
36 159 1
37 39 1
37 42 1
37 44 1
37 48 1
37 53 1
37 62 1
37 65 1
37 71 1
37 84 1
37 85 1
37 93 1
37 101 1
37 132 1
37 147 1
37 155 1
37 156 1
37 175 1
37 183 1
37 184 1
37 187 1
37 189 1
38 42 1
38 55 1
38 61 1
38 62 1
38 63 1
38 65 1
38 72 1
38 77 1
38 93 1
38 102 1
38 104 1
38 132 1
38 151 1
38 157 1
38 180 1
38 184 1
38 189 1
38 190 1
38 198 1
39 50 1
39 51 1
39 58 1
39 113 1
39 115 1
39 124 1
39 133 1
39 138 1
39 145 1
39 176 1
39 186 1
39 188 1
39 195 1
40 44 1
40 50 1
40 53 1
40 61 1
40 69 1
40 72 1
40 86 1
40 101 1
40 111 1
40 123 1
40 135 1
40 152 1
40 177 1
40 182 1
40 190 1
40 195 1
41 46 1
41 52 1
41 56 1
41 71 1
41 81 1
41 88 1
41 168 1
41 170 1
41 181 1
41 193 1
42 49 1
42 52 1
42 56 1
42 59 1
42 69 1
42 83 1
42 88 1
42 89 1
42 92 1
42 94 1
42 97 1
42 98 1
42 100 1
42 127 1
42 131 1
42 136 1
42 163 1
42 195 1
42 198 1
43 47 1
43 48 1
43 50 1
43 63 1
43 65 1
43 72 1
43 86 1
43 99 1
43 105 1
43 111 1
43 123 1
43 129 1
43 131 1
43 147 1
43 149 1
43 182 1
43 192 1
44 46 1
44 64 1
44 84 1
44 90 1
44 97 1
44 99 1
44 109 1
44 134 1
44 136 1
44 142 1
44 150 1
44 159 1
44 170 1
44 173 1
44 175 1
44 188 1
44 194 1
45 61 1
45 79 1
45 99 1
45 127 1
45 138 1
45 143 1
45 148 1
45 150 1
46 48 1
46 55 1
46 65 1
46 72 1
46 77 1
46 85 1
46 104 1
46 111 1
46 119 1
46 123 1
46 147 1
46 162 1
46 172 1
46 191 1
46 192 1
47 58 1
47 64 1
47 71 1
47 80 1
47 85 1
47 88 1
47 92 1
47 94 1
47 98 1
47 105 1
47 120 1
47 121 1
47 122 1
47 136 1
47 163 1
47 200 1
48 54 1
48 60 1
48 66 1
48 75 1
48 106 1
48 157 1
48 158 1
48 159 1
48 163 1
48 186 1
48 187 1
49 51 1
49 63 1
49 81 1
49 84 1
49 104 1
49 111 1
49 117 1
49 132 1
49 133 1
49 135 1
49 141 1
49 152 1
49 158 1
49 161 1
49 162 1
49 165 1
49 168 1
49 182 1
49 184 1
50 51 1
50 59 1
50 70 1
50 88 1
50 89 1
50 94 1
50 98 1
50 113 1
50 114 1
50 138 1
50 159 1
50 179 1
50 194 1
51 68 1
51 69 1
51 70 1
51 100 1
51 109 1
51 110 1
51 121 1
51 122 1
51 128 1
51 143 1
51 145 1
51 157 1
51 166 1
51 188 1
51 194 1
52 62 1
52 72 1
52 93 1
52 95 1
52 104 1
52 108 1
52 119 1
52 123 1
52 132 1
52 142 1
52 151 1
52 164 1
52 171 1
52 172 1
52 178 1
52 181 1
52 192 1
53 68 1
53 79 1
53 81 1
53 83 1
53 87 1
53 92 1
53 93 1
53 97 1
53 99 1
53 122 1
53 134 1
53 151 1
53 163 1
53 166 1
53 169 1
53 186 1
53 194 1
54 73 1
54 98 1
54 101 1
54 127 1
54 132 1
54 135 1
54 142 1
54 155 1
54 161 1
54 164 1
54 178 1
54 189 1
54 197 1
55 56 1
55 57 1
55 59 1
55 92 1
55 94 1
55 98 1
55 122 1
55 125 1
55 128 1
55 143 1
55 145 1
55 153 1
55 163 1
55 166 1
55 172 1
55 175 1
55 188 1
55 195 1
56 61 1
56 72 1
56 77 1
56 78 1
56 82 1
56 97 1
56 103 1
56 104 1
56 126 1
56 154 1
56 158 1
56 162 1
56 190 1
56 191 1
56 199 1
56 200 1
57 64 1
57 68 1
57 80 1
57 87 1
57 107 1
57 110 1
57 122 1
57 124 1
57 128 1
57 143 1
57 148 1
57 150 1
57 166 1
57 172 1
58 111 1
58 132 1
58 140 1
58 143 1
58 151 1
58 154 1
58 156 1
58 180 1
58 184 1
59 61 1
59 62 1
59 77 1
59 85 1
59 101 1
59 103 1
59 117 1
59 121 1
59 151 1
59 191 1
59 197 1
60 61 1
60 75 1
60 76 1
60 85 1
60 103 1
60 110 1
60 111 1
60 141 1
60 144 1
60 154 1
60 160 1
60 161 1
60 165 1
60 174 1
60 177 1
60 183 1
60 184 1
60 198 1
61 76 1
61 79 1
61 81 1
61 91 1
61 92 1
61 97 1
61 108 1
61 110 1
61 112 1
61 115 1
61 122 1
61 157 1
61 166 1
61 176 1
62 76 1
62 78 1
62 98 1
62 99 1
62 106 1
62 114 1
62 121 1
62 124 1
62 134 1
62 153 1
62 164 1
62 170 1
62 176 1
62 177 1
63 68 1
63 77 1
63 90 1
63 92 1
63 109 1
63 113 1
63 115 1
63 122 1
63 139 1
63 148 1
63 170 1
63 182 1
63 186 1
63 188 1
64 67 1
64 78 1
64 101 1
64 105 1
64 118 1
64 138 1
64 147 1
64 155 1
64 158 1
64 167 1
64 169 1
64 173 1
64 187 1
64 192 1
64 197 1
65 83 1
65 87 1
65 94 1
65 99 1
65 100 1
65 110 1
65 112 1
65 125 1
65 133 1
65 135 1
65 162 1
65 171 1
65 173 1
65 175 1
65 185 1
66 74 1
66 78 1
66 111 1
66 135 1
66 139 1
66 142 1
66 149 1
66 165 1
66 182 1
66 197 1
66 198 1
66 199 1
67 102 1
67 103 1
67 114 1
67 125 1
67 132 1
67 133 1
67 136 1
67 143 1
67 160 1
67 163 1
67 175 1
67 176 1
67 179 1
67 188 1
67 193 1
68 72 1
68 73 1
68 74 1
68 88 1
68 120 1
68 160 1
68 165 1
68 174 1
68 191 1
68 198 1
69 73 1
69 74 1
69 103 1
69 104 1
69 147 1
69 156 1
69 160 1
69 182 1
69 191 1
69 195 1
70 73 1
70 75 1
70 78 1
70 82 1
70 101 1
70 117 1
70 118 1
70 129 1
70 132 1
70 134 1
70 147 1
70 149 1
70 167 1
70 168 1
70 192 1
71 75 1
71 93 1
71 101 1
71 118 1
71 132 1
71 141 1
71 144 1
71 152 1
71 158 1
71 161 1
71 175 1
71 177 1
71 182 1
71 187 1
71 192 1
72 79 1
72 88 1
72 99 1
72 101 1
72 109 1
72 115 1
72 120 1
72 124 1
72 129 1
72 153 1
72 175 1
72 179 1
72 183 1
73 80 1
73 89 1
73 95 1
73 113 1
73 119 1
73 120 1
73 122 1
73 124 1
73 126 1
73 150 1
73 176 1
73 188 1
73 191 1
73 193 1
73 194 1
74 80 1
74 87 1
74 91 1
74 96 1
74 97 1
74 109 1
74 113 1
74 115 1
74 120 1
74 130 1
74 134 1
74 146 1
74 152 1
74 188 1
74 194 1
75 89 1
75 97 1
75 102 1
75 121 1
75 122 1
75 128 1
75 139 1
75 153 1
75 157 1
75 158 1
75 185 1
75 187 1
75 194 1
76 78 1
76 93 1
76 110 1
76 140 1
76 156 1
76 158 1
76 162 1
76 164 1
76 172 1
76 180 1
76 199 1
77 80 1
77 88 1
77 94 1
77 99 1
77 108 1
77 109 1
77 121 1
77 124 1
77 150 1
77 153 1
77 170 1
77 182 1
77 195 1
78 88 1
78 91 1
78 94 1
78 95 1
78 124 1
78 130 1
78 139 1
78 164 1
78 177 1
78 185 1
79 82 1
79 101 1
79 115 1
79 137 1
79 140 1
79 152 1
79 183 1
79 187 1
79 191 1
80 118 1
80 146 1
80 151 1
80 174 1
80 177 1
80 179 1
80 196 1
81 84 1
81 86 1
81 118 1
81 133 1
81 155 1
81 160 1
81 161 1
81 164 1
81 169 1
81 174 1
81 178 1
81 180 1
81 182 1
82 92 1
82 96 1
82 116 1
82 125 1
82 133 1
82 138 1
82 140 1
82 161 1
82 188 1
83 117 1
83 123 1
83 155 1
83 158 1
83 178 1
83 191 1
83 192 1
84 90 1
84 112 1
84 122 1
84 124 1
84 130 1
84 134 1
84 136 1
84 138 1
84 142 1
84 157 1
84 170 1
84 186 1
85 89 1
85 92 1
85 94 1
85 95 1
85 102 1
85 105 1
85 121 1
85 130 1
85 133 1
85 136 1
85 139 1
85 145 1
85 170 1
85 173 1
85 175 1
85 176 1
85 200 1
86 91 1
86 96 1
86 97 1
86 106 1
86 107 1
86 108 1
86 109 1
86 110 1
86 120 1
86 127 1
86 128 1
86 139 1
86 145 1
86 148 1
86 166 1
86 173 1
86 176 1
86 190 1
86 192 1
86 199 1
87 94 1
87 103 1
87 104 1
87 118 1
87 148 1
87 160 1
87 164 1
87 167 1
87 169 1
87 181 1
87 189 1
87 191 1
88 117 1
88 119 1
88 120 1
88 126 1
88 151 1
88 154 1
88 172 1
88 181 1
88 184 1
89 101 1
89 105 1
89 124 1
89 126 1
89 131 1
89 135 1
89 137 1
89 151 1
89 156 1
89 165 1
89 174 1
89 189 1
89 198 1
89 199 1
90 93 1
90 119 1
90 129 1
90 167 1
90 177 1
90 180 1
90 182 1
90 183 1
90 185 1
90 192 1
91 128 1
91 140 1
91 155 1
91 165 1
91 167 1
91 168 1
91 169 1
91 172 1
91 180 1
91 184 1
91 186 1
91 192 1
92 104 1
92 109 1
92 123 1
92 125 1
92 142 1
92 164 1
92 171 1
92 183 1
92 187 1
92 189 1
92 191 1
92 192 1
93 94 1
93 97 1
93 99 1
93 109 1
93 133 1
93 151 1
93 169 1
93 170 1
93 185 1
93 193 1
94 101 1
94 103 1
94 104 1
94 118 1
94 142 1
94 147 1
94 148 1
94 151 1
94 162 1
94 171 1
94 172 1
94 180 1
94 189 1
94 191 1
94 197 1
95 108 1
95 111 1
95 123 1
95 132 1
95 152 1
95 158 1
95 165 1
95 171 1
95 184 1
95 198 1
96 104 1
96 126 1
96 129 1
96 151 1
96 160 1
96 162 1
96 167 1
96 169 1
96 182 1
96 190 1
96 199 1
97 104 1
97 123 1
97 126 1
97 131 1
97 141 1
97 144 1
97 151 1
97 161 1
97 183 1
97 184 1
97 191 1
97 196 1
98 101 1
98 111 1
98 127 1
98 132 1
98 152 1
98 155 1
98 164 1
98 171 1
98 181 1
98 191 1
98 197 1
98 198 1
98 200 1
99 101 1
99 103 1
99 104 1
99 152 1
99 189 1
99 191 1
99 192 1
100 103 1
100 104 1
100 119 1
100 141 1
100 144 1
100 151 1
100 153 1
100 160 1
100 162 1
100 170 1
100 174 1
100 183 1
101 115 1
101 129 1
101 138 1
101 175 1
101 183 1
101 195 1
102 104 1
102 105 1
102 118 1
102 141 1
102 157 1
102 160 1
102 169 1
102 177 1
103 121 1
103 125 1
103 132 1
103 159 1
103 160 1
103 170 1
103 173 1
103 176 1
103 188 1
104 112 1
104 115 1
104 130 1
104 133 1
104 138 1
104 143 1
104 159 1
104 170 1
104 174 1
104 180 1
104 186 1
105 121 1
105 148 1
105 153 1
105 188 1
105 200 1
106 136 1
106 146 1
106 151 1
106 160 1
106 165 1
106 167 1
106 168 1
106 169 1
106 174 1
106 199 1
106 200 1
107 112 1
107 132 1
107 144 1
107 160 1
107 167 1
107 169 1
107 176 1
107 183 1
107 187 1
107 190 1
108 129 1
108 131 1
108 135 1
108 161 1
108 164 1
108 167 1
108 190 1
109 118 1
109 125 1
109 135 1
109 160 1
109 161 1
109 164 1
109 168 1
109 190 1
109 200 1
110 129 1
110 140 1
110 141 1
110 142 1
110 183 1
110 191 1
111 114 1
111 128 1
111 133 1
111 150 1
111 156 1
111 163 1
111 165 1
111 166 1
111 185 1
111 188 1
111 193 1
112 119 1
112 142 1
112 154 1
112 171 1
112 176 1
112 187 1
112 190 1
112 197 1
112 198 1
113 114 1
113 131 1
113 135 1
113 147 1
113 158 1
113 160 1
113 188 1
113 190 1
113 192 1
113 196 1
113 197 1
113 199 1
114 117 1
114 126 1
114 147 1
114 155 1
114 156 1
114 158 1
114 184 1
114 188 1
115 132 1
115 147 1
115 149 1
115 155 1
115 174 1
115 198 1
116 141 1
116 152 1
116 154 1
116 158 1
116 159 1
116 160 1
116 164 1
116 174 1
116 180 1
116 183 1
117 118 1
117 120 1
117 121 1
117 127 1
117 138 1
117 149 1
117 170 1
117 195 1
118 136 1
118 138 1
118 139 1
118 148 1
118 149 1
119 125 1
119 126 1
119 133 1
119 138 1
119 163 1
119 191 1
119 195 1
120 129 1
120 135 1
120 146 1
120 149 1
120 151 1
120 156 1
120 160 1
120 178 1
120 182 1
120 189 1
121 123 1
121 131 1
121 132 1
121 164 1
121 169 1
121 180 1
121 187 1
122 141 1
122 144 1
122 149 1
122 151 1
122 156 1
122 160 1
122 167 1
122 168 1
122 172 1
122 198 1
123 128 1
123 130 1
123 141 1
123 148 1
123 189 1
123 195 1
124 141 1
124 144 1
124 146 1
124 149 1
124 155 1
124 158 1
124 160 1
124 167 1
124 169 1
124 172 1
124 174 1
124 200 1
125 147 1
125 181 1
125 196 1
126 166 1
126 191 1
126 193 1
127 141 1
127 144 1
127 149 1
127 171 1
127 174 1
127 177 1
127 180 1
127 182 1
127 198 1
127 199 1
128 129 1
128 135 1
128 156 1
128 158 1
128 181 1
128 182 1
128 186 1
128 190 1
129 130 1
129 150 1
129 166 1
129 183 1
129 188 1
130 150 1
130 152 1
130 154 1
130 161 1
130 163 1
130 167 1
130 168 1
130 172 1
130 182 1
130 187 1
130 192 1
130 197 1
130 198 1
130 200 1
131 145 1
131 153 1
131 173 1
131 194 1
131 198 1
132 134 1
132 136 1
132 139 1
132 160 1
132 166 1
132 170 1
132 179 1
132 186 1
132 188 1
133 140 1
133 190 1
134 141 1
134 161 1
134 164 1
134 165 1
134 171 1
134 177 1
134 181 1
134 197 1
135 148 1
135 150 1
135 153 1
135 162 1
135 171 1
135 188 1
136 137 1
136 140 1
136 151 1
136 156 1
136 162 1
136 172 1
136 187 1
136 197 1
137 143 1
137 167 1
137 179 1
137 184 1
137 185 1
138 146 1
138 151 1
138 152 1
138 154 1
138 162 1
138 172 1
138 173 1
138 178 1
138 181 1
138 183 1
138 187 1
138 189 1
138 190 1
138 197 1
139 149 1
139 156 1
139 161 1
139 190 1
140 148 1
140 161 1
140 163 1
140 166 1
140 173 1
140 193 1
140 195 1
141 148 1
141 166 1
141 176 1
141 189 1
142 159 1
142 179 1
142 188 1
143 144 1
143 152 1
143 169 1
143 182 1
143 196 1
144 148 1
144 154 1
144 166 1
144 178 1
145 162 1
146 152 1
146 186 1
146 188 1
147 155 1
147 170 1
147 188 1
147 196 1
147 197 1
148 155 1
148 167 1
148 174 1
148 184 1
148 196 1
149 153 1
149 157 1
149 166 1
149 188 1
149 193 1
149 194 1
150 151 1
150 158 1
150 163 1
150 164 1
150 165 1
150 169 1
150 174 1
150 184 1
150 190 1
150 192 1
151 159 1
151 163 1
151 169 1
151 170 1
151 188 1
151 195 1
152 163 1
152 179 1
152 186 1
153 162 1
153 167 1
153 170 1
153 183 1
153 187 1
153 197 1
154 163 1
154 170 1
154 176 1
154 178 1
155 157 1
155 163 1
155 170 1
155 186 1
155 195 1
155 196 1
155 197 1
156 159 1
156 163 1
156 165 1
156 166 1
156 176 1
156 195 1
157 160 1
157 182 1
157 191 1
157 192 1
158 163 1
158 170 1
158 186 1
158 187 1
158 195 1
159 181 1
159 183 1
159 189 1
160 173 1
160 185 1
160 193 1
161 175 1
162 163 1
162 171 1
162 175 1
163 183 1
163 197 1
163 198 1
163 200 1
164 177 1
164 186 1
165 188 1
166 174 1
166 181 1
166 182 1
166 196 1
167 176 1
167 184 1
167 185 1
168 181 1
170 181 1
170 183 1
170 197 1
171 193 1
172 185 1
172 186 1
172 188 1
173 178 1
173 191 1
174 175 1
174 180 1
174 185 1
174 188 1
174 194 1
175 184 1
175 190 1
175 196 1
175 198 1
176 177 1
176 200 1
177 185 1
177 194 1
179 190 1
179 199 1
180 186 1
180 195 1
181 186 1
181 193 1
181 194 1
183 185 1
183 188 1
183 193 1
184 188 1
185 187 1
185 191 1
185 196 1
186 187 1
186 189 1
186 191 1
186 199 1
186 200 1
188 192 1
188 196 1
189 194 1
190 192 1
190 199 1
192 199 1
193 194 1
193 197 1
195 198 1
196 197 1


==> anc/instances/benchmark/theta/san200_0_9_3.dat <==
200 1990
1 11 1
1 19 1
1 23 1
1 24 1
1 26 1
1 29 1
1 30 1
1 41 1
1 44 1
1 49 1
1 71 1
1 87 1
1 89 1
1 104 1
1 113 1
1 122 1
1 125 1
1 139 1
1 140 1
1 143 1
1 149 1
1 161 1
1 176 1
1 188 1
1 199 1
2 5 1
2 13 1
2 16 1
2 19 1
2 36 1
2 45 1
2 69 1
2 71 1
2 73 1
2 87 1
2 94 1
2 102 1
2 104 1
2 112 1
2 130 1
2 138 1
2 174 1
2 197 1
3 18 1
3 36 1
3 38 1
3 44 1
3 49 1
3 65 1
3 76 1
3 94 1
3 100 1
3 105 1
3 106 1
3 111 1
3 136 1
3 137 1
3 138 1
3 145 1
3 165 1
3 169 1
3 183 1
3 184 1
3 200 1
4 7 1
4 10 1
4 26 1
4 34 1
4 37 1
4 40 1
4 58 1
4 63 1
4 65 1
4 72 1
4 106 1
4 110 1
4 123 1
4 131 1
4 139 1
4 169 1
4 172 1
4 173 1
4 189 1
4 191 1
5 12 1
5 25 1
5 34 1
5 41 1
5 50 1
5 53 1
5 57 1
5 70 1
5 93 1
5 100 1
5 102 1
5 125 1
5 142 1
5 151 1
5 167 1
5 169 1
5 170 1
5 172 1
5 181 1
5 193 1
6 38 1
6 57 1
6 61 1
6 65 1
6 74 1
6 78 1
6 89 1
6 95 1
6 104 1
6 105 1
6 111 1
6 117 1
6 136 1
6 144 1
6 148 1
6 169 1
6 185 1
6 195 1
7 8 1
7 16 1
7 48 1
7 57 1
7 69 1
7 75 1
7 87 1
7 90 1
7 92 1
7 133 1
7 142 1
7 153 1
7 168 1
7 170 1
7 171 1
7 172 1
7 175 1
7 185 1
7 186 1
7 197 1
8 10 1
8 13 1
8 15 1
8 24 1
8 31 1
8 36 1
8 38 1
8 46 1
8 56 1
8 59 1
8 64 1
8 71 1
8 81 1
8 85 1
8 98 1
8 99 1
8 103 1
8 106 1
8 108 1
8 128 1
8 129 1
8 135 1
8 138 1
8 139 1
8 140 1
8 149 1
8 157 1
8 161 1
8 171 1
8 176 1
8 187 1
8 193 1
9 13 1
9 16 1
9 31 1
9 32 1
9 53 1
9 94 1
9 102 1
9 105 1
9 110 1
9 123 1
9 133 1
9 136 1
9 162 1
9 179 1
9 180 1
9 183 1
9 192 1
9 196 1
9 198 1
9 199 1
10 27 1
10 32 1
10 45 1
10 50 1
10 67 1
10 68 1
10 74 1
10 109 1
10 156 1
10 184 1
10 186 1
10 194 1
10 198 1
11 12 1
11 26 1
11 39 1
11 49 1
11 60 1
11 62 1
11 70 1
11 76 1
11 79 1
11 92 1
11 100 1
11 127 1
11 137 1
11 143 1
11 145 1
11 159 1
12 15 1
12 18 1
12 23 1
12 24 1
12 44 1
12 64 1
12 71 1
12 85 1
12 87 1
12 92 1
12 102 1
12 103 1
12 108 1
12 126 1
12 128 1
12 130 1
12 134 1
12 148 1
12 152 1
12 155 1
12 157 1
12 158 1
12 159 1
12 180 1
12 189 1
12 196 1
12 199 1
13 19 1
13 27 1
13 33 1
13 41 1
13 88 1
13 89 1
13 109 1
13 120 1
13 128 1
13 133 1
13 151 1
13 156 1
13 159 1
13 172 1
13 200 1
14 19 1
14 36 1
14 38 1
14 46 1
14 59 1
14 71 1
14 72 1
14 75 1
14 84 1
14 91 1
14 98 1
14 109 1
14 110 1
14 114 1
14 118 1
14 121 1
14 124 1
14 127 1
14 130 1
14 135 1
14 141 1
14 149 1
14 163 1
14 165 1
14 196 1
15 38 1
15 50 1
15 54 1
15 65 1
15 67 1
15 69 1
15 97 1
15 99 1
15 111 1
15 116 1
15 145 1
15 170 1
15 187 1
15 194 1
16 25 1
16 34 1
16 35 1
16 50 1
16 57 1
16 73 1
16 78 1
16 80 1
16 87 1
16 127 1
16 154 1
16 156 1
16 170 1
16 185 1
17 23 1
17 24 1
17 46 1
17 50 1
17 59 1
17 62 1
17 64 1
17 70 1
17 79 1
17 93 1
17 94 1
17 104 1
17 114 1
17 138 1
17 188 1
17 189 1
18 68 1
18 105 1
18 115 1
18 122 1
18 125 1
18 135 1
18 149 1
18 151 1
18 167 1
18 196 1
19 22 1
19 27 1
19 33 1
19 45 1
19 51 1
19 52 1
19 68 1
19 89 1
19 92 1
19 95 1
19 97 1
19 116 1
19 128 1
19 147 1
19 177 1
20 29 1
20 33 1
20 76 1
20 79 1
20 84 1
20 98 1
20 108 1
20 110 1
20 121 1
20 123 1
20 139 1
20 141 1
20 153 1
20 157 1
20 161 1
20 168 1
20 180 1
20 181 1
21 48 1
21 67 1
21 72 1
21 94 1
21 98 1
21 101 1
21 104 1
21 112 1
21 113 1
21 129 1
21 141 1
21 144 1
21 154 1
21 156 1
21 157 1
21 184 1
21 193 1
21 196 1
22 24 1
22 26 1
22 29 1
22 71 1
22 74 1
22 79 1
22 91 1
22 96 1
22 105 1
22 111 1
22 115 1
22 117 1
22 121 1
22 126 1
22 129 1
22 149 1
22 177 1
22 178 1
23 27 1
23 48 1
23 50 1
23 54 1
23 60 1
23 67 1
23 77 1
23 83 1
23 88 1
23 90 1
23 91 1
23 94 1
23 107 1
23 154 1
23 183 1
23 187 1
23 194 1
23 197 1
23 198 1
24 25 1
24 50 1
24 53 1
24 56 1
24 57 1
24 63 1
24 70 1
24 77 1
24 81 1
24 88 1
24 117 1
24 136 1
24 151 1
24 153 1
24 159 1
24 186 1
24 192 1
25 26 1
25 27 1
25 113 1
25 124 1
25 132 1
25 146 1
25 149 1
25 170 1
25 180 1
25 182 1
26 35 1
26 45 1
26 49 1
26 63 1
26 67 1
26 73 1
26 76 1
26 77 1
26 79 1
26 83 1
26 88 1
26 107 1
26 122 1
26 125 1
26 137 1
26 153 1
26 178 1
26 181 1
26 182 1
27 29 1
27 46 1
27 59 1
27 121 1
27 123 1
27 130 1
27 146 1
27 152 1
27 157 1
27 165 1
27 170 1
27 182 1
27 185 1
27 191 1
28 31 1
28 40 1
28 47 1
28 55 1
28 65 1
28 79 1
28 91 1
28 97 1
28 105 1
28 121 1
28 129 1
28 131 1
28 139 1
28 144 1
28 147 1
28 150 1
28 151 1
28 164 1
28 173 1
28 183 1
28 184 1
29 50 1
29 70 1
29 78 1
29 81 1
29 88 1
29 93 1
29 96 1
29 99 1
29 107 1
29 119 1
29 134 1
29 146 1
29 161 1
29 168 1
29 175 1
30 51 1
30 97 1
30 110 1
30 118 1
30 127 1
30 142 1
30 143 1
30 154 1
30 156 1
30 158 1
30 172 1
30 189 1
30 198 1
30 200 1
31 41 1
31 64 1
31 68 1
31 78 1
31 95 1
31 100 1
31 143 1
31 174 1
31 190 1
31 192 1
31 199 1
32 41 1
32 50 1
32 63 1
32 74 1
32 80 1
32 83 1
32 88 1
32 96 1
32 120 1
32 145 1
32 146 1
32 153 1
32 154 1
32 164 1
32 167 1
32 184 1
32 186 1
33 44 1
33 64 1
33 66 1
33 85 1
33 102 1
33 105 1
33 121 1
33 141 1
33 148 1
33 150 1
33 153 1
33 160 1
33 168 1
33 181 1
33 185 1
33 199 1
34 56 1
34 58 1
34 63 1
34 98 1
34 103 1
34 112 1
34 124 1
34 130 1
34 150 1
34 172 1
34 173 1
34 174 1
34 179 1
35 39 1
35 42 1
35 54 1
35 60 1
35 71 1
35 72 1
35 89 1
35 94 1
35 102 1
35 104 1
35 108 1
35 111 1
35 114 1
35 130 1
35 139 1
35 148 1
35 152 1
35 165 1
35 169 1
35 176 1
35 191 1
36 39 1
36 42 1
36 58 1
36 68 1
36 78 1
36 82 1
36 85 1
36 99 1
36 131 1
36 146 1
36 147 1
36 154 1
36 159 1
36 160 1
36 163 1
36 168 1
36 182 1
36 187 1
36 190 1
36 192 1
37 53 1
37 54 1
37 59 1
37 62 1
37 75 1
37 81 1
37 82 1
37 90 1
37 99 1
37 107 1
37 125 1
37 133 1
37 140 1
37 146 1
37 163 1
37 167 1
37 179 1
37 186 1
37 190 1
38 41 1
38 48 1
38 61 1
38 62 1
38 65 1
38 67 1
38 80 1
38 111 1
38 153 1
38 158 1
38 159 1
38 198 1
39 40 1
39 42 1
39 47 1
39 54 1
39 60 1
39 64 1
39 87 1
39 102 1
39 104 1
39 106 1
39 112 1
39 118 1
39 124 1
39 131 1
39 132 1
39 136 1
39 176 1
39 179 1
39 184 1
39 195 1
39 199 1
40 41 1
40 45 1
40 69 1
40 72 1
40 82 1
40 83 1
40 99 1
40 107 1
40 112 1
40 114 1
40 115 1
40 116 1
40 123 1
40 125 1
40 154 1
40 155 1
40 168 1
40 178 1
40 182 1
40 200 1
41 46 1
41 55 1
41 56 1
41 66 1
41 74 1
41 76 1
41 84 1
41 87 1
41 103 1
41 104 1
41 108 1
41 111 1
41 122 1
41 125 1
41 130 1
41 143 1
41 144 1
41 174 1
42 54 1
42 60 1
42 71 1
42 79 1
42 91 1
42 94 1
42 117 1
42 119 1
42 129 1
42 169 1
42 173 1
42 176 1
42 179 1
42 185 1
42 199 1
43 44 1
43 52 1
43 56 1
43 71 1
43 86 1
43 118 1
43 120 1
43 126 1
43 128 1
43 129 1
43 148 1
43 160 1
43 162 1
43 165 1
43 166 1
43 175 1
43 189 1
44 53 1
44 54 1
44 71 1
44 81 1
44 83 1
44 95 1
44 97 1
44 109 1
44 116 1
44 122 1
44 130 1
44 146 1
44 164 1
44 167 1
44 171 1
44 172 1
44 176 1
44 182 1
44 200 1
45 56 1
45 69 1
45 73 1
45 74 1
45 89 1
45 103 1
45 108 1
45 110 1
45 123 1
45 132 1
45 152 1
45 166 1
45 197 1
46 52 1
46 73 1
46 95 1
46 96 1
46 100 1
46 113 1
46 115 1
46 122 1
46 129 1
46 146 1
46 173 1
46 186 1
46 187 1
47 52 1
47 62 1
47 69 1
47 104 1
47 106 1
47 125 1
47 127 1
47 133 1
47 137 1
47 163 1
47 167 1
47 171 1
47 178 1
47 181 1
47 187 1
47 191 1
48 55 1
48 67 1
48 110 1
48 114 1
48 119 1
48 121 1
48 132 1
48 138 1
48 140 1
48 154 1
48 156 1
48 160 1
48 173 1
48 179 1
48 193 1
48 196 1
49 53 1
49 57 1
49 76 1
49 79 1
49 82 1
49 115 1
49 116 1
49 122 1
49 127 1
49 155 1
49 168 1
49 175 1
49 182 1
50 59 1
50 62 1
50 70 1
50 72 1
50 93 1
50 106 1
50 112 1
50 141 1
50 179 1
50 183 1
51 80 1
51 89 1
51 90 1
51 102 1
51 107 1
51 108 1
51 112 1
51 117 1
51 118 1
51 139 1
51 144 1
51 160 1
51 161 1
51 179 1
51 194 1
52 55 1
52 71 1
52 74 1
52 85 1
52 86 1
52 89 1
52 94 1
52 98 1
52 101 1
52 102 1
52 120 1
52 126 1
52 135 1
52 149 1
52 175 1
52 176 1
52 188 1
53 66 1
53 72 1
53 87 1
53 94 1
53 98 1
53 108 1
53 110 1
53 121 1
53 133 1
53 179 1
53 183 1
53 192 1
53 198 1
54 60 1
54 74 1
54 85 1
54 105 1
54 121 1
54 123 1
54 126 1
54 136 1
54 141 1
54 149 1
54 179 1
54 183 1
54 188 1
54 199 1
55 101 1
55 120 1
55 121 1
55 137 1
55 144 1
55 146 1
55 166 1
55 168 1
55 192 1
56 60 1
56 63 1
56 77 1
56 80 1
56 81 1
56 116 1
56 117 1
56 133 1
56 136 1
56 146 1
56 151 1
56 158 1
56 159 1
56 177 1
56 197 1
57 61 1
57 78 1
57 95 1
57 102 1
57 112 1
57 129 1
57 144 1
57 157 1
57 169 1
57 176 1
57 199 1
58 63 1
58 64 1
58 65 1
58 103 1
58 111 1
58 118 1
58 121 1
58 128 1
58 131 1
58 132 1
58 134 1
58 138 1
58 140 1
58 172 1
58 191 1
58 193 1
59 60 1
59 63 1
59 93 1
59 95 1
59 127 1
59 137 1
59 140 1
59 142 1
59 143 1
59 156 1
59 172 1
59 179 1
59 181 1
59 182 1
59 186 1
60 66 1
60 84 1
60 85 1
60 108 1
60 110 1
60 118 1
60 123 1
60 129 1
60 162 1
60 169 1
60 174 1
60 179 1
60 183 1
60 184 1
60 185 1
60 193 1
61 64 1
61 78 1
61 95 1
61 117 1
61 118 1
61 123 1
61 124 1
61 131 1
61 135 1
61 136 1
61 139 1
61 140 1
61 149 1
61 150 1
61 173 1
61 174 1
61 188 1
61 196 1
62 65 1
62 70 1
62 84 1
62 89 1
62 93 1
62 102 1
62 121 1
62 123 1
62 126 1
62 132 1
62 138 1
62 139 1
62 148 1
62 150 1
62 157 1
62 166 1
62 173 1
62 195 1
63 71 1
63 89 1
63 91 1
63 98 1
63 102 1
63 104 1
63 105 1
63 112 1
63 135 1
63 169 1
63 172 1
63 188 1
63 189 1
63 195 1
64 78 1
64 95 1
64 107 1
64 120 1
64 146 1
64 151 1
64 163 1
64 167 1
64 174 1
64 190 1
64 192 1
64 199 1
65 73 1
65 78 1
65 90 1
65 92 1
65 109 1
65 111 1
65 145 1
65 154 1
65 156 1
65 158 1
65 200 1
66 69 1
66 84 1
66 100 1
66 126 1
66 164 1
66 165 1
66 181 1
66 192 1
66 200 1
67 71 1
67 72 1
67 76 1
67 79 1
67 104 1
67 106 1
67 110 1
67 121 1
67 129 1
67 134 1
67 135 1
67 136 1
67 138 1
67 139 1
67 149 1
67 154 1
67 156 1
67 161 1
67 174 1
68 77 1
68 82 1
68 98 1
68 108 1
68 114 1
68 123 1
68 167 1
68 169 1
68 190 1
69 73 1
69 85 1
69 87 1
69 102 1
69 111 1
69 113 1
69 130 1
69 131 1
69 136 1
69 144 1
69 148 1
69 157 1
69 174 1
69 195 1
69 197 1
70 74 1
70 87 1
70 89 1
70 93 1
70 101 1
70 121 1
70 148 1
70 150 1
70 162 1
70 189 1
70 193 1
70 195 1
71 77 1
71 115 1
71 116 1
71 120 1
71 130 1
71 133 1
71 146 1
71 151 1
71 158 1
71 170 1
71 176 1
71 178 1
71 197 1
72 81 1
72 82 1
72 86 1
72 100 1
72 112 1
72 114 1
72 115 1
72 122 1
72 123 1
72 146 1
72 153 1
72 156 1
72 164 1
72 171 1
72 172 1
72 192 1
72 197 1
73 79 1
73 98 1
73 105 1
73 106 1
73 111 1
73 112 1
73 113 1
73 117 1
73 124 1
73 138 1
73 188 1
73 189 1
73 197 1
74 92 1
74 99 1
74 125 1
74 137 1
74 151 1
74 181 1
74 184 1
74 187 1
75 79 1
75 91 1
75 108 1
75 109 1
75 110 1
75 112 1
75 127 1
75 134 1
75 139 1
75 141 1
75 163 1
75 179 1
75 184 1
75 185 1
75 199 1
76 79 1
76 93 1
76 153 1
76 168 1
76 178 1
76 181 1
77 82 1
77 87 1
77 89 1
77 105 1
77 113 1
77 132 1
77 150 1
77 166 1
77 167 1
77 169 1
77 174 1
77 190 1
77 195 1
78 95 1
78 106 1
78 123 1
78 129 1
78 140 1
78 144 1
78 191 1
79 81 1
79 83 1
79 97 1
79 116 1
79 142 1
79 187 1
79 198 1
80 90 1
80 98 1
80 104 1
80 107 1
80 112 1
80 128 1
80 130 1
80 134 1
80 141 1
80 157 1
80 160 1
80 169 1
80 179 1
80 193 1
80 194 1
81 84 1
81 85 1
81 89 1
81 98 1
81 99 1
81 106 1
81 152 1
81 162 1
81 166 1
81 171 1
81 173 1
81 174 1
81 176 1
81 179 1
81 187 1
81 189 1
81 191 1
82 89 1
82 102 1
82 118 1
82 119 1
82 128 1
82 131 1
82 132 1
82 135 1
82 148 1
82 152 1
82 160 1
82 162 1
82 167 1
82 176 1
82 183 1
82 190 1
82 196 1
83 88 1
83 103 1
83 106 1
83 116 1
83 119 1
83 123 1
83 131 1
83 139 1
83 142 1
83 180 1
83 183 1
83 186 1
83 188 1
83 195 1
83 199 1
84 100 1
84 107 1
84 116 1
84 120 1
84 122 1
84 126 1
84 127 1
84 143 1
84 146 1
84 151 1
84 165 1
84 190 1
85 86 1
85 99 1
85 122 1
85 131 1
85 146 1
85 160 1
85 164 1
85 170 1
85 178 1
85 182 1
86 102 1
86 108 1
86 110 1
86 119 1
86 120 1
86 126 1
86 129 1
86 132 1
86 134 1
86 148 1
86 152 1
86 174 1
86 175 1
86 199 1
87 90 1
87 92 1
87 97 1
87 99 1
87 153 1
87 154 1
87 156 1
87 158 1
87 168 1
87 170 1
87 185 1
87 186 1
88 94 1
88 111 1
88 112 1
88 116 1
88 118 1
88 124 1
88 142 1
88 149 1
88 186 1
88 189 1
88 195 1
88 196 1
89 109 1
89 127 1
89 128 1
89 146 1
89 151 1
89 155 1
89 156 1
89 170 1
89 178 1
90 101 1
90 107 1
90 124 1
90 138 1
90 160 1
90 162 1
90 173 1
90 174 1
90 176 1
90 189 1
90 194 1
90 196 1
91 94 1
91 99 1
91 115 1
91 120 1
91 143 1
91 151 1
91 159 1
91 181 1
91 183 1
91 198 1
92 101 1
92 108 1
92 113 1
92 124 1
92 130 1
92 139 1
92 140 1
92 148 1
92 149 1
92 150 1
92 155 1
92 158 1
92 159 1
92 169 1
92 174 1
92 183 1
92 193 1
93 102 1
93 103 1
93 124 1
93 157 1
93 161 1
93 166 1
93 188 1
94 96 1
94 125 1
94 133 1
94 155 1
94 175 1
94 183 1
94 194 1
95 98 1
95 101 1
95 102 1
95 112 1
95 118 1
95 119 1
95 132 1
95 134 1
95 165 1
95 189 1
96 105 1
96 115 1
96 119 1
96 140 1
96 177 1
96 178 1
96 188 1
97 106 1
97 117 1
97 121 1
97 132 1
97 147 1
97 149 1
97 151 1
97 160 1
97 164 1
97 174 1
97 189 1
97 193 1
98 107 1
98 132 1
98 138 1
98 150 1
98 170 1
98 182 1
98 192 1
98 194 1
98 200 1
99 108 1
99 110 1
99 113 1
99 117 1
99 119 1
99 129 1
99 130 1
99 134 1
99 139 1
99 150 1
99 162 1
99 166 1
99 171 1
99 185 1
99 187 1
99 199 1
100 104 1
100 106 1
100 118 1
100 121 1
100 130 1
100 135 1
100 137 1
100 139 1
100 145 1
100 157 1
100 169 1
100 185 1
100 200 1
101 121 1
101 125 1
101 127 1
101 144 1
101 145 1
101 151 1
101 156 1
101 163 1
101 166 1
101 168 1
102 145 1
102 156 1
102 169 1
102 170 1
102 182 1
102 193 1
102 200 1
103 115 1
103 120 1
103 147 1
103 162 1
103 164 1
103 178 1
103 180 1
103 181 1
103 187 1
103 188 1
104 106 1
104 133 1
104 191 1
104 192 1
104 198 1
105 107 1
105 109 1
105 135 1
105 149 1
105 154 1
105 156 1
105 181 1
105 182 1
105 196 1
106 109 1
106 115 1
106 127 1
106 133 1
106 178 1
106 191 1
106 192 1
106 194 1
107 149 1
107 150 1
107 176 1
107 180 1
107 194 1
108 115 1
108 141 1
108 142 1
108 143 1
108 148 1
108 152 1
108 155 1
108 164 1
108 177 1
108 200 1
109 113 1
109 117 1
109 127 1
109 130 1
109 134 1
109 138 1
109 140 1
109 157 1
109 163 1
109 165 1
109 196 1
110 118 1
110 137 1
110 147 1
110 154 1
110 156 1
110 168 1
110 178 1
110 187 1
110 189 1
110 192 1
111 154 1
111 158 1
111 164 1
111 167 1
111 172 1
112 114 1
112 123 1
112 125 1
112 133 1
112 142 1
112 147 1
112 158 1
112 159 1
112 187 1
113 122 1
113 127 1
113 129 1
113 133 1
113 145 1
113 163 1
113 170 1
113 171 1
113 173 1
113 178 1
113 182 1
113 186 1
113 187 1
114 123 1
114 137 1
114 146 1
114 147 1
114 159 1
114 163 1
114 200 1
115 117 1
115 118 1
115 129 1
115 138 1
115 148 1
115 149 1
115 161 1
115 165 1
115 177 1
115 178 1
115 185 1
115 189 1
115 199 1
116 129 1
116 134 1
116 138 1
116 142 1
116 157 1
116 161 1
116 180 1
116 183 1
116 185 1
116 186 1
116 189 1
117 136 1
117 154 1
117 182 1
117 194 1
118 137 1
118 156 1
118 167 1
118 175 1
118 189 1
118 192 1
118 200 1
119 122 1
119 127 1
119 134 1
119 161 1
119 164 1
119 172 1
119 182 1
120 123 1
120 134 1
120 138 1
120 165 1
120 175 1
120 176 1
120 183 1
120 193 1
121 125 1
121 144 1
121 154 1
121 166 1
121 167 1
121 171 1
121 190 1
121 192 1
122 125 1
122 129 1
122 130 1
122 141 1
122 143 1
122 152 1
122 169 1
122 188 1
122 196 1
123 125 1
123 142 1
123 145 1
123 163 1
123 171 1
123 172 1
123 177 1
123 187 1
123 192 1
123 197 1
123 198 1
124 125 1
124 139 1
124 146 1
124 151 1
124 153 1
124 154 1
124 157 1
124 159 1
124 178 1
124 192 1
124 195 1
125 126 1
125 128 1
125 129 1
125 143 1
125 152 1
125 157 1
125 166 1
125 185 1
125 188 1
126 127 1
126 165 1
126 168 1
126 175 1
126 190 1
127 130 1
127 163 1
127 166 1
127 180 1
127 183 1
127 193 1
127 199 1
128 142 1
128 159 1
128 164 1
128 171 1
128 190 1
128 200 1
129 133 1
129 146 1
129 153 1
129 173 1
129 175 1
129 178 1
129 181 1
130 176 1
131 137 1
131 153 1
131 154 1
131 156 1
131 160 1
131 163 1
131 168 1
131 172 1
131 175 1
131 186 1
132 138 1
132 146 1
132 150 1
132 151 1
132 154 1
132 155 1
132 170 1
132 171 1
132 172 1
132 178 1
132 200 1
133 139 1
133 141 1
133 144 1
133 166 1
133 183 1
133 188 1
133 192 1
133 198 1
134 156 1
134 158 1
134 161 1
134 170 1
134 175 1
134 177 1
134 181 1
134 182 1
135 143 1
135 149 1
135 181 1
135 192 1
135 196 1
135 197 1
136 154 1
136 159 1
136 164 1
136 170 1
136 192 1
137 139 1
137 140 1
137 145 1
137 166 1
137 195 1
137 196 1
137 200 1
138 150 1
138 154 1
138 155 1
138 158 1
138 164 1
138 170 1
139 155 1
139 157 1
139 170 1
139 195 1
140 143 1
140 158 1
140 171 1
140 179 1
140 197 1
140 200 1
141 148 1
141 151 1
141 152 1
141 181 1
142 150 1
142 176 1
142 180 1
142 186 1
143 150 1
143 152 1
143 161 1
143 169 1
143 180 1
143 196 1
144 146 1
144 147 1
144 166 1
144 172 1
144 177 1
145 148 1
145 149 1
145 157 1
145 169 1
145 179 1
145 188 1
145 189 1
145 200 1
146 149 1
146 170 1
146 180 1
146 182 1
146 183 1
147 149 1
147 150 1
147 151 1
147 157 1
147 160 1
147 164 1
147 166 1
147 176 1
147 180 1
147 183 1
148 152 1
148 171 1
148 181 1
148 182 1
148 192 1
149 155 1
149 158 1
149 171 1
149 196 1
150 154 1
150 163 1
150 190 1
151 164 1
151 166 1
151 174 1
151 191 1
152 158 1
152 159 1
152 175 1
152 177 1
152 182 1
152 186 1
152 197 1
153 165 1
153 168 1
153 174 1
153 181 1
153 183 1
154 156 1
154 162 1
154 183 1
154 195 1
155 157 1
155 158 1
155 159 1
155 183 1
155 195 1
156 173 1
156 180 1
156 188 1
156 196 1
157 177 1
157 195 1
158 159 1
158 161 1
159 185 1
159 193 1
160 186 1
161 168 1
161 170 1
161 172 1
161 192 1
161 194 1
162 168 1
162 172 1
162 180 1
162 181 1
162 182 1
162 186 1
162 188 1
162 198 1
163 173 1
163 183 1
163 184 1
163 185 1
163 195 1
163 199 1
164 184 1
165 168 1
165 171 1
165 172 1
165 187 1
165 198 1
165 200 1
166 177 1
166 182 1
166 190 1
166 192 1
167 179 1
167 184 1
167 190 1
167 195 1
167 199 1
168 176 1
168 181 1
168 183 1
168 184 1
168 188 1
168 195 1
169 171 1
169 175 1
169 186 1
169 190 1
169 193 1
170 173 1
170 182 1
170 191 1
170 196 1
170 199 1
171 180 1
171 187 1
171 189 1
171 195 1
171 199 1
172 193 1
174 194 1
174 198 1
174 199 1
175 191 1
175 195 1
175 199 1
176 181 1
176 190 1
176 198 1
177 178 1
177 183 1
178 191 1
179 182 1
179 197 1
180 188 1
180 197 1
181 183 1
182 183 1
182 189 1
183 198 1
184 187 1
184 192 1
185 187 1
185 198 1
186 199 1
187 191 1
187 193 1
188 190 1
188 192 1
188 194 1
189 194 1
191 197 1
192 193 1
192 196 1
192 198 1
192 199 1
199 200 1


==> anc/instances/benchmark/theta/san400_0_5_1.dat <==
400 39900
1 2 1
1 4 1
1 5 1
1 7 1
1 8 1
1 9 1
1 10 1
1 17 1
1 18 1
1 19 1
1 20 1
1 24 1
1 25 1
1 27 1
1 28 1
1 30 1
1 34 1
1 35 1
1 37 1
1 38 1
1 41 1
1 42 1
1 44 1
1 46 1
1 48 1
1 49 1
1 52 1
1 53 1
1 54 1
1 55 1
1 59 1
1 63 1
1 66 1
1 67 1
1 68 1
1 69 1
1 71 1
1 74 1
1 76 1
1 77 1
1 78 1
1 79 1
1 81 1
1 82 1
1 84 1
1 89 1
1 93 1
1 94 1
1 95 1
1 97 1
1 99 1
1 101 1
1 103 1
1 104 1
1 106 1
1 107 1
1 108 1
1 109 1
1 111 1
1 113 1
1 115 1
1 116 1
1 125 1
1 126 1
1 127 1
1 132 1
1 133 1
1 134 1
1 135 1
1 136 1
1 137 1
1 139 1
1 146 1
1 148 1
1 150 1
1 153 1
1 155 1
1 160 1
1 161 1
1 168 1
1 172 1
1 174 1
1 175 1
1 184 1
1 185 1
1 187 1
1 188 1
1 191 1
1 194 1
1 198 1
1 199 1
1 201 1
1 203 1
1 204 1
1 207 1
1 209 1
1 210 1
1 211 1
1 213 1
1 214 1
1 215 1
1 216 1
1 217 1
1 218 1
1 220 1
1 222 1
1 223 1
1 224 1
1 232 1
1 236 1
1 238 1
1 239 1
1 240 1
1 241 1
1 242 1
1 246 1
1 248 1
1 250 1
1 251 1
1 253 1
1 255 1
1 256 1
1 258 1
1 259 1
1 260 1
1 261 1
1 262 1
1 263 1
1 265 1
1 266 1
1 268 1
1 271 1
1 272 1
1 274 1
1 276 1
1 282 1
1 283 1
1 284 1
1 285 1
1 286 1
1 290 1
1 291 1
1 292 1
1 293 1
1 294 1
1 297 1
1 299 1
1 300 1
1 301 1
1 303 1
1 305 1
1 306 1
1 307 1
1 308 1
1 309 1
1 310 1
1 314 1
1 315 1
1 318 1
1 326 1
1 328 1
1 330 1
1 331 1
1 333 1
1 334 1
1 341 1
1 345 1
1 347 1
1 350 1
1 351 1
1 352 1
1 353 1
1 356 1
1 358 1
1 363 1
1 365 1
1 369 1
1 372 1
1 373 1
1 375 1
1 379 1
1 384 1
1 385 1
1 387 1
1 388 1
1 389 1
1 391 1
1 394 1
1 395 1
1 396 1
1 397 1
1 399 1
2 12 1
2 14 1
2 15 1
2 16 1
2 18 1
2 21 1
2 22 1
2 23 1
2 24 1
2 26 1
2 31 1
2 32 1
2 33 1
2 36 1
2 38 1
2 39 1
2 40 1
2 43 1
2 44 1
2 45 1
2 46 1
2 50 1
2 51 1
2 57 1
2 59 1
2 60 1
2 62 1
2 64 1
2 65 1
2 67 1
2 72 1
2 73 1
2 74 1
2 76 1
2 80 1
2 81 1
2 85 1
2 86 1
2 87 1
2 88 1
2 92 1
2 94 1
2 96 1
2 97 1
2 98 1
2 99 1
2 100 1
2 105 1
2 107 1
2 109 1
2 110 1
2 111 1
2 112 1
2 114 1
2 115 1
2 117 1
2 120 1
2 121 1
2 122 1
2 123 1
2 124 1
2 128 1
2 129 1
2 130 1
2 132 1
2 134 1
2 138 1
2 139 1
2 140 1
2 141 1
2 142 1
2 143 1
2 145 1
2 147 1
2 148 1
2 149 1
2 151 1
2 152 1
2 153 1
2 154 1
2 156 1
2 157 1
2 158 1
2 161 1
2 163 1
2 166 1
2 169 1
2 171 1
2 173 1
2 176 1
2 177 1
2 179 1
2 180 1
2 181 1
2 182 1
2 184 1
2 189 1
2 190 1
2 191 1
2 192 1
2 193 1
2 195 1
2 196 1
2 197 1
2 200 1
2 201 1
2 202 1
2 205 1
2 206 1
2 209 1
2 210 1
2 212 1
2 219 1
2 220 1
2 225 1
2 226 1
2 227 1
2 229 1
2 230 1
2 233 1
2 234 1
2 235 1
2 236 1
2 237 1
2 241 1
2 243 1
2 244 1
2 245 1
2 247 1
2 249 1
2 250 1
2 252 1
2 253 1
2 260 1
2 261 1
2 264 1
2 266 1
2 267 1
2 269 1
2 273 1
2 274 1
2 275 1
2 277 1
2 278 1
2 279 1
2 280 1
2 287 1
2 288 1
2 289 1
2 294 1
2 295 1
2 296 1
2 298 1
2 301 1
2 302 1
2 304 1
2 307 1
2 311 1
2 313 1
2 314 1
2 315 1
2 319 1
2 320 1
2 321 1
2 323 1
2 327 1
2 328 1
2 329 1
2 334 1
2 335 1
2 337 1
2 338 1
2 339 1
2 340 1
2 342 1
2 343 1
2 344 1
2 346 1
2 349 1
2 350 1
2 351 1
2 354 1
2 355 1
2 357 1
2 358 1
2 360 1
2 361 1
2 363 1
2 366 1
2 368 1
2 370 1
2 371 1
2 375 1
2 376 1
2 377 1
2 380 1
2 382 1
2 383 1
2 386 1
2 388 1
2 390 1
2 398 1
2 399 1
2 400 1
3 4 1
3 7 1
3 8 1
3 10 1
3 11 1
3 16 1
3 17 1
3 18 1
3 20 1
3 24 1
3 25 1
3 27 1
3 28 1
3 29 1
3 30 1
3 32 1
3 34 1
3 35 1
3 37 1
3 38 1
3 41 1
3 44 1
3 49 1
3 51 1
3 52 1
3 53 1
3 55 1
3 57 1
3 58 1
3 59 1
3 63 1
3 66 1
3 67 1
3 69 1
3 70 1
3 71 1
3 73 1
3 74 1
3 76 1
3 78 1
3 79 1
3 81 1
3 84 1
3 85 1
3 88 1
3 93 1
3 94 1
3 97 1
3 101 1
3 102 1
3 103 1
3 108 1
3 113 1
3 115 1
3 116 1
3 118 1
3 120 1
3 123 1
3 125 1
3 126 1
3 127 1
3 133 1
3 135 1
3 136 1
3 137 1
3 139 1
3 140 1
3 147 1
3 150 1
3 151 1
3 153 1
3 155 1
3 159 1
3 160 1
3 165 1
3 166 1
3 168 1
3 172 1
3 174 1
3 175 1
3 183 1
3 185 1
3 186 1
3 187 1
3 188 1
3 189 1
3 194 1
3 195 1
3 197 1
3 198 1
3 199 1
3 203 1
3 204 1
3 206 1
3 207 1
3 212 1
3 214 1
3 217 1
3 218 1
3 219 1
3 220 1
3 221 1
3 222 1
3 223 1
3 224 1
3 231 1
3 232 1
3 239 1
3 240 1
3 242 1
3 243 1
3 244 1
3 246 1
3 248 1
3 251 1
3 253 1
3 255 1
3 256 1
3 257 1
3 258 1
3 259 1
3 262 1
3 263 1
3 265 1
3 268 1
3 269 1
3 271 1
3 272 1
3 276 1
3 281 1
3 282 1
3 283 1
3 284 1
3 285 1
3 289 1
3 290 1
3 291 1
3 292 1
3 293 1
3 294 1
3 299 1
3 300 1
3 303 1
3 304 1
3 305 1
3 308 1
3 309 1
3 310 1
3 314 1
3 318 1
3 324 1
3 326 1
3 328 1
3 330 1
3 332 1
3 333 1
3 334 1
3 336 1
3 339 1
3 341 1
3 345 1
3 346 1
3 348 1
3 349 1
3 350 1
3 351 1
3 352 1
3 353 1
3 356 1
3 358 1
3 363 1
3 365 1
3 366 1
3 369 1
3 370 1
3 372 1
3 373 1
3 375 1
3 379 1
3 383 1
3 384 1
3 385 1
3 387 1
3 389 1
3 391 1
3 392 1
3 394 1
3 395 1
3 396 1
3 397 1
3 398 1
3 399 1
4 6 1
4 12 1
4 13 1
4 14 1
4 15 1
4 16 1
4 21 1
4 22 1
4 23 1
4 26 1
4 28 1
4 31 1
4 32 1
4 33 1
4 35 1
4 36 1
4 39 1
4 40 1
4 42 1
4 43 1
4 45 1
4 46 1
4 47 1
4 50 1
4 51 1
4 55 1
4 56 1
4 57 1
4 61 1
4 62 1
4 65 1
4 71 1
4 72 1
4 75 1
4 77 1
4 80 1
4 83 1
4 90 1
4 92 1
4 95 1
4 96 1
4 98 1
4 100 1
4 102 1
4 103 1
4 105 1
4 107 1
4 109 1
4 110 1
4 112 1
4 114 1
4 117 1
4 119 1
4 120 1
4 121 1
4 122 1
4 123 1
4 124 1
4 128 1
4 130 1
4 131 1
4 132 1
4 134 1
4 138 1
4 140 1
4 141 1
4 142 1
4 143 1
4 145 1
4 149 1
4 150 1
4 151 1
4 152 1
4 154 1
4 157 1
4 158 1
4 161 1
4 162 1
4 166 1
4 167 1
4 169 1
4 170 1
4 171 1
4 173 1
4 176 1
4 178 1
4 179 1
4 180 1
4 181 1
4 183 1
4 184 1
4 189 1
4 190 1
4 191 1
4 192 1
4 193 1
4 194 1
4 196 1
4 197 1
4 200 1
4 201 1
4 202 1
4 205 1
4 207 1
4 208 1
4 209 1
4 211 1
4 212 1
4 213 1
4 225 1
4 226 1
4 227 1
4 228 1
4 232 1
4 233 1
4 234 1
4 235 1
4 236 1
4 237 1
4 242 1
4 245 1
4 247 1
4 249 1
4 250 1
4 252 1
4 254 1
4 258 1
4 260 1
4 262 1
4 263 1
4 264 1
4 266 1
4 267 1
4 268 1
4 270 1
4 273 1
4 274 1
4 275 1
4 277 1
4 278 1
4 279 1
4 287 1
4 288 1
4 289 1
4 290 1
4 293 1
4 295 1
4 296 1
4 297 1
4 298 1
4 301 1
4 302 1
4 306 1
4 307 1
4 308 1
4 311 1
4 312 1
4 313 1
4 317 1
4 321 1
4 322 1
4 323 1
4 325 1
4 327 1
4 329 1
4 330 1
4 331 1
4 332 1
4 333 1
4 335 1
4 336 1
4 337 1
4 338 1
4 341 1
4 342 1
4 344 1
4 346 1
4 348 1
4 349 1
4 357 1
4 359 1
4 361 1
4 362 1
4 366 1
4 367 1
4 368 1
4 370 1
4 371 1
4 374 1
4 376 1
4 377 1
4 380 1
4 381 1
4 383 1
4 386 1
4 391 1
4 393 1
4 398 1
4 400 1
5 6 1
5 8 1
5 10 1
5 12 1
5 13 1
5 14 1
5 15 1
5 16 1
5 21 1
5 26 1
5 27 1
5 31 1
5 32 1
5 33 1
5 37 1
5 39 1
5 40 1
5 41 1
5 42 1
5 43 1
5 45 1
5 46 1
5 47 1
5 48 1
5 51 1
5 54 1
5 56 1
5 57 1
5 58 1
5 60 1
5 61 1
5 62 1
5 64 1
5 65 1
5 72 1
5 75 1
5 78 1
5 80 1
5 83 1
5 84 1
5 86 1
5 87 1
5 88 1
5 89 1
5 90 1
5 92 1
5 93 1
5 96 1
5 99 1
5 100 1
5 104 1
5 105 1
5 107 1
5 109 1
5 111 1
5 112 1
5 114 1
5 116 1
5 117 1
5 119 1
5 120 1
5 121 1
5 122 1
5 123 1
5 127 1
5 128 1
5 129 1
5 130 1
5 131 1
5 132 1
5 133 1
5 134 1
5 135 1
5 138 1
5 140 1
5 142 1
5 143 1
5 144 1
5 147 1
5 148 1
5 149 1
5 154 1
5 156 1
5 158 1
5 159 1
5 160 1
5 161 1
5 162 1
5 163 1
5 166 1
5 168 1
5 169 1
5 171 1
5 173 1
5 174 1
5 175 1
5 176 1
5 177 1
5 178 1
5 179 1
5 180 1
5 181 1
5 182 1
5 184 1
5 189 1
5 190 1
5 191 1
5 192 1
5 193 1
5 195 1
5 197 1
5 200 1
5 201 1
5 202 1
5 205 1
5 208 1
5 209 1
5 210 1
5 211 1
5 212 1
5 216 1
5 217 1
5 218 1
5 224 1
5 225 1
5 226 1
5 227 1
5 228 1
5 229 1
5 230 1
5 233 1
5 234 1
5 235 1
5 236 1
5 237 1
5 243 1
5 244 1
5 245 1
5 247 1
5 249 1
5 250 1
5 252 1
5 254 1
5 260 1
5 261 1
5 264 1
5 266 1
5 267 1
5 269 1
5 270 1
5 273 1
5 274 1
5 277 1
5 278 1
5 279 1
5 287 1
5 289 1
5 295 1
5 296 1
5 298 1
5 301 1
5 302 1
5 304 1
5 307 1
5 311 1
5 312 1
5 313 1
5 315 1
5 316 1
5 320 1
5 321 1
5 322 1
5 323 1
5 324 1
5 325 1
5 327 1
5 329 1
5 331 1
5 332 1
5 337 1
5 338 1
5 339 1
5 340 1
5 342 1
5 343 1
5 344 1
5 346 1
5 349 1
5 354 1
5 355 1
5 357 1
5 359 1
5 360 1
5 361 1
5 362 1
5 366 1
5 367 1
5 368 1
5 370 1
5 374 1
5 377 1
5 378 1
5 379 1
5 380 1
5 381 1
5 382 1
5 386 1
5 389 1
5 390 1
5 392 1
5 393 1
5 394 1
5 395 1
5 398 1
5 400 1
6 7 1
6 9 1
6 10 1
6 11 1
6 17 1
6 18 1
6 19 1
6 20 1
6 22 1
6 24 1
6 25 1
6 26 1
6 27 1
6 30 1
6 34 1
6 35 1
6 37 1
6 38 1
6 41 1
6 44 1
6 45 1
6 47 1
6 49 1
6 53 1
6 54 1
6 55 1
6 58 1
6 59 1
6 63 1
6 66 1
6 67 1
6 68 1
6 69 1
6 70 1
6 71 1
6 73 1
6 74 1
6 76 1
6 78 1
6 81 1
6 84 1
6 85 1
6 87 1
6 91 1
6 93 1
6 94 1
6 95 1
6 96 1
6 101 1
6 102 1
6 103 1
6 104 1
6 106 1
6 108 1
6 110 1
6 113 1
6 115 1
6 116 1
6 118 1
6 121 1
6 125 1
6 126 1
6 127 1
6 133 1
6 136 1
6 137 1
6 138 1
6 139 1
6 141 1
6 146 1
6 149 1
6 150 1
6 153 1
6 155 1
6 160 1
6 162 1
6 164 1
6 165 1
6 167 1
6 168 1
6 169 1
6 170 1
6 172 1
6 174 1
6 185 1
6 186 1
6 187 1
6 188 1
6 194 1
6 198 1
6 199 1
6 202 1
6 203 1
6 204 1
6 207 1
6 213 1
6 214 1
6 215 1
6 216 1
6 217 1
6 218 1
6 219 1
6 220 1
6 221 1
6 222 1
6 224 1
6 225 1
6 231 1
6 232 1
6 235 1
6 237 1
6 238 1
6 239 1
6 240 1
6 241 1
6 242 1
6 246 1
6 248 1
6 252 1
6 253 1
6 255 1
6 256 1
6 258 1
6 259 1
6 262 1
6 263 1
6 265 1
6 267 1
6 268 1
6 270 1
6 272 1
6 276 1
6 278 1
6 280 1
6 282 1
6 283 1
6 284 1
6 285 1
6 290 1
6 292 1
6 294 1
6 297 1
6 299 1
6 300 1
6 305 1
6 306 1
6 308 1
6 309 1
6 310 1
6 312 1
6 316 1
6 318 1
6 324 1
6 326 1
6 327 1
6 328 1
6 333 1
6 334 1
6 337 1
6 338 1
6 341 1
6 345 1
6 347 1
6 348 1
6 350 1
6 352 1
6 353 1
6 356 1
6 358 1
6 363 1
6 365 1
6 369 1
6 372 1
6 373 1
6 375 1
6 379 1
6 384 1
6 385 1
6 387 1
6 389 1
6 390 1
6 391 1
6 392 1
6 394 1
6 396 1
6 397 1
7 9 1
7 11 1
7 12 1
7 13 1
7 14 1
7 16 1
7 20 1
7 21 1
7 22 1
7 23 1
7 25 1
7 26 1
7 29 1
7 31 1
7 33 1
7 36 1
7 40 1
7 45 1
7 46 1
7 47 1
7 48 1
7 49 1
7 50 1
7 51 1
7 56 1
7 60 1
7 61 1
7 62 1
7 64 1
7 65 1
7 69 1
7 70 1
7 72 1
7 75 1
7 77 1
7 80 1
7 83 1
7 86 1
7 87 1
7 88 1
7 90 1
7 92 1
7 96 1
7 98 1
7 99 1
7 100 1
7 105 1
7 107 1
7 110 1
7 111 1
7 112 1
7 114 1
7 117 1
7 119 1
7 120 1
7 121 1
7 122 1
7 123 1
7 124 1
7 125 1
7 126 1
7 128 1
7 129 1
7 130 1
7 131 1
7 132 1
7 134 1
7 137 1
7 138 1
7 140 1
7 141 1
7 142 1
7 144 1
7 146 1
7 147 1
7 148 1
7 149 1
7 151 1
7 152 1
7 154 1
7 156 1
7 157 1
7 158 1
7 159 1
7 161 1
7 162 1
7 163 1
7 164 1
7 166 1
7 170 1
7 171 1
7 172 1
7 173 1
7 176 1
7 177 1
7 178 1
7 181 1
7 182 1
7 184 1
7 187 1
7 188 1
7 189 1
7 190 1
7 191 1
7 192 1
7 193 1
7 195 1
7 196 1
7 197 1
7 201 1
7 202 1
7 205 1
7 208 1
7 210 1
7 211 1
7 222 1
7 223 1
7 225 1
7 226 1
7 227 1
7 228 1
7 230 1
7 233 1
7 234 1
7 235 1
7 236 1
7 237 1
7 244 1
7 245 1
7 246 1
7 247 1
7 249 1
7 250 1
7 252 1
7 254 1
7 260 1
7 261 1
7 264 1
7 266 1
7 267 1
7 269 1
7 270 1
7 271 1
7 274 1
7 275 1
7 277 1
7 278 1
7 279 1
7 280 1
7 281 1
7 285 1
7 287 1
7 288 1
7 292 1
7 295 1
7 298 1
7 302 1
7 304 1
7 305 1
7 313 1
7 316 1
7 317 1
7 318 1
7 319 1
7 321 1
7 322 1
7 323 1
7 327 1
7 329 1
7 331 1
7 332 1
7 335 1
7 337 1
7 338 1
7 339 1
7 342 1
7 343 1
7 344 1
7 345 1
7 346 1
7 349 1
7 352 1
7 354 1
7 355 1
7 357 1
7 359 1
7 360 1
7 361 1
7 362 1
7 364 1
7 366 1
7 367 1
7 368 1
7 370 1
7 371 1
7 373 1
7 374 1
7 376 1
7 378 1
7 380 1
7 381 1
7 383 1
7 385 1
7 388 1
7 390 1
7 393 1
7 396 1
7 398 1
7 400 1
8 10 1
8 12 1
8 13 1
8 14 1
8 15 1
8 21 1
8 22 1
8 26 1
8 27 1
8 31 1
8 32 1
8 33 1
8 36 1
8 37 1
8 39 1
8 40 1
8 41 1
8 42 1
8 43 1
8 45 1
8 47 1
8 48 1
8 50 1
8 51 1
8 54 1
8 56 1
8 57 1
8 58 1
8 60 1
8 61 1
8 62 1
8 64 1
8 72 1
8 75 1
8 77 1
8 78 1
8 80 1
8 83 1
8 84 1
8 86 1
8 88 1
8 89 1
8 90 1
8 92 1
8 93 1
8 96 1
8 98 1
8 99 1
8 100 1
8 104 1
8 105 1
8 107 1
8 109 1
8 110 1
8 111 1
8 112 1
8 114 1
8 116 1
8 117 1
8 119 1
8 121 1
8 122 1
8 123 1
8 127 1
8 128 1
8 129 1
8 130 1
8 132 1
8 133 1
8 134 1
8 135 1
8 138 1
8 140 1
8 141 1
8 142 1
8 143 1
8 144 1
8 145 1
8 147 1
8 148 1
8 149 1
8 152 1
8 154 1
8 156 1
8 157 1
8 159 1
8 160 1
8 161 1
8 162 1
8 163 1
8 164 1
8 168 1
8 169 1
8 170 1
8 171 1
8 173 1
8 174 1
8 175 1
8 176 1
8 177 1
8 178 1
8 180 1
8 181 1
8 182 1
8 184 1
8 189 1
8 190 1
8 192 1
8 193 1
8 195 1
8 196 1
8 197 1
8 200 1
8 201 1
8 202 1
8 206 1
8 209 1
8 210 1
8 212 1
8 216 1
8 217 1
8 218 1
8 224 1
8 225 1
8 227 1
8 228 1
8 229 1
8 230 1
8 233 1
8 234 1
8 235 1
8 236 1
8 237 1
8 244 1
8 245 1
8 247 1
8 249 1
8 250 1
8 252 1
8 254 1
8 260 1
8 261 1
8 264 1
8 266 1
8 267 1
8 270 1
8 273 1
8 277 1
8 279 1
8 280 1
8 287 1
8 288 1
8 296 1
8 298 1
8 301 1
8 307 1
8 311 1
8 312 1
8 316 1
8 317 1
8 319 1
8 320 1
8 321 1
8 322 1
8 323 1
8 324 1
8 325 1
8 327 1
8 329 1
8 331 1
8 332 1
8 337 1
8 338 1
8 339 1
8 340 1
8 342 1
8 343 1
8 344 1
8 346 1
8 354 1
8 357 1
8 359 1
8 360 1
8 361 1
8 362 1
8 366 1
8 367 1
8 370 1
8 371 1
8 374 1
8 379 1
8 380 1
8 381 1
8 383 1
8 386 1
8 388 1
8 389 1
8 390 1
8 392 1
8 393 1
8 394 1
8 395 1
8 398 1
8 400 1
9 11 1
9 12 1
9 14 1
9 15 1
9 16 1
9 20 1
9 21 1
9 22 1
9 23 1
9 25 1
9 26 1
9 29 1
9 31 1
9 32 1
9 36 1
9 39 1
9 40 1
9 42 1
9 45 1
9 46 1
9 47 1
9 48 1
9 49 1
9 50 1
9 51 1
9 56 1
9 57 1
9 60 1
9 61 1
9 62 1
9 64 1
9 65 1
9 69 1
9 70 1
9 72 1
9 75 1
9 77 1
9 80 1
9 83 1
9 86 1
9 87 1
9 88 1
9 90 1
9 92 1
9 99 1
9 100 1
9 105 1
9 107 1
9 109 1
9 110 1
9 111 1
9 112 1
9 114 1
9 117 1
9 119 1
9 120 1
9 121 1
9 122 1
9 123 1
9 124 1
9 125 1
9 126 1
9 129 1
9 130 1
9 132 1
9 134 1
9 137 1
9 138 1
9 141 1
9 142 1
9 143 1
9 144 1
9 145 1
9 146 1
9 147 1
9 148 1
9 154 1
9 156 1
9 157 1
9 158 1
9 159 1
9 161 1
9 162 1
9 163 1
9 169 1
9 170 1
9 171 1
9 172 1
9 173 1
9 176 1
9 178 1
9 179 1
9 180 1
9 181 1
9 184 1
9 187 1
9 188 1
9 189 1
9 191 1
9 193 1
9 196 1
9 197 1
9 200 1
9 201 1
9 202 1
9 206 1
9 208 1
9 209 1
9 210 1
9 211 1
9 212 1
9 222 1
9 223 1
9 225 1
9 226 1
9 228 1
9 230 1
9 234 1
9 235 1
9 236 1
9 243 1
9 244 1
9 246 1
9 247 1
9 250 1
9 252 1
9 254 1
9 260 1
9 261 1
9 264 1
9 269 1
9 271 1
9 273 1
9 274 1
9 275 1
9 277 1
9 278 1
9 279 1
9 280 1
9 281 1
9 285 1
9 287 1
9 288 1
9 289 1
9 292 1
9 295 1
9 296 1
9 298 1
9 301 1
9 302 1
9 304 1
9 305 1
9 307 1
9 311 1
9 312 1
9 315 1
9 316 1
9 318 1
9 319 1
9 321 1
9 323 1
9 325 1
9 327 1
9 329 1
9 331 1
9 332 1
9 335 1
9 337 1
9 338 1
9 340 1
9 342 1
9 343 1
9 345 1
9 346 1
9 349 1
9 352 1
9 354 1
9 355 1
9 357 1
9 359 1
9 360 1
9 361 1
9 362 1
9 364 1
9 366 1
9 367 1
9 368 1
9 373 1
9 374 1
9 376 1
9 377 1
9 378 1
9 380 1
9 381 1
9 382 1
9 383 1
9 385 1
9 386 1
9 388 1
9 390 1
9 393 1
9 396 1
9 398 1
9 400 1
10 12 1
10 13 1
10 14 1
10 15 1
10 16 1
10 21 1
10 22 1
10 23 1
10 26 1
10 27 1
10 31 1
10 32 1
10 36 1
10 37 1
10 40 1
10 41 1
10 42 1
10 43 1
10 45 1
10 46 1
10 47 1
10 48 1
10 50 1
10 51 1
10 54 1
10 56 1
10 57 1
10 58 1
10 60 1
10 61 1
10 64 1
10 65 1
10 72 1
10 75 1
10 78 1
10 80 1
10 83 1
10 84 1
10 86 1
10 87 1
10 88 1
10 89 1
10 92 1
10 93 1
10 96 1
10 98 1
10 99 1
10 100 1
10 104 1
10 107 1
10 109 1
10 110 1
10 111 1
10 112 1
10 114 1
10 116 1
10 117 1
10 119 1
10 120 1
10 122 1
10 123 1
10 124 1
10 127 1
10 128 1
10 129 1
10 130 1
10 131 1
10 132 1
10 133 1
10 135 1
10 138 1
10 140 1
10 141 1
10 142 1
10 143 1
10 144 1
10 145 1
10 148 1
10 149 1
10 151 1
10 154 1
10 156 1
10 157 1
10 158 1
10 159 1
10 160 1
10 161 1
10 162 1
10 163 1
10 164 1
10 166 1
10 168 1
10 169 1
10 170 1
10 171 1
10 173 1
10 174 1
10 175 1
10 176 1
10 177 1
10 178 1
10 179 1
10 180 1
10 189 1
10 190 1
10 191 1
10 192 1
10 193 1
10 195 1
10 196 1
10 197 1
10 200 1
10 201 1
10 202 1
10 206 1
10 208 1
10 209 1
10 210 1
10 211 1
10 212 1
10 216 1
10 217 1
10 218 1
10 224 1
10 225 1
10 226 1
10 227 1
10 229 1
10 230 1
10 233 1
10 234 1
10 235 1
10 236 1
10 237 1
10 243 1
10 244 1
10 245 1
10 247 1
10 249 1
10 252 1
10 254 1
10 260 1
10 261 1
10 264 1
10 266 1
10 267 1
10 269 1
10 270 1
10 274 1
10 275 1
10 277 1
10 279 1
10 280 1
10 287 1
10 288 1
10 289 1
10 295 1
10 296 1
10 298 1
10 301 1
10 302 1
10 304 1
10 307 1
10 311 1
10 312 1
10 315 1
10 316 1
10 317 1
10 320 1
10 321 1
10 322 1
10 323 1
10 324 1
10 325 1
10 327 1
10 329 1
10 331 1
10 332 1
10 335 1
10 337 1
10 338 1
10 339 1
10 340 1
10 342 1
10 343 1
10 346 1
10 349 1
10 354 1
10 355 1
10 357 1
10 361 1
10 362 1
10 366 1
10 367 1
10 370 1
10 371 1
10 376 1
10 377 1
10 378 1
10 379 1
10 380 1
10 381 1
10 382 1
10 383 1
10 386 1
10 388 1
10 389 1
10 390 1
10 392 1
10 394 1
10 395 1
10 398 1
10 400 1
11 12 1
11 14 1
11 15 1
11 20 1
11 21 1
11 22 1
11 23 1
11 25 1
11 26 1
11 29 1
11 31 1
11 32 1
11 33 1
11 36 1
11 39 1
11 40 1
11 42 1
11 43 1
11 45 1
11 46 1
11 47 1
11 48 1
11 49 1
11 50 1
11 51 1
11 57 1
11 60 1
11 61 1
11 64 1
11 69 1
11 70 1
11 72 1
11 75 1
11 77 1
11 80 1
11 83 1
11 87 1
11 88 1
11 90 1
11 92 1
11 96 1
11 98 1
11 99 1
11 100 1
11 105 1
11 109 1
11 110 1
11 111 1
11 112 1
11 114 1
11 117 1
11 119 1
11 120 1
11 121 1
11 122 1
11 123 1
11 124 1
11 125 1
11 126 1
11 128 1
11 130 1
11 132 1
11 134 1
11 137 1
11 138 1
11 140 1
11 141 1
11 142 1
11 143 1
11 144 1
11 145 1
11 146 1
11 147 1
11 148 1
11 149 1
11 154 1
11 156 1
11 157 1
11 159 1
11 161 1
11 162 1
11 163 1
11 164 1
11 166 1
11 169 1
11 170 1
11 171 1
11 172 1
11 176 1
11 177 1
11 178 1
11 179 1
11 180 1
11 181 1
11 182 1
11 184 1
11 187 1
11 188 1
11 189 1
11 190 1
11 191 1
11 192 1
11 193 1
11 195 1
11 197 1
11 200 1
11 201 1
11 202 1
11 205 1
11 206 1
11 208 1
11 209 1
11 210 1
11 211 1
11 212 1
11 222 1
11 223 1
11 225 1
11 226 1
11 227 1
11 228 1
11 229 1
11 230 1
11 233 1
11 234 1
11 235 1
11 236 1
11 237 1
11 243 1
11 244 1
11 245 1
11 246 1
11 247 1
11 249 1
11 250 1
11 252 1
11 260 1
11 261 1
11 264 1
11 266 1
11 269 1
11 271 1
11 273 1
11 274 1
11 277 1
11 279 1
11 280 1
11 281 1
11 285 1
11 287 1
11 288 1
11 289 1
11 292 1
11 295 1
11 296 1
11 298 1
11 302 1
11 304 1
11 305 1
11 307 1
11 311 1
11 312 1
11 313 1
11 315 1
11 317 1
11 318 1
11 319 1
11 320 1
11 321 1
11 322 1
11 323 1
11 325 1
11 327 1
11 329 1
11 331 1
11 332 1
11 335 1
11 337 1
11 338 1
11 339 1
11 340 1
11 342 1
11 343 1
11 344 1
11 345 1
11 346 1
11 349 1
11 352 1
11 354 1
11 355 1
11 360 1
11 361 1
11 362 1
11 364 1
11 366 1
11 368 1
11 370 1
11 371 1
11 373 1
11 376 1
11 377 1
11 378 1
11 380 1
11 381 1
11 382 1
11 383 1
11 385 1
11 386 1
11 388 1
11 390 1
11 396 1
11 398 1
11 400 1
12 15 1
12 17 1
12 20 1
12 24 1
12 25 1
12 27 1
12 29 1
12 34 1
12 37 1
12 38 1
12 41 1
12 43 1
12 44 1
12 49 1
12 52 1
12 53 1
12 54 1
12 55 1
12 56 1
12 58 1
12 59 1
12 61 1
12 63 1
12 66 1
12 68 1
12 70 1
12 71 1
12 72 1
12 73 1
12 74 1
12 76 1
12 78 1
12 79 1
12 80 1
12 81 1
12 84 1
12 85 1
12 89 1
12 90 1
12 93 1
12 94 1
12 95 1
12 101 1
12 102 1
12 103 1
12 104 1
12 106 1
12 108 1
12 113 1
12 115 1
12 116 1
12 122 1
12 125 1
12 126 1
12 127 1
12 131 1
12 133 1
12 135 1
12 136 1
12 137 1
12 139 1
12 146 1
12 150 1
12 157 1
12 160 1
12 163 1
12 165 1
12 167 1
12 168 1
12 174 1
12 175 1
12 177 1
12 180 1
12 182 1
12 183 1
12 185 1
12 186 1
12 187 1
12 188 1
12 190 1
12 193 1
12 198 1
12 203 1
12 204 1
12 207 1
12 213 1
12 214 1
12 215 1
12 216 1
12 217 1
12 219 1
12 220 1
12 221 1
12 223 1
12 224 1
12 228 1
12 230 1
12 231 1
12 232 1
12 238 1
12 239 1
12 240 1
12 241 1
12 242 1
12 246 1
12 248 1
12 251 1
12 253 1
12 256 1
12 257 1
12 258 1
12 259 1
12 262 1
12 265 1
12 268 1
12 271 1
12 272 1
12 276 1
12 277 1
12 281 1
12 282 1
12 283 1
12 284 1
12 285 1
12 286 1
12 290 1
12 291 1
12 292 1
12 294 1
12 297 1
12 298 1
12 299 1
12 300 1
12 302 1
12 303 1
12 306 1
12 308 1
12 309 1
12 310 1
12 313 1
12 314 1
12 318 1
12 320 1
12 324 1
12 326 1
12 328 1
12 330 1
12 334 1
12 341 1
12 342 1
12 345 1
12 347 1
12 348 1
12 350 1
12 351 1
12 352 1
12 353 1
12 354 1
12 356 1
12 358 1
12 359 1
12 363 1
12 364 1
12 365 1
12 367 1
12 369 1
12 371 1
12 372 1
12 373 1
12 374 1
12 375 1
12 379 1
12 382 1
12 384 1
12 385 1
12 389 1
12 391 1
12 392 1
12 394 1
12 396 1
12 397 1
12 399 1
13 14 1
13 17 1
13 18 1
13 19 1
13 20 1
13 23 1
13 24 1
13 25 1
13 27 1
13 29 1
13 30 1
13 34 1
13 35 1
13 38 1
13 41 1
13 44 1
13 49 1
13 50 1
13 53 1
13 54 1
13 55 1
13 58 1
13 59 1
13 60 1
13 63 1
13 64 1
13 67 1
13 68 1
13 69 1
13 70 1
13 71 1
13 74 1
13 76 1
13 78 1
13 79 1
13 81 1
13 82 1
13 84 1
13 85 1
13 89 1
13 91 1
13 93 1
13 94 1
13 95 1
13 101 1
13 104 1
13 106 1
13 108 1
13 112 1
13 113 1
13 115 1
13 118 1
13 127 1
13 129 1
13 133 1
13 135 1
13 136 1
13 137 1
13 139 1
13 144 1
13 146 1
13 150 1
13 153 1
13 154 1
13 155 1
13 160 1
13 165 1
13 167 1
13 168 1
13 172 1
13 174 1
13 175 1
13 181 1
13 183 1
13 185 1
13 186 1
13 187 1
13 194 1
13 198 1
13 199 1
13 200 1
13 203 1
13 204 1
13 213 1
13 214 1
13 215 1
13 216 1
13 217 1
13 219 1
13 220 1
13 221 1
13 222 1
13 223 1
13 224 1
13 227 1
13 229 1
13 231 1
13 232 1
13 234 1
13 238 1
13 239 1
13 240 1
13 241 1
13 245 1
13 248 1
13 251 1
13 253 1
13 255 1
13 257 1
13 258 1
13 259 1
13 262 1
13 263 1
13 264 1
13 265 1
13 268 1
13 271 1
13 272 1
13 279 1
13 281 1
13 283 1
13 284 1
13 285 1
13 286 1
13 288 1
13 290 1
13 291 1
13 292 1
13 293 1
13 294 1
13 295 1
13 297 1
13 299 1
13 300 1
13 303 1
13 305 1
13 306 1
13 308 1
13 309 1
13 310 1
13 321 1
13 326 1
13 328 1
13 330 1
13 333 1
13 334 1
13 335 1
13 336 1
13 340 1
13 341 1
13 343 1
13 344 1
13 345 1
13 347 1
13 348 1
13 350 1
13 351 1
13 352 1
13 353 1
13 356 1
13 357 1
13 358 1
13 360 1
13 362 1
13 363 1
13 364 1
13 365 1
13 369 1
13 372 1
13 375 1
13 377 1
13 378 1
13 379 1
13 384 1
13 385 1
13 389 1
13 391 1
13 392 1
13 394 1
13 395 1
13 397 1
13 399 1
14 17 1
14 18 1
14 19 1
14 23 1
14 24 1
14 25 1
14 27 1
14 28 1
14 29 1
14 30 1
14 34 1
14 35 1
14 37 1
14 38 1
14 41 1
14 44 1
14 49 1
14 50 1
14 52 1
14 53 1
14 55 1
14 58 1
14 59 1
14 60 1
14 64 1
14 66 1
14 67 1
14 68 1
14 70 1
14 71 1
14 73 1
14 74 1
14 76 1
14 78 1
14 79 1
14 82 1
14 84 1
14 85 1
14 89 1
14 91 1
14 93 1
14 94 1
14 95 1
14 97 1
14 101 1
14 102 1
14 103 1
14 104 1
14 106 1
14 108 1
14 112 1
14 113 1
14 115 1
14 116 1
14 118 1
14 125 1
14 127 1
14 129 1
14 133 1
14 135 1
14 136 1
14 137 1
14 139 1
14 144 1
14 146 1
14 150 1
14 153 1
14 154 1
14 155 1
14 160 1
14 165 1
14 167 1
14 168 1
14 174 1
14 175 1
14 181 1
14 185 1
14 188 1
14 194 1
14 198 1
14 199 1
14 200 1
14 203 1
14 207 1
14 213 1
14 214 1
14 215 1
14 216 1
14 217 1
14 218 1
14 219 1
14 220 1
14 222 1
14 223 1
14 227 1
14 229 1
14 231 1
14 234 1
14 238 1
14 239 1
14 240 1
14 241 1
14 242 1
14 245 1
14 248 1
14 251 1
14 253 1
14 255 1
14 256 1
14 257 1
14 258 1
14 259 1
14 262 1
14 263 1
14 264 1
14 265 1
14 272 1
14 276 1
14 279 1
14 281 1
14 283 1
14 284 1
14 285 1
14 286 1
14 288 1
14 290 1
14 291 1
14 292 1
14 293 1
14 294 1
14 295 1
14 297 1
14 299 1
14 300 1
14 303 1
14 305 1
14 306 1
14 308 1
14 309 1
14 310 1
14 314 1
14 318 1
14 321 1
14 324 1
14 328 1
14 330 1
14 334 1
14 335 1
14 336 1
14 340 1
14 341 1
14 343 1
14 344 1
14 345 1
14 347 1
14 348 1
14 350 1
14 351 1
14 352 1
14 353 1
14 356 1
14 357 1
14 358 1
14 360 1
14 362 1
14 364 1
14 365 1
14 369 1
14 372 1
14 373 1
14 375 1
14 377 1
14 378 1
14 379 1
14 384 1
14 385 1
14 387 1
14 389 1
14 391 1
14 392 1
14 394 1
14 395 1
14 396 1
14 397 1
14 399 1
15 17 1
15 18 1
15 19 1
15 20 1
15 24 1
15 25 1
15 27 1
15 28 1
15 29 1
15 30 1
15 35 1
15 37 1
15 38 1
15 41 1
15 43 1
15 44 1
15 49 1
15 54 1
15 56 1
15 58 1
15 59 1
15 61 1
15 66 1
15 67 1
15 68 1
15 70 1
15 71 1
15 72 1
15 73 1
15 74 1
15 76 1
15 78 1
15 80 1
15 81 1
15 84 1
15 85 1
15 89 1
15 90 1
15 91 1
15 93 1
15 94 1
15 95 1
15 97 1
15 101 1
15 103 1
15 104 1
15 106 1
15 108 1
15 113 1
15 115 1
15 116 1
15 118 1
15 122 1
15 125 1
15 127 1
15 131 1
15 135 1
15 136 1
15 137 1
15 139 1
15 146 1
15 150 1
15 155 1
15 157 1
15 160 1
15 163 1
15 165 1
15 167 1
15 168 1
15 172 1
15 174 1
15 175 1
15 177 1
15 180 1
15 182 1
15 183 1
15 185 1
15 186 1
15 187 1
15 188 1
15 190 1
15 193 1
15 194 1
15 198 1
15 199 1
15 204 1
15 207 1
15 213 1
15 214 1
15 215 1
15 216 1
15 217 1
15 218 1
15 219 1
15 220 1
15 221 1
15 222 1
15 223 1
15 228 1
15 230 1
15 231 1
15 232 1
15 238 1
15 239 1
15 240 1
15 241 1
15 242 1
15 248 1
15 251 1
15 253 1
15 256 1
15 257 1
15 258 1
15 259 1
15 262 1
15 263 1
15 265 1
15 268 1
15 271 1
15 272 1
15 276 1
15 277 1
15 281 1
15 282 1
15 283 1
15 284 1
15 285 1
15 286 1
15 290 1
15 291 1
15 292 1
15 293 1
15 294 1
15 297 1
15 298 1
15 299 1
15 300 1
15 302 1
15 303 1
15 305 1
15 306 1
15 310 1
15 313 1
15 314 1
15 318 1
15 320 1
15 324 1
15 326 1
15 328 1
15 330 1
15 333 1
15 334 1
15 336 1
15 341 1
15 342 1
15 347 1
15 348 1
15 350 1
15 351 1
15 353 1
15 354 1
15 356 1
15 358 1
15 359 1
15 363 1
15 364 1
15 365 1
15 367 1
15 369 1
15 371 1
15 372 1
15 373 1
15 374 1
15 375 1
15 379 1
15 382 1
15 384 1
15 385 1
15 387 1
15 391 1
15 392 1
15 394 1
15 395 1
15 397 1
15 399 1
16 17 1
16 18 1
16 19 1
16 20 1
16 24 1
16 25 1
16 28 1
16 29 1
16 30 1
16 32 1
16 35 1
16 37 1
16 38 1
16 44 1
16 49 1
16 51 1
16 52 1
16 53 1
16 54 1
16 55 1
16 57 1
16 66 1
16 67 1
16 68 1
16 69 1
16 70 1
16 71 1
16 73 1
16 74 1
16 76 1
16 79 1
16 81 1
16 82 1
16 84 1
16 85 1
16 88 1
16 89 1
16 91 1
16 94 1
16 95 1
16 97 1
16 101 1
16 102 1
16 106 1
16 108 1
16 115 1
16 116 1
16 118 1
16 120 1
16 123 1
16 125 1
16 126 1
16 127 1
16 133 1
16 135 1
16 136 1
16 137 1
16 140 1
16 146 1
16 147 1
16 151 1
16 153 1
16 155 1
16 159 1
16 160 1
16 165 1
16 166 1
16 167 1
16 168 1
16 172 1
16 174 1
16 175 1
16 183 1
16 185 1
16 186 1
16 187 1
16 188 1
16 189 1
16 194 1
16 195 1
16 197 1
16 198 1
16 199 1
16 203 1
16 204 1
16 206 1
16 212 1
16 213 1
16 214 1
16 215 1
16 217 1
16 218 1
16 219 1
16 220 1
16 221 1
16 222 1
16 223 1
16 224 1
16 231 1
16 232 1
16 238 1
16 239 1
16 240 1
16 241 1
16 242 1
16 243 1
16 244 1
16 246 1
16 248 1
16 251 1
16 253 1
16 255 1
16 256 1
16 257 1
16 262 1
16 263 1
16 265 1
16 268 1
16 269 1
16 271 1
16 272 1
16 276 1
16 282 1
16 283 1
16 284 1
16 285 1
16 286 1
16 289 1
16 290 1
16 291 1
16 293 1
16 297 1
16 299 1
16 300 1
16 303 1
16 304 1
16 305 1
16 306 1
16 308 1
16 309 1
16 310 1
16 314 1
16 318 1
16 324 1
16 326 1
16 328 1
16 330 1
16 332 1
16 333 1
16 336 1
16 339 1
16 345 1
16 346 1
16 347 1
16 348 1
16 349 1
16 350 1
16 351 1
16 352 1
16 353 1
16 363 1
16 364 1
16 365 1
16 366 1
16 369 1
16 370 1
16 372 1
16 373 1
16 375 1
16 379 1
16 383 1
16 384 1
16 385 1
16 387 1
16 389 1
16 391 1
16 392 1
16 394 1
16 395 1
16 396 1
16 398 1
16 399 1
17 21 1
17 23 1
17 26 1
17 31 1
17 32 1
17 33 1
17 34 1
17 36 1
17 39 1
17 40 1
17 42 1
17 43 1
17 45 1
17 46 1
17 50 1
17 51 1
17 56 1
17 60 1
17 61 1
17 62 1
17 63 1
17 64 1
17 68 1
17 75 1
17 77 1
17 79 1
17 80 1
17 83 1
17 86 1
17 87 1
17 88 1
17 90 1
17 91 1
17 92 1
17 96 1
17 98 1
17 99 1
17 100 1
17 101 1
17 107 1
17 108 1
17 109 1
17 110 1
17 111 1
17 112 1
17 117 1
17 118 1
17 119 1
17 120 1
17 121 1
17 122 1
17 123 1
17 124 1
17 128 1
17 129 1
17 130 1
17 131 1
17 134 1
17 136 1
17 138 1
17 141 1
17 142 1
17 144 1
17 147 1
17 148 1
17 149 1
17 151 1
17 152 1
17 154 1
17 155 1
17 157 1
17 158 1
17 159 1
17 161 1
17 162 1
17 163 1
17 164 1
17 165 1
17 166 1
17 170 1
17 173 1
17 176 1
17 177 1
17 180 1
17 181 1
17 182 1
17 184 1
17 186 1
17 189 1
17 190 1
17 191 1
17 192 1
17 193 1
17 195 1
17 197 1
17 198 1
17 200 1
17 201 1
17 202 1
17 204 1
17 205 1
17 206 1
17 208 1
17 209 1
17 210 1
17 211 1
17 212 1
17 225 1
17 226 1
17 227 1
17 229 1
17 230 1
17 231 1
17 233 1
17 234 1
17 235 1
17 236 1
17 237 1
17 238 1
17 240 1
17 243 1
17 244 1
17 245 1
17 247 1
17 249 1
17 250 1
17 252 1
17 254 1
17 255 1
17 261 1
17 264 1
17 266 1
17 269 1
17 270 1
17 272 1
17 273 1
17 274 1
17 275 1
17 277 1
17 278 1
17 279 1
17 280 1
17 282 1
17 283 1
17 287 1
17 288 1
17 289 1
17 295 1
17 296 1
17 298 1
17 301 1
17 302 1
17 304 1
17 307 1
17 309 1
17 310 1
17 312 1
17 313 1
17 315 1
17 316 1
17 317 1
17 319 1
17 320 1
17 321 1
17 322 1
17 325 1
17 326 1
17 327 1
17 329 1
17 331 1
17 332 1
17 335 1
17 338 1
17 339 1
17 340 1
17 342 1
17 343 1
17 344 1
17 346 1
17 347 1
17 349 1
17 354 1
17 355 1
17 356 1
17 357 1
17 360 1
17 361 1
17 362 1
17 365 1
17 367 1
17 368 1
17 370 1
17 372 1
17 376 1
17 377 1
17 378 1
17 380 1
17 381 1
17 382 1
17 383 1
17 384 1
17 386 1
17 388 1
17 390 1
17 397 1
17 398 1
17 400 1
18 21 1
18 23 1
18 24 1
18 26 1
18 32 1
18 33 1
18 36 1
18 38 1
18 39 1
18 40 1
18 42 1
18 43 1
18 44 1
18 45 1
18 46 1
18 47 1
18 50 1
18 51 1
18 56 1
18 57 1
18 59 1
18 60 1
18 61 1
18 64 1
18 65 1
18 67 1
18 72 1
18 73 1
18 74 1
18 75 1
18 76 1
18 80 1
18 81 1
18 85 1
18 86 1
18 87 1
18 88 1
18 90 1
18 92 1
18 94 1
18 96 1
18 97 1
18 98 1
18 99 1
18 100 1
18 107 1
18 109 1
18 110 1
18 111 1
18 112 1
18 114 1
18 115 1
18 117 1
18 119 1
18 120 1
18 121 1
18 122 1
18 124 1
18 129 1
18 132 1
18 134 1
18 138 1
18 139 1
18 140 1
18 141 1
18 142 1
18 143 1
18 144 1
18 145 1
18 147 1
18 148 1
18 149 1
18 151 1
18 152 1
18 153 1
18 154 1
18 157 1
18 158 1
18 159 1
18 161 1
18 163 1
18 164 1
18 166 1
18 169 1
18 171 1
18 176 1
18 177 1
18 178 1
18 179 1
18 180 1
18 181 1
18 184 1
18 189 1
18 190 1
18 191 1
18 192 1
18 193 1
18 196 1
18 197 1
18 200 1
18 201 1
18 202 1
18 205 1
18 208 1
18 209 1
18 210 1
18 211 1
18 212 1
18 219 1
18 220 1
18 225 1
18 226 1
18 227 1
18 228 1
18 230 1
18 233 1
18 234 1
18 241 1
18 243 1
18 244 1
18 245 1
18 247 1
18 249 1
18 250 1
18 253 1
18 254 1
18 260 1
18 261 1
18 264 1
18 266 1
18 267 1
18 269 1
18 273 1
18 274 1
18 275 1
18 277 1
18 279 1
18 280 1
18 287 1
18 288 1
18 289 1
18 294 1
18 295 1
18 296 1
18 298 1
18 301 1
18 302 1
18 304 1
18 307 1
18 311 1
18 312 1
18 313 1
18 314 1
18 315 1
18 317 1
18 319 1
18 320 1
18 321 1
18 322 1
18 323 1
18 325 1
18 327 1
18 328 1
18 329 1
18 331 1
18 332 1
18 334 1
18 335 1
18 337 1
18 338 1
18 339 1
18 340 1
18 343 1
18 344 1
18 346 1
18 349 1
18 350 1
18 351 1
18 355 1
18 357 1
18 358 1
18 359 1
18 360 1
18 361 1
18 362 1
18 363 1
18 367 1
18 368 1
18 370 1
18 371 1
18 374 1
18 375 1
18 376 1
18 377 1
18 378 1
18 380 1
18 381 1
18 382 1
18 383 1
18 386 1
18 388 1
18 390 1
18 393 1
18 398 1
18 399 1
18 400 1
19 21 1
19 22 1
19 23 1
19 26 1
19 30 1
19 31 1
19 33 1
19 36 1
19 39 1
19 40 1
19 42 1
19 43 1
19 46 1
19 47 1
19 48 1
19 51 1
19 52 1
19 53 1
19 56 1
19 57 1
19 60 1
19 61 1
19 64 1
19 65 1
19 66 1
19 80 1
19 82 1
19 83 1
19 86 1
19 87 1
19 88 1
19 90 1
19 96 1
19 100 1
19 106 1
19 109 1
19 110 1
19 111 1
19 112 1
19 113 1
19 114 1
19 117 1
19 119 1
19 120 1
19 122 1
19 123 1
19 124 1
19 138 1
19 140 1
19 141 1
19 142 1
19 143 1
19 144 1
19 145 1
19 147 1
19 148 1
19 149 1
19 151 1
19 156 1
19 157 1
19 158 1
19 159 1
19 161 1
19 162 1
19 163 1
19 164 1
19 166 1
19 169 1
19 170 1
19 171 1
19 173 1
19 176 1
19 177 1
19 179 1
19 180 1
19 181 1
19 182 1
19 184 1
19 185 1
19 189 1
19 190 1
19 191 1
19 192 1
19 193 1
19 195 1
19 196 1
19 197 1
19 199 1
19 200 1
19 202 1
19 203 1
19 205 1
19 206 1
19 209 1
19 210 1
19 211 1
19 212 1
19 214 1
19 215 1
19 221 1
19 226 1
19 228 1
19 229 1
19 230 1
19 233 1
19 234 1
19 235 1
19 236 1
19 237 1
19 239 1
19 243 1
19 245 1
19 247 1
19 248 1
19 251 1
19 252 1
19 254 1
19 256 1
19 257 1
19 259 1
19 260 1
19 261 1
19 264 1
19 265 1
19 266 1
19 267 1
19 269 1
19 270 1
19 274 1
19 275 1
19 276 1
19 277 1
19 278 1
19 279 1
19 280 1
19 284 1
19 286 1
19 287 1
19 288 1
19 289 1
19 291 1
19 295 1
19 296 1
19 298 1
19 299 1
19 300 1
19 301 1
19 303 1
19 304 1
19 307 1
19 311 1
19 312 1
19 313 1
19 315 1
19 316 1
19 317 1
19 320 1
19 322 1
19 323 1
19 325 1
19 327 1
19 329 1
19 331 1
19 332 1
19 335 1
19 337 1
19 338 1
19 340 1
19 342 1
19 344 1
19 346 1
19 349 1
19 353 1
19 354 1
19 355 1
19 357 1
19 359 1
19 360 1
19 361 1
19 362 1
19 366 1
19 367 1
19 368 1
19 369 1
19 370 1
19 371 1
19 374 1
19 376 1
19 377 1
19 378 1
19 380 1
19 381 1
19 382 1
19 383 1
19 386 1
19 387 1
19 390 1
19 393 1
19 398 1
19 400 1
20 21 1
20 22 1
20 23 1
20 25 1
20 26 1
20 29 1
20 31 1
20 32 1
20 33 1
20 36 1
20 39 1
20 40 1
20 42 1
20 43 1
20 46 1
20 47 1
20 49 1
20 50 1
20 51 1
20 56 1
20 57 1
20 60 1
20 62 1
20 64 1
20 65 1
20 69 1
20 70 1
20 72 1
20 75 1
20 77 1
20 80 1
20 83 1
20 86 1
20 87 1
20 88 1
20 90 1
20 92 1
20 96 1
20 98 1
20 99 1
20 100 1
20 105 1
20 107 1
20 109 1
20 110 1
20 111 1
20 112 1
20 114 1
20 119 1
20 121 1
20 122 1
20 123 1
20 125 1
20 126 1
20 128 1
20 129 1
20 130 1
20 131 1
20 132 1
20 134 1
20 137 1
20 138 1
20 140 1
20 141 1
20 142 1
20 143 1
20 144 1
20 145 1
20 146 1
20 147 1
20 149 1
20 151 1
20 152 1
20 154 1
20 156 1
20 157 1
20 158 1
20 159 1
20 161 1
20 162 1
20 163 1
20 166 1
20 169 1
20 172 1
20 173 1
20 176 1
20 177 1
20 179 1
20 181 1
20 182 1
20 184 1
20 187 1
20 188 1
20 189 1
20 190 1
20 192 1
20 195 1
20 196 1
20 197 1
20 201 1
20 202 1
20 205 1
20 206 1
20 208 1
20 209 1
20 210 1
20 211 1
20 212 1
20 222 1
20 223 1
20 225 1
20 226 1
20 227 1
20 228 1
20 229 1
20 230 1
20 233 1
20 235 1
20 236 1
20 237 1
20 245 1
20 246 1
20 247 1
20 249 1
20 250 1
20 261 1
20 264 1
20 266 1
20 267 1
20 270 1
20 271 1
20 275 1
20 277 1
20 278 1
20 280 1
20 281 1
20 285 1
20 287 1
20 288 1
20 289 1
20 292 1
20 295 1
20 296 1
20 298 1
20 301 1
20 304 1
20 305 1
20 307 1
20 312 1
20 315 1
20 316 1
20 317 1
20 318 1
20 320 1
20 321 1
20 322 1
20 323 1
20 325 1
20 327 1
20 329 1
20 331 1
20 335 1
20 337 1
20 338 1
20 339 1
20 340 1
20 342 1
20 343 1
20 344 1
20 345 1
20 346 1
20 349 1
20 352 1
20 354 1
20 355 1
20 360 1
20 362 1
20 364 1
20 366 1
20 367 1
20 368 1
20 371 1
20 373 1
20 374 1
20 378 1
20 380 1
20 381 1
20 382 1
20 383 1
20 385 1
20 386 1
20 388 1
20 390 1
20 393 1
20 396 1
20 398 1
20 400 1
21 24 1
21 25 1
21 27 1
21 28 1
21 29 1
21 30 1
21 33 1
21 34 1
21 35 1
21 37 1
21 38 1
21 39 1
21 41 1
21 44 1
21 49 1
21 53 1
21 54 1
21 55 1
21 58 1
21 59 1
21 62 1
21 63 1
21 65 1
21 66 1
21 67 1
21 68 1
21 69 1
21 70 1
21 71 1
21 73 1
21 74 1
21 75 1
21 78 1
21 79 1
21 81 1
21 82 1
21 83 1
21 84 1
21 85 1
21 86 1
21 89 1
21 91 1
21 92 1
21 93 1
21 94 1
21 95 1
21 97 1
21 98 1
21 102 1
21 103 1
21 105 1
21 106 1
21 108 1
21 113 1
21 114 1
21 115 1
21 116 1
21 118 1
21 119 1
21 125 1
21 126 1
21 133 1
21 135 1
21 136 1
21 137 1
21 139 1
21 150 1
21 152 1
21 153 1
21 155 1
21 160 1
21 165 1
21 167 1
21 168 1
21 171 1
21 172 1
21 174 1
21 175 1
21 178 1
21 185 1
21 186 1
21 188 1
21 194 1
21 198 1
21 199 1
21 203 1
21 204 1
21 207 1
21 213 1
21 214 1
21 215 1
21 216 1
21 217 1
21 218 1
21 219 1
21 220 1
21 221 1
21 222 1
21 223 1
21 224 1
21 232 1
21 238 1
21 239 1
21 240 1
21 241 1
21 242 1
21 246 1
21 247 1
21 248 1
21 249 1
21 251 1
21 253 1
21 254 1
21 255 1
21 256 1
21 257 1
21 258 1
21 259 1
21 262 1
21 263 1
21 265 1
21 268 1
21 271 1
21 272 1
21 273 1
21 276 1
21 281 1
21 282 1
21 283 1
21 284 1
21 285 1
21 290 1
21 291 1
21 293 1
21 294 1
21 297 1
21 299 1
21 300 1
21 303 1
21 305 1
21 306 1
21 308 1
21 309 1
21 310 1
21 311 1
21 314 1
21 317 1
21 318 1
21 323 1
21 324 1
21 325 1
21 326 1
21 328 1
21 329 1
21 330 1
21 333 1
21 334 1
21 336 1
21 341 1
21 345 1
21 347 1
21 348 1
21 350 1
21 352 1
21 353 1
21 358 1
21 361 1
21 363 1
21 364 1
21 365 1
21 372 1
21 373 1
21 375 1
21 376 1
21 379 1
21 381 1
21 384 1
21 385 1
21 386 1
21 387 1
21 389 1
21 391 1
21 392 1
21 394 1
21 395 1
21 396 1
21 397 1
21 399 1
21 400 1
22 24 1
22 26 1
22 27 1
22 28 1
22 29 1
22 30 1
22 34 1
22 37 1
22 38 1
22 41 1
22 44 1
22 45 1
22 47 1
22 49 1
22 52 1
22 53 1
22 54 1
22 58 1
22 59 1
22 63 1
22 66 1
22 67 1
22 68 1
22 69 1
22 70 1
22 71 1
22 73 1
22 74 1
22 76 1
22 78 1
22 81 1
22 82 1
22 84 1
22 85 1
22 87 1
22 89 1
22 93 1
22 94 1
22 95 1
22 96 1
22 97 1
22 101 1
22 103 1
22 104 1
22 106 1
22 108 1
22 110 1
22 113 1
22 115 1
22 116 1
22 118 1
22 121 1
22 125 1
22 126 1
22 127 1
22 135 1
22 136 1
22 137 1
22 138 1
22 139 1
22 141 1
22 146 1
22 149 1
22 153 1
22 155 1
22 160 1
22 162 1
22 164 1
22 165 1
22 167 1
22 168 1
22 169 1
22 170 1
22 172 1
22 174 1
22 175 1
22 183 1
22 185 1
22 186 1
22 187 1
22 188 1
22 194 1
22 199 1
22 202 1
22 203 1
22 204 1
22 207 1
22 213 1
22 214 1
22 215 1
22 216 1
22 217 1
22 218 1
22 219 1
22 220 1
22 221 1
22 222 1
22 223 1
22 224 1
22 225 1
22 231 1
22 232 1
22 235 1
22 237 1
22 239 1
22 240 1
22 241 1
22 242 1
22 246 1
22 248 1
22 251 1
22 252 1
22 253 1
22 255 1
22 257 1
22 258 1
22 259 1
22 262 1
22 263 1
22 265 1
22 267 1
22 268 1
22 270 1
22 271 1
22 276 1
22 278 1
22 280 1
22 281 1
22 282 1
22 283 1
22 284 1
22 285 1
22 286 1
22 290 1
22 291 1
22 292 1
22 293 1
22 294 1
22 299 1
22 300 1
22 303 1
22 305 1
22 306 1
22 308 1
22 309 1
22 312 1
22 314 1
22 316 1
22 318 1
22 324 1
22 326 1
22 327 1
22 333 1
22 334 1
22 336 1
22 337 1
22 338 1
22 341 1
22 345 1
22 347 1
22 348 1
22 350 1
22 351 1
22 352 1
22 356 1
22 358 1
22 363 1
22 364 1
22 365 1
22 369 1
22 372 1
22 373 1
22 379 1
22 384 1
22 385 1
22 387 1
22 389 1
22 390 1
22 391 1
22 392 1
22 394 1
22 395 1
22 396 1
22 397 1
22 399 1
23 24 1
23 27 1
23 28 1
23 29 1
23 30 1
23 34 1
23 35 1
23 37 1
23 38 1
23 41 1
23 44 1
23 49 1
23 50 1
23 52 1
23 53 1
23 55 1
23 58 1
23 59 1
23 60 1
23 63 1
23 64 1
23 66 1
23 67 1
23 68 1
23 69 1
23 70 1
23 71 1
23 73 1
23 74 1
23 76 1
23 79 1
23 81 1
23 82 1
23 85 1
23 89 1
23 91 1
23 94 1
23 95 1
23 97 1
23 101 1
23 103 1
23 104 1
23 108 1
23 112 1
23 113 1
23 115 1
23 116 1
23 118 1
23 125 1
23 127 1
23 129 1
23 133 1
23 135 1
23 136 1
23 137 1
23 139 1
23 144 1
23 146 1
23 153 1
23 154 1
23 160 1
23 165 1
23 167 1
23 168 1
23 174 1
23 175 1
23 181 1
23 185 1
23 186 1
23 187 1
23 194 1
23 198 1
23 199 1
23 200 1
23 204 1
23 207 1
23 214 1
23 215 1
23 216 1
23 217 1
23 218 1
23 219 1
23 221 1
23 222 1
23 223 1
23 224 1
23 227 1
23 229 1
23 231 1
23 232 1
23 234 1
23 240 1
23 241 1
23 242 1
23 245 1
23 246 1
23 251 1
23 253 1
23 255 1
23 256 1
23 257 1
23 258 1
23 259 1
23 262 1
23 263 1
23 264 1
23 265 1
23 268 1
23 271 1
23 272 1
23 276 1
23 279 1
23 281 1
23 282 1
23 284 1
23 285 1
23 286 1
23 288 1
23 290 1
23 291 1
23 292 1
23 293 1
23 294 1
23 295 1
23 297 1
23 299 1
23 300 1
23 303 1
23 305 1
23 306 1
23 308 1
23 309 1
23 310 1
23 314 1
23 321 1
23 324 1
23 326 1
23 328 1
23 330 1
23 333 1
23 334 1
23 335 1
23 336 1
23 340 1
23 341 1
23 343 1
23 344 1
23 345 1
23 347 1
23 348 1
23 350 1
23 351 1
23 353 1
23 356 1
23 357 1
23 360 1
23 362 1
23 363 1
23 364 1
23 365 1
23 373 1
23 377 1
23 378 1
23 384 1
23 385 1
23 387 1
23 389 1
23 392 1
23 394 1
23 395 1
23 397 1
23 399 1
24 26 1
24 32 1
24 33 1
24 38 1
24 39 1
24 40 1
24 42 1
24 43 1
24 44 1
24 45 1
24 46 1
24 47 1
24 48 1
24 50 1
24 51 1
24 56 1
24 57 1
24 59 1
24 60 1
24 61 1
24 62 1
24 64 1
24 65 1
24 67 1
24 72 1
24 73 1
24 74 1
24 75 1
24 76 1
24 80 1
24 81 1
24 83 1
24 85 1
24 86 1
24 87 1
24 88 1
24 90 1
24 92 1
24 94 1
24 96 1
24 97 1
24 99 1
24 100 1
24 105 1
24 107 1
24 109 1
24 111 1
24 112 1
24 114 1
24 115 1
24 117 1
24 119 1
24 120 1
24 121 1
24 122 1
24 123 1
24 128 1
24 129 1
24 130 1
24 131 1
24 134 1
24 138 1
24 139 1
24 140 1
24 142 1
24 143 1
24 144 1
24 145 1
24 147 1
24 148 1
24 149 1
24 151 1
24 152 1
24 153 1
24 154 1
24 156 1
24 157 1
24 158 1
24 159 1
24 161 1
24 163 1
24 164 1
24 166 1
24 171 1
24 173 1
24 176 1
24 177 1
24 178 1
24 180 1
24 181 1
24 182 1
24 184 1
24 189 1
24 190 1
24 191 1
24 195 1
24 196 1
24 197 1
24 200 1
24 201 1
24 202 1
24 205 1
24 206 1
24 208 1
24 209 1
24 212 1
24 219 1
24 220 1
24 225 1
24 226 1
24 227 1
24 228 1
24 229 1
24 230 1
24 233 1
24 234 1
24 235 1
24 236 1
24 237 1
24 241 1
24 243 1
24 244 1
24 245 1
24 247 1
24 249 1
24 250 1
24 252 1
24 253 1
24 254 1
24 260 1
24 261 1
24 264 1
24 267 1
24 269 1
24 270 1
24 273 1
24 274 1
24 275 1
24 277 1
24 279 1
24 280 1
24 287 1
24 288 1
24 289 1
24 294 1
24 296 1
24 298 1
24 301 1
24 304 1
24 307 1
24 311 1
24 312 1
24 313 1
24 314 1
24 316 1
24 317 1
24 319 1
24 320 1
24 321 1
24 323 1
24 325 1
24 327 1
24 328 1
24 329 1
24 331 1
24 332 1
24 334 1
24 335 1
24 337 1
24 338 1
24 339 1
24 342 1
24 343 1
24 344 1
24 349 1
24 350 1
24 351 1
24 354 1
24 357 1
24 358 1
24 359 1
24 361 1
24 362 1
24 363 1
24 366 1
24 367 1
24 368 1
24 370 1
24 371 1
24 374 1
24 375 1
24 376 1
24 378 1
24 381 1
24 383 1
24 386 1
24 388 1
24 390 1
24 393 1
24 398 1
24 399 1
24 400 1
25 26 1
25 29 1
25 32 1
25 33 1
25 36 1
25 39 1
25 40 1
25 42 1
25 43 1
25 45 1
25 46 1
25 48 1
25 49 1
25 50 1
25 51 1
25 57 1
25 60 1
25 61 1
25 62 1
25 64 1
25 65 1
25 69 1
25 70 1
25 72 1
25 75 1
25 77 1
25 80 1
25 83 1
25 87 1
25 88 1
25 90 1
25 92 1
25 96 1
25 98 1
25 105 1
25 107 1
25 109 1
25 110 1
25 111 1
25 112 1
25 114 1
25 117 1
25 119 1
25 120 1
25 121 1
25 122 1
25 123 1
25 125 1
25 126 1
25 129 1
25 130 1
25 131 1
25 132 1
25 134 1
25 137 1
25 138 1
25 141 1
25 143 1
25 144 1
25 145 1
25 146 1
25 148 1
25 149 1
25 151 1
25 152 1
25 156 1
25 157 1
25 158 1
25 161 1
25 162 1
25 166 1
25 170 1
25 171 1
25 172 1
25 173 1
25 176 1
25 177 1
25 178 1
25 179 1
25 180 1
25 181 1
25 182 1
25 184 1
25 187 1
25 188 1
25 189 1
25 190 1
25 191 1
25 192 1
25 193 1
25 195 1
25 197 1
25 200 1
25 201 1
25 202 1
25 205 1
25 206 1
25 208 1
25 209 1
25 210 1
25 211 1
25 222 1
25 223 1
25 225 1
25 226 1
25 228 1
25 229 1
25 233 1
25 234 1
25 235 1
25 236 1
25 237 1
25 243 1
25 244 1
25 245 1
25 246 1
25 247 1
25 249 1
25 250 1
25 254 1
25 260 1
25 261 1
25 264 1
25 266 1
25 269 1
25 270 1
25 271 1
25 274 1
25 275 1
25 278 1
25 279 1
25 280 1
25 281 1
25 285 1
25 287 1
25 289 1
25 292 1
25 295 1
25 296 1
25 298 1
25 301 1
25 304 1
25 305 1
25 307 1
25 312 1
25 313 1
25 315 1
25 317 1
25 318 1
25 322 1
25 323 1
25 325 1
25 327 1
25 329 1
25 337 1
25 338 1
25 339 1
25 340 1
25 343 1
25 344 1
25 345 1
25 346 1
25 349 1
25 352 1
25 354 1
25 355 1
25 357 1
25 359 1
25 360 1
25 361 1
25 364 1
25 366 1
25 367 1
25 368 1
25 371 1
25 373 1
25 374 1
25 376 1
25 377 1
25 378 1
25 380 1
25 381 1
25 382 1
25 383 1
25 385 1
25 386 1
25 388 1
25 390 1
25 393 1
25 396 1
25 398 1
25 400 1
26 27 1
26 29 1
26 30 1
26 34 1
26 37 1
26 38 1
26 41 1
26 44 1
26 45 1
26 47 1
26 49 1
26 53 1
26 54 1
26 55 1
26 58 1
26 63 1
26 66 1
26 68 1
26 69 1
26 71 1
26 73 1
26 78 1
26 79 1
26 81 1
26 82 1
26 85 1
26 87 1
26 89 1
26 91 1
26 93 1
26 94 1
26 96 1
26 97 1
26 101 1
26 102 1
26 103 1
26 104 1
26 108 1
26 110 1
26 113 1
26 115 1
26 116 1
26 118 1
26 121 1
26 125 1
26 126 1
26 127 1
26 133 1
26 135 1
26 136 1
26 137 1
26 138 1
26 139 1
26 141 1
26 146 1
26 149 1
26 153 1
26 155 1
26 160 1
26 162 1
26 164 1
26 165 1
26 167 1
26 168 1
26 169 1
26 170 1
26 172 1
26 174 1
26 183 1
26 185 1
26 187 1
26 188 1
26 194 1
26 198 1
26 199 1
26 202 1
26 203 1
26 204 1
26 207 1
26 213 1
26 214 1
26 215 1
26 216 1
26 217 1
26 219 1
26 221 1
26 222 1
26 223 1
26 224 1
26 225 1
26 231 1
26 232 1
26 235 1
26 237 1
26 238 1
26 239 1
26 240 1
26 241 1
26 242 1
26 246 1
26 251 1
26 252 1
26 256 1
26 257 1
26 258 1
26 259 1
26 262 1
26 263 1
26 267 1
26 268 1
26 270 1
26 271 1
26 272 1
26 276 1
26 278 1
26 280 1
26 282 1
26 283 1
26 285 1
26 286 1
26 290 1
26 291 1
26 292 1
26 293 1
26 294 1
26 297 1
26 299 1
26 300 1
26 303 1
26 305 1
26 308 1
26 309 1
26 310 1
26 312 1
26 314 1
26 316 1
26 318 1
26 324 1
26 326 1
26 327 1
26 328 1
26 330 1
26 333 1
26 334 1
26 337 1
26 338 1
26 341 1
26 347 1
26 348 1
26 350 1
26 351 1
26 352 1
26 356 1
26 358 1
26 365 1
26 369 1
26 372 1
26 375 1
26 379 1
26 387 1
26 389 1
26 390 1
26 392 1
26 395 1
26 396 1
26 397 1
27 31 1
27 32 1
27 33 1
27 36 1
27 37 1
27 39 1
27 40 1
27 41 1
27 43 1
27 45 1
27 46 1
27 47 1
27 48 1
27 50 1
27 51 1
27 54 1
27 56 1
27 57 1
27 58 1
27 60 1
27 61 1
27 64 1
27 65 1
27 72 1
27 75 1
27 77 1
27 78 1
27 80 1
27 83 1
27 84 1
27 87 1
27 88 1
27 89 1
27 90 1
27 92 1
27 93 1
27 98 1
27 99 1
27 100 1
27 104 1
27 105 1
27 107 1
27 109 1
27 110 1
27 112 1
27 114 1
27 116 1
27 117 1
27 119 1
27 120 1
27 122 1
27 123 1
27 127 1
27 128 1
27 129 1
27 130 1
27 132 1
27 133 1
27 134 1
27 135 1
27 138 1
27 142 1
27 143 1
27 144 1
27 145 1
27 147 1
27 148 1
27 149 1
27 151 1
27 152 1
27 154 1
27 156 1
27 157 1
27 158 1
27 159 1
27 160 1
27 161 1
27 162 1
27 163 1
27 168 1
27 169 1
27 170 1
27 174 1
27 175 1
27 176 1
27 177 1
27 178 1
27 179 1
27 180 1
27 181 1
27 182 1
27 189 1
27 190 1
27 192 1
27 193 1
27 195 1
27 196 1
27 201 1
27 202 1
27 205 1
27 206 1
27 208 1
27 209 1
27 210 1
27 211 1
27 212 1
27 216 1
27 217 1
27 218 1
27 224 1
27 225 1
27 226 1
27 227 1
27 228 1
27 229 1
27 230 1
27 234 1
27 235 1
27 236 1
27 237 1
27 243 1
27 244 1
27 245 1
27 249 1
27 250 1
27 252 1
27 254 1
27 260 1
27 261 1
27 267 1
27 269 1
27 270 1
27 273 1
27 274 1
27 275 1
27 278 1
27 279 1
27 280 1
27 287 1
27 288 1
27 289 1
27 295 1
27 296 1
27 302 1
27 304 1
27 307 1
27 311 1
27 312 1
27 315 1
27 316 1
27 317 1
27 319 1
27 320 1
27 321 1
27 322 1
27 323 1
27 324 1
27 325 1
27 327 1
27 329 1
27 331 1
27 332 1
27 337 1
27 338 1
27 339 1
27 340 1
27 342 1
27 343 1
27 344 1
27 349 1
27 355 1
27 357 1
27 359 1
27 360 1
27 361 1
27 362 1
27 366 1
27 367 1
27 368 1
27 370 1
27 371 1
27 374 1
27 376 1
27 377 1
27 378 1
27 379 1
27 381 1
27 382 1
27 383 1
27 386 1
27 388 1
27 389 1
27 390 1
27 392 1
27 393 1
27 394 1
27 395 1
27 398 1
28 31 1
28 32 1
28 33 1
28 35 1
28 36 1
28 39 1
28 40 1
28 42 1
28 43 1
28 45 1
28 46 1
28 47 1
28 48 1
28 50 1
28 51 1
28 55 1
28 56 1
28 57 1
28 60 1
28 61 1
28 64 1
28 65 1
28 71 1
28 75 1
28 77 1
28 80 1
28 83 1
28 86 1
28 87 1
28 88 1
28 90 1
28 92 1
28 95 1
28 98 1
28 99 1
28 100 1
28 102 1
28 103 1
28 105 1
28 107 1
28 109 1
28 110 1
28 111 1
28 114 1
28 117 1
28 119 1
28 120 1
28 121 1
28 123 1
28 124 1
28 128 1
28 129 1
28 130 1
28 132 1
28 134 1
28 138 1
28 141 1
28 142 1
28 144 1
28 145 1
28 147 1
28 148 1
28 149 1
28 150 1
28 151 1
28 152 1
28 154 1
28 156 1
28 157 1
28 158 1
28 159 1
28 161 1
28 163 1
28 164 1
28 166 1
28 167 1
28 169 1
28 170 1
28 171 1
28 176 1
28 177 1
28 178 1
28 179 1
28 180 1
28 181 1
28 182 1
28 183 1
28 189 1
28 190 1
28 191 1
28 192 1
28 193 1
28 194 1
28 195 1
28 197 1
28 200 1
28 201 1
28 202 1
28 205 1
28 207 1
28 208 1
28 209 1
28 211 1
28 212 1
28 213 1
28 226 1
28 227 1
28 228 1
28 229 1
28 232 1
28 233 1
28 234 1
28 235 1
28 236 1
28 237 1
28 242 1
28 243 1
28 245 1
28 250 1
28 254 1
28 258 1
28 260 1
28 261 1
28 262 1
28 263 1
28 266 1
28 267 1
28 268 1
28 269 1
28 270 1
28 273 1
28 274 1
28 275 1
28 277 1
28 278 1
28 279 1
28 280 1
28 287 1
28 288 1
28 289 1
28 290 1
28 293 1
28 296 1
28 297 1
28 298 1
28 301 1
28 306 1
28 307 1
28 308 1
28 311 1
28 312 1
28 313 1
28 315 1
28 316 1
28 317 1
28 319 1
28 322 1
28 325 1
28 327 1
28 329 1
28 330 1
28 331 1
28 332 1
28 333 1
28 335 1
28 336 1
28 337 1
28 339 1
28 340 1
28 341 1
28 342 1
28 343 1
28 344 1
28 346 1
28 348 1
28 349 1
28 354 1
28 355 1
28 357 1
28 359 1
28 360 1
28 361 1
28 362 1
28 366 1
28 367 1
28 370 1
28 374 1
28 376 1
28 377 1
28 378 1
28 380 1
28 381 1
28 383 1
28 386 1
28 388 1
28 391 1
28 393 1
28 398 1
28 400 1
29 31 1
29 32 1
29 33 1
29 36 1
29 39 1
29 40 1
29 43 1
29 45 1
29 47 1
29 48 1
29 49 1
29 50 1
29 51 1
29 56 1
29 57 1
29 60 1
29 61 1
29 62 1
29 65 1
29 69 1
29 70 1
29 72 1
29 75 1
29 77 1
29 80 1
29 83 1
29 86 1
29 87 1
29 88 1
29 90 1
29 92 1
29 96 1
29 98 1
29 99 1
29 100 1
29 107 1
29 110 1
29 111 1
29 112 1
29 114 1
29 117 1
29 119 1
29 120 1
29 121 1
29 122 1
29 123 1
29 124 1
29 125 1
29 126 1
29 128 1
29 129 1
29 130 1
29 131 1
29 132 1
29 134 1
29 137 1
29 140 1
29 141 1
29 143 1
29 144 1
29 145 1
29 146 1
29 148 1
29 149 1
29 151 1
29 154 1
29 156 1
29 157 1
29 158 1
29 159 1
29 161 1
29 162 1
29 163 1
29 164 1
29 166 1
29 169 1
29 170 1
29 171 1
29 172 1
29 173 1
29 176 1
29 177 1
29 178 1
29 179 1
29 180 1
29 181 1
29 182 1
29 187 1
29 188 1
29 189 1
29 190 1
29 191 1
29 192 1
29 193 1
29 195 1
29 196 1
29 197 1
29 200 1
29 202 1
29 205 1
29 206 1
29 208 1
29 209 1
29 210 1
29 211 1
29 222 1
29 223 1
29 225 1
29 226 1
29 227 1
29 228 1
29 229 1
29 230 1
29 234 1
29 235 1
29 236 1
29 237 1
29 243 1
29 244 1
29 245 1
29 246 1
29 249 1
29 250 1
29 252 1
29 254 1
29 260 1
29 261 1
29 269 1
29 270 1
29 271 1
29 273 1
29 274 1
29 275 1
29 277 1
29 278 1
29 279 1
29 280 1
29 281 1
29 285 1
29 287 1
29 289 1
29 292 1
29 295 1
29 296 1
29 298 1
29 302 1
29 304 1
29 305 1
29 307 1
29 311 1
29 312 1
29 313 1
29 315 1
29 316 1
29 317 1
29 318 1
29 319 1
29 320 1
29 321 1
29 322 1
29 323 1
29 325 1
29 327 1
29 329 1
29 331 1
29 332 1
29 338 1
29 340 1
29 342 1
29 343 1
29 344 1
29 345 1
29 346 1
29 349 1
29 352 1
29 354 1
29 355 1
29 357 1
29 359 1
29 360 1
29 361 1
29 362 1
29 364 1
29 366 1
29 367 1
29 370 1
29 371 1
29 373 1
29 374 1
29 376 1
29 378 1
29 380 1
29 381 1
29 382 1
29 383 1
29 385 1
29 386 1
29 388 1
29 390 1
29 396 1
29 398 1
29 400 1
30 31 1
30 32 1
30 33 1
30 36 1
30 39 1
30 40 1
30 42 1
30 43 1
30 45 1
30 46 1
30 47 1
30 48 1
30 51 1
30 52 1
30 53 1
30 56 1
30 57 1
30 60 1
30 61 1
30 62 1
30 64 1
30 65 1
30 66 1
30 75 1
30 77 1
30 80 1
30 82 1
30 83 1
30 86 1
30 87 1
30 90 1
30 96 1
30 98 1
30 99 1
30 100 1
30 105 1
30 106 1
30 107 1
30 109 1
30 110 1
30 111 1
30 112 1
30 113 1
30 114 1
30 117 1
30 119 1
30 120 1
30 121 1
30 123 1
30 124 1
30 128 1
30 129 1
30 130 1
30 131 1
30 132 1
30 140 1
30 141 1
30 143 1
30 144 1
30 145 1
30 147 1
30 148 1
30 149 1
30 151 1
30 152 1
30 154 1
30 156 1
30 157 1
30 158 1
30 159 1
30 161 1
30 162 1
30 163 1
30 164 1
30 166 1
30 169 1
30 170 1
30 171 1
30 173 1
30 176 1
30 177 1
30 178 1
30 179 1
30 180 1
30 181 1
30 182 1
30 184 1
30 185 1
30 190 1
30 191 1
30 192 1
30 193 1
30 195 1
30 196 1
30 197 1
30 199 1
30 201 1
30 203 1
30 205 1
30 206 1
30 208 1
30 209 1
30 210 1
30 211 1
30 212 1
30 214 1
30 215 1
30 221 1
30 225 1
30 226 1
30 227 1
30 228 1
30 229 1
30 233 1
30 234 1
30 235 1
30 236 1
30 237 1
30 239 1
30 243 1
30 244 1
30 245 1
30 247 1
30 248 1
30 250 1
30 251 1
30 252 1
30 254 1
30 256 1
30 257 1
30 259 1
30 260 1
30 261 1
30 264 1
30 265 1
30 267 1
30 273 1
30 274 1
30 275 1
30 276 1
30 277 1
30 279 1
30 280 1
30 284 1
30 286 1
30 287 1
30 288 1
30 289 1
30 291 1
30 295 1
30 296 1
30 298 1
30 299 1
30 300 1
30 301 1
30 302 1
30 303 1
30 304 1
30 307 1
30 312 1
30 313 1
30 315 1
30 317 1
30 319 1
30 320 1
30 321 1
30 322 1
30 323 1
30 325 1
30 327 1
30 331 1
30 332 1
30 335 1
30 337 1
30 338 1
30 339 1
30 340 1
30 342 1
30 344 1
30 346 1
30 349 1
30 353 1
30 354 1
30 357 1
30 359 1
30 360 1
30 361 1
30 362 1
30 366 1
30 367 1
30 369 1
30 370 1
30 371 1
30 374 1
30 376 1
30 377 1
30 378 1
30 380 1
30 381 1
30 382 1
30 383 1
30 386 1
30 387 1
30 388 1
30 390 1
30 393 1
30 398 1
31 34 1
31 35 1
31 36 1
31 37 1
31 38 1
31 40 1
31 41 1
31 44 1
31 49 1
31 52 1
31 54 1
31 55 1
31 63 1
31 66 1
31 67 1
31 68 1
31 69 1
31 70 1
31 71 1
31 73 1
31 74 1
31 76 1
31 81 1
31 84 1
31 85 1
31 89 1
31 91 1
31 93 1
31 94 1
31 97 1
31 100 1
31 101 1
31 103 1
31 104 1
31 106 1
31 108 1
31 113 1
31 117 1
31 118 1
31 124 1
31 125 1
31 126 1
31 127 1
31 128 1
31 130 1
31 133 1
31 135 1
31 136 1
31 137 1
31 142 1
31 143 1
31 145 1
31 146 1
31 150 1
31 153 1
31 155 1
31 156 1
31 158 1
31 160 1
31 165 1
31 167 1
31 168 1
31 172 1
31 173 1
31 174 1
31 175 1
31 176 1
31 179 1
31 183 1
31 185 1
31 186 1
31 187 1
31 188 1
31 192 1
31 194 1
31 196 1
31 198 1
31 203 1
31 204 1
31 205 1
31 207 1
31 208 1
31 213 1
31 214 1
31 215 1
31 216 1
31 217 1
31 218 1
31 219 1
31 220 1
31 222 1
31 224 1
31 226 1
31 231 1
31 232 1
31 233 1
31 238 1
31 239 1
31 240 1
31 241 1
31 242 1
31 246 1
31 248 1
31 251 1
31 255 1
31 256 1
31 258 1
31 262 1
31 263 1
31 265 1
31 268 1
31 272 1
31 275 1
31 276 1
31 282 1
31 283 1
31 284 1
31 285 1
31 286 1
31 287 1
31 290 1
31 291 1
31 292 1
31 294 1
31 296 1
31 297 1
31 299 1
31 300 1
31 303 1
31 305 1
31 306 1
31 308 1
31 309 1
31 310 1
31 314 1
31 318 1
31 319 1
31 322 1
31 324 1
31 326 1
31 328 1
31 333 1
31 336 1
31 341 1
31 345 1
31 348 1
31 350 1
31 351 1
31 355 1
31 356 1
31 358 1
31 363 1
31 364 1
31 365 1
31 368 1
31 369 1
31 372 1
31 373 1
31 375 1
31 379 1
31 380 1
31 384 1
31 385 1
31 387 1
31 389 1
31 391 1
31 393 1
31 394 1
31 395 1
31 396 1
31 397 1
31 399 1
32 34 1
32 35 1
32 37 1
32 41 1
32 44 1
32 49 1
32 51 1
32 54 1
32 55 1
32 57 1
32 58 1
32 59 1
32 67 1
32 68 1
32 69 1
32 70 1
32 71 1
32 73 1
32 74 1
32 76 1
32 78 1
32 79 1
32 81 1
32 82 1
32 84 1
32 88 1
32 89 1
32 91 1
32 93 1
32 95 1
32 97 1
32 101 1
32 102 1
32 104 1
32 106 1
32 113 1
32 115 1
32 116 1
32 118 1
32 120 1
32 123 1
32 125 1
32 126 1
32 127 1
32 133 1
32 135 1
32 136 1
32 137 1
32 139 1
32 140 1
32 146 1
32 147 1
32 150 1
32 151 1
32 153 1
32 155 1
32 159 1
32 160 1
32 166 1
32 168 1
32 174 1
32 175 1
32 183 1
32 185 1
32 187 1
32 188 1
32 189 1
32 194 1
32 195 1
32 197 1
32 198 1
32 199 1
32 203 1
32 204 1
32 206 1
32 207 1
32 212 1
32 213 1
32 214 1
32 216 1
32 217 1
32 218 1
32 219 1
32 220 1
32 221 1
32 222 1
32 223 1
32 224 1
32 231 1
32 238 1
32 239 1
32 241 1
32 242 1
32 243 1
32 244 1
32 246 1
32 248 1
32 251 1
32 255 1
32 257 1
32 258 1
32 259 1
32 262 1
32 265 1
32 268 1
32 269 1
32 271 1
32 272 1
32 276 1
32 281 1
32 283 1
32 284 1
32 286 1
32 289 1
32 290 1
32 291 1
32 292 1
32 293 1
32 294 1
32 297 1
32 299 1
32 300 1
32 303 1
32 304 1
32 305 1
32 306 1
32 308 1
32 309 1
32 310 1
32 314 1
32 318 1
32 324 1
32 326 1
32 328 1
32 330 1
32 332 1
32 333 1
32 334 1
32 336 1
32 339 1
32 341 1
32 345 1
32 346 1
32 347 1
32 348 1
32 349 1
32 350 1
32 351 1
32 352 1
32 353 1
32 356 1
32 358 1
32 363 1
32 364 1
32 365 1
32 366 1
32 369 1
32 370 1
32 372 1
32 373 1
32 375 1
32 379 1
32 383 1
32 384 1
32 385 1
32 391 1
32 392 1
32 394 1
32 395 1
32 396 1
32 397 1
32 398 1
32 399 1
33 34 1
33 35 1
33 37 1
33 38 1
33 39 1
33 41 1
33 44 1
33 54 1
33 58 1
33 59 1
33 62 1
33 63 1
33 65 1
33 66 1
33 67 1
33 68 1
33 69 1
33 70 1
33 71 1
33 74 1
33 75 1
33 76 1
33 78 1
33 81 1
33 82 1
33 83 1
33 85 1
33 86 1
33 89 1
33 91 1
33 92 1
33 93 1
33 94 1
33 95 1
33 97 1
33 98 1
33 101 1
33 102 1
33 103 1
33 104 1
33 105 1
33 106 1
33 108 1
33 113 1
33 114 1
33 115 1
33 116 1
33 118 1
33 119 1
33 126 1
33 127 1
33 133 1
33 135 1
33 136 1
33 139 1
33 146 1
33 150 1
33 152 1
33 153 1
33 160 1
33 165 1
33 167 1
33 168 1
33 171 1
33 172 1
33 174 1
33 175 1
33 178 1
33 183 1
33 185 1
33 186 1
33 187 1
33 188 1
33 194 1
33 198 1
33 199 1
33 204 1
33 207 1
33 213 1
33 214 1
33 216 1
33 217 1
33 218 1
33 220 1
33 221 1
33 222 1
33 223 1
33 224 1
33 238 1
33 239 1
33 241 1
33 246 1
33 247 1
33 248 1
33 249 1
33 251 1
33 253 1
33 254 1
33 255 1
33 256 1
33 257 1
33 259 1
33 262 1
33 263 1
33 265 1
33 268 1
33 271 1
33 272 1
33 273 1
33 276 1
33 281 1
33 282 1
33 283 1
33 284 1
33 285 1
33 286 1
33 291 1
33 292 1
33 294 1
33 297 1
33 300 1
33 303 1
33 305 1
33 306 1
33 309 1
33 311 1
33 314 1
33 317 1
33 318 1
33 323 1
33 324 1
33 325 1
33 326 1
33 328 1
33 329 1
33 330 1
33 333 1
33 334 1
33 336 1
33 345 1
33 348 1
33 350 1
33 351 1
33 352 1
33 353 1
33 356 1
33 358 1
33 361 1
33 363 1
33 364 1
33 365 1
33 369 1
33 372 1
33 373 1
33 375 1
33 376 1
33 381 1
33 384 1
33 385 1
33 386 1
33 387 1
33 391 1
33 392 1
33 394 1
33 395 1
33 397 1
33 400 1
34 36 1
34 39 1
34 40 1
34 43 1
34 45 1
34 50 1
34 51 1
34 56 1
34 57 1
34 60 1
34 61 1
34 62 1
34 63 1
34 68 1
34 77 1
34 79 1
34 80 1
34 83 1
34 86 1
34 90 1
34 91 1
34 92 1
34 96 1
34 98 1
34 99 1
34 100 1
34 101 1
34 105 1
34 107 1
34 108 1
34 109 1
34 111 1
34 112 1
34 114 1
34 117 1
34 118 1
34 119 1
34 120 1
34 121 1
34 123 1
34 124 1
34 128 1
34 129 1
34 130 1
34 131 1
34 132 1
34 134 1
34 136 1
34 138 1
34 141 1
34 144 1
34 145 1
34 147 1
34 149 1
34 151 1
34 152 1
34 154 1
34 155 1
34 157 1
34 159 1
34 162 1
34 163 1
34 165 1
34 166 1
34 169 1
34 170 1
34 171 1
34 173 1
34 176 1
34 177 1
34 178 1
34 179 1
34 180 1
34 181 1
34 182 1
34 184 1
34 186 1
34 189 1
34 190 1
34 193 1
34 195 1
34 196 1
34 197 1
34 198 1
34 200 1
34 201 1
34 202 1
34 204 1
34 205 1
34 206 1
34 209 1
34 210 1
34 211 1
34 212 1
34 226 1
34 227 1
34 228 1
34 229 1
34 230 1
34 231 1
34 233 1
34 234 1
34 235 1
34 236 1
34 238 1
34 240 1
34 244 1
34 245 1
34 247 1
34 249 1
34 250 1
34 252 1
34 254 1
34 255 1
34 261 1
34 264 1
34 266 1
34 267 1
34 269 1
34 270 1
34 272 1
34 275 1
34 277 1
34 278 1
34 279 1
34 280 1
34 282 1
34 283 1
34 287 1
34 288 1
34 289 1
34 295 1
34 296 1
34 298 1
34 301 1
34 302 1
34 304 1
34 307 1
34 309 1
34 310 1
34 311 1
34 313 1
34 316 1
34 317 1
34 320 1
34 321 1
34 322 1
34 323 1
34 326 1
34 327 1
34 329 1
34 331 1
34 332 1
34 335 1
34 337 1
34 338 1
34 340 1
34 342 1
34 343 1
34 344 1
34 347 1
34 349 1
34 354 1
34 355 1
34 356 1
34 359 1
34 360 1
34 361 1
34 365 1
34 366 1
34 367 1
34 370 1
34 371 1
34 372 1
34 376 1
34 377 1
34 378 1
34 380 1
34 381 1
34 382 1
34 383 1
34 384 1
34 388 1
34 393 1
34 397 1
34 398 1
34 400 1
35 36 1
35 39 1
35 40 1
35 42 1
35 43 1
35 47 1
35 48 1
35 50 1
35 51 1
35 55 1
35 57 1
35 60 1
35 61 1
35 62 1
35 64 1
35 65 1
35 71 1
35 72 1
35 75 1
35 77 1
35 80 1
35 83 1
35 86 1
35 87 1
35 88 1
35 90 1
35 95 1
35 99 1
35 102 1
35 103 1
35 105 1
35 107 1
35 109 1
35 110 1
35 111 1
35 112 1
35 114 1
35 117 1
35 119 1
35 120 1
35 121 1
35 122 1
35 128 1
35 130 1
35 131 1
35 132 1
35 134 1
35 138 1
35 140 1
35 142 1
35 144 1
35 145 1
35 147 1
35 149 1
35 150 1
35 151 1
35 156 1
35 158 1
35 159 1
35 162 1
35 163 1
35 164 1
35 166 1
35 167 1
35 169 1
35 170 1
35 171 1
35 173 1
35 176 1
35 181 1
35 182 1
35 183 1
35 189 1
35 190 1
35 191 1
35 192 1
35 193 1
35 194 1
35 195 1
35 196 1
35 197 1
35 200 1
35 201 1
35 202 1
35 205 1
35 206 1
35 207 1
35 208 1
35 209 1
35 211 1
35 212 1
35 213 1
35 225 1
35 226 1
35 227 1
35 228 1
35 229 1
35 230 1
35 232 1
35 234 1
35 235 1
35 236 1
35 237 1
35 242 1
35 243 1
35 244 1
35 245 1
35 247 1
35 250 1
35 252 1
35 254 1
35 258 1
35 260 1
35 261 1
35 262 1
35 263 1
35 264 1
35 266 1
35 267 1
35 268 1
35 269 1
35 270 1
35 273 1
35 274 1
35 275 1
35 277 1
35 278 1
35 280 1
35 287 1
35 289 1
35 290 1
35 293 1
35 295 1
35 296 1
35 297 1
35 301 1
35 302 1
35 304 1
35 306 1
35 307 1
35 308 1
35 311 1
35 312 1
35 313 1
35 315 1
35 317 1
35 319 1
35 320 1
35 321 1
35 322 1
35 323 1
35 325 1
35 327 1
35 329 1
35 330 1
35 331 1
35 332 1
35 333 1
35 335 1
35 336 1
35 337 1
35 338 1
35 340 1
35 341 1
35 344 1
35 348 1
35 349 1
35 354 1
35 355 1
35 357 1
35 359 1
35 360 1
35 361 1
35 362 1
35 366 1
35 367 1
35 370 1
35 371 1
35 374 1
35 377 1
35 378 1
35 380 1
35 381 1
35 382 1
35 386 1
35 388 1
35 390 1
35 391 1
35 398 1
36 37 1
36 38 1
36 40 1
36 41 1
36 44 1
36 49 1
36 52 1
36 53 1
36 54 1
36 58 1
36 59 1
36 63 1
36 66 1
36 67 1
36 68 1
36 69 1
36 70 1
36 71 1
36 73 1
36 74 1
36 78 1
36 79 1
36 81 1
36 82 1
36 85 1
36 89 1
36 91 1
36 94 1
36 95 1
36 97 1
36 100 1
36 102 1
36 103 1
36 104 1
36 106 1
36 108 1
36 113 1
36 116 1
36 117 1
36 118 1
36 124 1
36 125 1
36 126 1
36 127 1
36 128 1
36 130 1
36 133 1
36 135 1
36 136 1
36 137 1
36 139 1
36 142 1
36 143 1
36 145 1
36 146 1
36 150 1
36 153 1
36 155 1
36 156 1
36 158 1
36 160 1
36 165 1
36 167 1
36 168 1
36 173 1
36 175 1
36 176 1
36 179 1
36 183 1
36 185 1
36 186 1
36 187 1
36 188 1
36 192 1
36 194 1
36 196 1
36 198 1
36 199 1
36 203 1
36 204 1
36 205 1
36 207 1
36 208 1
36 213 1
36 215 1
36 217 1
36 218 1
36 219 1
36 220 1
36 221 1
36 222 1
36 223 1
36 224 1
36 226 1
36 231 1
36 232 1
36 233 1
36 238 1
36 239 1
36 240 1
36 241 1
36 246 1
36 248 1
36 251 1
36 253 1
36 255 1
36 256 1
36 257 1
36 259 1
36 262 1
36 263 1
36 265 1
36 268 1
36 271 1
36 272 1
36 275 1
36 276 1
36 281 1
36 282 1
36 283 1
36 284 1
36 285 1
36 286 1
36 287 1
36 290 1
36 291 1
36 292 1
36 294 1
36 296 1
36 299 1
36 300 1
36 303 1
36 305 1
36 306 1
36 308 1
36 309 1
36 310 1
36 314 1
36 318 1
36 319 1
36 322 1
36 324 1
36 326 1
36 328 1
36 330 1
36 333 1
36 334 1
36 336 1
36 345 1
36 347 1
36 350 1
36 355 1
36 356 1
36 358 1
36 363 1
36 364 1
36 365 1
36 368 1
36 369 1
36 372 1
36 373 1
36 375 1
36 380 1
36 387 1
36 389 1
36 391 1
36 392 1
36 393 1
36 394 1
36 395 1
36 396 1
36 399 1
37 40 1
37 41 1
37 45 1
37 47 1
37 48 1
37 51 1
37 54 1
37 56 1
37 58 1
37 60 1
37 61 1
37 62 1
37 65 1
37 77 1
37 78 1
37 80 1
37 83 1
37 84 1
37 86 1
37 87 1
37 88 1
37 89 1
37 90 1
37 92 1
37 93 1
37 96 1
37 98 1
37 99 1
37 100 1
37 104 1
37 105 1
37 107 1
37 109 1
37 110 1
37 111 1
37 112 1
37 114 1
37 116 1
37 117 1
37 119 1
37 120 1
37 121 1
37 122 1
37 124 1
37 127 1
37 128 1
37 129 1
37 130 1
37 131 1
37 132 1
37 133 1
37 134 1
37 135 1
37 138 1
37 140 1
37 141 1
37 142 1
37 144 1
37 145 1
37 147 1
37 148 1
37 149 1
37 151 1
37 152 1
37 154 1
37 156 1
37 158 1
37 159 1
37 160 1
37 161 1
37 163 1
37 164 1
37 168 1
37 169 1
37 170 1
37 171 1
37 173 1
37 174 1
37 175 1
37 176 1
37 177 1
37 178 1
37 181 1
37 182 1
37 184 1
37 189 1
37 190 1
37 191 1
37 193 1
37 195 1
37 196 1
37 197 1
37 200 1
37 201 1
37 205 1
37 206 1
37 208 1
37 209 1
37 210 1
37 211 1
37 212 1
37 216 1
37 217 1
37 218 1
37 224 1
37 225 1
37 226 1
37 228 1
37 230 1
37 233 1
37 234 1
37 235 1
37 236 1
37 237 1
37 243 1
37 244 1
37 245 1
37 247 1
37 249 1
37 250 1
37 252 1
37 254 1
37 260 1
37 261 1
37 264 1
37 266 1
37 267 1
37 269 1
37 270 1
37 273 1
37 275 1
37 277 1
37 278 1
37 279 1
37 280 1
37 287 1
37 288 1
37 289 1
37 295 1
37 296 1
37 298 1
37 301 1
37 302 1
37 307 1
37 311 1
37 312 1
37 313 1
37 315 1
37 317 1
37 319 1
37 320 1
37 321 1
37 322 1
37 323 1
37 324 1
37 325 1
37 327 1
37 329 1
37 331 1
37 332 1
37 335 1
37 337 1
37 338 1
37 339 1
37 340 1
37 342 1
37 343 1
37 344 1
37 349 1
37 354 1
37 355 1
37 359 1
37 360 1
37 361 1
37 362 1
37 366 1
37 367 1
37 368 1
37 370 1
37 371 1
37 374 1
37 376 1
37 377 1
37 378 1
37 379 1
37 380 1
37 381 1
37 382 1
37 383 1
37 386 1
37 388 1
37 389 1
37 390 1
37 392 1
37 393 1
37 394 1
37 395 1
37 398 1
37 400 1
38 39 1
38 40 1
38 42 1
38 43 1
38 44 1
38 46 1
38 47 1
38 48 1
38 50 1
38 51 1
38 56 1
38 57 1
38 59 1
38 60 1
38 61 1
38 62 1
38 64 1
38 65 1
38 67 1
38 72 1
38 73 1
38 74 1
38 75 1
38 76 1
38 77 1
38 80 1
38 81 1
38 83 1
38 85 1
38 87 1
38 88 1
38 90 1
38 92 1
38 94 1
38 96 1
38 97 1
38 98 1
38 100 1
38 105 1
38 109 1
38 111 1
38 114 1
38 115 1
38 117 1
38 119 1
38 120 1
38 121 1
38 122 1
38 124 1
38 128 1
38 130 1
38 131 1
38 132 1
38 134 1
38 138 1
38 139 1
38 140 1
38 141 1
38 142 1
38 143 1
38 144 1
38 145 1
38 147 1
38 148 1
38 149 1
38 151 1
38 153 1
38 154 1
38 156 1
38 157 1
38 158 1
38 159 1
38 161 1
38 162 1
38 163 1
38 164 1
38 169 1
38 170 1
38 171 1
38 173 1
38 176 1
38 177 1
38 178 1
38 179 1
38 180 1
38 181 1
38 182 1
38 184 1
38 189 1
38 190 1
38 191 1
38 192 1
38 195 1
38 197 1
38 200 1
38 201 1
38 202 1
38 205 1
38 206 1
38 209 1
38 210 1
38 211 1
38 212 1
38 219 1
38 220 1
38 225 1
38 226 1
38 227 1
38 228 1
38 229 1
38 230 1
38 233 1
38 234 1
38 235 1
38 236 1
38 237 1
38 241 1
38 243 1
38 244 1
38 247 1
38 249 1
38 250 1
38 252 1
38 253 1
38 254 1
38 260 1
38 261 1
38 264 1
38 266 1
38 267 1
38 269 1
38 270 1
38 273 1
38 274 1
38 277 1
38 278 1
38 280 1
38 287 1
38 288 1
38 294 1
38 295 1
38 298 1
38 301 1
38 302 1
38 304 1
38 307 1
38 312 1
38 313 1
38 314 1
38 315 1
38 316 1
38 317 1
38 319 1
38 320 1
38 321 1
38 322 1
38 323 1
38 325 1
38 328 1
38 329 1
38 331 1
38 332 1
38 334 1
38 335 1
38 337 1
38 338 1
38 339 1
38 340 1
38 342 1
38 343 1
38 344 1
38 346 1
38 349 1
38 350 1
38 351 1
38 354 1
38 357 1
38 358 1
38 359 1
38 360 1
38 362 1
38 363 1
38 366 1
38 368 1
38 370 1
38 371 1
38 374 1
38 375 1
38 376 1
38 377 1
38 378 1
38 380 1
38 381 1
38 382 1
38 383 1
38 386 1
38 388 1
38 390 1
38 393 1
38 398 1
38 399 1
38 400 1
39 41 1
39 44 1
39 49 1
39 52 1
39 53 1
39 54 1
39 55 1
39 58 1
39 62 1
39 63 1
39 65 1
39 66 1
39 67 1
39 68 1
39 69 1
39 70 1
39 71 1
39 73 1
39 75 1
39 76 1
39 78 1
39 79 1
39 81 1
39 82 1
39 83 1
39 84 1
39 85 1
39 86 1
39 89 1
39 91 1
39 92 1
39 93 1
39 94 1
39 95 1
39 97 1
39 98 1
39 102 1
39 103 1
39 104 1
39 105 1
39 113 1
39 114 1
39 115 1
39 116 1
39 118 1
39 119 1
39 126 1
39 127 1
39 133 1
39 135 1
39 136 1
39 139 1
39 146 1
39 152 1
39 153 1
39 155 1
39 160 1
39 165 1
39 167 1
39 171 1
39 172 1
39 174 1
39 175 1
39 178 1
39 183 1
39 185 1
39 186 1
39 187 1
39 188 1
39 199 1
39 207 1
39 213 1
39 214 1
39 215 1
39 216 1
39 217 1
39 218 1
39 219 1
39 220 1
39 222 1
39 224 1
39 231 1
39 232 1
39 238 1
39 239 1
39 240 1
39 241 1
39 242 1
39 246 1
39 247 1
39 248 1
39 249 1
39 251 1
39 253 1
39 254 1
39 255 1
39 256 1
39 257 1
39 258 1
39 259 1
39 262 1
39 263 1
39 265 1
39 268 1
39 271 1
39 272 1
39 273 1
39 276 1
39 281 1
39 282 1
39 283 1
39 284 1
39 285 1
39 286 1
39 290 1
39 291 1
39 292 1
39 294 1
39 299 1
39 300 1
39 305 1
39 309 1
39 311 1
39 314 1
39 317 1
39 318 1
39 323 1
39 324 1
39 325 1
39 328 1
39 329 1
39 330 1
39 333 1
39 334 1
39 336 1
39 341 1
39 345 1
39 347 1
39 348 1
39 350 1
39 351 1
39 352 1
39 353 1
39 356 1
39 358 1
39 361 1
39 363 1
39 364 1
39 365 1
39 369 1
39 372 1
39 375 1
39 376 1
39 379 1
39 381 1
39 384 1
39 386 1
39 387 1
39 389 1
39 392 1
39 394 1
39 395 1
39 396 1
39 397 1
39 399 1
39 400 1
40 41 1
40 44 1
40 49 1
40 53 1
40 54 1
40 55 1
40 58 1
40 66 1
40 67 1
40 69 1
40 70 1
40 71 1
40 73 1
40 76 1
40 78 1
40 79 1
40 81 1
40 82 1
40 84 1
40 85 1
40 93 1
40 94 1
40 95 1
40 100 1
40 101 1
40 102 1
40 103 1
40 104 1
40 106 1
40 108 1
40 113 1
40 115 1
40 116 1
40 117 1
40 124 1
40 125 1
40 126 1
40 127 1
40 128 1
40 130 1
40 135 1
40 136 1
40 137 1
40 139 1
40 142 1
40 143 1
40 145 1
40 146 1
40 150 1
40 153 1
40 155 1
40 156 1
40 158 1
40 165 1
40 167 1
40 168 1
40 172 1
40 173 1
40 174 1
40 175 1
40 176 1
40 179 1
40 183 1
40 185 1
40 186 1
40 187 1
40 188 1
40 192 1
40 196 1
40 198 1
40 203 1
40 204 1
40 205 1
40 208 1
40 213 1
40 214 1
40 215 1
40 216 1
40 217 1
40 218 1
40 219 1
40 220 1
40 221 1
40 223 1
40 224 1
40 226 1
40 231 1
40 232 1
40 233 1
40 238 1
40 239 1
40 240 1
40 241 1
40 242 1
40 246 1
40 248 1
40 251 1
40 253 1
40 255 1
40 256 1
40 258 1
40 259 1
40 262 1
40 263 1
40 265 1
40 268 1
40 271 1
40 272 1
40 275 1
40 276 1
40 282 1
40 283 1
40 284 1
40 285 1
40 286 1
40 287 1
40 290 1
40 291 1
40 292 1
40 293 1
40 294 1
40 296 1
40 297 1
40 299 1
40 300 1
40 303 1
40 306 1
40 308 1
40 309 1
40 310 1
40 314 1
40 319 1
40 322 1
40 324 1
40 326 1
40 328 1
40 330 1
40 333 1
40 334 1
40 336 1
40 341 1
40 347 1
40 348 1
40 351 1
40 352 1
40 355 1
40 356 1
40 358 1
40 363 1
40 364 1
40 365 1
40 368 1
40 369 1
40 372 1
40 373 1
40 379 1
40 380 1
40 384 1
40 385 1
40 387 1
40 389 1
40 391 1
40 392 1
40 393 1
40 396 1
40 397 1
41 42 1
41 43 1
41 45 1
41 46 1
41 47 1
41 50 1
41 54 1
41 56 1
41 58 1
41 60 1
41 61 1
41 62 1
41 64 1
41 65 1
41 72 1
41 75 1
41 77 1
41 78 1
41 80 1
41 83 1
41 84 1
41 86 1
41 87 1
41 88 1
41 89 1
41 90 1
41 92 1
41 93 1
41 96 1
41 99 1
41 100 1
41 104 1
41 105 1
41 107 1
41 109 1
41 110 1
41 111 1
41 112 1
41 114 1
41 116 1
41 117 1
41 119 1
41 120 1
41 121 1
41 122 1
41 123 1
41 124 1
41 127 1
41 128 1
41 129 1
41 130 1
41 131 1
41 132 1
41 133 1
41 134 1
41 135 1
41 138 1
41 140 1
41 141 1
41 142 1
41 143 1
41 144 1
41 148 1
41 149 1
41 152 1
41 154 1
41 158 1
41 159 1
41 160 1
41 162 1
41 163 1
41 164 1
41 166 1
41 168 1
41 170 1
41 171 1
41 173 1
41 174 1
41 175 1
41 177 1
41 178 1
41 179 1
41 180 1
41 181 1
41 182 1
41 189 1
41 190 1
41 191 1
41 192 1
41 193 1
41 195 1
41 196 1
41 197 1
41 200 1
41 201 1
41 205 1
41 206 1
41 209 1
41 210 1
41 211 1
41 216 1
41 217 1
41 218 1
41 224 1
41 225 1
41 226 1
41 227 1
41 228 1
41 229 1
41 230 1
41 233 1
41 234 1
41 235 1
41 236 1
41 237 1
41 243 1
41 244 1
41 245 1
41 247 1
41 250 1
41 252 1
41 254 1
41 260 1
41 264 1
41 266 1
41 267 1
41 269 1
41 270 1
41 274 1
41 275 1
41 277 1
41 279 1
41 280 1
41 287 1
41 289 1
41 295 1
41 296 1
41 301 1
41 302 1
41 304 1
41 307 1
41 311 1
41 312 1
41 313 1
41 315 1
41 316 1
41 317 1
41 319 1
41 321 1
41 322 1
41 323 1
41 324 1
41 325 1
41 327 1
41 329 1
41 331 1
41 332 1
41 335 1
41 337 1
41 338 1
41 339 1
41 340 1
41 342 1
41 343 1
41 344 1
41 346 1
41 349 1
41 354 1
41 357 1
41 360 1
41 361 1
41 362 1
41 366 1
41 367 1
41 368 1
41 370 1
41 371 1
41 374 1
41 376 1
41 378 1
41 379 1
41 380 1
41 381 1
41 383 1
41 386 1
41 388 1
41 389 1
41 390 1
41 392 1
41 394 1
41 395 1
41 400 1
42 44 1
42 46 1
42 48 1
42 49 1
42 52 1
42 54 1
42 55 1
42 58 1
42 63 1
42 66 1
42 67 1
42 68 1
42 69 1
42 70 1
42 71 1
42 73 1
42 74 1
42 76 1
42 77 1
42 78 1
42 79 1
42 81 1
42 82 1
42 84 1
42 85 1
42 89 1
42 91 1
42 94 1
42 95 1
42 97 1
42 99 1
42 101 1
42 102 1
42 103 1
42 106 1
42 107 1
42 108 1
42 109 1
42 111 1
42 113 1
42 115 1
42 116 1
42 125 1
42 126 1
42 132 1
42 134 1
42 135 1
42 136 1
42 137 1
42 139 1
42 146 1
42 148 1
42 150 1
42 153 1
42 155 1
42 160 1
42 161 1
42 165 1
42 167 1
42 168 1
42 172 1
42 175 1
42 183 1
42 184 1
42 186 1
42 187 1
42 188 1
42 191 1
42 194 1
42 198 1
42 199 1
42 201 1
42 203 1
42 204 1
42 207 1
42 209 1
42 210 1
42 211 1
42 213 1
42 214 1
42 215 1
42 216 1
42 217 1
42 218 1
42 219 1
42 220 1
42 221 1
42 222 1
42 223 1
42 224 1
42 231 1
42 232 1
42 236 1
42 238 1
42 240 1
42 241 1
42 246 1
42 248 1
42 250 1
42 251 1
42 253 1
42 255 1
42 256 1
42 257 1
42 259 1
42 260 1
42 261 1
42 262 1
42 263 1
42 265 1
42 266 1
42 268 1
42 272 1
42 274 1
42 276 1
42 281 1
42 282 1
42 283 1
42 285 1
42 286 1
42 290 1
42 292 1
42 293 1
42 297 1
42 299 1
42 300 1
42 301 1
42 303 1
42 305 1
42 307 1
42 308 1
42 309 1
42 314 1
42 315 1
42 318 1
42 324 1
42 326 1
42 328 1
42 331 1
42 333 1
42 336 1
42 341 1
42 345 1
42 347 1
42 348 1
42 350 1
42 352 1
42 353 1
42 356 1
42 358 1
42 363 1
42 365 1
42 369 1
42 372 1
42 375 1
42 379 1
42 384 1
42 385 1
42 387 1
42 388 1
42 389 1
42 391 1
42 392 1
42 394 1
42 395 1
42 396 1
42 397 1
42 399 1
43 44 1
43 52 1
43 54 1
43 55 1
43 56 1
43 58 1
43 59 1
43 61 1
43 63 1
43 66 1
43 67 1
43 68 1
43 69 1
43 70 1
43 71 1
43 72 1
43 73 1
43 74 1
43 76 1
43 78 1
43 79 1
43 80 1
43 82 1
43 84 1
43 85 1
43 89 1
43 90 1
43 91 1
43 93 1
43 95 1
43 97 1
43 101 1
43 102 1
43 106 1
43 108 1
43 113 1
43 115 1
43 116 1
43 118 1
43 122 1
43 125 1
43 126 1
43 127 1
43 131 1
43 133 1
43 135 1
43 136 1
43 137 1
43 139 1
43 146 1
43 153 1
43 155 1
43 157 1
43 160 1
43 163 1
43 165 1
43 167 1
43 168 1
43 175 1
43 177 1
43 180 1
43 182 1
43 183 1
43 185 1
43 186 1
43 187 1
43 188 1
43 190 1
43 193 1
43 194 1
43 198 1
43 199 1
43 203 1
43 204 1
43 207 1
43 213 1
43 214 1
43 215 1
43 216 1
43 217 1
43 218 1
43 219 1
43 221 1
43 222 1
43 223 1
43 224 1
43 228 1
43 230 1
43 231 1
43 232 1
43 238 1
43 239 1
43 240 1
43 241 1
43 242 1
43 251 1
43 253 1
43 255 1
43 256 1
43 257 1
43 258 1
43 259 1
43 262 1
43 265 1
43 268 1
43 271 1
43 272 1
43 276 1
43 277 1
43 281 1
43 283 1
43 284 1
43 286 1
43 290 1
43 291 1
43 292 1
43 293 1
43 294 1
43 297 1
43 298 1
43 300 1
43 302 1
43 303 1
43 305 1
43 306 1
43 308 1
43 309 1
43 313 1
43 318 1
43 320 1
43 324 1
43 328 1
43 330 1
43 333 1
43 334 1
43 336 1
43 341 1
43 342 1
43 345 1
43 347 1
43 348 1
43 350 1
43 353 1
43 354 1
43 356 1
43 358 1
43 359 1
43 363 1
43 364 1
43 365 1
43 367 1
43 369 1
43 371 1
43 372 1
43 373 1
43 374 1
43 375 1
43 382 1
43 385 1
43 387 1
43 391 1
43 392 1
43 394 1
43 395 1
43 396 1
44 46 1
44 48 1
44 51 1
44 56 1
44 59 1
44 62 1
44 67 1
44 72 1
44 73 1
44 74 1
44 75 1
44 76 1
44 77 1
44 80 1
44 81 1
44 83 1
44 85 1
44 86 1
44 87 1
44 88 1
44 90 1
44 92 1
44 94 1
44 96 1
44 97 1
44 99 1
44 100 1
44 105 1
44 107 1
44 109 1
44 110 1
44 111 1
44 115 1
44 117 1
44 119 1
44 120 1
44 122 1
44 124 1
44 128 1
44 130 1
44 131 1
44 132 1
44 139 1
44 140 1
44 141 1
44 142 1
44 144 1
44 145 1
44 148 1
44 152 1
44 153 1
44 154 1
44 156 1
44 157 1
44 158 1
44 159 1
44 161 1
44 162 1
44 163 1
44 164 1
44 166 1
44 169 1
44 170 1
44 171 1
44 177 1
44 178 1
44 179 1
44 180 1
44 181 1
44 182 1
44 184 1
44 189 1
44 190 1
44 191 1
44 192 1
44 196 1
44 197 1
44 200 1
44 201 1
44 202 1
44 206 1
44 208 1
44 209 1
44 211 1
44 219 1
44 220 1
44 225 1
44 226 1
44 227 1
44 228 1
44 229 1
44 230 1
44 234 1
44 237 1
44 241 1
44 243 1
44 244 1
44 245 1
44 247 1
44 249 1
44 250 1
44 252 1
44 253 1
44 254 1
44 260 1
44 261 1
44 266 1
44 267 1
44 269 1
44 273 1
44 274 1
44 275 1
44 277 1
44 278 1
44 279 1
44 288 1
44 289 1
44 294 1
44 295 1
44 298 1
44 301 1
44 304 1
44 307 1
44 311 1
44 312 1
44 313 1
44 314 1
44 315 1
44 316 1
44 317 1
44 320 1
44 321 1
44 322 1
44 323 1
44 325 1
44 327 1
44 328 1
44 329 1
44 331 1
44 332 1
44 334 1
44 335 1
44 337 1
44 338 1
44 339 1
44 340 1
44 343 1
44 346 1
44 349 1
44 350 1
44 351 1
44 354 1
44 355 1
44 358 1
44 359 1
44 360 1
44 361 1
44 362 1
44 363 1
44 367 1
44 368 1
44 370 1
44 371 1
44 375 1
44 376 1
44 377 1
44 378 1
44 381 1
44 382 1
44 390 1
44 398 1
44 399 1
44 400 1
45 47 1
45 49 1
45 52 1
45 53 1
45 55 1
45 58 1
45 59 1
45 63 1
45 66 1
45 67 1
45 68 1
45 69 1
45 70 1
45 71 1
45 73 1
45 74 1
45 76 1
45 79 1
45 81 1
45 82 1
45 84 1
45 85 1
45 87 1
45 89 1
45 91 1
45 93 1
45 94 1
45 95 1
45 96 1
45 101 1
45 102 1
45 103 1
45 104 1
45 106 1
45 108 1
45 110 1
45 113 1
45 115 1
45 121 1
45 125 1
45 126 1
45 127 1
45 133 1
45 135 1
45 136 1
45 137 1
45 138 1
45 139 1
45 141 1
45 146 1
45 149 1
45 153 1
45 155 1
45 160 1
45 162 1
45 164 1
45 165 1
45 167 1
45 168 1
45 169 1
45 170 1
45 172 1
45 175 1
45 183 1
45 185 1
45 186 1
45 187 1
45 188 1
45 194 1
45 198 1
45 199 1
45 202 1
45 203 1
45 204 1
45 213 1
45 214 1
45 215 1
45 216 1
45 217 1
45 218 1
45 219 1
45 220 1
45 222 1
45 223 1
45 225 1
45 231 1
45 232 1
45 235 1
45 237 1
45 238 1
45 239 1
45 240 1
45 241 1
45 242 1
45 246 1
45 252 1
45 253 1
45 255 1
45 256 1
45 258 1
45 259 1
45 262 1
45 263 1
45 265 1
45 267 1
45 268 1
45 270 1
45 272 1
45 278 1
45 280 1
45 281 1
45 282 1
45 283 1
45 285 1
45 286 1
45 290 1
45 291 1
45 293 1
45 294 1
45 297 1
45 299 1
45 300 1
45 303 1
45 305 1
45 306 1
45 308 1
45 309 1
45 310 1
45 312 1
45 316 1
45 324 1
45 327 1
45 330 1
45 333 1
45 334 1
45 336 1
45 337 1
45 338 1
45 341 1
45 345 1
45 347 1
45 348 1
45 350 1
45 351 1
45 352 1
45 353 1
45 358 1
45 363 1
45 364 1
45 365 1
45 369 1
45 372 1
45 373 1
45 375 1
45 379 1
45 384 1
45 385 1
45 389 1
45 390 1
45 391 1
45 392 1
45 394 1
45 395 1
45 396 1
45 397 1
45 399 1
46 48 1
46 49 1
46 52 1
46 53 1
46 54 1
46 55 1
46 58 1
46 59 1
46 63 1
46 66 1
46 67 1
46 68 1
46 69 1
46 70 1
46 73 1
46 74 1
46 76 1
46 77 1
46 78 1
46 79 1
46 81 1
46 85 1
46 89 1
46 91 1
46 93 1
46 94 1
46 95 1
46 99 1
46 101 1
46 103 1
46 104 1
46 106 1
46 107 1
46 108 1
46 109 1
46 111 1
46 113 1
46 115 1
46 118 1
46 125 1
46 132 1
46 134 1
46 135 1
46 136 1
46 137 1
46 146 1
46 148 1
46 150 1
46 155 1
46 160 1
46 161 1
46 167 1
46 168 1
46 172 1
46 174 1
46 175 1
46 183 1
46 184 1
46 185 1
46 186 1
46 187 1
46 188 1
46 191 1
46 194 1
46 198 1
46 201 1
46 203 1
46 204 1
46 209 1
46 210 1
46 211 1
46 213 1
46 215 1
46 216 1
46 217 1
46 218 1
46 219 1
46 220 1
46 221 1
46 222 1
46 223 1
46 224 1
46 231 1
46 232 1
46 236 1
46 239 1
46 240 1
46 241 1
46 242 1
46 248 1
46 250 1
46 253 1
46 255 1
46 256 1
46 258 1
46 259 1
46 260 1
46 261 1
46 262 1
46 263 1
46 265 1
46 266 1
46 268 1
46 271 1
46 272 1
46 274 1
46 281 1
46 283 1
46 284 1
46 285 1
46 286 1
46 290 1
46 291 1
46 292 1
46 293 1
46 294 1
46 297 1
46 299 1
46 300 1
46 301 1
46 303 1
46 305 1
46 306 1
46 307 1
46 308 1
46 309 1
46 310 1
46 315 1
46 318 1
46 324 1
46 326 1
46 328 1
46 330 1
46 331 1
46 333 1
46 334 1
46 336 1
46 341 1
46 347 1
46 348 1
46 350 1
46 351 1
46 353 1
46 356 1
46 358 1
46 363 1
46 364 1
46 365 1
46 369 1
46 372 1
46 373 1
46 375 1
46 385 1
46 387 1
46 388 1
46 389 1
46 392 1
46 395 1
46 396 1
46 397 1
46 399 1
47 49 1
47 52 1
47 53 1
47 54 1
47 55 1
47 58 1
47 59 1
47 63 1
47 66 1
47 68 1
47 69 1
47 70 1
47 71 1
47 74 1
47 76 1
47 79 1
47 85 1
47 87 1
47 89 1
47 91 1
47 93 1
47 94 1
47 95 1
47 96 1
47 97 1
47 101 1
47 102 1
47 103 1
47 104 1
47 106 1
47 108 1
47 110 1
47 113 1
47 116 1
47 118 1
47 121 1
47 125 1
47 126 1
47 127 1
47 135 1
47 137 1
47 138 1
47 139 1
47 141 1
47 146 1
47 149 1
47 150 1
47 153 1
47 155 1
47 160 1
47 162 1
47 164 1
47 165 1
47 167 1
47 168 1
47 169 1
47 170 1
47 172 1
47 174 1
47 175 1
47 183 1
47 185 1
47 186 1
47 187 1
47 188 1
47 194 1
47 199 1
47 202 1
47 203 1
47 207 1
47 213 1
47 215 1
47 216 1
47 217 1
47 218 1
47 219 1
47 220 1
47 221 1
47 223 1
47 224 1
47 225 1
47 231 1
47 235 1
47 237 1
47 238 1
47 239 1
47 240 1
47 241 1
47 242 1
47 246 1
47 251 1
47 252 1
47 253 1
47 255 1
47 256 1
47 257 1
47 258 1
47 259 1
47 262 1
47 263 1
47 265 1
47 267 1
47 268 1
47 270 1
47 272 1
47 276 1
47 278 1
47 280 1
47 281 1
47 282 1
47 283 1
47 284 1
47 285 1
47 290 1
47 291 1
47 292 1
47 293 1
47 294 1
47 297 1
47 299 1
47 300 1
47 305 1
47 306 1
47 309 1
47 310 1
47 312 1
47 314 1
47 316 1
47 318 1
47 326 1
47 327 1
47 328 1
47 330 1
47 333 1
47 334 1
47 336 1
47 337 1
47 338 1
47 345 1
47 347 1
47 348 1
47 351 1
47 352 1
47 353 1
47 356 1
47 358 1
47 363 1
47 365 1
47 372 1
47 373 1
47 375 1
47 379 1
47 384 1
47 385 1
47 387 1
47 389 1
47 390 1
47 391 1
47 394 1
47 395 1
47 396 1
47 397 1
47 399 1
48 53 1
48 54 1
48 55 1
48 58 1
48 59 1
48 63 1
48 66 1
48 67 1
48 69 1
48 70 1
48 71 1
48 73 1
48 74 1
48 76 1
48 77 1
48 78 1
48 79 1
48 81 1
48 82 1
48 84 1
48 89 1
48 93 1
48 95 1
48 97 1
48 99 1
48 101 1
48 102 1
48 103 1
48 104 1
48 106 1
48 107 1
48 108 1
48 109 1
48 111 1
48 115 1
48 116 1
48 118 1
48 125 1
48 126 1
48 127 1
48 132 1
48 134 1
48 135 1
48 136 1
48 137 1
48 148 1
48 153 1
48 160 1
48 161 1
48 165 1
48 167 1
48 168 1
48 172 1
48 174 1
48 175 1
48 183 1
48 184 1
48 186 1
48 188 1
48 191 1
48 194 1
48 201 1
48 203 1
48 204 1
48 207 1
48 209 1
48 210 1
48 211 1
48 213 1
48 214 1
48 215 1
48 216 1
48 219 1
48 220 1
48 221 1
48 222 1
48 224 1
48 231 1
48 232 1
48 236 1
48 238 1
48 239 1
48 240 1
48 241 1
48 242 1
48 246 1
48 248 1
48 250 1
48 251 1
48 253 1
48 255 1
48 257 1
48 258 1
48 259 1
48 260 1
48 261 1
48 263 1
48 265 1
48 266 1
48 268 1
48 271 1
48 272 1
48 274 1
48 276 1
48 281 1
48 282 1
48 283 1
48 284 1
48 286 1
48 291 1
48 292 1
48 293 1
48 294 1
48 297 1
48 299 1
48 301 1
48 303 1
48 305 1
48 306 1
48 307 1
48 308 1
48 309 1
48 310 1
48 314 1
48 315 1
48 318 1
48 324 1
48 328 1
48 330 1
48 331 1
48 333 1
48 334 1
48 336 1
48 341 1
48 345 1
48 347 1
48 348 1
48 351 1
48 352 1
48 356 1
48 358 1
48 365 1
48 369 1
48 372 1
48 373 1
48 375 1
48 379 1
48 385 1
48 387 1
48 388 1
48 391 1
48 392 1
48 394 1
48 395 1
48 396 1
48 397 1
48 399 1
49 50 1
49 51 1
49 56 1
49 60 1
49 61 1
49 65 1
49 69 1
49 70 1
49 77 1
49 80 1
49 83 1
49 86 1
49 87 1
49 88 1
49 90 1
49 92 1
49 99 1
49 105 1
49 107 1
49 109 1
49 110 1
49 111 1
49 112 1
49 114 1
49 117 1
49 119 1
49 120 1
49 121 1
49 122 1
49 123 1
49 125 1
49 126 1
49 128 1
49 129 1
49 130 1
49 131 1
49 132 1
49 134 1
49 137 1
49 138 1
49 141 1
49 142 1
49 143 1
49 144 1
49 145 1
49 146 1
49 147 1
49 148 1
49 149 1
49 151 1
49 152 1
49 154 1
49 156 1
49 158 1
49 159 1
49 161 1
49 162 1
49 163 1
49 164 1
49 166 1
49 169 1
49 170 1
49 171 1
49 172 1
49 173 1
49 176 1
49 177 1
49 178 1
49 179 1
49 180 1
49 181 1
49 182 1
49 184 1
49 187 1
49 188 1
49 189 1
49 191 1
49 192 1
49 193 1
49 195 1
49 196 1
49 197 1
49 200 1
49 201 1
49 202 1
49 205 1
49 208 1
49 209 1
49 210 1
49 211 1
49 212 1
49 222 1
49 223 1
49 225 1
49 227 1
49 233 1
49 235 1
49 236 1
49 243 1
49 244 1
49 246 1
49 247 1
49 250 1
49 252 1
49 254 1
49 260 1
49 261 1
49 264 1
49 266 1
49 267 1
49 269 1
49 270 1
49 271 1
49 273 1
49 275 1
49 277 1
49 278 1
49 279 1
49 280 1
49 281 1
49 285 1
49 287 1
49 288 1
49 289 1
49 292 1
49 295 1
49 296 1
49 298 1
49 301 1
49 304 1
49 305 1
49 307 1
49 311 1
49 312 1
49 313 1
49 315 1
49 316 1
49 317 1
49 318 1
49 319 1
49 320 1
49 321 1
49 322 1
49 323 1
49 325 1
49 327 1
49 331 1
49 332 1
49 335 1
49 337 1
49 339 1
49 342 1
49 343 1
49 344 1
49 345 1
49 346 1
49 349 1
49 352 1
49 354 1
49 355 1
49 357 1
49 359 1
49 361 1
49 362 1
49 364 1
49 366 1
49 367 1
49 368 1
49 371 1
49 373 1
49 374 1
49 376 1
49 377 1
49 381 1
49 382 1
49 383 1
49 385 1
49 386 1
49 388 1
49 390 1
49 393 1
49 396 1
49 398 1
49 400 1
50 52 1
50 53 1
50 54 1
50 55 1
50 58 1
50 59 1
50 60 1
50 63 1
50 64 1
50 67 1
50 68 1
50 70 1
50 74 1
50 76 1
50 78 1
50 79 1
50 81 1
50 82 1
50 84 1
50 85 1
50 91 1
50 93 1
50 94 1
50 95 1
50 97 1
50 101 1
50 102 1
50 103 1
50 104 1
50 106 1
50 108 1
50 112 1
50 113 1
50 116 1
50 118 1
50 125 1
50 127 1
50 129 1
50 135 1
50 136 1
50 137 1
50 139 1
50 144 1
50 146 1
50 150 1
50 154 1
50 155 1
50 160 1
50 165 1
50 167 1
50 168 1
50 172 1
50 174 1
50 175 1
50 181 1
50 183 1
50 185 1
50 186 1
50 187 1
50 188 1
50 199 1
50 200 1
50 203 1
50 207 1
50 213 1
50 214 1
50 215 1
50 216 1
50 217 1
50 219 1
50 220 1
50 221 1
50 222 1
50 224 1
50 227 1
50 229 1
50 231 1
50 232 1
50 234 1
50 238 1
50 239 1
50 240 1
50 242 1
50 245 1
50 246 1
50 248 1
50 251 1
50 253 1
50 255 1
50 256 1
50 258 1
50 259 1
50 262 1
50 263 1
50 264 1
50 265 1
50 268 1
50 271 1
50 272 1
50 276 1
50 279 1
50 281 1
50 282 1
50 283 1
50 284 1
50 285 1
50 286 1
50 288 1
50 290 1
50 291 1
50 293 1
50 295 1
50 299 1
50 305 1
50 306 1
50 308 1
50 309 1
50 310 1
50 318 1
50 321 1
50 324 1
50 326 1
50 328 1
50 330 1
50 333 1
50 334 1
50 335 1
50 336 1
50 340 1
50 341 1
50 343 1
50 344 1
50 345 1
50 347 1
50 348 1
50 350 1
50 351 1
50 352 1
50 353 1
50 356 1
50 357 1
50 358 1
50 360 1
50 362 1
50 363 1
50 364 1
50 365 1
50 372 1
50 373 1
50 375 1
50 377 1
50 378 1
50 379 1
50 385 1
50 387 1
50 389 1
50 391 1
50 392 1
50 394 1
50 395 1
50 396 1
50 397 1
50 399 1
51 52 1
51 53 1
51 54 1
51 55 1
51 57 1
51 58 1
51 59 1
51 63 1
51 66 1
51 67 1
51 69 1
51 70 1
51 71 1
51 73 1
51 74 1
51 76 1
51 78 1
51 79 1
51 81 1
51 82 1
51 84 1
51 85 1
51 88 1
51 89 1
51 91 1
51 94 1
51 95 1
51 97 1
51 101 1
51 102 1
51 103 1
51 104 1
51 106 1
51 108 1
51 113 1
51 115 1
51 116 1
51 118 1
51 120 1
51 123 1
51 125 1
51 126 1
51 127 1
51 133 1
51 135 1
51 136 1
51 137 1
51 139 1
51 140 1
51 146 1
51 147 1
51 150 1
51 151 1
51 153 1
51 155 1
51 159 1
51 160 1
51 165 1
51 166 1
51 167 1
51 168 1
51 172 1
51 174 1
51 183 1
51 185 1
51 186 1
51 187 1
51 188 1
51 189 1
51 194 1
51 195 1
51 197 1
51 198 1
51 199 1
51 203 1
51 204 1
51 206 1
51 207 1
51 212 1
51 213 1
51 215 1
51 216 1
51 217 1
51 218 1
51 220 1
51 221 1
51 222 1
51 223 1
51 224 1
51 231 1
51 232 1
51 239 1
51 240 1
51 241 1
51 242 1
51 243 1
51 244 1
51 248 1
51 253 1
51 256 1
51 257 1
51 258 1
51 259 1
51 262 1
51 265 1
51 268 1
51 269 1
51 271 1
51 276 1
51 281 1
51 282 1
51 283 1
51 284 1
51 285 1
51 286 1
51 289 1
51 290 1
51 291 1
51 292 1
51 293 1
51 297 1
51 299 1
51 300 1
51 303 1
51 304 1
51 305 1
51 306 1
51 308 1
51 309 1
51 310 1
51 314 1
51 318 1
51 324 1
51 326 1
51 328 1
51 330 1
51 332 1
51 333 1
51 336 1
51 339 1
51 341 1
51 345 1
51 346 1
51 348 1
51 349 1
51 351 1
51 352 1
51 353 1
51 356 1
51 358 1
51 363 1
51 365 1
51 366 1
51 369 1
51 370 1
51 372 1
51 373 1
51 375 1
51 383 1
51 384 1
51 385 1
51 387 1
51 389 1
51 392 1
51 394 1
51 395 1
51 396 1
51 397 1
51 398 1
51 399 1
52 53 1
52 57 1
52 60 1
52 61 1
52 62 1
52 64 1
52 65 1
52 66 1
52 72 1
52 75 1
52 77 1
52 80 1
52 82 1
52 83 1
52 86 1
52 88 1
52 90 1
52 96 1
52 98 1
52 99 1
52 100 1
52 105 1
52 106 1
52 107 1
52 109 1
52 110 1
52 112 1
52 113 1
52 114 1
52 121 1
52 122 1
52 123 1
52 124 1
52 128 1
52 129 1
52 130 1
52 131 1
52 132 1
52 134 1
52 138 1
52 141 1
52 142 1
52 143 1
52 144 1
52 145 1
52 147 1
52 148 1
52 149 1
52 151 1
52 152 1
52 154 1
52 156 1
52 157 1
52 158 1
52 162 1
52 163 1
52 164 1
52 169 1
52 171 1
52 173 1
52 176 1
52 177 1
52 178 1
52 179 1
52 181 1
52 182 1
52 185 1
52 189 1
52 190 1
52 191 1
52 192 1
52 195 1
52 196 1
52 199 1
52 200 1
52 201 1
52 202 1
52 203 1
52 205 1
52 206 1
52 209 1
52 210 1
52 211 1
52 212 1
52 214 1
52 215 1
52 221 1
52 225 1
52 226 1
52 228 1
52 229 1
52 230 1
52 233 1
52 234 1
52 236 1
52 237 1
52 239 1
52 243 1
52 244 1
52 245 1
52 247 1
52 248 1
52 249 1
52 251 1
52 252 1
52 254 1
52 256 1
52 257 1
52 259 1
52 260 1
52 261 1
52 264 1
52 265 1
52 266 1
52 267 1
52 269 1
52 270 1
52 274 1
52 275 1
52 276 1
52 277 1
52 284 1
52 286 1
52 287 1
52 288 1
52 289 1
52 291 1
52 295 1
52 296 1
52 298 1
52 299 1
52 300 1
52 301 1
52 303 1
52 313 1
52 316 1
52 317 1
52 320 1
52 325 1
52 327 1
52 331 1
52 332 1
52 335 1
52 337 1
52 338 1
52 340 1
52 343 1
52 344 1
52 346 1
52 349 1
52 353 1
52 354 1
52 355 1
52 357 1
52 360 1
52 361 1
52 362 1
52 366 1
52 368 1
52 369 1
52 370 1
52 371 1
52 374 1
52 376 1
52 377 1
52 378 1
52 380 1
52 381 1
52 382 1
52 383 1
52 386 1
52 387 1
52 388 1
52 390 1
52 393 1
52 398 1
52 400 1
53 56 1
53 60 1
53 61 1
53 64 1
53 65 1
53 66 1
53 72 1
53 77 1
53 80 1
53 82 1
53 86 1
53 87 1
53 88 1
53 90 1
53 96 1
53 98 1
53 99 1
53 100 1
53 105 1
53 106 1
53 107 1
53 109 1
53 110 1
53 111 1
53 113 1
53 114 1
53 117 1
53 119 1
53 121 1
53 122 1
53 123 1
53 124 1
53 128 1
53 129 1
53 131 1
53 132 1
53 134 1
53 138 1
53 140 1
53 141 1
53 142 1
53 143 1
53 144 1
53 145 1
53 147 1
53 148 1
53 149 1
53 151 1
53 152 1
53 154 1
53 156 1
53 157 1
53 159 1
53 161 1
53 163 1
53 166 1
53 169 1
53 170 1
53 171 1
53 173 1
53 177 1
53 178 1
53 180 1
53 181 1
53 182 1
53 185 1
53 189 1
53 190 1
53 191 1
53 192 1
53 193 1
53 195 1
53 196 1
53 197 1
53 199 1
53 200 1
53 201 1
53 202 1
53 203 1
53 205 1
53 206 1
53 209 1
53 210 1
53 211 1
53 212 1
53 214 1
53 215 1
53 221 1
53 225 1
53 226 1
53 229 1
53 233 1
53 235 1
53 237 1
53 239 1
53 243 1
53 244 1
53 247 1
53 248 1
53 249 1
53 250 1
53 251 1
53 252 1
53 254 1
53 256 1
53 257 1
53 259 1
53 260 1
53 261 1
53 264 1
53 265 1
53 266 1
53 267 1
53 269 1
53 270 1
53 273 1
53 274 1
53 275 1
53 276 1
53 277 1
53 278 1
53 280 1
53 284 1
53 286 1
53 287 1
53 288 1
53 289 1
53 291 1
53 295 1
53 296 1
53 298 1
53 299 1
53 300 1
53 301 1
53 302 1
53 303 1
53 307 1
53 311 1
53 312 1
53 313 1
53 315 1
53 316 1
53 317 1
53 319 1
53 320 1
53 321 1
53 322 1
53 323 1
53 325 1
53 327 1
53 331 1
53 332 1
53 335 1
53 338 1
53 339 1
53 340 1
53 342 1
53 346 1
53 349 1
53 353 1
53 355 1
53 357 1
53 359 1
53 360 1
53 362 1
53 367 1
53 368 1
53 369 1
53 370 1
53 371 1
53 376 1
53 378 1
53 380 1
53 381 1
53 382 1
53 383 1
53 386 1
53 387 1
53 388 1
53 390 1
53 393 1
53 400 1
54 56 1
54 57 1
54 58 1
54 60 1
54 62 1
54 64 1
54 65 1
54 72 1
54 75 1
54 77 1
54 78 1
54 80 1
54 83 1
54 84 1
54 86 1
54 88 1
54 89 1
54 90 1
54 92 1
54 93 1
54 96 1
54 98 1
54 99 1
54 100 1
54 104 1
54 105 1
54 107 1
54 109 1
54 110 1
54 111 1
54 112 1
54 114 1
54 116 1
54 117 1
54 119 1
54 120 1
54 121 1
54 122 1
54 127 1
54 128 1
54 129 1
54 130 1
54 131 1
54 132 1
54 133 1
54 134 1
54 135 1
54 138 1
54 140 1
54 141 1
54 143 1
54 144 1
54 147 1
54 148 1
54 149 1
54 151 1
54 152 1
54 154 1
54 157 1
54 158 1
54 159 1
54 160 1
54 161 1
54 162 1
54 163 1
54 164 1
54 166 1
54 168 1
54 169 1
54 170 1
54 171 1
54 173 1
54 174 1
54 175 1
54 176 1
54 177 1
54 178 1
54 179 1
54 180 1
54 181 1
54 182 1
54 189 1
54 190 1
54 191 1
54 192 1
54 193 1
54 195 1
54 196 1
54 200 1
54 201 1
54 202 1
54 205 1
54 206 1
54 208 1
54 209 1
54 210 1
54 211 1
54 212 1
54 216 1
54 217 1
54 218 1
54 224 1
54 226 1
54 227 1
54 228 1
54 229 1
54 230 1
54 233 1
54 234 1
54 235 1
54 236 1
54 237 1
54 243 1
54 244 1
54 245 1
54 247 1
54 249 1
54 250 1
54 252 1
54 254 1
54 260 1
54 264 1
54 266 1
54 267 1
54 269 1
54 270 1
54 273 1
54 274 1
54 275 1
54 277 1
54 279 1
54 280 1
54 287 1
54 288 1
54 289 1
54 295 1
54 296 1
54 298 1
54 301 1
54 302 1
54 304 1
54 307 1
54 312 1
54 313 1
54 315 1
54 317 1
54 319 1
54 320 1
54 321 1
54 322 1
54 323 1
54 324 1
54 327 1
54 329 1
54 331 1
54 332 1
54 335 1
54 337 1
54 338 1
54 339 1
54 342 1
54 343 1
54 344 1
54 346 1
54 349 1
54 354 1
54 355 1
54 357 1
54 360 1
54 361 1
54 362 1
54 366 1
54 367 1
54 370 1
54 371 1
54 374 1
54 376 1
54 377 1
54 379 1
54 381 1
54 382 1
54 383 1
54 388 1
54 389 1
54 390 1
54 392 1
54 393 1
54 394 1
54 395 1
54 398 1
54 400 1
55 56 1
55 57 1
55 60 1
55 61 1
55 62 1
55 64 1
55 65 1
55 71 1
55 72 1
55 75 1
55 77 1
55 80 1
55 83 1
55 86 1
55 87 1
55 88 1
55 90 1
55 92 1
55 95 1
55 96 1
55 98 1
55 99 1
55 100 1
55 102 1
55 103 1
55 105 1
55 107 1
55 111 1
55 114 1
55 117 1
55 119 1
55 121 1
55 122 1
55 123 1
55 124 1
55 129 1
55 130 1
55 131 1
55 132 1
55 134 1
55 138 1
55 140 1
55 142 1
55 143 1
55 144 1
55 145 1
55 147 1
55 148 1
55 149 1
55 150 1
55 151 1
55 152 1
55 154 1
55 156 1
55 158 1
55 159 1
55 162 1
55 163 1
55 164 1
55 166 1
55 167 1
55 169 1
55 170 1
55 173 1
55 176 1
55 177 1
55 178 1
55 179 1
55 180 1
55 181 1
55 182 1
55 183 1
55 184 1
55 189 1
55 191 1
55 192 1
55 193 1
55 194 1
55 196 1
55 197 1
55 200 1
55 201 1
55 202 1
55 205 1
55 206 1
55 207 1
55 208 1
55 209 1
55 211 1
55 212 1
55 213 1
55 226 1
55 227 1
55 228 1
55 229 1
55 232 1
55 233 1
55 234 1
55 236 1
55 242 1
55 245 1
55 247 1
55 249 1
55 250 1
55 252 1
55 254 1
55 258 1
55 260 1
55 261 1
55 262 1
55 263 1
55 264 1
55 266 1
55 267 1
55 268 1
55 269 1
55 270 1
55 274 1
55 275 1
55 278 1
55 279 1
55 287 1
55 288 1
55 289 1
55 290 1
55 293 1
55 295 1
55 296 1
55 297 1
55 298 1
55 302 1
55 304 1
55 306 1
55 307 1
55 308 1
55 311 1
55 312 1
55 313 1
55 315 1
55 316 1
55 317 1
55 319 1
55 320 1
55 321 1
55 322 1
55 323 1
55 325 1
55 327 1
55 329 1
55 330 1
55 332 1
55 333 1
55 335 1
55 336 1
55 338 1
55 339 1
55 340 1
55 341 1
55 342 1
55 343 1
55 344 1
55 348 1
55 349 1
55 354 1
55 355 1
55 357 1
55 360 1
55 361 1
55 362 1
55 366 1
55 368 1
55 370 1
55 371 1
55 374 1
55 376 1
55 377 1
55 378 1
55 380 1
55 381 1
55 383 1
55 386 1
55 388 1
55 390 1
55 391 1
55 398 1
55 400 1
56 58 1
56 61 1
56 63 1
56 66 1
56 67 1
56 68 1
56 69 1
56 70 1
56 71 1
56 72 1
56 73 1
56 74 1
56 76 1
56 78 1
56 79 1
56 80 1
56 81 1
56 82 1
56 84 1
56 85 1
56 89 1
56 90 1
56 91 1
56 93 1
56 94 1
56 95 1
56 97 1
56 101 1
56 102 1
56 103 1
56 104 1
56 108 1
56 113 1
56 115 1
56 116 1
56 118 1
56 122 1
56 126 1
56 127 1
56 131 1
56 133 1
56 135 1
56 136 1
56 137 1
56 139 1
56 150 1
56 153 1
56 155 1
56 157 1
56 160 1
56 163 1
56 165 1
56 168 1
56 172 1
56 174 1
56 175 1
56 177 1
56 180 1
56 182 1
56 185 1
56 186 1
56 187 1
56 190 1
56 193 1
56 194 1
56 203 1
56 204 1
56 207 1
56 213 1
56 214 1
56 215 1
56 216 1
56 217 1
56 218 1
56 219 1
56 220 1
56 221 1
56 222 1
56 224 1
56 228 1
56 230 1
56 231 1
56 232 1
56 238 1
56 240 1
56 241 1
56 242 1
56 246 1
56 248 1
56 251 1
56 253 1
56 255 1
56 256 1
56 257 1
56 258 1
56 259 1
56 262 1
56 263 1
56 265 1
56 276 1
56 277 1
56 281 1
56 282 1
56 283 1
56 284 1
56 285 1
56 286 1
56 290 1
56 291 1
56 292 1
56 293 1
56 298 1
56 299 1
56 300 1
56 302 1
56 303 1
56 306 1
56 308 1
56 309 1
56 310 1
56 313 1
56 318 1
56 320 1
56 324 1
56 326 1
56 328 1
56 330 1
56 333 1
56 334 1
56 336 1
56 341 1
56 342 1
56 345 1
56 348 1
56 351 1
56 353 1
56 354 1
56 356 1
56 358 1
56 359 1
56 364 1
56 365 1
56 367 1
56 369 1
56 371 1
56 373 1
56 374 1
56 375 1
56 379 1
56 382 1
56 384 1
56 385 1
56 387 1
56 389 1
56 391 1
56 392 1
56 394 1
56 395 1
56 397 1
56 399 1
57 58 1
57 59 1
57 63 1
57 67 1
57 69 1
57 70 1
57 71 1
57 73 1
57 74 1
57 76 1
57 78 1
57 79 1
57 81 1
57 82 1
57 84 1
57 85 1
57 88 1
57 89 1
57 91 1
57 93 1
57 94 1
57 95 1
57 97 1
57 101 1
57 102 1
57 104 1
57 108 1
57 113 1
57 116 1
57 118 1
57 120 1
57 123 1
57 125 1
57 126 1
57 127 1
57 133 1
57 135 1
57 137 1
57 139 1
57 140 1
57 147 1
57 150 1
57 151 1
57 153 1
57 159 1
57 160 1
57 166 1
57 168 1
57 172 1
57 174 1
57 175 1
57 183 1
57 185 1
57 187 1
57 188 1
57 189 1
57 194 1
57 195 1
57 197 1
57 198 1
57 199 1
57 203 1
57 204 1
57 206 1
57 207 1
57 212 1
57 213 1
57 214 1
57 215 1
57 216 1
57 217 1
57 218 1
57 219 1
57 220 1
57 222 1
57 223 1
57 224 1
57 231 1
57 232 1
57 238 1
57 240 1
57 241 1
57 242 1
57 243 1
57 244 1
57 246 1
57 248 1
57 251 1
57 253 1
57 255 1
57 256 1
57 257 1
57 258 1
57 259 1
57 263 1
57 265 1
57 269 1
57 271 1
57 272 1
57 276 1
57 281 1
57 282 1
57 283 1
57 284 1
57 286 1
57 289 1
57 290 1
57 291 1
57 292 1
57 293 1
57 294 1
57 297 1
57 299 1
57 300 1
57 303 1
57 304 1
57 305 1
57 306 1
57 308 1
57 309 1
57 310 1
57 318 1
57 324 1
57 326 1
57 328 1
57 330 1
57 332 1
57 333 1
57 334 1
57 336 1
57 339 1
57 341 1
57 345 1
57 346 1
57 347 1
57 348 1
57 349 1
57 350 1
57 351 1
57 352 1
57 353 1
57 356 1
57 358 1
57 364 1
57 365 1
57 366 1
57 369 1
57 370 1
57 372 1
57 373 1
57 383 1
57 384 1
57 385 1
57 387 1
57 389 1
57 391 1
57 392 1
57 395 1
57 396 1
57 397 1
57 398 1
57 399 1
58 60 1
58 62 1
58 64 1
58 65 1
58 72 1
58 75 1
58 77 1
58 78 1
58 80 1
58 83 1
58 84 1
58 86 1
58 87 1
58 88 1
58 89 1
58 90 1
58 92 1
58 93 1
58 96 1
58 98 1
58 99 1
58 100 1
58 104 1
58 105 1
58 109 1
58 110 1
58 111 1
58 112 1
58 114 1
58 116 1
58 117 1
58 120 1
58 121 1
58 123 1
58 124 1
58 127 1
58 128 1
58 130 1
58 131 1
58 132 1
58 133 1
58 135 1
58 138 1
58 140 1
58 141 1
58 144 1
58 145 1
58 147 1
58 148 1
58 149 1
58 151 1
58 152 1
58 154 1
58 156 1
58 158 1
58 160 1
58 161 1
58 162 1
58 163 1
58 164 1
58 166 1
58 168 1
58 169 1
58 170 1
58 171 1
58 173 1
58 174 1
58 175 1
58 178 1
58 179 1
58 180 1
58 181 1
58 182 1
58 184 1
58 189 1
58 190 1
58 191 1
58 193 1
58 195 1
58 196 1
58 197 1
58 200 1
58 202 1
58 205 1
58 206 1
58 209 1
58 210 1
58 211 1
58 212 1
58 216 1
58 217 1
58 218 1
58 224 1
58 225 1
58 226 1
58 228 1
58 229 1
58 230 1
58 233 1
58 234 1
58 235 1
58 236 1
58 237 1
58 243 1
58 244 1
58 245 1
58 247 1
58 249 1
58 250 1
58 254 1
58 260 1
58 261 1
58 266 1
58 270 1
58 273 1
58 274 1
58 275 1
58 277 1
58 278 1
58 279 1
58 280 1
58 288 1
58 296 1
58 298 1
58 301 1
58 302 1
58 304 1
58 307 1
58 311 1
58 312 1
58 313 1
58 315 1
58 316 1
58 317 1
58 319 1
58 320 1
58 321 1
58 323 1
58 324 1
58 325 1
58 327 1
58 331 1
58 332 1
58 335 1
58 337 1
58 338 1
58 340 1
58 342 1
58 343 1
58 344 1
58 346 1
58 349 1
58 354 1
58 355 1
58 359 1
58 360 1
58 361 1
58 362 1
58 366 1
58 367 1
58 368 1
58 370 1
58 371 1
58 374 1
58 376 1
58 377 1
58 378 1
58 379 1
58 380 1
58 382 1
58 386 1
58 389 1
58 390 1
58 392 1
58 393 1
58 394 1
58 395 1
58 398 1
59 60 1
59 61 1
59 64 1
59 65 1
59 67 1
59 72 1
59 73 1
59 74 1
59 75 1
59 76 1
59 80 1
59 81 1
59 85 1
59 86 1
59 88 1
59 90 1
59 94 1
59 96 1
59 97 1
59 98 1
59 99 1
59 100 1
59 105 1
59 107 1
59 109 1
59 110 1
59 111 1
59 112 1
59 114 1
59 115 1
59 117 1
59 119 1
59 120 1
59 121 1
59 123 1
59 124 1
59 128 1
59 129 1
59 130 1
59 131 1
59 132 1
59 134 1
59 138 1
59 139 1
59 140 1
59 141 1
59 142 1
59 143 1
59 144 1
59 145 1
59 147 1
59 148 1
59 151 1
59 152 1
59 153 1
59 154 1
59 156 1
59 157 1
59 161 1
59 162 1
59 163 1
59 166 1
59 169 1
59 170 1
59 171 1
59 173 1
59 177 1
59 178 1
59 179 1
59 180 1
59 181 1
59 182 1
59 184 1
59 189 1
59 190 1
59 191 1
59 192 1
59 193 1
59 195 1
59 196 1
59 197 1
59 200 1
59 201 1
59 202 1
59 205 1
59 208 1
59 209 1
59 210 1
59 211 1
59 212 1
59 219 1
59 220 1
59 225 1
59 226 1
59 227 1
59 228 1
59 229 1
59 230 1
59 233 1
59 234 1
59 235 1
59 236 1
59 241 1
59 244 1
59 245 1
59 247 1
59 249 1
59 250 1
59 252 1
59 253 1
59 254 1
59 260 1
59 261 1
59 266 1
59 267 1
59 273 1
59 274 1
59 275 1
59 277 1
59 278 1
59 279 1
59 280 1
59 288 1
59 289 1
59 294 1
59 295 1
59 296 1
59 301 1
59 302 1
59 304 1
59 307 1
59 311 1
59 312 1
59 313 1
59 314 1
59 315 1
59 316 1
59 319 1
59 320 1
59 321 1
59 322 1
59 323 1
59 325 1
59 327 1
59 328 1
59 329 1
59 331 1
59 332 1
59 334 1
59 335 1
59 337 1
59 338 1
59 339 1
59 340 1
59 342 1
59 343 1
59 344 1
59 346 1
59 349 1
59 350 1
59 351 1
59 354 1
59 355 1
59 357 1
59 358 1
59 359 1
59 361 1
59 362 1
59 363 1
59 366 1
59 370 1
59 371 1
59 374 1
59 375 1
59 377 1
59 378 1
59 380 1
59 381 1
59 382 1
59 383 1
59 386 1
59 388 1
59 390 1
59 393 1
59 398 1
59 399 1
59 400 1
60 63 1
60 64 1
60 66 1
60 67 1
60 68 1
60 70 1
60 71 1
60 74 1
60 78 1
60 79 1
60 81 1
60 82 1
60 84 1
60 85 1
60 89 1
60 91 1
60 93 1
60 95 1
60 97 1
60 101 1
60 102 1
60 103 1
60 104 1
60 108 1
60 112 1
60 113 1
60 115 1
60 118 1
60 125 1
60 126 1
60 129 1
60 133 1
60 135 1
60 136 1
60 139 1
60 144 1
60 146 1
60 150 1
60 153 1
60 154 1
60 155 1
60 160 1
60 165 1
60 167 1
60 168 1
60 172 1
60 175 1
60 181 1
60 183 1
60 185 1
60 186 1
60 187 1
60 188 1
60 194 1
60 198 1
60 199 1
60 200 1
60 203 1
60 204 1
60 207 1
60 213 1
60 214 1
60 215 1
60 216 1
60 217 1
60 218 1
60 219 1
60 220 1
60 221 1
60 222 1
60 223 1
60 224 1
60 227 1
60 229 1
60 231 1
60 232 1
60 234 1
60 239 1
60 240 1
60 241 1
60 242 1
60 245 1
60 246 1
60 248 1
60 251 1
60 253 1
60 256 1
60 257 1
60 258 1
60 259 1
60 263 1
60 264 1
60 265 1
60 268 1
60 271 1
60 276 1
60 279 1
60 281 1
60 283 1
60 284 1
60 285 1
60 286 1
60 288 1
60 290 1
60 292 1
60 293 1
60 294 1
60 295 1
60 297 1
60 299 1
60 300 1
60 305 1
60 306 1
60 308 1
60 310 1
60 314 1
60 318 1
60 321 1
60 324 1
60 326 1
60 333 1
60 334 1
60 335 1
60 336 1
60 340 1
60 341 1
60 343 1
60 344 1
60 345 1
60 347 1
60 348 1
60 351 1
60 352 1
60 353 1
60 356 1
60 357 1
60 358 1
60 360 1
60 362 1
60 363 1
60 364 1
60 369 1
60 373 1
60 375 1
60 377 1
60 378 1
60 379 1
60 384 1
60 385 1
60 387 1
60 391 1
60 392 1
60 396 1
60 397 1
60 399 1
61 63 1
61 66 1
61 67 1
61 68 1
61 69 1
61 70 1
61 71 1
61 72 1
61 73 1
61 74 1
61 76 1
61 78 1
61 79 1
61 80 1
61 81 1
61 82 1
61 84 1
61 85 1
61 90 1
61 91 1
61 93 1
61 94 1
61 95 1
61 97 1
61 101 1
61 102 1
61 103 1
61 104 1
61 106 1
61 108 1
61 113 1
61 115 1
61 116 1
61 118 1
61 122 1
61 125 1
61 126 1
61 127 1
61 131 1
61 135 1
61 136 1
61 137 1
61 139 1
61 146 1
61 153 1
61 155 1
61 157 1
61 160 1
61 163 1
61 165 1
61 167 1
61 168 1
61 172 1
61 174 1
61 175 1
61 177 1
61 180 1
61 182 1
61 183 1
61 186 1
61 187 1
61 188 1
61 190 1
61 193 1
61 194 1
61 198 1
61 199 1
61 203 1
61 207 1
61 213 1
61 214 1
61 215 1
61 217 1
61 218 1
61 219 1
61 220 1
61 221 1
61 222 1
61 224 1
61 228 1
61 230 1
61 231 1
61 240 1
61 242 1
61 246 1
61 248 1
61 251 1
61 255 1
61 258 1
61 259 1
61 262 1
61 263 1
61 265 1
61 268 1
61 271 1
61 272 1
61 276 1
61 277 1
61 281 1
61 282 1
61 283 1
61 285 1
61 286 1
61 290 1
61 291 1
61 292 1
61 293 1
61 294 1
61 298 1
61 299 1
61 300 1
61 302 1
61 303 1
61 305 1
61 306 1
61 309 1
61 310 1
61 313 1
61 314 1
61 318 1
61 320 1
61 324 1
61 328 1
61 330 1
61 333 1
61 334 1
61 336 1
61 341 1
61 342 1
61 345 1
61 347 1
61 348 1
61 351 1
61 352 1
61 353 1
61 354 1
61 356 1
61 359 1
61 363 1
61 364 1
61 365 1
61 367 1
61 369 1
61 371 1
61 372 1
61 373 1
61 374 1
61 375 1
61 379 1
61 382 1
61 384 1
61 387 1
61 392 1
61 394 1
61 395 1
61 396 1
61 397 1
61 399 1
62 65 1
62 66 1
62 67 1
62 71 1
62 73 1
62 74 1
62 75 1
62 76 1
62 78 1
62 81 1
62 83 1
62 84 1
62 85 1
62 86 1
62 89 1
62 92 1
62 93 1
62 94 1
62 95 1
62 97 1
62 98 1
62 101 1
62 103 1
62 104 1
62 105 1
62 106 1
62 108 1
62 113 1
62 114 1
62 115 1
62 116 1
62 118 1
62 119 1
62 125 1
62 126 1
62 127 1
62 133 1
62 135 1
62 136 1
62 139 1
62 146 1
62 150 1
62 152 1
62 155 1
62 160 1
62 165 1
62 167 1
62 171 1
62 172 1
62 174 1
62 175 1
62 178 1
62 183 1
62 185 1
62 186 1
62 187 1
62 188 1
62 194 1
62 203 1
62 204 1
62 213 1
62 214 1
62 215 1
62 216 1
62 217 1
62 219 1
62 220 1
62 221 1
62 222 1
62 224 1
62 231 1
62 232 1
62 239 1
62 240 1
62 241 1
62 242 1
62 246 1
62 247 1
62 248 1
62 249 1
62 251 1
62 254 1
62 255 1
62 256 1
62 258 1
62 259 1
62 262 1
62 263 1
62 265 1
62 268 1
62 271 1
62 272 1
62 273 1
62 276 1
62 281 1
62 282 1
62 283 1
62 284 1
62 285 1
62 286 1
62 290 1
62 291 1
62 292 1
62 293 1
62 294 1
62 299 1
62 300 1
62 303 1
62 305 1
62 308 1
62 309 1
62 310 1
62 311 1
62 314 1
62 317 1
62 318 1
62 323 1
62 324 1
62 325 1
62 326 1
62 328 1
62 329 1
62 330 1
62 333 1
62 334 1
62 336 1
62 341 1
62 345 1
62 347 1
62 348 1
62 350 1
62 351 1
62 353 1
62 356 1
62 358 1
62 361 1
62 363 1
62 364 1
62 365 1
62 369 1
62 372 1
62 375 1
62 376 1
62 379 1
62 381 1
62 384 1
62 385 1
62 386 1
62 389 1
62 391 1
62 392 1
62 394 1
62 395 1
62 396 1
62 397 1
62 399 1
62 400 1
63 64 1
63 68 1
63 72 1
63 75 1
63 77 1
63 79 1
63 80 1
63 83 1
63 86 1
63 87 1
63 88 1
63 91 1
63 92 1
63 96 1
63 98 1
63 99 1
63 100 1
63 101 1
63 107 1
63 108 1
63 109 1
63 110 1
63 111 1
63 112 1
63 114 1
63 117 1
63 118 1
63 119 1
63 121 1
63 122 1
63 123 1
63 129 1
63 131 1
63 132 1
63 134 1
63 136 1
63 138 1
63 141 1
63 142 1
63 143 1
63 144 1
63 145 1
63 147 1
63 149 1
63 151 1
63 152 1
63 154 1
63 155 1
63 156 1
63 157 1
63 158 1
63 159 1
63 161 1
63 162 1
63 163 1
63 164 1
63 165 1
63 166 1
63 170 1
63 171 1
63 173 1
63 176 1
63 177 1
63 178 1
63 179 1
63 181 1
63 182 1
63 184 1
63 186 1
63 189 1
63 191 1
63 192 1
63 193 1
63 195 1
63 196 1
63 197 1
63 198 1
63 202 1
63 204 1
63 205 1
63 206 1
63 208 1
63 209 1
63 210 1
63 212 1
63 226 1
63 227 1
63 228 1
63 229 1
63 230 1
63 231 1
63 233 1
63 234 1
63 236 1
63 237 1
63 238 1
63 240 1
63 243 1
63 244 1
63 245 1
63 247 1
63 250 1
63 252 1
63 254 1
63 255 1
63 261 1
63 264 1
63 266 1
63 269 1
63 270 1
63 272 1
63 273 1
63 274 1
63 275 1
63 277 1
63 278 1
63 279 1
63 280 1
63 282 1
63 283 1
63 287 1
63 288 1
63 289 1
63 295 1
63 296 1
63 298 1
63 301 1
63 302 1
63 304 1
63 307 1
63 309 1
63 310 1
63 311 1
63 312 1
63 313 1
63 315 1
63 316 1
63 317 1
63 319 1
63 320 1
63 321 1
63 322 1
63 323 1
63 325 1
63 326 1
63 327 1
63 329 1
63 331 1
63 337 1
63 338 1
63 339 1
63 340 1
63 342 1
63 343 1
63 344 1
63 346 1
63 347 1
63 349 1
63 354 1
63 355 1
63 356 1
63 357 1
63 359 1
63 360 1
63 362 1
63 365 1
63 366 1
63 367 1
63 368 1
63 371 1
63 372 1
63 374 1
63 376 1
63 377 1
63 378 1
63 380 1
63 381 1
63 382 1
63 383 1
63 384 1
63 386 1
63 388 1
63 393 1
63 397 1
63 398 1
64 66 1
64 67 1
64 68 1
64 69 1
64 71 1
64 73 1
64 74 1
64 76 1
64 78 1
64 79 1
64 81 1
64 82 1
64 84 1
64 85 1
64 89 1
64 91 1
64 93 1
64 94 1
64 95 1
64 97 1
64 101 1
64 103 1
64 104 1
64 106 1
64 108 1
64 112 1
64 115 1
64 116 1
64 118 1
64 125 1
64 126 1
64 127 1
64 129 1
64 133 1
64 135 1
64 136 1
64 137 1
64 139 1
64 144 1
64 146 1
64 150 1
64 153 1
64 154 1
64 155 1
64 165 1
64 167 1
64 168 1
64 175 1
64 181 1
64 183 1
64 185 1
64 187 1
64 188 1
64 194 1
64 198 1
64 199 1
64 200 1
64 203 1
64 204 1
64 207 1
64 213 1
64 214 1
64 216 1
64 217 1
64 218 1
64 219 1
64 221 1
64 224 1
64 227 1
64 229 1
64 231 1
64 232 1
64 234 1
64 238 1
64 239 1
64 240 1
64 241 1
64 242 1
64 245 1
64 246 1
64 248 1
64 253 1
64 255 1
64 256 1
64 257 1
64 258 1
64 259 1
64 262 1
64 264 1
64 265 1
64 268 1
64 271 1
64 272 1
64 276 1
64 279 1
64 281 1
64 282 1
64 283 1
64 284 1
64 285 1
64 288 1
64 290 1
64 291 1
64 292 1
64 293 1
64 294 1
64 295 1
64 297 1
64 299 1
64 303 1
64 309 1
64 310 1
64 318 1
64 321 1
64 324 1
64 326 1
64 328 1
64 330 1
64 333 1
64 334 1
64 335 1
64 336 1
64 340 1
64 343 1
64 344 1
64 345 1
64 348 1
64 350 1
64 351 1
64 352 1
64 356 1
64 357 1
64 358 1
64 360 1
64 362 1
64 363 1
64 364 1
64 365 1
64 369 1
64 372 1
64 373 1
64 375 1
64 377 1
64 378 1
64 379 1
64 384 1
64 385 1
64 387 1
64 389 1
64 391 1
64 394 1
64 396 1
64 399 1
65 66 1
65 67 1
65 69 1
65 70 1
65 71 1
65 73 1
65 74 1
65 75 1
65 76 1
65 78 1
65 81 1
65 82 1
65 83 1
65 86 1
65 92 1
65 93 1
65 94 1
65 95 1
65 97 1
65 98 1
65 101 1
65 102 1
65 103 1
65 104 1
65 105 1
65 106 1
65 108 1
65 113 1
65 114 1
65 115 1
65 116 1
65 118 1
65 119 1
65 125 1
65 126 1
65 133 1
65 135 1
65 136 1
65 137 1
65 139 1
65 146 1
65 150 1
65 152 1
65 153 1
65 155 1
65 160 1
65 165 1
65 167 1
65 168 1
65 171 1
65 172 1
65 174 1
65 175 1
65 178 1
65 183 1
65 185 1
65 187 1
65 188 1
65 194 1
65 198 1
65 199 1
65 203 1
65 204 1
65 207 1
65 213 1
65 215 1
65 216 1
65 217 1
65 219 1
65 220 1
65 221 1
65 222 1
65 223 1
65 231 1
65 238 1
65 239 1
65 240 1
65 241 1
65 242 1
65 246 1
65 247 1
65 248 1
65 249 1
65 253 1
65 254 1
65 255 1
65 256 1
65 257 1
65 258 1
65 262 1
65 263 1
65 265 1
65 268 1
65 271 1
65 273 1
65 276 1
65 281 1
65 282 1
65 283 1
65 284 1
65 285 1
65 286 1
65 290 1
65 291 1
65 292 1
65 293 1
65 294 1
65 299 1
65 300 1
65 305 1
65 306 1
65 308 1
65 309 1
65 310 1
65 311 1
65 317 1
65 318 1
65 323 1
65 324 1
65 325 1
65 326 1
65 328 1
65 329 1
65 330 1
65 333 1
65 334 1
65 336 1
65 341 1
65 345 1
65 347 1
65 348 1
65 350 1
65 351 1
65 352 1
65 353 1
65 358 1
65 361 1
65 363 1
65 364 1
65 365 1
65 369 1
65 372 1
65 373 1
65 375 1
65 376 1
65 379 1
65 381 1
65 385 1
65 386 1
65 387 1
65 389 1
65 391 1
65 394 1
65 395 1
65 396 1
65 397 1
65 399 1
65 400 1
66 72 1
66 75 1
66 77 1
66 82 1
66 83 1
66 87 1
66 88 1
66 90 1
66 92 1
66 96 1
66 99 1
66 100 1
66 105 1
66 106 1
66 107 1
66 109 1
66 110 1
66 111 1
66 112 1
66 113 1
66 114 1
66 117 1
66 119 1
66 120 1
66 121 1
66 122 1
66 123 1
66 124 1
66 128 1
66 129 1
66 130 1
66 131 1
66 132 1
66 134 1
66 138 1
66 140 1
66 141 1
66 142 1
66 143 1
66 144 1
66 147 1
66 148 1
66 149 1
66 152 1
66 154 1
66 156 1
66 157 1
66 158 1
66 159 1
66 161 1
66 162 1
66 163 1
66 164 1
66 166 1
66 169 1
66 171 1
66 173 1
66 176 1
66 177 1
66 178 1
66 179 1
66 180 1
66 181 1
66 182 1
66 184 1
66 185 1
66 189 1
66 190 1
66 192 1
66 193 1
66 196 1
66 199 1
66 201 1
66 202 1
66 203 1
66 206 1
66 208 1
66 209 1
66 210 1
66 212 1
66 214 1
66 215 1
66 221 1
66 225 1
66 226 1
66 227 1
66 228 1
66 229 1
66 230 1
66 233 1
66 234 1
66 235 1
66 237 1
66 239 1
66 243 1
66 244 1
66 245 1
66 247 1
66 248 1
66 249 1
66 251 1
66 252 1
66 254 1
66 256 1
66 257 1
66 259 1
66 260 1
66 261 1
66 265 1
66 266 1
66 267 1
66 269 1
66 270 1
66 275 1
66 276 1
66 279 1
66 280 1
66 284 1
66 286 1
66 287 1
66 288 1
66 289 1
66 291 1
66 296 1
66 298 1
66 299 1
66 300 1
66 301 1
66 302 1
66 303 1
66 304 1
66 307 1
66 311 1
66 312 1
66 313 1
66 315 1
66 316 1
66 319 1
66 320 1
66 321 1
66 322 1
66 323 1
66 325 1
66 327 1
66 329 1
66 331 1
66 332 1
66 335 1
66 337 1
66 338 1
66 340 1
66 343 1
66 344 1
66 346 1
66 349 1
66 353 1
66 355 1
66 357 1
66 359 1
66 360 1
66 361 1
66 362 1
66 367 1
66 368 1
66 369 1
66 370 1
66 374 1
66 376 1
66 377 1
66 380 1
66 381 1
66 382 1
66 383 1
66 386 1
66 387 1
66 388 1
66 390 1
67 72 1
67 73 1
67 74 1
67 75 1
67 76 1
67 77 1
67 81 1
67 83 1
67 85 1
67 87 1
67 88 1
67 90 1
67 92 1
67 94 1
67 96 1
67 97 1
67 98 1
67 99 1
67 105 1
67 107 1
67 109 1
67 110 1
67 111 1
67 112 1
67 114 1
67 115 1
67 117 1
67 119 1
67 120 1
67 121 1
67 122 1
67 123 1
67 124 1
67 128 1
67 129 1
67 130 1
67 131 1
67 132 1
67 134 1
67 138 1
67 139 1
67 140 1
67 141 1
67 142 1
67 143 1
67 144 1
67 145 1
67 147 1
67 148 1
67 149 1
67 151 1
67 152 1
67 153 1
67 154 1
67 156 1
67 157 1
67 159 1
67 161 1
67 162 1
67 163 1
67 164 1
67 166 1
67 169 1
67 170 1
67 171 1
67 173 1
67 176 1
67 177 1
67 179 1
67 180 1
67 181 1
67 182 1
67 184 1
67 189 1
67 190 1
67 191 1
67 192 1
67 193 1
67 195 1
67 196 1
67 197 1
67 200 1
67 201 1
67 202 1
67 205 1
67 206 1
67 208 1
67 209 1
67 210 1
67 219 1
67 220 1
67 225 1
67 226 1
67 227 1
67 228 1
67 229 1
67 230 1
67 234 1
67 235 1
67 236 1
67 237 1
67 241 1
67 243 1
67 244 1
67 245 1
67 247 1
67 249 1
67 250 1
67 252 1
67 253 1
67 254 1
67 260 1
67 261 1
67 264 1
67 266 1
67 267 1
67 269 1
67 270 1
67 273 1
67 274 1
67 275 1
67 277 1
67 278 1
67 279 1
67 280 1
67 287 1
67 288 1
67 289 1
67 294 1
67 295 1
67 298 1
67 301 1
67 302 1
67 304 1
67 307 1
67 312 1
67 313 1
67 314 1
67 315 1
67 317 1
67 319 1
67 320 1
67 322 1
67 323 1
67 325 1
67 327 1
67 328 1
67 329 1
67 331 1
67 334 1
67 337 1
67 338 1
67 339 1
67 342 1
67 343 1
67 344 1
67 346 1
67 349 1
67 350 1
67 351 1
67 354 1
67 355 1
67 357 1
67 358 1
67 359 1
67 360 1
67 361 1
67 362 1
67 363 1
67 367 1
67 368 1
67 370 1
67 371 1
67 374 1
67 375 1
67 376 1
67 377 1
67 378 1
67 380 1
67 381 1
67 382 1
67 383 1
67 386 1
67 388 1
67 390 1
67 393 1
67 398 1
67 399 1
67 400 1
68 75 1
68 77 1
68 79 1
68 80 1
68 83 1
68 86 1
68 87 1
68 88 1
68 91 1
68 92 1
68 96 1
68 98 1
68 99 1
68 101 1
68 105 1
68 108 1
68 109 1
68 110 1
68 111 1
68 114 1
68 117 1
68 118 1
68 119 1
68 120 1
68 121 1
68 122 1
68 123 1
68 124 1
68 128 1
68 129 1
68 134 1
68 136 1
68 138 1
68 140 1
68 141 1
68 142 1
68 143 1
68 145 1
68 147 1
68 148 1
68 151 1
68 154 1
68 155 1
68 156 1
68 157 1
68 158 1
68 159 1
68 161 1
68 162 1
68 163 1
68 164 1
68 165 1
68 166 1
68 170 1
68 171 1
68 173 1
68 177 1
68 178 1
68 179 1
68 180 1
68 181 1
68 182 1
68 184 1
68 186 1
68 189 1
68 190 1
68 191 1
68 192 1
68 193 1
68 195 1
68 196 1
68 197 1
68 198 1
68 200 1
68 201 1
68 202 1
68 204 1
68 205 1
68 206 1
68 208 1
68 209 1
68 210 1
68 211 1
68 212 1
68 225 1
68 226 1
68 227 1
68 228 1
68 229 1
68 230 1
68 231 1
68 234 1
68 235 1
68 236 1
68 237 1
68 238 1
68 240 1
68 243 1
68 244 1
68 245 1
68 247 1
68 249 1
68 250 1
68 254 1
68 255 1
68 260 1
68 261 1
68 264 1
68 266 1
68 267 1
68 270 1
68 272 1
68 273 1
68 274 1
68 275 1
68 277 1
68 278 1
68 279 1
68 282 1
68 283 1
68 287 1
68 288 1
68 289 1
68 295 1
68 298 1
68 301 1
68 302 1
68 304 1
68 309 1
68 310 1
68 311 1
68 312 1
68 315 1
68 316 1
68 317 1
68 319 1
68 321 1
68 322 1
68 323 1
68 325 1
68 326 1
68 327 1
68 329 1
68 331 1
68 332 1
68 335 1
68 337 1
68 338 1
68 339 1
68 340 1
68 342 1
68 343 1
68 344 1
68 347 1
68 354 1
68 355 1
68 356 1
68 357 1
68 359 1
68 360 1
68 361 1
68 362 1
68 365 1
68 366 1
68 367 1
68 368 1
68 370 1
68 371 1
68 372 1
68 376 1
68 378 1
68 380 1
68 382 1
68 383 1
68 384 1
68 386 1
68 388 1
68 390 1
68 393 1
68 397 1
68 398 1
68 400 1
69 70 1
69 72 1
69 75 1
69 80 1
69 83 1
69 87 1
69 90 1
69 92 1
69 96 1
69 100 1
69 105 1
69 107 1
69 110 1
69 111 1
69 112 1
69 114 1
69 117 1
69 119 1
69 122 1
69 123 1
69 124 1
69 125 1
69 126 1
69 128 1
69 130 1
69 131 1
69 132 1
69 134 1
69 137 1
69 138 1
69 140 1
69 142 1
69 144 1
69 145 1
69 146 1
69 147 1
69 148 1
69 149 1
69 151 1
69 154 1
69 156 1
69 157 1
69 158 1
69 159 1
69 161 1
69 162 1
69 163 1
69 164 1
69 166 1
69 169 1
69 170 1
69 171 1
69 172 1
69 173 1
69 176 1
69 177 1
69 178 1
69 180 1
69 181 1
69 182 1
69 184 1
69 187 1
69 188 1
69 189 1
69 190 1
69 191 1
69 192 1
69 193 1
69 196 1
69 197 1
69 200 1
69 201 1
69 202 1
69 205 1
69 206 1
69 208 1
69 209 1
69 210 1
69 212 1
69 222 1
69 223 1
69 225 1
69 226 1
69 227 1
69 228 1
69 230 1
69 233 1
69 234 1
69 235 1
69 236 1
69 243 1
69 244 1
69 245 1
69 246 1
69 247 1
69 249 1
69 250 1
69 252 1
69 254 1
69 260 1
69 261 1
69 264 1
69 266 1
69 267 1
69 269 1
69 270 1
69 271 1
69 273 1
69 274 1
69 275 1
69 278 1
69 279 1
69 280 1
69 281 1
69 285 1
69 287 1
69 288 1
69 289 1
69 292 1
69 295 1
69 296 1
69 298 1
69 302 1
69 305 1
69 307 1
69 311 1
69 312 1
69 313 1
69 315 1
69 316 1
69 317 1
69 318 1
69 319 1
69 320 1
69 321 1
69 323 1
69 325 1
69 329 1
69 331 1
69 332 1
69 335 1
69 337 1
69 338 1
69 339 1
69 340 1
69 343 1
69 344 1
69 345 1
69 346 1
69 349 1
69 352 1
69 354 1
69 355 1
69 357 1
69 359 1
69 360 1
69 361 1
69 362 1
69 364 1
69 366 1
69 367 1
69 368 1
69 370 1
69 371 1
69 373 1
69 374 1
69 376 1
69 377 1
69 378 1
69 380 1
69 382 1
69 383 1
69 385 1
69 386 1
69 388 1
69 390 1
69 393 1
69 396 1
69 398 1
69 400 1
70 72 1
70 75 1
70 77 1
70 80 1
70 86 1
70 88 1
70 90 1
70 96 1
70 98 1
70 99 1
70 100 1
70 105 1
70 107 1
70 109 1
70 110 1
70 112 1
70 114 1
70 117 1
70 119 1
70 121 1
70 122 1
70 123 1
70 124 1
70 125 1
70 126 1
70 128 1
70 129 1
70 130 1
70 131 1
70 132 1
70 134 1
70 137 1
70 138 1
70 140 1
70 141 1
70 142 1
70 143 1
70 144 1
70 145 1
70 146 1
70 147 1
70 148 1
70 149 1
70 151 1
70 152 1
70 154 1
70 156 1
70 157 1
70 158 1
70 161 1
70 162 1
70 163 1
70 166 1
70 169 1
70 170 1
70 171 1
70 172 1
70 173 1
70 176 1
70 177 1
70 178 1
70 179 1
70 180 1
70 182 1
70 184 1
70 187 1
70 188 1
70 190 1
70 191 1
70 192 1
70 193 1
70 195 1
70 196 1
70 197 1
70 200 1
70 202 1
70 205 1
70 208 1
70 209 1
70 210 1
70 211 1
70 212 1
70 222 1
70 223 1
70 225 1
70 226 1
70 227 1
70 228 1
70 229 1
70 230 1
70 233 1
70 234 1
70 235 1
70 236 1
70 237 1
70 243 1
70 244 1
70 245 1
70 246 1
70 247 1
70 249 1
70 250 1
70 252 1
70 261 1
70 264 1
70 266 1
70 267 1
70 269 1
70 270 1
70 271 1
70 273 1
70 274 1
70 275 1
70 278 1
70 279 1
70 280 1
70 281 1
70 285 1
70 287 1
70 288 1
70 289 1
70 292 1
70 296 1
70 298 1
70 304 1
70 305 1
70 307 1
70 311 1
70 312 1
70 313 1
70 315 1
70 316 1
70 317 1
70 318 1
70 319 1
70 320 1
70 321 1
70 322 1
70 323 1
70 325 1
70 327 1
70 329 1
70 331 1
70 332 1
70 335 1
70 337 1
70 338 1
70 339 1
70 340 1
70 342 1
70 343 1
70 344 1
70 345 1
70 346 1
70 349 1
70 352 1
70 354 1
70 355 1
70 357 1
70 359 1
70 360 1
70 361 1
70 362 1
70 364 1
70 366 1
70 367 1
70 368 1
70 370 1
70 373 1
70 374 1
70 376 1
70 377 1
70 378 1
70 381 1
70 382 1
70 383 1
70 385 1
70 386 1
70 390 1
70 393 1
70 396 1
70 398 1
70 400 1
71 72 1
71 75 1
71 77 1
71 80 1
71 83 1
71 86 1
71 90 1
71 92 1
71 95 1
71 98 1
71 99 1
71 100 1
71 102 1
71 103 1
71 105 1
71 107 1
71 109 1
71 110 1
71 111 1
71 117 1
71 119 1
71 120 1
71 121 1
71 123 1
71 128 1
71 129 1
71 130 1
71 131 1
71 132 1
71 134 1
71 138 1
71 140 1
71 141 1
71 142 1
71 143 1
71 144 1
71 145 1
71 147 1
71 148 1
71 149 1
71 150 1
71 151 1
71 152 1
71 154 1
71 156 1
71 157 1
71 158 1
71 159 1
71 161 1
71 162 1
71 163 1
71 164 1
71 166 1
71 167 1
71 169 1
71 173 1
71 176 1
71 177 1
71 179 1
71 180 1
71 181 1
71 182 1
71 183 1
71 184 1
71 189 1
71 191 1
71 192 1
71 193 1
71 194 1
71 195 1
71 196 1
71 200 1
71 202 1
71 205 1
71 206 1
71 207 1
71 208 1
71 209 1
71 210 1
71 212 1
71 213 1
71 225 1
71 226 1
71 227 1
71 228 1
71 229 1
71 232 1
71 233 1
71 234 1
71 235 1
71 236 1
71 237 1
71 242 1
71 243 1
71 244 1
71 245 1
71 247 1
71 249 1
71 250 1
71 252 1
71 258 1
71 260 1
71 261 1
71 262 1
71 263 1
71 264 1
71 266 1
71 267 1
71 268 1
71 270 1
71 273 1
71 274 1
71 277 1
71 278 1
71 280 1
71 289 1
71 290 1
71 293 1
71 295 1
71 296 1
71 297 1
71 298 1
71 302 1
71 304 1
71 306 1
71 307 1
71 308 1
71 311 1
71 312 1
71 313 1
71 315 1
71 316 1
71 319 1
71 320 1
71 322 1
71 323 1
71 325 1
71 330 1
71 331 1
71 332 1
71 333 1
71 335 1
71 336 1
71 337 1
71 338 1
71 339 1
71 341 1
71 342 1
71 343 1
71 344 1
71 346 1
71 348 1
71 349 1
71 354 1
71 355 1
71 357 1
71 359 1
71 360 1
71 361 1
71 362 1
71 366 1
71 367 1
71 368 1
71 370 1
71 374 1
71 376 1
71 377 1
71 378 1
71 380 1
71 381 1
71 382 1
71 383 1
71 386 1
71 388 1
71 391 1
71 398 1
72 76 1
72 78 1
72 79 1
72 80 1
72 81 1
72 82 1
72 84 1
72 85 1
72 89 1
72 90 1
72 91 1
72 95 1
72 97 1
72 101 1
72 102 1
72 103 1
72 106 1
72 108 1
72 113 1
72 115 1
72 116 1
72 118 1
72 122 1
72 125 1
72 126 1
72 127 1
72 131 1
72 133 1
72 135 1
72 136 1
72 137 1
72 139 1
72 146 1
72 150 1
72 155 1
72 157 1
72 163 1
72 165 1
72 168 1
72 172 1
72 174 1
72 175 1
72 177 1
72 180 1
72 182 1
72 183 1
72 185 1
72 188 1
72 190 1
72 193 1
72 194 1
72 198 1
72 199 1
72 203 1
72 204 1
72 207 1
72 213 1
72 214 1
72 215 1
72 216 1
72 217 1
72 218 1
72 219 1
72 220 1
72 221 1
72 223 1
72 224 1
72 228 1
72 230 1
72 232 1
72 238 1
72 239 1
72 240 1
72 241 1
72 242 1
72 246 1
72 251 1
72 253 1
72 255 1
72 256 1
72 258 1
72 259 1
72 262 1
72 263 1
72 265 1
72 268 1
72 271 1
72 272 1
72 276 1
72 277 1
72 281 1
72 282 1
72 284 1
72 285 1
72 286 1
72 290 1
72 291 1
72 292 1
72 293 1
72 294 1
72 297 1
72 298 1
72 300 1
72 302 1
72 303 1
72 305 1
72 306 1
72 308 1
72 309 1
72 310 1
72 313 1
72 314 1
72 318 1
72 320 1
72 324 1
72 328 1
72 330 1
72 336 1
72 341 1
72 342 1
72 345 1
72 347 1
72 348 1
72 350 1
72 351 1
72 352 1
72 353 1
72 354 1
72 356 1
72 359 1
72 363 1
72 364 1
72 365 1
72 367 1
72 369 1
72 371 1
72 372 1
72 373 1
72 374 1
72 375 1
72 379 1
72 382 1
72 384 1
72 385 1
72 387 1
72 391 1
72 392 1
72 394 1
72 395 1
72 396 1
72 397 1
72 399 1
73 74 1
73 75 1
73 76 1
73 80 1
73 81 1
73 83 1
73 85 1
73 86 1
73 87 1
73 88 1
73 90 1
73 92 1
73 94 1
73 96 1
73 97 1
73 98 1
73 99 1
73 100 1
73 105 1
73 109 1
73 110 1
73 111 1
73 112 1
73 114 1
73 115 1
73 117 1
73 119 1
73 120 1
73 121 1
73 122 1
73 123 1
73 124 1
73 128 1
73 130 1
73 131 1
73 132 1
73 134 1
73 138 1
73 139 1
73 141 1
73 142 1
73 144 1
73 145 1
73 147 1
73 148 1
73 149 1
73 151 1
73 153 1
73 154 1
73 156 1
73 157 1
73 159 1
73 161 1
73 162 1
73 163 1
73 164 1
73 169 1
73 170 1
73 171 1
73 173 1
73 176 1
73 177 1
73 178 1
73 179 1
73 180 1
73 181 1
73 182 1
73 184 1
73 189 1
73 190 1
73 191 1
73 192 1
73 193 1
73 195 1
73 196 1
73 197 1
73 200 1
73 201 1
73 202 1
73 205 1
73 206 1
73 208 1
73 209 1
73 210 1
73 211 1
73 219 1
73 220 1
73 226 1
73 227 1
73 228 1
73 229 1
73 230 1
73 233 1
73 234 1
73 235 1
73 236 1
73 237 1
73 241 1
73 244 1
73 245 1
73 249 1
73 250 1
73 252 1
73 253 1
73 254 1
73 261 1
73 264 1
73 266 1
73 269 1
73 270 1
73 273 1
73 274 1
73 275 1
73 278 1
73 280 1
73 288 1
73 294 1
73 295 1
73 296 1
73 301 1
73 302 1
73 304 1
73 307 1
73 311 1
73 312 1
73 314 1
73 315 1
73 316 1
73 317 1
73 319 1
73 321 1
73 322 1
73 323 1
73 325 1
73 327 1
73 328 1
73 329 1
73 331 1
73 332 1
73 334 1
73 335 1
73 338 1
73 339 1
73 340 1
73 342 1
73 343 1
73 344 1
73 349 1
73 350 1
73 351 1
73 354 1
73 357 1
73 358 1
73 360 1
73 361 1
73 363 1
73 366 1
73 367 1
73 368 1
73 370 1
73 371 1
73 374 1
73 375 1
73 376 1
73 377 1
73 378 1
73 381 1
73 382 1
73 383 1
73 386 1
73 388 1
73 393 1
73 398 1
73 399 1
73 400 1
74 75 1
74 76 1
74 77 1
74 80 1
74 81 1
74 83 1
74 85 1
74 86 1
74 87 1
74 88 1
74 90 1
74 92 1
74 94 1
74 96 1
74 97 1
74 100 1
74 105 1
74 107 1
74 109 1
74 110 1
74 111 1
74 112 1
74 114 1
74 115 1
74 117 1
74 119 1
74 120 1
74 121 1
74 123 1
74 124 1
74 128 1
74 129 1
74 130 1
74 131 1
74 138 1
74 139 1
74 140 1
74 141 1
74 142 1
74 143 1
74 145 1
74 147 1
74 148 1
74 149 1
74 151 1
74 153 1
74 154 1
74 156 1
74 157 1
74 158 1
74 159 1
74 161 1
74 162 1
74 163 1
74 164 1
74 166 1
74 169 1
74 170 1
74 171 1
74 173 1
74 176 1
74 177 1
74 178 1
74 179 1
74 180 1
74 181 1
74 182 1
74 184 1
74 189 1
74 190 1
74 191 1
74 193 1
74 195 1
74 196 1
74 200 1
74 201 1
74 205 1
74 206 1
74 208 1
74 209 1
74 210 1
74 211 1
74 212 1
74 219 1
74 220 1
74 225 1
74 226 1
74 227 1
74 228 1
74 229 1
74 230 1
74 233 1
74 234 1
74 235 1
74 236 1
74 237 1
74 241 1
74 243 1
74 245 1
74 247 1
74 250 1
74 252 1
74 253 1
74 254 1
74 260 1
74 261 1
74 264 1
74 266 1
74 267 1
74 270 1
74 274 1
74 275 1
74 277 1
74 278 1
74 279 1
74 280 1
74 287 1
74 289 1
74 294 1
74 295 1
74 296 1
74 298 1
74 301 1
74 304 1
74 311 1
74 312 1
74 314 1
74 315 1
74 316 1
74 319 1
74 320 1
74 321 1
74 322 1
74 325 1
74 327 1
74 328 1
74 329 1
74 332 1
74 334 1
74 335 1
74 337 1
74 338 1
74 339 1
74 340 1
74 342 1
74 344 1
74 346 1
74 349 1
74 350 1
74 351 1
74 354 1
74 355 1
74 357 1
74 358 1
74 359 1
74 360 1
74 361 1
74 362 1
74 363 1
74 367 1
74 370 1
74 374 1
74 375 1
74 376 1
74 377 1
74 378 1
74 380 1
74 381 1
74 383 1
74 386 1
74 388 1
74 393 1
74 398 1
74 399 1
75 76 1
75 78 1
75 79 1
75 81 1
75 82 1
75 83 1
75 84 1
75 85 1
75 86 1
75 91 1
75 92 1
75 93 1
75 94 1
75 95 1
75 97 1
75 98 1
75 101 1
75 103 1
75 104 1
75 105 1
75 106 1
75 108 1
75 113 1
75 114 1
75 115 1
75 116 1
75 118 1
75 119 1
75 125 1
75 127 1
75 133 1
75 135 1
75 136 1
75 137 1
75 139 1
75 150 1
75 152 1
75 153 1
75 155 1
75 160 1
75 165 1
75 167 1
75 168 1
75 171 1
75 175 1
75 178 1
75 183 1
75 185 1
75 186 1
75 187 1
75 194 1
75 198 1
75 199 1
75 203 1
75 204 1
75 207 1
75 213 1
75 214 1
75 215 1
75 216 1
75 217 1
75 220 1
75 221 1
75 222 1
75 223 1
75 224 1
75 231 1
75 232 1
75 238 1
75 241 1
75 242 1
75 246 1
75 247 1
75 248 1
75 249 1
75 253 1
75 254 1
75 255 1
75 256 1
75 257 1
75 258 1
75 259 1
75 262 1
75 263 1
75 265 1
75 268 1
75 271 1
75 272 1
75 273 1
75 276 1
75 281 1
75 283 1
75 284 1
75 286 1
75 290 1
75 291 1
75 292 1
75 293 1
75 294 1
75 297 1
75 300 1
75 303 1
75 305 1
75 306 1
75 309 1
75 310 1
75 311 1
75 314 1
75 317 1
75 318 1
75 323 1
75 324 1
75 325 1
75 326 1
75 329 1
75 330 1
75 333 1
75 334 1
75 336 1
75 341 1
75 345 1
75 347 1
75 348 1
75 350 1
75 351 1
75 353 1
75 356 1
75 358 1
75 361 1
75 363 1
75 364 1
75 365 1
75 369 1
75 372 1
75 373 1
75 376 1
75 379 1
75 381 1
75 384 1
75 385 1
75 386 1
75 387 1
75 389 1
75 394 1
75 395 1
75 396 1
75 397 1
75 399 1
75 400 1
76 80 1
76 81 1
76 83 1
76 85 1
76 86 1
76 87 1
76 88 1
76 90 1
76 92 1
76 94 1
76 96 1
76 97 1
76 98 1
76 99 1
76 105 1
76 107 1
76 109 1
76 110 1
76 111 1
76 112 1
76 114 1
76 115 1
76 119 1
76 120 1
76 121 1
76 122 1
76 123 1
76 124 1
76 128 1
76 129 1
76 132 1
76 138 1
76 139 1
76 141 1
76 142 1
76 143 1
76 144 1
76 145 1
76 147 1
76 148 1
76 149 1
76 151 1
76 152 1
76 153 1
76 156 1
76 157 1
76 158 1
76 159 1
76 161 1
76 162 1
76 163 1
76 164 1
76 166 1
76 169 1
76 170 1
76 171 1
76 173 1
76 176 1
76 177 1
76 180 1
76 181 1
76 184 1
76 189 1
76 190 1
76 191 1
76 192 1
76 195 1
76 196 1
76 197 1
76 200 1
76 201 1
76 202 1
76 205 1
76 206 1
76 208 1
76 210 1
76 211 1
76 212 1
76 219 1
76 220 1
76 225 1
76 226 1
76 228 1
76 229 1
76 230 1
76 233 1
76 234 1
76 235 1
76 236 1
76 237 1
76 241 1
76 243 1
76 244 1
76 247 1
76 250 1
76 253 1
76 254 1
76 260 1
76 261 1
76 267 1
76 269 1
76 270 1
76 274 1
76 277 1
76 279 1
76 280 1
76 287 1
76 289 1
76 294 1
76 295 1
76 296 1
76 298 1
76 301 1
76 302 1
76 304 1
76 311 1
76 312 1
76 314 1
76 315 1
76 316 1
76 317 1
76 319 1
76 320 1
76 321 1
76 322 1
76 323 1
76 325 1
76 328 1
76 329 1
76 331 1
76 332 1
76 334 1
76 335 1
76 337 1
76 338 1
76 339 1
76 340 1
76 342 1
76 343 1
76 344 1
76 346 1
76 349 1
76 350 1
76 351 1
76 354 1
76 357 1
76 358 1
76 359 1
76 360 1
76 361 1
76 362 1
76 363 1
76 366 1
76 367 1
76 368 1
76 371 1
76 375 1
76 376 1
76 377 1
76 380 1
76 381 1
76 383 1
76 386 1
76 390 1
76 393 1
76 399 1
77 78 1
77 79 1
77 81 1
77 82 1
77 84 1
77 85 1
77 89 1
77 91 1
77 93 1
77 95 1
77 97 1
77 99 1
77 101 1
77 103 1
77 104 1
77 107 1
77 108 1
77 109 1
77 111 1
77 113 1
77 115 1
77 116 1
77 118 1
77 125 1
77 126 1
77 127 1
77 132 1
77 133 1
77 134 1
77 135 1
77 136 1
77 146 1
77 148 1
77 150 1
77 153 1
77 155 1
77 160 1
77 161 1
77 165 1
77 167 1
77 168 1
77 172 1
77 174 1
77 175 1
77 184 1
77 186 1
77 187 1
77 188 1
77 191 1
77 194 1
77 199 1
77 201 1
77 204 1
77 209 1
77 210 1
77 211 1
77 213 1
77 214 1
77 215 1
77 216 1
77 217 1
77 218 1
77 220 1
77 221 1
77 222 1
77 224 1
77 231 1
77 236 1
77 239 1
77 240 1
77 241 1
77 246 1
77 248 1
77 250 1
77 253 1
77 255 1
77 257 1
77 258 1
77 259 1
77 260 1
77 261 1
77 262 1
77 263 1
77 265 1
77 266 1
77 271 1
77 272 1
77 274 1
77 276 1
77 282 1
77 283 1
77 284 1
77 285 1
77 286 1
77 290 1
77 291 1
77 292 1
77 293 1
77 294 1
77 297 1
77 300 1
77 301 1
77 305 1
77 306 1
77 307 1
77 308 1
77 310 1
77 314 1
77 315 1
77 318 1
77 324 1
77 328 1
77 330 1
77 331 1
77 333 1
77 334 1
77 336 1
77 341 1
77 345 1
77 347 1
77 348 1
77 350 1
77 351 1
77 353 1
77 356 1
77 358 1
77 363 1
77 364 1
77 365 1
77 369 1
77 373 1
77 379 1
77 384 1
77 385 1
77 387 1
77 388 1
77 391 1
77 392 1
77 394 1
77 395 1
77 396 1
77 397 1
77 399 1
78 80 1
78 83 1
78 84 1
78 86 1
78 87 1
78 88 1
78 89 1
78 90 1
78 92 1
78 93 1
78 98 1
78 99 1
78 104 1
78 105 1
78 107 1
78 110 1
78 111 1
78 112 1
78 114 1
78 116 1
78 117 1
78 121 1
78 122 1
78 123 1
78 124 1
78 127 1
78 128 1
78 129 1
78 130 1
78 131 1
78 132 1
78 133 1
78 134 1
78 135 1
78 140 1
78 141 1
78 142 1
78 143 1
78 144 1
78 147 1
78 148 1
78 152 1
78 154 1
78 156 1
78 158 1
78 159 1
78 160 1
78 161 1
78 162 1
78 163 1
78 164 1
78 166 1
78 168 1
78 169 1
78 170 1
78 171 1
78 173 1
78 174 1
78 175 1
78 176 1
78 177 1
78 178 1
78 179 1
78 180 1
78 181 1
78 182 1
78 184 1
78 189 1
78 190 1
78 191 1
78 193 1
78 196 1
78 197 1
78 200 1
78 201 1
78 206 1
78 208 1
78 209 1
78 210 1
78 211 1
78 212 1
78 216 1
78 217 1
78 218 1
78 224 1
78 225 1
78 226 1
78 227 1
78 228 1
78 229 1
78 230 1
78 233 1
78 234 1
78 235 1
78 236 1
78 237 1
78 243 1
78 244 1
78 245 1
78 247 1
78 249 1
78 252 1
78 254 1
78 260 1
78 261 1
78 264 1
78 266 1
78 267 1
78 269 1
78 270 1
78 275 1
78 277 1
78 278 1
78 279 1
78 280 1
78 287 1
78 289 1
78 296 1
78 301 1
78 307 1
78 311 1
78 312 1
78 313 1
78 315 1
78 316 1
78 317 1
78 319 1
78 320 1
78 322 1
78 323 1
78 324 1
78 325 1
78 327 1
78 329 1
78 332 1
78 335 1
78 337 1
78 338 1
78 339 1
78 342 1
78 343 1
78 344 1
78 346 1
78 349 1
78 354 1
78 355 1
78 357 1
78 359 1
78 360 1
78 361 1
78 362 1
78 366 1
78 367 1
78 370 1
78 371 1
78 374 1
78 377 1
78 378 1
78 379 1
78 380 1
78 381 1
78 382 1
78 383 1
78 386 1
78 388 1
78 389 1
78 390 1
78 392 1
78 393 1
78 394 1
78 395 1
78 398 1
78 400 1
79 80 1
79 83 1
79 86 1
79 87 1
79 88 1
79 91 1
79 92 1
79 98 1
79 99 1
79 100 1
79 101 1
79 108 1
79 109 1
79 110 1
79 111 1
79 112 1
79 114 1
79 117 1
79 118 1
79 119 1
79 120 1
79 121 1
79 122 1
79 123 1
79 124 1
79 128 1
79 129 1
79 131 1
79 132 1
79 134 1
79 136 1
79 138 1
79 140 1
79 141 1
79 142 1
79 143 1
79 144 1
79 145 1
79 147 1
79 148 1
79 149 1
79 151 1
79 152 1
79 154 1
79 155 1
79 156 1
79 157 1
79 158 1
79 162 1
79 163 1
79 164 1
79 165 1
79 166 1
79 169 1
79 170 1
79 171 1
79 173 1
79 176 1
79 177 1
79 178 1
79 179 1
79 180 1
79 181 1
79 182 1
79 184 1
79 186 1
79 189 1
79 190 1
79 191 1
79 192 1
79 195 1
79 196 1
79 197 1
79 198 1
79 201 1
79 202 1
79 204 1
79 205 1
79 206 1
79 208 1
79 209 1
79 210 1
79 211 1
79 228 1
79 229 1
79 230 1
79 231 1
79 233 1
79 234 1
79 235 1
79 236 1
79 238 1
79 240 1
79 243 1
79 244 1
79 245 1
79 247 1
79 249 1
79 250 1
79 254 1
79 255 1
79 260 1
79 261 1
79 264 1
79 266 1
79 267 1
79 269 1
79 270 1
79 272 1
79 273 1
79 274 1
79 275 1
79 277 1
79 278 1
79 279 1
79 280 1
79 282 1
79 283 1
79 287 1
79 288 1
79 289 1
79 296 1
79 298 1
79 301 1
79 302 1
79 304 1
79 309 1
79 310 1
79 311 1
79 312 1
79 313 1
79 315 1
79 316 1
79 317 1
79 322 1
79 323 1
79 325 1
79 326 1
79 327 1
79 329 1
79 331 1
79 332 1
79 335 1
79 337 1
79 338 1
79 340 1
79 342 1
79 343 1
79 344 1
79 347 1
79 349 1
79 354 1
79 355 1
79 356 1
79 357 1
79 359 1
79 360 1
79 361 1
79 362 1
79 365 1
79 366 1
79 367 1
79 368 1
79 370 1
79 371 1
79 372 1
79 374 1
79 376 1
79 377 1
79 378 1
79 380 1
79 381 1
79 382 1
79 383 1
79 384 1
79 386 1
79 388 1
79 393 1
79 397 1
79 398 1
79 400 1
80 81 1
80 82 1
80 84 1
80 85 1
80 89 1
80 90 1
80 91 1
80 93 1
80 94 1
80 95 1
80 97 1
80 101 1
80 102 1
80 103 1
80 104 1
80 106 1
80 108 1
80 113 1
80 115 1
80 116 1
80 118 1
80 122 1
80 125 1
80 131 1
80 133 1
80 135 1
80 136 1
80 139 1
80 146 1
80 150 1
80 155 1
80 157 1
80 163 1
80 165 1
80 167 1
80 168 1
80 172 1
80 174 1
80 177 1
80 180 1
80 182 1
80 183 1
80 185 1
80 187 1
80 188 1
80 190 1
80 193 1
80 194 1
80 198 1
80 203 1
80 204 1
80 207 1
80 213 1
80 214 1
80 215 1
80 216 1
80 217 1
80 218 1
80 219 1
80 220 1
80 221 1
80 222 1
80 223 1
80 224 1
80 228 1
80 230 1
80 231 1
80 232 1
80 238 1
80 240 1
80 241 1
80 242 1
80 248 1
80 251 1
80 253 1
80 255 1
80 256 1
80 257 1
80 258 1
80 259 1
80 262 1
80 263 1
80 265 1
80 268 1
80 271 1
80 272 1
80 276 1
80 277 1
80 281 1
80 282 1
80 283 1
80 285 1
80 286 1
80 290 1
80 292 1
80 293 1
80 294 1
80 297 1
80 298 1
80 299 1
80 300 1
80 302 1
80 303 1
80 305 1
80 306 1
80 309 1
80 310 1
80 313 1
80 314 1
80 318 1
80 320 1
80 324 1
80 326 1
80 328 1
80 333 1
80 334 1
80 336 1
80 341 1
80 342 1
80 345 1
80 348 1
80 350 1
80 351 1
80 352 1
80 353 1
80 354 1
80 356 1
80 359 1
80 363 1
80 364 1
80 365 1
80 367 1
80 369 1
80 371 1
80 372 1
80 373 1
80 374 1
80 375 1
80 379 1
80 382 1
80 384 1
80 385 1
80 387 1
80 391 1
80 392 1
80 394 1
80 395 1
80 396 1
80 399 1
81 85 1
81 86 1
81 88 1
81 92 1
81 94 1
81 97 1
81 98 1
81 99 1
81 100 1
81 105 1
81 107 1
81 109 1
81 110 1
81 112 1
81 115 1
81 117 1
81 121 1
81 122 1
81 123 1
81 124 1
81 128 1
81 129 1
81 130 1
81 131 1
81 132 1
81 134 1
81 138 1
81 139 1
81 140 1
81 141 1
81 142 1
81 143 1
81 144 1
81 145 1
81 147 1
81 148 1
81 149 1
81 151 1
81 152 1
81 153 1
81 156 1
81 157 1
81 158 1
81 159 1
81 161 1
81 162 1
81 163 1
81 164 1
81 166 1
81 169 1
81 170 1
81 171 1
81 173 1
81 176 1
81 177 1
81 178 1
81 179 1
81 180 1
81 181 1
81 182 1
81 191 1
81 192 1
81 193 1
81 195 1
81 196 1
81 197 1
81 200 1
81 201 1
81 202 1
81 205 1
81 208 1
81 209 1
81 210 1
81 211 1
81 212 1
81 219 1
81 220 1
81 225 1
81 227 1
81 228 1
81 230 1
81 235 1
81 236 1
81 237 1
81 241 1
81 243 1
81 244 1
81 245 1
81 247 1
81 249 1
81 250 1
81 252 1
81 253 1
81 260 1
81 261 1
81 266 1
81 269 1
81 270 1
81 273 1
81 274 1
81 275 1
81 277 1
81 279 1
81 280 1
81 288 1
81 289 1
81 294 1
81 295 1
81 296 1
81 298 1
81 302 1
81 304 1
81 311 1
81 312 1
81 313 1
81 314 1
81 315 1
81 316 1
81 317 1
81 319 1
81 320 1
81 321 1
81 322 1
81 323 1
81 325 1
81 327 1
81 328 1
81 329 1
81 331 1
81 334 1
81 335 1
81 338 1
81 339 1
81 340 1
81 342 1
81 343 1
81 344 1
81 346 1
81 349 1
81 350 1
81 351 1
81 354 1
81 355 1
81 357 1
81 358 1
81 359 1
81 360 1
81 362 1
81 363 1
81 366 1
81 368 1
81 371 1
81 374 1
81 375 1
81 376 1
81 377 1
81 378 1
81 380 1
81 381 1
81 382 1
81 383 1
81 386 1
81 388 1
81 390 1
81 398 1
81 399 1
81 400 1
82 83 1
82 86 1
82 87 1
82 88 1
82 90 1
82 92 1
82 96 1
82 98 1
82 99 1
82 100 1
82 105 1
82 106 1
82 107 1
82 109 1
82 110 1
82 112 1
82 113 1
82 117 1
82 119 1
82 120 1
82 121 1
82 122 1
82 123 1
82 124 1
82 128 1
82 130 1
82 131 1
82 132 1
82 134 1
82 138 1
82 140 1
82 141 1
82 142 1
82 143 1
82 144 1
82 147 1
82 148 1
82 149 1
82 152 1
82 154 1
82 157 1
82 158 1
82 159 1
82 161 1
82 162 1
82 163 1
82 164 1
82 166 1
82 169 1
82 170 1
82 171 1
82 173 1
82 176 1
82 177 1
82 178 1
82 180 1
82 184 1
82 185 1
82 189 1
82 190 1
82 191 1
82 192 1
82 195 1
82 196 1
82 197 1
82 199 1
82 200 1
82 201 1
82 203 1
82 206 1
82 208 1
82 209 1
82 210 1
82 212 1
82 214 1
82 215 1
82 221 1
82 225 1
82 226 1
82 227 1
82 228 1
82 229 1
82 230 1
82 233 1
82 234 1
82 235 1
82 236 1
82 237 1
82 239 1
82 243 1
82 244 1
82 247 1
82 248 1
82 249 1
82 251 1
82 252 1
82 254 1
82 256 1
82 257 1
82 259 1
82 260 1
82 261 1
82 264 1
82 265 1
82 266 1
82 267 1
82 269 1
82 274 1
82 275 1
82 276 1
82 277 1
82 278 1
82 279 1
82 280 1
82 284 1
82 286 1
82 287 1
82 288 1
82 289 1
82 291 1
82 295 1
82 298 1
82 299 1
82 300 1
82 301 1
82 302 1
82 303 1
82 304 1
82 307 1
82 311 1
82 312 1
82 315 1
82 316 1
82 317 1
82 319 1
82 320 1
82 321 1
82 322 1
82 323 1
82 327 1
82 329 1
82 331 1
82 335 1
82 337 1
82 338 1
82 339 1
82 340 1
82 342 1
82 343 1
82 344 1
82 346 1
82 349 1
82 353 1
82 354 1
82 355 1
82 357 1
82 359 1
82 360 1
82 361 1
82 362 1
82 366 1
82 367 1
82 368 1
82 369 1
82 370 1
82 371 1
82 374 1
82 377 1
82 378 1
82 380 1
82 382 1
82 383 1
82 386 1
82 387 1
82 388 1
82 390 1
82 393 1
82 400 1
83 84 1
83 86 1
83 91 1
83 92 1
83 93 1
83 94 1
83 95 1
83 97 1
83 98 1
83 103 1
83 104 1
83 105 1
83 106 1
83 108 1
83 114 1
83 115 1
83 116 1
83 118 1
83 119 1
83 125 1
83 127 1
83 135 1
83 136 1
83 137 1
83 139 1
83 146 1
83 150 1
83 152 1
83 153 1
83 155 1
83 160 1
83 165 1
83 167 1
83 171 1
83 175 1
83 178 1
83 183 1
83 186 1
83 187 1
83 188 1
83 198 1
83 199 1
83 203 1
83 204 1
83 207 1
83 213 1
83 214 1
83 215 1
83 216 1
83 217 1
83 218 1
83 219 1
83 220 1
83 221 1
83 222 1
83 223 1
83 224 1
83 231 1
83 232 1
83 238 1
83 239 1
83 240 1
83 241 1
83 242 1
83 246 1
83 247 1
83 249 1
83 251 1
83 253 1
83 254 1
83 255 1
83 256 1
83 257 1
83 259 1
83 263 1
83 265 1
83 271 1
83 272 1
83 273 1
83 276 1
83 281 1
83 282 1
83 286 1
83 290 1
83 291 1
83 293 1
83 294 1
83 297 1
83 300 1
83 303 1
83 305 1
83 306 1
83 308 1
83 309 1
83 310 1
83 311 1
83 314 1
83 317 1
83 318 1
83 323 1
83 325 1
83 328 1
83 329 1
83 330 1
83 333 1
83 334 1
83 336 1
83 341 1
83 345 1
83 347 1
83 348 1
83 350 1
83 351 1
83 352 1
83 353 1
83 356 1
83 358 1
83 361 1
83 364 1
83 365 1
83 369 1
83 372 1
83 373 1
83 375 1
83 376 1
83 379 1
83 381 1
83 384 1
83 385 1
83 386 1
83 387 1
83 389 1
83 391 1
83 392 1
83 394 1
83 395 1
83 396 1
83 397 1
83 399 1
83 400 1
84 86 1
84 87 1
84 88 1
84 89 1
84 90 1
84 92 1
84 93 1
84 96 1
84 98 1
84 99 1
84 100 1
84 104 1
84 105 1
84 107 1
84 110 1
84 111 1
84 112 1
84 114 1
84 116 1
84 117 1
84 120 1
84 121 1
84 122 1
84 123 1
84 127 1
84 128 1
84 129 1
84 130 1
84 132 1
84 133 1
84 134 1
84 135 1
84 138 1
84 141 1
84 142 1
84 143 1
84 144 1
84 147 1
84 148 1
84 149 1
84 151 1
84 154 1
84 156 1
84 157 1
84 158 1
84 159 1
84 160 1
84 161 1
84 162 1
84 163 1
84 166 1
84 168 1
84 169 1
84 171 1
84 173 1
84 174 1
84 175 1
84 177 1
84 178 1
84 179 1
84 181 1
84 182 1
84 184 1
84 190 1
84 191 1
84 192 1
84 193 1
84 195 1
84 196 1
84 197 1
84 200 1
84 202 1
84 205 1
84 206 1
84 208 1
84 209 1
84 210 1
84 211 1
84 212 1
84 216 1
84 217 1
84 218 1
84 224 1
84 225 1
84 226 1
84 227 1
84 228 1
84 230 1
84 233 1
84 234 1
84 235 1
84 236 1
84 237 1
84 243 1
84 244 1
84 245 1
84 247 1
84 250 1
84 252 1
84 254 1
84 261 1
84 266 1
84 270 1
84 273 1
84 274 1
84 275 1
84 277 1
84 278 1
84 287 1
84 288 1
84 289 1
84 295 1
84 296 1
84 298 1
84 301 1
84 302 1
84 304 1
84 307 1
84 311 1
84 313 1
84 315 1
84 316 1
84 319 1
84 320 1
84 321 1
84 322 1
84 323 1
84 324 1
84 325 1
84 327 1
84 331 1
84 332 1
84 335 1
84 337 1
84 338 1
84 340 1
84 342 1
84 343 1
84 344 1
84 346 1
84 354 1
84 355 1
84 357 1
84 359 1
84 360 1
84 361 1
84 362 1
84 366 1
84 367 1
84 368 1
84 370 1
84 374 1
84 376 1
84 377 1
84 378 1
84 379 1
84 382 1
84 383 1
84 386 1
84 388 1
84 389 1
84 390 1
84 392 1
84 393 1
84 394 1
84 395 1
84 400 1
85 86 1
85 87 1
85 90 1
85 92 1
85 94 1
85 96 1
85 97 1
85 98 1
85 100 1
85 105 1
85 107 1
85 109 1
85 110 1
85 111 1
85 114 1
85 115 1
85 117 1
85 119 1
85 120 1
85 122 1
85 123 1
85 124 1
85 128 1
85 129 1
85 130 1
85 131 1
85 132 1
85 134 1
85 138 1
85 139 1
85 140 1
85 141 1
85 143 1
85 144 1
85 145 1
85 147 1
85 148 1
85 149 1
85 153 1
85 156 1
85 157 1
85 158 1
85 159 1
85 162 1
85 164 1
85 166 1
85 169 1
85 170 1
85 171 1
85 173 1
85 176 1
85 177 1
85 178 1
85 179 1
85 181 1
85 182 1
85 184 1
85 190 1
85 191 1
85 192 1
85 193 1
85 195 1
85 196 1
85 197 1
85 200 1
85 201 1
85 202 1
85 205 1
85 206 1
85 208 1
85 209 1
85 210 1
85 211 1
85 212 1
85 219 1
85 220 1
85 225 1
85 226 1
85 227 1
85 228 1
85 229 1
85 230 1
85 233 1
85 234 1
85 236 1
85 237 1
85 241 1
85 243 1
85 244 1
85 245 1
85 247 1
85 249 1
85 253 1
85 254 1
85 260 1
85 261 1
85 264 1
85 266 1
85 267 1
85 269 1
85 270 1
85 273 1
85 274 1
85 275 1
85 278 1
85 279 1
85 280 1
85 287 1
85 288 1
85 294 1
85 295 1
85 296 1
85 298 1
85 301 1
85 302 1
85 307 1
85 311 1
85 312 1
85 313 1
85 314 1
85 315 1
85 316 1
85 317 1
85 319 1
85 320 1
85 321 1
85 322 1
85 323 1
85 325 1
85 327 1
85 328 1
85 329 1
85 331 1
85 332 1
85 334 1
85 335 1
85 337 1
85 338 1
85 339 1
85 340 1
85 342 1
85 343 1
85 344 1
85 346 1
85 349 1
85 350 1
85 351 1
85 354 1
85 355 1
85 357 1
85 358 1
85 359 1
85 360 1
85 362 1
85 363 1
85 366 1
85 367 1
85 370 1
85 371 1
85 374 1
85 375 1
85 376 1
85 377 1
85 378 1
85 383 1
85 386 1
85 388 1
85 390 1
85 393 1
85 399 1
85 400 1
86 89 1
86 91 1
86 92 1
86 93 1
86 94 1
86 95 1
86 97 1
86 98 1
86 101 1
86 102 1
86 103 1
86 104 1
86 105 1
86 106 1
86 108 1
86 113 1
86 114 1
86 115 1
86 116 1
86 118 1
86 119 1
86 125 1
86 126 1
86 127 1
86 133 1
86 135 1
86 136 1
86 137 1
86 139 1
86 146 1
86 150 1
86 152 1
86 153 1
86 155 1
86 160 1
86 165 1
86 167 1
86 168 1
86 171 1
86 172 1
86 174 1
86 175 1
86 178 1
86 183 1
86 185 1
86 187 1
86 188 1
86 194 1
86 198 1
86 199 1
86 203 1
86 204 1
86 207 1
86 213 1
86 214 1
86 215 1
86 216 1
86 218 1
86 219 1
86 220 1
86 221 1
86 222 1
86 223 1
86 224 1
86 231 1
86 239 1
86 240 1
86 241 1
86 242 1
86 246 1
86 247 1
86 248 1
86 249 1
86 251 1
86 253 1
86 254 1
86 255 1
86 257 1
86 258 1
86 259 1
86 262 1
86 263 1
86 265 1
86 268 1
86 273 1
86 281 1
86 282 1
86 283 1
86 284 1
86 285 1
86 286 1
86 290 1
86 292 1
86 293 1
86 294 1
86 297 1
86 299 1
86 300 1
86 303 1
86 305 1
86 306 1
86 309 1
86 310 1
86 311 1
86 314 1
86 317 1
86 318 1
86 323 1
86 324 1
86 325 1
86 326 1
86 328 1
86 329 1
86 330 1
86 334 1
86 336 1
86 341 1
86 350 1
86 351 1
86 352 1
86 353 1
86 356 1
86 358 1
86 361 1
86 363 1
86 364 1
86 365 1
86 369 1
86 375 1
86 376 1
86 381 1
86 384 1
86 385 1
86 386 1
86 391 1
86 392 1
86 394 1
86 395 1
86 396 1
86 397 1
86 399 1
86 400 1
87 89 1
87 93 1
87 94 1
87 95 1
87 96 1
87 97 1
87 101 1
87 102 1
87 103 1
87 104 1
87 108 1
87 110 1
87 113 1
87 115 1
87 116 1
87 118 1
87 121 1
87 125 1
87 126 1
87 127 1
87 133 1
87 135 1
87 136 1
87 137 1
87 138 1
87 139 1
87 141 1
87 146 1
87 149 1
87 150 1
87 153 1
87 155 1
87 160 1
87 162 1
87 164 1
87 165 1
87 167 1
87 168 1
87 169 1
87 170 1
87 172 1
87 175 1
87 183 1
87 185 1
87 186 1
87 187 1
87 188 1
87 194 1
87 198 1
87 199 1
87 202 1
87 203 1
87 204 1
87 213 1
87 214 1
87 216 1
87 217 1
87 218 1
87 220 1
87 221 1
87 222 1
87 223 1
87 225 1
87 231 1
87 232 1
87 235 1
87 237 1
87 238 1
87 240 1
87 242 1
87 246 1
87 248 1
87 251 1
87 252 1
87 253 1
87 255 1
87 256 1
87 257 1
87 258 1
87 259 1
87 263 1
87 267 1
87 268 1
87 270 1
87 271 1
87 272 1
87 276 1
87 278 1
87 280 1
87 282 1
87 283 1
87 284 1
87 285 1
87 286 1
87 291 1
87 292 1
87 293 1
87 294 1
87 299 1
87 300 1
87 303 1
87 305 1
87 306 1
87 308 1
87 309 1
87 310 1
87 312 1
87 314 1
87 316 1
87 318 1
87 326 1
87 327 1
87 328 1
87 330 1
87 333 1
87 336 1
87 337 1
87 338 1
87 341 1
87 345 1
87 347 1
87 348 1
87 350 1
87 352 1
87 356 1
87 358 1
87 363 1
87 364 1
87 365 1
87 369 1
87 372 1
87 373 1
87 375 1
87 379 1
87 384 1
87 385 1
87 387 1
87 389 1
87 390 1
87 391 1
87 392 1
87 394 1
87 395 1
87 396 1
87 397 1
87 399 1
88 89 1
88 91 1
88 93 1
88 94 1
88 95 1
88 101 1
88 102 1
88 103 1
88 104 1
88 106 1
88 108 1
88 113 1
88 115 1
88 116 1
88 118 1
88 120 1
88 123 1
88 125 1
88 126 1
88 127 1
88 133 1
88 136 1
88 137 1
88 139 1
88 140 1
88 146 1
88 147 1
88 150 1
88 151 1
88 155 1
88 159 1
88 160 1
88 165 1
88 166 1
88 167 1
88 168 1
88 172 1
88 174 1
88 175 1
88 183 1
88 185 1
88 186 1
88 187 1
88 188 1
88 189 1
88 194 1
88 195 1
88 197 1
88 198 1
88 204 1
88 206 1
88 207 1
88 212 1
88 213 1
88 214 1
88 215 1
88 216 1
88 217 1
88 218 1
88 219 1
88 220 1
88 221 1
88 223 1
88 224 1
88 231 1
88 232 1
88 238 1
88 239 1
88 242 1
88 243 1
88 244 1
88 246 1
88 248 1
88 251 1
88 255 1
88 256 1
88 257 1
88 258 1
88 259 1
88 262 1
88 263 1
88 265 1
88 268 1
88 269 1
88 271 1
88 272 1
88 276 1
88 281 1
88 282 1
88 283 1
88 284 1
88 286 1
88 289 1
88 290 1
88 291 1
88 292 1
88 293 1
88 294 1
88 297 1
88 299 1
88 303 1
88 304 1
88 305 1
88 306 1
88 308 1
88 309 1
88 310 1
88 318 1
88 324 1
88 326 1
88 328 1
88 330 1
88 332 1
88 333 1
88 334 1
88 336 1
88 339 1
88 341 1
88 346 1
88 347 1
88 348 1
88 349 1
88 350 1
88 351 1
88 352 1
88 356 1
88 358 1
88 363 1
88 364 1
88 365 1
88 366 1
88 369 1
88 370 1
88 372 1
88 373 1
88 379 1
88 383 1
88 384 1
88 385 1
88 387 1
88 389 1
88 391 1
88 392 1
88 394 1
88 395 1
88 396 1
88 398 1
88 399 1
89 90 1
89 92 1
89 93 1
89 96 1
89 98 1
89 99 1
89 100 1
89 104 1
89 105 1
89 107 1
89 110 1
89 111 1
89 114 1
89 116 1
89 119 1
89 120 1
89 122 1
89 123 1
89 124 1
89 127 1
89 128 1
89 129 1
89 130 1
89 131 1
89 132 1
89 133 1
89 134 1
89 135 1
89 140 1
89 141 1
89 142 1
89 143 1
89 145 1
89 147 1
89 148 1
89 149 1
89 151 1
89 154 1
89 156 1
89 157 1
89 159 1
89 160 1
89 161 1
89 162 1
89 163 1
89 164 1
89 168 1
89 171 1
89 173 1
89 174 1
89 175 1
89 176 1
89 177 1
89 178 1
89 179 1
89 180 1
89 181 1
89 182 1
89 184 1
89 189 1
89 190 1
89 191 1
89 192 1
89 193 1
89 195 1
89 196 1
89 200 1
89 201 1
89 206 1
89 208 1
89 209 1
89 210 1
89 211 1
89 212 1
89 216 1
89 217 1
89 218 1
89 224 1
89 226 1
89 227 1
89 228 1
89 229 1
89 230 1
89 233 1
89 235 1
89 236 1
89 237 1
89 243 1
89 244 1
89 247 1
89 249 1
89 250 1
89 252 1
89 254 1
89 260 1
89 261 1
89 264 1
89 266 1
89 267 1
89 269 1
89 270 1
89 273 1
89 274 1
89 277 1
89 278 1
89 279 1
89 280 1
89 287 1
89 288 1
89 289 1
89 295 1
89 296 1
89 302 1
89 304 1
89 311 1
89 313 1
89 315 1
89 316 1
89 317 1
89 320 1
89 322 1
89 323 1
89 324 1
89 325 1
89 327 1
89 331 1
89 332 1
89 335 1
89 337 1
89 342 1
89 343 1
89 344 1
89 346 1
89 349 1
89 354 1
89 355 1
89 357 1
89 359 1
89 360 1
89 361 1
89 362 1
89 366 1
89 367 1
89 368 1
89 370 1
89 371 1
89 374 1
89 377 1
89 378 1
89 379 1
89 380 1
89 381 1
89 382 1
89 383 1
89 386 1
89 389 1
89 390 1
89 392 1
89 393 1
89 394 1
89 395 1
89 398 1
89 400 1
90 91 1
90 93 1
90 94 1
90 95 1
90 97 1
90 101 1
90 102 1
90 103 1
90 104 1
90 106 1
90 108 1
90 113 1
90 115 1
90 116 1
90 118 1
90 122 1
90 125 1
90 126 1
90 127 1
90 131 1
90 133 1
90 135 1
90 136 1
90 137 1
90 139 1
90 146 1
90 150 1
90 153 1
90 155 1
90 157 1
90 160 1
90 163 1
90 167 1
90 168 1
90 172 1
90 177 1
90 180 1
90 182 1
90 183 1
90 185 1
90 186 1
90 188 1
90 190 1
90 193 1
90 194 1
90 198 1
90 199 1
90 203 1
90 204 1
90 207 1
90 213 1
90 214 1
90 215 1
90 216 1
90 217 1
90 218 1
90 219 1
90 221 1
90 222 1
90 223 1
90 224 1
90 228 1
90 230 1
90 231 1
90 232 1
90 238 1
90 239 1
90 240 1
90 242 1
90 248 1
90 253 1
90 256 1
90 257 1
90 263 1
90 265 1
90 271 1
90 277 1
90 281 1
90 282 1
90 283 1
90 284 1
90 285 1
90 286 1
90 290 1
90 291 1
90 292 1
90 293 1
90 294 1
90 297 1
90 298 1
90 299 1
90 300 1
90 302 1
90 303 1
90 305 1
90 306 1
90 308 1
90 309 1
90 310 1
90 313 1
90 314 1
90 318 1
90 320 1
90 324 1
90 326 1
90 330 1
90 333 1
90 334 1
90 336 1
90 341 1
90 342 1
90 345 1
90 347 1
90 348 1
90 350 1
90 351 1
90 352 1
90 353 1
90 354 1
90 358 1
90 359 1
90 363 1
90 364 1
90 365 1
90 367 1
90 369 1
90 371 1
90 373 1
90 374 1
90 375 1
90 379 1
90 382 1
90 384 1
90 385 1
90 387 1
90 389 1
90 391 1
90 392 1
90 394 1
90 395 1
90 396 1
90 397 1
91 92 1
91 96 1
91 98 1
91 99 1
91 100 1
91 101 1
91 107 1
91 108 1
91 109 1
91 110 1
91 111 1
91 112 1
91 114 1
91 117 1
91 118 1
91 119 1
91 120 1
91 121 1
91 122 1
91 123 1
91 124 1
91 129 1
91 130 1
91 131 1
91 132 1
91 136 1
91 140 1
91 141 1
91 142 1
91 145 1
91 147 1
91 148 1
91 151 1
91 152 1
91 154 1
91 155 1
91 156 1
91 157 1
91 158 1
91 159 1
91 161 1
91 162 1
91 163 1
91 164 1
91 165 1
91 166 1
91 169 1
91 170 1
91 171 1
91 173 1
91 176 1
91 177 1
91 178 1
91 179 1
91 180 1
91 181 1
91 184 1
91 186 1
91 190 1
91 192 1
91 193 1
91 195 1
91 197 1
91 198 1
91 200 1
91 201 1
91 202 1
91 204 1
91 205 1
91 208 1
91 209 1
91 211 1
91 212 1
91 225 1
91 226 1
91 227 1
91 228 1
91 230 1
91 231 1
91 233 1
91 234 1
91 235 1
91 236 1
91 237 1
91 238 1
91 240 1
91 243 1
91 244 1
91 245 1
91 247 1
91 250 1
91 252 1
91 254 1
91 255 1
91 260 1
91 261 1
91 264 1
91 266 1
91 267 1
91 269 1
91 270 1
91 272 1
91 273 1
91 274 1
91 275 1
91 277 1
91 278 1
91 282 1
91 283 1
91 287 1
91 288 1
91 289 1
91 295 1
91 296 1
91 301 1
91 302 1
91 304 1
91 307 1
91 309 1
91 310 1
91 311 1
91 312 1
91 313 1
91 315 1
91 316 1
91 317 1
91 319 1
91 320 1
91 321 1
91 322 1
91 323 1
91 325 1
91 326 1
91 327 1
91 331 1
91 332 1
91 337 1
91 339 1
91 340 1
91 344 1
91 346 1
91 347 1
91 349 1
91 354 1
91 355 1
91 356 1
91 357 1
91 359 1
91 360 1
91 361 1
91 362 1
91 365 1
91 367 1
91 368 1
91 371 1
91 372 1
91 374 1
91 376 1
91 378 1
91 380 1
91 381 1
91 383 1
91 384 1
91 386 1
91 388 1
91 390 1
91 393 1
91 397 1
91 400 1
92 94 1
92 95 1
92 97 1
92 98 1
92 102 1
92 103 1
92 104 1
92 105 1
92 106 1
92 114 1
92 115 1
92 116 1
92 118 1
92 119 1
92 126 1
92 127 1
92 135 1
92 136 1
92 137 1
92 139 1
92 146 1
92 150 1
92 152 1
92 153 1
92 155 1
92 160 1
92 165 1
92 168 1
92 171 1
92 172 1
92 174 1
92 175 1
92 178 1
92 183 1
92 185 1
92 186 1
92 187 1
92 188 1
92 194 1
92 198 1
92 199 1
92 203 1
92 204 1
92 207 1
92 213 1
92 214 1
92 215 1
92 216 1
92 217 1
92 218 1
92 220 1
92 221 1
92 222 1
92 223 1
92 224 1
92 231 1
92 238 1
92 239 1
92 240 1
92 242 1
92 246 1
92 247 1
92 248 1
92 249 1
92 251 1
92 253 1
92 254 1
92 255 1
92 256 1
92 257 1
92 258 1
92 259 1
92 263 1
92 265 1
92 268 1
92 271 1
92 272 1
92 273 1
92 276 1
92 281 1
92 282 1
92 283 1
92 284 1
92 285 1
92 286 1
92 290 1
92 291 1
92 292 1
92 293 1
92 294 1
92 300 1
92 303 1
92 305 1
92 306 1
92 308 1
92 310 1
92 311 1
92 314 1
92 317 1
92 318 1
92 323 1
92 324 1
92 325 1
92 326 1
92 328 1
92 329 1
92 330 1
92 333 1
92 334 1
92 336 1
92 341 1
92 345 1
92 347 1
92 350 1
92 351 1
92 352 1
92 356 1
92 361 1
92 363 1
92 364 1
92 365 1
92 369 1
92 372 1
92 373 1
92 375 1
92 376 1
92 379 1
92 381 1
92 384 1
92 385 1
92 386 1
92 387 1
92 389 1
92 391 1
92 392 1
92 394 1
92 395 1
92 396 1
92 397 1
92 399 1
92 400 1
93 96 1
93 98 1
93 99 1
93 100 1
93 104 1
93 105 1
93 107 1
93 109 1
93 110 1
93 111 1
93 114 1
93 116 1
93 117 1
93 119 1
93 120 1
93 122 1
93 124 1
93 127 1
93 128 1
93 129 1
93 130 1
93 131 1
93 132 1
93 133 1
93 134 1
93 135 1
93 138 1
93 140 1
93 141 1
93 142 1
93 143 1
93 147 1
93 148 1
93 149 1
93 151 1
93 154 1
93 156 1
93 157 1
93 158 1
93 159 1
93 160 1
93 161 1
93 162 1
93 163 1
93 166 1
93 168 1
93 170 1
93 171 1
93 173 1
93 174 1
93 175 1
93 177 1
93 178 1
93 179 1
93 180 1
93 181 1
93 182 1
93 184 1
93 189 1
93 190 1
93 191 1
93 192 1
93 193 1
93 195 1
93 196 1
93 197 1
93 200 1
93 202 1
93 205 1
93 206 1
93 210 1
93 211 1
93 212 1
93 216 1
93 217 1
93 218 1
93 224 1
93 225 1
93 226 1
93 227 1
93 228 1
93 229 1
93 230 1
93 233 1
93 234 1
93 235 1
93 236 1
93 237 1
93 243 1
93 244 1
93 245 1
93 247 1
93 249 1
93 250 1
93 254 1
93 260 1
93 261 1
93 264 1
93 266 1
93 267 1
93 270 1
93 273 1
93 274 1
93 275 1
93 277 1
93 278 1
93 279 1
93 280 1
93 287 1
93 288 1
93 289 1
93 295 1
93 296 1
93 301 1
93 302 1
93 304 1
93 307 1
93 312 1
93 313 1
93 315 1
93 316 1
93 317 1
93 319 1
93 321 1
93 322 1
93 323 1
93 324 1
93 325 1
93 327 1
93 329 1
93 331 1
93 332 1
93 335 1
93 337 1
93 338 1
93 339 1
93 340 1
93 342 1
93 343 1
93 344 1
93 346 1
93 349 1
93 355 1
93 357 1
93 359 1
93 362 1
93 366 1
93 367 1
93 368 1
93 370 1
93 371 1
93 374 1
93 376 1
93 378 1
93 379 1
93 380 1
93 381 1
93 382 1
93 386 1
93 388 1
93 389 1
93 390 1
93 392 1
93 393 1
93 394 1
93 395 1
93 398 1
93 400 1
94 96 1
94 97 1
94 98 1
94 100 1
94 105 1
94 107 1
94 109 1
94 111 1
94 112 1
94 114 1
94 115 1
94 117 1
94 119 1
94 121 1
94 122 1
94 123 1
94 124 1
94 128 1
94 129 1
94 130 1
94 131 1
94 132 1
94 134 1
94 138 1
94 139 1
94 140 1
94 141 1
94 142 1
94 143 1
94 144 1
94 147 1
94 149 1
94 151 1
94 152 1
94 153 1
94 154 1
94 156 1
94 157 1
94 158 1
94 159 1
94 161 1
94 164 1
94 166 1
94 169 1
94 170 1
94 171 1
94 173 1
94 176 1
94 178 1
94 179 1
94 184 1
94 189 1
94 190 1
94 191 1
94 193 1
94 195 1
94 196 1
94 197 1
94 201 1
94 202 1
94 205 1
94 208 1
94 209 1
94 210 1
94 211 1
94 212 1
94 219 1
94 220 1
94 225 1
94 227 1
94 228 1
94 229 1
94 230 1
94 233 1
94 234 1
94 235 1
94 236 1
94 237 1
94 241 1
94 244 1
94 245 1
94 247 1
94 250 1
94 252 1
94 253 1
94 254 1
94 260 1
94 261 1
94 264 1
94 266 1
94 269 1
94 273 1
94 274 1
94 275 1
94 278 1
94 279 1
94 289 1
94 294 1
94 295 1
94 296 1
94 298 1
94 302 1
94 307 1
94 312 1
94 314 1
94 315 1
94 317 1
94 319 1
94 320 1
94 321 1
94 323 1
94 325 1
94 327 1
94 328 1
94 329 1
94 331 1
94 332 1
94 334 1
94 335 1
94 337 1
94 338 1
94 339 1
94 340 1
94 342 1
94 343 1
94 344 1
94 346 1
94 349 1
94 350 1
94 351 1
94 354 1
94 355 1
94 357 1
94 358 1
94 359 1
94 360 1
94 361 1
94 362 1
94 363 1
94 367 1
94 368 1
94 374 1
94 375 1
94 376 1
94 377 1
94 378 1
94 380 1
94 381 1
94 382 1
94 383 1
94 386 1
94 390 1
94 393 1
94 398 1
94 399 1
94 400 1
95 96 1
95 98 1
95 99 1
95 100 1
95 102 1
95 103 1
95 107 1
95 110 1
95 111 1
95 114 1
95 121 1
95 122 1
95 123 1
95 124 1
95 128 1
95 129 1
95 131 1
95 132 1
95 134 1
95 138 1
95 140 1
95 141 1
95 145 1
95 148 1
95 149 1
95 150 1
95 151 1
95 152 1
95 154 1
95 156 1
95 159 1
95 161 1
95 162 1
95 163 1
95 164 1
95 166 1
95 167 1
95 169 1
95 170 1
95 171 1
95 173 1
95 176 1
95 178 1
95 179 1
95 181 1
95 183 1
95 184 1
95 190 1
95 191 1
95 192 1
95 193 1
95 194 1
95 196 1
95 197 1
95 200 1
95 201 1
95 202 1
95 206 1
95 207 1
95 208 1
95 209 1
95 210 1
95 211 1
95 212 1
95 213 1
95 225 1
95 226 1
95 227 1
95 228 1
95 229 1
95 232 1
95 233 1
95 235 1
95 236 1
95 237 1
95 242 1
95 243 1
95 245 1
95 249 1
95 250 1
95 252 1
95 254 1
95 258 1
95 261 1
95 262 1
95 263 1
95 264 1
95 266 1
95 267 1
95 268 1
95 269 1
95 270 1
95 273 1
95 274 1
95 275 1
95 277 1
95 279 1
95 280 1
95 287 1
95 288 1
95 289 1
95 290 1
95 293 1
95 295 1
95 296 1
95 297 1
95 298 1
95 301 1
95 304 1
95 306 1
95 307 1
95 308 1
95 311 1
95 312 1
95 313 1
95 315 1
95 317 1
95 319 1
95 320 1
95 321 1
95 323 1
95 325 1
95 327 1
95 329 1
95 330 1
95 332 1
95 333 1
95 335 1
95 336 1
95 337 1
95 339 1
95 340 1
95 341 1
95 342 1
95 343 1
95 344 1
95 346 1
95 348 1
95 349 1
95 355 1
95 357 1
95 359 1
95 360 1
95 361 1
95 362 1
95 366 1
95 367 1
95 368 1
95 370 1
95 371 1
95 374 1
95 376 1
95 378 1
95 381 1
95 382 1
95 383 1
95 386 1
95 388 1
95 390 1
95 391 1
95 393 1
95 398 1
95 400 1
96 97 1
96 101 1
96 102 1
96 103 1
96 104 1
96 106 1
96 108 1
96 110 1
96 113 1
96 118 1
96 121 1
96 125 1
96 126 1
96 133 1
96 135 1
96 136 1
96 137 1
96 138 1
96 139 1
96 141 1
96 146 1
96 149 1
96 150 1
96 153 1
96 155 1
96 160 1
96 162 1
96 164 1
96 165 1
96 167 1
96 168 1
96 169 1
96 170 1
96 172 1
96 174 1
96 175 1
96 183 1
96 186 1
96 187 1
96 188 1
96 194 1
96 198 1
96 199 1
96 202 1
96 203 1
96 204 1
96 207 1
96 214 1
96 215 1
96 217 1
96 218 1
96 219 1
96 221 1
96 222 1
96 223 1
96 224 1
96 225 1
96 231 1
96 232 1
96 235 1
96 237 1
96 238 1
96 239 1
96 240 1
96 242 1
96 246 1
96 248 1
96 251 1
96 252 1
96 253 1
96 255 1
96 256 1
96 257 1
96 258 1
96 259 1
96 263 1
96 265 1
96 267 1
96 270 1
96 271 1
96 272 1
96 276 1
96 278 1
96 280 1
96 281 1
96 283 1
96 285 1
96 286 1
96 290 1
96 291 1
96 292 1
96 293 1
96 294 1
96 297 1
96 300 1
96 303 1
96 306 1
96 308 1
96 309 1
96 310 1
96 312 1
96 314 1
96 316 1
96 318 1
96 326 1
96 327 1
96 328 1
96 330 1
96 333 1
96 334 1
96 336 1
96 337 1
96 338 1
96 341 1
96 345 1
96 347 1
96 348 1
96 350 1
96 351 1
96 352 1
96 353 1
96 356 1
96 363 1
96 365 1
96 369 1
96 372 1
96 379 1
96 384 1
96 385 1
96 387 1
96 389 1
96 390 1
96 392 1
96 394 1
96 395 1
96 396 1
96 397 1
97 98 1
97 99 1
97 105 1
97 107 1
97 109 1
97 110 1
97 111 1
97 112 1
97 114 1
97 115 1
97 119 1
97 120 1
97 121 1
97 122 1
97 123 1
97 124 1
97 129 1
97 131 1
97 132 1
97 134 1
97 138 1
97 139 1
97 141 1
97 142 1
97 143 1
97 144 1
97 145 1
97 147 1
97 148 1
97 149 1
97 151 1
97 152 1
97 153 1
97 154 1
97 156 1
97 158 1
97 159 1
97 161 1
97 162 1
97 163 1
97 164 1
97 166 1
97 169 1
97 170 1
97 171 1
97 173 1
97 176 1
97 177 1
97 178 1
97 180 1
97 181 1
97 182 1
97 184 1
97 190 1
97 191 1
97 192 1
97 193 1
97 195 1
97 196 1
97 197 1
97 201 1
97 208 1
97 209 1
97 210 1
97 211 1
97 212 1
97 219 1
97 220 1
97 225 1
97 227 1
97 228 1
97 233 1
97 234 1
97 235 1
97 236 1
97 237 1
97 241 1
97 243 1
97 244 1
97 245 1
97 247 1
97 249 1
97 252 1
97 253 1
97 260 1
97 266 1
97 267 1
97 269 1
97 270 1
97 273 1
97 274 1
97 275 1
97 277 1
97 278 1
97 279 1
97 280 1
97 287 1
97 288 1
97 289 1
97 294 1
97 295 1
97 296 1
97 298 1
97 301 1
97 302 1
97 304 1
97 307 1
97 311 1
97 312 1
97 313 1
97 314 1
97 315 1
97 316 1
97 317 1
97 319 1
97 320 1
97 321 1
97 322 1
97 323 1
97 325 1
97 328 1
97 329 1
97 331 1
97 332 1
97 334 1
97 335 1
97 337 1
97 338 1
97 340 1
97 342 1
97 343 1
97 344 1
97 346 1
97 350 1
97 351 1
97 354 1
97 355 1
97 357 1
97 358 1
97 359 1
97 360 1
97 361 1
97 363 1
97 366 1
97 367 1
97 368 1
97 370 1
97 371 1
97 374 1
97 375 1
97 376 1
97 377 1
97 380 1
97 381 1
97 382 1
97 383 1
97 388 1
97 390 1
97 398 1
97 399 1
97 400 1
98 102 1
98 103 1
98 104 1
98 105 1
98 106 1
98 113 1
98 114 1
98 115 1
98 116 1
98 118 1
98 119 1
98 126 1
98 127 1
98 133 1
98 136 1
98 137 1
98 139 1
98 146 1
98 152 1
98 153 1
98 155 1
98 160 1
98 165 1
98 167 1
98 168 1
98 171 1
98 172 1
98 174 1
98 175 1
98 178 1
98 183 1
98 185 1
98 186 1
98 187 1
98 188 1
98 198 1
98 199 1
98 204 1
98 207 1
98 213 1
98 214 1
98 215 1
98 216 1
98 217 1
98 218 1
98 219 1
98 220 1
98 221 1
98 224 1
98 231 1
98 232 1
98 238 1
98 239 1
98 240 1
98 241 1
98 242 1
98 247 1
98 249 1
98 251 1
98 253 1
98 254 1
98 255 1
98 258 1
98 259 1
98 263 1
98 265 1
98 271 1
98 272 1
98 273 1
98 276 1
98 281 1
98 282 1
98 283 1
98 284 1
98 286 1
98 290 1
98 292 1
98 294 1
98 297 1
98 299 1
98 300 1
98 303 1
98 305 1
98 308 1
98 309 1
98 310 1
98 311 1
98 314 1
98 317 1
98 318 1
98 323 1
98 324 1
98 325 1
98 326 1
98 329 1
98 330 1
98 333 1
98 334 1
98 336 1
98 341 1
98 345 1
98 347 1
98 348 1
98 350 1
98 351 1
98 352 1
98 353 1
98 356 1
98 358 1
98 361 1
98 363 1
98 364 1
98 365 1
98 369 1
98 372 1
98 373 1
98 375 1
98 376 1
98 379 1
98 381 1
98 384 1
98 385 1
98 386 1
98 387 1
98 391 1
98 392 1
98 394 1
98 395 1
98 396 1
98 397 1
98 399 1
98 400 1
99 101 1
99 102 1
99 103 1
99 106 1
99 107 1
99 108 1
99 109 1
99 111 1
99 113 1
99 115 1
99 116 1
99 118 1
99 125 1
99 126 1
99 127 1
99 132 1
99 133 1
99 134 1
99 135 1
99 136 1
99 137 1
99 139 1
99 146 1
99 148 1
99 150 1
99 153 1
99 155 1
99 160 1
99 161 1
99 168 1
99 172 1
99 175 1
99 183 1
99 184 1
99 185 1
99 186 1
99 187 1
99 188 1
99 191 1
99 194 1
99 198 1
99 199 1
99 201 1
99 203 1
99 204 1
99 207 1
99 209 1
99 210 1
99 211 1
99 213 1
99 214 1
99 215 1
99 216 1
99 218 1
99 219 1
99 220 1
99 222 1
99 223 1
99 224 1
99 231 1
99 232 1
99 236 1
99 238 1
99 246 1
99 248 1
99 250 1
99 251 1
99 253 1
99 255 1
99 256 1
99 257 1
99 258 1
99 259 1
99 260 1
99 261 1
99 262 1
99 265 1
99 266 1
99 271 1
99 272 1
99 274 1
99 276 1
99 281 1
99 282 1
99 283 1
99 284 1
99 285 1
99 290 1
99 291 1
99 292 1
99 293 1
99 294 1
99 299 1
99 300 1
99 301 1
99 303 1
99 305 1
99 306 1
99 307 1
99 308 1
99 309 1
99 310 1
99 314 1
99 315 1
99 318 1
99 324 1
99 326 1
99 330 1
99 331 1
99 333 1
99 334 1
99 336 1
99 341 1
99 345 1
99 347 1
99 348 1
99 350 1
99 351 1
99 352 1
99 353 1
99 356 1
99 358 1
99 363 1
99 364 1
99 369 1
99 372 1
99 373 1
99 375 1
99 379 1
99 384 1
99 385 1
99 387 1
99 388 1
99 391 1
99 394 1
99 395 1
99 396 1
99 399 1
100 103 1
100 104 1
100 106 1
100 113 1
100 115 1
100 116 1
100 117 1
100 118 1
100 124 1
100 126 1
100 128 1
100 130 1
100 133 1
100 135 1
100 136 1
100 137 1
100 142 1
100 143 1
100 145 1
100 146 1
100 150 1
100 155 1
100 156 1
100 158 1
100 160 1
100 165 1
100 167 1
100 168 1
100 172 1
100 173 1
100 174 1
100 175 1
100 176 1
100 179 1
100 185 1
100 186 1
100 192 1
100 194 1
100 196 1
100 199 1
100 203 1
100 205 1
100 207 1
100 208 1
100 213 1
100 214 1
100 215 1
100 216 1
100 217 1
100 218 1
100 220 1
100 221 1
100 223 1
100 224 1
100 226 1
100 232 1
100 233 1
100 238 1
100 239 1
100 240 1
100 241 1
100 246 1
100 251 1
100 253 1
100 255 1
100 256 1
100 257 1
100 258 1
100 259 1
100 263 1
100 265 1
100 271 1
100 272 1
100 275 1
100 276 1
100 281 1
100 282 1
100 283 1
100 284 1
100 285 1
100 286 1
100 287 1
100 290 1
100 291 1
100 292 1
100 293 1
100 294 1
100 296 1
100 297 1
100 299 1
100 300 1
100 303 1
100 305 1
100 306 1
100 308 1
100 309 1
100 314 1
100 318 1
100 319 1
100 322 1
100 324 1
100 328 1
100 330 1
100 333 1
100 334 1
100 336 1
100 341 1
100 345 1
100 347 1
100 348 1
100 350 1
100 351 1
100 352 1
100 353 1
100 355 1
100 356 1
100 358 1
100 363 1
100 364 1
100 365 1
100 368 1
100 369 1
100 372 1
100 373 1
100 375 1
100 379 1
100 380 1
100 384 1
100 385 1
100 387 1
100 389 1
100 392 1
100 393 1
100 394 1
100 395 1
100 396 1
100 397 1
100 399 1
101 105 1
101 107 1
101 108 1
101 109 1
101 111 1
101 114 1
101 117 1
101 118 1
101 119 1
101 120 1
101 121 1
101 122 1
101 123 1
101 124 1
101 129 1
101 130 1
101 131 1
101 132 1
101 134 1
101 136 1
101 138 1
101 140 1
101 142 1
101 143 1
101 144 1
101 145 1
101 147 1
101 148 1
101 149 1
101 154 1
101 155 1
101 156 1
101 157 1
101 158 1
101 159 1
101 161 1
101 162 1
101 163 1
101 164 1
101 165 1
101 166 1
101 169 1
101 170 1
101 171 1
101 173 1
101 176 1
101 177 1
101 178 1
101 179 1
101 180 1
101 181 1
101 182 1
101 184 1
101 186 1
101 189 1
101 190 1
101 191 1
101 192 1
101 193 1
101 195 1
101 197 1
101 198 1
101 200 1
101 201 1
101 202 1
101 204 1
101 205 1
101 206 1
101 208 1
101 209 1
101 210 1
101 211 1
101 212 1
101 225 1
101 226 1
101 227 1
101 229 1
101 230 1
101 231 1
101 233 1
101 234 1
101 235 1
101 236 1
101 237 1
101 238 1
101 240 1
101 243 1
101 244 1
101 245 1
101 247 1
101 249 1
101 250 1
101 252 1
101 254 1
101 255 1
101 260 1
101 261 1
101 264 1
101 266 1
101 267 1
101 269 1
101 270 1
101 272 1
101 274 1
101 275 1
101 277 1
101 278 1
101 279 1
101 280 1
101 282 1
101 283 1
101 287 1
101 288 1
101 295 1
101 296 1
101 298 1
101 301 1
101 304 1
101 307 1
101 309 1
101 310 1
101 311 1
101 312 1
101 313 1
101 315 1
101 316 1
101 317 1
101 319 1
101 320 1
101 321 1
101 322 1
101 323 1
101 326 1
101 327 1
101 329 1
101 331 1
101 332 1
101 335 1
101 337 1
101 338 1
101 339 1
101 340 1
101 342 1
101 343 1
101 346 1
101 347 1
101 349 1
101 354 1
101 355 1
101 356 1
101 357 1
101 359 1
101 360 1
101 362 1
101 365 1
101 366 1
101 367 1
101 368 1
101 371 1
101 372 1
101 376 1
101 377 1
101 378 1
101 380 1
101 381 1
101 382 1
101 383 1
101 384 1
101 386 1
101 388 1
101 390 1
101 393 1
101 397 1
101 398 1
101 400 1
102 103 1
102 105 1
102 107 1
102 109 1
102 111 1
102 112 1
102 114 1
102 119 1
102 120 1
102 121 1
102 122 1
102 123 1
102 124 1
102 128 1
102 130 1
102 131 1
102 132 1
102 134 1
102 138 1
102 140 1
102 142 1
102 144 1
102 145 1
102 147 1
102 150 1
102 151 1
102 152 1
102 154 1
102 156 1
102 158 1
102 161 1
102 162 1
102 163 1
102 164 1
102 166 1
102 167 1
102 169 1
102 170 1
102 171 1
102 173 1
102 176 1
102 177 1
102 178 1
102 179 1
102 181 1
102 182 1
102 183 1
102 184 1
102 189 1
102 190 1
102 191 1
102 192 1
102 193 1
102 194 1
102 195 1
102 196 1
102 197 1
102 202 1
102 206 1
102 207 1
102 208 1
102 209 1
102 210 1
102 211 1
102 212 1
102 213 1
102 225 1
102 226 1
102 227 1
102 228 1
102 229 1
102 230 1
102 232 1
102 233 1
102 234 1
102 235 1
102 236 1
102 237 1
102 242 1
102 244 1
102 245 1
102 247 1
102 249 1
102 250 1
102 258 1
102 260 1
102 261 1
102 262 1
102 263 1
102 264 1
102 266 1
102 267 1
102 268 1
102 269 1
102 270 1
102 273 1
102 274 1
102 275 1
102 277 1
102 278 1
102 279 1
102 280 1
102 287 1
102 288 1
102 289 1
102 290 1
102 293 1
102 295 1
102 296 1
102 297 1
102 301 1
102 302 1
102 306 1
102 307 1
102 308 1
102 311 1
102 312 1
102 316 1
102 319 1
102 320 1
102 321 1
102 322 1
102 323 1
102 325 1
102 327 1
102 329 1
102 330 1
102 331 1
102 332 1
102 333 1
102 335 1
102 336 1
102 337 1
102 338 1
102 339 1
102 341 1
102 342 1
102 343 1
102 344 1
102 346 1
102 348 1
102 354 1
102 355 1
102 357 1
102 359 1
102 360 1
102 361 1
102 362 1
102 366 1
102 367 1
102 371 1
102 374 1
102 376 1
102 377 1
102 378 1
102 380 1
102 381 1
102 382 1
102 383 1
102 386 1
102 388 1
102 390 1
102 391 1
102 393 1
102 398 1
102 400 1
103 107 1
103 109 1
103 110 1
103 111 1
103 112 1
103 114 1
103 117 1
103 119 1
103 120 1
103 121 1
103 122 1
103 123 1
103 124 1
103 128 1
103 129 1
103 130 1
103 131 1
103 132 1
103 134 1
103 138 1
103 140 1
103 142 1
103 143 1
103 144 1
103 145 1
103 149 1
103 150 1
103 151 1
103 154 1
103 156 1
103 157 1
103 158 1
103 159 1
103 161 1
103 162 1
103 163 1
103 164 1
103 166 1
103 167 1
103 169 1
103 170 1
103 171 1
103 176 1
103 177 1
103 178 1
103 180 1
103 182 1
103 183 1
103 184 1
103 189 1
103 190 1
103 192 1
103 193 1
103 194 1
103 195 1
103 196 1
103 197 1
103 200 1
103 201 1
103 202 1
103 205 1
103 206 1
103 207 1
103 208 1
103 209 1
103 211 1
103 212 1
103 213 1
103 226 1
103 227 1
103 228 1
103 229 1
103 230 1
103 232 1
103 233 1
103 234 1
103 235 1
103 236 1
103 237 1
103 242 1
103 243 1
103 244 1
103 245 1
103 247 1
103 249 1
103 250 1
103 252 1
103 254 1
103 258 1
103 260 1
103 261 1
103 262 1
103 263 1
103 264 1
103 266 1
103 267 1
103 268 1
103 269 1
103 270 1
103 273 1
103 274 1
103 275 1
103 277 1
103 278 1
103 279 1
103 280 1
103 287 1
103 288 1
103 289 1
103 290 1
103 293 1
103 296 1
103 297 1
103 298 1
103 301 1
103 302 1
103 306 1
103 308 1
103 311 1
103 312 1
103 313 1
103 315 1
103 316 1
103 319 1
103 320 1
103 321 1
103 322 1
103 325 1
103 327 1
103 329 1
103 330 1
103 331 1
103 333 1
103 335 1
103 336 1
103 337 1
103 338 1
103 339 1
103 340 1
103 341 1
103 342 1
103 343 1
103 344 1
103 346 1
103 348 1
103 349 1
103 354 1
103 355 1
103 357 1
103 360 1
103 361 1
103 366 1
103 367 1
103 368 1
103 370 1
103 371 1
103 374 1
103 376 1
103 377 1
103 378 1
103 381 1
103 382 1
103 383 1
103 386 1
103 388 1
103 390 1
103 391 1
103 393 1
103 398 1
103 400 1
104 105 1
104 107 1
104 110 1
104 111 1
104 112 1
104 114 1
104 116 1
104 117 1
104 119 1
104 120 1
104 121 1
104 122 1
104 123 1
104 124 1
104 127 1
104 128 1
104 129 1
104 132 1
104 133 1
104 134 1
104 135 1
104 138 1
104 140 1
104 141 1
104 142 1
104 143 1
104 144 1
104 145 1
104 147 1
104 151 1
104 152 1
104 154 1
104 156 1
104 157 1
104 158 1
104 159 1
104 160 1
104 161 1
104 162 1
104 163 1
104 164 1
104 166 1
104 168 1
104 169 1
104 170 1
104 171 1
104 174 1
104 175 1
104 176 1
104 177 1
104 178 1
104 179 1
104 180 1
104 181 1
104 182 1
104 184 1
104 191 1
104 192 1
104 193 1
104 195 1
104 196 1
104 197 1
104 200 1
104 201 1
104 202 1
104 205 1
104 206 1
104 208 1
104 211 1
104 212 1
104 216 1
104 217 1
104 218 1
104 224 1
104 225 1
104 226 1
104 227 1
104 228 1
104 229 1
104 230 1
104 233 1
104 234 1
104 235 1
104 236 1
104 243 1
104 249 1
104 250 1
104 252 1
104 254 1
104 260 1
104 261 1
104 264 1
104 266 1
104 269 1
104 270 1
104 273 1
104 274 1
104 275 1
104 277 1
104 279 1
104 287 1
104 288 1
104 289 1
104 295 1
104 296 1
104 298 1
104 301 1
104 302 1
104 304 1
104 311 1
104 312 1
104 313 1
104 316 1
104 319 1
104 321 1
104 322 1
104 323 1
104 324 1
104 325 1
104 327 1
104 329 1
104 331 1
104 332 1
104 335 1
104 337 1
104 338 1
104 339 1
104 340 1
104 342 1
104 343 1
104 344 1
104 346 1
104 349 1
104 354 1
104 357 1
104 360 1
104 361 1
104 366 1
104 367 1
104 368 1
104 370 1
104 371 1
104 374 1
104 376 1
104 377 1
104 378 1
104 379 1
104 380 1
104 381 1
104 382 1
104 383 1
104 388 1
104 389 1
104 390 1
104 392 1
104 393 1
104 394 1
104 395 1
104 398 1
104 400 1
105 106 1
105 108 1
105 113 1
105 114 1
105 115 1
105 116 1
105 118 1
105 119 1
105 125 1
105 126 1
105 127 1
105 133 1
105 135 1
105 136 1
105 139 1
105 146 1
105 150 1
105 152 1
105 153 1
105 155 1
105 160 1
105 165 1
105 167 1
105 168 1
105 171 1
105 172 1
105 174 1
105 175 1
105 178 1
105 185 1
105 186 1
105 187 1
105 194 1
105 198 1
105 199 1
105 203 1
105 207 1
105 214 1
105 215 1
105 216 1
105 217 1
105 218 1
105 219 1
105 220 1
105 221 1
105 222 1
105 223 1
105 224 1
105 231 1
105 238 1
105 239 1
105 240 1
105 241 1
105 242 1
105 246 1
105 247 1
105 248 1
105 249 1
105 253 1
105 254 1
105 255 1
105 256 1
105 257 1
105 258 1
105 259 1
105 262 1
105 263 1
105 265 1
105 268 1
105 271 1
105 272 1
105 273 1
105 276 1
105 281 1
105 282 1
105 283 1
105 284 1
105 285 1
105 290 1
105 291 1
105 292 1
105 293 1
105 294 1
105 299 1
105 305 1
105 306 1
105 308 1
105 309 1
105 310 1
105 311 1
105 314 1
105 317 1
105 323 1
105 325 1
105 326 1
105 328 1
105 329 1
105 330 1
105 333 1
105 341 1
105 345 1
105 347 1
105 348 1
105 350 1
105 351 1
105 352 1
105 353 1
105 356 1
105 358 1
105 361 1
105 363 1
105 364 1
105 365 1
105 369 1
105 372 1
105 373 1
105 375 1
105 376 1
105 379 1
105 381 1
105 385 1
105 386 1
105 387 1
105 389 1
105 391 1
105 392 1
105 394 1
105 395 1
105 396 1
105 397 1
105 399 1
105 400 1
106 107 1
106 109 1
106 110 1
106 111 1
106 112 1
106 113 1
106 114 1
106 117 1
106 119 1
106 121 1
106 122 1
106 123 1
106 124 1
106 128 1
106 129 1
106 130 1
106 131 1
106 132 1
106 134 1
106 138 1
106 140 1
106 142 1
106 143 1
106 144 1
106 145 1
106 147 1
106 148 1
106 149 1
106 151 1
106 152 1
106 154 1
106 156 1
106 158 1
106 159 1
106 161 1
106 162 1
106 163 1
106 164 1
106 166 1
106 169 1
106 170 1
106 171 1
106 173 1
106 177 1
106 179 1
106 180 1
106 181 1
106 182 1
106 184 1
106 185 1
106 190 1
106 191 1
106 192 1
106 193 1
106 195 1
106 196 1
106 197 1
106 199 1
106 200 1
106 201 1
106 202 1
106 203 1
106 205 1
106 208 1
106 209 1
106 210 1
106 211 1
106 212 1
106 214 1
106 215 1
106 221 1
106 225 1
106 226 1
106 228 1
106 229 1
106 230 1
106 235 1
106 236 1
106 237 1
106 239 1
106 243 1
106 244 1
106 245 1
106 247 1
106 248 1
106 250 1
106 251 1
106 252 1
106 254 1
106 256 1
106 257 1
106 259 1
106 260 1
106 261 1
106 265 1
106 266 1
106 267 1
106 269 1
106 270 1
106 273 1
106 274 1
106 275 1
106 276 1
106 277 1
106 278 1
106 279 1
106 284 1
106 286 1
106 287 1
106 288 1
106 289 1
106 291 1
106 295 1
106 296 1
106 298 1
106 299 1
106 300 1
106 301 1
106 302 1
106 303 1
106 304 1
106 307 1
106 311 1
106 312 1
106 313 1
106 315 1
106 316 1
106 317 1
106 319 1
106 320 1
106 321 1
106 322 1
106 323 1
106 325 1
106 327 1
106 329 1
106 331 1
106 335 1
106 337 1
106 338 1
106 339 1
106 340 1
106 342 1
106 343 1
106 344 1
106 349 1
106 353 1
106 354 1
106 355 1
106 357 1
106 359 1
106 360 1
106 362 1
106 366 1
106 368 1
106 369 1
106 370 1
106 374 1
106 376 1
106 378 1
106 380 1
106 381 1
106 382 1
106 383 1
106 386 1
106 387 1
106 388 1
106 390 1
106 393 1
106 398 1
106 400 1
107 109 1
107 111 1
107 113 1
107 115 1
107 116 1
107 118 1
107 125 1
107 126 1
107 127 1
107 132 1
107 133 1
107 134 1
107 135 1
107 136 1
107 137 1
107 139 1
107 146 1
107 148 1
107 150 1
107 155 1
107 160 1
107 161 1
107 167 1
107 168 1
107 175 1
107 183 1
107 184 1
107 185 1
107 186 1
107 188 1
107 191 1
107 194 1
107 198 1
107 199 1
107 201 1
107 203 1
107 204 1
107 209 1
107 210 1
107 211 1
107 213 1
107 214 1
107 215 1
107 217 1
107 218 1
107 219 1
107 220 1
107 221 1
107 224 1
107 232 1
107 236 1
107 238 1
107 239 1
107 240 1
107 241 1
107 242 1
107 248 1
107 250 1
107 251 1
107 253 1
107 255 1
107 256 1
107 257 1
107 258 1
107 259 1
107 260 1
107 261 1
107 262 1
107 263 1
107 265 1
107 266 1
107 268 1
107 271 1
107 272 1
107 274 1
107 276 1
107 282 1
107 283 1
107 284 1
107 285 1
107 286 1
107 290 1
107 291 1
107 293 1
107 294 1
107 297 1
107 299 1
107 300 1
107 301 1
107 303 1
107 305 1
107 306 1
107 307 1
107 308 1
107 309 1
107 310 1
107 314 1
107 315 1
107 318 1
107 324 1
107 326 1
107 328 1
107 330 1
107 331 1
107 333 1
107 334 1
107 336 1
107 341 1
107 345 1
107 347 1
107 348 1
107 350 1
107 351 1
107 352 1
107 353 1
107 358 1
107 363 1
107 365 1
107 373 1
107 375 1
107 379 1
107 384 1
107 385 1
107 387 1
107 388 1
107 389 1
107 391 1
107 392 1
107 394 1
107 395 1
107 396 1
107 397 1
107 399 1
108 109 1
108 111 1
108 118 1
108 119 1
108 120 1
108 121 1
108 122 1
108 123 1
108 124 1
108 128 1
108 129 1
108 130 1
108 131 1
108 132 1
108 134 1
108 136 1
108 138 1
108 140 1
108 141 1
108 142 1
108 143 1
108 144 1
108 145 1
108 147 1
108 148 1
108 149 1
108 151 1
108 152 1
108 154 1
108 155 1
108 156 1
108 157 1
108 158 1
108 159 1
108 161 1
108 162 1
108 163 1
108 164 1
108 165 1
108 166 1
108 170 1
108 171 1
108 173 1
108 177 1
108 178 1
108 181 1
108 182 1
108 184 1
108 186 1
108 189 1
108 190 1
108 191 1
108 192 1
108 193 1
108 195 1
108 196 1
108 197 1
108 198 1
108 200 1
108 204 1
108 205 1
108 206 1
108 209 1
108 210 1
108 211 1
108 212 1
108 225 1
108 226 1
108 227 1
108 228 1
108 229 1
108 230 1
108 231 1
108 233 1
108 234 1
108 235 1
108 236 1
108 238 1
108 240 1
108 243 1
108 244 1
108 245 1
108 247 1
108 249 1
108 250 1
108 252 1
108 254 1
108 255 1
108 260 1
108 261 1
108 264 1
108 266 1
108 267 1
108 269 1
108 270 1
108 272 1
108 273 1
108 274 1
108 275 1
108 278 1
108 279 1
108 280 1
108 282 1
108 283 1
108 288 1
108 295 1
108 296 1
108 302 1
108 307 1
108 309 1
108 310 1
108 311 1
108 313 1
108 315 1
108 316 1
108 317 1
108 319 1
108 320 1
108 321 1
108 322 1
108 323 1
108 325 1
108 326 1
108 327 1
108 331 1
108 337 1
108 339 1
108 340 1
108 342 1
108 343 1
108 344 1
108 346 1
108 347 1
108 349 1
108 356 1
108 357 1
108 359 1
108 360 1
108 361 1
108 362 1
108 365 1
108 366 1
108 367 1
108 368 1
108 370 1
108 371 1
108 372 1
108 374 1
108 376 1
108 377 1
108 378 1
108 380 1
108 381 1
108 382 1
108 383 1
108 384 1
108 386 1
108 388 1
108 390 1
108 393 1
108 397 1
108 400 1
109 111 1
109 113 1
109 115 1
109 116 1
109 118 1
109 125 1
109 132 1
109 133 1
109 134 1
109 135 1
109 136 1
109 137 1
109 139 1
109 146 1
109 148 1
109 150 1
109 153 1
109 155 1
109 160 1
109 161 1
109 165 1
109 167 1
109 168 1
109 172 1
109 174 1
109 175 1
109 184 1
109 185 1
109 186 1
109 188 1
109 191 1
109 194 1
109 198 1
109 199 1
109 201 1
109 203 1
109 207 1
109 209 1
109 210 1
109 211 1
109 213 1
109 214 1
109 216 1
109 217 1
109 219 1
109 220 1
109 222 1
109 223 1
109 224 1
109 231 1
109 232 1
109 236 1
109 239 1
109 246 1
109 250 1
109 251 1
109 253 1
109 256 1
109 257 1
109 258 1
109 259 1
109 260 1
109 261 1
109 262 1
109 265 1
109 266 1
109 268 1
109 271 1
109 272 1
109 274 1
109 276 1
109 281 1
109 282 1
109 283 1
109 284 1
109 285 1
109 286 1
109 290 1
109 293 1
109 294 1
109 297 1
109 299 1
109 300 1
109 301 1
109 303 1
109 305 1
109 306 1
109 307 1
109 308 1
109 309 1
109 310 1
109 314 1
109 315 1
109 318 1
109 326 1
109 328 1
109 330 1
109 331 1
109 333 1
109 334 1
109 336 1
109 341 1
109 345 1
109 347 1
109 348 1
109 350 1
109 351 1
109 363 1
109 365 1
109 372 1
109 375 1
109 379 1
109 384 1
109 388 1
109 389 1
109 391 1
109 392 1
109 394 1
109 395 1
109 396 1
109 397 1
109 399 1
110 113 1
110 115 1
110 118 1
110 121 1
110 125 1
110 127 1
110 133 1
110 135 1
110 136 1
110 137 1
110 138 1
110 139 1
110 141 1
110 146 1
110 149 1
110 150 1
110 155 1
110 160 1
110 162 1
110 164 1
110 165 1
110 168 1
110 169 1
110 170 1
110 172 1
110 174 1
110 175 1
110 185 1
110 186 1
110 187 1
110 188 1
110 194 1
110 198 1
110 199 1
110 202 1
110 203 1
110 204 1
110 207 1
110 214 1
110 215 1
110 216 1
110 217 1
110 218 1
110 219 1
110 221 1
110 222 1
110 223 1
110 224 1
110 225 1
110 231 1
110 232 1
110 235 1
110 237 1
110 239 1
110 240 1
110 241 1
110 242 1
110 246 1
110 248 1
110 251 1
110 252 1
110 253 1
110 255 1
110 256 1
110 257 1
110 258 1
110 259 1
110 262 1
110 263 1
110 265 1
110 267 1
110 268 1
110 270 1
110 271 1
110 272 1
110 276 1
110 278 1
110 280 1
110 281 1
110 282 1
110 284 1
110 286 1
110 290 1
110 291 1
110 292 1
110 293 1
110 294 1
110 297 1
110 299 1
110 300 1
110 303 1
110 305 1
110 306 1
110 308 1
110 309 1
110 312 1
110 314 1
110 316 1
110 318 1
110 326 1
110 327 1
110 328 1
110 330 1
110 333 1
110 334 1
110 336 1
110 337 1
110 338 1
110 341 1
110 345 1
110 347 1
110 348 1
110 351 1
110 352 1
110 353 1
110 363 1
110 365 1
110 369 1
110 372 1
110 373 1
110 375 1
110 379 1
110 384 1
110 385 1
110 387 1
110 389 1
110 390 1
110 391 1
110 392 1
110 395 1
110 396 1
110 397 1
110 399 1
111 113 1
111 115 1
111 116 1
111 118 1
111 125 1
111 126 1
111 127 1
111 132 1
111 133 1
111 134 1
111 135 1
111 136 1
111 137 1
111 139 1
111 146 1
111 148 1
111 150 1
111 153 1
111 155 1
111 160 1
111 161 1
111 165 1
111 168 1
111 172 1
111 174 1
111 175 1
111 183 1
111 184 1
111 185 1
111 186 1
111 187 1
111 188 1
111 191 1
111 194 1
111 199 1
111 201 1
111 203 1
111 207 1
111 209 1
111 210 1
111 211 1
111 213 1
111 215 1
111 216 1
111 217 1
111 218 1
111 219 1
111 220 1
111 221 1
111 222 1
111 223 1
111 224 1
111 231 1
111 236 1
111 238 1
111 239 1
111 240 1
111 241 1
111 246 1
111 248 1
111 250 1
111 251 1
111 253 1
111 255 1
111 256 1
111 259 1
111 260 1
111 261 1
111 262 1
111 263 1
111 265 1
111 266 1
111 268 1
111 271 1
111 272 1
111 274 1
111 276 1
111 281 1
111 282 1
111 283 1
111 285 1
111 286 1
111 290 1
111 291 1
111 292 1
111 293 1
111 294 1
111 297 1
111 299 1
111 300 1
111 301 1
111 305 1
111 306 1
111 307 1
111 308 1
111 309 1
111 310 1
111 314 1
111 315 1
111 318 1
111 324 1
111 326 1
111 328 1
111 330 1
111 331 1
111 333 1
111 334 1
111 336 1
111 341 1
111 345 1
111 347 1
111 348 1
111 350 1
111 351 1
111 352 1
111 353 1
111 356 1
111 358 1
111 363 1
111 364 1
111 365 1
111 369 1
111 372 1
111 373 1
111 375 1
111 379 1
111 384 1
111 385 1
111 387 1
111 388 1
111 389 1
111 392 1
111 394 1
111 395 1
111 396 1
111 397 1
111 399 1
112 113 1
112 115 1
112 116 1
112 125 1
112 126 1
112 127 1
112 129 1
112 133 1
112 135 1
112 136 1
112 137 1
112 144 1
112 146 1
112 150 1
112 153 1
112 154 1
112 155 1
112 160 1
112 165 1
112 167 1
112 168 1
112 172 1
112 174 1
112 175 1
112 181 1
112 183 1
112 185 1
112 186 1
112 187 1
112 188 1
112 194 1
112 198 1
112 199 1
112 200 1
112 203 1
112 207 1
112 213 1
112 214 1
112 215 1
112 216 1
112 217 1
112 219 1
112 220 1
112 221 1
112 222 1
112 223 1
112 224 1
112 227 1
112 229 1
112 231 1
112 234 1
112 238 1
112 239 1
112 241 1
112 242 1
112 245 1
112 246 1
112 251 1
112 253 1
112 255 1
112 256 1
112 257 1
112 258 1
112 259 1
112 262 1
112 263 1
112 264 1
112 265 1
112 268 1
112 271 1
112 272 1
112 276 1
112 279 1
112 281 1
112 282 1
112 283 1
112 284 1
112 285 1
112 286 1
112 288 1
112 290 1
112 291 1
112 292 1
112 293 1
112 294 1
112 295 1
112 297 1
112 299 1
112 300 1
112 303 1
112 305 1
112 306 1
112 308 1
112 309 1
112 310 1
112 314 1
112 318 1
112 321 1
112 324 1
112 326 1
112 328 1
112 333 1
112 334 1
112 335 1
112 336 1
112 340 1
112 341 1
112 343 1
112 344 1
112 345 1
112 347 1
112 348 1
112 350 1
112 351 1
112 352 1
112 353 1
112 356 1
112 357 1
112 358 1
112 360 1
112 362 1
112 363 1
112 365 1
112 369 1
112 372 1
112 373 1
112 375 1
112 377 1
112 378 1
112 379 1
112 385 1
112 387 1
112 389 1
112 391 1
112 392 1
112 394 1
112 395 1
112 396 1
112 397 1
112 399 1
113 114 1
113 117 1
113 121 1
113 122 1
113 123 1
113 124 1
113 128 1
113 129 1
113 130 1
113 131 1
113 132 1
113 134 1
113 138 1
113 142 1
113 144 1
113 145 1
113 147 1
113 148 1
113 149 1
113 151 1
113 154 1
113 156 1
113 157 1
113 158 1
113 159 1
113 161 1
113 163 1
113 164 1
113 166 1
113 169 1
113 171 1
113 176 1
113 178 1
113 179 1
113 180 1
113 181 1
113 182 1
113 185 1
113 189 1
113 190 1
113 191 1
113 192 1
113 193 1
113 195 1
113 196 1
113 199 1
113 201 1
113 202 1
113 203 1
113 205 1
113 206 1
113 208 1
113 209 1
113 211 1
113 212 1
113 214 1
113 215 1
113 221 1
113 225 1
113 226 1
113 227 1
113 228 1
113 229 1
113 230 1
113 233 1
113 234 1
113 235 1
113 236 1
113 237 1
113 239 1
113 243 1
113 244 1
113 245 1
113 247 1
113 248 1
113 249 1
113 250 1
113 251 1
113 252 1
113 254 1
113 256 1
113 257 1
113 259 1
113 260 1
113 264 1
113 265 1
113 266 1
113 267 1
113 269 1
113 273 1
113 274 1
113 275 1
113 276 1
113 278 1
113 280 1
113 284 1
113 286 1
113 287 1
113 288 1
113 289 1
113 291 1
113 295 1
113 296 1
113 298 1
113 299 1
113 300 1
113 302 1
113 303 1
113 304 1
113 307 1
113 311 1
113 312 1
113 313 1
113 315 1
113 316 1
113 317 1
113 319 1
113 320 1
113 321 1
113 322 1
113 323 1
113 325 1
113 329 1
113 331 1
113 332 1
113 335 1
113 337 1
113 338 1
113 339 1
113 340 1
113 342 1
113 343 1
113 344 1
113 349 1
113 353 1
113 354 1
113 355 1
113 357 1
113 359 1
113 360 1
113 361 1
113 362 1
113 366 1
113 367 1
113 368 1
113 369 1
113 370 1
113 371 1
113 374 1
113 376 1
113 377 1
113 380 1
113 381 1
113 382 1
113 383 1
113 386 1
113 387 1
113 388 1
113 390 1
113 393 1
113 398 1
113 400 1
114 115 1
114 116 1
114 118 1
114 119 1
114 125 1
114 126 1
114 127 1
114 133 1
114 136 1
114 146 1
114 150 1
114 152 1
114 153 1
114 155 1
114 165 1
114 167 1
114 168 1
114 171 1
114 174 1
114 175 1
114 178 1
114 183 1
114 185 1
114 186 1
114 187 1
114 188 1
114 194 1
114 198 1
114 199 1
114 203 1
114 204 1
114 207 1
114 213 1
114 215 1
114 217 1
114 218 1
114 219 1
114 220 1
114 222 1
114 223 1
114 224 1
114 231 1
114 232 1
114 238 1
114 239 1
114 240 1
114 241 1
114 242 1
114 246 1
114 247 1
114 248 1
114 249 1
114 251 1
114 253 1
114 254 1
114 255 1
114 256 1
114 257 1
114 259 1
114 262 1
114 263 1
114 265 1
114 268 1
114 271 1
114 272 1
114 273 1
114 276 1
114 281 1
114 282 1
114 283 1
114 284 1
114 285 1
114 286 1
114 292 1
114 293 1
114 294 1
114 297 1
114 299 1
114 300 1
114 303 1
114 305 1
114 306 1
114 308 1
114 309 1
114 310 1
114 311 1
114 314 1
114 317 1
114 323 1
114 324 1
114 325 1
114 326 1
114 328 1
114 329 1
114 330 1
114 333 1
114 334 1
114 336 1
114 341 1
114 345 1
114 347 1
114 348 1
114 350 1
114 351 1
114 352 1
114 358 1
114 361 1
114 365 1
114 372 1
114 373 1
114 376 1
114 381 1
114 385 1
114 386 1
114 387 1
114 389 1
114 391 1
114 394 1
114 395 1
114 396 1
114 397 1
114 400 1
115 117 1
115 119 1
115 121 1
115 122 1
115 124 1
115 128 1
115 129 1
115 130 1
115 131 1
115 132 1
115 134 1
115 138 1
115 139 1
115 140 1
115 141 1
115 142 1
115 143 1
115 144 1
115 145 1
115 147 1
115 148 1
115 149 1
115 151 1
115 153 1
115 154 1
115 156 1
115 157 1
115 158 1
115 159 1
115 161 1
115 162 1
115 163 1
115 166 1
115 169 1
115 170 1
115 171 1
115 173 1
115 176 1
115 177 1
115 178 1
115 179 1
115 180 1
115 181 1
115 182 1
115 184 1
115 189 1
115 190 1
115 192 1
115 193 1
115 195 1
115 196 1
115 197 1
115 200 1
115 201 1
115 202 1
115 205 1
115 206 1
115 208 1
115 209 1
115 210 1
115 211 1
115 212 1
115 219 1
115 220 1
115 225 1
115 226 1
115 227 1
115 228 1
115 233 1
115 234 1
115 235 1
115 236 1
115 237 1
115 241 1
115 243 1
115 244 1
115 245 1
115 247 1
115 249 1
115 250 1
115 253 1
115 254 1
115 260 1
115 261 1
115 266 1
115 267 1
115 269 1
115 270 1
115 273 1
115 274 1
115 275 1
115 277 1
115 279 1
115 280 1
115 287 1
115 289 1
115 294 1
115 295 1
115 296 1
115 298 1
115 301 1
115 302 1
115 307 1
115 311 1
115 312 1
115 313 1
115 314 1
115 315 1
115 317 1
115 319 1
115 320 1
115 322 1
115 323 1
115 325 1
115 327 1
115 328 1
115 334 1
115 337 1
115 338 1
115 339 1
115 340 1
115 342 1
115 344 1
115 346 1
115 349 1
115 350 1
115 351 1
115 354 1
115 358 1
115 359 1
115 361 1
115 362 1
115 363 1
115 366 1
115 367 1
115 368 1
115 370 1
115 371 1
115 374 1
115 375 1
115 376 1
115 377 1
115 381 1
115 383 1
115 386 1
115 388 1
115 393 1
115 398 1
115 399 1
115 400 1
116 117 1
116 119 1
116 120 1
116 121 1
116 122 1
116 124 1
116 127 1
116 129 1
116 130 1
116 131 1
116 133 1
116 134 1
116 135 1
116 138 1
116 141 1
116 142 1
116 143 1
116 144 1
116 145 1
116 147 1
116 148 1
116 149 1
116 152 1
116 156 1
116 157 1
116 158 1
116 159 1
116 160 1
116 161 1
116 163 1
116 164 1
116 166 1
116 168 1
116 169 1
116 170 1
116 171 1
116 174 1
116 175 1
116 176 1
116 178 1
116 180 1
116 181 1
116 182 1
116 184 1
116 189 1
116 190 1
116 191 1
116 192 1
116 193 1
116 195 1
116 196 1
116 200 1
116 201 1
116 205 1
116 206 1
116 208 1
116 210 1
116 211 1
116 216 1
116 217 1
116 218 1
116 224 1
116 225 1
116 226 1
116 227 1
116 228 1
116 229 1
116 230 1
116 233 1
116 234 1
116 235 1
116 236 1
116 237 1
116 243 1
116 244 1
116 245 1
116 247 1
116 249 1
116 250 1
116 252 1
116 254 1
116 264 1
116 266 1
116 267 1
116 269 1
116 270 1
116 273 1
116 274 1
116 275 1
116 277 1
116 278 1
116 279 1
116 280 1
116 287 1
116 288 1
116 289 1
116 295 1
116 296 1
116 298 1
116 301 1
116 302 1
116 304 1
116 307 1
116 311 1
116 312 1
116 313 1
116 315 1
116 316 1
116 317 1
116 319 1
116 320 1
116 321 1
116 322 1
116 323 1
116 324 1
116 327 1
116 331 1
116 332 1
116 337 1
116 339 1
116 340 1
116 343 1
116 344 1
116 346 1
116 349 1
116 354 1
116 355 1
116 357 1
116 359 1
116 360 1
116 361 1
116 362 1
116 366 1
116 367 1
116 368 1
116 370 1
116 371 1
116 374 1
116 376 1
116 377 1
116 378 1
116 379 1
116 380 1
116 381 1
116 382 1
116 383 1
116 386 1
116 388 1
116 389 1
116 390 1
116 392 1
116 393 1
116 394 1
116 395 1
116 400 1
117 118 1
117 124 1
117 125 1
117 126 1
117 127 1
117 128 1
117 130 1
117 133 1
117 135 1
117 136 1
117 139 1
117 142 1
117 143 1
117 145 1
117 146 1
117 150 1
117 153 1
117 155 1
117 156 1
117 158 1
117 160 1
117 168 1
117 173 1
117 174 1
117 175 1
117 176 1
117 179 1
117 183 1
117 185 1
117 186 1
117 187 1
117 188 1
117 192 1
117 194 1
117 196 1
117 198 1
117 199 1
117 203 1
117 204 1
117 205 1
117 207 1
117 208 1
117 213 1
117 214 1
117 215 1
117 216 1
117 217 1
117 219 1
117 220 1
117 221 1
117 222 1
117 223 1
117 224 1
117 226 1
117 231 1
117 233 1
117 238 1
117 239 1
117 240 1
117 241 1
117 242 1
117 246 1
117 248 1
117 251 1
117 253 1
117 255 1
117 256 1
117 257 1
117 258 1
117 259 1
117 262 1
117 263 1
117 265 1
117 268 1
117 271 1
117 275 1
117 281 1
117 282 1
117 283 1
117 284 1
117 285 1
117 286 1
117 287 1
117 290 1
117 291 1
117 292 1
117 293 1
117 296 1
117 297 1
117 299 1
117 300 1
117 303 1
117 305 1
117 306 1
117 308 1
117 309 1
117 310 1
117 314 1
117 318 1
117 319 1
117 322 1
117 324 1
117 326 1
117 328 1
117 330 1
117 333 1
117 334 1
117 336 1
117 341 1
117 348 1
117 350 1
117 351 1
117 352 1
117 353 1
117 355 1
117 356 1
117 363 1
117 364 1
117 365 1
117 368 1
117 369 1
117 372 1
117 373 1
117 379 1
117 380 1
117 384 1
117 385 1
117 387 1
117 389 1
117 391 1
117 392 1
117 393 1
117 394 1
117 395 1
117 396 1
117 397 1
117 399 1
118 119 1
118 120 1
118 121 1
118 122 1
118 123 1
118 128 1
118 129 1
118 130 1
118 131 1
118 132 1
118 134 1
118 136 1
118 138 1
118 140 1
118 141 1
118 142 1
118 143 1
118 144 1
118 145 1
118 147 1
118 148 1
118 149 1
118 151 1
118 152 1
118 154 1
118 155 1
118 156 1
118 157 1
118 158 1
118 159 1
118 161 1
118 162 1
118 163 1
118 164 1
118 165 1
118 170 1
118 171 1
118 173 1
118 176 1
118 177 1
118 178 1
118 179 1
118 180 1
118 181 1
118 182 1
118 184 1
118 186 1
118 189 1
118 190 1
118 191 1
118 192 1
118 193 1
118 195 1
118 196 1
118 197 1
118 198 1
118 200 1
118 201 1
118 202 1
118 204 1
118 205 1
118 206 1
118 208 1
118 209 1
118 211 1
118 212 1
118 225 1
118 226 1
118 227 1
118 228 1
118 230 1
118 231 1
118 234 1
118 235 1
118 236 1
118 237 1
118 238 1
118 240 1
118 244 1
118 245 1
118 247 1
118 249 1
118 250 1
118 255 1
118 260 1
118 264 1
118 266 1
118 267 1
118 269 1
118 270 1
118 272 1
118 273 1
118 275 1
118 278 1
118 279 1
118 280 1
118 282 1
118 283 1
118 288 1
118 295 1
118 296 1
118 298 1
118 301 1
118 302 1
118 304 1
118 309 1
118 310 1
118 311 1
118 312 1
118 313 1
118 315 1
118 316 1
118 317 1
118 319 1
118 320 1
118 322 1
118 323 1
118 325 1
118 326 1
118 329 1
118 331 1
118 332 1
118 335 1
118 337 1
118 338 1
118 340 1
118 342 1
118 343 1
118 344 1
118 346 1
118 347 1
118 354 1
118 355 1
118 356 1
118 357 1
118 359 1
118 360 1
118 361 1
118 362 1
118 365 1
118 366 1
118 367 1
118 368 1
118 370 1
118 371 1
118 372 1
118 374 1
118 376 1
118 377 1
118 378 1
118 380 1
118 382 1
118 383 1
118 384 1
118 386 1
118 388 1
118 390 1
118 393 1
118 397 1
118 398 1
118 400 1
119 125 1
119 127 1
119 133 1
119 135 1
119 136 1
119 137 1
119 139 1
119 146 1
119 150 1
119 152 1
119 153 1
119 155 1
119 160 1
119 165 1
119 167 1
119 168 1
119 171 1
119 174 1
119 175 1
119 178 1
119 183 1
119 185 1
119 186 1
119 187 1
119 188 1
119 199 1
119 203 1
119 204 1
119 207 1
119 213 1
119 214 1
119 215 1
119 217 1
119 218 1
119 219 1
119 220 1
119 221 1
119 222 1
119 223 1
119 224 1
119 231 1
119 232 1
119 238 1
119 240 1
119 241 1
119 247 1
119 248 1
119 249 1
119 251 1
119 253 1
119 254 1
119 255 1
119 256 1
119 258 1
119 262 1
119 263 1
119 265 1
119 268 1
119 272 1
119 273 1
119 276 1
119 281 1
119 282 1
119 283 1
119 285 1
119 286 1
119 291 1
119 292 1
119 293 1
119 294 1
119 297 1
119 299 1
119 300 1
119 306 1
119 308 1
119 310 1
119 311 1
119 314 1
119 317 1
119 318 1
119 323 1
119 324 1
119 325 1
119 326 1
119 328 1
119 329 1
119 330 1
119 333 1
119 336 1
119 341 1
119 345 1
119 347 1
119 348 1
119 351 1
119 352 1
119 356 1
119 358 1
119 361 1
119 363 1
119 364 1
119 365 1
119 369 1
119 372 1
119 373 1
119 375 1
119 376 1
119 379 1
119 381 1
119 384 1
119 385 1
119 386 1
119 387 1
119 389 1
119 392 1
119 395 1
119 396 1
119 397 1
119 399 1
119 400 1
120 123 1
120 125 1
120 126 1
120 127 1
120 135 1
120 136 1
120 137 1
120 139 1
120 140 1
120 146 1
120 147 1
120 150 1
120 151 1
120 153 1
120 155 1
120 159 1
120 160 1
120 165 1
120 166 1
120 167 1
120 168 1
120 172 1
120 174 1
120 175 1
120 183 1
120 185 1
120 188 1
120 189 1
120 195 1
120 197 1
120 198 1
120 199 1
120 203 1
120 204 1
120 206 1
120 207 1
120 212 1
120 213 1
120 214 1
120 215 1
120 216 1
120 217 1
120 220 1
120 221 1
120 222 1
120 223 1
120 224 1
120 231 1
120 232 1
120 238 1
120 239 1
120 241 1
120 242 1
120 243 1
120 244 1
120 246 1
120 248 1
120 251 1
120 253 1
120 255 1
120 256 1
120 257 1
120 258 1
120 262 1
120 263 1
120 265 1
120 268 1
120 269 1
120 271 1
120 272 1
120 276 1
120 281 1
120 282 1
120 284 1
120 285 1
120 286 1
120 289 1
120 290 1
120 291 1
120 292 1
120 293 1
120 294 1
120 297 1
120 299 1
120 300 1
120 303 1
120 304 1
120 306 1
120 308 1
120 309 1
120 310 1
120 314 1
120 318 1
120 324 1
120 326 1
120 328 1
120 330 1
120 332 1
120 333 1
120 334 1
120 336 1
120 339 1
120 341 1
120 345 1
120 346 1
120 347 1
120 348 1
120 349 1
120 350 1
120 351 1
120 352 1
120 353 1
120 356 1
120 358 1
120 363 1
120 364 1
120 366 1
120 369 1
120 370 1
120 372 1
120 375 1
120 379 1
120 383 1
120 384 1
120 385 1
120 387 1
120 389 1
120 391 1
120 392 1
120 394 1
120 396 1
120 397 1
120 398 1
120 399 1
121 125 1
121 126 1
121 127 1
121 133 1
121 135 1
121 136 1
121 137 1
121 138 1
121 139 1
121 141 1
121 146 1
121 149 1
121 150 1
121 153 1
121 155 1
121 160 1
121 162 1
121 164 1
121 165 1
121 167 1
121 168 1
121 169 1
121 170 1
121 172 1
121 174 1
121 185 1
121 186 1
121 187 1
121 188 1
121 194 1
121 198 1
121 199 1
121 202 1
121 203 1
121 204 1
121 207 1
121 213 1
121 214 1
121 215 1
121 216 1
121 217 1
121 218 1
121 219 1
121 220 1
121 221 1
121 222 1
121 223 1
121 224 1
121 225 1
121 231 1
121 232 1
121 235 1
121 237 1
121 239 1
121 240 1
121 241 1
121 242 1
121 248 1
121 251 1
121 252 1
121 253 1
121 255 1
121 256 1
121 257 1
121 258 1
121 259 1
121 262 1
121 263 1
121 265 1
121 267 1
121 268 1
121 270 1
121 271 1
121 272 1
121 276 1
121 278 1
121 280 1
121 281 1
121 282 1
121 283 1
121 284 1
121 285 1
121 290 1
121 292 1
121 293 1
121 294 1
121 297 1
121 299 1
121 300 1
121 303 1
121 305 1
121 308 1
121 309 1
121 310 1
121 312 1
121 314 1
121 316 1
121 318 1
121 324 1
121 326 1
121 327 1
121 328 1
121 333 1
121 334 1
121 336 1
121 337 1
121 338 1
121 341 1
121 345 1
121 347 1
121 351 1
121 352 1
121 353 1
121 356 1
121 358 1
121 363 1
121 364 1
121 365 1
121 369 1
121 372 1
121 373 1
121 375 1
121 387 1
121 389 1
121 390 1
121 392 1
121 394 1
121 395 1
121 396 1
121 397 1
121 399 1
122 125 1
122 126 1
122 127 1
122 131 1
122 133 1
122 135 1
122 136 1
122 137 1
122 139 1
122 146 1
122 150 1
122 153 1
122 155 1
122 157 1
122 160 1
122 163 1
122 165 1
122 167 1
122 168 1
122 172 1
122 174 1
122 177 1
122 180 1
122 182 1
122 183 1
122 186 1
122 187 1
122 190 1
122 193 1
122 198 1
122 199 1
122 203 1
122 204 1
122 213 1
122 215 1
122 216 1
122 217 1
122 218 1
122 220 1
122 221 1
122 222 1
122 228 1
122 230 1
122 231 1
122 238 1
122 239 1
122 240 1
122 241 1
122 242 1
122 246 1
122 248 1
122 251 1
122 253 1
122 255 1
122 256 1
122 257 1
122 258 1
122 259 1
122 262 1
122 263 1
122 265 1
122 268 1
122 271 1
122 272 1
122 276 1
122 277 1
122 281 1
122 282 1
122 283 1
122 284 1
122 285 1
122 286 1
122 290 1
122 291 1
122 292 1
122 293 1
122 294 1
122 297 1
122 298 1
122 299 1
122 300 1
122 302 1
122 303 1
122 305 1
122 306 1
122 308 1
122 310 1
122 313 1
122 314 1
122 318 1
122 320 1
122 324 1
122 326 1
122 328 1
122 330 1
122 333 1
122 334 1
122 336 1
122 341 1
122 342 1
122 345 1
122 347 1
122 348 1
122 350 1
122 351 1
122 352 1
122 353 1
122 354 1
122 356 1
122 358 1
122 359 1
122 364 1
122 365 1
122 367 1
122 371 1
122 372 1
122 373 1
122 374 1
122 375 1
122 379 1
122 382 1
122 385 1
122 387 1
122 389 1
122 391 1
122 392 1
122 394 1
122 395 1
122 396 1
122 397 1
122 399 1
123 125 1
123 126 1
123 127 1
123 133 1
123 135 1
123 136 1
123 137 1
123 140 1
123 146 1
123 147 1
123 150 1
123 151 1
123 153 1
123 155 1
123 159 1
123 160 1
123 165 1
123 166 1
123 167 1
123 168 1
123 172 1
123 174 1
123 175 1
123 183 1
123 185 1
123 186 1
123 187 1
123 189 1
123 194 1
123 195 1
123 197 1
123 198 1
123 199 1
123 203 1
123 204 1
123 206 1
123 212 1
123 213 1
123 214 1
123 215 1
123 216 1
123 217 1
123 218 1
123 219 1
123 220 1
123 222 1
123 223 1
123 224 1
123 231 1
123 232 1
123 238 1
123 239 1
123 240 1
123 241 1
123 242 1
123 243 1
123 244 1
123 246 1
123 248 1
123 255 1
123 256 1
123 257 1
123 258 1
123 262 1
123 263 1
123 265 1
123 268 1
123 269 1
123 271 1
123 272 1
123 276 1
123 281 1
123 282 1
123 283 1
123 284 1
123 285 1
123 286 1
123 289 1
123 290 1
123 291 1
123 292 1
123 294 1
123 299 1
123 300 1
123 303 1
123 304 1
123 305 1
123 308 1
123 310 1
123 314 1
123 318 1
123 324 1
123 326 1
123 328 1
123 330 1
123 332 1
123 333 1
123 334 1
123 336 1
123 339 1
123 341 1
123 345 1
123 346 1
123 347 1
123 348 1
123 349 1
123 350 1
123 351 1
123 352 1
123 353 1
123 358 1
123 364 1
123 365 1
123 366 1
123 369 1
123 370 1
123 372 1
123 373 1
123 375 1
123 383 1
123 384 1
123 387 1
123 389 1
123 391 1
123 392 1
123 394 1
123 395 1
123 396 1
123 397 1
123 398 1
123 399 1
124 125 1
124 126 1
124 127 1
124 128 1
124 130 1
124 133 1
124 135 1
124 136 1
124 137 1
124 139 1
124 142 1
124 143 1
124 145 1
124 146 1
124 150 1
124 153 1
124 155 1
124 156 1
124 158 1
124 160 1
124 165 1
124 167 1
124 168 1
124 172 1
124 173 1
124 174 1
124 175 1
124 176 1
124 179 1
124 183 1
124 185 1
124 186 1
124 187 1
124 188 1
124 192 1
124 194 1
124 196 1
124 198 1
124 199 1
124 203 1
124 204 1
124 205 1
124 207 1
124 208 1
124 213 1
124 214 1
124 215 1
124 216 1
124 217 1
124 218 1
124 219 1
124 220 1
124 222 1
124 224 1
124 226 1
124 231 1
124 232 1
124 233 1
124 239 1
124 240 1
124 242 1
124 246 1
124 253 1
124 255 1
124 256 1
124 257 1
124 259 1
124 262 1
124 265 1
124 268 1
124 271 1
124 272 1
124 275 1
124 276 1
124 281 1
124 282 1
124 283 1
124 284 1
124 285 1
124 286 1
124 287 1
124 290 1
124 292 1
124 293 1
124 294 1
124 296 1
124 299 1
124 305 1
124 309 1
124 310 1
124 314 1
124 318 1
124 319 1
124 322 1
124 324 1
124 326 1
124 328 1
124 334 1
124 336 1
124 341 1
124 347 1
124 348 1
124 351 1
124 353 1
124 355 1
124 356 1
124 358 1
124 363 1
124 365 1
124 368 1
124 369 1
124 372 1
124 373 1
124 375 1
124 380 1
124 384 1
124 387 1
124 389 1
124 391 1
124 392 1
124 393 1
124 394 1
124 395 1
124 396 1
124 397 1
125 126 1
125 128 1
125 129 1
125 130 1
125 132 1
125 134 1
125 137 1
125 138 1
125 141 1
125 142 1
125 143 1
125 144 1
125 145 1
125 146 1
125 147 1
125 148 1
125 149 1
125 151 1
125 152 1
125 156 1
125 157 1
125 158 1
125 162 1
125 163 1
125 164 1
125 166 1
125 169 1
125 171 1
125 172 1
125 176 1
125 177 1
125 179 1
125 180 1
125 181 1
125 182 1
125 184 1
125 187 1
125 188 1
125 189 1
125 191 1
125 192 1
125 193 1
125 195 1
125 196 1
125 197 1
125 200 1
125 201 1
125 202 1
125 205 1
125 206 1
125 208 1
125 209 1
125 210 1
125 211 1
125 212 1
125 222 1
125 223 1
125 225 1
125 226 1
125 227 1
125 228 1
125 229 1
125 230 1
125 234 1
125 235 1
125 236 1
125 237 1
125 244 1
125 245 1
125 246 1
125 247 1
125 249 1
125 250 1
125 254 1
125 260 1
125 261 1
125 264 1
125 266 1
125 267 1
125 270 1
125 271 1
125 273 1
125 274 1
125 275 1
125 277 1
125 278 1
125 279 1
125 280 1
125 281 1
125 285 1
125 287 1
125 288 1
125 289 1
125 292 1
125 295 1
125 296 1
125 298 1
125 302 1
125 304 1
125 305 1
125 307 1
125 311 1
125 312 1
125 313 1
125 315 1
125 316 1
125 317 1
125 318 1
125 319 1
125 320 1
125 321 1
125 322 1
125 323 1
125 325 1
125 327 1
125 329 1
125 331 1
125 332 1
125 335 1
125 337 1
125 338 1
125 339 1
125 340 1
125 343 1
125 344 1
125 345 1
125 346 1
125 349 1
125 352 1
125 354 1
125 355 1
125 357 1
125 359 1
125 360 1
125 361 1
125 362 1
125 364 1
125 366 1
125 367 1
125 368 1
125 371 1
125 373 1
125 374 1
125 377 1
125 378 1
125 380 1
125 381 1
125 383 1
125 385 1
125 386 1
125 388 1
125 390 1
125 393 1
125 396 1
125 398 1
125 400 1
126 128 1
126 129 1
126 130 1
126 131 1
126 132 1
126 134 1
126 137 1
126 138 1
126 140 1
126 141 1
126 142 1
126 145 1
126 146 1
126 147 1
126 149 1
126 151 1
126 152 1
126 154 1
126 156 1
126 157 1
126 158 1
126 159 1
126 161 1
126 162 1
126 163 1
126 164 1
126 169 1
126 170 1
126 172 1
126 173 1
126 176 1
126 177 1
126 178 1
126 180 1
126 182 1
126 184 1
126 187 1
126 188 1
126 189 1
126 190 1
126 191 1
126 192 1
126 193 1
126 196 1
126 197 1
126 200 1
126 201 1
126 202 1
126 205 1
126 206 1
126 208 1
126 209 1
126 210 1
126 211 1
126 212 1
126 222 1
126 223 1
126 226 1
126 227 1
126 228 1
126 229 1
126 230 1
126 233 1
126 234 1
126 235 1
126 236 1
126 237 1
126 243 1
126 244 1
126 245 1
126 246 1
126 249 1
126 250 1
126 252 1
126 254 1
126 260 1
126 261 1
126 266 1
126 267 1
126 269 1
126 270 1
126 271 1
126 273 1
126 274 1
126 275 1
126 277 1
126 278 1
126 279 1
126 280 1
126 281 1
126 285 1
126 287 1
126 288 1
126 289 1
126 292 1
126 295 1
126 296 1
126 301 1
126 302 1
126 305 1
126 307 1
126 311 1
126 312 1
126 315 1
126 316 1
126 317 1
126 318 1
126 321 1
126 322 1
126 323 1
126 325 1
126 327 1
126 329 1
126 331 1
126 332 1
126 335 1
126 337 1
126 338 1
126 339 1
126 340 1
126 342 1
126 343 1
126 344 1
126 345 1
126 346 1
126 349 1
126 352 1
126 354 1
126 355 1
126 357 1
126 359 1
126 360 1
126 361 1
126 362 1
126 364 1
126 366 1
126 367 1
126 368 1
126 370 1
126 371 1
126 373 1
126 374 1
126 376 1
126 378 1
126 380 1
126 382 1
126 383 1
126 385 1
126 386 1
126 388 1
126 390 1
126 396 1
126 398 1
126 400 1
127 128 1
127 129 1
127 130 1
127 131 1
127 132 1
127 133 1
127 134 1
127 135 1
127 138 1
127 142 1
127 143 1
127 144 1
127 145 1
127 147 1
127 148 1
127 149 1
127 151 1
127 154 1
127 156 1
127 157 1
127 159 1
127 160 1
127 161 1
127 163 1
127 166 1
127 168 1
127 169 1
127 171 1
127 173 1
127 174 1
127 175 1
127 176 1
127 177 1
127 178 1
127 180 1
127 181 1
127 182 1
127 184 1
127 189 1
127 191 1
127 192 1
127 195 1
127 197 1
127 200 1
127 201 1
127 202 1
127 205 1
127 206 1
127 208 1
127 209 1
127 210 1
127 212 1
127 216 1
127 217 1
127 218 1
127 224 1
127 225 1
127 226 1
127 227 1
127 228 1
127 230 1
127 233 1
127 234 1
127 236 1
127 237 1
127 243 1
127 244 1
127 245 1
127 249 1
127 250 1
127 252 1
127 254 1
127 260 1
127 261 1
127 264 1
127 267 1
127 269 1
127 270 1
127 273 1
127 275 1
127 278 1
127 279 1
127 280 1
127 287 1
127 288 1
127 289 1
127 295 1
127 296 1
127 298 1
127 301 1
127 302 1
127 304 1
127 311 1
127 312 1
127 313 1
127 315 1
127 316 1
127 317 1
127 319 1
127 320 1
127 322 1
127 323 1
127 324 1
127 325 1
127 327 1
127 329 1
127 331 1
127 332 1
127 335 1
127 337 1
127 338 1
127 340 1
127 342 1
127 343 1
127 346 1
127 349 1
127 354 1
127 355 1
127 357 1
127 359 1
127 360 1
127 362 1
127 366 1
127 367 1
127 368 1
127 370 1
127 371 1
127 374 1
127 376 1
127 378 1
127 379 1
127 380 1
127 381 1
127 382 1
127 383 1
127 386 1
127 388 1
127 389 1
127 390 1
127 392 1
127 393 1
127 394 1
127 395 1
127 398 1
127 400 1
128 130 1
128 133 1
128 135 1
128 136 1
128 137 1
128 139 1
128 142 1
128 143 1
128 145 1
128 146 1
128 150 1
128 153 1
128 155 1
128 156 1
128 158 1
128 160 1
128 165 1
128 168 1
128 173 1
128 174 1
128 175 1
128 176 1
128 179 1
128 183 1
128 185 1
128 186 1
128 188 1
128 192 1
128 194 1
128 196 1
128 198 1
128 199 1
128 203 1
128 204 1
128 205 1
128 207 1
128 208 1
128 213 1
128 214 1
128 215 1
128 216 1
128 217 1
128 218 1
128 219 1
128 220 1
128 221 1
128 222 1
128 223 1
128 226 1
128 231 1
128 233 1
128 238 1
128 239 1
128 240 1
128 241 1
128 246 1
128 248 1
128 251 1
128 253 1
128 255 1
128 256 1
128 258 1
128 259 1
128 262 1
128 263 1
128 268 1
128 271 1
128 272 1
128 275 1
128 276 1
128 282 1
128 283 1
128 284 1
128 285 1
128 286 1
128 287 1
128 290 1
128 291 1
128 292 1
128 293 1
128 296 1
128 297 1
128 299 1
128 300 1
128 303 1
128 305 1
128 306 1
128 309 1
128 310 1
128 314 1
128 318 1
128 319 1
128 322 1
128 324 1
128 326 1
128 330 1
128 333 1
128 334 1
128 336 1
128 341 1
128 345 1
128 347 1
128 348 1
128 350 1
128 351 1
128 352 1
128 353 1
128 355 1
128 363 1
128 364 1
128 365 1
128 368 1
128 372 1
128 373 1
128 375 1
128 379 1
128 380 1
128 385 1
128 389 1
128 391 1
128 393 1
128 394 1
128 395 1
128 396 1
128 397 1
128 399 1
129 133 1
129 135 1
129 137 1
129 139 1
129 144 1
129 146 1
129 150 1
129 154 1
129 155 1
129 160 1
129 165 1
129 167 1
129 172 1
129 174 1
129 175 1
129 181 1
129 183 1
129 185 1
129 186 1
129 187 1
129 194 1
129 199 1
129 200 1
129 203 1
129 204 1
129 207 1
129 213 1
129 214 1
129 215 1
129 217 1
129 218 1
129 219 1
129 220 1
129 221 1
129 222 1
129 223 1
129 227 1
129 229 1
129 231 1
129 232 1
129 234 1
129 238 1
129 239 1
129 240 1
129 241 1
129 242 1
129 245 1
129 246 1
129 248 1
129 251 1
129 253 1
129 255 1
129 256 1
129 257 1
129 258 1
129 259 1
129 262 1
129 263 1
129 264 1
129 265 1
129 268 1
129 271 1
129 272 1
129 279 1
129 281 1
129 283 1
129 284 1
129 285 1
129 286 1
129 288 1
129 290 1
129 291 1
129 292 1
129 293 1
129 294 1
129 295 1
129 297 1
129 299 1
129 300 1
129 303 1
129 305 1
129 306 1
129 308 1
129 309 1
129 310 1
129 314 1
129 318 1
129 321 1
129 324 1
129 326 1
129 328 1
129 330 1
129 333 1
129 334 1
129 335 1
129 340 1
129 341 1
129 343 1
129 344 1
129 345 1
129 347 1
129 348 1
129 351 1
129 352 1
129 353 1
129 356 1
129 357 1
129 358 1
129 360 1
129 362 1
129 363 1
129 365 1
129 369 1
129 373 1
129 375 1
129 377 1
129 378 1
129 379 1
129 385 1
129 387 1
129 389 1
129 392 1
129 394 1
129 395 1
129 396 1
129 397 1
129 399 1
130 133 1
130 135 1
130 136 1
130 137 1
130 139 1
130 142 1
130 143 1
130 145 1
130 146 1
130 150 1
130 153 1
130 155 1
130 156 1
130 158 1
130 160 1
130 173 1
130 174 1
130 175 1
130 176 1
130 179 1
130 183 1
130 185 1
130 186 1
130 187 1
130 188 1
130 192 1
130 196 1
130 198 1
130 199 1
130 203 1
130 204 1
130 205 1
130 207 1
130 208 1
130 213 1
130 214 1
130 215 1
130 216 1
130 217 1
130 218 1
130 220 1
130 221 1
130 222 1
130 224 1
130 226 1
130 231 1
130 232 1
130 233 1
130 238 1
130 239 1
130 240 1
130 241 1
130 242 1
130 246 1
130 248 1
130 251 1
130 253 1
130 255 1
130 256 1
130 257 1
130 258 1
130 259 1
130 262 1
130 263 1
130 268 1
130 271 1
130 272 1
130 275 1
130 281 1
130 282 1
130 283 1
130 284 1
130 285 1
130 286 1
130 287 1
130 290 1
130 292 1
130 293 1
130 294 1
130 296 1
130 297 1
130 299 1
130 303 1
130 305 1
130 306 1
130 308 1
130 309 1
130 310 1
130 314 1
130 318 1
130 319 1
130 322 1
130 324 1
130 326 1
130 328 1
130 330 1
130 333 1
130 334 1
130 336 1
130 341 1
130 347 1
130 348 1
130 350 1
130 352 1
130 353 1
130 355 1
130 356 1
130 358 1
130 363 1
130 365 1
130 368 1
130 372 1
130 373 1
130 375 1
130 379 1
130 380 1
130 385 1
130 387 1
130 389 1
130 392 1
130 393 1
130 394 1
130 395 1
130 396 1
130 397 1
131 135 1
131 136 1
131 139 1
131 146 1
131 150 1
131 153 1
131 155 1
131 157 1
131 163 1
131 165 1
131 167 1
131 168 1
131 172 1
131 177 1
131 180 1
131 182 1
131 183 1
131 185 1
131 186 1
131 187 1
131 188 1
131 190 1
131 193 1
131 194 1
131 198 1
131 199 1
131 204 1
131 207 1
131 213 1
131 214 1
131 215 1
131 216 1
131 217 1
131 218 1
131 219 1
131 220 1
131 221 1
131 222 1
131 223 1
131 224 1
131 228 1
131 230 1
131 231 1
131 232 1
131 238 1
131 239 1
131 240 1
131 242 1
131 248 1
131 251 1
131 253 1
131 255 1
131 256 1
131 257 1
131 259 1
131 262 1
131 265 1
131 268 1
131 271 1
131 272 1
131 276 1
131 277 1
131 281 1
131 282 1
131 283 1
131 284 1
131 285 1
131 286 1
131 290 1
131 291 1
131 292 1
131 293 1
131 294 1
131 297 1
131 298 1
131 300 1
131 302 1
131 303 1
131 305 1
131 306 1
131 308 1
131 309 1
131 310 1
131 313 1
131 314 1
131 320 1
131 324 1
131 330 1
131 333 1
131 336 1
131 341 1
131 342 1
131 345 1
131 348 1
131 351 1
131 352 1
131 353 1
131 354 1
131 356 1
131 358 1
131 359 1
131 363 1
131 364 1
131 365 1
131 367 1
131 369 1
131 371 1
131 372 1
131 373 1
131 374 1
131 375 1
131 379 1
131 382 1
131 384 1
131 385 1
131 387 1
131 389 1
131 391 1
131 392 1
131 394 1
131 395 1
131 396 1
131 397 1
131 399 1
132 133 1
132 134 1
132 135 1
132 136 1
132 137 1
132 146 1
132 148 1
132 153 1
132 155 1
132 160 1
132 161 1
132 165 1
132 167 1
132 168 1
132 172 1
132 174 1
132 175 1
132 184 1
132 185 1
132 186 1
132 187 1
132 188 1
132 191 1
132 194 1
132 199 1
132 201 1
132 203 1
132 204 1
132 207 1
132 209 1
132 210 1
132 211 1
132 213 1
132 214 1
132 215 1
132 216 1
132 218 1
132 219 1
132 220 1
132 221 1
132 222 1
132 223 1
132 224 1
132 231 1
132 232 1
132 236 1
132 238 1
132 239 1
132 240 1
132 241 1
132 242 1
132 246 1
132 248 1
132 250 1
132 251 1
132 253 1
132 255 1
132 256 1
132 257 1
132 258 1
132 259 1
132 260 1
132 261 1
132 263 1
132 265 1
132 266 1
132 268 1
132 272 1
132 274 1
132 276 1
132 282 1
132 283 1
132 284 1
132 285 1
132 286 1
132 290 1
132 291 1
132 292 1
132 294 1
132 297 1
132 299 1
132 300 1
132 301 1
132 303 1
132 305 1
132 307 1
132 308 1
132 310 1
132 314 1
132 315 1
132 324 1
132 326 1
132 330 1
132 331 1
132 333 1
132 334 1
132 336 1
132 341 1
132 347 1
132 348 1
132 350 1
132 351 1
132 353 1
132 356 1
132 358 1
132 363 1
132 364 1
132 365 1
132 369 1
132 372 1
132 373 1
132 375 1
132 379 1
132 384 1
132 385 1
132 387 1
132 388 1
132 389 1
132 391 1
132 392 1
132 394 1
132 396 1
132 397 1
132 399 1
133 134 1
133 135 1
133 140 1
133 142 1
133 144 1
133 145 1
133 148 1
133 149 1
133 151 1
133 152 1
133 154 1
133 156 1
133 157 1
133 158 1
133 159 1
133 160 1
133 162 1
133 163 1
133 166 1
133 168 1
133 169 1
133 170 1
133 173 1
133 174 1
133 175 1
133 177 1
133 178 1
133 179 1
133 181 1
133 182 1
133 184 1
133 189 1
133 190 1
133 191 1
133 192 1
133 193 1
133 195 1
133 197 1
133 200 1
133 201 1
133 202 1
133 205 1
133 206 1
133 208 1
133 210 1
133 211 1
133 212 1
133 216 1
133 217 1
133 218 1
133 224 1
133 225 1
133 226 1
133 227 1
133 228 1
133 229 1
133 230 1
133 234 1
133 235 1
133 236 1
133 243 1
133 244 1
133 245 1
133 247 1
133 249 1
133 250 1
133 252 1
133 254 1
133 260 1
133 261 1
133 264 1
133 266 1
133 269 1
133 270 1
133 273 1
133 274 1
133 275 1
133 278 1
133 279 1
133 280 1
133 287 1
133 288 1
133 289 1
133 295 1
133 298 1
133 302 1
133 311 1
133 312 1
133 313 1
133 315 1
133 317 1
133 320 1
133 321 1
133 322 1
133 323 1
133 324 1
133 327 1
133 329 1
133 332 1
133 337 1
133 338 1
133 339 1
133 342 1
133 343 1
133 346 1
133 349 1
133 354 1
133 355 1
133 357 1
133 359 1
133 360 1
133 361 1
133 362 1
133 366 1
133 368 1
133 371 1
133 374 1
133 376 1
133 377 1
133 378 1
133 379 1
133 381 1
133 382 1
133 383 1
133 386 1
133 388 1
133 389 1
133 390 1
133 392 1
133 393 1
133 394 1
133 395 1
134 136 1
134 137 1
134 139 1
134 146 1
134 148 1
134 150 1
134 153 1
134 155 1
134 160 1
134 161 1
134 165 1
134 167 1
134 168 1
134 174 1
134 175 1
134 183 1
134 184 1
134 185 1
134 187 1
134 188 1
134 191 1
134 194 1
134 198 1
134 199 1
134 201 1
134 203 1
134 207 1
134 209 1
134 210 1
134 211 1
134 213 1
134 215 1
134 217 1
134 218 1
134 219 1
134 220 1
134 221 1
134 222 1
134 224 1
134 232 1
134 236 1
134 238 1
134 239 1
134 240 1
134 241 1
134 246 1
134 248 1
134 250 1
134 251 1
134 253 1
134 255 1
134 256 1
134 258 1
134 259 1
134 260 1
134 261 1
134 262 1
134 263 1
134 265 1
134 266 1
134 268 1
134 271 1
134 272 1
134 274 1
134 276 1
134 281 1
134 282 1
134 283 1
134 284 1
134 285 1
134 286 1
134 291 1
134 292 1
134 294 1
134 297 1
134 300 1
134 301 1
134 303 1
134 305 1
134 306 1
134 307 1
134 308 1
134 309 1
134 310 1
134 314 1
134 315 1
134 318 1
134 324 1
134 326 1
134 328 1
134 331 1
134 333 1
134 334 1
134 336 1
134 341 1
134 345 1
134 347 1
134 348 1
134 350 1
134 351 1
134 352 1
134 353 1
134 356 1
134 358 1
134 363 1
134 364 1
134 365 1
134 369 1
134 372 1
134 375 1
134 379 1
134 384 1
134 385 1
134 387 1
134 388 1
134 389 1
134 391 1
134 392 1
134 395 1
134 396 1
134 397 1
134 399 1
135 138 1
135 140 1
135 141 1
135 142 1
135 143 1
135 144 1
135 145 1
135 147 1
135 148 1
135 149 1
135 151 1
135 152 1
135 154 1
135 156 1
135 157 1
135 158 1
135 159 1
135 160 1
135 161 1
135 162 1
135 164 1
135 166 1
135 168 1
135 169 1
135 170 1
135 171 1
135 173 1
135 174 1
135 175 1
135 177 1
135 178 1
135 179 1
135 180 1
135 181 1
135 182 1
135 184 1
135 189 1
135 190 1
135 191 1
135 192 1
135 193 1
135 195 1
135 197 1
135 200 1
135 201 1
135 202 1
135 205 1
135 206 1
135 208 1
135 209 1
135 210 1
135 211 1
135 216 1
135 217 1
135 218 1
135 224 1
135 225 1
135 226 1
135 227 1
135 229 1
135 230 1
135 234 1
135 235 1
135 236 1
135 237 1
135 243 1
135 244 1
135 245 1
135 247 1
135 250 1
135 252 1
135 254 1
135 260 1
135 261 1
135 264 1
135 266 1
135 267 1
135 270 1
135 273 1
135 274 1
135 275 1
135 277 1
135 278 1
135 279 1
135 280 1
135 287 1
135 288 1
135 289 1
135 295 1
135 298 1
135 301 1
135 304 1
135 307 1
135 312 1
135 313 1
135 315 1
135 316 1
135 317 1
135 319 1
135 320 1
135 324 1
135 325 1
135 329 1
135 331 1
135 332 1
135 337 1
135 338 1
135 339 1
135 340 1
135 343 1
135 344 1
135 346 1
135 349 1
135 354 1
135 355 1
135 357 1
135 359 1
135 361 1
135 366 1
135 367 1
135 368 1
135 370 1
135 371 1
135 374 1
135 376 1
135 377 1
135 378 1
135 379 1
135 380 1
135 381 1
135 382 1
135 383 1
135 386 1
135 388 1
135 389 1
135 392 1
135 393 1
135 394 1
135 395 1
135 400 1
136 138 1
136 140 1
136 141 1
136 142 1
136 143 1
136 144 1
136 145 1
136 147 1
136 148 1
136 149 1
136 152 1
136 154 1
136 155 1
136 156 1
136 157 1
136 158 1
136 159 1
136 161 1
136 162 1
136 163 1
136 165 1
136 169 1
136 170 1
136 171 1
136 173 1
136 176 1
136 179 1
136 180 1
136 181 1
136 182 1
136 184 1
136 186 1
136 190 1
136 192 1
136 193 1
136 195 1
136 197 1
136 198 1
136 201 1
136 202 1
136 204 1
136 205 1
136 206 1
136 208 1
136 209 1
136 210 1
136 211 1
136 212 1
136 225 1
136 227 1
136 228 1
136 229 1
136 230 1
136 231 1
136 233 1
136 234 1
136 235 1
136 237 1
136 238 1
136 240 1
136 243 1
136 244 1
136 247 1
136 250 1
136 252 1
136 254 1
136 255 1
136 264 1
136 266 1
136 267 1
136 270 1
136 272 1
136 273 1
136 274 1
136 275 1
136 277 1
136 278 1
136 279 1
136 280 1
136 282 1
136 283 1
136 287 1
136 288 1
136 289 1
136 296 1
136 298 1
136 301 1
136 304 1
136 307 1
136 309 1
136 310 1
136 311 1
136 312 1
136 313 1
136 315 1
136 317 1
136 319 1
136 320 1
136 321 1
136 322 1
136 323 1
136 325 1
136 326 1
136 327 1
136 329 1
136 331 1
136 332 1
136 335 1
136 337 1
136 338 1
136 339 1
136 340 1
136 343 1
136 344 1
136 346 1
136 347 1
136 349 1
136 354 1
136 355 1
136 356 1
136 357 1
136 359 1
136 360 1
136 361 1
136 362 1
136 365 1
136 366 1
136 367 1
136 368 1
136 370 1
136 371 1
136 372 1
136 374 1
136 376 1
136 377 1
136 378 1
136 381 1
136 382 1
136 384 1
136 386 1
136 388 1
136 390 1
136 393 1
136 397 1
136 398 1
136 400 1
137 138 1
137 140 1
137 141 1
137 142 1
137 143 1
137 144 1
137 146 1
137 147 1
137 148 1
137 149 1
137 151 1
137 152 1
137 154 1
137 157 1
137 158 1
137 159 1
137 161 1
137 162 1
137 164 1
137 166 1
137 169 1
137 170 1
137 172 1
137 173 1
137 176 1
137 178 1
137 179 1
137 180 1
137 181 1
137 182 1
137 184 1
137 187 1
137 188 1
137 189 1
137 190 1
137 191 1
137 192 1
137 193 1
137 195 1
137 196 1
137 197 1
137 200 1
137 201 1
137 202 1
137 205 1
137 206 1
137 208 1
137 209 1
137 210 1
137 211 1
137 222 1
137 223 1
137 225 1
137 226 1
137 228 1
137 229 1
137 230 1
137 233 1
137 234 1
137 235 1
137 236 1
137 244 1
137 245 1
137 246 1
137 250 1
137 252 1
137 254 1
137 260 1
137 261 1
137 264 1
137 266 1
137 269 1
137 271 1
137 273 1
137 274 1
137 275 1
137 277 1
137 278 1
137 279 1
137 280 1
137 281 1
137 285 1
137 287 1
137 288 1
137 289 1
137 292 1
137 295 1
137 296 1
137 301 1
137 302 1
137 304 1
137 305 1
137 307 1
137 311 1
137 313 1
137 315 1
137 316 1
137 317 1
137 318 1
137 319 1
137 320 1
137 321 1
137 323 1
137 327 1
137 329 1
137 331 1
137 332 1
137 338 1
137 339 1
137 340 1
137 342 1
137 343 1
137 344 1
137 345 1
137 346 1
137 349 1
137 352 1
137 354 1
137 355 1
137 357 1
137 359 1
137 361 1
137 364 1
137 366 1
137 367 1
137 368 1
137 370 1
137 371 1
137 373 1
137 374 1
137 376 1
137 377 1
137 378 1
137 380 1
137 381 1
137 383 1
137 385 1
137 386 1
137 388 1
137 390 1
137 396 1
137 398 1
137 400 1
138 141 1
138 146 1
138 149 1
138 150 1
138 153 1
138 160 1
138 162 1
138 164 1
138 165 1
138 167 1
138 168 1
138 169 1
138 170 1
138 172 1
138 174 1
138 175 1
138 185 1
138 186 1
138 187 1
138 188 1
138 194 1
138 198 1
138 199 1
138 202 1
138 203 1
138 204 1
138 207 1
138 213 1
138 215 1
138 216 1
138 217 1
138 218 1
138 220 1
138 221 1
138 222 1
138 223 1
138 224 1
138 225 1
138 231 1
138 235 1
138 237 1
138 238 1
138 239 1
138 240 1
138 241 1
138 242 1
138 246 1
138 248 1
138 251 1
138 252 1
138 253 1
138 255 1
138 257 1
138 258 1
138 259 1
138 263 1
138 265 1
138 267 1
138 268 1
138 270 1
138 271 1
138 272 1
138 276 1
138 278 1
138 280 1
138 281 1
138 282 1
138 284 1
138 285 1
138 286 1
138 290 1
138 291 1
138 293 1
138 294 1
138 297 1
138 299 1
138 300 1
138 303 1
138 305 1
138 306 1
138 309 1
138 310 1
138 312 1
138 314 1
138 316 1
138 318 1
138 324 1
138 326 1
138 327 1
138 334 1
138 336 1
138 337 1
138 338 1
138 341 1
138 345 1
138 347 1
138 348 1
138 350 1
138 351 1
138 352 1
138 353 1
138 356 1
138 358 1
138 363 1
138 364 1
138 365 1
138 369 1
138 372 1
138 373 1
138 375 1
138 379 1
138 384 1
138 387 1
138 390 1
138 391 1
138 392 1
138 394 1
138 395 1
138 396 1
138 397 1
138 399 1
139 141 1
139 142 1
139 143 1
139 144 1
139 145 1
139 147 1
139 148 1
139 149 1
139 151 1
139 152 1
139 153 1
139 154 1
139 156 1
139 157 1
139 158 1
139 161 1
139 162 1
139 163 1
139 164 1
139 166 1
139 169 1
139 170 1
139 171 1
139 173 1
139 176 1
139 177 1
139 178 1
139 179 1
139 180 1
139 181 1
139 182 1
139 184 1
139 189 1
139 192 1
139 193 1
139 195 1
139 196 1
139 197 1
139 200 1
139 201 1
139 202 1
139 206 1
139 208 1
139 209 1
139 211 1
139 212 1
139 219 1
139 220 1
139 225 1
139 226 1
139 227 1
139 228 1
139 229 1
139 230 1
139 234 1
139 235 1
139 236 1
139 237 1
139 241 1
139 243 1
139 244 1
139 247 1
139 249 1
139 250 1
139 252 1
139 253 1
139 254 1
139 261 1
139 264 1
139 266 1
139 267 1
139 270 1
139 273 1
139 274 1
139 275 1
139 277 1
139 278 1
139 279 1
139 280 1
139 287 1
139 288 1
139 289 1
139 294 1
139 296 1
139 298 1
139 301 1
139 302 1
139 307 1
139 311 1
139 312 1
139 314 1
139 315 1
139 316 1
139 317 1
139 320 1
139 321 1
139 323 1
139 325 1
139 327 1
139 328 1
139 329 1
139 331 1
139 332 1
139 334 1
139 337 1
139 340 1
139 342 1
139 343 1
139 344 1
139 346 1
139 349 1
139 350 1
139 351 1
139 354 1
139 355 1
139 357 1
139 358 1
139 359 1
139 360 1
139 361 1
139 362 1
139 363 1
139 366 1
139 367 1
139 368 1
139 370 1
139 374 1
139 375 1
139 376 1
139 377 1
139 378 1
139 380 1
139 381 1
139 382 1
139 383 1
139 386 1
139 388 1
139 390 1
139 393 1
139 398 1
139 399 1
139 400 1
140 146 1
140 147 1
140 150 1
140 151 1
140 153 1
140 155 1
140 159 1
140 160 1
140 165 1
140 166 1
140 167 1
140 168 1
140 172 1
140 174 1
140 175 1
140 183 1
140 185 1
140 186 1
140 187 1
140 188 1
140 189 1
140 195 1
140 197 1
140 199 1
140 204 1
140 206 1
140 212 1
140 213 1
140 214 1
140 217 1
140 219 1
140 220 1
140 221 1
140 222 1
140 223 1
140 224 1
140 231 1
140 232 1
140 238 1
140 239 1
140 240 1
140 241 1
140 242 1
140 243 1
140 244 1
140 246 1
140 248 1
140 251 1
140 253 1
140 255 1
140 256 1
140 257 1
140 258 1
140 259 1
140 263 1
140 268 1
140 269 1
140 271 1
140 272 1
140 276 1
140 281 1
140 283 1
140 284 1
140 285 1
140 286 1
140 289 1
140 291 1
140 292 1
140 293 1
140 294 1
140 297 1
140 299 1
140 300 1
140 303 1
140 304 1
140 305 1
140 306 1
140 308 1
140 309 1
140 310 1
140 318 1
140 324 1
140 326 1
140 328 1
140 330 1
140 332 1
140 333 1
140 336 1
140 339 1
140 341 1
140 345 1
140 346 1
140 347 1
140 348 1
140 349 1
140 350 1
140 351 1
140 352 1
140 353 1
140 356 1
140 358 1
140 363 1
140 364 1
140 365 1
140 366 1
140 369 1
140 370 1
140 372 1
140 373 1
140 375 1
140 379 1
140 383 1
140 384 1
140 385 1
140 387 1
140 389 1
140 391 1
140 395 1
140 396 1
140 397 1
140 398 1
140 399 1
141 146 1
141 149 1
141 150 1
141 153 1
141 155 1
141 162 1
141 164 1
141 165 1
141 167 1
141 168 1
141 169 1
141 170 1
141 172 1
141 174 1
141 175 1
141 183 1
141 185 1
141 186 1
141 188 1
141 194 1
141 198 1
141 202 1
141 204 1
141 207 1
141 213 1
141 214 1
141 215 1
141 216 1
141 217 1
141 218 1
141 219 1
141 220 1
141 221 1
141 222 1
141 224 1
141 225 1
141 232 1
141 235 1
141 237 1
141 238 1
141 239 1
141 240 1
141 241 1
141 242 1
141 246 1
141 251 1
141 252 1
141 253 1
141 256 1
141 257 1
141 259 1
141 263 1
141 265 1
141 267 1
141 270 1
141 271 1
141 276 1
141 278 1
141 280 1
141 281 1
141 283 1
141 285 1
141 290 1
141 291 1
141 292 1
141 293 1
141 294 1
141 297 1
141 299 1
141 300 1
141 303 1
141 306 1
141 308 1
141 309 1
141 310 1
141 312 1
141 314 1
141 316 1
141 318 1
141 324 1
141 327 1
141 328 1
141 333 1
141 334 1
141 336 1
141 337 1
141 338 1
141 341 1
141 345 1
141 350 1
141 352 1
141 356 1
141 358 1
141 364 1
141 365 1
141 369 1
141 372 1
141 373 1
141 375 1
141 384 1
141 387 1
141 389 1
141 390 1
141 391 1
141 392 1
141 394 1
141 395 1
141 396 1
141 397 1
141 399 1
142 143 1
142 145 1
142 150 1
142 153 1
142 156 1
142 158 1
142 160 1
142 165 1
142 168 1
142 172 1
142 173 1
142 175 1
142 176 1
142 179 1
142 183 1
142 188 1
142 192 1
142 196 1
142 198 1
142 199 1
142 203 1
142 204 1
142 205 1
142 207 1
142 208 1
142 213 1
142 214 1
142 215 1
142 216 1
142 217 1
142 218 1
142 219 1
142 220 1
142 223 1
142 224 1
142 226 1
142 231 1
142 232 1
142 233 1
142 238 1
142 239 1
142 240 1
142 241 1
142 242 1
142 246 1
142 248 1
142 251 1
142 253 1
142 255 1
142 256 1
142 258 1
142 259 1
142 262 1
142 263 1
142 268 1
142 271 1
142 272 1
142 275 1
142 276 1
142 281 1
142 282 1
142 283 1
142 285 1
142 286 1
142 287 1
142 290 1
142 291 1
142 293 1
142 294 1
142 296 1
142 297 1
142 299 1
142 300 1
142 303 1
142 305 1
142 306 1
142 308 1
142 310 1
142 314 1
142 318 1
142 319 1
142 322 1
142 324 1
142 326 1
142 328 1
142 330 1
142 333 1
142 334 1
142 336 1
142 341 1
142 345 1
142 347 1
142 348 1
142 350 1
142 351 1
142 352 1
142 353 1
142 355 1
142 356 1
142 358 1
142 363 1
142 364 1
142 365 1
142 368 1
142 369 1
142 372 1
142 373 1
142 375 1
142 379 1
142 380 1
142 384 1
142 385 1
142 387 1
142 391 1
142 392 1
142 393 1
142 394 1
142 395 1
142 396 1
142 397 1
142 399 1
143 145 1
143 146 1
143 150 1
143 153 1
143 155 1
143 156 1
143 158 1
143 160 1
143 167 1
143 168 1
143 172 1
143 173 1
143 174 1
143 175 1
143 176 1
143 179 1
143 183 1
143 185 1
143 186 1
143 188 1
143 192 1
143 194 1
143 196 1
143 199 1
143 203 1
143 204 1
143 205 1
143 207 1
143 208 1
143 213 1
143 214 1
143 215 1
143 216 1
143 217 1
143 219 1
143 220 1
143 221 1
143 222 1
143 223 1
143 226 1
143 231 1
143 232 1
143 233 1
143 238 1
143 239 1
143 240 1
143 241 1
143 246 1
143 248 1
143 251 1
143 253 1
143 255 1
143 257 1
143 258 1
143 259 1
143 262 1
143 263 1
143 265 1
143 268 1
143 271 1
143 272 1
143 275 1
143 281 1
143 282 1
143 283 1
143 284 1
143 285 1
143 286 1
143 287 1
143 290 1
143 291 1
143 292 1
143 293 1
143 294 1
143 296 1
143 297 1
143 303 1
143 305 1
143 306 1
143 308 1
143 309 1
143 310 1
143 314 1
143 318 1
143 319 1
143 322 1
143 324 1
143 326 1
143 328 1
143 330 1
143 333 1
143 334 1
143 336 1
143 341 1
143 345 1
143 347 1
143 348 1
143 352 1
143 353 1
143 355 1
143 356 1
143 358 1
143 363 1
143 364 1
143 365 1
143 368 1
143 369 1
143 373 1
143 375 1
143 379 1
143 380 1
143 384 1
143 385 1
143 387 1
143 389 1
143 391 1
143 392 1
143 393 1
143 394 1
143 395 1
143 396 1
143 397 1
143 399 1
144 150 1
144 154 1
144 155 1
144 160 1
144 165 1
144 168 1
144 172 1
144 174 1
144 175 1
144 181 1
144 183 1
144 187 1
144 188 1
144 198 1
144 199 1
144 200 1
144 203 1
144 204 1
144 207 1
144 213 1
144 214 1
144 215 1
144 216 1
144 218 1
144 219 1
144 220 1
144 221 1
144 222 1
144 223 1
144 224 1
144 227 1
144 229 1
144 231 1
144 232 1
144 234 1
144 239 1
144 240 1
144 241 1
144 245 1
144 251 1
144 255 1
144 256 1
144 258 1
144 259 1
144 263 1
144 264 1
144 265 1
144 268 1
144 271 1
144 276 1
144 279 1
144 281 1
144 282 1
144 283 1
144 284 1
144 285 1
144 286 1
144 288 1
144 290 1
144 291 1
144 292 1
144 293 1
144 294 1
144 295 1
144 297 1
144 300 1
144 303 1
144 305 1
144 306 1
144 308 1
144 309 1
144 310 1
144 314 1
144 318 1
144 321 1
144 326 1
144 330 1
144 333 1
144 334 1
144 335 1
144 336 1
144 340 1
144 341 1
144 343 1
144 344 1
144 347 1
144 348 1
144 350 1
144 351 1
144 352 1
144 353 1
144 357 1
144 358 1
144 360 1
144 362 1
144 363 1
144 364 1
144 365 1
144 372 1
144 373 1
144 375 1
144 377 1
144 378 1
144 379 1
144 384 1
144 385 1
144 387 1
144 389 1
144 391 1
144 392 1
144 395 1
144 396 1
144 399 1
145 146 1
145 150 1
145 153 1
145 155 1
145 156 1
145 158 1
145 160 1
145 165 1
145 167 1
145 168 1
145 172 1
145 173 1
145 174 1
145 175 1
145 176 1
145 179 1
145 183 1
145 185 1
145 186 1
145 187 1
145 188 1
145 192 1
145 194 1
145 196 1
145 198 1
145 203 1
145 204 1
145 205 1
145 208 1
145 213 1
145 214 1
145 215 1
145 216 1
145 217 1
145 218 1
145 219 1
145 220 1
145 221 1
145 222 1
145 223 1
145 224 1
145 226 1
145 231 1
145 232 1
145 233 1
145 238 1
145 240 1
145 242 1
145 246 1
145 248 1
145 251 1
145 253 1
145 255 1
145 256 1
145 257 1
145 258 1
145 262 1
145 263 1
145 265 1
145 268 1
145 271 1
145 272 1
145 275 1
145 281 1
145 283 1
145 284 1
145 285 1
145 286 1
145 287 1
145 290 1
145 291 1
145 292 1
145 293 1
145 294 1
145 296 1
145 297 1
145 299 1
145 300 1
145 308 1
145 309 1
145 310 1
145 318 1
145 319 1
145 322 1
145 324 1
145 326 1
145 328 1
145 330 1
145 333 1
145 334 1
145 336 1
145 341 1
145 345 1
145 347 1
145 348 1
145 350 1
145 351 1
145 352 1
145 355 1
145 356 1
145 358 1
145 363 1
145 364 1
145 365 1
145 368 1
145 369 1
145 372 1
145 373 1
145 375 1
145 379 1
145 380 1
145 384 1
145 385 1
145 387 1
145 389 1
145 391 1
145 392 1
145 393 1
145 394 1
145 395 1
145 397 1
145 399 1
146 148 1
146 149 1
146 151 1
146 152 1
146 156 1
146 157 1
146 158 1
146 162 1
146 163 1
146 166 1
146 169 1
146 170 1
146 172 1
146 173 1
146 176 1
146 177 1
146 178 1
146 179 1
146 180 1
146 181 1
146 182 1
146 184 1
146 187 1
146 188 1
146 189 1
146 190 1
146 191 1
146 192 1
146 193 1
146 196 1
146 197 1
146 200 1
146 201 1
146 202 1
146 205 1
146 208 1
146 209 1
146 210 1
146 212 1
146 222 1
146 223 1
146 226 1
146 227 1
146 228 1
146 229 1
146 230 1
146 233 1
146 234 1
146 235 1
146 236 1
146 237 1
146 243 1
146 244 1
146 245 1
146 246 1
146 247 1
146 249 1
146 250 1
146 260 1
146 261 1
146 264 1
146 266 1
146 267 1
146 270 1
146 271 1
146 273 1
146 274 1
146 275 1
146 277 1
146 278 1
146 279 1
146 280 1
146 281 1
146 285 1
146 287 1
146 288 1
146 292 1
146 295 1
146 296 1
146 298 1
146 301 1
146 302 1
146 304 1
146 305 1
146 307 1
146 311 1
146 312 1
146 313 1
146 315 1
146 316 1
146 318 1
146 320 1
146 322 1
146 323 1
146 325 1
146 327 1
146 329 1
146 331 1
146 332 1
146 335 1
146 337 1
146 338 1
146 339 1
146 340 1
146 342 1
146 343 1
146 344 1
146 345 1
146 346 1
146 349 1
146 352 1
146 354 1
146 355 1
146 357 1
146 359 1
146 360 1
146 362 1
146 364 1
146 366 1
146 367 1
146 368 1
146 370 1
146 371 1
146 373 1
146 376 1
146 377 1
146 380 1
146 381 1
146 382 1
146 383 1
146 385 1
146 386 1
146 388 1
146 390 1
146 393 1
146 396 1
146 398 1
146 400 1
147 150 1
147 151 1
147 153 1
147 159 1
147 160 1
147 165 1
147 166 1
147 167 1
147 168 1
147 172 1
147 174 1
147 175 1
147 183 1
147 186 1
147 187 1
147 188 1
147 189 1
147 195 1
147 197 1
147 198 1
147 199 1
147 203 1
147 204 1
147 206 1
147 207 1
147 212 1
147 213 1
147 214 1
147 216 1
147 217 1
147 218 1
147 219 1
147 221 1
147 222 1
147 223 1
147 224 1
147 231 1
147 232 1
147 238 1
147 239 1
147 240 1
147 241 1
147 243 1
147 244 1
147 246 1
147 248 1
147 251 1
147 253 1
147 255 1
147 256 1
147 258 1
147 259 1
147 262 1
147 263 1
147 265 1
147 268 1
147 269 1
147 271 1
147 272 1
147 281 1
147 282 1
147 283 1
147 284 1
147 285 1
147 286 1
147 289 1
147 292 1
147 293 1
147 294 1
147 299 1
147 300 1
147 303 1
147 304 1
147 305 1
147 306 1
147 308 1
147 309 1
147 310 1
147 314 1
147 318 1
147 330 1
147 332 1
147 334 1
147 336 1
147 339 1
147 341 1
147 345 1
147 346 1
147 347 1
147 349 1
147 350 1
147 351 1
147 352 1
147 356 1
147 358 1
147 364 1
147 366 1
147 369 1
147 370 1
147 373 1
147 375 1
147 379 1
147 383 1
147 384 1
147 385 1
147 387 1
147 389 1
147 391 1
147 392 1
147 394 1
147 396 1
147 397 1
147 398 1
147 399 1
148 150 1
148 153 1
148 155 1
148 160 1
148 161 1
148 167 1
148 168 1
148 174 1
148 175 1
148 183 1
148 184 1
148 185 1
148 186 1
148 188 1
148 191 1
148 194 1
148 198 1
148 201 1
148 203 1
148 204 1
148 207 1
148 209 1
148 210 1
148 211 1
148 213 1
148 214 1
148 216 1
148 219 1
148 222 1
148 223 1
148 224 1
148 231 1
148 236 1
148 238 1
148 239 1
148 240 1
148 241 1
148 242 1
148 248 1
148 250 1
148 251 1
148 253 1
148 255 1
148 256 1
148 257 1
148 258 1
148 259 1
148 260 1
148 261 1
148 263 1
148 266 1
148 268 1
148 271 1
148 272 1
148 274 1
148 276 1
148 281 1
148 282 1
148 283 1
148 284 1
148 285 1
148 286 1
148 290 1
148 291 1
148 293 1
148 294 1
148 297 1
148 300 1
148 301 1
148 303 1
148 305 1
148 307 1
148 309 1
148 310 1
148 315 1
148 318 1
148 324 1
148 326 1
148 328 1
148 330 1
148 331 1
148 334 1
148 336 1
148 341 1
148 345 1
148 347 1
148 348 1
148 350 1
148 351 1
148 352 1
148 353 1
148 356 1
148 358 1
148 363 1
148 364 1
148 365 1
148 369 1
148 372 1
148 373 1
148 375 1
148 379 1
148 384 1
148 385 1
148 387 1
148 388 1
148 389 1
148 392 1
148 394 1
148 395 1
148 399 1
149 150 1
149 153 1
149 155 1
149 160 1
149 162 1
149 164 1
149 165 1
149 167 1
149 168 1
149 169 1
149 170 1
149 172 1
149 175 1
149 183 1
149 185 1
149 186 1
149 187 1
149 188 1
149 194 1
149 198 1
149 202 1
149 203 1
149 204 1
149 207 1
149 213 1
149 214 1
149 215 1
149 217 1
149 218 1
149 221 1
149 222 1
149 223 1
149 225 1
149 231 1
149 232 1
149 235 1
149 237 1
149 238 1
149 239 1
149 240 1
149 242 1
149 246 1
149 248 1
149 252 1
149 253 1
149 255 1
149 256 1
149 257 1
149 259 1
149 262 1
149 263 1
149 265 1
149 267 1
149 268 1
149 270 1
149 272 1
149 276 1
149 278 1
149 280 1
149 281 1
149 282 1
149 283 1
149 285 1
149 286 1
149 290 1
149 291 1
149 292 1
149 293 1
149 294 1
149 297 1
149 299 1
149 300 1
149 303 1
149 306 1
149 309 1
149 310 1
149 312 1
149 314 1
149 316 1
149 318 1
149 324 1
149 326 1
149 327 1
149 328 1
149 330 1
149 333 1
149 334 1
149 336 1
149 337 1
149 338 1
149 341 1
149 345 1
149 347 1
149 350 1
149 351 1
149 352 1
149 356 1
149 358 1
149 363 1
149 364 1
149 365 1
149 369 1
149 372 1
149 373 1
149 375 1
149 384 1
149 385 1
149 389 1
149 390 1
149 391 1
149 392 1
149 394 1
149 395 1
149 396 1
149 399 1
150 151 1
150 152 1
150 154 1
150 156 1
150 158 1
150 159 1
150 162 1
150 163 1
150 164 1
150 166 1
150 167 1
150 169 1
150 170 1
150 171 1
150 173 1
150 176 1
150 177 1
150 178 1
150 180 1
150 181 1
150 183 1
150 184 1
150 189 1
150 190 1
150 191 1
150 192 1
150 193 1
150 194 1
150 195 1
150 196 1
150 197 1
150 200 1
150 201 1
150 202 1
150 205 1
150 206 1
150 207 1
150 208 1
150 209 1
150 210 1
150 211 1
150 212 1
150 213 1
150 225 1
150 226 1
150 227 1
150 228 1
150 229 1
150 230 1
150 232 1
150 233 1
150 236 1
150 242 1
150 243 1
150 245 1
150 250 1
150 252 1
150 254 1
150 258 1
150 261 1
150 262 1
150 263 1
150 267 1
150 268 1
150 270 1
150 273 1
150 274 1
150 275 1
150 277 1
150 278 1
150 280 1
150 288 1
150 290 1
150 293 1
150 295 1
150 297 1
150 298 1
150 301 1
150 302 1
150 304 1
150 306 1
150 307 1
150 308 1
150 311 1
150 312 1
150 313 1
150 315 1
150 316 1
150 317 1
150 319 1
150 320 1
150 321 1
150 322 1
150 325 1
150 327 1
150 329 1
150 330 1
150 331 1
150 332 1
150 333 1
150 335 1
150 336 1
150 338 1
150 339 1
150 340 1
150 341 1
150 342 1
150 343 1
150 344 1
150 346 1
150 348 1
150 349 1
150 355 1
150 357 1
150 359 1
150 361 1
150 366 1
150 367 1
150 368 1
150 370 1
150 374 1
150 376 1
150 377 1
150 378 1
150 381 1
150 382 1
150 383 1
150 386 1
150 388 1
150 390 1
150 391 1
150 393 1
150 398 1
150 400 1
151 153 1
151 155 1
151 159 1
151 160 1
151 165 1
151 166 1
151 167 1
151 168 1
151 172 1
151 174 1
151 175 1
151 183 1
151 185 1
151 187 1
151 188 1
151 189 1
151 195 1
151 197 1
151 198 1
151 199 1
151 203 1
151 204 1
151 206 1
151 212 1
151 213 1
151 214 1
151 215 1
151 216 1
151 217 1
151 218 1
151 219 1
151 220 1
151 221 1
151 222 1
151 224 1
151 231 1
151 232 1
151 238 1
151 239 1
151 240 1
151 241 1
151 242 1
151 243 1
151 244 1
151 248 1
151 251 1
151 253 1
151 256 1
151 258 1
151 259 1
151 262 1
151 265 1
151 268 1
151 269 1
151 271 1
151 272 1
151 276 1
151 281 1
151 282 1
151 283 1
151 284 1
151 285 1
151 286 1
151 289 1
151 290 1
151 291 1
151 292 1
151 293 1
151 294 1
151 297 1
151 299 1
151 300 1
151 303 1
151 304 1
151 305 1
151 306 1
151 310 1
151 314 1
151 324 1
151 330 1
151 332 1
151 333 1
151 334 1
151 336 1
151 339 1
151 341 1
151 345 1
151 346 1
151 347 1
151 348 1
151 349 1
151 350 1
151 351 1
151 352 1
151 353 1
151 356 1
151 358 1
151 363 1
151 365 1
151 366 1
151 369 1
151 370 1
151 372 1
151 373 1
151 375 1
151 379 1
151 383 1
151 384 1
151 385 1
151 387 1
151 389 1
151 391 1
151 392 1
151 395 1
151 397 1
151 398 1
151 399 1
152 153 1
152 155 1
152 160 1
152 167 1
152 168 1
152 171 1
152 172 1
152 174 1
152 175 1
152 178 1
152 183 1
152 185 1
152 186 1
152 187 1
152 188 1
152 194 1
152 198 1
152 199 1
152 203 1
152 204 1
152 213 1
152 214 1
152 215 1
152 216 1
152 217 1
152 218 1
152 219 1
152 220 1
152 221 1
152 222 1
152 223 1
152 224 1
152 238 1
152 239 1
152 240 1
152 241 1
152 242 1
152 246 1
152 247 1
152 248 1
152 249 1
152 251 1
152 253 1
152 254 1
152 255 1
152 256 1
152 257 1
152 258 1
152 259 1
152 262 1
152 263 1
152 265 1
152 268 1
152 271 1
152 272 1
152 273 1
152 276 1
152 281 1
152 282 1
152 283 1
152 284 1
152 285 1
152 286 1
152 290 1
152 291 1
152 292 1
152 293 1
152 294 1
152 297 1
152 299 1
152 303 1
152 305 1
152 306 1
152 308 1
152 309 1
152 310 1
152 311 1
152 314 1
152 317 1
152 318 1
152 323 1
152 324 1
152 325 1
152 326 1
152 328 1
152 329 1
152 330 1
152 334 1
152 336 1
152 341 1
152 345 1
152 347 1
152 348 1
152 350 1
152 351 1
152 352 1
152 353 1
152 356 1
152 358 1
152 361 1
152 363 1
152 364 1
152 365 1
152 369 1
152 372 1
152 373 1
152 375 1
152 376 1
152 381 1
152 384 1
152 385 1
152 386 1
152 387 1
152 389 1
152 391 1
152 392 1
152 394 1
152 395 1
152 396 1
152 397 1
152 399 1
152 400 1
153 154 1
153 157 1
153 161 1
153 162 1
153 163 1
153 166 1
153 169 1
153 170 1
153 173 1
153 176 1
153 177 1
153 178 1
153 179 1
153 180 1
153 181 1
153 184 1
153 189 1
153 190 1
153 191 1
153 192 1
153 193 1
153 195 1
153 196 1
153 197 1
153 200 1
153 201 1
153 202 1
153 205 1
153 206 1
153 208 1
153 209 1
153 210 1
153 211 1
153 212 1
153 219 1
153 220 1
153 225 1
153 228 1
153 229 1
153 230 1
153 233 1
153 234 1
153 235 1
153 236 1
153 237 1
153 241 1
153 243 1
153 244 1
153 245 1
153 247 1
153 249 1
153 250 1
153 252 1
153 253 1
153 254 1
153 260 1
153 261 1
153 264 1
153 266 1
153 267 1
153 269 1
153 270 1
153 273 1
153 274 1
153 275 1
153 277 1
153 278 1
153 279 1
153 280 1
153 288 1
153 289 1
153 294 1
153 295 1
153 296 1
153 301 1
153 302 1
153 307 1
153 311 1
153 312 1
153 313 1
153 314 1
153 315 1
153 316 1
153 319 1
153 320 1
153 321 1
153 322 1
153 323 1
153 325 1
153 328 1
153 329 1
153 331 1
153 334 1
153 335 1
153 337 1
153 340 1
153 342 1
153 343 1
153 344 1
153 346 1
153 349 1
153 350 1
153 351 1
153 354 1
153 355 1
153 357 1
153 358 1
153 359 1
153 363 1
153 366 1
153 367 1
153 368 1
153 370 1
153 371 1
153 374 1
153 375 1
153 376 1
153 377 1
153 380 1
153 381 1
153 382 1
153 383 1
153 386 1
153 388 1
153 393 1
153 398 1
153 399 1
154 155 1
154 160 1
154 165 1
154 167 1
154 168 1
154 172 1
154 175 1
154 181 1
154 183 1
154 185 1
154 186 1
154 187 1
154 188 1
154 194 1
154 198 1
154 199 1
154 200 1
154 203 1
154 204 1
154 207 1
154 214 1
154 215 1
154 216 1
154 217 1
154 218 1
154 219 1
154 220 1
154 221 1
154 222 1
154 223 1
154 224 1
154 227 1
154 229 1
154 231 1
154 234 1
154 238 1
154 240 1
154 242 1
154 245 1
154 246 1
154 248 1
154 251 1
154 253 1
154 255 1
154 256 1
154 257 1
154 258 1
154 259 1
154 262 1
154 263 1
154 264 1
154 268 1
154 271 1
154 272 1
154 276 1
154 279 1
154 281 1
154 282 1
154 283 1
154 284 1
154 285 1
154 286 1
154 288 1
154 290 1
154 291 1
154 292 1
154 293 1
154 295 1
154 297 1
154 299 1
154 300 1
154 303 1
154 305 1
154 306 1
154 308 1
154 310 1
154 314 1
154 318 1
154 321 1
154 324 1
154 326 1
154 328 1
154 330 1
154 333 1
154 334 1
154 335 1
154 336 1
154 340 1
154 341 1
154 343 1
154 344 1
154 345 1
154 347 1
154 348 1
154 350 1
154 351 1
154 352 1
154 353 1
154 356 1
154 357 1
154 358 1
154 360 1
154 362 1
154 363 1
154 364 1
154 365 1
154 369 1
154 372 1
154 373 1
154 375 1
154 377 1
154 378 1
154 379 1
154 384 1
154 385 1
154 387 1
154 391 1
154 392 1
154 394 1
154 395 1
154 396 1
154 397 1
154 399 1
155 156 1
155 158 1
155 159 1
155 161 1
155 164 1
155 165 1
155 166 1
155 169 1
155 170 1
155 171 1
155 173 1
155 176 1
155 177 1
155 179 1
155 180 1
155 181 1
155 182 1
155 184 1
155 186 1
155 189 1
155 190 1
155 191 1
155 192 1
155 193 1
155 195 1
155 196 1
155 197 1
155 198 1
155 200 1
155 201 1
155 202 1
155 204 1
155 205 1
155 206 1
155 208 1
155 209 1
155 210 1
155 211 1
155 225 1
155 226 1
155 227 1
155 228 1
155 229 1
155 231 1
155 233 1
155 234 1
155 235 1
155 236 1
155 237 1
155 238 1
155 240 1
155 244 1
155 245 1
155 247 1
155 252 1
155 254 1
155 255 1
155 260 1
155 264 1
155 266 1
155 267 1
155 269 1
155 270 1
155 272 1
155 273 1
155 274 1
155 275 1
155 277 1
155 278 1
155 279 1
155 280 1
155 282 1
155 283 1
155 287 1
155 288 1
155 289 1
155 296 1
155 298 1
155 301 1
155 302 1
155 307 1
155 309 1
155 310 1
155 311 1
155 312 1
155 313 1
155 315 1
155 316 1
155 317 1
155 319 1
155 320 1
155 321 1
155 322 1
155 323 1
155 325 1
155 326 1
155 327 1
155 329 1
155 331 1
155 335 1
155 337 1
155 338 1
155 339 1
155 340 1
155 342 1
155 343 1
155 346 1
155 347 1
155 349 1
155 354 1
155 355 1
155 356 1
155 357 1
155 359 1
155 360 1
155 361 1
155 362 1
155 365 1
155 366 1
155 367 1
155 368 1
155 370 1
155 371 1
155 372 1
155 374 1
155 376 1
155 377 1
155 378 1
155 380 1
155 381 1
155 382 1
155 383 1
155 384 1
155 386 1
155 388 1
155 390 1
155 393 1
155 397 1
155 398 1
156 158 1
156 165 1
156 167 1
156 168 1
156 172 1
156 173 1
156 174 1
156 175 1
156 176 1
156 179 1
156 183 1
156 185 1
156 186 1
156 187 1
156 188 1
156 192 1
156 196 1
156 199 1
156 203 1
156 204 1
156 205 1
156 207 1
156 208 1
156 213 1
156 214 1
156 216 1
156 217 1
156 218 1
156 219 1
156 220 1
156 221 1
156 222 1
156 224 1
156 226 1
156 231 1
156 232 1
156 233 1
156 238 1
156 239 1
156 240 1
156 241 1
156 242 1
156 246 1
156 253 1
156 255 1
156 256 1
156 257 1
156 258 1
156 259 1
156 262 1
156 263 1
156 265 1
156 268 1
156 271 1
156 272 1
156 275 1
156 281 1
156 283 1
156 284 1
156 285 1
156 286 1
156 287 1
156 290 1
156 291 1
156 292 1
156 293 1
156 294 1
156 296 1
156 299 1
156 300 1
156 305 1
156 306 1
156 308 1
156 309 1
156 310 1
156 314 1
156 319 1
156 322 1
156 324 1
156 326 1
156 328 1
156 330 1
156 333 1
156 334 1
156 336 1
156 341 1
156 345 1
156 347 1
156 348 1
156 350 1
156 351 1
156 352 1
156 355 1
156 356 1
156 358 1
156 363 1
156 364 1
156 368 1
156 369 1
156 372 1
156 373 1
156 375 1
156 379 1
156 380 1
156 384 1
156 385 1
156 387 1
156 391 1
156 392 1
156 393 1
156 394 1
156 395 1
156 396 1
156 397 1
156 399 1
157 160 1
157 163 1
157 165 1
157 167 1
157 168 1
157 175 1
157 177 1
157 180 1
157 182 1
157 183 1
157 185 1
157 186 1
157 187 1
157 188 1
157 190 1
157 193 1
157 194 1
157 198 1
157 199 1
157 203 1
157 204 1
157 207 1
157 213 1
157 214 1
157 215 1
157 216 1
157 217 1
157 218 1
157 219 1
157 220 1
157 221 1
157 222 1
157 223 1
157 224 1
157 228 1
157 230 1
157 231 1
157 238 1
157 239 1
157 240 1
157 241 1
157 242 1
157 246 1
157 251 1
157 253 1
157 255 1
157 258 1
157 262 1
157 263 1
157 265 1
157 268 1
157 271 1
157 272 1
157 276 1
157 277 1
157 281 1
157 282 1
157 284 1
157 286 1
157 291 1
157 293 1
157 294 1
157 297 1
157 298 1
157 299 1
157 300 1
157 302 1
157 303 1
157 305 1
157 306 1
157 308 1
157 309 1
157 310 1
157 313 1
157 314 1
157 320 1
157 324 1
157 326 1
157 328 1
157 333 1
157 334 1
157 336 1
157 341 1
157 342 1
157 347 1
157 348 1
157 350 1
157 351 1
157 352 1
157 354 1
157 356 1
157 358 1
157 359 1
157 363 1
157 365 1
157 367 1
157 369 1
157 371 1
157 372 1
157 373 1
157 374 1
157 375 1
157 379 1
157 382 1
157 384 1
157 385 1
157 389 1
157 391 1
157 392 1
157 394 1
157 395 1
158 160 1
158 165 1
158 167 1
158 172 1
158 173 1
158 175 1
158 176 1
158 179 1
158 183 1
158 185 1
158 186 1
158 187 1
158 188 1
158 192 1
158 194 1
158 196 1
158 198 1
158 199 1
158 203 1
158 204 1
158 205 1
158 207 1
158 208 1
158 213 1
158 214 1
158 215 1
158 216 1
158 218 1
158 219 1
158 220 1
158 221 1
158 222 1
158 223 1
158 224 1
158 226 1
158 231 1
158 232 1
158 233 1
158 238 1
158 240 1
158 241 1
158 242 1
158 246 1
158 248 1
158 251 1
158 253 1
158 255 1
158 257 1
158 258 1
158 262 1
158 263 1
158 265 1
158 268 1
158 271 1
158 272 1
158 275 1
158 276 1
158 281 1
158 283 1
158 284 1
158 285 1
158 286 1
158 287 1
158 292 1
158 293 1
158 294 1
158 296 1
158 299 1
158 300 1
158 303 1
158 306 1
158 309 1
158 310 1
158 314 1
158 318 1
158 319 1
158 322 1
158 324 1
158 326 1
158 328 1
158 330 1
158 333 1
158 334 1
158 336 1
158 341 1
158 345 1
158 347 1
158 348 1
158 351 1
158 352 1
158 353 1
158 355 1
158 356 1
158 363 1
158 364 1
158 368 1
158 369 1
158 372 1
158 373 1
158 375 1
158 379 1
158 380 1
158 384 1
158 385 1
158 387 1
158 389 1
158 391 1
158 393 1
158 394 1
158 395 1
158 397 1
158 399 1
159 160 1
159 165 1
159 166 1
159 167 1
159 168 1
159 172 1
159 174 1
159 175 1
159 183 1
159 187 1
159 188 1
159 189 1
159 194 1
159 195 1
159 197 1
159 198 1
159 199 1
159 203 1
159 204 1
159 206 1
159 207 1
159 212 1
159 213 1
159 214 1
159 215 1
159 216 1
159 217 1
159 218 1
159 219 1
159 220 1
159 221 1
159 223 1
159 224 1
159 232 1
159 239 1
159 241 1
159 242 1
159 243 1
159 244 1
159 246 1
159 248 1
159 251 1
159 253 1
159 255 1
159 256 1
159 257 1
159 258 1
159 259 1
159 262 1
159 263 1
159 265 1
159 268 1
159 269 1
159 271 1
159 272 1
159 276 1
159 281 1
159 282 1
159 283 1
159 284 1
159 286 1
159 289 1
159 290 1
159 292 1
159 293 1
159 297 1
159 299 1
159 300 1
159 304 1
159 306 1
159 308 1
159 309 1
159 314 1
159 324 1
159 326 1
159 328 1
159 330 1
159 332 1
159 333 1
159 334 1
159 336 1
159 339 1
159 346 1
159 347 1
159 348 1
159 349 1
159 352 1
159 353 1
159 364 1
159 365 1
159 366 1
159 369 1
159 370 1
159 373 1
159 375 1
159 383 1
159 384 1
159 385 1
159 387 1
159 389 1
159 392 1
159 394 1
159 396 1
159 397 1
159 398 1
159 399 1
160 161 1
160 162 1
160 163 1
160 164 1
160 166 1
160 168 1
160 169 1
160 170 1
160 171 1
160 173 1
160 174 1
160 175 1
160 178 1
160 179 1
160 181 1
160 182 1
160 189 1
160 190 1
160 191 1
160 192 1
160 193 1
160 196 1
160 197 1
160 202 1
160 205 1
160 206 1
160 209 1
160 210 1
160 211 1
160 212 1
160 216 1
160 217 1
160 218 1
160 224 1
160 225 1
160 226 1
160 227 1
160 228 1
160 229 1
160 230 1
160 233 1
160 234 1
160 236 1
160 237 1
160 243 1
160 244 1
160 245 1
160 247 1
160 249 1
160 250 1
160 254 1
160 260 1
160 261 1
160 264 1
160 267 1
160 269 1
160 270 1
160 273 1
160 274 1
160 275 1
160 277 1
160 278 1
160 279 1
160 280 1
160 287 1
160 288 1
160 289 1
160 295 1
160 301 1
160 302 1
160 304 1
160 307 1
160 311 1
160 312 1
160 313 1
160 315 1
160 316 1
160 320 1
160 321 1
160 322 1
160 323 1
160 324 1
160 327 1
160 329 1
160 331 1
160 332 1
160 335 1
160 337 1
160 338 1
160 339 1
160 340 1
160 342 1
160 343 1
160 344 1
160 346 1
160 349 1
160 354 1
160 355 1
160 357 1
160 359 1
160 360 1
160 361 1
160 362 1
160 366 1
160 367 1
160 368 1
160 370 1
160 371 1
160 374 1
160 376 1
160 377 1
160 378 1
160 379 1
160 380 1
160 381 1
160 382 1
160 383 1
160 386 1
160 388 1
160 389 1
160 390 1
160 392 1
160 393 1
160 394 1
160 395 1
160 398 1
160 400 1
161 165 1
161 172 1
161 174 1
161 175 1
161 183 1
161 184 1
161 185 1
161 186 1
161 187 1
161 188 1
161 191 1
161 194 1
161 199 1
161 201 1
161 203 1
161 204 1
161 207 1
161 209 1
161 210 1
161 211 1
161 213 1
161 215 1
161 216 1
161 217 1
161 219 1
161 221 1
161 222 1
161 224 1
161 231 1
161 232 1
161 236 1
161 238 1
161 240 1
161 241 1
161 242 1
161 246 1
161 248 1
161 250 1
161 251 1
161 255 1
161 256 1
161 258 1
161 259 1
161 260 1
161 261 1
161 262 1
161 263 1
161 265 1
161 266 1
161 268 1
161 271 1
161 272 1
161 274 1
161 276 1
161 281 1
161 282 1
161 283 1
161 284 1
161 285 1
161 286 1
161 290 1
161 291 1
161 292 1
161 293 1
161 294 1
161 297 1
161 299 1
161 300 1
161 301 1
161 303 1
161 306 1
161 307 1
161 308 1
161 309 1
161 310 1
161 314 1
161 315 1
161 318 1
161 324 1
161 326 1
161 328 1
161 330 1
161 331 1
161 333 1
161 334 1
161 336 1
161 341 1
161 345 1
161 347 1
161 348 1
161 350 1
161 351 1
161 352 1
161 353 1
161 356 1
161 358 1
161 363 1
161 364 1
161 365 1
161 369 1
161 373 1
161 379 1
161 384 1
161 385 1
161 387 1
161 388 1
161 391 1
161 392 1
161 394 1
161 395 1
161 396 1
161 397 1
161 399 1
162 164 1
162 165 1
162 167 1
162 168 1
162 169 1
162 170 1
162 172 1
162 174 1
162 175 1
162 183 1
162 185 1
162 186 1
162 187 1
162 188 1
162 194 1
162 198 1
162 199 1
162 202 1
162 203 1
162 204 1
162 207 1
162 213 1
162 214 1
162 215 1
162 216 1
162 217 1
162 218 1
162 220 1
162 223 1
162 224 1
162 225 1
162 231 1
162 232 1
162 235 1
162 237 1
162 238 1
162 239 1
162 241 1
162 242 1
162 246 1
162 252 1
162 253 1
162 255 1
162 256 1
162 257 1
162 259 1
162 263 1
162 267 1
162 268 1
162 270 1
162 271 1
162 272 1
162 276 1
162 278 1
162 280 1
162 283 1
162 285 1
162 286 1
162 290 1
162 291 1
162 292 1
162 293 1
162 294 1
162 297 1
162 299 1
162 300 1
162 303 1
162 305 1
162 306 1
162 309 1
162 310 1
162 312 1
162 316 1
162 318 1
162 324 1
162 326 1
162 327 1
162 328 1
162 330 1
162 333 1
162 334 1
162 336 1
162 337 1
162 338 1
162 341 1
162 345 1
162 347 1
162 348 1
162 350 1
162 351 1
162 352 1
162 353 1
162 356 1
162 358 1
162 363 1
162 364 1
162 369 1
162 372 1
162 373 1
162 375 1
162 379 1
162 384 1
162 385 1
162 387 1
162 389 1
162 390 1
162 392 1
162 394 1
162 395 1
162 396 1
162 399 1
163 165 1
163 167 1
163 168 1
163 172 1
163 174 1
163 175 1
163 177 1
163 180 1
163 182 1
163 183 1
163 185 1
163 186 1
163 188 1
163 190 1
163 193 1
163 194 1
163 198 1
163 199 1
163 203 1
163 207 1
163 213 1
163 214 1
163 215 1
163 216 1
163 217 1
163 218 1
163 219 1
163 221 1
163 223 1
163 224 1
163 228 1
163 230 1
163 231 1
163 232 1
163 238 1
163 239 1
163 240 1
163 241 1
163 242 1
163 246 1
163 248 1
163 251 1
163 253 1
163 255 1
163 256 1
163 257 1
163 258 1
163 259 1
163 262 1
163 263 1
163 265 1
163 268 1
163 271 1
163 272 1
163 276 1
163 277 1
163 281 1
163 282 1
163 283 1
163 285 1
163 286 1
163 290 1
163 291 1
163 292 1
163 293 1
163 297 1
163 298 1
163 299 1
163 302 1
163 303 1
163 305 1
163 306 1
163 308 1
163 309 1
163 310 1
163 313 1
163 314 1
163 318 1
163 320 1
163 324 1
163 328 1
163 330 1
163 333 1
163 336 1
163 341 1
163 342 1
163 345 1
163 347 1
163 348 1
163 350 1
163 351 1
163 352 1
163 353 1
163 354 1
163 358 1
163 359 1
163 364 1
163 365 1
163 367 1
163 369 1
163 371 1
163 372 1
163 373 1
163 374 1
163 375 1
163 379 1
163 382 1
163 384 1
163 385 1
163 387 1
163 389 1
163 391 1
163 392 1
163 394 1
163 396 1
163 397 1
164 165 1
164 167 1
164 168 1
164 169 1
164 170 1
164 172 1
164 174 1
164 175 1
164 183 1
164 185 1
164 186 1
164 187 1
164 188 1
164 194 1
164 199 1
164 202 1
164 204 1
164 207 1
164 213 1
164 214 1
164 215 1
164 217 1
164 218 1
164 219 1
164 220 1
164 221 1
164 222 1
164 223 1
164 224 1
164 225 1
164 232 1
164 235 1
164 237 1
164 238 1
164 239 1
164 240 1
164 241 1
164 242 1
164 248 1
164 251 1
164 252 1
164 253 1
164 256 1
164 258 1
164 259 1
164 262 1
164 263 1
164 265 1
164 267 1
164 268 1
164 270 1
164 271 1
164 272 1
164 278 1
164 280 1
164 281 1
164 284 1
164 285 1
164 286 1
164 290 1
164 291 1
164 292 1
164 293 1
164 294 1
164 297 1
164 299 1
164 300 1
164 303 1
164 305 1
164 306 1
164 308 1
164 309 1
164 310 1
164 312 1
164 314 1
164 316 1
164 318 1
164 324 1
164 326 1
164 327 1
164 330 1
164 333 1
164 336 1
164 337 1
164 338 1
164 341 1
164 345 1
164 348 1
164 350 1
164 351 1
164 352 1
164 353 1
164 356 1
164 358 1
164 363 1
164 364 1
164 365 1
164 369 1
164 372 1
164 375 1
164 379 1
164 384 1
164 385 1
164 390 1
164 391 1
164 392 1
164 394 1
164 395 1
164 396 1
164 397 1
164 399 1
165 166 1
165 169 1
165 170 1
165 171 1
165 173 1
165 176 1
165 177 1
165 178 1
165 179 1
165 181 1
165 182 1
165 184 1
165 186 1
165 189 1
165 190 1
165 192 1
165 193 1
165 195 1
165 196 1
165 197 1
165 198 1
165 201 1
165 202 1
165 204 1
165 205 1
165 206 1
165 208 1
165 209 1
165 210 1
165 211 1
165 212 1
165 225 1
165 227 1
165 228 1
165 229 1
165 230 1
165 231 1
165 234 1
165 236 1
165 237 1
165 238 1
165 240 1
165 243 1
165 244 1
165 245 1
165 247 1
165 250 1
165 252 1
165 254 1
165 255 1
165 260 1
165 261 1
165 264 1
165 267 1
165 269 1
165 272 1
165 273 1
165 274 1
165 275 1
165 277 1
165 278 1
165 279 1
165 280 1
165 282 1
165 283 1
165 287 1
165 288 1
165 289 1
165 295 1
165 296 1
165 298 1
165 301 1
165 302 1
165 304 1
165 309 1
165 310 1
165 311 1
165 312 1
165 313 1
165 316 1
165 317 1
165 320 1
165 321 1
165 322 1
165 323 1
165 326 1
165 327 1
165 329 1
165 331 1
165 332 1
165 335 1
165 337 1
165 338 1
165 339 1
165 340 1
165 342 1
165 344 1
165 346 1
165 347 1
165 349 1
165 354 1
165 356 1
165 357 1
165 359 1
165 360 1
165 361 1
165 362 1
165 365 1
165 366 1
165 367 1
165 368 1
165 370 1
165 371 1
165 372 1
165 374 1
165 376 1
165 377 1
165 378 1
165 380 1
165 381 1
165 382 1
165 383 1
165 384 1
165 386 1
165 388 1
165 390 1
165 393 1
165 397 1
165 398 1
165 400 1
166 167 1
166 168 1
166 172 1
166 175 1
166 183 1
166 185 1
166 186 1
166 187 1
166 188 1
166 189 1
166 194 1
166 195 1
166 197 1
166 198 1
166 199 1
166 203 1
166 204 1
166 206 1
166 207 1
166 212 1
166 213 1
166 214 1
166 215 1
166 216 1
166 217 1
166 218 1
166 219 1
166 220 1
166 221 1
166 222 1
166 223 1
166 224 1
166 231 1
166 232 1
166 238 1
166 240 1
166 242 1
166 243 1
166 244 1
166 246 1
166 248 1
166 251 1
166 253 1
166 255 1
166 256 1
166 257 1
166 258 1
166 259 1
166 262 1
166 263 1
166 265 1
166 268 1
166 269 1
166 271 1
166 272 1
166 276 1
166 281 1
166 282 1
166 283 1
166 284 1
166 285 1
166 286 1
166 289 1
166 290 1
166 291 1
166 292 1
166 294 1
166 297 1
166 299 1
166 300 1
166 303 1
166 304 1
166 306 1
166 308 1
166 310 1
166 314 1
166 318 1
166 324 1
166 326 1
166 332 1
166 333 1
166 334 1
166 339 1
166 341 1
166 345 1
166 346 1
166 347 1
166 348 1
166 349 1
166 350 1
166 351 1
166 352 1
166 353 1
166 356 1
166 358 1
166 363 1
166 366 1
166 369 1
166 370 1
166 372 1
166 375 1
166 379 1
166 383 1
166 384 1
166 385 1
166 387 1
166 389 1
166 394 1
166 395 1
166 396 1
166 397 1
166 398 1
167 169 1
167 170 1
167 173 1
167 176 1
167 177 1
167 178 1
167 180 1
167 181 1
167 182 1
167 183 1
167 184 1
167 189 1
167 190 1
167 191 1
167 192 1
167 193 1
167 194 1
167 195 1
167 196 1
167 197 1
167 200 1
167 201 1
167 202 1
167 205 1
167 206 1
167 207 1
167 208 1
167 209 1
167 210 1
167 211 1
167 212 1
167 213 1
167 227 1
167 228 1
167 229 1
167 230 1
167 232 1
167 233 1
167 234 1
167 235 1
167 236 1
167 237 1
167 242 1
167 243 1
167 244 1
167 245 1
167 249 1
167 250 1
167 252 1
167 254 1
167 258 1
167 260 1
167 261 1
167 262 1
167 263 1
167 264 1
167 266 1
167 267 1
167 268 1
167 269 1
167 270 1
167 274 1
167 275 1
167 277 1
167 278 1
167 279 1
167 280 1
167 287 1
167 288 1
167 289 1
167 290 1
167 293 1
167 296 1
167 297 1
167 298 1
167 301 1
167 302 1
167 304 1
167 306 1
167 307 1
167 308 1
167 311 1
167 312 1
167 313 1
167 315 1
167 316 1
167 317 1
167 319 1
167 320 1
167 322 1
167 325 1
167 327 1
167 329 1
167 330 1
167 331 1
167 332 1
167 333 1
167 335 1
167 336 1
167 337 1
167 338 1
167 339 1
167 340 1
167 341 1
167 342 1
167 343 1
167 344 1
167 346 1
167 348 1
167 349 1
167 354 1
167 355 1
167 357 1
167 359 1
167 360 1
167 361 1
167 362 1
167 366 1
167 367 1
167 374 1
167 377 1
167 378 1
167 380 1
167 382 1
167 386 1
167 388 1
167 390 1
167 391 1
167 393 1
167 398 1
167 400 1
168 169 1
168 170 1
168 171 1
168 174 1
168 175 1
168 176 1
168 178 1
168 179 1
168 180 1
168 181 1
168 182 1
168 184 1
168 190 1
168 191 1
168 192 1
168 193 1
168 196 1
168 197 1
168 200 1
168 201 1
168 202 1
168 205 1
168 206 1
168 208 1
168 209 1
168 210 1
168 211 1
168 212 1
168 216 1
168 217 1
168 218 1
168 224 1
168 225 1
168 226 1
168 227 1
168 228 1
168 229 1
168 230 1
168 233 1
168 234 1
168 235 1
168 236 1
168 237 1
168 243 1
168 244 1
168 247 1
168 249 1
168 250 1
168 254 1
168 261 1
168 266 1
168 267 1
168 269 1
168 270 1
168 274 1
168 275 1
168 277 1
168 278 1
168 279 1
168 280 1
168 288 1
168 289 1
168 295 1
168 296 1
168 298 1
168 301 1
168 302 1
168 307 1
168 311 1
168 313 1
168 315 1
168 316 1
168 317 1
168 319 1
168 320 1
168 322 1
168 323 1
168 324 1
168 325 1
168 327 1
168 329 1
168 332 1
168 337 1
168 339 1
168 340 1
168 342 1
168 343 1
168 344 1
168 346 1
168 349 1
168 354 1
168 355 1
168 357 1
168 359 1
168 361 1
168 362 1
168 367 1
168 368 1
168 370 1
168 374 1
168 376 1
168 378 1
168 379 1
168 380 1
168 381 1
168 382 1
168 383 1
168 386 1
168 388 1
168 389 1
168 390 1
168 392 1
168 394 1
168 395 1
168 400 1
169 170 1
169 172 1
169 174 1
169 175 1
169 183 1
169 188 1
169 194 1
169 199 1
169 202 1
169 203 1
169 204 1
169 207 1
169 213 1
169 214 1
169 215 1
169 217 1
169 218 1
169 219 1
169 220 1
169 221 1
169 223 1
169 224 1
169 225 1
169 232 1
169 235 1
169 237 1
169 238 1
169 239 1
169 240 1
169 241 1
169 242 1
169 246 1
169 248 1
169 251 1
169 252 1
169 253 1
169 255 1
169 257 1
169 258 1
169 259 1
169 262 1
169 263 1
169 265 1
169 267 1
169 270 1
169 272 1
169 276 1
169 278 1
169 280 1
169 281 1
169 282 1
169 283 1
169 284 1
169 285 1
169 286 1
169 291 1
169 292 1
169 293 1
169 294 1
169 297 1
169 300 1
169 303 1
169 305 1
169 306 1
169 308 1
169 309 1
169 310 1
169 312 1
169 314 1
169 316 1
169 318 1
169 324 1
169 326 1
169 327 1
169 328 1
169 330 1
169 333 1
169 336 1
169 337 1
169 338 1
169 345 1
169 347 1
169 348 1
169 350 1
169 351 1
169 352 1
169 353 1
169 356 1
169 358 1
169 363 1
169 364 1
169 369 1
169 372 1
169 373 1
169 375 1
169 379 1
169 384 1
169 385 1
169 387 1
169 389 1
169 390 1
169 391 1
169 392 1
169 395 1
169 396 1
169 397 1
169 399 1
170 172 1
170 174 1
170 175 1
170 183 1
170 185 1
170 186 1
170 187 1
170 188 1
170 194 1
170 198 1
170 199 1
170 202 1
170 203 1
170 204 1
170 213 1
170 214 1
170 215 1
170 216 1
170 217 1
170 218 1
170 219 1
170 220 1
170 221 1
170 222 1
170 223 1
170 224 1
170 225 1
170 232 1
170 235 1
170 237 1
170 238 1
170 239 1
170 240 1
170 241 1
170 242 1
170 248 1
170 251 1
170 252 1
170 253 1
170 255 1
170 256 1
170 257 1
170 258 1
170 259 1
170 262 1
170 263 1
170 265 1
170 267 1
170 268 1
170 270 1
170 271 1
170 276 1
170 278 1
170 280 1
170 281 1
170 282 1
170 284 1
170 285 1
170 286 1
170 290 1
170 291 1
170 292 1
170 293 1
170 294 1
170 297 1
170 299 1
170 300 1
170 303 1
170 305 1
170 308 1
170 309 1
170 310 1
170 312 1
170 314 1
170 316 1
170 318 1
170 324 1
170 326 1
170 327 1
170 328 1
170 330 1
170 333 1
170 334 1
170 336 1
170 337 1
170 338 1
170 341 1
170 345 1
170 347 1
170 348 1
170 350 1
170 351 1
170 352 1
170 353 1
170 356 1
170 358 1
170 363 1
170 364 1
170 365 1
170 369 1
170 373 1
170 375 1
170 379 1
170 385 1
170 387 1
170 389 1
170 390 1
170 394 1
170 395 1
170 396 1
170 397 1
171 172 1
171 174 1
171 175 1
171 178 1
171 185 1
171 186 1
171 187 1
171 194 1
171 199 1
171 204 1
171 214 1
171 215 1
171 216 1
171 217 1
171 218 1
171 219 1
171 220 1
171 221 1
171 222 1
171 223 1
171 232 1
171 238 1
171 240 1
171 241 1
171 242 1
171 246 1
171 247 1
171 248 1
171 249 1
171 251 1
171 253 1
171 254 1
171 255 1
171 256 1
171 257 1
171 258 1
171 259 1
171 262 1
171 263 1
171 265 1
171 268 1
171 272 1
171 273 1
171 276 1
171 281 1
171 282 1
171 284 1
171 285 1
171 286 1
171 290 1
171 291 1
171 292 1
171 293 1
171 294 1
171 297 1
171 299 1
171 303 1
171 305 1
171 306 1
171 308 1
171 309 1
171 310 1
171 311 1
171 314 1
171 317 1
171 318 1
171 323 1
171 325 1
171 326 1
171 328 1
171 329 1
171 330 1
171 333 1
171 334 1
171 336 1
171 341 1
171 345 1
171 347 1
171 348 1
171 350 1
171 351 1
171 352 1
171 353 1
171 356 1
171 358 1
171 361 1
171 363 1
171 364 1
171 365 1
171 369 1
171 372 1
171 373 1
171 376 1
171 381 1
171 384 1
171 385 1
171 386 1
171 389 1
171 391 1
171 392 1
171 394 1
171 395 1
171 396 1
171 397 1
171 399 1
171 400 1
172 173 1
172 178 1
172 179 1
172 180 1
172 181 1
172 184 1
172 187 1
172 188 1
172 190 1
172 191 1
172 192 1
172 193 1
172 195 1
172 196 1
172 197 1
172 200 1
172 201 1
172 202 1
172 205 1
172 206 1
172 208 1
172 209 1
172 210 1
172 211 1
172 212 1
172 222 1
172 223 1
172 225 1
172 227 1
172 228 1
172 229 1
172 230 1
172 233 1
172 234 1
172 235 1
172 236 1
172 237 1
172 243 1
172 244 1
172 245 1
172 246 1
172 247 1
172 249 1
172 250 1
172 252 1
172 254 1
172 260 1
172 261 1
172 266 1
172 267 1
172 269 1
172 270 1
172 271 1
172 274 1
172 275 1
172 279 1
172 280 1
172 281 1
172 285 1
172 288 1
172 289 1
172 292 1
172 295 1
172 298 1
172 301 1
172 302 1
172 304 1
172 305 1
172 307 1
172 311 1
172 312 1
172 313 1
172 315 1
172 316 1
172 317 1
172 318 1
172 319 1
172 320 1
172 321 1
172 322 1
172 323 1
172 325 1
172 327 1
172 329 1
172 331 1
172 332 1
172 335 1
172 337 1
172 339 1
172 342 1
172 343 1
172 344 1
172 345 1
172 346 1
172 349 1
172 352 1
172 354 1
172 355 1
172 357 1
172 359 1
172 361 1
172 364 1
172 366 1
172 367 1
172 370 1
172 371 1
172 373 1
172 374 1
172 376 1
172 377 1
172 378 1
172 380 1
172 381 1
172 382 1
172 383 1
172 385 1
172 386 1
172 388 1
172 390 1
172 393 1
172 396 1
172 400 1
173 175 1
173 176 1
173 179 1
173 183 1
173 185 1
173 186 1
173 187 1
173 188 1
173 192 1
173 194 1
173 196 1
173 198 1
173 199 1
173 203 1
173 204 1
173 205 1
173 208 1
173 213 1
173 214 1
173 215 1
173 216 1
173 217 1
173 218 1
173 219 1
173 220 1
173 221 1
173 222 1
173 223 1
173 224 1
173 226 1
173 232 1
173 233 1
173 238 1
173 239 1
173 242 1
173 246 1
173 248 1
173 251 1
173 253 1
173 255 1
173 256 1
173 257 1
173 258 1
173 259 1
173 262 1
173 263 1
173 265 1
173 268 1
173 271 1
173 272 1
173 275 1
173 281 1
173 282 1
173 283 1
173 284 1
173 285 1
173 287 1
173 290 1
173 291 1
173 292 1
173 294 1
173 296 1
173 297 1
173 299 1
173 300 1
173 303 1
173 305 1
173 306 1
173 308 1
173 309 1
173 310 1
173 314 1
173 319 1
173 322 1
173 324 1
173 326 1
173 336 1
173 345 1
173 347 1
173 350 1
173 351 1
173 352 1
173 353 1
173 355 1
173 356 1
173 358 1
173 363 1
173 364 1
173 365 1
173 368 1
173 372 1
173 373 1
173 375 1
173 380 1
173 384 1
173 385 1
173 389 1
173 391 1
173 392 1
173 393 1
173 395 1
173 396 1
173 399 1
174 175 1
174 176 1
174 177 1
174 178 1
174 179 1
174 180 1
174 181 1
174 182 1
174 184 1
174 189 1
174 192 1
174 193 1
174 195 1
174 196 1
174 197 1
174 200 1
174 202 1
174 205 1
174 209 1
174 210 1
174 211 1
174 212 1
174 216 1
174 217 1
174 218 1
174 224 1
174 225 1
174 226 1
174 227 1
174 228 1
174 229 1
174 230 1
174 233 1
174 234 1
174 236 1
174 237 1
174 243 1
174 244 1
174 245 1
174 247 1
174 249 1
174 250 1
174 252 1
174 254 1
174 260 1
174 261 1
174 264 1
174 266 1
174 267 1
174 269 1
174 270 1
174 273 1
174 274 1
174 275 1
174 277 1
174 278 1
174 279 1
174 280 1
174 287 1
174 288 1
174 289 1
174 295 1
174 296 1
174 298 1
174 302 1
174 304 1
174 307 1
174 311 1
174 312 1
174 313 1
174 315 1
174 316 1
174 317 1
174 319 1
174 320 1
174 321 1
174 322 1
174 323 1
174 324 1
174 325 1
174 327 1
174 329 1
174 331 1
174 332 1
174 335 1
174 337 1
174 338 1
174 340 1
174 342 1
174 343 1
174 344 1
174 346 1
174 349 1
174 354 1
174 357 1
174 359 1
174 361 1
174 362 1
174 366 1
174 367 1
174 368 1
174 370 1
174 371 1
174 374 1
174 376 1
174 377 1
174 378 1
174 379 1
174 381 1
174 382 1
174 383 1
174 386 1
174 388 1
174 389 1
174 390 1
174 392 1
174 393 1
174 394 1
174 395 1
174 398 1
174 400 1
175 176 1
175 177 1
175 178 1
175 179 1
175 180 1
175 181 1
175 182 1
175 184 1
175 189 1
175 190 1
175 191 1
175 193 1
175 195 1
175 196 1
175 197 1
175 200 1
175 201 1
175 202 1
175 205 1
175 208 1
175 209 1
175 210 1
175 211 1
175 212 1
175 216 1
175 217 1
175 218 1
175 224 1
175 225 1
175 226 1
175 227 1
175 228 1
175 229 1
175 230 1
175 233 1
175 234 1
175 235 1
175 236 1
175 237 1
175 243 1
175 244 1
175 245 1
175 247 1
175 249 1
175 250 1
175 252 1
175 260 1
175 264 1
175 266 1
175 267 1
175 269 1
175 270 1
175 274 1
175 275 1
175 277 1
175 278 1
175 279 1
175 280 1
175 287 1
175 288 1
175 289 1
175 295 1
175 296 1
175 298 1
175 301 1
175 302 1
175 304 1
175 307 1
175 311 1
175 312 1
175 313 1
175 315 1
175 316 1
175 317 1
175 319 1
175 320 1
175 321 1
175 323 1
175 324 1
175 325 1
175 327 1
175 331 1
175 332 1
175 335 1
175 337 1
175 338 1
175 340 1
175 343 1
175 344 1
175 346 1
175 349 1
175 354 1
175 355 1
175 357 1
175 360 1
175 361 1
175 362 1
175 366 1
175 367 1
175 368 1
175 370 1
175 371 1
175 376 1
175 377 1
175 378 1
175 379 1
175 380 1
175 382 1
175 383 1
175 386 1
175 388 1
175 389 1
175 390 1
175 392 1
175 393 1
175 394 1
175 395 1
175 398 1
175 400 1
176 179 1
176 183 1
176 185 1
176 187 1
176 192 1
176 194 1
176 196 1
176 198 1
176 199 1
176 203 1
176 204 1
176 205 1
176 207 1
176 208 1
176 214 1
176 215 1
176 216 1
176 217 1
176 218 1
176 219 1
176 220 1
176 221 1
176 222 1
176 224 1
176 226 1
176 232 1
176 233 1
176 238 1
176 239 1
176 240 1
176 241 1
176 242 1
176 246 1
176 248 1
176 251 1
176 253 1
176 255 1
176 257 1
176 258 1
176 259 1
176 262 1
176 263 1
176 265 1
176 268 1
176 271 1
176 272 1
176 275 1
176 276 1
176 282 1
176 284 1
176 285 1
176 286 1
176 287 1
176 290 1
176 291 1
176 292 1
176 293 1
176 294 1
176 296 1
176 297 1
176 299 1
176 300 1
176 303 1
176 306 1
176 308 1
176 309 1
176 310 1
176 318 1
176 319 1
176 322 1
176 324 1
176 326 1
176 328 1
176 333 1
176 334 1
176 336 1
176 341 1
176 345 1
176 347 1
176 348 1
176 350 1
176 352 1
176 353 1
176 355 1
176 356 1
176 358 1
176 363 1
176 364 1
176 368 1
176 369 1
176 372 1
176 373 1
176 375 1
176 379 1
176 380 1
176 384 1
176 385 1
176 387 1
176 389 1
176 391 1
176 392 1
176 393 1
176 396 1
176 397 1
176 399 1
177 180 1
177 182 1
177 183 1
177 185 1
177 186 1
177 188 1
177 190 1
177 193 1
177 194 1
177 198 1
177 199 1
177 203 1
177 204 1
177 213 1
177 214 1
177 215 1
177 217 1
177 218 1
177 219 1
177 220 1
177 221 1
177 222 1
177 223 1
177 224 1
177 228 1
177 230 1
177 231 1
177 232 1
177 238 1
177 239 1
177 240 1
177 241 1
177 242 1
177 246 1
177 248 1
177 251 1
177 253 1
177 255 1
177 256 1
177 257 1
177 259 1
177 262 1
177 263 1
177 265 1
177 268 1
177 271 1
177 272 1
177 276 1
177 277 1
177 281 1
177 282 1
177 283 1
177 284 1
177 285 1
177 286 1
177 290 1
177 291 1
177 292 1
177 293 1
177 294 1
177 298 1
177 299 1
177 300 1
177 302 1
177 303 1
177 305 1
177 308 1
177 309 1
177 310 1
177 313 1
177 314 1
177 318 1
177 320 1
177 326 1
177 328 1
177 330 1
177 341 1
177 342 1
177 345 1
177 347 1
177 348 1
177 350 1
177 352 1
177 353 1
177 354 1
177 356 1
177 358 1
177 359 1
177 363 1
177 364 1
177 365 1
177 367 1
177 369 1
177 371 1
177 372 1
177 374 1
177 375 1
177 379 1
177 382 1
177 384 1
177 385 1
177 387 1
177 389 1
177 391 1
177 392 1
177 395 1
177 396 1
177 397 1
177 399 1
178 185 1
178 186 1
178 188 1
178 198 1
178 199 1
178 203 1
178 204 1
178 207 1
178 213 1
178 214 1
178 215 1
178 216 1
178 217 1
178 218 1
178 219 1
178 223 1
178 224 1
178 231 1
178 232 1
178 238 1
178 239 1
178 240 1
178 241 1
178 242 1
178 247 1
178 248 1
178 249 1
178 251 1
178 254 1
178 256 1
178 257 1
178 258 1
178 259 1
178 262 1
178 265 1
178 268 1
178 271 1
178 272 1
178 273 1
178 276 1
178 281 1
178 282 1
178 283 1
178 285 1
178 286 1
178 291 1
178 292 1
178 293 1
178 294 1
178 297 1
178 299 1
178 300 1
178 303 1
178 305 1
178 308 1
178 309 1
178 310 1
178 311 1
178 314 1
178 317 1
178 318 1
178 323 1
178 324 1
178 325 1
178 326 1
178 329 1
178 330 1
178 333 1
178 334 1
178 336 1
178 341 1
178 345 1
178 347 1
178 348 1
178 351 1
178 352 1
178 353 1
178 358 1
178 361 1
178 363 1
178 364 1
178 369 1
178 372 1
178 373 1
178 376 1
178 379 1
178 381 1
178 384 1
178 385 1
178 386 1
178 387 1
178 389 1
178 391 1
178 392 1
178 394 1
178 395 1
178 396 1
178 397 1
178 400 1
179 185 1
179 186 1
179 187 1
179 188 1
179 192 1
179 194 1
179 196 1
179 198 1
179 199 1
179 204 1
179 205 1
179 207 1
179 208 1
179 213 1
179 214 1
179 216 1
179 217 1
179 219 1
179 220 1
179 221 1
179 222 1
179 223 1
179 224 1
179 226 1
179 231 1
179 232 1
179 233 1
179 238 1
179 240 1
179 241 1
179 246 1
179 248 1
179 251 1
179 253 1
179 256 1
179 257 1
179 259 1
179 262 1
179 263 1
179 265 1
179 268 1
179 271 1
179 272 1
179 275 1
179 276 1
179 281 1
179 282 1
179 283 1
179 284 1
179 285 1
179 286 1
179 287 1
179 290 1
179 291 1
179 292 1
179 293 1
179 294 1
179 296 1
179 297 1
179 299 1
179 303 1
179 305 1
179 306 1
179 309 1
179 310 1
179 314 1
179 318 1
179 319 1
179 322 1
179 324 1
179 326 1
179 328 1
179 330 1
179 333 1
179 334 1
179 336 1
179 341 1
179 347 1
179 348 1
179 350 1
179 352 1
179 355 1
179 356 1
179 358 1
179 363 1
179 364 1
179 365 1
179 368 1
179 369 1
179 372 1
179 373 1
179 375 1
179 379 1
179 380 1
179 384 1
179 387 1
179 391 1
179 392 1
179 393 1
179 394 1
179 395 1
179 396 1
179 397 1
180 182 1
180 183 1
180 186 1
180 187 1
180 188 1
180 190 1
180 193 1
180 194 1
180 198 1
180 199 1
180 204 1
180 207 1
180 213 1
180 215 1
180 216 1
180 217 1
180 218 1
180 219 1
180 220 1
180 221 1
180 222 1
180 223 1
180 224 1
180 228 1
180 230 1
180 231 1
180 238 1
180 239 1
180 240 1
180 241 1
180 242 1
180 246 1
180 248 1
180 251 1
180 253 1
180 258 1
180 259 1
180 262 1
180 265 1
180 268 1
180 271 1
180 272 1
180 276 1
180 277 1
180 281 1
180 282 1
180 283 1
180 284 1
180 285 1
180 286 1
180 290 1
180 291 1
180 292 1
180 293 1
180 294 1
180 298 1
180 299 1
180 300 1
180 302 1
180 303 1
180 305 1
180 306 1
180 308 1
180 309 1
180 310 1
180 313 1
180 314 1
180 318 1
180 320 1
180 324 1
180 326 1
180 328 1
180 330 1
180 333 1
180 336 1
180 341 1
180 342 1
180 345 1
180 347 1
180 348 1
180 350 1
180 351 1
180 353 1
180 354 1
180 356 1
180 358 1
180 359 1
180 363 1
180 364 1
180 367 1
180 369 1
180 371 1
180 372 1
180 373 1
180 374 1
180 375 1
180 379 1
180 382 1
180 384 1
180 385 1
180 387 1
180 389 1
180 391 1
180 392 1
180 394 1
180 395 1
180 396 1
180 397 1
180 399 1
181 183 1
181 185 1
181 186 1
181 187 1
181 188 1
181 194 1
181 198 1
181 199 1
181 200 1
181 203 1
181 207 1
181 214 1
181 215 1
181 216 1
181 217 1
181 219 1
181 220 1
181 221 1
181 222 1
181 223 1
181 227 1
181 229 1
181 231 1
181 232 1
181 234 1
181 238 1
181 239 1
181 240 1
181 241 1
181 242 1
181 245 1
181 246 1
181 248 1
181 251 1
181 253 1
181 255 1
181 256 1
181 258 1
181 259 1
181 262 1
181 263 1
181 264 1
181 265 1
181 268 1
181 271 1
181 272 1
181 276 1
181 279 1
181 282 1
181 283 1
181 284 1
181 285 1
181 286 1
181 288 1
181 291 1
181 293 1
181 294 1
181 295 1
181 299 1
181 300 1
181 305 1
181 306 1
181 308 1
181 309 1
181 310 1
181 318 1
181 321 1
181 324 1
181 326 1
181 330 1
181 333 1
181 334 1
181 335 1
181 340 1
181 341 1
181 343 1
181 344 1
181 345 1
181 347 1
181 348 1
181 350 1
181 351 1
181 352 1
181 353 1
181 357 1
181 358 1
181 360 1
181 362 1
181 363 1
181 364 1
181 365 1
181 372 1
181 377 1
181 378 1
181 379 1
181 384 1
181 387 1
181 392 1
181 394 1
181 395 1
181 396 1
181 397 1
181 399 1
182 185 1
182 186 1
182 188 1
182 190 1
182 193 1
182 194 1
182 198 1
182 203 1
182 204 1
182 207 1
182 213 1
182 214 1
182 215 1
182 216 1
182 217 1
182 218 1
182 219 1
182 220 1
182 221 1
182 222 1
182 223 1
182 224 1
182 228 1
182 230 1
182 231 1
182 232 1
182 238 1
182 239 1
182 240 1
182 242 1
182 246 1
182 248 1
182 251 1
182 253 1
182 255 1
182 256 1
182 257 1
182 258 1
182 259 1
182 265 1
182 268 1
182 271 1
182 276 1
182 277 1
182 281 1
182 283 1
182 284 1
182 285 1
182 286 1
182 290 1
182 292 1
182 293 1
182 294 1
182 297 1
182 298 1
182 299 1
182 300 1
182 302 1
182 303 1
182 305 1
182 306 1
182 308 1
182 309 1
182 313 1
182 314 1
182 318 1
182 320 1
182 324 1
182 326 1
182 328 1
182 333 1
182 334 1
182 336 1
182 342 1
182 345 1
182 347 1
182 348 1
182 350 1
182 352 1
182 353 1
182 354 1
182 356 1
182 358 1
182 359 1
182 363 1
182 364 1
182 365 1
182 367 1
182 369 1
182 371 1
182 372 1
182 373 1
182 374 1
182 375 1
182 379 1
182 382 1
182 384 1
182 385 1
182 387 1
182 389 1
182 391 1
182 392 1
182 395 1
182 396 1
182 397 1
182 399 1
183 184 1
183 189 1
183 190 1
183 191 1
183 192 1
183 193 1
183 194 1
183 195 1
183 196 1
183 197 1
183 201 1
183 202 1
183 205 1
183 206 1
183 207 1
183 208 1
183 209 1
183 210 1
183 211 1
183 212 1
183 213 1
183 225 1
183 226 1
183 227 1
183 228 1
183 230 1
183 232 1
183 234 1
183 235 1
183 236 1
183 237 1
183 242 1
183 243 1
183 244 1
183 247 1
183 249 1
183 250 1
183 254 1
183 258 1
183 261 1
183 262 1
183 263 1
183 264 1
183 266 1
183 267 1
183 268 1
183 269 1
183 273 1
183 274 1
183 275 1
183 278 1
183 280 1
183 287 1
183 288 1
183 290 1
183 293 1
183 296 1
183 297 1
183 298 1
183 301 1
183 302 1
183 304 1
183 306 1
183 308 1
183 311 1
183 312 1
183 313 1
183 315 1
183 317 1
183 319 1
183 320 1
183 321 1
183 322 1
183 323 1
183 325 1
183 327 1
183 329 1
183 330 1
183 331 1
183 332 1
183 333 1
183 335 1
183 336 1
183 337 1
183 338 1
183 339 1
183 340 1
183 341 1
183 342 1
183 346 1
183 348 1
183 349 1
183 354 1
183 355 1
183 357 1
183 359 1
183 360 1
183 361 1
183 362 1
183 366 1
183 367 1
183 368 1
183 370 1
183 371 1
183 374 1
183 376 1
183 377 1
183 378 1
183 380 1
183 381 1
183 382 1
183 383 1
183 386 1
183 388 1
183 390 1
183 391 1
183 393 1
183 398 1
183 400 1
184 185 1
184 186 1
184 187 1
184 191 1
184 194 1
184 198 1
184 199 1
184 201 1
184 203 1
184 204 1
184 207 1
184 209 1
184 210 1
184 211 1
184 213 1
184 214 1
184 215 1
184 218 1
184 219 1
184 220 1
184 221 1
184 222 1
184 223 1
184 224 1
184 231 1
184 232 1
184 236 1
184 238 1
184 239 1
184 241 1
184 246 1
184 248 1
184 250 1
184 251 1
184 253 1
184 255 1
184 256 1
184 258 1
184 259 1
184 260 1
184 261 1
184 262 1
184 263 1
184 265 1
184 266 1
184 268 1
184 271 1
184 272 1
184 274 1
184 276 1
184 281 1
184 282 1
184 283 1
184 284 1
184 285 1
184 286 1
184 290 1
184 291 1
184 293 1
184 294 1
184 297 1
184 299 1
184 300 1
184 301 1
184 303 1
184 305 1
184 306 1
184 307 1
184 308 1
184 310 1
184 314 1
184 315 1
184 318 1
184 324 1
184 326 1
184 328 1
184 330 1
184 331 1
184 333 1
184 334 1
184 336 1
184 341 1
184 345 1
184 348 1
184 350 1
184 351 1
184 352 1
184 356 1
184 358 1
184 363 1
184 365 1
184 369 1
184 372 1
184 375 1
184 379 1
184 385 1
184 387 1
184 388 1
184 389 1
184 391 1
184 392 1
184 394 1
184 395 1
184 396 1
184 397 1
184 399 1
185 189 1
185 190 1
185 191 1
185 192 1
185 193 1
185 195 1
185 196 1
185 197 1
185 199 1
185 200 1
185 201 1
185 202 1
185 203 1
185 205 1
185 206 1
185 209 1
185 210 1
185 211 1
185 212 1
185 214 1
185 215 1
185 221 1
185 226 1
185 227 1
185 229 1
185 233 1
185 234 1
185 235 1
185 236 1
185 237 1
185 239 1
185 243 1
185 244 1
185 245 1
185 247 1
185 248 1
185 249 1
185 250 1
185 251 1
185 252 1
185 254 1
185 256 1
185 257 1
185 259 1
185 260 1
185 261 1
185 264 1
185 265 1
185 266 1
185 267 1
185 269 1
185 273 1
185 274 1
185 275 1
185 276 1
185 277 1
185 278 1
185 279 1
185 280 1
185 284 1
185 286 1
185 287 1
185 288 1
185 289 1
185 291 1
185 296 1
185 299 1
185 300 1
185 301 1
185 302 1
185 303 1
185 304 1
185 307 1
185 311 1
185 313 1
185 315 1
185 317 1
185 319 1
185 321 1
185 323 1
185 325 1
185 327 1
185 329 1
185 331 1
185 335 1
185 337 1
185 338 1
185 339 1
185 340 1
185 342 1
185 343 1
185 346 1
185 349 1
185 353 1
185 354 1
185 355 1
185 357 1
185 359 1
185 360 1
185 361 1
185 362 1
185 366 1
185 367 1
185 368 1
185 369 1
185 371 1
185 374 1
185 376 1
185 378 1
185 380 1
185 381 1
185 382 1
185 383 1
185 386 1
185 387 1
185 393 1
185 398 1
186 189 1
186 190 1
186 191 1
186 192 1
186 193 1
186 195 1
186 196 1
186 197 1
186 198 1
186 200 1
186 201 1
186 202 1
186 204 1
186 205 1
186 206 1
186 208 1
186 209 1
186 210 1
186 211 1
186 212 1
186 225 1
186 227 1
186 229 1
186 230 1
186 231 1
186 233 1
186 234 1
186 235 1
186 236 1
186 237 1
186 238 1
186 240 1
186 244 1
186 245 1
186 247 1
186 249 1
186 250 1
186 252 1
186 254 1
186 255 1
186 260 1
186 261 1
186 264 1
186 266 1
186 267 1
186 269 1
186 270 1
186 272 1
186 273 1
186 274 1
186 275 1
186 277 1
186 278 1
186 279 1
186 282 1
186 283 1
186 287 1
186 288 1
186 289 1
186 295 1
186 296 1
186 298 1
186 301 1
186 302 1
186 304 1
186 309 1
186 310 1
186 311 1
186 312 1
186 313 1
186 316 1
186 317 1
186 321 1
186 322 1
186 323 1
186 325 1
186 326 1
186 327 1
186 329 1
186 332 1
186 335 1
186 338 1
186 339 1
186 340 1
186 342 1
186 344 1
186 346 1
186 347 1
186 349 1
186 354 1
186 356 1
186 357 1
186 359 1
186 361 1
186 362 1
186 365 1
186 366 1
186 368 1
186 370 1
186 372 1
186 374 1
186 376 1
186 377 1
186 378 1
186 380 1
186 381 1
186 382 1
186 383 1
186 384 1
186 386 1
186 388 1
186 390 1
186 393 1
186 397 1
186 398 1
186 400 1
187 188 1
187 189 1
187 190 1
187 191 1
187 192 1
187 195 1
187 196 1
187 197 1
187 201 1
187 202 1
187 206 1
187 208 1
187 209 1
187 210 1
187 211 1
187 212 1
187 222 1
187 223 1
187 225 1
187 226 1
187 227 1
187 228 1
187 229 1
187 230 1
187 233 1
187 235 1
187 236 1
187 237 1
187 243 1
187 244 1
187 245 1
187 246 1
187 247 1
187 249 1
187 250 1
187 252 1
187 254 1
187 260 1
187 261 1
187 264 1
187 266 1
187 267 1
187 269 1
187 271 1
187 273 1
187 274 1
187 275 1
187 278 1
187 279 1
187 280 1
187 281 1
187 285 1
187 287 1
187 289 1
187 292 1
187 295 1
187 296 1
187 298 1
187 301 1
187 302 1
187 304 1
187 305 1
187 307 1
187 311 1
187 315 1
187 316 1
187 317 1
187 318 1
187 319 1
187 321 1
187 322 1
187 323 1
187 325 1
187 327 1
187 329 1
187 331 1
187 332 1
187 335 1
187 337 1
187 338 1
187 339 1
187 340 1
187 342 1
187 344 1
187 345 1
187 346 1
187 349 1
187 352 1
187 354 1
187 355 1
187 357 1
187 359 1
187 361 1
187 362 1
187 364 1
187 366 1
187 367 1
187 368 1
187 370 1
187 371 1
187 373 1
187 376 1
187 381 1
187 382 1
187 385 1
187 386 1
187 388 1
187 390 1
187 393 1
187 396 1
187 398 1
187 400 1
188 189 1
188 190 1
188 191 1
188 192 1
188 193 1
188 195 1
188 197 1
188 200 1
188 201 1
188 202 1
188 205 1
188 206 1
188 208 1
188 209 1
188 211 1
188 212 1
188 222 1
188 223 1
188 225 1
188 226 1
188 227 1
188 228 1
188 229 1
188 230 1
188 233 1
188 234 1
188 235 1
188 236 1
188 237 1
188 246 1
188 247 1
188 252 1
188 254 1
188 261 1
188 264 1
188 266 1
188 269 1
188 270 1
188 271 1
188 275 1
188 277 1
188 278 1
188 279 1
188 280 1
188 281 1
188 285 1
188 287 1
188 288 1
188 289 1
188 292 1
188 295 1
188 296 1
188 298 1
188 305 1
188 307 1
188 311 1
188 312 1
188 313 1
188 315 1
188 317 1
188 318 1
188 319 1
188 321 1
188 322 1
188 323 1
188 325 1
188 327 1
188 329 1
188 331 1
188 332 1
188 335 1
188 337 1
188 338 1
188 339 1
188 340 1
188 342 1
188 343 1
188 344 1
188 345 1
188 346 1
188 349 1
188 352 1
188 354 1
188 355 1
188 357 1
188 359 1
188 360 1
188 361 1
188 362 1
188 364 1
188 366 1
188 367 1
188 368 1
188 370 1
188 371 1
188 373 1
188 374 1
188 376 1
188 377 1
188 378 1
188 380 1
188 381 1
188 382 1
188 383 1
188 385 1
188 386 1
188 388 1
188 390 1
188 393 1
188 396 1
188 398 1
188 400 1
189 194 1
189 195 1
189 197 1
189 198 1
189 203 1
189 206 1
189 207 1
189 212 1
189 213 1
189 214 1
189 215 1
189 216 1
189 217 1
189 218 1
189 219 1
189 220 1
189 221 1
189 222 1
189 224 1
189 231 1
189 232 1
189 238 1
189 239 1
189 240 1
189 241 1
189 242 1
189 243 1
189 244 1
189 246 1
189 248 1
189 251 1
189 253 1
189 256 1
189 259 1
189 262 1
189 265 1
189 268 1
189 269 1
189 272 1
189 276 1
189 281 1
189 282 1
189 283 1
189 285 1
189 289 1
189 290 1
189 291 1
189 292 1
189 293 1
189 297 1
189 299 1
189 300 1
189 304 1
189 305 1
189 306 1
189 308 1
189 309 1
189 310 1
189 314 1
189 328 1
189 330 1
189 332 1
189 333 1
189 334 1
189 336 1
189 339 1
189 345 1
189 346 1
189 347 1
189 348 1
189 349 1
189 352 1
189 358 1
189 363 1
189 365 1
189 366 1
189 369 1
189 370 1
189 372 1
189 373 1
189 375 1
189 379 1
189 383 1
189 384 1
189 385 1
189 387 1
189 389 1
189 391 1
189 392 1
189 396 1
189 397 1
189 398 1
189 399 1
190 193 1
190 194 1
190 198 1
190 199 1
190 203 1
190 204 1
190 207 1
190 213 1
190 214 1
190 215 1
190 216 1
190 217 1
190 218 1
190 219 1
190 220 1
190 222 1
190 224 1
190 228 1
190 230 1
190 232 1
190 238 1
190 239 1
190 241 1
190 242 1
190 246 1
190 248 1
190 251 1
190 253 1
190 255 1
190 256 1
190 257 1
190 258 1
190 259 1
190 262 1
190 268 1
190 271 1
190 272 1
190 276 1
190 277 1
190 281 1
190 282 1
190 284 1
190 285 1
190 286 1
190 290 1
190 292 1
190 293 1
190 294 1
190 297 1
190 298 1
190 299 1
190 300 1
190 302 1
190 305 1
190 306 1
190 308 1
190 309 1
190 310 1
190 313 1
190 318 1
190 320 1
190 324 1
190 326 1
190 328 1
190 330 1
190 333 1
190 334 1
190 336 1
190 342 1
190 345 1
190 347 1
190 348 1
190 351 1
190 353 1
190 354 1
190 356 1
190 358 1
190 359 1
190 363 1
190 364 1
190 365 1
190 367 1
190 369 1
190 371 1
190 374 1
190 375 1
190 379 1
190 382 1
190 384 1
190 385 1
190 387 1
190 389 1
190 391 1
190 394 1
190 395 1
190 396 1
190 397 1
190 399 1
191 194 1
191 198 1
191 199 1
191 201 1
191 203 1
191 204 1
191 207 1
191 209 1
191 210 1
191 211 1
191 213 1
191 214 1
191 215 1
191 216 1
191 218 1
191 219 1
191 220 1
191 221 1
191 222 1
191 223 1
191 224 1
191 232 1
191 236 1
191 238 1
191 240 1
191 241 1
191 242 1
191 246 1
191 248 1
191 250 1
191 251 1
191 253 1
191 255 1
191 256 1
191 257 1
191 258 1
191 259 1
191 260 1
191 261 1
191 262 1
191 263 1
191 266 1
191 268 1
191 271 1
191 272 1
191 274 1
191 276 1
191 281 1
191 282 1
191 283 1
191 284 1
191 285 1
191 292 1
191 293 1
191 294 1
191 297 1
191 299 1
191 300 1
191 301 1
191 303 1
191 305 1
191 307 1
191 308 1
191 309 1
191 310 1
191 315 1
191 324 1
191 326 1
191 328 1
191 330 1
191 331 1
191 334 1
191 336 1
191 341 1
191 345 1
191 347 1
191 348 1
191 350 1
191 351 1
191 353 1
191 356 1
191 358 1
191 363 1
191 364 1
191 365 1
191 369 1
191 372 1
191 373 1
191 375 1
191 379 1
191 384 1
191 385 1
191 387 1
191 388 1
191 389 1
191 391 1
191 392 1
191 394 1
191 395 1
191 396 1
191 397 1
191 399 1
192 194 1
192 196 1
192 198 1
192 199 1
192 203 1
192 204 1
192 205 1
192 207 1
192 208 1
192 213 1
192 214 1
192 215 1
192 216 1
192 218 1
192 219 1
192 220 1
192 221 1
192 222 1
192 223 1
192 224 1
192 226 1
192 231 1
192 232 1
192 233 1
192 238 1
192 239 1
192 240 1
192 241 1
192 242 1
192 246 1
192 248 1
192 251 1
192 253 1
192 255 1
192 258 1
192 259 1
192 262 1
192 263 1
192 265 1
192 268 1
192 272 1
192 275 1
192 276 1
192 281 1
192 283 1
192 284 1
192 285 1
192 286 1
192 287 1
192 290 1
192 292 1
192 293 1
192 294 1
192 296 1
192 297 1
192 300 1
192 303 1
192 305 1
192 306 1
192 309 1
192 310 1
192 314 1
192 318 1
192 319 1
192 322 1
192 324 1
192 326 1
192 328 1
192 330 1
192 333 1
192 334 1
192 336 1
192 347 1
192 348 1
192 350 1
192 351 1
192 355 1
192 356 1
192 363 1
192 364 1
192 368 1
192 369 1
192 372 1
192 373 1
192 375 1
192 379 1
192 380 1
192 384 1
192 385 1
192 387 1
192 389 1
192 391 1
192 392 1
192 393 1
192 394 1
192 395 1
192 396 1
192 397 1
193 198 1
193 199 1
193 203 1
193 204 1
193 207 1
193 213 1
193 214 1
193 216 1
193 217 1
193 218 1
193 219 1
193 220 1
193 221 1
193 222 1
193 223 1
193 228 1
193 230 1
193 232 1
193 238 1
193 239 1
193 241 1
193 242 1
193 246 1
193 248 1
193 251 1
193 253 1
193 255 1
193 256 1
193 257 1
193 259 1
193 262 1
193 263 1
193 268 1
193 271 1
193 272 1
193 276 1
193 277 1
193 281 1
193 282 1
193 283 1
193 284 1
193 285 1
193 286 1
193 290 1
193 291 1
193 292 1
193 293 1
193 294 1
193 298 1
193 299 1
193 300 1
193 302 1
193 303 1
193 305 1
193 306 1
193 308 1
193 309 1
193 310 1
193 313 1
193 314 1
193 318 1
193 320 1
193 324 1
193 326 1
193 328 1
193 330 1
193 333 1
193 334 1
193 341 1
193 342 1
193 345 1
193 347 1
193 350 1
193 351 1
193 352 1
193 353 1
193 354 1
193 356 1
193 358 1
193 359 1
193 363 1
193 365 1
193 367 1
193 369 1
193 371 1
193 372 1
193 373 1
193 374 1
193 379 1
193 382 1
193 384 1
193 385 1
193 387 1
193 389 1
193 391 1
193 392 1
193 394 1
193 395 1
193 396 1
193 397 1
193 399 1
194 195 1
194 196 1
194 197 1
194 200 1
194 201 1
194 202 1
194 205 1
194 206 1
194 207 1
194 208 1
194 209 1
194 210 1
194 211 1
194 212 1
194 213 1
194 225 1
194 226 1
194 227 1
194 228 1
194 230 1
194 232 1
194 234 1
194 235 1
194 236 1
194 237 1
194 242 1
194 244 1
194 245 1
194 247 1
194 250 1
194 252 1
194 258 1
194 260 1
194 262 1
194 263 1
194 264 1
194 266 1
194 267 1
194 268 1
194 269 1
194 270 1
194 273 1
194 274 1
194 275 1
194 278 1
194 279 1
194 280 1
194 287 1
194 289 1
194 290 1
194 293 1
194 295 1
194 296 1
194 297 1
194 298 1
194 301 1
194 302 1
194 306 1
194 307 1
194 308 1
194 311 1
194 312 1
194 313 1
194 315 1
194 316 1
194 317 1
194 319 1
194 320 1
194 321 1
194 323 1
194 325 1
194 329 1
194 330 1
194 331 1
194 332 1
194 333 1
194 335 1
194 336 1
194 337 1
194 338 1
194 339 1
194 340 1
194 341 1
194 342 1
194 343 1
194 344 1
194 346 1
194 348 1
194 355 1
194 357 1
194 360 1
194 361 1
194 362 1
194 366 1
194 367 1
194 368 1
194 370 1
194 371 1
194 374 1
194 376 1
194 377 1
194 378 1
194 380 1
194 382 1
194 383 1
194 386 1
194 390 1
194 391 1
194 393 1
194 398 1
194 400 1
195 197 1
195 198 1
195 199 1
195 204 1
195 206 1
195 207 1
195 212 1
195 213 1
195 214 1
195 215 1
195 217 1
195 218 1
195 220 1
195 222 1
195 223 1
195 224 1
195 231 1
195 232 1
195 238 1
195 239 1
195 240 1
195 241 1
195 242 1
195 243 1
195 244 1
195 246 1
195 251 1
195 253 1
195 255 1
195 256 1
195 257 1
195 258 1
195 259 1
195 262 1
195 263 1
195 265 1
195 268 1
195 269 1
195 271 1
195 281 1
195 282 1
195 283 1
195 284 1
195 286 1
195 289 1
195 290 1
195 291 1
195 292 1
195 293 1
195 294 1
195 297 1
195 299 1
195 300 1
195 303 1
195 304 1
195 305 1
195 306 1
195 308 1
195 309 1
195 310 1
195 314 1
195 324 1
195 326 1
195 328 1
195 330 1
195 332 1
195 333 1
195 334 1
195 339 1
195 341 1
195 345 1
195 346 1
195 347 1
195 349 1
195 350 1
195 352 1
195 353 1
195 356 1
195 358 1
195 363 1
195 364 1
195 365 1
195 366 1
195 369 1
195 370 1
195 372 1
195 373 1
195 375 1
195 379 1
195 383 1
195 384 1
195 385 1
195 389 1
195 392 1
195 394 1
195 395 1
195 396 1
195 397 1
195 398 1
195 399 1
196 199 1
196 203 1
196 204 1
196 205 1
196 207 1
196 208 1
196 214 1
196 215 1
196 216 1
196 217 1
196 218 1
196 219 1
196 220 1
196 221 1
196 222 1
196 223 1
196 224 1
196 226 1
196 231 1
196 232 1
196 233 1
196 238 1
196 239 1
196 240 1
196 241 1
196 242 1
196 246 1
196 248 1
196 251 1
196 253 1
196 255 1
196 256 1
196 257 1
196 258 1
196 259 1
196 262 1
196 263 1
196 265 1
196 268 1
196 271 1
196 272 1
196 275 1
196 276 1
196 281 1
196 282 1
196 283 1
196 284 1
196 285 1
196 286 1
196 287 1
196 290 1
196 291 1
196 292 1
196 293 1
196 294 1
196 296 1
196 297 1
196 299 1
196 300 1
196 305 1
196 308 1
196 310 1
196 314 1
196 318 1
196 319 1
196 322 1
196 324 1
196 326 1
196 328 1
196 330 1
196 334 1
196 336 1
196 341 1
196 347 1
196 348 1
196 350 1
196 351 1
196 352 1
196 353 1
196 355 1
196 356 1
196 358 1
196 363 1
196 364 1
196 365 1
196 368 1
196 369 1
196 372 1
196 375 1
196 380 1
196 384 1
196 385 1
196 389 1
196 391 1
196 392 1
196 393 1
196 394 1
196 395 1
196 396 1
196 399 1
197 198 1
197 199 1
197 203 1
197 206 1
197 207 1
197 212 1
197 213 1
197 214 1
197 215 1
197 217 1
197 218 1
197 219 1
197 221 1
197 222 1
197 223 1
197 224 1
197 231 1
197 232 1
197 239 1
197 240 1
197 241 1
197 243 1
197 244 1
197 248 1
197 253 1
197 255 1
197 256 1
197 257 1
197 258 1
197 259 1
197 262 1
197 263 1
197 265 1
197 268 1
197 269 1
197 271 1
197 272 1
197 276 1
197 281 1
197 282 1
197 283 1
197 284 1
197 289 1
197 291 1
197 292 1
197 293 1
197 294 1
197 297 1
197 299 1
197 300 1
197 303 1
197 304 1
197 305 1
197 306 1
197 308 1
197 309 1
197 314 1
197 318 1
197 326 1
197 328 1
197 330 1
197 332 1
197 333 1
197 334 1
197 336 1
197 339 1
197 341 1
197 346 1
197 347 1
197 348 1
197 349 1
197 350 1
197 351 1
197 356 1
197 358 1
197 363 1
197 365 1
197 366 1
197 369 1
197 370 1
197 372 1
197 373 1
197 375 1
197 379 1
197 383 1
197 385 1
197 389 1
197 391 1
197 392 1
197 394 1
197 395 1
197 396 1
197 397 1
197 398 1
197 399 1
198 200 1
198 201 1
198 202 1
198 204 1
198 205 1
198 206 1
198 208 1
198 210 1
198 211 1
198 212 1
198 225 1
198 226 1
198 227 1
198 228 1
198 229 1
198 230 1
198 231 1
198 233 1
198 234 1
198 236 1
198 237 1
198 238 1
198 240 1
198 243 1
198 244 1
198 245 1
198 247 1
198 249 1
198 250 1
198 252 1
198 254 1
198 255 1
198 260 1
198 261 1
198 264 1
198 266 1
198 267 1
198 269 1
198 270 1
198 272 1
198 273 1
198 274 1
198 275 1
198 278 1
198 279 1
198 280 1
198 282 1
198 283 1
198 287 1
198 288 1
198 289 1
198 295 1
198 296 1
198 298 1
198 301 1
198 302 1
198 304 1
198 309 1
198 310 1
198 311 1
198 312 1
198 313 1
198 316 1
198 317 1
198 319 1
198 320 1
198 321 1
198 322 1
198 323 1
198 325 1
198 326 1
198 327 1
198 329 1
198 331 1
198 332 1
198 335 1
198 337 1
198 338 1
198 339 1
198 340 1
198 343 1
198 344 1
198 346 1
198 347 1
198 349 1
198 354 1
198 356 1
198 357 1
198 359 1
198 360 1
198 361 1
198 362 1
198 365 1
198 366 1
198 367 1
198 368 1
198 370 1
198 371 1
198 372 1
198 374 1
198 376 1
198 380 1
198 381 1
198 382 1
198 384 1
198 386 1
198 388 1
198 390 1
198 393 1
198 397 1
198 398 1
199 200 1
199 201 1
199 203 1
199 205 1
199 206 1
199 208 1
199 209 1
199 210 1
199 211 1
199 212 1
199 214 1
199 215 1
199 221 1
199 225 1
199 226 1
199 227 1
199 228 1
199 230 1
199 233 1
199 234 1
199 235 1
199 236 1
199 237 1
199 239 1
199 243 1
199 244 1
199 245 1
199 247 1
199 248 1
199 249 1
199 250 1
199 251 1
199 252 1
199 256 1
199 257 1
199 259 1
199 260 1
199 264 1
199 265 1
199 269 1
199 270 1
199 274 1
199 276 1
199 277 1
199 278 1
199 279 1
199 280 1
199 284 1
199 286 1
199 287 1
199 288 1
199 289 1
199 291 1
199 296 1
199 298 1
199 299 1
199 300 1
199 302 1
199 303 1
199 304 1
199 307 1
199 311 1
199 312 1
199 313 1
199 315 1
199 316 1
199 317 1
199 319 1
199 320 1
199 321 1
199 322 1
199 323 1
199 325 1
199 329 1
199 331 1
199 335 1
199 337 1
199 338 1
199 339 1
199 340 1
199 342 1
199 343 1
199 344 1
199 346 1
199 353 1
199 354 1
199 355 1
199 357 1
199 359 1
199 360 1
199 362 1
199 366 1
199 367 1
199 368 1
199 369 1
199 371 1
199 374 1
199 376 1
199 377 1
199 378 1
199 380 1
199 381 1
199 382 1
199 386 1
199 387 1
199 388 1
199 390 1
199 393 1
199 398 1
200 203 1
200 204 1
200 207 1
200 213 1
200 214 1
200 215 1
200 216 1
200 217 1
200 218 1
200 219 1
200 221 1
200 222 1
200 223 1
200 224 1
200 227 1
200 229 1
200 231 1
200 232 1
200 234 1
200 238 1
200 239 1
200 240 1
200 241 1
200 242 1
200 245 1
200 246 1
200 248 1
200 251 1
200 255 1
200 256 1
200 257 1
200 258 1
200 259 1
200 262 1
200 263 1
200 264 1
200 268 1
200 271 1
200 272 1
200 276 1
200 279 1
200 281 1
200 283 1
200 284 1
200 285 1
200 286 1
200 288 1
200 290 1
200 291 1
200 292 1
200 293 1
200 294 1
200 295 1
200 297 1
200 299 1
200 300 1
200 303 1
200 306 1
200 308 1
200 309 1
200 310 1
200 314 1
200 318 1
200 321 1
200 324 1
200 326 1
200 330 1
200 333 1
200 335 1
200 336 1
200 340 1
200 343 1
200 344 1
200 345 1
200 348 1
200 350 1
200 351 1
200 352 1
200 356 1
200 357 1
200 358 1
200 360 1
200 362 1
200 363 1
200 364 1
200 365 1
200 369 1
200 372 1
200 373 1
200 375 1
200 377 1
200 378 1
200 379 1
200 384 1
200 385 1
200 387 1
200 391 1
200 392 1
200 394 1
200 395 1
200 396 1
200 397 1
201 203 1
201 204 1
201 207 1
201 209 1
201 210 1
201 211 1
201 213 1
201 214 1
201 215 1
201 216 1
201 218 1
201 219 1
201 220 1
201 221 1
201 222 1
201 223 1
201 224 1
201 231 1
201 232 1
201 236 1
201 238 1
201 239 1
201 240 1
201 246 1
201 248 1
201 250 1
201 253 1
201 255 1
201 256 1
201 257 1
201 258 1
201 259 1
201 260 1
201 261 1
201 262 1
201 265 1
201 266 1
201 271 1
201 272 1
201 274 1
201 276 1
201 281 1
201 282 1
201 283 1
201 284 1
201 286 1
201 290 1
201 291 1
201 292 1
201 293 1
201 294 1
201 297 1
201 299 1
201 300 1
201 301 1
201 303 1
201 305 1
201 306 1
201 307 1
201 309 1
201 310 1
201 314 1
201 315 1
201 318 1
201 324 1
201 326 1
201 328 1
201 330 1
201 331 1
201 333 1
201 334 1
201 336 1
201 341 1
201 345 1
201 347 1
201 348 1
201 350 1
201 351 1
201 352 1
201 353 1
201 358 1
201 363 1
201 364 1
201 365 1
201 372 1
201 373 1
201 375 1
201 379 1
201 384 1
201 387 1
201 388 1
201 389 1
201 391 1
201 392 1
201 395 1
201 396 1
201 397 1
202 203 1
202 204 1
202 207 1
202 213 1
202 214 1
202 216 1
202 217 1
202 218 1
202 219 1
202 220 1
202 222 1
202 223 1
202 224 1
202 225 1
202 231 1
202 232 1
202 235 1
202 237 1
202 238 1
202 239 1
202 240 1
202 241 1
202 242 1
202 246 1
202 248 1
202 251 1
202 252 1
202 253 1
202 255 1
202 256 1
202 257 1
202 258 1
202 259 1
202 263 1
202 265 1
202 267 1
202 270 1
202 271 1
202 272 1
202 278 1
202 280 1
202 281 1
202 284 1
202 285 1
202 286 1
202 290 1
202 291 1
202 293 1
202 294 1
202 297 1
202 300 1
202 303 1
202 305 1
202 306 1
202 309 1
202 310 1
202 312 1
202 314 1
202 316 1
202 318 1
202 324 1
202 326 1
202 327 1
202 333 1
202 334 1
202 336 1
202 337 1
202 338 1
202 341 1
202 345 1
202 347 1
202 350 1
202 352 1
202 353 1
202 356 1
202 358 1
202 364 1
202 372 1
202 373 1
202 375 1
202 379 1
202 384 1
202 387 1
202 390 1
202 391 1
202 392 1
202 394 1
202 395 1
202 396 1
202 397 1
202 399 1
203 205 1
203 209 1
203 210 1
203 211 1
203 212 1
203 214 1
203 215 1
203 221 1
203 225 1
203 227 1
203 228 1
203 229 1
203 233 1
203 237 1
203 239 1
203 243 1
203 244 1
203 245 1
203 247 1
203 248 1
203 249 1
203 250 1
203 251 1
203 252 1
203 254 1
203 256 1
203 257 1
203 259 1
203 260 1
203 261 1
203 264 1
203 265 1
203 266 1
203 267 1
203 269 1
203 270 1
203 273 1
203 275 1
203 276 1
203 277 1
203 278 1
203 279 1
203 284 1
203 286 1
203 287 1
203 288 1
203 289 1
203 291 1
203 296 1
203 298 1
203 299 1
203 300 1
203 301 1
203 302 1
203 303 1
203 304 1
203 307 1
203 313 1
203 316 1
203 317 1
203 319 1
203 320 1
203 321 1
203 322 1
203 325 1
203 327 1
203 331 1
203 332 1
203 335 1
203 337 1
203 338 1
203 339 1
203 340 1
203 342 1
203 344 1
203 346 1
203 349 1
203 353 1
203 354 1
203 355 1
203 357 1
203 359 1
203 360 1
203 361 1
203 362 1
203 366 1
203 367 1
203 368 1
203 369 1
203 370 1
203 371 1
203 374 1
203 376 1
203 377 1
203 378 1
203 381 1
203 382 1
203 383 1
203 386 1
203 387 1
203 388 1
203 390 1
203 398 1
203 400 1
204 206 1
204 208 1
204 210 1
204 211 1
204 212 1
204 226 1
204 227 1
204 228 1
204 229 1
204 230 1
204 231 1
204 233 1
204 234 1
204 235 1
204 236 1
204 237 1
204 238 1
204 240 1
204 243 1
204 244 1
204 245 1
204 247 1
204 249 1
204 250 1
204 252 1
204 254 1
204 255 1
204 260 1
204 261 1
204 266 1
204 267 1
204 269 1
204 270 1
204 272 1
204 273 1
204 274 1
204 275 1
204 277 1
204 278 1
204 279 1
204 280 1
204 282 1
204 283 1
204 287 1
204 289 1
204 295 1
204 296 1
204 301 1
204 302 1
204 304 1
204 309 1
204 310 1
204 311 1
204 313 1
204 315 1
204 316 1
204 317 1
204 320 1
204 321 1
204 322 1
204 323 1
204 325 1
204 326 1
204 327 1
204 329 1
204 331 1
204 335 1
204 337 1
204 338 1
204 339 1
204 340 1
204 342 1
204 343 1
204 344 1
204 346 1
204 347 1
204 349 1
204 354 1
204 355 1
204 356 1
204 357 1
204 359 1
204 360 1
204 362 1
204 365 1
204 366 1
204 367 1
204 371 1
204 372 1
204 374 1
204 376 1
204 378 1
204 380 1
204 381 1
204 382 1
204 383 1
204 384 1
204 386 1
204 388 1
204 397 1
204 398 1
205 207 1
205 208 1
205 213 1
205 214 1
205 215 1
205 216 1
205 218 1
205 219 1
205 220 1
205 221 1
205 222 1
205 223 1
205 224 1
205 226 1
205 231 1
205 233 1
205 238 1
205 239 1
205 240 1
205 241 1
205 242 1
205 246 1
205 248 1
205 251 1
205 253 1
205 255 1
205 256 1
205 257 1
205 258 1
205 259 1
205 262 1
205 263 1
205 265 1
205 268 1
205 271 1
205 272 1
205 275 1
205 276 1
205 281 1
205 282 1
205 284 1
205 285 1
205 287 1
205 290 1
205 291 1
205 292 1
205 293 1
205 294 1
205 296 1
205 297 1
205 299 1
205 300 1
205 303 1
205 305 1
205 306 1
205 308 1
205 309 1
205 310 1
205 314 1
205 318 1
205 319 1
205 322 1
205 324 1
205 330 1
205 333 1
205 334 1
205 336 1
205 341 1
205 345 1
205 347 1
205 348 1
205 350 1
205 351 1
205 352 1
205 353 1
205 355 1
205 358 1
205 363 1
205 364 1
205 365 1
205 368 1
205 369 1
205 372 1
205 373 1
205 375 1
205 379 1
205 380 1
205 384 1
205 385 1
205 387 1
205 389 1
205 391 1
205 392 1
205 393 1
205 394 1
205 395 1
205 396 1
205 397 1
205 399 1
206 207 1
206 212 1
206 213 1
206 214 1
206 215 1
206 216 1
206 217 1
206 218 1
206 219 1
206 220 1
206 221 1
206 222 1
206 223 1
206 224 1
206 231 1
206 232 1
206 238 1
206 242 1
206 243 1
206 244 1
206 246 1
206 248 1
206 251 1
206 253 1
206 255 1
206 256 1
206 257 1
206 258 1
206 259 1
206 262 1
206 265 1
206 268 1
206 269 1
206 271 1
206 272 1
206 276 1
206 281 1
206 282 1
206 284 1
206 285 1
206 286 1
206 289 1
206 291 1
206 292 1
206 293 1
206 294 1
206 297 1
206 299 1
206 300 1
206 303 1
206 304 1
206 305 1
206 308 1
206 309 1
206 310 1
206 318 1
206 324 1
206 326 1
206 328 1
206 330 1
206 332 1
206 333 1
206 334 1
206 336 1
206 339 1
206 341 1
206 345 1
206 346 1
206 347 1
206 348 1
206 349 1
206 350 1
206 351 1
206 352 1
206 353 1
206 356 1
206 358 1
206 364 1
206 366 1
206 369 1
206 370 1
206 372 1
206 373 1
206 375 1
206 379 1
206 383 1
206 384 1
206 385 1
206 387 1
206 389 1
206 391 1
206 392 1
206 394 1
206 395 1
206 396 1
206 397 1
206 398 1
206 399 1
207 208 1
207 209 1
207 210 1
207 211 1
207 212 1
207 213 1
207 225 1
207 228 1
207 232 1
207 233 1
207 234 1
207 236 1
207 242 1
207 243 1
207 244 1
207 245 1
207 247 1
207 249 1
207 250 1
207 252 1
207 258 1
207 262 1
207 263 1
207 264 1
207 266 1
207 268 1
207 269 1
207 270 1
207 273 1
207 274 1
207 275 1
207 277 1
207 278 1
207 279 1
207 280 1
207 287 1
207 288 1
207 289 1
207 290 1
207 293 1
207 295 1
207 296 1
207 297 1
207 302 1
207 304 1
207 306 1
207 307 1
207 308 1
207 312 1
207 313 1
207 315 1
207 317 1
207 319 1
207 320 1
207 322 1
207 325 1
207 327 1
207 329 1
207 330 1
207 331 1
207 332 1
207 333 1
207 336 1
207 337 1
207 339 1
207 340 1
207 341 1
207 342 1
207 344 1
207 346 1
207 348 1
207 349 1
207 354 1
207 355 1
207 360 1
207 361 1
207 362 1
207 366 1
207 367 1
207 368 1
207 370 1
207 371 1
207 374 1
207 376 1
207 377 1
207 378 1
207 380 1
207 381 1
207 382 1
207 383 1
207 388 1
207 390 1
207 391 1
207 393 1
207 398 1
207 400 1
208 214 1
208 215 1
208 216 1
208 217 1
208 218 1
208 219 1
208 222 1
208 223 1
208 226 1
208 231 1
208 232 1
208 233 1
208 239 1
208 240 1
208 241 1
208 242 1
208 246 1
208 248 1
208 251 1
208 253 1
208 255 1
208 257 1
208 258 1
208 259 1
208 262 1
208 263 1
208 265 1
208 268 1
208 271 1
208 272 1
208 275 1
208 276 1
208 281 1
208 282 1
208 283 1
208 284 1
208 286 1
208 287 1
208 291 1
208 292 1
208 294 1
208 296 1
208 297 1
208 299 1
208 300 1
208 305 1
208 306 1
208 308 1
208 309 1
208 310 1
208 314 1
208 319 1
208 322 1
208 326 1
208 328 1
208 330 1
208 333 1
208 334 1
208 336 1
208 341 1
208 345 1
208 347 1
208 348 1
208 350 1
208 351 1
208 352 1
208 353 1
208 355 1
208 358 1
208 363 1
208 364 1
208 365 1
208 368 1
208 373 1
208 375 1
208 379 1
208 380 1
208 385 1
208 387 1
208 391 1
208 392 1
208 393 1
208 394 1
208 395 1
208 396 1
208 397 1
208 399 1
209 210 1
209 211 1
209 213 1
209 214 1
209 215 1
209 216 1
209 217 1
209 219 1
209 220 1
209 221 1
209 222 1
209 223 1
209 224 1
209 231 1
209 232 1
209 236 1
209 238 1
209 240 1
209 241 1
209 248 1
209 250 1
209 251 1
209 253 1
209 255 1
209 256 1
209 257 1
209 258 1
209 259 1
209 260 1
209 261 1
209 262 1
209 265 1
209 266 1
209 268 1
209 271 1
209 274 1
209 276 1
209 281 1
209 283 1
209 291 1
209 292 1
209 293 1
209 294 1
209 297 1
209 299 1
209 301 1
209 303 1
209 305 1
209 306 1
209 307 1
209 308 1
209 309 1
209 310 1
209 314 1
209 315 1
209 318 1
209 324 1
209 326 1
209 328 1
209 330 1
209 331 1
209 333 1
209 334 1
209 336 1
209 341 1
209 345 1
209 347 1
209 348 1
209 350 1
209 352 1
209 353 1
209 356 1
209 358 1
209 363 1
209 364 1
209 365 1
209 369 1
209 372 1
209 373 1
209 379 1
209 384 1
209 385 1
209 387 1
209 388 1
209 389 1
209 391 1
209 392 1
209 395 1
209 396 1
209 397 1
209 399 1
210 211 1
210 213 1
210 214 1
210 215 1
210 218 1
210 219 1
210 220 1
210 221 1
210 222 1
210 223 1
210 224 1
210 231 1
210 232 1
210 236 1
210 238 1
210 240 1
210 241 1
210 242 1
210 246 1
210 248 1
210 250 1
210 251 1
210 253 1
210 255 1
210 256 1
210 257 1
210 258 1
210 259 1
210 260 1
210 261 1
210 262 1
210 265 1
210 266 1
210 268 1
210 271 1
210 272 1
210 274 1
210 276 1
210 281 1
210 282 1
210 284 1
210 286 1
210 290 1
210 291 1
210 292 1
210 293 1
210 294 1
210 297 1
210 299 1
210 300 1
210 301 1
210 305 1
210 306 1
210 307 1
210 308 1
210 309 1
210 310 1
210 314 1
210 315 1
210 318 1
210 328 1
210 330 1
210 331 1
210 334 1
210 341 1
210 345 1
210 347 1
210 350 1
210 351 1
210 352 1
210 353 1
210 356 1
210 358 1
210 363 1
210 364 1
210 365 1
210 372 1
210 373 1
210 375 1
210 379 1
210 384 1
210 385 1
210 387 1
210 388 1
210 389 1
210 391 1
210 392 1
210 394 1
210 395 1
210 397 1
210 399 1
211 213 1
211 215 1
211 216 1
211 217 1
211 218 1
211 219 1
211 220 1
211 222 1
211 223 1
211 224 1
211 231 1
211 236 1
211 238 1
211 239 1
211 240 1
211 241 1
211 242 1
211 246 1
211 248 1
211 250 1
211 251 1
211 253 1
211 255 1
211 256 1
211 257 1
211 258 1
211 259 1
211 260 1
211 261 1
211 263 1
211 265 1
211 266 1
211 268 1
211 271 1
211 272 1
211 274 1
211 276 1
211 281 1
211 283 1
211 285 1
211 286 1
211 291 1
211 292 1
211 293 1
211 297 1
211 299 1
211 301 1
211 303 1
211 305 1
211 306 1
211 307 1
211 308 1
211 309 1
211 310 1
211 314 1
211 315 1
211 318 1
211 324 1
211 326 1
211 328 1
211 330 1
211 331 1
211 333 1
211 334 1
211 336 1
211 341 1
211 345 1
211 348 1
211 351 1
211 352 1
211 353 1
211 356 1
211 358 1
211 363 1
211 364 1
211 365 1
211 369 1
211 373 1
211 375 1
211 379 1
211 384 1
211 385 1
211 387 1
211 388 1
211 389 1
211 392 1
211 394 1
211 396 1
211 397 1
212 213 1
212 214 1
212 215 1
212 216 1
212 217 1
212 218 1
212 219 1
212 220 1
212 221 1
212 222 1
212 223 1
212 224 1
212 231 1
212 232 1
212 238 1
212 239 1
212 243 1
212 244 1
212 246 1
212 248 1
212 251 1
212 253 1
212 256 1
212 257 1
212 258 1
212 259 1
212 262 1
212 263 1
212 265 1
212 268 1
212 269 1
212 271 1
212 272 1
212 276 1
212 281 1
212 282 1
212 283 1
212 285 1
212 286 1
212 289 1
212 290 1
212 291 1
212 292 1
212 294 1
212 297 1
212 299 1
212 303 1
212 304 1
212 305 1
212 306 1
212 308 1
212 309 1
212 324 1
212 326 1
212 328 1
212 332 1
212 333 1
212 334 1
212 336 1
212 339 1
212 341 1
212 345 1
212 346 1
212 348 1
212 349 1
212 350 1
212 351 1
212 352 1
212 353 1
212 356 1
212 358 1
212 363 1
212 365 1
212 366 1
212 369 1
212 370 1
212 372 1
212 373 1
212 375 1
212 379 1
212 383 1
212 384 1
212 385 1
212 389 1
212 391 1
212 392 1
212 394 1
212 395 1
212 396 1
212 397 1
212 398 1
212 399 1
213 225 1
213 226 1
213 227 1
213 228 1
213 229 1
213 230 1
213 232 1
213 233 1
213 234 1
213 235 1
213 236 1
213 237 1
213 242 1
213 243 1
213 244 1
213 245 1
213 247 1
213 249 1
213 250 1
213 252 1
213 254 1
213 258 1
213 260 1
213 262 1
213 263 1
213 264 1
213 266 1
213 267 1
213 268 1
213 269 1
213 273 1
213 275 1
213 277 1
213 278 1
213 279 1
213 280 1
213 287 1
213 288 1
213 289 1
213 290 1
213 293 1
213 295 1
213 296 1
213 297 1
213 298 1
213 301 1
213 302 1
213 304 1
213 306 1
213 307 1
213 308 1
213 311 1
213 312 1
213 315 1
213 316 1
213 319 1
213 320 1
213 321 1
213 322 1
213 323 1
213 325 1
213 327 1
213 329 1
213 330 1
213 332 1
213 333 1
213 335 1
213 336 1
213 339 1
213 340 1
213 341 1
213 342 1
213 343 1
213 344 1
213 346 1
213 348 1
213 349 1
213 354 1
213 355 1
213 359 1
213 360 1
213 361 1
213 362 1
213 366 1
213 368 1
213 370 1
213 376 1
213 378 1
213 380 1
213 381 1
213 382 1
213 383 1
213 386 1
213 388 1
213 390 1
213 391 1
213 393 1
213 398 1
214 215 1
214 221 1
214 226 1
214 227 1
214 228 1
214 229 1
214 230 1
214 234 1
214 235 1
214 236 1
214 237 1
214 239 1
214 243 1
214 244 1
214 245 1
214 247 1
214 248 1
214 249 1
214 250 1
214 251 1
214 252 1
214 254 1
214 256 1
214 257 1
214 259 1
214 261 1
214 264 1
214 265 1
214 266 1
214 267 1
214 269 1
214 270 1
214 273 1
214 274 1
214 276 1
214 277 1
214 278 1
214 279 1
214 280 1
214 284 1
214 286 1
214 287 1
214 288 1
214 289 1
214 291 1
214 295 1
214 296 1
214 298 1
214 299 1
214 300 1
214 301 1
214 302 1
214 303 1
214 304 1
214 307 1
214 311 1
214 312 1
214 313 1
214 315 1
214 316 1
214 320 1
214 321 1
214 322 1
214 323 1
214 325 1
214 327 1
214 329 1
214 331 1
214 332 1
214 335 1
214 338 1
214 340 1
214 342 1
214 343 1
214 344 1
214 346 1
214 349 1
214 353 1
214 354 1
214 357 1
214 359 1
214 360 1
214 361 1
214 362 1
214 366 1
214 367 1
214 369 1
214 370 1
214 371 1
214 374 1
214 376 1
214 377 1
214 378 1
214 380 1
214 381 1
214 382 1
214 383 1
214 386 1
214 387 1
214 388 1
214 390 1
214 398 1
214 400 1
215 221 1
215 225 1
215 226 1
215 227 1
215 228 1
215 230 1
215 234 1
215 236 1
215 237 1
215 239 1
215 243 1
215 244 1
215 245 1
215 247 1
215 248 1
215 249 1
215 250 1
215 251 1
215 252 1
215 254 1
215 256 1
215 257 1
215 259 1
215 260 1
215 261 1
215 264 1
215 265 1
215 266 1
215 267 1
215 269 1
215 270 1
215 273 1
215 274 1
215 275 1
215 276 1
215 277 1
215 278 1
215 280 1
215 284 1
215 286 1
215 287 1
215 288 1
215 289 1
215 291 1
215 295 1
215 296 1
215 298 1
215 299 1
215 300 1
215 301 1
215 302 1
215 303 1
215 304 1
215 307 1
215 311 1
215 312 1
215 313 1
215 315 1
215 319 1
215 320 1
215 321 1
215 322 1
215 323 1
215 325 1
215 327 1
215 329 1
215 332 1
215 335 1
215 337 1
215 338 1
215 339 1
215 340 1
215 343 1
215 344 1
215 346 1
215 349 1
215 353 1
215 354 1
215 355 1
215 357 1
215 359 1
215 360 1
215 361 1
215 366 1
215 367 1
215 368 1
215 369 1
215 370 1
215 371 1
215 374 1
215 376 1
215 377 1
215 378 1
215 380 1
215 382 1
215 386 1
215 387 1
215 388 1
215 390 1
215 393 1
215 398 1
215 400 1
216 217 1
216 218 1
216 224 1
216 226 1
216 227 1
216 228 1
216 230 1
216 233 1
216 235 1
216 236 1
216 237 1
216 243 1
216 245 1
216 247 1
216 249 1
216 250 1
216 252 1
216 254 1
216 260 1
216 261 1
216 264 1
216 266 1
216 267 1
216 269 1
216 273 1
216 274 1
216 275 1
216 277 1
216 278 1
216 279 1
216 287 1
216 289 1
216 296 1
216 298 1
216 301 1
216 302 1
216 304 1
216 307 1
216 311 1
216 312 1
216 313 1
216 315 1
216 316 1
216 317 1
216 320 1
216 324 1
216 325 1
216 327 1
216 329 1
216 331 1
216 332 1
216 335 1
216 337 1
216 338 1
216 339 1
216 340 1
216 342 1
216 343 1
216 344 1
216 349 1
216 354 1
216 355 1
216 357 1
216 359 1
216 360 1
216 361 1
216 362 1
216 366 1
216 367 1
216 368 1
216 370 1
216 374 1
216 376 1
216 377 1
216 378 1
216 379 1
216 380 1
216 381 1
216 382 1
216 383 1
216 386 1
216 388 1
216 389 1
216 390 1
216 392 1
216 393 1
216 394 1
216 395 1
216 400 1
217 218 1
217 224 1
217 226 1
217 227 1
217 229 1
217 230 1
217 233 1
217 234 1
217 235 1
217 236 1
217 237 1
217 243 1
217 244 1
217 247 1
217 249 1
217 250 1
217 252 1
217 254 1
217 260 1
217 261 1
217 264 1
217 266 1
217 267 1
217 270 1
217 273 1
217 274 1
217 277 1
217 278 1
217 279 1
217 280 1
217 287 1
217 288 1
217 289 1
217 295 1
217 296 1
217 298 1
217 301 1
217 302 1
217 304 1
217 307 1
217 311 1
217 312 1
217 313 1
217 315 1
217 316 1
217 317 1
217 319 1
217 322 1
217 323 1
217 324 1
217 327 1
217 329 1
217 331 1
217 332 1
217 335 1
217 337 1
217 338 1
217 339 1
217 340 1
217 342 1
217 344 1
217 346 1
217 354 1
217 355 1
217 357 1
217 359 1
217 360 1
217 361 1
217 362 1
217 366 1
217 367 1
217 368 1
217 370 1
217 371 1
217 374 1
217 376 1
217 377 1
217 378 1
217 379 1
217 380 1
217 381 1
217 382 1
217 383 1
217 386 1
217 388 1
217 389 1
217 390 1
217 392 1
217 394 1
217 395 1
217 398 1
217 400 1
218 224 1
218 226 1
218 228 1
218 229 1
218 230 1
218 233 1
218 234 1
218 235 1
218 236 1
218 237 1
218 243 1
218 244 1
218 245 1
218 247 1
218 249 1
218 250 1
218 252 1
218 254 1
218 260 1
218 261 1
218 264 1
218 266 1
218 267 1
218 269 1
218 270 1
218 273 1
218 275 1
218 277 1
218 278 1
218 279 1
218 287 1
218 288 1
218 289 1
218 295 1
218 296 1
218 298 1
218 301 1
218 304 1
218 307 1
218 311 1
218 312 1
218 313 1
218 315 1
218 316 1
218 319 1
218 320 1
218 321 1
218 322 1
218 323 1
218 324 1
218 325 1
218 327 1
218 329 1
218 332 1
218 335 1
218 337 1
218 338 1
218 339 1
218 340 1
218 343 1
218 344 1
218 346 1
218 354 1
218 357 1
218 359 1
218 360 1
218 361 1
218 362 1
218 366 1
218 367 1
218 368 1
218 371 1
218 374 1
218 376 1
218 377 1
218 378 1
218 379 1
218 380 1
218 381 1
218 382 1
218 383 1
218 386 1
218 388 1
218 389 1
218 390 1
218 392 1
218 393 1
218 394 1
218 395 1
218 398 1
219 220 1
219 226 1
219 227 1
219 228 1
219 229 1
219 230 1
219 233 1
219 234 1
219 235 1
219 236 1
219 241 1
219 243 1
219 244 1
219 245 1
219 247 1
219 249 1
219 250 1
219 252 1
219 253 1
219 254 1
219 260 1
219 261 1
219 264 1
219 266 1
219 267 1
219 269 1
219 270 1
219 273 1
219 275 1
219 277 1
219 278 1
219 280 1
219 287 1
219 288 1
219 289 1
219 294 1
219 295 1
219 296 1
219 298 1
219 302 1
219 304 1
219 307 1
219 311 1
219 312 1
219 314 1
219 315 1
219 316 1
219 317 1
219 319 1
219 320 1
219 321 1
219 322 1
219 323 1
219 325 1
219 327 1
219 328 1
219 329 1
219 332 1
219 334 1
219 335 1
219 337 1
219 338 1
219 339 1
219 340 1
219 342 1
219 343 1
219 344 1
219 346 1
219 349 1
219 350 1
219 351 1
219 354 1
219 355 1
219 357 1
219 358 1
219 359 1
219 360 1
219 361 1
219 362 1
219 363 1
219 366 1
219 367 1
219 368 1
219 370 1
219 371 1
219 374 1
219 375 1
219 376 1
219 377 1
219 378 1
219 380 1
219 381 1
219 382 1
219 383 1
219 386 1
219 388 1
219 390 1
219 393 1
219 399 1
219 400 1
220 225 1
220 227 1
220 228 1
220 229 1
220 230 1
220 233 1
220 234 1
220 235 1
220 236 1
220 237 1
220 241 1
220 244 1
220 245 1
220 247 1
220 249 1
220 252 1
220 253 1
220 254 1
220 260 1
220 261 1
220 264 1
220 266 1
220 267 1
220 269 1
220 270 1
220 273 1
220 274 1
220 275 1
220 277 1
220 279 1
220 280 1
220 287 1
220 289 1
220 294 1
220 296 1
220 298 1
220 301 1
220 304 1
220 307 1
220 312 1
220 313 1
220 314 1
220 315 1
220 316 1
220 317 1
220 319 1
220 321 1
220 322 1
220 323 1
220 325 1
220 327 1
220 328 1
220 329 1
220 331 1
220 332 1
220 334 1
220 335 1
220 337 1
220 338 1
220 339 1
220 340 1
220 342 1
220 343 1
220 344 1
220 346 1
220 349 1
220 350 1
220 351 1
220 354 1
220 355 1
220 357 1
220 358 1
220 359 1
220 360 1
220 361 1
220 362 1
220 363 1
220 366 1
220 367 1
220 368 1
220 370 1
220 371 1
220 374 1
220 375 1
220 376 1
220 377 1
220 378 1
220 380 1
220 381 1
220 382 1
220 383 1
220 386 1
220 390 1
220 393 1
220 399 1
220 400 1
221 225 1
221 226 1
221 227 1
221 228 1
221 229 1
221 230 1
221 233 1
221 234 1
221 235 1
221 236 1
221 237 1
221 239 1
221 243 1
221 244 1
221 245 1
221 247 1
221 248 1
221 249 1
221 250 1
221 251 1
221 252 1
221 254 1
221 256 1
221 257 1
221 259 1
221 260 1
221 261 1
221 265 1
221 266 1
221 267 1
221 269 1
221 273 1
221 274 1
221 275 1
221 276 1
221 277 1
221 279 1
221 280 1
221 284 1
221 286 1
221 287 1
221 288 1
221 289 1
221 291 1
221 298 1
221 299 1
221 300 1
221 301 1
221 302 1
221 303 1
221 304 1
221 307 1
221 311 1
221 312 1
221 313 1
221 315 1
221 316 1
221 317 1
221 319 1
221 320 1
221 322 1
221 323 1
221 329 1
221 331 1
221 332 1
221 335 1
221 337 1
221 338 1
221 339 1
221 343 1
221 346 1
221 349 1
221 353 1
221 354 1
221 355 1
221 357 1
221 359 1
221 360 1
221 361 1
221 366 1
221 367 1
221 368 1
221 369 1
221 371 1
221 374 1
221 376 1
221 377 1
221 378 1
221 380 1
221 382 1
221 383 1
221 386 1
221 387 1
221 388 1
221 390 1
221 398 1
221 400 1
222 223 1
222 225 1
222 226 1
222 227 1
222 233 1
222 234 1
222 235 1
222 236 1
222 237 1
222 243 1
222 244 1
222 245 1
222 246 1
222 247 1
222 249 1
222 250 1
222 252 1
222 260 1
222 264 1
222 269 1
222 270 1
222 271 1
222 274 1
222 277 1
222 279 1
222 280 1
222 281 1
222 285 1
222 287 1
222 288 1
222 292 1
222 295 1
222 296 1
222 298 1
222 301 1
222 302 1
222 304 1
222 305 1
222 307 1
222 311 1
222 312 1
222 313 1
222 315 1
222 316 1
222 317 1
222 318 1
222 319 1
222 320 1
222 321 1
222 322 1
222 323 1
222 325 1
222 329 1
222 331 1
222 332 1
222 335 1
222 337 1
222 338 1
222 339 1
222 340 1
222 342 1
222 343 1
222 344 1
222 345 1
222 346 1
222 352 1
222 354 1
222 357 1
222 359 1
222 360 1
222 361 1
222 362 1
222 364 1
222 366 1
222 367 1
222 368 1
222 370 1
222 371 1
222 373 1
222 374 1
222 377 1
222 378 1
222 381 1
222 383 1
222 385 1
222 386 1
222 390 1
222 393 1
222 396 1
222 398 1
223 225 1
223 227 1
223 228 1
223 229 1
223 230 1
223 233 1
223 234 1
223 235 1
223 236 1
223 243 1
223 246 1
223 250 1
223 252 1
223 260 1
223 266 1
223 270 1
223 271 1
223 273 1
223 274 1
223 275 1
223 277 1
223 278 1
223 279 1
223 280 1
223 281 1
223 285 1
223 287 1
223 288 1
223 289 1
223 292 1
223 296 1
223 302 1
223 304 1
223 305 1
223 307 1
223 311 1
223 312 1
223 313 1
223 315 1
223 316 1
223 317 1
223 318 1
223 319 1
223 320 1
223 321 1
223 322 1
223 323 1
223 325 1
223 327 1
223 329 1
223 331 1
223 332 1
223 335 1
223 337 1
223 338 1
223 339 1
223 340 1
223 342 1
223 344 1
223 345 1
223 346 1
223 349 1
223 352 1
223 354 1
223 355 1
223 359 1
223 360 1
223 361 1
223 362 1
223 364 1
223 366 1
223 367 1
223 371 1
223 373 1
223 376 1
223 377 1
223 378 1
223 380 1
223 381 1
223 382 1
223 383 1
223 385 1
223 388 1
223 390 1
223 393 1
223 396 1
223 398 1
223 400 1
224 225 1
224 226 1
224 227 1
224 230 1
224 233 1
224 235 1
224 236 1
224 243 1
224 244 1
224 245 1
224 247 1
224 249 1
224 250 1
224 252 1
224 254 1
224 260 1
224 261 1
224 264 1
224 266 1
224 269 1
224 270 1
224 273 1
224 274 1
224 277 1
224 278 1
224 279 1
224 287 1
224 288 1
224 289 1
224 295 1
224 296 1
224 298 1
224 301 1
224 302 1
224 304 1
224 307 1
224 311 1
224 312 1
224 313 1
224 315 1
224 316 1
224 317 1
224 319 1
224 320 1
224 321 1
224 322 1
224 324 1
224 325 1
224 327 1
224 329 1
224 331 1
224 332 1
224 337 1
224 338 1
224 339 1
224 340 1
224 342 1
224 343 1
224 344 1
224 349 1
224 354 1
224 355 1
224 357 1
224 359 1
224 360 1
224 361 1
224 362 1
224 366 1
224 368 1
224 370 1
224 371 1
224 374 1
224 376 1
224 378 1
224 379 1
224 380 1
224 382 1
224 383 1
224 386 1
224 388 1
224 389 1
224 390 1
224 392 1
224 393 1
224 394 1
224 395 1
224 398 1
224 400 1
225 231 1
225 235 1
225 237 1
225 238 1
225 239 1
225 240 1
225 241 1
225 242 1
225 246 1
225 248 1
225 251 1
225 252 1
225 253 1
225 255 1
225 256 1
225 257 1
225 258 1
225 259 1
225 262 1
225 263 1
225 265 1
225 267 1
225 268 1
225 270 1
225 271 1
225 272 1
225 276 1
225 278 1
225 280 1
225 281 1
225 282 1
225 283 1
225 285 1
225 286 1
225 290 1
225 291 1
225 293 1
225 294 1
225 297 1
225 300 1
225 305 1
225 308 1
225 309 1
225 310 1
225 312 1
225 314 1
225 316 1
225 318 1
225 324 1
225 326 1
225 327 1
225 328 1
225 330 1
225 333 1
225 334 1
225 336 1
225 337 1
225 338 1
225 341 1
225 345 1
225 347 1
225 348 1
225 351 1
225 353 1
225 356 1
225 358 1
225 363 1
225 364 1
225 365 1
225 369 1
225 375 1
225 379 1
225 384 1
225 385 1
225 387 1
225 389 1
225 390 1
225 391 1
225 392 1
225 394 1
225 395 1
225 396 1
225 399 1
226 231 1
226 232 1
226 233 1
226 238 1
226 240 1
226 241 1
226 242 1
226 246 1
226 248 1
226 251 1
226 253 1
226 255 1
226 256 1
226 257 1
226 258 1
226 259 1
226 262 1
226 263 1
226 265 1
226 268 1
226 272 1
226 275 1
226 282 1
226 283 1
226 284 1
226 286 1
226 287 1
226 290 1
226 291 1
226 292 1
226 293 1
226 296 1
226 297 1
226 299 1
226 300 1
226 303 1
226 305 1
226 306 1
226 308 1
226 309 1
226 310 1
226 319 1
226 322 1
226 324 1
226 326 1
226 330 1
226 333 1
226 334 1
226 336 1
226 341 1
226 345 1
226 347 1
226 348 1
226 350 1
226 351 1
226 352 1
226 353 1
226 355 1
226 356 1
226 358 1
226 363 1
226 364 1
226 365 1
226 368 1
226 369 1
226 373 1
226 379 1
226 380 1
226 384 1
226 387 1
226 389 1
226 391 1
226 392 1
226 393 1
226 395 1
226 396 1
226 397 1
226 399 1
227 229 1
227 231 1
227 234 1
227 238 1
227 239 1
227 241 1
227 245 1
227 248 1
227 253 1
227 255 1
227 256 1
227 257 1
227 258 1
227 259 1
227 262 1
227 263 1
227 264 1
227 265 1
227 268 1
227 271 1
227 272 1
227 276 1
227 279 1
227 281 1
227 282 1
227 283 1
227 284 1
227 285 1
227 286 1
227 288 1
227 290 1
227 291 1
227 293 1
227 294 1
227 295 1
227 300 1
227 303 1
227 305 1
227 308 1
227 309 1
227 310 1
227 314 1
227 318 1
227 321 1
227 324 1
227 328 1
227 330 1
227 333 1
227 335 1
227 340 1
227 341 1
227 343 1
227 344 1
227 345 1
227 347 1
227 348 1
227 350 1
227 352 1
227 353 1
227 357 1
227 358 1
227 360 1
227 362 1
227 363 1
227 365 1
227 369 1
227 372 1
227 373 1
227 375 1
227 377 1
227 378 1
227 379 1
227 385 1
227 387 1
227 389 1
227 391 1
227 392 1
227 394 1
227 395 1
227 396 1
227 397 1
228 230 1
228 231 1
228 232 1
228 238 1
228 239 1
228 240 1
228 241 1
228 242 1
228 248 1
228 253 1
228 255 1
228 256 1
228 257 1
228 258 1
228 259 1
228 262 1
228 263 1
228 265 1
228 271 1
228 276 1
228 277 1
228 282 1
228 283 1
228 284 1
228 285 1
228 286 1
228 290 1
228 291 1
228 292 1
228 293 1
228 294 1
228 297 1
228 298 1
228 300 1
228 302 1
228 303 1
228 305 1
228 306 1
228 308 1
228 309 1
228 313 1
228 314 1
228 318 1
228 320 1
228 324 1
228 326 1
228 328 1
228 330 1
228 333 1
228 334 1
228 336 1
228 341 1
228 342 1
228 345 1
228 347 1
228 348 1
228 350 1
228 352 1
228 353 1
228 354 1
228 356 1
228 358 1
228 359 1
228 364 1
228 365 1
228 367 1
228 369 1
228 371 1
228 374 1
228 375 1
228 379 1
228 382 1
228 384 1
228 387 1
228 389 1
228 391 1
228 392 1
228 394 1
228 396 1
228 397 1
228 399 1
229 231 1
229 234 1
229 238 1
229 239 1
229 240 1
229 241 1
229 242 1
229 245 1
229 246 1
229 248 1
229 251 1
229 253 1
229 256 1
229 257 1
229 258 1
229 259 1
229 262 1
229 263 1
229 264 1
229 265 1
229 268 1
229 272 1
229 276 1
229 279 1
229 281 1
229 282 1
229 283 1
229 284 1
229 286 1
229 288 1
229 290 1
229 291 1
229 292 1
229 295 1
229 297 1
229 299 1
229 300 1
229 303 1
229 305 1
229 306 1
229 309 1
229 310 1
229 314 1
229 318 1
229 321 1
229 333 1
229 334 1
229 335 1
229 336 1
229 340 1
229 341 1
229 343 1
229 344 1
229 345 1
229 347 1
229 348 1
229 350 1
229 351 1
229 352 1
229 353 1
229 356 1
229 357 1
229 358 1
229 360 1
229 362 1
229 363 1
229 364 1
229 365 1
229 372 1
229 373 1
229 375 1
229 377 1
229 378 1
229 384 1
229 385 1
229 387 1
229 391 1
229 392 1
229 394 1
229 397 1
229 399 1
230 231 1
230 232 1
230 238 1
230 239 1
230 240 1
230 241 1
230 246 1
230 248 1
230 251 1
230 253 1
230 255 1
230 256 1
230 257 1
230 259 1
230 262 1
230 263 1
230 268 1
230 272 1
230 276 1
230 277 1
230 281 1
230 282 1
230 283 1
230 284 1
230 285 1
230 286 1
230 290 1
230 291 1
230 292 1
230 293 1
230 294 1
230 298 1
230 299 1
230 300 1
230 302 1
230 303 1
230 305 1
230 306 1
230 308 1
230 310 1
230 313 1
230 314 1
230 318 1
230 320 1
230 324 1
230 326 1
230 328 1
230 330 1
230 334 1
230 336 1
230 341 1
230 342 1
230 345 1
230 347 1
230 348 1
230 350 1
230 351 1
230 352 1
230 353 1
230 354 1
230 356 1
230 358 1
230 359 1
230 363 1
230 364 1
230 365 1
230 367 1
230 371 1
230 372 1
230 373 1
230 374 1
230 375 1
230 382 1
230 384 1
230 385 1
230 387 1
230 389 1
230 391 1
230 392 1
230 394 1
230 395 1
230 396 1
230 397 1
230 399 1
231 233 1
231 234 1
231 235 1
231 236 1
231 237 1
231 238 1
231 240 1
231 243 1
231 244 1
231 245 1
231 249 1
231 250 1
231 254 1
231 255 1
231 260 1
231 261 1
231 264 1
231 266 1
231 267 1
231 269 1
231 270 1
231 272 1
231 273 1
231 274 1
231 275 1
231 277 1
231 278 1
231 279 1
231 280 1
231 282 1
231 283 1
231 287 1
231 288 1
231 289 1
231 295 1
231 296 1
231 298 1
231 301 1
231 302 1
231 304 1
231 307 1
231 309 1
231 310 1
231 315 1
231 316 1
231 317 1
231 319 1
231 321 1
231 322 1
231 323 1
231 325 1
231 326 1
231 327 1
231 329 1
231 332 1
231 335 1
231 337 1
231 338 1
231 339 1
231 340 1
231 342 1
231 344 1
231 346 1
231 347 1
231 349 1
231 354 1
231 355 1
231 356 1
231 359 1
231 360 1
231 361 1
231 362 1
231 365 1
231 366 1
231 367 1
231 368 1
231 370 1
231 371 1
231 372 1
231 374 1
231 377 1
231 378 1
231 380 1
231 381 1
231 384 1
231 386 1
231 393 1
231 397 1
231 398 1
231 400 1
232 233 1
232 234 1
232 235 1
232 236 1
232 237 1
232 242 1
232 243 1
232 244 1
232 245 1
232 247 1
232 249 1
232 250 1
232 252 1
232 258 1
232 260 1
232 261 1
232 262 1
232 263 1
232 264 1
232 266 1
232 267 1
232 268 1
232 269 1
232 270 1
232 274 1
232 275 1
232 278 1
232 279 1
232 280 1
232 287 1
232 288 1
232 289 1
232 290 1
232 293 1
232 295 1
232 296 1
232 297 1
232 298 1
232 302 1
232 304 1
232 306 1
232 307 1
232 308 1
232 311 1
232 312 1
232 313 1
232 315 1
232 316 1
232 317 1
232 319 1
232 321 1
232 322 1
232 323 1
232 325 1
232 327 1
232 329 1
232 330 1
232 331 1
232 332 1
232 333 1
232 335 1
232 336 1
232 337 1
232 338 1
232 339 1
232 340 1
232 341 1
232 343 1
232 344 1
232 348 1
232 349 1
232 354 1
232 357 1
232 359 1
232 361 1
232 362 1
232 366 1
232 368 1
232 370 1
232 371 1
232 376 1
232 378 1
232 380 1
232 381 1
232 382 1
232 383 1
232 386 1
232 388 1
232 390 1
232 391 1
232 393 1
232 398 1
232 400 1
233 238 1
233 239 1
233 240 1
233 241 1
233 242 1
233 246 1
233 248 1
233 251 1
233 255 1
233 256 1
233 257 1
233 258 1
233 259 1
233 262 1
233 263 1
233 265 1
233 271 1
233 272 1
233 275 1
233 276 1
233 281 1
233 282 1
233 283 1
233 284 1
233 285 1
233 286 1
233 287 1
233 290 1
233 291 1
233 292 1
233 294 1
233 296 1
233 299 1
233 303 1
233 305 1
233 308 1
233 309 1
233 310 1
233 314 1
233 318 1
233 319 1
233 322 1
233 324 1
233 326 1
233 328 1
233 330 1
233 333 1
233 336 1
233 341 1
233 345 1
233 347 1
233 348 1
233 351 1
233 352 1
233 353 1
233 355 1
233 356 1
233 363 1
233 364 1
233 365 1
233 368 1
233 369 1
233 372 1
233 373 1
233 375 1
233 379 1
233 380 1
233 384 1
233 385 1
233 387 1
233 389 1
233 391 1
233 392 1
233 393 1
233 394 1
233 397 1
233 399 1
234 238 1
234 239 1
234 240 1
234 241 1
234 242 1
234 245 1
234 246 1
234 251 1
234 253 1
234 255 1
234 256 1
234 257 1
234 258 1
234 259 1
234 262 1
234 263 1
234 264 1
234 265 1
234 268 1
234 272 1
234 276 1
234 279 1
234 281 1
234 282 1
234 283 1
234 284 1
234 288 1
234 290 1
234 291 1
234 292 1
234 293 1
234 294 1
234 295 1
234 297 1
234 300 1
234 303 1
234 305 1
234 306 1
234 308 1
234 310 1
234 314 1
234 318 1
234 321 1
234 324 1
234 326 1
234 328 1
234 330 1
234 333 1
234 334 1
234 335 1
234 336 1
234 340 1
234 341 1
234 343 1
234 344 1
234 345 1
234 348 1
234 350 1
234 351 1
234 352 1
234 353 1
234 356 1
234 357 1
234 360 1
234 362 1
234 363 1
234 364 1
234 369 1
234 373 1
234 375 1
234 377 1
234 378 1
234 379 1
234 384 1
234 385 1
234 387 1
234 389 1
234 391 1
234 394 1
234 395 1
234 396 1
234 397 1
234 399 1
235 237 1
235 238 1
235 239 1
235 240 1
235 241 1
235 242 1
235 246 1
235 248 1
235 251 1
235 252 1
235 255 1
235 256 1
235 257 1
235 258 1
235 259 1
235 262 1
235 263 1
235 265 1
235 267 1
235 268 1
235 270 1
235 271 1
235 272 1
235 276 1
235 278 1
235 280 1
235 282 1
235 283 1
235 284 1
235 285 1
235 291 1
235 292 1
235 294 1
235 297 1
235 300 1
235 303 1
235 305 1
235 306 1
235 308 1
235 309 1
235 310 1
235 312 1
235 314 1
235 316 1
235 318 1
235 324 1
235 326 1
235 327 1
235 328 1
235 330 1
235 333 1
235 334 1
235 336 1
235 337 1
235 338 1
235 341 1
235 352 1
235 353 1
235 356 1
235 358 1
235 363 1
235 364 1
235 365 1
235 369 1
235 372 1
235 379 1
235 384 1
235 385 1
235 387 1
235 389 1
235 390 1
235 391 1
235 394 1
235 395 1
235 396 1
235 397 1
235 399 1
236 238 1
236 240 1
236 241 1
236 246 1
236 248 1
236 250 1
236 251 1
236 253 1
236 255 1
236 256 1
236 257 1
236 258 1
236 259 1
236 260 1
236 261 1
236 263 1
236 265 1
236 266 1
236 268 1
236 271 1
236 274 1
236 276 1
236 282 1
236 284 1
236 285 1
236 286 1
236 291 1
236 292 1
236 294 1
236 297 1
236 299 1
236 300 1
236 301 1
236 305 1
236 306 1
236 307 1
236 308 1
236 309 1
236 310 1
236 314 1
236 315 1
236 324 1
236 328 1
236 330 1
236 331 1
236 333 1
236 334 1
236 336 1
236 341 1
236 345 1
236 348 1
236 350 1
236 352 1
236 358 1
236 363 1
236 364 1
236 365 1
236 369 1
236 372 1
236 373 1
236 375 1
236 379 1
236 384 1
236 387 1
236 388 1
236 389 1
236 391 1
236 392 1
236 394 1
236 396 1
236 397 1
236 399 1
237 238 1
237 239 1
237 240 1
237 241 1
237 242 1
237 246 1
237 248 1
237 251 1
237 252 1
237 253 1
237 255 1
237 256 1
237 257 1
237 258 1
237 259 1
237 262 1
237 263 1
237 265 1
237 267 1
237 268 1
237 270 1
237 271 1
237 272 1
237 276 1
237 278 1
237 280 1
237 281 1
237 282 1
237 283 1
237 284 1
237 285 1
237 286 1
237 290 1
237 291 1
237 292 1
237 293 1
237 294 1
237 297 1
237 300 1
237 305 1
237 306 1
237 308 1
237 309 1
237 310 1
237 312 1
237 314 1
237 316 1
237 318 1
237 324 1
237 326 1
237 327 1
237 328 1
237 330 1
237 333 1
237 334 1
237 336 1
237 337 1
237 338 1
237 341 1
237 345 1
237 347 1
237 348 1
237 350 1
237 351 1
237 352 1
237 353 1
237 356 1
237 358 1
237 363 1
237 364 1
237 365 1
237 369 1
237 372 1
237 373 1
237 379 1
237 384 1
237 385 1
237 387 1
237 389 1
237 390 1
237 391 1
237 392 1
237 394 1
237 395 1
237 397 1
237 399 1
238 240 1
238 244 1
238 245 1
238 247 1
238 249 1
238 250 1
238 252 1
238 254 1
238 255 1
238 261 1
238 264 1
238 266 1
238 267 1
238 269 1
238 270 1
238 272 1
238 273 1
238 275 1
238 277 1
238 278 1
238 279 1
238 280 1
238 282 1
238 283 1
238 288 1
238 289 1
238 295 1
238 296 1
238 298 1
238 301 1
238 302 1
238 307 1
238 309 1
238 310 1
238 311 1
238 312 1
238 316 1
238 317 1
238 319 1
238 320 1
238 321 1
238 322 1
238 323 1
238 325 1
238 326 1
238 327 1
238 329 1
238 331 1
238 332 1
238 335 1
238 338 1
238 339 1
238 340 1
238 342 1
238 344 1
238 346 1
238 347 1
238 349 1
238 356 1
238 357 1
238 359 1
238 360 1
238 361 1
238 362 1
238 365 1
238 366 1
238 367 1
238 368 1
238 370 1
238 371 1
238 372 1
238 376 1
238 377 1
238 378 1
238 380 1
238 384 1
238 388 1
238 390 1
238 393 1
238 397 1
238 398 1
238 400 1
239 243 1
239 244 1
239 245 1
239 248 1
239 249 1
239 250 1
239 251 1
239 252 1
239 254 1
239 256 1
239 257 1
239 259 1
239 260 1
239 261 1
239 264 1
239 265 1
239 266 1
239 267 1
239 269 1
239 270 1
239 273 1
239 274 1
239 275 1
239 276 1
239 277 1
239 279 1
239 280 1
239 284 1
239 286 1
239 287 1
239 288 1
239 291 1
239 295 1
239 296 1
239 298 1
239 299 1
239 300 1
239 302 1
239 303 1
239 304 1
239 307 1
239 311 1
239 312 1
239 313 1
239 315 1
239 316 1
239 317 1
239 319 1
239 322 1
239 323 1
239 325 1
239 327 1
239 329 1
239 331 1
239 332 1
239 337 1
239 338 1
239 339 1
239 340 1
239 342 1
239 343 1
239 344 1
239 346 1
239 349 1
239 353 1
239 354 1
239 355 1
239 357 1
239 360 1
239 361 1
239 366 1
239 367 1
239 369 1
239 370 1
239 371 1
239 374 1
239 376 1
239 377 1
239 378 1
239 380 1
239 381 1
239 382 1
239 383 1
239 386 1
239 387 1
239 388 1
239 390 1
239 393 1
239 398 1
239 400 1
240 243 1
240 244 1
240 245 1
240 247 1
240 249 1
240 250 1
240 252 1
240 254 1
240 255 1
240 260 1
240 261 1
240 264 1
240 266 1
240 267 1
240 269 1
240 270 1
240 272 1
240 275 1
240 277 1
240 278 1
240 279 1
240 280 1
240 282 1
240 283 1
240 287 1
240 288 1
240 289 1
240 295 1
240 296 1
240 298 1
240 301 1
240 302 1
240 304 1
240 307 1
240 309 1
240 310 1
240 311 1
240 313 1
240 317 1
240 319 1
240 320 1
240 321 1
240 322 1
240 325 1
240 326 1
240 327 1
240 329 1
240 331 1
240 332 1
240 335 1
240 337 1
240 339 1
240 340 1
240 342 1
240 343 1
240 344 1
240 346 1
240 347 1
240 349 1
240 354 1
240 355 1
240 356 1
240 357 1
240 359 1
240 360 1
240 361 1
240 362 1
240 365 1
240 366 1
240 367 1
240 368 1
240 370 1
240 371 1
240 372 1
240 374 1
240 376 1
240 377 1
240 378 1
240 380 1
240 381 1
240 383 1
240 384 1
240 386 1
240 390 1
240 393 1
240 397 1
240 398 1
241 243 1
241 244 1
241 245 1
241 249 1
241 250 1
241 252 1
241 253 1
241 254 1
241 260 1
241 261 1
241 264 1
241 267 1
241 269 1
241 270 1
241 273 1
241 274 1
241 275 1
241 277 1
241 278 1
241 279 1
241 280 1
241 287 1
241 288 1
241 289 1
241 294 1
241 296 1
241 298 1
241 301 1
241 302 1
241 304 1
241 311 1
241 313 1
241 314 1
241 316 1
241 317 1
241 319 1
241 320 1
241 325 1
241 327 1
241 328 1
241 331 1
241 332 1
241 334 1
241 335 1
241 337 1
241 338 1
241 342 1
241 343 1
241 344 1
241 346 1
241 349 1
241 350 1
241 351 1
241 354 1
241 355 1
241 357 1
241 358 1
241 359 1
241 361 1
241 362 1
241 363 1
241 366 1
241 367 1
241 368 1
241 370 1
241 374 1
241 375 1
241 376 1
241 377 1
241 378 1
241 380 1
241 382 1
241 383 1
241 386 1
241 390 1
241 393 1
241 398 1
241 399 1
241 400 1
242 244 1
242 245 1
242 247 1
242 249 1
242 250 1
242 252 1
242 254 1
242 258 1
242 260 1
242 261 1
242 262 1
242 263 1
242 264 1
242 266 1
242 267 1
242 268 1
242 269 1
242 270 1
242 273 1
242 274 1
242 275 1
242 277 1
242 278 1
242 279 1
242 280 1
242 287 1
242 288 1
242 289 1
242 290 1
242 293 1
242 295 1
242 296 1
242 297 1
242 298 1
242 301 1
242 302 1
242 306 1
242 307 1
242 308 1
242 311 1
242 312 1
242 315 1
242 319 1
242 320 1
242 322 1
242 323 1
242 325 1
242 327 1
242 329 1
242 330 1
242 331 1
242 332 1
242 333 1
242 335 1
242 336 1
242 337 1
242 339 1
242 340 1
242 341 1
242 342 1
242 343 1
242 344 1
242 346 1
242 348 1
242 354 1
242 355 1
242 357 1
242 359 1
242 360 1
242 361 1
242 362 1
242 367 1
242 368 1
242 370 1
242 371 1
242 374 1
242 376 1
242 377 1
242 380 1
242 381 1
242 382 1
242 383 1
242 390 1
242 391 1
242 393 1
242 398 1
242 400 1
243 244 1
243 248 1
243 251 1
243 253 1
243 256 1
243 259 1
243 262 1
243 263 1
243 265 1
243 268 1
243 269 1
243 271 1
243 272 1
243 276 1
243 281 1
243 283 1
243 284 1
243 285 1
243 289 1
243 290 1
243 291 1
243 292 1
243 293 1
243 297 1
243 299 1
243 300 1
243 303 1
243 304 1
243 305 1
243 306 1
243 308 1
243 309 1
243 310 1
243 314 1
243 318 1
243 328 1
243 330 1
243 332 1
243 333 1
243 334 1
243 336 1
243 339 1
243 341 1
243 345 1
243 346 1
243 347 1
243 348 1
243 349 1
243 350 1
243 351 1
243 352 1
243 353 1
243 358 1
243 363 1
243 365 1
243 366 1
243 369 1
243 370 1
243 372 1
243 373 1
243 379 1
243 383 1
243 384 1
243 385 1
243 387 1
243 389 1
243 391 1
243 392 1
243 394 1
243 395 1
243 396 1
243 397 1
243 398 1
243 399 1
244 246 1
244 253 1
244 255 1
244 256 1
244 257 1
244 258 1
244 262 1
244 263 1
244 268 1
244 269 1
244 271 1
244 272 1
244 276 1
244 282 1
244 283 1
244 284 1
244 285 1
244 286 1
244 289 1
244 292 1
244 293 1
244 294 1
244 297 1
244 299 1
244 300 1
244 303 1
244 304 1
244 305 1
244 306 1
244 308 1
244 309 1
244 310 1
244 314 1
244 318 1
244 324 1
244 326 1
244 328 1
244 332 1
244 333 1
244 334 1
244 336 1
244 339 1
244 341 1
244 345 1
244 346 1
244 347 1
244 348 1
244 349 1
244 350 1
244 351 1
244 352 1
244 353 1
244 356 1
244 358 1
244 363 1
244 366 1
244 369 1
244 370 1
244 372 1
244 373 1
244 375 1
244 379 1
244 383 1
244 384 1
244 385 1
244 387 1
244 389 1
244 391 1
244 392 1
244 395 1
244 396 1
244 397 1
244 398 1
245 248 1
245 251 1
245 253 1
245 255 1
245 256 1
245 257 1
245 258 1
245 259 1
245 262 1
245 264 1
245 265 1
245 268 1
245 271 1
245 272 1
245 276 1
245 279 1
245 282 1
245 283 1
245 284 1
245 285 1
245 286 1
245 288 1
245 290 1
245 291 1
245 292 1
245 293 1
245 295 1
245 297 1
245 300 1
245 303 1
245 305 1
245 306 1
245 308 1
245 309 1
245 310 1
245 318 1
245 321 1
245 324 1
245 326 1
245 328 1
245 330 1
245 333 1
245 334 1
245 335 1
245 336 1
245 340 1
245 341 1
245 343 1
245 344 1
245 345 1
245 347 1
245 348 1
245 350 1
245 351 1
245 352 1
245 353 1
245 356 1
245 357 1
245 358 1
245 360 1
245 362 1
245 363 1
245 364 1
245 365 1
245 369 1
245 372 1
245 377 1
245 378 1
245 379 1
245 385 1
245 387 1
245 391 1
245 392 1
245 395 1
245 396 1
245 397 1
245 399 1
246 247 1
246 250 1
246 252 1
246 254 1
246 260 1
246 261 1
246 264 1
246 266 1
246 269 1
246 270 1
246 271 1
246 273 1
246 274 1
246 275 1
246 277 1
246 278 1
246 279 1
246 280 1
246 281 1
246 285 1
246 287 1
246 288 1
246 289 1
246 292 1
246 295 1
246 296 1
246 298 1
246 301 1
246 302 1
246 304 1
246 305 1
246 307 1
246 312 1
246 313 1
246 315 1
246 316 1
246 317 1
246 318 1
246 319 1
246 320 1
246 321 1
246 322 1
246 323 1
246 325 1
246 327 1
246 329 1
246 332 1
246 337 1
246 338 1
246 339 1
246 342 1
246 344 1
246 345 1
246 349 1
246 352 1
246 354 1
246 355 1
246 357 1
246 359 1
246 360 1
246 361 1
246 362 1
246 364 1
246 366 1
246 367 1
246 368 1
246 370 1
246 371 1
246 373 1
246 374 1
246 376 1
246 377 1
246 378 1
246 380 1
246 381 1
246 382 1
246 383 1
246 385 1
246 386 1
246 388 1
246 390 1
246 393 1
246 396 1
246 398 1
247 248 1
247 249 1
247 251 1
247 253 1
247 254 1
247 255 1
247 256 1
247 257 1
247 258 1
247 259 1
247 262 1
247 268 1
247 271 1
247 272 1
247 273 1
247 276 1
247 281 1
247 282 1
247 284 1
247 285 1
247 286 1
247 290 1
247 291 1
247 292 1
247 293 1
247 297 1
247 299 1
247 300 1
247 303 1
247 306 1
247 308 1
247 309 1
247 310 1
247 311 1
247 314 1
247 317 1
247 318 1
247 323 1
247 324 1
247 325 1
247 326 1
247 328 1
247 329 1
247 333 1
247 334 1
247 336 1
247 341 1
247 345 1
247 347 1
247 348 1
247 350 1
247 351 1
247 352 1
247 353 1
247 356 1
247 358 1
247 361 1
247 364 1
247 369 1
247 372 1
247 375 1
247 376 1
247 381 1
247 384 1
247 385 1
247 386 1
247 389 1
247 391 1
247 392 1
247 394 1
247 395 1
247 397 1
247 400 1
248 250 1
248 251 1
248 252 1
248 256 1
248 257 1
248 259 1
248 261 1
248 264 1
248 265 1
248 266 1
248 267 1
248 270 1
248 274 1
248 275 1
248 276 1
248 277 1
248 278 1
248 279 1
248 280 1
248 284 1
248 286 1
248 287 1
248 288 1
248 291 1
248 295 1
248 296 1
248 298 1
248 299 1
248 300 1
248 301 1
248 303 1
248 304 1
248 307 1
248 311 1
248 312 1
248 313 1
248 315 1
248 316 1
248 319 1
248 320 1
248 321 1
248 322 1
248 325 1
248 327 1
248 329 1
248 332 1
248 335 1
248 337 1
248 338 1
248 339 1
248 340 1
248 342 1
248 343 1
248 344 1
248 346 1
248 349 1
248 353 1
248 354 1
248 355 1
248 357 1
248 359 1
248 360 1
248 361 1
248 362 1
248 368 1
248 369 1
248 370 1
248 371 1
248 374 1
248 376 1
248 377 1
248 378 1
248 380 1
248 381 1
248 382 1
248 383 1
248 386 1
248 387 1
248 388 1
248 390 1
248 393 1
248 398 1
248 400 1
249 251 1
249 253 1
249 254 1
249 255 1
249 256 1
249 257 1
249 258 1
249 262 1
249 263 1
249 265 1
249 268 1
249 271 1
249 273 1
249 276 1
249 281 1
249 282 1
249 283 1
249 284 1
249 285 1
249 286 1
249 290 1
249 291 1
249 292 1
249 293 1
249 297 1
249 299 1
249 300 1
249 305 1
249 308 1
249 309 1
249 310 1
249 311 1
249 314 1
249 317 1
249 318 1
249 323 1
249 325 1
249 328 1
249 329 1
249 330 1
249 333 1
249 336 1
249 341 1
249 345 1
249 347 1
249 348 1
249 350 1
249 353 1
249 356 1
249 358 1
249 361 1
249 363 1
249 364 1
249 365 1
249 369 1
249 372 1
249 373 1
249 375 1
249 376 1
249 379 1
249 381 1
249 384 1
249 385 1
249 386 1
249 387 1
249 389 1
249 391 1
249 392 1
249 394 1
249 395 1
249 396 1
249 397 1
249 399 1
249 400 1
250 253 1
250 255 1
250 256 1
250 257 1
250 258 1
250 260 1
250 261 1
250 262 1
250 263 1
250 265 1
250 266 1
250 268 1
250 271 1
250 272 1
250 274 1
250 276 1
250 281 1
250 282 1
250 283 1
250 284 1
250 285 1
250 286 1
250 290 1
250 291 1
250 292 1
250 294 1
250 297 1
250 299 1
250 300 1
250 301 1
250 303 1
250 305 1
250 306 1
250 307 1
250 310 1
250 314 1
250 315 1
250 318 1
250 324 1
250 326 1
250 328 1
250 330 1
250 331 1
250 333 1
250 334 1
250 336 1
250 341 1
250 345 1
250 347 1
250 348 1
250 350 1
250 351 1
250 352 1
250 353 1
250 356 1
250 358 1
250 363 1
250 365 1
250 369 1
250 372 1
250 373 1
250 375 1
250 379 1
250 384 1
250 385 1
250 387 1
250 388 1
250 391 1
250 392 1
250 394 1
250 395 1
250 396 1
251 252 1
251 254 1
251 256 1
251 257 1
251 259 1
251 260 1
251 261 1
251 264 1
251 265 1
251 266 1
251 269 1
251 273 1
251 274 1
251 275 1
251 276 1
251 277 1
251 278 1
251 279 1
251 280 1
251 284 1
251 286 1
251 287 1
251 288 1
251 289 1
251 291 1
251 295 1
251 296 1
251 298 1
251 299 1
251 300 1
251 301 1
251 302 1
251 303 1
251 304 1
251 311 1
251 312 1
251 313 1
251 315 1
251 316 1
251 319 1
251 320 1
251 321 1
251 322 1
251 323 1
251 325 1
251 327 1
251 331 1
251 332 1
251 335 1
251 337 1
251 338 1
251 339 1
251 340 1
251 343 1
251 346 1
251 349 1
251 353 1
251 354 1
251 355 1
251 357 1
251 359 1
251 360 1
251 361 1
251 366 1
251 367 1
251 368 1
251 369 1
251 370 1
251 371 1
251 374 1
251 377 1
251 378 1
251 380 1
251 381 1
251 382 1
251 383 1
251 386 1
251 387 1
251 388 1
251 390 1
251 393 1
251 398 1
251 400 1
252 253 1
252 255 1
252 256 1
252 257 1
252 258 1
252 259 1
252 265 1
252 267 1
252 268 1
252 270 1
252 271 1
252 272 1
252 278 1
252 280 1
252 281 1
252 282 1
252 283 1
252 284 1
252 285 1
252 286 1
252 290 1
252 291 1
252 292 1
252 293 1
252 294 1
252 297 1
252 299 1
252 300 1
252 305 1
252 306 1
252 308 1
252 309 1
252 310 1
252 312 1
252 314 1
252 316 1
252 318 1
252 324 1
252 326 1
252 327 1
252 328 1
252 330 1
252 333 1
252 334 1
252 336 1
252 337 1
252 338 1
252 341 1
252 345 1
252 347 1
252 348 1
252 350 1
252 351 1
252 352 1
252 353 1
252 358 1
252 363 1
252 364 1
252 369 1
252 372 1
252 373 1
252 375 1
252 379 1
252 384 1
252 385 1
252 387 1
252 389 1
252 390 1
252 391 1
252 392 1
252 394 1
252 395 1
252 396 1
252 397 1
252 399 1
253 254 1
253 260 1
253 261 1
253 264 1
253 267 1
253 269 1
253 270 1
253 274 1
253 275 1
253 278 1
253 279 1
253 280 1
253 287 1
253 288 1
253 289 1
253 294 1
253 295 1
253 296 1
253 298 1
253 301 1
253 304 1
253 307 1
253 311 1
253 312 1
253 313 1
253 314 1
253 316 1
253 317 1
253 320 1
253 321 1
253 323 1
253 325 1
253 327 1
253 328 1
253 329 1
253 331 1
253 332 1
253 334 1
253 337 1
253 339 1
253 340 1
253 342 1
253 343 1
253 344 1
253 346 1
253 349 1
253 350 1
253 351 1
253 354 1
253 355 1
253 357 1
253 358 1
253 359 1
253 360 1
253 361 1
253 363 1
253 366 1
253 368 1
253 370 1
253 371 1
253 374 1
253 375 1
253 378 1
253 380 1
253 381 1
253 382 1
253 383 1
253 386 1
253 388 1
253 390 1
253 393 1
253 398 1
253 399 1
253 400 1
254 255 1
254 256 1
254 257 1
254 259 1
254 262 1
254 263 1
254 265 1
254 268 1
254 272 1
254 273 1
254 276 1
254 281 1
254 283 1
254 284 1
254 285 1
254 286 1
254 290 1
254 291 1
254 292 1
254 294 1
254 299 1
254 300 1
254 303 1
254 305 1
254 306 1
254 308 1
254 310 1
254 311 1
254 314 1
254 317 1
254 318 1
254 323 1
254 325 1
254 328 1
254 329 1
254 330 1
254 333 1
254 334 1
254 336 1
254 341 1
254 345 1
254 348 1
254 350 1
254 351 1
254 352 1
254 353 1
254 356 1
254 358 1
254 361 1
254 363 1
254 364 1
254 369 1
254 372 1
254 373 1
254 375 1
254 376 1
254 379 1
254 381 1
254 385 1
254 386 1
254 387 1
254 389 1
254 391 1
254 392 1
254 396 1
254 397 1
254 399 1
254 400 1
255 260 1
255 261 1
255 264 1
255 266 1
255 267 1
255 269 1
255 272 1
255 273 1
255 274 1
255 275 1
255 277 1
255 278 1
255 280 1
255 282 1
255 283 1
255 287 1
255 288 1
255 289 1
255 295 1
255 298 1
255 301 1
255 302 1
255 304 1
255 307 1
255 309 1
255 310 1
255 311 1
255 312 1
255 313 1
255 315 1
255 316 1
255 317 1
255 319 1
255 320 1
255 321 1
255 322 1
255 323 1
255 325 1
255 326 1
255 327 1
255 329 1
255 331 1
255 332 1
255 335 1
255 337 1
255 338 1
255 339 1
255 342 1
255 343 1
255 347 1
255 349 1
255 354 1
255 355 1
255 356 1
255 357 1
255 359 1
255 360 1
255 361 1
255 362 1
255 365 1
255 366 1
255 367 1
255 368 1
255 371 1
255 372 1
255 376 1
255 380 1
255 381 1
255 382 1
255 384 1
255 386 1
255 388 1
255 390 1
255 393 1
255 397 1
255 398 1
255 400 1
256 257 1
256 259 1
256 260 1
256 261 1
256 264 1
256 265 1
256 267 1
256 269 1
256 270 1
256 273 1
256 274 1
256 275 1
256 276 1
256 277 1
256 278 1
256 279 1
256 280 1
256 284 1
256 286 1
256 287 1
256 288 1
256 289 1
256 291 1
256 295 1
256 296 1
256 298 1
256 299 1
256 300 1
256 301 1
256 302 1
256 303 1
256 304 1
256 307 1
256 311 1
256 312 1
256 313 1
256 315 1
256 316 1
256 317 1
256 319 1
256 321 1
256 322 1
256 323 1
256 325 1
256 327 1
256 329 1
256 331 1
256 332 1
256 335 1
256 337 1
256 339 1
256 340 1
256 342 1
256 343 1
256 344 1
256 346 1
256 353 1
256 354 1
256 355 1
256 357 1
256 359 1
256 360 1
256 361 1
256 362 1
256 366 1
256 367 1
256 368 1
256 369 1
256 370 1
256 371 1
256 374 1
256 377 1
256 378 1
256 380 1
256 381 1
256 382 1
256 383 1
256 386 1
256 387 1
256 388 1
256 390 1
256 393 1
256 398 1
256 400 1
257 259 1
257 260 1
257 264 1
257 265 1
257 267 1
257 270 1
257 273 1
257 274 1
257 276 1
257 277 1
257 278 1
257 279 1
257 284 1
257 286 1
257 288 1
257 289 1
257 291 1
257 295 1
257 296 1
257 298 1
257 299 1
257 300 1
257 301 1
257 302 1
257 303 1
257 307 1
257 311 1
257 312 1
257 313 1
257 315 1
257 316 1
257 320 1
257 321 1
257 322 1
257 323 1
257 327 1
257 329 1
257 332 1
257 335 1
257 337 1
257 338 1
257 340 1
257 342 1
257 343 1
257 344 1
257 346 1
257 349 1
257 353 1
257 355 1
257 357 1
257 359 1
257 360 1
257 362 1
257 366 1
257 368 1
257 369 1
257 370 1
257 371 1
257 374 1
257 377 1
257 378 1
257 380 1
257 381 1
257 383 1
257 386 1
257 387 1
257 388 1
257 390 1
257 393 1
257 398 1
257 400 1
258 260 1
258 261 1
258 262 1
258 263 1
258 264 1
258 266 1
258 267 1
258 268 1
258 269 1
258 270 1
258 273 1
258 274 1
258 275 1
258 277 1
258 278 1
258 279 1
258 280 1
258 287 1
258 288 1
258 289 1
258 290 1
258 293 1
258 295 1
258 296 1
258 297 1
258 298 1
258 302 1
258 304 1
258 306 1
258 307 1
258 308 1
258 312 1
258 315 1
258 316 1
258 317 1
258 319 1
258 320 1
258 321 1
258 322 1
258 323 1
258 325 1
258 327 1
258 329 1
258 330 1
258 331 1
258 332 1
258 333 1
258 335 1
258 336 1
258 337 1
258 338 1
258 339 1
258 340 1
258 341 1
258 342 1
258 343 1
258 346 1
258 348 1
258 349 1
258 354 1
258 359 1
258 360 1
258 361 1
258 362 1
258 366 1
258 367 1
258 368 1
258 370 1
258 371 1
258 374 1
258 376 1
258 377 1
258 378 1
258 380 1
258 381 1
258 382 1
258 383 1
258 386 1
258 388 1
258 390 1
258 391 1
258 393 1
258 398 1
258 400 1
259 260 1
259 265 1
259 266 1
259 267 1
259 269 1
259 270 1
259 273 1
259 274 1
259 275 1
259 276 1
259 279 1
259 284 1
259 286 1
259 287 1
259 288 1
259 289 1
259 291 1
259 295 1
259 296 1
259 299 1
259 300 1
259 301 1
259 302 1
259 303 1
259 304 1
259 307 1
259 311 1
259 312 1
259 313 1
259 315 1
259 316 1
259 317 1
259 319 1
259 320 1
259 321 1
259 322 1
259 323 1
259 325 1
259 327 1
259 331 1
259 332 1
259 335 1
259 337 1
259 338 1
259 339 1
259 342 1
259 343 1
259 344 1
259 346 1
259 349 1
259 353 1
259 354 1
259 355 1
259 357 1
259 359 1
259 360 1
259 361 1
259 362 1
259 366 1
259 367 1
259 369 1
259 370 1
259 374 1
259 376 1
259 377 1
259 378 1
259 380 1
259 381 1
259 382 1
259 386 1
259 387 1
259 388 1
259 390 1
259 393 1
259 398 1
259 400 1
260 261 1
260 262 1
260 263 1
260 265 1
260 266 1
260 271 1
260 272 1
260 274 1
260 276 1
260 281 1
260 282 1
260 283 1
260 284 1
260 285 1
260 286 1
260 291 1
260 292 1
260 293 1
260 294 1
260 297 1
260 299 1
260 300 1
260 301 1
260 303 1
260 305 1
260 307 1
260 308 1
260 309 1
260 310 1
260 314 1
260 315 1
260 324 1
260 326 1
260 328 1
260 330 1
260 331 1
260 333 1
260 336 1
260 341 1
260 345 1
260 347 1
260 348 1
260 350 1
260 351 1
260 352 1
260 353 1
260 356 1
260 358 1
260 363 1
260 364 1
260 365 1
260 369 1
260 373 1
260 375 1
260 379 1
260 385 1
260 388 1
260 389 1
260 391 1
260 392 1
260 394 1
260 395 1
260 397 1
260 399 1
261 262 1
261 263 1
261 265 1
261 266 1
261 268 1
261 271 1
261 272 1
261 274 1
261 281 1
261 282 1
261 283 1
261 284 1
261 286 1
261 290 1
261 291 1
261 292 1
261 293 1
261 294 1
261 299 1
261 300 1
261 301 1
261 303 1
261 305 1
261 307 1
261 308 1
261 309 1
261 310 1
261 314 1
261 315 1
261 326 1
261 328 1
261 331 1
261 333 1
261 334 1
261 336 1
261 345 1
261 347 1
261 348 1
261 350 1
261 351 1
261 352 1
261 356 1
261 358 1
261 363 1
261 364 1
261 365 1
261 369 1
261 372 1
261 373 1
261 375 1
261 379 1
261 384 1
261 385 1
261 387 1
261 388 1
261 389 1
261 391 1
261 392 1
261 394 1
261 396 1
261 397 1
261 399 1
262 263 1
262 264 1
262 266 1
262 267 1
262 268 1
262 269 1
262 270 1
262 273 1
262 274 1
262 275 1
262 277 1
262 278 1
262 279 1
262 280 1
262 287 1
262 288 1
262 289 1
262 290 1
262 293 1
262 295 1
262 296 1
262 297 1
262 298 1
262 301 1
262 302 1
262 306 1
262 307 1
262 308 1
262 311 1
262 312 1
262 313 1
262 315 1
262 316 1
262 317 1
262 319 1
262 320 1
262 321 1
262 322 1
262 323 1
262 325 1
262 327 1
262 329 1
262 330 1
262 331 1
262 332 1
262 333 1
262 335 1
262 336 1
262 337 1
262 338 1
262 339 1
262 340 1
262 341 1
262 342 1
262 343 1
262 344 1
262 346 1
262 348 1
262 349 1
262 354 1
262 355 1
262 357 1
262 361 1
262 362 1
262 366 1
262 367 1
262 370 1
262 371 1
262 376 1
262 377 1
262 378 1
262 380 1
262 381 1
262 382 1
262 386 1
262 390 1
262 391 1
262 393 1
262 398 1
262 400 1
263 264 1
263 266 1
263 267 1
263 268 1
263 269 1
263 270 1
263 273 1
263 274 1
263 275 1
263 277 1
263 279 1
263 288 1
263 289 1
263 290 1
263 293 1
263 297 1
263 298 1
263 301 1
263 302 1
263 304 1
263 306 1
263 308 1
263 311 1
263 312 1
263 313 1
263 315 1
263 316 1
263 317 1
263 319 1
263 320 1
263 321 1
263 322 1
263 323 1
263 327 1
263 329 1
263 330 1
263 331 1
263 332 1
263 333 1
263 335 1
263 336 1
263 338 1
263 339 1
263 340 1
263 341 1
263 342 1
263 343 1
263 346 1
263 348 1
263 349 1
263 354 1
263 355 1
263 357 1
263 359 1
263 360 1
263 361 1
263 362 1
263 366 1
263 367 1
263 368 1
263 370 1
263 371 1
263 374 1
263 376 1
263 377 1
263 378 1
263 382 1
263 383 1
263 386 1
263 388 1
263 390 1
263 391 1
263 393 1
263 398 1
263 400 1
264 265 1
264 268 1
264 271 1
264 279 1
264 281 1
264 282 1
264 283 1
264 285 1
264 288 1
264 290 1
264 291 1
264 292 1
264 293 1
264 294 1
264 295 1
264 297 1
264 300 1
264 303 1
264 305 1
264 309 1
264 310 1
264 314 1
264 318 1
264 321 1
264 324 1
264 326 1
264 328 1
264 330 1
264 333 1
264 334 1
264 335 1
264 336 1
264 340 1
264 341 1
264 343 1
264 344 1
264 345 1
264 347 1
264 350 1
264 351 1
264 352 1
264 353 1
264 356 1
264 357 1
264 358 1
264 360 1
264 362 1
264 363 1
264 364 1
264 365 1
264 369 1
264 372 1
264 373 1
264 375 1
264 377 1
264 378 1
264 379 1
264 384 1
264 385 1
264 387 1
264 389 1
264 391 1
264 392 1
264 394 1
264 395 1
264 396 1
264 397 1
264 399 1
265 266 1
265 267 1
265 269 1
265 270 1
265 273 1
265 274 1
265 275 1
265 276 1
265 277 1
265 279 1
265 280 1
265 284 1
265 286 1
265 288 1
265 289 1
265 291 1
265 295 1
265 296 1
265 298 1
265 299 1
265 300 1
265 301 1
265 302 1
265 303 1
265 304 1
265 311 1
265 312 1
265 313 1
265 315 1
265 316 1
265 317 1
265 319 1
265 320 1
265 321 1
265 323 1
265 325 1
265 327 1
265 329 1
265 331 1
265 332 1
265 335 1
265 337 1
265 339 1
265 340 1
265 342 1
265 343 1
265 344 1
265 346 1
265 349 1
265 353 1
265 354 1
265 355 1
265 359 1
265 360 1
265 361 1
265 362 1
265 366 1
265 367 1
265 368 1
265 369 1
265 370 1
265 371 1
265 374 1
265 376 1
265 377 1
265 378 1
265 381 1
265 382 1
265 383 1
265 386 1
265 387 1
265 388 1
265 393 1
265 398 1
265 400 1
266 268 1
266 271 1
266 272 1
266 274 1
266 276 1
266 281 1
266 282 1
266 283 1
266 284 1
266 285 1
266 286 1
266 291 1
266 292 1
266 293 1
266 294 1
266 299 1
266 300 1
266 301 1
266 305 1
266 306 1
266 307 1
266 308 1
266 309 1
266 315 1
266 318 1
266 324 1
266 326 1
266 328 1
266 331 1
266 334 1
266 336 1
266 341 1
266 345 1
266 347 1
266 348 1
266 350 1
266 351 1
266 352 1
266 353 1
266 356 1
266 358 1
266 364 1
266 365 1
266 369 1
266 372 1
266 373 1
266 375 1
266 379 1
266 384 1
266 385 1
266 387 1
266 388 1
266 389 1
266 391 1
266 392 1
266 394 1
266 395 1
266 396 1
266 397 1
266 399 1
267 268 1
267 270 1
267 271 1
267 272 1
267 276 1
267 278 1
267 280 1
267 281 1
267 282 1
267 283 1
267 284 1
267 285 1
267 290 1
267 291 1
267 293 1
267 294 1
267 297 1
267 299 1
267 300 1
267 303 1
267 305 1
267 306 1
267 308 1
267 309 1
267 310 1
267 312 1
267 314 1
267 316 1
267 318 1
267 324 1
267 326 1
267 327 1
267 334 1
267 336 1
267 337 1
267 338 1
267 341 1
267 348 1
267 350 1
267 351 1
267 352 1
267 353 1
267 356 1
267 358 1
267 363 1
267 364 1
267 365 1
267 369 1
267 373 1
267 375 1
267 379 1
267 384 1
267 385 1
267 387 1
267 389 1
267 390 1
267 391 1
267 392 1
267 394 1
267 395 1
267 397 1
267 399 1
268 269 1
268 270 1
268 273 1
268 274 1
268 275 1
268 277 1
268 278 1
268 279 1
268 280 1
268 287 1
268 288 1
268 289 1
268 290 1
268 293 1
268 295 1
268 296 1
268 297 1
268 298 1
268 302 1
268 304 1
268 306 1
268 308 1
268 311 1
268 312 1
268 313 1
268 315 1
268 316 1
268 317 1
268 319 1
268 320 1
268 321 1
268 322 1
268 325 1
268 327 1
268 329 1
268 330 1
268 332 1
268 333 1
268 335 1
268 336 1
268 337 1
268 339 1
268 340 1
268 341 1
268 343 1
268 344 1
268 346 1
268 348 1
268 349 1
268 354 1
268 355 1
268 357 1
268 359 1
268 361 1
268 362 1
268 366 1
268 367 1
268 368 1
268 370 1
268 371 1
268 374 1
268 376 1
268 377 1
268 380 1
268 381 1
268 382 1
268 383 1
268 386 1
268 388 1
268 390 1
268 391 1
268 398 1
269 271 1
269 272 1
269 281 1
269 282 1
269 284 1
269 285 1
269 286 1
269 289 1
269 290 1
269 291 1
269 292 1
269 293 1
269 294 1
269 297 1
269 299 1
269 303 1
269 304 1
269 305 1
269 306 1
269 308 1
269 309 1
269 310 1
269 314 1
269 318 1
269 324 1
269 326 1
269 328 1
269 330 1
269 332 1
269 334 1
269 336 1
269 339 1
269 341 1
269 345 1
269 346 1
269 348 1
269 349 1
269 350 1
269 352 1
269 353 1
269 356 1
269 363 1
269 365 1
269 366 1
269 370 1
269 372 1
269 373 1
269 375 1
269 379 1
269 383 1
269 384 1
269 385 1
269 387 1
269 391 1
269 392 1
269 394 1
269 395 1
269 396 1
269 397 1
269 398 1
269 399 1
270 271 1
270 272 1
270 276 1
270 278 1
270 280 1
270 281 1
270 282 1
270 284 1
270 285 1
270 286 1
270 291 1
270 292 1
270 293 1
270 294 1
270 297 1
270 299 1
270 300 1
270 305 1
270 306 1
270 309 1
270 310 1
270 312 1
270 314 1
270 316 1
270 318 1
270 326 1
270 327 1
270 328 1
270 330 1
270 333 1
270 334 1
270 336 1
270 337 1
270 338 1
270 341 1
270 345 1
270 347 1
270 348 1
270 350 1
270 351 1
270 352 1
270 356 1
270 358 1
270 363 1
270 364 1
270 365 1
270 369 1
270 372 1
270 375 1
270 379 1
270 384 1
270 385 1
270 387 1
270 389 1
270 390 1
270 391 1
270 392 1
270 395 1
270 396 1
270 397 1
270 399 1
271 273 1
271 274 1
271 277 1
271 278 1
271 279 1
271 280 1
271 281 1
271 285 1
271 288 1
271 289 1
271 292 1
271 295 1
271 296 1
271 298 1
271 302 1
271 304 1
271 305 1
271 307 1
271 311 1
271 312 1
271 313 1
271 316 1
271 317 1
271 318 1
271 319 1
271 320 1
271 321 1
271 322 1
271 323 1
271 325 1
271 327 1
271 329 1
271 331 1
271 332 1
271 335 1
271 337 1
271 339 1
271 340 1
271 342 1
271 343 1
271 344 1
271 345 1
271 346 1
271 349 1
271 352 1
271 354 1
271 355 1
271 359 1
271 360 1
271 361 1
271 364 1
271 366 1
271 368 1
271 370 1
271 371 1
271 373 1
271 374 1
271 376 1
271 377 1
271 378 1
271 380 1
271 381 1
271 382 1
271 383 1
271 385 1
271 386 1
271 388 1
271 390 1
271 393 1
271 396 1
271 398 1
271 400 1
272 274 1
272 275 1
272 277 1
272 278 1
272 279 1
272 280 1
272 282 1
272 283 1
272 287 1
272 288 1
272 289 1
272 295 1
272 296 1
272 301 1
272 302 1
272 304 1
272 307 1
272 309 1
272 310 1
272 311 1
272 312 1
272 313 1
272 316 1
272 317 1
272 319 1
272 320 1
272 322 1
272 325 1
272 326 1
272 327 1
272 329 1
272 332 1
272 335 1
272 337 1
272 338 1
272 339 1
272 340 1
272 342 1
272 343 1
272 344 1
272 346 1
272 347 1
272 349 1
272 354 1
272 356 1
272 357 1
272 359 1
272 361 1
272 362 1
272 365 1
272 366 1
272 367 1
272 368 1
272 370 1
272 372 1
272 374 1
272 376 1
272 377 1
272 378 1
272 380 1
272 381 1
272 382 1
272 383 1
272 384 1
272 386 1
272 390 1
272 393 1
272 397 1
272 398 1
272 400 1
273 276 1
273 281 1
273 284 1
273 285 1
273 286 1
273 292 1
273 293 1
273 294 1
273 297 1
273 299 1
273 300 1
273 303 1
273 305 1
273 306 1
273 308 1
273 309 1
273 310 1
273 311 1
273 314 1
273 317 1
273 323 1
273 324 1
273 325 1
273 326 1
273 328 1
273 329 1
273 330 1
273 333 1
273 336 1
273 341 1
273 345 1
273 350 1
273 351 1
273 352 1
273 353 1
273 356 1
273 358 1
273 361 1
273 364 1
273 365 1
273 375 1
273 376 1
273 379 1
273 381 1
273 384 1
273 385 1
273 386 1
273 387 1
273 389 1
273 392 1
273 394 1
273 395 1
273 396 1
273 397 1
273 399 1
273 400 1
274 276 1
274 281 1
274 282 1
274 283 1
274 284 1
274 285 1
274 286 1
274 290 1
274 291 1
274 292 1
274 293 1
274 294 1
274 297 1
274 299 1
274 300 1
274 301 1
274 303 1
274 305 1
274 306 1
274 307 1
274 308 1
274 309 1
274 310 1
274 314 1
274 315 1
274 318 1
274 324 1
274 326 1
274 328 1
274 330 1
274 331 1
274 333 1
274 334 1
274 336 1
274 341 1
274 347 1
274 350 1
274 351 1
274 353 1
274 356 1
274 358 1
274 364 1
274 365 1
274 369 1
274 372 1
274 373 1
274 375 1
274 379 1
274 384 1
274 385 1
274 387 1
274 388 1
274 389 1
274 392 1
274 394 1
274 395 1
274 396 1
274 397 1
274 399 1
275 276 1
275 281 1
275 282 1
275 283 1
275 284 1
275 285 1
275 286 1
275 287 1
275 290 1
275 291 1
275 292 1
275 294 1
275 296 1
275 297 1
275 300 1
275 303 1
275 305 1
275 306 1
275 308 1
275 309 1
275 310 1
275 314 1
275 318 1
275 319 1
275 322 1
275 324 1
275 326 1
275 328 1
275 330 1
275 333 1
275 334 1
275 336 1
275 341 1
275 347 1
275 348 1
275 350 1
275 351 1
275 352 1
275 353 1
275 355 1
275 356 1
275 358 1
275 363 1
275 365 1
275 368 1
275 369 1
275 372 1
275 373 1
275 375 1
275 379 1
275 380 1
275 384 1
275 385 1
275 387 1
275 389 1
275 391 1
275 392 1
275 393 1
275 394 1
275 395 1
275 396 1
275 397 1
275 399 1
276 277 1
276 279 1
276 280 1
276 284 1
276 286 1
276 287 1
276 288 1
276 289 1
276 291 1
276 296 1
276 298 1
276 299 1
276 300 1
276 301 1
276 302 1
276 303 1
276 304 1
276 307 1
276 311 1
276 312 1
276 315 1
276 316 1
276 317 1
276 319 1
276 320 1
276 321 1
276 322 1
276 323 1
276 325 1
276 327 1
276 329 1
276 332 1
276 335 1
276 338 1
276 339 1
276 340 1
276 342 1
276 343 1
276 344 1
276 346 1
276 349 1
276 353 1
276 354 1
276 355 1
276 357 1
276 359 1
276 360 1
276 361 1
276 362 1
276 367 1
276 368 1
276 369 1
276 370 1
276 371 1
276 374 1
276 376 1
276 377 1
276 378 1
276 380 1
276 381 1
276 383 1
276 386 1
276 387 1
276 388 1
276 390 1
276 393 1
276 398 1
277 281 1
277 282 1
277 283 1
277 285 1
277 286 1
277 290 1
277 291 1
277 292 1
277 293 1
277 294 1
277 297 1
277 298 1
277 299 1
277 300 1
277 302 1
277 303 1
277 305 1
277 308 1
277 309 1
277 313 1
277 314 1
277 318 1
277 320 1
277 324 1
277 326 1
277 328 1
277 330 1
277 333 1
277 334 1
277 336 1
277 341 1
277 342 1
277 345 1
277 348 1
277 350 1
277 351 1
277 352 1
277 353 1
277 354 1
277 356 1
277 358 1
277 359 1
277 364 1
277 365 1
277 367 1
277 369 1
277 371 1
277 372 1
277 373 1
277 374 1
277 375 1
277 379 1
277 382 1
277 384 1
277 385 1
277 389 1
277 392 1
277 394 1
277 395 1
277 396 1
277 397 1
277 399 1
278 280 1
278 281 1
278 282 1
278 283 1
278 284 1
278 286 1
278 290 1
278 291 1
278 292 1
278 294 1
278 297 1
278 299 1
278 303 1
278 305 1
278 306 1
278 308 1
278 310 1
278 312 1
278 316 1
278 318 1
278 326 1
278 327 1
278 328 1
278 330 1
278 334 1
278 336 1
278 337 1
278 338 1
278 341 1
278 345 1
278 347 1
278 348 1
278 350 1
278 353 1
278 358 1
278 363 1
278 364 1
278 365 1
278 369 1
278 372 1
278 379 1
278 384 1
278 385 1
278 387 1
278 390 1
278 391 1
278 392 1
278 394 1
278 395 1
278 396 1
278 397 1
279 281 1
279 282 1
279 283 1
279 284 1
279 285 1
279 286 1
279 288 1
279 290 1
279 291 1
279 292 1
279 294 1
279 295 1
279 297 1
279 299 1
279 300 1
279 303 1
279 305 1
279 306 1
279 308 1
279 309 1
279 310 1
279 318 1
279 321 1
279 324 1
279 326 1
279 328 1
279 330 1
279 333 1
279 334 1
279 335 1
279 336 1
279 340 1
279 343 1
279 344 1
279 345 1
279 347 1
279 348 1
279 350 1
279 351 1
279 352 1
279 353 1
279 356 1
279 357 1
279 358 1
279 360 1
279 362 1
279 363 1
279 365 1
279 372 1
279 373 1
279 375 1
279 377 1
279 378 1
279 379 1
279 384 1
279 385 1
279 387 1
279 389 1
279 391 1
279 394 1
279 395 1
279 396 1
279 397 1
279 399 1
280 281 1
280 282 1
280 283 1
280 284 1
280 285 1
280 290 1
280 291 1
280 292 1
280 293 1
280 294 1
280 297 1
280 299 1
280 303 1
280 305 1
280 306 1
280 308 1
280 309 1
280 312 1
280 314 1
280 316 1
280 318 1
280 324 1
280 327 1
280 328 1
280 333 1
280 334 1
280 336 1
280 337 1
280 338 1
280 341 1
280 345 1
280 347 1
280 348 1
280 350 1
280 352 1
280 356 1
280 358 1
280 363 1
280 365 1
280 372 1
280 375 1
280 379 1
280 385 1
280 387 1
280 389 1
280 390 1
280 391 1
280 392 1
280 394 1
280 395 1
280 396 1
280 397 1
281 285 1
281 287 1
281 288 1
281 289 1
281 292 1
281 295 1
281 296 1
281 301 1
281 302 1
281 305 1
281 307 1
281 311 1
281 312 1
281 313 1
281 315 1
281 316 1
281 317 1
281 318 1
281 319 1
281 320 1
281 322 1
281 323 1
281 325 1
281 329 1
281 331 1
281 332 1
281 335 1
281 337 1
281 338 1
281 339 1
281 340 1
281 342 1
281 344 1
281 345 1
281 349 1
281 352 1
281 354 1
281 355 1
281 357 1
281 359 1
281 360 1
281 361 1
281 362 1
281 364 1
281 366 1
281 371 1
281 373 1
281 374 1
281 376 1
281 377 1
281 378 1
281 380 1
281 381 1
281 383 1
281 385 1
281 386 1
281 388 1
281 396 1
281 398 1
281 400 1
282 283 1
282 287 1
282 288 1
282 295 1
282 296 1
282 298 1
282 301 1
282 302 1
282 304 1
282 307 1
282 309 1
282 310 1
282 311 1
282 312 1
282 313 1
282 315 1
282 316 1
282 317 1
282 319 1
282 320 1
282 321 1
282 322 1
282 323 1
282 325 1
282 326 1
282 327 1
282 329 1
282 332 1
282 335 1
282 337 1
282 338 1
282 339 1
282 340 1
282 343 1
282 346 1
282 347 1
282 349 1
282 354 1
282 355 1
282 356 1
282 360 1
282 361 1
282 362 1
282 365 1
282 366 1
282 367 1
282 368 1
282 370 1
282 371 1
282 372 1
282 374 1
282 376 1
282 377 1
282 378 1
282 380 1
282 381 1
282 383 1
282 384 1
282 386 1
282 388 1
282 390 1
282 393 1
282 397 1
282 398 1
282 400 1
283 287 1
283 288 1
283 289 1
283 295 1
283 298 1
283 307 1
283 309 1
283 310 1
283 311 1
283 312 1
283 315 1
283 316 1
283 317 1
283 319 1
283 320 1
283 321 1
283 323 1
283 326 1
283 327 1
283 329 1
283 331 1
283 335 1
283 338 1
283 340 1
283 342 1
283 343 1
283 347 1
283 349 1
283 354 1
283 355 1
283 356 1
283 357 1
283 360 1
283 361 1
283 362 1
283 365 1
283 366 1
283 368 1
283 371 1
283 372 1
283 374 1
283 376 1
283 377 1
283 378 1
283 380 1
283 381 1
283 382 1
283 383 1
283 384 1
283 386 1
283 388 1
283 390 1
283 393 1
283 397 1
283 398 1
283 400 1
284 286 1
284 287 1
284 288 1
284 289 1
284 291 1
284 296 1
284 298 1
284 299 1
284 300 1
284 301 1
284 302 1
284 303 1
284 307 1
284 311 1
284 312 1
284 313 1
284 315 1
284 316 1
284 317 1
284 319 1
284 320 1
284 321 1
284 323 1
284 325 1
284 327 1
284 329 1
284 331 1
284 335 1
284 338 1
284 339 1
284 340 1
284 342 1
284 343 1
284 349 1
284 353 1
284 354 1
284 355 1
284 357 1
284 359 1
284 360 1
284 361 1
284 362 1
284 366 1
284 367 1
284 368 1
284 369 1
284 370 1
284 371 1
284 376 1
284 377 1
284 378 1
284 381 1
284 382 1
284 383 1
284 386 1
284 387 1
284 390 1
284 393 1
284 398 1
284 400 1
285 288 1
285 289 1
285 292 1
285 295 1
285 296 1
285 301 1
285 302 1
285 304 1
285 305 1
285 307 1
285 311 1
285 315 1
285 316 1
285 317 1
285 318 1
285 319 1
285 321 1
285 322 1
285 323 1
285 325 1
285 327 1
285 331 1
285 332 1
285 337 1
285 338 1
285 339 1
285 340 1
285 342 1
285 343 1
285 344 1
285 345 1
285 346 1
285 349 1
285 352 1
285 354 1
285 355 1
285 357 1
285 359 1
285 360 1
285 361 1
285 362 1
285 364 1
285 367 1
285 368 1
285 370 1
285 371 1
285 373 1
285 374 1
285 376 1
285 377 1
285 378 1
285 380 1
285 381 1
285 383 1
285 385 1
285 388 1
285 390 1
285 393 1
285 396 1
285 398 1
285 400 1
286 287 1
286 288 1
286 291 1
286 295 1
286 298 1
286 299 1
286 300 1
286 301 1
286 303 1
286 304 1
286 307 1
286 311 1
286 312 1
286 313 1
286 317 1
286 319 1
286 320 1
286 321 1
286 322 1
286 323 1
286 325 1
286 327 1
286 331 1
286 332 1
286 335 1
286 337 1
286 338 1
286 339 1
286 342 1
286 343 1
286 344 1
286 346 1
286 349 1
286 353 1
286 354 1
286 355 1
286 357 1
286 359 1
286 360 1
286 361 1
286 362 1
286 366 1
286 368 1
286 369 1
286 370 1
286 371 1
286 374 1
286 376 1
286 377 1
286 378 1
286 380 1
286 381 1
286 382 1
286 386 1
286 387 1
286 388 1
286 400 1
287 290 1
287 291 1
287 292 1
287 293 1
287 294 1
287 296 1
287 297 1
287 299 1
287 300 1
287 303 1
287 305 1
287 308 1
287 309 1
287 314 1
287 318 1
287 319 1
287 322 1
287 324 1
287 326 1
287 328 1
287 330 1
287 333 1
287 336 1
287 341 1
287 347 1
287 348 1
287 350 1
287 352 1
287 353 1
287 355 1
287 358 1
287 363 1
287 364 1
287 368 1
287 369 1
287 372 1
287 373 1
287 375 1
287 379 1
287 380 1
287 384 1
287 385 1
287 387 1
287 389 1
287 392 1
287 393 1
287 394 1
287 395 1
287 396 1
287 397 1
287 399 1
288 292 1
288 293 1
288 294 1
288 295 1
288 297 1
288 299 1
288 303 1
288 305 1
288 306 1
288 309 1
288 310 1
288 314 1
288 318 1
288 321 1
288 324 1
288 326 1
288 333 1
288 334 1
288 335 1
288 336 1
288 340 1
288 341 1
288 343 1
288 344 1
288 347 1
288 348 1
288 350 1
288 351 1
288 352 1
288 356 1
288 357 1
288 358 1
288 360 1
288 362 1
288 363 1
288 364 1
288 365 1
288 372 1
288 373 1
288 375 1
288 377 1
288 378 1
288 379 1
288 385 1
288 387 1
288 389 1
288 391 1
288 392 1
288 394 1
288 395 1
288 396 1
288 397 1
289 292 1
289 293 1
289 294 1
289 297 1
289 299 1
289 300 1
289 303 1
289 304 1
289 305 1
289 306 1
289 308 1
289 310 1
289 314 1
289 318 1
289 324 1
289 326 1
289 328 1
289 330 1
289 332 1
289 333 1
289 334 1
289 336 1
289 339 1
289 341 1
289 345 1
289 346 1
289 347 1
289 348 1
289 349 1
289 350 1
289 352 1
289 353 1
289 356 1
289 358 1
289 363 1
289 364 1
289 365 1
289 366 1
289 369 1
289 370 1
289 372 1
289 373 1
289 375 1
289 383 1
289 384 1
289 385 1
289 387 1
289 389 1
289 391 1
289 392 1
289 394 1
289 395 1
289 396 1
289 397 1
289 398 1
290 293 1
290 295 1
290 297 1
290 298 1
290 301 1
290 302 1
290 304 1
290 306 1
290 307 1
290 308 1
290 311 1
290 312 1
290 313 1
290 315 1
290 316 1
290 317 1
290 319 1
290 320 1
290 321 1
290 322 1
290 325 1
290 327 1
290 329 1
290 330 1
290 332 1
290 333 1
290 335 1
290 336 1
290 337 1
290 338 1
290 339 1
290 340 1
290 341 1
290 342 1
290 343 1
290 346 1
290 348 1
290 349 1
290 354 1
290 355 1
290 357 1
290 359 1
290 360 1
290 361 1
290 362 1
290 366 1
290 367 1
290 368 1
290 370 1
290 371 1
290 374 1
290 376 1
290 378 1
290 380 1
290 381 1
290 382 1
290 386 1
290 388 1
290 390 1
290 391 1
290 393 1
290 398 1
291 295 1
291 296 1
291 298 1
291 299 1
291 300 1
291 303 1
291 304 1
291 307 1
291 311 1
291 312 1
291 313 1
291 315 1
291 317 1
291 319 1
291 320 1
291 321 1
291 322 1
291 323 1
291 331 1
291 332 1
291 337 1
291 338 1
291 339 1
291 340 1
291 342 1
291 343 1
291 344 1
291 346 1
291 349 1
291 353 1
291 354 1
291 355 1
291 357 1
291 359 1
291 360 1
291 361 1
291 362 1
291 366 1
291 367 1
291 368 1
291 369 1
291 370 1
291 371 1
291 374 1
291 376 1
291 378 1
291 381 1
291 383 1
291 386 1
291 387 1
291 388 1
291 390 1
291 393 1
291 398 1
291 400 1
292 295 1
292 298 1
292 304 1
292 305 1
292 307 1
292 311 1
292 313 1
292 315 1
292 316 1
292 317 1
292 318 1
292 320 1
292 323 1
292 325 1
292 329 1
292 331 1
292 332 1
292 338 1
292 339 1
292 340 1
292 344 1
292 345 1
292 349 1
292 352 1
292 354 1
292 355 1
292 357 1
292 359 1
292 360 1
292 361 1
292 362 1
292 364 1
292 366 1
292 367 1
292 368 1
292 371 1
292 373 1
292 374 1
292 376 1
292 377 1
292 381 1
292 383 1
292 385 1
292 386 1
292 388 1
292 390 1
292 393 1
292 396 1
292 398 1
292 400 1
293 296 1
293 297 1
293 298 1
293 302 1
293 306 1
293 307 1
293 308 1
293 311 1
293 313 1
293 315 1
293 316 1
293 317 1
293 319 1
293 320 1
293 321 1
293 322 1
293 323 1
293 325 1
293 327 1
293 329 1
293 330 1
293 331 1
293 332 1
293 333 1
293 335 1
293 336 1
293 337 1
293 338 1
293 339 1
293 341 1
293 342 1
293 343 1
293 344 1
293 346 1
293 348 1
293 349 1
293 354 1
293 355 1
293 357 1
293 359 1
293 360 1
293 362 1
293 366 1
293 367 1
293 368 1
293 370 1
293 371 1
293 376 1
293 377 1
293 378 1
293 380 1
293 381 1
293 382 1
293 383 1
293 386 1
293 388 1
293 390 1
293 391 1
293 393 1
293 398 1
293 400 1
294 295 1
294 296 1
294 298 1
294 301 1
294 302 1
294 304 1
294 307 1
294 311 1
294 312 1
294 313 1
294 314 1
294 315 1
294 316 1
294 317 1
294 320 1
294 322 1
294 323 1
294 325 1
294 327 1
294 328 1
294 329 1
294 331 1
294 334 1
294 335 1
294 337 1
294 338 1
294 339 1
294 340 1
294 342 1
294 343 1
294 344 1
294 346 1
294 349 1
294 350 1
294 351 1
294 357 1
294 358 1
294 359 1
294 361 1
294 362 1
294 363 1
294 366 1
294 367 1
294 368 1
294 371 1
294 374 1
294 375 1
294 376 1
294 377 1
294 378 1
294 381 1
294 383 1
294 386 1
294 390 1
294 393 1
294 398 1
294 399 1
294 400 1
295 297 1
295 299 1
295 300 1
295 303 1
295 305 1
295 306 1
295 309 1
295 310 1
295 314 1
295 318 1
295 321 1
295 324 1
295 326 1
295 328 1
295 330 1
295 334 1
295 335 1
295 336 1
295 340 1
295 341 1
295 343 1
295 344 1
295 345 1
295 347 1
295 348 1
295 350 1
295 351 1
295 352 1
295 356 1
295 357 1
295 358 1
295 360 1
295 362 1
295 363 1
295 365 1
295 369 1
295 372 1
295 373 1
295 375 1
295 377 1
295 378 1
295 379 1
295 384 1
295 387 1
295 389 1
295 391 1
295 392 1
295 394 1
295 395 1
295 396 1
295 397 1
295 399 1
296 299 1
296 300 1
296 303 1
296 306 1
296 310 1
296 314 1
296 318 1
296 319 1
296 322 1
296 326 1
296 328 1
296 330 1
296 333 1
296 334 1
296 336 1
296 341 1
296 345 1
296 347 1
296 348 1
296 350 1
296 351 1
296 352 1
296 353 1
296 355 1
296 356 1
296 358 1
296 364 1
296 365 1
296 368 1
296 369 1
296 372 1
296 373 1
296 379 1
296 380 1
296 384 1
296 385 1
296 387 1
296 391 1
296 392 1
296 393 1
296 395 1
296 396 1
296 397 1
297 301 1
297 302 1
297 304 1
297 306 1
297 307 1
297 308 1
297 311 1
297 312 1
297 313 1
297 316 1
297 317 1
297 319 1
297 320 1
297 322 1
297 323 1
297 327 1
297 329 1
297 330 1
297 331 1
297 332 1
297 333 1
297 335 1
297 336 1
297 338 1
297 340 1
297 341 1
297 342 1
297 343 1
297 344 1
297 346 1
297 348 1
297 349 1
297 354 1
297 355 1
297 357 1
297 360 1
297 361 1
297 362 1
297 366 1
297 367 1
297 370 1
297 371 1
297 374 1
297 376 1
297 377 1
297 378 1
297 380 1
297 382 1
297 383 1
297 386 1
297 388 1
297 390 1
297 391 1
297 393 1
297 398 1
298 299 1
298 300 1
298 302 1
298 303 1
298 305 1
298 308 1
298 309 1
298 310 1
298 313 1
298 314 1
298 318 1
298 320 1
298 324 1
298 326 1
298 328 1
298 330 1
298 333 1
298 334 1
298 341 1
298 342 1
298 345 1
298 347 1
298 348 1
298 350 1
298 352 1
298 353 1
298 354 1
298 356 1
298 358 1
298 359 1
298 363 1
298 367 1
298 369 1
298 371 1
298 372 1
298 373 1
298 374 1
298 375 1
298 379 1
298 382 1
298 384 1
298 385 1
298 387 1
298 389 1
298 392 1
298 394 1
298 396 1
298 399 1
299 300 1
299 302 1
299 303 1
299 304 1
299 311 1
299 312 1
299 315 1
299 319 1
299 320 1
299 321 1
299 323 1
299 325 1
299 327 1
299 329 1
299 331 1
299 332 1
299 335 1
299 337 1
299 342 1
299 344 1
299 349 1
299 353 1
299 354 1
299 355 1
299 359 1
299 360 1
299 361 1
299 362 1
299 366 1
299 367 1
299 368 1
299 369 1
299 370 1
299 371 1
299 374 1
299 376 1
299 377 1
299 378 1
299 380 1
299 381 1
299 382 1
299 383 1
299 386 1
299 387 1
299 388 1
299 393 1
299 398 1
299 400 1
300 301 1
300 302 1
300 303 1
300 304 1
300 307 1
300 311 1
300 312 1
300 313 1
300 315 1
300 316 1
300 317 1
300 320 1
300 321 1
300 322 1
300 323 1
300 327 1
300 329 1
300 331 1
300 332 1
300 335 1
300 337 1
300 338 1
300 339 1
300 340 1
300 342 1
300 344 1
300 346 1
300 349 1
300 353 1
300 354 1
300 355 1
300 357 1
300 359 1
300 360 1
300 361 1
300 362 1
300 366 1
300 368 1
300 369 1
300 371 1
300 376 1
300 377 1
300 378 1
300 380 1
300 381 1
300 383 1
300 386 1
300 387 1
300 388 1
300 393 1
300 398 1
300 400 1
301 303 1
301 305 1
301 307 1
301 309 1
301 310 1
301 314 1
301 315 1
301 318 1
301 324 1
301 326 1
301 328 1
301 330 1
301 331 1
301 333 1
301 334 1
301 341 1
301 345 1
301 348 1
301 350 1
301 352 1
301 356 1
301 358 1
301 363 1
301 364 1
301 365 1
301 373 1
301 375 1
301 379 1
301 384 1
301 385 1
301 387 1
301 388 1
301 389 1
301 391 1
301 394 1
301 395 1
301 396 1
301 397 1
302 303 1
302 305 1
302 306 1
302 308 1
302 309 1
302 310 1
302 313 1
302 318 1
302 320 1
302 324 1
302 326 1
302 328 1
302 330 1
302 333 1
302 336 1
302 341 1
302 342 1
302 345 1
302 347 1
302 348 1
302 351 1
302 352 1
302 353 1
302 354 1
302 356 1
302 358 1
302 359 1
302 363 1
302 364 1
302 365 1
302 367 1
302 369 1
302 371 1
302 372 1
302 374 1
302 379 1
302 382 1
302 385 1
302 387 1
302 389 1
302 391 1
302 392 1
302 394 1
302 395 1
302 397 1
302 399 1
303 307 1
303 311 1
303 313 1
303 315 1
303 316 1
303 317 1
303 319 1
303 320 1
303 321 1
303 323 1
303 327 1
303 329 1
303 331 1
303 332 1
303 335 1
303 337 1
303 339 1
303 340 1
303 342 1
303 343 1
303 346 1
303 349 1
303 353 1
303 357 1
303 359 1
303 361 1
303 362 1
303 366 1
303 367 1
303 368 1
303 369 1
303 370 1
303 371 1
303 374 1
303 378 1
303 381 1
303 382 1
303 383 1
303 386 1
303 387 1
303 388 1
303 390 1
303 393 1
303 398 1
303 400 1
304 305 1
304 306 1
304 308 1
304 309 1
304 310 1
304 318 1
304 324 1
304 326 1
304 328 1
304 330 1
304 332 1
304 333 1
304 334 1
304 336 1
304 339 1
304 341 1
304 345 1
304 346 1
304 347 1
304 348 1
304 349 1
304 350 1
304 351 1
304 352 1
304 353 1
304 356 1
304 358 1
304 363 1
304 364 1
304 365 1
304 366 1
304 369 1
304 370 1
304 372 1
304 373 1
304 375 1
304 379 1
304 383 1
304 384 1
304 387 1
304 389 1
304 391 1
304 394 1
304 395 1
304 396 1
304 397 1
304 398 1
304 399 1
305 307 1
305 311 1
305 313 1
305 317 1
305 318 1
305 319 1
305 320 1
305 321 1
305 322 1
305 323 1
305 325 1
305 327 1
305 329 1
305 331 1
305 332 1
305 335 1
305 337 1
305 338 1
305 340 1
305 342 1
305 343 1
305 344 1
305 345 1
305 346 1
305 349 1
305 352 1
305 354 1
305 355 1
305 357 1
305 359 1
305 360 1
305 361 1
305 362 1
305 364 1
305 366 1
305 367 1
305 368 1
305 370 1
305 371 1
305 373 1
305 374 1
305 376 1
305 377 1
305 378 1
305 380 1
305 381 1
305 382 1
305 385 1
305 386 1
305 388 1
305 390 1
305 393 1
305 396 1
306 308 1
306 311 1
306 312 1
306 313 1
306 315 1
306 316 1
306 317 1
306 321 1
306 322 1
306 323 1
306 325 1
306 327 1
306 329 1
306 330 1
306 331 1
306 332 1
306 333 1
306 335 1
306 336 1
306 338 1
306 339 1
306 340 1
306 341 1
306 342 1
306 343 1
306 344 1
306 346 1
306 348 1
306 354 1
306 355 1
306 359 1
306 360 1
306 361 1
306 362 1
306 366 1
306 367 1
306 368 1
306 370 1
306 371 1
306 374 1
306 376 1
306 381 1
306 382 1
306 383 1
306 386 1
306 388 1
306 390 1
306 391 1
306 393 1
306 398 1
306 400 1
307 308 1
307 309 1
307 310 1
307 315 1
307 318 1
307 324 1
307 326 1
307 328 1
307 330 1
307 331 1
307 334 1
307 336 1
307 341 1
307 345 1
307 347 1
307 348 1
307 350 1
307 351 1
307 352 1
307 353 1
307 356 1
307 358 1
307 364 1
307 365 1
307 369 1
307 372 1
307 375 1
307 379 1
307 384 1
307 385 1
307 387 1
307 388 1
307 389 1
307 391 1
307 392 1
307 394 1
307 395 1
307 396 1
307 397 1
307 399 1
308 311 1
308 312 1
308 313 1
308 315 1
308 317 1
308 319 1
308 320 1
308 321 1
308 322 1
308 323 1
308 325 1
308 327 1
308 329 1
308 330 1
308 331 1
308 332 1
308 333 1
308 335 1
308 336 1
308 337 1
308 338 1
308 339 1
308 340 1
308 341 1
308 343 1
308 344 1
308 346 1
308 348 1
308 349 1
308 355 1
308 357 1
308 359 1
308 360 1
308 361 1
308 362 1
308 367 1
308 370 1
308 371 1
308 374 1
308 376 1
308 377 1
308 378 1
308 380 1
308 381 1
308 382 1
308 383 1
308 386 1
308 388 1
308 391 1
308 393 1
308 398 1
309 310 1
309 311 1
309 312 1
309 313 1
309 315 1
309 316 1
309 317 1
309 320 1
309 321 1
309 322 1
309 323 1
309 325 1
309 326 1
309 327 1
309 331 1
309 332 1
309 335 1
309 337 1
309 338 1
309 339 1
309 340 1
309 342 1
309 343 1
309 344 1
309 346 1
309 347 1
309 349 1
309 355 1
309 356 1
309 357 1
309 359 1
309 360 1
309 361 1
309 365 1
309 366 1
309 367 1
309 368 1
309 370 1
309 371 1
309 372 1
309 374 1
309 376 1
309 377 1
309 378 1
309 380 1
309 383 1
309 384 1
309 386 1
309 388 1
309 397 1
309 398 1
310 311 1
310 312 1
310 313 1
310 315 1
310 317 1
310 319 1
310 321 1
310 322 1
310 325 1
310 326 1
310 327 1
310 329 1
310 331 1
310 332 1
310 335 1
310 337 1
310 338 1
310 339 1
310 340 1
310 342 1
310 343 1
310 344 1
310 346 1
310 347 1
310 349 1
310 354 1
310 355 1
310 356 1
310 357 1
310 359 1
310 361 1
310 362 1
310 365 1
310 366 1
310 367 1
310 368 1
310 370 1
310 371 1
310 372 1
310 374 1
310 376 1
310 377 1
310 381 1
310 382 1
310 384 1
310 386 1
310 388 1
310 390 1
310 393 1
310 397 1
310 398 1
310 400 1
311 314 1
311 317 1
311 318 1
311 323 1
311 324 1
311 325 1
311 326 1
311 328 1
311 329 1
311 330 1
311 333 1
311 334 1
311 336 1
311 341 1
311 345 1
311 347 1
311 348 1
311 350 1
311 351 1
311 352 1
311 356 1
311 358 1
311 361 1
311 363 1
311 364 1
311 365 1
311 369 1
311 372 1
311 376 1
311 381 1
311 384 1
311 385 1
311 386 1
311 389 1
311 391 1
311 392 1
311 395 1
311 396 1
311 397 1
311 399 1
311 400 1
312 314 1
312 316 1
312 324 1
312 326 1
312 327 1
312 328 1
312 330 1
312 333 1
312 334 1
312 336 1
312 337 1
312 338 1
312 341 1
312 345 1
312 347 1
312 350 1
312 352 1
312 353 1
312 356 1
312 358 1
312 364 1
312 365 1
312 369 1
312 372 1
312 373 1
312 379 1
312 384 1
312 387 1
312 389 1
312 390 1
312 391 1
312 392 1
312 394 1
312 395 1
312 396 1
312 397 1
312 399 1
313 314 1
313 318 1
313 320 1
313 324 1
313 326 1
313 328 1
313 330 1
313 333 1
313 334 1
313 341 1
313 342 1
313 345 1
313 347 1
313 350 1
313 352 1
313 353 1
313 354 1
313 356 1
313 358 1
313 359 1
313 363 1
313 365 1
313 367 1
313 369 1
313 371 1
313 372 1
313 373 1
313 374 1
313 375 1
313 379 1
313 382 1
313 384 1
313 385 1
313 389 1
313 391 1
313 392 1
313 394 1
313 395 1
313 396 1
313 397 1
313 399 1
314 315 1
314 316 1
314 317 1
314 319 1
314 320 1
314 321 1
314 322 1
314 323 1
314 325 1
314 327 1
314 328 1
314 329 1
314 331 1
314 332 1
314 334 1
314 335 1
314 337 1
314 338 1
314 339 1
314 340 1
314 343 1
314 344 1
314 346 1
314 350 1
314 351 1
314 357 1
314 358 1
314 360 1
314 362 1
314 363 1
314 366 1
314 367 1
314 368 1
314 370 1
314 371 1
314 374 1
314 375 1
314 376 1
314 377 1
314 378 1
314 380 1
314 381 1
314 382 1
314 383 1
314 386 1
314 388 1
314 393 1
314 399 1
314 400 1
315 318 1
315 324 1
315 326 1
315 330 1
315 331 1
315 333 1
315 334 1
315 336 1
315 341 1
315 347 1
315 348 1
315 351 1
315 353 1
315 356 1
315 363 1
315 364 1
315 372 1
315 373 1
315 375 1
315 379 1
315 384 1
315 385 1
315 387 1
315 388 1
315 389 1
315 391 1
315 392 1
315 394 1
315 395 1
315 396 1
315 397 1
315 399 1
316 318 1
316 324 1
316 326 1
316 327 1
316 328 1
316 330 1
316 333 1
316 334 1
316 336 1
316 337 1
316 338 1
316 341 1
316 345 1
316 348 1
316 350 1
316 351 1
316 352 1
316 353 1
316 358 1
316 363 1
316 364 1
316 372 1
316 373 1
316 375 1
316 379 1
316 384 1
316 385 1
316 387 1
316 390 1
316 391 1
316 392 1
316 394 1
316 395 1
316 396 1
316 397 1
316 399 1
317 323 1
317 324 1
317 325 1
317 328 1
317 329 1
317 330 1
317 333 1
317 336 1
317 341 1
317 345 1
317 347 1
317 348 1
317 350 1
317 351 1
317 352 1
317 353 1
317 356 1
317 358 1
317 361 1
317 363 1
317 364 1
317 369 1
317 372 1
317 373 1
317 375 1
317 376 1
317 379 1
317 381 1
317 384 1
317 385 1
317 386 1
317 387 1
317 391 1
317 392 1
317 394 1
317 395 1
317 396 1
317 397 1
317 399 1
317 400 1
318 319 1
318 320 1
318 321 1
318 323 1
318 325 1
318 327 1
318 329 1
318 331 1
318 332 1
318 338 1
318 339 1
318 342 1
318 343 1
318 344 1
318 345 1
318 346 1
318 352 1
318 354 1
318 355 1
318 357 1
318 359 1
318 360 1
318 361 1
318 362 1
318 364 1
318 367 1
318 368 1
318 370 1
318 373 1
318 374 1
318 376 1
318 377 1
318 378 1
318 380 1
318 381 1
318 383 1
318 385 1
318 386 1
318 388 1
318 390 1
318 393 1
318 396 1
318 398 1
318 400 1
319 322 1
319 324 1
319 326 1
319 328 1
319 330 1
319 333 1
319 334 1
319 341 1
319 347 1
319 348 1
319 350 1
319 351 1
319 353 1
319 355 1
319 356 1
319 358 1
319 363 1
319 364 1
319 365 1
319 368 1
319 372 1
319 373 1
319 375 1
319 379 1
319 380 1
319 384 1
319 385 1
319 387 1
319 389 1
319 391 1
319 392 1
319 393 1
319 395 1
319 396 1
319 397 1
319 399 1
320 324 1
320 326 1
320 328 1
320 330 1
320 333 1
320 334 1
320 336 1
320 341 1
320 342 1
320 345 1
320 347 1
320 348 1
320 350 1
320 351 1
320 352 1
320 353 1
320 354 1
320 356 1
320 358 1
320 359 1
320 363 1
320 364 1
320 365 1
320 367 1
320 369 1
320 371 1
320 372 1
320 373 1
320 374 1
320 375 1
320 379 1
320 382 1
320 384 1
320 385 1
320 387 1
320 389 1
320 392 1
320 394 1
320 395 1
320 396 1
320 397 1
320 399 1
321 324 1
321 326 1
321 328 1
321 330 1
321 333 1
321 334 1
321 335 1
321 340 1
321 341 1
321 343 1
321 344 1
321 345 1
321 347 1
321 348 1
321 350 1
321 351 1
321 352 1
321 353 1
321 356 1
321 357 1
321 358 1
321 360 1
321 362 1
321 363 1
321 364 1
321 365 1
321 372 1
321 373 1
321 375 1
321 377 1
321 378 1
321 379 1
321 384 1
321 385 1
321 387 1
321 389 1
321 391 1
321 392 1
321 394 1
321 395 1
321 396 1
321 397 1
321 399 1
322 324 1
322 326 1
322 328 1
322 330 1
322 336 1
322 341 1
322 345 1
322 347 1
322 348 1
322 351 1
322 352 1
322 353 1
322 355 1
322 356 1
322 358 1
322 363 1
322 365 1
322 368 1
322 369 1
322 372 1
322 373 1
322 375 1
322 379 1
322 380 1
322 384 1
322 385 1
322 387 1
322 389 1
322 391 1
322 392 1
322 393 1
322 394 1
322 395 1
322 396 1
322 397 1
322 399 1
323 325 1
323 326 1
323 328 1
323 329 1
323 330 1
323 333 1
323 334 1
323 336 1
323 341 1
323 347 1
323 348 1
323 350 1
323 351 1
323 352 1
323 353 1
323 356 1
323 361 1
323 364 1
323 365 1
323 369 1
323 372 1
323 375 1
323 376 1
323 379 1
323 381 1
323 384 1
323 385 1
323 386 1
323 387 1
323 389 1
323 391 1
323 392 1
323 395 1
323 396 1
323 397 1
323 399 1
323 400 1
324 325 1
324 327 1
324 329 1
324 332 1
324 335 1
324 337 1
324 338 1
324 339 1
324 340 1
324 342 1
324 343 1
324 344 1
324 346 1
324 354 1
324 355 1
324 357 1
324 359 1
324 360 1
324 362 1
324 366 1
324 370 1
324 371 1
324 376 1
324 377 1
324 378 1
324 379 1
324 380 1
324 381 1
324 382 1
324 383 1
324 386 1
324 388 1
324 389 1
324 392 1
324 393 1
324 394 1
324 395 1
324 398 1
324 400 1
325 326 1
325 328 1
325 329 1
325 330 1
325 333 1
325 334 1
325 336 1
325 341 1
325 348 1
325 350 1
325 351 1
325 352 1
325 353 1
325 356 1
325 358 1
325 361 1
325 363 1
325 365 1
325 369 1
325 372 1
325 373 1
325 375 1
325 376 1
325 379 1
325 381 1
325 384 1
325 386 1
325 387 1
325 389 1
325 391 1
325 394 1
325 395 1
325 396 1
325 397 1
325 399 1
325 400 1
326 327 1
326 331 1
326 335 1
326 337 1
326 338 1
326 339 1
326 340 1
326 342 1
326 343 1
326 344 1
326 346 1
326 347 1
326 349 1
326 354 1
326 356 1
326 357 1
326 359 1
326 360 1
326 361 1
326 365 1
326 366 1
326 371 1
326 372 1
326 374 1
326 376 1
326 377 1
326 378 1
326 380 1
326 382 1
326 383 1
326 384 1
326 386 1
326 388 1
326 393 1
326 397 1
326 398 1
326 400 1
327 328 1
327 330 1
327 333 1
327 334 1
327 336 1
327 337 1
327 338 1
327 341 1
327 345 1
327 347 1
327 348 1
327 350 1
327 351 1
327 352 1
327 353 1
327 356 1
327 358 1
327 363 1
327 364 1
327 369 1
327 375 1
327 379 1
327 384 1
327 385 1
327 387 1
327 389 1
327 390 1
327 391 1
327 392 1
327 394 1
327 396 1
327 397 1
327 399 1
328 329 1
328 331 1
328 332 1
328 334 1
328 335 1
328 337 1
328 338 1
328 339 1
328 340 1
328 342 1
328 344 1
328 346 1
328 349 1
328 350 1
328 351 1
328 354 1
328 355 1
328 357 1
328 358 1
328 359 1
328 360 1
328 361 1
328 363 1
328 366 1
328 367 1
328 368 1
328 370 1
328 371 1
328 374 1
328 375 1
328 376 1
328 377 1
328 378 1
328 380 1
328 381 1
328 382 1
328 383 1
328 386 1
328 388 1
328 398 1
328 399 1
328 400 1
329 330 1
329 333 1
329 334 1
329 336 1
329 341 1
329 345 1
329 347 1
329 348 1
329 350 1
329 351 1
329 352 1
329 353 1
329 356 1
329 358 1
329 361 1
329 363 1
329 364 1
329 365 1
329 369 1
329 372 1
329 373 1
329 375 1
329 376 1
329 381 1
329 385 1
329 386 1
329 387 1
329 389 1
329 391 1
329 392 1
329 396 1
329 397 1
329 399 1
329 400 1
330 331 1
330 332 1
330 333 1
330 335 1
330 336 1
330 338 1
330 339 1
330 340 1
330 341 1
330 342 1
330 343 1
330 344 1
330 346 1
330 348 1
330 349 1
330 355 1
330 357 1
330 359 1
330 360 1
330 361 1
330 362 1
330 366 1
330 368 1
330 370 1
330 371 1
330 374 1
330 376 1
330 377 1
330 378 1
330 381 1
330 382 1
330 383 1
330 388 1
330 391 1
330 393 1
330 398 1
330 400 1
331 334 1
331 345 1
331 347 1
331 350 1
331 351 1
331 352 1
331 353 1
331 356 1
331 358 1
331 363 1
331 364 1
331 365 1
331 369 1
331 372 1
331 373 1
331 375 1
331 379 1
331 384 1
331 385 1
331 387 1
331 388 1
331 391 1
331 394 1
331 395 1
331 396 1
331 397 1
331 399 1
332 333 1
332 334 1
332 336 1
332 339 1
332 341 1
332 345 1
332 346 1
332 347 1
332 348 1
332 349 1
332 350 1
332 351 1
332 352 1
332 353 1
332 356 1
332 358 1
332 363 1
332 365 1
332 366 1
332 369 1
332 370 1
332 372 1
332 373 1
332 375 1
332 379 1
332 383 1
332 384 1
332 385 1
332 387 1
332 392 1
332 394 1
332 395 1
332 396 1
332 397 1
332 398 1
332 399 1
333 335 1
333 336 1
333 337 1
333 338 1
333 339 1
333 340 1
333 341 1
333 342 1
333 344 1
333 346 1
333 348 1
333 357 1
333 359 1
333 360 1
333 361 1
333 362 1
333 366 1
333 367 1
333 368 1
333 371 1
333 374 1
333 376 1
333 377 1
333 378 1
333 380 1
333 381 1
333 382 1
333 383 1
333 388 1
333 391 1
333 393 1
333 398 1
333 400 1
334 338 1
334 340 1
334 342 1
334 343 1
334 344 1
334 346 1
334 349 1
334 350 1
334 351 1
334 354 1
334 355 1
334 358 1
334 359 1
334 360 1
334 362 1
334 363 1
334 366 1
334 367 1
334 368 1
334 370 1
334 371 1
334 374 1
334 375 1
334 376 1
334 377 1
334 378 1
334 381 1
334 382 1
334 383 1
334 386 1
334 388 1
334 390 1
334 393 1
334 398 1
334 399 1
334 400 1
335 336 1
335 340 1
335 341 1
335 343 1
335 344 1
335 345 1
335 347 1
335 348 1
335 350 1
335 351 1
335 352 1
335 353 1
335 357 1
335 358 1
335 360 1
335 362 1
335 364 1
335 365 1
335 369 1
335 372 1
335 373 1
335 377 1
335 378 1
335 384 1
335 385 1
335 387 1
335 389 1
335 391 1
335 392 1
335 394 1
335 396 1
335 397 1
335 399 1
336 337 1
336 338 1
336 340 1
336 341 1
336 342 1
336 343 1
336 344 1
336 346 1
336 348 1
336 349 1
336 354 1
336 355 1
336 357 1
336 359 1
336 360 1
336 361 1
336 362 1
336 367 1
336 371 1
336 374 1
336 376 1
336 378 1
336 380 1
336 381 1
336 382 1
336 386 1
336 388 1
336 390 1
336 391 1
336 393 1
336 398 1
336 400 1
337 338 1
337 341 1
337 345 1
337 347 1
337 348 1
337 350 1
337 351 1
337 352 1
337 353 1
337 356 1
337 358 1
337 363 1
337 364 1
337 365 1
337 369 1
337 372 1
337 373 1
337 375 1
337 379 1
337 384 1
337 387 1
337 389 1
337 390 1
337 391 1
337 394 1
337 395 1
337 396 1
337 399 1
338 341 1
338 345 1
338 347 1
338 348 1
338 351 1
338 353 1
338 356 1
338 358 1
338 363 1
338 364 1
338 369 1
338 372 1
338 373 1
338 375 1
338 379 1
338 384 1
338 385 1
338 387 1
338 390 1
338 391 1
338 392 1
338 394 1
338 395 1
338 396 1
338 397 1
338 399 1
339 341 1
339 345 1
339 346 1
339 347 1
339 348 1
339 349 1
339 350 1
339 351 1
339 352 1
339 353 1
339 356 1
339 358 1
339 363 1
339 364 1
339 365 1
339 366 1
339 369 1
339 370 1
339 372 1
339 373 1
339 375 1
339 379 1
339 383 1
339 384 1
339 385 1
339 387 1
339 389 1
339 391 1
339 392 1
339 394 1
339 395 1
339 396 1
339 397 1
339 398 1
339 399 1
340 341 1
340 343 1
340 344 1
340 345 1
340 347 1
340 351 1
340 352 1
340 353 1
340 356 1
340 357 1
340 358 1
340 360 1
340 362 1
340 363 1
340 364 1
340 365 1
340 369 1
340 372 1
340 373 1
340 375 1
340 377 1
340 378 1
340 379 1
340 385 1
340 387 1
340 389 1
340 391 1
340 394 1
340 395 1
340 396 1
340 397 1
340 399 1
341 342 1
341 343 1
341 344 1
341 346 1
341 348 1
341 354 1
341 355 1
341 357 1
341 359 1
341 360 1
341 361 1
341 362 1
341 366 1
341 367 1
341 370 1
341 374 1
341 376 1
341 377 1
341 378 1
341 380 1
341 381 1
341 382 1
341 383 1
341 386 1
341 388 1
341 390 1
341 391 1
341 398 1
341 400 1
342 345 1
342 347 1
342 348 1
342 350 1
342 351 1
342 352 1
342 353 1
342 354 1
342 356 1
342 358 1
342 359 1
342 363 1
342 364 1
342 365 1
342 367 1
342 369 1
342 371 1
342 372 1
342 373 1
342 374 1
342 375 1
342 379 1
342 382 1
342 384 1
342 385 1
342 387 1
342 389 1
342 391 1
342 392 1
342 394 1
342 395 1
342 396 1
342 397 1
342 399 1
343 344 1
343 348 1
343 350 1
343 352 1
343 353 1
343 356 1
343 357 1
343 358 1
343 360 1
343 362 1
343 363 1
343 364 1
343 365 1
343 369 1
343 372 1
343 375 1
343 377 1
343 378 1
343 379 1
343 384 1
343 387 1
343 389 1
343 392 1
343 394 1
343 395 1
343 396 1
343 397 1
343 399 1
344 345 1
344 348 1
344 350 1
344 351 1
344 352 1
344 353 1
344 356 1
344 357 1
344 358 1
344 360 1
344 362 1
344 363 1
344 364 1
344 365 1
344 369 1
344 372 1
344 373 1
344 375 1
344 377 1
344 378 1
344 379 1
344 384 1
344 387 1
344 389 1
344 391 1
344 392 1
344 394 1
344 395 1
344 396 1
344 397 1
344 399 1
345 349 1
345 352 1
345 354 1
345 355 1
345 357 1
345 359 1
345 360 1
345 361 1
345 362 1
345 364 1
345 366 1
345 367 1
345 368 1
345 371 1
345 373 1
345 374 1
345 376 1
345 377 1
345 378 1
345 380 1
345 381 1
345 382 1
345 383 1
345 385 1
345 386 1
345 388 1
345 390 1
345 393 1
345 396 1
345 398 1
345 400 1
346 347 1
346 348 1
346 349 1
346 350 1
346 353 1
346 356 1
346 358 1
346 363 1
346 364 1
346 365 1
346 366 1
346 369 1
346 370 1
346 372 1
346 373 1
346 375 1
346 379 1
346 383 1
346 384 1
346 385 1
346 387 1
346 389 1
346 392 1
346 394 1
346 395 1
346 397 1
346 398 1
347 355 1
347 356 1
347 357 1
347 359 1
347 360 1
347 361 1
347 362 1
347 365 1
347 366 1
347 367 1
347 368 1
347 370 1
347 371 1
347 372 1
347 374 1
347 376 1
347 377 1
347 378 1
347 381 1
347 382 1
347 383 1
347 384 1
347 386 1
347 388 1
347 390 1
347 393 1
347 397 1
347 400 1
348 349 1
348 354 1
348 355 1
348 357 1
348 359 1
348 360 1
348 361 1
348 362 1
348 366 1
348 368 1
348 370 1
348 371 1
348 376 1
348 377 1
348 378 1
348 381 1
348 382 1
348 383 1
348 386 1
348 390 1
348 391 1
348 393 1
348 400 1
349 351 1
349 352 1
349 358 1
349 364 1
349 366 1
349 369 1
349 370 1
349 372 1
349 373 1
349 375 1
349 379 1
349 383 1
349 384 1
349 385 1
349 387 1
349 389 1
349 391 1
349 392 1
349 394 1
349 396 1
349 397 1
349 398 1
349 399 1
350 351 1
350 354 1
350 355 1
350 357 1
350 358 1
350 359 1
350 360 1
350 361 1
350 362 1
350 363 1
350 366 1
350 367 1
350 368 1
350 370 1
350 375 1
350 376 1
350 377 1
350 378 1
350 380 1
350 381 1
350 382 1
350 383 1
350 386 1
350 388 1
350 390 1
350 398 1
350 399 1
351 354 1
351 355 1
351 357 1
351 358 1
351 360 1
351 362 1
351 363 1
351 366 1
351 368 1
351 370 1
351 371 1
351 374 1
351 375 1
351 376 1
351 377 1
351 378 1
351 380 1
351 381 1
351 382 1
351 383 1
351 386 1
351 388 1
351 393 1
351 398 1
351 399 1
351 400 1
352 354 1
352 355 1
352 357 1
352 359 1
352 360 1
352 362 1
352 364 1
352 366 1
352 367 1
352 368 1
352 370 1
352 371 1
352 373 1
352 374 1
352 376 1
352 377 1
352 378 1
352 380 1
352 381 1
352 382 1
352 383 1
352 385 1
352 386 1
352 390 1
352 393 1
352 396 1
352 398 1
352 400 1
353 354 1
353 355 1
353 357 1
353 359 1
353 360 1
353 361 1
353 362 1
353 366 1
353 367 1
353 368 1
353 369 1
353 370 1
353 371 1
353 374 1
353 376 1
353 378 1
353 380 1
353 381 1
353 383 1
353 386 1
353 387 1
353 388 1
353 390 1
353 393 1
353 398 1
353 400 1
354 356 1
354 358 1
354 359 1
354 363 1
354 367 1
354 369 1
354 371 1
354 372 1
354 373 1
354 374 1
354 375 1
354 379 1
354 382 1
354 385 1
354 389 1
354 391 1
354 392 1
354 394 1
354 395 1
354 396 1
354 397 1
354 399 1
355 356 1
355 358 1
355 363 1
355 364 1
355 365 1
355 368 1
355 369 1
355 372 1
355 373 1
355 375 1
355 379 1
355 380 1
355 384 1
355 385 1
355 387 1
355 391 1
355 393 1
355 395 1
355 396 1
355 397 1
355 399 1
356 359 1
356 360 1
356 361 1
356 362 1
356 365 1
356 366 1
356 367 1
356 368 1
356 370 1
356 371 1
356 372 1
356 374 1
356 376 1
356 377 1
356 378 1
356 380 1
356 381 1
356 382 1
356 383 1
356 384 1
356 386 1
356 388 1
356 390 1
356 393 1
356 397 1
356 398 1
356 400 1
357 358 1
357 360 1
357 362 1
357 363 1
357 364 1
357 365 1
357 369 1
357 372 1
357 373 1
357 375 1
357 377 1
357 378 1
357 379 1
357 384 1
357 385 1
357 387 1
357 389 1
357 391 1
357 392 1
357 394 1
357 395 1
357 396 1
357 397 1
357 399 1
358 359 1
358 360 1
358 362 1
358 363 1
358 366 1
358 367 1
358 370 1
358 371 1
358 374 1
358 375 1
358 376 1
358 377 1
358 378 1
358 380 1
358 381 1
358 382 1
358 383 1
358 386 1
358 388 1
358 390 1
358 393 1
358 398 1
358 399 1
358 400 1
359 364 1
359 365 1
359 367 1
359 369 1
359 371 1
359 372 1
359 373 1
359 374 1
359 375 1
359 382 1
359 384 1
359 387 1
359 389 1
359 391 1
359 392 1
359 394 1
359 395 1
359 397 1
359 399 1
360 362 1
360 363 1
360 364 1
360 365 1
360 369 1
360 372 1
360 375 1
360 377 1
360 378 1
360 384 1
360 387 1
360 389 1
360 391 1
360 392 1
360 394 1
360 397 1
360 399 1
361 363 1
361 364 1
361 365 1
361 369 1
361 372 1
361 373 1
361 375 1
361 376 1
361 379 1
361 381 1
361 384 1
361 385 1
361 386 1
361 389 1
361 391 1
361 392 1
361 394 1
361 395 1
361 396 1
361 397 1
361 399 1
361 400 1
362 363 1
362 364 1
362 365 1
362 369 1
362 372 1
362 373 1
362 375 1
362 377 1
362 378 1
362 379 1
362 384 1
362 385 1
362 387 1
362 389 1
362 392 1
362 394 1
362 395 1
362 397 1
362 399 1
363 366 1
363 367 1
363 368 1
363 371 1
363 374 1
363 375 1
363 376 1
363 377 1
363 378 1
363 380 1
363 381 1
363 382 1
363 383 1
363 386 1
363 388 1
363 390 1
363 393 1
363 398 1
363 399 1
363 400 1
364 366 1
364 367 1
364 368 1
364 370 1
364 371 1
364 373 1
364 374 1
364 377 1
364 380 1
364 382 1
364 383 1
364 385 1
364 386 1
364 388 1
364 390 1
364 393 1
364 396 1
364 398 1
364 400 1
365 366 1
365 367 1
365 370 1
365 371 1
365 372 1
365 374 1
365 376 1
365 377 1
365 378 1
365 380 1
365 381 1
365 382 1
365 383 1
365 384 1
365 386 1
365 388 1
365 390 1
365 393 1
365 397 1
365 398 1
365 400 1
366 369 1
366 370 1
366 372 1
366 373 1
366 375 1
366 379 1
366 383 1
366 389 1
366 392 1
366 394 1
366 395 1
366 396 1
366 397 1
366 398 1
366 399 1
367 369 1
367 371 1
367 372 1
367 373 1
367 374 1
367 375 1
367 379 1
367 382 1
367 384 1
367 385 1
367 389 1
367 391 1
367 392 1
367 394 1
367 395 1
367 396 1
367 397 1
367 399 1
368 369 1
368 372 1
368 373 1
368 380 1
368 384 1
368 385 1
368 387 1
368 389 1
368 391 1
368 392 1
368 393 1
368 394 1
368 395 1
368 396 1
368 399 1
369 370 1
369 371 1
369 376 1
369 377 1
369 378 1
369 380 1
369 381 1
369 382 1
369 383 1
369 386 1
369 387 1
369 388 1
369 390 1
369 393 1
369 398 1
369 400 1
370 372 1
370 373 1
370 375 1
370 379 1
370 383 1
370 384 1
370 385 1
370 387 1
370 389 1
370 391 1
370 392 1
370 394 1
370 395 1
370 396 1
370 397 1
370 398 1
370 399 1
371 372 1
371 373 1
371 374 1
371 382 1
371 384 1
371 385 1
371 387 1
371 389 1
371 391 1
371 392 1
371 394 1
371 395 1
371 396 1
371 397 1
371 399 1
372 374 1
372 376 1
372 377 1
372 378 1
372 380 1
372 381 1
372 382 1
372 383 1
372 384 1
372 386 1
372 388 1
372 390 1
372 393 1
372 397 1
372 398 1
372 400 1
373 374 1
373 377 1
373 378 1
373 380 1
373 381 1
373 383 1
373 385 1
373 388 1
373 390 1
373 393 1
373 396 1
373 398 1
373 400 1
374 375 1
374 382 1
374 384 1
374 387 1
374 389 1
374 391 1
374 392 1
374 394 1
374 395 1
374 396 1
374 397 1
374 399 1
375 376 1
375 377 1
375 378 1
375 380 1
375 383 1
375 386 1
375 388 1
375 390 1
375 398 1
375 399 1
376 381 1
376 384 1
376 385 1
376 386 1
376 387 1
376 391 1
376 394 1
376 395 1
376 397 1
376 399 1
376 400 1
377 378 1
377 379 1
377 385 1
377 391 1
377 392 1
377 394 1
377 395 1
377 396 1
377 397 1
377 399 1
378 379 1
378 384 1
378 385 1
378 387 1
378 391 1
378 392 1
378 394 1
378 395 1
378 397 1
378 399 1
379 380 1
379 381 1
379 382 1
379 383 1
379 386 1
379 389 1
379 390 1
379 392 1
379 393 1
379 394 1
379 395 1
379 398 1
379 400 1
380 384 1
380 385 1
380 387 1
380 389 1
380 392 1
380 393 1
380 394 1
380 395 1
380 396 1
380 397 1
380 399 1
381 385 1
381 386 1
381 387 1
381 389 1
381 391 1
381 392 1
381 394 1
381 395 1
381 396 1
381 397 1
381 400 1
382 384 1
382 385 1
382 387 1
382 389 1
382 391 1
382 392 1
382 394 1
382 395 1
382 396 1
382 397 1
382 399 1
383 385 1
383 387 1
383 389 1
383 391 1
383 394 1
383 395 1
383 396 1
383 397 1
383 398 1
383 399 1
384 386 1
384 388 1
384 390 1
384 393 1
384 397 1
384 398 1
384 400 1
385 388 1
385 393 1
385 396 1
385 398 1
385 400 1
386 387 1
386 389 1
386 391 1
386 394 1
386 395 1
386 396 1
386 397 1
386 399 1
386 400 1
387 390 1
387 398 1
387 400 1
388 389 1
388 391 1
388 392 1
388 394 1
388 395 1
388 397 1
388 399 1
389 390 1
389 392 1
389 393 1
389 394 1
389 395 1
389 398 1
389 400 1
390 391 1
390 392 1
390 394 1
390 395 1
390 396 1
390 397 1
390 399 1
391 393 1
391 398 1
391 400 1
392 394 1
392 395 1
392 398 1
392 400 1
393 394 1
393 395 1
393 396 1
393 397 1
394 395 1
394 398 1
394 400 1
395 400 1
396 398 1
396 400 1
397 398 1
397 400 1
398 399 1
399 400 1


==> anc/instances/benchmark/theta/san400_0_7_1.dat <==
400 23940
1 11 1
1 13 1
1 14 1
1 16 1
1 19 1
1 22 1
1 24 1
1 29 1
1 32 1
1 33 1
1 36 1
1 38 1
1 41 1
1 42 1
1 45 1
1 46 1
1 48 1
1 49 1
1 51 1
1 55 1
1 56 1
1 57 1
1 58 1
1 64 1
1 72 1
1 76 1
1 77 1
1 79 1
1 80 1
1 82 1
1 83 1
1 92 1
1 93 1
1 97 1
1 98 1
1 99 1
1 100 1
1 102 1
1 104 1
1 112 1
1 114 1
1 116 1
1 119 1
1 123 1
1 125 1
1 127 1
1 131 1
1 132 1
1 136 1
1 137 1
1 138 1
1 149 1
1 151 1
1 152 1
1 157 1
1 159 1
1 162 1
1 164 1
1 170 1
1 174 1
1 175 1
1 182 1
1 183 1
1 185 1
1 186 1
1 187 1
1 188 1
1 189 1
1 197 1
1 198 1
1 203 1
1 204 1
1 213 1
1 214 1
1 221 1
1 224 1
1 229 1
1 231 1
1 234 1
1 237 1
1 239 1
1 244 1
1 246 1
1 247 1
1 252 1
1 253 1
1 255 1
1 258 1
1 260 1
1 261 1
1 265 1
1 269 1
1 272 1
1 274 1
1 276 1
1 283 1
1 287 1
1 291 1
1 292 1
1 293 1
1 298 1
1 300 1
1 301 1
1 303 1
1 305 1
1 307 1
1 308 1
1 310 1
1 320 1
1 323 1
1 325 1
1 327 1
1 333 1
1 340 1
1 345 1
1 348 1
1 350 1
1 355 1
1 357 1
1 369 1
1 374 1
1 386 1
1 388 1
1 391 1
1 394 1
1 398 1
2 3 1
2 9 1
2 10 1
2 21 1
2 25 1
2 27 1
2 30 1
2 34 1
2 37 1
2 38 1
2 39 1
2 49 1
2 54 1
2 62 1
2 65 1
2 66 1
2 67 1
2 68 1
2 69 1
2 71 1
2 72 1
2 73 1
2 75 1
2 78 1
2 81 1
2 84 1
2 85 1
2 88 1
2 94 1
2 98 1
2 101 1
2 103 1
2 106 1
2 109 1
2 110 1
2 119 1
2 122 1
2 124 1
2 125 1
2 130 1
2 135 1
2 146 1
2 147 1
2 148 1
2 150 1
2 154 1
2 155 1
2 158 1
2 159 1
2 168 1
2 176 1
2 177 1
2 191 1
2 192 1
2 195 1
2 198 1
2 202 1
2 203 1
2 205 1
2 208 1
2 209 1
2 210 1
2 215 1
2 216 1
2 219 1
2 223 1
2 226 1
2 230 1
2 233 1
2 237 1
2 240 1
2 242 1
2 243 1
2 248 1
2 252 1
2 254 1
2 256 1
2 257 1
2 264 1
2 266 1
2 267 1
2 268 1
2 270 1
2 278 1
2 279 1
2 281 1
2 282 1
2 290 1
2 295 1
2 300 1
2 306 1
2 310 1
2 311 1
2 315 1
2 316 1
2 317 1
2 321 1
2 325 1
2 328 1
2 331 1
2 334 1
2 338 1
2 339 1
2 341 1
2 342 1
2 343 1
2 346 1
2 347 1
2 356 1
2 358 1
2 359 1
2 362 1
2 368 1
2 370 1
2 371 1
2 377 1
2 381 1
2 385 1
2 395 1
2 396 1
3 4 1
3 21 1
3 25 1
3 27 1
3 31 1
3 37 1
3 44 1
3 49 1
3 53 1
3 61 1
3 62 1
3 63 1
3 65 1
3 68 1
3 72 1
3 74 1
3 81 1
3 84 1
3 86 1
3 88 1
3 94 1
3 98 1
3 108 1
3 109 1
3 110 1
3 122 1
3 124 1
3 125 1
3 129 1
3 130 1
3 135 1
3 139 1
3 142 1
3 145 1
3 150 1
3 154 1
3 156 1
3 159 1
3 160 1
3 161 1
3 168 1
3 171 1
3 176 1
3 177 1
3 180 1
3 181 1
3 184 1
3 191 1
3 192 1
3 194 1
3 195 1
3 196 1
3 198 1
3 200 1
3 202 1
3 206 1
3 209 1
3 210 1
3 211 1
3 212 1
3 215 1
3 218 1
3 223 1
3 225 1
3 230 1
3 233 1
3 236 1
3 237 1
3 241 1
3 243 1
3 249 1
3 257 1
3 259 1
3 263 1
3 268 1
3 270 1
3 273 1
3 278 1
3 279 1
3 282 1
3 310 1
3 314 1
3 316 1
3 317 1
3 318 1
3 325 1
3 328 1
3 330 1
3 331 1
3 334 1
3 338 1
3 343 1
3 352 1
3 354 1
3 358 1
3 359 1
3 360 1
3 361 1
3 362 1
3 367 1
3 368 1
3 371 1
3 372 1
3 376 1
3 377 1
3 378 1
3 379 1
3 380 1
3 385 1
3 387 1
3 393 1
3 395 1
3 396 1
3 399 1
4 6 1
4 7 1
4 11 1
4 12 1
4 13 1
4 15 1
4 16 1
4 19 1
4 22 1
4 23 1
4 24 1
4 32 1
4 35 1
4 41 1
4 42 1
4 45 1
4 48 1
4 52 1
4 55 1
4 60 1
4 78 1
4 79 1
4 80 1
4 82 1
4 88 1
4 90 1
4 91 1
4 92 1
4 95 1
4 96 1
4 97 1
4 98 1
4 99 1
4 100 1
4 102 1
4 108 1
4 114 1
4 116 1
4 117 1
4 118 1
4 120 1
4 123 1
4 124 1
4 125 1
4 127 1
4 132 1
4 133 1
4 136 1
4 138 1
4 141 1
4 144 1
4 149 1
4 151 1
4 157 1
4 160 1
4 162 1
4 163 1
4 165 1
4 167 1
4 169 1
4 172 1
4 174 1
4 178 1
4 182 1
4 185 1
4 186 1
4 187 1
4 193 1
4 198 1
4 201 1
4 204 1
4 213 1
4 221 1
4 222 1
4 224 1
4 227 1
4 234 1
4 237 1
4 238 1
4 244 1
4 246 1
4 251 1
4 259 1
4 265 1
4 271 1
4 272 1
4 274 1
4 276 1
4 280 1
4 284 1
4 292 1
4 293 1
4 294 1
4 296 1
4 297 1
4 298 1
4 301 1
4 304 1
4 307 1
4 309 1
4 310 1
4 312 1
4 313 1
4 319 1
4 320 1
4 327 1
4 332 1
4 333 1
4 340 1
4 342 1
4 345 1
4 350 1
4 351 1
4 355 1
4 357 1
4 363 1
4 364 1
4 366 1
4 374 1
4 382 1
4 384 1
4 388 1
4 397 1
4 398 1
5 7 1
5 8 1
5 11 1
5 13 1
5 14 1
5 15 1
5 19 1
5 29 1
5 30 1
5 33 1
5 35 1
5 36 1
5 40 1
5 45 1
5 46 1
5 50 1
5 52 1
5 55 1
5 56 1
5 58 1
5 60 1
5 66 1
5 70 1
5 77 1
5 81 1
5 83 1
5 87 1
5 92 1
5 93 1
5 96 1
5 104 1
5 113 1
5 114 1
5 121 1
5 122 1
5 123 1
5 125 1
5 131 1
5 132 1
5 133 1
5 137 1
5 140 1
5 141 1
5 143 1
5 144 1
5 149 1
5 157 1
5 162 1
5 164 1
5 165 1
5 166 1
5 167 1
5 170 1
5 172 1
5 174 1
5 175 1
5 183 1
5 185 1
5 187 1
5 193 1
5 197 1
5 201 1
5 207 1
5 213 1
5 214 1
5 218 1
5 221 1
5 223 1
5 227 1
5 229 1
5 231 1
5 236 1
5 237 1
5 244 1
5 246 1
5 247 1
5 250 1
5 251 1
5 253 1
5 257 1
5 261 1
5 265 1
5 269 1
5 270 1
5 271 1
5 274 1
5 278 1
5 280 1
5 288 1
5 291 1
5 292 1
5 293 1
5 294 1
5 297 1
5 301 1
5 302 1
5 303 1
5 308 1
5 313 1
5 319 1
5 327 1
5 332 1
5 333 1
5 340 1
5 348 1
5 349 1
5 363 1
5 365 1
5 373 1
5 374 1
5 384 1
5 386 1
5 388 1
5 389 1
6 10 1
6 11 1
6 12 1
6 17 1
6 18 1
6 27 1
6 28 1
6 30 1
6 31 1
6 37 1
6 38 1
6 39 1
6 44 1
6 47 1
6 49 1
6 53 1
6 54 1
6 62 1
6 63 1
6 66 1
6 68 1
6 71 1
6 72 1
6 73 1
6 74 1
6 75 1
6 78 1
6 80 1
6 82 1
6 84 1
6 85 1
6 86 1
6 88 1
6 89 1
6 90 1
6 94 1
6 101 1
6 103 1
6 105 1
6 108 1
6 109 1
6 110 1
6 111 1
6 120 1
6 121 1
6 124 1
6 129 1
6 130 1
6 135 1
6 139 1
6 145 1
6 154 1
6 155 1
6 156 1
6 160 1
6 161 1
6 167 1
6 168 1
6 171 1
6 173 1
6 180 1
6 190 1
6 191 1
6 196 1
6 199 1
6 202 1
6 208 1
6 209 1
6 215 1
6 218 1
6 219 1
6 226 1
6 228 1
6 232 1
6 235 1
6 243 1
6 248 1
6 252 1
6 254 1
6 256 1
6 264 1
6 267 1
6 273 1
6 275 1
6 276 1
6 277 1
6 278 1
6 281 1
6 282 1
6 289 1
6 295 1
6 299 1
6 300 1
6 306 1
6 311 1
6 314 1
6 318 1
6 321 1
6 328 1
6 329 1
6 330 1
6 331 1
6 334 1
6 335 1
6 342 1
6 343 1
6 345 1
6 346 1
6 347 1
6 351 1
6 352 1
6 356 1
6 358 1
6 359 1
6 360 1
6 362 1
6 367 1
6 368 1
6 370 1
6 376 1
6 377 1
6 380 1
6 383 1
6 385 1
6 387 1
6 395 1
6 399 1
6 400 1
7 10 1
7 21 1
7 23 1
7 26 1
7 31 1
7 34 1
7 37 1
7 38 1
7 39 1
7 40 1
7 61 1
7 62 1
7 65 1
7 66 1
7 69 1
7 72 1
7 73 1
7 74 1
7 84 1
7 88 1
7 89 1
7 90 1
7 94 1
7 106 1
7 108 1
7 110 1
7 111 1
7 115 1
7 122 1
7 124 1
7 129 1
7 135 1
7 142 1
7 145 1
7 146 1
7 147 1
7 148 1
7 150 1
7 154 1
7 156 1
7 160 1
7 169 1
7 173 1
7 178 1
7 180 1
7 181 1
7 184 1
7 190 1
7 191 1
7 192 1
7 194 1
7 195 1
7 196 1
7 202 1
7 205 1
7 206 1
7 208 1
7 209 1
7 210 1
7 211 1
7 215 1
7 216 1
7 218 1
7 219 1
7 225 1
7 226 1
7 228 1
7 236 1
7 240 1
7 243 1
7 252 1
7 256 1
7 257 1
7 262 1
7 267 1
7 270 1
7 273 1
7 279 1
7 281 1
7 282 1
7 289 1
7 291 1
7 293 1
7 300 1
7 306 1
7 319 1
7 321 1
7 325 1
7 328 1
7 329 1
7 330 1
7 332 1
7 334 1
7 337 1
7 339 1
7 341 1
7 343 1
7 344 1
7 347 1
7 356 1
7 358 1
7 359 1
7 360 1
7 362 1
7 367 1
7 370 1
7 376 1
7 378 1
7 379 1
7 381 1
7 385 1
7 387 1
7 390 1
7 392 1
7 393 1
7 395 1
7 396 1
7 400 1
8 16 1
8 17 1
8 20 1
8 21 1
8 27 1
8 28 1
8 30 1
8 31 1
8 34 1
8 44 1
8 47 1
8 53 1
8 61 1
8 62 1
8 63 1
8 68 1
8 69 1
8 71 1
8 72 1
8 73 1
8 74 1
8 84 1
8 85 1
8 86 1
8 88 1
8 90 1
8 94 1
8 97 1
8 101 1
8 106 1
8 108 1
8 109 1
8 110 1
8 115 1
8 119 1
8 122 1
8 124 1
8 130 1
8 135 1
8 139 1
8 141 1
8 142 1
8 145 1
8 146 1
8 147 1
8 148 1
8 153 1
8 155 1
8 156 1
8 161 1
8 164 1
8 171 1
8 173 1
8 174 1
8 176 1
8 177 1
8 180 1
8 181 1
8 184 1
8 191 1
8 195 1
8 202 1
8 203 1
8 206 1
8 208 1
8 209 1
8 221 1
8 230 1
8 236 1
8 241 1
8 242 1
8 256 1
8 257 1
8 263 1
8 267 1
8 271 1
8 275 1
8 278 1
8 279 1
8 281 1
8 282 1
8 295 1
8 300 1
8 314 1
8 315 1
8 316 1
8 317 1
8 318 1
8 322 1
8 324 1
8 329 1
8 330 1
8 335 1
8 338 1
8 339 1
8 346 1
8 354 1
8 356 1
8 358 1
8 361 1
8 362 1
8 367 1
8 368 1
8 370 1
8 372 1
8 377 1
8 378 1
8 381 1
8 383 1
8 387 1
8 396 1
8 399 1
9 11 1
9 13 1
9 15 1
9 19 1
9 20 1
9 22 1
9 24 1
9 29 1
9 32 1
9 33 1
9 35 1
9 40 1
9 42 1
9 43 1
9 46 1
9 48 1
9 57 1
9 58 1
9 59 1
9 70 1
9 76 1
9 77 1
9 79 1
9 80 1
9 82 1
9 83 1
9 91 1
9 97 1
9 100 1
9 102 1
9 107 1
9 114 1
9 118 1
9 120 1
9 125 1
9 127 1
9 132 1
9 133 1
9 136 1
9 138 1
9 141 1
9 144 1
9 149 1
9 150 1
9 152 1
9 162 1
9 164 1
9 166 1
9 175 1
9 186 1
9 188 1
9 190 1
9 192 1
9 198 1
9 201 1
9 207 1
9 214 1
9 216 1
9 222 1
9 224 1
9 227 1
9 231 1
9 234 1
9 237 1
9 239 1
9 245 1
9 246 1
9 250 1
9 253 1
9 258 1
9 269 1
9 271 1
9 280 1
9 284 1
9 286 1
9 291 1
9 294 1
9 297 1
9 298 1
9 299 1
9 301 1
9 303 1
9 305 1
9 307 1
9 310 1
9 317 1
9 320 1
9 332 1
9 340 1
9 345 1
9 347 1
9 350 1
9 353 1
9 355 1
9 357 1
9 367 1
9 369 1
9 374 1
9 382 1
9 384 1
9 386 1
9 389 1
9 390 1
9 393 1
9 397 1
9 398 1
10 13 1
10 14 1
10 15 1
10 20 1
10 23 1
10 24 1
10 33 1
10 35 1
10 43 1
10 48 1
10 51 1
10 54 1
10 55 1
10 59 1
10 60 1
10 64 1
10 80 1
10 91 1
10 93 1
10 97 1
10 98 1
10 99 1
10 102 1
10 104 1
10 107 1
10 113 1
10 114 1
10 116 1
10 120 1
10 127 1
10 132 1
10 133 1
10 134 1
10 136 1
10 137 1
10 146 1
10 151 1
10 152 1
10 157 1
10 162 1
10 163 1
10 165 1
10 166 1
10 169 1
10 170 1
10 172 1
10 173 1
10 174 1
10 178 1
10 179 1
10 182 1
10 185 1
10 189 1
10 193 1
10 197 1
10 213 1
10 217 1
10 223 1
10 224 1
10 231 1
10 239 1
10 244 1
10 246 1
10 247 1
10 258 1
10 267 1
10 269 1
10 271 1
10 272 1
10 274 1
10 276 1
10 284 1
10 287 1
10 288 1
10 291 1
10 293 1
10 294 1
10 296 1
10 299 1
10 302 1
10 308 1
10 309 1
10 312 1
10 313 1
10 323 1
10 324 1
10 327 1
10 332 1
10 333 1
10 336 1
10 344 1
10 350 1
10 351 1
10 355 1
10 361 1
10 363 1
10 364 1
10 365 1
10 366 1
10 383 1
10 385 1
10 388 1
10 389 1
10 391 1
10 394 1
10 397 1
10 398 1
11 12 1
11 21 1
11 25 1
11 30 1
11 31 1
11 37 1
11 38 1
11 44 1
11 47 1
11 54 1
11 63 1
11 65 1
11 66 1
11 68 1
11 75 1
11 80 1
11 82 1
11 84 1
11 85 1
11 86 1
11 88 1
11 94 1
11 106 1
11 109 1
11 110 1
11 115 1
11 120 1
11 121 1
11 122 1
11 126 1
11 129 1
11 139 1
11 146 1
11 147 1
11 153 1
11 155 1
11 156 1
11 167 1
11 171 1
11 179 1
11 180 1
11 181 1
11 184 1
11 192 1
11 194 1
11 195 1
11 196 1
11 199 1
11 200 1
11 202 1
11 203 1
11 208 1
11 209 1
11 210 1
11 212 1
11 220 1
11 225 1
11 226 1
11 228 1
11 232 1
11 235 1
11 240 1
11 241 1
11 242 1
11 249 1
11 252 1
11 254 1
11 256 1
11 259 1
11 263 1
11 266 1
11 267 1
11 275 1
11 276 1
11 290 1
11 299 1
11 300 1
11 314 1
11 316 1
11 317 1
11 318 1
11 321 1
11 322 1
11 328 1
11 329 1
11 334 1
11 335 1
11 337 1
11 339 1
11 341 1
11 345 1
11 346 1
11 351 1
11 352 1
11 354 1
11 359 1
11 361 1
11 362 1
11 367 1
11 368 1
11 372 1
11 377 1
11 378 1
11 379 1
11 383 1
11 385 1
11 387 1
11 390 1
11 392 1
11 395 1
11 399 1
12 13 1
12 14 1
12 15 1
12 16 1
12 22 1
12 23 1
12 33 1
12 36 1
12 40 1
12 41 1
12 43 1
12 48 1
12 50 1
12 51 1
12 55 1
12 57 1
12 58 1
12 59 1
12 77 1
12 78 1
12 81 1
12 83 1
12 87 1
12 88 1
12 90 1
12 91 1
12 92 1
12 93 1
12 98 1
12 100 1
12 108 1
12 112 1
12 113 1
12 114 1
12 117 1
12 120 1
12 123 1
12 124 1
12 125 1
12 132 1
12 133 1
12 137 1
12 141 1
12 143 1
12 144 1
12 149 1
12 151 1
12 152 1
12 157 1
12 160 1
12 162 1
12 164 1
12 165 1
12 169 1
12 170 1
12 174 1
12 178 1
12 182 1
12 183 1
12 186 1
12 187 1
12 188 1
12 189 1
12 193 1
12 197 1
12 198 1
12 204 1
12 207 1
12 213 1
12 214 1
12 221 1
12 223 1
12 224 1
12 234 1
12 237 1
12 239 1
12 246 1
12 250 1
12 259 1
12 260 1
12 265 1
12 269 1
12 271 1
12 272 1
12 276 1
12 286 1
12 292 1
12 293 1
12 294 1
12 301 1
12 302 1
12 303 1
12 305 1
12 308 1
12 309 1
12 313 1
12 319 1
12 320 1
12 326 1
12 327 1
12 332 1
12 342 1
12 345 1
12 349 1
12 350 1
12 357 1
12 363 1
12 365 1
12 373 1
12 374 1
12 382 1
12 386 1
12 388 1
12 389 1
12 391 1
12 398 1
13 17 1
13 28 1
13 31 1
13 47 1
13 49 1
13 53 1
13 54 1
13 61 1
13 63 1
13 66 1
13 68 1
13 71 1
13 74 1
13 75 1
13 86 1
13 90 1
13 101 1
13 103 1
13 105 1
13 106 1
13 109 1
13 115 1
13 116 1
13 126 1
13 130 1
13 135 1
13 136 1
13 137 1
13 139 1
13 142 1
13 151 1
13 154 1
13 155 1
13 156 1
13 158 1
13 161 1
13 171 1
13 173 1
13 177 1
13 179 1
13 180 1
13 187 1
13 190 1
13 193 1
13 195 1
13 196 1
13 200 1
13 202 1
13 203 1
13 205 1
13 209 1
13 212 1
13 215 1
13 216 1
13 217 1
13 218 1
13 219 1
13 220 1
13 225 1
13 233 1
13 235 1
13 240 1
13 241 1
13 248 1
13 252 1
13 256 1
13 257 1
13 264 1
13 273 1
13 278 1
13 279 1
13 281 1
13 282 1
13 290 1
13 300 1
13 306 1
13 307 1
13 311 1
13 313 1
13 316 1
13 317 1
13 318 1
13 321 1
13 328 1
13 329 1
13 330 1
13 335 1
13 337 1
13 338 1
13 339 1
13 341 1
13 342 1
13 346 1
13 347 1
13 350 1
13 354 1
13 356 1
13 358 1
13 360 1
13 361 1
13 362 1
13 370 1
13 371 1
13 372 1
13 377 1
13 378 1
13 380 1
13 383 1
13 385 1
13 392 1
13 396 1
13 399 1
13 400 1
14 17 1
14 18 1
14 26 1
14 27 1
14 28 1
14 30 1
14 44 1
14 47 1
14 53 1
14 63 1
14 66 1
14 67 1
14 68 1
14 69 1
14 71 1
14 72 1
14 73 1
14 74 1
14 78 1
14 84 1
14 86 1
14 88 1
14 90 1
14 94 1
14 105 1
14 109 1
14 115 1
14 124 1
14 126 1
14 129 1
14 130 1
14 135 1
14 142 1
14 145 1
14 147 1
14 148 1
14 153 1
14 154 1
14 156 1
14 158 1
14 160 1
14 161 1
14 176 1
14 177 1
14 179 1
14 181 1
14 190 1
14 191 1
14 192 1
14 194 1
14 195 1
14 196 1
14 200 1
14 203 1
14 207 1
14 209 1
14 210 1
14 212 1
14 216 1
14 224 1
14 225 1
14 228 1
14 230 1
14 233 1
14 234 1
14 235 1
14 236 1
14 242 1
14 248 1
14 249 1
14 251 1
14 253 1
14 254 1
14 255 1
14 257 1
14 261 1
14 262 1
14 266 1
14 267 1
14 268 1
14 275 1
14 277 1
14 280 1
14 282 1
14 287 1
14 289 1
14 290 1
14 300 1
14 304 1
14 306 1
14 311 1
14 316 1
14 317 1
14 321 1
14 325 1
14 328 1
14 329 1
14 330 1
14 335 1
14 337 1
14 338 1
14 339 1
14 342 1
14 358 1
14 360 1
14 368 1
14 370 1
14 371 1
14 379 1
14 381 1
14 399 1
14 400 1
15 19 1
15 21 1
15 26 1
15 27 1
15 30 1
15 34 1
15 35 1
15 37 1
15 38 1
15 39 1
15 44 1
15 46 1
15 53 1
15 54 1
15 61 1
15 62 1
15 65 1
15 66 1
15 67 1
15 68 1
15 69 1
15 71 1
15 72 1
15 73 1
15 74 1
15 75 1
15 85 1
15 86 1
15 88 1
15 89 1
15 90 1
15 94 1
15 101 1
15 103 1
15 105 1
15 106 1
15 110 1
15 111 1
15 119 1
15 122 1
15 124 1
15 128 1
15 130 1
15 134 1
15 135 1
15 139 1
15 145 1
15 147 1
15 148 1
15 149 1
15 153 1
15 154 1
15 158 1
15 160 1
15 172 1
15 173 1
15 176 1
15 180 1
15 186 1
15 190 1
15 194 1
15 195 1
15 199 1
15 202 1
15 203 1
15 205 1
15 206 1
15 208 1
15 209 1
15 210 1
15 212 1
15 215 1
15 216 1
15 217 1
15 219 1
15 225 1
15 228 1
15 230 1
15 232 1
15 235 1
15 240 1
15 241 1
15 242 1
15 248 1
15 249 1
15 252 1
15 254 1
15 255 1
15 256 1
15 257 1
15 259 1
15 266 1
15 270 1
15 272 1
15 273 1
15 275 1
15 281 1
15 290 1
15 295 1
15 300 1
15 306 1
15 316 1
15 322 1
15 329 1
15 334 1
15 335 1
15 337 1
15 339 1
15 341 1
15 342 1
15 343 1
15 346 1
15 352 1
15 354 1
15 356 1
15 360 1
15 361 1
15 367 1
15 368 1
15 371 1
15 372 1
15 376 1
15 377 1
15 379 1
15 381 1
15 383 1
15 385 1
15 387 1
15 390 1
15 392 1
15 393 1
15 396 1
15 399 1
15 400 1
16 18 1
16 20 1
16 28 1
16 30 1
16 34 1
16 39 1
16 47 1
16 53 1
16 62 1
16 63 1
16 66 1
16 67 1
16 72 1
16 74 1
16 78 1
16 84 1
16 85 1
16 86 1
16 88 1
16 94 1
16 97 1
16 101 1
16 105 1
16 109 1
16 110 1
16 119 1
16 121 1
16 122 1
16 124 1
16 129 1
16 135 1
16 139 1
16 141 1
16 146 1
16 148 1
16 150 1
16 153 1
16 156 1
16 158 1
16 164 1
16 168 1
16 171 1
16 174 1
16 176 1
16 180 1
16 181 1
16 184 1
16 191 1
16 194 1
16 195 1
16 199 1
16 200 1
16 202 1
16 206 1
16 209 1
16 211 1
16 215 1
16 216 1
16 221 1
16 225 1
16 228 1
16 230 1
16 232 1
16 233 1
16 252 1
16 256 1
16 264 1
16 266 1
16 267 1
16 268 1
16 270 1
16 271 1
16 277 1
16 278 1
16 279 1
16 281 1
16 282 1
16 295 1
16 306 1
16 311 1
16 316 1
16 317 1
16 318 1
16 322 1
16 324 1
16 325 1
16 329 1
16 331 1
16 337 1
16 339 1
16 341 1
16 346 1
16 352 1
16 354 1
16 358 1
16 359 1
16 361 1
16 362 1
16 368 1
16 377 1
16 379 1
16 381 1
16 385 1
16 400 1
17 24 1
17 25 1
17 29 1
17 32 1
17 35 1
17 36 1
17 40 1
17 41 1
17 43 1
17 46 1
17 57 1
17 58 1
17 60 1
17 64 1
17 70 1
17 79 1
17 81 1
17 82 1
17 83 1
17 84 1
17 91 1
17 92 1
17 100 1
17 102 1
17 104 1
17 116 1
17 117 1
17 120 1
17 123 1
17 127 1
17 128 1
17 133 1
17 136 1
17 137 1
17 138 1
17 149 1
17 151 1
17 152 1
17 157 1
17 159 1
17 164 1
17 165 1
17 166 1
17 167 1
17 170 1
17 174 1
17 175 1
17 178 1
17 180 1
17 186 1
17 187 1
17 189 1
17 199 1
17 207 1
17 214 1
17 222 1
17 223 1
17 224 1
17 227 1
17 229 1
17 231 1
17 234 1
17 237 1
17 239 1
17 244 1
17 245 1
17 250 1
17 261 1
17 265 1
17 269 1
17 272 1
17 274 1
17 280 1
17 285 1
17 287 1
17 290 1
17 293 1
17 294 1
17 296 1
17 297 1
17 298 1
17 301 1
17 302 1
17 304 1
17 308 1
17 309 1
17 312 1
17 313 1
17 320 1
17 322 1
17 326 1
17 327 1
17 328 1
17 331 1
17 332 1
17 333 1
17 340 1
17 346 1
17 348 1
17 353 1
17 355 1
17 363 1
17 364 1
17 369 1
17 373 1
17 374 1
17 384 1
17 386 1
17 389 1
17 394 1
17 398 1
18 20 1
18 23 1
18 26 1
18 29 1
18 33 1
18 35 1
18 40 1
18 41 1
18 42 1
18 44 1
18 46 1
18 50 1
18 52 1
18 55 1
18 56 1
18 59 1
18 64 1
18 70 1
18 77 1
18 80 1
18 82 1
18 83 1
18 87 1
18 91 1
18 97 1
18 99 1
18 100 1
18 102 1
18 104 1
18 107 1
18 116 1
18 117 1
18 118 1
18 120 1
18 123 1
18 125 1
18 127 1
18 128 1
18 131 1
18 133 1
18 136 1
18 138 1
18 141 1
18 149 1
18 152 1
18 159 1
18 162 1
18 163 1
18 164 1
18 167 1
18 169 1
18 170 1
18 174 1
18 175 1
18 178 1
18 181 1
18 183 1
18 185 1
18 188 1
18 193 1
18 198 1
18 204 1
18 213 1
18 214 1
18 219 1
18 220 1
18 222 1
18 223 1
18 227 1
18 231 1
18 234 1
18 238 1
18 239 1
18 240 1
18 250 1
18 251 1
18 258 1
18 260 1
18 269 1
18 276 1
18 280 1
18 283 1
18 285 1
18 287 1
18 292 1
18 298 1
18 299 1
18 301 1
18 302 1
18 304 1
18 305 1
18 308 1
18 309 1
18 310 1
18 312 1
18 313 1
18 320 1
18 323 1
18 324 1
18 326 1
18 336 1
18 344 1
18 345 1
18 349 1
18 353 1
18 355 1
18 362 1
18 363 1
18 364 1
18 366 1
18 369 1
18 377 1
18 382 1
18 386 1
18 388 1
18 394 1
18 398 1
18 399 1
19 21 1
19 25 1
19 26 1
19 27 1
19 28 1
19 30 1
19 31 1
19 35 1
19 37 1
19 38 1
19 39 1
19 44 1
19 46 1
19 47 1
19 49 1
19 61 1
19 63 1
19 65 1
19 66 1
19 68 1
19 69 1
19 71 1
19 73 1
19 85 1
19 89 1
19 101 1
19 106 1
19 108 1
19 110 1
19 115 1
19 121 1
19 122 1
19 126 1
19 128 1
19 130 1
19 134 1
19 135 1
19 139 1
19 142 1
19 145 1
19 146 1
19 147 1
19 148 1
19 149 1
19 150 1
19 154 1
19 155 1
19 156 1
19 158 1
19 160 1
19 172 1
19 177 1
19 181 1
19 184 1
19 186 1
19 194 1
19 202 1
19 203 1
19 205 1
19 209 1
19 210 1
19 211 1
19 212 1
19 215 1
19 217 1
19 218 1
19 219 1
19 220 1
19 225 1
19 226 1
19 228 1
19 233 1
19 235 1
19 240 1
19 241 1
19 242 1
19 243 1
19 249 1
19 252 1
19 255 1
19 256 1
19 262 1
19 264 1
19 266 1
19 267 1
19 268 1
19 270 1
19 272 1
19 273 1
19 275 1
19 277 1
19 278 1
19 279 1
19 281 1
19 295 1
19 306 1
19 311 1
19 314 1
19 317 1
19 318 1
19 325 1
19 331 1
19 335 1
19 337 1
19 338 1
19 339 1
19 341 1
19 347 1
19 354 1
19 360 1
19 362 1
19 367 1
19 368 1
19 371 1
19 380 1
19 381 1
19 383 1
19 385 1
19 390 1
19 393 1
19 400 1
20 25 1
20 28 1
20 37 1
20 38 1
20 44 1
20 49 1
20 53 1
20 54 1
20 65 1
20 66 1
20 68 1
20 71 1
20 73 1
20 75 1
20 78 1
20 84 1
20 89 1
20 90 1
20 94 1
20 97 1
20 101 1
20 103 1
20 105 1
20 109 1
20 110 1
20 111 1
20 119 1
20 124 1
20 126 1
20 129 1
20 135 1
20 141 1
20 142 1
20 145 1
20 147 1
20 148 1
20 150 1
20 154 1
20 155 1
20 158 1
20 161 1
20 164 1
20 168 1
20 171 1
20 173 1
20 174 1
20 177 1
20 179 1
20 180 1
20 184 1
20 191 1
20 194 1
20 196 1
20 203 1
20 208 1
20 212 1
20 217 1
20 218 1
20 219 1
20 221 1
20 225 1
20 232 1
20 233 1
20 235 1
20 240 1
20 241 1
20 242 1
20 243 1
20 249 1
20 255 1
20 257 1
20 259 1
20 263 1
20 264 1
20 266 1
20 270 1
20 271 1
20 275 1
20 277 1
20 278 1
20 279 1
20 281 1
20 289 1
20 311 1
20 314 1
20 315 1
20 317 1
20 318 1
20 321 1
20 322 1
20 324 1
20 325 1
20 330 1
20 334 1
20 335 1
20 338 1
20 339 1
20 342 1
20 352 1
20 359 1
20 360 1
20 367 1
20 370 1
20 371 1
20 372 1
20 377 1
20 381 1
20 385 1
20 390 1
20 395 1
20 396 1
20 400 1
21 22 1
21 23 1
21 24 1
21 29 1
21 35 1
21 36 1
21 41 1
21 42 1
21 45 1
21 46 1
21 48 1
21 56 1
21 58 1
21 59 1
21 60 1
21 69 1
21 70 1
21 77 1
21 82 1
21 87 1
21 91 1
21 93 1
21 96 1
21 97 1
21 99 1
21 100 1
21 102 1
21 104 1
21 107 1
21 113 1
21 114 1
21 117 1
21 118 1
21 125 1
21 129 1
21 132 1
21 138 1
21 140 1
21 141 1
21 143 1
21 147 1
21 149 1
21 151 1
21 152 1
21 159 1
21 165 1
21 167 1
21 169 1
21 170 1
21 172 1
21 178 1
21 182 1
21 187 1
21 188 1
21 193 1
21 197 1
21 198 1
21 207 1
21 213 1
21 221 1
21 222 1
21 223 1
21 226 1
21 231 1
21 233 1
21 234 1
21 235 1
21 237 1
21 244 1
21 245 1
21 246 1
21 253 1
21 254 1
21 256 1
21 261 1
21 269 1
21 274 1
21 276 1
21 280 1
21 284 1
21 285 1
21 286 1
21 287 1
21 293 1
21 298 1
21 299 1
21 301 1
21 302 1
21 305 1
21 308 1
21 310 1
21 313 1
21 320 1
21 323 1
21 326 1
21 327 1
21 344 1
21 350 1
21 351 1
21 353 1
21 355 1
21 366 1
21 369 1
21 373 1
21 380 1
21 386 1
21 388 1
21 394 1
21 397 1
21 398 1
22 25 1
22 26 1
22 27 1
22 28 1
22 31 1
22 34 1
22 37 1
22 38 1
22 47 1
22 48 1
22 49 1
22 61 1
22 62 1
22 63 1
22 67 1
22 68 1
22 69 1
22 71 1
22 73 1
22 74 1
22 75 1
22 85 1
22 86 1
22 90 1
22 100 1
22 101 1
22 103 1
22 105 1
22 106 1
22 109 1
22 110 1
22 112 1
22 122 1
22 123 1
22 142 1
22 145 1
22 146 1
22 147 1
22 148 1
22 150 1
22 153 1
22 161 1
22 168 1
22 171 1
22 180 1
22 181 1
22 183 1
22 184 1
22 194 1
22 199 1
22 202 1
22 205 1
22 208 1
22 209 1
22 211 1
22 212 1
22 215 1
22 217 1
22 220 1
22 225 1
22 228 1
22 233 1
22 235 1
22 236 1
22 240 1
22 241 1
22 242 1
22 248 1
22 252 1
22 255 1
22 256 1
22 257 1
22 265 1
22 266 1
22 270 1
22 273 1
22 277 1
22 282 1
22 290 1
22 295 1
22 300 1
22 306 1
22 308 1
22 312 1
22 318 1
22 321 1
22 322 1
22 328 1
22 330 1
22 331 1
22 334 1
22 335 1
22 339 1
22 341 1
22 352 1
22 354 1
22 358 1
22 359 1
22 360 1
22 362 1
22 367 1
22 368 1
22 372 1
22 375 1
22 376 1
22 378 1
22 379 1
22 380 1
22 381 1
22 383 1
22 385 1
22 387 1
22 390 1
22 393 1
22 395 1
22 398 1
22 400 1
23 26 1
23 27 1
23 30 1
23 31 1
23 34 1
23 37 1
23 38 1
23 40 1
23 47 1
23 49 1
23 53 1
23 54 1
23 62 1
23 65 1
23 66 1
23 67 1
23 68 1
23 71 1
23 72 1
23 78 1
23 90 1
23 94 1
23 105 1
23 108 1
23 109 1
23 115 1
23 121 1
23 129 1
23 135 1
23 139 1
23 142 1
23 146 1
23 148 1
23 153 1
23 154 1
23 155 1
23 160 1
23 169 1
23 173 1
23 177 1
23 178 1
23 179 1
23 180 1
23 181 1
23 190 1
23 194 1
23 195 1
23 196 1
23 199 1
23 202 1
23 203 1
23 205 1
23 208 1
23 209 1
23 210 1
23 211 1
23 217 1
23 218 1
23 225 1
23 230 1
23 232 1
23 233 1
23 236 1
23 240 1
23 254 1
23 255 1
23 257 1
23 259 1
23 267 1
23 268 1
23 270 1
23 277 1
23 278 1
23 282 1
23 289 1
23 290 1
23 291 1
23 293 1
23 306 1
23 311 1
23 314 1
23 315 1
23 319 1
23 321 1
23 329 1
23 332 1
23 335 1
23 339 1
23 341 1
23 343 1
23 344 1
23 346 1
23 352 1
23 354 1
23 358 1
23 360 1
23 362 1
23 367 1
23 368 1
23 375 1
23 379 1
23 380 1
23 383 1
23 385 1
23 387 1
23 395 1
23 396 1
23 400 1
24 25 1
24 26 1
24 27 1
24 28 1
24 30 1
24 31 1
24 34 1
24 37 1
24 39 1
24 44 1
24 47 1
24 49 1
24 53 1
24 55 1
24 62 1
24 63 1
24 65 1
24 66 1
24 67 1
24 71 1
24 72 1
24 74 1
24 84 1
24 88 1
24 89 1
24 101 1
24 105 1
24 106 1
24 107 1
24 109 1
24 111 1
24 113 1
24 121 1
24 122 1
24 126 1
24 129 1
24 130 1
24 131 1
24 132 1
24 139 1
24 142 1
24 145 1
24 147 1
24 148 1
24 150 1
24 153 1
24 158 1
24 168 1
24 171 1
24 175 1
24 176 1
24 177 1
24 188 1
24 190 1
24 191 1
24 200 1
24 202 1
24 203 1
24 206 1
24 208 1
24 209 1
24 212 1
24 216 1
24 217 1
24 218 1
24 232 1
24 233 1
24 236 1
24 240 1
24 241 1
24 243 1
24 252 1
24 254 1
24 256 1
24 259 1
24 262 1
24 263 1
24 264 1
24 266 1
24 270 1
24 275 1
24 278 1
24 279 1
24 294 1
24 300 1
24 311 1
24 314 1
24 315 1
24 316 1
24 318 1
24 321 1
24 328 1
24 329 1
24 331 1
24 334 1
24 335 1
24 337 1
24 338 1
24 341 1
24 342 1
24 343 1
24 346 1
24 352 1
24 354 1
24 359 1
24 361 1
24 368 1
24 370 1
24 372 1
24 375 1
24 377 1
24 378 1
24 379 1
24 383 1
24 385 1
24 388 1
24 390 1
24 395 1
24 396 1
24 399 1
25 32 1
25 33 1
25 35 1
25 36 1
25 40 1
25 48 1
25 50 1
25 51 1
25 52 1
25 55 1
25 56 1
25 58 1
25 59 1
25 60 1
25 64 1
25 77 1
25 79 1
25 80 1
25 81 1
25 83 1
25 84 1
25 87 1
25 93 1
25 96 1
25 97 1
25 99 1
25 102 1
25 104 1
25 113 1
25 116 1
25 118 1
25 120 1
25 128 1
25 131 1
25 133 1
25 134 1
25 136 1
25 137 1
25 141 1
25 143 1
25 144 1
25 151 1
25 152 1
25 157 1
25 159 1
25 162 1
25 169 1
25 172 1
25 174 1
25 175 1
25 178 1
25 180 1
25 182 1
25 183 1
25 186 1
25 189 1
25 193 1
25 199 1
25 204 1
25 207 1
25 213 1
25 214 1
25 221 1
25 222 1
25 231 1
25 237 1
25 238 1
25 244 1
25 245 1
25 246 1
25 250 1
25 251 1
25 253 1
25 261 1
25 265 1
25 271 1
25 274 1
25 280 1
25 283 1
25 285 1
25 286 1
25 287 1
25 288 1
25 290 1
25 293 1
25 294 1
25 297 1
25 299 1
25 302 1
25 303 1
25 304 1
25 305 1
25 307 1
25 308 1
25 312 1
25 320 1
25 322 1
25 323 1
25 324 1
25 327 1
25 328 1
25 331 1
25 332 1
25 336 1
25 344 1
25 346 1
25 348 1
25 350 1
25 351 1
25 353 1
25 355 1
25 363 1
25 364 1
25 366 1
25 369 1
25 374 1
25 382 1
25 388 1
25 389 1
25 391 1
25 394 1
25 397 1
26 32 1
26 33 1
26 35 1
26 43 1
26 44 1
26 45 1
26 46 1
26 48 1
26 50 1
26 52 1
26 55 1
26 56 1
26 57 1
26 59 1
26 64 1
26 76 1
26 77 1
26 80 1
26 82 1
26 87 1
26 92 1
26 93 1
26 95 1
26 96 1
26 99 1
26 107 1
26 112 1
26 114 1
26 116 1
26 120 1
26 123 1
26 127 1
26 128 1
26 131 1
26 132 1
26 133 1
26 144 1
26 151 1
26 152 1
26 159 1
26 162 1
26 166 1
26 167 1
26 172 1
26 174 1
26 175 1
26 178 1
26 181 1
26 182 1
26 187 1
26 188 1
26 189 1
26 193 1
26 197 1
26 201 1
26 204 1
26 207 1
26 213 1
26 214 1
26 219 1
26 220 1
26 221 1
26 223 1
26 227 1
26 229 1
26 231 1
26 239 1
26 240 1
26 250 1
26 253 1
26 260 1
26 261 1
26 265 1
26 271 1
26 272 1
26 280 1
26 285 1
26 286 1
26 287 1
26 288 1
26 291 1
26 292 1
26 296 1
26 298 1
26 301 1
26 303 1
26 305 1
26 307 1
26 309 1
26 310 1
26 313 1
26 320 1
26 323 1
26 324 1
26 332 1
26 333 1
26 344 1
26 345 1
26 348 1
26 362 1
26 364 1
26 373 1
26 374 1
26 377 1
26 384 1
26 386 1
26 391 1
26 394 1
26 399 1
27 28 1
27 29 1
27 33 1
27 35 1
27 41 1
27 45 1
27 48 1
27 51 1
27 52 1
27 56 1
27 57 1
27 60 1
27 64 1
27 77 1
27 79 1
27 83 1
27 86 1
27 87 1
27 92 1
27 93 1
27 96 1
27 98 1
27 99 1
27 100 1
27 104 1
27 105 1
27 109 1
27 113 1
27 114 1
27 116 1
27 127 1
27 128 1
27 133 1
27 134 1
27 136 1
27 144 1
27 151 1
27 157 1
27 159 1
27 162 1
27 166 1
27 169 1
27 170 1
27 172 1
27 174 1
27 175 1
27 183 1
27 185 1
27 189 1
27 198 1
27 204 1
27 222 1
27 223 1
27 224 1
27 227 1
27 231 1
27 232 1
27 238 1
27 244 1
27 246 1
27 258 1
27 261 1
27 263 1
27 265 1
27 272 1
27 274 1
27 284 1
27 285 1
27 287 1
27 288 1
27 291 1
27 294 1
27 296 1
27 297 1
27 299 1
27 302 1
27 303 1
27 307 1
27 308 1
27 309 1
27 312 1
27 323 1
27 324 1
27 326 1
27 327 1
27 332 1
27 336 1
27 348 1
27 350 1
27 351 1
27 357 1
27 363 1
27 364 1
27 365 1
27 366 1
27 369 1
27 371 1
27 374 1
27 379 1
27 384 1
27 389 1
27 395 1
27 397 1
27 398 1
28 40 1
28 41 1
28 46 1
28 52 1
28 55 1
28 56 1
28 57 1
28 70 1
28 76 1
28 80 1
28 81 1
28 82 1
28 86 1
28 87 1
28 105 1
28 109 1
28 112 1
28 114 1
28 118 1
28 120 1
28 123 1
28 132 1
28 136 1
28 141 1
28 157 1
28 159 1
28 162 1
28 163 1
28 164 1
28 165 1
28 169 1
28 170 1
28 172 1
28 183 1
28 185 1
28 186 1
28 187 1
28 188 1
28 193 1
28 198 1
28 213 1
28 221 1
28 222 1
28 227 1
28 229 1
28 232 1
28 237 1
28 244 1
28 250 1
28 261 1
28 263 1
28 271 1
28 272 1
28 274 1
28 283 1
28 284 1
28 286 1
28 287 1
28 288 1
28 293 1
28 296 1
28 297 1
28 298 1
28 299 1
28 302 1
28 303 1
28 305 1
28 308 1
28 310 1
28 312 1
28 319 1
28 326 1
28 327 1
28 332 1
28 333 1
28 344 1
28 348 1
28 350 1
28 351 1
28 353 1
28 355 1
28 357 1
28 363 1
28 365 1
28 366 1
28 371 1
28 379 1
28 382 1
28 388 1
28 391 1
28 395 1
29 30 1
29 31 1
29 34 1
29 38 1
29 44 1
29 49 1
29 52 1
29 53 1
29 54 1
29 62 1
29 66 1
29 67 1
29 68 1
29 69 1
29 71 1
29 72 1
29 73 1
29 74 1
29 75 1
29 78 1
29 84 1
29 85 1
29 86 1
29 89 1
29 90 1
29 95 1
29 101 1
29 105 1
29 106 1
29 109 1
29 111 1
29 115 1
29 118 1
29 121 1
29 122 1
29 124 1
29 126 1
29 129 1
29 130 1
29 135 1
29 139 1
29 146 1
29 147 1
29 150 1
29 154 1
29 155 1
29 158 1
29 160 1
29 161 1
29 165 1
29 173 1
29 176 1
29 179 1
29 180 1
29 181 1
29 184 1
29 190 1
29 191 1
29 192 1
29 194 1
29 195 1
29 196 1
29 199 1
29 200 1
29 203 1
29 206 1
29 208 1
29 210 1
29 211 1
29 215 1
29 217 1
29 219 1
29 220 1
29 225 1
29 228 1
29 232 1
29 235 1
29 240 1
29 241 1
29 244 1
29 249 1
29 252 1
29 255 1
29 256 1
29 257 1
29 263 1
29 267 1
29 273 1
29 275 1
29 277 1
29 278 1
29 282 1
29 288 1
29 289 1
29 306 1
29 316 1
29 317 1
29 321 1
29 325 1
29 326 1
29 333 1
29 335 1
29 338 1
29 339 1
29 341 1
29 342 1
29 343 1
29 352 1
29 354 1
29 356 1
29 358 1
29 361 1
29 362 1
29 363 1
29 368 1
29 370 1
29 372 1
29 375 1
29 376 1
29 378 1
29 380 1
29 383 1
29 390 1
29 395 1
29 399 1
29 400 1
30 32 1
30 33 1
30 35 1
30 36 1
30 42 1
30 43 1
30 45 1
30 46 1
30 51 1
30 52 1
30 57 1
30 58 1
30 59 1
30 66 1
30 77 1
30 79 1
30 80 1
30 81 1
30 82 1
30 83 1
30 87 1
30 92 1
30 93 1
30 95 1
30 96 1
30 98 1
30 100 1
30 102 1
30 107 1
30 112 1
30 113 1
30 117 1
30 120 1
30 121 1
30 122 1
30 123 1
30 125 1
30 127 1
30 131 1
30 132 1
30 133 1
30 134 1
30 136 1
30 137 1
30 138 1
30 141 1
30 144 1
30 149 1
30 151 1
30 152 1
30 157 1
30 162 1
30 163 1
30 164 1
30 166 1
30 167 1
30 172 1
30 182 1
30 185 1
30 186 1
30 187 1
30 188 1
30 189 1
30 193 1
30 198 1
30 201 1
30 218 1
30 222 1
30 223 1
30 231 1
30 236 1
30 237 1
30 239 1
30 246 1
30 250 1
30 257 1
30 258 1
30 260 1
30 261 1
30 265 1
30 269 1
30 270 1
30 272 1
30 276 1
30 278 1
30 284 1
30 285 1
30 288 1
30 291 1
30 292 1
30 293 1
30 298 1
30 299 1
30 301 1
30 303 1
30 304 1
30 305 1
30 307 1
30 309 1
30 310 1
30 313 1
30 324 1
30 326 1
30 327 1
30 332 1
30 333 1
30 336 1
30 340 1
30 345 1
30 348 1
30 350 1
30 351 1
30 364 1
30 365 1
30 369 1
30 382 1
30 384 1
30 389 1
30 391 1
31 36 1
31 40 1
31 42 1
31 43 1
31 48 1
31 50 1
31 52 1
31 56 1
31 59 1
31 62 1
31 64 1
31 76 1
31 83 1
31 87 1
31 92 1
31 93 1
31 95 1
31 97 1
31 98 1
31 100 1
31 101 1
31 107 1
31 112 1
31 113 1
31 117 1
31 125 1
31 128 1
31 136 1
31 137 1
31 139 1
31 140 1
31 142 1
31 143 1
31 152 1
31 161 1
31 162 1
31 163 1
31 164 1
31 165 1
31 166 1
31 167 1
31 169 1
31 172 1
31 174 1
31 178 1
31 182 1
31 184 1
31 185 1
31 187 1
31 188 1
31 189 1
31 193 1
31 197 1
31 198 1
31 204 1
31 207 1
31 212 1
31 214 1
31 221 1
31 224 1
31 227 1
31 234 1
31 238 1
31 239 1
31 245 1
31 247 1
31 250 1
31 251 1
31 258 1
31 261 1
31 269 1
31 271 1
31 272 1
31 274 1
31 276 1
31 280 1
31 285 1
31 286 1
31 287 1
31 291 1
31 292 1
31 293 1
31 294 1
31 296 1
31 297 1
31 301 1
31 302 1
31 303 1
31 305 1
31 307 1
31 308 1
31 313 1
31 320 1
31 323 1
31 324 1
31 326 1
31 327 1
31 333 1
31 340 1
31 343 1
31 344 1
31 345 1
31 349 1
31 350 1
31 353 1
31 363 1
31 364 1
31 369 1
31 373 1
31 386 1
31 389 1
31 391 1
31 394 1
31 396 1
31 398 1
32 38 1
32 39 1
32 44 1
32 47 1
32 49 1
32 53 1
32 54 1
32 58 1
32 62 1
32 63 1
32 67 1
32 72 1
32 75 1
32 78 1
32 88 1
32 101 1
32 103 1
32 105 1
32 106 1
32 108 1
32 109 1
32 115 1
32 119 1
32 126 1
32 129 1
32 135 1
32 138 1
32 145 1
32 156 1
32 158 1
32 160 1
32 161 1
32 168 1
32 171 1
32 176 1
32 177 1
32 179 1
32 180 1
32 182 1
32 192 1
32 195 1
32 196 1
32 200 1
32 202 1
32 203 1
32 205 1
32 206 1
32 209 1
32 211 1
32 212 1
32 215 1
32 216 1
32 220 1
32 226 1
32 230 1
32 232 1
32 233 1
32 235 1
32 236 1
32 241 1
32 242 1
32 243 1
32 248 1
32 249 1
32 252 1
32 254 1
32 255 1
32 256 1
32 263 1
32 264 1
32 270 1
32 277 1
32 278 1
32 284 1
32 289 1
32 290 1
32 295 1
32 300 1
32 305 1
32 311 1
32 314 1
32 315 1
32 316 1
32 321 1
32 322 1
32 325 1
32 327 1
32 329 1
32 330 1
32 335 1
32 337 1
32 338 1
32 339 1
32 342 1
32 343 1
32 346 1
32 347 1
32 352 1
32 353 1
32 354 1
32 356 1
32 358 1
32 362 1
32 367 1
32 368 1
32 371 1
32 375 1
32 376 1
32 377 1
32 378 1
32 379 1
32 380 1
32 381 1
32 382 1
32 383 1
32 387 1
32 391 1
32 395 1
32 399 1
33 34 1
33 47 1
33 49 1
33 54 1
33 56 1
33 63 1
33 67 1
33 68 1
33 71 1
33 73 1
33 75 1
33 78 1
33 84 1
33 86 1
33 88 1
33 89 1
33 94 1
33 101 1
33 103 1
33 105 1
33 106 1
33 108 1
33 114 1
33 122 1
33 126 1
33 127 1
33 129 1
33 135 1
33 139 1
33 145 1
33 148 1
33 153 1
33 160 1
33 161 1
33 173 1
33 179 1
33 181 1
33 191 1
33 192 1
33 195 1
33 197 1
33 199 1
33 202 1
33 205 1
33 206 1
33 208 1
33 209 1
33 212 1
33 214 1
33 215 1
33 216 1
33 219 1
33 220 1
33 226 1
33 232 1
33 236 1
33 240 1
33 242 1
33 243 1
33 248 1
33 250 1
33 252 1
33 254 1
33 257 1
33 259 1
33 262 1
33 266 1
33 267 1
33 270 1
33 278 1
33 279 1
33 289 1
33 290 1
33 292 1
33 295 1
33 314 1
33 315 1
33 316 1
33 317 1
33 321 1
33 325 1
33 329 1
33 330 1
33 335 1
33 337 1
33 338 1
33 341 1
33 342 1
33 352 1
33 359 1
33 360 1
33 368 1
33 369 1
33 371 1
33 377 1
33 379 1
33 380 1
33 383 1
33 386 1
33 387 1
33 392 1
33 393 1
33 399 1
33 400 1
34 35 1
34 37 1
34 40 1
34 42 1
34 43 1
34 45 1
34 50 1
34 51 1
34 52 1
34 55 1
34 56 1
34 59 1
34 70 1
34 76 1
34 77 1
34 79 1
34 81 1
34 87 1
34 93 1
34 95 1
34 96 1
34 97 1
34 99 1
34 100 1
34 104 1
34 110 1
34 112 1
34 118 1
34 123 1
34 125 1
34 138 1
34 140 1
34 144 1
34 152 1
34 157 1
34 159 1
34 163 1
34 166 1
34 168 1
34 169 1
34 174 1
34 182 1
34 183 1
34 186 1
34 187 1
34 189 1
34 193 1
34 198 1
34 201 1
34 204 1
34 210 1
34 213 1
34 214 1
34 221 1
34 222 1
34 223 1
34 224 1
34 228 1
34 229 1
34 234 1
34 237 1
34 238 1
34 244 1
34 246 1
34 250 1
34 251 1
34 253 1
34 260 1
34 271 1
34 273 1
34 281 1
34 284 1
34 285 1
34 287 1
34 288 1
34 291 1
34 298 1
34 299 1
34 301 1
34 304 1
34 307 1
34 309 1
34 310 1
34 313 1
34 319 1
34 320 1
34 323 1
34 324 1
34 326 1
34 333 1
34 339 1
34 348 1
34 351 1
34 357 1
34 364 1
34 365 1
34 366 1
34 369 1
34 373 1
34 374 1
34 381 1
34 382 1
34 384 1
34 386 1
34 388 1
34 391 1
35 39 1
35 46 1
35 49 1
35 54 1
35 62 1
35 65 1
35 67 1
35 69 1
35 73 1
35 74 1
35 75 1
35 84 1
35 85 1
35 86 1
35 90 1
35 94 1
35 101 1
35 103 1
35 105 1
35 108 1
35 115 1
35 119 1
35 121 1
35 122 1
35 126 1
35 128 1
35 130 1
35 134 1
35 142 1
35 145 1
35 146 1
35 149 1
35 150 1
35 154 1
35 155 1
35 156 1
35 160 1
35 161 1
35 168 1
35 172 1
35 173 1
35 181 1
35 186 1
35 192 1
35 194 1
35 195 1
35 196 1
35 199 1
35 202 1
35 203 1
35 206 1
35 208 1
35 215 1
35 217 1
35 219 1
35 220 1
35 225 1
35 232 1
35 233 1
35 240 1
35 243 1
35 252 1
35 254 1
35 255 1
35 256 1
35 257 1
35 259 1
35 262 1
35 266 1
35 267 1
35 270 1
35 272 1
35 273 1
35 275 1
35 277 1
35 279 1
35 281 1
35 282 1
35 289 1
35 311 1
35 331 1
35 334 1
35 337 1
35 338 1
35 343 1
35 346 1
35 356 1
35 358 1
35 359 1
35 360 1
35 361 1
35 362 1
35 370 1
35 375 1
35 376 1
35 377 1
35 387 1
35 390 1
35 392 1
35 395 1
35 399 1
36 39 1
36 43 1
36 47 1
36 54 1
36 57 1
36 61 1
36 66 1
36 67 1
36 68 1
36 69 1
36 72 1
36 73 1
36 75 1
36 76 1
36 78 1
36 84 1
36 85 1
36 86 1
36 89 1
36 99 1
36 101 1
36 103 1
36 105 1
36 106 1
36 110 1
36 115 1
36 124 1
36 133 1
36 135 1
36 142 1
36 145 1
36 146 1
36 147 1
36 148 1
36 150 1
36 155 1
36 156 1
36 158 1
36 161 1
36 168 1
36 173 1
36 177 1
36 180 1
36 181 1
36 184 1
36 190 1
36 191 1
36 196 1
36 199 1
36 200 1
36 202 1
36 205 1
36 206 1
36 208 1
36 209 1
36 210 1
36 211 1
36 212 1
36 215 1
36 216 1
36 219 1
36 220 1
36 222 1
36 225 1
36 228 1
36 233 1
36 235 1
36 236 1
36 240 1
36 242 1
36 243 1
36 249 1
36 256 1
36 257 1
36 262 1
36 263 1
36 264 1
36 266 1
36 270 1
36 273 1
36 278 1
36 279 1
36 286 1
36 289 1
36 290 1
36 295 1
36 306 1
36 311 1
36 318 1
36 322 1
36 328 1
36 329 1
36 331 1
36 334 1
36 335 1
36 338 1
36 339 1
36 341 1
36 343 1
36 346 1
36 347 1
36 348 1
36 352 1
36 354 1
36 359 1
36 362 1
36 366 1
36 367 1
36 368 1
36 378 1
36 381 1
36 383 1
36 385 1
36 390 1
36 392 1
36 393 1
36 395 1
36 396 1
36 399 1
37 40 1
37 42 1
37 46 1
37 48 1
37 56 1
37 57 1
37 58 1
37 64 1
37 70 1
37 76 1
37 77 1
37 83 1
37 92 1
37 95 1
37 97 1
37 99 1
37 100 1
37 107 1
37 110 1
37 112 1
37 113 1
37 114 1
37 117 1
37 118 1
37 120 1
37 125 1
37 127 1
37 132 1
37 134 1
37 136 1
37 137 1
37 138 1
37 143 1
37 157 1
37 159 1
37 162 1
37 163 1
37 164 1
37 168 1
37 172 1
37 174 1
37 182 1
37 183 1
37 185 1
37 189 1
37 197 1
37 201 1
37 210 1
37 214 1
37 221 1
37 222 1
37 223 1
37 224 1
37 227 1
37 228 1
37 231 1
37 239 1
37 244 1
37 245 1
37 246 1
37 247 1
37 250 1
37 258 1
37 260 1
37 265 1
37 269 1
37 272 1
37 273 1
37 276 1
37 280 1
37 281 1
37 285 1
37 298 1
37 301 1
37 302 1
37 304 1
37 308 1
37 312 1
37 313 1
37 319 1
37 323 1
37 339 1
37 340 1
37 344 1
37 348 1
37 349 1
37 350 1
37 353 1
37 357 1
37 364 1
37 365 1
37 374 1
37 381 1
37 384 1
37 388 1
37 389 1
37 397 1
37 398 1
38 40 1
38 41 1
38 43 1
38 45 1
38 46 1
38 48 1
38 49 1
38 50 1
38 52 1
38 58 1
38 72 1
38 76 1
38 82 1
38 87 1
38 91 1
38 92 1
38 93 1
38 95 1
38 96 1
38 97 1
38 98 1
38 99 1
38 107 1
38 112 1
38 114 1
38 118 1
38 119 1
38 120 1
38 125 1
38 133 1
38 134 1
38 138 1
38 140 1
38 143 1
38 149 1
38 151 1
38 152 1
38 157 1
38 163 1
38 165 1
38 166 1
38 167 1
38 169 1
38 172 1
38 175 1
38 178 1
38 182 1
38 185 1
38 186 1
38 187 1
38 189 1
38 198 1
38 203 1
38 204 1
38 207 1
38 214 1
38 221 1
38 222 1
38 224 1
38 227 1
38 231 1
38 234 1
38 239 1
38 245 1
38 252 1
38 253 1
38 255 1
38 261 1
38 269 1
38 272 1
38 276 1
38 286 1
38 287 1
38 288 1
38 292 1
38 294 1
38 296 1
38 297 1
38 298 1
38 300 1
38 301 1
38 302 1
38 303 1
38 305 1
38 307 1
38 308 1
38 310 1
38 312 1
38 313 1
38 319 1
38 320 1
38 323 1
38 325 1
38 326 1
38 333 1
38 340 1
38 344 1
38 345 1
38 357 1
38 366 1
38 369 1
38 382 1
38 384 1
38 394 1
38 397 1
39 40 1
39 41 1
39 42 1
39 45 1
39 46 1
39 47 1
39 50 1
39 51 1
39 52 1
39 55 1
39 56 1
39 64 1
39 70 1
39 71 1
39 74 1
39 76 1
39 79 1
39 82 1
39 83 1
39 91 1
39 95 1
39 96 1
39 97 1
39 100 1
39 102 1
39 104 1
39 112 1
39 114 1
39 116 1
39 120 1
39 127 1
39 130 1
39 131 1
39 133 1
39 137 1
39 138 1
39 141 1
39 143 1
39 149 1
39 151 1
39 152 1
39 154 1
39 156 1
39 157 1
39 159 1
39 162 1
39 163 1
39 164 1
39 170 1
39 175 1
39 183 1
39 185 1
39 186 1
39 187 1
39 193 1
39 201 1
39 205 1
39 213 1
39 214 1
39 221 1
39 222 1
39 223 1
39 224 1
39 227 1
39 230 1
39 231 1
39 238 1
39 239 1
39 245 1
39 250 1
39 251 1
39 260 1
39 261 1
39 265 1
39 269 1
39 271 1
39 272 1
39 283 1
39 285 1
39 288 1
39 291 1
39 294 1
39 299 1
39 301 1
39 302 1
39 303 1
39 304 1
39 305 1
39 307 1
39 309 1
39 310 1
39 313 1
39 319 1
39 320 1
39 324 1
39 333 1
39 336 1
39 344 1
39 345 1
39 348 1
39 350 1
39 351 1
39 353 1
39 355 1
39 356 1
39 357 1
39 366 1
39 369 1
39 382 1
39 384 1
39 386 1
39 391 1
39 397 1
40 44 1
40 47 1
40 49 1
40 65 1
40 67 1
40 71 1
40 72 1
40 73 1
40 84 1
40 88 1
40 89 1
40 90 1
40 94 1
40 101 1
40 105 1
40 108 1
40 109 1
40 119 1
40 121 1
40 122 1
40 126 1
40 129 1
40 135 1
40 139 1
40 142 1
40 147 1
40 148 1
40 153 1
40 158 1
40 168 1
40 169 1
40 173 1
40 177 1
40 178 1
40 181 1
40 184 1
40 194 1
40 199 1
40 205 1
40 206 1
40 210 1
40 211 1
40 212 1
40 216 1
40 218 1
40 219 1
40 220 1
40 225 1
40 228 1
40 230 1
40 232 1
40 236 1
40 240 1
40 241 1
40 242 1
40 248 1
40 256 1
40 257 1
40 262 1
40 263 1
40 270 1
40 273 1
40 277 1
40 279 1
40 289 1
40 291 1
40 293 1
40 295 1
40 300 1
40 306 1
40 315 1
40 316 1
40 318 1
40 319 1
40 328 1
40 329 1
40 330 1
40 331 1
40 332 1
40 334 1
40 335 1
40 338 1
40 339 1
40 341 1
40 344 1
40 346 1
40 352 1
40 356 1
40 358 1
40 359 1
40 360 1
40 362 1
40 370 1
40 371 1
40 372 1
40 378 1
40 379 1
40 380 1
40 392 1
40 393 1
40 399 1
40 400 1
41 45 1
41 49 1
41 53 1
41 54 1
41 61 1
41 62 1
41 63 1
41 65 1
41 67 1
41 71 1
41 72 1
41 73 1
41 74 1
41 75 1
41 85 1
41 86 1
41 88 1
41 89 1
41 92 1
41 101 1
41 103 1
41 105 1
41 106 1
41 108 1
41 111 1
41 115 1
41 117 1
41 122 1
41 126 1
41 139 1
41 142 1
41 145 1
41 146 1
41 148 1
41 150 1
41 152 1
41 153 1
41 154 1
41 158 1
41 160 1
41 161 1
41 163 1
41 168 1
41 176 1
41 177 1
41 180 1
41 181 1
41 184 1
41 185 1
41 191 1
41 192 1
41 194 1
41 199 1
41 205 1
41 206 1
41 208 1
41 209 1
41 210 1
41 216 1
41 217 1
41 218 1
41 219 1
41 220 1
41 225 1
41 226 1
41 232 1
41 233 1
41 240 1
41 242 1
41 248 1
41 249 1
41 252 1
41 254 1
41 255 1
41 260 1
41 263 1
41 264 1
41 268 1
41 275 1
41 277 1
41 279 1
41 281 1
41 289 1
41 290 1
41 316 1
41 318 1
41 320 1
41 322 1
41 329 1
41 330 1
41 335 1
41 337 1
41 339 1
41 343 1
41 356 1
41 358 1
41 359 1
41 360 1
41 362 1
41 367 1
41 368 1
41 370 1
41 371 1
41 375 1
41 376 1
41 377 1
41 378 1
41 379 1
41 380 1
41 387 1
41 390 1
41 397 1
41 399 1
42 44 1
42 47 1
42 53 1
42 54 1
42 60 1
42 61 1
42 63 1
42 64 1
42 65 1
42 66 1
42 67 1
42 68 1
42 69 1
42 71 1
42 72 1
42 73 1
42 75 1
42 77 1
42 79 1
42 86 1
42 88 1
42 89 1
42 94 1
42 105 1
42 106 1
42 108 1
42 109 1
42 110 1
42 121 1
42 124 1
42 130 1
42 135 1
42 139 1
42 146 1
42 147 1
42 148 1
42 150 1
42 153 1
42 155 1
42 157 1
42 161 1
42 168 1
42 173 1
42 179 1
42 184 1
42 192 1
42 194 1
42 199 1
42 203 1
42 209 1
42 210 1
42 212 1
42 218 1
42 219 1
42 225 1
42 230 1
42 231 1
42 236 1
42 238 1
42 241 1
42 242 1
42 243 1
42 249 1
42 252 1
42 255 1
42 256 1
42 257 1
42 259 1
42 266 1
42 268 1
42 273 1
42 275 1
42 277 1
42 278 1
42 282 1
42 289 1
42 295 1
42 311 1
42 316 1
42 317 1
42 322 1
42 325 1
42 328 1
42 329 1
42 331 1
42 337 1
42 341 1
42 342 1
42 343 1
42 347 1
42 354 1
42 357 1
42 358 1
42 361 1
42 368 1
42 370 1
42 371 1
42 373 1
42 375 1
42 376 1
42 377 1
42 378 1
42 379 1
42 380 1
42 381 1
42 383 1
42 385 1
42 387 1
42 390 1
42 392 1
42 393 1
42 396 1
43 53 1
43 57 1
43 63 1
43 65 1
43 66 1
43 72 1
43 73 1
43 74 1
43 76 1
43 84 1
43 85 1
43 88 1
43 94 1
43 99 1
43 101 1
43 105 1
43 108 1
43 109 1
43 110 1
43 111 1
43 115 1
43 119 1
43 121 1
43 122 1
43 124 1
43 129 1
43 130 1
43 133 1
43 135 1
43 145 1
43 146 1
43 147 1
43 148 1
43 150 1
43 153 1
43 158 1
43 161 1
43 168 1
43 171 1
43 173 1
43 180 1
43 184 1
43 192 1
43 194 1
43 195 1
43 199 1
43 205 1
43 206 1
43 208 1
43 209 1
43 210 1
43 212 1
43 220 1
43 222 1
43 225 1
43 228 1
43 230 1
43 235 1
43 243 1
43 248 1
43 249 1
43 254 1
43 262 1
43 264 1
43 266 1
43 267 1
43 268 1
43 270 1
43 273 1
43 279 1
43 286 1
43 289 1
43 290 1
43 295 1
43 315 1
43 317 1
43 318 1
43 321 1
43 325 1
43 328 1
43 329 1
43 330 1
43 331 1
43 334 1
43 335 1
43 339 1
43 341 1
43 343 1
43 347 1
43 348 1
43 359 1
43 360 1
43 361 1
43 366 1
43 367 1
43 370 1
43 371 1
43 372 1
43 375 1
43 376 1
43 377 1
43 378 1
43 380 1
43 381 1
43 387 1
43 392 1
44 45 1
44 46 1
44 48 1
44 52 1
44 55 1
44 60 1
44 64 1
44 77 1
44 81 1
44 82 1
44 91 1
44 92 1
44 93 1
44 96 1
44 100 1
44 102 1
44 104 1
44 113 1
44 114 1
44 118 1
44 120 1
44 123 1
44 127 1
44 131 1
44 133 1
44 134 1
44 136 1
44 137 1
44 138 1
44 141 1
44 143 1
44 157 1
44 159 1
44 163 1
44 164 1
44 165 1
44 167 1
44 169 1
44 170 1
44 172 1
44 175 1
44 178 1
44 181 1
44 182 1
44 183 1
44 187 1
44 197 1
44 198 1
44 204 1
44 213 1
44 214 1
44 219 1
44 220 1
44 221 1
44 222 1
44 223 1
44 224 1
44 227 1
44 229 1
44 231 1
44 234 1
44 238 1
44 240 1
44 244 1
44 245 1
44 246 1
44 247 1
44 251 1
44 253 1
44 260 1
44 272 1
44 274 1
44 285 1
44 286 1
44 288 1
44 291 1
44 292 1
44 293 1
44 296 1
44 298 1
44 299 1
44 301 1
44 302 1
44 305 1
44 307 1
44 320 1
44 323 1
44 324 1
44 327 1
44 333 1
44 345 1
44 348 1
44 350 1
44 351 1
44 355 1
44 357 1
44 362 1
44 365 1
44 366 1
44 369 1
44 373 1
44 374 1
44 377 1
44 386 1
44 391 1
44 394 1
44 398 1
44 399 1
45 61 1
45 62 1
45 63 1
45 65 1
45 75 1
45 85 1
45 86 1
45 89 1
45 92 1
45 94 1
45 101 1
45 103 1
45 105 1
45 108 1
45 110 1
45 115 1
45 117 1
45 139 1
45 142 1
45 145 1
45 147 1
45 148 1
45 152 1
45 153 1
45 154 1
45 155 1
45 160 1
45 161 1
45 163 1
45 168 1
45 171 1
45 179 1
45 180 1
45 181 1
45 185 1
45 190 1
45 194 1
45 195 1
45 196 1
45 199 1
45 200 1
45 202 1
45 205 1
45 209 1
45 210 1
45 215 1
45 216 1
45 218 1
45 219 1
45 220 1
45 225 1
45 228 1
45 235 1
45 236 1
45 240 1
45 241 1
45 242 1
45 243 1
45 248 1
45 256 1
45 257 1
45 260 1
45 262 1
45 267 1
45 270 1
45 273 1
45 275 1
45 277 1
45 279 1
45 281 1
45 289 1
45 290 1
45 300 1
45 315 1
45 316 1
45 317 1
45 320 1
45 322 1
45 329 1
45 331 1
45 335 1
45 338 1
45 339 1
45 346 1
45 356 1
45 359 1
45 367 1
45 368 1
45 370 1
45 372 1
45 376 1
45 377 1
45 379 1
45 380 1
45 385 1
45 387 1
45 390 1
45 396 1
45 397 1
45 399 1
46 49 1
46 53 1
46 61 1
46 62 1
46 63 1
46 65 1
46 66 1
46 67 1
46 68 1
46 69 1
46 72 1
46 84 1
46 85 1
46 86 1
46 89 1
46 90 1
46 101 1
46 105 1
46 108 1
46 109 1
46 110 1
46 111 1
46 115 1
46 119 1
46 121 1
46 124 1
46 128 1
46 130 1
46 134 1
46 135 1
46 146 1
46 147 1
46 148 1
46 149 1
46 150 1
46 153 1
46 154 1
46 155 1
46 156 1
46 160 1
46 161 1
46 168 1
46 172 1
46 176 1
46 179 1
46 181 1
46 186 1
46 190 1
46 192 1
46 194 1
46 195 1
46 199 1
46 200 1
46 202 1
46 203 1
46 205 1
46 208 1
46 212 1
46 220 1
46 225 1
46 226 1
46 228 1
46 230 1
46 232 1
46 233 1
46 235 1
46 236 1
46 240 1
46 241 1
46 242 1
46 243 1
46 249 1
46 254 1
46 263 1
46 264 1
46 266 1
46 272 1
46 275 1
46 277 1
46 278 1
46 279 1
46 281 1
46 282 1
46 290 1
46 295 1
46 306 1
46 317 1
46 318 1
46 321 1
46 322 1
46 325 1
46 329 1
46 331 1
46 334 1
46 335 1
46 337 1
46 342 1
46 346 1
46 352 1
46 354 1
46 361 1
46 370 1
46 371 1
46 376 1
46 377 1
46 378 1
46 379 1
46 381 1
46 383 1
46 393 1
46 396 1
46 400 1
47 48 1
47 55 1
47 56 1
47 58 1
47 60 1
47 64 1
47 71 1
47 74 1
47 77 1
47 79 1
47 82 1
47 92 1
47 95 1
47 96 1
47 97 1
47 98 1
47 99 1
47 112 1
47 118 1
47 120 1
47 123 1
47 125 1
47 127 1
47 128 1
47 130 1
47 134 1
47 136 1
47 140 1
47 143 1
47 149 1
47 151 1
47 152 1
47 154 1
47 156 1
47 159 1
47 162 1
47 166 1
47 167 1
47 170 1
47 172 1
47 175 1
47 178 1
47 183 1
47 185 1
47 186 1
47 187 1
47 188 1
47 189 1
47 197 1
47 198 1
47 201 1
47 204 1
47 205 1
47 207 1
47 214 1
47 227 1
47 229 1
47 230 1
47 231 1
47 234 1
47 237 1
47 238 1
47 239 1
47 247 1
47 250 1
47 251 1
47 261 1
47 265 1
47 269 1
47 272 1
47 274 1
47 276 1
47 280 1
47 283 1
47 284 1
47 286 1
47 291 1
47 296 1
47 297 1
47 299 1
47 301 1
47 302 1
47 303 1
47 308 1
47 310 1
47 313 1
47 319 1
47 323 1
47 326 1
47 332 1
47 336 1
47 344 1
47 348 1
47 350 1
47 355 1
47 356 1
47 364 1
47 365 1
47 369 1
47 373 1
47 382 1
47 384 1
47 386 1
47 391 1
47 398 1
48 49 1
48 62 1
48 65 1
48 69 1
48 72 1
48 75 1
48 78 1
48 84 1
48 85 1
48 86 1
48 89 1
48 94 1
48 100 1
48 105 1
48 106 1
48 110 1
48 112 1
48 119 1
48 122 1
48 123 1
48 124 1
48 126 1
48 130 1
48 135 1
48 139 1
48 142 1
48 145 1
48 146 1
48 147 1
48 150 1
48 153 1
48 154 1
48 156 1
48 161 1
48 168 1
48 173 1
48 177 1
48 180 1
48 183 1
48 184 1
48 191 1
48 192 1
48 194 1
48 196 1
48 200 1
48 203 1
48 205 1
48 206 1
48 209 1
48 210 1
48 211 1
48 212 1
48 215 1
48 216 1
48 217 1
48 218 1
48 220 1
48 225 1
48 226 1
48 230 1
48 233 1
48 235 1
48 240 1
48 241 1
48 242 1
48 243 1
48 248 1
48 252 1
48 254 1
48 255 1
48 256 1
48 259 1
48 263 1
48 264 1
48 265 1
48 268 1
48 273 1
48 275 1
48 277 1
48 278 1
48 279 1
48 290 1
48 295 1
48 306 1
48 308 1
48 312 1
48 314 1
48 316 1
48 318 1
48 321 1
48 322 1
48 325 1
48 329 1
48 334 1
48 335 1
48 339 1
48 342 1
48 343 1
48 352 1
48 354 1
48 356 1
48 358 1
48 360 1
48 361 1
48 362 1
48 367 1
48 368 1
48 370 1
48 376 1
48 379 1
48 380 1
48 381 1
48 383 1
48 387 1
48 393 1
48 395 1
48 396 1
48 398 1
48 399 1
49 50 1
49 51 1
49 55 1
49 56 1
49 59 1
49 60 1
49 72 1
49 76 1
49 79 1
49 81 1
49 82 1
49 92 1
49 93 1
49 96 1
49 104 1
49 107 1
49 113 1
49 114 1
49 117 1
49 118 1
49 119 1
49 125 1
49 128 1
49 131 1
49 132 1
49 137 1
49 138 1
49 141 1
49 143 1
49 144 1
49 149 1
49 162 1
49 164 1
49 165 1
49 167 1
49 169 1
49 170 1
49 172 1
49 175 1
49 182 1
49 183 1
49 185 1
49 186 1
49 187 1
49 188 1
49 189 1
49 201 1
49 203 1
49 204 1
49 207 1
49 214 1
49 221 1
49 222 1
49 227 1
49 229 1
49 238 1
49 244 1
49 245 1
49 246 1
49 247 1
49 250 1
49 252 1
49 255 1
49 258 1
49 260 1
49 269 1
49 271 1
49 272 1
49 274 1
49 276 1
49 280 1
49 288 1
49 291 1
49 292 1
49 298 1
49 299 1
49 300 1
49 301 1
49 302 1
49 303 1
49 304 1
49 310 1
49 319 1
49 320 1
49 325 1
49 327 1
49 332 1
49 340 1
49 348 1
49 349 1
49 350 1
49 353 1
49 355 1
49 363 1
49 364 1
49 365 1
49 373 1
49 374 1
49 384 1
49 386 1
49 388 1
49 398 1
50 53 1
50 61 1
50 66 1
50 68 1
50 71 1
50 72 1
50 74 1
50 75 1
50 78 1
50 84 1
50 85 1
50 87 1
50 90 1
50 94 1
50 103 1
50 108 1
50 110 1
50 115 1
50 119 1
50 126 1
50 129 1
50 130 1
50 135 1
50 139 1
50 142 1
50 145 1
50 146 1
50 147 1
50 150 1
50 153 1
50 156 1
50 158 1
50 160 1
50 161 1
50 173 1
50 179 1
50 181 1
50 189 1
50 190 1
50 192 1
50 199 1
50 200 1
50 202 1
50 204 1
50 206 1
50 209 1
50 210 1
50 211 1
50 212 1
50 215 1
50 216 1
50 218 1
50 226 1
50 228 1
50 230 1
50 233 1
50 236 1
50 242 1
50 243 1
50 247 1
50 248 1
50 252 1
50 254 1
50 263 1
50 267 1
50 268 1
50 270 1
50 273 1
50 274 1
50 277 1
50 278 1
50 279 1
50 281 1
50 289 1
50 290 1
50 296 1
50 300 1
50 302 1
50 311 1
50 314 1
50 317 1
50 318 1
50 321 1
50 328 1
50 329 1
50 330 1
50 331 1
50 334 1
50 337 1
50 339 1
50 341 1
50 347 1
50 349 1
50 352 1
50 354 1
50 356 1
50 358 1
50 359 1
50 364 1
50 367 1
50 375 1
50 376 1
50 377 1
50 379 1
50 380 1
50 383 1
50 385 1
50 392 1
50 393 1
50 400 1
51 53 1
51 54 1
51 59 1
51 61 1
51 62 1
51 63 1
51 65 1
51 67 1
51 71 1
51 72 1
51 74 1
51 75 1
51 86 1
51 88 1
51 89 1
51 102 1
51 108 1
51 109 1
51 119 1
51 121 1
51 122 1
51 126 1
51 142 1
51 145 1
51 147 1
51 148 1
51 154 1
51 158 1
51 162 1
51 168 1
51 171 1
51 173 1
51 177 1
51 179 1
51 181 1
51 184 1
51 190 1
51 192 1
51 194 1
51 196 1
51 201 1
51 202 1
51 209 1
51 210 1
51 211 1
51 213 1
51 218 1
51 219 1
51 225 1
51 230 1
51 233 1
51 236 1
51 239 1
51 240 1
51 242 1
51 243 1
51 245 1
51 248 1
51 252 1
51 254 1
51 255 1
51 256 1
51 259 1
51 262 1
51 264 1
51 270 1
51 281 1
51 289 1
51 290 1
51 303 1
51 306 1
51 311 1
51 315 1
51 316 1
51 321 1
51 331 1
51 335 1
51 337 1
51 340 1
51 346 1
51 354 1
51 356 1
51 358 1
51 360 1
51 361 1
51 362 1
51 367 1
51 368 1
51 370 1
51 372 1
51 376 1
51 379 1
51 380 1
51 383 1
51 396 1
51 400 1
52 61 1
52 62 1
52 63 1
52 65 1
52 68 1
52 73 1
52 74 1
52 88 1
52 89 1
52 90 1
52 94 1
52 95 1
52 103 1
52 105 1
52 106 1
52 108 1
52 110 1
52 111 1
52 118 1
52 119 1
52 122 1
52 135 1
52 145 1
52 146 1
52 147 1
52 148 1
52 154 1
52 156 1
52 158 1
52 160 1
52 161 1
52 165 1
52 176 1
52 177 1
52 179 1
52 184 1
52 190 1
52 192 1
52 194 1
52 195 1
52 196 1
52 199 1
52 200 1
52 202 1
52 203 1
52 206 1
52 208 1
52 212 1
52 215 1
52 217 1
52 218 1
52 219 1
52 220 1
52 226 1
52 228 1
52 232 1
52 233 1
52 235 1
52 236 1
52 241 1
52 242 1
52 243 1
52 244 1
52 248 1
52 249 1
52 252 1
52 254 1
52 256 1
52 262 1
52 266 1
52 267 1
52 268 1
52 273 1
52 275 1
52 278 1
52 279 1
52 281 1
52 288 1
52 289 1
52 295 1
52 300 1
52 306 1
52 314 1
52 315 1
52 316 1
52 321 1
52 322 1
52 326 1
52 328 1
52 329 1
52 330 1
52 331 1
52 333 1
52 339 1
52 342 1
52 343 1
52 346 1
52 352 1
52 354 1
52 358 1
52 361 1
52 363 1
52 370 1
52 371 1
52 376 1
52 378 1
52 379 1
52 381 1
52 383 1
52 387 1
52 390 1
52 393 1
52 396 1
52 399 1
53 55 1
53 57 1
53 58 1
53 60 1
53 63 1
53 76 1
53 77 1
53 79 1
53 80 1
53 81 1
53 87 1
53 91 1
53 93 1
53 95 1
53 97 1
53 99 1
53 102 1
53 104 1
53 112 1
53 116 1
53 120 1
53 125 1
53 127 1
53 128 1
53 131 1
53 132 1
53 137 1
53 138 1
53 141 1
53 144 1
53 151 1
53 152 1
53 157 1
53 162 1
53 163 1
53 165 1
53 166 1
53 169 1
53 170 1
53 174 1
53 175 1
53 178 1
53 183 1
53 186 1
53 187 1
53 189 1
53 191 1
53 197 1
53 198 1
53 200 1
53 201 1
53 213 1
53 214 1
53 221 1
53 222 1
53 223 1
53 227 1
53 229 1
53 231 1
53 234 1
53 239 1
53 247 1
53 248 1
53 251 1
53 261 1
53 276 1
53 282 1
53 284 1
53 287 1
53 288 1
53 291 1
53 292 1
53 294 1
53 298 1
53 301 1
53 302 1
53 303 1
53 304 1
53 307 1
53 308 1
53 309 1
53 310 1
53 311 1
53 319 1
53 320 1
53 321 1
53 324 1
53 326 1
53 327 1
53 344 1
53 349 1
53 350 1
53 351 1
53 353 1
53 357 1
53 360 1
53 374 1
53 382 1
53 388 1
53 389 1
53 391 1
53 398 1
53 400 1
54 55 1
54 56 1
54 57 1
54 64 1
54 80 1
54 82 1
54 83 1
54 96 1
54 97 1
54 98 1
54 99 1
54 100 1
54 104 1
54 107 1
54 112 1
54 113 1
54 114 1
54 116 1
54 117 1
54 118 1
54 123 1
54 125 1
54 127 1
54 128 1
54 132 1
54 133 1
54 134 1
54 138 1
54 141 1
54 146 1
54 149 1
54 151 1
54 152 1
54 157 1
54 162 1
54 164 1
54 165 1
54 166 1
54 172 1
54 173 1
54 174 1
54 178 1
54 179 1
54 183 1
54 188 1
54 189 1
54 193 1
54 197 1
54 198 1
54 204 1
54 207 1
54 217 1
54 221 1
54 222 1
54 223 1
54 224 1
54 238 1
54 244 1
54 246 1
54 247 1
54 250 1
54 251 1
54 261 1
54 265 1
54 267 1
54 269 1
54 274 1
54 283 1
54 284 1
54 286 1
54 287 1
54 288 1
54 292 1
54 293 1
54 294 1
54 296 1
54 299 1
54 302 1
54 303 1
54 304 1
54 308 1
54 309 1
54 310 1
54 312 1
54 313 1
54 320 1
54 323 1
54 324 1
54 326 1
54 327 1
54 333 1
54 336 1
54 340 1
54 344 1
54 345 1
54 351 1
54 361 1
54 363 1
54 366 1
54 373 1
54 374 1
54 382 1
54 383 1
54 384 1
54 385 1
54 386 1
54 389 1
54 391 1
54 394 1
55 61 1
55 62 1
55 63 1
55 66 1
55 67 1
55 72 1
55 78 1
55 84 1
55 88 1
55 90 1
55 101 1
55 107 1
55 108 1
55 110 1
55 113 1
55 119 1
55 121 1
55 122 1
55 126 1
55 130 1
55 131 1
55 132 1
55 139 1
55 142 1
55 145 1
55 148 1
55 150 1
55 153 1
55 154 1
55 156 1
55 161 1
55 171 1
55 173 1
55 175 1
55 176 1
55 179 1
55 188 1
55 191 1
55 192 1
55 196 1
55 202 1
55 203 1
55 205 1
55 210 1
55 211 1
55 212 1
55 215 1
55 216 1
55 217 1
55 218 1
55 220 1
55 226 1
55 228 1
55 232 1
55 233 1
55 241 1
55 242 1
55 243 1
55 249 1
55 252 1
55 254 1
55 255 1
55 256 1
55 257 1
55 259 1
55 264 1
55 266 1
55 268 1
55 270 1
55 273 1
55 281 1
55 282 1
55 289 1
55 294 1
55 295 1
55 306 1
55 314 1
55 318 1
55 321 1
55 329 1
55 330 1
55 331 1
55 335 1
55 337 1
55 338 1
55 341 1
55 342 1
55 346 1
55 354 1
55 358 1
55 360 1
55 361 1
55 362 1
55 367 1
55 368 1
55 371 1
55 375 1
55 376 1
55 378 1
55 379 1
55 380 1
55 383 1
55 387 1
55 388 1
55 390 1
55 396 1
55 399 1
55 400 1
56 61 1
56 63 1
56 65 1
56 66 1
56 67 1
56 68 1
56 71 1
56 73 1
56 75 1
56 78 1
56 84 1
56 86 1
56 89 1
56 105 1
56 110 1
56 114 1
56 119 1
56 121 1
56 122 1
56 126 1
56 127 1
56 129 1
56 130 1
56 135 1
56 139 1
56 142 1
56 145 1
56 146 1
56 147 1
56 148 1
56 155 1
56 158 1
56 161 1
56 168 1
56 171 1
56 190 1
56 191 1
56 192 1
56 194 1
56 195 1
56 197 1
56 200 1
56 205 1
56 206 1
56 209 1
56 210 1
56 214 1
56 215 1
56 216 1
56 217 1
56 218 1
56 219 1
56 225 1
56 226 1
56 228 1
56 230 1
56 233 1
56 235 1
56 240 1
56 242 1
56 248 1
56 250 1
56 254 1
56 255 1
56 257 1
56 259 1
56 262 1
56 263 1
56 264 1
56 266 1
56 267 1
56 268 1
56 278 1
56 279 1
56 282 1
56 290 1
56 292 1
56 295 1
56 306 1
56 311 1
56 317 1
56 318 1
56 330 1
56 331 1
56 334 1
56 335 1
56 337 1
56 338 1
56 339 1
56 342 1
56 346 1
56 347 1
56 354 1
56 360 1
56 361 1
56 369 1
56 376 1
56 380 1
56 381 1
56 383 1
56 386 1
56 387 1
56 390 1
56 392 1
56 393 1
56 395 1
56 399 1
57 61 1
57 62 1
57 67 1
57 71 1
57 73 1
57 74 1
57 76 1
57 88 1
57 89 1
57 99 1
57 103 1
57 106 1
57 108 1
57 109 1
57 122 1
57 126 1
57 129 1
57 133 1
57 142 1
57 145 1
57 146 1
57 147 1
57 148 1
57 150 1
57 153 1
57 155 1
57 156 1
57 160 1
57 171 1
57 173 1
57 179 1
57 190 1
57 191 1
57 194 1
57 196 1
57 199 1
57 202 1
57 203 1
57 206 1
57 208 1
57 209 1
57 210 1
57 211 1
57 212 1
57 215 1
57 217 1
57 222 1
57 226 1
57 228 1
57 230 1
57 235 1
57 236 1
57 240 1
57 241 1
57 242 1
57 249 1
57 255 1
57 259 1
57 267 1
57 268 1
57 270 1
57 275 1
57 278 1
57 279 1
57 281 1
57 286 1
57 295 1
57 300 1
57 311 1
57 314 1
57 317 1
57 321 1
57 322 1
57 329 1
57 330 1
57 335 1
57 338 1
57 348 1
57 352 1
57 354 1
57 356 1
57 358 1
57 359 1
57 360 1
57 362 1
57 366 1
57 367 1
57 370 1
57 372 1
57 376 1
57 377 1
57 378 1
57 380 1
57 381 1
57 390 1
57 392 1
57 393 1
57 395 1
57 399 1
57 400 1
58 61 1
58 63 1
58 66 1
58 67 1
58 72 1
58 73 1
58 78 1
58 88 1
58 101 1
58 103 1
58 106 1
58 109 1
58 110 1
58 115 1
58 119 1
58 129 1
58 130 1
58 138 1
58 146 1
58 147 1
58 148 1
58 150 1
58 153 1
58 155 1
58 156 1
58 168 1
58 171 1
58 173 1
58 179 1
58 181 1
58 182 1
58 190 1
58 192 1
58 194 1
58 195 1
58 196 1
58 199 1
58 200 1
58 202 1
58 205 1
58 206 1
58 210 1
58 211 1
58 212 1
58 215 1
58 216 1
58 217 1
58 226 1
58 228 1
58 230 1
58 235 1
58 236 1
58 241 1
58 242 1
58 256 1
58 259 1
58 262 1
58 263 1
58 266 1
58 267 1
58 268 1
58 270 1
58 275 1
58 277 1
58 279 1
58 281 1
58 284 1
58 289 1
58 295 1
58 300 1
58 305 1
58 306 1
58 311 1
58 314 1
58 315 1
58 316 1
58 321 1
58 325 1
58 327 1
58 328 1
58 329 1
58 330 1
58 331 1
58 334 1
58 335 1
58 338 1
58 339 1
58 342 1
58 346 1
58 352 1
58 353 1
58 354 1
58 358 1
58 359 1
58 360 1
58 361 1
58 362 1
58 371 1
58 372 1
58 375 1
58 376 1
58 382 1
58 385 1
58 390 1
58 391 1
58 393 1
58 395 1
58 396 1
58 400 1
59 63 1
59 66 1
59 67 1
59 68 1
59 71 1
59 74 1
59 75 1
59 78 1
59 90 1
59 94 1
59 102 1
59 103 1
59 106 1
59 108 1
59 109 1
59 110 1
59 111 1
59 121 1
59 130 1
59 135 1
59 139 1
59 142 1
59 145 1
59 148 1
59 150 1
59 153 1
59 154 1
59 162 1
59 173 1
59 176 1
59 177 1
59 179 1
59 180 1
59 184 1
59 199 1
59 201 1
59 202 1
59 203 1
59 208 1
59 209 1
59 210 1
59 212 1
59 213 1
59 215 1
59 216 1
59 217 1
59 218 1
59 219 1
59 226 1
59 228 1
59 232 1
59 236 1
59 239 1
59 243 1
59 245 1
59 248 1
59 249 1
59 254 1
59 255 1
59 257 1
59 262 1
59 263 1
59 270 1
59 273 1
59 275 1
59 278 1
59 300 1
59 303 1
59 306 1
59 311 1
59 314 1
59 315 1
59 317 1
59 321 1
59 325 1
59 328 1
59 329 1
59 330 1
59 331 1
59 335 1
59 338 1
59 339 1
59 340 1
59 342 1
59 343 1
59 346 1
59 347 1
59 352 1
59 359 1
59 360 1
59 367 1
59 368 1
59 370 1
59 375 1
59 378 1
59 380 1
59 381 1
59 383 1
59 385 1
59 387 1
59 390 1
59 392 1
59 396 1
59 399 1
59 400 1
60 61 1
60 62 1
60 64 1
60 65 1
60 67 1
60 68 1
60 69 1
60 77 1
60 78 1
60 79 1
60 84 1
60 85 1
60 88 1
60 90 1
60 94 1
60 101 1
60 103 1
60 106 1
60 110 1
60 111 1
60 119 1
60 121 1
60 122 1
60 129 1
60 139 1
60 142 1
60 145 1
60 146 1
60 153 1
60 154 1
60 155 1
60 157 1
60 161 1
60 168 1
60 171 1
60 173 1
60 176 1
60 179 1
60 180 1
60 184 1
60 191 1
60 192 1
60 196 1
60 202 1
60 211 1
60 212 1
60 216 1
60 217 1
60 218 1
60 225 1
60 226 1
60 228 1
60 231 1
60 232 1
60 233 1
60 235 1
60 236 1
60 238 1
60 240 1
60 241 1
60 242 1
60 243 1
60 255 1
60 256 1
60 262 1
60 264 1
60 270 1
60 273 1
60 277 1
60 279 1
60 295 1
60 300 1
60 315 1
60 322 1
60 325 1
60 330 1
60 334 1
60 335 1
60 337 1
60 342 1
60 343 1
60 356 1
60 357 1
60 358 1
60 359 1
60 360 1
60 362 1
60 367 1
60 368 1
60 370 1
60 371 1
60 373 1
60 375 1
60 378 1
60 379 1
60 392 1
60 393 1
60 395 1
61 68 1
61 70 1
61 76 1
61 77 1
61 79 1
61 80 1
61 82 1
61 83 1
61 91 1
61 95 1
61 96 1
61 97 1
61 99 1
61 102 1
61 104 1
61 107 1
61 113 1
61 114 1
61 117 1
61 125 1
61 133 1
61 134 1
61 138 1
61 140 1
61 141 1
61 144 1
61 149 1
61 151 1
61 157 1
61 158 1
61 159 1
61 163 1
61 164 1
61 165 1
61 167 1
61 170 1
61 172 1
61 174 1
61 175 1
61 178 1
61 182 1
61 183 1
61 185 1
61 186 1
61 188 1
61 189 1
61 193 1
61 197 1
61 207 1
61 211 1
61 213 1
61 221 1
61 222 1
61 223 1
61 227 1
61 231 1
61 234 1
61 237 1
61 239 1
61 246 1
61 251 1
61 264 1
61 265 1
61 268 1
61 269 1
61 280 1
61 283 1
61 287 1
61 288 1
61 289 1
61 294 1
61 297 1
61 299 1
61 301 1
61 304 1
61 307 1
61 318 1
61 319 1
61 320 1
61 323 1
61 324 1
61 326 1
61 327 1
61 330 1
61 332 1
61 340 1
61 341 1
61 344 1
61 349 1
61 350 1
61 351 1
61 353 1
61 355 1
61 357 1
61 363 1
61 364 1
61 365 1
61 366 1
61 369 1
61 373 1
61 374 1
61 386 1
61 391 1
61 394 1
61 397 1
61 398 1
62 70 1
62 76 1
62 80 1
62 82 1
62 83 1
62 87 1
62 92 1
62 95 1
62 96 1
62 98 1
62 100 1
62 101 1
62 104 1
62 107 1
62 112 1
62 118 1
62 120 1
62 123 1
62 127 1
62 128 1
62 131 1
62 132 1
62 133 1
62 134 1
62 136 1
62 139 1
62 140 1
62 141 1
62 142 1
62 149 1
62 151 1
62 152 1
62 157 1
62 161 1
62 166 1
62 167 1
62 170 1
62 174 1
62 175 1
62 182 1
62 184 1
62 189 1
62 193 1
62 197 1
62 198 1
62 212 1
62 213 1
62 214 1
62 221 1
62 222 1
62 224 1
62 227 1
62 229 1
62 231 1
62 234 1
62 237 1
62 244 1
62 245 1
62 246 1
62 251 1
62 253 1
62 260 1
62 261 1
62 265 1
62 269 1
62 272 1
62 276 1
62 283 1
62 285 1
62 291 1
62 292 1
62 293 1
62 296 1
62 297 1
62 298 1
62 299 1
62 303 1
62 305 1
62 308 1
62 310 1
62 313 1
62 320 1
62 323 1
62 326 1
62 327 1
62 332 1
62 333 1
62 336 1
62 343 1
62 344 1
62 348 1
62 350 1
62 353 1
62 363 1
62 364 1
62 365 1
62 366 1
62 374 1
62 384 1
62 386 1
62 388 1
62 391 1
62 396 1
62 397 1
62 398 1
63 70 1
63 76 1
63 79 1
63 80 1
63 81 1
63 83 1
63 97 1
63 98 1
63 99 1
63 107 1
63 112 1
63 114 1
63 117 1
63 118 1
63 125 1
63 128 1
63 131 1
63 133 1
63 137 1
63 140 1
63 141 1
63 151 1
63 152 1
63 157 1
63 164 1
63 165 1
63 166 1
63 167 1
63 169 1
63 170 1
63 172 1
63 175 1
63 178 1
63 182 1
63 183 1
63 185 1
63 189 1
63 191 1
63 198 1
63 200 1
63 201 1
63 204 1
63 214 1
63 222 1
63 227 1
63 229 1
63 234 1
63 237 1
63 238 1
63 239 1
63 248 1
63 251 1
63 258 1
63 260 1
63 261 1
63 272 1
63 282 1
63 283 1
63 284 1
63 285 1
63 287 1
63 291 1
63 293 1
63 294 1
63 296 1
63 298 1
63 299 1
63 301 1
63 308 1
63 310 1
63 311 1
63 312 1
63 320 1
63 321 1
63 323 1
63 326 1
63 332 1
63 333 1
63 349 1
63 350 1
63 353 1
63 360 1
63 363 1
63 364 1
63 365 1
63 373 1
63 384 1
63 386 1
63 388 1
63 389 1
63 394 1
63 398 1
63 400 1
64 66 1
64 68 1
64 72 1
64 74 1
64 77 1
64 78 1
64 79 1
64 84 1
64 86 1
64 88 1
64 90 1
64 94 1
64 103 1
64 105 1
64 106 1
64 108 1
64 121 1
64 124 1
64 126 1
64 135 1
64 142 1
64 145 1
64 146 1
64 148 1
64 150 1
64 153 1
64 156 1
64 157 1
64 158 1
64 173 1
64 176 1
64 177 1
64 190 1
64 191 1
64 195 1
64 199 1
64 202 1
64 203 1
64 208 1
64 209 1
64 211 1
64 215 1
64 217 1
64 218 1
64 220 1
64 225 1
64 228 1
64 230 1
64 231 1
64 236 1
64 238 1
64 240 1
64 241 1
64 242 1
64 248 1
64 249 1
64 252 1
64 256 1
64 257 1
64 262 1
64 263 1
64 266 1
64 270 1
64 275 1
64 278 1
64 279 1
64 281 1
64 282 1
64 290 1
64 300 1
64 311 1
64 314 1
64 315 1
64 316 1
64 317 1
64 318 1
64 322 1
64 325 1
64 328 1
64 330 1
64 331 1
64 338 1
64 339 1
64 341 1
64 343 1
64 346 1
64 347 1
64 357 1
64 359 1
64 360 1
64 367 1
64 372 1
64 373 1
64 375 1
64 376 1
64 380 1
64 381 1
64 383 1
64 387 1
64 390 1
64 392 1
64 393 1
64 395 1
64 400 1
65 79 1
65 80 1
65 91 1
65 95 1
65 96 1
65 97 1
65 99 1
65 100 1
65 102 1
65 104 1
65 106 1
65 107 1
65 112 1
65 113 1
65 116 1
65 118 1
65 120 1
65 123 1
65 127 1
65 128 1
65 132 1
65 138 1
65 144 1
65 151 1
65 152 1
65 157 1
65 165 1
65 167 1
65 169 1
65 170 1
65 172 1
65 174 1
65 177 1
65 178 1
65 183 1
65 186 1
65 187 1
65 189 1
65 193 1
65 194 1
65 207 1
65 213 1
65 222 1
65 223 1
65 224 1
65 227 1
65 229 1
65 231 1
65 234 1
65 239 1
65 244 1
65 245 1
65 246 1
65 250 1
65 251 1
65 253 1
65 260 1
65 261 1
65 271 1
65 272 1
65 274 1
65 275 1
65 276 1
65 277 1
65 279 1
65 280 1
65 285 1
65 286 1
65 287 1
65 288 1
65 292 1
65 293 1
65 298 1
65 301 1
65 304 1
65 307 1
65 308 1
65 309 1
65 312 1
65 313 1
65 319 1
65 320 1
65 323 1
65 326 1
65 329 1
65 332 1
65 333 1
65 336 1
65 344 1
65 345 1
65 349 1
65 350 1
65 353 1
65 363 1
65 364 1
65 365 1
65 369 1
65 370 1
65 373 1
65 374 1
65 386 1
65 391 1
65 392 1
65 394 1
65 397 1
66 77 1
66 80 1
66 82 1
66 87 1
66 91 1
66 93 1
66 96 1
66 97 1
66 98 1
66 99 1
66 104 1
66 107 1
66 113 1
66 116 1
66 118 1
66 121 1
66 122 1
66 125 1
66 127 1
66 134 1
66 136 1
66 140 1
66 143 1
66 152 1
66 157 1
66 164 1
66 165 1
66 166 1
66 167 1
66 170 1
66 174 1
66 175 1
66 178 1
66 186 1
66 187 1
66 188 1
66 193 1
66 197 1
66 198 1
66 201 1
66 207 1
66 213 1
66 214 1
66 218 1
66 221 1
66 224 1
66 227 1
66 234 1
66 236 1
66 239 1
66 244 1
66 245 1
66 251 1
66 253 1
66 257 1
66 258 1
66 261 1
66 269 1
66 270 1
66 271 1
66 272 1
66 274 1
66 276 1
66 278 1
66 283 1
66 284 1
66 287 1
66 288 1
66 291 1
66 292 1
66 293 1
66 297 1
66 299 1
66 301 1
66 303 1
66 304 1
66 307 1
66 308 1
66 312 1
66 313 1
66 319 1
66 324 1
66 333 1
66 336 1
66 340 1
66 349 1
66 351 1
66 355 1
66 363 1
66 364 1
66 365 1
66 366 1
66 382 1
66 384 1
66 386 1
66 389 1
66 394 1
66 397 1
66 398 1
67 73 1
67 77 1
67 79 1
67 81 1
67 82 1
67 83 1
67 85 1
67 87 1
67 93 1
67 97 1
67 98 1
67 99 1
67 100 1
67 102 1
67 104 1
67 107 1
67 112 1
67 113 1
67 116 1
67 120 1
67 123 1
67 127 1
67 131 1
67 132 1
67 140 1
67 145 1
67 152 1
67 155 1
67 157 1
67 162 1
67 164 1
67 165 1
67 166 1
67 167 1
67 169 1
67 170 1
67 172 1
67 178 1
67 182 1
67 185 1
67 186 1
67 188 1
67 189 1
67 193 1
67 197 1
67 207 1
67 213 1
67 214 1
67 221 1
67 222 1
67 224 1
67 234 1
67 238 1
67 241 1
67 250 1
67 260 1
67 261 1
67 266 1
67 271 1
67 274 1
67 276 1
67 283 1
67 284 1
67 285 1
67 286 1
67 288 1
67 291 1
67 294 1
67 296 1
67 298 1
67 304 1
67 305 1
67 307 1
67 310 1
67 312 1
67 313 1
67 319 1
67 323 1
67 326 1
67 327 1
67 334 1
67 336 1
67 340 1
67 344 1
67 345 1
67 349 1
67 350 1
67 351 1
67 352 1
67 355 1
67 357 1
67 364 1
67 365 1
67 366 1
67 369 1
67 373 1
67 374 1
67 376 1
67 382 1
67 384 1
67 386 1
67 389 1
67 391 1
67 397 1
68 77 1
68 79 1
68 81 1
68 82 1
68 83 1
68 87 1
68 91 1
68 92 1
68 95 1
68 96 1
68 97 1
68 98 1
68 100 1
68 104 1
68 107 1
68 112 1
68 116 1
68 118 1
68 120 1
68 125 1
68 127 1
68 131 1
68 133 1
68 136 1
68 137 1
68 140 1
68 143 1
68 149 1
68 152 1
68 157 1
68 158 1
68 159 1
68 162 1
68 165 1
68 166 1
68 183 1
68 186 1
68 187 1
68 189 1
68 193 1
68 201 1
68 204 1
68 207 1
68 211 1
68 213 1
68 214 1
68 221 1
68 223 1
68 224 1
68 229 1
68 234 1
68 237 1
68 239 1
68 246 1
68 251 1
68 258 1
68 260 1
68 264 1
68 268 1
68 269 1
68 271 1
68 272 1
68 276 1
68 280 1
68 283 1
68 284 1
68 288 1
68 289 1
68 294 1
68 296 1
68 297 1
68 298 1
68 299 1
68 303 1
68 307 1
68 308 1
68 313 1
68 318 1
68 320 1
68 324 1
68 330 1
68 332 1
68 333 1
68 336 1
68 340 1
68 341 1
68 344 1
68 345 1
68 348 1
68 350 1
68 351 1
68 353 1
68 363 1
68 365 1
68 373 1
68 374 1
68 382 1
68 384 1
68 389 1
68 391 1
68 394 1
69 70 1
69 77 1
69 79 1
69 82 1
69 83 1
69 91 1
69 96 1
69 98 1
69 104 1
69 107 1
69 112 1
69 114 1
69 118 1
69 125 1
69 127 1
69 129 1
69 131 1
69 134 1
69 136 1
69 137 1
69 138 1
69 140 1
69 143 1
69 144 1
69 147 1
69 159 1
69 163 1
69 164 1
69 165 1
69 166 1
69 167 1
69 169 1
69 172 1
69 175 1
69 178 1
69 183 1
69 188 1
69 197 1
69 198 1
69 201 1
69 204 1
69 214 1
69 221 1
69 222 1
69 226 1
69 231 1
69 233 1
69 234 1
69 235 1
69 238 1
69 244 1
69 246 1
69 247 1
69 251 1
69 254 1
69 256 1
69 258 1
69 261 1
69 265 1
69 269 1
69 271 1
69 272 1
69 274 1
69 280 1
69 283 1
69 284 1
69 286 1
69 287 1
69 288 1
69 294 1
69 296 1
69 298 1
69 299 1
69 301 1
69 302 1
69 304 1
69 305 1
69 307 1
69 308 1
69 313 1
69 320 1
69 323 1
69 326 1
69 332 1
69 333 1
69 345 1
69 348 1
69 349 1
69 353 1
69 364 1
69 365 1
69 369 1
69 373 1
69 374 1
69 380 1
69 384 1
69 389 1
70 73 1
70 74 1
70 75 1
70 78 1
70 85 1
70 86 1
70 88 1
70 89 1
70 90 1
70 93 1
70 94 1
70 101 1
70 103 1
70 105 1
70 108 1
70 111 1
70 115 1
70 121 1
70 122 1
70 124 1
70 126 1
70 130 1
70 135 1
70 139 1
70 142 1
70 143 1
70 146 1
70 147 1
70 153 1
70 155 1
70 158 1
70 161 1
70 168 1
70 177 1
70 179 1
70 180 1
70 181 1
70 184 1
70 190 1
70 192 1
70 195 1
70 200 1
70 203 1
70 206 1
70 208 1
70 209 1
70 210 1
70 211 1
70 212 1
70 220 1
70 226 1
70 232 1
70 235 1
70 236 1
70 246 1
70 248 1
70 249 1
70 255 1
70 256 1
70 257 1
70 258 1
70 262 1
70 267 1
70 269 1
70 270 1
70 273 1
70 275 1
70 277 1
70 278 1
70 281 1
70 282 1
70 283 1
70 289 1
70 290 1
70 295 1
70 298 1
70 300 1
70 316 1
70 318 1
70 321 1
70 322 1
70 325 1
70 330 1
70 331 1
70 334 1
70 335 1
70 337 1
70 338 1
70 339 1
70 341 1
70 342 1
70 346 1
70 347 1
70 352 1
70 354 1
70 358 1
70 359 1
70 360 1
70 362 1
70 371 1
70 374 1
70 376 1
70 380 1
70 383 1
70 385 1
70 387 1
70 392 1
70 393 1
70 394 1
70 399 1
70 400 1
71 74 1
71 76 1
71 77 1
71 79 1
71 81 1
71 82 1
71 91 1
71 93 1
71 100 1
71 102 1
71 104 1
71 112 1
71 113 1
71 120 1
71 125 1
71 127 1
71 128 1
71 130 1
71 132 1
71 137 1
71 141 1
71 154 1
71 156 1
71 163 1
71 164 1
71 166 1
71 170 1
71 174 1
71 175 1
71 182 1
71 183 1
71 185 1
71 188 1
71 193 1
71 198 1
71 204 1
71 205 1
71 213 1
71 214 1
71 222 1
71 223 1
71 230 1
71 239 1
71 245 1
71 247 1
71 253 1
71 260 1
71 271 1
71 272 1
71 280 1
71 283 1
71 284 1
71 285 1
71 286 1
71 288 1
71 292 1
71 293 1
71 297 1
71 299 1
71 301 1
71 302 1
71 303 1
71 304 1
71 305 1
71 307 1
71 308 1
71 310 1
71 312 1
71 319 1
71 320 1
71 324 1
71 326 1
71 353 1
71 356 1
71 357 1
71 369 1
71 373 1
71 384 1
71 388 1
71 394 1
71 397 1
71 398 1
72 76 1
72 79 1
72 80 1
72 82 1
72 91 1
72 92 1
72 95 1
72 96 1
72 97 1
72 99 1
72 100 1
72 102 1
72 104 1
72 107 1
72 113 1
72 116 1
72 117 1
72 119 1
72 120 1
72 127 1
72 128 1
72 132 1
72 133 1
72 136 1
72 137 1
72 140 1
72 141 1
72 143 1
72 144 1
72 149 1
72 152 1
72 157 1
72 159 1
72 163 1
72 164 1
72 165 1
72 167 1
72 169 1
72 170 1
72 172 1
72 183 1
72 185 1
72 186 1
72 187 1
72 188 1
72 193 1
72 197 1
72 198 1
72 201 1
72 203 1
72 204 1
72 213 1
72 214 1
72 222 1
72 224 1
72 227 1
72 229 1
72 238 1
72 239 1
72 245 1
72 246 1
72 247 1
72 251 1
72 252 1
72 255 1
72 258 1
72 260 1
72 265 1
72 269 1
72 272 1
72 274 1
72 280 1
72 283 1
72 284 1
72 285 1
72 287 1
72 291 1
72 292 1
72 293 1
72 300 1
72 301 1
72 304 1
72 307 1
72 310 1
72 312 1
72 320 1
72 324 1
72 325 1
72 332 1
72 333 1
72 336 1
72 351 1
72 353 1
72 355 1
72 357 1
72 363 1
72 365 1
72 369 1
72 374 1
72 382 1
72 384 1
72 386 1
72 397 1
72 398 1
73 76 1
73 77 1
73 80 1
73 82 1
73 83 1
73 85 1
73 87 1
73 91 1
73 97 1
73 98 1
73 99 1
73 100 1
73 102 1
73 104 1
73 107 1
73 112 1
73 114 1
73 116 1
73 117 1
73 118 1
73 123 1
73 125 1
73 127 1
73 128 1
73 132 1
73 136 1
73 138 1
73 145 1
73 151 1
73 155 1
73 157 1
73 162 1
73 166 1
73 167 1
73 169 1
73 178 1
73 182 1
73 185 1
73 187 1
73 188 1
73 193 1
73 197 1
73 201 1
73 204 1
73 221 1
73 223 1
73 227 1
73 231 1
73 237 1
73 238 1
73 241 1
73 246 1
73 247 1
73 250 1
73 258 1
73 266 1
73 271 1
73 272 1
73 280 1
73 283 1
73 285 1
73 288 1
73 291 1
73 292 1
73 293 1
73 298 1
73 303 1
73 304 1
73 305 1
73 307 1
73 310 1
73 320 1
73 323 1
73 326 1
73 332 1
73 334 1
73 336 1
73 340 1
73 348 1
73 351 1
73 352 1
73 355 1
73 363 1
73 364 1
73 365 1
73 366 1
73 369 1
73 374 1
73 376 1
73 382 1
73 386 1
73 388 1
73 394 1
74 77 1
74 79 1
74 80 1
74 83 1
74 87 1
74 91 1
74 92 1
74 96 1
74 99 1
74 102 1
74 113 1
74 114 1
74 117 1
74 120 1
74 128 1
74 130 1
74 131 1
74 132 1
74 133 1
74 136 1
74 137 1
74 141 1
74 143 1
74 144 1
74 149 1
74 154 1
74 156 1
74 157 1
74 165 1
74 167 1
74 169 1
74 170 1
74 172 1
74 174 1
74 182 1
74 186 1
74 193 1
74 204 1
74 205 1
74 207 1
74 214 1
74 221 1
74 223 1
74 224 1
74 230 1
74 231 1
74 237 1
74 238 1
74 239 1
74 244 1
74 245 1
74 247 1
74 250 1
74 258 1
74 265 1
74 269 1
74 274 1
74 276 1
74 280 1
74 283 1
74 284 1
74 286 1
74 287 1
74 288 1
74 291 1
74 292 1
74 294 1
74 296 1
74 297 1
74 302 1
74 303 1
74 304 1
74 305 1
74 307 1
74 308 1
74 310 1
74 313 1
74 320 1
74 323 1
74 326 1
74 327 1
74 344 1
74 345 1
74 348 1
74 350 1
74 356 1
74 365 1
74 366 1
74 369 1
74 382 1
74 388 1
74 389 1
74 391 1
74 394 1
75 76 1
75 77 1
75 79 1
75 80 1
75 82 1
75 91 1
75 94 1
75 95 1
75 97 1
75 98 1
75 99 1
75 100 1
75 104 1
75 112 1
75 113 1
75 114 1
75 115 1
75 120 1
75 123 1
75 125 1
75 126 1
75 133 1
75 137 1
75 138 1
75 140 1
75 141 1
75 144 1
75 151 1
75 152 1
75 157 1
75 159 1
75 162 1
75 164 1
75 166 1
75 167 1
75 170 1
75 172 1
75 175 1
75 183 1
75 187 1
75 193 1
75 197 1
75 201 1
75 207 1
75 208 1
75 213 1
75 223 1
75 224 1
75 231 1
75 237 1
75 238 1
75 242 1
75 244 1
75 246 1
75 250 1
75 251 1
75 258 1
75 261 1
75 262 1
75 269 1
75 271 1
75 272 1
75 276 1
75 285 1
75 286 1
75 291 1
75 292 1
75 293 1
75 301 1
75 304 1
75 305 1
75 308 1
75 309 1
75 312 1
75 319 1
75 323 1
75 327 1
75 332 1
75 335 1
75 337 1
75 345 1
75 348 1
75 353 1
75 355 1
75 364 1
75 365 1
75 382 1
75 386 1
75 387 1
76 85 1
76 88 1
76 99 1
76 103 1
76 106 1
76 109 1
76 110 1
76 115 1
76 119 1
76 121 1
76 122 1
76 130 1
76 133 1
76 146 1
76 147 1
76 148 1
76 150 1
76 154 1
76 155 1
76 156 1
76 158 1
76 160 1
76 171 1
76 173 1
76 180 1
76 190 1
76 192 1
76 194 1
76 195 1
76 203 1
76 205 1
76 208 1
76 209 1
76 212 1
76 217 1
76 220 1
76 222 1
76 225 1
76 226 1
76 228 1
76 233 1
76 240 1
76 243 1
76 249 1
76 256 1
76 257 1
76 268 1
76 273 1
76 277 1
76 278 1
76 279 1
76 281 1
76 282 1
76 286 1
76 289 1
76 290 1
76 306 1
76 316 1
76 318 1
76 321 1
76 328 1
76 335 1
76 337 1
76 341 1
76 342 1
76 343 1
76 347 1
76 348 1
76 352 1
76 354 1
76 358 1
76 359 1
76 361 1
76 366 1
76 367 1
76 370 1
76 372 1
76 376 1
76 379 1
76 383 1
76 390 1
76 392 1
76 396 1
76 399 1
76 400 1
77 78 1
77 79 1
77 85 1
77 86 1
77 88 1
77 94 1
77 103 1
77 105 1
77 106 1
77 108 1
77 110 1
77 119 1
77 121 1
77 129 1
77 139 1
77 142 1
77 145 1
77 146 1
77 150 1
77 154 1
77 157 1
77 160 1
77 161 1
77 173 1
77 179 1
77 180 1
77 181 1
77 190 1
77 191 1
77 194 1
77 199 1
77 200 1
77 206 1
77 209 1
77 210 1
77 215 1
77 216 1
77 219 1
77 226 1
77 228 1
77 230 1
77 231 1
77 232 1
77 233 1
77 235 1
77 238 1
77 240 1
77 249 1
77 255 1
77 256 1
77 257 1
77 263 1
77 266 1
77 268 1
77 270 1
77 273 1
77 277 1
77 279 1
77 281 1
77 295 1
77 300 1
77 306 1
77 311 1
77 317 1
77 318 1
77 322 1
77 329 1
77 334 1
77 339 1
77 341 1
77 342 1
77 343 1
77 347 1
77 352 1
77 354 1
77 356 1
77 357 1
77 358 1
77 361 1
77 367 1
77 368 1
77 372 1
77 373 1
77 376 1
77 377 1
77 381 1
77 383 1
77 385 1
77 387 1
77 390 1
77 395 1
77 399 1
78 88 1
78 90 1
78 91 1
78 92 1
78 93 1
78 96 1
78 97 1
78 102 1
78 104 1
78 108 1
78 113 1
78 116 1
78 117 1
78 118 1
78 124 1
78 127 1
78 128 1
78 132 1
78 133 1
78 134 1
78 136 1
78 143 1
78 144 1
78 149 1
78 151 1
78 152 1
78 159 1
78 160 1
78 162 1
78 163 1
78 165 1
78 169 1
78 172 1
78 174 1
78 182 1
78 185 1
78 193 1
78 197 1
78 198 1
78 207 1
78 214 1
78 221 1
78 223 1
78 227 1
78 231 1
78 237 1
78 238 1
78 239 1
78 245 1
78 246 1
78 250 1
78 251 1
78 253 1
78 258 1
78 259 1
78 261 1
78 265 1
78 269 1
78 272 1
78 283 1
78 284 1
78 286 1
78 287 1
78 288 1
78 291 1
78 292 1
78 293 1
78 296 1
78 299 1
78 302 1
78 303 1
78 304 1
78 305 1
78 310 1
78 320 1
78 324 1
78 326 1
78 332 1
78 333 1
78 336 1
78 342 1
78 345 1
78 350 1
78 351 1
78 355 1
78 357 1
78 363 1
78 365 1
78 366 1
78 373 1
78 374 1
78 382 1
78 384 1
78 388 1
78 389 1
78 391 1
78 398 1
79 86 1
79 88 1
79 89 1
79 106 1
79 108 1
79 111 1
79 115 1
79 119 1
79 122 1
79 124 1
79 126 1
79 129 1
79 130 1
79 135 1
79 139 1
79 145 1
79 147 1
79 150 1
79 153 1
79 154 1
79 155 1
79 157 1
79 158 1
79 160 1
79 161 1
79 171 1
79 173 1
79 176 1
79 180 1
79 181 1
79 184 1
79 191 1
79 192 1
79 196 1
79 199 1
79 200 1
79 203 1
79 206 1
79 208 1
79 209 1
79 210 1
79 211 1
79 212 1
79 215 1
79 220 1
79 225 1
79 226 1
79 228 1
79 230 1
79 231 1
79 233 1
79 238 1
79 248 1
79 254 1
79 255 1
79 262 1
79 264 1
79 266 1
79 267 1
79 268 1
79 273 1
79 277 1
79 278 1
79 279 1
79 281 1
79 282 1
79 289 1
79 290 1
79 295 1
79 306 1
79 311 1
79 315 1
79 316 1
79 317 1
79 318 1
79 321 1
79 322 1
79 325 1
79 328 1
79 329 1
79 331 1
79 335 1
79 337 1
79 338 1
79 339 1
79 341 1
79 342 1
79 343 1
79 347 1
79 352 1
79 356 1
79 357 1
79 358 1
79 359 1
79 360 1
79 362 1
79 367 1
79 372 1
79 373 1
79 375 1
79 376 1
79 380 1
79 381 1
79 390 1
79 392 1
79 396 1
79 399 1
79 400 1
80 82 1
80 86 1
80 90 1
80 103 1
80 105 1
80 106 1
80 109 1
80 115 1
80 120 1
80 121 1
80 126 1
80 130 1
80 135 1
80 139 1
80 142 1
80 145 1
80 146 1
80 148 1
80 153 1
80 155 1
80 156 1
80 158 1
80 160 1
80 161 1
80 167 1
80 173 1
80 176 1
80 177 1
80 180 1
80 190 1
80 192 1
80 194 1
80 199 1
80 202 1
80 206 1
80 208 1
80 209 1
80 210 1
80 211 1
80 212 1
80 215 1
80 216 1
80 218 1
80 225 1
80 228 1
80 233 1
80 236 1
80 242 1
80 248 1
80 252 1
80 255 1
80 256 1
80 257 1
80 259 1
80 262 1
80 266 1
80 267 1
80 268 1
80 275 1
80 276 1
80 277 1
80 278 1
80 279 1
80 281 1
80 282 1
80 299 1
80 300 1
80 306 1
80 314 1
80 315 1
80 318 1
80 329 1
80 331 1
80 334 1
80 341 1
80 342 1
80 345 1
80 346 1
80 351 1
80 352 1
80 356 1
80 358 1
80 359 1
80 362 1
80 367 1
80 370 1
80 371 1
80 375 1
80 377 1
80 380 1
80 381 1
80 383 1
80 385 1
80 392 1
81 84 1
81 85 1
81 86 1
81 88 1
81 94 1
81 98 1
81 101 1
81 103 1
81 108 1
81 110 1
81 111 1
81 121 1
81 125 1
81 126 1
81 129 1
81 130 1
81 135 1
81 145 1
81 148 1
81 155 1
81 159 1
81 161 1
81 173 1
81 176 1
81 184 1
81 190 1
81 191 1
81 192 1
81 194 1
81 196 1
81 198 1
81 205 1
81 208 1
81 210 1
81 211 1
81 212 1
81 215 1
81 218 1
81 219 1
81 220 1
81 223 1
81 225 1
81 226 1
81 232 1
81 235 1
81 236 1
81 237 1
81 240 1
81 242 1
81 243 1
81 249 1
81 254 1
81 255 1
81 259 1
81 262 1
81 266 1
81 267 1
81 268 1
81 270 1
81 273 1
81 275 1
81 277 1
81 282 1
81 289 1
81 295 1
81 300 1
81 306 1
81 310 1
81 311 1
81 314 1
81 315 1
81 316 1
81 317 1
81 318 1
81 321 1
81 325 1
81 330 1
81 331 1
81 335 1
81 337 1
81 338 1
81 339 1
81 342 1
81 346 1
81 358 1
81 361 1
81 367 1
81 375 1
81 377 1
81 378 1
81 379 1
81 380 1
81 390 1
81 392 1
81 393 1
81 400 1
82 85 1
82 86 1
82 88 1
82 90 1
82 101 1
82 105 1
82 106 1
82 108 1
82 110 1
82 111 1
82 120 1
82 124 1
82 130 1
82 135 1
82 139 1
82 146 1
82 147 1
82 150 1
82 153 1
82 154 1
82 155 1
82 156 1
82 158 1
82 161 1
82 167 1
82 171 1
82 173 1
82 176 1
82 181 1
82 190 1
82 191 1
82 192 1
82 194 1
82 195 1
82 200 1
82 205 1
82 209 1
82 211 1
82 217 1
82 218 1
82 220 1
82 236 1
82 241 1
82 242 1
82 243 1
82 248 1
82 249 1
82 254 1
82 255 1
82 257 1
82 266 1
82 267 1
82 268 1
82 273 1
82 276 1
82 279 1
82 281 1
82 282 1
82 290 1
82 299 1
82 306 1
82 314 1
82 317 1
82 318 1
82 321 1
82 322 1
82 329 1
82 331 1
82 334 1
82 337 1
82 341 1
82 343 1
82 345 1
82 346 1
82 351 1
82 356 1
82 358 1
82 359 1
82 361 1
82 367 1
82 368 1
82 370 1
82 376 1
82 377 1
82 378 1
82 379 1
82 381 1
82 385 1
82 387 1
82 392 1
82 396 1
82 399 1
83 90 1
83 94 1
83 101 1
83 106 1
83 110 1
83 111 1
83 115 1
83 121 1
83 124 1
83 129 1
83 130 1
83 135 1
83 139 1
83 140 1
83 147 1
83 148 1
83 150 1
83 153 1
83 154 1
83 155 1
83 160 1
83 166 1
83 171 1
83 176 1
83 177 1
83 179 1
83 181 1
83 190 1
83 191 1
83 194 1
83 195 1
83 199 1
83 200 1
83 205 1
83 208 1
83 211 1
83 212 1
83 215 1
83 216 1
83 217 1
83 218 1
83 220 1
83 228 1
83 229 1
83 233 1
83 235 1
83 236 1
83 240 1
83 242 1
83 248 1
83 252 1
83 255 1
83 256 1
83 259 1
83 262 1
83 267 1
83 268 1
83 270 1
83 273 1
83 275 1
83 277 1
83 278 1
83 279 1
83 282 1
83 285 1
83 289 1
83 290 1
83 300 1
83 314 1
83 315 1
83 317 1
83 321 1
83 323 1
83 328 1
83 329 1
83 331 1
83 334 1
83 335 1
83 336 1
83 337 1
83 338 1
83 342 1
83 343 1
83 346 1
83 347 1
83 352 1
83 354 1
83 355 1
83 356 1
83 359 1
83 361 1
83 362 1
83 365 1
83 367 1
83 370 1
83 372 1
83 378 1
83 383 1
83 384 1
83 390 1
83 399 1
84 87 1
84 98 1
84 99 1
84 100 1
84 102 1
84 113 1
84 118 1
84 127 1
84 128 1
84 131 1
84 132 1
84 134 1
84 152 1
84 157 1
84 159 1
84 163 1
84 164 1
84 165 1
84 166 1
84 167 1
84 169 1
84 170 1
84 172 1
84 175 1
84 180 1
84 187 1
84 189 1
84 193 1
84 199 1
84 201 1
84 213 1
84 214 1
84 221 1
84 223 1
84 224 1
84 227 1
84 229 1
84 231 1
84 234 1
84 237 1
84 238 1
84 239 1
84 244 1
84 246 1
84 247 1
84 251 1
84 253 1
84 258 1
84 260 1
84 261 1
84 269 1
84 274 1
84 276 1
84 283 1
84 285 1
84 286 1
84 287 1
84 290 1
84 291 1
84 292 1
84 293 1
84 296 1
84 297 1
84 298 1
84 302 1
84 303 1
84 308 1
84 309 1
84 312 1
84 319 1
84 322 1
84 327 1
84 328 1
84 331 1
84 332 1
84 333 1
84 340 1
84 346 1
84 348 1
84 349 1
84 353 1
84 363 1
84 365 1
84 366 1
84 369 1
84 389 1
84 394 1
84 397 1
85 92 1
85 93 1
85 95 1
85 98 1
85 100 1
85 102 1
85 104 1
85 112 1
85 114 1
85 116 1
85 117 1
85 118 1
85 123 1
85 125 1
85 127 1
85 128 1
85 131 1
85 136 1
85 143 1
85 145 1
85 149 1
85 152 1
85 155 1
85 157 1
85 162 1
85 163 1
85 164 1
85 166 1
85 169 1
85 170 1
85 172 1
85 174 1
85 175 1
85 183 1
85 186 1
85 187 1
85 188 1
85 189 1
85 193 1
85 197 1
85 198 1
85 201 1
85 213 1
85 214 1
85 221 1
85 223 1
85 224 1
85 229 1
85 234 1
85 237 1
85 241 1
85 245 1
85 246 1
85 247 1
85 251 1
85 253 1
85 258 1
85 260 1
85 261 1
85 266 1
85 272 1
85 274 1
85 276 1
85 286 1
85 287 1
85 291 1
85 293 1
85 294 1
85 296 1
85 298 1
85 299 1
85 301 1
85 302 1
85 304 1
85 308 1
85 309 1
85 319 1
85 320 1
85 323 1
85 324 1
85 332 1
85 334 1
85 336 1
85 340 1
85 344 1
85 345 1
85 348 1
85 349 1
85 350 1
85 351 1
85 352 1
85 353 1
85 355 1
85 364 1
85 373 1
85 376 1
85 384 1
85 386 1
85 389 1
85 397 1
86 91 1
86 92 1
86 93 1
86 95 1
86 96 1
86 98 1
86 99 1
86 100 1
86 104 1
86 105 1
86 107 1
86 109 1
86 112 1
86 114 1
86 116 1
86 123 1
86 125 1
86 128 1
86 131 1
86 133 1
86 134 1
86 136 1
86 137 1
86 138 1
86 143 1
86 144 1
86 149 1
86 151 1
86 152 1
86 157 1
86 159 1
86 164 1
86 165 1
86 166 1
86 174 1
86 175 1
86 178 1
86 182 1
86 183 1
86 188 1
86 189 1
86 193 1
86 198 1
86 201 1
86 204 1
86 213 1
86 214 1
86 221 1
86 222 1
86 227 1
86 232 1
86 234 1
86 238 1
86 239 1
86 260 1
86 261 1
86 263 1
86 269 1
86 271 1
86 272 1
86 280 1
86 283 1
86 284 1
86 287 1
86 288 1
86 292 1
86 293 1
86 296 1
86 297 1
86 298 1
86 299 1
86 302 1
86 307 1
86 309 1
86 312 1
86 313 1
86 319 1
86 320 1
86 324 1
86 327 1
86 332 1
86 333 1
86 336 1
86 340 1
86 345 1
86 348 1
86 349 1
86 351 1
86 357 1
86 363 1
86 364 1
86 365 1
86 369 1
86 371 1
86 373 1
86 379 1
86 384 1
86 388 1
86 389 1
86 394 1
86 395 1
86 398 1
87 88 1
87 90 1
87 94 1
87 101 1
87 103 1
87 105 1
87 106 1
87 109 1
87 110 1
87 119 1
87 121 1
87 124 1
87 129 1
87 135 1
87 139 1
87 142 1
87 146 1
87 147 1
87 148 1
87 150 1
87 153 1
87 156 1
87 158 1
87 160 1
87 161 1
87 171 1
87 177 1
87 179 1
87 180 1
87 181 1
87 189 1
87 190 1
87 192 1
87 194 1
87 199 1
87 200 1
87 202 1
87 203 1
87 204 1
87 206 1
87 208 1
87 209 1
87 211 1
87 215 1
87 216 1
87 217 1
87 219 1
87 220 1
87 225 1
87 226 1
87 228 1
87 230 1
87 233 1
87 236 1
87 242 1
87 247 1
87 248 1
87 252 1
87 264 1
87 267 1
87 268 1
87 273 1
87 274 1
87 275 1
87 277 1
87 278 1
87 281 1
87 296 1
87 300 1
87 302 1
87 306 1
87 314 1
87 316 1
87 317 1
87 321 1
87 322 1
87 325 1
87 334 1
87 335 1
87 337 1
87 341 1
87 342 1
87 343 1
87 346 1
87 349 1
87 352 1
87 356 1
87 359 1
87 360 1
87 361 1
87 364 1
87 367 1
87 368 1
87 370 1
87 371 1
87 376 1
87 377 1
87 380 1
87 381 1
87 385 1
87 387 1
87 390 1
87 392 1
87 399 1
88 90 1
88 91 1
88 96 1
88 99 1
88 100 1
88 102 1
88 104 1
88 108 1
88 112 1
88 120 1
88 123 1
88 124 1
88 125 1
88 127 1
88 128 1
88 132 1
88 134 1
88 137 1
88 138 1
88 140 1
88 141 1
88 143 1
88 152 1
88 160 1
88 162 1
88 164 1
88 169 1
88 174 1
88 175 1
88 182 1
88 183 1
88 186 1
88 188 1
88 193 1
88 197 1
88 201 1
88 207 1
88 213 1
88 214 1
88 227 1
88 229 1
88 237 1
88 244 1
88 245 1
88 247 1
88 250 1
88 253 1
88 259 1
88 260 1
88 261 1
88 265 1
88 271 1
88 272 1
88 280 1
88 283 1
88 284 1
88 286 1
88 291 1
88 292 1
88 296 1
88 298 1
88 301 1
88 302 1
88 304 1
88 307 1
88 310 1
88 313 1
88 319 1
88 323 1
88 327 1
88 332 1
88 342 1
88 344 1
88 348 1
88 350 1
88 351 1
88 355 1
88 357 1
88 363 1
88 364 1
88 366 1
88 373 1
88 382 1
88 386 1
88 388 1
88 394 1
88 397 1
88 398 1
89 93 1
89 95 1
89 98 1
89 102 1
89 107 1
89 111 1
89 112 1
89 116 1
89 127 1
89 128 1
89 131 1
89 133 1
89 136 1
89 138 1
89 140 1
89 141 1
89 144 1
89 148 1
89 151 1
89 152 1
89 153 1
89 157 1
89 159 1
89 163 1
89 165 1
89 167 1
89 169 1
89 170 1
89 174 1
89 183 1
89 185 1
89 187 1
89 193 1
89 197 1
89 198 1
89 201 1
89 202 1
89 207 1
89 213 1
89 214 1
89 221 1
89 222 1
89 223 1
89 227 1
89 229 1
89 234 1
89 237 1
89 239 1
89 244 1
89 246 1
89 247 1
89 250 1
89 258 1
89 272 1
89 274 1
89 276 1
89 287 1
89 292 1
89 294 1
89 295 1
89 296 1
89 298 1
89 302 1
89 303 1
89 304 1
89 307 1
89 308 1
89 309 1
89 312 1
89 313 1
89 315 1
89 316 1
89 320 1
89 323 1
89 324 1
89 326 1
89 336 1
89 338 1
89 340 1
89 345 1
89 348 1
89 349 1
89 351 1
89 353 1
89 355 1
89 363 1
89 365 1
89 368 1
89 369 1
89 373 1
89 382 1
89 386 1
89 388 1
89 391 1
89 394 1
89 397 1
89 398 1
90 95 1
90 102 1
90 104 1
90 108 1
90 112 1
90 123 1
90 124 1
90 128 1
90 131 1
90 136 1
90 141 1
90 143 1
90 144 1
90 149 1
90 151 1
90 157 1
90 160 1
90 162 1
90 163 1
90 164 1
90 166 1
90 167 1
90 174 1
90 175 1
90 182 1
90 183 1
90 187 1
90 189 1
90 201 1
90 207 1
90 214 1
90 221 1
90 223 1
90 227 1
90 231 1
90 237 1
90 244 1
90 250 1
90 251 1
90 259 1
90 260 1
90 271 1
90 272 1
90 274 1
90 276 1
90 283 1
90 285 1
90 287 1
90 291 1
90 292 1
90 294 1
90 296 1
90 298 1
90 302 1
90 303 1
90 308 1
90 332 1
90 336 1
90 342 1
90 348 1
90 350 1
90 351 1
90 355 1
90 363 1
90 365 1
90 373 1
90 374 1
90 384 1
90 386 1
90 388 1
90 389 1
91 94 1
91 96 1
91 104 1
91 105 1
91 106 1
91 108 1
91 110 1
91 115 1
91 119 1
91 121 1
91 122 1
91 126 1
91 129 1
91 135 1
91 142 1
91 144 1
91 145 1
91 146 1
91 147 1
91 148 1
91 150 1
91 153 1
91 155 1
91 156 1
91 158 1
91 161 1
91 168 1
91 170 1
91 171 1
91 177 1
91 179 1
91 181 1
91 184 1
91 190 1
91 192 1
91 194 1
91 196 1
91 199 1
91 205 1
91 210 1
91 212 1
91 215 1
91 219 1
91 220 1
91 227 1
91 228 1
91 232 1
91 235 1
91 241 1
91 243 1
91 248 1
91 249 1
91 252 1
91 254 1
91 256 1
91 259 1
91 263 1
91 267 1
91 270 1
91 273 1
91 278 1
91 281 1
91 282 1
91 297 1
91 300 1
91 301 1
91 306 1
91 309 1
91 315 1
91 316 1
91 318 1
91 328 1
91 330 1
91 331 1
91 337 1
91 338 1
91 339 1
91 341 1
91 342 1
91 347 1
91 352 1
91 358 1
91 359 1
91 360 1
91 361 1
91 367 1
91 371 1
91 372 1
91 376 1
91 379 1
91 381 1
91 385 1
91 389 1
91 393 1
91 395 1
91 396 1
91 399 1
92 94 1
92 103 1
92 105 1
92 106 1
92 108 1
92 109 1
92 110 1
92 111 1
92 115 1
92 117 1
92 121 1
92 124 1
92 126 1
92 129 1
92 130 1
92 142 1
92 145 1
92 146 1
92 148 1
92 152 1
92 153 1
92 154 1
92 160 1
92 163 1
92 168 1
92 171 1
92 173 1
92 177 1
92 179 1
92 180 1
92 184 1
92 185 1
92 191 1
92 203 1
92 209 1
92 210 1
92 212 1
92 216 1
92 217 1
92 219 1
92 220 1
92 225 1
92 226 1
92 235 1
92 236 1
92 240 1
92 241 1
92 256 1
92 259 1
92 260 1
92 262 1
92 263 1
92 264 1
92 266 1
92 267 1
92 268 1
92 270 1
92 275 1
92 281 1
92 295 1
92 300 1
92 306 1
92 311 1
92 314 1
92 316 1
92 317 1
92 318 1
92 320 1
92 322 1
92 325 1
92 330 1
92 334 1
92 338 1
92 339 1
92 342 1
92 343 1
92 354 1
92 356 1
92 361 1
92 362 1
92 367 1
92 372 1
92 375 1
92 376 1
92 379 1
92 383 1
92 385 1
92 395 1
92 396 1
92 397 1
92 399 1
92 400 1
93 101 1
93 103 1
93 105 1
93 108 1
93 109 1
93 110 1
93 119 1
93 122 1
93 126 1
93 129 1
93 135 1
93 142 1
93 143 1
93 145 1
93 147 1
93 148 1
93 150 1
93 154 1
93 155 1
93 158 1
93 161 1
93 168 1
93 171 1
93 173 1
93 176 1
93 177 1
93 179 1
93 180 1
93 191 1
93 199 1
93 200 1
93 202 1
93 203 1
93 205 1
93 206 1
93 209 1
93 210 1
93 211 1
93 215 1
93 216 1
93 217 1
93 219 1
93 220 1
93 225 1
93 226 1
93 228 1
93 232 1
93 233 1
93 235 1
93 236 1
93 243 1
93 246 1
93 248 1
93 255 1
93 257 1
93 258 1
93 263 1
93 266 1
93 269 1
93 270 1
93 273 1
93 279 1
93 281 1
93 282 1
93 283 1
93 289 1
93 290 1
93 295 1
93 298 1
93 300 1
93 306 1
93 314 1
93 316 1
93 318 1
93 321 1
93 322 1
93 328 1
93 329 1
93 330 1
93 331 1
93 334 1
93 338 1
93 339 1
93 341 1
93 342 1
93 343 1
93 352 1
93 358 1
93 360 1
93 361 1
93 362 1
93 367 1
93 374 1
93 375 1
93 376 1
93 377 1
93 378 1
93 380 1
93 381 1
93 383 1
93 394 1
93 395 1
93 396 1
93 399 1
94 97 1
94 99 1
94 104 1
94 107 1
94 112 1
94 113 1
94 115 1
94 117 1
94 118 1
94 126 1
94 127 1
94 131 1
94 132 1
94 133 1
94 134 1
94 138 1
94 140 1
94 141 1
94 143 1
94 144 1
94 152 1
94 159 1
94 163 1
94 165 1
94 166 1
94 169 1
94 170 1
94 172 1
94 174 1
94 182 1
94 186 1
94 187 1
94 188 1
94 189 1
94 197 1
94 201 1
94 207 1
94 208 1
94 213 1
94 222 1
94 224 1
94 231 1
94 239 1
94 242 1
94 244 1
94 246 1
94 250 1
94 251 1
94 253 1
94 258 1
94 261 1
94 262 1
94 265 1
94 269 1
94 271 1
94 272 1
94 276 1
94 283 1
94 287 1
94 288 1
94 292 1
94 294 1
94 297 1
94 298 1
94 301 1
94 305 1
94 307 1
94 309 1
94 310 1
94 319 1
94 320 1
94 323 1
94 326 1
94 327 1
94 332 1
94 333 1
94 335 1
94 337 1
94 348 1
94 349 1
94 350 1
94 351 1
94 355 1
94 357 1
94 363 1
94 369 1
94 384 1
94 386 1
94 387 1
94 388 1
94 389 1
95 101 1
95 105 1
95 106 1
95 108 1
95 110 1
95 111 1
95 115 1
95 118 1
95 121 1
95 124 1
95 130 1
95 135 1
95 146 1
95 147 1
95 150 1
95 153 1
95 158 1
95 160 1
95 165 1
95 168 1
95 171 1
95 180 1
95 190 1
95 192 1
95 194 1
95 199 1
95 200 1
95 205 1
95 208 1
95 210 1
95 217 1
95 218 1
95 219 1
95 220 1
95 225 1
95 228 1
95 235 1
95 240 1
95 241 1
95 244 1
95 249 1
95 254 1
95 255 1
95 257 1
95 262 1
95 273 1
95 275 1
95 277 1
95 288 1
95 289 1
95 311 1
95 314 1
95 315 1
95 317 1
95 321 1
95 325 1
95 326 1
95 328 1
95 333 1
95 334 1
95 335 1
95 337 1
95 341 1
95 343 1
95 346 1
95 347 1
95 354 1
95 358 1
95 359 1
95 363 1
95 367 1
95 370 1
95 371 1
95 372 1
95 375 1
95 376 1
95 379 1
95 380 1
95 392 1
95 395 1
95 396 1
95 400 1
96 101 1
96 103 1
96 104 1
96 105 1
96 108 1
96 110 1
96 119 1
96 122 1
96 126 1
96 129 1
96 139 1
96 144 1
96 147 1
96 148 1
96 153 1
96 154 1
96 155 1
96 156 1
96 158 1
96 160 1
96 161 1
96 168 1
96 170 1
96 171 1
96 173 1
96 190 1
96 192 1
96 195 1
96 199 1
96 203 1
96 205 1
96 209 1
96 210 1
96 211 1
96 212 1
96 215 1
96 216 1
96 217 1
96 219 1
96 220 1
96 225 1
96 226 1
96 227 1
96 228 1
96 230 1
96 235 1
96 236 1
96 240 1
96 241 1
96 242 1
96 243 1
96 252 1
96 254 1
96 259 1
96 262 1
96 263 1
96 264 1
96 266 1
96 267 1
96 268 1
96 270 1
96 277 1
96 290 1
96 295 1
96 297 1
96 301 1
96 309 1
96 314 1
96 316 1
96 317 1
96 318 1
96 321 1
96 329 1
96 331 1
96 335 1
96 338 1
96 339 1
96 342 1
96 346 1
96 354 1
96 356 1
96 358 1
96 359 1
96 368 1
96 370 1
96 371 1
96 372 1
96 375 1
96 379 1
96 380 1
96 381 1
96 385 1
96 387 1
96 389 1
96 390 1
96 392 1
96 395 1
96 396 1
96 399 1
96 400 1
97 106 1
97 108 1
97 110 1
97 121 1
97 122 1
97 141 1
97 142 1
97 145 1
97 147 1
97 148 1
97 150 1
97 155 1
97 158 1
97 160 1
97 164 1
97 171 1
97 173 1
97 174 1
97 176 1
97 181 1
97 184 1
97 191 1
97 192 1
97 200 1
97 202 1
97 203 1
97 205 1
97 210 1
97 215 1
97 216 1
97 217 1
97 221 1
97 226 1
97 228 1
97 232 1
97 235 1
97 242 1
97 243 1
97 252 1
97 255 1
97 259 1
97 264 1
97 266 1
97 267 1
97 268 1
97 271 1
97 273 1
97 278 1
97 279 1
97 289 1
97 295 1
97 300 1
97 306 1
97 311 1
97 315 1
97 316 1
97 322 1
97 324 1
97 328 1
97 331 1
97 334 1
97 335 1
97 337 1
97 339 1
97 346 1
97 347 1
97 352 1
97 356 1
97 358 1
97 361 1
97 362 1
97 368 1
97 370 1
97 371 1
97 372 1
97 376 1
97 377 1
97 378 1
97 379 1
97 383 1
97 390 1
98 101 1
98 105 1
98 109 1
98 110 1
98 115 1
98 121 1
98 122 1
98 124 1
98 125 1
98 129 1
98 130 1
98 139 1
98 142 1
98 146 1
98 148 1
98 154 1
98 155 1
98 156 1
98 158 1
98 159 1
98 160 1
98 161 1
98 168 1
98 173 1
98 176 1
98 177 1
98 179 1
98 190 1
98 194 1
98 196 1
98 198 1
98 199 1
98 200 1
98 202 1
98 203 1
98 205 1
98 208 1
98 210 1
98 212 1
98 216 1
98 217 1
98 218 1
98 219 1
98 223 1
98 225 1
98 226 1
98 230 1
98 233 1
98 235 1
98 236 1
98 237 1
98 240 1
98 242 1
98 254 1
98 255 1
98 256 1
98 259 1
98 263 1
98 264 1
98 267 1
98 270 1
98 275 1
98 279 1
98 281 1
98 282 1
98 289 1
98 290 1
98 310 1
98 315 1
98 316 1
98 321 1
98 328 1
98 339 1
98 341 1
98 343 1
98 346 1
98 347 1
98 352 1
98 356 1
98 359 1
98 361 1
98 362 1
98 367 1
98 371 1
98 377 1
98 379 1
98 380 1
98 381 1
98 383 1
98 385 1
98 387 1
98 392 1
98 395 1
98 399 1
98 400 1
99 105 1
99 106 1
99 110 1
99 119 1
99 121 1
99 122 1
99 124 1
99 129 1
99 130 1
99 133 1
99 147 1
99 148 1
99 150 1
99 153 1
99 154 1
99 155 1
99 156 1
99 160 1
99 171 1
99 176 1
99 177 1
99 179 1
99 180 1
99 181 1
99 191 1
99 192 1
99 199 1
99 200 1
99 203 1
99 208 1
99 215 1
99 216 1
99 217 1
99 218 1
99 219 1
99 220 1
99 222 1
99 225 1
99 232 1
99 233 1
99 235 1
99 236 1
99 240 1
99 243 1
99 248 1
99 249 1
99 252 1
99 255 1
99 256 1
99 259 1
99 262 1
99 263 1
99 264 1
99 267 1
99 268 1
99 275 1
99 277 1
99 278 1
99 279 1
99 282 1
99 286 1
99 289 1
99 295 1
99 306 1
99 314 1
99 315 1
99 316 1
99 317 1
99 318 1
99 322 1
99 325 1
99 328 1
99 329 1
99 330 1
99 341 1
99 342 1
99 343 1
99 346 1
99 348 1
99 354 1
99 356 1
99 359 1
99 360 1
99 361 1
99 362 1
99 366 1
99 368 1
99 371 1
99 372 1
99 375 1
99 376 1
99 379 1
99 381 1
99 383 1
99 387 1
99 390 1
99 392 1
99 395 1
99 396 1
99 399 1
99 400 1
100 101 1
100 103 1
100 105 1
100 106 1
100 108 1
100 112 1
100 119 1
100 123 1
100 129 1
100 135 1
100 139 1
100 145 1
100 147 1
100 148 1
100 155 1
100 158 1
100 168 1
100 171 1
100 173 1
100 176 1
100 180 1
100 183 1
100 184 1
100 191 1
100 195 1
100 196 1
100 200 1
100 203 1
100 205 1
100 206 1
100 208 1
100 210 1
100 212 1
100 215 1
100 216 1
100 217 1
100 218 1
100 219 1
100 220 1
100 225 1
100 226 1
100 228 1
100 235 1
100 236 1
100 240 1
100 241 1
100 242 1
100 248 1
100 249 1
100 252 1
100 255 1
100 262 1
100 263 1
100 265 1
100 267 1
100 268 1
100 273 1
100 277 1
100 278 1
100 279 1
100 281 1
100 300 1
100 308 1
100 312 1
100 314 1
100 315 1
100 316 1
100 318 1
100 322 1
100 325 1
100 330 1
100 331 1
100 334 1
100 335 1
100 337 1
100 338 1
100 341 1
100 343 1
100 352 1
100 354 1
100 356 1
100 360 1
100 361 1
100 367 1
100 371 1
100 375 1
100 376 1
100 377 1
100 379 1
100 381 1
100 383 1
100 387 1
100 390 1
100 398 1
100 400 1
101 102 1
101 107 1
101 113 1
101 114 1
101 116 1
101 117 1
101 118 1
101 123 1
101 127 1
101 133 1
101 134 1
101 136 1
101 137 1
101 138 1
101 139 1
101 140 1
101 142 1
101 144 1
101 149 1
101 151 1
101 152 1
101 159 1
101 161 1
101 162 1
101 165 1
101 167 1
101 169 1
101 170 1
101 174 1
101 184 1
101 186 1
101 188 1
101 189 1
101 193 1
101 197 1
101 198 1
101 212 1
101 213 1
101 222 1
101 223 1
101 224 1
101 238 1
101 239 1
101 244 1
101 245 1
101 251 1
101 253 1
101 258 1
101 260 1
101 265 1
101 269 1
101 272 1
101 274 1
101 276 1
101 280 1
101 286 1
101 288 1
101 292 1
101 294 1
101 296 1
101 301 1
101 302 1
101 304 1
101 307 1
101 310 1
101 312 1
101 319 1
101 324 1
101 326 1
101 327 1
101 332 1
101 340 1
101 343 1
101 344 1
101 345 1
101 349 1
101 350 1
101 351 1
101 355 1
101 357 1
101 363 1
101 364 1
101 373 1
101 374 1
101 382 1
101 384 1
101 388 1
101 396 1
101 398 1
102 106 1
102 110 1
102 111 1
102 121 1
102 122 1
102 126 1
102 130 1
102 139 1
102 142 1
102 147 1
102 148 1
102 150 1
102 153 1
102 154 1
102 158 1
102 160 1
102 161 1
102 162 1
102 171 1
102 179 1
102 190 1
102 191 1
102 192 1
102 194 1
102 195 1
102 196 1
102 199 1
102 201 1
102 203 1
102 206 1
102 208 1
102 209 1
102 210 1
102 211 1
102 212 1
102 213 1
102 217 1
102 218 1
102 219 1
102 220 1
102 232 1
102 233 1
102 235 1
102 236 1
102 239 1
102 240 1
102 241 1
102 242 1
102 243 1
102 245 1
102 249 1
102 252 1
102 256 1
102 266 1
102 267 1
102 268 1
102 270 1
102 273 1
102 278 1
102 279 1
102 281 1
102 282 1
102 290 1
102 300 1
102 303 1
102 306 1
102 311 1
102 315 1
102 317 1
102 318 1
102 321 1
102 322 1
102 325 1
102 330 1
102 331 1
102 334 1
102 335 1
102 337 1
102 338 1
102 340 1
102 342 1
102 343 1
102 346 1
102 354 1
102 358 1
102 359 1
102 360 1
102 361 1
102 362 1
102 370 1
102 376 1
102 377 1
102 378 1
102 379 1
102 380 1
102 381 1
102 383 1
102 385 1
102 392 1
102 396 1
103 112 1
103 113 1
103 114 1
103 116 1
103 117 1
103 118 1
103 120 1
103 127 1
103 131 1
103 133 1
103 135 1
103 136 1
103 137 1
103 138 1
103 140 1
103 143 1
103 144 1
103 149 1
103 151 1
103 162 1
103 164 1
103 165 1
103 166 1
103 167 1
103 170 1
103 171 1
103 172 1
103 174 1
103 178 1
103 183 1
103 186 1
103 188 1
103 198 1
103 206 1
103 223 1
103 224 1
103 227 1
103 229 1
103 237 1
103 238 1
103 239 1
103 243 1
103 245 1
103 247 1
103 249 1
103 250 1
103 253 1
103 261 1
103 265 1
103 269 1
103 272 1
103 274 1
103 276 1
103 284 1
103 285 1
103 287 1
103 292 1
103 293 1
103 294 1
103 297 1
103 301 1
103 302 1
103 303 1
103 306 1
103 310 1
103 314 1
103 319 1
103 324 1
103 326 1
103 327 1
103 336 1
103 345 1
103 351 1
103 353 1
103 355 1
103 357 1
103 358 1
103 359 1
103 364 1
103 365 1
103 366 1
103 373 1
103 374 1
103 382 1
103 384 1
103 388 1
103 391 1
104 105 1
104 108 1
104 109 1
104 110 1
104 115 1
104 119 1
104 122 1
104 124 1
104 126 1
104 129 1
104 130 1
104 135 1
104 144 1
104 146 1
104 155 1
104 156 1
104 158 1
104 160 1
104 161 1
104 170 1
104 176 1
104 177 1
104 179 1
104 180 1
104 181 1
104 190 1
104 191 1
104 195 1
104 199 1
104 200 1
104 202 1
104 206 1
104 210 1
104 212 1
104 215 1
104 217 1
104 219 1
104 227 1
104 228 1
104 230 1
104 236 1
104 240 1
104 241 1
104 242 1
104 249 1
104 252 1
104 254 1
104 255 1
104 262 1
104 263 1
104 264 1
104 268 1
104 273 1
104 277 1
104 281 1
104 289 1
104 290 1
104 297 1
104 300 1
104 301 1
104 309 1
104 311 1
104 314 1
104 316 1
104 322 1
104 330 1
104 337 1
104 338 1
104 339 1
104 342 1
104 346 1
104 356 1
104 358 1
104 359 1
104 360 1
104 361 1
104 362 1
104 368 1
104 370 1
104 371 1
104 375 1
104 376 1
104 377 1
104 379 1
104 380 1
104 383 1
104 389 1
104 390 1
104 393 1
104 395 1
104 396 1
104 400 1
105 109 1
105 112 1
105 116 1
105 120 1
105 125 1
105 127 1
105 128 1
105 133 1
105 137 1
105 141 1
105 143 1
105 144 1
105 152 1
105 159 1
105 162 1
105 164 1
105 165 1
105 169 1
105 170 1
105 172 1
105 175 1
105 178 1
105 182 1
105 183 1
105 188 1
105 189 1
105 198 1
105 201 1
105 207 1
105 213 1
105 214 1
105 221 1
105 223 1
105 227 1
105 229 1
105 231 1
105 232 1
105 239 1
105 244 1
105 245 1
105 250 1
105 251 1
105 253 1
105 258 1
105 260 1
105 263 1
105 265 1
105 269 1
105 271 1
105 272 1
105 276 1
105 280 1
105 284 1
105 286 1
105 288 1
105 291 1
105 292 1
105 294 1
105 297 1
105 301 1
105 302 1
105 303 1
105 305 1
105 308 1
105 309 1
105 313 1
105 319 1
105 332 1
105 336 1
105 340 1
105 344 1
105 345 1
105 348 1
105 349 1
105 353 1
105 355 1
105 363 1
105 364 1
105 365 1
105 366 1
105 369 1
105 371 1
105 374 1
105 379 1
105 382 1
105 394 1
105 395 1
105 397 1
105 398 1
106 112 1
106 113 1
106 114 1
106 120 1
106 125 1
106 127 1
106 128 1
106 131 1
106 134 1
106 136 1
106 138 1
106 141 1
106 144 1
106 151 1
106 152 1
106 157 1
106 159 1
106 163 1
106 165 1
106 166 1
106 169 1
106 170 1
106 175 1
106 177 1
106 178 1
106 183 1
106 187 1
106 188 1
106 194 1
106 204 1
106 207 1
106 213 1
106 214 1
106 221 1
106 223 1
106 224 1
106 227 1
106 229 1
106 237 1
106 246 1
106 250 1
106 251 1
106 253 1
106 261 1
106 271 1
106 274 1
106 275 1
106 276 1
106 277 1
106 279 1
106 280 1
106 283 1
106 287 1
106 291 1
106 293 1
106 294 1
106 296 1
106 299 1
106 302 1
106 303 1
106 304 1
106 307 1
106 308 1
106 309 1
106 319 1
106 323 1
106 324 1
106 327 1
106 329 1
106 332 1
106 340 1
106 355 1
106 357 1
106 363 1
106 364 1
106 365 1
106 366 1
106 369 1
106 370 1
106 374 1
106 384 1
106 386 1
106 388 1
106 391 1
106 392 1
107 111 1
107 113 1
107 115 1
107 122 1
107 124 1
107 126 1
107 129 1
107 131 1
107 132 1
107 135 1
107 139 1
107 142 1
107 148 1
107 150 1
107 154 1
107 160 1
107 161 1
107 171 1
107 175 1
107 176 1
107 177 1
107 179 1
107 184 1
107 188 1
107 190 1
107 192 1
107 194 1
107 199 1
107 200 1
107 202 1
107 203 1
107 205 1
107 206 1
107 208 1
107 210 1
107 211 1
107 217 1
107 218 1
107 219 1
107 220 1
107 225 1
107 230 1
107 232 1
107 235 1
107 236 1
107 240 1
107 241 1
107 243 1
107 248 1
107 254 1
107 259 1
107 262 1
107 263 1
107 264 1
107 268 1
107 270 1
107 273 1
107 277 1
107 281 1
107 289 1
107 294 1
107 295 1
107 306 1
107 311 1
107 314 1
107 315 1
107 316 1
107 317 1
107 322 1
107 325 1
107 328 1
107 329 1
107 331 1
107 334 1
107 335 1
107 338 1
107 343 1
107 346 1
107 358 1
107 360 1
107 362 1
107 368 1
107 370 1
107 372 1
107 377 1
107 378 1
107 379 1
107 380 1
107 385 1
107 387 1
107 388 1
107 393 1
107 395 1
107 399 1
107 400 1
108 112 1
108 113 1
108 117 1
108 118 1
108 120 1
108 124 1
108 131 1
108 134 1
108 137 1
108 138 1
108 140 1
108 141 1
108 143 1
108 144 1
108 149 1
108 151 1
108 152 1
108 160 1
108 162 1
108 163 1
108 169 1
108 170 1
108 172 1
108 174 1
108 175 1
108 178 1
108 188 1
108 189 1
108 193 1
108 198 1
108 204 1
108 207 1
108 213 1
108 214 1
108 227 1
108 239 1
108 244 1
108 245 1
108 247 1
108 250 1
108 253 1
108 258 1
108 259 1
108 260 1
108 261 1
108 265 1
108 269 1
108 274 1
108 276 1
108 280 1
108 285 1
108 287 1
108 288 1
108 296 1
108 298 1
108 299 1
108 302 1
108 303 1
108 304 1
108 308 1
108 309 1
108 310 1
108 320 1
108 323 1
108 324 1
108 327 1
108 333 1
108 336 1
108 342 1
108 345 1
108 348 1
108 350 1
108 351 1
108 353 1
108 355 1
108 357 1
108 363 1
108 365 1
108 366 1
108 374 1
108 382 1
108 384 1
108 386 1
108 388 1
108 389 1
108 394 1
108 397 1
108 398 1
109 113 1
109 114 1
109 117 1
109 118 1
109 123 1
109 125 1
109 127 1
109 128 1
109 131 1
109 132 1
109 134 1
109 136 1
109 138 1
109 141 1
109 143 1
109 144 1
109 151 1
109 159 1
109 163 1
109 166 1
109 167 1
109 170 1
109 174 1
109 182 1
109 183 1
109 185 1
109 187 1
109 189 1
109 193 1
109 197 1
109 198 1
109 213 1
109 214 1
109 223 1
109 224 1
109 227 1
109 229 1
109 232 1
109 234 1
109 237 1
109 239 1
109 245 1
109 250 1
109 251 1
109 261 1
109 263 1
109 265 1
109 271 1
109 274 1
109 276 1
109 283 1
109 285 1
109 286 1
109 287 1
109 288 1
109 293 1
109 294 1
109 297 1
109 298 1
109 299 1
109 301 1
109 303 1
109 304 1
109 305 1
109 307 1
109 313 1
109 332 1
109 336 1
109 340 1
109 345 1
109 348 1
109 349 1
109 350 1
109 353 1
109 355 1
109 357 1
109 363 1
109 366 1
109 369 1
109 371 1
109 373 1
109 374 1
109 379 1
109 389 1
109 391 1
109 395 1
109 397 1
110 112 1
110 116 1
110 117 1
110 120 1
110 125 1
110 127 1
110 131 1
110 132 1
110 133 1
110 138 1
110 140 1
110 149 1
110 152 1
110 157 1
110 163 1
110 164 1
110 166 1
110 167 1
110 168 1
110 172 1
110 182 1
110 185 1
110 186 1
110 189 1
110 201 1
110 204 1
110 207 1
110 210 1
110 214 1
110 222 1
110 223 1
110 228 1
110 229 1
110 234 1
110 237 1
110 238 1
110 244 1
110 245 1
110 246 1
110 251 1
110 253 1
110 258 1
110 265 1
110 271 1
110 273 1
110 274 1
110 281 1
110 283 1
110 284 1
110 287 1
110 291 1
110 293 1
110 296 1
110 301 1
110 308 1
110 309 1
110 319 1
110 324 1
110 326 1
110 327 1
110 332 1
110 333 1
110 336 1
110 339 1
110 340 1
110 349 1
110 350 1
110 353 1
110 357 1
110 363 1
110 365 1
110 366 1
110 369 1
110 373 1
110 374 1
110 381 1
110 384 1
110 386 1
110 388 1
110 389 1
110 391 1
110 397 1
111 112 1
111 116 1
111 128 1
111 131 1
111 133 1
111 136 1
111 141 1
111 144 1
111 148 1
111 151 1
111 152 1
111 153 1
111 159 1
111 163 1
111 167 1
111 174 1
111 178 1
111 182 1
111 183 1
111 185 1
111 187 1
111 188 1
111 197 1
111 198 1
111 201 1
111 202 1
111 204 1
111 214 1
111 224 1
111 229 1
111 237 1
111 244 1
111 245 1
111 246 1
111 247 1
111 250 1
111 251 1
111 260 1
111 265 1
111 269 1
111 271 1
111 276 1
111 280 1
111 284 1
111 285 1
111 287 1
111 293 1
111 294 1
111 295 1
111 296 1
111 298 1
111 299 1
111 301 1
111 302 1
111 303 1
111 305 1
111 307 1
111 308 1
111 309 1
111 310 1
111 312 1
111 315 1
111 316 1
111 320 1
111 323 1
111 333 1
111 338 1
111 340 1
111 344 1
111 350 1
111 364 1
111 366 1
111 368 1
111 373 1
111 374 1
111 382 1
111 386 1
111 388 1
111 391 1
111 394 1
112 115 1
112 119 1
112 121 1
112 122 1
112 123 1
112 135 1
112 139 1
112 146 1
112 147 1
112 148 1
112 153 1
112 155 1
112 158 1
112 161 1
112 168 1
112 171 1
112 176 1
112 179 1
112 183 1
112 184 1
112 190 1
112 194 1
112 195 1
112 196 1
112 199 1
112 200 1
112 202 1
112 203 1
112 205 1
112 208 1
112 209 1
112 210 1
112 218 1
112 219 1
112 225 1
112 228 1
112 232 1
112 233 1
112 235 1
112 236 1
112 241 1
112 243 1
112 248 1
112 249 1
112 252 1
112 256 1
112 257 1
112 263 1
112 264 1
112 265 1
112 266 1
112 268 1
112 273 1
112 278 1
112 279 1
112 281 1
112 289 1
112 290 1
112 295 1
112 306 1
112 308 1
112 311 1
112 312 1
112 314 1
112 317 1
112 328 1
112 329 1
112 334 1
112 335 1
112 341 1
112 343 1
112 347 1
112 352 1
112 358 1
112 359 1
112 361 1
112 368 1
112 371 1
112 372 1
112 375 1
112 376 1
112 377 1
112 379 1
112 381 1
112 383 1
112 393 1
112 395 1
112 396 1
112 398 1
113 115 1
113 119 1
113 121 1
113 126 1
113 131 1
113 132 1
113 135 1
113 145 1
113 146 1
113 148 1
113 154 1
113 155 1
113 168 1
113 173 1
113 175 1
113 176 1
113 180 1
113 181 1
113 184 1
113 188 1
113 191 1
113 192 1
113 194 1
113 196 1
113 199 1
113 203 1
113 206 1
113 208 1
113 210 1
113 211 1
113 212 1
113 215 1
113 217 1
113 219 1
113 225 1
113 226 1
113 233 1
113 236 1
113 241 1
113 242 1
113 243 1
113 255 1
113 257 1
113 262 1
113 263 1
113 264 1
113 266 1
113 267 1
113 268 1
113 277 1
113 278 1
113 281 1
113 294 1
113 295 1
113 300 1
113 306 1
113 311 1
113 314 1
113 317 1
113 322 1
113 328 1
113 329 1
113 337 1
113 338 1
113 339 1
113 343 1
113 352 1
113 356 1
113 358 1
113 362 1
113 367 1
113 370 1
113 371 1
113 372 1
113 376 1
113 377 1
113 378 1
113 379 1
113 381 1
113 383 1
113 387 1
113 388 1
113 396 1
113 399 1
113 400 1
114 121 1
114 122 1
114 124 1
114 127 1
114 129 1
114 130 1
114 142 1
114 147 1
114 148 1
114 153 1
114 155 1
114 160 1
114 168 1
114 173 1
114 176 1
114 177 1
114 179 1
114 184 1
114 190 1
114 194 1
114 195 1
114 196 1
114 197 1
114 199 1
114 202 1
114 205 1
114 208 1
114 210 1
114 212 1
114 214 1
114 215 1
114 217 1
114 218 1
114 220 1
114 232 1
114 233 1
114 235 1
114 236 1
114 243 1
114 248 1
114 250 1
114 256 1
114 257 1
114 259 1
114 263 1
114 264 1
114 266 1
114 267 1
114 268 1
114 273 1
114 277 1
114 279 1
114 290 1
114 292 1
114 300 1
114 306 1
114 315 1
114 317 1
114 325 1
114 329 1
114 331 1
114 334 1
114 335 1
114 337 1
114 338 1
114 342 1
114 343 1
114 346 1
114 352 1
114 358 1
114 360 1
114 362 1
114 367 1
114 368 1
114 369 1
114 370 1
114 375 1
114 376 1
114 377 1
114 378 1
114 380 1
114 381 1
114 385 1
114 386 1
114 393 1
115 117 1
115 125 1
115 126 1
115 128 1
115 131 1
115 132 1
115 134 1
115 136 1
115 141 1
115 151 1
115 152 1
115 159 1
115 162 1
115 165 1
115 166 1
115 167 1
115 170 1
115 174 1
115 178 1
115 182 1
115 183 1
115 185 1
115 188 1
115 189 1
115 193 1
115 201 1
115 204 1
115 207 1
115 208 1
115 213 1
115 221 1
115 222 1
115 223 1
115 224 1
115 231 1
115 234 1
115 237 1
115 242 1
115 244 1
115 246 1
115 253 1
115 260 1
115 261 1
115 262 1
115 265 1
115 272 1
115 274 1
115 276 1
115 283 1
115 284 1
115 285 1
115 286 1
115 291 1
115 294 1
115 297 1
115 299 1
115 301 1
115 302 1
115 304 1
115 305 1
115 307 1
115 308 1
115 309 1
115 310 1
115 319 1
115 320 1
115 324 1
115 332 1
115 335 1
115 336 1
115 337 1
115 340 1
115 350 1
115 363 1
115 364 1
115 365 1
115 369 1
115 373 1
115 382 1
115 384 1
115 386 1
115 387 1
115 389 1
115 391 1
115 394 1
115 397 1
116 121 1
116 129 1
116 130 1
116 135 1
116 136 1
116 137 1
116 147 1
116 148 1
116 151 1
116 153 1
116 155 1
116 156 1
116 158 1
116 160 1
116 161 1
116 171 1
116 173 1
116 176 1
116 177 1
116 180 1
116 181 1
116 184 1
116 187 1
116 190 1
116 191 1
116 193 1
116 196 1
116 199 1
116 200 1
116 206 1
116 208 1
116 209 1
116 211 1
116 216 1
116 218 1
116 226 1
116 228 1
116 233 1
116 236 1
116 240 1
116 241 1
116 242 1
116 249 1
116 252 1
116 254 1
116 255 1
116 256 1
116 257 1
116 259 1
116 262 1
116 264 1
116 266 1
116 267 1
116 268 1
116 270 1
116 273 1
116 277 1
116 278 1
116 279 1
116 282 1
116 289 1
116 290 1
116 300 1
116 307 1
116 311 1
116 313 1
116 314 1
116 315 1
116 317 1
116 328 1
116 329 1
116 330 1
116 337 1
116 338 1
116 339 1
116 341 1
116 342 1
116 343 1
116 347 1
116 350 1
116 352 1
116 360 1
116 368 1
116 370 1
116 371 1
116 375 1
116 376 1
116 378 1
116 379 1
116 380 1
116 381 1
116 383 1
116 385 1
116 387 1
116 393 1
116 396 1
116 399 1
117 119 1
117 121 1
117 122 1
117 124 1
117 126 1
117 129 1
117 135 1
117 139 1
117 146 1
117 148 1
117 150 1
117 152 1
117 153 1
117 154 1
117 155 1
117 160 1
117 161 1
117 163 1
117 171 1
117 177 1
117 179 1
117 180 1
117 181 1
117 184 1
117 185 1
117 191 1
117 194 1
117 196 1
117 199 1
117 200 1
117 202 1
117 203 1
117 206 1
117 210 1
117 212 1
117 217 1
117 218 1
117 219 1
117 225 1
117 226 1
117 232 1
117 233 1
117 235 1
117 236 1
117 241 1
117 242 1
117 243 1
117 248 1
117 249 1
117 252 1
117 254 1
117 255 1
117 256 1
117 257 1
117 260 1
117 263 1
117 264 1
117 266 1
117 268 1
117 270 1
117 275 1
117 282 1
117 289 1
117 290 1
117 295 1
117 300 1
117 306 1
117 311 1
117 315 1
117 317 1
117 318 1
117 320 1
117 330 1
117 331 1
117 337 1
117 338 1
117 341 1
117 343 1
117 346 1
117 347 1
117 352 1
117 354 1
117 358 1
117 360 1
117 367 1
117 368 1
117 370 1
117 371 1
117 372 1
117 377 1
117 379 1
117 380 1
117 385 1
117 387 1
117 392 1
117 396 1
117 397 1
117 399 1
117 400 1
118 121 1
118 122 1
118 124 1
118 126 1
118 130 1
118 135 1
118 139 1
118 142 1
118 145 1
118 146 1
118 148 1
118 150 1
118 154 1
118 155 1
118 156 1
118 158 1
118 161 1
118 165 1
118 173 1
118 180 1
118 181 1
118 184 1
118 190 1
118 192 1
118 199 1
118 200 1
118 202 1
118 206 1
118 209 1
118 211 1
118 212 1
118 215 1
118 218 1
118 220 1
118 226 1
118 232 1
118 233 1
118 235 1
118 236 1
118 240 1
118 244 1
118 248 1
118 249 1
118 252 1
118 254 1
118 256 1
118 263 1
118 266 1
118 268 1
118 270 1
118 273 1
118 278 1
118 279 1
118 281 1
118 282 1
118 288 1
118 289 1
118 290 1
118 295 1
118 300 1
118 306 1
118 314 1
118 315 1
118 317 1
118 318 1
118 325 1
118 326 1
118 328 1
118 330 1
118 333 1
118 334 1
118 335 1
118 337 1
118 338 1
118 339 1
118 341 1
118 342 1
118 343 1
118 346 1
118 354 1
118 358 1
118 359 1
118 360 1
118 363 1
118 368 1
118 371 1
118 372 1
118 375 1
118 378 1
118 379 1
118 381 1
118 383 1
118 387 1
118 395 1
118 399 1
119 128 1
119 131 1
119 132 1
119 134 1
119 140 1
119 143 1
119 157 1
119 162 1
119 166 1
119 170 1
119 172 1
119 175 1
119 197 1
119 198 1
119 203 1
119 204 1
119 214 1
119 221 1
119 222 1
119 223 1
119 229 1
119 231 1
119 238 1
119 246 1
119 251 1
119 252 1
119 253 1
119 255 1
119 261 1
119 272 1
119 274 1
119 276 1
119 283 1
119 286 1
119 288 1
119 291 1
119 297 1
119 298 1
119 300 1
119 301 1
119 302 1
119 304 1
119 305 1
119 307 1
119 309 1
119 319 1
119 320 1
119 324 1
119 325 1
119 327 1
119 332 1
119 336 1
119 340 1
119 344 1
119 348 1
119 349 1
119 351 1
119 355 1
119 363 1
119 365 1
119 373 1
119 374 1
119 384 1
119 386 1
119 388 1
119 389 1
119 397 1
120 124 1
120 130 1
120 142 1
120 145 1
120 146 1
120 147 1
120 153 1
120 156 1
120 161 1
120 167 1
120 168 1
120 173 1
120 177 1
120 190 1
120 191 1
120 203 1
120 206 1
120 208 1
120 209 1
120 210 1
120 212 1
120 215 1
120 216 1
120 225 1
120 235 1
120 240 1
120 241 1
120 243 1
120 248 1
120 252 1
120 254 1
120 257 1
120 259 1
120 263 1
120 264 1
120 266 1
120 268 1
120 270 1
120 276 1
120 277 1
120 279 1
120 281 1
120 282 1
120 289 1
120 290 1
120 295 1
120 299 1
120 300 1
120 311 1
120 314 1
120 315 1
120 316 1
120 317 1
120 325 1
120 328 1
120 330 1
120 335 1
120 338 1
120 339 1
120 342 1
120 343 1
120 345 1
120 347 1
120 351 1
120 352 1
120 354 1
120 358 1
120 360 1
120 367 1
120 370 1
120 371 1
120 372 1
120 375 1
120 381 1
120 383 1
120 385 1
120 387 1
120 390 1
120 393 1
121 122 1
121 123 1
121 125 1
121 132 1
121 133 1
121 137 1
121 138 1
121 144 1
121 159 1
121 162 1
121 163 1
121 166 1
121 182 1
121 186 1
121 187 1
121 188 1
121 189 1
121 193 1
121 198 1
121 201 1
121 204 1
121 207 1
121 218 1
121 221 1
121 224 1
121 227 1
121 229 1
121 234 1
121 236 1
121 244 1
121 245 1
121 251 1
121 257 1
121 260 1
121 261 1
121 269 1
121 270 1
121 271 1
121 272 1
121 276 1
121 278 1
121 283 1
121 284 1
121 285 1
121 286 1
121 288 1
121 291 1
121 292 1
121 293 1
121 294 1
121 297 1
121 299 1
121 301 1
121 302 1
121 305 1
121 307 1
121 309 1
121 319 1
121 320 1
121 323 1
121 324 1
121 326 1
121 332 1
121 333 1
121 336 1
121 351 1
121 353 1
121 363 1
121 364 1
121 365 1
121 366 1
121 373 1
121 374 1
121 384 1
121 386 1
121 388 1
121 394 1
122 125 1
122 127 1
122 128 1
122 131 1
122 132 1
122 136 1
122 137 1
122 138 1
122 143 1
122 149 1
122 151 1
122 157 1
122 159 1
122 162 1
122 163 1
122 164 1
122 166 1
122 169 1
122 174 1
122 175 1
122 182 1
122 183 1
122 185 1
122 189 1
122 193 1
122 201 1
122 204 1
122 207 1
122 213 1
122 218 1
122 221 1
122 222 1
122 223 1
122 224 1
122 234 1
122 236 1
122 237 1
122 238 1
122 239 1
122 244 1
122 245 1
122 250 1
122 257 1
122 258 1
122 260 1
122 261 1
122 265 1
122 270 1
122 274 1
122 278 1
122 280 1
122 283 1
122 285 1
122 286 1
122 288 1
122 293 1
122 298 1
122 299 1
122 301 1
122 303 1
122 310 1
122 313 1
122 320 1
122 324 1
122 332 1
122 344 1
122 345 1
122 348 1
122 349 1
122 353 1
122 355 1
122 357 1
122 363 1
122 365 1
122 369 1
122 373 1
122 374 1
122 384 1
122 386 1
122 389 1
122 391 1
122 394 1
123 130 1
123 135 1
123 139 1
123 142 1
123 145 1
123 147 1
123 153 1
123 155 1
123 160 1
123 161 1
123 176 1
123 177 1
123 180 1
123 181 1
123 183 1
123 184 1
123 190 1
123 191 1
123 192 1
123 194 1
123 195 1
123 196 1
123 199 1
123 202 1
123 209 1
123 210 1
123 215 1
123 216 1
123 218 1
123 219 1
123 228 1
123 230 1
123 235 1
123 240 1
123 242 1
123 243 1
123 248 1
123 252 1
123 257 1
123 262 1
123 264 1
123 265 1
123 266 1
123 267 1
123 273 1
123 277 1
123 278 1
123 279 1
123 281 1
123 282 1
123 300 1
123 308 1
123 312 1
123 318 1
123 322 1
123 325 1
123 331 1
123 335 1
123 337 1
123 339 1
123 342 1
123 343 1
123 354 1
123 356 1
123 358 1
123 359 1
123 360 1
123 362 1
123 367 1
123 368 1
123 370 1
123 377 1
123 378 1
123 380 1
123 381 1
123 383 1
123 385 1
123 387 1
123 390 1
123 392 1
123 393 1
123 398 1
123 399 1
123 400 1
124 128 1
124 136 1
124 138 1
124 140 1
124 141 1
124 144 1
124 149 1
124 151 1
124 159 1
124 160 1
124 162 1
124 164 1
124 166 1
124 175 1
124 178 1
124 188 1
124 197 1
124 198 1
124 201 1
124 204 1
124 207 1
124 213 1
124 214 1
124 222 1
124 224 1
124 229 1
124 231 1
124 234 1
124 237 1
124 238 1
124 244 1
124 245 1
124 247 1
124 250 1
124 259 1
124 265 1
124 272 1
124 274 1
124 276 1
124 284 1
124 288 1
124 291 1
124 292 1
124 296 1
124 298 1
124 299 1
124 301 1
124 302 1
124 304 1
124 308 1
124 309 1
124 313 1
124 323 1
124 324 1
124 333 1
124 340 1
124 342 1
124 348 1
124 349 1
124 351 1
124 353 1
124 355 1
124 363 1
124 369 1
124 373 1
124 374 1
124 386 1
124 388 1
124 389 1
124 397 1
125 139 1
125 148 1
125 150 1
125 153 1
125 155 1
125 156 1
125 158 1
125 159 1
125 160 1
125 168 1
125 173 1
125 176 1
125 180 1
125 181 1
125 184 1
125 192 1
125 195 1
125 196 1
125 198 1
125 199 1
125 202 1
125 203 1
125 208 1
125 209 1
125 212 1
125 217 1
125 223 1
125 226 1
125 228 1
125 230 1
125 232 1
125 233 1
125 235 1
125 236 1
125 237 1
125 240 1
125 241 1
125 242 1
125 243 1
125 248 1
125 249 1
125 252 1
125 254 1
125 255 1
125 256 1
125 263 1
125 266 1
125 267 1
125 273 1
125 275 1
125 277 1
125 279 1
125 281 1
125 282 1
125 289 1
125 290 1
125 306 1
125 310 1
125 311 1
125 315 1
125 316 1
125 317 1
125 321 1
125 322 1
125 325 1
125 329 1
125 334 1
125 335 1
125 341 1
125 343 1
125 346 1
125 352 1
125 356 1
125 358 1
125 359 1
125 361 1
125 368 1
125 370 1
125 371 1
125 372 1
125 376 1
125 377 1
125 379 1
125 380 1
125 381 1
125 383 1
125 385 1
125 390 1
125 392 1
125 395 1
125 399 1
125 400 1
126 127 1
126 128 1
126 131 1
126 132 1
126 134 1
126 136 1
126 137 1
126 140 1
126 149 1
126 151 1
126 152 1
126 157 1
126 159 1
126 163 1
126 165 1
126 167 1
126 169 1
126 170 1
126 172 1
126 174 1
126 178 1
126 182 1
126 183 1
126 185 1
126 186 1
126 189 1
126 193 1
126 197 1
126 198 1
126 204 1
126 207 1
126 208 1
126 213 1
126 214 1
126 223 1
126 227 1
126 231 1
126 237 1
126 239 1
126 242 1
126 247 1
126 250 1
126 253 1
126 261 1
126 262 1
126 269 1
126 271 1
126 272 1
126 274 1
126 280 1
126 283 1
126 284 1
126 285 1
126 288 1
126 291 1
126 293 1
126 294 1
126 299 1
126 302 1
126 304 1
126 307 1
126 308 1
126 312 1
126 313 1
126 323 1
126 324 1
126 326 1
126 335 1
126 336 1
126 337 1
126 344 1
126 348 1
126 351 1
126 353 1
126 363 1
126 365 1
126 369 1
126 382 1
126 387 1
126 388 1
126 394 1
126 398 1
127 129 1
127 130 1
127 135 1
127 139 1
127 142 1
127 147 1
127 148 1
127 150 1
127 153 1
127 155 1
127 156 1
127 173 1
127 176 1
127 179 1
127 180 1
127 184 1
127 191 1
127 195 1
127 196 1
127 197 1
127 199 1
127 200 1
127 202 1
127 203 1
127 205 1
127 206 1
127 208 1
127 209 1
127 210 1
127 211 1
127 212 1
127 214 1
127 216 1
127 220 1
127 225 1
127 228 1
127 230 1
127 235 1
127 236 1
127 241 1
127 249 1
127 250 1
127 256 1
127 257 1
127 262 1
127 263 1
127 267 1
127 270 1
127 273 1
127 279 1
127 282 1
127 289 1
127 292 1
127 295 1
127 300 1
127 306 1
127 311 1
127 316 1
127 318 1
127 321 1
127 322 1
127 325 1
127 328 1
127 329 1
127 330 1
127 334 1
127 335 1
127 339 1
127 341 1
127 342 1
127 354 1
127 356 1
127 360 1
127 361 1
127 362 1
127 367 1
127 369 1
127 370 1
127 371 1
127 372 1
127 375 1
127 377 1
127 378 1
127 380 1
127 385 1
127 386 1
127 390 1
127 396 1
127 400 1
128 134 1
128 139 1
128 142 1
128 145 1
128 146 1
128 148 1
128 149 1
128 150 1
128 153 1
128 154 1
128 155 1
128 156 1
128 158 1
128 160 1
128 168 1
128 172 1
128 176 1
128 180 1
128 184 1
128 186 1
128 190 1
128 192 1
128 195 1
128 199 1
128 200 1
128 202 1
128 203 1
128 208 1
128 212 1
128 215 1
128 216 1
128 217 1
128 218 1
128 220 1
128 225 1
128 226 1
128 228 1
128 240 1
128 242 1
128 243 1
128 256 1
128 257 1
128 259 1
128 262 1
128 263 1
128 264 1
128 267 1
128 268 1
128 270 1
128 272 1
128 277 1
128 281 1
128 282 1
128 289 1
128 295 1
128 306 1
128 311 1
128 314 1
128 315 1
128 317 1
128 321 1
128 325 1
128 328 1
128 329 1
128 331 1
128 338 1
128 339 1
128 341 1
128 342 1
128 343 1
128 352 1
128 354 1
128 359 1
128 360 1
128 362 1
128 367 1
128 370 1
128 371 1
128 376 1
128 377 1
128 378 1
128 380 1
128 387 1
128 390 1
128 392 1
128 393 1
128 395 1
128 396 1
128 400 1
129 133 1
129 134 1
129 136 1
129 141 1
129 143 1
129 147 1
129 149 1
129 151 1
129 152 1
129 159 1
129 162 1
129 169 1
129 172 1
129 174 1
129 183 1
129 185 1
129 186 1
129 189 1
129 197 1
129 198 1
129 204 1
129 207 1
129 213 1
129 214 1
129 221 1
129 223 1
129 226 1
129 231 1
129 233 1
129 235 1
129 237 1
129 238 1
129 244 1
129 245 1
129 250 1
129 251 1
129 254 1
129 256 1
129 258 1
129 261 1
129 265 1
129 271 1
129 274 1
129 276 1
129 283 1
129 286 1
129 287 1
129 288 1
129 291 1
129 292 1
129 293 1
129 296 1
129 303 1
129 304 1
129 308 1
129 309 1
129 313 1
129 320 1
129 326 1
129 327 1
129 340 1
129 344 1
129 345 1
129 348 1
129 350 1
129 351 1
129 353 1
129 355 1
129 357 1
129 363 1
129 366 1
129 369 1
129 373 1
129 380 1
129 382 1
129 384 1
129 388 1
129 389 1
129 394 1
129 397 1
130 131 1
130 132 1
130 133 1
130 134 1
130 140 1
130 143 1
130 151 1
130 152 1
130 154 1
130 156 1
130 157 1
130 159 1
130 163 1
130 165 1
130 166 1
130 167 1
130 172 1
130 174 1
130 175 1
130 185 1
130 186 1
130 187 1
130 188 1
130 193 1
130 197 1
130 201 1
130 205 1
130 213 1
130 214 1
130 222 1
130 223 1
130 227 1
130 229 1
130 230 1
130 231 1
130 234 1
130 239 1
130 244 1
130 245 1
130 246 1
130 250 1
130 253 1
130 258 1
130 271 1
130 274 1
130 284 1
130 285 1
130 287 1
130 291 1
130 292 1
130 293 1
130 297 1
130 298 1
130 301 1
130 302 1
130 308 1
130 309 1
130 319 1
130 327 1
130 333 1
130 336 1
130 340 1
130 344 1
130 345 1
130 355 1
130 356 1
130 357 1
130 363 1
130 364 1
130 365 1
130 366 1
130 369 1
130 373 1
130 391 1
130 397 1
130 398 1
131 132 1
131 135 1
131 139 1
131 142 1
131 145 1
131 146 1
131 147 1
131 150 1
131 155 1
131 160 1
131 168 1
131 171 1
131 173 1
131 175 1
131 176 1
131 177 1
131 180 1
131 181 1
131 188 1
131 192 1
131 194 1
131 196 1
131 199 1
131 202 1
131 205 1
131 206 1
131 211 1
131 212 1
131 215 1
131 216 1
131 220 1
131 225 1
131 226 1
131 228 1
131 232 1
131 240 1
131 241 1
131 242 1
131 243 1
131 252 1
131 254 1
131 255 1
131 256 1
131 259 1
131 263 1
131 264 1
131 266 1
131 267 1
131 270 1
131 277 1
131 278 1
131 279 1
131 294 1
131 300 1
131 306 1
131 314 1
131 316 1
131 317 1
131 318 1
131 321 1
131 328 1
131 330 1
131 331 1
131 334 1
131 335 1
131 339 1
131 341 1
131 342 1
131 347 1
131 352 1
131 356 1
131 358 1
131 361 1
131 362 1
131 368 1
131 372 1
131 375 1
131 376 1
131 377 1
131 378 1
131 380 1
131 381 1
131 387 1
131 388 1
131 390 1
131 392 1
131 396 1
131 400 1
132 135 1
132 139 1
132 142 1
132 145 1
132 153 1
132 156 1
132 158 1
132 161 1
132 168 1
132 173 1
132 175 1
132 176 1
132 179 1
132 180 1
132 188 1
132 191 1
132 192 1
132 194 1
132 196 1
132 199 1
132 206 1
132 208 1
132 210 1
132 211 1
132 215 1
132 216 1
132 225 1
132 228 1
132 230 1
132 232 1
132 233 1
132 236 1
132 240 1
132 242 1
132 243 1
132 249 1
132 252 1
132 256 1
132 257 1
132 259 1
132 262 1
132 270 1
132 273 1
132 277 1
132 278 1
132 279 1
132 281 1
132 290 1
132 294 1
132 295 1
132 311 1
132 317 1
132 322 1
132 325 1
132 330 1
132 331 1
132 334 1
132 335 1
132 337 1
132 341 1
132 346 1
132 352 1
132 354 1
132 356 1
132 359 1
132 360 1
132 361 1
132 371 1
132 372 1
132 378 1
132 387 1
132 388 1
132 393 1
133 142 1
133 145 1
133 146 1
133 150 1
133 153 1
133 155 1
133 156 1
133 158 1
133 168 1
133 171 1
133 173 1
133 179 1
133 180 1
133 181 1
133 184 1
133 190 1
133 194 1
133 195 1
133 199 1
133 200 1
133 203 1
133 205 1
133 206 1
133 211 1
133 212 1
133 219 1
133 220 1
133 222 1
133 225 1
133 226 1
133 228 1
133 242 1
133 243 1
133 248 1
133 254 1
133 255 1
133 256 1
133 257 1
133 259 1
133 263 1
133 264 1
133 266 1
133 270 1
133 273 1
133 286 1
133 289 1
133 290 1
133 295 1
133 300 1
133 306 1
133 311 1
133 314 1
133 317 1
133 322 1
133 325 1
133 330 1
133 334 1
133 337 1
133 341 1
133 343 1
133 348 1
133 354 1
133 358 1
133 361 1
133 362 1
133 366 1
133 367 1
133 368 1
133 371 1
133 372 1
133 375 1
133 376 1
133 377 1
133 378 1
133 383 1
133 387 1
133 390 1
133 395 1
134 139 1
134 142 1
134 145 1
134 146 1
134 147 1
134 149 1
134 150 1
134 154 1
134 155 1
134 156 1
134 158 1
134 160 1
134 168 1
134 171 1
134 172 1
134 179 1
134 180 1
134 181 1
134 186 1
134 192 1
134 195 1
134 196 1
134 202 1
134 203 1
134 205 1
134 206 1
134 208 1
134 209 1
134 210 1
134 212 1
134 215 1
134 218 1
134 219 1
134 220 1
134 225 1
134 228 1
134 230 1
134 232 1
134 233 1
134 236 1
134 240 1
134 241 1
134 242 1
134 243 1
134 248 1
134 254 1
134 255 1
134 256 1
134 262 1
134 263 1
134 264 1
134 268 1
134 270 1
134 272 1
134 275 1
134 277 1
134 278 1
134 295 1
134 300 1
134 314 1
134 315 1
134 316 1
134 318 1
134 321 1
134 322 1
134 328 1
134 329 1
134 334 1
134 335 1
134 337 1
134 338 1
134 347 1
134 352 1
134 356 1
134 358 1
134 359 1
134 361 1
134 371 1
134 372 1
134 375 1
134 376 1
134 377 1
134 378 1
134 380 1
134 381 1
134 383 1
134 393 1
134 396 1
134 399 1
134 400 1
135 136 1
135 137 1
135 140 1
135 141 1
135 144 1
135 149 1
135 151 1
135 152 1
135 157 1
135 159 1
135 162 1
135 163 1
135 164 1
135 165 1
135 166 1
135 170 1
135 171 1
135 178 1
135 182 1
135 185 1
135 186 1
135 187 1
135 188 1
135 189 1
135 193 1
135 204 1
135 206 1
135 207 1
135 214 1
135 221 1
135 223 1
135 227 1
135 234 1
135 237 1
135 238 1
135 243 1
135 244 1
135 247 1
135 249 1
135 250 1
135 261 1
135 269 1
135 271 1
135 274 1
135 285 1
135 286 1
135 291 1
135 294 1
135 298 1
135 299 1
135 301 1
135 303 1
135 304 1
135 306 1
135 307 1
135 314 1
135 319 1
135 324 1
135 326 1
135 327 1
135 332 1
135 340 1
135 345 1
135 348 1
135 349 1
135 350 1
135 353 1
135 357 1
135 358 1
135 359 1
135 373 1
135 374 1
135 382 1
135 386 1
135 389 1
135 394 1
135 397 1
135 398 1
136 137 1
136 139 1
136 142 1
136 147 1
136 150 1
136 151 1
136 155 1
136 168 1
136 171 1
136 173 1
136 176 1
136 180 1
136 184 1
136 187 1
136 190 1
136 191 1
136 192 1
136 193 1
136 194 1
136 195 1
136 196 1
136 199 1
136 206 1
136 211 1
136 215 1
136 216 1
136 218 1
136 220 1
136 225 1
136 228 1
136 230 1
136 232 1
136 235 1
136 241 1
136 242 1
136 243 1
136 248 1
136 249 1
136 252 1
136 255 1
136 256 1
136 263 1
136 264 1
136 266 1
136 268 1
136 270 1
136 273 1
136 275 1
136 277 1
136 282 1
136 289 1
136 295 1
136 300 1
136 306 1
136 307 1
136 313 1
136 314 1
136 317 1
136 330 1
136 331 1
136 334 1
136 337 1
136 338 1
136 341 1
136 347 1
136 350 1
136 354 1
136 356 1
136 359 1
136 362 1
136 367 1
136 368 1
136 371 1
136 372 1
136 375 1
136 376 1
136 379 1
136 385 1
136 390 1
136 393 1
136 395 1
136 396 1
137 139 1
137 142 1
137 145 1
137 148 1
137 151 1
137 153 1
137 154 1
137 155 1
137 156 1
137 158 1
137 160 1
137 168 1
137 171 1
137 173 1
137 179 1
137 180 1
137 181 1
137 184 1
137 187 1
137 190 1
137 192 1
137 193 1
137 195 1
137 196 1
137 203 1
137 208 1
137 211 1
137 217 1
137 218 1
137 219 1
137 220 1
137 225 1
137 226 1
137 230 1
137 235 1
137 240 1
137 242 1
137 243 1
137 249 1
137 254 1
137 256 1
137 262 1
137 263 1
137 264 1
137 266 1
137 267 1
137 268 1
137 270 1
137 273 1
137 275 1
137 278 1
137 289 1
137 295 1
137 300 1
137 306 1
137 307 1
137 313 1
137 314 1
137 315 1
137 321 1
137 325 1
137 328 1
137 330 1
137 331 1
137 337 1
137 343 1
137 347 1
137 350 1
137 352 1
137 354 1
137 356 1
137 359 1
137 360 1
137 361 1
137 362 1
137 368 1
137 371 1
137 372 1
137 375 1
137 376 1
137 378 1
137 379 1
137 381 1
137 385 1
137 387 1
137 392 1
137 393 1
137 399 1
137 400 1
138 139 1
138 146 1
138 153 1
138 155 1
138 158 1
138 160 1
138 161 1
138 168 1
138 176 1
138 179 1
138 180 1
138 182 1
138 184 1
138 190 1
138 191 1
138 192 1
138 196 1
138 203 1
138 205 1
138 208 1
138 209 1
138 212 1
138 219 1
138 220 1
138 230 1
138 233 1
138 235 1
138 241 1
138 243 1
138 249 1
138 252 1
138 255 1
138 257 1
138 259 1
138 262 1
138 264 1
138 266 1
138 267 1
138 268 1
138 273 1
138 278 1
138 279 1
138 281 1
138 282 1
138 284 1
138 289 1
138 290 1
138 295 1
138 305 1
138 311 1
138 314 1
138 316 1
138 318 1
138 322 1
138 325 1
138 327 1
138 328 1
138 329 1
138 331 1
138 335 1
138 337 1
138 341 1
138 342 1
138 353 1
138 356 1
138 358 1
138 367 1
138 370 1
138 371 1
138 375 1
138 376 1
138 377 1
138 378 1
138 380 1
138 381 1
138 382 1
138 385 1
138 390 1
138 391 1
138 392 1
138 396 1
138 399 1
138 400 1
139 140 1
139 142 1
139 143 1
139 144 1
139 152 1
139 159 1
139 161 1
139 162 1
139 163 1
139 164 1
139 166 1
139 167 1
139 169 1
139 172 1
139 174 1
139 184 1
139 186 1
139 198 1
139 201 1
139 204 1
139 207 1
139 212 1
139 213 1
139 221 1
139 224 1
139 229 1
139 238 1
139 239 1
139 250 1
139 251 1
139 253 1
139 258 1
139 260 1
139 265 1
139 271 1
139 276 1
139 280 1
139 284 1
139 286 1
139 292 1
139 293 1
139 297 1
139 299 1
139 307 1
139 310 1
139 312 1
139 313 1
139 319 1
139 324 1
139 326 1
139 332 1
139 343 1
139 349 1
139 350 1
139 364 1
139 365 1
139 366 1
139 369 1
139 373 1
139 374 1
139 384 1
139 386 1
139 389 1
139 391 1
139 394 1
139 396 1
139 398 1
140 145 1
140 146 1
140 147 1
140 148 1
140 153 1
140 156 1
140 158 1
140 161 1
140 166 1
140 177 1
140 184 1
140 191 1
140 194 1
140 196 1
140 200 1
140 203 1
140 205 1
140 206 1
140 208 1
140 210 1
140 211 1
140 215 1
140 216 1
140 219 1
140 220 1
140 225 1
140 228 1
140 229 1
140 230 1
140 232 1
140 233 1
140 236 1
140 242 1
140 248 1
140 249 1
140 252 1
140 254 1
140 257 1
140 263 1
140 267 1
140 268 1
140 270 1
140 273 1
140 277 1
140 278 1
140 285 1
140 290 1
140 295 1
140 306 1
140 311 1
140 321 1
140 323 1
140 325 1
140 329 1
140 330 1
140 331 1
140 334 1
140 336 1
140 338 1
140 339 1
140 342 1
140 343 1
140 346 1
140 354 1
140 355 1
140 356 1
140 358 1
140 361 1
140 365 1
140 370 1
140 375 1
140 378 1
140 379 1
140 380 1
140 381 1
140 384 1
140 390 1
140 392 1
140 395 1
140 396 1
140 399 1
140 400 1
141 142 1
141 145 1
141 146 1
141 148 1
141 150 1
141 155 1
141 156 1
141 160 1
141 164 1
141 173 1
141 174 1
141 184 1
141 191 1
141 192 1
141 196 1
141 202 1
141 205 1
141 208 1
141 211 1
141 212 1
141 216 1
141 220 1
141 221 1
141 225 1
141 226 1
141 228 1
141 230 1
141 232 1
141 233 1
141 240 1
141 242 1
141 243 1
141 252 1
141 254 1
141 256 1
141 259 1
141 262 1
141 263 1
141 267 1
141 271 1
141 273 1
141 275 1
141 277 1
141 281 1
141 282 1
141 289 1
141 295 1
141 306 1
141 314 1
141 317 1
141 318 1
141 321 1
141 322 1
141 324 1
141 325 1
141 328 1
141 330 1
141 335 1
141 337 1
141 338 1
141 339 1
141 341 1
141 346 1
141 347 1
141 352 1
141 354 1
141 356 1
141 358 1
141 359 1
141 362 1
141 371 1
141 375 1
141 377 1
141 378 1
141 379 1
141 380 1
141 383 1
141 385 1
141 387 1
141 390 1
141 392 1
141 393 1
141 395 1
141 399 1
141 400 1
142 143 1
142 144 1
142 151 1
142 152 1
142 157 1
142 159 1
142 161 1
142 167 1
142 172 1
142 174 1
142 175 1
142 178 1
142 182 1
142 184 1
142 185 1
142 189 1
142 204 1
142 207 1
142 212 1
142 213 1
142 214 1
142 227 1
142 239 1
142 244 1
142 245 1
142 251 1
142 258 1
142 265 1
142 269 1
142 272 1
142 280 1
142 283 1
142 284 1
142 286 1
142 291 1
142 293 1
142 296 1
142 297 1
142 302 1
142 303 1
142 304 1
142 305 1
142 307 1
142 308 1
142 310 1
142 312 1
142 313 1
142 326 1
142 332 1
142 333 1
142 343 1
142 345 1
142 348 1
142 351 1
142 353 1
142 355 1
142 357 1
142 363 1
142 364 1
142 365 1
142 366 1
142 373 1
142 374 1
142 384 1
142 388 1
142 389 1
142 396 1
143 145 1
143 146 1
143 147 1
143 148 1
143 150 1
143 156 1
143 160 1
143 161 1
143 168 1
143 171 1
143 176 1
143 177 1
143 180 1
143 190 1
143 191 1
143 192 1
143 195 1
143 196 1
143 199 1
143 200 1
143 202 1
143 203 1
143 206 1
143 208 1
143 211 1
143 215 1
143 217 1
143 218 1
143 220 1
143 232 1
143 233 1
143 236 1
143 240 1
143 241 1
143 242 1
143 246 1
143 248 1
143 254 1
143 255 1
143 258 1
143 263 1
143 266 1
143 268 1
143 269 1
143 270 1
143 273 1
143 275 1
143 278 1
143 281 1
143 282 1
143 283 1
143 290 1
143 298 1
143 300 1
143 311 1
143 314 1
143 321 1
143 325 1
143 328 1
143 329 1
143 330 1
143 331 1
143 334 1
143 335 1
143 337 1
143 338 1
143 339 1
143 342 1
143 343 1
143 346 1
143 347 1
143 352 1
143 354 1
143 356 1
143 358 1
143 359 1
143 361 1
143 362 1
143 367 1
143 368 1
143 374 1
143 375 1
143 379 1
143 387 1
143 390 1
143 392 1
143 394 1
143 395 1
143 399 1
143 400 1
144 145 1
144 146 1
144 148 1
144 150 1
144 153 1
144 154 1
144 155 1
144 156 1
144 161 1
144 168 1
144 170 1
144 173 1
144 176 1
144 179 1
144 180 1
144 181 1
144 190 1
144 191 1
144 192 1
144 195 1
144 199 1
144 200 1
144 202 1
144 203 1
144 205 1
144 206 1
144 209 1
144 211 1
144 212 1
144 215 1
144 216 1
144 219 1
144 220 1
144 225 1
144 227 1
144 232 1
144 235 1
144 241 1
144 242 1
144 243 1
144 248 1
144 249 1
144 256 1
144 257 1
144 262 1
144 264 1
144 267 1
144 268 1
144 270 1
144 278 1
144 282 1
144 289 1
144 297 1
144 300 1
144 301 1
144 309 1
144 311 1
144 314 1
144 315 1
144 318 1
144 322 1
144 325 1
144 337 1
144 338 1
144 343 1
144 346 1
144 347 1
144 356 1
144 358 1
144 359 1
144 362 1
144 367 1
144 368 1
144 371 1
144 372 1
144 375 1
144 376 1
144 379 1
144 380 1
144 381 1
144 383 1
144 385 1
144 387 1
144 389 1
144 392 1
144 393 1
145 151 1
145 155 1
145 157 1
145 163 1
145 165 1
145 167 1
145 169 1
145 170 1
145 172 1
145 174 1
145 175 1
145 178 1
145 189 1
145 193 1
145 197 1
145 198 1
145 204 1
145 213 1
145 214 1
145 221 1
145 222 1
145 223 1
145 227 1
145 231 1
145 238 1
145 241 1
145 245 1
145 247 1
145 250 1
145 251 1
145 258 1
145 261 1
145 266 1
145 269 1
145 271 1
145 274 1
145 276 1
145 280 1
145 283 1
145 284 1
145 285 1
145 286 1
145 288 1
145 292 1
145 293 1
145 294 1
145 302 1
145 304 1
145 305 1
145 308 1
145 309 1
145 310 1
145 312 1
145 323 1
145 324 1
145 327 1
145 332 1
145 333 1
145 334 1
145 336 1
145 340 1
145 345 1
145 348 1
145 350 1
145 351 1
145 352 1
145 353 1
145 355 1
145 357 1
145 364 1
145 365 1
145 369 1
145 373 1
145 374 1
145 376 1
145 382 1
145 391 1
145 397 1
146 151 1
146 157 1
146 159 1
146 163 1
146 167 1
146 169 1
146 172 1
146 173 1
146 174 1
146 175 1
146 179 1
146 182 1
146 185 1
146 186 1
146 187 1
146 188 1
146 193 1
146 198 1
146 207 1
146 213 1
146 214 1
146 217 1
146 221 1
146 223 1
146 229 1
146 234 1
146 237 1
146 239 1
146 244 1
146 246 1
146 250 1
146 253 1
146 261 1
146 267 1
146 276 1
146 283 1
146 286 1
146 287 1
146 291 1
146 294 1
146 297 1
146 298 1
146 301 1
146 302 1
146 304 1
146 308 1
146 309 1
146 313 1
146 320 1
146 323 1
146 327 1
146 340 1
146 344 1
146 349 1
146 350 1
146 353 1
146 355 1
146 357 1
146 361 1
146 363 1
146 364 1
146 365 1
146 373 1
146 383 1
146 384 1
146 385 1
146 386 1
146 394 1
147 151 1
147 157 1
147 159 1
147 162 1
147 164 1
147 166 1
147 167 1
147 169 1
147 170 1
147 174 1
147 183 1
147 186 1
147 187 1
147 188 1
147 193 1
147 197 1
147 201 1
147 207 1
147 213 1
147 214 1
147 221 1
147 223 1
147 226 1
147 227 1
147 233 1
147 234 1
147 235 1
147 237 1
147 239 1
147 245 1
147 247 1
147 250 1
147 251 1
147 253 1
147 254 1
147 256 1
147 269 1
147 271 1
147 274 1
147 280 1
147 283 1
147 284 1
147 285 1
147 291 1
147 292 1
147 293 1
147 294 1
147 297 1
147 299 1
147 301 1
147 305 1
147 308 1
147 310 1
147 313 1
147 326 1
147 333 1
147 344 1
147 345 1
147 348 1
147 349 1
147 350 1
147 351 1
147 353 1
147 357 1
147 363 1
147 380 1
147 382 1
147 386 1
147 388 1
147 389 1
147 394 1
148 152 1
148 153 1
148 157 1
148 162 1
148 163 1
148 164 1
148 165 1
148 169 1
148 175 1
148 185 1
148 187 1
148 188 1
148 189 1
148 193 1
148 197 1
148 201 1
148 202 1
148 229 1
148 231 1
148 234 1
148 237 1
148 238 1
148 245 1
148 251 1
148 253 1
148 260 1
148 271 1
148 274 1
148 276 1
148 280 1
148 284 1
148 286 1
148 291 1
148 295 1
148 297 1
148 298 1
148 301 1
148 303 1
148 307 1
148 308 1
148 309 1
148 312 1
148 313 1
148 315 1
148 316 1
148 319 1
148 323 1
148 324 1
148 326 1
148 332 1
148 336 1
148 338 1
148 345 1
148 348 1
148 351 1
148 353 1
148 355 1
148 357 1
148 364 1
148 365 1
148 366 1
148 368 1
148 373 1
148 374 1
148 384 1
148 386 1
148 388 1
148 389 1
148 391 1
148 394 1
148 397 1
149 153 1
149 155 1
149 156 1
149 171 1
149 172 1
149 173 1
149 179 1
149 180 1
149 186 1
149 190 1
149 192 1
149 199 1
149 200 1
149 202 1
149 203 1
149 205 1
149 208 1
149 209 1
149 210 1
149 212 1
149 216 1
149 218 1
149 219 1
149 225 1
149 228 1
149 232 1
149 236 1
149 243 1
149 248 1
149 249 1
149 254 1
149 255 1
149 257 1
149 262 1
149 263 1
149 266 1
149 268 1
149 272 1
149 275 1
149 277 1
149 279 1
149 281 1
149 282 1
149 289 1
149 300 1
149 315 1
149 317 1
149 321 1
149 322 1
149 325 1
149 328 1
149 329 1
149 331 1
149 334 1
149 335 1
149 337 1
149 338 1
149 339 1
149 346 1
149 347 1
149 352 1
149 359 1
149 360 1
149 367 1
149 370 1
149 371 1
149 372 1
149 375 1
149 376 1
149 380 1
149 381 1
149 385 1
149 390 1
149 393 1
149 395 1
149 396 1
149 399 1
150 151 1
150 157 1
150 164 1
150 165 1
150 166 1
150 167 1
150 169 1
150 172 1
150 175 1
150 178 1
150 183 1
150 185 1
150 186 1
150 187 1
150 188 1
150 189 1
150 190 1
150 192 1
150 193 1
150 198 1
150 201 1
150 204 1
150 207 1
150 214 1
150 216 1
150 221 1
150 223 1
150 229 1
150 231 1
150 237 1
150 238 1
150 239 1
150 247 1
150 251 1
150 253 1
150 258 1
150 260 1
150 261 1
150 265 1
150 271 1
150 274 1
150 276 1
150 280 1
150 284 1
150 285 1
150 286 1
150 287 1
150 288 1
150 291 1
150 293 1
150 298 1
150 299 1
150 301 1
150 303 1
150 304 1
150 305 1
150 307 1
150 309 1
150 312 1
150 313 1
150 317 1
150 319 1
150 320 1
150 323 1
150 324 1
150 326 1
150 327 1
150 336 1
150 344 1
150 345 1
150 347 1
150 349 1
150 351 1
150 353 1
150 357 1
150 363 1
150 364 1
150 367 1
150 369 1
150 373 1
150 374 1
150 382 1
150 386 1
150 388 1
150 390 1
150 391 1
150 393 1
150 398 1
151 154 1
151 158 1
151 161 1
151 168 1
151 171 1
151 173 1
151 179 1
151 180 1
151 184 1
151 187 1
151 193 1
151 194 1
151 195 1
151 196 1
151 199 1
151 200 1
151 206 1
151 208 1
151 210 1
151 211 1
151 212 1
151 215 1
151 216 1
151 217 1
151 219 1
151 225 1
151 230 1
151 233 1
151 241 1
151 248 1
151 249 1
151 254 1
151 255 1
151 256 1
151 259 1
151 262 1
151 268 1
151 273 1
151 277 1
151 278 1
151 282 1
151 289 1
151 295 1
151 306 1
151 307 1
151 311 1
151 313 1
151 314 1
151 315 1
151 317 1
151 318 1
151 321 1
151 325 1
151 330 1
151 331 1
151 334 1
151 335 1
151 337 1
151 338 1
151 339 1
151 341 1
151 342 1
151 346 1
151 347 1
151 350 1
151 356 1
151 358 1
151 359 1
151 360 1
151 362 1
151 367 1
151 368 1
151 371 1
151 376 1
151 379 1
151 380 1
151 383 1
151 387 1
151 392 1
151 393 1
151 395 1
151 399 1
151 400 1
152 153 1
152 154 1
152 155 1
152 156 1
152 158 1
152 160 1
152 161 1
152 163 1
152 168 1
152 173 1
152 177 1
152 179 1
152 180 1
152 181 1
152 185 1
152 190 1
152 191 1
152 195 1
152 196 1
152 199 1
152 202 1
152 205 1
152 206 1
152 208 1
152 209 1
152 211 1
152 212 1
152 215 1
152 216 1
152 225 1
152 228 1
152 230 1
152 233 1
152 235 1
152 236 1
152 242 1
152 248 1
152 252 1
152 255 1
152 256 1
152 259 1
152 260 1
152 263 1
152 264 1
152 267 1
152 268 1
152 270 1
152 273 1
152 277 1
152 278 1
152 279 1
152 281 1
152 282 1
152 295 1
152 300 1
152 311 1
152 314 1
152 315 1
152 316 1
152 320 1
152 321 1
152 322 1
152 325 1
152 328 1
152 329 1
152 330 1
152 331 1
152 335 1
152 337 1
152 338 1
152 339 1
152 346 1
152 347 1
152 352 1
152 354 1
152 358 1
152 362 1
152 367 1
152 372 1
152 376 1
152 377 1
152 379 1
152 380 1
152 381 1
152 383 1
152 387 1
152 390 1
152 392 1
152 395 1
152 396 1
152 397 1
152 400 1
153 157 1
153 162 1
153 163 1
153 170 1
153 178 1
153 182 1
153 187 1
153 188 1
153 189 1
153 193 1
153 202 1
153 213 1
153 221 1
153 234 1
153 237 1
153 238 1
153 244 1
153 253 1
153 260 1
153 272 1
153 274 1
153 284 1
153 286 1
153 288 1
153 292 1
153 294 1
153 295 1
153 297 1
153 304 1
153 305 1
153 308 1
153 309 1
153 312 1
153 313 1
153 315 1
153 316 1
153 319 1
153 320 1
153 324 1
153 326 1
153 332 1
153 333 1
153 336 1
153 338 1
153 340 1
153 344 1
153 349 1
153 350 1
153 351 1
153 355 1
153 357 1
153 363 1
153 364 1
153 365 1
153 366 1
153 368 1
153 369 1
153 373 1
153 374 1
153 386 1
153 391 1
153 394 1
153 397 1
153 398 1
154 156 1
154 162 1
154 163 1
154 165 1
154 166 1
154 167 1
154 169 1
154 172 1
154 174 1
154 175 1
154 185 1
154 186 1
154 193 1
154 197 1
154 204 1
154 205 1
154 207 1
154 214 1
154 227 1
154 229 1
154 230 1
154 231 1
154 234 1
154 237 1
154 238 1
154 244 1
154 245 1
154 247 1
154 251 1
154 260 1
154 261 1
154 265 1
154 274 1
154 276 1
154 283 1
154 285 1
154 287 1
154 288 1
154 291 1
154 294 1
154 296 1
154 297 1
154 298 1
154 299 1
154 304 1
154 305 1
154 307 1
154 309 1
154 312 1
154 319 1
154 324 1
154 326 1
154 327 1
154 332 1
154 333 1
154 336 1
154 340 1
154 344 1
154 349 1
154 350 1
154 353 1
154 355 1
154 356 1
154 357 1
154 365 1
154 369 1
154 374 1
154 388 1
154 397 1
154 398 1
155 157 1
155 162 1
155 165 1
155 166 1
155 167 1
155 170 1
155 172 1
155 174 1
155 178 1
155 182 1
155 185 1
155 187 1
155 188 1
155 193 1
155 198 1
155 201 1
155 204 1
155 207 1
155 214 1
155 221 1
155 223 1
155 224 1
155 227 1
155 229 1
155 231 1
155 234 1
155 239 1
155 241 1
155 244 1
155 245 1
155 246 1
155 247 1
155 250 1
155 253 1
155 261 1
155 266 1
155 271 1
155 276 1
155 280 1
155 283 1
155 285 1
155 287 1
155 288 1
155 291 1
155 294 1
155 296 1
155 298 1
155 303 1
155 310 1
155 319 1
155 323 1
155 324 1
155 327 1
155 334 1
155 336 1
155 344 1
155 350 1
155 352 1
155 355 1
155 357 1
155 363 1
155 364 1
155 366 1
155 376 1
155 382 1
155 384 1
155 386 1
155 388 1
155 389 1
156 159 1
156 164 1
156 165 1
156 167 1
156 170 1
156 175 1
156 183 1
156 185 1
156 189 1
156 198 1
156 201 1
156 204 1
156 205 1
156 207 1
156 213 1
156 214 1
156 224 1
156 227 1
156 229 1
156 230 1
156 231 1
156 238 1
156 244 1
156 246 1
156 250 1
156 258 1
156 260 1
156 261 1
156 269 1
156 271 1
156 272 1
156 276 1
156 280 1
156 285 1
156 286 1
156 287 1
156 288 1
156 291 1
156 293 1
156 294 1
156 296 1
156 297 1
156 298 1
156 299 1
156 301 1
156 302 1
156 303 1
156 304 1
156 305 1
156 308 1
156 309 1
156 312 1
156 313 1
156 320 1
156 323 1
156 326 1
156 327 1
156 332 1
156 333 1
156 336 1
156 345 1
156 348 1
156 349 1
156 350 1
156 353 1
156 355 1
156 356 1
156 357 1
156 363 1
156 364 1
156 374 1
156 382 1
156 391 1
156 397 1
156 398 1
157 158 1
157 160 1
157 161 1
157 171 1
157 173 1
157 176 1
157 179 1
157 180 1
157 184 1
157 190 1
157 196 1
157 205 1
157 206 1
157 208 1
157 209 1
157 210 1
157 211 1
157 215 1
157 217 1
157 218 1
157 219 1
157 220 1
157 226 1
157 231 1
157 238 1
157 240 1
157 241 1
157 242 1
157 254 1
157 255 1
157 256 1
157 257 1
157 262 1
157 263 1
157 267 1
157 270 1
157 273 1
157 277 1
157 278 1
157 279 1
157 281 1
157 289 1
157 290 1
157 300 1
157 306 1
157 311 1
157 314 1
157 318 1
157 328 1
157 329 1
157 330 1
157 331 1
157 335 1
157 339 1
157 342 1
157 343 1
157 347 1
157 352 1
157 356 1
157 357 1
157 360 1
157 361 1
157 362 1
157 367 1
157 372 1
157 373 1
157 375 1
157 376 1
157 379 1
157 381 1
157 387 1
157 392 1
157 396 1
157 399 1
157 400 1
158 159 1
158 163 1
158 164 1
158 165 1
158 166 1
158 167 1
158 169 1
158 170 1
158 172 1
158 178 1
158 182 1
158 187 1
158 201 1
158 211 1
158 221 1
158 222 1
158 224 1
158 234 1
158 237 1
158 238 1
158 239 1
158 244 1
158 245 1
158 246 1
158 251 1
158 253 1
158 258 1
158 260 1
158 264 1
158 265 1
158 268 1
158 272 1
158 285 1
158 286 1
158 287 1
158 288 1
158 289 1
158 291 1
158 292 1
158 293 1
158 294 1
158 296 1
158 297 1
158 298 1
158 301 1
158 302 1
158 303 1
158 308 1
158 309 1
158 312 1
158 318 1
158 319 1
158 320 1
158 323 1
158 330 1
158 332 1
158 336 1
158 341 1
158 344 1
158 345 1
158 351 1
158 353 1
158 355 1
158 357 1
158 365 1
158 366 1
158 384 1
158 389 1
158 394 1
158 398 1
159 160 1
159 161 1
159 177 1
159 180 1
159 181 1
159 191 1
159 192 1
159 194 1
159 196 1
159 198 1
159 200 1
159 205 1
159 206 1
159 208 1
159 210 1
159 211 1
159 212 1
159 218 1
159 220 1
159 223 1
159 225 1
159 226 1
159 230 1
159 232 1
159 233 1
159 235 1
159 237 1
159 240 1
159 241 1
159 254 1
159 262 1
159 263 1
159 266 1
159 267 1
159 270 1
159 275 1
159 277 1
159 278 1
159 282 1
159 289 1
159 290 1
159 295 1
159 306 1
159 310 1
159 315 1
159 321 1
159 322 1
159 325 1
159 328 1
159 331 1
159 334 1
159 335 1
159 337 1
159 338 1
159 339 1
159 342 1
159 347 1
159 358 1
159 359 1
159 367 1
159 368 1
159 370 1
159 371 1
159 372 1
159 375 1
159 377 1
159 383 1
159 392 1
159 396 1
159 399 1
159 400 1
160 163 1
160 164 1
160 165 1
160 166 1
160 170 1
160 172 1
160 174 1
160 175 1
160 182 1
160 183 1
160 185 1
160 186 1
160 187 1
160 188 1
160 189 1
160 198 1
160 204 1
160 207 1
160 213 1
160 221 1
160 222 1
160 223 1
160 224 1
160 229 1
160 234 1
160 238 1
160 239 1
160 246 1
160 247 1
160 250 1
160 253 1
160 258 1
160 259 1
160 261 1
160 271 1
160 272 1
160 276 1
160 283 1
160 285 1
160 287 1
160 288 1
160 294 1
160 296 1
160 301 1
160 302 1
160 308 1
160 310 1
160 324 1
160 326 1
160 327 1
160 333 1
160 340 1
160 342 1
160 344 1
160 345 1
160 349 1
160 350 1
160 351 1
160 363 1
160 365 1
160 366 1
160 369 1
160 373 1
160 384 1
160 386 1
160 388 1
160 389 1
160 394 1
161 162 1
161 164 1
161 167 1
161 169 1
161 172 1
161 175 1
161 178 1
161 182 1
161 183 1
161 184 1
161 187 1
161 197 1
161 198 1
161 207 1
161 212 1
161 213 1
161 214 1
161 221 1
161 222 1
161 227 1
161 229 1
161 237 1
161 238 1
161 253 1
161 260 1
161 265 1
161 269 1
161 271 1
161 272 1
161 280 1
161 283 1
161 286 1
161 287 1
161 288 1
161 291 1
161 294 1
161 299 1
161 301 1
161 305 1
161 307 1
161 308 1
161 309 1
161 310 1
161 313 1
161 320 1
161 323 1
161 324 1
161 326 1
161 333 1
161 340 1
161 343 1
161 344 1
161 345 1
161 349 1
161 350 1
161 353 1
161 363 1
161 365 1
161 366 1
161 382 1
161 384 1
161 388 1
161 389 1
161 394 1
161 396 1
161 397 1
162 171 1
162 173 1
162 176 1
162 177 1
162 179 1
162 180 1
162 191 1
162 192 1
162 194 1
162 201 1
162 202 1
162 203 1
162 205 1
162 206 1
162 208 1
162 209 1
162 210 1
162 213 1
162 215 1
162 216 1
162 218 1
162 220 1
162 225 1
162 226 1
162 228 1
162 232 1
162 236 1
162 239 1
162 240 1
162 245 1
162 249 1
162 255 1
162 256 1
162 257 1
162 264 1
162 266 1
162 267 1
162 268 1
162 270 1
162 275 1
162 277 1
162 278 1
162 279 1
162 282 1
162 289 1
162 300 1
162 303 1
162 306 1
162 311 1
162 316 1
162 318 1
162 335 1
162 337 1
162 339 1
162 340 1
162 341 1
162 347 1
162 356 1
162 358 1
162 359 1
162 361 1
162 375 1
162 377 1
162 378 1
162 380 1
162 383 1
162 385 1
162 392 1
163 168 1
163 171 1
163 173 1
163 176 1
163 177 1
163 181 1
163 185 1
163 190 1
163 191 1
163 192 1
163 195 1
163 196 1
163 199 1
163 202 1
163 205 1
163 208 1
163 209 1
163 212 1
163 215 1
163 218 1
163 220 1
163 233 1
163 235 1
163 241 1
163 243 1
163 248 1
163 249 1
163 255 1
163 256 1
163 257 1
163 259 1
163 260 1
163 263 1
163 264 1
163 267 1
163 268 1
163 270 1
163 275 1
163 277 1
163 278 1
163 279 1
163 289 1
163 290 1
163 295 1
163 300 1
163 314 1
163 315 1
163 316 1
163 317 1
163 320 1
163 322 1
163 329 1
163 330 1
163 331 1
163 334 1
163 341 1
163 342 1
163 346 1
163 356 1
163 358 1
163 359 1
163 362 1
163 367 1
163 372 1
163 375 1
163 376 1
163 377 1
163 378 1
163 380 1
163 381 1
163 383 1
163 387 1
163 393 1
163 396 1
163 397 1
163 399 1
164 173 1
164 174 1
164 176 1
164 181 1
164 184 1
164 191 1
164 192 1
164 196 1
164 202 1
164 203 1
164 205 1
164 209 1
164 212 1
164 217 1
164 220 1
164 221 1
164 226 1
164 230 1
164 233 1
164 236 1
164 241 1
164 242 1
164 252 1
164 259 1
164 262 1
164 263 1
164 264 1
164 268 1
164 271 1
164 273 1
164 278 1
164 279 1
164 289 1
164 290 1
164 295 1
164 306 1
164 311 1
164 314 1
164 315 1
164 316 1
164 317 1
164 318 1
164 322 1
164 324 1
164 325 1
164 331 1
164 334 1
164 337 1
164 341 1
164 343 1
164 346 1
164 347 1
164 352 1
164 361 1
164 367 1
164 370 1
164 372 1
164 375 1
164 376 1
164 377 1
164 378 1
164 379 1
164 380 1
164 381 1
164 390 1
164 392 1
164 400 1
165 168 1
165 176 1
165 177 1
165 179 1
165 181 1
165 184 1
165 190 1
165 191 1
165 192 1
165 194 1
165 196 1
165 199 1
165 200 1
165 202 1
165 205 1
165 208 1
165 210 1
165 211 1
165 212 1
165 215 1
165 216 1
165 217 1
165 219 1
165 225 1
165 232 1
165 233 1
165 235 1
165 236 1
165 240 1
165 241 1
165 244 1
165 248 1
165 249 1
165 252 1
165 254 1
165 257 1
165 259 1
165 263 1
165 264 1
165 266 1
165 267 1
165 268 1
165 275 1
165 277 1
165 278 1
165 279 1
165 282 1
165 288 1
165 289 1
165 290 1
165 300 1
165 317 1
165 318 1
165 321 1
165 322 1
165 325 1
165 326 1
165 328 1
165 329 1
165 330 1
165 331 1
165 333 1
165 334 1
165 335 1
165 338 1
165 341 1
165 342 1
165 343 1
165 346 1
165 354 1
165 358 1
165 359 1
165 360 1
165 362 1
165 363 1
165 368 1
165 370 1
165 372 1
165 375 1
165 376 1
165 377 1
165 378 1
165 380 1
165 381 1
165 387 1
165 390 1
165 392 1
166 168 1
166 176 1
166 180 1
166 192 1
166 195 1
166 196 1
166 199 1
166 200 1
166 203 1
166 205 1
166 206 1
166 209 1
166 211 1
166 212 1
166 215 1
166 216 1
166 219 1
166 220 1
166 226 1
166 228 1
166 229 1
166 232 1
166 236 1
166 240 1
166 243 1
166 256 1
166 257 1
166 259 1
166 262 1
166 263 1
166 264 1
166 266 1
166 267 1
166 270 1
166 275 1
166 277 1
166 278 1
166 282 1
166 285 1
166 290 1
166 295 1
166 306 1
166 311 1
166 314 1
166 315 1
166 316 1
166 317 1
166 318 1
166 322 1
166 323 1
166 325 1
166 328 1
166 330 1
166 334 1
166 336 1
166 337 1
166 339 1
166 341 1
166 342 1
166 346 1
166 352 1
166 354 1
166 355 1
166 358 1
166 359 1
166 361 1
166 362 1
166 365 1
166 370 1
166 371 1
166 372 1
166 375 1
166 377 1
166 379 1
166 380 1
166 381 1
166 383 1
166 384 1
166 390 1
166 395 1
166 396 1
166 399 1
166 400 1
167 168 1
167 171 1
167 176 1
167 177 1
167 180 1
167 190 1
167 191 1
167 194 1
167 195 1
167 200 1
167 202 1
167 206 1
167 208 1
167 209 1
167 211 1
167 212 1
167 216 1
167 219 1
167 225 1
167 226 1
167 228 1
167 233 1
167 235 1
167 241 1
167 255 1
167 256 1
167 257 1
167 262 1
167 263 1
167 264 1
167 266 1
167 270 1
167 275 1
167 276 1
167 277 1
167 279 1
167 281 1
167 289 1
167 290 1
167 295 1
167 299 1
167 300 1
167 306 1
167 311 1
167 315 1
167 316 1
167 318 1
167 321 1
167 329 1
167 330 1
167 331 1
167 334 1
167 338 1
167 341 1
167 342 1
167 345 1
167 347 1
167 351 1
167 352 1
167 354 1
167 358 1
167 368 1
167 371 1
167 375 1
167 376 1
167 377 1
167 378 1
167 379 1
167 380 1
167 381 1
167 387 1
167 390 1
167 392 1
167 393 1
167 396 1
167 399 1
168 174 1
168 175 1
168 178 1
168 182 1
168 183 1
168 185 1
168 186 1
168 187 1
168 188 1
168 189 1
168 198 1
168 201 1
168 204 1
168 210 1
168 214 1
168 222 1
168 223 1
168 224 1
168 228 1
168 234 1
168 237 1
168 239 1
168 244 1
168 245 1
168 247 1
168 250 1
168 251 1
168 253 1
168 260 1
168 261 1
168 265 1
168 272 1
168 273 1
168 280 1
168 281 1
168 283 1
168 284 1
168 285 1
168 286 1
168 291 1
168 292 1
168 294 1
168 297 1
168 302 1
168 303 1
168 304 1
168 305 1
168 307 1
168 308 1
168 309 1
168 319 1
168 320 1
168 324 1
168 326 1
168 327 1
168 333 1
168 339 1
168 340 1
168 344 1
168 351 1
168 353 1
168 355 1
168 364 1
168 381 1
168 388 1
168 389 1
168 391 1
168 394 1
168 398 1
169 171 1
169 177 1
169 178 1
169 179 1
169 191 1
169 192 1
169 195 1
169 196 1
169 199 1
169 203 1
169 206 1
169 209 1
169 211 1
169 218 1
169 219 1
169 220 1
169 226 1
169 228 1
169 230 1
169 232 1
169 233 1
169 235 1
169 241 1
169 243 1
169 248 1
169 252 1
169 255 1
169 256 1
169 257 1
169 259 1
169 262 1
169 263 1
169 264 1
169 267 1
169 273 1
169 275 1
169 277 1
169 279 1
169 290 1
169 291 1
169 293 1
169 300 1
169 314 1
169 316 1
169 317 1
169 319 1
169 321 1
169 325 1
169 329 1
169 330 1
169 331 1
169 332 1
169 334 1
169 338 1
169 339 1
169 342 1
169 344 1
169 346 1
169 347 1
169 354 1
169 356 1
169 360 1
169 361 1
169 362 1
169 367 1
169 368 1
169 370 1
169 371 1
169 375 1
169 378 1
169 380 1
169 381 1
169 383 1
169 390 1
169 395 1
169 396 1
169 400 1
170 171 1
170 176 1
170 180 1
170 192 1
170 194 1
170 195 1
170 196 1
170 199 1
170 200 1
170 205 1
170 206 1
170 209 1
170 210 1
170 212 1
170 220 1
170 226 1
170 227 1
170 228 1
170 233 1
170 236 1
170 240 1
170 242 1
170 249 1
170 254 1
170 255 1
170 257 1
170 259 1
170 262 1
170 270 1
170 278 1
170 281 1
170 289 1
170 295 1
170 297 1
170 300 1
170 301 1
170 309 1
170 314 1
170 316 1
170 325 1
170 331 1
170 334 1
170 339 1
170 346 1
170 354 1
170 356 1
170 358 1
170 361 1
170 367 1
170 370 1
170 371 1
170 372 1
170 379 1
170 380 1
170 381 1
170 383 1
170 389 1
170 392 1
170 393 1
170 395 1
170 396 1
170 400 1
171 172 1
171 174 1
171 175 1
171 182 1
171 183 1
171 185 1
171 187 1
171 188 1
171 189 1
171 198 1
171 206 1
171 207 1
171 214 1
171 221 1
171 222 1
171 224 1
171 227 1
171 231 1
171 238 1
171 239 1
171 243 1
171 249 1
171 250 1
171 253 1
171 261 1
171 265 1
171 269 1
171 276 1
171 283 1
171 284 1
171 286 1
171 287 1
171 292 1
171 294 1
171 297 1
171 298 1
171 299 1
171 302 1
171 303 1
171 306 1
171 307 1
171 309 1
171 310 1
171 312 1
171 314 1
171 319 1
171 320 1
171 323 1
171 324 1
171 332 1
171 340 1
171 344 1
171 345 1
171 349 1
171 351 1
171 353 1
171 355 1
171 358 1
171 359 1
171 363 1
171 365 1
171 366 1
171 386 1
171 398 1
172 176 1
172 177 1
172 184 1
172 186 1
172 192 1
172 195 1
172 196 1
172 199 1
172 202 1
172 206 1
172 209 1
172 210 1
172 211 1
172 212 1
172 216 1
172 217 1
172 225 1
172 228 1
172 230 1
172 232 1
172 235 1
172 241 1
172 242 1
172 249 1
172 255 1
172 256 1
172 268 1
172 270 1
172 272 1
172 273 1
172 275 1
172 277 1
172 278 1
172 281 1
172 282 1
172 290 1
172 306 1
172 314 1
172 315 1
172 316 1
172 322 1
172 329 1
172 331 1
172 334 1
172 335 1
172 337 1
172 338 1
172 339 1
172 343 1
172 347 1
172 352 1
172 354 1
172 356 1
172 359 1
172 361 1
172 367 1
172 372 1
172 376 1
172 379 1
172 381 1
172 385 1
172 390 1
172 392 1
173 175 1
173 179 1
173 187 1
173 188 1
173 189 1
173 193 1
173 197 1
173 198 1
173 201 1
173 213 1
173 217 1
173 221 1
173 227 1
173 231 1
173 239 1
173 244 1
173 246 1
173 247 1
173 250 1
173 260 1
173 261 1
173 267 1
173 271 1
173 272 1
173 274 1
173 276 1
173 285 1
173 287 1
173 288 1
173 292 1
173 293 1
173 294 1
173 298 1
173 301 1
173 302 1
173 304 1
173 307 1
173 308 1
173 310 1
173 313 1
173 319 1
173 323 1
173 324 1
173 332 1
173 333 1
173 344 1
173 345 1
173 349 1
173 355 1
173 361 1
173 363 1
173 364 1
173 365 1
173 369 1
173 383 1
173 385 1
173 386 1
173 394 1
173 397 1
174 176 1
174 177 1
174 179 1
174 180 1
174 181 1
174 184 1
174 191 1
174 194 1
174 195 1
174 199 1
174 205 1
174 208 1
174 209 1
174 210 1
174 211 1
174 212 1
174 216 1
174 219 1
174 221 1
174 226 1
174 230 1
174 232 1
174 233 1
174 240 1
174 248 1
174 249 1
174 252 1
174 256 1
174 263 1
174 264 1
174 266 1
174 268 1
174 270 1
174 271 1
174 273 1
174 275 1
174 278 1
174 279 1
174 282 1
174 300 1
174 306 1
174 317 1
174 321 1
174 322 1
174 324 1
174 325 1
174 328 1
174 329 1
174 331 1
174 335 1
174 337 1
174 338 1
174 339 1
174 341 1
174 347 1
174 354 1
174 356 1
174 360 1
174 362 1
174 368 1
174 372 1
174 377 1
174 378 1
174 379 1
174 381 1
174 383 1
174 392 1
174 395 1
174 399 1
175 177 1
175 179 1
175 188 1
175 191 1
175 194 1
175 195 1
175 200 1
175 203 1
175 205 1
175 206 1
175 208 1
175 209 1
175 212 1
175 215 1
175 216 1
175 217 1
175 218 1
175 220 1
175 225 1
175 226 1
175 235 1
175 241 1
175 242 1
175 248 1
175 254 1
175 255 1
175 256 1
175 262 1
175 263 1
175 264 1
175 266 1
175 267 1
175 268 1
175 273 1
175 275 1
175 282 1
175 290 1
175 294 1
175 295 1
175 300 1
175 314 1
175 315 1
175 317 1
175 322 1
175 328 1
175 331 1
175 334 1
175 335 1
175 337 1
175 338 1
175 339 1
175 341 1
175 346 1
175 352 1
175 356 1
175 358 1
175 359 1
175 360 1
175 361 1
175 362 1
175 367 1
175 368 1
175 379 1
175 381 1
175 383 1
175 388 1
175 395 1
175 399 1
175 400 1
176 178 1
176 182 1
176 183 1
176 185 1
176 186 1
176 187 1
176 189 1
176 195 1
176 196 1
176 197 1
176 198 1
176 204 1
176 207 1
176 209 1
176 213 1
176 215 1
176 222 1
176 224 1
176 225 1
176 229 1
176 231 1
176 234 1
176 238 1
176 244 1
176 247 1
176 250 1
176 251 1
176 258 1
176 261 1
176 265 1
176 271 1
176 272 1
176 280 1
176 284 1
176 286 1
176 288 1
176 292 1
176 294 1
176 296 1
176 298 1
176 301 1
176 302 1
176 303 1
176 304 1
176 308 1
176 312 1
176 320 1
176 324 1
176 326 1
176 340 1
176 349 1
176 353 1
176 354 1
176 357 1
176 363 1
176 369 1
176 372 1
176 374 1
176 375 1
176 378 1
176 384 1
176 394 1
176 398 1
177 183 1
177 185 1
177 186 1
177 189 1
177 194 1
177 197 1
177 198 1
177 204 1
177 207 1
177 222 1
177 223 1
177 224 1
177 237 1
177 244 1
177 245 1
177 251 1
177 265 1
177 269 1
177 272 1
177 274 1
177 275 1
177 276 1
177 277 1
177 279 1
177 280 1
177 284 1
177 286 1
177 287 1
177 288 1
177 291 1
177 297 1
177 299 1
177 302 1
177 304 1
177 307 1
177 308 1
177 309 1
177 310 1
177 313 1
177 320 1
177 323 1
177 327 1
177 329 1
177 332 1
177 333 1
177 336 1
177 350 1
177 357 1
177 364 1
177 365 1
177 370 1
177 374 1
177 388 1
177 389 1
177 391 1
177 392 1
177 394 1
177 397 1
177 398 1
178 179 1
178 180 1
178 181 1
178 184 1
178 190 1
178 191 1
178 194 1
178 195 1
178 196 1
178 199 1
178 202 1
178 203 1
178 205 1
178 206 1
178 208 1
178 209 1
178 217 1
178 218 1
178 219 1
178 220 1
178 226 1
178 228 1
178 233 1
178 236 1
178 240 1
178 242 1
178 248 1
178 249 1
178 252 1
178 254 1
178 255 1
178 256 1
178 266 1
178 268 1
178 270 1
178 277 1
178 279 1
178 281 1
178 282 1
178 289 1
178 290 1
178 291 1
178 293 1
178 295 1
178 314 1
178 319 1
178 322 1
178 325 1
178 328 1
178 330 1
178 331 1
178 332 1
178 334 1
178 335 1
178 338 1
178 339 1
178 341 1
178 342 1
178 344 1
178 352 1
178 360 1
178 367 1
178 370 1
178 372 1
178 376 1
178 378 1
178 379 1
178 393 1
178 400 1
179 182 1
179 187 1
179 188 1
179 197 1
179 198 1
179 201 1
179 207 1
179 213 1
179 217 1
179 221 1
179 222 1
179 223 1
179 229 1
179 234 1
179 237 1
179 244 1
179 247 1
179 250 1
179 251 1
179 258 1
179 260 1
179 261 1
179 267 1
179 269 1
179 271 1
179 274 1
179 276 1
179 286 1
179 296 1
179 307 1
179 308 1
179 309 1
179 310 1
179 313 1
179 320 1
179 323 1
179 327 1
179 332 1
179 333 1
179 344 1
179 349 1
179 350 1
179 353 1
179 355 1
179 361 1
179 363 1
179 364 1
179 365 1
179 366 1
179 382 1
179 383 1
179 384 1
179 385 1
179 388 1
179 391 1
179 394 1
179 397 1
180 182 1
180 183 1
180 185 1
180 186 1
180 187 1
180 188 1
180 189 1
180 193 1
180 197 1
180 198 1
180 199 1
180 213 1
180 214 1
180 222 1
180 223 1
180 224 1
180 227 1
180 229 1
180 231 1
180 234 1
180 237 1
180 238 1
180 244 1
180 245 1
180 246 1
180 247 1
180 250 1
180 251 1
180 260 1
180 261 1
180 265 1
180 269 1
180 271 1
180 280 1
180 284 1
180 286 1
180 287 1
180 290 1
180 292 1
180 294 1
180 297 1
180 299 1
180 301 1
180 302 1
180 304 1
180 305 1
180 307 1
180 308 1
180 309 1
180 310 1
180 312 1
180 313 1
180 322 1
180 323 1
180 326 1
180 327 1
180 328 1
180 331 1
180 332 1
180 333 1
180 336 1
180 345 1
180 346 1
180 349 1
180 350 1
180 353 1
180 355 1
180 357 1
180 363 1
180 366 1
180 369 1
180 382 1
180 384 1
180 388 1
180 394 1
180 397 1
180 398 1
181 183 1
181 185 1
181 186 1
181 188 1
181 207 1
181 213 1
181 219 1
181 220 1
181 221 1
181 223 1
181 229 1
181 231 1
181 234 1
181 237 1
181 238 1
181 240 1
181 245 1
181 247 1
181 251 1
181 253 1
181 260 1
181 269 1
181 271 1
181 272 1
181 274 1
181 286 1
181 287 1
181 293 1
181 298 1
181 301 1
181 303 1
181 304 1
181 308 1
181 310 1
181 319 1
181 320 1
181 323 1
181 324 1
181 326 1
181 327 1
181 333 1
181 340 1
181 348 1
181 349 1
181 351 1
181 355 1
181 357 1
181 362 1
181 363 1
181 373 1
181 377 1
181 382 1
181 386 1
181 389 1
181 398 1
181 399 1
182 184 1
182 191 1
182 194 1
182 196 1
182 200 1
182 202 1
182 203 1
182 208 1
182 209 1
182 210 1
182 216 1
182 217 1
182 219 1
182 220 1
182 226 1
182 228 1
182 230 1
182 232 1
182 233 1
182 235 1
182 240 1
182 241 1
182 242 1
182 248 1
182 252 1
182 254 1
182 263 1
182 270 1
182 273 1
182 275 1
182 277 1
182 278 1
182 282 1
182 284 1
182 289 1
182 290 1
182 305 1
182 306 1
182 311 1
182 318 1
182 322 1
182 325 1
182 327 1
182 329 1
182 330 1
182 335 1
182 337 1
182 338 1
182 339 1
182 342 1
182 343 1
182 346 1
182 347 1
182 353 1
182 354 1
182 356 1
182 359 1
182 360 1
182 361 1
182 362 1
182 370 1
182 375 1
182 376 1
182 377 1
182 381 1
182 382 1
182 383 1
182 385 1
182 387 1
182 391 1
182 392 1
182 396 1
182 399 1
182 400 1
183 191 1
183 194 1
183 200 1
183 203 1
183 206 1
183 209 1
183 210 1
183 211 1
183 212 1
183 215 1
183 216 1
183 218 1
183 220 1
183 228 1
183 233 1
183 249 1
183 257 1
183 262 1
183 264 1
183 265 1
183 268 1
183 270 1
183 275 1
183 277 1
183 278 1
183 281 1
183 282 1
183 306 1
183 308 1
183 312 1
183 322 1
183 329 1
183 330 1
183 331 1
183 334 1
183 335 1
183 342 1
183 343 1
183 346 1
183 352 1
183 354 1
183 356 1
183 359 1
183 360 1
183 361 1
183 362 1
183 367 1
183 368 1
183 372 1
183 375 1
183 376 1
183 377 1
183 379 1
183 387 1
183 395 1
183 396 1
183 398 1
183 399 1
184 187 1
184 188 1
184 193 1
184 198 1
184 204 1
184 212 1
184 213 1
184 221 1
184 227 1
184 229 1
184 231 1
184 237 1
184 239 1
184 244 1
184 246 1
184 247 1
184 250 1
184 251 1
184 253 1
184 258 1
184 269 1
184 271 1
184 274 1
184 284 1
184 286 1
184 287 1
184 291 1
184 293 1
184 298 1
184 299 1
184 302 1
184 303 1
184 310 1
184 312 1
184 319 1
184 323 1
184 324 1
184 333 1
184 336 1
184 340 1
184 343 1
184 344 1
184 348 1
184 349 1
184 350 1
184 351 1
184 353 1
184 363 1
184 364 1
184 366 1
184 369 1
184 373 1
184 384 1
184 386 1
184 389 1
184 394 1
184 396 1
185 195 1
185 196 1
185 200 1
185 202 1
185 206 1
185 209 1
185 211 1
185 215 1
185 216 1
185 220 1
185 225 1
185 228 1
185 230 1
185 236 1
185 241 1
185 248 1
185 249 1
185 255 1
185 257 1
185 260 1
185 263 1
185 264 1
185 267 1
185 268 1
185 275 1
185 306 1
185 311 1
185 315 1
185 316 1
185 318 1
185 320 1
185 322 1
185 329 1
185 330 1
185 335 1
185 337 1
185 341 1
185 343 1
185 346 1
185 347 1
185 354 1
185 356 1
185 359 1
185 361 1
185 367 1
185 368 1
185 372 1
185 375 1
185 377 1
185 379 1
185 381 1
185 383 1
185 395 1
185 397 1
186 194 1
186 196 1
186 200 1
186 202 1
186 203 1
186 206 1
186 208 1
186 210 1
186 211 1
186 212 1
186 215 1
186 216 1
186 217 1
186 218 1
186 228 1
186 230 1
186 232 1
186 233 1
186 235 1
186 242 1
186 243 1
186 252 1
186 254 1
186 256 1
186 259 1
186 262 1
186 263 1
186 264 1
186 270 1
186 272 1
186 275 1
186 278 1
186 279 1
186 289 1
186 290 1
186 300 1
186 306 1
186 311 1
186 315 1
186 317 1
186 318 1
186 328 1
186 329 1
186 330 1
186 334 1
186 337 1
186 338 1
186 339 1
186 352 1
186 356 1
186 358 1
186 359 1
186 360 1
186 361 1
186 362 1
186 367 1
186 370 1
186 371 1
186 372 1
186 375 1
186 379 1
186 380 1
186 381 1
186 383 1
186 385 1
186 387 1
186 390 1
186 396 1
187 192 1
187 193 1
187 195 1
187 196 1
187 199 1
187 200 1
187 202 1
187 203 1
187 205 1
187 208 1
187 209 1
187 210 1
187 212 1
187 217 1
187 220 1
187 226 1
187 235 1
187 240 1
187 241 1
187 243 1
187 248 1
187 255 1
187 257 1
187 259 1
187 262 1
187 266 1
187 268 1
187 273 1
187 275 1
187 277 1
187 278 1
187 282 1
187 289 1
187 290 1
187 295 1
187 306 1
187 307 1
187 311 1
187 313 1
187 316 1
187 317 1
187 321 1
187 322 1
187 325 1
187 331 1
187 334 1
187 335 1
187 337 1
187 341 1
187 342 1
187 347 1
187 350 1
187 352 1
187 356 1
187 359 1
187 361 1
187 368 1
187 370 1
187 371 1
187 372 1
187 375 1
187 376 1
187 378 1
187 379 1
187 380 1
187 381 1
187 383 1
187 385 1
187 392 1
187 395 1
187 396 1
188 190 1
188 191 1
188 192 1
188 194 1
188 195 1
188 196 1
188 199 1
188 202 1
188 205 1
188 208 1
188 210 1
188 211 1
188 217 1
188 220 1
188 225 1
188 226 1
188 230 1
188 235 1
188 240 1
188 241 1
188 243 1
188 252 1
188 254 1
188 259 1
188 262 1
188 263 1
188 264 1
188 266 1
188 277 1
188 281 1
188 282 1
188 289 1
188 290 1
188 294 1
188 306 1
188 311 1
188 314 1
188 316 1
188 317 1
188 325 1
188 328 1
188 331 1
188 334 1
188 337 1
188 341 1
188 343 1
188 347 1
188 352 1
188 354 1
188 356 1
188 358 1
188 359 1
188 367 1
188 368 1
188 375 1
188 376 1
188 377 1
188 379 1
188 380 1
188 383 1
188 385 1
188 387 1
188 388 1
188 392 1
188 393 1
188 399 1
189 190 1
189 194 1
189 196 1
189 200 1
189 204 1
189 205 1
189 206 1
189 209 1
189 211 1
189 212 1
189 215 1
189 216 1
189 217 1
189 218 1
189 219 1
189 220 1
189 228 1
189 233 1
189 236 1
189 242 1
189 247 1
189 249 1
189 252 1
189 254 1
189 256 1
189 257 1
189 263 1
189 264 1
189 267 1
189 270 1
189 273 1
189 274 1
189 275 1
189 278 1
189 281 1
189 282 1
189 296 1
189 300 1
189 302 1
189 311 1
189 314 1
189 316 1
189 317 1
189 318 1
189 321 1
189 322 1
189 330 1
189 331 1
189 334 1
189 337 1
189 339 1
189 342 1
189 343 1
189 347 1
189 349 1
189 352 1
189 358 1
189 359 1
189 364 1
189 372 1
189 376 1
189 377 1
189 378 1
189 379 1
189 385 1
189 390 1
189 393 1
189 396 1
189 400 1
190 192 1
190 193 1
190 198 1
190 204 1
190 207 1
190 213 1
190 214 1
190 216 1
190 222 1
190 223 1
190 229 1
190 237 1
190 238 1
190 244 1
190 245 1
190 246 1
190 247 1
190 250 1
190 251 1
190 258 1
190 260 1
190 271 1
190 274 1
190 276 1
190 280 1
190 283 1
190 284 1
190 285 1
190 286 1
190 288 1
190 292 1
190 294 1
190 297 1
190 303 1
190 305 1
190 307 1
190 309 1
190 310 1
190 313 1
190 317 1
190 319 1
190 320 1
190 323 1
190 327 1
190 332 1
190 347 1
190 348 1
190 350 1
190 351 1
190 353 1
190 355 1
190 357 1
190 363 1
190 364 1
190 365 1
190 366 1
190 367 1
190 373 1
190 374 1
190 384 1
190 386 1
190 389 1
190 390 1
190 393 1
190 394 1
190 398 1
191 197 1
191 200 1
191 201 1
191 207 1
191 213 1
191 223 1
191 231 1
191 239 1
191 247 1
191 248 1
191 250 1
191 260 1
191 269 1
191 271 1
191 274 1
191 276 1
191 282 1
191 285 1
191 288 1
191 291 1
191 294 1
191 302 1
191 303 1
191 304 1
191 305 1
191 307 1
191 308 1
191 311 1
191 319 1
191 320 1
191 321 1
191 323 1
191 326 1
191 327 1
191 333 1
191 336 1
191 340 1
191 344 1
191 345 1
191 349 1
191 350 1
191 357 1
191 360 1
191 364 1
191 369 1
191 373 1
191 382 1
191 386 1
191 389 1
191 391 1
191 398 1
191 400 1
192 193 1
192 207 1
192 213 1
192 216 1
192 221 1
192 222 1
192 224 1
192 227 1
192 229 1
192 237 1
192 238 1
192 239 1
192 244 1
192 245 1
192 246 1
192 253 1
192 258 1
192 260 1
192 261 1
192 265 1
192 269 1
192 271 1
192 272 1
192 274 1
192 276 1
192 284 1
192 286 1
192 292 1
192 293 1
192 297 1
192 298 1
192 301 1
192 302 1
192 303 1
192 305 1
192 308 1
192 309 1
192 313 1
192 317 1
192 319 1
192 320 1
192 323 1
192 324 1
192 326 1
192 332 1
192 336 1
192 340 1
192 345 1
192 347 1
192 349 1
192 351 1
192 353 1
192 355 1
192 357 1
192 367 1
192 369 1
192 373 1
192 382 1
192 388 1
192 390 1
192 393 1
192 397 1
192 398 1
193 194 1
193 196 1
193 199 1
193 205 1
193 206 1
193 208 1
193 211 1
193 216 1
193 217 1
193 219 1
193 232 1
193 235 1
193 240 1
193 243 1
193 248 1
193 249 1
193 255 1
193 257 1
193 259 1
193 263 1
193 264 1
193 266 1
193 273 1
193 275 1
193 277 1
193 282 1
193 289 1
193 295 1
193 300 1
193 306 1
193 307 1
193 313 1
193 316 1
193 317 1
193 318 1
193 321 1
193 325 1
193 328 1
193 329 1
193 330 1
193 331 1
193 335 1
193 337 1
193 338 1
193 341 1
193 343 1
193 346 1
193 350 1
193 360 1
193 361 1
193 367 1
193 368 1
193 370 1
193 371 1
193 375 1
193 376 1
193 377 1
193 379 1
193 381 1
193 383 1
193 385 1
193 387 1
193 390 1
193 393 1
193 400 1
194 197 1
194 198 1
194 201 1
194 204 1
194 213 1
194 214 1
194 222 1
194 224 1
194 227 1
194 229 1
194 231 1
194 234 1
194 238 1
194 244 1
194 245 1
194 247 1
194 251 1
194 253 1
194 261 1
194 265 1
194 269 1
194 271 1
194 275 1
194 277 1
194 279 1
194 284 1
194 286 1
194 291 1
194 292 1
194 294 1
194 296 1
194 297 1
194 298 1
194 299 1
194 301 1
194 304 1
194 307 1
194 308 1
194 310 1
194 312 1
194 326 1
194 329 1
194 333 1
194 340 1
194 344 1
194 345 1
194 348 1
194 351 1
194 353 1
194 357 1
194 364 1
194 365 1
194 366 1
194 369 1
194 370 1
194 374 1
194 382 1
194 386 1
194 388 1
194 392 1
194 394 1
194 398 1
195 196 1
195 197 1
195 209 1
195 215 1
195 223 1
195 225 1
195 227 1
195 231 1
195 237 1
195 238 1
195 239 1
195 245 1
195 253 1
195 258 1
195 260 1
195 269 1
195 274 1
195 276 1
195 286 1
195 291 1
195 294 1
195 296 1
195 298 1
195 299 1
195 301 1
195 304 1
195 305 1
195 307 1
195 312 1
195 313 1
195 319 1
195 323 1
195 332 1
195 333 1
195 349 1
195 350 1
195 353 1
195 354 1
195 355 1
195 363 1
195 364 1
195 365 1
195 366 1
195 372 1
195 373 1
195 375 1
195 378 1
195 382 1
195 384 1
195 394 1
196 198 1
196 207 1
196 209 1
196 213 1
196 215 1
196 221 1
196 223 1
196 224 1
196 225 1
196 227 1
196 229 1
196 237 1
196 239 1
196 245 1
196 247 1
196 250 1
196 251 1
196 253 1
196 258 1
196 260 1
196 265 1
196 269 1
196 271 1
196 272 1
196 280 1
196 283 1
196 285 1
196 286 1
196 288 1
196 291 1
196 297 1
196 298 1
196 299 1
196 302 1
196 303 1
196 308 1
196 309 1
196 310 1
196 312 1
196 320 1
196 323 1
196 324 1
196 326 1
196 327 1
196 340 1
196 344 1
196 348 1
196 349 1
196 350 1
196 353 1
196 354 1
196 355 1
196 363 1
196 365 1
196 372 1
196 374 1
196 375 1
196 378 1
196 382 1
196 386 1
196 388 1
196 389 1
196 391 1
196 397 1
196 398 1
197 199 1
197 200 1
197 202 1
197 203 1
197 206 1
197 208 1
197 209 1
197 211 1
197 212 1
197 214 1
197 215 1
197 216 1
197 218 1
197 219 1
197 220 1
197 226 1
197 233 1
197 235 1
197 240 1
197 242 1
197 250 1
197 252 1
197 254 1
197 255 1
197 256 1
197 259 1
197 267 1
197 268 1
197 270 1
197 273 1
197 275 1
197 278 1
197 281 1
197 282 1
197 289 1
197 292 1
197 295 1
197 306 1
197 311 1
197 317 1
197 318 1
197 322 1
197 325 1
197 334 1
197 335 1
197 337 1
197 338 1
197 346 1
197 352 1
197 359 1
197 360 1
197 361 1
197 367 1
197 369 1
197 371 1
197 375 1
197 376 1
197 377 1
197 379 1
197 380 1
197 381 1
197 383 1
197 385 1
197 386 1
197 390 1
197 393 1
197 395 1
197 400 1
198 200 1
198 203 1
198 205 1
198 206 1
198 210 1
198 218 1
198 219 1
198 223 1
198 226 1
198 228 1
198 230 1
198 235 1
198 237 1
198 240 1
198 243 1
198 248 1
198 249 1
198 257 1
198 259 1
198 266 1
198 267 1
198 268 1
198 273 1
198 275 1
198 278 1
198 279 1
198 281 1
198 282 1
198 289 1
198 295 1
198 300 1
198 306 1
198 310 1
198 314 1
198 315 1
198 317 1
198 321 1
198 328 1
198 329 1
198 331 1
198 338 1
198 339 1
198 341 1
198 343 1
198 346 1
198 354 1
198 358 1
198 360 1
198 361 1
198 362 1
198 367 1
198 370 1
198 375 1
198 377 1
198 379 1
198 381 1
198 387 1
198 390 1
198 392 1
198 395 1
199 222 1
199 223 1
199 224 1
199 234 1
199 238 1
199 239 1
199 244 1
199 245 1
199 246 1
199 251 1
199 253 1
199 260 1
199 265 1
199 269 1
199 271 1
199 274 1
199 276 1
199 280 1
199 288 1
199 290 1
199 291 1
199 294 1
199 298 1
199 304 1
199 305 1
199 310 1
199 312 1
199 319 1
199 320 1
199 322 1
199 324 1
199 327 1
199 328 1
199 331 1
199 333 1
199 336 1
199 345 1
199 346 1
199 348 1
199 350 1
199 353 1
199 357 1
199 363 1
199 364 1
199 365 1
199 366 1
199 369 1
199 373 1
199 374 1
199 384 1
199 386 1
199 394 1
199 397 1
199 398 1
200 201 1
200 204 1
200 213 1
200 214 1
200 222 1
200 224 1
200 229 1
200 231 1
200 234 1
200 246 1
200 248 1
200 250 1
200 253 1
200 258 1
200 260 1
200 269 1
200 272 1
200 276 1
200 280 1
200 282 1
200 283 1
200 285 1
200 287 1
200 291 1
200 292 1
200 294 1
200 296 1
200 297 1
200 298 1
200 299 1
200 301 1
200 302 1
200 303 1
200 304 1
200 307 1
200 308 1
200 310 1
200 311 1
200 312 1
200 313 1
200 319 1
200 321 1
200 324 1
200 327 1
200 332 1
200 333 1
200 336 1
200 344 1
200 345 1
200 351 1
200 355 1
200 357 1
200 360 1
200 364 1
200 365 1
200 366 1
200 369 1
200 373 1
200 374 1
200 386 1
200 388 1
200 391 1
200 397 1
200 398 1
200 400 1
201 202 1
201 203 1
201 208 1
201 209 1
201 211 1
201 212 1
201 213 1
201 219 1
201 220 1
201 225 1
201 226 1
201 228 1
201 230 1
201 233 1
201 235 1
201 239 1
201 240 1
201 242 1
201 243 1
201 245 1
201 248 1
201 249 1
201 254 1
201 255 1
201 256 1
201 257 1
201 259 1
201 262 1
201 263 1
201 266 1
201 268 1
201 277 1
201 278 1
201 281 1
201 282 1
201 289 1
201 303 1
201 314 1
201 315 1
201 316 1
201 317 1
201 318 1
201 322 1
201 325 1
201 328 1
201 331 1
201 337 1
201 340 1
201 342 1
201 346 1
201 358 1
201 361 1
201 367 1
201 371 1
201 372 1
201 375 1
201 378 1
201 379 1
201 380 1
201 381 1
201 383 1
201 390 1
201 395 1
201 396 1
201 399 1
202 204 1
202 213 1
202 214 1
202 221 1
202 222 1
202 223 1
202 227 1
202 229 1
202 237 1
202 238 1
202 245 1
202 247 1
202 250 1
202 253 1
202 260 1
202 261 1
202 265 1
202 269 1
202 271 1
202 272 1
202 280 1
202 283 1
202 284 1
202 286 1
202 287 1
202 288 1
202 292 1
202 293 1
202 294 1
202 295 1
202 297 1
202 301 1
202 304 1
202 305 1
202 307 1
202 310 1
202 313 1
202 315 1
202 316 1
202 319 1
202 320 1
202 327 1
202 332 1
202 336 1
202 338 1
202 344 1
202 345 1
202 350 1
202 355 1
202 365 1
202 368 1
202 374 1
202 388 1
202 397 1
203 204 1
203 207 1
203 214 1
203 222 1
203 224 1
203 227 1
203 229 1
203 234 1
203 237 1
203 238 1
203 239 1
203 244 1
203 245 1
203 246 1
203 247 1
203 252 1
203 255 1
203 260 1
203 265 1
203 269 1
203 271 1
203 272 1
203 274 1
203 276 1
203 283 1
203 285 1
203 286 1
203 287 1
203 292 1
203 293 1
203 300 1
203 302 1
203 304 1
203 307 1
203 309 1
203 310 1
203 319 1
203 323 1
203 324 1
203 325 1
203 327 1
203 333 1
203 336 1
203 344 1
203 345 1
203 348 1
203 349 1
203 350 1
203 351 1
203 353 1
203 355 1
203 363 1
203 365 1
203 369 1
203 382 1
203 386 1
203 388 1
203 394 1
203 398 1
204 205 1
204 206 1
204 208 1
204 209 1
204 212 1
204 215 1
204 219 1
204 220 1
204 226 1
204 228 1
204 230 1
204 233 1
204 235 1
204 236 1
204 240 1
204 241 1
204 242 1
204 247 1
204 248 1
204 255 1
204 256 1
204 257 1
204 262 1
204 263 1
204 264 1
204 267 1
204 268 1
204 273 1
204 274 1
204 277 1
204 290 1
204 295 1
204 296 1
204 300 1
204 302 1
204 306 1
204 318 1
204 322 1
204 329 1
204 331 1
204 334 1
204 335 1
204 339 1
204 342 1
204 347 1
204 349 1
204 354 1
204 356 1
204 359 1
204 362 1
204 364 1
204 368 1
204 370 1
204 372 1
204 376 1
204 379 1
204 381 1
204 383 1
204 387 1
204 390 1
204 392 1
204 393 1
204 395 1
204 396 1
204 400 1
205 214 1
205 224 1
205 227 1
205 229 1
205 230 1
205 234 1
205 237 1
205 244 1
205 245 1
205 246 1
205 250 1
205 251 1
205 258 1
205 272 1
205 292 1
205 294 1
205 296 1
205 297 1
205 302 1
205 304 1
205 305 1
205 307 1
205 312 1
205 313 1
205 319 1
205 326 1
205 332 1
205 333 1
205 336 1
205 344 1
205 345 1
205 349 1
205 356 1
205 357 1
205 364 1
205 374 1
205 384 1
205 394 1
205 398 1
206 213 1
206 214 1
206 222 1
206 223 1
206 224 1
206 227 1
206 231 1
206 239 1
206 243 1
206 245 1
206 247 1
206 249 1
206 250 1
206 251 1
206 253 1
206 258 1
206 261 1
206 269 1
206 271 1
206 272 1
206 274 1
206 280 1
206 283 1
206 284 1
206 285 1
206 286 1
206 288 1
206 292 1
206 293 1
206 296 1
206 297 1
206 302 1
206 306 1
206 307 1
206 308 1
206 310 1
206 313 1
206 314 1
206 320 1
206 326 1
206 327 1
206 332 1
206 333 1
206 345 1
206 350 1
206 353 1
206 357 1
206 358 1
206 359 1
206 363 1
206 365 1
206 366 1
206 369 1
206 384 1
206 388 1
206 397 1
206 398 1
207 210 1
207 211 1
207 212 1
207 215 1
207 217 1
207 224 1
207 226 1
207 233 1
207 234 1
207 240 1
207 241 1
207 251 1
207 253 1
207 255 1
207 256 1
207 259 1
207 261 1
207 275 1
207 278 1
207 280 1
207 287 1
207 289 1
207 304 1
207 314 1
207 316 1
207 317 1
207 318 1
207 321 1
207 322 1
207 331 1
207 338 1
207 341 1
207 343 1
207 346 1
207 352 1
207 360 1
207 361 1
207 362 1
207 368 1
207 370 1
207 371 1
207 375 1
207 376 1
207 379 1
207 381 1
207 385 1
207 387 1
207 390 1
207 395 1
207 399 1
208 213 1
208 214 1
208 221 1
208 224 1
208 227 1
208 234 1
208 237 1
208 239 1
208 242 1
208 244 1
208 245 1
208 247 1
208 251 1
208 253 1
208 261 1
208 262 1
208 265 1
208 269 1
208 272 1
208 285 1
208 287 1
208 288 1
208 291 1
208 293 1
208 294 1
208 296 1
208 298 1
208 301 1
208 305 1
208 307 1
208 319 1
208 324 1
208 326 1
208 327 1
208 332 1
208 335 1
208 336 1
208 337 1
208 340 1
208 344 1
208 348 1
208 349 1
208 353 1
208 355 1
208 357 1
208 363 1
208 364 1
208 366 1
208 369 1
208 374 1
208 387 1
208 391 1
208 394 1
208 398 1
209 214 1
209 215 1
209 222 1
209 224 1
209 225 1
209 227 1
209 231 1
209 234 1
209 237 1
209 239 1
209 245 1
209 246 1
209 247 1
209 250 1
209 251 1
209 258 1
209 261 1
209 272 1
209 276 1
209 280 1
209 283 1
209 287 1
209 288 1
209 292 1
209 293 1
209 299 1
209 301 1
209 304 1
209 308 1
209 312 1
209 313 1
209 323 1
209 324 1
209 327 1
209 332 1
209 336 1
209 340 1
209 348 1
209 349 1
209 350 1
209 351 1
209 353 1
209 354 1
209 355 1
209 357 1
209 363 1
209 364 1
209 365 1
209 366 1
209 372 1
209 373 1
209 375 1
209 378 1
209 382 1
209 388 1
209 391 1
210 213 1
210 221 1
210 224 1
210 228 1
210 229 1
210 231 1
210 234 1
210 237 1
210 238 1
210 239 1
210 244 1
210 245 1
210 246 1
210 247 1
210 251 1
210 258 1
210 271 1
210 272 1
210 273 1
210 274 1
210 276 1
210 281 1
210 284 1
210 286 1
210 293 1
210 296 1
210 298 1
210 299 1
210 301 1
210 304 1
210 305 1
210 307 1
210 308 1
210 309 1
210 312 1
210 313 1
210 320 1
210 326 1
210 327 1
210 332 1
210 333 1
210 336 1
210 339 1
210 340 1
210 345 1
210 349 1
210 351 1
210 355 1
210 363 1
210 364 1
210 369 1
210 374 1
210 381 1
210 382 1
210 386 1
210 388 1
210 391 1
210 394 1
210 397 1
210 398 1
211 214 1
211 222 1
211 224 1
211 229 1
211 234 1
211 237 1
211 238 1
211 239 1
211 247 1
211 251 1
211 258 1
211 260 1
211 264 1
211 265 1
211 268 1
211 272 1
211 280 1
211 283 1
211 285 1
211 287 1
211 288 1
211 289 1
211 291 1
211 293 1
211 298 1
211 299 1
211 301 1
211 302 1
211 303 1
211 305 1
211 312 1
211 318 1
211 320 1
211 323 1
211 324 1
211 326 1
211 327 1
211 330 1
211 333 1
211 336 1
211 340 1
211 341 1
211 345 1
211 348 1
211 349 1
211 351 1
211 355 1
211 382 1
211 386 1
211 388 1
211 391 1
211 394 1
211 398 1
212 221 1
212 224 1
212 229 1
212 237 1
212 238 1
212 239 1
212 244 1
212 245 1
212 246 1
212 247 1
212 253 1
212 260 1
212 265 1
212 271 1
212 272 1
212 274 1
212 286 1
212 293 1
212 294 1
212 301 1
212 304 1
212 307 1
212 308 1
212 309 1
212 310 1
212 313 1
212 319 1
212 324 1
212 326 1
212 327 1
212 332 1
212 336 1
212 340 1
212 343 1
212 344 1
212 345 1
212 348 1
212 351 1
212 353 1
212 355 1
212 357 1
212 373 1
212 382 1
212 384 1
212 386 1
212 391 1
212 394 1
212 396 1
212 397 1
213 215 1
213 216 1
213 217 1
213 219 1
213 220 1
213 225 1
213 230 1
213 233 1
213 236 1
213 239 1
213 240 1
213 241 1
213 242 1
213 243 1
213 245 1
213 252 1
213 254 1
213 257 1
213 264 1
213 266 1
213 267 1
213 268 1
213 273 1
213 275 1
213 282 1
213 290 1
213 300 1
213 303 1
213 306 1
213 315 1
213 317 1
213 318 1
213 322 1
213 335 1
213 337 1
213 338 1
213 339 1
213 340 1
213 341 1
213 342 1
213 343 1
213 347 1
213 352 1
213 356 1
213 358 1
213 360 1
213 362 1
213 368 1
213 371 1
213 372 1
213 376 1
213 379 1
213 381 1
213 383 1
213 385 1
213 387 1
213 390 1
213 400 1
214 215 1
214 216 1
214 217 1
214 218 1
214 225 1
214 226 1
214 230 1
214 233 1
214 235 1
214 241 1
214 242 1
214 248 1
214 249 1
214 250 1
214 252 1
214 255 1
214 257 1
214 263 1
214 264 1
214 267 1
214 268 1
214 277 1
214 278 1
214 279 1
214 281 1
214 282 1
214 289 1
214 292 1
214 306 1
214 314 1
214 315 1
214 316 1
214 317 1
214 318 1
214 321 1
214 322 1
214 325 1
214 331 1
214 334 1
214 335 1
214 337 1
214 338 1
214 339 1
214 343 1
214 346 1
214 352 1
214 354 1
214 358 1
214 360 1
214 361 1
214 367 1
214 368 1
214 369 1
214 370 1
214 372 1
214 376 1
214 377 1
214 378 1
214 386 1
214 387 1
214 392 1
214 399 1
215 221 1
215 222 1
215 223 1
215 224 1
215 225 1
215 227 1
215 231 1
215 238 1
215 239 1
215 244 1
215 250 1
215 253 1
215 261 1
215 265 1
215 269 1
215 272 1
215 274 1
215 280 1
215 292 1
215 293 1
215 294 1
215 302 1
215 303 1
215 304 1
215 305 1
215 307 1
215 308 1
215 309 1
215 310 1
215 313 1
215 320 1
215 323 1
215 326 1
215 327 1
215 340 1
215 344 1
215 345 1
215 348 1
215 351 1
215 353 1
215 354 1
215 355 1
215 357 1
215 363 1
215 364 1
215 365 1
215 366 1
215 369 1
215 372 1
215 373 1
215 375 1
215 378 1
215 382 1
215 389 1
215 394 1
215 397 1
216 221 1
216 222 1
216 224 1
216 231 1
216 244 1
216 245 1
216 247 1
216 250 1
216 251 1
216 258 1
216 261 1
216 269 1
216 271 1
216 272 1
216 283 1
216 284 1
216 285 1
216 286 1
216 288 1
216 292 1
216 293 1
216 294 1
216 296 1
216 297 1
216 302 1
216 303 1
216 304 1
216 307 1
216 308 1
216 309 1
216 313 1
216 317 1
216 323 1
216 324 1
216 332 1
216 333 1
216 340 1
216 347 1
216 348 1
216 350 1
216 351 1
216 355 1
216 364 1
216 367 1
216 369 1
216 373 1
216 374 1
216 382 1
216 384 1
216 390 1
216 391 1
216 393 1
216 394 1
216 398 1
217 221 1
217 224 1
217 227 1
217 231 1
217 234 1
217 238 1
217 247 1
217 260 1
217 261 1
217 265 1
217 267 1
217 269 1
217 271 1
217 272 1
217 280 1
217 283 1
217 284 1
217 285 1
217 286 1
217 291 1
217 293 1
217 296 1
217 297 1
217 298 1
217 299 1
217 301 1
217 305 1
217 307 1
217 308 1
217 309 1
217 310 1
217 313 1
217 319 1
217 320 1
217 323 1
217 324 1
217 332 1
217 345 1
217 349 1
217 350 1
217 351 1
217 355 1
217 357 1
217 361 1
217 363 1
217 365 1
217 366 1
217 369 1
217 373 1
217 382 1
217 383 1
217 385 1
217 386 1
217 388 1
217 389 1
217 391 1
217 398 1
218 222 1
218 223 1
218 224 1
218 227 1
218 229 1
218 236 1
218 237 1
218 238 1
218 239 1
218 246 1
218 250 1
218 257 1
218 258 1
218 265 1
218 269 1
218 270 1
218 271 1
218 274 1
218 276 1
218 278 1
218 283 1
218 285 1
218 288 1
218 292 1
218 293 1
218 296 1
218 297 1
218 299 1
218 301 1
218 302 1
218 305 1
218 309 1
218 310 1
218 312 1
218 327 1
218 340 1
218 344 1
218 345 1
218 349 1
218 351 1
218 353 1
218 357 1
218 363 1
218 364 1
218 365 1
218 382 1
218 384 1
218 386 1
218 391 1
218 394 1
218 397 1
219 220 1
219 223 1
219 237 1
219 239 1
219 240 1
219 244 1
219 246 1
219 247 1
219 258 1
219 260 1
219 271 1
219 272 1
219 276 1
219 283 1
219 284 1
219 285 1
219 291 1
219 293 1
219 294 1
219 296 1
219 297 1
219 299 1
219 301 1
219 302 1
219 307 1
219 309 1
219 312 1
219 319 1
219 323 1
219 326 1
219 336 1
219 349 1
219 350 1
219 351 1
219 353 1
219 355 1
219 357 1
219 362 1
219 364 1
219 365 1
219 366 1
219 373 1
219 374 1
219 377 1
219 382 1
219 386 1
219 391 1
219 394 1
219 397 1
219 399 1
220 224 1
220 227 1
220 229 1
220 237 1
220 238 1
220 239 1
220 240 1
220 244 1
220 247 1
220 258 1
220 260 1
220 261 1
220 269 1
220 271 1
220 276 1
220 280 1
220 283 1
220 284 1
220 285 1
220 286 1
220 288 1
220 291 1
220 292 1
220 297 1
220 299 1
220 301 1
220 302 1
220 303 1
220 304 1
220 305 1
220 307 1
220 308 1
220 309 1
220 313 1
220 319 1
220 323 1
220 324 1
220 327 1
220 333 1
220 340 1
220 345 1
220 348 1
220 350 1
220 353 1
220 357 1
220 362 1
220 363 1
220 364 1
220 366 1
220 369 1
220 377 1
220 384 1
220 386 1
220 388 1
220 389 1
220 391 1
220 394 1
220 398 1
220 399 1
221 236 1
221 248 1
221 254 1
221 262 1
221 264 1
221 267 1
221 268 1
221 270 1
221 271 1
221 275 1
221 279 1
221 282 1
221 289 1
221 300 1
221 306 1
221 314 1
221 317 1
221 322 1
221 324 1
221 325 1
221 330 1
221 331 1
221 334 1
221 335 1
221 337 1
221 339 1
221 342 1
221 346 1
221 347 1
221 358 1
221 359 1
221 360 1
221 361 1
221 367 1
221 368 1
221 371 1
221 372 1
221 378 1
221 379 1
221 385 1
221 390 1
221 392 1
221 395 1
221 400 1
222 226 1
222 233 1
222 235 1
222 236 1
222 240 1
222 242 1
222 243 1
222 248 1
222 249 1
222 255 1
222 256 1
222 257 1
222 259 1
222 262 1
222 263 1
222 267 1
222 268 1
222 270 1
222 278 1
222 286 1
222 290 1
222 306 1
222 311 1
222 315 1
222 316 1
222 317 1
222 322 1
222 325 1
222 328 1
222 329 1
222 330 1
222 334 1
222 337 1
222 338 1
222 343 1
222 347 1
222 348 1
222 352 1
222 358 1
222 359 1
222 366 1
222 367 1
222 368 1
222 370 1
222 371 1
222 375 1
222 376 1
222 380 1
222 381 1
222 385 1
222 387 1
222 392 1
222 396 1
222 399 1
223 225 1
223 228 1
223 233 1
223 235 1
223 237 1
223 241 1
223 242 1
223 252 1
223 255 1
223 256 1
223 257 1
223 259 1
223 262 1
223 267 1
223 268 1
223 270 1
223 278 1
223 279 1
223 281 1
223 295 1
223 310 1
223 314 1
223 316 1
223 317 1
223 318 1
223 321 1
223 325 1
223 328 1
223 329 1
223 335 1
223 338 1
223 339 1
223 341 1
223 342 1
223 343 1
223 346 1
223 347 1
223 352 1
223 354 1
223 359 1
223 362 1
223 367 1
223 370 1
223 371 1
223 375 1
223 376 1
223 377 1
223 378 1
223 379 1
223 380 1
223 381 1
223 385 1
223 393 1
223 399 1
224 225 1
224 226 1
224 230 1
224 234 1
224 235 1
224 236 1
224 240 1
224 241 1
224 242 1
224 243 1
224 251 1
224 252 1
224 253 1
224 255 1
224 257 1
224 259 1
224 261 1
224 262 1
224 264 1
224 267 1
224 270 1
224 277 1
224 278 1
224 279 1
224 280 1
224 282 1
224 287 1
224 289 1
224 290 1
224 300 1
224 304 1
224 314 1
224 315 1
224 316 1
224 318 1
224 322 1
224 328 1
224 329 1
224 330 1
224 337 1
224 339 1
224 342 1
224 346 1
224 347 1
224 352 1
224 354 1
224 356 1
224 360 1
224 362 1
224 367 1
224 368 1
224 375 1
224 376 1
224 377 1
224 378 1
224 379 1
224 380 1
224 381 1
224 383 1
224 390 1
224 395 1
224 399 1
224 400 1
225 229 1
225 238 1
225 246 1
225 247 1
225 250 1
225 251 1
225 253 1
225 258 1
225 261 1
225 265 1
225 269 1
225 271 1
225 274 1
225 283 1
225 284 1
225 285 1
225 292 1
225 296 1
225 299 1
225 301 1
225 302 1
225 303 1
225 304 1
225 305 1
225 308 1
225 309 1
225 310 1
225 319 1
225 323 1
225 324 1
225 327 1
225 340 1
225 349 1
225 353 1
225 354 1
225 357 1
225 363 1
225 364 1
225 365 1
225 372 1
225 373 1
225 375 1
225 378 1
225 382 1
225 384 1
225 386 1
225 388 1
225 391 1
225 394 1
225 398 1
226 227 1
226 229 1
226 233 1
226 234 1
226 235 1
226 238 1
226 239 1
226 244 1
226 245 1
226 247 1
226 254 1
226 256 1
226 260 1
226 261 1
226 265 1
226 280 1
226 283 1
226 284 1
226 287 1
226 288 1
226 292 1
226 293 1
226 294 1
226 296 1
226 298 1
226 301 1
226 303 1
226 304 1
226 308 1
226 309 1
226 312 1
226 313 1
226 319 1
226 320 1
226 323 1
226 324 1
226 327 1
226 348 1
226 350 1
226 353 1
226 357 1
226 364 1
226 374 1
226 380 1
226 382 1
226 384 1
226 389 1
226 397 1
226 398 1
227 230 1
227 233 1
227 235 1
227 236 1
227 241 1
227 242 1
227 252 1
227 257 1
227 263 1
227 264 1
227 268 1
227 270 1
227 277 1
227 278 1
227 279 1
227 281 1
227 290 1
227 295 1
227 297 1
227 300 1
227 301 1
227 306 1
227 309 1
227 311 1
227 315 1
227 316 1
227 318 1
227 321 1
227 322 1
227 325 1
227 330 1
227 335 1
227 337 1
227 338 1
227 339 1
227 341 1
227 343 1
227 346 1
227 356 1
227 358 1
227 359 1
227 361 1
227 362 1
227 368 1
227 370 1
227 372 1
227 377 1
227 378 1
227 379 1
227 380 1
227 381 1
227 383 1
227 385 1
227 389 1
227 393 1
227 399 1
227 400 1
228 231 1
228 234 1
228 237 1
228 245 1
228 247 1
228 250 1
228 251 1
228 261 1
228 269 1
228 271 1
228 272 1
228 273 1
228 276 1
228 281 1
228 283 1
228 286 1
228 287 1
228 291 1
228 296 1
228 297 1
228 299 1
228 301 1
228 302 1
228 303 1
228 304 1
228 305 1
228 308 1
228 319 1
228 320 1
228 323 1
228 324 1
228 333 1
228 339 1
228 340 1
228 345 1
228 348 1
228 350 1
228 351 1
228 353 1
228 355 1
228 357 1
228 364 1
228 365 1
228 366 1
228 373 1
228 381 1
228 384 1
228 389 1
228 391 1
228 394 1
228 398 1
229 233 1
229 235 1
229 236 1
229 240 1
229 241 1
229 242 1
229 249 1
229 252 1
229 255 1
229 256 1
229 257 1
229 259 1
229 263 1
229 266 1
229 273 1
229 275 1
229 277 1
229 278 1
229 279 1
229 282 1
229 285 1
229 289 1
229 290 1
229 306 1
229 316 1
229 318 1
229 322 1
229 323 1
229 325 1
229 328 1
229 329 1
229 334 1
229 336 1
229 341 1
229 342 1
229 347 1
229 352 1
229 354 1
229 355 1
229 358 1
229 359 1
229 365 1
229 370 1
229 372 1
229 376 1
229 377 1
229 378 1
229 379 1
229 380 1
229 383 1
229 384 1
229 385 1
229 392 1
229 393 1
229 400 1
230 234 1
230 237 1
230 246 1
230 247 1
230 250 1
230 265 1
230 269 1
230 272 1
230 283 1
230 284 1
230 285 1
230 286 1
230 287 1
230 291 1
230 293 1
230 296 1
230 297 1
230 298 1
230 301 1
230 302 1
230 303 1
230 304 1
230 305 1
230 307 1
230 308 1
230 309 1
230 320 1
230 323 1
230 324 1
230 326 1
230 327 1
230 333 1
230 345 1
230 348 1
230 349 1
230 356 1
230 363 1
230 364 1
230 366 1
230 369 1
230 373 1
230 382 1
230 386 1
230 394 1
230 398 1
231 235 1
231 236 1
231 238 1
231 240 1
231 241 1
231 252 1
231 254 1
231 256 1
231 262 1
231 264 1
231 267 1
231 275 1
231 277 1
231 279 1
231 282 1
231 300 1
231 306 1
231 311 1
231 314 1
231 316 1
231 322 1
231 325 1
231 334 1
231 335 1
231 337 1
231 339 1
231 346 1
231 347 1
231 354 1
231 357 1
231 359 1
231 360 1
231 361 1
231 368 1
231 370 1
231 371 1
231 372 1
231 373 1
231 376 1
231 385 1
231 392 1
231 396 1
231 400 1
232 238 1
232 244 1
232 245 1
232 246 1
232 251 1
232 258 1
232 260 1
232 261 1
232 263 1
232 265 1
232 269 1
232 272 1
232 274 1
232 283 1
232 284 1
232 285 1
232 286 1
232 287 1
232 291 1
232 293 1
232 296 1
232 298 1
232 299 1
232 301 1
232 305 1
232 307 1
232 310 1
232 320 1
232 323 1
232 326 1
232 340 1
232 344 1
232 350 1
232 351 1
232 355 1
232 363 1
232 364 1
232 365 1
232 366 1
232 369 1
232 371 1
232 373 1
232 374 1
232 379 1
232 382 1
232 388 1
232 389 1
232 391 1
232 395 1
232 397 1
233 235 1
233 237 1
233 244 1
233 246 1
233 251 1
233 254 1
233 256 1
233 265 1
233 271 1
233 272 1
233 276 1
233 287 1
233 292 1
233 293 1
233 297 1
233 301 1
233 302 1
233 307 1
233 312 1
233 319 1
233 323 1
233 336 1
233 348 1
233 349 1
233 350 1
233 351 1
233 355 1
233 357 1
233 363 1
233 364 1
233 374 1
233 380 1
233 382 1
233 386 1
233 388 1
233 391 1
233 394 1
233 397 1
234 235 1
234 236 1
234 240 1
234 242 1
234 248 1
234 251 1
234 253 1
234 254 1
234 255 1
234 256 1
234 259 1
234 261 1
234 263 1
234 264 1
234 266 1
234 267 1
234 275 1
234 278 1
234 280 1
234 281 1
234 282 1
234 287 1
234 290 1
234 295 1
234 304 1
234 306 1
234 311 1
234 316 1
234 321 1
234 325 1
234 329 1
234 331 1
234 334 1
234 335 1
234 346 1
234 347 1
234 352 1
234 354 1
234 356 1
234 358 1
234 359 1
234 361 1
234 367 1
234 371 1
234 375 1
234 376 1
234 377 1
234 378 1
234 380 1
234 385 1
234 387 1
234 390 1
234 393 1
234 395 1
234 399 1
234 400 1
235 237 1
235 239 1
235 246 1
235 247 1
235 254 1
235 256 1
235 265 1
235 271 1
235 283 1
235 284 1
235 285 1
235 286 1
235 287 1
235 292 1
235 296 1
235 299 1
235 301 1
235 304 1
235 305 1
235 319 1
235 320 1
235 323 1
235 324 1
235 326 1
235 327 1
235 333 1
235 336 1
235 340 1
235 344 1
235 345 1
235 349 1
235 350 1
235 355 1
235 364 1
235 365 1
235 366 1
235 369 1
235 373 1
235 380 1
235 384 1
235 386 1
235 388 1
235 391 1
236 238 1
236 239 1
236 246 1
236 250 1
236 257 1
236 270 1
236 271 1
236 272 1
236 274 1
236 278 1
236 283 1
236 284 1
236 291 1
236 296 1
236 297 1
236 299 1
236 301 1
236 302 1
236 304 1
236 305 1
236 308 1
236 309 1
236 310 1
236 313 1
236 323 1
236 332 1
236 333 1
236 340 1
236 344 1
236 348 1
236 350 1
236 353 1
236 355 1
236 357 1
236 363 1
236 365 1
236 366 1
236 369 1
236 374 1
236 384 1
236 386 1
236 388 1
236 389 1
236 391 1
236 394 1
237 240 1
237 241 1
237 242 1
237 243 1
237 248 1
237 252 1
237 254 1
237 259 1
237 263 1
237 264 1
237 266 1
237 270 1
237 275 1
237 277 1
237 278 1
237 279 1
237 281 1
237 289 1
237 290 1
237 295 1
237 300 1
237 306 1
237 310 1
237 314 1
237 318 1
237 322 1
237 325 1
237 329 1
237 330 1
237 331 1
237 334 1
237 337 1
237 338 1
237 339 1
237 342 1
237 346 1
237 347 1
237 359 1
237 360 1
237 362 1
237 367 1
237 370 1
237 371 1
237 372 1
237 377 1
237 378 1
237 387 1
237 390 1
237 399 1
238 242 1
238 243 1
238 248 1
238 249 1
238 252 1
238 254 1
238 255 1
238 256 1
238 257 1
238 259 1
238 262 1
238 264 1
238 266 1
238 267 1
238 270 1
238 273 1
238 278 1
238 279 1
238 281 1
238 289 1
238 290 1
238 295 1
238 311 1
238 315 1
238 317 1
238 325 1
238 328 1
238 330 1
238 331 1
238 338 1
238 341 1
238 342 1
238 343 1
238 346 1
238 352 1
238 354 1
238 356 1
238 357 1
238 358 1
238 359 1
238 360 1
238 368 1
238 371 1
238 373 1
238 375 1
238 377 1
238 378 1
238 381 1
238 387 1
238 392 1
238 393 1
238 396 1
239 245 1
239 248 1
239 254 1
239 255 1
239 257 1
239 259 1
239 262 1
239 264 1
239 267 1
239 268 1
239 270 1
239 275 1
239 277 1
239 278 1
239 281 1
239 289 1
239 290 1
239 303 1
239 311 1
239 314 1
239 317 1
239 325 1
239 328 1
239 335 1
239 337 1
239 338 1
239 340 1
239 341 1
239 343 1
239 346 1
239 347 1
239 354 1
239 356 1
239 358 1
239 359 1
239 362 1
239 368 1
239 370 1
239 371 1
239 375 1
239 377 1
239 379 1
239 383 1
239 387 1
239 390 1
239 392 1
239 395 1
239 399 1
239 400 1
240 244 1
240 250 1
240 251 1
240 253 1
240 260 1
240 261 1
240 271 1
240 272 1
240 274 1
240 276 1
240 283 1
240 284 1
240 286 1
240 287 1
240 288 1
240 292 1
240 296 1
240 297 1
240 298 1
240 299 1
240 301 1
240 308 1
240 312 1
240 313 1
240 319 1
240 320 1
240 324 1
240 326 1
240 327 1
240 332 1
240 340 1
240 348 1
240 350 1
240 355 1
240 357 1
240 362 1
240 366 1
240 374 1
240 377 1
240 382 1
240 386 1
240 388 1
240 389 1
240 397 1
240 398 1
240 399 1
241 244 1
241 245 1
241 246 1
241 247 1
241 250 1
241 253 1
241 261 1
241 265 1
241 266 1
241 271 1
241 272 1
241 274 1
241 276 1
241 280 1
241 284 1
241 285 1
241 288 1
241 293 1
241 299 1
241 301 1
241 302 1
241 305 1
241 307 1
241 308 1
241 312 1
241 313 1
241 323 1
241 324 1
241 326 1
241 327 1
241 333 1
241 334 1
241 336 1
241 348 1
241 349 1
241 351 1
241 352 1
241 363 1
241 364 1
241 374 1
241 376 1
241 382 1
241 384 1
241 386 1
241 391 1
241 398 1
242 244 1
242 245 1
242 246 1
242 250 1
242 251 1
242 253 1
242 258 1
242 260 1
242 261 1
242 262 1
242 274 1
242 276 1
242 280 1
242 284 1
242 285 1
242 288 1
242 291 1
242 292 1
242 293 1
242 294 1
242 297 1
242 302 1
242 304 1
242 305 1
242 310 1
242 312 1
242 313 1
242 323 1
242 324 1
242 326 1
242 327 1
242 333 1
242 335 1
242 336 1
242 337 1
242 340 1
242 344 1
242 348 1
242 349 1
242 350 1
242 351 1
242 357 1
242 364 1
242 366 1
242 369 1
242 373 1
242 374 1
242 384 1
242 386 1
242 387 1
242 388 1
243 244 1
243 245 1
243 246 1
243 247 1
243 249 1
243 250 1
243 251 1
243 253 1
243 258 1
243 260 1
243 261 1
243 269 1
243 274 1
243 280 1
243 283 1
243 284 1
243 287 1
243 291 1
243 293 1
243 296 1
243 297 1
243 301 1
243 303 1
243 305 1
243 306 1
243 307 1
243 308 1
243 310 1
243 314 1
243 319 1
243 327 1
243 332 1
243 336 1
243 344 1
243 345 1
243 348 1
243 350 1
243 351 1
243 353 1
243 355 1
243 358 1
243 359 1
243 366 1
243 374 1
243 382 1
243 384 1
243 386 1
243 391 1
243 397 1
244 255 1
244 256 1
244 257 1
244 262 1
244 266 1
244 268 1
244 270 1
244 275 1
244 277 1
244 279 1
244 281 1
244 282 1
244 288 1
244 289 1
244 300 1
244 311 1
244 314 1
244 315 1
244 317 1
244 318 1
244 321 1
244 322 1
244 325 1
244 326 1
244 328 1
244 333 1
244 335 1
244 337 1
244 338 1
244 342 1
244 343 1
244 347 1
244 358 1
244 359 1
244 360 1
244 362 1
244 363 1
244 367 1
244 370 1
244 371 1
244 372 1
244 375 1
244 376 1
244 378 1
244 379 1
244 392 1
244 393 1
244 395 1
244 396 1
244 399 1
244 400 1
245 248 1
245 249 1
245 252 1
245 255 1
245 257 1
245 262 1
245 263 1
245 270 1
245 273 1
245 277 1
245 278 1
245 279 1
245 281 1
245 289 1
245 295 1
245 300 1
245 303 1
245 311 1
245 316 1
245 317 1
245 318 1
245 328 1
245 329 1
245 330 1
245 331 1
245 334 1
245 337 1
245 338 1
245 340 1
245 341 1
245 343 1
245 347 1
245 352 1
245 361 1
245 362 1
245 368 1
245 370 1
245 372 1
245 377 1
245 378 1
245 381 1
245 383 1
245 387 1
245 390 1
245 395 1
245 396 1
245 399 1
245 400 1
246 248 1
246 249 1
246 252 1
246 254 1
246 257 1
246 258 1
246 262 1
246 263 1
246 264 1
246 267 1
246 268 1
246 269 1
246 270 1
246 273 1
246 277 1
246 278 1
246 283 1
246 295 1
246 298 1
246 300 1
246 306 1
246 314 1
246 316 1
246 318 1
246 321 1
246 331 1
246 334 1
246 335 1
246 338 1
246 339 1
246 341 1
246 352 1
246 354 1
246 360 1
246 362 1
246 367 1
246 372 1
246 374 1
246 376 1
246 377 1
246 381 1
246 383 1
246 385 1
246 390 1
246 393 1
246 394 1
246 396 1
246 399 1
246 400 1
247 248 1
247 252 1
247 254 1
247 256 1
247 263 1
247 268 1
247 273 1
247 274 1
247 277 1
247 281 1
247 282 1
247 296 1
247 302 1
247 306 1
247 315 1
247 316 1
247 318 1
247 322 1
247 325 1
247 328 1
247 329 1
247 330 1
247 334 1
247 335 1
247 337 1
247 338 1
247 341 1
247 342 1
247 346 1
247 347 1
247 349 1
247 359 1
247 360 1
247 362 1
247 364 1
247 368 1
247 372 1
247 375 1
247 376 1
247 377 1
247 379 1
247 381 1
247 383 1
247 385 1
247 387 1
248 253 1
248 258 1
248 260 1
248 265 1
248 269 1
248 271 1
248 272 1
248 276 1
248 280 1
248 282 1
248 283 1
248 286 1
248 288 1
248 291 1
248 292 1
248 293 1
248 294 1
248 296 1
248 297 1
248 298 1
248 303 1
248 305 1
248 308 1
248 309 1
248 310 1
248 311 1
248 319 1
248 320 1
248 321 1
248 323 1
248 326 1
248 332 1
248 333 1
248 340 1
248 351 1
248 353 1
248 357 1
248 360 1
248 364 1
248 374 1
248 382 1
248 386 1
248 388 1
248 391 1
248 398 1
248 400 1
249 253 1
249 260 1
249 261 1
249 274 1
249 280 1
249 284 1
249 286 1
249 287 1
249 288 1
249 291 1
249 292 1
249 293 1
249 296 1
249 297 1
249 298 1
249 303 1
249 304 1
249 305 1
249 306 1
249 307 1
249 309 1
249 312 1
249 313 1
249 314 1
249 320 1
249 324 1
249 327 1
249 333 1
249 336 1
249 340 1
249 344 1
249 345 1
249 348 1
249 349 1
249 351 1
249 353 1
249 355 1
249 357 1
249 358 1
249 359 1
249 364 1
249 365 1
249 366 1
249 369 1
249 374 1
249 384 1
249 386 1
249 388 1
249 394 1
249 397 1
250 256 1
250 262 1
250 264 1
250 266 1
250 270 1
250 275 1
250 281 1
250 289 1
250 290 1
250 292 1
250 295 1
250 300 1
250 315 1
250 316 1
250 322 1
250 328 1
250 329 1
250 330 1
250 331 1
250 337 1
250 338 1
250 339 1
250 341 1
250 347 1
250 354 1
250 358 1
250 362 1
250 369 1
250 378 1
250 385 1
250 386 1
250 387 1
250 390 1
250 395 1
250 399 1
250 400 1
251 252 1
251 253 1
251 254 1
251 255 1
251 256 1
251 257 1
251 261 1
251 264 1
251 266 1
251 268 1
251 275 1
251 278 1
251 279 1
251 280 1
251 281 1
251 282 1
251 287 1
251 290 1
251 300 1
251 304 1
251 306 1
251 316 1
251 321 1
251 325 1
251 329 1
251 335 1
251 337 1
251 338 1
251 339 1
251 341 1
251 342 1
251 352 1
251 354 1
251 356 1
251 358 1
251 359 1
251 360 1
251 361 1
251 362 1
251 367 1
251 368 1
251 370 1
251 371 1
251 372 1
251 376 1
251 390 1
251 392 1
251 395 1
251 396 1
251 399 1
251 400 1
252 253 1
252 255 1
252 258 1
252 265 1
252 274 1
252 284 1
252 285 1
252 287 1
252 291 1
252 293 1
252 294 1
252 296 1
252 297 1
252 299 1
252 300 1
252 301 1
252 303 1
252 307 1
252 308 1
252 309 1
252 312 1
252 313 1
252 320 1
252 323 1
252 325 1
252 326 1
252 336 1
252 340 1
252 349 1
252 350 1
252 351 1
252 353 1
252 355 1
252 363 1
252 364 1
252 366 1
252 369 1
252 374 1
252 382 1
252 386 1
252 388 1
252 389 1
252 391 1
252 394 1
253 254 1
253 255 1
253 256 1
253 257 1
253 259 1
253 261 1
253 262 1
253 266 1
253 268 1
253 275 1
253 277 1
253 279 1
253 280 1
253 281 1
253 287 1
253 300 1
253 304 1
253 306 1
253 314 1
253 317 1
253 321 1
253 325 1
253 328 1
253 331 1
253 334 1
253 335 1
253 337 1
253 338 1
253 341 1
253 343 1
253 346 1
253 358 1
253 362 1
253 367 1
253 368 1
253 371 1
253 375 1
253 376 1
253 377 1
253 378 1
253 380 1
253 385 1
253 387 1
253 393 1
253 396 1
253 399 1
253 400 1
254 256 1
254 265 1
254 269 1
254 272 1
254 276 1
254 284 1
254 285 1
254 288 1
254 291 1
254 296 1
254 297 1
254 299 1
254 301 1
254 302 1
254 305 1
254 309 1
254 310 1
254 312 1
254 323 1
254 332 1
254 344 1
254 349 1
254 351 1
254 357 1
254 364 1
254 365 1
254 366 1
254 369 1
254 373 1
254 380 1
254 382 1
254 384 1
254 386 1
254 388 1
254 389 1
255 260 1
255 265 1
255 271 1
255 274 1
255 283 1
255 284 1
255 285 1
255 287 1
255 288 1
255 292 1
255 293 1
255 297 1
255 298 1
255 299 1
255 300 1
255 301 1
255 304 1
255 305 1
255 308 1
255 309 1
255 312 1
255 319 1
255 323 1
255 324 1
255 325 1
255 326 1
255 327 1
255 333 1
255 340 1
255 350 1
255 353 1
255 355 1
255 364 1
255 386 1
255 389 1
255 391 1
255 394 1
255 398 1
256 258 1
256 261 1
256 265 1
256 269 1
256 271 1
256 272 1
256 274 1
256 276 1
256 283 1
256 287 1
256 288 1
256 294 1
256 301 1
256 302 1
256 304 1
256 307 1
256 308 1
256 312 1
256 319 1
256 324 1
256 326 1
256 327 1
256 332 1
256 333 1
256 340 1
256 345 1
256 349 1
256 355 1
256 357 1
256 365 1
256 373 1
256 380 1
256 382 1
256 384 1
256 386 1
256 388 1
256 389 1
256 394 1
256 397 1
257 260 1
257 261 1
257 270 1
257 271 1
257 274 1
257 278 1
257 283 1
257 285 1
257 287 1
257 292 1
257 293 1
257 294 1
257 298 1
257 299 1
257 301 1
257 303 1
257 305 1
257 308 1
257 309 1
257 310 1
257 313 1
257 319 1
257 323 1
257 326 1
257 327 1
257 332 1
257 336 1
257 340 1
257 344 1
257 349 1
257 350 1
257 353 1
257 355 1
257 357 1
257 363 1
257 364 1
257 366 1
257 373 1
257 384 1
257 389 1
257 394 1
257 397 1
258 267 1
258 268 1
258 269 1
258 270 1
258 278 1
258 281 1
258 282 1
258 283 1
258 289 1
258 295 1
258 298 1
258 300 1
258 306 1
258 314 1
258 317 1
258 318 1
258 322 1
258 325 1
258 328 1
258 329 1
258 330 1
258 334 1
258 335 1
258 338 1
258 342 1
258 352 1
258 356 1
258 359 1
258 361 1
258 368 1
258 370 1
258 372 1
258 374 1
258 377 1
258 380 1
258 387 1
258 390 1
258 394 1
259 260 1
259 271 1
259 272 1
259 274 1
259 276 1
259 280 1
259 285 1
259 286 1
259 288 1
259 291 1
259 293 1
259 294 1
259 297 1
259 301 1
259 302 1
259 304 1
259 305 1
259 307 1
259 308 1
259 309 1
259 310 1
259 319 1
259 324 1
259 326 1
259 327 1
259 332 1
259 333 1
259 342 1
259 348 1
259 349 1
259 350 1
259 353 1
259 355 1
259 357 1
259 365 1
259 384 1
259 389 1
259 394 1
260 262 1
260 263 1
260 264 1
260 273 1
260 275 1
260 278 1
260 279 1
260 282 1
260 289 1
260 290 1
260 311 1
260 314 1
260 315 1
260 316 1
260 317 1
260 318 1
260 320 1
260 322 1
260 325 1
260 328 1
260 329 1
260 334 1
260 337 1
260 341 1
260 342 1
260 346 1
260 352 1
260 359 1
260 361 1
260 367 1
260 370 1
260 371 1
260 372 1
260 375 1
260 377 1
260 378 1
260 383 1
260 385 1
260 387 1
260 390 1
260 392 1
260 393 1
260 396 1
260 397 1
260 400 1
261 264 1
261 266 1
261 270 1
261 275 1
261 277 1
261 278 1
261 280 1
261 281 1
261 287 1
261 289 1
261 295 1
261 300 1
261 304 1
261 311 1
261 316 1
261 317 1
261 318 1
261 321 1
261 322 1
261 328 1
261 329 1
261 330 1
261 337 1
261 338 1
261 339 1
261 342 1
261 343 1
261 347 1
261 352 1
261 354 1
261 358 1
261 360 1
261 361 1
261 368 1
261 370 1
261 371 1
261 376 1
261 387 1
261 393 1
261 395 1
262 265 1
262 271 1
262 272 1
262 276 1
262 283 1
262 286 1
262 287 1
262 291 1
262 292 1
262 296 1
262 298 1
262 302 1
262 303 1
262 305 1
262 319 1
262 320 1
262 324 1
262 326 1
262 332 1
262 335 1
262 336 1
262 337 1
262 349 1
262 350 1
262 357 1
262 365 1
262 366 1
262 369 1
262 373 1
262 374 1
262 382 1
262 384 1
262 386 1
262 387 1
262 397 1
262 398 1
263 265 1
263 272 1
263 283 1
263 285 1
263 286 1
263 288 1
263 291 1
263 292 1
263 294 1
263 296 1
263 297 1
263 298 1
263 301 1
263 302 1
263 303 1
263 305 1
263 308 1
263 310 1
263 320 1
263 323 1
263 324 1
263 326 1
263 327 1
263 332 1
263 333 1
263 336 1
263 344 1
263 348 1
263 349 1
263 355 1
263 364 1
263 365 1
263 369 1
263 371 1
263 373 1
263 379 1
263 382 1
263 384 1
263 386 1
263 388 1
263 391 1
263 395 1
263 397 1
264 265 1
264 268 1
264 271 1
264 274 1
264 276 1
264 284 1
264 286 1
264 288 1
264 289 1
264 297 1
264 302 1
264 303 1
264 305 1
264 307 1
264 313 1
264 318 1
264 319 1
264 326 1
264 330 1
264 332 1
264 336 1
264 341 1
264 344 1
264 345 1
264 350 1
264 353 1
264 355 1
264 357 1
264 364 1
264 366 1
264 369 1
264 374 1
264 388 1
264 389 1
264 394 1
264 397 1
265 267 1
265 268 1
265 277 1
265 278 1
265 279 1
265 281 1
265 282 1
265 289 1
265 290 1
265 306 1
265 308 1
265 311 1
265 312 1
265 315 1
265 317 1
265 322 1
265 325 1
265 328 1
265 329 1
265 330 1
265 331 1
265 334 1
265 337 1
265 338 1
265 341 1
265 342 1
265 343 1
265 347 1
265 354 1
265 356 1
265 358 1
265 360 1
265 371 1
265 372 1
265 375 1
265 376 1
265 377 1
265 378 1
265 380 1
265 381 1
265 383 1
265 395 1
265 398 1
265 399 1
266 271 1
266 276 1
266 280 1
266 291 1
266 293 1
266 294 1
266 297 1
266 298 1
266 299 1
266 303 1
266 307 1
266 313 1
266 319 1
266 320 1
266 324 1
266 327 1
266 332 1
266 333 1
266 334 1
266 340 1
266 344 1
266 350 1
266 352 1
266 357 1
266 363 1
266 364 1
266 369 1
266 374 1
266 376 1
266 382 1
266 384 1
266 386 1
266 388 1
266 389 1
266 394 1
266 398 1
267 272 1
267 274 1
267 276 1
267 283 1
267 284 1
267 285 1
267 291 1
267 292 1
267 294 1
267 296 1
267 297 1
267 298 1
267 299 1
267 302 1
267 303 1
267 309 1
267 310 1
267 313 1
267 319 1
267 323 1
267 326 1
267 340 1
267 344 1
267 348 1
267 349 1
267 361 1
267 363 1
267 364 1
267 365 1
267 374 1
267 382 1
267 383 1
267 384 1
267 385 1
267 388 1
267 389 1
267 397 1
268 271 1
268 272 1
268 274 1
268 276 1
268 280 1
268 284 1
268 286 1
268 288 1
268 289 1
268 291 1
268 292 1
268 293 1
268 294 1
268 297 1
268 299 1
268 301 1
268 304 1
268 307 1
268 309 1
268 312 1
268 313 1
268 318 1
268 319 1
268 324 1
268 330 1
268 333 1
268 336 1
268 341 1
268 345 1
268 351 1
268 353 1
268 355 1
268 363 1
268 365 1
268 366 1
268 369 1
268 373 1
268 374 1
268 382 1
268 386 1
268 398 1
269 270 1
269 278 1
269 279 1
269 281 1
269 283 1
269 289 1
269 290 1
269 298 1
269 314 1
269 316 1
269 321 1
269 328 1
269 330 1
269 337 1
269 338 1
269 342 1
269 346 1
269 347 1
269 354 1
269 356 1
269 360 1
269 361 1
269 367 1
269 368 1
269 371 1
269 374 1
269 375 1
269 378 1
269 380 1
269 385 1
269 390 1
269 393 1
269 394 1
269 395 1
269 399 1
269 400 1
270 271 1
270 278 1
270 284 1
270 285 1
270 286 1
270 288 1
270 291 1
270 292 1
270 293 1
270 294 1
270 296 1
270 297 1
270 299 1
270 302 1
270 307 1
270 310 1
270 312 1
270 313 1
270 320 1
270 323 1
270 324 1
270 326 1
270 332 1
270 333 1
270 344 1
270 345 1
270 348 1
270 351 1
270 355 1
270 364 1
270 365 1
270 366 1
270 369 1
270 373 1
270 374 1
270 384 1
270 388 1
270 389 1
270 391 1
271 273 1
271 275 1
271 277 1
271 279 1
271 289 1
271 290 1
271 300 1
271 306 1
271 311 1
271 314 1
271 316 1
271 318 1
271 324 1
271 329 1
271 330 1
271 334 1
271 337 1
271 341 1
271 354 1
271 356 1
271 359 1
271 360 1
271 376 1
271 378 1
271 379 1
271 380 1
271 381 1
271 385 1
271 390 1
271 392 1
271 393 1
271 396 1
271 399 1
272 277 1
272 289 1
272 300 1
272 306 1
272 317 1
272 318 1
272 328 1
272 329 1
272 330 1
272 334 1
272 335 1
272 338 1
272 342 1
272 358 1
272 361 1
272 362 1
272 367 1
272 370 1
272 372 1
272 376 1
272 383 1
272 385 1
272 387 1
272 390 1
272 392 1
272 395 1
272 396 1
272 399 1
273 274 1
273 281 1
273 283 1
273 284 1
273 285 1
273 286 1
273 288 1
273 292 1
273 294 1
273 297 1
273 301 1
273 303 1
273 304 1
273 305 1
273 307 1
273 309 1
273 310 1
273 319 1
273 323 1
273 324 1
273 326 1
273 327 1
273 332 1
273 339 1
273 340 1
273 350 1
273 353 1
273 355 1
273 363 1
273 369 1
273 373 1
273 381 1
273 386 1
273 388 1
273 398 1
274 290 1
274 296 1
274 300 1
274 302 1
274 306 1
274 317 1
274 318 1
274 321 1
274 322 1
274 325 1
274 330 1
274 331 1
274 334 1
274 335 1
274 339 1
274 342 1
274 346 1
274 349 1
274 354 1
274 356 1
274 358 1
274 359 1
274 360 1
274 362 1
274 364 1
274 367 1
274 370 1
274 371 1
274 372 1
274 375 1
274 377 1
274 378 1
274 379 1
274 380 1
274 383 1
274 387 1
274 392 1
274 393 1
274 395 1
274 396 1
274 400 1
275 276 1
275 277 1
275 279 1
275 283 1
275 284 1
275 285 1
275 286 1
275 287 1
275 288 1
275 294 1
275 297 1
275 299 1
275 304 1
275 305 1
275 307 1
275 310 1
275 312 1
275 313 1
275 319 1
275 323 1
275 324 1
275 326 1
275 327 1
275 329 1
275 340 1
275 349 1
275 353 1
275 363 1
275 370 1
275 373 1
275 384 1
275 392 1
275 394 1
275 398 1
276 278 1
276 279 1
276 281 1
276 282 1
276 289 1
276 299 1
276 306 1
276 311 1
276 314 1
276 315 1
276 316 1
276 317 1
276 318 1
276 322 1
276 325 1
276 328 1
276 330 1
276 334 1
276 339 1
276 341 1
276 345 1
276 346 1
276 351 1
276 354 1
276 356 1
276 359 1
276 360 1
276 361 1
276 362 1
276 367 1
276 368 1
276 370 1
276 375 1
276 376 1
276 380 1
276 390 1
276 392 1
277 279 1
277 280 1
277 284 1
277 288 1
277 292 1
277 293 1
277 298 1
277 299 1
277 305 1
277 307 1
277 309 1
277 310 1
277 312 1
277 327 1
277 329 1
277 332 1
277 344 1
277 345 1
277 350 1
277 353 1
277 357 1
277 366 1
277 369 1
277 370 1
277 373 1
277 374 1
277 382 1
277 384 1
277 388 1
277 392 1
277 394 1
277 397 1
277 398 1
278 283 1
278 286 1
278 287 1
278 288 1
278 293 1
278 294 1
278 298 1
278 299 1
278 301 1
278 303 1
278 304 1
278 310 1
278 313 1
278 319 1
278 324 1
278 326 1
278 336 1
278 340 1
278 345 1
278 348 1
278 349 1
278 355 1
278 369 1
278 373 1
278 382 1
278 386 1
278 389 1
278 391 1
278 394 1
278 397 1
278 398 1
279 283 1
279 286 1
279 291 1
279 292 1
279 294 1
279 296 1
279 297 1
279 303 1
279 305 1
279 308 1
279 309 1
279 312 1
279 313 1
279 323 1
279 326 1
279 327 1
279 329 1
279 332 1
279 336 1
279 344 1
279 348 1
279 350 1
279 353 1
279 355 1
279 366 1
279 370 1
279 382 1
279 389 1
279 392 1
279 394 1
279 397 1
280 282 1
280 287 1
280 290 1
280 304 1
280 311 1
280 314 1
280 315 1
280 317 1
280 318 1
280 322 1
280 328 1
280 329 1
280 330 1
280 331 1
280 334 1
280 337 1
280 341 1
280 343 1
280 352 1
280 354 1
280 356 1
280 359 1
280 362 1
280 367 1
280 370 1
280 376 1
280 377 1
280 390 1
280 392 1
280 393 1
280 396 1
280 399 1
281 283 1
281 285 1
281 286 1
281 287 1
281 292 1
281 293 1
281 294 1
281 296 1
281 297 1
281 298 1
281 299 1
281 303 1
281 305 1
281 308 1
281 312 1
281 313 1
281 319 1
281 324 1
281 326 1
281 327 1
281 336 1
281 339 1
281 345 1
281 348 1
281 353 1
281 355 1
281 364 1
281 365 1
281 366 1
281 373 1
281 374 1
281 381 1
281 382 1
281 389 1
281 391 1
281 397 1
281 398 1
282 284 1
282 285 1
282 287 1
282 288 1
282 291 1
282 292 1
282 294 1
282 299 1
282 301 1
282 304 1
282 305 1
282 307 1
282 310 1
282 311 1
282 312 1
282 313 1
282 319 1
282 321 1
282 323 1
282 326 1
282 332 1
282 333 1
282 340 1
282 344 1
282 345 1
282 349 1
282 350 1
282 351 1
282 353 1
282 357 1
282 360 1
282 363 1
282 364 1
282 365 1
282 366 1
282 373 1
282 374 1
282 382 1
282 384 1
282 386 1
282 391 1
282 397 1
282 398 1
282 400 1
283 295 1
283 298 1
283 306 1
283 311 1
283 314 1
283 315 1
283 318 1
283 329 1
283 330 1
283 331 1
283 335 1
283 337 1
283 338 1
283 342 1
283 346 1
283 352 1
283 356 1
283 358 1
283 359 1
283 360 1
283 361 1
283 370 1
283 371 1
283 372 1
283 374 1
283 375 1
283 376 1
283 379 1
283 383 1
283 390 1
283 392 1
283 394 1
283 395 1
283 399 1
283 400 1
284 289 1
284 290 1
284 300 1
284 305 1
284 314 1
284 315 1
284 316 1
284 318 1
284 327 1
284 329 1
284 330 1
284 334 1
284 337 1
284 338 1
284 339 1
284 341 1
284 342 1
284 343 1
284 346 1
284 347 1
284 352 1
284 353 1
284 354 1
284 358 1
284 367 1
284 368 1
284 372 1
284 376 1
284 377 1
284 378 1
284 379 1
284 381 1
284 382 1
284 383 1
284 391 1
284 393 1
284 396 1
284 400 1
285 289 1
285 311 1
285 314 1
285 316 1
285 317 1
285 321 1
285 323 1
285 328 1
285 330 1
285 331 1
285 334 1
285 335 1
285 336 1
285 337 1
285 338 1
285 339 1
285 341 1
285 342 1
285 343 1
285 346 1
285 347 1
285 352 1
285 354 1
285 355 1
285 359 1
285 361 1
285 365 1
285 368 1
285 371 1
285 377 1
285 379 1
285 383 1
285 384 1
285 387 1
285 390 1
285 392 1
285 393 1
285 399 1
285 400 1
286 300 1
286 306 1
286 311 1
286 314 1
286 316 1
286 317 1
286 318 1
286 329 1
286 330 1
286 331 1
286 334 1
286 335 1
286 337 1
286 339 1
286 343 1
286 348 1
286 352 1
286 356 1
286 358 1
286 359 1
286 360 1
286 361 1
286 366 1
286 367 1
286 368 1
286 370 1
286 371 1
286 375 1
286 376 1
286 377 1
286 378 1
286 380 1
286 381 1
286 383 1
286 390 1
286 393 1
286 395 1
286 400 1
287 295 1
287 300 1
287 304 1
287 314 1
287 315 1
287 316 1
287 322 1
287 325 1
287 329 1
287 331 1
287 334 1
287 338 1
287 339 1
287 341 1
287 342 1
287 354 1
287 356 1
287 359 1
287 367 1
287 376 1
287 378 1
287 379 1
287 380 1
287 383 1
287 385 1
287 390 1
287 392 1
287 393 1
287 395 1
287 399 1
287 400 1
288 289 1
288 295 1
288 300 1
288 306 1
288 315 1
288 318 1
288 321 1
288 322 1
288 326 1
288 328 1
288 331 1
288 333 1
288 337 1
288 338 1
288 339 1
288 341 1
288 343 1
288 362 1
288 363 1
288 368 1
288 370 1
288 376 1
288 378 1
288 381 1
288 383 1
288 385 1
289 291 1
289 293 1
289 296 1
289 298 1
289 302 1
289 304 1
289 307 1
289 308 1
289 310 1
289 312 1
289 313 1
289 318 1
289 319 1
289 320 1
289 323 1
289 324 1
289 326 1
289 327 1
289 330 1
289 333 1
289 340 1
289 341 1
289 344 1
289 350 1
289 351 1
289 353 1
289 355 1
289 357 1
289 364 1
289 373 1
289 374 1
289 386 1
289 388 1
289 397 1
290 291 1
290 294 1
290 296 1
290 297 1
290 302 1
290 307 1
290 310 1
290 312 1
290 313 1
290 319 1
290 320 1
290 322 1
290 323 1
290 324 1
290 326 1
290 327 1
290 328 1
290 331 1
290 332 1
290 333 1
290 336 1
290 340 1
290 344 1
290 345 1
290 346 1
290 349 1
290 351 1
290 353 1
290 355 1
290 363 1
290 364 1
290 373 1
290 374 1
290 382 1
290 388 1
290 389 1
291 293 1
291 295 1
291 311 1
291 315 1
291 318 1
291 319 1
291 325 1
291 329 1
291 330 1
291 331 1
291 332 1
291 335 1
291 337 1
291 339 1
291 341 1
291 344 1
291 346 1
291 347 1
291 352 1
291 354 1
291 358 1
291 360 1
291 361 1
291 372 1
291 375 1
291 376 1
291 377 1
291 378 1
291 380 1
291 383 1
291 390 1
291 396 1
291 400 1
292 306 1
292 311 1
292 314 1
292 316 1
292 317 1
292 321 1
292 325 1
292 328 1
292 334 1
292 337 1
292 338 1
292 341 1
292 347 1
292 352 1
292 356 1
292 359 1
292 362 1
292 369 1
292 372 1
292 377 1
292 379 1
292 380 1
292 381 1
292 383 1
292 386 1
292 390 1
292 392 1
292 393 1
292 399 1
292 400 1
293 295 1
293 300 1
293 316 1
293 317 1
293 319 1
293 325 1
293 328 1
293 329 1
293 330 1
293 331 1
293 332 1
293 334 1
293 335 1
293 337 1
293 338 1
293 341 1
293 342 1
293 344 1
293 347 1
293 354 1
293 356 1
293 358 1
293 359 1
293 360 1
293 376 1
293 378 1
293 383 1
293 385 1
293 387 1
293 390 1
293 392 1
293 395 1
293 399 1
293 400 1
294 295 1
294 306 1
294 314 1
294 315 1
294 316 1
294 317 1
294 321 1
294 322 1
294 325 1
294 328 1
294 331 1
294 335 1
294 337 1
294 341 1
294 354 1
294 358 1
294 359 1
294 361 1
294 367 1
294 370 1
294 371 1
294 372 1
294 375 1
294 376 1
294 385 1
294 387 1
294 388 1
294 393 1
294 395 1
294 400 1
295 296 1
295 297 1
295 301 1
295 307 1
295 309 1
295 310 1
295 312 1
295 315 1
295 316 1
295 319 1
295 320 1
295 324 1
295 326 1
295 332 1
295 333 1
295 336 1
295 338 1
295 340 1
295 345 1
295 353 1
295 363 1
295 366 1
295 368 1
295 374 1
295 382 1
295 388 1
295 389 1
295 391 1
295 398 1
296 300 1
296 302 1
296 316 1
296 317 1
296 318 1
296 325 1
296 328 1
296 329 1
296 330 1
296 331 1
296 334 1
296 335 1
296 337 1
296 338 1
296 342 1
296 347 1
296 349 1
296 354 1
296 358 1
296 360 1
296 361 1
296 364 1
296 367 1
296 371 1
296 376 1
296 378 1
296 380 1
296 385 1
296 387 1
296 390 1
296 396 1
297 300 1
297 301 1
297 306 1
297 309 1
297 315 1
297 316 1
297 317 1
297 318 1
297 321 1
297 322 1
297 325 1
297 331 1
297 335 1
297 338 1
297 339 1
297 341 1
297 343 1
297 347 1
297 356 1
297 358 1
297 359 1
297 361 1
297 362 1
297 368 1
297 370 1
297 372 1
297 375 1
297 376 1
297 378 1
297 379 1
297 380 1
297 385 1
297 387 1
297 389 1
297 392 1
297 395 1
297 396 1
297 399 1
298 306 1
298 311 1
298 314 1
298 315 1
298 317 1
298 321 1
298 322 1
298 325 1
298 328 1
298 335 1
298 337 1
298 342 1
298 346 1
298 352 1
298 354 1
298 358 1
298 359 1
298 361 1
298 367 1
298 371 1
298 372 1
298 374 1
298 378 1
298 381 1
298 383 1
298 385 1
298 387 1
298 390 1
298 392 1
298 394 1
298 396 1
298 399 1
298 400 1
299 300 1
299 314 1
299 315 1
299 322 1
299 325 1
299 328 1
299 329 1
299 330 1
299 331 1
299 334 1
299 338 1
299 339 1
299 341 1
299 342 1
299 343 1
299 345 1
299 346 1
299 347 1
299 351 1
299 352 1
299 354 1
299 356 1
299 358 1
299 359 1
299 360 1
299 362 1
299 367 1
299 368 1
299 370 1
299 371 1
299 372 1
299 376 1
299 377 1
299 380 1
299 383 1
299 387 1
299 392 1
299 393 1
299 395 1
299 396 1
299 399 1
300 302 1
300 303 1
300 304 1
300 305 1
300 307 1
300 308 1
300 309 1
300 310 1
300 312 1
300 313 1
300 320 1
300 323 1
300 325 1
300 326 1
300 327 1
300 332 1
300 340 1
300 348 1
300 351 1
300 353 1
300 355 1
300 357 1
300 363 1
300 366 1
300 369 1
300 373 1
300 382 1
300 389 1
300 394 1
300 397 1
301 306 1
301 309 1
301 314 1
301 318 1
301 322 1
301 328 1
301 329 1
301 334 1
301 335 1
301 337 1
301 341 1
301 343 1
301 346 1
301 347 1
301 356 1
301 358 1
301 361 1
301 368 1
301 371 1
301 372 1
301 376 1
301 377 1
301 379 1
301 380 1
301 383 1
301 385 1
301 389 1
301 390 1
301 392 1
301 395 1
301 396 1
301 399 1
301 400 1
302 306 1
302 311 1
302 314 1
302 315 1
302 316 1
302 318 1
302 321 1
302 322 1
302 329 1
302 330 1
302 331 1
302 334 1
302 335 1
302 337 1
302 338 1
302 339 1
302 346 1
302 347 1
302 349 1
302 352 1
302 356 1
302 358 1
302 359 1
302 360 1
302 364 1
302 367 1
302 370 1
302 375 1
302 377 1
302 379 1
302 380 1
302 383 1
302 385 1
302 387 1
302 395 1
302 396 1
303 306 1
303 311 1
303 314 1
303 315 1
303 316 1
303 318 1
303 321 1
303 325 1
303 328 1
303 329 1
303 330 1
303 331 1
303 337 1
303 338 1
303 339 1
303 340 1
303 342 1
303 343 1
303 346 1
303 347 1
303 354 1
303 356 1
303 359 1
303 361 1
303 362 1
303 367 1
303 368 1
303 370 1
303 371 1
303 372 1
303 375 1
303 376 1
303 377 1
303 378 1
303 379 1
303 383 1
303 390 1
303 393 1
303 399 1
303 400 1
304 311 1
304 314 1
304 316 1
304 317 1
304 322 1
304 325 1
304 328 1
304 329 1
304 331 1
304 334 1
304 335 1
304 337 1
304 338 1
304 339 1
304 341 1
304 342 1
304 354 1
304 358 1
304 359 1
304 361 1
304 362 1
304 367 1
304 370 1
304 375 1
304 377 1
304 378 1
304 379 1
304 383 1
304 387 1
304 390 1
304 400 1
305 315 1
305 316 1
305 322 1
305 325 1
305 327 1
305 329 1
305 330 1
305 331 1
305 334 1
305 335 1
305 337 1
305 346 1
305 353 1
305 356 1
305 358 1
305 359 1
305 360 1
305 361 1
305 362 1
305 367 1
305 370 1
305 371 1
305 372 1
305 375 1
305 376 1
305 377 1
305 378 1
305 380 1
305 382 1
305 383 1
305 390 1
305 391 1
305 396 1
305 399 1
305 400 1
306 307 1
306 308 1
306 309 1
306 310 1
306 312 1
306 314 1
306 319 1
306 324 1
306 332 1
306 336 1
306 340 1
306 350 1
306 351 1
306 357 1
306 358 1
306 359 1
306 364 1
306 366 1
306 369 1
306 373 1
306 388 1
306 389 1
306 391 1
306 398 1
307 311 1
307 313 1
307 314 1
307 322 1
307 335 1
307 342 1
307 346 1
307 350 1
307 358 1
307 359 1
307 361 1
307 362 1
307 368 1
307 371 1
307 372 1
307 375 1
307 376 1
307 378 1
307 381 1
307 385 1
307 387 1
307 399 1
307 400 1
308 311 1
308 312 1
308 315 1
308 318 1
308 321 1
308 325 1
308 330 1
308 331 1
308 334 1
308 335 1
308 338 1
308 341 1
308 352 1
308 354 1
308 358 1
308 361 1
308 362 1
308 367 1
308 368 1
308 370 1
308 372 1
308 376 1
308 377 1
308 379 1
308 380 1
308 385 1
308 387 1
308 392 1
308 395 1
308 396 1
308 398 1
308 399 1
308 400 1
309 316 1
309 317 1
309 321 1
309 325 1
309 328 1
309 330 1
309 331 1
309 335 1
309 338 1
309 341 1
309 343 1
309 346 1
309 356 1
309 358 1
309 361 1
309 370 1
309 371 1
309 375 1
309 376 1
309 377 1
309 378 1
309 380 1
309 383 1
309 385 1
309 387 1
309 389 1
309 390 1
309 392 1
309 396 1
309 400 1
310 311 1
310 314 1
310 316 1
310 317 1
310 321 1
310 325 1
310 330 1
310 338 1
310 341 1
310 342 1
310 343 1
310 346 1
310 347 1
310 352 1
310 354 1
310 356 1
310 359 1
310 360 1
310 362 1
310 367 1
310 370 1
310 375 1
310 379 1
310 381 1
310 383 1
310 392 1
310 396 1
310 399 1
311 313 1
311 319 1
311 321 1
311 324 1
311 332 1
311 336 1
311 340 1
311 345 1
311 348 1
311 349 1
311 353 1
311 357 1
311 360 1
311 363 1
311 364 1
311 365 1
311 369 1
311 373 1
311 382 1
311 388 1
311 394 1
311 398 1
311 400 1
312 317 1
312 318 1
312 325 1
312 331 1
312 337 1
312 342 1
312 343 1
312 352 1
312 358 1
312 359 1
312 360 1
312 361 1
312 362 1
312 370 1
312 371 1
312 375 1
312 376 1
312 378 1
312 379 1
312 381 1
312 383 1
312 392 1
312 395 1
312 396 1
312 398 1
312 400 1
313 315 1
313 322 1
313 328 1
313 329 1
313 330 1
313 334 1
313 335 1
313 337 1
313 338 1
313 342 1
313 343 1
313 350 1
313 361 1
313 362 1
313 370 1
313 372 1
313 375 1
313 376 1
313 377 1
313 379 1
313 381 1
313 385 1
313 390 1
313 393 1
313 396 1
314 324 1
314 326 1
314 340 1
314 344 1
314 345 1
314 348 1
314 350 1
314 351 1
314 353 1
314 357 1
314 358 1
314 359 1
314 363 1
314 365 1
314 366 1
314 369 1
314 388 1
314 397 1
314 398 1
315 316 1
315 319 1
315 320 1
315 323 1
315 324 1
315 327 1
315 332 1
315 333 1
315 336 1
315 338 1
315 344 1
315 348 1
315 350 1
315 351 1
315 353 1
315 355 1
315 365 1
315 368 1
315 369 1
315 386 1
315 388 1
315 389 1
315 394 1
316 326 1
316 333 1
316 338 1
316 344 1
316 345 1
316 348 1
316 350 1
316 355 1
316 357 1
316 364 1
316 365 1
316 368 1
316 369 1
316 373 1
316 384 1
316 388 1
316 391 1
316 397 1
316 398 1
317 319 1
317 320 1
317 323 1
317 324 1
317 326 1
317 327 1
317 333 1
317 344 1
317 347 1
317 349 1
317 351 1
317 353 1
317 355 1
317 357 1
317 364 1
317 365 1
317 366 1
317 367 1
317 374 1
317 389 1
317 390 1
317 391 1
317 393 1
317 398 1
318 319 1
318 320 1
318 323 1
318 326 1
318 327 1
318 330 1
318 341 1
318 349 1
318 350 1
318 353 1
318 357 1
318 363 1
318 364 1
318 365 1
318 366 1
318 373 1
318 374 1
318 384 1
318 386 1
318 388 1
318 391 1
318 397 1
318 398 1
319 322 1
319 332 1
319 335 1
319 342 1
319 343 1
319 344 1
319 346 1
319 347 1
319 352 1
319 359 1
319 367 1
319 368 1
319 370 1
319 375 1
319 377 1
319 378 1
319 379 1
319 381 1
319 387 1
319 390 1
319 393 1
319 400 1
320 321 1
320 322 1
320 330 1
320 335 1
320 337 1
320 338 1
320 341 1
320 346 1
320 347 1
320 352 1
320 354 1
320 356 1
320 358 1
320 360 1
320 362 1
320 367 1
320 372 1
320 377 1
320 378 1
320 379 1
320 380 1
320 381 1
320 383 1
320 387 1
320 392 1
320 395 1
320 396 1
320 397 1
321 323 1
321 324 1
321 326 1
321 333 1
321 336 1
321 340 1
321 344 1
321 348 1
321 350 1
321 353 1
321 355 1
321 360 1
321 363 1
321 364 1
321 366 1
321 373 1
321 382 1
321 386 1
321 394 1
321 397 1
321 400 1
322 323 1
322 324 1
322 326 1
322 327 1
322 328 1
322 331 1
322 332 1
322 336 1
322 340 1
322 344 1
322 345 1
322 346 1
322 349 1
322 351 1
322 353 1
322 357 1
322 363 1
322 364 1
322 365 1
322 373 1
322 382 1
322 388 1
322 389 1
322 391 1
322 398 1
323 325 1
323 328 1
323 329 1
323 331 1
323 334 1
323 336 1
323 337 1
323 339 1
323 342 1
323 343 1
323 347 1
323 352 1
323 354 1
323 355 1
323 356 1
323 358 1
323 360 1
323 361 1
323 362 1
323 365 1
323 367 1
323 368 1
323 371 1
323 375 1
323 376 1
323 378 1
323 379 1
323 380 1
323 383 1
323 384 1
323 387 1
323 390 1
323 393 1
323 396 1
323 399 1
323 400 1
324 325 1
324 329 1
324 339 1
324 341 1
324 346 1
324 352 1
324 354 1
324 356 1
324 360 1
324 368 1
324 370 1
324 372 1
324 375 1
324 376 1
324 378 1
324 380 1
324 385 1
324 390 1
324 392 1
324 399 1
325 327 1
325 332 1
325 333 1
325 340 1
325 344 1
325 345 1
325 350 1
325 353 1
325 355 1
325 363 1
325 365 1
325 366 1
325 369 1
325 373 1
325 382 1
325 388 1
325 389 1
325 394 1
325 398 1
326 328 1
326 330 1
326 333 1
326 334 1
326 335 1
326 338 1
326 339 1
326 341 1
326 343 1
326 347 1
326 354 1
326 356 1
326 358 1
326 359 1
326 361 1
326 362 1
326 363 1
326 367 1
326 368 1
326 370 1
326 372 1
326 376 1
326 377 1
326 378 1
326 379 1
326 385 1
326 387 1
326 392 1
326 393 1
326 399 1
326 400 1
327 329 1
327 330 1
327 331 1
327 334 1
327 335 1
327 339 1
327 346 1
327 347 1
327 352 1
327 353 1
327 354 1
327 356 1
327 358 1
327 359 1
327 360 1
327 362 1
327 368 1
327 370 1
327 372 1
327 376 1
327 379 1
327 382 1
327 385 1
327 387 1
327 390 1
327 391 1
327 395 1
327 399 1
327 400 1
328 331 1
328 345 1
328 346 1
328 349 1
328 351 1
328 353 1
328 355 1
328 357 1
328 363 1
328 364 1
328 366 1
328 374 1
328 384 1
328 386 1
328 388 1
328 391 1
328 398 1
329 333 1
329 336 1
329 340 1
329 344 1
329 345 1
329 348 1
329 350 1
329 351 1
329 353 1
329 355 1
329 363 1
329 364 1
329 365 1
329 366 1
329 369 1
329 370 1
329 384 1
329 386 1
329 388 1
329 392 1
330 332 1
330 336 1
330 341 1
330 345 1
330 348 1
330 353 1
330 357 1
330 363 1
330 364 1
330 365 1
330 369 1
330 384 1
330 391 1
330 398 1
331 332 1
331 333 1
331 340 1
331 346 1
331 348 1
331 349 1
331 351 1
331 357 1
331 364 1
331 382 1
331 384 1
331 388 1
331 391 1
331 394 1
331 397 1
332 334 1
332 335 1
332 337 1
332 338 1
332 339 1
332 342 1
332 344 1
332 346 1
332 347 1
332 352 1
332 358 1
332 360 1
332 361 1
332 367 1
332 368 1
332 370 1
332 372 1
332 375 1
332 377 1
332 379 1
332 380 1
332 381 1
332 387 1
332 390 1
332 392 1
332 395 1
332 399 1
332 400 1
333 334 1
333 335 1
333 337 1
333 338 1
333 347 1
333 352 1
333 354 1
333 356 1
333 359 1
333 360 1
333 361 1
333 362 1
333 363 1
333 367 1
333 370 1
333 377 1
333 379 1
333 380 1
333 381 1
333 387 1
333 390 1
333 392 1
333 393 1
333 395 1
333 396 1
333 399 1
333 400 1
334 345 1
334 349 1
334 350 1
334 351 1
334 352 1
334 355 1
334 357 1
334 364 1
334 366 1
334 373 1
334 376 1
334 389 1
334 391 1
334 397 1
334 398 1
335 336 1
335 337 1
335 344 1
335 345 1
335 348 1
335 349 1
335 355 1
335 365 1
335 366 1
335 373 1
335 386 1
335 387 1
335 388 1
335 391 1
336 337 1
336 339 1
336 341 1
336 343 1
336 346 1
336 347 1
336 354 1
336 355 1
336 356 1
336 361 1
336 365 1
336 367 1
336 368 1
336 370 1
336 372 1
336 376 1
336 378 1
336 383 1
336 384 1
336 385 1
336 387 1
336 390 1
336 392 1
336 393 1
336 395 1
336 396 1
336 399 1
336 400 1
337 340 1
337 344 1
337 349 1
337 350 1
337 351 1
337 353 1
337 355 1
337 357 1
337 363 1
337 369 1
337 382 1
337 384 1
337 386 1
337 387 1
337 389 1
338 345 1
338 350 1
338 355 1
338 366 1
338 368 1
338 369 1
338 373 1
338 374 1
338 382 1
338 384 1
338 388 1
338 391 1
338 398 1
339 340 1
339 344 1
339 345 1
339 348 1
339 350 1
339 363 1
339 365 1
339 373 1
339 374 1
339 381 1
339 384 1
339 388 1
339 394 1
339 398 1
340 341 1
340 342 1
340 343 1
340 352 1
340 354 1
340 356 1
340 358 1
340 361 1
340 362 1
340 367 1
340 368 1
340 371 1
340 372 1
340 375 1
340 376 1
340 379 1
340 381 1
340 387 1
340 390 1
340 392 1
340 393 1
340 395 1
340 399 1
340 400 1
341 344 1
341 345 1
341 348 1
341 349 1
341 353 1
341 355 1
341 363 1
341 366 1
341 373 1
341 374 1
341 386 1
341 388 1
341 397 1
341 398 1
342 344 1
342 345 1
342 348 1
342 349 1
342 350 1
342 351 1
342 353 1
342 357 1
342 363 1
342 366 1
342 369 1
342 382 1
342 388 1
342 389 1
342 391 1
342 397 1
342 398 1
343 349 1
343 350 1
343 351 1
343 353 1
343 355 1
343 357 1
343 363 1
343 364 1
343 373 1
343 374 1
343 384 1
343 386 1
343 389 1
343 396 1
343 398 1
344 346 1
344 347 1
344 354 1
344 360 1
344 362 1
344 367 1
344 379 1
344 380 1
344 383 1
344 385 1
344 387 1
344 390 1
344 396 1
344 399 1
344 400 1
345 346 1
345 347 1
345 351 1
345 352 1
345 358 1
345 359 1
345 362 1
345 367 1
345 370 1
345 371 1
345 375 1
345 376 1
345 377 1
345 378 1
345 380 1
345 383 1
345 390 1
345 393 1
345 395 1
345 396 1
345 399 1
346 357 1
346 363 1
346 365 1
346 369 1
346 374 1
346 384 1
346 389 1
346 398 1
347 349 1
347 350 1
347 351 1
347 353 1
347 366 1
347 367 1
347 369 1
347 374 1
347 382 1
347 386 1
347 388 1
347 389 1
347 390 1
347 391 1
347 393 1
347 394 1
347 398 1
348 356 1
348 360 1
348 361 1
348 362 1
348 366 1
348 367 1
348 378 1
348 381 1
348 383 1
348 385 1
348 392 1
348 393 1
348 400 1
349 352 1
349 354 1
349 356 1
349 358 1
349 364 1
349 367 1
349 368 1
349 371 1
349 375 1
349 378 1
349 379 1
349 383 1
349 385 1
349 387 1
349 392 1
349 393 1
350 356 1
350 359 1
350 362 1
350 367 1
350 371 1
350 372 1
350 376 1
350 378 1
350 379 1
350 380 1
350 381 1
350 385 1
350 387 1
350 390 1
350 393 1
350 396 1
351 354 1
351 356 1
351 358 1
351 359 1
351 360 1
351 367 1
351 371 1
351 372 1
351 377 1
351 378 1
351 379 1
351 380 1
351 390 1
351 393 1
351 396 1
352 353 1
352 355 1
352 363 1
352 364 1
352 365 1
352 369 1
352 373 1
352 374 1
352 376 1
352 382 1
352 384 1
352 386 1
352 388 1
352 389 1
352 398 1
353 354 1
353 356 1
353 358 1
353 359 1
353 360 1
353 361 1
353 368 1
353 370 1
353 379 1
353 380 1
353 381 1
353 382 1
353 383 1
353 385 1
353 391 1
353 393 1
353 395 1
353 396 1
353 400 1
354 355 1
354 357 1
354 363 1
354 369 1
354 372 1
354 375 1
354 378 1
354 384 1
354 388 1
354 389 1
354 391 1
354 394 1
355 356 1
355 358 1
355 359 1
355 362 1
355 365 1
355 367 1
355 370 1
355 372 1
355 376 1
355 377 1
355 379 1
355 380 1
355 381 1
355 383 1
355 384 1
355 385 1
355 387 1
355 390 1
355 392 1
356 366 1
356 374 1
356 382 1
356 384 1
356 389 1
356 398 1
357 358 1
357 359 1
357 360 1
357 361 1
357 367 1
357 368 1
357 370 1
357 371 1
357 373 1
357 376 1
357 377 1
357 379 1
357 381 1
357 385 1
357 387 1
357 390 1
357 399 1
357 400 1
358 359 1
358 364 1
358 366 1
358 369 1
358 373 1
358 384 1
358 386 1
358 388 1
358 389 1
358 394 1
359 363 1
359 364 1
359 365 1
359 366 1
359 373 1
359 382 1
359 384 1
359 386 1
359 388 1
359 389 1
359 398 1
360 363 1
360 364 1
360 365 1
360 369 1
360 373 1
360 374 1
360 382 1
360 384 1
360 389 1
360 391 1
360 397 1
360 400 1
361 363 1
361 364 1
361 365 1
361 366 1
361 374 1
361 383 1
361 384 1
361 385 1
361 391 1
362 364 1
362 365 1
362 366 1
362 369 1
362 374 1
362 377 1
362 382 1
362 384 1
362 394 1
362 397 1
362 398 1
362 399 1
363 367 1
363 368 1
363 371 1
363 372 1
363 376 1
363 378 1
363 379 1
363 381 1
363 383 1
363 385 1
363 390 1
363 393 1
363 395 1
363 396 1
363 399 1
364 367 1
364 368 1
364 370 1
364 372 1
364 375 1
364 377 1
364 378 1
364 379 1
364 380 1
364 381 1
364 385 1
364 387 1
364 390 1
364 395 1
364 399 1
365 370 1
365 371 1
365 376 1
365 377 1
365 381 1
365 383 1
365 384 1
365 387 1
365 392 1
365 393 1
365 395 1
365 399 1
365 400 1
366 368 1
366 370 1
366 372 1
366 375 1
366 376 1
366 378 1
366 380 1
366 383 1
366 385 1
366 387 1
366 392 1
366 395 1
366 396 1
367 369 1
367 374 1
367 384 1
367 388 1
367 389 1
367 390 1
367 391 1
367 393 1
367 394 1
367 397 1
368 369 1
368 373 1
368 374 1
368 382 1
368 384 1
368 386 1
368 391 1
369 372 1
369 375 1
369 376 1
369 377 1
369 379 1
369 383 1
369 386 1
369 390 1
369 393 1
369 399 1
369 400 1
370 374 1
370 382 1
370 389 1
370 391 1
370 392 1
370 397 1
370 398 1
371 379 1
371 382 1
371 384 1
371 386 1
371 389 1
371 394 1
371 395 1
371 397 1
372 373 1
372 374 1
372 375 1
372 378 1
372 382 1
372 384 1
372 386 1
372 388 1
372 389 1
372 391 1
372 394 1
372 397 1
372 398 1
373 375 1
373 376 1
373 377 1
373 379 1
373 380 1
373 381 1
373 383 1
373 385 1
373 387 1
373 392 1
373 393 1
373 399 1
374 376 1
374 377 1
374 378 1
374 379 1
374 381 1
374 385 1
374 387 1
374 390 1
374 392 1
374 393 1
374 394 1
374 395 1
374 399 1
374 400 1
375 378 1
375 382 1
375 386 1
375 388 1
375 389 1
375 397 1
375 398 1
376 382 1
376 384 1
376 389 1
376 391 1
376 394 1
376 397 1
376 398 1
377 382 1
377 388 1
377 397 1
377 399 1
378 384 1
378 386 1
378 388 1
378 397 1
379 382 1
379 384 1
379 389 1
379 394 1
379 395 1
380 382 1
380 386 1
380 389 1
380 391 1
380 394 1
380 397 1
380 398 1
381 382 1
381 388 1
381 389 1
381 391 1
381 394 1
381 397 1
381 398 1
382 383 1
382 387 1
382 391 1
382 395 1
382 396 1
382 399 1
382 400 1
383 384 1
383 385 1
383 386 1
383 389 1
383 391 1
383 394 1
383 398 1
384 387 1
384 392 1
384 399 1
385 388 1
385 389 1
385 391 1
385 394 1
385 398 1
386 387 1
386 392 1
386 393 1
386 400 1
387 394 1
388 390 1
388 395 1
388 396 1
389 390 1
389 395 1
390 391 1
390 393 1
390 394 1
390 397 1
391 392 1
391 396 1
391 399 1
392 394 1
392 397 1
393 397 1
393 398 1
394 395 1
394 396 1
395 398 1
396 397 1
397 400 1
398 399 1


==> anc/instances/benchmark/theta/san400_0_7_2.dat <==
400 23940
1 4 1
1 9 1
1 10 1
1 13 1
1 21 1
1 25 1
1 29 1
1 33 1
1 35 1
1 37 1
1 40 1
1 41 1
1 44 1
1 45 1
1 50 1
1 68 1
1 70 1
1 71 1
1 72 1
1 76 1
1 81 1
1 83 1
1 85 1
1 91 1
1 98 1
1 99 1
1 107 1
1 109 1
1 110 1
1 112 1
1 113 1
1 123 1
1 125 1
1 130 1
1 131 1
1 140 1
1 141 1
1 143 1
1 146 1
1 147 1
1 149 1
1 151 1
1 156 1
1 160 1
1 162 1
1 164 1
1 168 1
1 172 1
1 174 1
1 176 1
1 180 1
1 190 1
1 192 1
1 195 1
1 200 1
1 202 1
1 208 1
1 217 1
1 220 1
1 221 1
1 225 1
1 227 1
1 236 1
1 238 1
1 240 1
1 244 1
1 248 1
1 249 1
1 250 1
1 253 1
1 255 1
1 263 1
1 265 1
1 266 1
1 272 1
1 274 1
1 282 1
1 283 1
1 284 1
1 289 1
1 291 1
1 293 1
1 296 1
1 302 1
1 303 1
1 305 1
1 309 1
1 312 1
1 318 1
1 322 1
1 323 1
1 324 1
1 326 1
1 332 1
1 340 1
1 345 1
1 350 1
1 356 1
1 358 1
1 360 1
1 366 1
1 368 1
1 370 1
1 372 1
1 374 1
1 375 1
1 384 1
1 386 1
1 394 1
1 399 1
1 400 1
2 3 1
2 4 1
2 6 1
2 9 1
2 20 1
2 21 1
2 26 1
2 28 1
2 29 1
2 33 1
2 37 1
2 38 1
2 41 1
2 42 1
2 45 1
2 57 1
2 59 1
2 62 1
2 67 1
2 71 1
2 72 1
2 73 1
2 74 1
2 76 1
2 79 1
2 80 1
2 82 1
2 83 1
2 86 1
2 89 1
2 90 1
2 91 1
2 92 1
2 98 1
2 99 1
2 101 1
2 105 1
2 107 1
2 108 1
2 111 1
2 116 1
2 128 1
2 129 1
2 130 1
2 141 1
2 143 1
2 144 1
2 146 1
2 149 1
2 151 1
2 162 1
2 164 1
2 168 1
2 169 1
2 174 1
2 186 1
2 189 1
2 193 1
2 199 1
2 202 1
2 203 1
2 208 1
2 222 1
2 230 1
2 237 1
2 240 1
2 250 1
2 253 1
2 259 1
2 260 1
2 263 1
2 266 1
2 269 1
2 270 1
2 271 1
2 274 1
2 278 1
2 282 1
2 284 1
2 289 1
2 291 1
2 293 1
2 294 1
2 295 1
2 296 1
2 303 1
2 306 1
2 308 1
2 314 1
2 317 1
2 318 1
2 324 1
2 332 1
2 335 1
2 340 1
2 343 1
2 345 1
2 350 1
2 356 1
2 358 1
2 363 1
2 372 1
2 374 1
2 375 1
2 378 1
2 380 1
2 381 1
2 387 1
2 389 1
2 390 1
2 394 1
2 396 1
2 397 1
3 15 1
3 16 1
3 17 1
3 18 1
3 19 1
3 22 1
3 23 1
3 27 1
3 30 1
3 34 1
3 36 1
3 43 1
3 46 1
3 47 1
3 48 1
3 49 1
3 50 1
3 52 1
3 53 1
3 56 1
3 58 1
3 65 1
3 66 1
3 68 1
3 77 1
3 78 1
3 79 1
3 88 1
3 92 1
3 100 1
3 101 1
3 102 1
3 103 1
3 112 1
3 114 1
3 115 1
3 117 1
3 118 1
3 120 1
3 121 1
3 122 1
3 132 1
3 133 1
3 135 1
3 140 1
3 144 1
3 145 1
3 150 1
3 154 1
3 156 1
3 157 1
3 159 1
3 161 1
3 167 1
3 170 1
3 171 1
3 175 1
3 176 1
3 178 1
3 179 1
3 181 1
3 183 1
3 184 1
3 188 1
3 191 1
3 192 1
3 196 1
3 197 1
3 201 1
3 207 1
3 209 1
3 211 1
3 214 1
3 216 1
3 218 1
3 219 1
3 226 1
3 231 1
3 233 1
3 236 1
3 237 1
3 242 1
3 245 1
3 252 1
3 254 1
3 257 1
3 258 1
3 262 1
3 264 1
3 267 1
3 275 1
3 278 1
3 279 1
3 280 1
3 283 1
3 284 1
3 285 1
3 286 1
3 297 1
3 299 1
3 300 1
3 305 1
3 309 1
3 310 1
3 311 1
3 316 1
3 319 1
3 321 1
3 327 1
3 330 1
3 334 1
3 338 1
3 344 1
3 348 1
3 349 1
3 351 1
3 352 1
3 353 1
3 354 1
3 355 1
3 362 1
3 365 1
3 371 1
3 373 1
3 376 1
3 382 1
3 383 1
3 387 1
3 388 1
3 391 1
3 393 1
3 395 1
3 398 1
4 5 1
4 6 1
4 15 1
4 20 1
4 22 1
4 24 1
4 27 1
4 30 1
4 31 1
4 36 1
4 42 1
4 48 1
4 50 1
4 51 1
4 52 1
4 56 1
4 57 1
4 58 1
4 63 1
4 64 1
4 69 1
4 77 1
4 78 1
4 90 1
4 97 1
4 100 1
4 102 1
4 104 1
4 109 1
4 114 1
4 118 1
4 120 1
4 129 1
4 132 1
4 133 1
4 134 1
4 144 1
4 150 1
4 153 1
4 154 1
4 155 1
4 156 1
4 159 1
4 160 1
4 163 1
4 165 1
4 167 1
4 170 1
4 171 1
4 173 1
4 177 1
4 179 1
4 183 1
4 184 1
4 187 1
4 188 1
4 195 1
4 207 1
4 211 1
4 223 1
4 232 1
4 233 1
4 234 1
4 235 1
4 236 1
4 239 1
4 243 1
4 252 1
4 254 1
4 256 1
4 257 1
4 258 1
4 260 1
4 262 1
4 267 1
4 268 1
4 271 1
4 272 1
4 273 1
4 275 1
4 280 1
4 290 1
4 298 1
4 300 1
4 301 1
4 304 1
4 305 1
4 306 1
4 310 1
4 319 1
4 321 1
4 327 1
4 329 1
4 330 1
4 331 1
4 334 1
4 335 1
4 339 1
4 342 1
4 344 1
4 348 1
4 351 1
4 352 1
4 353 1
4 362 1
4 369 1
4 373 1
4 382 1
4 383 1
4 391 1
4 392 1
4 393 1
4 395 1
5 7 1
5 8 1
5 12 1
5 13 1
5 21 1
5 24 1
5 29 1
5 32 1
5 37 1
5 38 1
5 45 1
5 59 1
5 60 1
5 63 1
5 64 1
5 66 1
5 70 1
5 71 1
5 72 1
5 73 1
5 74 1
5 76 1
5 81 1
5 85 1
5 86 1
5 89 1
5 91 1
5 95 1
5 98 1
5 99 1
5 104 1
5 105 1
5 107 1
5 110 1
5 124 1
5 126 1
5 130 1
5 134 1
5 137 1
5 141 1
5 143 1
5 146 1
5 147 1
5 151 1
5 160 1
5 162 1
5 164 1
5 168 1
5 172 1
5 174 1
5 176 1
5 186 1
5 194 1
5 195 1
5 199 1
5 202 1
5 203 1
5 205 1
5 206 1
5 208 1
5 217 1
5 218 1
5 227 1
5 229 1
5 230 1
5 243 1
5 244 1
5 245 1
5 248 1
5 253 1
5 260 1
5 261 1
5 263 1
5 265 1
5 269 1
5 270 1
5 271 1
5 272 1
5 274 1
5 276 1
5 278 1
5 281 1
5 283 1
5 285 1
5 289 1
5 291 1
5 292 1
5 293 1
5 294 1
5 296 1
5 303 1
5 307 1
5 309 1
5 312 1
5 317 1
5 318 1
5 322 1
5 328 1
5 332 1
5 335 1
5 340 1
5 343 1
5 345 1
5 346 1
5 350 1
5 360 1
5 361 1
5 365 1
5 370 1
5 374 1
5 376 1
5 379 1
5 380 1
5 381 1
5 383 1
5 384 1
5 385 1
5 396 1
5 397 1
5 399 1
5 400 1
6 7 1
6 16 1
6 17 1
6 18 1
6 19 1
6 20 1
6 27 1
6 28 1
6 30 1
6 31 1
6 34 1
6 39 1
6 48 1
6 49 1
6 52 1
6 53 1
6 54 1
6 56 1
6 61 1
6 63 1
6 64 1
6 66 1
6 68 1
6 78 1
6 79 1
6 84 1
6 88 1
6 90 1
6 97 1
6 100 1
6 101 1
6 102 1
6 103 1
6 109 1
6 114 1
6 119 1
6 120 1
6 121 1
6 122 1
6 127 1
6 132 1
6 133 1
6 136 1
6 139 1
6 140 1
6 145 1
6 158 1
6 159 1
6 160 1
6 163 1
6 167 1
6 173 1
6 177 1
6 178 1
6 179 1
6 183 1
6 188 1
6 194 1
6 195 1
6 197 1
6 200 1
6 201 1
6 210 1
6 212 1
6 215 1
6 216 1
6 219 1
6 223 1
6 228 1
6 231 1
6 232 1
6 234 1
6 239 1
6 241 1
6 242 1
6 243 1
6 252 1
6 255 1
6 256 1
6 258 1
6 260 1
6 262 1
6 264 1
6 267 1
6 268 1
6 271 1
6 272 1
6 273 1
6 275 1
6 280 1
6 285 1
6 287 1
6 288 1
6 297 1
6 298 1
6 300 1
6 301 1
6 306 1
6 310 1
6 321 1
6 329 1
6 335 1
6 337 1
6 348 1
6 352 1
6 353 1
6 355 1
6 357 1
6 362 1
6 367 1
6 369 1
6 373 1
6 382 1
6 383 1
6 387 1
6 391 1
6 393 1
6 395 1
6 398 1
7 9 1
7 13 1
7 14 1
7 24 1
7 25 1
7 32 1
7 35 1
7 38 1
7 40 1
7 41 1
7 59 1
7 62 1
7 63 1
7 64 1
7 66 1
7 67 1
7 70 1
7 71 1
7 72 1
7 75 1
7 76 1
7 85 1
7 91 1
7 95 1
7 98 1
7 99 1
7 104 1
7 107 1
7 108 1
7 110 1
7 111 1
7 124 1
7 125 1
7 126 1
7 128 1
7 131 1
7 134 1
7 135 1
7 137 1
7 138 1
7 143 1
7 148 1
7 149 1
7 151 1
7 152 1
7 164 1
7 166 1
7 169 1
7 182 1
7 185 1
7 186 1
7 189 1
7 193 1
7 194 1
7 195 1
7 198 1
7 199 1
7 203 1
7 204 1
7 206 1
7 208 1
7 217 1
7 218 1
7 221 1
7 224 1
7 225 1
7 229 1
7 230 1
7 239 1
7 240 1
7 243 1
7 245 1
7 246 1
7 248 1
7 253 1
7 261 1
7 263 1
7 265 1
7 266 1
7 269 1
7 272 1
7 274 1
7 276 1
7 278 1
7 282 1
7 283 1
7 285 1
7 286 1
7 291 1
7 294 1
7 295 1
7 296 1
7 298 1
7 301 1
7 302 1
7 303 1
7 308 1
7 312 1
7 313 1
7 316 1
7 317 1
7 318 1
7 323 1
7 324 1
7 336 1
7 340 1
7 345 1
7 346 1
7 350 1
7 356 1
7 358 1
7 359 1
7 360 1
7 363 1
7 368 1
7 370 1
7 374 1
7 380 1
7 383 1
7 384 1
7 389 1
7 394 1
7 396 1
7 397 1
8 11 1
8 15 1
8 17 1
8 19 1
8 20 1
8 23 1
8 24 1
8 26 1
8 27 1
8 28 1
8 30 1
8 34 1
8 36 1
8 42 1
8 43 1
8 44 1
8 46 1
8 48 1
8 49 1
8 50 1
8 51 1
8 56 1
8 57 1
8 58 1
8 65 1
8 66 1
8 68 1
8 74 1
8 77 1
8 78 1
8 79 1
8 84 1
8 88 1
8 93 1
8 94 1
8 95 1
8 97 1
8 99 1
8 100 1
8 101 1
8 102 1
8 103 1
8 106 1
8 113 1
8 115 1
8 119 1
8 120 1
8 122 1
8 127 1
8 129 1
8 132 1
8 134 1
8 136 1
8 144 1
8 145 1
8 148 1
8 154 1
8 155 1
8 156 1
8 157 1
8 158 1
8 161 1
8 163 1
8 165 1
8 170 1
8 175 1
8 178 1
8 181 1
8 185 1
8 190 1
8 191 1
8 192 1
8 196 1
8 201 1
8 203 1
8 211 1
8 214 1
8 215 1
8 216 1
8 223 1
8 226 1
8 231 1
8 232 1
8 234 1
8 237 1
8 241 1
8 242 1
8 247 1
8 251 1
8 252 1
8 256 1
8 257 1
8 262 1
8 267 1
8 268 1
8 275 1
8 276 1
8 277 1
8 290 1
8 292 1
8 297 1
8 299 1
8 303 1
8 305 1
8 306 1
8 312 1
8 315 1
8 325 1
8 327 1
8 330 1
8 331 1
8 334 1
8 336 1
8 337 1
8 339 1
8 341 1
8 342 1
8 344 1
8 347 1
8 348 1
8 349 1
8 351 1
8 357 1
8 364 1
8 367 1
8 369 1
8 373 1
8 383 1
8 387 1
8 393 1
8 395 1
8 398 1
9 15 1
9 20 1
9 23 1
9 27 1
9 28 1
9 30 1
9 31 1
9 34 1
9 36 1
9 42 1
9 46 1
9 47 1
9 49 1
9 50 1
9 52 1
9 53 1
9 54 1
9 57 1
9 61 1
9 68 1
9 78 1
9 79 1
9 80 1
9 84 1
9 88 1
9 96 1
9 97 1
9 100 1
9 102 1
9 103 1
9 108 1
9 115 1
9 118 1
9 119 1
9 121 1
9 122 1
9 129 1
9 132 1
9 134 1
9 136 1
9 139 1
9 142 1
9 153 1
9 155 1
9 156 1
9 157 1
9 158 1
9 164 1
9 166 1
9 170 1
9 171 1
9 178 1
9 179 1
9 183 1
9 184 1
9 187 1
9 188 1
9 191 1
9 192 1
9 194 1
9 197 1
9 207 1
9 210 1
9 214 1
9 215 1
9 219 1
9 223 1
9 226 1
9 232 1
9 235 1
9 241 1
9 242 1
9 245 1
9 252 1
9 254 1
9 255 1
9 256 1
9 257 1
9 258 1
9 262 1
9 264 1
9 268 1
9 276 1
9 277 1
9 280 1
9 288 1
9 299 1
9 300 1
9 304 1
9 306 1
9 310 1
9 311 1
9 313 1
9 318 1
9 321 1
9 325 1
9 327 1
9 329 1
9 330 1
9 334 1
9 337 1
9 338 1
9 341 1
9 344 1
9 348 1
9 351 1
9 352 1
9 353 1
9 354 1
9 355 1
9 356 1
9 357 1
9 358 1
9 361 1
9 364 1
9 366 1
9 371 1
9 381 1
9 388 1
9 392 1
9 393 1
9 395 1
9 397 1
10 11 1
10 16 1
10 17 1
10 19 1
10 20 1
10 21 1
10 22 1
10 23 1
10 28 1
10 30 1
10 34 1
10 37 1
10 42 1
10 43 1
10 46 1
10 48 1
10 50 1
10 53 1
10 55 1
10 58 1
10 61 1
10 63 1
10 65 1
10 66 1
10 68 1
10 69 1
10 77 1
10 78 1
10 79 1
10 86 1
10 88 1
10 94 1
10 97 1
10 100 1
10 101 1
10 104 1
10 105 1
10 109 1
10 112 1
10 117 1
10 119 1
10 121 1
10 123 1
10 127 1
10 134 1
10 136 1
10 139 1
10 145 1
10 153 1
10 154 1
10 157 1
10 158 1
10 163 1
10 167 1
10 173 1
10 175 1
10 177 1
10 183 1
10 184 1
10 186 1
10 187 1
10 194 1
10 196 1
10 200 1
10 204 1
10 208 1
10 210 1
10 211 1
10 212 1
10 213 1
10 214 1
10 215 1
10 222 1
10 223 1
10 224 1
10 228 1
10 232 1
10 233 1
10 234 1
10 235 1
10 237 1
10 241 1
10 242 1
10 244 1
10 245 1
10 251 1
10 252 1
10 254 1
10 267 1
10 273 1
10 275 1
10 276 1
10 277 1
10 279 1
10 280 1
10 287 1
10 290 1
10 297 1
10 304 1
10 306 1
10 319 1
10 327 1
10 329 1
10 330 1
10 334 1
10 338 1
10 341 1
10 342 1
10 347 1
10 348 1
10 349 1
10 367 1
10 368 1
10 369 1
10 383 1
10 388 1
10 391 1
10 392 1
11 12 1
11 14 1
11 25 1
11 37 1
11 41 1
11 45 1
11 48 1
11 49 1
11 64 1
11 67 1
11 72 1
11 75 1
11 80 1
11 81 1
11 85 1
11 89 1
11 90 1
11 92 1
11 95 1
11 97 1
11 98 1
11 99 1
11 105 1
11 106 1
11 107 1
11 108 1
11 110 1
11 111 1
11 116 1
11 125 1
11 131 1
11 135 1
11 136 1
11 138 1
11 141 1
11 143 1
11 147 1
11 149 1
11 162 1
11 164 1
11 168 1
11 174 1
11 176 1
11 177 1
11 186 1
11 189 1
11 195 1
11 198 1
11 199 1
11 205 1
11 206 1
11 208 1
11 212 1
11 213 1
11 218 1
11 224 1
11 225 1
11 230 1
11 239 1
11 246 1
11 248 1
11 249 1
11 250 1
11 260 1
11 265 1
11 274 1
11 282 1
11 284 1
11 288 1
11 289 1
11 292 1
11 293 1
11 295 1
11 298 1
11 309 1
11 312 1
11 313 1
11 314 1
11 315 1
11 318 1
11 323 1
11 324 1
11 328 1
11 332 1
11 334 1
11 335 1
11 336 1
11 338 1
11 339 1
11 345 1
11 356 1
11 358 1
11 361 1
11 365 1
11 366 1
11 367 1
11 368 1
11 370 1
11 374 1
11 380 1
11 384 1
11 385 1
11 389 1
11 390 1
11 396 1
11 397 1
11 400 1
12 15 1
12 16 1
12 19 1
12 20 1
12 22 1
12 24 1
12 27 1
12 28 1
12 30 1
12 42 1
12 46 1
12 48 1
12 49 1
12 50 1
12 56 1
12 57 1
12 62 1
12 65 1
12 68 1
12 69 1
12 72 1
12 77 1
12 78 1
12 93 1
12 94 1
12 100 1
12 103 1
12 115 1
12 116 1
12 118 1
12 119 1
12 131 1
12 133 1
12 140 1
12 150 1
12 154 1
12 159 1
12 161 1
12 165 1
12 167 1
12 171 1
12 172 1
12 173 1
12 175 1
12 177 1
12 179 1
12 184 1
12 188 1
12 190 1
12 192 1
12 194 1
12 196 1
12 197 1
12 200 1
12 206 1
12 207 1
12 215 1
12 216 1
12 219 1
12 222 1
12 223 1
12 227 1
12 231 1
12 242 1
12 245 1
12 246 1
12 251 1
12 252 1
12 255 1
12 256 1
12 264 1
12 267 1
12 268 1
12 273 1
12 275 1
12 276 1
12 279 1
12 280 1
12 287 1
12 290 1
12 297 1
12 300 1
12 304 1
12 308 1
12 311 1
12 315 1
12 331 1
12 337 1
12 342 1
12 348 1
12 351 1
12 354 1
12 355 1
12 357 1
12 371 1
12 373 1
12 380 1
12 382 1
12 389 1
12 391 1
12 392 1
12 393 1
12 398 1
12 400 1
13 15 1
13 16 1
13 17 1
13 18 1
13 20 1
13 27 1
13 31 1
13 33 1
13 36 1
13 39 1
13 42 1
13 43 1
13 44 1
13 46 1
13 47 1
13 48 1
13 51 1
13 52 1
13 54 1
13 57 1
13 58 1
13 59 1
13 63 1
13 65 1
13 66 1
13 68 1
13 69 1
13 70 1
13 77 1
13 78 1
13 83 1
13 93 1
13 100 1
13 101 1
13 103 1
13 109 1
13 112 1
13 114 1
13 117 1
13 118 1
13 120 1
13 121 1
13 132 1
13 134 1
13 138 1
13 139 1
13 140 1
13 142 1
13 144 1
13 147 1
13 150 1
13 154 1
13 155 1
13 156 1
13 161 1
13 163 1
13 171 1
13 173 1
13 175 1
13 177 1
13 178 1
13 183 1
13 184 1
13 194 1
13 196 1
13 223 1
13 226 1
13 228 1
13 231 1
13 232 1
13 233 1
13 234 1
13 236 1
13 237 1
13 241 1
13 249 1
13 254 1
13 256 1
13 258 1
13 264 1
13 268 1
13 273 1
13 276 1
13 277 1
13 279 1
13 281 1
13 285 1
13 287 1
13 297 1
13 299 1
13 300 1
13 305 1
13 306 1
13 310 1
13 315 1
13 322 1
13 329 1
13 331 1
13 337 1
13 339 1
13 342 1
13 343 1
13 344 1
13 346 1
13 348 1
13 351 1
13 352 1
13 353 1
13 354 1
13 355 1
13 357 1
13 362 1
13 364 1
13 367 1
13 371 1
13 383 1
13 385 1
13 388 1
13 392 1
13 393 1
14 17 1
14 18 1
14 19 1
14 24 1
14 26 1
14 35 1
14 36 1
14 39 1
14 42 1
14 46 1
14 47 1
14 48 1
14 50 1
14 51 1
14 52 1
14 53 1
14 57 1
14 60 1
14 66 1
14 69 1
14 78 1
14 79 1
14 82 1
14 85 1
14 93 1
14 94 1
14 100 1
14 101 1
14 102 1
14 104 1
14 109 1
14 112 1
14 114 1
14 117 1
14 118 1
14 121 1
14 127 1
14 129 1
14 132 1
14 133 1
14 134 1
14 139 1
14 140 1
14 142 1
14 144 1
14 146 1
14 150 1
14 153 1
14 154 1
14 158 1
14 159 1
14 161 1
14 165 1
14 167 1
14 168 1
14 170 1
14 171 1
14 175 1
14 177 1
14 178 1
14 180 1
14 187 1
14 188 1
14 190 1
14 191 1
14 194 1
14 197 1
14 200 1
14 201 1
14 207 1
14 209 1
14 210 1
14 211 1
14 215 1
14 216 1
14 219 1
14 221 1
14 233 1
14 234 1
14 235 1
14 236 1
14 242 1
14 245 1
14 247 1
14 251 1
14 252 1
14 254 1
14 261 1
14 262 1
14 267 1
14 273 1
14 275 1
14 276 1
14 279 1
14 280 1
14 285 1
14 287 1
14 288 1
14 299 1
14 300 1
14 302 1
14 311 1
14 321 1
14 325 1
14 330 1
14 331 1
14 334 1
14 338 1
14 342 1
14 347 1
14 348 1
14 349 1
14 351 1
14 355 1
14 362 1
14 369 1
14 371 1
14 373 1
14 377 1
14 387 1
14 388 1
14 390 1
14 391 1
14 392 1
14 395 1
14 396 1
15 19 1
15 21 1
15 29 1
15 32 1
15 33 1
15 34 1
15 35 1
15 43 1
15 45 1
15 53 1
15 67 1
15 70 1
15 72 1
15 74 1
15 75 1
15 76 1
15 81 1
15 82 1
15 85 1
15 89 1
15 92 1
15 93 1
15 95 1
15 99 1
15 111 1
15 116 1
15 120 1
15 123 1
15 126 1
15 130 1
15 135 1
15 138 1
15 147 1
15 164 1
15 166 1
15 168 1
15 171 1
15 176 1
15 180 1
15 182 1
15 183 1
15 195 1
15 199 1
15 202 1
15 203 1
15 205 1
15 206 1
15 213 1
15 217 1
15 218 1
15 221 1
15 225 1
15 227 1
15 229 1
15 230 1
15 235 1
15 238 1
15 240 1
15 250 1
15 253 1
15 260 1
15 261 1
15 263 1
15 265 1
15 266 1
15 271 1
15 274 1
15 282 1
15 286 1
15 291 1
15 293 1
15 299 1
15 302 1
15 312 1
15 314 1
15 317 1
15 322 1
15 324 1
15 325 1
15 328 1
15 335 1
15 340 1
15 345 1
15 346 1
15 355 1
15 359 1
15 366 1
15 370 1
15 374 1
15 376 1
15 384 1
15 385 1
15 386 1
15 389 1
15 390 1
15 394 1
15 397 1
15 400 1
16 21 1
16 25 1
16 27 1
16 29 1
16 32 1
16 33 1
16 35 1
16 37 1
16 38 1
16 41 1
16 60 1
16 70 1
16 71 1
16 72 1
16 73 1
16 74 1
16 78 1
16 81 1
16 83 1
16 87 1
16 89 1
16 90 1
16 91 1
16 92 1
16 95 1
16 98 1
16 100 1
16 102 1
16 105 1
16 107 1
16 111 1
16 116 1
16 117 1
16 125 1
16 130 1
16 137 1
16 138 1
16 141 1
16 143 1
16 148 1
16 151 1
16 162 1
16 168 1
16 169 1
16 180 1
16 182 1
16 186 1
16 189 1
16 193 1
16 195 1
16 196 1
16 198 1
16 199 1
16 201 1
16 202 1
16 203 1
16 205 1
16 206 1
16 208 1
16 213 1
16 217 1
16 220 1
16 224 1
16 227 1
16 230 1
16 239 1
16 248 1
16 250 1
16 258 1
16 260 1
16 261 1
16 266 1
16 267 1
16 269 1
16 270 1
16 271 1
16 272 1
16 281 1
16 286 1
16 291 1
16 296 1
16 298 1
16 301 1
16 302 1
16 303 1
16 307 1
16 309 1
16 314 1
16 316 1
16 317 1
16 319 1
16 322 1
16 323 1
16 324 1
16 328 1
16 332 1
16 333 1
16 335 1
16 336 1
16 343 1
16 345 1
16 346 1
16 348 1
16 356 1
16 359 1
16 360 1
16 362 1
16 366 1
16 368 1
16 378 1
16 380 1
16 381 1
16 386 1
16 391 1
16 394 1
16 396 1
16 399 1
17 18 1
17 21 1
17 25 1
17 32 1
17 35 1
17 37 1
17 46 1
17 60 1
17 62 1
17 64 1
17 70 1
17 72 1
17 74 1
17 80 1
17 83 1
17 85 1
17 86 1
17 87 1
17 90 1
17 92 1
17 95 1
17 99 1
17 107 1
17 108 1
17 110 1
17 111 1
17 114 1
17 121 1
17 122 1
17 123 1
17 124 1
17 125 1
17 126 1
17 128 1
17 130 1
17 131 1
17 135 1
17 139 1
17 141 1
17 147 1
17 149 1
17 151 1
17 161 1
17 164 1
17 165 1
17 168 1
17 172 1
17 180 1
17 182 1
17 185 1
17 189 1
17 191 1
17 199 1
17 202 1
17 203 1
17 205 1
17 217 1
17 220 1
17 221 1
17 230 1
17 238 1
17 244 1
17 246 1
17 248 1
17 249 1
17 253 1
17 259 1
17 260 1
17 261 1
17 265 1
17 266 1
17 271 1
17 272 1
17 274 1
17 278 1
17 286 1
17 287 1
17 291 1
17 292 1
17 294 1
17 295 1
17 296 1
17 298 1
17 302 1
17 309 1
17 312 1
17 314 1
17 316 1
17 320 1
17 321 1
17 322 1
17 323 1
17 333 1
17 340 1
17 345 1
17 346 1
17 350 1
17 356 1
17 361 1
17 363 1
17 365 1
17 368 1
17 370 1
17 372 1
17 375 1
17 376 1
17 378 1
17 384 1
17 385 1
17 386 1
17 390 1
17 393 1
17 396 1
17 400 1
18 32 1
18 33 1
18 35 1
18 37 1
18 38 1
18 46 1
18 59 1
18 64 1
18 67 1
18 71 1
18 72 1
18 73 1
18 75 1
18 76 1
18 86 1
18 90 1
18 95 1
18 107 1
18 110 1
18 111 1
18 114 1
18 121 1
18 122 1
18 125 1
18 126 1
18 130 1
18 138 1
18 139 1
18 147 1
18 149 1
18 151 1
18 161 1
18 164 1
18 165 1
18 168 1
18 169 1
18 174 1
18 185 1
18 191 1
18 203 1
18 204 1
18 213 1
18 220 1
18 221 1
18 224 1
18 225 1
18 227 1
18 238 1
18 246 1
18 248 1
18 249 1
18 250 1
18 259 1
18 260 1
18 261 1
18 265 1
18 266 1
18 270 1
18 271 1
18 272 1
18 274 1
18 281 1
18 282 1
18 287 1
18 293 1
18 296 1
18 301 1
18 307 1
18 309 1
18 316 1
18 317 1
18 321 1
18 323 1
18 324 1
18 326 1
18 328 1
18 332 1
18 335 1
18 336 1
18 340 1
18 343 1
18 346 1
18 350 1
18 356 1
18 358 1
18 360 1
18 361 1
18 363 1
18 370 1
18 375 1
18 376 1
18 380 1
18 384 1
18 389 1
18 390 1
18 393 1
18 394 1
18 399 1
18 400 1
19 21 1
19 32 1
19 34 1
19 35 1
19 37 1
19 40 1
19 41 1
19 43 1
19 45 1
19 53 1
19 59 1
19 60 1
19 62 1
19 64 1
19 70 1
19 71 1
19 72 1
19 73 1
19 81 1
19 82 1
19 83 1
19 87 1
19 90 1
19 91 1
19 92 1
19 93 1
19 98 1
19 106 1
19 108 1
19 111 1
19 113 1
19 116 1
19 120 1
19 123 1
19 126 1
19 130 1
19 135 1
19 138 1
19 141 1
19 147 1
19 148 1
19 160 1
19 164 1
19 166 1
19 171 1
19 172 1
19 176 1
19 180 1
19 182 1
19 183 1
19 186 1
19 195 1
19 198 1
19 204 1
19 205 1
19 213 1
19 217 1
19 218 1
19 221 1
19 224 1
19 225 1
19 227 1
19 229 1
19 230 1
19 235 1
19 238 1
19 246 1
19 250 1
19 253 1
19 259 1
19 260 1
19 261 1
19 263 1
19 266 1
19 269 1
19 271 1
19 272 1
19 274 1
19 278 1
19 282 1
19 283 1
19 286 1
19 289 1
19 291 1
19 296 1
19 298 1
19 299 1
19 301 1
19 302 1
19 303 1
19 308 1
19 309 1
19 312 1
19 313 1
19 314 1
19 316 1
19 318 1
19 322 1
19 324 1
19 325 1
19 326 1
19 328 1
19 332 1
19 336 1
19 340 1
19 346 1
19 350 1
19 355 1
19 356 1
19 358 1
19 359 1
19 360 1
19 361 1
19 366 1
19 370 1
19 372 1
19 375 1
19 376 1
19 379 1
19 380 1
19 381 1
19 389 1
19 390 1
19 396 1
19 400 1
20 26 1
20 28 1
20 32 1
20 33 1
20 38 1
20 40 1
20 42 1
20 57 1
20 60 1
20 64 1
20 70 1
20 73 1
20 75 1
20 76 1
20 79 1
20 81 1
20 87 1
20 89 1
20 91 1
20 92 1
20 101 1
20 105 1
20 110 1
20 126 1
20 129 1
20 131 1
20 144 1
20 146 1
20 147 1
20 151 1
20 166 1
20 172 1
20 174 1
20 176 1
20 185 1
20 186 1
20 189 1
20 198 1
20 199 1
20 202 1
20 203 1
20 204 1
20 205 1
20 213 1
20 220 1
20 222 1
20 224 1
20 229 1
20 230 1
20 237 1
20 246 1
20 248 1
20 249 1
20 253 1
20 259 1
20 260 1
20 266 1
20 269 1
20 271 1
20 282 1
20 283 1
20 284 1
20 286 1
20 291 1
20 294 1
20 295 1
20 298 1
20 301 1
20 302 1
20 306 1
20 309 1
20 313 1
20 316 1
20 318 1
20 322 1
20 323 1
20 324 1
20 326 1
20 328 1
20 332 1
20 343 1
20 345 1
20 346 1
20 350 1
20 358 1
20 361 1
20 363 1
20 370 1
20 372 1
20 375 1
20 379 1
20 380 1
20 381 1
20 384 1
20 385 1
20 387 1
20 389 1
20 390 1
20 399 1
20 400 1
21 22 1
21 23 1
21 26 1
21 28 1
21 30 1
21 34 1
21 36 1
21 37 1
21 42 1
21 46 1
21 47 1
21 50 1
21 52 1
21 53 1
21 54 1
21 56 1
21 57 1
21 61 1
21 65 1
21 66 1
21 69 1
21 79 1
21 84 1
21 86 1
21 88 1
21 94 1
21 96 1
21 101 1
21 103 1
21 105 1
21 109 1
21 112 1
21 114 1
21 117 1
21 118 1
21 123 1
21 127 1
21 134 1
21 139 1
21 140 1
21 144 1
21 150 1
21 153 1
21 155 1
21 156 1
21 158 1
21 161 1
21 165 1
21 170 1
21 171 1
21 173 1
21 175 1
21 178 1
21 186 1
21 187 1
21 190 1
21 197 1
21 200 1
21 204 1
21 208 1
21 209 1
21 211 1
21 213 1
21 214 1
21 219 1
21 224 1
21 237 1
21 241 1
21 243 1
21 244 1
21 245 1
21 247 1
21 251 1
21 255 1
21 257 1
21 258 1
21 262 1
21 264 1
21 268 1
21 273 1
21 277 1
21 279 1
21 280 1
21 288 1
21 290 1
21 299 1
21 315 1
21 325 1
21 329 1
21 331 1
21 337 1
21 338 1
21 341 1
21 342 1
21 344 1
21 347 1
21 349 1
21 351 1
21 353 1
21 354 1
21 357 1
21 364 1
21 367 1
21 368 1
21 373 1
21 382 1
21 387 1
21 388 1
21 392 1
22 25 1
22 29 1
22 32 1
22 35 1
22 36 1
22 37 1
22 39 1
22 41 1
22 58 1
22 60 1
22 61 1
22 62 1
22 72 1
22 73 1
22 75 1
22 81 1
22 82 1
22 83 1
22 85 1
22 87 1
22 92 1
22 98 1
22 105 1
22 106 1
22 108 1
22 123 1
22 124 1
22 125 1
22 126 1
22 128 1
22 130 1
22 131 1
22 135 1
22 137 1
22 149 1
22 151 1
22 154 1
22 160 1
22 164 1
22 167 1
22 169 1
22 175 1
22 176 1
22 180 1
22 182 1
22 186 1
22 189 1
22 195 1
22 198 1
22 199 1
22 203 1
22 204 1
22 210 1
22 213 1
22 217 1
22 218 1
22 220 1
22 221 1
22 224 1
22 225 1
22 227 1
22 229 1
22 230 1
22 238 1
22 239 1
22 244 1
22 249 1
22 250 1
22 259 1
22 261 1
22 263 1
22 270 1
22 279 1
22 281 1
22 282 1
22 283 1
22 291 1
22 298 1
22 301 1
22 303 1
22 308 1
22 316 1
22 317 1
22 320 1
22 332 1
22 333 1
22 337 1
22 342 1
22 345 1
22 356 1
22 358 1
22 359 1
22 361 1
22 363 1
22 365 1
22 366 1
22 368 1
22 370 1
22 372 1
22 375 1
22 378 1
22 379 1
22 381 1
22 384 1
22 386 1
22 388 1
22 390 1
22 394 1
22 396 1
22 397 1
22 399 1
22 400 1
23 25 1
23 33 1
23 35 1
23 41 1
23 45 1
23 62 1
23 64 1
23 71 1
23 73 1
23 74 1
23 75 1
23 76 1
23 80 1
23 82 1
23 89 1
23 90 1
23 91 1
23 103 1
23 105 1
23 108 1
23 110 1
23 111 1
23 113 1
23 115 1
23 116 1
23 126 1
23 137 1
23 138 1
23 141 1
23 143 1
23 146 1
23 147 1
23 149 1
23 151 1
23 152 1
23 164 1
23 166 1
23 174 1
23 182 1
23 187 1
23 193 1
23 198 1
23 203 1
23 204 1
23 206 1
23 208 1
23 209 1
23 216 1
23 220 1
23 221 1
23 225 1
23 226 1
23 229 1
23 231 1
23 239 1
23 240 1
23 242 1
23 244 1
23 246 1
23 253 1
23 260 1
23 261 1
23 264 1
23 265 1
23 268 1
23 269 1
23 270 1
23 272 1
23 278 1
23 283 1
23 286 1
23 291 1
23 292 1
23 293 1
23 294 1
23 298 1
23 300 1
23 301 1
23 302 1
23 303 1
23 307 1
23 309 1
23 316 1
23 317 1
23 328 1
23 330 1
23 332 1
23 333 1
23 335 1
23 336 1
23 340 1
23 343 1
23 344 1
23 350 1
23 358 1
23 359 1
23 360 1
23 363 1
23 366 1
23 368 1
23 376 1
23 379 1
23 380 1
23 384 1
23 390 1
23 394 1
23 396 1
23 397 1
23 399 1
24 25 1
24 35 1
24 37 1
24 38 1
24 40 1
24 41 1
24 60 1
24 63 1
24 66 1
24 73 1
24 75 1
24 76 1
24 81 1
24 86 1
24 87 1
24 89 1
24 90 1
24 95 1
24 98 1
24 104 1
24 107 1
24 110 1
24 111 1
24 113 1
24 124 1
24 125 1
24 126 1
24 128 1
24 134 1
24 135 1
24 138 1
24 141 1
24 143 1
24 146 1
24 147 1
24 149 1
24 162 1
24 164 1
24 166 1
24 168 1
24 169 1
24 172 1
24 180 1
24 185 1
24 189 1
24 194 1
24 195 1
24 202 1
24 203 1
24 204 1
24 205 1
24 206 1
24 208 1
24 217 1
24 220 1
24 224 1
24 227 1
24 229 1
24 230 1
24 238 1
24 239 1
24 240 1
24 243 1
24 244 1
24 245 1
24 246 1
24 249 1
24 250 1
24 259 1
24 260 1
24 265 1
24 266 1
24 269 1
24 270 1
24 272 1
24 276 1
24 281 1
24 282 1
24 285 1
24 286 1
24 289 1
24 291 1
24 292 1
24 294 1
24 301 1
24 307 1
24 308 1
24 309 1
24 313 1
24 314 1
24 316 1
24 317 1
24 318 1
24 322 1
24 324 1
24 328 1
24 332 1
24 333 1
24 340 1
24 345 1
24 356 1
24 358 1
24 361 1
24 365 1
24 368 1
24 370 1
24 374 1
24 380 1
24 381 1
24 383 1
24 384 1
24 386 1
24 389 1
24 390 1
24 399 1
24 400 1
25 26 1
25 29 1
25 34 1
25 39 1
25 40 1
25 42 1
25 43 1
25 44 1
25 46 1
25 48 1
25 49 1
25 50 1
25 52 1
25 53 1
25 54 1
25 55 1
25 61 1
25 63 1
25 65 1
25 66 1
25 78 1
25 79 1
25 84 1
25 88 1
25 94 1
25 96 1
25 97 1
25 102 1
25 103 1
25 109 1
25 112 1
25 114 1
25 119 1
25 120 1
25 127 1
25 134 1
25 136 1
25 139 1
25 142 1
25 143 1
25 144 1
25 151 1
25 153 1
25 155 1
25 157 1
25 158 1
25 159 1
25 163 1
25 165 1
25 170 1
25 171 1
25 173 1
25 179 1
25 181 1
25 184 1
25 187 1
25 192 1
25 194 1
25 196 1
25 197 1
25 199 1
25 200 1
25 201 1
25 205 1
25 207 1
25 212 1
25 214 1
25 219 1
25 222 1
25 223 1
25 226 1
25 228 1
25 231 1
25 232 1
25 233 1
25 236 1
25 237 1
25 241 1
25 243 1
25 245 1
25 248 1
25 254 1
25 256 1
25 258 1
25 264 1
25 267 1
25 268 1
25 273 1
25 274 1
25 275 1
25 276 1
25 296 1
25 304 1
25 305 1
25 310 1
25 319 1
25 324 1
25 325 1
25 327 1
25 334 1
25 342 1
25 351 1
25 353 1
25 354 1
25 369 1
25 374 1
25 377 1
25 382 1
25 387 1
25 388 1
25 398 1
25 399 1
26 28 1
26 29 1
26 32 1
26 33 1
26 37 1
26 42 1
26 57 1
26 59 1
26 62 1
26 64 1
26 71 1
26 72 1
26 79 1
26 80 1
26 81 1
26 82 1
26 83 1
26 87 1
26 91 1
26 92 1
26 101 1
26 106 1
26 107 1
26 116 1
26 124 1
26 125 1
26 129 1
26 130 1
26 135 1
26 144 1
26 146 1
26 147 1
26 148 1
26 149 1
26 160 1
26 162 1
26 169 1
26 174 1
26 186 1
26 189 1
26 193 1
26 195 1
26 198 1
26 199 1
26 202 1
26 204 1
26 206 1
26 208 1
26 218 1
26 220 1
26 222 1
26 224 1
26 225 1
26 227 1
26 229 1
26 237 1
26 238 1
26 246 1
26 249 1
26 250 1
26 259 1
26 263 1
26 270 1
26 271 1
26 278 1
26 281 1
26 282 1
26 284 1
26 289 1
26 291 1
26 292 1
26 294 1
26 296 1
26 306 1
26 307 1
26 309 1
26 313 1
26 318 1
26 320 1
26 323 1
26 332 1
26 333 1
26 335 1
26 336 1
26 345 1
26 350 1
26 356 1
26 360 1
26 361 1
26 365 1
26 372 1
26 380 1
26 381 1
26 384 1
26 387 1
26 394 1
26 396 1
26 399 1
26 400 1
27 33 1
27 38 1
27 40 1
27 41 1
27 45 1
27 62 1
27 64 1
27 67 1
27 70 1
27 72 1
27 74 1
27 78 1
27 81 1
27 82 1
27 83 1
27 86 1
27 89 1
27 90 1
27 91 1
27 95 1
27 98 1
27 99 1
27 100 1
27 102 1
27 106 1
27 107 1
27 111 1
27 117 1
27 126 1
27 128 1
27 131 1
27 137 1
27 146 1
27 147 1
27 149 1
27 151 1
27 152 1
27 160 1
27 162 1
27 164 1
27 166 1
27 169 1
27 172 1
27 174 1
27 176 1
27 182 1
27 185 1
27 186 1
27 189 1
27 196 1
27 198 1
27 201 1
27 202 1
27 203 1
27 205 1
27 206 1
27 208 1
27 217 1
27 218 1
27 224 1
27 225 1
27 227 1
27 240 1
27 244 1
27 246 1
27 248 1
27 250 1
27 258 1
27 259 1
27 260 1
27 263 1
27 265 1
27 267 1
27 269 1
27 270 1
27 271 1
27 272 1
27 281 1
27 284 1
27 286 1
27 289 1
27 292 1
27 293 1
27 295 1
27 298 1
27 302 1
27 303 1
27 309 1
27 312 1
27 313 1
27 314 1
27 317 1
27 318 1
27 319 1
27 320 1
27 322 1
27 326 1
27 328 1
27 332 1
27 336 1
27 343 1
27 345 1
27 346 1
27 348 1
27 350 1
27 358 1
27 362 1
27 365 1
27 370 1
27 374 1
27 375 1
27 380 1
27 385 1
27 386 1
27 389 1
27 390 1
27 391 1
27 396 1
27 397 1
27 399 1
27 400 1
28 38 1
28 42 1
28 45 1
28 57 1
28 60 1
28 62 1
28 64 1
28 70 1
28 71 1
28 73 1
28 74 1
28 75 1
28 76 1
28 79 1
28 80 1
28 82 1
28 83 1
28 85 1
28 87 1
28 90 1
28 95 1
28 98 1
28 99 1
28 101 1
28 105 1
28 107 1
28 108 1
28 110 1
28 111 1
28 113 1
28 116 1
28 126 1
28 128 1
28 129 1
28 130 1
28 131 1
28 135 1
28 138 1
28 143 1
28 144 1
28 147 1
28 148 1
28 149 1
28 151 1
28 162 1
28 169 1
28 174 1
28 176 1
28 185 1
28 189 1
28 193 1
28 195 1
28 198 1
28 199 1
28 202 1
28 203 1
28 204 1
28 205 1
28 206 1
28 208 1
28 213 1
28 217 1
28 218 1
28 220 1
28 222 1
28 224 1
28 225 1
28 229 1
28 230 1
28 237 1
28 239 1
28 240 1
28 244 1
28 246 1
28 250 1
28 259 1
28 261 1
28 263 1
28 265 1
28 269 1
28 270 1
28 271 1
28 272 1
28 281 1
28 282 1
28 289 1
28 292 1
28 293 1
28 298 1
28 306 1
28 307 1
28 308 1
28 309 1
28 316 1
28 317 1
28 320 1
28 323 1
28 326 1
28 328 1
28 332 1
28 335 1
28 336 1
28 340 1
28 343 1
28 356 1
28 361 1
28 363 1
28 368 1
28 372 1
28 378 1
28 379 1
28 380 1
28 381 1
28 384 1
28 387 1
28 389 1
28 390 1
28 399 1
29 31 1
29 36 1
29 40 1
29 42 1
29 43 1
29 47 1
29 51 1
29 53 1
29 54 1
29 55 1
29 56 1
29 57 1
29 61 1
29 63 1
29 66 1
29 77 1
29 78 1
29 84 1
29 88 1
29 93 1
29 96 1
29 97 1
29 100 1
29 102 1
29 104 1
29 112 1
29 117 1
29 118 1
29 120 1
29 121 1
29 122 1
29 129 1
29 132 1
29 134 1
29 139 1
29 140 1
29 142 1
29 143 1
29 145 1
29 151 1
29 153 1
29 156 1
29 157 1
29 158 1
29 159 1
29 170 1
29 177 1
29 178 1
29 179 1
29 181 1
29 183 1
29 184 1
29 188 1
29 190 1
29 199 1
29 200 1
29 201 1
29 205 1
29 207 1
29 209 1
29 211 1
29 215 1
29 219 1
29 222 1
29 223 1
29 226 1
29 231 1
29 232 1
29 241 1
29 242 1
29 245 1
29 248 1
29 254 1
29 256 1
29 258 1
29 262 1
29 264 1
29 267 1
29 268 1
29 274 1
29 275 1
29 277 1
29 279 1
29 285 1
29 287 1
29 288 1
29 296 1
29 305 1
29 310 1
29 311 1
29 315 1
29 324 1
29 327 1
29 330 1
29 331 1
29 338 1
29 342 1
29 344 1
29 348 1
29 349 1
29 352 1
29 354 1
29 371 1
29 374 1
29 377 1
29 388 1
29 391 1
29 392 1
29 395 1
29 398 1
29 399 1
30 37 1
30 38 1
30 45 1
30 60 1
30 64 1
30 67 1
30 72 1
30 73 1
30 75 1
30 76 1
30 77 1
30 80 1
30 81 1
30 82 1
30 86 1
30 87 1
30 98 1
30 99 1
30 107 1
30 110 1
30 113 1
30 116 1
30 123 1
30 125 1
30 128 1
30 130 1
30 132 1
30 138 1
30 141 1
30 146 1
30 148 1
30 149 1
30 152 1
30 160 1
30 164 1
30 166 1
30 174 1
30 176 1
30 180 1
30 182 1
30 185 1
30 186 1
30 189 1
30 193 1
30 195 1
30 198 1
30 199 1
30 203 1
30 204 1
30 205 1
30 220 1
30 223 1
30 224 1
30 227 1
30 230 1
30 232 1
30 233 1
30 241 1
30 244 1
30 253 1
30 257 1
30 260 1
30 261 1
30 265 1
30 272 1
30 283 1
30 284 1
30 291 1
30 293 1
30 294 1
30 296 1
30 297 1
30 303 1
30 304 1
30 307 1
30 309 1
30 312 1
30 314 1
30 316 1
30 317 1
30 320 1
30 322 1
30 326 1
30 332 1
30 333 1
30 335 1
30 336 1
30 340 1
30 343 1
30 345 1
30 346 1
30 351 1
30 352 1
30 358 1
30 360 1
30 361 1
30 363 1
30 372 1
30 374 1
30 375 1
30 376 1
30 377 1
30 379 1
30 380 1
30 381 1
30 386 1
30 394 1
30 398 1
30 399 1
30 400 1
31 32 1
31 35 1
31 40 1
31 60 1
31 62 1
31 70 1
31 81 1
31 85 1
31 86 1
31 87 1
31 89 1
31 91 1
31 92 1
31 95 1
31 96 1
31 99 1
31 108 1
31 110 1
31 113 1
31 116 1
31 125 1
31 127 1
31 128 1
31 135 1
31 137 1
31 143 1
31 147 1
31 148 1
31 149 1
31 150 1
31 151 1
31 160 1
31 168 1
31 169 1
31 172 1
31 182 1
31 185 1
31 188 1
31 189 1
31 193 1
31 195 1
31 198 1
31 199 1
31 203 1
31 205 1
31 208 1
31 218 1
31 219 1
31 221 1
31 227 1
31 230 1
31 247 1
31 250 1
31 253 1
31 254 1
31 259 1
31 260 1
31 262 1
31 265 1
31 266 1
31 270 1
31 281 1
31 282 1
31 283 1
31 284 1
31 286 1
31 291 1
31 292 1
31 293 1
31 294 1
31 298 1
31 301 1
31 303 1
31 307 1
31 308 1
31 309 1
31 310 1
31 311 1
31 312 1
31 313 1
31 316 1
31 317 1
31 320 1
31 322 1
31 323 1
31 346 1
31 350 1
31 353 1
31 356 1
31 357 1
31 358 1
31 359 1
31 360 1
31 361 1
31 364 1
31 368 1
31 370 1
31 376 1
31 378 1
31 379 1
31 384 1
31 390 1
31 396 1
31 397 1
31 399 1
31 400 1
32 42 1
32 46 1
32 48 1
32 50 1
32 53 1
32 54 1
32 58 1
32 61 1
32 63 1
32 65 1
32 66 1
32 68 1
32 81 1
32 88 1
32 93 1
32 100 1
32 101 1
32 102 1
32 103 1
32 107 1
32 109 1
32 112 1
32 118 1
32 119 1
32 121 1
32 129 1
32 132 1
32 134 1
32 136 1
32 139 1
32 142 1
32 144 1
32 150 1
32 153 1
32 155 1
32 157 1
32 161 1
32 163 1
32 165 1
32 173 1
32 175 1
32 177 1
32 179 1
32 183 1
32 187 1
32 190 1
32 191 1
32 197 1
32 200 1
32 207 1
32 212 1
32 214 1
32 219 1
32 226 1
32 229 1
32 233 1
32 234 1
32 235 1
32 241 1
32 242 1
32 251 1
32 258 1
32 262 1
32 264 1
32 267 1
32 268 1
32 273 1
32 275 1
32 276 1
32 279 1
32 280 1
32 285 1
32 288 1
32 289 1
32 291 1
32 297 1
32 304 1
32 311 1
32 315 1
32 323 1
32 325 1
32 326 1
32 330 1
32 338 1
32 340 1
32 345 1
32 347 1
32 350 1
32 351 1
32 352 1
32 353 1
32 355 1
32 357 1
32 362 1
32 367 1
32 369 1
32 371 1
32 373 1
32 377 1
32 383 1
32 386 1
32 387 1
32 392 1
32 394 1
32 398 1
33 34 1
33 39 1
33 42 1
33 43 1
33 46 1
33 47 1
33 48 1
33 49 1
33 50 1
33 52 1
33 53 1
33 55 1
33 57 1
33 58 1
33 59 1
33 63 1
33 66 1
33 70 1
33 83 1
33 84 1
33 88 1
33 93 1
33 96 1
33 97 1
33 100 1
33 101 1
33 102 1
33 103 1
33 104 1
33 109 1
33 112 1
33 115 1
33 118 1
33 119 1
33 121 1
33 127 1
33 129 1
33 134 1
33 136 1
33 138 1
33 139 1
33 140 1
33 142 1
33 144 1
33 147 1
33 153 1
33 155 1
33 156 1
33 159 1
33 161 1
33 163 1
33 165 1
33 171 1
33 175 1
33 177 1
33 178 1
33 179 1
33 183 1
33 184 1
33 188 1
33 190 1
33 194 1
33 196 1
33 197 1
33 201 1
33 207 1
33 209 1
33 210 1
33 211 1
33 215 1
33 216 1
33 223 1
33 226 1
33 231 1
33 232 1
33 236 1
33 237 1
33 241 1
33 247 1
33 249 1
33 251 1
33 252 1
33 254 1
33 256 1
33 257 1
33 258 1
33 275 1
33 277 1
33 281 1
33 285 1
33 288 1
33 297 1
33 300 1
33 305 1
33 306 1
33 311 1
33 315 1
33 319 1
33 321 1
33 322 1
33 325 1
33 329 1
33 330 1
33 331 1
33 334 1
33 337 1
33 338 1
33 341 1
33 342 1
33 343 1
33 346 1
33 347 1
33 351 1
33 352 1
33 357 1
33 371 1
33 373 1
33 382 1
33 385 1
33 387 1
33 388 1
33 392 1
33 393 1
34 40 1
34 41 1
34 43 1
34 45 1
34 53 1
34 60 1
34 70 1
34 71 1
34 72 1
34 73 1
34 75 1
34 76 1
34 81 1
34 85 1
34 86 1
34 87 1
34 89 1
34 91 1
34 93 1
34 105 1
34 107 1
34 110 1
34 120 1
34 123 1
34 125 1
34 126 1
34 131 1
34 135 1
34 137 1
34 138 1
34 141 1
34 146 1
34 148 1
34 152 1
34 162 1
34 166 1
34 168 1
34 171 1
34 174 1
34 180 1
34 182 1
34 183 1
34 186 1
34 189 1
34 193 1
34 198 1
34 202 1
34 204 1
34 205 1
34 208 1
34 227 1
34 229 1
34 235 1
34 239 1
34 248 1
34 249 1
34 250 1
34 259 1
34 260 1
34 261 1
34 270 1
34 272 1
34 274 1
34 278 1
34 281 1
34 283 1
34 284 1
34 289 1
34 291 1
34 293 1
34 295 1
34 296 1
34 299 1
34 301 1
34 303 1
34 307 1
34 308 1
34 309 1
34 312 1
34 314 1
34 316 1
34 320 1
34 323 1
34 324 1
34 325 1
34 328 1
34 333 1
34 340 1
34 343 1
34 345 1
34 346 1
34 355 1
34 356 1
34 360 1
34 361 1
34 365 1
34 366 1
34 374 1
34 375 1
34 376 1
34 379 1
34 380 1
34 381 1
34 385 1
34 386 1
34 389 1
34 394 1
34 397 1
34 399 1
34 400 1
35 36 1
35 39 1
35 43 1
35 44 1
35 47 1
35 49 1
35 50 1
35 51 1
35 52 1
35 54 1
35 55 1
35 58 1
35 60 1
35 61 1
35 63 1
35 65 1
35 69 1
35 77 1
35 78 1
35 79 1
35 82 1
35 85 1
35 93 1
35 96 1
35 97 1
35 103 1
35 104 1
35 114 1
35 117 1
35 118 1
35 119 1
35 122 1
35 127 1
35 132 1
35 134 1
35 140 1
35 146 1
35 153 1
35 155 1
35 156 1
35 161 1
35 163 1
35 165 1
35 168 1
35 171 1
35 177 1
35 179 1
35 180 1
35 187 1
35 188 1
35 197 1
35 200 1
35 211 1
35 212 1
35 214 1
35 219 1
35 221 1
35 223 1
35 226 1
35 228 1
35 232 1
35 233 1
35 234 1
35 236 1
35 237 1
35 252 1
35 255 1
35 258 1
35 261 1
35 267 1
35 275 1
35 276 1
35 277 1
35 279 1
35 280 1
35 287 1
35 288 1
35 297 1
35 302 1
35 305 1
35 310 1
35 311 1
35 315 1
35 321 1
35 327 1
35 330 1
35 338 1
35 341 1
35 344 1
35 347 1
35 348 1
35 352 1
35 353 1
35 362 1
35 367 1
35 369 1
35 371 1
35 382 1
35 383 1
35 388 1
35 390 1
35 391 1
35 392 1
35 393 1
35 396 1
35 398 1
36 37 1
36 39 1
36 41 1
36 45 1
36 58 1
36 59 1
36 60 1
36 61 1
36 71 1
36 72 1
36 73 1
36 74 1
36 76 1
36 80 1
36 81 1
36 83 1
36 86 1
36 92 1
36 98 1
36 99 1
36 105 1
36 107 1
36 108 1
36 110 1
36 113 1
36 124 1
36 128 1
36 130 1
36 143 1
36 148 1
36 149 1
36 151 1
36 152 1
36 154 1
36 162 1
36 166 1
36 167 1
36 168 1
36 169 1
36 172 1
36 174 1
36 175 1
36 176 1
36 180 1
36 185 1
36 193 1
36 195 1
36 202 1
36 204 1
36 205 1
36 208 1
36 210 1
36 213 1
36 217 1
36 218 1
36 220 1
36 224 1
36 227 1
36 229 1
36 238 1
36 240 1
36 244 1
36 246 1
36 249 1
36 253 1
36 260 1
36 261 1
36 274 1
36 278 1
36 279 1
36 281 1
36 282 1
36 283 1
36 289 1
36 294 1
36 296 1
36 301 1
36 309 1
36 312 1
36 313 1
36 314 1
36 316 1
36 317 1
36 320 1
36 322 1
36 323 1
36 332 1
36 333 1
36 337 1
36 340 1
36 342 1
36 343 1
36 345 1
36 346 1
36 360 1
36 361 1
36 366 1
36 375 1
36 376 1
36 379 1
36 388 1
36 390 1
36 397 1
37 39 1
37 43 1
37 50 1
37 51 1
37 53 1
37 54 1
37 55 1
37 56 1
37 57 1
37 58 1
37 63 1
37 65 1
37 66 1
37 68 1
37 69 1
37 77 1
37 86 1
37 88 1
37 97 1
37 103 1
37 104 1
37 105 1
37 109 1
37 112 1
37 114 1
37 115 1
37 117 1
37 120 1
37 122 1
37 123 1
37 127 1
37 129 1
37 133 1
37 136 1
37 139 1
37 144 1
37 150 1
37 153 1
37 155 1
37 156 1
37 159 1
37 161 1
37 165 1
37 170 1
37 171 1
37 177 1
37 178 1
37 179 1
37 183 1
37 186 1
37 190 1
37 191 1
37 192 1
37 200 1
37 204 1
37 208 1
37 210 1
37 211 1
37 213 1
37 214 1
37 219 1
37 223 1
37 224 1
37 233 1
37 235 1
37 237 1
37 241 1
37 242 1
37 244 1
37 245 1
37 252 1
37 255 1
37 256 1
37 257 1
37 264 1
37 268 1
37 275 1
37 277 1
37 279 1
37 280 1
37 285 1
37 287 1
37 288 1
37 290 1
37 299 1
37 306 1
37 321 1
37 327 1
37 337 1
37 338 1
37 339 1
37 344 1
37 348 1
37 351 1
37 352 1
37 355 1
37 357 1
37 362 1
37 367 1
37 368 1
37 371 1
37 373 1
37 377 1
37 382 1
37 391 1
37 393 1
38 39 1
38 42 1
38 43 1
38 44 1
38 46 1
38 48 1
38 49 1
38 50 1
38 51 1
38 52 1
38 53 1
38 54 1
38 56 1
38 58 1
38 61 1
38 65 1
38 69 1
38 73 1
38 77 1
38 78 1
38 79 1
38 88 1
38 93 1
38 97 1
38 101 1
38 109 1
38 112 1
38 114 1
38 115 1
38 117 1
38 118 1
38 122 1
38 133 1
38 139 1
38 140 1
38 144 1
38 149 1
38 154 1
38 155 1
38 157 1
38 158 1
38 159 1
38 162 1
38 167 1
38 171 1
38 173 1
38 177 1
38 178 1
38 181 1
38 183 1
38 184 1
38 187 1
38 190 1
38 192 1
38 197 1
38 207 1
38 209 1
38 211 1
38 212 1
38 214 1
38 215 1
38 216 1
38 222 1
38 228 1
38 233 1
38 238 1
38 240 1
38 241 1
38 245 1
38 247 1
38 252 1
38 256 1
38 258 1
38 263 1
38 267 1
38 268 1
38 276 1
38 280 1
38 285 1
38 288 1
38 297 1
38 300 1
38 305 1
38 307 1
38 311 1
38 317 1
38 319 1
38 325 1
38 329 1
38 330 1
38 331 1
38 334 1
38 338 1
38 339 1
38 348 1
38 349 1
38 355 1
38 357 1
38 359 1
38 360 1
38 362 1
38 364 1
38 367 1
38 369 1
38 370 1
38 371 1
38 377 1
38 379 1
38 382 1
38 383 1
38 387 1
38 388 1
38 391 1
39 58 1
39 60 1
39 61 1
39 64 1
39 67 1
39 70 1
39 71 1
39 72 1
39 73 1
39 74 1
39 75 1
39 81 1
39 82 1
39 85 1
39 87 1
39 90 1
39 92 1
39 95 1
39 99 1
39 105 1
39 106 1
39 107 1
39 110 1
39 111 1
39 113 1
39 116 1
39 123 1
39 124 1
39 125 1
39 126 1
39 128 1
39 130 1
39 135 1
39 137 1
39 143 1
39 147 1
39 151 1
39 152 1
39 154 1
39 160 1
39 162 1
39 164 1
39 166 1
39 167 1
39 169 1
39 172 1
39 174 1
39 175 1
39 176 1
39 185 1
39 193 1
39 202 1
39 208 1
39 210 1
39 217 1
39 218 1
39 220 1
39 221 1
39 224 1
39 225 1
39 230 1
39 239 1
39 240 1
39 249 1
39 259 1
39 261 1
39 263 1
39 266 1
39 270 1
39 271 1
39 279 1
39 281 1
39 282 1
39 283 1
39 284 1
39 293 1
39 294 1
39 303 1
39 308 1
39 309 1
39 312 1
39 313 1
39 318 1
39 320 1
39 322 1
39 323 1
39 324 1
39 326 1
39 337 1
39 340 1
39 342 1
39 343 1
39 345 1
39 346 1
39 358 1
39 361 1
39 363 1
39 365 1
39 366 1
39 368 1
39 370 1
39 372 1
39 374 1
39 375 1
39 379 1
39 380 1
39 388 1
39 389 1
39 396 1
39 399 1
40 44 1
40 54 1
40 56 1
40 57 1
40 61 1
40 66 1
40 68 1
40 69 1
40 77 1
40 84 1
40 88 1
40 93 1
40 97 1
40 101 1
40 103 1
40 104 1
40 112 1
40 114 1
40 117 1
40 118 1
40 121 1
40 122 1
40 127 1
40 129 1
40 134 1
40 139 1
40 140 1
40 143 1
40 144 1
40 151 1
40 153 1
40 154 1
40 156 1
40 158 1
40 163 1
40 171 1
40 173 1
40 175 1
40 177 1
40 183 1
40 184 1
40 187 1
40 188 1
40 191 1
40 192 1
40 194 1
40 197 1
40 199 1
40 205 1
40 207 1
40 210 1
40 212 1
40 214 1
40 215 1
40 216 1
40 222 1
40 226 1
40 228 1
40 231 1
40 233 1
40 234 1
40 235 1
40 236 1
40 237 1
40 241 1
40 242 1
40 247 1
40 248 1
40 251 1
40 256 1
40 257 1
40 262 1
40 264 1
40 267 1
40 268 1
40 274 1
40 276 1
40 277 1
40 279 1
40 288 1
40 296 1
40 299 1
40 304 1
40 306 1
40 310 1
40 311 1
40 315 1
40 319 1
40 321 1
40 324 1
40 325 1
40 327 1
40 330 1
40 331 1
40 334 1
40 337 1
40 338 1
40 342 1
40 348 1
40 352 1
40 353 1
40 362 1
40 369 1
40 373 1
40 374 1
40 383 1
40 388 1
40 391 1
40 392 1
40 395 1
40 398 1
40 399 1
41 42 1
41 43 1
41 46 1
41 48 1
41 50 1
41 52 1
41 53 1
41 54 1
41 56 1
41 57 1
41 61 1
41 63 1
41 75 1
41 77 1
41 79 1
41 91 1
41 93 1
41 94 1
41 96 1
41 97 1
41 101 1
41 102 1
41 103 1
41 112 1
41 115 1
41 118 1
41 120 1
41 122 1
41 125 1
41 127 1
41 129 1
41 132 1
41 134 1
41 136 1
41 139 1
41 142 1
41 145 1
41 150 1
41 153 1
41 154 1
41 156 1
41 157 1
41 161 1
41 163 1
41 167 1
41 170 1
41 171 1
41 173 1
41 175 1
41 177 1
41 181 1
41 188 1
41 190 1
41 196 1
41 197 1
41 207 1
41 209 1
41 211 1
41 212 1
41 214 1
41 217 1
41 219 1
41 223 1
41 225 1
41 233 1
41 234 1
41 235 1
41 236 1
41 237 1
41 241 1
41 242 1
41 243 1
41 247 1
41 250 1
41 251 1
41 253 1
41 255 1
41 256 1
41 257 1
41 258 1
41 264 1
41 265 1
41 268 1
41 270 1
41 277 1
41 279 1
41 280 1
41 285 1
41 290 1
41 293 1
41 299 1
41 304 1
41 305 1
41 310 1
41 311 1
41 315 1
41 320 1
41 321 1
41 325 1
41 327 1
41 329 1
41 331 1
41 338 1
41 339 1
41 344 1
41 348 1
41 349 1
41 352 1
41 355 1
41 362 1
41 364 1
41 371 1
41 373 1
41 377 1
41 378 1
41 383 1
41 398 1
42 45 1
42 57 1
42 59 1
42 60 1
42 70 1
42 71 1
42 72 1
42 73 1
42 75 1
42 79 1
42 80 1
42 81 1
42 83 1
42 87 1
42 89 1
42 90 1
42 92 1
42 95 1
42 98 1
42 101 1
42 106 1
42 107 1
42 111 1
42 113 1
42 124 1
42 129 1
42 130 1
42 131 1
42 135 1
42 141 1
42 143 1
42 144 1
42 146 1
42 148 1
42 149 1
42 151 1
42 160 1
42 162 1
42 168 1
42 169 1
42 172 1
42 176 1
42 182 1
42 185 1
42 186 1
42 189 1
42 193 1
42 202 1
42 203 1
42 205 1
42 208 1
42 213 1
42 222 1
42 224 1
42 225 1
42 227 1
42 230 1
42 237 1
42 238 1
42 239 1
42 244 1
42 246 1
42 249 1
42 250 1
42 259 1
42 263 1
42 266 1
42 269 1
42 270 1
42 271 1
42 274 1
42 278 1
42 282 1
42 293 1
42 295 1
42 301 1
42 302 1
42 306 1
42 307 1
42 312 1
42 313 1
42 314 1
42 316 1
42 317 1
42 318 1
42 324 1
42 326 1
42 332 1
42 340 1
42 343 1
42 346 1
42 350 1
42 359 1
42 360 1
42 361 1
42 363 1
42 366 1
42 368 1
42 374 1
42 380 1
42 381 1
42 384 1
42 387 1
42 397 1
42 400 1
43 53 1
43 59 1
43 62 1
43 64 1
43 67 1
43 72 1
43 73 1
43 74 1
43 75 1
43 76 1
43 81 1
43 82 1
43 89 1
43 90 1
43 91 1
43 92 1
43 93 1
43 95 1
43 98 1
43 99 1
43 108 1
43 113 1
43 116 1
43 120 1
43 123 1
43 124 1
43 125 1
43 126 1
43 128 1
43 135 1
43 147 1
43 148 1
43 149 1
43 152 1
43 164 1
43 168 1
43 171 1
43 172 1
43 174 1
43 180 1
43 182 1
43 183 1
43 189 1
43 195 1
43 199 1
43 202 1
43 204 1
43 208 1
43 213 1
43 218 1
43 220 1
43 235 1
43 239 1
43 240 1
43 244 1
43 246 1
43 248 1
43 249 1
43 269 1
43 270 1
43 274 1
43 278 1
43 281 1
43 282 1
43 291 1
43 295 1
43 298 1
43 299 1
43 308 1
43 312 1
43 313 1
43 314 1
43 316 1
43 317 1
43 318 1
43 320 1
43 325 1
43 328 1
43 335 1
43 340 1
43 343 1
43 355 1
43 359 1
43 361 1
43 363 1
43 368 1
43 370 1
43 374 1
43 375 1
43 376 1
43 378 1
43 380 1
43 381 1
43 384 1
43 389 1
43 399 1
43 400 1
44 50 1
44 59 1
44 62 1
44 67 1
44 68 1
44 71 1
44 73 1
44 76 1
44 80 1
44 82 1
44 85 1
44 87 1
44 89 1
44 90 1
44 95 1
44 98 1
44 99 1
44 108 1
44 109 1
44 110 1
44 111 1
44 112 1
44 116 1
44 123 1
44 124 1
44 126 1
44 128 1
44 130 1
44 131 1
44 140 1
44 143 1
44 146 1
44 147 1
44 148 1
44 149 1
44 152 1
44 156 1
44 166 1
44 172 1
44 174 1
44 180 1
44 182 1
44 189 1
44 190 1
44 192 1
44 193 1
44 198 1
44 200 1
44 203 1
44 204 1
44 206 1
44 213 1
44 220 1
44 225 1
44 229 1
44 236 1
44 240 1
44 246 1
44 249 1
44 255 1
44 261 1
44 263 1
44 265 1
44 266 1
44 269 1
44 270 1
44 271 1
44 274 1
44 282 1
44 292 1
44 294 1
44 295 1
44 301 1
44 303 1
44 305 1
44 308 1
44 312 1
44 316 1
44 317 1
44 318 1
44 320 1
44 322 1
44 326 1
44 328 1
44 333 1
44 335 1
44 343 1
44 345 1
44 356 1
44 359 1
44 360 1
44 370 1
44 376 1
44 378 1
44 389 1
44 390 1
44 394 1
44 396 1
44 397 1
44 399 1
44 400 1
45 46 1
45 47 1
45 50 1
45 51 1
45 53 1
45 55 1
45 58 1
45 61 1
45 63 1
45 69 1
45 77 1
45 78 1
45 79 1
45 93 1
45 94 1
45 98 1
45 102 1
45 104 1
45 110 1
45 112 1
45 114 1
45 117 1
45 120 1
45 122 1
45 126 1
45 128 1
45 129 1
45 132 1
45 134 1
45 136 1
45 140 1
45 152 1
45 153 1
45 154 1
45 157 1
45 158 1
45 159 1
45 163 1
45 165 1
45 173 1
45 174 1
45 175 1
45 178 1
45 183 1
45 189 1
45 190 1
45 192 1
45 193 1
45 194 1
45 196 1
45 202 1
45 207 1
45 209 1
45 210 1
45 211 1
45 219 1
45 222 1
45 223 1
45 226 1
45 228 1
45 231 1
45 233 1
45 234 1
45 241 1
45 247 1
45 251 1
45 252 1
45 255 1
45 258 1
45 262 1
45 264 1
45 266 1
45 277 1
45 285 1
45 287 1
45 288 1
45 290 1
45 299 1
45 300 1
45 304 1
45 306 1
45 314 1
45 315 1
45 327 1
45 330 1
45 331 1
45 342 1
45 344 1
45 349 1
45 351 1
45 355 1
45 357 1
45 362 1
45 363 1
45 367 1
45 371 1
45 388 1
45 391 1
45 395 1
46 60 1
46 62 1
46 64 1
46 70 1
46 71 1
46 72 1
46 73 1
46 75 1
46 76 1
46 81 1
46 83 1
46 85 1
46 86 1
46 87 1
46 92 1
46 98 1
46 99 1
46 108 1
46 114 1
46 121 1
46 122 1
46 123 1
46 124 1
46 126 1
46 130 1
46 138 1
46 139 1
46 141 1
46 143 1
46 148 1
46 151 1
46 160 1
46 161 1
46 164 1
46 165 1
46 166 1
46 169 1
46 172 1
46 174 1
46 180 1
46 185 1
46 189 1
46 191 1
46 193 1
46 195 1
46 199 1
46 203 1
46 204 1
46 205 1
46 206 1
46 208 1
46 213 1
46 218 1
46 220 1
46 224 1
46 230 1
46 238 1
46 239 1
46 240 1
46 244 1
46 246 1
46 253 1
46 260 1
46 261 1
46 263 1
46 265 1
46 266 1
46 269 1
46 271 1
46 278 1
46 282 1
46 283 1
46 284 1
46 287 1
46 289 1
46 291 1
46 292 1
46 294 1
46 298 1
46 303 1
46 307 1
46 308 1
46 312 1
46 313 1
46 314 1
46 316 1
46 317 1
46 320 1
46 321 1
46 323 1
46 324 1
46 326 1
46 328 1
46 332 1
46 335 1
46 336 1
46 340 1
46 345 1
46 350 1
46 356 1
46 358 1
46 359 1
46 365 1
46 366 1
46 368 1
46 370 1
46 376 1
46 380 1
46 381 1
46 384 1
46 389 1
46 390 1
46 393 1
46 397 1
46 399 1
46 400 1
47 59 1
47 60 1
47 62 1
47 71 1
47 72 1
47 73 1
47 80 1
47 82 1
47 83 1
47 84 1
47 88 1
47 90 1
47 95 1
47 98 1
47 99 1
47 106 1
47 107 1
47 111 1
47 113 1
47 116 1
47 118 1
47 123 1
47 124 1
47 125 1
47 128 1
47 130 1
47 137 1
47 141 1
47 143 1
47 145 1
47 147 1
47 148 1
47 151 1
47 160 1
47 164 1
47 166 1
47 169 1
47 176 1
47 180 1
47 182 1
47 184 1
47 185 1
47 195 1
47 199 1
47 202 1
47 204 1
47 205 1
47 206 1
47 208 1
47 211 1
47 215 1
47 218 1
47 220 1
47 224 1
47 225 1
47 228 1
47 229 1
47 234 1
47 238 1
47 239 1
47 240 1
47 244 1
47 249 1
47 251 1
47 253 1
47 259 1
47 269 1
47 270 1
47 271 1
47 281 1
47 282 1
47 283 1
47 286 1
47 290 1
47 292 1
47 295 1
47 309 1
47 317 1
47 322 1
47 324 1
47 328 1
47 332 1
47 335 1
47 336 1
47 343 1
47 345 1
47 350 1
47 354 1
47 360 1
47 361 1
47 363 1
47 365 1
47 366 1
47 372 1
47 374 1
47 375 1
47 378 1
47 384 1
47 386 1
47 389 1
47 392 1
47 397 1
47 400 1
48 49 1
48 59 1
48 64 1
48 67 1
48 70 1
48 71 1
48 72 1
48 74 1
48 75 1
48 76 1
48 81 1
48 83 1
48 85 1
48 87 1
48 89 1
48 90 1
48 91 1
48 97 1
48 98 1
48 105 1
48 106 1
48 108 1
48 110 1
48 111 1
48 116 1
48 123 1
48 124 1
48 125 1
48 126 1
48 130 1
48 136 1
48 137 1
48 141 1
48 146 1
48 148 1
48 149 1
48 151 1
48 162 1
48 166 1
48 172 1
48 174 1
48 176 1
48 177 1
48 182 1
48 185 1
48 193 1
48 199 1
48 202 1
48 205 1
48 206 1
48 208 1
48 212 1
48 213 1
48 217 1
48 218 1
48 220 1
48 224 1
48 225 1
48 229 1
48 230 1
48 238 1
48 239 1
48 248 1
48 249 1
48 260 1
48 261 1
48 270 1
48 281 1
48 283 1
48 286 1
48 288 1
48 289 1
48 292 1
48 293 1
48 295 1
48 296 1
48 298 1
48 301 1
48 307 1
48 308 1
48 309 1
48 313 1
48 315 1
48 317 1
48 318 1
48 323 1
48 324 1
48 326 1
48 334 1
48 338 1
48 339 1
48 343 1
48 345 1
48 346 1
48 356 1
48 360 1
48 361 1
48 366 1
48 367 1
48 372 1
48 375 1
48 376 1
48 378 1
48 380 1
48 381 1
48 385 1
48 386 1
48 390 1
48 394 1
48 396 1
48 397 1
48 399 1
48 400 1
49 62 1
49 70 1
49 73 1
49 76 1
49 80 1
49 82 1
49 89 1
49 92 1
49 97 1
49 99 1
49 105 1
49 107 1
49 108 1
49 110 1
49 111 1
49 113 1
49 124 1
49 125 1
49 128 1
49 130 1
49 131 1
49 135 1
49 136 1
49 138 1
49 141 1
49 143 1
49 147 1
49 148 1
49 149 1
49 152 1
49 164 1
49 166 1
49 177 1
49 180 1
49 182 1
49 195 1
49 198 1
49 208 1
49 212 1
49 213 1
49 217 1
49 218 1
49 221 1
49 225 1
49 229 1
49 230 1
49 238 1
49 239 1
49 240 1
49 244 1
49 246 1
49 253 1
49 261 1
49 265 1
49 270 1
49 278 1
49 281 1
49 282 1
49 284 1
49 286 1
49 288 1
49 291 1
49 292 1
49 293 1
49 294 1
49 296 1
49 298 1
49 301 1
49 302 1
49 308 1
49 312 1
49 314 1
49 315 1
49 320 1
49 322 1
49 323 1
49 324 1
49 328 1
49 334 1
49 336 1
49 338 1
49 339 1
49 340 1
49 343 1
49 350 1
49 356 1
49 358 1
49 359 1
49 360 1
49 366 1
49 367 1
49 379 1
49 381 1
49 384 1
49 389 1
49 390 1
49 394 1
49 396 1
49 397 1
50 59 1
50 62 1
50 68 1
50 70 1
50 71 1
50 72 1
50 73 1
50 74 1
50 76 1
50 81 1
50 82 1
50 85 1
50 86 1
50 87 1
50 90 1
50 92 1
50 95 1
50 99 1
50 106 1
50 108 1
50 109 1
50 110 1
50 111 1
50 112 1
50 116 1
50 124 1
50 125 1
50 126 1
50 130 1
50 137 1
50 140 1
50 141 1
50 143 1
50 146 1
50 149 1
50 151 1
50 152 1
50 156 1
50 164 1
50 168 1
50 172 1
50 174 1
50 189 1
50 190 1
50 192 1
50 198 1
50 199 1
50 200 1
50 202 1
50 203 1
50 205 1
50 208 1
50 218 1
50 220 1
50 221 1
50 227 1
50 229 1
50 230 1
50 236 1
50 238 1
50 246 1
50 253 1
50 255 1
50 259 1
50 261 1
50 266 1
50 269 1
50 270 1
50 272 1
50 278 1
50 282 1
50 283 1
50 286 1
50 289 1
50 291 1
50 292 1
50 293 1
50 295 1
50 298 1
50 301 1
50 302 1
50 303 1
50 305 1
50 307 1
50 308 1
50 312 1
50 313 1
50 314 1
50 316 1
50 317 1
50 322 1
50 323 1
50 324 1
50 332 1
50 333 1
50 336 1
50 350 1
50 356 1
50 358 1
50 361 1
50 363 1
50 365 1
50 370 1
50 372 1
50 375 1
50 376 1
50 380 1
50 394 1
50 397 1
50 400 1
51 56 1
51 59 1
51 62 1
51 65 1
51 67 1
51 71 1
51 72 1
51 76 1
51 80 1
51 81 1
51 83 1
51 86 1
51 89 1
51 90 1
51 92 1
51 94 1
51 95 1
51 98 1
51 99 1
51 105 1
51 106 1
51 108 1
51 111 1
51 116 1
51 123 1
51 124 1
51 128 1
51 135 1
51 147 1
51 148 1
51 152 1
51 155 1
51 157 1
51 160 1
51 162 1
51 164 1
51 168 1
51 170 1
51 172 1
51 176 1
51 179 1
51 180 1
51 185 1
51 186 1
51 189 1
51 195 1
51 198 1
51 199 1
51 204 1
51 205 1
51 206 1
51 207 1
51 208 1
51 217 1
51 218 1
51 220 1
51 221 1
51 224 1
51 227 1
51 230 1
51 244 1
51 248 1
51 249 1
51 250 1
51 260 1
51 261 1
51 266 1
51 269 1
51 275 1
51 278 1
51 283 1
51 284 1
51 291 1
51 292 1
51 294 1
51 301 1
51 303 1
51 307 1
51 313 1
51 314 1
51 316 1
51 317 1
51 324 1
51 326 1
51 332 1
51 336 1
51 343 1
51 345 1
51 347 1
51 349 1
51 356 1
51 359 1
51 360 1
51 361 1
51 365 1
51 368 1
51 370 1
51 372 1
51 375 1
51 379 1
51 382 1
51 385 1
51 395 1
51 396 1
51 397 1
51 399 1
52 54 1
52 60 1
52 64 1
52 67 1
52 69 1
52 70 1
52 71 1
52 73 1
52 74 1
52 80 1
52 81 1
52 83 1
52 86 1
52 90 1
52 92 1
52 95 1
52 105 1
52 106 1
52 108 1
52 110 1
52 111 1
52 116 1
52 119 1
52 123 1
52 125 1
52 126 1
52 128 1
52 130 1
52 133 1
52 137 1
52 138 1
52 141 1
52 143 1
52 146 1
52 148 1
52 152 1
52 153 1
52 158 1
52 160 1
52 162 1
52 163 1
52 164 1
52 169 1
52 172 1
52 180 1
52 182 1
52 186 1
52 197 1
52 199 1
52 202 1
52 204 1
52 205 1
52 208 1
52 214 1
52 217 1
52 218 1
52 220 1
52 221 1
52 224 1
52 225 1
52 227 1
52 229 1
52 240 1
52 244 1
52 246 1
52 248 1
52 250 1
52 253 1
52 256 1
52 259 1
52 260 1
52 261 1
52 263 1
52 265 1
52 272 1
52 273 1
52 274 1
52 278 1
52 281 1
52 284 1
52 289 1
52 291 1
52 298 1
52 302 1
52 307 1
52 312 1
52 313 1
52 314 1
52 317 1
52 320 1
52 323 1
52 329 1
52 346 1
52 350 1
52 356 1
52 358 1
52 359 1
52 361 1
52 365 1
52 366 1
52 371 1
52 372 1
52 375 1
52 379 1
52 380 1
52 381 1
52 384 1
52 385 1
52 389 1
52 394 1
52 397 1
53 59 1
53 60 1
53 62 1
53 64 1
53 67 1
53 71 1
53 72 1
53 74 1
53 75 1
53 76 1
53 82 1
53 90 1
53 91 1
53 93 1
53 95 1
53 106 1
53 108 1
53 110 1
53 113 1
53 116 1
53 120 1
53 130 1
53 131 1
53 135 1
53 137 1
53 138 1
53 143 1
53 146 1
53 147 1
53 149 1
53 152 1
53 162 1
53 164 1
53 166 1
53 169 1
53 171 1
53 172 1
53 183 1
53 185 1
53 186 1
53 189 1
53 198 1
53 202 1
53 203 1
53 204 1
53 205 1
53 206 1
53 208 1
53 213 1
53 217 1
53 218 1
53 220 1
53 225 1
53 227 1
53 229 1
53 235 1
53 238 1
53 239 1
53 246 1
53 249 1
53 253 1
53 259 1
53 261 1
53 265 1
53 271 1
53 272 1
53 274 1
53 278 1
53 282 1
53 286 1
53 291 1
53 293 1
53 294 1
53 295 1
53 299 1
53 302 1
53 303 1
53 309 1
53 312 1
53 318 1
53 320 1
53 322 1
53 324 1
53 325 1
53 328 1
53 332 1
53 333 1
53 335 1
53 336 1
53 340 1
53 343 1
53 345 1
53 346 1
53 355 1
53 356 1
53 358 1
53 359 1
53 361 1
53 363 1
53 366 1
53 368 1
53 370 1
53 374 1
53 375 1
53 378 1
53 385 1
53 389 1
53 397 1
53 399 1
54 60 1
54 64 1
54 69 1
54 71 1
54 74 1
54 75 1
54 80 1
54 81 1
54 82 1
54 85 1
54 86 1
54 91 1
54 92 1
54 95 1
54 105 1
54 107 1
54 108 1
54 110 1
54 113 1
54 116 1
54 119 1
54 124 1
54 125 1
54 126 1
54 130 1
54 133 1
54 135 1
54 141 1
54 146 1
54 148 1
54 153 1
54 158 1
54 160 1
54 162 1
54 163 1
54 166 1
54 172 1
54 176 1
54 182 1
54 189 1
54 193 1
54 197 1
54 202 1
54 203 1
54 204 1
54 205 1
54 206 1
54 214 1
54 217 1
54 224 1
54 229 1
54 238 1
54 240 1
54 246 1
54 248 1
54 249 1
54 250 1
54 256 1
54 259 1
54 260 1
54 261 1
54 263 1
54 270 1
54 273 1
54 274 1
54 281 1
54 282 1
54 286 1
54 289 1
54 291 1
54 292 1
54 295 1
54 296 1
54 302 1
54 307 1
54 308 1
54 309 1
54 313 1
54 320 1
54 323 1
54 328 1
54 329 1
54 333 1
54 335 1
54 336 1
54 343 1
54 346 1
54 350 1
54 358 1
54 360 1
54 361 1
54 363 1
54 366 1
54 370 1
54 371 1
54 372 1
54 375 1
54 376 1
54 378 1
54 381 1
54 389 1
54 396 1
54 397 1
54 400 1
55 62 1
55 64 1
55 71 1
55 72 1
55 75 1
55 80 1
55 87 1
55 89 1
55 91 1
55 92 1
55 98 1
55 105 1
55 107 1
55 111 1
55 113 1
55 116 1
55 123 1
55 124 1
55 128 1
55 130 1
55 137 1
55 141 1
55 142 1
55 143 1
55 147 1
55 148 1
55 151 1
55 159 1
55 164 1
55 166 1
55 169 1
55 173 1
55 176 1
55 178 1
55 181 1
55 182 1
55 193 1
55 195 1
55 198 1
55 204 1
55 213 1
55 218 1
55 220 1
55 221 1
55 224 1
55 225 1
55 229 1
55 239 1
55 240 1
55 244 1
55 250 1
55 252 1
55 253 1
55 259 1
55 260 1
55 261 1
55 265 1
55 269 1
55 271 1
55 274 1
55 277 1
55 278 1
55 280 1
55 281 1
55 286 1
55 289 1
55 291 1
55 292 1
55 294 1
55 295 1
55 296 1
55 301 1
55 302 1
55 307 1
55 312 1
55 316 1
55 322 1
55 326 1
55 327 1
55 331 1
55 332 1
55 333 1
55 335 1
55 336 1
55 340 1
55 341 1
55 346 1
55 356 1
55 359 1
55 360 1
55 361 1
55 365 1
55 366 1
55 368 1
55 369 1
55 370 1
55 373 1
55 375 1
55 376 1
55 378 1
55 380 1
55 384 1
55 385 1
55 389 1
55 397 1
55 400 1
56 59 1
56 60 1
56 65 1
56 70 1
56 71 1
56 72 1
56 74 1
56 86 1
56 87 1
56 91 1
56 94 1
56 95 1
56 98 1
56 105 1
56 106 1
56 107 1
56 108 1
56 116 1
56 124 1
56 126 1
56 128 1
56 131 1
56 135 1
56 137 1
56 141 1
56 143 1
56 146 1
56 147 1
56 152 1
56 155 1
56 157 1
56 160 1
56 168 1
56 170 1
56 179 1
56 180 1
56 185 1
56 186 1
56 189 1
56 195 1
56 202 1
56 203 1
56 205 1
56 206 1
56 207 1
56 217 1
56 218 1
56 221 1
56 230 1
56 238 1
56 240 1
56 244 1
56 248 1
56 249 1
56 253 1
56 259 1
56 261 1
56 263 1
56 266 1
56 269 1
56 274 1
56 275 1
56 281 1
56 284 1
56 286 1
56 289 1
56 293 1
56 294 1
56 298 1
56 303 1
56 307 1
56 309 1
56 312 1
56 313 1
56 316 1
56 317 1
56 320 1
56 322 1
56 323 1
56 324 1
56 326 1
56 328 1
56 333 1
56 343 1
56 345 1
56 346 1
56 347 1
56 349 1
56 350 1
56 359 1
56 361 1
56 363 1
56 368 1
56 370 1
56 374 1
56 375 1
56 376 1
56 379 1
56 380 1
56 381 1
56 382 1
56 384 1
56 395 1
57 60 1
57 62 1
57 64 1
57 67 1
57 74 1
57 75 1
57 76 1
57 79 1
57 80 1
57 81 1
57 83 1
57 86 1
57 90 1
57 92 1
57 101 1
57 106 1
57 107 1
57 110 1
57 111 1
57 113 1
57 116 1
57 125 1
57 128 1
57 129 1
57 131 1
57 135 1
57 137 1
57 141 1
57 144 1
57 147 1
57 152 1
57 160 1
57 162 1
57 166 1
57 169 1
57 172 1
57 174 1
57 176 1
57 186 1
57 193 1
57 198 1
57 203 1
57 204 1
57 217 1
57 218 1
57 221 1
57 222 1
57 225 1
57 227 1
57 229 1
57 237 1
57 238 1
57 239 1
57 240 1
57 244 1
57 249 1
57 253 1
57 260 1
57 261 1
57 263 1
57 274 1
57 281 1
57 282 1
57 286 1
57 289 1
57 291 1
57 292 1
57 293 1
57 295 1
57 298 1
57 302 1
57 306 1
57 308 1
57 309 1
57 312 1
57 316 1
57 317 1
57 318 1
57 320 1
57 322 1
57 323 1
57 326 1
57 328 1
57 335 1
57 343 1
57 346 1
57 350 1
57 360 1
57 361 1
57 365 1
57 368 1
57 370 1
57 372 1
57 374 1
57 375 1
57 376 1
57 380 1
57 384 1
57 386 1
57 387 1
57 396 1
57 400 1
58 59 1
58 60 1
58 61 1
58 64 1
58 67 1
58 73 1
58 74 1
58 75 1
58 82 1
58 83 1
58 91 1
58 95 1
58 106 1
58 108 1
58 110 1
58 116 1
58 123 1
58 125 1
58 126 1
58 138 1
58 147 1
58 149 1
58 151 1
58 152 1
58 154 1
58 162 1
58 167 1
58 168 1
58 169 1
58 172 1
58 174 1
58 175 1
58 180 1
58 182 1
58 185 1
58 189 1
58 193 1
58 195 1
58 199 1
58 202 1
58 203 1
58 204 1
58 205 1
58 206 1
58 210 1
58 218 1
58 220 1
58 225 1
58 229 1
58 230 1
58 239 1
58 244 1
58 246 1
58 248 1
58 249 1
58 250 1
58 259 1
58 261 1
58 263 1
58 265 1
58 266 1
58 269 1
58 271 1
58 274 1
58 278 1
58 279 1
58 282 1
58 291 1
58 292 1
58 294 1
58 296 1
58 307 1
58 308 1
58 309 1
58 313 1
58 314 1
58 316 1
58 318 1
58 322 1
58 324 1
58 335 1
58 337 1
58 340 1
58 342 1
58 345 1
58 350 1
58 358 1
58 359 1
58 360 1
58 366 1
58 372 1
58 378 1
58 379 1
58 384 1
58 385 1
58 386 1
58 388 1
58 389 1
58 396 1
58 399 1
59 61 1
59 65 1
59 66 1
59 68 1
59 70 1
59 79 1
59 83 1
59 88 1
59 93 1
59 94 1
59 96 1
59 102 1
59 103 1
59 114 1
59 115 1
59 119 1
59 121 1
59 122 1
59 127 1
59 129 1
59 136 1
59 138 1
59 139 1
59 140 1
59 142 1
59 144 1
59 145 1
59 147 1
59 150 1
59 154 1
59 157 1
59 158 1
59 161 1
59 163 1
59 165 1
59 167 1
59 170 1
59 171 1
59 177 1
59 187 1
59 188 1
59 190 1
59 191 1
59 197 1
59 201 1
59 207 1
59 210 1
59 214 1
59 216 1
59 222 1
59 223 1
59 226 1
59 231 1
59 232 1
59 233 1
59 234 1
59 235 1
59 236 1
59 241 1
59 242 1
59 247 1
59 249 1
59 251 1
59 256 1
59 257 1
59 258 1
59 267 1
59 268 1
59 276 1
59 279 1
59 280 1
59 281 1
59 285 1
59 287 1
59 290 1
59 297 1
59 304 1
59 306 1
59 310 1
59 311 1
59 315 1
59 319 1
59 322 1
59 327 1
59 337 1
59 338 1
59 339 1
59 341 1
59 342 1
59 343 1
59 346 1
59 349 1
59 352 1
59 353 1
59 357 1
59 364 1
59 367 1
59 369 1
59 373 1
59 377 1
59 385 1
59 387 1
59 388 1
59 392 1
59 393 1
60 63 1
60 65 1
60 69 1
60 78 1
60 79 1
60 82 1
60 84 1
60 85 1
60 94 1
60 97 1
60 104 1
60 109 1
60 114 1
60 115 1
60 117 1
60 118 1
60 119 1
60 127 1
60 129 1
60 139 1
60 144 1
60 146 1
60 150 1
60 154 1
60 155 1
60 157 1
60 158 1
60 159 1
60 161 1
60 165 1
60 168 1
60 173 1
60 177 1
60 178 1
60 179 1
60 180 1
60 187 1
60 188 1
60 190 1
60 191 1
60 192 1
60 194 1
60 197 1
60 200 1
60 209 1
60 211 1
60 215 1
60 216 1
60 219 1
60 221 1
60 228 1
60 231 1
60 236 1
60 237 1
60 241 1
60 247 1
60 252 1
60 254 1
60 257 1
60 258 1
60 261 1
60 262 1
60 267 1
60 273 1
60 276 1
60 285 1
60 287 1
60 288 1
60 297 1
60 299 1
60 300 1
60 302 1
60 305 1
60 306 1
60 315 1
60 319 1
60 321 1
60 327 1
60 330 1
60 339 1
60 342 1
60 344 1
60 348 1
60 349 1
60 353 1
60 354 1
60 357 1
60 362 1
60 367 1
60 369 1
60 383 1
60 388 1
60 390 1
60 391 1
60 392 1
60 396 1
61 64 1
61 70 1
61 71 1
61 72 1
61 73 1
61 74 1
61 76 1
61 80 1
61 81 1
61 82 1
61 85 1
61 95 1
61 98 1
61 113 1
61 116 1
61 131 1
61 135 1
61 138 1
61 143 1
61 148 1
61 149 1
61 154 1
61 162 1
61 166 1
61 167 1
61 168 1
61 172 1
61 174 1
61 175 1
61 176 1
61 180 1
61 182 1
61 185 1
61 189 1
61 193 1
61 195 1
61 198 1
61 206 1
61 210 1
61 218 1
61 220 1
61 221 1
61 225 1
61 227 1
61 229 1
61 230 1
61 244 1
61 246 1
61 248 1
61 250 1
61 253 1
61 259 1
61 261 1
61 266 1
61 270 1
61 271 1
61 279 1
61 281 1
61 282 1
61 283 1
61 284 1
61 286 1
61 293 1
61 294 1
61 302 1
61 309 1
61 312 1
61 316 1
61 318 1
61 320 1
61 336 1
61 337 1
61 340 1
61 342 1
61 350 1
61 356 1
61 358 1
61 360 1
61 361 1
61 363 1
61 366 1
61 372 1
61 379 1
61 385 1
61 386 1
61 388 1
61 394 1
61 396 1
61 397 1
61 400 1
62 65 1
62 66 1
62 72 1
62 78 1
62 79 1
62 93 1
62 96 1
62 97 1
62 101 1
62 102 1
62 104 1
62 112 1
62 114 1
62 116 1
62 120 1
62 127 1
62 129 1
62 131 1
62 132 1
62 133 1
62 134 1
62 136 1
62 139 1
62 140 1
62 144 1
62 153 1
62 154 1
62 157 1
62 163 1
62 167 1
62 172 1
62 173 1
62 177 1
62 178 1
62 183 1
62 194 1
62 196 1
62 206 1
62 207 1
62 211 1
62 214 1
62 215 1
62 216 1
62 222 1
62 226 1
62 227 1
62 231 1
62 232 1
62 234 1
62 236 1
62 237 1
62 241 1
62 242 1
62 243 1
62 245 1
62 246 1
62 254 1
62 256 1
62 257 1
62 262 1
62 264 1
62 267 1
62 268 1
62 273 1
62 279 1
62 285 1
62 287 1
62 297 1
62 299 1
62 300 1
62 305 1
62 306 1
62 308 1
62 319 1
62 327 1
62 331 1
62 334 1
62 337 1
62 342 1
62 344 1
62 347 1
62 348 1
62 351 1
62 354 1
62 362 1
62 364 1
62 371 1
62 373 1
62 377 1
62 380 1
62 382 1
62 383 1
62 388 1
62 389 1
62 392 1
62 400 1
63 64 1
63 66 1
63 70 1
63 71 1
63 76 1
63 80 1
63 81 1
63 82 1
63 83 1
63 85 1
63 86 1
63 87 1
63 89 1
63 98 1
63 99 1
63 104 1
63 105 1
63 107 1
63 108 1
63 110 1
63 111 1
63 116 1
63 123 1
63 124 1
63 125 1
63 126 1
63 130 1
63 131 1
63 134 1
63 137 1
63 141 1
63 146 1
63 149 1
63 151 1
63 152 1
63 162 1
63 164 1
63 169 1
63 172 1
63 174 1
63 176 1
63 180 1
63 185 1
63 189 1
63 194 1
63 198 1
63 203 1
63 204 1
63 206 1
63 213 1
63 218 1
63 220 1
63 221 1
63 227 1
63 229 1
63 230 1
63 238 1
63 239 1
63 240 1
63 243 1
63 245 1
63 248 1
63 249 1
63 253 1
63 260 1
63 261 1
63 263 1
63 269 1
63 270 1
63 272 1
63 274 1
63 276 1
63 281 1
63 282 1
63 283 1
63 284 1
63 285 1
63 286 1
63 289 1
63 292 1
63 294 1
63 295 1
63 296 1
63 302 1
63 307 1
63 309 1
63 312 1
63 314 1
63 316 1
63 317 1
63 320 1
63 322 1
63 323 1
63 326 1
63 328 1
63 333 1
63 335 1
63 340 1
63 343 1
63 345 1
63 359 1
63 360 1
63 361 1
63 363 1
63 368 1
63 370 1
63 372 1
63 375 1
63 381 1
63 383 1
63 385 1
63 386 1
63 389 1
63 390 1
63 399 1
63 400 1
64 77 1
64 79 1
64 84 1
64 90 1
64 94 1
64 103 1
64 104 1
64 112 1
64 118 1
64 119 1
64 129 1
64 132 1
64 133 1
64 140 1
64 153 1
64 156 1
64 160 1
64 161 1
64 170 1
64 171 1
64 175 1
64 177 1
64 184 1
64 190 1
64 191 1
64 192 1
64 195 1
64 196 1
64 200 1
64 201 1
64 211 1
64 212 1
64 214 1
64 216 1
64 219 1
64 223 1
64 228 1
64 231 1
64 233 1
64 234 1
64 235 1
64 236 1
64 239 1
64 243 1
64 251 1
64 252 1
64 254 1
64 255 1
64 256 1
64 257 1
64 258 1
64 260 1
64 267 1
64 268 1
64 271 1
64 272 1
64 275 1
64 276 1
64 277 1
64 280 1
64 285 1
64 287 1
64 290 1
64 297 1
64 298 1
64 299 1
64 300 1
64 301 1
64 306 1
64 315 1
64 319 1
64 325 1
64 327 1
64 330 1
64 331 1
64 335 1
64 339 1
64 341 1
64 342 1
64 351 1
64 352 1
64 357 1
64 362 1
64 364 1
64 371 1
64 382 1
64 383 1
64 387 1
64 388 1
64 392 1
64 393 1
64 395 1
64 398 1
65 67 1
65 70 1
65 72 1
65 73 1
65 74 1
65 75 1
65 76 1
65 81 1
65 82 1
65 85 1
65 86 1
65 87 1
65 89 1
65 94 1
65 95 1
65 98 1
65 99 1
65 106 1
65 107 1
65 108 1
65 110 1
65 111 1
65 113 1
65 130 1
65 131 1
65 137 1
65 138 1
65 147 1
65 149 1
65 151 1
65 152 1
65 155 1
65 157 1
65 160 1
65 166 1
65 168 1
65 169 1
65 170 1
65 172 1
65 176 1
65 179 1
65 182 1
65 189 1
65 193 1
65 195 1
65 202 1
65 203 1
65 204 1
65 207 1
65 208 1
65 220 1
65 221 1
65 224 1
65 225 1
65 229 1
65 244 1
65 248 1
65 260 1
65 261 1
65 263 1
65 266 1
65 269 1
65 271 1
65 275 1
65 278 1
65 284 1
65 289 1
65 291 1
65 293 1
65 294 1
65 295 1
65 301 1
65 313 1
65 318 1
65 320 1
65 323 1
65 332 1
65 333 1
65 335 1
65 336 1
65 340 1
65 346 1
65 347 1
65 349 1
65 350 1
65 356 1
65 358 1
65 360 1
65 361 1
65 365 1
65 366 1
65 374 1
65 375 1
65 376 1
65 378 1
65 379 1
65 380 1
65 381 1
65 382 1
65 384 1
65 389 1
65 390 1
65 394 1
65 395 1
65 397 1
65 399 1
65 400 1
66 74 1
66 75 1
66 76 1
66 82 1
66 85 1
66 87 1
66 89 1
66 90 1
66 91 1
66 98 1
66 104 1
66 106 1
66 108 1
66 110 1
66 116 1
66 123 1
66 124 1
66 126 1
66 128 1
66 130 1
66 131 1
66 134 1
66 141 1
66 146 1
66 162 1
66 164 1
66 166 1
66 169 1
66 172 1
66 174 1
66 182 1
66 186 1
66 189 1
66 193 1
66 194 1
66 198 1
66 199 1
66 202 1
66 203 1
66 205 1
66 206 1
66 213 1
66 218 1
66 220 1
66 224 1
66 229 1
66 230 1
66 243 1
66 245 1
66 246 1
66 248 1
66 253 1
66 259 1
66 265 1
66 266 1
66 269 1
66 270 1
66 274 1
66 276 1
66 278 1
66 283 1
66 284 1
66 285 1
66 286 1
66 291 1
66 293 1
66 294 1
66 302 1
66 303 1
66 312 1
66 316 1
66 317 1
66 323 1
66 328 1
66 332 1
66 333 1
66 336 1
66 340 1
66 343 1
66 345 1
66 346 1
66 358 1
66 360 1
66 365 1
66 372 1
66 374 1
66 375 1
66 376 1
66 380 1
66 383 1
66 385 1
66 386 1
66 389 1
66 390 1
66 394 1
66 396 1
66 397 1
66 399 1
67 68 1
67 69 1
67 71 1
67 76 1
67 79 1
67 84 1
67 87 1
67 88 1
67 94 1
67 96 1
67 97 1
67 100 1
67 101 1
67 109 1
67 115 1
67 117 1
67 118 1
67 119 1
67 121 1
67 122 1
67 124 1
67 127 1
67 130 1
67 133 1
67 134 1
67 137 1
67 140 1
67 141 1
67 144 1
67 145 1
67 150 1
67 155 1
67 156 1
67 159 1
67 161 1
67 163 1
67 165 1
67 167 1
67 169 1
67 175 1
67 179 1
67 183 1
67 191 1
67 192 1
67 194 1
67 201 1
67 210 1
67 216 1
67 222 1
67 226 1
67 228 1
67 230 1
67 231 1
67 232 1
67 233 1
67 234 1
67 236 1
67 237 1
67 241 1
67 242 1
67 243 1
67 245 1
67 247 1
67 251 1
67 252 1
67 254 1
67 255 1
67 256 1
67 257 1
67 258 1
67 264 1
67 268 1
67 273 1
67 279 1
67 280 1
67 290 1
67 299 1
67 300 1
67 306 1
67 310 1
67 319 1
67 328 1
67 329 1
67 330 1
67 331 1
67 333 1
67 334 1
67 338 1
67 339 1
67 344 1
67 348 1
67 349 1
67 351 1
67 352 1
67 353 1
67 354 1
67 357 1
67 362 1
67 367 1
67 369 1
67 371 1
67 373 1
67 375 1
67 377 1
67 391 1
67 392 1
68 70 1
68 73 1
68 74 1
68 75 1
68 76 1
68 81 1
68 86 1
68 87 1
68 90 1
68 92 1
68 106 1
68 108 1
68 109 1
68 111 1
68 112 1
68 116 1
68 123 1
68 124 1
68 128 1
68 131 1
68 137 1
68 140 1
68 141 1
68 147 1
68 149 1
68 151 1
68 152 1
68 156 1
68 162 1
68 164 1
68 166 1
68 174 1
68 176 1
68 182 1
68 185 1
68 186 1
68 189 1
68 190 1
68 192 1
68 199 1
68 200 1
68 202 1
68 203 1
68 204 1
68 205 1
68 213 1
68 225 1
68 227 1
68 236 1
68 238 1
68 239 1
68 248 1
68 249 1
68 255 1
68 260 1
68 265 1
68 269 1
68 271 1
68 272 1
68 274 1
68 281 1
68 283 1
68 284 1
68 289 1
68 291 1
68 292 1
68 294 1
68 295 1
68 298 1
68 301 1
68 302 1
68 305 1
68 309 1
68 312 1
68 318 1
68 320 1
68 322 1
68 323 1
68 324 1
68 328 1
68 346 1
68 350 1
68 361 1
68 365 1
68 368 1
68 370 1
68 372 1
68 375 1
68 376 1
68 378 1
68 381 1
68 386 1
68 394 1
68 396 1
68 397 1
69 70 1
69 72 1
69 73 1
69 74 1
69 75 1
69 81 1
69 82 1
69 83 1
69 86 1
69 98 1
69 99 1
69 105 1
69 106 1
69 107 1
69 110 1
69 111 1
69 119 1
69 123 1
69 124 1
69 125 1
69 128 1
69 130 1
69 131 1
69 133 1
69 138 1
69 141 1
69 143 1
69 147 1
69 148 1
69 149 1
69 151 1
69 152 1
69 153 1
69 158 1
69 160 1
69 163 1
69 166 1
69 169 1
69 172 1
69 176 1
69 185 1
69 186 1
69 189 1
69 193 1
69 197 1
69 199 1
69 202 1
69 206 1
69 213 1
69 214 1
69 217 1
69 218 1
69 220 1
69 224 1
69 227 1
69 229 1
69 240 1
69 246 1
69 249 1
69 253 1
69 256 1
69 260 1
69 263 1
69 272 1
69 273 1
69 274 1
69 284 1
69 286 1
69 289 1
69 292 1
69 294 1
69 308 1
69 312 1
69 313 1
69 314 1
69 318 1
69 323 1
69 324 1
69 326 1
69 329 1
69 333 1
69 336 1
69 340 1
69 358 1
69 361 1
69 365 1
69 368 1
69 370 1
69 371 1
69 372 1
69 376 1
69 385 1
69 390 1
69 394 1
69 397 1
69 399 1
70 83 1
70 84 1
70 94 1
70 97 1
70 100 1
70 101 1
70 102 1
70 104 1
70 112 1
70 115 1
70 117 1
70 119 1
70 120 1
70 121 1
70 122 1
70 127 1
70 129 1
70 132 1
70 133 1
70 138 1
70 139 1
70 140 1
70 147 1
70 153 1
70 154 1
70 155 1
70 157 1
70 158 1
70 159 1
70 163 1
70 165 1
70 173 1
70 177 1
70 179 1
70 181 1
70 183 1
70 190 1
70 191 1
70 192 1
70 194 1
70 196 1
70 200 1
70 207 1
70 209 1
70 210 1
70 219 1
70 226 1
70 228 1
70 233 1
70 234 1
70 235 1
70 236 1
70 237 1
70 242 1
70 247 1
70 249 1
70 251 1
70 254 1
70 258 1
70 264 1
70 267 1
70 268 1
70 276 1
70 277 1
70 281 1
70 287 1
70 297 1
70 300 1
70 304 1
70 310 1
70 315 1
70 321 1
70 322 1
70 330 1
70 331 1
70 334 1
70 337 1
70 339 1
70 341 1
70 342 1
70 343 1
70 346 1
70 348 1
70 349 1
70 351 1
70 353 1
70 354 1
70 371 1
70 373 1
70 382 1
70 385 1
70 387 1
70 391 1
70 392 1
70 395 1
71 76 1
71 78 1
71 79 1
71 84 1
71 87 1
71 93 1
71 96 1
71 97 1
71 100 1
71 103 1
71 109 1
71 112 1
71 114 1
71 115 1
71 117 1
71 118 1
71 121 1
71 124 1
71 127 1
71 129 1
71 130 1
71 132 1
71 133 1
71 134 1
71 137 1
71 140 1
71 141 1
71 142 1
71 144 1
71 145 1
71 150 1
71 153 1
71 154 1
71 156 1
71 158 1
71 159 1
71 161 1
71 165 1
71 169 1
71 178 1
71 181 1
71 183 1
71 184 1
71 187 1
71 188 1
71 191 1
71 192 1
71 194 1
71 196 1
71 200 1
71 210 1
71 211 1
71 214 1
71 219 1
71 222 1
71 223 1
71 228 1
71 230 1
71 232 1
71 233 1
71 234 1
71 235 1
71 236 1
71 237 1
71 241 1
71 243 1
71 251 1
71 254 1
71 257 1
71 258 1
71 262 1
71 264 1
71 267 1
71 268 1
71 275 1
71 280 1
71 285 1
71 287 1
71 290 1
71 305 1
71 306 1
71 319 1
71 327 1
71 328 1
71 329 1
71 331 1
71 333 1
71 337 1
71 341 1
71 348 1
71 349 1
71 353 1
71 355 1
71 357 1
71 375 1
71 377 1
71 382 1
71 383 1
71 387 1
71 392 1
71 395 1
72 77 1
72 88 1
72 93 1
72 94 1
72 96 1
72 97 1
72 100 1
72 103 1
72 104 1
72 109 1
72 114 1
72 115 1
72 116 1
72 117 1
72 119 1
72 120 1
72 122 1
72 129 1
72 131 1
72 132 1
72 134 1
72 139 1
72 144 1
72 145 1
72 153 1
72 156 1
72 161 1
72 165 1
72 172 1
72 173 1
72 177 1
72 178 1
72 179 1
72 181 1
72 184 1
72 187 1
72 191 1
72 192 1
72 194 1
72 206 1
72 207 1
72 212 1
72 219 1
72 223 1
72 227 1
72 228 1
72 232 1
72 235 1
72 236 1
72 242 1
72 246 1
72 247 1
72 251 1
72 252 1
72 255 1
72 256 1
72 258 1
72 264 1
72 267 1
72 268 1
72 273 1
72 275 1
72 277 1
72 279 1
72 280 1
72 290 1
72 299 1
72 300 1
72 304 1
72 305 1
72 306 1
72 308 1
72 311 1
72 315 1
72 325 1
72 338 1
72 339 1
72 341 1
72 342 1
72 344 1
72 347 1
72 349 1
72 354 1
72 355 1
72 357 1
72 362 1
72 364 1
72 367 1
72 373 1
72 380 1
72 383 1
72 387 1
72 388 1
72 389 1
72 392 1
72 398 1
72 400 1
73 79 1
73 84 1
73 96 1
73 97 1
73 100 1
73 101 1
73 102 1
73 109 1
73 112 1
73 114 1
73 117 1
73 120 1
73 121 1
73 127 1
73 129 1
73 132 1
73 139 1
73 149 1
73 150 1
73 153 1
73 156 1
73 159 1
73 161 1
73 162 1
73 163 1
73 167 1
73 171 1
73 173 1
73 175 1
73 179 1
73 181 1
73 190 1
73 192 1
73 194 1
73 196 1
73 201 1
73 207 1
73 209 1
73 210 1
73 214 1
73 216 1
73 222 1
73 223 1
73 228 1
73 232 1
73 233 1
73 235 1
73 237 1
73 238 1
73 240 1
73 245 1
73 251 1
73 252 1
73 254 1
73 255 1
73 257 1
73 258 1
73 262 1
73 263 1
73 264 1
73 268 1
73 273 1
73 275 1
73 276 1
73 277 1
73 279 1
73 280 1
73 285 1
73 287 1
73 288 1
73 300 1
73 304 1
73 305 1
73 306 1
73 307 1
73 315 1
73 317 1
73 319 1
73 321 1
73 327 1
73 329 1
73 330 1
73 331 1
73 337 1
73 341 1
73 342 1
73 344 1
73 347 1
73 349 1
73 351 1
73 353 1
73 354 1
73 355 1
73 359 1
73 360 1
73 362 1
73 364 1
73 367 1
73 370 1
73 371 1
73 377 1
73 379 1
73 382 1
73 383 1
73 387 1
73 388 1
73 392 1
73 395 1
73 398 1
74 78 1
74 93 1
74 95 1
74 97 1
74 99 1
74 101 1
74 106 1
74 109 1
74 113 1
74 114 1
74 115 1
74 117 1
74 118 1
74 120 1
74 121 1
74 129 1
74 134 1
74 148 1
74 150 1
74 153 1
74 154 1
74 155 1
74 156 1
74 157 1
74 159 1
74 165 1
74 167 1
74 170 1
74 171 1
74 173 1
74 175 1
74 178 1
74 179 1
74 181 1
74 183 1
74 185 1
74 187 1
74 188 1
74 192 1
74 194 1
74 197 1
74 200 1
74 203 1
74 210 1
74 212 1
74 216 1
74 219 1
74 222 1
74 223 1
74 226 1
74 228 1
74 232 1
74 235 1
74 245 1
74 247 1
74 251 1
74 255 1
74 257 1
74 262 1
74 264 1
74 275 1
74 285 1
74 287 1
74 288 1
74 292 1
74 297 1
74 300 1
74 303 1
74 305 1
74 306 1
74 312 1
74 321 1
74 325 1
74 330 1
74 334 1
74 336 1
74 337 1
74 338 1
74 339 1
74 341 1
74 342 1
74 348 1
74 349 1
74 351 1
74 352 1
74 353 1
74 354 1
74 355 1
74 357 1
74 364 1
74 367 1
74 371 1
74 377 1
74 387 1
74 395 1
75 77 1
75 78 1
75 79 1
75 84 1
75 88 1
75 91 1
75 94 1
75 96 1
75 102 1
75 112 1
75 114 1
75 115 1
75 118 1
75 120 1
75 122 1
75 125 1
75 127 1
75 134 1
75 136 1
75 140 1
75 154 1
75 156 1
75 158 1
75 159 1
75 161 1
75 163 1
75 165 1
75 167 1
75 173 1
75 175 1
75 178 1
75 181 1
75 183 1
75 187 1
75 188 1
75 194 1
75 200 1
75 209 1
75 211 1
75 214 1
75 215 1
75 217 1
75 219 1
75 222 1
75 225 1
75 228 1
75 231 1
75 232 1
75 233 1
75 234 1
75 235 1
75 237 1
75 242 1
75 245 1
75 247 1
75 250 1
75 252 1
75 253 1
75 256 1
75 258 1
75 262 1
75 265 1
75 267 1
75 268 1
75 270 1
75 279 1
75 280 1
75 285 1
75 287 1
75 290 1
75 293 1
75 297 1
75 300 1
75 305 1
75 310 1
75 320 1
75 321 1
75 325 1
75 334 1
75 338 1
75 341 1
75 344 1
75 347 1
75 349 1
75 351 1
75 352 1
75 353 1
75 354 1
75 367 1
75 369 1
75 373 1
75 377 1
75 378 1
75 382 1
75 383 1
75 387 1
75 391 1
75 392 1
75 393 1
76 77 1
76 78 1
76 79 1
76 84 1
76 87 1
76 96 1
76 100 1
76 102 1
76 103 1
76 104 1
76 119 1
76 120 1
76 121 1
76 122 1
76 124 1
76 127 1
76 129 1
76 130 1
76 133 1
76 134 1
76 137 1
76 139 1
76 141 1
76 142 1
76 145 1
76 150 1
76 156 1
76 157 1
76 163 1
76 165 1
76 169 1
76 170 1
76 177 1
76 181 1
76 184 1
76 187 1
76 190 1
76 191 1
76 196 1
76 197 1
76 201 1
76 210 1
76 214 1
76 215 1
76 219 1
76 223 1
76 228 1
76 230 1
76 231 1
76 235 1
76 237 1
76 247 1
76 256 1
76 258 1
76 262 1
76 267 1
76 273 1
76 279 1
76 280 1
76 300 1
76 304 1
76 305 1
76 310 1
76 311 1
76 315 1
76 327 1
76 328 1
76 329 1
76 330 1
76 331 1
76 333 1
76 338 1
76 339 1
76 347 1
76 351 1
76 352 1
76 353 1
76 354 1
76 355 1
76 357 1
76 367 1
76 369 1
76 375 1
76 382 1
76 383 1
76 388 1
76 393 1
76 395 1
77 82 1
77 85 1
77 87 1
77 89 1
77 90 1
77 91 1
77 92 1
77 95 1
77 106 1
77 110 1
77 111 1
77 123 1
77 126 1
77 131 1
77 132 1
77 135 1
77 137 1
77 138 1
77 141 1
77 143 1
77 160 1
77 168 1
77 169 1
77 174 1
77 180 1
77 185 1
77 186 1
77 189 1
77 195 1
77 198 1
77 203 1
77 205 1
77 206 1
77 218 1
77 220 1
77 221 1
77 223 1
77 224 1
77 227 1
77 229 1
77 230 1
77 232 1
77 233 1
77 239 1
77 241 1
77 246 1
77 249 1
77 253 1
77 257 1
77 259 1
77 260 1
77 261 1
77 263 1
77 265 1
77 266 1
77 269 1
77 270 1
77 271 1
77 272 1
77 278 1
77 283 1
77 284 1
77 286 1
77 292 1
77 294 1
77 295 1
77 297 1
77 302 1
77 303 1
77 304 1
77 307 1
77 309 1
77 312 1
77 313 1
77 314 1
77 316 1
77 318 1
77 320 1
77 326 1
77 328 1
77 332 1
77 335 1
77 336 1
77 340 1
77 351 1
77 352 1
77 358 1
77 359 1
77 360 1
77 361 1
77 366 1
77 377 1
77 378 1
77 379 1
77 380 1
77 381 1
77 384 1
77 385 1
77 386 1
77 389 1
77 394 1
77 398 1
77 399 1
77 400 1
78 80 1
78 81 1
78 83 1
78 85 1
78 86 1
78 87 1
78 89 1
78 90 1
78 92 1
78 95 1
78 98 1
78 100 1
78 102 1
78 105 1
78 106 1
78 107 1
78 110 1
78 113 1
78 117 1
78 123 1
78 124 1
78 128 1
78 137 1
78 138 1
78 141 1
78 143 1
78 148 1
78 149 1
78 160 1
78 162 1
78 164 1
78 166 1
78 168 1
78 174 1
78 176 1
78 186 1
78 189 1
78 193 1
78 196 1
78 198 1
78 201 1
78 202 1
78 203 1
78 205 1
78 213 1
78 220 1
78 224 1
78 227 1
78 239 1
78 246 1
78 248 1
78 250 1
78 258 1
78 261 1
78 263 1
78 266 1
78 267 1
78 274 1
78 278 1
78 281 1
78 284 1
78 286 1
78 291 1
78 292 1
78 296 1
78 298 1
78 302 1
78 303 1
78 307 1
78 308 1
78 309 1
78 313 1
78 314 1
78 316 1
78 318 1
78 319 1
78 322 1
78 324 1
78 326 1
78 328 1
78 332 1
78 346 1
78 348 1
78 358 1
78 360 1
78 361 1
78 362 1
78 363 1
78 368 1
78 370 1
78 375 1
78 376 1
78 378 1
78 379 1
78 380 1
78 381 1
78 384 1
78 386 1
78 391 1
78 396 1
79 82 1
79 87 1
79 89 1
79 91 1
79 92 1
79 98 1
79 99 1
79 101 1
79 105 1
79 107 1
79 108 1
79 110 1
79 116 1
79 124 1
79 129 1
79 131 1
79 135 1
79 137 1
79 141 1
79 143 1
79 144 1
79 146 1
79 147 1
79 148 1
79 149 1
79 151 1
79 160 1
79 166 1
79 169 1
79 172 1
79 174 1
79 180 1
79 185 1
79 186 1
79 193 1
79 198 1
79 199 1
79 203 1
79 205 1
79 206 1
79 208 1
79 213 1
79 217 1
79 218 1
79 220 1
79 222 1
79 224 1
79 225 1
79 230 1
79 237 1
79 244 1
79 246 1
79 248 1
79 259 1
79 260 1
79 261 1
79 263 1
79 265 1
79 266 1
79 269 1
79 270 1
79 272 1
79 274 1
79 281 1
79 282 1
79 284 1
79 286 1
79 293 1
79 295 1
79 296 1
79 302 1
79 303 1
79 306 1
79 308 1
79 309 1
79 313 1
79 314 1
79 317 1
79 322 1
79 326 1
79 332 1
79 333 1
79 336 1
79 343 1
79 345 1
79 346 1
79 350 1
79 356 1
79 359 1
79 363 1
79 365 1
79 366 1
79 368 1
79 376 1
79 379 1
79 384 1
79 387 1
79 394 1
79 396 1
79 399 1
79 400 1
80 84 1
80 88 1
80 93 1
80 94 1
80 96 1
80 100 1
80 101 1
80 104 1
80 108 1
80 117 1
80 119 1
80 120 1
80 122 1
80 127 1
80 129 1
80 132 1
80 134 1
80 140 1
80 142 1
80 150 1
80 153 1
80 155 1
80 156 1
80 157 1
80 158 1
80 159 1
80 161 1
80 164 1
80 165 1
80 166 1
80 167 1
80 171 1
80 173 1
80 177 1
80 178 1
80 181 1
80 183 1
80 184 1
80 187 1
80 190 1
80 192 1
80 194 1
80 196 1
80 197 1
80 200 1
80 215 1
80 216 1
80 223 1
80 226 1
80 228 1
80 234 1
80 235 1
80 236 1
80 241 1
80 242 1
80 243 1
80 247 1
80 251 1
80 252 1
80 254 1
80 255 1
80 264 1
80 267 1
80 273 1
80 275 1
80 276 1
80 285 1
80 300 1
80 305 1
80 310 1
80 313 1
80 315 1
80 318 1
80 319 1
80 325 1
80 330 1
80 334 1
80 338 1
80 339 1
80 341 1
80 344 1
80 347 1
80 348 1
80 349 1
80 351 1
80 352 1
80 353 1
80 354 1
80 356 1
80 357 1
80 358 1
80 361 1
80 364 1
80 366 1
80 367 1
80 369 1
80 371 1
80 381 1
80 382 1
80 383 1
80 392 1
80 395 1
80 397 1
80 398 1
81 84 1
81 88 1
81 94 1
81 96 1
81 107 1
81 109 1
81 112 1
81 114 1
81 118 1
81 119 1
81 121 1
81 129 1
81 133 1
81 134 1
81 139 1
81 140 1
81 144 1
81 145 1
81 150 1
81 155 1
81 161 1
81 165 1
81 170 1
81 183 1
81 184 1
81 187 1
81 188 1
81 190 1
81 191 1
81 192 1
81 197 1
81 201 1
81 209 1
81 214 1
81 215 1
81 216 1
81 219 1
81 222 1
81 226 1
81 228 1
81 229 1
81 232 1
81 237 1
81 251 1
81 252 1
81 257 1
81 262 1
81 267 1
81 268 1
81 276 1
81 277 1
81 285 1
81 288 1
81 289 1
81 290 1
81 291 1
81 297 1
81 304 1
81 305 1
81 306 1
81 315 1
81 323 1
81 325 1
81 326 1
81 327 1
81 329 1
81 330 1
81 331 1
81 334 1
81 337 1
81 339 1
81 340 1
81 345 1
81 348 1
81 350 1
81 351 1
81 352 1
81 354 1
81 355 1
81 362 1
81 364 1
81 369 1
81 373 1
81 377 1
81 382 1
81 383 1
81 386 1
81 387 1
81 391 1
81 392 1
81 393 1
81 394 1
82 85 1
82 88 1
82 94 1
82 97 1
82 101 1
82 103 1
82 104 1
82 120 1
82 121 1
82 122 1
82 127 1
82 134 1
82 139 1
82 142 1
82 144 1
82 146 1
82 150 1
82 153 1
82 154 1
82 156 1
82 158 1
82 159 1
82 161 1
82 163 1
82 165 1
82 167 1
82 168 1
82 170 1
82 173 1
82 177 1
82 178 1
82 180 1
82 183 1
82 184 1
82 187 1
82 191 1
82 197 1
82 207 1
82 210 1
82 212 1
82 219 1
82 221 1
82 222 1
82 228 1
82 231 1
82 233 1
82 234 1
82 235 1
82 237 1
82 247 1
82 252 1
82 254 1
82 256 1
82 258 1
82 261 1
82 262 1
82 267 1
82 275 1
82 276 1
82 277 1
82 279 1
82 280 1
82 285 1
82 288 1
82 297 1
82 300 1
82 302 1
82 304 1
82 305 1
82 306 1
82 310 1
82 311 1
82 319 1
82 325 1
82 327 1
82 329 1
82 330 1
82 337 1
82 341 1
82 342 1
82 344 1
82 353 1
82 354 1
82 362 1
82 364 1
82 367 1
82 369 1
82 373 1
82 377 1
82 382 1
82 388 1
82 390 1
82 391 1
82 395 1
82 396 1
83 97 1
83 103 1
83 115 1
83 117 1
83 119 1
83 129 1
83 134 1
83 138 1
83 139 1
83 140 1
83 142 1
83 147 1
83 153 1
83 155 1
83 157 1
83 159 1
83 163 1
83 167 1
83 170 1
83 173 1
83 175 1
83 177 1
83 178 1
83 183 1
83 187 1
83 190 1
83 191 1
83 192 1
83 197 1
83 200 1
83 201 1
83 209 1
83 211 1
83 212 1
83 214 1
83 223 1
83 226 1
83 232 1
83 233 1
83 235 1
83 236 1
83 237 1
83 241 1
83 249 1
83 254 1
83 255 1
83 258 1
83 268 1
83 273 1
83 275 1
83 276 1
83 277 1
83 279 1
83 280 1
83 281 1
83 285 1
83 287 1
83 288 1
83 290 1
83 297 1
83 300 1
83 305 1
83 311 1
83 315 1
83 319 1
83 321 1
83 322 1
83 327 1
83 329 1
83 334 1
83 339 1
83 342 1
83 343 1
83 344 1
83 346 1
83 347 1
83 348 1
83 349 1
83 351 1
83 352 1
83 353 1
83 354 1
83 364 1
83 373 1
83 377 1
83 383 1
83 385 1
83 391 1
83 392 1
83 395 1
83 398 1
84 86 1
84 88 1
84 89 1
84 90 1
84 98 1
84 110 1
84 111 1
84 113 1
84 116 1
84 118 1
84 124 1
84 125 1
84 126 1
84 128 1
84 130 1
84 135 1
84 137 1
84 138 1
84 141 1
84 145 1
84 146 1
84 147 1
84 148 1
84 151 1
84 162 1
84 164 1
84 166 1
84 176 1
84 184 1
84 185 1
84 186 1
84 189 1
84 193 1
84 202 1
84 203 1
84 211 1
84 215 1
84 217 1
84 220 1
84 225 1
84 228 1
84 229 1
84 230 1
84 234 1
84 238 1
84 239 1
84 240 1
84 246 1
84 248 1
84 250 1
84 251 1
84 253 1
84 260 1
84 265 1
84 271 1
84 281 1
84 286 1
84 289 1
84 290 1
84 291 1
84 292 1
84 296 1
84 298 1
84 307 1
84 308 1
84 312 1
84 316 1
84 318 1
84 320 1
84 322 1
84 326 1
84 328 1
84 335 1
84 346 1
84 354 1
84 359 1
84 361 1
84 365 1
84 366 1
84 368 1
84 370 1
84 372 1
84 375 1
84 379 1
84 381 1
84 384 1
84 392 1
84 394 1
84 397 1
84 399 1
84 400 1
85 88 1
85 96 1
85 101 1
85 102 1
85 103 1
85 104 1
85 109 1
85 115 1
85 127 1
85 134 1
85 136 1
85 140 1
85 142 1
85 146 1
85 153 1
85 154 1
85 155 1
85 157 1
85 158 1
85 159 1
85 161 1
85 163 1
85 168 1
85 170 1
85 171 1
85 173 1
85 180 1
85 188 1
85 191 1
85 192 1
85 194 1
85 196 1
85 207 1
85 214 1
85 215 1
85 221 1
85 222 1
85 226 1
85 235 1
85 237 1
85 242 1
85 243 1
85 245 1
85 254 1
85 255 1
85 261 1
85 262 1
85 264 1
85 268 1
85 273 1
85 275 1
85 276 1
85 277 1
85 285 1
85 287 1
85 297 1
85 300 1
85 302 1
85 304 1
85 305 1
85 306 1
85 315 1
85 319 1
85 329 1
85 331 1
85 337 1
85 339 1
85 342 1
85 349 1
85 352 1
85 353 1
85 355 1
85 357 1
85 369 1
85 371 1
85 388 1
85 390 1
85 391 1
85 392 1
85 393 1
85 396 1
85 398 1
86 88 1
86 93 1
86 100 1
86 102 1
86 103 1
86 105 1
86 114 1
86 115 1
86 117 1
86 120 1
86 123 1
86 127 1
86 129 1
86 134 1
86 136 1
86 140 1
86 144 1
86 145 1
86 150 1
86 153 1
86 154 1
86 155 1
86 158 1
86 159 1
86 161 1
86 167 1
86 171 1
86 173 1
86 175 1
86 179 1
86 181 1
86 183 1
86 186 1
86 190 1
86 191 1
86 192 1
86 196 1
86 197 1
86 201 1
86 204 1
86 207 1
86 208 1
86 210 1
86 212 1
86 213 1
86 215 1
86 216 1
86 222 1
86 224 1
86 226 1
86 235 1
86 236 1
86 241 1
86 243 1
86 244 1
86 245 1
86 247 1
86 252 1
86 254 1
86 273 1
86 275 1
86 276 1
86 277 1
86 279 1
86 280 1
86 285 1
86 297 1
86 304 1
86 305 1
86 319 1
86 321 1
86 325 1
86 327 1
86 329 1
86 330 1
86 331 1
86 334 1
86 339 1
86 341 1
86 342 1
86 347 1
86 348 1
86 349 1
86 353 1
86 355 1
86 357 1
86 367 1
86 368 1
86 369 1
86 377 1
86 383 1
86 387 1
86 388 1
86 391 1
86 392 1
86 395 1
87 88 1
87 93 1
87 96 1
87 101 1
87 103 1
87 109 1
87 112 1
87 115 1
87 117 1
87 118 1
87 119 1
87 120 1
87 124 1
87 127 1
87 130 1
87 134 1
87 137 1
87 139 1
87 141 1
87 144 1
87 145 1
87 150 1
87 153 1
87 154 1
87 157 1
87 159 1
87 163 1
87 165 1
87 169 1
87 170 1
87 173 1
87 175 1
87 178 1
87 179 1
87 181 1
87 184 1
87 191 1
87 192 1
87 194 1
87 196 1
87 201 1
87 209 1
87 210 1
87 212 1
87 214 1
87 216 1
87 223 1
87 230 1
87 231 1
87 232 1
87 234 1
87 235 1
87 236 1
87 242 1
87 243 1
87 254 1
87 256 1
87 258 1
87 262 1
87 264 1
87 268 1
87 276 1
87 279 1
87 285 1
87 297 1
87 299 1
87 300 1
87 304 1
87 306 1
87 315 1
87 321 1
87 325 1
87 328 1
87 333 1
87 334 1
87 337 1
87 341 1
87 348 1
87 349 1
87 351 1
87 353 1
87 354 1
87 355 1
87 357 1
87 362 1
87 367 1
87 371 1
87 373 1
87 375 1
87 382 1
87 388 1
87 392 1
87 393 1
87 398 1
88 89 1
88 91 1
88 92 1
88 95 1
88 98 1
88 105 1
88 107 1
88 108 1
88 111 1
88 113 1
88 118 1
88 124 1
88 125 1
88 126 1
88 128 1
88 130 1
88 131 1
88 143 1
88 145 1
88 147 1
88 148 1
88 149 1
88 151 1
88 160 1
88 162 1
88 166 1
88 168 1
88 169 1
88 172 1
88 174 1
88 180 1
88 182 1
88 184 1
88 185 1
88 189 1
88 193 1
88 195 1
88 198 1
88 202 1
88 204 1
88 208 1
88 211 1
88 215 1
88 217 1
88 225 1
88 228 1
88 230 1
88 234 1
88 244 1
88 251 1
88 260 1
88 266 1
88 270 1
88 271 1
88 272 1
88 278 1
88 284 1
88 286 1
88 290 1
88 292 1
88 298 1
88 307 1
88 309 1
88 312 1
88 313 1
88 314 1
88 316 1
88 318 1
88 320 1
88 322 1
88 323 1
88 324 1
88 326 1
88 328 1
88 332 1
88 336 1
88 340 1
88 350 1
88 354 1
88 358 1
88 359 1
88 360 1
88 363 1
88 365 1
88 366 1
88 370 1
88 372 1
88 374 1
88 376 1
88 381 1
88 385 1
88 386 1
88 389 1
88 392 1
88 396 1
88 400 1
89 94 1
89 97 1
89 103 1
89 104 1
89 111 1
89 112 1
89 114 1
89 115 1
89 127 1
89 132 1
89 134 1
89 136 1
89 140 1
89 153 1
89 154 1
89 155 1
89 156 1
89 157 1
89 158 1
89 161 1
89 163 1
89 165 1
89 167 1
89 170 1
89 171 1
89 173 1
89 175 1
89 179 1
89 182 1
89 183 1
89 184 1
89 190 1
89 191 1
89 192 1
89 198 1
89 200 1
89 207 1
89 209 1
89 210 1
89 216 1
89 220 1
89 226 1
89 228 1
89 231 1
89 232 1
89 234 1
89 235 1
89 236 1
89 237 1
89 241 1
89 242 1
89 243 1
89 245 1
89 251 1
89 256 1
89 257 1
89 259 1
89 267 1
89 268 1
89 269 1
89 273 1
89 280 1
89 282 1
89 287 1
89 290 1
89 294 1
89 295 1
89 297 1
89 300 1
89 305 1
89 306 1
89 319 1
89 325 1
89 330 1
89 331 1
89 332 1
89 334 1
89 338 1
89 341 1
89 342 1
89 347 1
89 349 1
89 355 1
89 357 1
89 367 1
89 369 1
89 371 1
89 372 1
89 382 1
89 384 1
89 388 1
89 391 1
89 393 1
90 93 1
90 96 1
90 97 1
90 100 1
90 101 1
90 103 1
90 109 1
90 112 1
90 114 1
90 115 1
90 118 1
90 119 1
90 120 1
90 121 1
90 122 1
90 127 1
90 132 1
90 136 1
90 139 1
90 140 1
90 142 1
90 145 1
90 154 1
90 157 1
90 160 1
90 161 1
90 167 1
90 170 1
90 171 1
90 178 1
90 179 1
90 181 1
90 188 1
90 190 1
90 194 1
90 195 1
90 196 1
90 197 1
90 200 1
90 207 1
90 210 1
90 211 1
90 212 1
90 215 1
90 216 1
90 222 1
90 223 1
90 226 1
90 231 1
90 232 1
90 237 1
90 239 1
90 241 1
90 242 1
90 247 1
90 252 1
90 254 1
90 255 1
90 256 1
90 258 1
90 260 1
90 264 1
90 268 1
90 271 1
90 272 1
90 273 1
90 277 1
90 280 1
90 285 1
90 287 1
90 297 1
90 298 1
90 299 1
90 300 1
90 301 1
90 311 1
90 321 1
90 325 1
90 331 1
90 335 1
90 337 1
90 338 1
90 339 1
90 347 1
90 348 1
90 349 1
90 352 1
90 354 1
90 355 1
90 367 1
90 369 1
90 371 1
90 373 1
90 377 1
90 383 1
90 387 1
90 391 1
90 393 1
91 93 1
91 100 1
91 101 1
91 104 1
91 119 1
91 120 1
91 121 1
91 122 1
91 125 1
91 132 1
91 133 1
91 140 1
91 144 1
91 145 1
91 150 1
91 153 1
91 155 1
91 157 1
91 159 1
91 163 1
91 165 1
91 170 1
91 171 1
91 173 1
91 177 1
91 178 1
91 179 1
91 183 1
91 184 1
91 190 1
91 191 1
91 192 1
91 194 1
91 196 1
91 197 1
91 212 1
91 214 1
91 216 1
91 217 1
91 222 1
91 223 1
91 225 1
91 226 1
91 231 1
91 232 1
91 233 1
91 234 1
91 245 1
91 250 1
91 252 1
91 253 1
91 254 1
91 256 1
91 258 1
91 265 1
91 267 1
91 270 1
91 273 1
91 277 1
91 280 1
91 288 1
91 290 1
91 293 1
91 297 1
91 304 1
91 305 1
91 306 1
91 310 1
91 311 1
91 315 1
91 319 1
91 320 1
91 327 1
91 330 1
91 331 1
91 334 1
91 338 1
91 339 1
91 341 1
91 347 1
91 348 1
91 349 1
91 352 1
91 353 1
91 354 1
91 355 1
91 357 1
91 364 1
91 371 1
91 377 1
91 378 1
91 383 1
91 391 1
91 392 1
91 393 1
91 398 1
92 94 1
92 96 1
92 97 1
92 109 1
92 114 1
92 115 1
92 120 1
92 121 1
92 129 1
92 133 1
92 134 1
92 135 1
92 136 1
92 139 1
92 140 1
92 150 1
92 154 1
92 157 1
92 158 1
92 161 1
92 163 1
92 165 1
92 173 1
92 175 1
92 176 1
92 177 1
92 179 1
92 183 1
92 184 1
92 187 1
92 188 1
92 190 1
92 191 1
92 192 1
92 194 1
92 196 1
92 201 1
92 212 1
92 215 1
92 216 1
92 218 1
92 219 1
92 223 1
92 228 1
92 234 1
92 235 1
92 236 1
92 241 1
92 243 1
92 247 1
92 251 1
92 254 1
92 257 1
92 258 1
92 268 1
92 273 1
92 275 1
92 278 1
92 283 1
92 284 1
92 286 1
92 287 1
92 290 1
92 297 1
92 299 1
92 305 1
92 306 1
92 309 1
92 315 1
92 316 1
92 325 1
92 327 1
92 341 1
92 351 1
92 352 1
92 354 1
92 364 1
92 365 1
92 369 1
92 376 1
92 383 1
92 392 1
92 395 1
92 398 1
93 99 1
93 105 1
93 106 1
93 108 1
93 116 1
93 120 1
93 124 1
93 125 1
93 126 1
93 130 1
93 137 1
93 138 1
93 143 1
93 148 1
93 149 1
93 151 1
93 160 1
93 162 1
93 164 1
93 166 1
93 171 1
93 174 1
93 176 1
93 183 1
93 185 1
93 186 1
93 189 1
93 195 1
93 198 1
93 199 1
93 202 1
93 203 1
93 205 1
93 208 1
93 220 1
93 221 1
93 224 1
93 227 1
93 229 1
93 230 1
93 235 1
93 246 1
93 248 1
93 260 1
93 261 1
93 263 1
93 265 1
93 266 1
93 269 1
93 270 1
93 272 1
93 274 1
93 278 1
93 289 1
93 291 1
93 292 1
93 293 1
93 294 1
93 295 1
93 296 1
93 298 1
93 299 1
93 301 1
93 309 1
93 316 1
93 320 1
93 325 1
93 326 1
93 335 1
93 343 1
93 345 1
93 355 1
93 358 1
93 359 1
93 360 1
93 361 1
93 363 1
93 365 1
93 368 1
93 372 1
93 375 1
93 376 1
93 378 1
93 380 1
93 381 1
93 384 1
93 385 1
93 386 1
93 389 1
93 390 1
93 399 1
93 400 1
94 98 1
94 111 1
94 126 1
94 128 1
94 131 1
94 137 1
94 141 1
94 143 1
94 147 1
94 149 1
94 152 1
94 155 1
94 157 1
94 160 1
94 168 1
94 170 1
94 172 1
94 174 1
94 176 1
94 179 1
94 182 1
94 189 1
94 193 1
94 203 1
94 205 1
94 206 1
94 207 1
94 213 1
94 217 1
94 218 1
94 221 1
94 224 1
94 225 1
94 229 1
94 230 1
94 238 1
94 239 1
94 244 1
94 246 1
94 248 1
94 250 1
94 259 1
94 261 1
94 265 1
94 266 1
94 269 1
94 270 1
94 275 1
94 278 1
94 281 1
94 284 1
94 286 1
94 291 1
94 292 1
94 293 1
94 294 1
94 295 1
94 296 1
94 301 1
94 308 1
94 309 1
94 312 1
94 313 1
94 316 1
94 317 1
94 318 1
94 320 1
94 322 1
94 324 1
94 332 1
94 336 1
94 343 1
94 345 1
94 346 1
94 347 1
94 349 1
94 350 1
94 359 1
94 360 1
94 361 1
94 365 1
94 366 1
94 370 1
94 374 1
94 379 1
94 382 1
94 389 1
94 394 1
94 395 1
94 399 1
94 400 1
95 96 1
95 99 1
95 102 1
95 106 1
95 109 1
95 113 1
95 121 1
95 122 1
95 132 1
95 133 1
95 134 1
95 136 1
95 139 1
95 140 1
95 142 1
95 144 1
95 148 1
95 153 1
95 155 1
95 156 1
95 157 1
95 158 1
95 161 1
95 165 1
95 167 1
95 170 1
95 171 1
95 175 1
95 177 1
95 183 1
95 184 1
95 185 1
95 187 1
95 190 1
95 196 1
95 197 1
95 200 1
95 203 1
95 207 1
95 210 1
95 212 1
95 214 1
95 216 1
95 223 1
95 228 1
95 232 1
95 234 1
95 235 1
95 236 1
95 237 1
95 245 1
95 254 1
95 255 1
95 257 1
95 264 1
95 268 1
95 273 1
95 276 1
95 279 1
95 280 1
95 285 1
95 288 1
95 290 1
95 292 1
95 297 1
95 303 1
95 305 1
95 306 1
95 310 1
95 311 1
95 312 1
95 321 1
95 325 1
95 327 1
95 329 1
95 331 1
95 336 1
95 338 1
95 341 1
95 342 1
95 347 1
95 351 1
95 353 1
95 362 1
95 364 1
95 371 1
95 373 1
95 377 1
95 383 1
96 98 1
96 99 1
96 105 1
96 106 1
96 107 1
96 108 1
96 111 1
96 124 1
96 125 1
96 127 1
96 128 1
96 130 1
96 131 1
96 137 1
96 141 1
96 146 1
96 147 1
96 148 1
96 150 1
96 160 1
96 164 1
96 166 1
96 174 1
96 176 1
96 182 1
96 188 1
96 189 1
96 193 1
96 195 1
96 198 1
96 202 1
96 203 1
96 204 1
96 208 1
96 213 1
96 217 1
96 219 1
96 220 1
96 221 1
96 224 1
96 225 1
96 229 1
96 240 1
96 244 1
96 247 1
96 249 1
96 250 1
96 254 1
96 262 1
96 263 1
96 269 1
96 271 1
96 272 1
96 274 1
96 278 1
96 282 1
96 283 1
96 286 1
96 289 1
96 291 1
96 293 1
96 294 1
96 301 1
96 303 1
96 307 1
96 308 1
96 310 1
96 311 1
96 312 1
96 313 1
96 316 1
96 318 1
96 320 1
96 322 1
96 324 1
96 333 1
96 335 1
96 336 1
96 343 1
96 345 1
96 346 1
96 353 1
96 356 1
96 357 1
96 358 1
96 361 1
96 363 1
96 364 1
96 365 1
96 366 1
96 370 1
96 372 1
96 374 1
96 375 1
96 379 1
96 380 1
96 381 1
96 386 1
96 389 1
96 394 1
96 396 1
96 399 1
97 99 1
97 105 1
97 107 1
97 108 1
97 110 1
97 111 1
97 113 1
97 125 1
97 126 1
97 128 1
97 130 1
97 131 1
97 135 1
97 136 1
97 138 1
97 141 1
97 143 1
97 147 1
97 149 1
97 152 1
97 160 1
97 164 1
97 166 1
97 168 1
97 169 1
97 174 1
97 177 1
97 180 1
97 182 1
97 185 1
97 186 1
97 189 1
97 193 1
97 199 1
97 202 1
97 203 1
97 204 1
97 205 1
97 206 1
97 208 1
97 212 1
97 221 1
97 224 1
97 225 1
97 229 1
97 238 1
97 240 1
97 246 1
97 259 1
97 270 1
97 271 1
97 272 1
97 278 1
97 281 1
97 286 1
97 288 1
97 292 1
97 294 1
97 295 1
97 301 1
97 313 1
97 315 1
97 320 1
97 323 1
97 324 1
97 332 1
97 334 1
97 338 1
97 339 1
97 340 1
97 343 1
97 345 1
97 346 1
97 359 1
97 361 1
97 365 1
97 366 1
97 367 1
97 368 1
97 370 1
97 372 1
97 375 1
97 376 1
97 378 1
97 385 1
97 386 1
97 390 1
97 394 1
97 399 1
97 400 1
98 100 1
98 102 1
98 110 1
98 112 1
98 115 1
98 117 1
98 119 1
98 126 1
98 127 1
98 128 1
98 129 1
98 133 1
98 139 1
98 140 1
98 152 1
98 154 1
98 155 1
98 156 1
98 161 1
98 163 1
98 170 1
98 171 1
98 173 1
98 174 1
98 178 1
98 179 1
98 181 1
98 183 1
98 188 1
98 189 1
98 191 1
98 192 1
98 193 1
98 196 1
98 197 1
98 200 1
98 201 1
98 202 1
98 207 1
98 210 1
98 212 1
98 216 1
98 223 1
98 228 1
98 233 1
98 242 1
98 243 1
98 247 1
98 251 1
98 252 1
98 255 1
98 262 1
98 266 1
98 268 1
98 275 1
98 276 1
98 287 1
98 288 1
98 299 1
98 300 1
98 306 1
98 311 1
98 314 1
98 315 1
98 321 1
98 325 1
98 329 1
98 341 1
98 342 1
98 344 1
98 347 1
98 351 1
98 353 1
98 354 1
98 355 1
98 357 1
98 363 1
98 367 1
98 377 1
98 382 1
98 383 1
98 387 1
98 391 1
98 393 1
98 395 1
99 100 1
99 102 1
99 104 1
99 106 1
99 109 1
99 112 1
99 113 1
99 114 1
99 117 1
99 118 1
99 127 1
99 129 1
99 132 1
99 133 1
99 134 1
99 140 1
99 142 1
99 148 1
99 153 1
99 154 1
99 157 1
99 159 1
99 163 1
99 165 1
99 167 1
99 170 1
99 171 1
99 173 1
99 175 1
99 179 1
99 181 1
99 184 1
99 185 1
99 187 1
99 194 1
99 197 1
99 203 1
99 209 1
99 214 1
99 215 1
99 216 1
99 219 1
99 223 1
99 228 1
99 235 1
99 237 1
99 241 1
99 242 1
99 243 1
99 245 1
99 247 1
99 255 1
99 267 1
99 268 1
99 276 1
99 277 1
99 279 1
99 285 1
99 287 1
99 288 1
99 292 1
99 299 1
99 300 1
99 303 1
99 306 1
99 311 1
99 312 1
99 325 1
99 327 1
99 336 1
99 338 1
99 339 1
99 341 1
99 344 1
99 347 1
99 349 1
99 351 1
99 352 1
99 353 1
99 355 1
99 357 1
99 362 1
99 373 1
99 377 1
99 382 1
99 387 1
99 388 1
99 393 1
100 102 1
100 105 1
100 108 1
100 110 1
100 111 1
100 113 1
100 116 1
100 117 1
100 123 1
100 124 1
100 125 1
100 128 1
100 130 1
100 131 1
100 137 1
100 138 1
100 141 1
100 143 1
100 146 1
100 147 1
100 148 1
100 160 1
100 166 1
100 168 1
100 172 1
100 174 1
100 176 1
100 180 1
100 185 1
100 186 1
100 189 1
100 193 1
100 195 1
100 196 1
100 201 1
100 202 1
100 205 1
100 221 1
100 224 1
100 225 1
100 229 1
100 238 1
100 239 1
100 240 1
100 248 1
100 258 1
100 261 1
100 263 1
100 267 1
100 270 1
100 272 1
100 282 1
100 284 1
100 291 1
100 293 1
100 295 1
100 298 1
100 301 1
100 302 1
100 303 1
100 313 1
100 314 1
100 316 1
100 318 1
100 319 1
100 320 1
100 324 1
100 328 1
100 332 1
100 335 1
100 336 1
100 340 1
100 345 1
100 346 1
100 348 1
100 350 1
100 356 1
100 358 1
100 359 1
100 361 1
100 362 1
100 365 1
100 366 1
100 368 1
100 370 1
100 372 1
100 376 1
100 378 1
100 380 1
100 384 1
100 390 1
100 391 1
100 396 1
100 399 1
100 400 1
101 105 1
101 111 1
101 113 1
101 123 1
101 129 1
101 130 1
101 131 1
101 135 1
101 137 1
101 138 1
101 144 1
101 146 1
101 147 1
101 148 1
101 149 1
101 162 1
101 174 1
101 180 1
101 185 1
101 195 1
101 198 1
101 202 1
101 203 1
101 205 1
101 206 1
101 213 1
101 217 1
101 218 1
101 220 1
101 222 1
101 227 1
101 237 1
101 244 1
101 249 1
101 250 1
101 259 1
101 260 1
101 261 1
101 263 1
101 265 1
101 269 1
101 274 1
101 282 1
101 283 1
101 284 1
101 286 1
101 291 1
101 292 1
101 295 1
101 296 1
101 298 1
101 302 1
101 306 1
101 307 1
101 312 1
101 313 1
101 317 1
101 320 1
101 322 1
101 324 1
101 326 1
101 332 1
101 335 1
101 345 1
101 359 1
101 360 1
101 370 1
101 374 1
101 376 1
101 378 1
101 379 1
101 381 1
101 386 1
101 387 1
101 389 1
101 397 1
101 399 1
102 108 1
102 113 1
102 116 1
102 117 1
102 125 1
102 126 1
102 128 1
102 130 1
102 131 1
102 138 1
102 141 1
102 149 1
102 152 1
102 164 1
102 169 1
102 174 1
102 182 1
102 185 1
102 186 1
102 193 1
102 195 1
102 196 1
102 198 1
102 199 1
102 201 1
102 204 1
102 213 1
102 217 1
102 221 1
102 224 1
102 225 1
102 227 1
102 238 1
102 248 1
102 249 1
102 253 1
102 258 1
102 259 1
102 260 1
102 263 1
102 265 1
102 266 1
102 267 1
102 270 1
102 282 1
102 289 1
102 291 1
102 292 1
102 293 1
102 294 1
102 295 1
102 296 1
102 298 1
102 301 1
102 302 1
102 303 1
102 307 1
102 308 1
102 312 1
102 314 1
102 316 1
102 317 1
102 319 1
102 320 1
102 322 1
102 324 1
102 328 1
102 332 1
102 336 1
102 343 1
102 345 1
102 346 1
102 348 1
102 350 1
102 356 1
102 359 1
102 362 1
102 363 1
102 365 1
102 368 1
102 370 1
102 372 1
102 376 1
102 378 1
102 380 1
102 381 1
102 384 1
102 385 1
102 386 1
102 390 1
102 391 1
102 397 1
102 400 1
103 105 1
103 107 1
103 110 1
103 111 1
103 115 1
103 125 1
103 130 1
103 138 1
103 141 1
103 143 1
103 151 1
103 160 1
103 164 1
103 166 1
103 174 1
103 180 1
103 186 1
103 187 1
103 189 1
103 204 1
103 208 1
103 209 1
103 216 1
103 225 1
103 226 1
103 229 1
103 231 1
103 240 1
103 242 1
103 248 1
103 253 1
103 260 1
103 261 1
103 263 1
103 264 1
103 265 1
103 266 1
103 268 1
103 269 1
103 270 1
103 271 1
103 274 1
103 278 1
103 281 1
103 284 1
103 286 1
103 289 1
103 291 1
103 292 1
103 294 1
103 296 1
103 298 1
103 300 1
103 302 1
103 307 1
103 308 1
103 312 1
103 313 1
103 316 1
103 322 1
103 324 1
103 326 1
103 330 1
103 333 1
103 335 1
103 336 1
103 340 1
103 344 1
103 346 1
103 358 1
103 359 1
103 360 1
103 361 1
103 363 1
103 368 1
103 375 1
103 378 1
103 379 1
103 385 1
103 389 1
103 390 1
103 394 1
103 397 1
103 399 1
103 400 1
104 105 1
104 106 1
104 110 1
104 113 1
104 116 1
104 123 1
104 124 1
104 128 1
104 130 1
104 134 1
104 135 1
104 143 1
104 146 1
104 147 1
104 148 1
104 151 1
104 152 1
104 160 1
104 162 1
104 166 1
104 169 1
104 172 1
104 180 1
104 185 1
104 186 1
104 194 1
104 195 1
104 198 1
104 202 1
104 204 1
104 206 1
104 208 1
104 217 1
104 221 1
104 224 1
104 225 1
104 227 1
104 229 1
104 238 1
104 243 1
104 244 1
104 245 1
104 246 1
104 249 1
104 260 1
104 261 1
104 263 1
104 266 1
104 269 1
104 270 1
104 274 1
104 276 1
104 282 1
104 285 1
104 292 1
104 293 1
104 296 1
104 301 1
104 303 1
104 312 1
104 313 1
104 314 1
104 316 1
104 320 1
104 322 1
104 326 1
104 328 1
104 332 1
104 335 1
104 336 1
104 343 1
104 345 1
104 359 1
104 360 1
104 361 1
104 370 1
104 374 1
104 379 1
104 383 1
104 384 1
104 385 1
104 386 1
104 389 1
104 390 1
104 397 1
104 399 1
105 109 1
105 112 1
105 114 1
105 118 1
105 120 1
105 121 1
105 123 1
105 127 1
105 132 1
105 133 1
105 139 1
105 140 1
105 144 1
105 145 1
105 153 1
105 155 1
105 156 1
105 157 1
105 158 1
105 167 1
105 171 1
105 173 1
105 178 1
105 179 1
105 183 1
105 184 1
105 186 1
105 188 1
105 190 1
105 191 1
105 192 1
105 194 1
105 196 1
105 197 1
105 200 1
105 204 1
105 207 1
105 208 1
105 210 1
105 213 1
105 216 1
105 224 1
105 232 1
105 233 1
105 234 1
105 235 1
105 236 1
105 237 1
105 242 1
105 244 1
105 247 1
105 252 1
105 257 1
105 262 1
105 268 1
105 273 1
105 276 1
105 277 1
105 280 1
105 285 1
105 290 1
105 299 1
105 304 1
105 305 1
105 306 1
105 310 1
105 311 1
105 319 1
105 325 1
105 327 1
105 329 1
105 331 1
105 334 1
105 337 1
105 341 1
105 342 1
105 344 1
105 352 1
105 353 1
105 355 1
105 357 1
105 362 1
105 368 1
105 369 1
105 377 1
105 382 1
105 387 1
105 392 1
105 393 1
105 395 1
106 113 1
106 115 1
106 117 1
106 120 1
106 127 1
106 129 1
106 132 1
106 134 1
106 136 1
106 139 1
106 142 1
106 148 1
106 153 1
106 155 1
106 156 1
106 161 1
106 165 1
106 170 1
106 171 1
106 173 1
106 178 1
106 179 1
106 181 1
106 183 1
106 184 1
106 185 1
106 187 1
106 188 1
106 190 1
106 191 1
106 192 1
106 200 1
106 201 1
106 203 1
106 209 1
106 211 1
106 214 1
106 215 1
106 216 1
106 219 1
106 222 1
106 226 1
106 232 1
106 233 1
106 234 1
106 235 1
106 237 1
106 241 1
106 252 1
106 255 1
106 257 1
106 258 1
106 262 1
106 267 1
106 275 1
106 279 1
106 280 1
106 287 1
106 290 1
106 292 1
106 299 1
106 300 1
106 303 1
106 304 1
106 311 1
106 312 1
106 315 1
106 319 1
106 330 1
106 331 1
106 336 1
106 337 1
106 338 1
106 349 1
106 352 1
106 353 1
106 354 1
106 355 1
106 362 1
106 367 1
106 371 1
106 377 1
106 382 1
106 383 1
106 388 1
106 392 1
106 393 1
106 398 1
107 109 1
107 112 1
107 115 1
107 118 1
107 120 1
107 122 1
107 127 1
107 134 1
107 144 1
107 145 1
107 153 1
107 154 1
107 155 1
107 156 1
107 157 1
107 158 1
107 161 1
107 165 1
107 171 1
107 173 1
107 175 1
107 177 1
107 179 1
107 184 1
107 190 1
107 192 1
107 194 1
107 201 1
107 212 1
107 216 1
107 219 1
107 222 1
107 223 1
107 226 1
107 229 1
107 232 1
107 235 1
107 237 1
107 242 1
107 243 1
107 251 1
107 254 1
107 256 1
107 258 1
107 264 1
107 267 1
107 279 1
107 280 1
107 287 1
107 288 1
107 289 1
107 291 1
107 297 1
107 304 1
107 315 1
107 321 1
107 323 1
107 325 1
107 326 1
107 329 1
107 330 1
107 337 1
107 340 1
107 344 1
107 345 1
107 347 1
107 349 1
107 350 1
107 352 1
107 354 1
107 355 1
107 357 1
107 362 1
107 367 1
107 369 1
107 377 1
107 382 1
107 386 1
107 387 1
107 388 1
107 392 1
107 394 1
107 395 1
107 398 1
108 112 1
108 115 1
108 118 1
108 121 1
108 127 1
108 132 1
108 142 1
108 144 1
108 145 1
108 153 1
108 157 1
108 161 1
108 164 1
108 166 1
108 167 1
108 173 1
108 175 1
108 178 1
108 184 1
108 187 1
108 188 1
108 190 1
108 194 1
108 197 1
108 200 1
108 214 1
108 219 1
108 223 1
108 232 1
108 234 1
108 235 1
108 237 1
108 241 1
108 247 1
108 258 1
108 264 1
108 267 1
108 268 1
108 277 1
108 279 1
108 280 1
108 288 1
108 297 1
108 300 1
108 304 1
108 305 1
108 306 1
108 310 1
108 313 1
108 315 1
108 318 1
108 319 1
108 321 1
108 325 1
108 327 1
108 331 1
108 341 1
108 342 1
108 344 1
108 347 1
108 355 1
108 356 1
108 357 1
108 358 1
108 361 1
108 366 1
108 373 1
108 381 1
108 382 1
108 391 1
108 392 1
108 393 1
108 395 1
108 397 1
108 398 1
109 111 1
109 112 1
109 113 1
109 116 1
109 123 1
109 124 1
109 125 1
109 135 1
109 140 1
109 143 1
109 146 1
109 149 1
109 152 1
109 156 1
109 160 1
109 162 1
109 166 1
109 169 1
109 172 1
109 174 1
109 176 1
109 186 1
109 189 1
109 190 1
109 192 1
109 199 1
109 200 1
109 208 1
109 217 1
109 218 1
109 221 1
109 224 1
109 227 1
109 229 1
109 230 1
109 236 1
109 239 1
109 240 1
109 244 1
109 248 1
109 255 1
109 260 1
109 261 1
109 263 1
109 266 1
109 272 1
109 274 1
109 278 1
109 281 1
109 282 1
109 283 1
109 286 1
109 292 1
109 295 1
109 298 1
109 301 1
109 302 1
109 305 1
109 308 1
109 312 1
109 313 1
109 314 1
109 316 1
109 317 1
109 320 1
109 322 1
109 326 1
109 328 1
109 332 1
109 333 1
109 340 1
109 343 1
109 346 1
109 356 1
109 358 1
109 365 1
109 368 1
109 370 1
109 374 1
109 375 1
109 376 1
109 379 1
109 380 1
109 381 1
109 384 1
109 386 1
109 390 1
109 394 1
110 112 1
110 114 1
110 115 1
110 117 1
110 118 1
110 119 1
110 121 1
110 122 1
110 126 1
110 127 1
110 128 1
110 129 1
110 132 1
110 134 1
110 136 1
110 139 1
110 152 1
110 154 1
110 163 1
110 171 1
110 173 1
110 174 1
110 175 1
110 178 1
110 181 1
110 184 1
110 187 1
110 189 1
110 191 1
110 193 1
110 197 1
110 202 1
110 209 1
110 211 1
110 212 1
110 216 1
110 226 1
110 234 1
110 235 1
110 241 1
110 242 1
110 243 1
110 245 1
110 247 1
110 251 1
110 254 1
110 255 1
110 262 1
110 264 1
110 266 1
110 267 1
110 268 1
110 273 1
110 275 1
110 279 1
110 280 1
110 285 1
110 297 1
110 305 1
110 306 1
110 314 1
110 315 1
110 319 1
110 325 1
110 327 1
110 337 1
110 342 1
110 349 1
110 351 1
110 352 1
110 353 1
110 362 1
110 363 1
110 367 1
110 383 1
110 392 1
110 395 1
111 112 1
111 114 1
111 115 1
111 118 1
111 119 1
111 121 1
111 122 1
111 129 1
111 133 1
111 134 1
111 136 1
111 139 1
111 140 1
111 142 1
111 144 1
111 145 1
111 153 1
111 155 1
111 156 1
111 157 1
111 161 1
111 163 1
111 165 1
111 170 1
111 171 1
111 173 1
111 175 1
111 177 1
111 178 1
111 179 1
111 182 1
111 184 1
111 187 1
111 190 1
111 191 1
111 196 1
111 198 1
111 200 1
111 201 1
111 209 1
111 214 1
111 215 1
111 220 1
111 232 1
111 235 1
111 236 1
111 237 1
111 242 1
111 243 1
111 245 1
111 247 1
111 251 1
111 252 1
111 254 1
111 259 1
111 264 1
111 267 1
111 269 1
111 276 1
111 277 1
111 279 1
111 280 1
111 282 1
111 285 1
111 294 1
111 295 1
111 297 1
111 300 1
111 305 1
111 310 1
111 311 1
111 315 1
111 330 1
111 331 1
111 332 1
111 334 1
111 337 1
111 338 1
111 339 1
111 341 1
111 344 1
111 351 1
111 354 1
111 357 1
111 362 1
111 364 1
111 369 1
111 371 1
111 372 1
111 377 1
111 384 1
111 388 1
111 392 1
111 393 1
111 395 1
112 124 1
112 125 1
112 126 1
112 131 1
112 135 1
112 137 1
112 138 1
112 140 1
112 141 1
112 143 1
112 146 1
112 148 1
112 149 1
112 151 1
112 152 1
112 156 1
112 160 1
112 164 1
112 168 1
112 169 1
112 172 1
112 174 1
112 176 1
112 180 1
112 185 1
112 189 1
112 190 1
112 192 1
112 193 1
112 199 1
112 200 1
112 202 1
112 220 1
112 221 1
112 225 1
112 227 1
112 229 1
112 230 1
112 236 1
112 239 1
112 240 1
112 248 1
112 249 1
112 250 1
112 253 1
112 255 1
112 259 1
112 261 1
112 263 1
112 266 1
112 270 1
112 274 1
112 278 1
112 281 1
112 283 1
112 289 1
112 294 1
112 296 1
112 302 1
112 305 1
112 308 1
112 309 1
112 313 1
112 317 1
112 318 1
112 322 1
112 323 1
112 324 1
112 328 1
112 332 1
112 335 1
112 340 1
112 350 1
112 356 1
112 358 1
112 359 1
112 360 1
112 361 1
112 363 1
112 365 1
112 368 1
112 370 1
112 374 1
112 375 1
112 376 1
112 380 1
112 381 1
112 385 1
112 386 1
112 389 1
112 390 1
112 394 1
112 396 1
112 397 1
113 118 1
113 120 1
113 121 1
113 122 1
113 132 1
113 134 1
113 136 1
113 139 1
113 142 1
113 144 1
113 148 1
113 150 1
113 154 1
113 156 1
113 157 1
113 159 1
113 161 1
113 165 1
113 167 1
113 170 1
113 173 1
113 175 1
113 178 1
113 179 1
113 181 1
113 183 1
113 185 1
113 187 1
113 188 1
113 192 1
113 194 1
113 197 1
113 200 1
113 201 1
113 203 1
113 207 1
113 209 1
113 210 1
113 211 1
113 212 1
113 214 1
113 219 1
113 223 1
113 226 1
113 228 1
113 232 1
113 233 1
113 234 1
113 237 1
113 242 1
113 243 1
113 247 1
113 251 1
113 255 1
113 257 1
113 258 1
113 262 1
113 264 1
113 267 1
113 268 1
113 280 1
113 287 1
113 288 1
113 292 1
113 297 1
113 303 1
113 305 1
113 306 1
113 310 1
113 312 1
113 315 1
113 325 1
113 330 1
113 336 1
113 337 1
113 339 1
113 341 1
113 344 1
113 355 1
113 357 1
113 364 1
113 367 1
113 369 1
113 377 1
113 387 1
113 388 1
113 392 1
113 395 1
114 116 1
114 121 1
114 122 1
114 123 1
114 126 1
114 135 1
114 137 1
114 138 1
114 139 1
114 146 1
114 147 1
114 148 1
114 149 1
114 152 1
114 161 1
114 164 1
114 165 1
114 166 1
114 172 1
114 174 1
114 180 1
114 189 1
114 191 1
114 193 1
114 202 1
114 204 1
114 205 1
114 206 1
114 208 1
114 218 1
114 220 1
114 221 1
114 227 1
114 229 1
114 230 1
114 238 1
114 239 1
114 240 1
114 249 1
114 250 1
114 253 1
114 260 1
114 263 1
114 265 1
114 266 1
114 270 1
114 272 1
114 278 1
114 281 1
114 282 1
114 283 1
114 284 1
114 286 1
114 287 1
114 291 1
114 294 1
114 296 1
114 298 1
114 302 1
114 303 1
114 307 1
114 309 1
114 312 1
114 316 1
114 317 1
114 318 1
114 321 1
114 322 1
114 323 1
114 328 1
114 333 1
114 340 1
114 343 1
114 346 1
114 350 1
114 356 1
114 358 1
114 359 1
114 360 1
114 365 1
114 368 1
114 375 1
114 384 1
114 390 1
114 393 1
114 394 1
114 396 1
114 397 1
114 399 1
114 400 1
115 116 1
115 123 1
115 124 1
115 125 1
115 126 1
115 128 1
115 131 1
115 135 1
115 137 1
115 138 1
115 146 1
115 147 1
115 148 1
115 152 1
115 160 1
115 166 1
115 168 1
115 169 1
115 172 1
115 176 1
115 182 1
115 185 1
115 186 1
115 187 1
115 189 1
115 195 1
115 202 1
115 205 1
115 206 1
115 208 1
115 209 1
115 213 1
115 216 1
115 218 1
115 220 1
115 224 1
115 225 1
115 226 1
115 227 1
115 230 1
115 231 1
115 238 1
115 239 1
115 242 1
115 244 1
115 250 1
115 260 1
115 261 1
115 264 1
115 265 1
115 268 1
115 270 1
115 271 1
115 272 1
115 274 1
115 281 1
115 286 1
115 294 1
115 296 1
115 298 1
115 300 1
115 307 1
115 313 1
115 314 1
115 323 1
115 324 1
115 330 1
115 332 1
115 335 1
115 336 1
115 344 1
115 356 1
115 360 1
115 363 1
115 365 1
115 368 1
115 372 1
115 375 1
115 376 1
115 378 1
115 379 1
115 380 1
115 381 1
115 384 1
115 386 1
115 389 1
115 394 1
115 399 1
115 400 1
116 122 1
116 127 1
116 129 1
116 131 1
116 133 1
116 136 1
116 139 1
116 140 1
116 142 1
116 144 1
116 153 1
116 155 1
116 157 1
116 161 1
116 163 1
116 165 1
116 167 1
116 172 1
116 175 1
116 177 1
116 178 1
116 181 1
116 183 1
116 184 1
116 187 1
116 188 1
116 190 1
116 196 1
116 197 1
116 201 1
116 206 1
116 209 1
116 210 1
116 211 1
116 212 1
116 214 1
116 215 1
116 223 1
116 226 1
116 227 1
116 228 1
116 231 1
116 232 1
116 233 1
116 237 1
116 241 1
116 245 1
116 246 1
116 247 1
116 251 1
116 252 1
116 254 1
116 255 1
116 256 1
116 257 1
116 258 1
116 262 1
116 268 1
116 275 1
116 276 1
116 277 1
116 279 1
116 280 1
116 285 1
116 287 1
116 290 1
116 297 1
116 299 1
116 304 1
116 305 1
116 306 1
116 308 1
116 325 1
116 329 1
116 330 1
116 339 1
116 347 1
116 348 1
116 349 1
116 351 1
116 352 1
116 355 1
116 357 1
116 367 1
116 369 1
116 371 1
116 373 1
116 377 1
116 380 1
116 383 1
116 387 1
116 389 1
116 393 1
116 395 1
116 398 1
116 400 1
117 123 1
117 126 1
117 128 1
117 131 1
117 135 1
117 143 1
117 146 1
117 147 1
117 148 1
117 151 1
117 162 1
117 164 1
117 180 1
117 182 1
117 185 1
117 186 1
117 189 1
117 195 1
117 196 1
117 198 1
117 201 1
117 202 1
117 203 1
117 206 1
117 208 1
117 217 1
117 220 1
117 221 1
117 225 1
117 229 1
117 230 1
117 240 1
117 244 1
117 246 1
117 248 1
117 249 1
117 250 1
117 258 1
117 259 1
117 260 1
117 266 1
117 267 1
117 269 1
117 271 1
117 272 1
117 274 1
117 278 1
117 281 1
117 282 1
117 283 1
117 284 1
117 286 1
117 292 1
117 293 1
117 294 1
117 295 1
117 303 1
117 307 1
117 308 1
117 309 1
117 317 1
117 318 1
117 319 1
117 320 1
117 322 1
117 324 1
117 332 1
117 340 1
117 343 1
117 345 1
117 346 1
117 348 1
117 362 1
117 363 1
117 366 1
117 368 1
117 370 1
117 378 1
117 381 1
117 384 1
117 386 1
117 389 1
117 391 1
117 396 1
117 397 1
117 399 1
118 124 1
118 125 1
118 126 1
118 130 1
118 131 1
118 143 1
118 145 1
118 147 1
118 148 1
118 149 1
118 151 1
118 152 1
118 164 1
118 168 1
118 169 1
118 176 1
118 184 1
118 185 1
118 198 1
118 203 1
118 204 1
118 205 1
118 208 1
118 211 1
118 215 1
118 217 1
118 218 1
118 225 1
118 227 1
118 228 1
118 234 1
118 239 1
118 240 1
118 248 1
118 250 1
118 251 1
118 259 1
118 260 1
118 261 1
118 263 1
118 266 1
118 269 1
118 270 1
118 274 1
118 278 1
118 282 1
118 283 1
118 284 1
118 286 1
118 290 1
118 292 1
118 293 1
118 294 1
118 295 1
118 296 1
118 308 1
118 309 1
118 312 1
118 313 1
118 314 1
118 316 1
118 318 1
118 320 1
118 323 1
118 326 1
118 336 1
118 350 1
118 354 1
118 356 1
118 358 1
118 359 1
118 360 1
118 361 1
118 363 1
118 366 1
118 368 1
118 372 1
118 374 1
118 375 1
118 376 1
118 384 1
118 385 1
118 389 1
118 392 1
118 396 1
118 397 1
118 399 1
119 123 1
119 125 1
119 130 1
119 133 1
119 138 1
119 141 1
119 143 1
119 146 1
119 147 1
119 149 1
119 153 1
119 158 1
119 160 1
119 163 1
119 169 1
119 172 1
119 174 1
119 180 1
119 182 1
119 185 1
119 189 1
119 193 1
119 195 1
119 197 1
119 204 1
119 205 1
119 208 1
119 214 1
119 221 1
119 224 1
119 225 1
119 229 1
119 230 1
119 244 1
119 246 1
119 248 1
119 249 1
119 256 1
119 259 1
119 261 1
119 263 1
119 265 1
119 269 1
119 271 1
119 273 1
119 281 1
119 282 1
119 284 1
119 292 1
119 294 1
119 295 1
119 298 1
119 301 1
119 303 1
119 308 1
119 309 1
119 316 1
119 320 1
119 322 1
119 326 1
119 328 1
119 329 1
119 332 1
119 335 1
119 340 1
119 343 1
119 345 1
119 346 1
119 350 1
119 356 1
119 359 1
119 360 1
119 363 1
119 368 1
119 371 1
119 374 1
119 376 1
119 378 1
119 379 1
119 380 1
119 384 1
119 389 1
119 396 1
119 397 1
119 399 1
120 124 1
120 126 1
120 130 1
120 131 1
120 135 1
120 137 1
120 138 1
120 141 1
120 143 1
120 146 1
120 147 1
120 148 1
120 160 1
120 162 1
120 164 1
120 166 1
120 168 1
120 169 1
120 171 1
120 172 1
120 180 1
120 182 1
120 183 1
120 185 1
120 186 1
120 193 1
120 195 1
120 199 1
120 204 1
120 208 1
120 213 1
120 217 1
120 218 1
120 221 1
120 224 1
120 225 1
120 230 1
120 235 1
120 239 1
120 244 1
120 246 1
120 248 1
120 249 1
120 253 1
120 259 1
120 269 1
120 270 1
120 271 1
120 272 1
120 274 1
120 278 1
120 282 1
120 286 1
120 289 1
120 291 1
120 294 1
120 296 1
120 299 1
120 307 1
120 312 1
120 313 1
120 317 1
120 318 1
120 322 1
120 323 1
120 324 1
120 325 1
120 328 1
120 332 1
120 333 1
120 336 1
120 340 1
120 345 1
120 346 1
120 355 1
120 356 1
120 358 1
120 360 1
120 365 1
120 366 1
120 374 1
120 376 1
120 378 1
120 380 1
120 384 1
120 386 1
120 389 1
120 390 1
120 394 1
120 396 1
120 397 1
120 399 1
120 400 1
121 122 1
121 123 1
121 124 1
121 125 1
121 128 1
121 131 1
121 135 1
121 139 1
121 141 1
121 149 1
121 161 1
121 162 1
121 165 1
121 180 1
121 186 1
121 191 1
121 193 1
121 202 1
121 204 1
121 213 1
121 218 1
121 220 1
121 227 1
121 239 1
121 248 1
121 265 1
121 266 1
121 272 1
121 274 1
121 278 1
121 282 1
121 283 1
121 287 1
121 289 1
121 292 1
121 294 1
121 295 1
121 296 1
121 301 1
121 302 1
121 303 1
121 313 1
121 317 1
121 318 1
121 320 1
121 321 1
121 324 1
121 326 1
121 335 1
121 340 1
121 345 1
121 359 1
121 360 1
121 363 1
121 368 1
121 372 1
121 378 1
121 389 1
121 393 1
121 394 1
121 396 1
121 397 1
121 399 1
122 125 1
122 126 1
122 128 1
122 131 1
122 135 1
122 137 1
122 139 1
122 143 1
122 148 1
122 149 1
122 151 1
122 160 1
122 161 1
122 162 1
122 165 1
122 166 1
122 168 1
122 169 1
122 174 1
122 180 1
122 185 1
122 189 1
122 191 1
122 195 1
122 199 1
122 208 1
122 213 1
122 221 1
122 224 1
122 225 1
122 229 1
122 238 1
122 246 1
122 248 1
122 253 1
122 259 1
122 263 1
122 266 1
122 270 1
122 272 1
122 282 1
122 284 1
122 287 1
122 289 1
122 291 1
122 293 1
122 294 1
122 295 1
122 296 1
122 301 1
122 312 1
122 314 1
122 318 1
122 320 1
122 321 1
122 322 1
122 323 1
122 328 1
122 332 1
122 335 1
122 345 1
122 346 1
122 350 1
122 356 1
122 358 1
122 359 1
122 360 1
122 361 1
122 365 1
122 372 1
122 376 1
122 378 1
122 379 1
122 385 1
122 386 1
122 390 1
122 393 1
122 394 1
122 396 1
122 397 1
122 399 1
122 400 1
123 127 1
123 132 1
123 133 1
123 139 1
123 142 1
123 150 1
123 156 1
123 157 1
123 158 1
123 159 1
123 161 1
123 165 1
123 167 1
123 170 1
123 173 1
123 179 1
123 183 1
123 184 1
123 186 1
123 187 1
123 190 1
123 192 1
123 200 1
123 201 1
123 204 1
123 208 1
123 209 1
123 210 1
123 211 1
123 212 1
123 213 1
123 215 1
123 223 1
123 224 1
123 228 1
123 231 1
123 232 1
123 241 1
123 242 1
123 244 1
123 245 1
123 247 1
123 252 1
123 255 1
123 257 1
123 262 1
123 275 1
123 276 1
123 285 1
123 297 1
123 300 1
123 305 1
123 310 1
123 311 1
123 315 1
123 319 1
123 327 1
123 331 1
123 337 1
123 341 1
123 344 1
123 347 1
123 349 1
123 353 1
123 355 1
123 362 1
123 368 1
123 369 1
123 371 1
123 377 1
123 382 1
123 383 1
123 391 1
123 398 1
124 129 1
124 130 1
124 132 1
124 133 1
124 134 1
124 137 1
124 141 1
124 142 1
124 144 1
124 145 1
124 153 1
124 156 1
124 157 1
124 158 1
124 165 1
124 169 1
124 170 1
124 171 1
124 175 1
124 177 1
124 178 1
124 179 1
124 184 1
124 190 1
124 191 1
124 194 1
124 196 1
124 200 1
124 207 1
124 209 1
124 210 1
124 214 1
124 215 1
124 223 1
124 228 1
124 230 1
124 231 1
124 232 1
124 233 1
124 235 1
124 236 1
124 237 1
124 241 1
124 242 1
124 245 1
124 247 1
124 251 1
124 252 1
124 254 1
124 255 1
124 256 1
124 257 1
124 258 1
124 262 1
124 264 1
124 268 1
124 273 1
124 276 1
124 277 1
124 279 1
124 285 1
124 287 1
124 288 1
124 290 1
124 297 1
124 306 1
124 310 1
124 315 1
124 319 1
124 327 1
124 328 1
124 329 1
124 330 1
124 333 1
124 334 1
124 337 1
124 338 1
124 339 1
124 341 1
124 342 1
124 344 1
124 347 1
124 349 1
124 353 1
124 355 1
124 357 1
124 364 1
124 367 1
124 373 1
124 375 1
124 382 1
124 383 1
124 392 1
124 393 1
124 398 1
125 127 1
125 129 1
125 132 1
125 134 1
125 136 1
125 140 1
125 144 1
125 153 1
125 154 1
125 155 1
125 156 1
125 157 1
125 159 1
125 170 1
125 173 1
125 178 1
125 181 1
125 183 1
125 184 1
125 187 1
125 188 1
125 190 1
125 191 1
125 196 1
125 197 1
125 200 1
125 201 1
125 207 1
125 209 1
125 210 1
125 216 1
125 217 1
125 219 1
125 222 1
125 225 1
125 226 1
125 228 1
125 231 1
125 233 1
125 234 1
125 241 1
125 243 1
125 250 1
125 252 1
125 253 1
125 255 1
125 256 1
125 257 1
125 262 1
125 265 1
125 270 1
125 276 1
125 280 1
125 288 1
125 290 1
125 293 1
125 297 1
125 305 1
125 306 1
125 311 1
125 315 1
125 320 1
125 327 1
125 329 1
125 330 1
125 334 1
125 339 1
125 342 1
125 344 1
125 348 1
125 351 1
125 357 1
125 364 1
125 367 1
125 369 1
125 373 1
125 378 1
125 382 1
125 388 1
125 392 1
125 393 1
125 395 1
125 398 1
126 127 1
126 128 1
126 132 1
126 133 1
126 139 1
126 142 1
126 144 1
126 152 1
126 155 1
126 157 1
126 163 1
126 165 1
126 167 1
126 170 1
126 171 1
126 174 1
126 181 1
126 183 1
126 187 1
126 188 1
126 189 1
126 190 1
126 191 1
126 193 1
126 194 1
126 196 1
126 201 1
126 202 1
126 207 1
126 211 1
126 216 1
126 219 1
126 228 1
126 231 1
126 232 1
126 233 1
126 235 1
126 237 1
126 241 1
126 242 1
126 243 1
126 245 1
126 247 1
126 252 1
126 254 1
126 256 1
126 257 1
126 262 1
126 266 1
126 268 1
126 276 1
126 277 1
126 285 1
126 287 1
126 290 1
126 297 1
126 306 1
126 310 1
126 311 1
126 314 1
126 319 1
126 325 1
126 330 1
126 331 1
126 334 1
126 341 1
126 342 1
126 349 1
126 352 1
126 355 1
126 357 1
126 363 1
126 377 1
126 382 1
126 383 1
126 388 1
126 392 1
126 393 1
126 395 1
127 130 1
127 131 1
127 137 1
127 141 1
127 146 1
127 147 1
127 150 1
127 151 1
127 152 1
127 169 1
127 172 1
127 176 1
127 180 1
127 186 1
127 188 1
127 189 1
127 193 1
127 198 1
127 199 1
127 204 1
127 205 1
127 208 1
127 217 1
127 218 1
127 219 1
127 224 1
127 225 1
127 230 1
127 238 1
127 246 1
127 247 1
127 253 1
127 254 1
127 260 1
127 261 1
127 262 1
127 263 1
127 265 1
127 270 1
127 271 1
127 272 1
127 278 1
127 282 1
127 286 1
127 294 1
127 295 1
127 298 1
127 301 1
127 302 1
127 307 1
127 308 1
127 309 1
127 310 1
127 311 1
127 312 1
127 317 1
127 322 1
127 323 1
127 326 1
127 335 1
127 336 1
127 343 1
127 346 1
127 350 1
127 353 1
127 357 1
127 359 1
127 361 1
127 364 1
127 366 1
127 368 1
127 370 1
127 372 1
127 374 1
127 378 1
127 379 1
127 381 1
127 384 1
127 385 1
127 389 1
127 390 1
127 396 1
127 399 1
127 400 1
128 129 1
128 132 1
128 133 1
128 134 1
128 139 1
128 144 1
128 145 1
128 150 1
128 152 1
128 153 1
128 156 1
128 157 1
128 159 1
128 161 1
128 163 1
128 165 1
128 167 1
128 170 1
128 171 1
128 173 1
128 174 1
128 178 1
128 179 1
128 181 1
128 183 1
128 184 1
128 189 1
128 190 1
128 191 1
128 192 1
128 193 1
128 196 1
128 197 1
128 201 1
128 202 1
128 209 1
128 211 1
128 212 1
128 219 1
128 222 1
128 223 1
128 226 1
128 228 1
128 231 1
128 235 1
128 236 1
128 237 1
128 241 1
128 245 1
128 258 1
128 262 1
128 264 1
128 266 1
128 267 1
128 268 1
128 273 1
128 276 1
128 279 1
128 285 1
128 299 1
128 304 1
128 306 1
128 314 1
128 321 1
128 329 1
128 334 1
128 339 1
128 344 1
128 348 1
128 351 1
128 353 1
128 355 1
128 357 1
128 363 1
128 382 1
128 383 1
128 387 1
128 388 1
128 392 1
128 393 1
128 395 1
128 398 1
129 131 1
129 137 1
129 138 1
129 141 1
129 143 1
129 144 1
129 146 1
129 147 1
129 148 1
129 149 1
129 151 1
129 152 1
129 160 1
129 164 1
129 169 1
129 174 1
129 180 1
129 182 1
129 186 1
129 198 1
129 206 1
129 217 1
129 218 1
129 222 1
129 225 1
129 227 1
129 230 1
129 237 1
129 238 1
129 240 1
129 248 1
129 250 1
129 260 1
129 261 1
129 263 1
129 265 1
129 269 1
129 270 1
129 272 1
129 274 1
129 281 1
129 283 1
129 289 1
129 293 1
129 295 1
129 296 1
129 298 1
129 301 1
129 306 1
129 313 1
129 314 1
129 316 1
129 317 1
129 320 1
129 322 1
129 326 1
129 336 1
129 340 1
129 343 1
129 356 1
129 358 1
129 360 1
129 361 1
129 363 1
129 366 1
129 370 1
129 372 1
129 375 1
129 376 1
129 378 1
129 379 1
129 381 1
129 384 1
129 387 1
129 389 1
129 390 1
129 397 1
129 399 1
130 133 1
130 137 1
130 139 1
130 141 1
130 142 1
130 144 1
130 145 1
130 156 1
130 159 1
130 161 1
130 163 1
130 165 1
130 167 1
130 169 1
130 173 1
130 175 1
130 181 1
130 183 1
130 184 1
130 188 1
130 191 1
130 192 1
130 194 1
130 196 1
130 200 1
130 201 1
130 207 1
130 210 1
130 211 1
130 212 1
130 214 1
130 215 1
130 216 1
130 223 1
130 228 1
130 230 1
130 232 1
130 234 1
130 243 1
130 251 1
130 252 1
130 257 1
130 258 1
130 267 1
130 268 1
130 279 1
130 280 1
130 288 1
130 297 1
130 299 1
130 305 1
130 306 1
130 310 1
130 315 1
130 319 1
130 321 1
130 325 1
130 328 1
130 331 1
130 333 1
130 334 1
130 337 1
130 338 1
130 339 1
130 344 1
130 347 1
130 348 1
130 351 1
130 362 1
130 367 1
130 369 1
130 373 1
130 375 1
130 382 1
130 387 1
130 388 1
130 392 1
130 395 1
131 132 1
131 134 1
131 136 1
131 139 1
131 140 1
131 142 1
131 153 1
131 154 1
131 155 1
131 158 1
131 159 1
131 167 1
131 170 1
131 171 1
131 172 1
131 173 1
131 175 1
131 177 1
131 183 1
131 184 1
131 190 1
131 191 1
131 197 1
131 206 1
131 209 1
131 210 1
131 211 1
131 212 1
131 214 1
131 215 1
131 227 1
131 228 1
131 232 1
131 237 1
131 241 1
131 243 1
131 245 1
131 246 1
131 247 1
131 251 1
131 252 1
131 256 1
131 257 1
131 258 1
131 267 1
131 275 1
131 280 1
131 285 1
131 287 1
131 297 1
131 300 1
131 306 1
131 308 1
131 311 1
131 319 1
131 325 1
131 327 1
131 330 1
131 331 1
131 334 1
131 337 1
131 341 1
131 344 1
131 349 1
131 351 1
131 352 1
131 354 1
131 364 1
131 377 1
131 380 1
131 382 1
131 389 1
131 392 1
131 393 1
131 398 1
131 400 1
132 137 1
132 143 1
132 148 1
132 149 1
132 151 1
132 152 1
132 162 1
132 168 1
132 172 1
132 176 1
132 185 1
132 186 1
132 189 1
132 193 1
132 199 1
132 202 1
132 204 1
132 205 1
132 206 1
132 208 1
132 213 1
132 217 1
132 221 1
132 223 1
132 224 1
132 225 1
132 227 1
132 230 1
132 232 1
132 233 1
132 241 1
132 249 1
132 253 1
132 257 1
132 259 1
132 263 1
132 265 1
132 269 1
132 271 1
132 278 1
132 282 1
132 283 1
132 286 1
132 289 1
132 291 1
132 293 1
132 297 1
132 298 1
132 301 1
132 302 1
132 304 1
132 307 1
132 308 1
132 309 1
132 313 1
132 320 1
132 322 1
132 323 1
132 324 1
132 326 1
132 332 1
132 333 1
132 340 1
132 345 1
132 351 1
132 352 1
132 365 1
132 368 1
132 370 1
132 375 1
132 376 1
132 377 1
132 381 1
132 385 1
132 389 1
132 394 1
132 396 1
132 397 1
132 398 1
132 399 1
133 137 1
133 143 1
133 146 1
133 147 1
133 148 1
133 153 1
133 158 1
133 163 1
133 166 1
133 168 1
133 169 1
133 172 1
133 176 1
133 180 1
133 189 1
133 193 1
133 195 1
133 197 1
133 202 1
133 205 1
133 206 1
133 208 1
133 214 1
133 217 1
133 218 1
133 221 1
133 225 1
133 230 1
133 239 1
133 240 1
133 244 1
133 246 1
133 250 1
133 253 1
133 256 1
133 259 1
133 260 1
133 263 1
133 266 1
133 270 1
133 273 1
133 274 1
133 281 1
133 282 1
133 283 1
133 284 1
133 289 1
133 291 1
133 293 1
133 294 1
133 295 1
133 296 1
133 298 1
133 301 1
133 302 1
133 308 1
133 314 1
133 316 1
133 317 1
133 320 1
133 322 1
133 324 1
133 329 1
133 335 1
133 345 1
133 356 1
133 358 1
133 361 1
133 363 1
133 366 1
133 368 1
133 370 1
133 371 1
133 372 1
133 374 1
133 375 1
133 376 1
133 378 1
133 381 1
133 384 1
133 386 1
133 390 1
133 394 1
133 396 1
133 397 1
133 399 1
134 135 1
134 137 1
134 143 1
134 146 1
134 147 1
134 151 1
134 152 1
134 164 1
134 168 1
134 169 1
134 172 1
134 174 1
134 180 1
134 182 1
134 185 1
134 189 1
134 194 1
134 195 1
134 199 1
134 202 1
134 204 1
134 205 1
134 208 1
134 213 1
134 217 1
134 220 1
134 221 1
134 224 1
134 225 1
134 230 1
134 243 1
134 245 1
134 248 1
134 249 1
134 259 1
134 260 1
134 261 1
134 272 1
134 276 1
134 278 1
134 284 1
134 285 1
134 286 1
134 289 1
134 292 1
134 293 1
134 302 1
134 303 1
134 308 1
134 312 1
134 318 1
134 320 1
134 324 1
134 333 1
134 335 1
134 336 1
134 340 1
134 343 1
134 345 1
134 350 1
134 358 1
134 359 1
134 365 1
134 366 1
134 372 1
134 375 1
134 378 1
134 379 1
134 383 1
134 384 1
134 385 1
134 386 1
134 390 1
134 396 1
134 397 1
134 399 1
135 136 1
135 139 1
135 140 1
135 144 1
135 145 1
135 150 1
135 155 1
135 158 1
135 163 1
135 175 1
135 176 1
135 178 1
135 179 1
135 181 1
135 183 1
135 187 1
135 190 1
135 191 1
135 192 1
135 196 1
135 197 1
135 207 1
135 212 1
135 214 1
135 215 1
135 216 1
135 218 1
135 222 1
135 232 1
135 233 1
135 242 1
135 245 1
135 247 1
135 251 1
135 252 1
135 254 1
135 255 1
135 257 1
135 267 1
135 275 1
135 277 1
135 278 1
135 279 1
135 280 1
135 283 1
135 284 1
135 285 1
135 286 1
135 287 1
135 288 1
135 290 1
135 299 1
135 304 1
135 305 1
135 306 1
135 309 1
135 310 1
135 311 1
135 315 1
135 316 1
135 331 1
135 344 1
135 347 1
135 348 1
135 354 1
135 355 1
135 362 1
135 365 1
135 371 1
135 376 1
135 377 1
135 383 1
135 391 1
135 393 1
135 395 1
136 137 1
136 141 1
136 146 1
136 147 1
136 148 1
136 149 1
136 151 1
136 160 1
136 162 1
136 166 1
136 174 1
136 176 1
136 177 1
136 182 1
136 185 1
136 186 1
136 189 1
136 198 1
136 199 1
136 202 1
136 204 1
136 208 1
136 212 1
136 213 1
136 217 1
136 218 1
136 220 1
136 221 1
136 224 1
136 225 1
136 230 1
136 240 1
136 250 1
136 259 1
136 260 1
136 261 1
136 269 1
136 272 1
136 278 1
136 281 1
136 288 1
136 291 1
136 292 1
136 294 1
136 295 1
136 298 1
136 302 1
136 303 1
136 307 1
136 309 1
136 312 1
136 315 1
136 316 1
136 324 1
136 332 1
136 333 1
136 334 1
136 336 1
136 338 1
136 339 1
136 340 1
136 343 1
136 345 1
136 350 1
136 356 1
136 358 1
136 359 1
136 360 1
136 361 1
136 363 1
136 366 1
136 367 1
136 368 1
136 370 1
136 372 1
136 374 1
136 375 1
136 378 1
136 379 1
136 380 1
136 381 1
136 384 1
136 385 1
136 386 1
136 390 1
136 394 1
136 396 1
136 397 1
136 399 1
137 141 1
137 142 1
137 144 1
137 150 1
137 154 1
137 156 1
137 157 1
137 158 1
137 159 1
137 161 1
137 163 1
137 169 1
137 170 1
137 171 1
137 175 1
137 179 1
137 183 1
137 187 1
137 190 1
137 192 1
137 196 1
137 197 1
137 200 1
137 201 1
137 209 1
137 210 1
137 211 1
137 214 1
137 215 1
137 216 1
137 222 1
137 223 1
137 226 1
137 228 1
137 230 1
137 234 1
137 242 1
137 245 1
137 255 1
137 257 1
137 258 1
137 264 1
137 275 1
137 277 1
137 288 1
137 299 1
137 300 1
137 304 1
137 305 1
137 306 1
137 319 1
137 325 1
137 328 1
137 329 1
137 330 1
137 331 1
137 333 1
137 334 1
137 337 1
137 338 1
137 339 1
137 341 1
137 342 1
137 353 1
137 354 1
137 355 1
137 357 1
137 362 1
137 367 1
137 371 1
137 375 1
137 387 1
137 391 1
137 393 1
137 398 1
138 139 1
138 142 1
138 144 1
138 147 1
138 150 1
138 153 1
138 156 1
138 157 1
138 158 1
138 159 1
138 161 1
138 163 1
138 167 1
138 170 1
138 171 1
138 175 1
138 178 1
138 179 1
138 184 1
138 187 1
138 190 1
138 192 1
138 196 1
138 200 1
138 201 1
138 209 1
138 211 1
138 212 1
138 214 1
138 215 1
138 216 1
138 219 1
138 223 1
138 231 1
138 235 1
138 237 1
138 241 1
138 243 1
138 245 1
138 249 1
138 251 1
138 255 1
138 256 1
138 257 1
138 258 1
138 262 1
138 264 1
138 267 1
138 273 1
138 280 1
138 281 1
138 285 1
138 288 1
138 290 1
138 297 1
138 300 1
138 304 1
138 306 1
138 311 1
138 315 1
138 322 1
138 329 1
138 330 1
138 331 1
138 337 1
138 338 1
138 339 1
138 342 1
138 343 1
138 344 1
138 346 1
138 347 1
138 348 1
138 349 1
138 352 1
138 353 1
138 362 1
138 367 1
138 371 1
138 382 1
138 385 1
138 393 1
138 398 1
139 141 1
139 146 1
139 147 1
139 148 1
139 149 1
139 152 1
139 161 1
139 164 1
139 165 1
139 168 1
139 169 1
139 172 1
139 176 1
139 180 1
139 185 1
139 191 1
139 193 1
139 195 1
139 199 1
139 202 1
139 203 1
139 204 1
139 206 1
139 218 1
139 220 1
139 221 1
139 224 1
139 229 1
139 239 1
139 246 1
139 248 1
139 249 1
139 250 1
139 260 1
139 263 1
139 270 1
139 271 1
139 274 1
139 287 1
139 289 1
139 291 1
139 293 1
139 294 1
139 295 1
139 309 1
139 314 1
139 316 1
139 318 1
139 321 1
139 326 1
139 333 1
139 335 1
139 336 1
139 340 1
139 345 1
139 346 1
139 350 1
139 358 1
139 360 1
139 365 1
139 366 1
139 372 1
139 374 1
139 375 1
139 376 1
139 380 1
139 384 1
139 386 1
139 393 1
139 396 1
139 397 1
139 400 1
140 141 1
140 143 1
140 147 1
140 148 1
140 149 1
140 156 1
140 164 1
140 168 1
140 169 1
140 174 1
140 176 1
140 180 1
140 185 1
140 189 1
140 190 1
140 192 1
140 200 1
140 202 1
140 203 1
140 204 1
140 213 1
140 218 1
140 220 1
140 224 1
140 227 1
140 236 1
140 239 1
140 244 1
140 246 1
140 249 1
140 255 1
140 261 1
140 263 1
140 265 1
140 271 1
140 278 1
140 281 1
140 284 1
140 289 1
140 291 1
140 295 1
140 301 1
140 305 1
140 307 1
140 308 1
140 309 1
140 313 1
140 314 1
140 318 1
140 320 1
140 322 1
140 323 1
140 328 1
140 332 1
140 333 1
140 335 1
140 336 1
140 343 1
140 345 1
140 346 1
140 350 1
140 359 1
140 361 1
140 365 1
140 366 1
140 372 1
140 374 1
140 375 1
140 376 1
140 379 1
140 380 1
140 381 1
140 384 1
140 389 1
140 390 1
141 144 1
141 145 1
141 154 1
141 156 1
141 158 1
141 159 1
141 163 1
141 165 1
141 167 1
141 169 1
141 175 1
141 184 1
141 187 1
141 191 1
141 192 1
141 194 1
141 196 1
141 197 1
141 209 1
141 210 1
141 214 1
141 216 1
141 223 1
141 226 1
141 228 1
141 230 1
141 231 1
141 233 1
141 234 1
141 235 1
141 241 1
141 243 1
141 247 1
141 251 1
141 252 1
141 254 1
141 257 1
141 262 1
141 273 1
141 276 1
141 285 1
141 287 1
141 288 1
141 290 1
141 297 1
141 300 1
141 305 1
141 306 1
141 310 1
141 315 1
141 325 1
141 328 1
141 329 1
141 330 1
141 331 1
141 333 1
141 334 1
141 338 1
141 341 1
141 347 1
141 353 1
141 354 1
141 357 1
141 362 1
141 364 1
141 367 1
141 373 1
141 375 1
141 377 1
141 387 1
141 391 1
141 392 1
141 398 1
142 147 1
142 148 1
142 149 1
142 151 1
142 159 1
142 162 1
142 164 1
142 166 1
142 168 1
142 169 1
142 173 1
142 178 1
142 181 1
142 182 1
142 185 1
142 195 1
142 198 1
142 205 1
142 206 1
142 208 1
142 218 1
142 220 1
142 227 1
142 229 1
142 230 1
142 240 1
142 244 1
142 246 1
142 252 1
142 253 1
142 260 1
142 261 1
142 263 1
142 265 1
142 274 1
142 277 1
142 280 1
142 281 1
142 283 1
142 286 1
142 294 1
142 301 1
142 302 1
142 303 1
142 309 1
142 314 1
142 316 1
142 320 1
142 322 1
142 324 1
142 327 1
142 328 1
142 331 1
142 332 1
142 333 1
142 336 1
142 340 1
142 341 1
142 343 1
142 358 1
142 361 1
142 365 1
142 369 1
142 370 1
142 373 1
142 380 1
142 384 1
142 385 1
142 389 1
142 390 1
142 394 1
142 396 1
142 399 1
142 400 1
143 150 1
143 151 1
143 153 1
143 154 1
143 158 1
143 163 1
143 165 1
143 170 1
143 171 1
143 178 1
143 183 1
143 184 1
143 188 1
143 194 1
143 196 1
143 199 1
143 200 1
143 201 1
143 205 1
143 207 1
143 209 1
143 219 1
143 223 1
143 233 1
143 241 1
143 242 1
143 243 1
143 245 1
143 247 1
143 248 1
143 252 1
143 254 1
143 255 1
143 256 1
143 257 1
143 262 1
143 264 1
143 267 1
143 268 1
143 274 1
143 275 1
143 276 1
143 279 1
143 288 1
143 296 1
143 297 1
143 299 1
143 306 1
143 310 1
143 315 1
143 319 1
143 324 1
143 329 1
143 330 1
143 334 1
143 338 1
143 341 1
143 342 1
143 344 1
143 348 1
143 349 1
143 351 1
143 352 1
143 354 1
143 362 1
143 364 1
143 369 1
143 374 1
143 382 1
143 387 1
143 388 1
143 391 1
143 399 1
144 151 1
144 152 1
144 160 1
144 162 1
144 164 1
144 166 1
144 168 1
144 172 1
144 174 1
144 180 1
144 185 1
144 189 1
144 202 1
144 203 1
144 204 1
144 218 1
144 221 1
144 222 1
144 227 1
144 237 1
144 238 1
144 240 1
144 249 1
144 250 1
144 260 1
144 265 1
144 272 1
144 278 1
144 281 1
144 282 1
144 292 1
144 293 1
144 294 1
144 302 1
144 306 1
144 314 1
144 316 1
144 317 1
144 318 1
144 323 1
144 324 1
144 326 1
144 335 1
144 340 1
144 345 1
144 350 1
144 356 1
144 360 1
144 361 1
144 365 1
144 372 1
144 374 1
144 375 1
144 376 1
144 378 1
144 379 1
144 380 1
144 384 1
144 385 1
144 386 1
144 387 1
144 389 1
144 396 1
144 397 1
145 147 1
145 149 1
145 160 1
145 164 1
145 168 1
145 172 1
145 176 1
145 180 1
145 184 1
145 185 1
145 186 1
145 189 1
145 202 1
145 204 1
145 205 1
145 206 1
145 208 1
145 211 1
145 213 1
145 215 1
145 217 1
145 221 1
145 224 1
145 228 1
145 229 1
145 234 1
145 238 1
145 239 1
145 240 1
145 244 1
145 248 1
145 250 1
145 251 1
145 253 1
145 259 1
145 261 1
145 263 1
145 265 1
145 266 1
145 270 1
145 271 1
145 278 1
145 281 1
145 282 1
145 284 1
145 286 1
145 289 1
145 290 1
145 291 1
145 293 1
145 294 1
145 296 1
145 301 1
145 303 1
145 308 1
145 312 1
145 317 1
145 322 1
145 323 1
145 324 1
145 328 1
145 332 1
145 333 1
145 335 1
145 336 1
145 340 1
145 343 1
145 350 1
145 354 1
145 356 1
145 360 1
145 363 1
145 366 1
145 368 1
145 370 1
145 372 1
145 375 1
145 380 1
145 385 1
145 390 1
145 392 1
145 394 1
145 397 1
145 399 1
146 153 1
146 155 1
146 157 1
146 158 1
146 159 1
146 161 1
146 163 1
146 165 1
146 168 1
146 170 1
146 171 1
146 175 1
146 177 1
146 178 1
146 179 1
146 180 1
146 183 1
146 190 1
146 191 1
146 196 1
146 207 1
146 209 1
146 210 1
146 211 1
146 212 1
146 215 1
146 221 1
146 222 1
146 223 1
146 226 1
146 232 1
146 233 1
146 234 1
146 235 1
146 243 1
146 245 1
146 247 1
146 255 1
146 261 1
146 264 1
146 268 1
146 275 1
146 277 1
146 285 1
146 287 1
146 288 1
146 290 1
146 299 1
146 302 1
146 306 1
146 311 1
146 315 1
146 325 1
146 329 1
146 330 1
146 331 1
146 334 1
146 342 1
146 344 1
146 348 1
146 351 1
146 352 1
146 353 1
146 354 1
146 355 1
146 357 1
146 362 1
146 364 1
146 369 1
146 373 1
146 383 1
146 387 1
146 388 1
146 390 1
146 392 1
146 393 1
146 395 1
146 396 1
147 153 1
147 155 1
147 156 1
147 159 1
147 163 1
147 165 1
147 167 1
147 171 1
147 175 1
147 177 1
147 178 1
147 179 1
147 183 1
147 184 1
147 188 1
147 196 1
147 201 1
147 207 1
147 214 1
147 215 1
147 216 1
147 228 1
147 231 1
147 232 1
147 233 1
147 234 1
147 236 1
147 237 1
147 245 1
147 247 1
147 249 1
147 256 1
147 264 1
147 267 1
147 268 1
147 273 1
147 275 1
147 276 1
147 277 1
147 281 1
147 288 1
147 290 1
147 297 1
147 299 1
147 300 1
147 306 1
147 315 1
147 322 1
147 325 1
147 329 1
147 338 1
147 341 1
147 342 1
147 343 1
147 344 1
147 346 1
147 354 1
147 355 1
147 362 1
147 364 1
147 367 1
147 369 1
147 371 1
147 373 1
147 383 1
147 385 1
147 387 1
147 388 1
147 391 1
147 392 1
147 393 1
147 395 1
148 150 1
148 153 1
148 155 1
148 156 1
148 157 1
148 158 1
148 159 1
148 161 1
148 163 1
148 167 1
148 170 1
148 177 1
148 185 1
148 187 1
148 190 1
148 191 1
148 196 1
148 197 1
148 200 1
148 201 1
148 203 1
148 209 1
148 210 1
148 212 1
148 214 1
148 216 1
148 219 1
148 228 1
148 234 1
148 235 1
148 236 1
148 237 1
148 241 1
148 242 1
148 243 1
148 247 1
148 252 1
148 254 1
148 256 1
148 257 1
148 262 1
148 273 1
148 275 1
148 279 1
148 280 1
148 288 1
148 292 1
148 297 1
148 303 1
148 311 1
148 312 1
148 319 1
148 325 1
148 330 1
148 334 1
148 336 1
148 337 1
148 338 1
148 341 1
148 344 1
148 347 1
148 348 1
148 351 1
148 352 1
148 357 1
148 362 1
148 364 1
148 369 1
148 373 1
148 382 1
148 383 1
148 387 1
148 393 1
148 398 1
149 150 1
149 153 1
149 154 1
149 155 1
149 162 1
149 163 1
149 167 1
149 170 1
149 175 1
149 178 1
149 179 1
149 181 1
149 183 1
149 188 1
149 191 1
149 197 1
149 201 1
149 207 1
149 210 1
149 211 1
149 215 1
149 219 1
149 222 1
149 223 1
149 226 1
149 231 1
149 235 1
149 237 1
149 238 1
149 240 1
149 241 1
149 242 1
149 245 1
149 247 1
149 254 1
149 255 1
149 256 1
149 258 1
149 262 1
149 263 1
149 267 1
149 273 1
149 279 1
149 280 1
149 285 1
149 297 1
149 299 1
149 300 1
149 304 1
149 305 1
149 306 1
149 307 1
149 317 1
149 319 1
149 321 1
149 325 1
149 327 1
149 331 1
149 337 1
149 338 1
149 341 1
149 342 1
149 344 1
149 348 1
149 349 1
149 351 1
149 354 1
149 359 1
149 360 1
149 364 1
149 370 1
149 371 1
149 377 1
149 379 1
149 382 1
149 383 1
149 387 1
149 393 1
149 395 1
150 151 1
150 152 1
150 160 1
150 162 1
150 164 1
150 168 1
150 169 1
150 172 1
150 174 1
150 176 1
150 186 1
150 188 1
150 189 1
150 195 1
150 198 1
150 202 1
150 203 1
150 205 1
150 217 1
150 219 1
150 220 1
150 221 1
150 224 1
150 230 1
150 240 1
150 246 1
150 247 1
150 253 1
150 254 1
150 259 1
150 261 1
150 262 1
150 263 1
150 265 1
150 266 1
150 271 1
150 272 1
150 278 1
150 281 1
150 282 1
150 284 1
150 289 1
150 291 1
150 292 1
150 296 1
150 301 1
150 303 1
150 309 1
150 310 1
150 311 1
150 313 1
150 317 1
150 318 1
150 322 1
150 323 1
150 326 1
150 332 1
150 333 1
150 343 1
150 346 1
150 350 1
150 353 1
150 356 1
150 357 1
150 359 1
150 360 1
150 361 1
150 364 1
150 370 1
150 378 1
150 381 1
150 384 1
150 385 1
150 386 1
150 390 1
150 394 1
150 396 1
151 153 1
151 157 1
151 158 1
151 159 1
151 161 1
151 167 1
151 170 1
151 171 1
151 173 1
151 177 1
151 179 1
151 183 1
151 184 1
151 188 1
151 190 1
151 196 1
151 197 1
151 199 1
151 200 1
151 201 1
151 205 1
151 207 1
151 210 1
151 212 1
151 216 1
151 222 1
151 223 1
151 226 1
151 228 1
151 234 1
151 237 1
151 241 1
151 242 1
151 247 1
151 248 1
151 255 1
151 257 1
151 258 1
151 262 1
151 264 1
151 267 1
151 273 1
151 274 1
151 275 1
151 276 1
151 277 1
151 279 1
151 280 1
151 285 1
151 296 1
151 297 1
151 299 1
151 300 1
151 305 1
151 306 1
151 311 1
151 315 1
151 319 1
151 321 1
151 324 1
151 327 1
151 329 1
151 330 1
151 334 1
151 337 1
151 338 1
151 339 1
151 341 1
151 342 1
151 347 1
151 348 1
151 349 1
151 351 1
151 355 1
151 357 1
151 362 1
151 373 1
151 374 1
151 377 1
151 382 1
151 387 1
151 391 1
151 392 1
151 398 1
151 399 1
152 153 1
152 154 1
152 156 1
152 158 1
152 159 1
152 165 1
152 174 1
152 175 1
152 179 1
152 181 1
152 187 1
152 188 1
152 189 1
152 190 1
152 193 1
152 196 1
152 201 1
152 202 1
152 209 1
152 210 1
152 214 1
152 215 1
152 223 1
152 226 1
152 228 1
152 231 1
152 232 1
152 234 1
152 235 1
152 236 1
152 241 1
152 247 1
152 252 1
152 254 1
152 255 1
152 257 1
152 258 1
152 264 1
152 266 1
152 268 1
152 273 1
152 279 1
152 280 1
152 290 1
152 299 1
152 305 1
152 306 1
152 310 1
152 314 1
152 319 1
152 325 1
152 330 1
152 337 1
152 338 1
152 344 1
152 347 1
152 352 1
152 357 1
152 362 1
152 363 1
152 364 1
152 371 1
152 377 1
152 382 1
152 393 1
152 395 1
152 398 1
153 158 1
153 162 1
153 163 1
153 164 1
153 168 1
153 169 1
153 182 1
153 185 1
153 186 1
153 189 1
153 193 1
153 197 1
153 198 1
153 199 1
153 203 1
153 205 1
153 208 1
153 213 1
153 214 1
153 217 1
153 220 1
153 224 1
153 227 1
153 229 1
153 238 1
153 246 1
153 248 1
153 249 1
153 256 1
153 259 1
153 266 1
153 269 1
153 273 1
153 281 1
153 284 1
153 286 1
153 289 1
153 291 1
153 294 1
153 295 1
153 296 1
153 301 1
153 302 1
153 303 1
153 307 1
153 308 1
153 309 1
153 316 1
153 323 1
153 324 1
153 326 1
153 328 1
153 329 1
153 335 1
153 340 1
153 343 1
153 346 1
153 361 1
153 363 1
153 365 1
153 368 1
153 371 1
153 372 1
153 374 1
153 376 1
153 379 1
153 381 1
153 385 1
153 389 1
153 390 1
153 394 1
153 396 1
153 397 1
154 164 1
154 166 1
154 167 1
154 168 1
154 175 1
154 185 1
154 186 1
154 189 1
154 193 1
154 202 1
154 204 1
154 208 1
154 210 1
154 218 1
154 220 1
154 224 1
154 225 1
154 227 1
154 229 1
154 240 1
154 244 1
154 246 1
154 248 1
154 250 1
154 253 1
154 261 1
154 263 1
154 265 1
154 271 1
154 272 1
154 274 1
154 278 1
154 279 1
154 281 1
154 282 1
154 286 1
154 291 1
154 292 1
154 294 1
154 295 1
154 301 1
154 302 1
154 309 1
154 316 1
154 320 1
154 323 1
154 324 1
154 328 1
154 337 1
154 342 1
154 346 1
154 350 1
154 359 1
154 360 1
154 370 1
154 374 1
154 376 1
154 385 1
154 388 1
154 390 1
154 394 1
155 157 1
155 162 1
155 164 1
155 166 1
155 169 1
155 170 1
155 172 1
155 179 1
155 186 1
155 189 1
155 195 1
155 198 1
155 202 1
155 203 1
155 205 1
155 207 1
155 218 1
155 220 1
155 221 1
155 225 1
155 227 1
155 230 1
155 239 1
155 244 1
155 246 1
155 249 1
155 250 1
155 253 1
155 259 1
155 263 1
155 265 1
155 266 1
155 272 1
155 274 1
155 275 1
155 278 1
155 282 1
155 286 1
155 289 1
155 293 1
155 295 1
155 296 1
155 298 1
155 302 1
155 308 1
155 312 1
155 314 1
155 318 1
155 322 1
155 326 1
155 333 1
155 335 1
155 340 1
155 343 1
155 346 1
155 347 1
155 349 1
155 356 1
155 358 1
155 359 1
155 360 1
155 368 1
155 370 1
155 372 1
155 375 1
155 378 1
155 379 1
155 381 1
155 382 1
155 384 1
155 390 1
155 394 1
155 395 1
155 396 1
155 397 1
156 164 1
156 172 1
156 182 1
156 189 1
156 190 1
156 192 1
156 193 1
156 195 1
156 198 1
156 199 1
156 200 1
156 205 1
156 208 1
156 213 1
156 220 1
156 221 1
156 224 1
156 229 1
156 230 1
156 236 1
156 239 1
156 240 1
156 244 1
156 248 1
156 249 1
156 255 1
156 260 1
156 261 1
156 265 1
156 269 1
156 271 1
156 274 1
156 278 1
156 281 1
156 284 1
156 292 1
156 293 1
156 295 1
156 298 1
156 305 1
156 307 1
156 309 1
156 312 1
156 314 1
156 316 1
156 317 1
156 320 1
156 324 1
156 326 1
156 333 1
156 335 1
156 336 1
156 340 1
156 345 1
156 346 1
156 350 1
156 358 1
156 361 1
156 363 1
156 368 1
156 370 1
156 372 1
156 374 1
156 375 1
156 380 1
156 384 1
156 385 1
156 386 1
156 389 1
156 394 1
156 400 1
157 162 1
157 164 1
157 166 1
157 169 1
157 170 1
157 172 1
157 174 1
157 179 1
157 185 1
157 195 1
157 198 1
157 199 1
157 203 1
157 204 1
157 205 1
157 206 1
157 207 1
157 213 1
157 217 1
157 218 1
157 220 1
157 224 1
157 225 1
157 230 1
157 238 1
157 240 1
157 244 1
157 248 1
157 253 1
157 259 1
157 261 1
157 263 1
157 265 1
157 266 1
157 269 1
157 270 1
157 271 1
157 272 1
157 274 1
157 275 1
157 278 1
157 281 1
157 283 1
157 286 1
157 289 1
157 292 1
157 298 1
157 301 1
157 302 1
157 303 1
157 307 1
157 308 1
157 313 1
157 316 1
157 317 1
157 322 1
157 323 1
157 332 1
157 343 1
157 346 1
157 347 1
157 349 1
157 356 1
157 359 1
157 361 1
157 368 1
157 374 1
157 375 1
157 376 1
157 380 1
157 382 1
157 385 1
157 386 1
157 390 1
157 394 1
157 395 1
158 160 1
158 162 1
158 163 1
158 164 1
158 166 1
158 169 1
158 172 1
158 180 1
158 186 1
158 189 1
158 195 1
158 197 1
158 198 1
158 199 1
158 202 1
158 203 1
158 204 1
158 205 1
158 208 1
158 214 1
158 217 1
158 218 1
158 220 1
158 224 1
158 225 1
158 227 1
158 238 1
158 244 1
158 246 1
158 250 1
158 253 1
158 256 1
158 259 1
158 260 1
158 269 1
158 271 1
158 273 1
158 274 1
158 278 1
158 281 1
158 282 1
158 284 1
158 286 1
158 289 1
158 292 1
158 296 1
158 298 1
158 302 1
158 303 1
158 307 1
158 308 1
158 312 1
158 313 1
158 316 1
158 317 1
158 320 1
158 324 1
158 329 1
158 332 1
158 335 1
158 340 1
158 350 1
158 358 1
158 361 1
158 363 1
158 365 1
158 366 1
158 368 1
158 370 1
158 371 1
158 372 1
158 374 1
158 375 1
158 376 1
158 378 1
158 379 1
158 380 1
158 384 1
158 385 1
158 386 1
158 389 1
158 390 1
158 394 1
158 396 1
158 397 1
158 399 1
158 400 1
159 162 1
159 164 1
159 168 1
159 169 1
159 173 1
159 174 1
159 178 1
159 180 1
159 181 1
159 186 1
159 189 1
159 193 1
159 195 1
159 199 1
159 202 1
159 203 1
159 204 1
159 206 1
159 217 1
159 220 1
159 224 1
159 225 1
159 229 1
159 230 1
159 244 1
159 248 1
159 249 1
159 252 1
159 265 1
159 269 1
159 272 1
159 277 1
159 280 1
159 286 1
159 289 1
159 293 1
159 295 1
159 296 1
159 298 1
159 301 1
159 302 1
159 307 1
159 308 1
159 309 1
159 312 1
159 313 1
159 314 1
159 318 1
159 320 1
159 323 1
159 327 1
159 331 1
159 333 1
159 335 1
159 336 1
159 340 1
159 341 1
159 350 1
159 359 1
159 360 1
159 361 1
159 365 1
159 368 1
159 369 1
159 370 1
159 372 1
159 373 1
159 375 1
159 376 1
159 379 1
159 380 1
159 381 1
159 384 1
159 386 1
159 389 1
159 390 1
159 394 1
159 396 1
159 399 1
159 400 1
160 161 1
160 163 1
160 165 1
160 167 1
160 170 1
160 171 1
160 173 1
160 175 1
160 177 1
160 181 1
160 183 1
160 191 1
160 195 1
160 196 1
160 197 1
160 200 1
160 201 1
160 209 1
160 212 1
160 215 1
160 222 1
160 223 1
160 226 1
160 228 1
160 233 1
160 235 1
160 236 1
160 237 1
160 239 1
160 242 1
160 247 1
160 251 1
160 252 1
160 255 1
160 257 1
160 260 1
160 262 1
160 267 1
160 271 1
160 272 1
160 276 1
160 277 1
160 297 1
160 298 1
160 299 1
160 300 1
160 301 1
160 304 1
160 305 1
160 306 1
160 310 1
160 311 1
160 315 1
160 319 1
160 321 1
160 325 1
160 330 1
160 331 1
160 334 1
160 335 1
160 337 1
160 338 1
160 339 1
160 341 1
160 344 1
160 347 1
160 348 1
160 349 1
160 352 1
160 353 1
160 357 1
160 367 1
160 371 1
160 377 1
160 382 1
160 387 1
160 388 1
160 391 1
161 165 1
161 168 1
161 172 1
161 174 1
161 176 1
161 180 1
161 189 1
161 191 1
161 193 1
161 195 1
161 199 1
161 202 1
161 203 1
161 204 1
161 205 1
161 213 1
161 217 1
161 221 1
161 224 1
161 225 1
161 229 1
161 240 1
161 248 1
161 249 1
161 261 1
161 263 1
161 266 1
161 278 1
161 281 1
161 287 1
161 289 1
161 294 1
161 302 1
161 303 1
161 307 1
161 313 1
161 314 1
161 316 1
161 318 1
161 320 1
161 321 1
161 323 1
161 324 1
161 328 1
161 332 1
161 333 1
161 336 1
161 343 1
161 358 1
161 359 1
161 360 1
161 363 1
161 366 1
161 370 1
161 372 1
161 378 1
161 384 1
161 390 1
161 393 1
161 397 1
161 399 1
162 165 1
162 167 1
162 170 1
162 171 1
162 177 1
162 178 1
162 181 1
162 183 1
162 184 1
162 188 1
162 190 1
162 194 1
162 200 1
162 201 1
162 209 1
162 211 1
162 212 1
162 214 1
162 215 1
162 219 1
162 222 1
162 226 1
162 231 1
162 232 1
162 233 1
162 238 1
162 240 1
162 242 1
162 243 1
162 245 1
162 247 1
162 251 1
162 257 1
162 258 1
162 262 1
162 263 1
162 267 1
162 268 1
162 275 1
162 277 1
162 285 1
162 299 1
162 300 1
162 304 1
162 305 1
162 307 1
162 310 1
162 315 1
162 317 1
162 319 1
162 321 1
162 334 1
162 337 1
162 344 1
162 348 1
162 351 1
162 352 1
162 354 1
162 359 1
162 360 1
162 362 1
162 369 1
162 370 1
162 373 1
162 377 1
162 379 1
162 383 1
162 387 1
162 391 1
162 392 1
162 393 1
162 398 1
163 172 1
163 176 1
163 180 1
163 182 1
163 193 1
163 195 1
163 197 1
163 198 1
163 199 1
163 202 1
163 203 1
163 204 1
163 206 1
163 213 1
163 214 1
163 217 1
163 220 1
163 221 1
163 225 1
163 227 1
163 230 1
163 239 1
163 240 1
163 244 1
163 249 1
163 256 1
163 259 1
163 260 1
163 263 1
163 265 1
163 271 1
163 273 1
163 274 1
163 278 1
163 282 1
163 286 1
163 289 1
163 293 1
163 294 1
163 303 1
163 307 1
163 308 1
163 309 1
163 312 1
163 313 1
163 317 1
163 318 1
163 326 1
163 329 1
163 332 1
163 335 1
163 336 1
163 340 1
163 343 1
163 346 1
163 356 1
163 358 1
163 363 1
163 365 1
163 366 1
163 371 1
163 375 1
163 376 1
163 378 1
163 379 1
163 380 1
163 384 1
163 385 1
163 390 1
163 394 1
163 396 1
164 166 1
164 167 1
164 170 1
164 171 1
164 173 1
164 184 1
164 187 1
164 190 1
164 191 1
164 192 1
164 201 1
164 209 1
164 210 1
164 212 1
164 214 1
164 215 1
164 216 1
164 222 1
164 223 1
164 228 1
164 231 1
164 232 1
164 235 1
164 237 1
164 241 1
164 243 1
164 245 1
164 251 1
164 252 1
164 254 1
164 255 1
164 262 1
164 268 1
164 273 1
164 275 1
164 276 1
164 285 1
164 290 1
164 297 1
164 299 1
164 306 1
164 310 1
164 311 1
164 313 1
164 315 1
164 318 1
164 321 1
164 325 1
164 327 1
164 337 1
164 338 1
164 342 1
164 344 1
164 348 1
164 351 1
164 353 1
164 354 1
164 356 1
164 357 1
164 358 1
164 361 1
164 366 1
164 369 1
164 371 1
164 377 1
164 381 1
164 383 1
164 391 1
164 392 1
164 397 1
164 398 1
165 166 1
165 168 1
165 172 1
165 176 1
165 180 1
165 182 1
165 185 1
165 191 1
165 195 1
165 199 1
165 203 1
165 206 1
165 208 1
165 213 1
165 217 1
165 224 1
165 225 1
165 227 1
165 230 1
165 244 1
165 248 1
165 249 1
165 260 1
165 261 1
165 263 1
165 266 1
165 269 1
165 270 1
165 272 1
165 274 1
165 278 1
165 281 1
165 284 1
165 286 1
165 287 1
165 289 1
165 292 1
165 293 1
165 294 1
165 298 1
165 302 1
165 303 1
165 307 1
165 308 1
165 309 1
165 314 1
165 316 1
165 320 1
165 321 1
165 323 1
165 328 1
165 335 1
165 343 1
165 345 1
165 346 1
165 350 1
165 356 1
165 358 1
165 360 1
165 361 1
165 363 1
165 370 1
165 374 1
165 375 1
165 376 1
165 378 1
165 380 1
165 381 1
165 384 1
165 385 1
165 390 1
165 393 1
165 394 1
165 396 1
165 397 1
165 400 1
166 167 1
166 175 1
166 178 1
166 181 1
166 183 1
166 188 1
166 196 1
166 200 1
166 201 1
166 207 1
166 209 1
166 210 1
166 211 1
166 212 1
166 215 1
166 216 1
166 222 1
166 223 1
166 228 1
166 233 1
166 235 1
166 236 1
166 243 1
166 258 1
166 264 1
166 273 1
166 279 1
166 280 1
166 285 1
166 287 1
166 297 1
166 299 1
166 300 1
166 304 1
166 305 1
166 306 1
166 313 1
166 318 1
166 325 1
166 334 1
166 339 1
166 342 1
166 344 1
166 347 1
166 349 1
166 351 1
166 354 1
166 356 1
166 357 1
166 358 1
166 361 1
166 362 1
166 364 1
166 366 1
166 367 1
166 369 1
166 371 1
166 373 1
166 377 1
166 381 1
166 382 1
166 383 1
166 391 1
166 392 1
166 395 1
166 397 1
167 172 1
167 175 1
167 176 1
167 182 1
167 189 1
167 193 1
167 198 1
167 199 1
167 202 1
167 203 1
167 206 1
167 208 1
167 210 1
167 213 1
167 217 1
167 218 1
167 220 1
167 221 1
167 224 1
167 238 1
167 240 1
167 244 1
167 248 1
167 249 1
167 250 1
167 253 1
167 259 1
167 260 1
167 261 1
167 265 1
167 269 1
167 270 1
167 279 1
167 281 1
167 286 1
167 292 1
167 295 1
167 301 1
167 302 1
167 303 1
167 309 1
167 312 1
167 314 1
167 316 1
167 317 1
167 318 1
167 320 1
167 326 1
167 332 1
167 337 1
167 340 1
167 342 1
167 343 1
167 345 1
167 346 1
167 359 1
167 363 1
167 365 1
167 366 1
167 368 1
167 372 1
167 374 1
167 375 1
167 376 1
167 378 1
167 381 1
167 385 1
167 388 1
167 389 1
167 394 1
167 397 1
167 400 1
168 170 1
168 171 1
168 173 1
168 179 1
168 180 1
168 181 1
168 183 1
168 184 1
168 190 1
168 191 1
168 194 1
168 197 1
168 200 1
168 201 1
168 212 1
168 216 1
168 219 1
168 221 1
168 223 1
168 231 1
168 232 1
168 234 1
168 235 1
168 236 1
168 237 1
168 242 1
168 245 1
168 251 1
168 252 1
168 254 1
168 255 1
168 256 1
168 261 1
168 262 1
168 264 1
168 268 1
168 273 1
168 275 1
168 276 1
168 277 1
168 280 1
168 285 1
168 288 1
168 300 1
168 302 1
168 304 1
168 305 1
168 306 1
168 311 1
168 315 1
168 327 1
168 330 1
168 337 1
168 338 1
168 344 1
168 348 1
168 349 1
168 353 1
168 355 1
168 357 1
168 362 1
168 367 1
168 369 1
168 383 1
168 390 1
168 392 1
168 395 1
168 396 1
169 179 1
169 181 1
169 184 1
169 187 1
169 192 1
169 194 1
169 200 1
169 209 1
169 211 1
169 214 1
169 219 1
169 222 1
169 226 1
169 228 1
169 230 1
169 231 1
169 232 1
169 233 1
169 236 1
169 241 1
169 242 1
169 243 1
169 255 1
169 256 1
169 258 1
169 267 1
169 268 1
169 275 1
169 280 1
169 287 1
169 288 1
169 297 1
169 299 1
169 311 1
169 315 1
169 328 1
169 329 1
169 330 1
169 331 1
169 333 1
169 337 1
169 348 1
169 349 1
169 351 1
169 353 1
169 354 1
169 355 1
169 364 1
169 367 1
169 369 1
169 371 1
169 373 1
169 375 1
169 377 1
169 387 1
169 388 1
169 391 1
169 392 1
169 393 1
169 398 1
170 174 1
170 176 1
170 179 1
170 180 1
170 186 1
170 189 1
170 193 1
170 195 1
170 198 1
170 202 1
170 205 1
170 206 1
170 207 1
170 217 1
170 218 1
170 220 1
170 221 1
170 225 1
170 238 1
170 239 1
170 240 1
170 244 1
170 246 1
170 249 1
170 250 1
170 253 1
170 259 1
170 270 1
170 272 1
170 275 1
170 281 1
170 283 1
170 286 1
170 291 1
170 292 1
170 295 1
170 298 1
170 301 1
170 303 1
170 307 1
170 309 1
170 313 1
170 314 1
170 317 1
170 322 1
170 323 1
170 324 1
170 326 1
170 333 1
170 335 1
170 336 1
170 340 1
170 346 1
170 347 1
170 349 1
170 350 1
170 356 1
170 359 1
170 360 1
170 361 1
170 368 1
170 370 1
170 372 1
170 380 1
170 382 1
170 385 1
170 389 1
170 390 1
170 395 1
170 400 1
171 172 1
171 183 1
171 185 1
171 186 1
171 189 1
171 193 1
171 195 1
171 198 1
171 199 1
171 202 1
171 205 1
171 208 1
171 217 1
171 218 1
171 220 1
171 221 1
171 224 1
171 225 1
171 227 1
171 230 1
171 235 1
171 238 1
171 244 1
171 246 1
171 249 1
171 259 1
171 260 1
171 265 1
171 266 1
171 272 1
171 278 1
171 282 1
171 283 1
171 293 1
171 295 1
171 298 1
171 299 1
171 302 1
171 303 1
171 307 1
171 308 1
171 309 1
171 313 1
171 314 1
171 317 1
171 320 1
171 322 1
171 323 1
171 324 1
171 325 1
171 328 1
171 332 1
171 333 1
171 335 1
171 340 1
171 343 1
171 355 1
171 360 1
171 361 1
171 363 1
171 366 1
171 370 1
171 372 1
171 374 1
171 375 1
171 376 1
171 379 1
171 381 1
171 384 1
171 385 1
171 389 1
171 394 1
171 396 1
171 397 1
171 400 1
172 173 1
172 175 1
172 177 1
172 181 1
172 187 1
172 191 1
172 192 1
172 194 1
172 196 1
172 197 1
172 200 1
172 206 1
172 209 1
172 211 1
172 222 1
172 223 1
172 226 1
172 227 1
172 228 1
172 232 1
172 235 1
172 236 1
172 241 1
172 243 1
172 246 1
172 247 1
172 251 1
172 254 1
172 255 1
172 257 1
172 258 1
172 262 1
172 267 1
172 273 1
172 276 1
172 287 1
172 288 1
172 290 1
172 297 1
172 299 1
172 308 1
172 311 1
172 315 1
172 319 1
172 325 1
172 327 1
172 331 1
172 334 1
172 337 1
172 338 1
172 339 1
172 344 1
172 347 1
172 348 1
172 349 1
172 351 1
172 357 1
172 362 1
172 364 1
172 377 1
172 380 1
172 382 1
172 383 1
172 387 1
172 388 1
172 389 1
172 391 1
172 392 1
172 400 1
173 178 1
173 181 1
173 182 1
173 189 1
173 193 1
173 199 1
173 202 1
173 203 1
173 204 1
173 206 1
173 208 1
173 217 1
173 227 1
173 229 1
173 230 1
173 238 1
173 240 1
173 244 1
173 248 1
173 252 1
173 253 1
173 259 1
173 263 1
173 265 1
173 269 1
173 270 1
173 271 1
173 272 1
173 274 1
173 277 1
173 280 1
173 284 1
173 286 1
173 292 1
173 293 1
173 294 1
173 298 1
173 301 1
173 307 1
173 309 1
173 312 1
173 314 1
173 316 1
173 318 1
173 323 1
173 324 1
173 326 1
173 327 1
173 331 1
173 332 1
173 333 1
173 335 1
173 340 1
173 341 1
173 345 1
173 350 1
173 356 1
173 360 1
173 361 1
173 363 1
173 369 1
173 373 1
173 374 1
173 376 1
173 379 1
173 380 1
173 386 1
173 389 1
173 394 1
173 396 1
174 175 1
174 179 1
174 184 1
174 188 1
174 189 1
174 191 1
174 193 1
174 196 1
174 202 1
174 209 1
174 210 1
174 212 1
174 214 1
174 215 1
174 216 1
174 219 1
174 223 1
174 226 1
174 228 1
174 233 1
174 234 1
174 235 1
174 236 1
174 237 1
174 245 1
174 254 1
174 256 1
174 257 1
174 266 1
174 275 1
174 276 1
174 277 1
174 280 1
174 285 1
174 287 1
174 290 1
174 299 1
174 300 1
174 305 1
174 306 1
174 311 1
174 314 1
174 315 1
174 327 1
174 329 1
174 331 1
174 334 1
174 338 1
174 339 1
174 341 1
174 342 1
174 347 1
174 354 1
174 355 1
174 357 1
174 362 1
174 363 1
174 364 1
174 367 1
174 369 1
174 371 1
174 373 1
174 383 1
174 391 1
174 392 1
174 395 1
174 398 1
175 180 1
175 185 1
175 186 1
175 189 1
175 195 1
175 198 1
175 204 1
175 205 1
175 206 1
175 208 1
175 210 1
175 217 1
175 218 1
175 220 1
175 225 1
175 230 1
175 238 1
175 240 1
175 246 1
175 248 1
175 249 1
175 253 1
175 259 1
175 260 1
175 261 1
175 270 1
175 279 1
175 281 1
175 283 1
175 284 1
175 286 1
175 289 1
175 291 1
175 294 1
175 296 1
175 298 1
175 301 1
175 302 1
175 307 1
175 308 1
175 309 1
175 312 1
175 314 1
175 317 1
175 320 1
175 323 1
175 328 1
175 333 1
175 335 1
175 337 1
175 342 1
175 350 1
175 356 1
175 358 1
175 360 1
175 363 1
175 368 1
175 374 1
175 378 1
175 379 1
175 380 1
175 381 1
175 388 1
175 390 1
175 396 1
175 399 1
175 400 1
176 177 1
176 178 1
176 179 1
176 188 1
176 190 1
176 191 1
176 194 1
176 200 1
176 201 1
176 209 1
176 210 1
176 212 1
176 215 1
176 218 1
176 226 1
176 231 1
176 232 1
176 233 1
176 237 1
176 255 1
176 256 1
176 258 1
176 262 1
176 268 1
176 273 1
176 275 1
176 278 1
176 280 1
176 283 1
176 284 1
176 286 1
176 287 1
176 288 1
176 290 1
176 304 1
176 305 1
176 306 1
176 309 1
176 310 1
176 315 1
176 316 1
176 321 1
176 327 1
176 329 1
176 330 1
176 331 1
176 334 1
176 337 1
176 338 1
176 339 1
176 342 1
176 344 1
176 348 1
176 349 1
176 351 1
176 357 1
176 365 1
176 369 1
176 376 1
176 377 1
176 387 1
176 391 1
176 395 1
176 398 1
177 182 1
177 186 1
177 189 1
177 193 1
177 198 1
177 202 1
177 208 1
177 212 1
177 217 1
177 218 1
177 220 1
177 221 1
177 224 1
177 227 1
177 229 1
177 239 1
177 240 1
177 244 1
177 246 1
177 248 1
177 250 1
177 259 1
177 260 1
177 263 1
177 265 1
177 266 1
177 269 1
177 272 1
177 283 1
177 288 1
177 289 1
177 291 1
177 292 1
177 296 1
177 301 1
177 307 1
177 308 1
177 309 1
177 312 1
177 313 1
177 315 1
177 318 1
177 320 1
177 326 1
177 334 1
177 335 1
177 338 1
177 339 1
177 345 1
177 346 1
177 350 1
177 356 1
177 358 1
177 359 1
177 360 1
177 363 1
177 365 1
177 366 1
177 367 1
177 370 1
177 372 1
177 374 1
177 375 1
177 378 1
177 379 1
177 380 1
177 385 1
177 396 1
177 397 1
178 181 1
178 182 1
178 189 1
178 198 1
178 203 1
178 204 1
178 208 1
178 217 1
178 230 1
178 238 1
178 239 1
178 240 1
178 244 1
178 246 1
178 250 1
178 252 1
178 260 1
178 261 1
178 266 1
178 269 1
178 270 1
178 272 1
178 274 1
178 277 1
178 278 1
178 280 1
178 281 1
178 282 1
178 294 1
178 296 1
178 301 1
178 303 1
178 307 1
178 309 1
178 318 1
178 320 1
178 322 1
178 323 1
178 324 1
178 327 1
178 331 1
178 335 1
178 340 1
178 341 1
178 345 1
178 350 1
178 356 1
178 358 1
178 359 1
178 360 1
178 361 1
178 366 1
178 368 1
178 369 1
178 373 1
178 374 1
178 376 1
178 379 1
178 380 1
178 381 1
178 384 1
178 385 1
178 386 1
178 389 1
178 400 1
179 180 1
179 182 1
179 186 1
179 195 1
179 198 1
179 202 1
179 207 1
179 213 1
179 218 1
179 220 1
179 225 1
179 227 1
179 240 1
179 244 1
179 248 1
179 249 1
179 250 1
179 261 1
179 263 1
179 265 1
179 266 1
179 269 1
179 270 1
179 272 1
179 274 1
179 275 1
179 278 1
179 282 1
179 283 1
179 284 1
179 286 1
179 289 1
179 291 1
179 292 1
179 293 1
179 295 1
179 296 1
179 298 1
179 302 1
179 303 1
179 307 1
179 308 1
179 309 1
179 312 1
179 313 1
179 316 1
179 320 1
179 322 1
179 328 1
179 333 1
179 335 1
179 340 1
179 343 1
179 347 1
179 349 1
179 350 1
179 356 1
179 360 1
179 361 1
179 363 1
179 365 1
179 366 1
179 368 1
179 372 1
179 374 1
179 380 1
179 381 1
179 382 1
179 384 1
179 385 1
179 389 1
179 395 1
180 181 1
180 184 1
180 187 1
180 192 1
180 196 1
180 197 1
180 201 1
180 207 1
180 209 1
180 210 1
180 211 1
180 212 1
180 214 1
180 215 1
180 216 1
180 221 1
180 223 1
180 228 1
180 231 1
180 232 1
180 233 1
180 235 1
180 237 1
180 241 1
180 251 1
180 252 1
180 255 1
180 256 1
180 261 1
180 262 1
180 264 1
180 268 1
180 273 1
180 287 1
180 299 1
180 300 1
180 302 1
180 304 1
180 305 1
180 306 1
180 310 1
180 311 1
180 315 1
180 319 1
180 321 1
180 325 1
180 329 1
180 337 1
180 338 1
180 339 1
180 342 1
180 344 1
180 348 1
180 349 1
180 351 1
180 354 1
180 362 1
180 369 1
180 373 1
180 383 1
180 390 1
180 391 1
180 392 1
180 396 1
180 398 1
181 182 1
181 185 1
181 186 1
181 198 1
181 199 1
181 202 1
181 203 1
181 206 1
181 208 1
181 213 1
181 217 1
181 218 1
181 221 1
181 227 1
181 240 1
181 244 1
181 246 1
181 248 1
181 250 1
181 252 1
181 253 1
181 259 1
181 261 1
181 263 1
181 269 1
181 272 1
181 274 1
181 277 1
181 280 1
181 284 1
181 286 1
181 291 1
181 293 1
181 294 1
181 295 1
181 296 1
181 302 1
181 303 1
181 308 1
181 312 1
181 316 1
181 320 1
181 326 1
181 327 1
181 331 1
181 335 1
181 340 1
181 341 1
181 345 1
181 346 1
181 350 1
181 359 1
181 360 1
181 361 1
181 365 1
181 366 1
181 369 1
181 370 1
181 373 1
181 376 1
181 379 1
181 384 1
181 385 1
181 386 1
181 389 1
181 390 1
181 399 1
181 400 1
182 184 1
182 188 1
182 190 1
182 191 1
182 196 1
182 197 1
182 198 1
182 201 1
182 209 1
182 215 1
182 219 1
182 220 1
182 228 1
182 232 1
182 234 1
182 236 1
182 237 1
182 241 1
182 242 1
182 243 1
182 259 1
182 262 1
182 267 1
182 268 1
182 269 1
182 273 1
182 276 1
182 279 1
182 280 1
182 282 1
182 294 1
182 295 1
182 304 1
182 306 1
182 315 1
182 319 1
182 321 1
182 325 1
182 329 1
182 330 1
182 331 1
182 332 1
182 334 1
182 338 1
182 341 1
182 344 1
182 347 1
182 349 1
182 351 1
182 353 1
182 354 1
182 355 1
182 364 1
182 369 1
182 371 1
182 372 1
182 377 1
182 384 1
182 387 1
182 388 1
182 395 1
182 398 1
183 186 1
183 189 1
183 193 1
183 198 1
183 199 1
183 202 1
183 204 1
183 205 1
183 208 1
183 213 1
183 217 1
183 220 1
183 229 1
183 230 1
183 235 1
183 238 1
183 246 1
183 248 1
183 250 1
183 253 1
183 259 1
183 260 1
183 263 1
183 265 1
183 266 1
183 270 1
183 274 1
183 278 1
183 283 1
183 291 1
183 293 1
183 298 1
183 299 1
183 301 1
183 302 1
183 303 1
183 307 1
183 308 1
183 309 1
183 313 1
183 314 1
183 316 1
183 317 1
183 320 1
183 323 1
183 325 1
183 326 1
183 336 1
183 340 1
183 346 1
183 355 1
183 358 1
183 363 1
183 368 1
183 370 1
183 372 1
183 374 1
183 376 1
183 385 1
183 386 1
183 389 1
183 390 1
183 394 1
183 399 1
184 186 1
184 189 1
184 195 1
184 198 1
184 203 1
184 205 1
184 206 1
184 208 1
184 211 1
184 213 1
184 215 1
184 218 1
184 220 1
184 221 1
184 225 1
184 228 1
184 229 1
184 234 1
184 238 1
184 239 1
184 240 1
184 250 1
184 251 1
184 260 1
184 263 1
184 265 1
184 266 1
184 269 1
184 270 1
184 271 1
184 272 1
184 274 1
184 278 1
184 281 1
184 282 1
184 283 1
184 284 1
184 286 1
184 290 1
184 291 1
184 292 1
184 301 1
184 302 1
184 307 1
184 308 1
184 309 1
184 312 1
184 314 1
184 317 1
184 323 1
184 324 1
184 332 1
184 333 1
184 335 1
184 336 1
184 340 1
184 345 1
184 346 1
184 354 1
184 359 1
184 360 1
184 361 1
184 365 1
184 366 1
184 368 1
184 372 1
184 374 1
184 376 1
184 379 1
184 386 1
184 390 1
184 392 1
184 394 1
184 396 1
184 397 1
184 399 1
185 187 1
185 192 1
185 196 1
185 197 1
185 201 1
185 203 1
185 207 1
185 210 1
185 211 1
185 215 1
185 219 1
185 223 1
185 228 1
185 231 1
185 233 1
185 235 1
185 236 1
185 241 1
185 242 1
185 247 1
185 252 1
185 254 1
185 256 1
185 257 1
185 258 1
185 262 1
185 264 1
185 267 1
185 268 1
185 275 1
185 277 1
185 280 1
185 287 1
185 288 1
185 292 1
185 297 1
185 300 1
185 303 1
185 304 1
185 306 1
185 311 1
185 312 1
185 319 1
185 321 1
185 325 1
185 329 1
185 331 1
185 336 1
185 339 1
185 341 1
185 342 1
185 344 1
185 348 1
185 349 1
185 351 1
185 353 1
185 355 1
185 364 1
185 369 1
185 371 1
185 373 1
185 382 1
185 387 1
185 388 1
185 392 1
185 395 1
185 398 1
186 187 1
186 188 1
186 190 1
186 191 1
186 194 1
186 201 1
186 204 1
186 208 1
186 213 1
186 216 1
186 222 1
186 223 1
186 224 1
186 226 1
186 228 1
186 231 1
186 232 1
186 234 1
186 235 1
186 236 1
186 237 1
186 241 1
186 244 1
186 254 1
186 255 1
186 257 1
186 262 1
186 264 1
186 268 1
186 280 1
186 285 1
186 288 1
186 290 1
186 299 1
186 300 1
186 305 1
186 306 1
186 310 1
186 311 1
186 315 1
186 321 1
186 325 1
186 329 1
186 330 1
186 331 1
186 337 1
186 339 1
186 341 1
186 342 1
186 348 1
186 351 1
186 352 1
186 354 1
186 362 1
186 368 1
186 373 1
186 377 1
186 382 1
186 388 1
186 391 1
186 392 1
186 393 1
186 395 1
187 195 1
187 199 1
187 202 1
187 204 1
187 206 1
187 209 1
187 213 1
187 216 1
187 217 1
187 218 1
187 221 1
187 224 1
187 226 1
187 227 1
187 231 1
187 238 1
187 239 1
187 242 1
187 244 1
187 250 1
187 259 1
187 263 1
187 264 1
187 266 1
187 268 1
187 271 1
187 274 1
187 281 1
187 282 1
187 283 1
187 286 1
187 291 1
187 292 1
187 293 1
187 294 1
187 295 1
187 300 1
187 301 1
187 307 1
187 309 1
187 312 1
187 313 1
187 314 1
187 316 1
187 318 1
187 320 1
187 324 1
187 326 1
187 328 1
187 330 1
187 333 1
187 336 1
187 340 1
187 344 1
187 345 1
187 359 1
187 360 1
187 361 1
187 363 1
187 370 1
187 372 1
187 375 1
187 376 1
187 380 1
187 381 1
187 384 1
187 385 1
187 386 1
187 389 1
187 394 1
187 397 1
187 399 1
188 193 1
188 195 1
188 199 1
188 202 1
188 203 1
188 208 1
188 217 1
188 218 1
188 219 1
188 225 1
188 227 1
188 230 1
188 239 1
188 240 1
188 244 1
188 247 1
188 254 1
188 259 1
188 261 1
188 262 1
188 266 1
188 271 1
188 274 1
188 281 1
188 282 1
188 284 1
188 286 1
188 291 1
188 292 1
188 294 1
188 296 1
188 301 1
188 302 1
188 307 1
188 309 1
188 310 1
188 311 1
188 312 1
188 316 1
188 318 1
188 322 1
188 323 1
188 328 1
188 332 1
188 336 1
188 340 1
188 345 1
188 346 1
188 350 1
188 353 1
188 357 1
188 361 1
188 363 1
188 364 1
188 368 1
188 370 1
188 372 1
188 374 1
188 378 1
188 379 1
188 381 1
188 384 1
188 385 1
188 394 1
188 396 1
188 399 1
189 193 1
189 194 1
189 196 1
189 200 1
189 201 1
189 202 1
189 207 1
189 210 1
189 212 1
189 215 1
189 216 1
189 219 1
189 226 1
189 231 1
189 232 1
189 233 1
189 235 1
189 236 1
189 237 1
189 241 1
189 242 1
189 243 1
189 245 1
189 247 1
189 255 1
189 256 1
189 257 1
189 264 1
189 266 1
189 275 1
189 276 1
189 277 1
189 279 1
189 285 1
189 297 1
189 300 1
189 305 1
189 314 1
189 319 1
189 327 1
189 329 1
189 330 1
189 334 1
189 337 1
189 342 1
189 349 1
189 352 1
189 354 1
189 357 1
189 362 1
189 363 1
189 364 1
189 367 1
189 369 1
189 382 1
189 383 1
189 387 1
189 388 1
189 391 1
189 392 1
189 393 1
190 192 1
190 195 1
190 199 1
190 200 1
190 203 1
190 206 1
190 213 1
190 217 1
190 218 1
190 221 1
190 224 1
190 229 1
190 230 1
190 236 1
190 238 1
190 240 1
190 250 1
190 255 1
190 263 1
190 269 1
190 270 1
190 271 1
190 272 1
190 278 1
190 283 1
190 291 1
190 296 1
190 298 1
190 301 1
190 302 1
190 303 1
190 305 1
190 307 1
190 309 1
190 313 1
190 317 1
190 318 1
190 324 1
190 328 1
190 332 1
190 335 1
190 336 1
190 340 1
190 350 1
190 356 1
190 359 1
190 360 1
190 366 1
190 370 1
190 372 1
190 378 1
190 379 1
190 380 1
190 381 1
190 384 1
190 385 1
190 386 1
190 389 1
190 390 1
191 195 1
191 199 1
191 213 1
191 217 1
191 218 1
191 220 1
191 224 1
191 229 1
191 248 1
191 250 1
191 253 1
191 259 1
191 261 1
191 263 1
191 265 1
191 266 1
191 270 1
191 271 1
191 272 1
191 274 1
191 281 1
191 282 1
191 283 1
191 286 1
191 287 1
191 294 1
191 295 1
191 296 1
191 298 1
191 301 1
191 302 1
191 309 1
191 312 1
191 313 1
191 318 1
191 321 1
191 324 1
191 326 1
191 328 1
191 332 1
191 336 1
191 350 1
191 360 1
191 366 1
191 368 1
191 370 1
191 372 1
191 375 1
191 376 1
191 379 1
191 380 1
191 381 1
191 385 1
191 390 1
191 393 1
191 394 1
191 399 1
192 193 1
192 195 1
192 200 1
192 203 1
192 204 1
192 206 1
192 208 1
192 218 1
192 221 1
192 225 1
192 227 1
192 229 1
192 230 1
192 236 1
192 238 1
192 239 1
192 240 1
192 246 1
192 248 1
192 250 1
192 255 1
192 263 1
192 265 1
192 269 1
192 272 1
192 274 1
192 278 1
192 281 1
192 282 1
192 284 1
192 289 1
192 291 1
192 292 1
192 293 1
192 294 1
192 296 1
192 302 1
192 303 1
192 305 1
192 307 1
192 308 1
192 312 1
192 314 1
192 317 1
192 320 1
192 322 1
192 326 1
192 335 1
192 336 1
192 346 1
192 350 1
192 356 1
192 358 1
192 360 1
192 361 1
192 363 1
192 366 1
192 368 1
192 374 1
192 379 1
192 380 1
192 384 1
192 385 1
192 386 1
192 390 1
192 394 1
192 396 1
192 400 1
193 196 1
193 197 1
193 200 1
193 202 1
193 209 1
193 210 1
193 212 1
193 215 1
193 216 1
193 219 1
193 223 1
193 226 1
193 228 1
193 232 1
193 233 1
193 235 1
193 236 1
193 237 1
193 243 1
193 245 1
193 247 1
193 255 1
193 256 1
193 257 1
193 258 1
193 264 1
193 266 1
193 267 1
193 268 1
193 273 1
193 276 1
193 277 1
193 279 1
193 280 1
193 285 1
193 287 1
193 288 1
193 300 1
193 306 1
193 310 1
193 314 1
193 315 1
193 321 1
193 325 1
193 342 1
193 347 1
193 348 1
193 349 1
193 351 1
193 353 1
193 355 1
193 357 1
193 362 1
193 363 1
193 364 1
193 371 1
193 373 1
193 377 1
193 383 1
193 387 1
193 388 1
193 391 1
193 392 1
193 393 1
194 195 1
194 198 1
194 204 1
194 205 1
194 206 1
194 218 1
194 220 1
194 221 1
194 224 1
194 225 1
194 230 1
194 238 1
194 243 1
194 244 1
194 245 1
194 248 1
194 259 1
194 266 1
194 269 1
194 270 1
194 271 1
194 272 1
194 274 1
194 276 1
194 281 1
194 282 1
194 284 1
194 285 1
194 286 1
194 289 1
194 291 1
194 293 1
194 294 1
194 295 1
194 298 1
194 301 1
194 302 1
194 303 1
194 307 1
194 308 1
194 314 1
194 316 1
194 320 1
194 322 1
194 323 1
194 326 1
194 328 1
194 333 1
194 335 1
194 336 1
194 340 1
194 343 1
194 345 1
194 346 1
194 350 1
194 356 1
194 358 1
194 359 1
194 365 1
194 368 1
194 370 1
194 374 1
194 375 1
194 376 1
194 378 1
194 379 1
194 383 1
194 384 1
194 389 1
194 394 1
194 399 1
194 400 1
195 196 1
195 197 1
195 200 1
195 212 1
195 215 1
195 216 1
195 231 1
195 232 1
195 239 1
195 245 1
195 252 1
195 255 1
195 256 1
195 260 1
195 268 1
195 271 1
195 272 1
195 275 1
195 277 1
195 279 1
195 280 1
195 287 1
195 297 1
195 298 1
195 299 1
195 301 1
195 305 1
195 310 1
195 311 1
195 315 1
195 319 1
195 321 1
195 329 1
195 330 1
195 334 1
195 335 1
195 337 1
195 339 1
195 341 1
195 342 1
195 348 1
195 349 1
195 352 1
195 353 1
195 357 1
195 362 1
195 367 1
195 371 1
195 373 1
195 377 1
195 383 1
195 387 1
195 388 1
195 392 1
195 398 1
196 198 1
196 199 1
196 201 1
196 205 1
196 206 1
196 208 1
196 213 1
196 217 1
196 220 1
196 224 1
196 225 1
196 229 1
196 246 1
196 248 1
196 249 1
196 253 1
196 258 1
196 259 1
196 260 1
196 265 1
196 266 1
196 267 1
196 269 1
196 270 1
196 272 1
196 274 1
196 281 1
196 283 1
196 286 1
196 291 1
196 292 1
196 293 1
196 295 1
196 296 1
196 301 1
196 302 1
196 303 1
196 308 1
196 309 1
196 313 1
196 314 1
196 317 1
196 318 1
196 319 1
196 326 1
196 328 1
196 332 1
196 333 1
196 336 1
196 346 1
196 348 1
196 350 1
196 362 1
196 363 1
196 365 1
196 366 1
196 374 1
196 376 1
196 379 1
196 384 1
196 389 1
196 390 1
196 391 1
196 394 1
196 396 1
196 397 1
196 400 1
197 199 1
197 202 1
197 203 1
197 208 1
197 213 1
197 214 1
197 220 1
197 221 1
197 225 1
197 230 1
197 239 1
197 246 1
197 248 1
197 250 1
197 256 1
197 265 1
197 270 1
197 273 1
197 274 1
197 282 1
197 283 1
197 286 1
197 291 1
197 292 1
197 294 1
197 295 1
197 298 1
197 301 1
197 302 1
197 303 1
197 307 1
197 308 1
197 313 1
197 314 1
197 316 1
197 317 1
197 318 1
197 320 1
197 324 1
197 326 1
197 328 1
197 329 1
197 335 1
197 343 1
197 346 1
197 361 1
197 365 1
197 366 1
197 368 1
197 371 1
197 375 1
197 379 1
197 385 1
197 396 1
197 397 1
197 399 1
197 400 1
198 200 1
198 209 1
198 210 1
198 212 1
198 214 1
198 216 1
198 220 1
198 222 1
198 226 1
198 228 1
198 231 1
198 232 1
198 236 1
198 237 1
198 254 1
198 258 1
198 259 1
198 262 1
198 264 1
198 268 1
198 269 1
198 273 1
198 275 1
198 276 1
198 279 1
198 280 1
198 282 1
198 287 1
198 288 1
198 290 1
198 294 1
198 295 1
198 300 1
198 304 1
198 305 1
198 306 1
198 310 1
198 315 1
198 319 1
198 321 1
198 325 1
198 327 1
198 329 1
198 330 1
198 332 1
198 334 1
198 337 1
198 341 1
198 342 1
198 347 1
198 349 1
198 353 1
198 362 1
198 364 1
198 369 1
198 371 1
198 372 1
198 377 1
198 383 1
198 384 1
198 388 1
198 392 1
198 398 1
199 200 1
199 201 1
199 205 1
199 209 1
199 212 1
199 214 1
199 216 1
199 223 1
199 233 1
199 234 1
199 235 1
199 236 1
199 237 1
199 242 1
199 243 1
199 248 1
199 255 1
199 256 1
199 257 1
199 258 1
199 262 1
199 273 1
199 274 1
199 279 1
199 280 1
199 285 1
199 287 1
199 290 1
199 296 1
199 297 1
199 300 1
199 304 1
199 305 1
199 306 1
199 310 1
199 319 1
199 324 1
199 325 1
199 327 1
199 330 1
199 331 1
199 334 1
199 337 1
199 338 1
199 339 1
199 341 1
199 344 1
199 349 1
199 351 1
199 353 1
199 355 1
199 357 1
199 364 1
199 367 1
199 374 1
199 377 1
199 382 1
199 383 1
199 387 1
199 388 1
199 391 1
199 393 1
199 398 1
199 399 1
200 202 1
200 203 1
200 206 1
200 220 1
200 224 1
200 227 1
200 229 1
200 230 1
200 236 1
200 239 1
200 250 1
200 253 1
200 255 1
200 260 1
200 261 1
200 265 1
200 266 1
200 269 1
200 271 1
200 272 1
200 274 1
200 284 1
200 292 1
200 294 1
200 296 1
200 301 1
200 305 1
200 314 1
200 320 1
200 323 1
200 326 1
200 332 1
200 335 1
200 343 1
200 358 1
200 359 1
200 363 1
200 365 1
200 366 1
200 368 1
200 370 1
200 374 1
200 375 1
200 376 1
200 378 1
200 379 1
200 381 1
200 389 1
200 390 1
200 396 1
200 400 1
201 202 1
201 203 1
201 205 1
201 213 1
201 220 1
201 221 1
201 227 1
201 229 1
201 238 1
201 246 1
201 249 1
201 253 1
201 258 1
201 260 1
201 263 1
201 265 1
201 266 1
201 267 1
201 270 1
201 271 1
201 274 1
201 278 1
201 283 1
201 284 1
201 289 1
201 294 1
201 295 1
201 296 1
201 298 1
201 303 1
201 307 1
201 309 1
201 312 1
201 313 1
201 314 1
201 316 1
201 318 1
201 319 1
201 320 1
201 322 1
201 326 1
201 328 1
201 335 1
201 340 1
201 343 1
201 346 1
201 348 1
201 359 1
201 361 1
201 362 1
201 363 1
201 366 1
201 368 1
201 370 1
201 372 1
201 374 1
201 375 1
201 381 1
201 385 1
201 386 1
201 389 1
201 391 1
201 394 1
201 396 1
201 399 1
202 209 1
202 210 1
202 211 1
202 212 1
202 214 1
202 215 1
202 219 1
202 222 1
202 226 1
202 234 1
202 236 1
202 242 1
202 247 1
202 251 1
202 252 1
202 257 1
202 258 1
202 264 1
202 266 1
202 267 1
202 273 1
202 275 1
202 279 1
202 280 1
202 285 1
202 290 1
202 300 1
202 304 1
202 305 1
202 306 1
202 310 1
202 314 1
202 319 1
202 327 1
202 330 1
202 334 1
202 337 1
202 338 1
202 344 1
202 348 1
202 352 1
202 353 1
202 357 1
202 363 1
202 367 1
202 369 1
202 371 1
202 373 1
202 383 1
202 387 1
202 388 1
202 391 1
202 392 1
202 395 1
202 398 1
203 207 1
203 210 1
203 212 1
203 216 1
203 222 1
203 226 1
203 228 1
203 231 1
203 232 1
203 235 1
203 236 1
203 237 1
203 242 1
203 245 1
203 264 1
203 267 1
203 268 1
203 276 1
203 280 1
203 288 1
203 290 1
203 292 1
203 297 1
203 303 1
203 305 1
203 306 1
203 310 1
203 312 1
203 319 1
203 321 1
203 325 1
203 329 1
203 330 1
203 331 1
203 334 1
203 336 1
203 337 1
203 338 1
203 339 1
203 347 1
203 349 1
203 352 1
203 353 1
203 364 1
203 367 1
203 369 1
203 373 1
203 387 1
203 388 1
203 391 1
204 208 1
204 210 1
204 211 1
204 213 1
204 215 1
204 216 1
204 219 1
204 223 1
204 224 1
204 226 1
204 231 1
204 232 1
204 233 1
204 234 1
204 241 1
204 243 1
204 244 1
204 245 1
204 254 1
204 256 1
204 264 1
204 273 1
204 276 1
204 277 1
204 280 1
204 287 1
204 288 1
204 290 1
204 297 1
204 299 1
204 300 1
204 310 1
204 311 1
204 321 1
204 329 1
204 338 1
204 347 1
204 348 1
204 349 1
204 351 1
204 352 1
204 357 1
204 362 1
204 364 1
204 367 1
204 368 1
204 383 1
204 391 1
204 393 1
205 207 1
205 210 1
205 211 1
205 214 1
205 215 1
205 216 1
205 226 1
205 228 1
205 231 1
205 233 1
205 234 1
205 235 1
205 241 1
205 242 1
205 243 1
205 245 1
205 247 1
205 248 1
205 255 1
205 256 1
205 264 1
205 267 1
205 268 1
205 274 1
205 275 1
205 276 1
205 277 1
205 279 1
205 285 1
205 288 1
205 290 1
205 296 1
205 300 1
205 310 1
205 315 1
205 324 1
205 325 1
205 327 1
205 330 1
205 331 1
205 334 1
205 337 1
205 338 1
205 339 1
205 341 1
205 342 1
205 344 1
205 349 1
205 351 1
205 353 1
205 354 1
205 355 1
205 357 1
205 364 1
205 367 1
205 374 1
205 382 1
205 383 1
205 387 1
205 391 1
205 392 1
205 393 1
205 398 1
205 399 1
206 209 1
206 212 1
206 214 1
206 222 1
206 223 1
206 227 1
206 228 1
206 235 1
206 236 1
206 237 1
206 241 1
206 242 1
206 246 1
206 247 1
206 257 1
206 258 1
206 262 1
206 267 1
206 273 1
206 277 1
206 279 1
206 285 1
206 287 1
206 290 1
206 299 1
206 300 1
206 305 1
206 306 1
206 308 1
206 311 1
206 321 1
206 325 1
206 329 1
206 330 1
206 331 1
206 338 1
206 339 1
206 347 1
206 348 1
206 349 1
206 353 1
206 355 1
206 357 1
206 364 1
206 367 1
206 369 1
206 371 1
206 377 1
206 380 1
206 387 1
206 389 1
206 392 1
206 393 1
206 398 1
206 400 1
207 208 1
207 213 1
207 220 1
207 224 1
207 225 1
207 230 1
207 239 1
207 248 1
207 249 1
207 253 1
207 259 1
207 260 1
207 263 1
207 265 1
207 269 1
207 270 1
207 274 1
207 275 1
207 282 1
207 283 1
207 284 1
207 292 1
207 294 1
207 296 1
207 298 1
207 301 1
207 302 1
207 307 1
207 309 1
207 312 1
207 313 1
207 316 1
207 318 1
207 320 1
207 322 1
207 326 1
207 332 1
207 335 1
207 336 1
207 347 1
207 349 1
207 350 1
207 360 1
207 363 1
207 365 1
207 366 1
207 368 1
207 372 1
207 376 1
207 379 1
207 381 1
207 382 1
207 386 1
207 395 1
207 397 1
207 399 1
207 400 1
208 210 1
208 211 1
208 213 1
208 219 1
208 222 1
208 223 1
208 224 1
208 226 1
208 228 1
208 234 1
208 235 1
208 236 1
208 237 1
208 241 1
208 243 1
208 244 1
208 245 1
208 247 1
208 251 1
208 256 1
208 257 1
208 262 1
208 268 1
208 273 1
208 276 1
208 277 1
208 287 1
208 290 1
208 297 1
208 304 1
208 305 1
208 306 1
208 325 1
208 327 1
208 329 1
208 330 1
208 337 1
208 338 1
208 347 1
208 348 1
208 351 1
208 352 1
208 353 1
208 354 1
208 355 1
208 357 1
208 367 1
208 368 1
208 377 1
208 392 1
208 393 1
208 395 1
208 398 1
209 216 1
209 217 1
209 224 1
209 225 1
209 226 1
209 227 1
209 229 1
209 230 1
209 231 1
209 242 1
209 244 1
209 246 1
209 250 1
209 253 1
209 259 1
209 260 1
209 261 1
209 263 1
209 264 1
209 265 1
209 266 1
209 268 1
209 269 1
209 271 1
209 274 1
209 278 1
209 282 1
209 283 1
209 284 1
209 289 1
209 293 1
209 294 1
209 296 1
209 300 1
209 301 1
209 314 1
209 317 1
209 320 1
209 323 1
209 330 1
209 333 1
209 335 1
209 340 1
209 344 1
209 345 1
209 346 1
209 350 1
209 356 1
209 359 1
209 360 1
209 361 1
209 366 1
209 374 1
209 375 1
209 378 1
209 380 1
209 384 1
209 385 1
209 390 1
209 394 1
209 396 1
209 400 1
210 220 1
210 221 1
210 224 1
210 227 1
210 229 1
210 230 1
210 238 1
210 240 1
210 246 1
210 249 1
210 250 1
210 253 1
210 260 1
210 261 1
210 265 1
210 269 1
210 271 1
210 272 1
210 274 1
210 279 1
210 282 1
210 283 1
210 286 1
210 291 1
210 293 1
210 295 1
210 296 1
210 298 1
210 302 1
210 303 1
210 307 1
210 308 1
210 314 1
210 316 1
210 317 1
210 324 1
210 333 1
210 335 1
210 337 1
210 342 1
210 343 1
210 346 1
210 350 1
210 356 1
210 361 1
210 363 1
210 366 1
210 375 1
210 376 1
210 378 1
210 380 1
210 381 1
210 385 1
210 388 1
210 389 1
210 390 1
211 215 1
211 218 1
211 221 1
211 224 1
211 227 1
211 228 1
211 229 1
211 230 1
211 234 1
211 238 1
211 239 1
211 244 1
211 246 1
211 250 1
211 251 1
211 260 1
211 270 1
211 271 1
211 274 1
211 283 1
211 289 1
211 290 1
211 291 1
211 293 1
211 295 1
211 296 1
211 303 1
211 307 1
211 308 1
211 309 1
211 314 1
211 317 1
211 322 1
211 323 1
211 324 1
211 326 1
211 328 1
211 333 1
211 336 1
211 350 1
211 354 1
211 356 1
211 358 1
211 359 1
211 360 1
211 361 1
211 363 1
211 368 1
211 372 1
211 376 1
211 378 1
211 384 1
211 385 1
211 389 1
211 390 1
211 392 1
211 394 1
211 396 1
211 399 1
212 213 1
212 220 1
212 225 1
212 227 1
212 230 1
212 239 1
212 246 1
212 249 1
212 250 1
212 253 1
212 259 1
212 260 1
212 261 1
212 263 1
212 266 1
212 271 1
212 272 1
212 281 1
212 282 1
212 288 1
212 289 1
212 291 1
212 292 1
212 293 1
212 296 1
212 298 1
212 303 1
212 309 1
212 312 1
212 313 1
212 314 1
212 315 1
212 316 1
212 317 1
212 318 1
212 320 1
212 324 1
212 333 1
212 334 1
212 338 1
212 339 1
212 346 1
212 356 1
212 358 1
212 360 1
212 361 1
212 363 1
212 365 1
212 366 1
212 367 1
212 370 1
212 374 1
212 375 1
212 376 1
212 379 1
212 381 1
212 384 1
212 385 1
212 386 1
212 389 1
212 390 1
212 394 1
212 396 1
213 215 1
213 219 1
213 222 1
213 223 1
213 224 1
213 226 1
213 228 1
213 231 1
213 234 1
213 236 1
213 237 1
213 242 1
213 244 1
213 245 1
213 247 1
213 254 1
213 257 1
213 258 1
213 262 1
213 268 1
213 276 1
213 277 1
213 279 1
213 280 1
213 285 1
213 290 1
213 297 1
213 300 1
213 304 1
213 319 1
213 321 1
213 325 1
213 327 1
213 329 1
213 330 1
213 331 1
213 334 1
213 338 1
213 339 1
213 341 1
213 344 1
213 347 1
213 353 1
213 362 1
213 367 1
213 368 1
213 388 1
213 391 1
213 392 1
213 393 1
214 224 1
214 227 1
214 229 1
214 230 1
214 238 1
214 239 1
214 240 1
214 246 1
214 248 1
214 250 1
214 253 1
214 256 1
214 260 1
214 265 1
214 266 1
214 269 1
214 270 1
214 272 1
214 273 1
214 274 1
214 278 1
214 289 1
214 291 1
214 294 1
214 303 1
214 308 1
214 309 1
214 312 1
214 313 1
214 314 1
214 316 1
214 317 1
214 320 1
214 326 1
214 328 1
214 329 1
214 332 1
214 335 1
214 336 1
214 340 1
214 343 1
214 345 1
214 346 1
214 350 1
214 356 1
214 359 1
214 365 1
214 368 1
214 370 1
214 371 1
214 374 1
214 375 1
214 376 1
214 379 1
214 384 1
214 389 1
214 390 1
214 396 1
214 397 1
214 399 1
214 400 1
215 217 1
215 218 1
215 220 1
215 221 1
215 227 1
215 228 1
215 230 1
215 234 1
215 238 1
215 244 1
215 246 1
215 249 1
215 251 1
215 261 1
215 265 1
215 269 1
215 271 1
215 278 1
215 281 1
215 282 1
215 283 1
215 284 1
215 290 1
215 292 1
215 293 1
215 295 1
215 301 1
215 307 1
215 308 1
215 312 1
215 316 1
215 317 1
215 320 1
215 322 1
215 326 1
215 328 1
215 335 1
215 336 1
215 340 1
215 343 1
215 350 1
215 354 1
215 356 1
215 358 1
215 359 1
215 365 1
215 368 1
215 372 1
215 374 1
215 375 1
215 378 1
215 381 1
215 384 1
215 385 1
215 386 1
215 392 1
215 396 1
215 397 1
215 400 1
216 218 1
216 220 1
216 224 1
216 226 1
216 227 1
216 230 1
216 231 1
216 242 1
216 244 1
216 248 1
216 249 1
216 253 1
216 259 1
216 261 1
216 264 1
216 265 1
216 268 1
216 269 1
216 271 1
216 272 1
216 274 1
216 278 1
216 283 1
216 286 1
216 292 1
216 293 1
216 296 1
216 298 1
216 300 1
216 301 1
216 303 1
216 309 1
216 314 1
216 320 1
216 323 1
216 324 1
216 326 1
216 328 1
216 330 1
216 332 1
216 335 1
216 336 1
216 340 1
216 343 1
216 344 1
216 345 1
216 359 1
216 360 1
216 363 1
216 370 1
216 372 1
216 374 1
216 375 1
216 378 1
216 380 1
216 385 1
216 389 1
216 390 1
216 400 1
217 222 1
217 225 1
217 231 1
217 232 1
217 233 1
217 234 1
217 235 1
217 236 1
217 241 1
217 245 1
217 250 1
217 251 1
217 252 1
217 253 1
217 254 1
217 255 1
217 257 1
217 258 1
217 262 1
217 265 1
217 268 1
217 270 1
217 273 1
217 275 1
217 276 1
217 277 1
217 279 1
217 280 1
217 287 1
217 288 1
217 290 1
217 293 1
217 300 1
217 306 1
217 310 1
217 319 1
217 320 1
217 321 1
217 325 1
217 329 1
217 330 1
217 331 1
217 337 1
217 338 1
217 339 1
217 341 1
217 342 1
217 344 1
217 349 1
217 351 1
217 353 1
217 364 1
217 367 1
217 369 1
217 371 1
217 378 1
217 392 1
217 393 1
218 226 1
218 228 1
218 232 1
218 233 1
218 234 1
218 237 1
218 241 1
218 242 1
218 251 1
218 258 1
218 264 1
218 273 1
218 275 1
218 278 1
218 280 1
218 283 1
218 284 1
218 285 1
218 286 1
218 287 1
218 300 1
218 304 1
218 306 1
218 309 1
218 311 1
218 315 1
218 316 1
218 321 1
218 325 1
218 331 1
218 334 1
218 339 1
218 341 1
218 342 1
218 348 1
218 351 1
218 353 1
218 354 1
218 357 1
218 364 1
218 365 1
218 367 1
218 369 1
218 371 1
218 376 1
218 382 1
218 383 1
218 387 1
218 391 1
219 220 1
219 224 1
219 239 1
219 244 1
219 246 1
219 247 1
219 249 1
219 253 1
219 254 1
219 261 1
219 262 1
219 266 1
219 269 1
219 270 1
219 272 1
219 278 1
219 289 1
219 291 1
219 295 1
219 296 1
219 298 1
219 301 1
219 302 1
219 303 1
219 310 1
219 311 1
219 312 1
219 313 1
219 314 1
219 318 1
219 324 1
219 328 1
219 332 1
219 333 1
219 335 1
219 336 1
219 345 1
219 346 1
219 350 1
219 353 1
219 357 1
219 358 1
219 359 1
219 364 1
219 375 1
219 380 1
219 381 1
219 384 1
219 385 1
219 386 1
219 390 1
219 394 1
219 396 1
219 399 1
219 400 1
220 223 1
220 226 1
220 231 1
220 235 1
220 241 1
220 242 1
220 245 1
220 247 1
220 251 1
220 254 1
220 255 1
220 258 1
220 259 1
220 262 1
220 264 1
220 269 1
220 275 1
220 276 1
220 277 1
220 279 1
220 282 1
220 285 1
220 290 1
220 294 1
220 295 1
220 299 1
220 304 1
220 305 1
220 306 1
220 310 1
220 315 1
220 321 1
220 327 1
220 330 1
220 332 1
220 334 1
220 337 1
220 339 1
220 341 1
220 342 1
220 344 1
220 347 1
220 348 1
220 352 1
220 353 1
220 354 1
220 355 1
220 362 1
220 364 1
220 367 1
220 371 1
220 372 1
220 373 1
220 383 1
220 384 1
220 392 1
220 393 1
220 395 1
220 398 1
221 223 1
221 226 1
221 228 1
221 232 1
221 233 1
221 234 1
221 235 1
221 236 1
221 241 1
221 242 1
221 245 1
221 247 1
221 251 1
221 254 1
221 255 1
221 256 1
221 257 1
221 261 1
221 264 1
221 267 1
221 276 1
221 277 1
221 279 1
221 285 1
221 287 1
221 288 1
221 297 1
221 299 1
221 302 1
221 311 1
221 315 1
221 329 1
221 331 1
221 337 1
221 339 1
221 341 1
221 344 1
221 348 1
221 349 1
221 351 1
221 353 1
221 355 1
221 357 1
221 362 1
221 367 1
221 369 1
221 377 1
221 382 1
221 383 1
221 387 1
221 390 1
221 391 1
221 392 1
221 396 1
222 224 1
222 229 1
222 237 1
222 239 1
222 240 1
222 244 1
222 246 1
222 249 1
222 253 1
222 266 1
222 270 1
222 271 1
222 274 1
222 281 1
222 282 1
222 283 1
222 286 1
222 292 1
222 293 1
222 294 1
222 301 1
222 302 1
222 306 1
222 307 1
222 308 1
222 309 1
222 312 1
222 313 1
222 314 1
222 320 1
222 322 1
222 326 1
222 332 1
222 333 1
222 335 1
222 343 1
222 345 1
222 346 1
222 358 1
222 366 1
222 368 1
222 372 1
222 374 1
222 375 1
222 378 1
222 380 1
222 387 1
222 389 1
222 397 1
222 399 1
222 400 1
223 224 1
223 225 1
223 227 1
223 230 1
223 232 1
223 233 1
223 238 1
223 239 1
223 241 1
223 244 1
223 246 1
223 248 1
223 249 1
223 257 1
223 259 1
223 260 1
223 263 1
223 265 1
223 266 1
223 270 1
223 271 1
223 278 1
223 281 1
223 283 1
223 286 1
223 291 1
223 292 1
223 293 1
223 295 1
223 296 1
223 297 1
223 298 1
223 303 1
223 304 1
223 307 1
223 308 1
223 309 1
223 313 1
223 317 1
223 322 1
223 323 1
223 326 1
223 328 1
223 343 1
223 345 1
223 346 1
223 351 1
223 352 1
223 356 1
223 358 1
223 360 1
223 361 1
223 363 1
223 365 1
223 366 1
223 368 1
223 370 1
223 375 1
223 376 1
223 377 1
223 378 1
223 380 1
223 390 1
223 397 1
223 398 1
223 400 1
224 232 1
224 233 1
224 234 1
224 236 1
224 244 1
224 252 1
224 255 1
224 256 1
224 257 1
224 258 1
224 262 1
224 264 1
224 267 1
224 276 1
224 277 1
224 279 1
224 280 1
224 285 1
224 287 1
224 288 1
224 297 1
224 299 1
224 300 1
224 305 1
224 306 1
224 311 1
224 319 1
224 321 1
224 325 1
224 330 1
224 337 1
224 338 1
224 342 1
224 348 1
224 351 1
224 353 1
224 354 1
224 355 1
224 357 1
224 362 1
224 364 1
224 368 1
224 371 1
224 373 1
224 382 1
224 383 1
224 388 1
224 391 1
224 398 1
225 228 1
225 231 1
225 233 1
225 234 1
225 235 1
225 237 1
225 241 1
225 243 1
225 245 1
225 247 1
225 250 1
225 251 1
225 252 1
225 253 1
225 254 1
225 255 1
225 258 1
225 265 1
225 270 1
225 273 1
225 275 1
225 276 1
225 280 1
225 287 1
225 288 1
225 290 1
225 293 1
225 299 1
225 310 1
225 311 1
225 319 1
225 320 1
225 321 1
225 329 1
225 330 1
225 331 1
225 334 1
225 338 1
225 341 1
225 342 1
225 344 1
225 347 1
225 349 1
225 352 1
225 355 1
225 357 1
225 362 1
225 364 1
225 369 1
225 373 1
225 377 1
225 378 1
225 382 1
225 383 1
225 392 1
225 395 1
226 229 1
226 231 1
226 242 1
226 248 1
226 249 1
226 250 1
226 253 1
226 261 1
226 263 1
226 264 1
226 266 1
226 268 1
226 270 1
226 283 1
226 284 1
226 293 1
226 294 1
226 295 1
226 296 1
226 300 1
226 302 1
226 303 1
226 307 1
226 308 1
226 312 1
226 313 1
226 317 1
226 318 1
226 320 1
226 322 1
226 326 1
226 330 1
226 333 1
226 335 1
226 340 1
226 343 1
226 344 1
226 356 1
226 360 1
226 361 1
226 363 1
226 376 1
226 378 1
226 379 1
226 381 1
226 384 1
226 394 1
226 400 1
227 231 1
227 233 1
227 234 1
227 235 1
227 241 1
227 242 1
227 245 1
227 246 1
227 251 1
227 252 1
227 254 1
227 255 1
227 256 1
227 268 1
227 273 1
227 275 1
227 279 1
227 280 1
227 285 1
227 287 1
227 288 1
227 290 1
227 299 1
227 304 1
227 305 1
227 308 1
227 310 1
227 327 1
227 329 1
227 330 1
227 334 1
227 338 1
227 342 1
227 344 1
227 351 1
227 353 1
227 354 1
227 362 1
227 373 1
227 377 1
227 380 1
227 383 1
227 387 1
227 388 1
227 389 1
227 391 1
227 392 1
227 398 1
227 400 1
228 229 1
228 230 1
228 234 1
228 238 1
228 239 1
228 240 1
228 246 1
228 251 1
228 259 1
228 260 1
228 261 1
228 263 1
228 265 1
228 266 1
228 269 1
228 272 1
228 278 1
228 282 1
228 283 1
228 284 1
228 286 1
228 290 1
228 292 1
228 293 1
228 295 1
228 296 1
228 302 1
228 307 1
228 308 1
228 309 1
228 313 1
228 314 1
228 316 1
228 317 1
228 320 1
228 322 1
228 328 1
228 333 1
228 336 1
228 340 1
228 343 1
228 350 1
228 354 1
228 356 1
228 359 1
228 363 1
228 366 1
228 374 1
228 380 1
228 381 1
228 389 1
228 390 1
228 392 1
228 396 1
228 397 1
229 232 1
229 235 1
229 236 1
229 241 1
229 242 1
229 243 1
229 245 1
229 247 1
229 254 1
229 255 1
229 264 1
229 279 1
229 289 1
229 290 1
229 291 1
229 297 1
229 299 1
229 300 1
229 305 1
229 306 1
229 310 1
229 315 1
229 323 1
229 325 1
229 326 1
229 327 1
229 330 1
229 334 1
229 337 1
229 340 1
229 344 1
229 345 1
229 347 1
229 349 1
229 350 1
229 351 1
229 354 1
229 355 1
229 357 1
229 364 1
229 369 1
229 373 1
229 386 1
229 387 1
229 388 1
229 392 1
229 394 1
229 395 1
230 235 1
230 236 1
230 237 1
230 243 1
230 245 1
230 252 1
230 254 1
230 255 1
230 257 1
230 264 1
230 268 1
230 273 1
230 275 1
230 276 1
230 277 1
230 279 1
230 288 1
230 290 1
230 297 1
230 299 1
230 300 1
230 304 1
230 305 1
230 306 1
230 310 1
230 311 1
230 315 1
230 319 1
230 325 1
230 327 1
230 328 1
230 329 1
230 330 1
230 331 1
230 333 1
230 334 1
230 337 1
230 338 1
230 339 1
230 342 1
230 344 1
230 348 1
230 349 1
230 351 1
230 354 1
230 357 1
230 364 1
230 367 1
230 369 1
230 375 1
230 382 1
230 383 1
230 392 1
230 395 1
231 238 1
231 240 1
231 242 1
231 244 1
231 246 1
231 248 1
231 261 1
231 263 1
231 264 1
231 265 1
231 266 1
231 268 1
231 271 1
231 278 1
231 281 1
231 283 1
231 284 1
231 286 1
231 289 1
231 292 1
231 294 1
231 300 1
231 301 1
231 302 1
231 312 1
231 314 1
231 316 1
231 317 1
231 318 1
231 320 1
231 322 1
231 323 1
231 330 1
231 332 1
231 340 1
231 343 1
231 344 1
231 346 1
231 356 1
231 358 1
231 359 1
231 360 1
231 361 1
231 363 1
231 368 1
231 370 1
231 372 1
231 375 1
231 376 1
231 380 1
231 384 1
231 389 1
231 394 1
231 396 1
231 397 1
231 399 1
232 233 1
232 239 1
232 240 1
232 241 1
232 244 1
232 246 1
232 248 1
232 249 1
232 250 1
232 253 1
232 257 1
232 260 1
232 266 1
232 269 1
232 274 1
232 278 1
232 283 1
232 286 1
232 293 1
232 295 1
232 296 1
232 297 1
232 298 1
232 302 1
232 303 1
232 304 1
232 308 1
232 309 1
232 314 1
232 318 1
232 324 1
232 335 1
232 336 1
232 345 1
232 350 1
232 351 1
232 352 1
232 358 1
232 359 1
232 365 1
232 366 1
232 375 1
232 377 1
232 379 1
232 381 1
232 384 1
232 386 1
232 389 1
232 394 1
232 396 1
232 398 1
232 399 1
232 400 1
233 238 1
233 240 1
233 241 1
233 246 1
233 248 1
233 249 1
233 253 1
233 257 1
233 259 1
233 261 1
233 263 1
233 266 1
233 269 1
233 278 1
233 281 1
233 282 1
233 286 1
233 289 1
233 291 1
233 292 1
233 293 1
233 295 1
233 297 1
233 301 1
233 304 1
233 307 1
233 308 1
233 313 1
233 314 1
233 318 1
233 320 1
233 322 1
233 324 1
233 326 1
233 328 1
233 333 1
233 336 1
233 340 1
233 351 1
233 352 1
233 358 1
233 359 1
233 363 1
233 365 1
233 368 1
233 370 1
233 372 1
233 376 1
233 377 1
233 378 1
233 380 1
233 384 1
233 385 1
233 394 1
233 398 1
233 400 1
234 239 1
234 240 1
234 248 1
234 250 1
234 251 1
234 253 1
234 259 1
234 265 1
234 266 1
234 270 1
234 274 1
234 281 1
234 284 1
234 289 1
234 290 1
234 292 1
234 294 1
234 298 1
234 301 1
234 308 1
234 313 1
234 318 1
234 320 1
234 322 1
234 323 1
234 324 1
234 326 1
234 328 1
234 332 1
234 335 1
234 336 1
234 340 1
234 343 1
234 346 1
234 354 1
234 356 1
234 358 1
234 366 1
234 374 1
234 380 1
234 381 1
234 385 1
234 389 1
234 392 1
234 396 1
234 399 1
234 400 1
235 238 1
235 239 1
235 246 1
235 248 1
235 250 1
235 260 1
235 263 1
235 269 1
235 274 1
235 278 1
235 281 1
235 283 1
235 284 1
235 291 1
235 292 1
235 293 1
235 296 1
235 299 1
235 307 1
235 308 1
235 313 1
235 317 1
235 318 1
235 322 1
235 325 1
235 328 1
235 332 1
235 333 1
235 335 1
235 336 1
235 343 1
235 345 1
235 355 1
235 359 1
235 363 1
235 365 1
235 366 1
235 372 1
235 378 1
235 379 1
235 380 1
235 381 1
235 384 1
235 385 1
235 386 1
235 394 1
235 396 1
235 399 1
235 400 1
236 240 1
236 255 1
236 259 1
236 260 1
236 261 1
236 263 1
236 265 1
236 266 1
236 271 1
236 272 1
236 274 1
236 278 1
236 281 1
236 282 1
236 289 1
236 293 1
236 301 1
236 302 1
236 303 1
236 305 1
236 307 1
236 309 1
236 313 1
236 314 1
236 316 1
236 318 1
236 320 1
236 322 1
236 323 1
236 324 1
236 326 1
236 328 1
236 332 1
236 333 1
236 340 1
236 346 1
236 350 1
236 356 1
236 358 1
236 359 1
236 363 1
236 365 1
236 366 1
236 368 1
236 370 1
236 372 1
236 374 1
236 375 1
236 376 1
236 380 1
236 381 1
236 384 1
236 385 1
236 386 1
236 389 1
236 390 1
236 396 1
236 399 1
237 238 1
237 240 1
237 244 1
237 246 1
237 248 1
237 249 1
237 250 1
237 260 1
237 271 1
237 272 1
237 274 1
237 281 1
237 282 1
237 283 1
237 284 1
237 286 1
237 289 1
237 291 1
237 293 1
237 294 1
237 295 1
237 296 1
237 298 1
237 302 1
237 303 1
237 306 1
237 308 1
237 309 1
237 312 1
237 313 1
237 314 1
237 318 1
237 320 1
237 322 1
237 324 1
237 326 1
237 335 1
237 343 1
237 345 1
237 346 1
237 356 1
237 358 1
237 361 1
237 363 1
237 368 1
237 370 1
237 372 1
237 374 1
237 375 1
237 376 1
237 379 1
237 381 1
237 384 1
237 385 1
237 386 1
237 387 1
237 396 1
237 397 1
237 399 1
238 240 1
238 241 1
238 243 1
238 252 1
238 255 1
238 256 1
238 258 1
238 262 1
238 263 1
238 264 1
238 273 1
238 277 1
238 285 1
238 287 1
238 288 1
238 300 1
238 304 1
238 305 1
238 306 1
238 307 1
238 310 1
238 315 1
238 317 1
238 321 1
238 327 1
238 329 1
238 334 1
238 339 1
238 341 1
238 347 1
238 348 1
238 353 1
238 354 1
238 359 1
238 360 1
238 362 1
238 364 1
238 370 1
238 371 1
238 373 1
238 377 1
238 379 1
238 382 1
238 383 1
238 392 1
238 398 1
239 243 1
239 245 1
239 251 1
239 255 1
239 256 1
239 260 1
239 267 1
239 271 1
239 272 1
239 273 1
239 275 1
239 276 1
239 277 1
239 280 1
239 290 1
239 297 1
239 298 1
239 299 1
239 300 1
239 301 1
239 304 1
239 306 1
239 315 1
239 321 1
239 325 1
239 327 1
239 329 1
239 334 1
239 335 1
239 338 1
239 349 1
239 352 1
239 354 1
239 355 1
239 357 1
239 362 1
239 364 1
239 367 1
239 369 1
239 373 1
239 382 1
239 387 1
239 388 1
239 393 1
239 395 1
240 242 1
240 243 1
240 252 1
240 255 1
240 256 1
240 263 1
240 264 1
240 267 1
240 273 1
240 275 1
240 277 1
240 279 1
240 285 1
240 287 1
240 290 1
240 297 1
240 299 1
240 300 1
240 304 1
240 305 1
240 306 1
240 307 1
240 311 1
240 315 1
240 317 1
240 319 1
240 327 1
240 329 1
240 330 1
240 331 1
240 334 1
240 337 1
240 338 1
240 341 1
240 342 1
240 344 1
240 352 1
240 353 1
240 354 1
240 355 1
240 357 1
240 359 1
240 360 1
240 362 1
240 367 1
240 369 1
240 370 1
240 371 1
240 373 1
240 379 1
240 395 1
240 398 1
241 244 1
241 248 1
241 250 1
241 253 1
241 257 1
241 260 1
241 261 1
241 271 1
241 272 1
241 274 1
241 278 1
241 283 1
241 291 1
241 294 1
241 295 1
241 296 1
241 297 1
241 298 1
241 301 1
241 304 1
241 309 1
241 320 1
241 322 1
241 323 1
241 333 1
241 340 1
241 345 1
241 346 1
241 350 1
241 351 1
241 352 1
241 358 1
241 359 1
241 360 1
241 368 1
241 372 1
241 374 1
241 375 1
241 376 1
241 377 1
241 378 1
241 379 1
241 385 1
241 386 1
241 389 1
241 390 1
241 398 1
241 399 1
242 244 1
242 248 1
242 249 1
242 253 1
242 261 1
242 264 1
242 265 1
242 268 1
242 269 1
242 270 1
242 272 1
242 278 1
242 283 1
242 286 1
242 292 1
242 294 1
242 295 1
242 298 1
242 300 1
242 314 1
242 316 1
242 317 1
242 320 1
242 322 1
242 326 1
242 328 1
242 330 1
242 332 1
242 336 1
242 340 1
242 344 1
242 350 1
242 356 1
242 358 1
242 359 1
242 360 1
242 361 1
242 366 1
242 368 1
242 372 1
242 375 1
242 379 1
242 380 1
242 384 1
242 389 1
242 396 1
242 397 1
242 400 1
243 245 1
243 248 1
243 259 1
243 261 1
243 263 1
243 266 1
243 269 1
243 270 1
243 271 1
243 274 1
243 276 1
243 278 1
243 281 1
243 282 1
243 283 1
243 284 1
243 285 1
243 286 1
243 289 1
243 293 1
243 298 1
243 301 1
243 302 1
243 307 1
243 309 1
243 313 1
243 314 1
243 316 1
243 320 1
243 328 1
243 332 1
243 333 1
243 335 1
243 336 1
243 340 1
243 346 1
243 350 1
243 356 1
243 359 1
243 360 1
243 361 1
243 363 1
243 368 1
243 370 1
243 372 1
243 374 1
243 375 1
243 378 1
243 379 1
243 380 1
243 383 1
243 384 1
243 385 1
243 386 1
243 394 1
243 399 1
244 252 1
244 255 1
244 256 1
244 257 1
244 258 1
244 267 1
244 277 1
244 285 1
244 290 1
244 299 1
244 304 1
244 305 1
244 310 1
244 315 1
244 319 1
244 321 1
244 325 1
244 327 1
244 330 1
244 331 1
244 337 1
244 338 1
244 341 1
244 342 1
244 344 1
244 347 1
244 349 1
244 353 1
244 354 1
244 355 1
244 362 1
244 368 1
244 369 1
244 377 1
244 388 1
245 249 1
245 250 1
245 259 1
245 260 1
245 261 1
245 263 1
245 271 1
245 274 1
245 276 1
245 278 1
245 282 1
245 283 1
245 284 1
245 285 1
245 292 1
245 293 1
245 295 1
245 296 1
245 298 1
245 301 1
245 303 1
245 307 1
245 308 1
245 309 1
245 313 1
245 314 1
245 322 1
245 323 1
245 324 1
245 328 1
245 336 1
245 345 1
245 346 1
245 360 1
245 365 1
245 368 1
245 372 1
245 375 1
245 378 1
245 380 1
245 383 1
245 386 1
245 389 1
245 390 1
245 399 1
246 247 1
246 251 1
246 252 1
246 254 1
246 256 1
246 257 1
246 262 1
246 264 1
246 268 1
246 273 1
246 275 1
246 276 1
246 277 1
246 279 1
246 285 1
246 288 1
246 297 1
246 304 1
246 305 1
246 308 1
246 310 1
246 319 1
246 321 1
246 325 1
246 327 1
246 329 1
246 331 1
246 337 1
246 339 1
246 342 1
246 344 1
246 348 1
246 352 1
246 353 1
246 354 1
246 357 1
246 364 1
246 371 1
246 373 1
246 380 1
246 388 1
246 389 1
246 391 1
246 393 1
246 395 1
246 400 1
247 249 1
247 250 1
247 253 1
247 254 1
247 259 1
247 261 1
247 262 1
247 263 1
247 265 1
247 269 1
247 270 1
247 271 1
247 272 1
247 278 1
247 282 1
247 283 1
247 284 1
247 286 1
247 289 1
247 291 1
247 294 1
247 296 1
247 298 1
247 302 1
247 303 1
247 308 1
247 310 1
247 311 1
247 312 1
247 313 1
247 314 1
247 317 1
247 318 1
247 320 1
247 322 1
247 324 1
247 332 1
247 343 1
247 345 1
247 353 1
247 357 1
247 358 1
247 359 1
247 360 1
247 361 1
247 364 1
247 365 1
247 366 1
247 368 1
247 370 1
247 372 1
247 376 1
247 379 1
247 380 1
247 381 1
247 385 1
247 389 1
247 396 1
248 254 1
248 256 1
248 258 1
248 268 1
248 273 1
248 274 1
248 275 1
248 276 1
248 279 1
248 285 1
248 287 1
248 290 1
248 296 1
248 297 1
248 299 1
248 304 1
248 306 1
248 311 1
248 315 1
248 321 1
248 324 1
248 337 1
248 338 1
248 339 1
248 344 1
248 347 1
248 348 1
248 349 1
248 355 1
248 357 1
248 362 1
248 364 1
248 369 1
248 371 1
248 374 1
248 377 1
248 382 1
248 391 1
248 392 1
248 393 1
248 395 1
248 398 1
248 399 1
249 251 1
249 254 1
249 256 1
249 273 1
249 276 1
249 277 1
249 280 1
249 281 1
249 285 1
249 287 1
249 290 1
249 300 1
249 305 1
249 306 1
249 310 1
249 311 1
249 321 1
249 322 1
249 329 1
249 330 1
249 337 1
249 338 1
249 342 1
249 343 1
249 344 1
249 346 1
249 347 1
249 348 1
249 357 1
249 364 1
249 367 1
249 369 1
249 371 1
249 382 1
249 383 1
249 385 1
249 387 1
249 388 1
249 391 1
249 392 1
249 395 1
250 251 1
250 252 1
250 253 1
250 254 1
250 255 1
250 256 1
250 264 1
250 265 1
250 270 1
250 273 1
250 275 1
250 277 1
250 280 1
250 288 1
250 290 1
250 293 1
250 299 1
250 300 1
250 305 1
250 306 1
250 310 1
250 311 1
250 319 1
250 320 1
250 329 1
250 331 1
250 334 1
250 338 1
250 344 1
250 348 1
250 353 1
250 354 1
250 355 1
250 357 1
250 362 1
250 373 1
250 377 1
250 378 1
250 387 1
250 388 1
250 391 1
250 392 1
250 398 1
251 261 1
251 263 1
251 266 1
251 269 1
251 270 1
251 274 1
251 278 1
251 282 1
251 284 1
251 290 1
251 291 1
251 293 1
251 294 1
251 295 1
251 301 1
251 302 1
251 307 1
251 309 1
251 312 1
251 313 1
251 316 1
251 317 1
251 318 1
251 320 1
251 323 1
251 324 1
251 326 1
251 328 1
251 332 1
251 333 1
251 335 1
251 340 1
251 343 1
251 350 1
251 354 1
251 356 1
251 359 1
251 361 1
251 363 1
251 365 1
251 368 1
251 372 1
251 375 1
251 376 1
251 378 1
251 380 1
251 384 1
251 385 1
251 390 1
251 392 1
251 400 1
252 253 1
252 259 1
252 261 1
252 263 1
252 265 1
252 269 1
252 270 1
252 272 1
252 277 1
252 280 1
252 283 1
252 284 1
252 286 1
252 294 1
252 296 1
252 298 1
252 302 1
252 307 1
252 308 1
252 314 1
252 316 1
252 320 1
252 323 1
252 327 1
252 331 1
252 332 1
252 333 1
252 340 1
252 341 1
252 343 1
252 345 1
252 356 1
252 363 1
252 365 1
252 369 1
252 373 1
252 375 1
252 378 1
252 380 1
252 381 1
252 390 1
252 400 1
253 254 1
253 262 1
253 264 1
253 265 1
253 267 1
253 270 1
253 273 1
253 275 1
253 279 1
253 285 1
253 287 1
253 290 1
253 293 1
253 297 1
253 299 1
253 300 1
253 304 1
253 315 1
253 320 1
253 325 1
253 327 1
253 329 1
253 330 1
253 337 1
253 339 1
253 341 1
253 342 1
253 354 1
253 357 1
253 362 1
253 369 1
253 371 1
253 377 1
253 378 1
253 387 1
253 388 1
253 392 1
253 398 1
254 260 1
254 262 1
254 266 1
254 270 1
254 271 1
254 272 1
254 274 1
254 282 1
254 283 1
254 284 1
254 286 1
254 289 1
254 292 1
254 293 1
254 302 1
254 303 1
254 307 1
254 308 1
254 309 1
254 310 1
254 311 1
254 312 1
254 313 1
254 314 1
254 324 1
254 326 1
254 333 1
254 340 1
254 353 1
254 357 1
254 358 1
254 360 1
254 361 1
254 363 1
254 364 1
254 365 1
254 366 1
254 372 1
254 381 1
254 385 1
254 389 1
254 396 1
255 259 1
255 261 1
255 263 1
255 269 1
255 270 1
255 271 1
255 272 1
255 281 1
255 282 1
255 283 1
255 284 1
255 286 1
255 289 1
255 291 1
255 293 1
255 296 1
255 298 1
255 301 1
255 302 1
255 305 1
255 313 1
255 316 1
255 318 1
255 323 1
255 324 1
255 326 1
255 328 1
255 332 1
255 333 1
255 336 1
255 340 1
255 345 1
255 346 1
255 356 1
255 358 1
255 360 1
255 361 1
255 363 1
255 368 1
255 375 1
255 378 1
255 379 1
255 380 1
255 384 1
255 385 1
255 390 1
255 396 1
255 397 1
256 263 1
256 265 1
256 269 1
256 272 1
256 273 1
256 278 1
256 281 1
256 284 1
256 286 1
256 289 1
256 291 1
256 292 1
256 293 1
256 295 1
256 298 1
256 303 1
256 308 1
256 312 1
256 313 1
256 318 1
256 320 1
256 322 1
256 323 1
256 324 1
256 329 1
256 332 1
256 335 1
256 340 1
256 343 1
256 350 1
256 358 1
256 359 1
256 361 1
256 363 1
256 366 1
256 370 1
256 371 1
256 372 1
256 374 1
256 376 1
256 384 1
256 385 1
256 386 1
256 389 1
256 394 1
256 397 1
256 399 1
256 400 1
257 261 1
257 265 1
257 266 1
257 269 1
257 270 1
257 281 1
257 282 1
257 283 1
257 284 1
257 291 1
257 292 1
257 294 1
257 296 1
257 297 1
257 298 1
257 302 1
257 303 1
257 304 1
257 307 1
257 312 1
257 313 1
257 314 1
257 316 1
257 317 1
257 318 1
257 320 1
257 322 1
257 326 1
257 328 1
257 335 1
257 336 1
257 350 1
257 351 1
257 352 1
257 356 1
257 358 1
257 360 1
257 363 1
257 365 1
257 366 1
257 368 1
257 374 1
257 375 1
257 377 1
257 385 1
257 386 1
257 394 1
257 397 1
257 398 1
257 400 1
258 259 1
258 260 1
258 261 1
258 263 1
258 267 1
258 269 1
258 270 1
258 271 1
258 283 1
258 284 1
258 289 1
258 294 1
258 295 1
258 296 1
258 301 1
258 303 1
258 308 1
258 314 1
258 317 1
258 319 1
258 322 1
258 323 1
258 333 1
258 336 1
258 346 1
258 348 1
258 356 1
258 359 1
258 360 1
258 362 1
258 365 1
258 372 1
258 375 1
258 378 1
258 379 1
258 380 1
258 381 1
258 386 1
258 389 1
258 391 1
258 394 1
258 396 1
258 399 1
258 400 1
259 262 1
259 267 1
259 269 1
259 273 1
259 277 1
259 279 1
259 282 1
259 287 1
259 294 1
259 295 1
259 299 1
259 305 1
259 310 1
259 311 1
259 315 1
259 325 1
259 330 1
259 331 1
259 332 1
259 337 1
259 338 1
259 339 1
259 341 1
259 342 1
259 347 1
259 348 1
259 353 1
259 355 1
259 357 1
259 364 1
259 369 1
259 371 1
259 372 1
259 373 1
259 377 1
259 384 1
259 388 1
259 391 1
260 264 1
260 271 1
260 272 1
260 273 1
260 276 1
260 279 1
260 287 1
260 297 1
260 298 1
260 299 1
260 301 1
260 304 1
260 305 1
260 306 1
260 310 1
260 319 1
260 321 1
260 327 1
260 330 1
260 331 1
260 335 1
260 337 1
260 338 1
260 339 1
260 341 1
260 342 1
260 344 1
260 349 1
260 352 1
260 353 1
260 354 1
260 355 1
260 362 1
260 364 1
260 369 1
260 371 1
260 383 1
260 387 1
260 391 1
260 392 1
260 393 1
260 395 1
260 398 1
261 268 1
261 273 1
261 275 1
261 276 1
261 279 1
261 280 1
261 288 1
261 300 1
261 302 1
261 304 1
261 305 1
261 306 1
261 310 1
261 315 1
261 319 1
261 321 1
261 325 1
261 330 1
261 331 1
261 341 1
261 342 1
261 344 1
261 347 1
261 349 1
261 352 1
261 354 1
261 355 1
261 357 1
261 367 1
261 373 1
261 387 1
261 388 1
261 390 1
261 392 1
261 396 1
262 265 1
262 269 1
262 270 1
262 272 1
262 274 1
262 278 1
262 281 1
262 282 1
262 283 1
262 286 1
262 291 1
262 293 1
262 295 1
262 298 1
262 302 1
262 308 1
262 310 1
262 311 1
262 312 1
262 314 1
262 318 1
262 320 1
262 322 1
262 333 1
262 335 1
262 336 1
262 340 1
262 343 1
262 350 1
262 353 1
262 357 1
262 359 1
262 360 1
262 361 1
262 363 1
262 364 1
262 368 1
262 372 1
262 375 1
262 376 1
262 381 1
262 397 1
262 399 1
263 264 1
263 268 1
263 273 1
263 287 1
263 299 1
263 304 1
263 306 1
263 307 1
263 311 1
263 315 1
263 317 1
263 325 1
263 331 1
263 334 1
263 337 1
263 338 1
263 344 1
263 349 1
263 351 1
263 352 1
263 353 1
263 354 1
263 355 1
263 359 1
263 360 1
263 362 1
263 364 1
263 370 1
263 373 1
263 379 1
263 383 1
263 388 1
263 398 1
264 265 1
264 268 1
264 270 1
264 283 1
264 286 1
264 292 1
264 296 1
264 298 1
264 300 1
264 301 1
264 302 1
264 303 1
264 307 1
264 308 1
264 309 1
264 312 1
264 313 1
264 317 1
264 318 1
264 320 1
264 322 1
264 323 1
264 324 1
264 328 1
264 330 1
264 335 1
264 336 1
264 340 1
264 343 1
264 344 1
264 345 1
264 358 1
264 359 1
264 360 1
264 361 1
264 363 1
264 365 1
264 368 1
264 375 1
264 380 1
264 381 1
264 384 1
264 385 1
264 389 1
264 390 1
264 394 1
264 396 1
264 397 1
264 399 1
264 400 1
265 270 1
265 273 1
265 277 1
265 280 1
265 285 1
265 288 1
265 290 1
265 293 1
265 299 1
265 300 1
265 310 1
265 315 1
265 319 1
265 320 1
265 321 1
265 327 1
265 329 1
265 338 1
265 339 1
265 349 1
265 351 1
265 352 1
265 355 1
265 357 1
265 362 1
265 364 1
265 373 1
265 378 1
265 383 1
265 387 1
265 388 1
265 393 1
265 398 1
266 268 1
266 277 1
266 279 1
266 280 1
266 288 1
266 290 1
266 304 1
266 305 1
266 306 1
266 310 1
266 314 1
266 315 1
266 329 1
266 341 1
266 342 1
266 348 1
266 351 1
266 352 1
266 355 1
266 357 1
266 362 1
266 363 1
266 364 1
266 369 1
266 377 1
266 383 1
266 388 1
266 393 1
266 398 1
267 269 1
267 270 1
267 271 1
267 272 1
267 274 1
267 278 1
267 281 1
267 284 1
267 286 1
267 289 1
267 291 1
267 292 1
267 293 1
267 296 1
267 298 1
267 301 1
267 302 1
267 303 1
267 307 1
267 308 1
267 312 1
267 314 1
267 316 1
267 318 1
267 319 1
267 324 1
267 333 1
267 335 1
267 336 1
267 345 1
267 348 1
267 360 1
267 362 1
267 366 1
267 368 1
267 374 1
267 375 1
267 376 1
267 378 1
267 379 1
267 380 1
267 381 1
267 384 1
267 385 1
267 389 1
267 390 1
267 391 1
267 396 1
267 397 1
267 399 1
267 400 1
268 269 1
268 270 1
268 271 1
268 272 1
268 281 1
268 282 1
268 283 1
268 284 1
268 294 1
268 296 1
268 298 1
268 300 1
268 301 1
268 312 1
268 314 1
268 316 1
268 317 1
268 318 1
268 322 1
268 323 1
268 324 1
268 326 1
268 328 1
268 330 1
268 332 1
268 336 1
268 340 1
268 343 1
268 344 1
268 345 1
268 346 1
268 350 1
268 358 1
268 359 1
268 363 1
268 366 1
268 368 1
268 372 1
268 374 1
268 375 1
268 376 1
268 384 1
268 386 1
268 390 1
268 394 1
268 396 1
268 397 1
268 399 1
268 400 1
269 273 1
269 275 1
269 282 1
269 285 1
269 287 1
269 290 1
269 294 1
269 295 1
269 297 1
269 299 1
269 304 1
269 305 1
269 306 1
269 310 1
269 311 1
269 321 1
269 327 1
269 329 1
269 332 1
269 334 1
269 339 1
269 342 1
269 347 1
269 348 1
269 349 1
269 354 1
269 357 1
269 362 1
269 364 1
269 372 1
269 373 1
269 377 1
269 384 1
269 388 1
269 391 1
269 393 1
269 395 1
269 398 1
270 273 1
270 275 1
270 276 1
270 279 1
270 285 1
270 287 1
270 288 1
270 290 1
270 293 1
270 297 1
270 299 1
270 304 1
270 305 1
270 306 1
270 310 1
270 315 1
270 319 1
270 320 1
270 327 1
270 330 1
270 331 1
270 338 1
270 339 1
270 342 1
270 349 1
270 353 1
270 355 1
270 369 1
270 377 1
270 378 1
270 383 1
270 391 1
270 393 1
270 395 1
270 398 1
271 272 1
271 273 1
271 275 1
271 276 1
271 280 1
271 288 1
271 290 1
271 297 1
271 298 1
271 299 1
271 300 1
271 301 1
271 304 1
271 310 1
271 315 1
271 325 1
271 329 1
271 330 1
271 334 1
271 335 1
271 341 1
271 344 1
271 347 1
271 348 1
271 353 1
271 354 1
271 357 1
271 362 1
271 364 1
271 367 1
271 369 1
271 373 1
271 387 1
271 388 1
272 273 1
272 277 1
272 287 1
272 290 1
272 298 1
272 299 1
272 301 1
272 306 1
272 310 1
272 319 1
272 325 1
272 329 1
272 331 1
272 334 1
272 335 1
272 337 1
272 341 1
272 347 1
272 352 1
272 353 1
272 362 1
272 364 1
272 383 1
272 388 1
272 393 1
272 395 1
273 286 1
273 292 1
273 293 1
273 294 1
273 295 1
273 303 1
273 308 1
273 312 1
273 317 1
273 320 1
273 322 1
273 326 1
273 329 1
273 333 1
273 335 1
273 336 1
273 343 1
273 346 1
273 363 1
273 365 1
273 366 1
273 368 1
273 371 1
273 372 1
273 374 1
273 380 1
273 385 1
273 386 1
273 389 1
273 394 1
273 396 1
273 399 1
273 400 1
274 275 1
274 276 1
274 279 1
274 280 1
274 285 1
274 287 1
274 290 1
274 296 1
274 299 1
274 305 1
274 306 1
274 311 1
274 319 1
274 324 1
274 325 1
274 327 1
274 337 1
274 339 1
274 341 1
274 349 1
274 352 1
274 353 1
274 357 1
274 364 1
274 369 1
274 371 1
274 374 1
274 377 1
274 382 1
274 387 1
274 391 1
274 392 1
274 393 1
274 395 1
274 398 1
274 399 1
275 282 1
275 286 1
275 289 1
275 291 1
275 292 1
275 294 1
275 296 1
275 298 1
275 303 1
275 307 1
275 308 1
275 316 1
275 318 1
275 320 1
275 323 1
275 324 1
275 333 1
275 335 1
275 340 1
275 343 1
275 345 1
275 347 1
275 349 1
275 359 1
275 363 1
275 368 1
275 370 1
275 374 1
275 375 1
275 376 1
275 379 1
275 381 1
275 382 1
275 389 1
275 394 1
275 395 1
275 396 1
275 397 1
275 399 1
276 281 1
276 284 1
276 285 1
276 289 1
276 293 1
276 294 1
276 296 1
276 298 1
276 302 1
276 303 1
276 307 1
276 308 1
276 312 1
276 313 1
276 314 1
276 317 1
276 318 1
276 335 1
276 343 1
276 345 1
276 358 1
276 359 1
276 370 1
276 374 1
276 375 1
276 376 1
276 378 1
276 379 1
276 380 1
276 383 1
276 384 1
276 386 1
276 394 1
276 396 1
277 278 1
277 280 1
277 282 1
277 284 1
277 289 1
277 293 1
277 294 1
277 296 1
277 298 1
277 301 1
277 307 1
277 312 1
277 314 1
277 316 1
277 317 1
277 318 1
277 320 1
277 322 1
277 323 1
277 327 1
277 331 1
277 335 1
277 336 1
277 341 1
277 343 1
277 345 1
277 346 1
277 350 1
277 356 1
277 358 1
277 359 1
277 360 1
277 361 1
277 363 1
277 365 1
277 369 1
277 370 1
277 372 1
277 373 1
277 374 1
277 375 1
277 376 1
277 379 1
277 380 1
277 385 1
277 386 1
277 389 1
277 390 1
277 397 1
278 280 1
278 283 1
278 284 1
278 285 1
278 286 1
278 287 1
278 288 1
278 297 1
278 300 1
278 304 1
278 306 1
278 309 1
278 310 1
278 315 1
278 316 1
278 321 1
278 329 1
278 331 1
278 334 1
278 337 1
278 338 1
278 339 1
278 341 1
278 342 1
278 348 1
278 364 1
278 365 1
278 367 1
278 369 1
278 376 1
278 387 1
278 392 1
278 395 1
278 398 1
279 281 1
279 286 1
279 291 1
279 292 1
279 293 1
279 294 1
279 303 1
279 308 1
279 309 1
279 312 1
279 318 1
279 322 1
279 323 1
279 326 1
279 328 1
279 332 1
279 333 1
279 335 1
279 337 1
279 342 1
279 346 1
279 350 1
279 358 1
279 361 1
279 363 1
279 372 1
279 374 1
279 375 1
279 378 1
279 379 1
279 384 1
279 385 1
279 388 1
279 390 1
279 394 1
279 396 1
279 399 1
280 283 1
280 289 1
280 292 1
280 293 1
280 296 1
280 298 1
280 301 1
280 302 1
280 307 1
280 309 1
280 312 1
280 314 1
280 320 1
280 322 1
280 323 1
280 324 1
280 326 1
280 327 1
280 328 1
280 331 1
280 340 1
280 341 1
280 345 1
280 350 1
280 356 1
280 359 1
280 363 1
280 368 1
280 369 1
280 372 1
280 373 1
280 374 1
280 375 1
280 376 1
280 378 1
280 379 1
280 384 1
280 385 1
280 389 1
280 390 1
280 396 1
280 399 1
280 400 1
281 299 1
281 300 1
281 304 1
281 306 1
281 310 1
281 311 1
281 315 1
281 322 1
281 325 1
281 329 1
281 330 1
281 331 1
281 337 1
281 338 1
281 339 1
281 341 1
281 343 1
281 346 1
281 348 1
281 351 1
281 352 1
281 353 1
281 355 1
281 362 1
281 369 1
281 371 1
281 373 1
281 382 1
281 383 1
281 385 1
281 387 1
281 393 1
281 395 1
281 398 1
282 285 1
282 288 1
282 290 1
282 294 1
282 295 1
282 299 1
282 300 1
282 304 1
282 306 1
282 319 1
282 321 1
282 327 1
282 331 1
282 332 1
282 341 1
282 347 1
282 349 1
282 353 1
282 354 1
282 367 1
282 372 1
282 377 1
282 382 1
282 384 1
282 388 1
282 391 1
282 395 1
283 284 1
283 286 1
283 287 1
283 297 1
283 300 1
283 304 1
283 306 1
283 309 1
283 310 1
283 311 1
283 315 1
283 316 1
283 319 1
283 325 1
283 327 1
283 329 1
283 337 1
283 338 1
283 341 1
283 342 1
283 344 1
283 347 1
283 348 1
283 353 1
283 357 1
283 362 1
283 365 1
283 367 1
283 371 1
283 373 1
283 376 1
283 377 1
283 383 1
283 392 1
283 393 1
284 286 1
284 290 1
284 299 1
284 305 1
284 309 1
284 316 1
284 319 1
284 321 1
284 325 1
284 327 1
284 331 1
284 334 1
284 347 1
284 348 1
284 351 1
284 352 1
284 353 1
284 362 1
284 364 1
284 365 1
284 367 1
284 369 1
284 371 1
284 373 1
284 376 1
284 377 1
284 383 1
284 388 1
284 391 1
284 392 1
285 289 1
285 291 1
285 292 1
285 293 1
285 294 1
285 309 1
285 313 1
285 316 1
285 317 1
285 320 1
285 333 1
285 343 1
285 345 1
285 346 1
285 350 1
285 356 1
285 359 1
285 360 1
285 363 1
285 366 1
285 370 1
285 374 1
285 375 1
285 381 1
285 383 1
285 384 1
285 385 1
285 386 1
285 390 1
285 399 1
285 400 1
286 287 1
286 288 1
286 290 1
286 297 1
286 299 1
286 300 1
286 305 1
286 306 1
286 309 1
286 311 1
286 315 1
286 316 1
286 327 1
286 331 1
286 334 1
286 337 1
286 341 1
286 342 1
286 344 1
286 349 1
286 357 1
286 362 1
286 365 1
286 367 1
286 373 1
286 376 1
286 395 1
287 289 1
287 293 1
287 295 1
287 296 1
287 301 1
287 303 1
287 307 1
287 308 1
287 309 1
287 312 1
287 317 1
287 320 1
287 321 1
287 323 1
287 324 1
287 326 1
287 332 1
287 333 1
287 336 1
287 340 1
287 345 1
287 346 1
287 350 1
287 356 1
287 359 1
287 360 1
287 361 1
287 365 1
287 366 1
287 372 1
287 374 1
287 375 1
287 380 1
287 385 1
287 393 1
287 394 1
287 397 1
287 399 1
287 400 1
288 292 1
288 293 1
288 294 1
288 298 1
288 302 1
288 303 1
288 307 1
288 308 1
288 309 1
288 312 1
288 313 1
288 314 1
288 315 1
288 317 1
288 320 1
288 323 1
288 324 1
288 326 1
288 328 1
288 333 1
288 334 1
288 335 1
288 336 1
288 338 1
288 339 1
288 340 1
288 343 1
288 346 1
288 350 1
288 356 1
288 358 1
288 360 1
288 367 1
288 368 1
288 370 1
288 372 1
288 374 1
288 375 1
288 379 1
288 385 1
288 386 1
288 394 1
288 397 1
288 400 1
289 291 1
289 297 1
289 306 1
289 310 1
289 315 1
289 323 1
289 325 1
289 326 1
289 330 1
289 331 1
289 338 1
289 339 1
289 340 1
289 342 1
289 345 1
289 347 1
289 350 1
289 351 1
289 353 1
289 355 1
289 357 1
289 362 1
289 367 1
289 369 1
289 377 1
289 382 1
289 386 1
289 392 1
289 393 1
289 394 1
289 398 1
290 291 1
290 292 1
290 294 1
290 295 1
290 296 1
290 298 1
290 301 1
290 303 1
290 308 1
290 309 1
290 312 1
290 313 1
290 316 1
290 317 1
290 318 1
290 324 1
290 326 1
290 332 1
290 333 1
290 335 1
290 336 1
290 340 1
290 350 1
290 354 1
290 356 1
290 358 1
290 359 1
290 360 1
290 363 1
290 365 1
290 372 1
290 375 1
290 380 1
290 381 1
290 390 1
290 392 1
290 396 1
290 399 1
290 400 1
291 304 1
291 305 1
291 306 1
291 315 1
291 323 1
291 326 1
291 329 1
291 331 1
291 334 1
291 337 1
291 338 1
291 339 1
291 340 1
291 341 1
291 345 1
291 348 1
291 349 1
291 350 1
291 353 1
291 354 1
291 369 1
291 373 1
291 377 1
291 382 1
291 386 1
291 387 1
291 391 1
291 392 1
291 394 1
291 395 1
291 398 1
292 299 1
292 303 1
292 304 1
292 306 1
292 310 1
292 311 1
292 312 1
292 327 1
292 329 1
292 334 1
292 336 1
292 337 1
292 339 1
292 341 1
292 342 1
292 347 1
292 348 1
292 349 1
292 352 1
292 353 1
292 355 1
292 364 1
292 367 1
292 371 1
292 373 1
292 377 1
292 387 1
292 392 1
292 393 1
292 395 1
293 304 1
293 305 1
293 310 1
293 311 1
293 315 1
293 319 1
293 320 1
293 321 1
293 325 1
293 327 1
293 329 1
293 331 1
293 339 1
293 341 1
293 342 1
293 344 1
293 348 1
293 351 1
293 353 1
293 355 1
293 362 1
293 364 1
293 367 1
293 369 1
293 373 1
293 377 1
293 378 1
293 382 1
293 387 1
293 392 1
293 393 1
293 395 1
294 295 1
294 299 1
294 304 1
294 305 1
294 315 1
294 321 1
294 325 1
294 327 1
294 329 1
294 330 1
294 332 1
294 337 1
294 339 1
294 341 1
294 342 1
294 344 1
294 352 1
294 353 1
294 354 1
294 355 1
294 362 1
294 367 1
294 371 1
294 372 1
294 373 1
294 377 1
294 384 1
294 392 1
295 297 1
295 299 1
295 300 1
295 306 1
295 311 1
295 319 1
295 330 1
295 332 1
295 337 1
295 341 1
295 342 1
295 344 1
295 347 1
295 349 1
295 351 1
295 354 1
295 355 1
295 357 1
295 364 1
295 369 1
295 371 1
295 372 1
295 373 1
295 383 1
295 384 1
295 388 1
295 391 1
295 392 1
295 393 1
296 299 1
296 300 1
296 304 1
296 306 1
296 311 1
296 315 1
296 321 1
296 324 1
296 331 1
296 337 1
296 341 1
296 344 1
296 348 1
296 349 1
296 352 1
296 355 1
296 357 1
296 364 1
296 371 1
296 373 1
296 374 1
296 382 1
296 383 1
296 391 1
296 392 1
296 399 1
297 301 1
297 303 1
297 304 1
297 309 1
297 314 1
297 316 1
297 324 1
297 332 1
297 336 1
297 340 1
297 345 1
297 351 1
297 352 1
297 356 1
297 359 1
297 360 1
297 363 1
297 365 1
297 366 1
297 374 1
297 376 1
297 377 1
297 380 1
297 384 1
297 389 1
297 390 1
297 394 1
297 398 1
297 399 1
297 400 1
298 300 1
298 301 1
298 304 1
298 305 1
298 306 1
298 310 1
298 311 1
298 319 1
298 321 1
298 325 1
298 327 1
298 334 1
298 335 1
298 337 1
298 342 1
298 344 1
298 347 1
298 348 1
298 349 1
298 352 1
298 353 1
298 354 1
298 355 1
298 362 1
298 364 1
298 367 1
298 371 1
298 373 1
298 377 1
298 382 1
298 387 1
298 388 1
298 392 1
298 395 1
299 301 1
299 302 1
299 303 1
299 307 1
299 308 1
299 309 1
299 312 1
299 313 1
299 314 1
299 316 1
299 317 1
299 320 1
299 325 1
299 332 1
299 333 1
299 335 1
299 336 1
299 340 1
299 343 1
299 345 1
299 346 1
299 350 1
299 355 1
299 358 1
299 359 1
299 360 1
299 366 1
299 368 1
299 372 1
299 374 1
299 376 1
299 379 1
299 381 1
299 385 1
299 386 1
299 390 1
299 394 1
300 302 1
300 303 1
300 312 1
300 314 1
300 318 1
300 320 1
300 322 1
300 323 1
300 328 1
300 330 1
300 332 1
300 333 1
300 335 1
300 340 1
300 343 1
300 344 1
300 346 1
300 350 1
300 360 1
300 361 1
300 363 1
300 368 1
300 374 1
300 375 1
300 376 1
300 380 1
300 381 1
300 384 1
300 386 1
300 389 1
300 390 1
300 396 1
300 397 1
300 400 1
301 304 1
301 305 1
301 311 1
301 321 1
301 327 1
301 334 1
301 335 1
301 337 1
301 338 1
301 342 1
301 349 1
301 352 1
301 355 1
301 362 1
301 369 1
301 371 1
301 382 1
301 383 1
301 388 1
301 392 1
301 393 1
302 306 1
302 310 1
302 315 1
302 319 1
302 321 1
302 325 1
302 327 1
302 330 1
302 331 1
302 334 1
302 337 1
302 344 1
302 347 1
302 348 1
302 351 1
302 352 1
302 353 1
302 355 1
302 357 1
302 362 1
302 364 1
302 371 1
302 377 1
302 388 1
302 390 1
302 391 1
302 392 1
302 396 1
302 398 1
303 305 1
303 306 1
303 311 1
303 312 1
303 319 1
303 321 1
303 325 1
303 329 1
303 330 1
303 331 1
303 334 1
303 336 1
303 341 1
303 348 1
303 353 1
303 354 1
303 355 1
303 357 1
303 367 1
303 382 1
303 383 1
303 388 1
303 393 1
303 398 1
304 307 1
304 308 1
304 309 1
304 312 1
304 313 1
304 316 1
304 320 1
304 326 1
304 328 1
304 332 1
304 343 1
304 345 1
304 346 1
304 351 1
304 352 1
304 356 1
304 358 1
304 359 1
304 361 1
304 363 1
304 366 1
304 368 1
304 370 1
304 372 1
304 375 1
304 376 1
304 377 1
304 378 1
304 380 1
304 384 1
304 386 1
304 397 1
304 398 1
304 400 1
305 309 1
305 312 1
305 313 1
305 314 1
305 326 1
305 328 1
305 333 1
305 336 1
305 340 1
305 343 1
305 346 1
305 360 1
305 361 1
305 368 1
305 370 1
305 376 1
305 378 1
305 379 1
305 380 1
305 381 1
305 386 1
305 389 1
305 390 1
305 399 1
306 307 1
306 309 1
306 320 1
306 322 1
306 335 1
306 350 1
306 359 1
306 361 1
306 365 1
306 366 1
306 368 1
306 370 1
306 374 1
306 375 1
306 378 1
306 380 1
306 384 1
306 385 1
306 386 1
306 387 1
306 399 1
306 400 1
307 310 1
307 311 1
307 315 1
307 317 1
307 319 1
307 321 1
307 329 1
307 330 1
307 331 1
307 334 1
307 341 1
307 342 1
307 344 1
307 347 1
307 348 1
307 351 1
307 352 1
307 353 1
307 359 1
307 360 1
307 364 1
307 367 1
307 370 1
307 373 1
307 377 1
307 379 1
307 388 1
307 393 1
308 310 1
308 311 1
308 315 1
308 321 1
308 325 1
308 327 1
308 329 1
308 330 1
308 337 1
308 338 1
308 342 1
308 347 1
308 352 1
308 353 1
308 354 1
308 355 1
308 357 1
308 362 1
308 367 1
308 371 1
308 380 1
308 389 1
308 391 1
308 392 1
308 395 1
308 400 1
309 310 1
309 316 1
309 321 1
309 325 1
309 329 1
309 331 1
309 337 1
309 338 1
309 339 1
309 341 1
309 344 1
309 348 1
309 353 1
309 354 1
309 357 1
309 362 1
309 365 1
309 376 1
309 377 1
309 382 1
309 383 1
309 391 1
309 398 1
310 311 1
310 312 1
310 313 1
310 316 1
310 318 1
310 320 1
310 322 1
310 323 1
310 324 1
310 328 1
310 336 1
310 340 1
310 343 1
310 345 1
310 350 1
310 353 1
310 356 1
310 357 1
310 358 1
310 361 1
310 363 1
310 364 1
310 366 1
310 368 1
310 370 1
310 374 1
310 375 1
310 378 1
310 379 1
310 380 1
310 381 1
310 384 1
310 385 1
310 386 1
310 390 1
310 396 1
310 399 1
310 400 1
311 312 1
311 313 1
311 314 1
311 317 1
311 318 1
311 322 1
311 323 1
311 324 1
311 328 1
311 333 1
311 340 1
311 353 1
311 356 1
311 357 1
311 358 1
311 360 1
311 361 1
311 363 1
311 364 1
311 368 1
311 372 1
311 374 1
311 375 1
311 378 1
311 385 1
311 389 1
311 390 1
311 394 1
311 397 1
312 315 1
312 321 1
312 325 1
312 327 1
312 329 1
312 330 1
312 331 1
312 334 1
312 336 1
312 337 1
312 338 1
312 341 1
312 342 1
312 349 1
312 352 1
312 362 1
312 367 1
312 369 1
312 382 1
312 383 1
312 391 1
312 392 1
312 395 1
313 315 1
313 318 1
313 319 1
313 327 1
313 330 1
313 331 1
313 334 1
313 337 1
313 338 1
313 341 1
313 342 1
313 348 1
313 349 1
313 352 1
313 353 1
313 354 1
313 355 1
313 356 1
313 358 1
313 361 1
313 362 1
313 364 1
313 366 1
313 371 1
313 381 1
313 388 1
313 391 1
313 393 1
313 395 1
313 397 1
314 315 1
314 321 1
314 327 1
314 329 1
314 331 1
314 334 1
314 337 1
314 338 1
314 339 1
314 342 1
314 344 1
314 347 1
314 349 1
314 351 1
314 354 1
314 355 1
314 362 1
314 363 1
314 364 1
314 369 1
314 377 1
314 387 1
314 393 1
314 395 1
315 316 1
315 317 1
315 320 1
315 322 1
315 324 1
315 326 1
315 328 1
315 334 1
315 335 1
315 336 1
315 338 1
315 339 1
315 340 1
315 343 1
315 346 1
315 350 1
315 356 1
315 360 1
315 361 1
315 363 1
315 366 1
315 367 1
315 368 1
315 374 1
315 378 1
315 381 1
315 384 1
315 386 1
315 389 1
315 390 1
315 396 1
315 397 1
315 399 1
315 400 1
316 319 1
316 321 1
316 327 1
316 330 1
316 331 1
316 334 1
316 337 1
316 339 1
316 341 1
316 342 1
316 344 1
316 351 1
316 352 1
316 355 1
316 357 1
316 362 1
316 364 1
316 365 1
316 369 1
316 371 1
316 373 1
316 376 1
316 382 1
316 383 1
316 387 1
316 391 1
316 392 1
316 393 1
316 398 1
317 321 1
317 325 1
317 330 1
317 334 1
317 339 1
317 348 1
317 352 1
317 353 1
317 355 1
317 357 1
317 359 1
317 360 1
317 364 1
317 367 1
317 369 1
317 370 1
317 373 1
317 377 1
317 379 1
317 383 1
317 387 1
317 388 1
317 392 1
317 393 1
317 395 1
318 330 1
318 338 1
318 339 1
318 342 1
318 344 1
318 347 1
318 349 1
318 353 1
318 355 1
318 356 1
318 357 1
318 358 1
318 361 1
318 364 1
318 366 1
318 367 1
318 369 1
318 373 1
318 377 1
318 381 1
318 382 1
318 383 1
318 388 1
318 391 1
318 393 1
318 397 1
318 398 1
319 320 1
319 324 1
319 328 1
319 340 1
319 345 1
319 348 1
319 350 1
319 356 1
319 358 1
319 359 1
319 361 1
319 362 1
319 363 1
319 370 1
319 372 1
319 376 1
319 379 1
319 380 1
319 385 1
319 390 1
319 391 1
319 400 1
320 327 1
320 329 1
320 338 1
320 339 1
320 341 1
320 344 1
320 347 1
320 349 1
320 351 1
320 353 1
320 364 1
320 367 1
320 369 1
320 373 1
320 377 1
320 378 1
320 382 1
320 387 1
320 391 1
320 392 1
320 393 1
320 395 1
321 322 1
321 324 1
321 326 1
321 328 1
321 333 1
321 335 1
321 350 1
321 358 1
321 359 1
321 361 1
321 368 1
321 372 1
321 374 1
321 375 1
321 376 1
321 378 1
321 379 1
321 385 1
321 386 1
321 389 1
321 390 1
321 393 1
321 394 1
321 396 1
321 397 1
322 325 1
322 329 1
322 330 1
322 338 1
322 341 1
322 343 1
322 346 1
322 349 1
322 351 1
322 355 1
322 364 1
322 369 1
322 371 1
322 373 1
322 377 1
322 382 1
322 383 1
322 385 1
322 388 1
322 393 1
322 398 1
323 325 1
323 326 1
323 329 1
323 331 1
323 338 1
323 339 1
323 340 1
323 342 1
323 344 1
323 345 1
323 347 1
323 348 1
323 349 1
323 350 1
323 351 1
323 353 1
323 354 1
323 357 1
323 362 1
323 367 1
323 373 1
323 377 1
323 382 1
323 386 1
323 388 1
323 391 1
323 392 1
323 394 1
323 395 1
323 398 1
324 325 1
324 327 1
324 329 1
324 331 1
324 334 1
324 344 1
324 348 1
324 349 1
324 351 1
324 354 1
324 357 1
324 367 1
324 369 1
324 371 1
324 374 1
324 377 1
324 382 1
324 388 1
324 392 1
324 393 1
324 399 1
325 326 1
325 333 1
325 335 1
325 336 1
325 340 1
325 343 1
325 345 1
325 355 1
325 358 1
325 359 1
325 363 1
325 365 1
325 368 1
325 374 1
325 376 1
325 378 1
325 380 1
325 384 1
325 389 1
325 390 1
325 396 1
325 397 1
325 399 1
326 330 1
326 337 1
326 339 1
326 340 1
326 342 1
326 344 1
326 345 1
326 347 1
326 348 1
326 350 1
326 354 1
326 357 1
326 362 1
326 369 1
326 371 1
326 373 1
326 382 1
326 383 1
326 386 1
326 387 1
326 388 1
326 392 1
326 394 1
327 331 1
327 335 1
327 336 1
327 340 1
327 341 1
327 346 1
327 356 1
327 359 1
327 361 1
327 363 1
327 365 1
327 368 1
327 369 1
327 370 1
327 372 1
327 373 1
327 375 1
327 379 1
327 380 1
327 381 1
327 384 1
327 385 1
327 389 1
327 390 1
327 397 1
327 400 1
328 330 1
328 331 1
328 333 1
328 337 1
328 341 1
328 342 1
328 348 1
328 351 1
328 352 1
328 353 1
328 355 1
328 364 1
328 373 1
328 375 1
328 377 1
328 382 1
328 383 1
328 387 1
328 393 1
329 333 1
329 340 1
329 343 1
329 345 1
329 346 1
329 358 1
329 360 1
329 361 1
329 363 1
329 366 1
329 368 1
329 371 1
329 372 1
329 375 1
329 376 1
329 378 1
329 390 1
329 394 1
329 396 1
329 397 1
329 399 1
330 332 1
330 336 1
330 340 1
330 344 1
330 350 1
330 356 1
330 358 1
330 359 1
330 360 1
330 365 1
330 368 1
330 370 1
330 372 1
330 380 1
330 381 1
330 384 1
330 386 1
330 394 1
330 396 1
330 397 1
331 332 1
331 335 1
331 336 1
331 340 1
331 341 1
331 343 1
331 345 1
331 346 1
331 356 1
331 358 1
331 359 1
331 360 1
331 361 1
331 365 1
331 366 1
331 369 1
331 372 1
331 373 1
331 376 1
331 378 1
331 390 1
331 397 1
332 334 1
332 344 1
332 347 1
332 348 1
332 349 1
332 351 1
332 354 1
332 355 1
332 362 1
332 367 1
332 369 1
332 372 1
332 377 1
332 384 1
332 387 1
332 388 1
332 392 1
332 398 1
333 339 1
333 344 1
333 348 1
333 351 1
333 353 1
333 354 1
333 355 1
333 357 1
333 362 1
333 364 1
333 367 1
333 369 1
333 371 1
333 375 1
333 377 1
333 382 1
333 387 1
333 391 1
333 392 1
333 395 1
334 338 1
334 339 1
334 340 1
334 345 1
334 356 1
334 358 1
334 359 1
334 361 1
334 365 1
334 367 1
334 368 1
334 370 1
334 374 1
334 375 1
334 376 1
334 378 1
334 380 1
334 381 1
334 385 1
334 389 1
334 394 1
335 342 1
335 351 1
335 354 1
335 355 1
335 357 1
335 364 1
335 371 1
335 377 1
335 382 1
335 383 1
335 387 1
335 388 1
335 391 1
335 398 1
336 341 1
336 347 1
336 348 1
336 349 1
336 351 1
336 352 1
336 354 1
336 355 1
336 369 1
336 373 1
336 383 1
336 387 1
336 388 1
336 393 1
336 398 1
337 340 1
337 342 1
337 343 1
337 358 1
337 360 1
337 363 1
337 365 1
337 366 1
337 368 1
337 372 1
337 379 1
337 380 1
337 384 1
337 385 1
337 386 1
337 388 1
337 389 1
337 397 1
337 400 1
338 339 1
338 340 1
338 343 1
338 345 1
338 350 1
338 359 1
338 360 1
338 365 1
338 367 1
338 372 1
338 374 1
338 375 1
338 378 1
338 379 1
338 381 1
338 384 1
338 386 1
338 389 1
338 394 1
338 396 1
338 397 1
338 399 1
338 400 1
339 345 1
339 350 1
339 358 1
339 359 1
339 361 1
339 367 1
339 368 1
339 372 1
339 374 1
339 375 1
339 380 1
339 381 1
339 385 1
339 394 1
339 397 1
339 399 1
340 345 1
340 350 1
340 351 1
340 352 1
340 354 1
340 355 1
340 357 1
340 364 1
340 367 1
340 369 1
340 371 1
340 373 1
340 377 1
340 383 1
340 386 1
340 387 1
340 391 1
340 392 1
340 393 1
340 394 1
340 395 1
341 343 1
341 346 1
341 350 1
341 356 1
341 358 1
341 363 1
341 368 1
341 369 1
341 370 1
341 373 1
341 379 1
341 380 1
341 384 1
341 397 1
341 400 1
342 343 1
342 345 1
342 356 1
342 358 1
342 365 1
342 370 1
342 375 1
342 376 1
342 381 1
342 384 1
342 386 1
342 388 1
342 389 1
342 394 1
342 399 1
342 400 1
343 346 1
343 347 1
343 348 1
343 351 1
343 352 1
343 357 1
343 364 1
343 373 1
343 385 1
343 387 1
343 391 1
343 392 1
343 393 1
343 395 1
343 398 1
344 359 1
344 370 1
344 372 1
344 374 1
344 375 1
344 376 1
344 378 1
344 386 1
344 390 1
344 394 1
344 396 1
344 397 1
344 399 1
345 350 1
345 351 1
345 352 1
345 353 1
345 354 1
345 362 1
345 367 1
345 373 1
345 383 1
345 386 1
345 388 1
345 392 1
345 394 1
346 348 1
346 351 1
346 352 1
346 353 1
346 357 1
346 362 1
346 364 1
346 367 1
346 369 1
346 373 1
346 385 1
346 391 1
346 393 1
346 398 1
347 349 1
347 350 1
347 358 1
347 360 1
347 370 1
347 380 1
347 382 1
347 389 1
347 395 1
347 396 1
347 400 1
348 358 1
348 360 1
348 361 1
348 362 1
348 372 1
348 378 1
348 379 1
348 380 1
348 381 1
348 386 1
348 389 1
348 390 1
348 391 1
348 394 1
348 396 1
348 397 1
348 399 1
349 350 1
349 356 1
349 360 1
349 361 1
349 363 1
349 366 1
349 370 1
349 372 1
349 374 1
349 375 1
349 376 1
349 380 1
349 382 1
349 384 1
349 394 1
349 395 1
349 396 1
349 397 1
349 399 1
349 400 1
350 352 1
350 353 1
350 354 1
350 355 1
350 357 1
350 362 1
350 364 1
350 373 1
350 377 1
350 382 1
350 386 1
350 387 1
350 391 1
350 393 1
350 394 1
350 395 1
350 398 1
351 352 1
351 356 1
351 358 1
351 359 1
351 360 1
351 363 1
351 368 1
351 372 1
351 375 1
351 377 1
351 378 1
351 379 1
351 381 1
351 384 1
351 385 1
351 389 1
351 390 1
351 397 1
351 398 1
351 399 1
352 356 1
352 359 1
352 360 1
352 361 1
352 365 1
352 372 1
352 375 1
352 377 1
352 384 1
352 385 1
352 386 1
352 389 1
352 390 1
352 396 1
352 397 1
352 398 1
352 399 1
353 356 1
353 357 1
353 358 1
353 361 1
353 363 1
353 364 1
353 366 1
353 370 1
353 375 1
353 376 1
353 378 1
353 379 1
353 381 1
353 384 1
353 385 1
353 386 1
353 389 1
353 394 1
353 399 1
353 400 1
354 356 1
354 359 1
354 361 1
354 363 1
354 365 1
354 372 1
354 375 1
354 379 1
354 384 1
354 385 1
354 386 1
354 392 1
354 396 1
354 397 1
354 399 1
355 356 1
355 358 1
355 359 1
355 361 1
355 366 1
355 368 1
355 370 1
355 374 1
355 375 1
355 378 1
355 384 1
355 389 1
355 390 1
355 399 1
356 358 1
356 361 1
356 366 1
356 367 1
356 369 1
356 381 1
356 382 1
356 383 1
356 387 1
356 388 1
356 391 1
356 392 1
356 395 1
356 397 1
356 398 1
357 359 1
357 360 1
357 363 1
357 364 1
357 366 1
357 368 1
357 370 1
357 372 1
357 375 1
357 376 1
357 379 1
357 380 1
357 381 1
357 385 1
357 386 1
357 389 1
357 390 1
357 394 1
357 396 1
357 397 1
357 399 1
358 361 1
358 366 1
358 367 1
358 369 1
358 371 1
358 377 1
358 381 1
358 383 1
358 387 1
358 388 1
358 391 1
358 392 1
358 395 1
358 397 1
358 398 1
359 360 1
359 364 1
359 367 1
359 369 1
359 370 1
359 371 1
359 377 1
359 379 1
359 382 1
359 388 1
359 391 1
359 395 1
359 398 1
360 370 1
360 371 1
360 373 1
360 377 1
360 379 1
360 383 1
360 387 1
360 388 1
360 392 1
360 393 1
360 395 1
360 398 1
361 366 1
361 373 1
361 377 1
361 381 1
361 382 1
361 383 1
361 388 1
361 391 1
361 393 1
361 395 1
361 397 1
362 363 1
362 365 1
362 368 1
362 370 1
362 374 1
362 375 1
362 376 1
362 378 1
362 379 1
362 385 1
362 386 1
362 389 1
362 390 1
362 391 1
362 399 1
363 364 1
363 367 1
363 369 1
363 377 1
363 391 1
363 392 1
363 393 1
363 395 1
363 398 1
364 365 1
364 366 1
364 368 1
364 374 1
364 376 1
364 378 1
364 379 1
364 384 1
364 389 1
364 390 1
364 394 1
364 396 1
364 397 1
364 399 1
365 376 1
365 377 1
365 382 1
365 387 1
365 393 1
365 398 1
366 367 1
366 369 1
366 373 1
366 377 1
366 381 1
366 382 1
366 387 1
366 388 1
366 391 1
366 392 1
366 393 1
366 395 1
366 397 1
366 398 1
367 368 1
367 372 1
367 374 1
367 375 1
367 378 1
367 380 1
367 384 1
367 386 1
367 399 1
367 400 1
368 371 1
368 382 1
368 388 1
368 395 1
369 373 1
369 375 1
369 379 1
369 380 1
369 381 1
369 384 1
369 386 1
369 389 1
369 390 1
370 373 1
370 377 1
370 379 1
370 382 1
370 383 1
370 387 1
370 388 1
370 392 1
370 395 1
370 398 1
371 372 1
371 374 1
371 375 1
371 381 1
371 386 1
371 390 1
371 396 1
371 397 1
371 399 1
372 377 1
372 382 1
372 383 1
372 384 1
372 391 1
372 392 1
372 395 1
373 375 1
373 380 1
373 386 1
373 390 1
373 394 1
373 397 1
373 400 1
374 382 1
374 383 1
374 391 1
374 392 1
374 393 1
374 395 1
374 399 1
375 377 1
375 382 1
375 383 1
375 387 1
375 391 1
375 392 1
375 398 1
376 377 1
376 387 1
376 388 1
376 391 1
376 392 1
376 395 1
376 398 1
377 378 1
377 380 1
377 381 1
377 385 1
377 389 1
377 396 1
377 398 1
378 392 1
378 393 1
379 382 1
379 383 1
379 391 1
379 393 1
380 382 1
380 383 1
380 389 1
380 391 1
380 392 1
380 393 1
380 400 1
381 382 1
381 388 1
381 391 1
381 393 1
381 395 1
381 397 1
381 398 1
382 385 1
382 389 1
382 390 1
382 394 1
382 395 1
382 397 1
382 399 1
382 400 1
383 385 1
383 386 1
383 389 1
383 390 1
383 394 1
383 396 1
383 397 1
384 388 1
384 392 1
384 393 1
384 398 1
385 391 1
385 392 1
385 393 1
386 387 1
386 388 1
386 391 1
386 394 1
386 398 1
387 389 1
387 390 1
387 394 1
387 396 1
387 397 1
388 389 1
388 390 1
388 394 1
388 397 1
388 399 1
388 400 1
389 392 1
389 393 1
389 395 1
389 398 1
389 400 1
390 391 1
390 396 1
390 398 1
391 396 1
391 397 1
391 399 1
391 400 1
392 394 1
392 397 1
392 399 1
392 400 1
393 397 1
393 399 1
395 399 1
396 398 1
398 399 1


==> anc/instances/benchmark/theta/san400_0_7_3.dat <==
400 23940
1 2 1
1 4 1
1 9 1
1 11 1
1 14 1
1 24 1
1 26 1
1 28 1
1 30 1
1 31 1
1 33 1
1 34 1
1 40 1
1 42 1
1 44 1
1 51 1
1 52 1
1 56 1
1 57 1
1 64 1
1 66 1
1 68 1
1 78 1
1 80 1
1 82 1
1 88 1
1 89 1
1 91 1
1 94 1
1 95 1
1 98 1
1 99 1
1 104 1
1 105 1
1 108 1
1 109 1
1 115 1
1 116 1
1 118 1
1 119 1
1 122 1
1 123 1
1 124 1
1 125 1
1 126 1
1 128 1
1 136 1
1 137 1
1 140 1
1 144 1
1 145 1
1 147 1
1 156 1
1 165 1
1 169 1
1 175 1
1 181 1
1 182 1
1 186 1
1 188 1
1 190 1
1 191 1
1 196 1
1 200 1
1 201 1
1 202 1
1 203 1
1 207 1
1 212 1
1 216 1
1 218 1
1 219 1
1 220 1
1 224 1
1 225 1
1 231 1
1 232 1
1 234 1
1 243 1
1 245 1
1 248 1
1 251 1
1 255 1
1 258 1
1 262 1
1 269 1
1 270 1
1 272 1
1 274 1
1 276 1
1 277 1
1 283 1
1 284 1
1 285 1
1 290 1
1 293 1
1 296 1
1 298 1
1 300 1
1 305 1
1 308 1
1 310 1
1 312 1
1 313 1
1 316 1
1 317 1
1 320 1
1 324 1
1 325 1
1 329 1
1 338 1
1 339 1
1 349 1
1 355 1
1 356 1
1 360 1
1 361 1
1 362 1
1 374 1
1 380 1
1 381 1
1 383 1
1 386 1
1 391 1
2 6 1
2 10 1
2 11 1
2 13 1
2 15 1
2 16 1
2 21 1
2 32 1
2 39 1
2 47 1
2 49 1
2 56 1
2 57 1
2 60 1
2 63 1
2 65 1
2 71 1
2 73 1
2 79 1
2 84 1
2 87 1
2 92 1
2 96 1
2 105 1
2 106 1
2 107 1
2 117 1
2 121 1
2 126 1
2 129 1
2 135 1
2 136 1
2 138 1
2 142 1
2 143 1
2 151 1
2 156 1
2 160 1
2 164 1
2 171 1
2 173 1
2 176 1
2 187 1
2 192 1
2 193 1
2 194 1
2 202 1
2 206 1
2 212 1
2 215 1
2 217 1
2 226 1
2 232 1
2 236 1
2 247 1
2 249 1
2 252 1
2 253 1
2 259 1
2 263 1
2 265 1
2 275 1
2 279 1
2 281 1
2 282 1
2 283 1
2 285 1
2 286 1
2 288 1
2 291 1
2 294 1
2 295 1
2 296 1
2 299 1
2 300 1
2 302 1
2 309 1
2 318 1
2 322 1
2 325 1
2 329 1
2 331 1
2 332 1
2 336 1
2 340 1
2 345 1
2 346 1
2 348 1
2 352 1
2 353 1
2 354 1
2 355 1
2 357 1
2 361 1
2 363 1
2 364 1
2 366 1
2 368 1
2 376 1
2 377 1
2 378 1
2 379 1
2 384 1
2 385 1
2 388 1
2 391 1
2 394 1
2 400 1
3 5 1
3 7 1
3 12 1
3 16 1
3 19 1
3 24 1
3 26 1
3 28 1
3 31 1
3 34 1
3 40 1
3 45 1
3 55 1
3 58 1
3 59 1
3 61 1
3 64 1
3 69 1
3 74 1
3 75 1
3 80 1
3 81 1
3 84 1
3 85 1
3 88 1
3 93 1
3 94 1
3 98 1
3 99 1
3 104 1
3 106 1
3 108 1
3 113 1
3 115 1
3 118 1
3 119 1
3 120 1
3 123 1
3 126 1
3 128 1
3 129 1
3 130 1
3 137 1
3 144 1
3 147 1
3 154 1
3 164 1
3 165 1
3 166 1
3 168 1
3 170 1
3 172 1
3 175 1
3 176 1
3 177 1
3 180 1
3 182 1
3 188 1
3 190 1
3 191 1
3 199 1
3 200 1
3 203 1
3 214 1
3 216 1
3 218 1
3 219 1
3 224 1
3 225 1
3 226 1
3 231 1
3 237 1
3 240 1
3 244 1
3 248 1
3 251 1
3 252 1
3 255 1
3 260 1
3 263 1
3 266 1
3 267 1
3 268 1
3 270 1
3 272 1
3 277 1
3 280 1
3 284 1
3 292 1
3 296 1
3 304 1
3 305 1
3 306 1
3 308 1
3 312 1
3 315 1
3 316 1
3 318 1
3 320 1
3 326 1
3 329 1
3 330 1
3 331 1
3 333 1
3 338 1
3 341 1
3 344 1
3 347 1
3 348 1
3 353 1
3 355 1
3 356 1
3 360 1
3 361 1
3 365 1
3 369 1
3 374 1
3 375 1
3 379 1
3 382 1
3 383 1
3 386 1
3 387 1
3 389 1
3 393 1
3 395 1
3 396 1
4 5 1
4 11 1
4 12 1
4 14 1
4 19 1
4 20 1
4 24 1
4 25 1
4 26 1
4 30 1
4 40 1
4 42 1
4 45 1
4 55 1
4 56 1
4 57 1
4 58 1
4 59 1
4 65 1
4 66 1
4 67 1
4 68 1
4 69 1
4 74 1
4 78 1
4 80 1
4 84 1
4 89 1
4 91 1
4 94 1
4 97 1
4 99 1
4 101 1
4 104 1
4 105 1
4 108 1
4 110 1
4 113 1
4 115 1
4 118 1
4 119 1
4 120 1
4 122 1
4 123 1
4 124 1
4 126 1
4 129 1
4 130 1
4 136 1
4 137 1
4 141 1
4 145 1
4 147 1
4 150 1
4 156 1
4 161 1
4 165 1
4 166 1
4 168 1
4 170 1
4 172 1
4 174 1
4 176 1
4 180 1
4 181 1
4 184 1
4 189 1
4 195 1
4 198 1
4 200 1
4 202 1
4 203 1
4 204 1
4 205 1
4 207 1
4 214 1
4 216 1
4 218 1
4 219 1
4 220 1
4 221 1
4 225 1
4 230 1
4 231 1
4 232 1
4 238 1
4 239 1
4 243 1
4 245 1
4 246 1
4 248 1
4 255 1
4 261 1
4 267 1
4 269 1
4 270 1
4 276 1
4 277 1
4 283 1
4 285 1
4 298 1
4 300 1
4 311 1
4 312 1
4 314 1
4 316 1
4 317 1
4 320 1
4 325 1
4 333 1
4 335 1
4 342 1
4 343 1
4 344 1
4 345 1
4 359 1
4 360 1
4 371 1
4 375 1
4 377 1
4 380 1
4 387 1
5 13 1
5 15 1
5 16 1
5 17 1
5 21 1
5 23 1
5 27 1
5 32 1
5 33 1
5 37 1
5 39 1
5 43 1
5 48 1
5 49 1
5 56 1
5 57 1
5 67 1
5 74 1
5 81 1
5 86 1
5 89 1
5 92 1
5 99 1
5 105 1
5 117 1
5 122 1
5 125 1
5 131 1
5 133 1
5 134 1
5 135 1
5 139 1
5 142 1
5 143 1
5 145 1
5 149 1
5 151 1
5 156 1
5 157 1
5 158 1
5 160 1
5 162 1
5 163 1
5 166 1
5 178 1
5 194 1
5 207 1
5 222 1
5 227 1
5 229 1
5 232 1
5 233 1
5 236 1
5 242 1
5 245 1
5 248 1
5 249 1
5 252 1
5 253 1
5 261 1
5 268 1
5 271 1
5 273 1
5 274 1
5 276 1
5 278 1
5 283 1
5 285 1
5 287 1
5 288 1
5 291 1
5 293 1
5 294 1
5 295 1
5 299 1
5 304 1
5 305 1
5 311 1
5 319 1
5 325 1
5 327 1
5 328 1
5 331 1
5 336 1
5 337 1
5 346 1
5 347 1
5 352 1
5 353 1
5 366 1
5 367 1
5 378 1
5 379 1
5 382 1
5 384 1
5 385 1
5 393 1
5 394 1
5 396 1
5 397 1
5 398 1
6 7 1
6 13 1
6 14 1
6 23 1
6 25 1
6 26 1
6 30 1
6 31 1
6 33 1
6 42 1
6 51 1
6 55 1
6 59 1
6 61 1
6 63 1
6 64 1
6 65 1
6 66 1
6 69 1
6 74 1
6 78 1
6 80 1
6 82 1
6 83 1
6 85 1
6 88 1
6 89 1
6 91 1
6 95 1
6 97 1
6 109 1
6 111 1
6 112 1
6 119 1
6 123 1
6 125 1
6 126 1
6 128 1
6 129 1
6 130 1
6 140 1
6 141 1
6 145 1
6 147 1
6 148 1
6 150 1
6 154 1
6 158 1
6 159 1
6 160 1
6 169 1
6 172 1
6 174 1
6 176 1
6 178 1
6 181 1
6 185 1
6 191 1
6 195 1
6 198 1
6 199 1
6 203 1
6 205 1
6 208 1
6 210 1
6 213 1
6 214 1
6 227 1
6 228 1
6 230 1
6 235 1
6 238 1
6 239 1
6 240 1
6 244 1
6 251 1
6 260 1
6 261 1
6 269 1
6 272 1
6 274 1
6 284 1
6 290 1
6 292 1
6 298 1
6 300 1
6 308 1
6 311 1
6 312 1
6 314 1
6 315 1
6 316 1
6 318 1
6 320 1
6 323 1
6 328 1
6 329 1
6 333 1
6 334 1
6 335 1
6 336 1
6 338 1
6 343 1
6 344 1
6 349 1
6 351 1
6 354 1
6 356 1
6 358 1
6 361 1
6 362 1
6 365 1
6 369 1
6 370 1
6 371 1
6 373 1
6 374 1
6 376 1
6 377 1
6 380 1
6 381 1
6 382 1
6 383 1
6 395 1
6 397 1
6 399 1
7 13 1
7 23 1
7 27 1
7 32 1
7 35 1
7 36 1
7 38 1
7 39 1
7 43 1
7 48 1
7 49 1
7 57 1
7 61 1
7 70 1
7 71 1
7 72 1
7 79 1
7 81 1
7 87 1
7 97 1
7 111 1
7 112 1
7 114 1
7 117 1
7 120 1
7 121 1
7 122 1
7 127 1
7 131 1
7 133 1
7 134 1
7 135 1
7 139 1
7 146 1
7 151 1
7 152 1
7 155 1
7 156 1
7 158 1
7 160 1
7 163 1
7 170 1
7 171 1
7 178 1
7 181 1
7 184 1
7 185 1
7 202 1
7 206 1
7 207 1
7 211 1
7 217 1
7 222 1
7 223 1
7 226 1
7 227 1
7 232 1
7 239 1
7 241 1
7 249 1
7 250 1
7 253 1
7 254 1
7 256 1
7 263 1
7 264 1
7 268 1
7 269 1
7 275 1
7 276 1
7 279 1
7 281 1
7 284 1
7 291 1
7 297 1
7 301 1
7 303 1
7 307 1
7 319 1
7 322 1
7 323 1
7 331 1
7 332 1
7 340 1
7 341 1
7 346 1
7 349 1
7 350 1
7 354 1
7 357 1
7 358 1
7 363 1
7 367 1
7 368 1
7 379 1
7 381 1
7 384 1
7 388 1
7 390 1
7 392 1
7 393 1
7 394 1
7 400 1
8 14 1
8 19 1
8 24 1
8 25 1
8 26 1
8 28 1
8 30 1
8 31 1
8 32 1
8 33 1
8 45 1
8 58 1
8 59 1
8 61 1
8 62 1
8 65 1
8 66 1
8 69 1
8 74 1
8 75 1
8 78 1
8 80 1
8 83 1
8 84 1
8 90 1
8 91 1
8 94 1
8 101 1
8 103 1
8 104 1
8 108 1
8 111 1
8 113 1
8 115 1
8 119 1
8 125 1
8 132 1
8 134 1
8 137 1
8 139 1
8 144 1
8 145 1
8 150 1
8 153 1
8 154 1
8 161 1
8 167 1
8 171 1
8 172 1
8 174 1
8 176 1
8 177 1
8 180 1
8 182 1
8 184 1
8 185 1
8 188 1
8 189 1
8 190 1
8 195 1
8 198 1
8 199 1
8 204 1
8 208 1
8 216 1
8 218 1
8 220 1
8 221 1
8 223 1
8 228 1
8 231 1
8 234 1
8 235 1
8 237 1
8 239 1
8 240 1
8 244 1
8 246 1
8 248 1
8 257 1
8 260 1
8 261 1
8 262 1
8 266 1
8 269 1
8 270 1
8 271 1
8 273 1
8 275 1
8 277 1
8 284 1
8 286 1
8 290 1
8 291 1
8 296 1
8 298 1
8 300 1
8 305 1
8 313 1
8 314 1
8 316 1
8 320 1
8 322 1
8 324 1
8 329 1
8 338 1
8 340 1
8 344 1
8 345 1
8 349 1
8 356 1
8 359 1
8 365 1
8 368 1
8 372 1
8 373 1
8 377 1
8 386 1
8 390 1
8 395 1
8 398 1
9 10 1
9 14 1
9 15 1
9 16 1
9 17 1
9 18 1
9 21 1
9 23 1
9 27 1
9 29 1
9 32 1
9 34 1
9 36 1
9 38 1
9 39 1
9 41 1
9 43 1
9 47 1
9 49 1
9 53 1
9 60 1
9 68 1
9 71 1
9 79 1
9 86 1
9 90 1
9 92 1
9 100 1
9 102 1
9 112 1
9 124 1
9 131 1
9 138 1
9 139 1
9 143 1
9 146 1
9 149 1
9 151 1
9 152 1
9 154 1
9 156 1
9 158 1
9 159 1
9 162 1
9 163 1
9 164 1
9 165 1
9 168 1
9 171 1
9 179 1
9 187 1
9 190 1
9 193 1
9 194 1
9 197 1
9 202 1
9 207 1
9 215 1
9 217 1
9 218 1
9 220 1
9 223 1
9 226 1
9 232 1
9 236 1
9 242 1
9 245 1
9 247 1
9 249 1
9 252 1
9 253 1
9 254 1
9 255 1
9 256 1
9 263 1
9 266 1
9 273 1
9 278 1
9 283 1
9 285 1
9 288 1
9 289 1
9 291 1
9 294 1
9 295 1
9 301 1
9 303 1
9 309 1
9 316 1
9 319 1
9 321 1
9 323 1
9 325 1
9 330 1
9 331 1
9 332 1
9 336 1
9 337 1
9 340 1
9 346 1
9 350 1
9 356 1
9 357 1
9 362 1
9 363 1
9 366 1
9 368 1
9 369 1
9 373 1
9 375 1
9 376 1
9 379 1
9 380 1
9 384 1
9 388 1
9 394 1
9 396 1
9 397 1
9 398 1
9 400 1
10 14 1
10 18 1
10 19 1
10 21 1
10 22 1
10 26 1
10 28 1
10 39 1
10 40 1
10 42 1
10 44 1
10 48 1
10 51 1
10 52 1
10 59 1
10 64 1
10 66 1
10 69 1
10 74 1
10 75 1
10 77 1
10 80 1
10 84 1
10 85 1
10 86 1
10 88 1
10 94 1
10 97 1
10 98 1
10 99 1
10 102 1
10 103 1
10 113 1
10 116 1
10 117 1
10 118 1
10 119 1
10 120 1
10 121 1
10 126 1
10 130 1
10 137 1
10 140 1
10 144 1
10 145 1
10 155 1
10 157 1
10 166 1
10 168 1
10 170 1
10 174 1
10 175 1
10 176 1
10 177 1
10 180 1
10 181 1
10 182 1
10 183 1
10 186 1
10 189 1
10 193 1
10 195 1
10 196 1
10 199 1
10 201 1
10 203 1
10 205 1
10 208 1
10 209 1
10 212 1
10 213 1
10 214 1
10 215 1
10 216 1
10 218 1
10 220 1
10 230 1
10 235 1
10 238 1
10 239 1
10 243 1
10 246 1
10 248 1
10 253 1
10 255 1
10 259 1
10 260 1
10 262 1
10 270 1
10 274 1
10 278 1
10 280 1
10 282 1
10 284 1
10 286 1
10 290 1
10 292 1
10 298 1
10 308 1
10 312 1
10 313 1
10 314 1
10 316 1
10 318 1
10 324 1
10 329 1
10 333 1
10 339 1
10 342 1
10 343 1
10 344 1
10 345 1
10 351 1
10 355 1
10 357 1
10 359 1
10 361 1
10 362 1
10 363 1
10 364 1
10 369 1
10 371 1
10 373 1
10 377 1
10 383 1
10 386 1
10 391 1
10 395 1
10 399 1
11 12 1
11 19 1
11 20 1
11 25 1
11 34 1
11 45 1
11 51 1
11 56 1
11 57 1
11 61 1
11 64 1
11 65 1
11 68 1
11 69 1
11 74 1
11 75 1
11 82 1
11 84 1
11 85 1
11 93 1
11 95 1
11 98 1
11 101 1
11 103 1
11 104 1
11 105 1
11 108 1
11 111 1
11 116 1
11 118 1
11 122 1
11 124 1
11 128 1
11 129 1
11 137 1
11 141 1
11 144 1
11 145 1
11 156 1
11 157 1
11 161 1
11 170 1
11 174 1
11 180 1
11 182 1
11 184 1
11 185 1
11 186 1
11 189 1
11 190 1
11 191 1
11 195 1
11 198 1
11 199 1
11 202 1
11 203 1
11 204 1
11 207 1
11 209 1
11 212 1
11 216 1
11 219 1
11 220 1
11 221 1
11 228 1
11 230 1
11 232 1
11 234 1
11 235 1
11 237 1
11 240 1
11 245 1
11 250 1
11 251 1
11 255 1
11 257 1
11 262 1
11 266 1
11 267 1
11 269 1
11 272 1
11 274 1
11 276 1
11 283 1
11 284 1
11 285 1
11 286 1
11 290 1
11 292 1
11 293 1
11 296 1
11 300 1
11 304 1
11 305 1
11 306 1
11 310 1
11 311 1
11 312 1
11 313 1
11 314 1
11 316 1
11 317 1
11 320 1
11 325 1
11 326 1
11 333 1
11 338 1
11 344 1
11 345 1
11 351 1
11 356 1
11 358 1
11 360 1
11 361 1
11 362 1
11 365 1
11 369 1
11 370 1
11 371 1
11 373 1
11 377 1
11 380 1
11 381 1
11 383 1
11 386 1
11 390 1
12 15 1
12 18 1
12 19 1
12 20 1
12 29 1
12 30 1
12 36 1
12 38 1
12 41 1
12 43 1
12 48 1
12 54 1
12 56 1
12 57 1
12 60 1
12 62 1
12 66 1
12 70 1
12 73 1
12 98 1
12 106 1
12 107 1
12 114 1
12 116 1
12 122 1
12 123 1
12 124 1
12 127 1
12 131 1
12 132 1
12 134 1
12 135 1
12 138 1
12 139 1
12 151 1
12 152 1
12 155 1
12 156 1
12 158 1
12 159 1
12 162 1
12 163 1
12 164 1
12 173 1
12 178 1
12 183 1
12 187 1
12 193 1
12 198 1
12 206 1
12 207 1
12 208 1
12 215 1
12 216 1
12 227 1
12 233 1
12 235 1
12 236 1
12 249 1
12 252 1
12 253 1
12 254 1
12 256 1
12 259 1
12 273 1
12 276 1
12 277 1
12 278 1
12 283 1
12 289 1
12 291 1
12 294 1
12 302 1
12 303 1
12 317 1
12 325 1
12 328 1
12 332 1
12 335 1
12 340 1
12 341 1
12 347 1
12 350 1
12 352 1
12 357 1
12 363 1
12 365 1
12 366 1
12 367 1
12 368 1
12 379 1
12 388 1
12 389 1
12 392 1
12 393 1
12 394 1
12 396 1
12 397 1
12 399 1
13 23 1
13 34 1
13 40 1
13 44 1
13 45 1
13 50 1
13 51 1
13 52 1
13 55 1
13 58 1
13 59 1
13 61 1
13 63 1
13 65 1
13 75 1
13 80 1
13 83 1
13 84 1
13 88 1
13 89 1
13 91 1
13 93 1
13 94 1
13 95 1
13 98 1
13 101 1
13 103 1
13 108 1
13 110 1
13 112 1
13 115 1
13 119 1
13 120 1
13 123 1
13 125 1
13 126 1
13 136 1
13 137 1
13 144 1
13 145 1
13 147 1
13 148 1
13 153 1
13 154 1
13 158 1
13 159 1
13 160 1
13 161 1
13 169 1
13 172 1
13 174 1
13 177 1
13 178 1
13 180 1
13 183 1
13 184 1
13 185 1
13 186 1
13 188 1
13 189 1
13 190 1
13 199 1
13 201 1
13 204 1
13 205 1
13 208 1
13 210 1
13 214 1
13 218 1
13 221 1
13 225 1
13 227 1
13 228 1
13 240 1
13 243 1
13 244 1
13 246 1
13 248 1
13 251 1
13 255 1
13 258 1
13 260 1
13 261 1
13 266 1
13 267 1
13 272 1
13 277 1
13 290 1
13 296 1
13 300 1
13 306 1
13 308 1
13 310 1
13 313 1
13 314 1
13 315 1
13 323 1
13 326 1
13 328 1
13 329 1
13 333 1
13 334 1
13 336 1
13 339 1
13 342 1
13 343 1
13 344 1
13 345 1
13 351 1
13 354 1
13 356 1
13 358 1
13 362 1
13 365 1
13 370 1
13 371 1
13 373 1
13 376 1
13 377 1
13 381 1
13 382 1
13 383 1
13 386 1
13 387 1
13 391 1
13 397 1
13 399 1
14 16 1
14 17 1
14 23 1
14 29 1
14 34 1
14 35 1
14 43 1
14 46 1
14 47 1
14 53 1
14 57 1
14 62 1
14 63 1
14 68 1
14 73 1
14 81 1
14 86 1
14 87 1
14 90 1
14 96 1
14 114 1
14 117 1
14 121 1
14 124 1
14 134 1
14 135 1
14 138 1
14 143 1
14 148 1
14 151 1
14 154 1
14 155 1
14 156 1
14 160 1
14 165 1
14 168 1
14 171 1
14 178 1
14 179 1
14 187 1
14 190 1
14 194 1
14 197 1
14 202 1
14 206 1
14 210 1
14 215 1
14 218 1
14 220 1
14 229 1
14 241 1
14 245 1
14 249 1
14 252 1
14 254 1
14 255 1
14 256 1
14 259 1
14 266 1
14 268 1
14 271 1
14 273 1
14 278 1
14 283 1
14 285 1
14 288 1
14 291 1
14 295 1
14 297 1
14 302 1
14 309 1
14 316 1
14 319 1
14 322 1
14 325 1
14 332 1
14 337 1
14 340 1
14 347 1
14 352 1
14 354 1
14 356 1
14 357 1
14 362 1
14 366 1
14 369 1
14 373 1
14 375 1
14 379 1
14 380 1
14 384 1
14 389 1
14 392 1
14 394 1
14 397 1
14 398 1
14 400 1
15 19 1
15 20 1
15 25 1
15 26 1
15 28 1
15 30 1
15 33 1
15 37 1
15 42 1
15 44 1
15 50 1
15 51 1
15 58 1
15 59 1
15 61 1
15 64 1
15 65 1
15 67 1
15 69 1
15 76 1
15 78 1
15 89 1
15 91 1
15 93 1
15 101 1
15 104 1
15 107 1
15 109 1
15 110 1
15 113 1
15 115 1
15 118 1
15 120 1
15 125 1
15 128 1
15 129 1
15 135 1
15 137 1
15 140 1
15 141 1
15 145 1
15 147 1
15 153 1
15 154 1
15 165 1
15 167 1
15 168 1
15 170 1
15 172 1
15 176 1
15 177 1
15 180 1
15 183 1
15 185 1
15 189 1
15 191 1
15 195 1
15 196 1
15 197 1
15 198 1
15 199 1
15 200 1
15 201 1
15 209 1
15 213 1
15 214 1
15 216 1
15 217 1
15 218 1
15 220 1
15 230 1
15 239 1
15 242 1
15 243 1
15 248 1
15 251 1
15 256 1
15 257 1
15 260 1
15 262 1
15 266 1
15 270 1
15 274 1
15 280 1
15 287 1
15 292 1
15 296 1
15 298 1
15 300 1
15 301 1
15 305 1
15 306 1
15 310 1
15 311 1
15 313 1
15 314 1
15 316 1
15 320 1
15 321 1
15 326 1
15 332 1
15 333 1
15 334 1
15 337 1
15 339 1
15 342 1
15 343 1
15 344 1
15 351 1
15 352 1
15 355 1
15 358 1
15 361 1
15 365 1
15 371 1
15 374 1
15 377 1
15 378 1
15 380 1
15 381 1
15 383 1
15 384 1
15 387 1
15 395 1
15 400 1
16 22 1
16 24 1
16 26 1
16 28 1
16 30 1
16 31 1
16 33 1
16 44 1
16 45 1
16 52 1
16 55 1
16 58 1
16 59 1
16 67 1
16 69 1
16 75 1
16 78 1
16 81 1
16 82 1
16 83 1
16 84 1
16 88 1
16 93 1
16 95 1
16 97 1
16 98 1
16 99 1
16 101 1
16 104 1
16 106 1
16 108 1
16 109 1
16 110 1
16 113 1
16 115 1
16 116 1
16 123 1
16 126 1
16 129 1
16 137 1
16 141 1
16 147 1
16 150 1
16 153 1
16 164 1
16 166 1
16 167 1
16 168 1
16 169 1
16 172 1
16 174 1
16 175 1
16 176 1
16 183 1
16 185 1
16 188 1
16 189 1
16 190 1
16 195 1
16 201 1
16 204 1
16 205 1
16 209 1
16 212 1
16 214 1
16 216 1
16 218 1
16 219 1
16 226 1
16 228 1
16 234 1
16 235 1
16 237 1
16 238 1
16 239 1
16 244 1
16 248 1
16 252 1
16 255 1
16 257 1
16 262 1
16 263 1
16 264 1
16 267 1
16 268 1
16 270 1
16 274 1
16 290 1
16 292 1
16 293 1
16 304 1
16 308 1
16 311 1
16 312 1
16 316 1
16 320 1
16 324 1
16 326 1
16 330 1
16 331 1
16 334 1
16 338 1
16 339 1
16 341 1
16 344 1
16 345 1
16 347 1
16 348 1
16 353 1
16 355 1
16 361 1
16 362 1
16 365 1
16 369 1
16 370 1
16 373 1
16 379 1
16 381 1
16 382 1
16 383 1
16 386 1
16 389 1
16 393 1
16 396 1
17 20 1
17 24 1
17 25 1
17 29 1
17 30 1
17 33 1
17 42 1
17 43 1
17 50 1
17 53 1
17 58 1
17 59 1
17 64 1
17 65 1
17 66 1
17 67 1
17 69 1
17 75 1
17 77 1
17 82 1
17 88 1
17 89 1
17 91 1
17 97 1
17 98 1
17 104 1
17 109 1
17 110 1
17 111 1
17 115 1
17 118 1
17 119 1
17 125 1
17 126 1
17 129 1
17 136 1
17 137 1
17 140 1
17 141 1
17 143 1
17 147 1
17 150 1
17 152 1
17 153 1
17 157 1
17 163 1
17 165 1
17 167 1
17 169 1
17 170 1
17 173 1
17 176 1
17 177 1
17 179 1
17 181 1
17 186 1
17 190 1
17 195 1
17 198 1
17 201 1
17 203 1
17 204 1
17 205 1
17 208 1
17 209 1
17 214 1
17 216 1
17 218 1
17 221 1
17 222 1
17 225 1
17 230 1
17 235 1
17 238 1
17 239 1
17 240 1
17 241 1
17 250 1
17 251 1
17 254 1
17 257 1
17 260 1
17 261 1
17 262 1
17 264 1
17 267 1
17 270 1
17 272 1
17 277 1
17 280 1
17 281 1
17 286 1
17 296 1
17 297 1
17 298 1
17 299 1
17 300 1
17 302 1
17 303 1
17 305 1
17 308 1
17 312 1
17 313 1
17 314 1
17 315 1
17 317 1
17 318 1
17 320 1
17 329 1
17 333 1
17 334 1
17 338 1
17 339 1
17 343 1
17 344 1
17 355 1
17 358 1
17 359 1
17 360 1
17 362 1
17 365 1
17 366 1
17 369 1
17 370 1
17 371 1
17 375 1
17 377 1
17 380 1
17 383 1
17 386 1
17 388 1
17 390 1
17 391 1
17 399 1
18 19 1
18 21 1
18 22 1
18 24 1
18 28 1
18 30 1
18 33 1
18 34 1
18 39 1
18 40 1
18 42 1
18 45 1
18 48 1
18 50 1
18 58 1
18 59 1
18 61 1
18 65 1
18 66 1
18 74 1
18 78 1
18 82 1
18 84 1
18 85 1
18 86 1
18 93 1
18 94 1
18 95 1
18 97 1
18 102 1
18 103 1
18 104 1
18 108 1
18 110 1
18 111 1
18 113 1
18 115 1
18 116 1
18 117 1
18 120 1
18 121 1
18 126 1
18 129 1
18 130 1
18 136 1
18 140 1
18 153 1
18 155 1
18 157 1
18 168 1
18 169 1
18 170 1
18 172 1
18 174 1
18 175 1
18 176 1
18 181 1
18 182 1
18 184 1
18 186 1
18 190 1
18 193 1
18 195 1
18 200 1
18 201 1
18 204 1
18 209 1
18 212 1
18 214 1
18 215 1
18 216 1
18 219 1
18 221 1
18 224 1
18 231 1
18 235 1
18 238 1
18 239 1
18 240 1
18 244 1
18 248 1
18 250 1
18 251 1
18 253 1
18 258 1
18 259 1
18 260 1
18 266 1
18 267 1
18 269 1
18 272 1
18 278 1
18 280 1
18 282 1
18 286 1
18 298 1
18 304 1
18 308 1
18 310 1
18 311 1
18 312 1
18 313 1
18 315 1
18 317 1
18 318 1
18 339 1
18 343 1
18 345 1
18 349 1
18 355 1
18 357 1
18 358 1
18 359 1
18 360 1
18 361 1
18 363 1
18 364 1
18 370 1
18 371 1
18 375 1
18 380 1
18 381 1
18 382 1
18 383 1
18 386 1
18 395 1
18 399 1
19 20 1
19 21 1
19 23 1
19 27 1
19 30 1
19 36 1
19 37 1
19 41 1
19 46 1
19 49 1
19 53 1
19 54 1
19 63 1
19 66 1
19 70 1
19 71 1
19 81 1
19 86 1
19 90 1
19 92 1
19 96 1
19 98 1
19 100 1
19 102 1
19 105 1
19 106 1
19 107 1
19 112 1
19 114 1
19 116 1
19 117 1
19 121 1
19 122 1
19 123 1
19 127 1
19 133 1
19 135 1
19 139 1
19 142 1
19 143 1
19 148 1
19 151 1
19 152 1
19 156 1
19 158 1
19 162 1
19 163 1
19 164 1
19 173 1
19 178 1
19 183 1
19 193 1
19 194 1
19 198 1
19 202 1
19 206 1
19 207 1
19 208 1
19 210 1
19 215 1
19 216 1
19 217 1
19 226 1
19 229 1
19 232 1
19 233 1
19 235 1
19 249 1
19 252 1
19 254 1
19 256 1
19 265 1
19 268 1
19 277 1
19 278 1
19 279 1
19 281 1
19 282 1
19 291 1
19 294 1
19 301 1
19 307 1
19 309 1
19 317 1
19 321 1
19 322 1
19 323 1
19 328 1
19 330 1
19 331 1
19 335 1
19 336 1
19 337 1
19 341 1
19 347 1
19 348 1
19 350 1
19 352 1
19 353 1
19 354 1
19 364 1
19 365 1
19 366 1
19 367 1
19 376 1
19 379 1
19 394 1
19 397 1
19 398 1
19 399 1
20 21 1
20 30 1
20 32 1
20 36 1
20 38 1
20 39 1
20 41 1
20 49 1
20 53 1
20 56 1
20 57 1
20 62 1
20 63 1
20 66 1
20 70 1
20 71 1
20 72 1
20 76 1
20 81 1
20 90 1
20 98 1
20 106 1
20 114 1
20 116 1
20 121 1
20 122 1
20 123 1
20 132 1
20 133 1
20 134 1
20 135 1
20 142 1
20 143 1
20 146 1
20 148 1
20 149 1
20 151 1
20 152 1
20 155 1
20 158 1
20 159 1
20 160 1
20 171 1
20 178 1
20 183 1
20 193 1
20 198 1
20 202 1
20 206 1
20 208 1
20 210 1
20 215 1
20 216 1
20 223 1
20 229 1
20 233 1
20 235 1
20 236 1
20 249 1
20 252 1
20 256 1
20 259 1
20 265 1
20 268 1
20 271 1
20 273 1
20 276 1
20 277 1
20 278 1
20 279 1
20 282 1
20 287 1
20 289 1
20 294 1
20 295 1
20 297 1
20 309 1
20 317 1
20 322 1
20 325 1
20 327 1
20 330 1
20 332 1
20 335 1
20 336 1
20 340 1
20 341 1
20 347 1
20 348 1
20 352 1
20 354 1
20 365 1
20 366 1
20 372 1
20 376 1
20 384 1
20 388 1
20 389 1
20 393 1
20 394 1
20 396 1
20 398 1
20 399 1
20 400 1
21 24 1
21 25 1
21 26 1
21 33 1
21 39 1
21 40 1
21 48 1
21 50 1
21 51 1
21 52 1
21 55 1
21 61 1
21 64 1
21 77 1
21 78 1
21 82 1
21 83 1
21 86 1
21 91 1
21 93 1
21 95 1
21 97 1
21 98 1
21 99 1
21 102 1
21 103 1
21 108 1
21 109 1
21 111 1
21 113 1
21 115 1
21 116 1
21 117 1
21 118 1
21 119 1
21 121 1
21 128 1
21 130 1
21 140 1
21 141 1
21 145 1
21 147 1
21 153 1
21 155 1
21 165 1
21 166 1
21 167 1
21 170 1
21 174 1
21 175 1
21 182 1
21 183 1
21 184 1
21 185 1
21 186 1
21 188 1
21 189 1
21 190 1
21 191 1
21 193 1
21 196 1
21 198 1
21 200 1
21 205 1
21 208 1
21 209 1
21 213 1
21 215 1
21 218 1
21 230 1
21 231 1
21 237 1
21 239 1
21 240 1
21 246 1
21 248 1
21 250 1
21 251 1
21 253 1
21 257 1
21 258 1
21 259 1
21 261 1
21 262 1
21 264 1
21 267 1
21 269 1
21 270 1
21 278 1
21 280 1
21 282 1
21 284 1
21 286 1
21 290 1
21 292 1
21 293 1
21 296 1
21 298 1
21 308 1
21 311 1
21 312 1
21 317 1
21 320 1
21 324 1
21 329 1
21 335 1
21 338 1
21 342 1
21 349 1
21 356 1
21 357 1
21 360 1
21 363 1
21 364 1
21 373 1
21 375 1
21 380 1
21 382 1
21 383 1
21 387 1
21 395 1
21 399 1
22 23 1
22 25 1
22 27 1
22 29 1
22 32 1
22 35 1
22 38 1
22 39 1
22 41 1
22 42 1
22 46 1
22 47 1
22 48 1
22 50 1
22 53 1
22 54 1
22 56 1
22 57 1
22 62 1
22 63 1
22 70 1
22 71 1
22 72 1
22 81 1
22 87 1
22 90 1
22 92 1
22 93 1
22 94 1
22 102 1
22 105 1
22 108 1
22 114 1
22 122 1
22 124 1
22 132 1
22 133 1
22 134 1
22 138 1
22 139 1
22 142 1
22 143 1
22 146 1
22 149 1
22 152 1
22 155 1
22 162 1
22 178 1
22 180 1
22 193 1
22 197 1
22 202 1
22 211 1
22 221 1
22 222 1
22 227 1
22 243 1
22 246 1
22 251 1
22 252 1
22 253 1
22 254 1
22 259 1
22 271 1
22 276 1
22 278 1
22 281 1
22 285 1
22 292 1
22 297 1
22 299 1
22 306 1
22 308 1
22 309 1
22 314 1
22 322 1
22 323 1
22 325 1
22 327 1
22 331 1
22 336 1
22 344 1
22 348 1
22 350 1
22 352 1
22 353 1
22 354 1
22 366 1
22 368 1
22 372 1
22 384 1
22 387 1
22 388 1
22 389 1
22 392 1
22 397 1
23 24 1
23 25 1
23 26 1
23 34 1
23 42 1
23 44 1
23 45 1
23 50 1
23 58 1
23 59 1
23 63 1
23 64 1
23 65 1
23 69 1
23 74 1
23 77 1
23 80 1
23 85 1
23 93 1
23 95 1
23 98 1
23 99 1
23 101 1
23 103 1
23 109 1
23 110 1
23 111 1
23 112 1
23 113 1
23 115 1
23 116 1
23 118 1
23 119 1
23 125 1
23 128 1
23 129 1
23 137 1
23 140 1
23 141 1
23 144 1
23 145 1
23 148 1
23 157 1
23 158 1
23 159 1
23 160 1
23 166 1
23 168 1
23 172 1
23 177 1
23 178 1
23 181 1
23 182 1
23 184 1
23 185 1
23 189 1
23 195 1
23 196 1
23 199 1
23 208 1
23 210 1
23 212 1
23 213 1
23 214 1
23 216 1
23 219 1
23 221 1
23 225 1
23 227 1
23 230 1
23 231 1
23 235 1
23 238 1
23 239 1
23 243 1
23 248 1
23 251 1
23 255 1
23 257 1
23 261 1
23 266 1
23 274 1
23 277 1
23 286 1
23 292 1
23 296 1
23 305 1
23 306 1
23 310 1
23 314 1
23 315 1
23 316 1
23 318 1
23 323 1
23 328 1
23 334 1
23 336 1
23 338 1
23 342 1
23 344 1
23 349 1
23 351 1
23 354 1
23 356 1
23 360 1
23 361 1
23 365 1
23 369 1
23 370 1
23 371 1
23 373 1
23 374 1
23 376 1
23 386 1
23 390 1
23 395 1
23 397 1
23 399 1
24 27 1
24 35 1
24 37 1
24 39 1
24 41 1
24 46 1
24 53 1
24 54 1
24 56 1
24 62 1
24 69 1
24 70 1
24 72 1
24 76 1
24 78 1
24 86 1
24 87 1
24 90 1
24 92 1
24 96 1
24 102 1
24 104 1
24 106 1
24 113 1
24 115 1
24 117 1
24 122 1
24 131 1
24 132 1
24 138 1
24 139 1
24 141 1
24 146 1
24 151 1
24 156 1
24 158 1
24 160 1
24 162 1
24 164 1
24 174 1
24 187 1
24 191 1
24 193 1
24 196 1
24 197 1
24 199 1
24 203 1
24 206 1
24 210 1
24 215 1
24 217 1
24 223 1
24 226 1
24 227 1
24 229 1
24 231 1
24 232 1
24 233 1
24 236 1
24 240 1
24 241 1
24 242 1
24 247 1
24 252 1
24 253 1
24 263 1
24 265 1
24 268 1
24 275 1
24 278 1
24 280 1
24 281 1
24 282 1
24 283 1
24 288 1
24 302 1
24 303 1
24 307 1
24 309 1
24 321 1
24 323 1
24 325 1
24 327 1
24 328 1
24 330 1
24 336 1
24 340 1
24 341 1
24 343 1
24 346 1
24 350 1
24 353 1
24 354 1
24 357 1
24 363 1
24 367 1
24 368 1
24 370 1
24 372 1
24 378 1
24 379 1
24 385 1
24 386 1
24 389 1
24 393 1
24 394 1
24 397 1
24 398 1
24 400 1
25 27 1
25 29 1
25 39 1
25 42 1
25 43 1
25 47 1
25 49 1
25 50 1
25 53 1
25 56 1
25 60 1
25 62 1
25 63 1
25 68 1
25 71 1
25 72 1
25 73 1
25 76 1
25 79 1
25 81 1
25 86 1
25 87 1
25 90 1
25 92 1
25 93 1
25 94 1
25 96 1
25 100 1
25 107 1
25 108 1
25 114 1
25 117 1
25 122 1
25 124 1
25 132 1
25 133 1
25 134 1
25 135 1
25 138 1
25 139 1
25 143 1
25 148 1
25 152 1
25 159 1
25 164 1
25 173 1
25 180 1
25 197 1
25 202 1
25 206 1
25 207 1
25 210 1
25 221 1
25 233 1
25 236 1
25 243 1
25 245 1
25 246 1
25 251 1
25 253 1
25 259 1
25 271 1
25 273 1
25 275 1
25 276 1
25 278 1
25 283 1
25 285 1
25 287 1
25 289 1
25 291 1
25 292 1
25 297 1
25 299 1
25 301 1
25 302 1
25 303 1
25 306 1
25 307 1
25 308 1
25 314 1
25 322 1
25 325 1
25 327 1
25 328 1
25 331 1
25 336 1
25 340 1
25 341 1
25 344 1
25 347 1
25 348 1
25 353 1
25 363 1
25 366 1
25 367 1
25 378 1
25 379 1
25 384 1
25 385 1
25 387 1
25 388 1
25 389 1
25 392 1
25 394 1
25 396 1
25 397 1
25 398 1
25 400 1
26 27 1
26 29 1
26 39 1
26 43 1
26 46 1
26 47 1
26 49 1
26 52 1
26 53 1
26 56 1
26 64 1
26 68 1
26 72 1
26 73 1
26 76 1
26 79 1
26 82 1
26 86 1
26 87 1
26 88 1
26 96 1
26 100 1
26 101 1
26 106 1
26 110 1
26 117 1
26 122 1
26 127 1
26 131 1
26 132 1
26 133 1
26 138 1
26 144 1
26 151 1
26 153 1
26 155 1
26 158 1
26 159 1
26 160 1
26 163 1
26 164 1
26 167 1
26 172 1
26 173 1
26 179 1
26 187 1
26 193 1
26 194 1
26 197 1
26 206 1
26 207 1
26 209 1
26 211 1
26 215 1
26 222 1
26 225 1
26 226 1
26 227 1
26 229 1
26 233 1
26 236 1
26 247 1
26 260 1
26 265 1
26 275 1
26 281 1
26 282 1
26 283 1
26 287 1
26 288 1
26 291 1
26 295 1
26 301 1
26 309 1
26 319 1
26 321 1
26 323 1
26 328 1
26 330 1
26 331 1
26 336 1
26 337 1
26 338 1
26 342 1
26 347 1
26 348 1
26 351 1
26 352 1
26 353 1
26 354 1
26 357 1
26 364 1
26 366 1
26 367 1
26 371 1
26 372 1
26 376 1
26 388 1
26 389 1
26 392 1
26 393 1
26 394 1
26 396 1
26 397 1
26 400 1
27 31 1
27 34 1
27 42 1
27 44 1
27 47 1
27 50 1
27 54 1
27 55 1
27 58 1
27 64 1
27 65 1
27 66 1
27 67 1
27 69 1
27 70 1
27 71 1
27 74 1
27 75 1
27 77 1
27 78 1
27 82 1
27 83 1
27 84 1
27 85 1
27 87 1
27 89 1
27 91 1
27 93 1
27 98 1
27 99 1
27 101 1
27 109 1
27 110 1
27 111 1
27 114 1
27 116 1
27 118 1
27 120 1
27 123 1
27 125 1
27 127 1
27 129 1
27 130 1
27 131 1
27 136 1
27 144 1
27 145 1
27 149 1
27 150 1
27 151 1
27 154 1
27 157 1
27 161 1
27 166 1
27 167 1
27 169 1
27 174 1
27 175 1
27 177 1
27 180 1
27 181 1
27 182 1
27 183 1
27 184 1
27 185 1
27 190 1
27 196 1
27 198 1
27 199 1
27 200 1
27 203 1
27 204 1
27 205 1
27 206 1
27 208 1
27 213 1
27 214 1
27 218 1
27 219 1
27 224 1
27 225 1
27 231 1
27 233 1
27 234 1
27 238 1
27 240 1
27 244 1
27 246 1
27 248 1
27 251 1
27 257 1
27 258 1
27 261 1
27 262 1
27 264 1
27 266 1
27 267 1
27 277 1
27 284 1
27 286 1
27 288 1
27 289 1
27 290 1
27 292 1
27 293 1
27 296 1
27 298 1
27 306 1
27 310 1
27 313 1
27 315 1
27 316 1
27 317 1
27 320 1
27 324 1
27 326 1
27 329 1
27 333 1
27 335 1
27 338 1
27 339 1
27 342 1
27 343 1
27 358 1
27 359 1
27 367 1
27 370 1
27 373 1
27 374 1
27 377 1
27 381 1
27 382 1
27 390 1
27 392 1
27 394 1
27 399 1
28 32 1
28 38 1
28 39 1
28 41 1
28 43 1
28 44 1
28 46 1
28 47 1
28 49 1
28 58 1
28 59 1
28 63 1
28 71 1
28 73 1
28 76 1
28 79 1
28 80 1
28 81 1
28 86 1
28 90 1
28 92 1
28 100 1
28 106 1
28 114 1
28 117 1
28 118 1
28 119 1
28 122 1
28 127 1
28 130 1
28 131 1
28 135 1
28 142 1
28 148 1
28 150 1
28 155 1
28 156 1
28 158 1
28 162 1
28 163 1
28 179 1
28 187 1
28 193 1
28 194 1
28 195 1
28 197 1
28 206 1
28 210 1
28 213 1
28 214 1
28 222 1
28 223 1
28 241 1
28 247 1
28 249 1
28 252 1
28 253 1
28 254 1
28 256 1
28 258 1
28 259 1
28 268 1
28 275 1
28 278 1
28 279 1
28 282 1
28 288 1
28 289 1
28 291 1
28 294 1
28 295 1
28 297 1
28 298 1
28 299 1
28 302 1
28 307 1
28 309 1
28 310 1
28 319 1
28 322 1
28 323 1
28 325 1
28 327 1
28 337 1
28 340 1
28 348 1
28 352 1
28 354 1
28 357 1
28 359 1
28 363 1
28 364 1
28 372 1
28 374 1
28 376 1
28 388 1
28 392 1
28 395 1
28 397 1
29 30 1
29 31 1
29 33 1
29 40 1
29 42 1
29 43 1
29 44 1
29 52 1
29 53 1
29 55 1
29 58 1
29 59 1
29 61 1
29 66 1
29 67 1
29 74 1
29 75 1
29 77 1
29 83 1
29 84 1
29 85 1
29 88 1
29 89 1
29 94 1
29 95 1
29 97 1
29 104 1
29 110 1
29 111 1
29 118 1
29 120 1
29 123 1
29 126 1
29 129 1
29 136 1
29 140 1
29 143 1
29 144 1
29 145 1
29 147 1
29 152 1
29 163 1
29 165 1
29 167 1
29 168 1
29 173 1
29 176 1
29 179 1
29 182 1
29 185 1
29 186 1
29 188 1
29 191 1
29 195 1
29 201 1
29 203 1
29 204 1
29 212 1
29 216 1
29 220 1
29 222 1
29 224 1
29 228 1
29 231 1
29 235 1
29 237 1
29 240 1
29 241 1
29 243 1
29 246 1
29 250 1
29 254 1
29 258 1
29 260 1
29 264 1
29 266 1
29 267 1
29 270 1
29 274 1
29 280 1
29 281 1
29 284 1
29 286 1
29 290 1
29 292 1
29 296 1
29 297 1
29 298 1
29 299 1
29 300 1
29 302 1
29 303 1
29 305 1
29 306 1
29 314 1
29 316 1
29 317 1
29 318 1
29 333 1
29 335 1
29 338 1
29 342 1
29 344 1
29 345 1
29 351 1
29 355 1
29 356 1
29 358 1
29 359 1
29 365 1
29 366 1
29 369 1
29 386 1
29 387 1
29 388 1
29 395 1
29 399 1
30 36 1
30 37 1
30 41 1
30 43 1
30 47 1
30 48 1
30 54 1
30 57 1
30 63 1
30 66 1
30 68 1
30 72 1
30 79 1
30 81 1
30 86 1
30 87 1
30 96 1
30 98 1
30 100 1
30 102 1
30 105 1
30 107 1
30 112 1
30 114 1
30 116 1
30 117 1
30 123 1
30 124 1
30 131 1
30 132 1
30 135 1
30 139 1
30 151 1
30 155 1
30 158 1
30 159 1
30 160 1
30 162 1
30 163 1
30 173 1
30 178 1
30 179 1
30 183 1
30 187 1
30 193 1
30 194 1
30 197 1
30 198 1
30 202 1
30 206 1
30 208 1
30 210 1
30 216 1
30 223 1
30 226 1
30 229 1
30 232 1
30 235 1
30 241 1
30 242 1
30 247 1
30 249 1
30 253 1
30 254 1
30 263 1
30 268 1
30 273 1
30 276 1
30 277 1
30 278 1
30 279 1
30 282 1
30 283 1
30 285 1
30 289 1
30 291 1
30 294 1
30 295 1
30 299 1
30 301 1
30 307 1
30 317 1
30 319 1
30 321 1
30 323 1
30 325 1
30 327 1
30 331 1
30 332 1
30 335 1
30 336 1
30 337 1
30 341 1
30 346 1
30 347 1
30 350 1
30 353 1
30 354 1
30 357 1
30 365 1
30 368 1
30 372 1
30 378 1
30 384 1
30 385 1
30 388 1
30 392 1
30 399 1
30 400 1
31 35 1
31 36 1
31 39 1
31 46 1
31 47 1
31 48 1
31 51 1
31 53 1
31 55 1
31 60 1
31 63 1
31 70 1
31 72 1
31 76 1
31 77 1
31 79 1
31 81 1
31 85 1
31 87 1
31 90 1
31 91 1
31 92 1
31 105 1
31 109 1
31 112 1
31 114 1
31 121 1
31 124 1
31 132 1
31 134 1
31 138 1
31 140 1
31 143 1
31 146 1
31 151 1
31 155 1
31 158 1
31 160 1
31 161 1
31 162 1
31 164 1
31 173 1
31 175 1
31 188 1
31 192 1
31 197 1
31 202 1
31 205 1
31 206 1
31 207 1
31 210 1
31 217 1
31 222 1
31 227 1
31 228 1
31 229 1
31 230 1
31 232 1
31 233 1
31 236 1
31 237 1
31 242 1
31 247 1
31 249 1
31 252 1
31 254 1
31 257 1
31 262 1
31 263 1
31 268 1
31 271 1
31 275 1
31 276 1
31 278 1
31 279 1
31 281 1
31 282 1
31 283 1
31 288 1
31 291 1
31 294 1
31 295 1
31 297 1
31 299 1
31 301 1
31 302 1
31 321 1
31 327 1
31 328 1
31 330 1
31 331 1
31 332 1
31 334 1
31 336 1
31 337 1
31 341 1
31 346 1
31 347 1
31 348 1
31 352 1
31 354 1
31 357 1
31 363 1
31 364 1
31 367 1
31 392 1
31 394 1
31 397 1
31 398 1
31 400 1
32 34 1
32 40 1
32 42 1
32 45 1
32 51 1
32 52 1
32 62 1
32 64 1
32 67 1
32 69 1
32 75 1
32 80 1
32 82 1
32 85 1
32 89 1
32 90 1
32 91 1
32 94 1
32 95 1
32 97 1
32 98 1
32 99 1
32 101 1
32 108 1
32 110 1
32 113 1
32 115 1
32 116 1
32 118 1
32 119 1
32 120 1
32 123 1
32 129 1
32 132 1
32 134 1
32 136 1
32 137 1
32 139 1
32 150 1
32 165 1
32 166 1
32 167 1
32 170 1
32 171 1
32 172 1
32 175 1
32 176 1
32 180 1
32 181 1
32 182 1
32 184 1
32 185 1
32 190 1
32 195 1
32 196 1
32 198 1
32 199 1
32 200 1
32 201 1
32 204 1
32 209 1
32 213 1
32 216 1
32 220 1
32 221 1
32 223 1
32 224 1
32 225 1
32 228 1
32 230 1
32 237 1
32 238 1
32 240 1
32 243 1
32 244 1
32 248 1
32 250 1
32 251 1
32 255 1
32 258 1
32 260 1
32 261 1
32 262 1
32 264 1
32 266 1
32 270 1
32 271 1
32 273 1
32 275 1
32 290 1
32 291 1
32 293 1
32 296 1
32 298 1
32 304 1
32 311 1
32 312 1
32 313 1
32 315 1
32 316 1
32 318 1
32 320 1
32 322 1
32 324 1
32 326 1
32 329 1
32 333 1
32 335 1
32 340 1
32 343 1
32 344 1
32 351 1
32 355 1
32 362 1
32 368 1
32 371 1
32 372 1
32 374 1
32 375 1
32 377 1
32 380 1
32 382 1
32 383 1
32 395 1
32 398 1
32 399 1
33 36 1
33 37 1
33 38 1
33 39 1
33 41 1
33 47 1
33 49 1
33 53 1
33 54 1
33 56 1
33 60 1
33 63 1
33 67 1
33 70 1
33 73 1
33 74 1
33 76 1
33 81 1
33 86 1
33 87 1
33 89 1
33 90 1
33 92 1
33 99 1
33 100 1
33 102 1
33 105 1
33 112 1
33 114 1
33 121 1
33 124 1
33 125 1
33 131 1
33 133 1
33 134 1
33 139 1
33 142 1
33 145 1
33 146 1
33 149 1
33 155 1
33 157 1
33 158 1
33 160 1
33 162 1
33 164 1
33 166 1
33 171 1
33 187 1
33 192 1
33 197 1
33 206 1
33 210 1
33 211 1
33 215 1
33 222 1
33 226 1
33 236 1
33 241 1
33 242 1
33 247 1
33 248 1
33 249 1
33 256 1
33 259 1
33 261 1
33 273 1
33 274 1
33 276 1
33 278 1
33 279 1
33 283 1
33 285 1
33 291 1
33 293 1
33 297 1
33 301 1
33 304 1
33 305 1
33 307 1
33 311 1
33 319 1
33 321 1
33 322 1
33 323 1
33 325 1
33 327 1
33 330 1
33 331 1
33 340 1
33 341 1
33 346 1
33 353 1
33 354 1
33 357 1
33 363 1
33 364 1
33 366 1
33 367 1
33 379 1
33 382 1
33 385 1
33 388 1
33 389 1
33 393 1
33 396 1
33 397 1
33 398 1
34 35 1
34 36 1
34 39 1
34 47 1
34 49 1
34 54 1
34 56 1
34 60 1
34 70 1
34 73 1
34 86 1
34 92 1
34 96 1
34 102 1
34 106 1
34 112 1
34 114 1
34 117 1
34 121 1
34 127 1
34 131 1
34 132 1
34 133 1
34 134 1
34 138 1
34 139 1
34 146 1
34 154 1
34 155 1
34 156 1
34 159 1
34 163 1
34 164 1
34 165 1
34 168 1
34 171 1
34 173 1
34 178 1
34 179 1
34 190 1
34 192 1
34 202 1
34 207 1
34 210 1
34 211 1
34 218 1
34 220 1
34 222 1
34 226 1
34 229 1
34 241 1
34 242 1
34 249 1
34 253 1
34 254 1
34 255 1
34 256 1
34 259 1
34 263 1
34 266 1
34 271 1
34 273 1
34 275 1
34 276 1
34 281 1
34 288 1
34 294 1
34 297 1
34 299 1
34 301 1
34 302 1
34 303 1
34 309 1
34 316 1
34 319 1
34 322 1
34 323 1
34 327 1
34 330 1
34 331 1
34 336 1
34 352 1
34 353 1
34 354 1
34 356 1
34 362 1
34 363 1
34 366 1
34 368 1
34 369 1
34 372 1
34 373 1
34 375 1
34 376 1
34 379 1
34 380 1
34 388 1
34 394 1
34 396 1
34 398 1
35 36 1
35 38 1
35 40 1
35 41 1
35 42 1
35 44 1
35 45 1
35 51 1
35 55 1
35 58 1
35 66 1
35 69 1
35 73 1
35 78 1
35 82 1
35 89 1
35 92 1
35 93 1
35 95 1
35 98 1
35 101 1
35 104 1
35 108 1
35 109 1
35 110 1
35 113 1
35 116 1
35 118 1
35 119 1
35 120 1
35 123 1
35 128 1
35 129 1
35 130 1
35 133 1
35 136 1
35 137 1
35 138 1
35 140 1
35 142 1
35 146 1
35 157 1
35 161 1
35 168 1
35 169 1
35 170 1
35 172 1
35 174 1
35 175 1
35 176 1
35 180 1
35 181 1
35 182 1
35 185 1
35 186 1
35 188 1
35 189 1
35 194 1
35 195 1
35 198 1
35 200 1
35 203 1
35 205 1
35 208 1
35 211 1
35 213 1
35 214 1
35 219 1
35 221 1
35 225 1
35 228 1
35 229 1
35 230 1
35 231 1
35 234 1
35 237 1
35 238 1
35 239 1
35 240 1
35 243 1
35 247 1
35 251 1
35 255 1
35 257 1
35 258 1
35 260 1
35 265 1
35 266 1
35 267 1
35 269 1
35 270 1
35 284 1
35 286 1
35 292 1
35 294 1
35 300 1
35 306 1
35 307 1
35 308 1
35 309 1
35 311 1
35 312 1
35 313 1
35 317 1
35 320 1
35 324 1
35 326 1
35 327 1
35 329 1
35 339 1
35 342 1
35 343 1
35 344 1
35 345 1
35 349 1
35 351 1
35 356 1
35 358 1
35 360 1
35 361 1
35 365 1
35 370 1
35 375 1
35 380 1
35 382 1
35 386 1
35 391 1
35 399 1
36 38 1
36 41 1
36 42 1
36 44 1
36 45 1
36 51 1
36 55 1
36 59 1
36 61 1
36 66 1
36 67 1
36 73 1
36 74 1
36 78 1
36 80 1
36 82 1
36 83 1
36 84 1
36 92 1
36 94 1
36 95 1
36 97 1
36 98 1
36 103 1
36 109 1
36 110 1
36 113 1
36 115 1
36 116 1
36 119 1
36 126 1
36 133 1
36 137 1
36 138 1
36 142 1
36 145 1
36 146 1
36 147 1
36 150 1
36 154 1
36 157 1
36 161 1
36 165 1
36 166 1
36 167 1
36 174 1
36 176 1
36 177 1
36 180 1
36 183 1
36 184 1
36 185 1
36 186 1
36 189 1
36 190 1
36 191 1
36 194 1
36 195 1
36 196 1
36 204 1
36 209 1
36 211 1
36 212 1
36 214 1
36 216 1
36 219 1
36 220 1
36 221 1
36 224 1
36 225 1
36 229 1
36 230 1
36 235 1
36 237 1
36 239 1
36 240 1
36 243 1
36 246 1
36 247 1
36 251 1
36 261 1
36 264 1
36 265 1
36 269 1
36 270 1
36 272 1
36 274 1
36 277 1
36 284 1
36 290 1
36 294 1
36 306 1
36 307 1
36 308 1
36 309 1
36 311 1
36 314 1
36 316 1
36 320 1
36 324 1
36 327 1
36 329 1
36 333 1
36 338 1
36 339 1
36 343 1
36 345 1
36 355 1
36 356 1
36 358 1
36 359 1
36 365 1
36 369 1
36 381 1
36 383 1
36 386 1
36 395 1
36 399 1
37 42 1
37 45 1
37 52 1
37 58 1
37 64 1
37 65 1
37 76 1
37 77 1
37 78 1
37 82 1
37 83 1
37 85 1
37 88 1
37 91 1
37 95 1
37 97 1
37 101 1
37 103 1
37 104 1
37 107 1
37 108 1
37 110 1
37 115 1
37 116 1
37 128 1
37 135 1
37 136 1
37 137 1
37 140 1
37 141 1
37 150 1
37 153 1
37 157 1
37 161 1
37 165 1
37 169 1
37 172 1
37 174 1
37 176 1
37 177 1
37 180 1
37 181 1
37 182 1
37 185 1
37 186 1
37 188 1
37 189 1
37 197 1
37 198 1
37 203 1
37 205 1
37 209 1
37 213 1
37 216 1
37 217 1
37 225 1
37 228 1
37 230 1
37 231 1
37 234 1
37 240 1
37 242 1
37 243 1
37 248 1
37 255 1
37 256 1
37 260 1
37 261 1
37 267 1
37 269 1
37 274 1
37 277 1
37 280 1
37 287 1
37 290 1
37 292 1
37 293 1
37 301 1
37 304 1
37 305 1
37 306 1
37 308 1
37 310 1
37 312 1
37 313 1
37 314 1
37 318 1
37 321 1
37 324 1
37 326 1
37 329 1
37 332 1
37 333 1
37 334 1
37 337 1
37 339 1
37 342 1
37 343 1
37 344 1
37 352 1
37 360 1
37 365 1
37 369 1
37 371 1
37 374 1
37 378 1
37 384 1
37 386 1
37 387 1
37 390 1
37 400 1
38 40 1
38 41 1
38 42 1
38 45 1
38 52 1
38 55 1
38 59 1
38 64 1
38 66 1
38 67 1
38 69 1
38 73 1
38 74 1
38 77 1
38 78 1
38 80 1
38 84 1
38 85 1
38 88 1
38 92 1
38 93 1
38 94 1
38 95 1
38 98 1
38 101 1
38 104 1
38 108 1
38 109 1
38 110 1
38 111 1
38 113 1
38 115 1
38 119 1
38 120 1
38 126 1
38 129 1
38 133 1
38 137 1
38 138 1
38 142 1
38 144 1
38 145 1
38 146 1
38 147 1
38 150 1
38 153 1
38 154 1
38 157 1
38 165 1
38 169 1
38 170 1
38 174 1
38 175 1
38 176 1
38 181 1
38 182 1
38 184 1
38 189 1
38 194 1
38 196 1
38 200 1
38 201 1
38 205 1
38 211 1
38 214 1
38 216 1
38 218 1
38 219 1
38 220 1
38 221 1
38 224 1
38 229 1
38 230 1
38 231 1
38 235 1
38 237 1
38 240 1
38 243 1
38 244 1
38 247 1
38 250 1
38 255 1
38 258 1
38 260 1
38 265 1
38 269 1
38 272 1
38 277 1
38 280 1
38 284 1
38 286 1
38 290 1
38 293 1
38 294 1
38 298 1
38 307 1
38 309 1
38 311 1
38 312 1
38 314 1
38 315 1
38 316 1
38 318 1
38 324 1
38 326 1
38 327 1
38 333 1
38 334 1
38 338 1
38 339 1
38 344 1
38 345 1
38 349 1
38 351 1
38 359 1
38 360 1
38 362 1
38 365 1
38 369 1
38 371 1
38 373 1
38 377 1
38 381 1
38 386 1
38 387 1
38 395 1
38 399 1
39 40 1
39 44 1
39 48 1
39 50 1
39 58 1
39 64 1
39 67 1
39 74 1
39 75 1
39 83 1
39 84 1
39 85 1
39 86 1
39 88 1
39 89 1
39 91 1
39 93 1
39 97 1
39 101 1
39 102 1
39 113 1
39 117 1
39 119 1
39 120 1
39 121 1
39 126 1
39 128 1
39 137 1
39 140 1
39 141 1
39 145 1
39 147 1
39 153 1
39 155 1
39 157 1
39 166 1
39 169 1
39 170 1
39 172 1
39 174 1
39 176 1
39 184 1
39 186 1
39 188 1
39 190 1
39 193 1
39 195 1
39 196 1
39 198 1
39 200 1
39 201 1
39 203 1
39 204 1
39 205 1
39 208 1
39 209 1
39 212 1
39 213 1
39 214 1
39 215 1
39 216 1
39 220 1
39 225 1
39 228 1
39 230 1
39 231 1
39 238 1
39 239 1
39 246 1
39 248 1
39 251 1
39 253 1
39 255 1
39 258 1
39 259 1
39 264 1
39 266 1
39 267 1
39 270 1
39 272 1
39 274 1
39 277 1
39 278 1
39 280 1
39 282 1
39 284 1
39 290 1
39 293 1
39 298 1
39 304 1
39 305 1
39 308 1
39 310 1
39 312 1
39 313 1
39 314 1
39 315 1
39 316 1
39 317 1
39 324 1
39 329 1
39 333 1
39 334 1
39 335 1
39 342 1
39 349 1
39 355 1
39 356 1
39 357 1
39 359 1
39 360 1
39 361 1
39 362 1
39 363 1
39 364 1
39 365 1
39 370 1
39 374 1
39 375 1
39 386 1
39 387 1
39 399 1
40 41 1
40 45 1
40 46 1
40 47 1
40 49 1
40 54 1
40 62 1
40 68 1
40 70 1
40 71 1
40 72 1
40 75 1
40 81 1
40 86 1
40 87 1
40 92 1
40 103 1
40 105 1
40 106 1
40 112 1
40 114 1
40 117 1
40 127 1
40 128 1
40 131 1
40 132 1
40 133 1
40 134 1
40 138 1
40 142 1
40 148 1
40 158 1
40 160 1
40 162 1
40 163 1
40 164 1
40 171 1
40 173 1
40 177 1
40 178 1
40 182 1
40 186 1
40 189 1
40 194 1
40 202 1
40 204 1
40 206 1
40 210 1
40 215 1
40 222 1
40 236 1
40 238 1
40 241 1
40 247 1
40 249 1
40 253 1
40 259 1
40 263 1
40 267 1
40 272 1
40 275 1
40 279 1
40 282 1
40 283 1
40 285 1
40 294 1
40 301 1
40 302 1
40 307 1
40 309 1
40 312 1
40 319 1
40 320 1
40 324 1
40 326 1
40 328 1
40 331 1
40 332 1
40 340 1
40 341 1
40 347 1
40 348 1
40 352 1
40 353 1
40 354 1
40 360 1
40 364 1
40 372 1
40 378 1
40 379 1
40 384 1
40 385 1
40 388 1
40 394 1
40 397 1
40 400 1
41 42 1
41 44 1
41 50 1
41 51 1
41 55 1
41 58 1
41 61 1
41 64 1
41 65 1
41 66 1
41 67 1
41 69 1
41 73 1
41 74 1
41 75 1
41 77 1
41 82 1
41 84 1
41 89 1
41 92 1
41 95 1
41 101 1
41 103 1
41 108 1
41 113 1
41 119 1
41 129 1
41 130 1
41 133 1
41 138 1
41 142 1
41 144 1
41 146 1
41 150 1
41 154 1
41 157 1
41 161 1
41 166 1
41 172 1
41 175 1
41 181 1
41 183 1
41 186 1
41 190 1
41 191 1
41 194 1
41 199 1
41 200 1
41 203 1
41 204 1
41 205 1
41 211 1
41 218 1
41 219 1
41 224 1
41 225 1
41 229 1
41 230 1
41 235 1
41 243 1
41 244 1
41 247 1
41 248 1
41 257 1
41 258 1
41 261 1
41 264 1
41 265 1
41 267 1
41 269 1
41 280 1
41 286 1
41 290 1
41 294 1
41 298 1
41 300 1
41 304 1
41 307 1
41 308 1
41 309 1
41 310 1
41 311 1
41 312 1
41 314 1
41 315 1
41 317 1
41 318 1
41 320 1
41 327 1
41 344 1
41 355 1
41 356 1
41 358 1
41 359 1
41 362 1
41 369 1
41 371 1
41 373 1
41 377 1
41 380 1
41 381 1
41 386 1
41 387 1
42 43 1
42 48 1
42 50 1
42 56 1
42 57 1
42 60 1
42 63 1
42 68 1
42 70 1
42 71 1
42 72 1
42 73 1
42 76 1
42 86 1
42 87 1
42 90 1
42 92 1
42 93 1
42 94 1
42 96 1
42 100 1
42 102 1
42 105 1
42 106 1
42 107 1
42 108 1
42 114 1
42 121 1
42 127 1
42 131 1
42 134 1
42 138 1
42 142 1
42 148 1
42 149 1
42 151 1
42 152 1
42 158 1
42 159 1
42 160 1
42 162 1
42 164 1
42 171 1
42 173 1
42 179 1
42 180 1
42 192 1
42 193 1
42 194 1
42 206 1
42 221 1
42 223 1
42 226 1
42 229 1
42 236 1
42 242 1
42 243 1
42 245 1
42 246 1
42 249 1
42 251 1
42 252 1
42 254 1
42 256 1
42 259 1
42 263 1
42 265 1
42 271 1
42 273 1
42 278 1
42 279 1
42 287 1
42 288 1
42 292 1
42 294 1
42 295 1
42 297 1
42 299 1
42 306 1
42 307 1
42 308 1
42 314 1
42 322 1
42 325 1
42 328 1
42 331 1
42 332 1
42 336 1
42 340 1
42 344 1
42 346 1
42 347 1
42 348 1
42 350 1
42 352 1
42 353 1
42 357 1
42 366 1
42 368 1
42 372 1
42 376 1
42 379 1
42 387 1
42 388 1
42 392 1
42 396 1
42 397 1
43 45 1
43 50 1
43 51 1
43 52 1
43 53 1
43 55 1
43 58 1
43 65 1
43 67 1
43 69 1
43 74 1
43 75 1
43 78 1
43 80 1
43 83 1
43 85 1
43 89 1
43 91 1
43 94 1
43 101 1
43 104 1
43 108 1
43 110 1
43 111 1
43 118 1
43 119 1
43 120 1
43 123 1
43 130 1
43 136 1
43 137 1
43 140 1
43 143 1
43 145 1
43 150 1
43 152 1
43 154 1
43 157 1
43 163 1
43 166 1
43 168 1
43 169 1
43 172 1
43 173 1
43 175 1
43 179 1
43 180 1
43 181 1
43 183 1
43 184 1
43 185 1
43 188 1
43 190 1
43 191 1
43 195 1
43 196 1
43 200 1
43 203 1
43 204 1
43 209 1
43 213 1
43 216 1
43 218 1
43 219 1
43 222 1
43 224 1
43 225 1
43 228 1
43 230 1
43 231 1
43 234 1
43 235 1
43 237 1
43 240 1
43 241 1
43 243 1
43 244 1
43 248 1
43 251 1
43 254 1
43 261 1
43 266 1
43 270 1
43 272 1
43 277 1
43 280 1
43 281 1
43 284 1
43 286 1
43 290 1
43 296 1
43 297 1
43 298 1
43 299 1
43 302 1
43 303 1
43 304 1
43 305 1
43 311 1
43 313 1
43 315 1
43 316 1
43 317 1
43 318 1
43 320 1
43 326 1
43 333 1
43 339 1
43 342 1
43 343 1
43 345 1
43 359 1
43 361 1
43 365 1
43 366 1
43 370 1
43 374 1
43 375 1
43 377 1
43 380 1
43 381 1
43 382 1
43 383 1
43 386 1
43 388 1
43 395 1
44 56 1
44 57 1
44 58 1
44 59 1
44 60 1
44 62 1
44 68 1
44 70 1
44 71 1
44 76 1
44 80 1
44 86 1
44 92 1
44 105 1
44 106 1
44 112 1
44 114 1
44 118 1
44 119 1
44 121 1
44 124 1
44 127 1
44 130 1
44 131 1
44 132 1
44 135 1
44 139 1
44 142 1
44 143 1
44 146 1
44 148 1
44 150 1
44 159 1
44 162 1
44 163 1
44 164 1
44 171 1
44 178 1
44 179 1
44 187 1
44 193 1
44 194 1
44 195 1
44 197 1
44 202 1
44 206 1
44 207 1
44 210 1
44 211 1
44 213 1
44 214 1
44 215 1
44 217 1
44 222 1
44 226 1
44 227 1
44 233 1
44 236 1
44 242 1
44 245 1
44 247 1
44 252 1
44 258 1
44 259 1
44 271 1
44 278 1
44 279 1
44 281 1
44 282 1
44 285 1
44 295 1
44 297 1
44 298 1
44 301 1
44 307 1
44 310 1
44 323 1
44 325 1
44 327 1
44 331 1
44 341 1
44 347 1
44 348 1
44 350 1
44 353 1
44 354 1
44 357 1
44 359 1
44 363 1
44 364 1
44 368 1
44 374 1
44 385 1
44 388 1
44 394 1
44 395 1
44 396 1
44 398 1
44 400 1
45 46 1
45 47 1
45 48 1
45 54 1
45 56 1
45 57 1
45 62 1
45 70 1
45 71 1
45 72 1
45 75 1
45 76 1
45 87 1
45 92 1
45 96 1
45 100 1
45 103 1
45 106 1
45 107 1
45 112 1
45 122 1
45 128 1
45 131 1
45 132 1
45 133 1
45 139 1
45 146 1
45 149 1
45 151 1
45 155 1
45 159 1
45 160 1
45 162 1
45 163 1
45 177 1
45 179 1
45 182 1
45 186 1
45 187 1
45 189 1
45 193 1
45 194 1
45 197 1
45 204 1
45 206 1
45 222 1
45 223 1
45 226 1
45 227 1
45 229 1
45 233 1
45 236 1
45 238 1
45 245 1
45 252 1
45 253 1
45 254 1
45 256 1
45 263 1
45 265 1
45 267 1
45 268 1
45 271 1
45 272 1
45 273 1
45 275 1
45 279 1
45 283 1
45 285 1
45 289 1
45 291 1
45 294 1
45 299 1
45 302 1
45 303 1
45 307 1
45 309 1
45 312 1
45 319 1
45 320 1
45 321 1
45 323 1
45 324 1
45 325 1
45 326 1
45 328 1
45 331 1
45 337 1
45 341 1
45 347 1
45 350 1
45 352 1
45 353 1
45 354 1
45 360 1
45 363 1
45 366 1
45 367 1
45 368 1
45 372 1
45 376 1
45 378 1
45 384 1
45 385 1
45 388 1
45 392 1
45 393 1
45 394 1
45 397 1
45 400 1
46 49 1
46 52 1
46 55 1
46 59 1
46 60 1
46 61 1
46 64 1
46 67 1
46 72 1
46 74 1
46 75 1
46 77 1
46 79 1
46 80 1
46 84 1
46 89 1
46 91 1
46 95 1
46 96 1
46 99 1
46 100 1
46 104 1
46 108 1
46 109 1
46 111 1
46 118 1
46 119 1
46 120 1
46 128 1
46 129 1
46 130 1
46 136 1
46 137 1
46 140 1
46 144 1
46 145 1
46 147 1
46 154 1
46 162 1
46 166 1
46 167 1
46 168 1
46 169 1
46 170 1
46 172 1
46 174 1
46 175 1
46 176 1
46 177 1
46 182 1
46 183 1
46 185 1
46 186 1
46 187 1
46 188 1
46 190 1
46 191 1
46 192 1
46 196 1
46 198 1
46 199 1
46 200 1
46 201 1
46 203 1
46 204 1
46 205 1
46 208 1
46 212 1
46 214 1
46 216 1
46 218 1
46 220 1
46 225 1
46 230 1
46 236 1
46 237 1
46 239 1
46 240 1
46 244 1
46 246 1
46 248 1
46 249 1
46 251 1
46 257 1
46 264 1
46 269 1
46 270 1
46 274 1
46 279 1
46 280 1
46 284 1
46 292 1
46 295 1
46 296 1
46 300 1
46 308 1
46 311 1
46 315 1
46 317 1
46 318 1
46 319 1
46 320 1
46 324 1
46 329 1
46 333 1
46 334 1
46 335 1
46 338 1
46 339 1
46 343 1
46 344 1
46 345 1
46 346 1
46 349 1
46 350 1
46 355 1
46 358 1
46 359 1
46 360 1
46 361 1
46 362 1
46 365 1
46 370 1
46 373 1
46 375 1
46 382 1
46 383 1
46 385 1
46 386 1
46 391 1
46 395 1
46 399 1
47 50 1
47 51 1
47 54 1
47 58 1
47 59 1
47 64 1
47 65 1
47 69 1
47 70 1
47 71 1
47 75 1
47 77 1
47 82 1
47 83 1
47 84 1
47 85 1
47 87 1
47 91 1
47 97 1
47 101 1
47 103 1
47 104 1
47 108 1
47 109 1
47 110 1
47 111 1
47 113 1
47 114 1
47 116 1
47 118 1
47 119 1
47 126 1
47 127 1
47 129 1
47 131 1
47 141 1
47 147 1
47 149 1
47 150 1
47 151 1
47 154 1
47 165 1
47 166 1
47 167 1
47 170 1
47 172 1
47 174 1
47 176 1
47 177 1
47 180 1
47 184 1
47 189 1
47 195 1
47 196 1
47 198 1
47 199 1
47 200 1
47 203 1
47 206 1
47 208 1
47 209 1
47 212 1
47 214 1
47 216 1
47 218 1
47 220 1
47 221 1
47 224 1
47 225 1
47 228 1
47 233 1
47 234 1
47 235 1
47 238 1
47 239 1
47 243 1
47 244 1
47 248 1
47 257 1
47 261 1
47 262 1
47 264 1
47 267 1
47 272 1
47 274 1
47 284 1
47 286 1
47 288 1
47 289 1
47 293 1
47 298 1
47 300 1
47 306 1
47 308 1
47 310 1
47 320 1
47 324 1
47 334 1
47 335 1
47 343 1
47 345 1
47 349 1
47 351 1
47 356 1
47 360 1
47 361 1
47 367 1
47 369 1
47 371 1
47 375 1
47 377 1
47 383 1
47 387 1
47 392 1
47 394 1
48 50 1
48 51 1
48 52 1
48 58 1
48 61 1
48 69 1
48 78 1
48 80 1
48 82 1
48 83 1
48 85 1
48 86 1
48 88 1
48 91 1
48 94 1
48 98 1
48 99 1
48 101 1
48 102 1
48 103 1
48 104 1
48 111 1
48 115 1
48 117 1
48 118 1
48 120 1
48 121 1
48 128 1
48 129 1
48 144 1
48 145 1
48 147 1
48 150 1
48 153 1
48 154 1
48 155 1
48 157 1
48 165 1
48 167 1
48 169 1
48 170 1
48 172 1
48 174 1
48 175 1
48 176 1
48 180 1
48 181 1
48 182 1
48 183 1
48 184 1
48 193 1
48 195 1
48 196 1
48 199 1
48 200 1
48 203 1
48 208 1
48 213 1
48 215 1
48 216 1
48 221 1
48 224 1
48 225 1
48 230 1
48 234 1
48 235 1
48 237 1
48 240 1
48 243 1
48 250 1
48 251 1
48 253 1
48 257 1
48 259 1
48 261 1
48 266 1
48 269 1
48 270 1
48 277 1
48 278 1
48 282 1
48 286 1
48 296 1
48 306 1
48 308 1
48 310 1
48 311 1
48 312 1
48 313 1
48 317 1
48 318 1
48 334 1
48 338 1
48 339 1
48 343 1
48 344 1
48 345 1
48 351 1
48 355 1
48 357 1
48 359 1
48 360 1
48 361 1
48 363 1
48 364 1
48 370 1
48 377 1
48 380 1
48 383 1
48 390 1
48 399 1
49 55 1
49 58 1
49 59 1
49 60 1
49 66 1
49 67 1
49 69 1
49 72 1
49 74 1
49 75 1
49 77 1
49 79 1
49 82 1
49 83 1
49 85 1
49 88 1
49 93 1
49 94 1
49 96 1
49 98 1
49 100 1
49 103 1
49 104 1
49 109 1
49 111 1
49 120 1
49 123 1
49 125 1
49 144 1
49 147 1
49 150 1
49 154 1
49 157 1
49 161 1
49 162 1
49 165 1
49 176 1
49 182 1
49 183 1
49 184 1
49 187 1
49 188 1
49 190 1
49 191 1
49 192 1
49 198 1
49 201 1
49 203 1
49 204 1
49 209 1
49 213 1
49 218 1
49 219 1
49 225 1
49 230 1
49 231 1
49 236 1
49 239 1
49 243 1
49 244 1
49 246 1
49 249 1
49 250 1
49 257 1
49 262 1
49 264 1
49 266 1
49 269 1
49 270 1
49 274 1
49 279 1
49 290 1
49 295 1
49 306 1
49 312 1
49 313 1
49 315 1
49 319 1
49 320 1
49 326 1
49 333 1
49 334 1
49 335 1
49 343 1
49 344 1
49 345 1
49 346 1
49 350 1
49 351 1
49 355 1
49 356 1
49 358 1
49 362 1
49 365 1
49 370 1
49 371 1
49 373 1
49 374 1
49 377 1
49 380 1
49 381 1
49 382 1
49 385 1
49 386 1
49 391 1
49 395 1
49 399 1
50 53 1
50 57 1
50 62 1
50 76 1
50 87 1
50 90 1
50 92 1
50 93 1
50 94 1
50 96 1
50 106 1
50 108 1
50 112 1
50 114 1
50 122 1
50 124 1
50 131 1
50 132 1
50 134 1
50 135 1
50 142 1
50 143 1
50 149 1
50 152 1
50 156 1
50 159 1
50 162 1
50 171 1
50 173 1
50 178 1
50 180 1
50 211 1
50 215 1
50 217 1
50 221 1
50 227 1
50 229 1
50 232 1
50 242 1
50 243 1
50 245 1
50 246 1
50 247 1
50 249 1
50 251 1
50 252 1
50 253 1
50 254 1
50 256 1
50 265 1
50 268 1
50 271 1
50 273 1
50 275 1
50 283 1
50 285 1
50 288 1
50 289 1
50 291 1
50 292 1
50 294 1
50 297 1
50 301 1
50 303 1
50 306 1
50 307 1
50 308 1
50 314 1
50 319 1
50 322 1
50 323 1
50 325 1
50 327 1
50 331 1
50 337 1
50 341 1
50 344 1
50 346 1
50 348 1
50 350 1
50 353 1
50 354 1
50 357 1
50 363 1
50 368 1
50 372 1
50 376 1
50 378 1
50 379 1
50 387 1
50 388 1
50 398 1
50 400 1
51 53 1
51 55 1
51 56 1
51 60 1
51 62 1
51 70 1
51 72 1
51 77 1
51 79 1
51 81 1
51 85 1
51 87 1
51 90 1
51 91 1
51 102 1
51 106 1
51 109 1
51 114 1
51 121 1
51 124 1
51 127 1
51 131 1
51 132 1
51 133 1
51 140 1
51 143 1
51 146 1
51 152 1
51 155 1
51 158 1
51 160 1
51 161 1
51 162 1
51 163 1
51 164 1
51 175 1
51 187 1
51 188 1
51 192 1
51 197 1
51 202 1
51 205 1
51 206 1
51 211 1
51 222 1
51 226 1
51 228 1
51 230 1
51 232 1
51 233 1
51 237 1
51 249 1
51 256 1
51 257 1
51 259 1
51 262 1
51 263 1
51 275 1
51 281 1
51 282 1
51 285 1
51 288 1
51 291 1
51 294 1
51 295 1
51 297 1
51 299 1
51 301 1
51 302 1
51 303 1
51 309 1
51 319 1
51 327 1
51 328 1
51 331 1
51 334 1
51 340 1
51 341 1
51 346 1
51 347 1
51 352 1
51 353 1
51 357 1
51 363 1
51 366 1
51 376 1
51 385 1
51 389 1
51 393 1
51 394 1
51 397 1
51 398 1
51 400 1
52 53 1
52 57 1
52 62 1
52 63 1
52 64 1
52 70 1
52 71 1
52 82 1
52 86 1
52 87 1
52 88 1
52 100 1
52 101 1
52 110 1
52 117 1
52 124 1
52 131 1
52 133 1
52 135 1
52 139 1
52 143 1
52 144 1
52 148 1
52 153 1
52 156 1
52 159 1
52 162 1
52 163 1
52 164 1
52 167 1
52 172 1
52 173 1
52 179 1
52 187 1
52 192 1
52 193 1
52 194 1
52 202 1
52 206 1
52 207 1
52 209 1
52 210 1
52 211 1
52 217 1
52 222 1
52 225 1
52 226 1
52 232 1
52 233 1
52 236 1
52 241 1
52 247 1
52 252 1
52 259 1
52 260 1
52 263 1
52 265 1
52 271 1
52 275 1
52 278 1
52 281 1
52 283 1
52 285 1
52 289 1
52 291 1
52 294 1
52 295 1
52 297 1
52 301 1
52 302 1
52 309 1
52 319 1
52 322 1
52 323 1
52 330 1
52 332 1
52 336 1
52 337 1
52 338 1
52 340 1
52 341 1
52 342 1
52 347 1
52 348 1
52 351 1
52 353 1
52 357 1
52 366 1
52 368 1
52 371 1
52 376 1
52 378 1
52 384 1
52 385 1
52 393 1
52 397 1
52 400 1
53 58 1
53 59 1
53 61 1
53 66 1
53 67 1
53 69 1
53 74 1
53 75 1
53 89 1
53 91 1
53 94 1
53 95 1
53 97 1
53 98 1
53 101 1
53 104 1
53 108 1
53 109 1
53 116 1
53 118 1
53 119 1
53 125 1
53 126 1
53 128 1
53 129 1
53 130 1
53 137 1
53 140 1
53 143 1
53 144 1
53 147 1
53 152 1
53 154 1
53 157 1
53 161 1
53 163 1
53 165 1
53 167 1
53 168 1
53 170 1
53 172 1
53 173 1
53 174 1
53 175 1
53 176 1
53 179 1
53 184 1
53 186 1
53 188 1
53 190 1
53 191 1
53 195 1
53 196 1
53 200 1
53 204 1
53 205 1
53 212 1
53 216 1
53 220 1
53 222 1
53 224 1
53 228 1
53 230 1
53 235 1
53 237 1
53 238 1
53 239 1
53 241 1
53 243 1
53 244 1
53 246 1
53 250 1
53 254 1
53 255 1
53 257 1
53 258 1
53 270 1
53 274 1
53 277 1
53 280 1
53 281 1
53 286 1
53 290 1
53 292 1
53 293 1
53 296 1
53 297 1
53 298 1
53 299 1
53 302 1
53 303 1
53 304 1
53 308 1
53 311 1
53 318 1
53 326 1
53 334 1
53 338 1
53 342 1
53 343 1
53 349 1
53 351 1
53 355 1
53 356 1
53 358 1
53 359 1
53 362 1
53 365 1
53 366 1
53 369 1
53 370 1
53 371 1
53 373 1
53 374 1
53 375 1
53 377 1
53 380 1
53 382 1
53 388 1
53 391 1
54 58 1
54 64 1
54 65 1
54 66 1
54 67 1
54 69 1
54 70 1
54 71 1
54 77 1
54 83 1
54 85 1
54 87 1
54 88 1
54 89 1
54 91 1
54 93 1
54 97 1
54 98 1
54 104 1
54 109 1
54 111 1
54 113 1
54 114 1
54 115 1
54 120 1
54 126 1
54 127 1
54 128 1
54 131 1
54 137 1
54 141 1
54 144 1
54 147 1
54 149 1
54 151 1
54 154 1
54 165 1
54 169 1
54 170 1
54 172 1
54 176 1
54 177 1
54 186 1
54 189 1
54 195 1
54 198 1
54 199 1
54 200 1
54 201 1
54 205 1
54 206 1
54 208 1
54 212 1
54 213 1
54 214 1
54 218 1
54 221 1
54 224 1
54 230 1
54 231 1
54 233 1
54 234 1
54 235 1
54 237 1
54 239 1
54 243 1
54 244 1
54 246 1
54 251 1
54 258 1
54 260 1
54 269 1
54 270 1
54 272 1
54 277 1
54 280 1
54 284 1
54 288 1
54 289 1
54 290 1
54 292 1
54 296 1
54 314 1
54 315 1
54 318 1
54 338 1
54 342 1
54 343 1
54 344 1
54 349 1
54 351 1
54 356 1
54 359 1
54 360 1
54 362 1
54 367 1
54 369 1
54 375 1
54 377 1
54 380 1
54 381 1
54 382 1
54 386 1
54 387 1
54 391 1
54 392 1
54 394 1
54 395 1
55 56 1
55 62 1
55 63 1
55 71 1
55 73 1
55 76 1
55 77 1
55 85 1
55 86 1
55 87 1
55 90 1
55 91 1
55 96 1
55 107 1
55 109 1
55 112 1
55 114 1
55 117 1
55 121 1
55 122 1
55 131 1
55 132 1
55 133 1
55 134 1
55 138 1
55 139 1
55 140 1
55 142 1
55 148 1
55 152 1
55 156 1
55 159 1
55 160 1
55 161 1
55 162 1
55 171 1
55 175 1
55 179 1
55 187 1
55 188 1
55 192 1
55 194 1
55 197 1
55 205 1
55 210 1
55 217 1
55 223 1
55 226 1
55 228 1
55 229 1
55 230 1
55 233 1
55 236 1
55 237 1
55 242 1
55 245 1
55 249 1
55 252 1
55 257 1
55 259 1
55 262 1
55 263 1
55 268 1
55 275 1
55 281 1
55 285 1
55 287 1
55 291 1
55 294 1
55 302 1
55 307 1
55 309 1
55 319 1
55 321 1
55 322 1
55 327 1
55 328 1
55 330 1
55 332 1
55 334 1
55 346 1
55 350 1
55 352 1
55 353 1
55 363 1
55 366 1
55 376 1
55 378 1
55 379 1
55 385 1
55 389 1
55 393 1
55 394 1
55 396 1
55 400 1
56 57 1
56 58 1
56 59 1
56 65 1
56 66 1
56 68 1
56 74 1
56 75 1
56 82 1
56 84 1
56 93 1
56 95 1
56 97 1
56 99 1
56 101 1
56 104 1
56 105 1
56 109 1
56 111 1
56 113 1
56 115 1
56 116 1
56 119 1
56 120 1
56 122 1
56 124 1
56 125 1
56 126 1
56 129 1
56 130 1
56 136 1
56 140 1
56 153 1
56 156 1
56 157 1
56 161 1
56 167 1
56 168 1
56 169 1
56 170 1
56 172 1
56 174 1
56 175 1
56 177 1
56 182 1
56 184 1
56 185 1
56 186 1
56 189 1
56 190 1
56 191 1
56 199 1
56 201 1
56 202 1
56 205 1
56 207 1
56 209 1
56 214 1
56 218 1
56 219 1
56 221 1
56 225 1
56 228 1
56 232 1
56 234 1
56 235 1
56 239 1
56 243 1
56 244 1
56 245 1
56 246 1
56 248 1
56 258 1
56 260 1
56 261 1
56 262 1
56 267 1
56 272 1
56 274 1
56 276 1
56 283 1
56 284 1
56 285 1
56 286 1
56 290 1
56 293 1
56 296 1
56 304 1
56 305 1
56 310 1
56 312 1
56 314 1
56 315 1
56 316 1
56 317 1
56 318 1
56 324 1
56 325 1
56 333 1
56 338 1
56 342 1
56 343 1
56 344 1
56 345 1
56 349 1
56 355 1
56 359 1
56 361 1
56 362 1
56 370 1
56 371 1
56 375 1
56 380 1
56 381 1
56 382 1
56 383 1
56 387 1
56 390 1
56 391 1
56 395 1
56 399 1
57 59 1
57 61 1
57 64 1
57 67 1
57 68 1
57 69 1
57 74 1
57 75 1
57 77 1
57 80 1
57 85 1
57 88 1
57 89 1
57 93 1
57 95 1
57 97 1
57 98 1
57 104 1
57 105 1
57 109 1
57 111 1
57 119 1
57 122 1
57 123 1
57 124 1
57 125 1
57 126 1
57 141 1
57 144 1
57 147 1
57 156 1
57 157 1
57 161 1
57 166 1
57 168 1
57 169 1
57 172 1
57 174 1
57 177 1
57 180 1
57 181 1
57 182 1
57 186 1
57 188 1
57 189 1
57 196 1
57 198 1
57 199 1
57 202 1
57 203 1
57 205 1
57 207 1
57 208 1
57 212 1
57 213 1
57 214 1
57 216 1
57 218 1
57 219 1
57 221 1
57 224 1
57 225 1
57 230 1
57 231 1
57 232 1
57 234 1
57 238 1
57 239 1
57 240 1
57 243 1
57 245 1
57 246 1
57 255 1
57 257 1
57 258 1
57 262 1
57 264 1
57 267 1
57 270 1
57 276 1
57 280 1
57 283 1
57 285 1
57 286 1
57 290 1
57 292 1
57 293 1
57 298 1
57 300 1
57 304 1
57 306 1
57 308 1
57 310 1
57 312 1
57 313 1
57 315 1
57 317 1
57 318 1
57 320 1
57 324 1
57 325 1
57 329 1
57 333 1
57 342 1
57 345 1
57 351 1
57 355 1
57 358 1
57 359 1
57 365 1
57 370 1
57 371 1
57 373 1
57 377 1
57 381 1
57 383 1
57 386 1
57 391 1
57 399 1
58 59 1
58 62 1
58 63 1
58 71 1
58 72 1
58 76 1
58 79 1
58 80 1
58 81 1
58 87 1
58 90 1
58 102 1
58 107 1
58 117 1
58 118 1
58 119 1
58 122 1
58 124 1
58 130 1
58 131 1
58 132 1
58 134 1
58 135 1
58 139 1
58 142 1
58 143 1
58 148 1
58 149 1
58 150 1
58 152 1
58 155 1
58 156 1
58 159 1
58 160 1
58 162 1
58 164 1
58 173 1
58 178 1
58 179 1
58 187 1
58 192 1
58 194 1
58 195 1
58 210 1
58 211 1
58 213 1
58 214 1
58 222 1
58 226 1
58 232 1
58 233 1
58 236 1
58 241 1
58 245 1
58 249 1
58 252 1
58 256 1
58 258 1
58 263 1
58 265 1
58 273 1
58 279 1
58 282 1
58 285 1
58 288 1
58 291 1
58 294 1
58 297 1
58 298 1
58 301 1
58 302 1
58 307 1
58 309 1
58 310 1
58 321 1
58 325 1
58 328 1
58 331 1
58 337 1
58 341 1
58 346 1
58 347 1
58 348 1
58 350 1
58 357 1
58 359 1
58 363 1
58 367 1
58 368 1
58 374 1
58 384 1
58 385 1
58 393 1
58 394 1
58 395 1
58 396 1
58 398 1
58 400 1
59 63 1
59 71 1
59 76 1
59 79 1
59 80 1
59 81 1
59 86 1
59 90 1
59 96 1
59 100 1
59 102 1
59 105 1
59 106 1
59 112 1
59 114 1
59 118 1
59 119 1
59 122 1
59 130 1
59 131 1
59 132 1
59 134 1
59 139 1
59 148 1
59 150 1
59 156 1
59 159 1
59 160 1
59 162 1
59 163 1
59 164 1
59 178 1
59 179 1
59 192 1
59 193 1
59 195 1
59 202 1
59 206 1
59 211 1
59 213 1
59 214 1
59 222 1
59 223 1
59 226 1
59 229 1
59 247 1
59 249 1
59 252 1
59 254 1
59 256 1
59 258 1
59 259 1
59 268 1
59 271 1
59 276 1
59 279 1
59 282 1
59 285 1
59 287 1
59 294 1
59 298 1
59 307 1
59 310 1
59 319 1
59 321 1
59 322 1
59 323 1
59 325 1
59 330 1
59 331 1
59 332 1
59 336 1
59 337 1
59 340 1
59 352 1
59 359 1
59 366 1
59 367 1
59 374 1
59 376 1
59 378 1
59 385 1
59 389 1
59 393 1
59 395 1
59 397 1
60 61 1
60 64 1
60 65 1
60 67 1
60 72 1
60 74 1
60 79 1
60 82 1
60 84 1
60 85 1
60 89 1
60 93 1
60 95 1
60 96 1
60 98 1
60 100 1
60 101 1
60 103 1
60 104 1
60 109 1
60 110 1
60 115 1
60 116 1
60 120 1
60 125 1
60 129 1
60 137 1
60 144 1
60 147 1
60 153 1
60 161 1
60 162 1
60 165 1
60 167 1
60 169 1
60 170 1
60 172 1
60 174 1
60 175 1
60 176 1
60 177 1
60 180 1
60 183 1
60 187 1
60 188 1
60 189 1
60 191 1
60 192 1
60 195 1
60 198 1
60 200 1
60 201 1
60 203 1
60 212 1
60 213 1
60 216 1
60 218 1
60 219 1
60 221 1
60 224 1
60 225 1
60 228 1
60 230 1
60 231 1
60 235 1
60 236 1
60 239 1
60 243 1
60 248 1
60 249 1
60 250 1
60 251 1
60 257 1
60 260 1
60 261 1
60 264 1
60 266 1
60 269 1
60 270 1
60 272 1
60 277 1
60 279 1
60 295 1
60 300 1
60 305 1
60 306 1
60 308 1
60 310 1
60 311 1
60 312 1
60 313 1
60 315 1
60 316 1
60 319 1
60 320 1
60 326 1
60 334 1
60 335 1
60 339 1
60 342 1
60 346 1
60 349 1
60 350 1
60 355 1
60 358 1
60 360 1
60 362 1
60 365 1
60 375 1
60 377 1
60 380 1
60 381 1
60 383 1
60 385 1
60 386 1
60 395 1
61 62 1
61 70 1
61 72 1
61 86 1
61 90 1
61 92 1
61 96 1
61 97 1
61 107 1
61 111 1
61 120 1
61 131 1
61 132 1
61 133 1
61 134 1
61 135 1
61 138 1
61 143 1
61 146 1
61 152 1
61 155 1
61 156 1
61 158 1
61 159 1
61 160 1
61 164 1
61 170 1
61 173 1
61 181 1
61 184 1
61 185 1
61 187 1
61 197 1
61 202 1
61 206 1
61 210 1
61 211 1
61 217 1
61 222 1
61 227 1
61 229 1
61 239 1
61 241 1
61 242 1
61 245 1
61 247 1
61 249 1
61 250 1
61 252 1
61 253 1
61 254 1
61 256 1
61 259 1
61 263 1
61 264 1
61 265 1
61 269 1
61 271 1
61 273 1
61 275 1
61 276 1
61 278 1
61 279 1
61 281 1
61 283 1
61 284 1
61 285 1
61 288 1
61 289 1
61 295 1
61 297 1
61 301 1
61 302 1
61 307 1
61 309 1
61 319 1
61 323 1
61 327 1
61 337 1
61 340 1
61 341 1
61 346 1
61 347 1
61 349 1
61 354 1
61 358 1
61 363 1
61 366 1
61 367 1
61 376 1
61 378 1
61 379 1
61 381 1
61 384 1
61 385 1
61 388 1
61 389 1
61 390 1
61 392 1
62 65 1
62 66 1
62 78 1
62 82 1
62 84 1
62 85 1
62 90 1
62 91 1
62 93 1
62 94 1
62 95 1
62 97 1
62 98 1
62 101 1
62 109 1
62 110 1
62 113 1
62 118 1
62 119 1
62 120 1
62 125 1
62 129 1
62 132 1
62 134 1
62 136 1
62 137 1
62 139 1
62 140 1
62 141 1
62 144 1
62 150 1
62 153 1
62 157 1
62 165 1
62 166 1
62 167 1
62 168 1
62 171 1
62 172 1
62 177 1
62 180 1
62 181 1
62 182 1
62 183 1
62 184 1
62 185 1
62 188 1
62 189 1
62 195 1
62 196 1
62 198 1
62 199 1
62 203 1
62 205 1
62 212 1
62 213 1
62 214 1
62 218 1
62 223 1
62 230 1
62 234 1
62 237 1
62 239 1
62 246 1
62 255 1
62 261 1
62 266 1
62 271 1
62 273 1
62 274 1
62 275 1
62 277 1
62 284 1
62 286 1
62 291 1
62 292 1
62 296 1
62 300 1
62 304 1
62 306 1
62 310 1
62 311 1
62 312 1
62 315 1
62 318 1
62 320 1
62 322 1
62 334 1
62 335 1
62 338 1
62 339 1
62 340 1
62 344 1
62 345 1
62 359 1
62 360 1
62 365 1
62 368 1
62 370 1
62 371 1
62 372 1
62 377 1
62 380 1
62 381 1
62 382 1
62 383 1
62 386 1
62 390 1
62 395 1
62 398 1
62 399 1
63 66 1
63 67 1
63 69 1
63 75 1
63 77 1
63 78 1
63 80 1
63 84 1
63 88 1
63 91 1
63 93 1
63 94 1
63 95 1
63 97 1
63 98 1
63 99 1
63 103 1
63 104 1
63 110 1
63 112 1
63 113 1
63 115 1
63 120 1
63 126 1
63 141 1
63 144 1
63 148 1
63 150 1
63 157 1
63 158 1
63 159 1
63 160 1
63 161 1
63 165 1
63 166 1
63 170 1
63 174 1
63 175 1
63 176 1
63 177 1
63 178 1
63 180 1
63 184 1
63 188 1
63 191 1
63 195 1
63 196 1
63 199 1
63 201 1
63 205 1
63 208 1
63 209 1
63 210 1
63 212 1
63 214 1
63 219 1
63 220 1
63 225 1
63 227 1
63 231 1
63 234 1
63 235 1
63 237 1
63 239 1
63 240 1
63 243 1
63 244 1
63 246 1
63 248 1
63 250 1
63 255 1
63 257 1
63 258 1
63 261 1
63 264 1
63 272 1
63 274 1
63 280 1
63 286 1
63 290 1
63 293 1
63 306 1
63 311 1
63 313 1
63 323 1
63 324 1
63 326 1
63 328 1
63 329 1
63 335 1
63 336 1
63 339 1
63 351 1
63 354 1
63 355 1
63 358 1
63 360 1
63 361 1
63 362 1
63 369 1
63 371 1
63 373 1
63 374 1
63 376 1
63 382 1
63 386 1
63 387 1
63 391 1
63 397 1
64 68 1
64 70 1
64 72 1
64 76 1
64 82 1
64 86 1
64 88 1
64 90 1
64 92 1
64 100 1
64 101 1
64 102 1
64 105 1
64 110 1
64 112 1
64 114 1
64 122 1
64 127 1
64 131 1
64 133 1
64 134 1
64 135 1
64 138 1
64 142 1
64 144 1
64 148 1
64 149 1
64 152 1
64 153 1
64 158 1
64 162 1
64 163 1
64 164 1
64 167 1
64 172 1
64 178 1
64 179 1
64 192 1
64 193 1
64 194 1
64 197 1
64 207 1
64 209 1
64 210 1
64 222 1
64 225 1
64 226 1
64 236 1
64 245 1
64 249 1
64 252 1
64 253 1
64 254 1
64 256 1
64 259 1
64 260 1
64 263 1
64 268 1
64 271 1
64 273 1
64 276 1
64 278 1
64 281 1
64 282 1
64 285 1
64 287 1
64 294 1
64 295 1
64 297 1
64 319 1
64 322 1
64 323 1
64 328 1
64 332 1
64 336 1
64 337 1
64 338 1
64 340 1
64 342 1
64 348 1
64 350 1
64 351 1
64 364 1
64 366 1
64 367 1
64 368 1
64 371 1
64 376 1
64 384 1
64 388 1
64 389 1
64 392 1
64 393 1
64 400 1
65 73 1
65 76 1
65 79 1
65 81 1
65 84 1
65 86 1
65 87 1
65 90 1
65 92 1
65 105 1
65 112 1
65 117 1
65 121 1
65 122 1
65 124 1
65 126 1
65 127 1
65 129 1
65 131 1
65 133 1
65 134 1
65 135 1
65 136 1
65 146 1
65 149 1
65 152 1
65 160 1
65 163 1
65 164 1
65 176 1
65 178 1
65 179 1
65 187 1
65 192 1
65 193 1
65 202 1
65 207 1
65 211 1
65 212 1
65 217 1
65 227 1
65 229 1
65 245 1
65 247 1
65 256 1
65 259 1
65 263 1
65 265 1
65 275 1
65 276 1
65 278 1
65 285 1
65 286 1
65 287 1
65 294 1
65 295 1
65 296 1
65 297 1
65 300 1
65 301 1
65 302 1
65 309 1
65 318 1
65 319 1
65 322 1
65 327 1
65 328 1
65 329 1
65 332 1
65 341 1
65 345 1
65 346 1
65 355 1
65 357 1
65 361 1
65 363 1
65 364 1
65 372 1
65 377 1
65 384 1
65 385 1
65 388 1
65 391 1
65 394 1
65 396 1
65 397 1
65 398 1
66 71 1
66 72 1
66 73 1
66 81 1
66 86 1
66 87 1
66 92 1
66 96 1
66 98 1
66 100 1
66 106 1
66 107 1
66 112 1
66 116 1
66 121 1
66 123 1
66 132 1
66 134 1
66 139 1
66 142 1
66 143 1
66 149 1
66 151 1
66 155 1
66 156 1
66 158 1
66 162 1
66 164 1
66 173 1
66 178 1
66 183 1
66 187 1
66 194 1
66 197 1
66 198 1
66 206 1
66 207 1
66 208 1
66 215 1
66 216 1
66 222 1
66 229 1
66 233 1
66 235 1
66 241 1
66 247 1
66 252 1
66 253 1
66 254 1
66 256 1
66 259 1
66 265 1
66 271 1
66 276 1
66 277 1
66 278 1
66 279 1
66 281 1
66 282 1
66 285 1
66 287 1
66 288 1
66 289 1
66 291 1
66 295 1
66 302 1
66 307 1
66 317 1
66 319 1
66 322 1
66 328 1
66 330 1
66 331 1
66 332 1
66 335 1
66 340 1
66 341 1
66 347 1
66 350 1
66 352 1
66 353 1
66 357 1
66 364 1
66 365 1
66 367 1
66 372 1
66 384 1
66 385 1
66 392 1
66 394 1
66 398 1
66 399 1
67 68 1
67 70 1
67 72 1
67 74 1
67 81 1
67 87 1
67 89 1
67 96 1
67 99 1
67 105 1
67 106 1
67 107 1
67 121 1
67 125 1
67 127 1
67 131 1
67 139 1
67 145 1
67 148 1
67 149 1
67 151 1
67 155 1
67 157 1
67 159 1
67 163 1
67 166 1
67 173 1
67 179 1
67 192 1
67 193 1
67 194 1
67 197 1
67 202 1
67 206 1
67 223 1
67 227 1
67 232 1
67 248 1
67 252 1
67 256 1
67 261 1
67 268 1
67 271 1
67 274 1
67 275 1
67 276 1
67 283 1
67 287 1
67 289 1
67 293 1
67 294 1
67 295 1
67 302 1
67 303 1
67 304 1
67 305 1
67 307 1
67 311 1
67 322 1
67 323 1
67 327 1
67 331 1
67 336 1
67 341 1
67 346 1
67 347 1
67 350 1
67 366 1
67 367 1
67 376 1
67 378 1
67 379 1
67 382 1
67 384 1
67 385 1
67 388 1
67 397 1
67 398 1
68 69 1
68 78 1
68 84 1
68 85 1
68 93 1
68 94 1
68 103 1
68 105 1
68 109 1
68 110 1
68 111 1
68 113 1
68 118 1
68 119 1
68 122 1
68 124 1
68 126 1
68 128 1
68 137 1
68 140 1
68 144 1
68 147 1
68 150 1
68 154 1
68 156 1
68 161 1
68 165 1
68 167 1
68 168 1
68 170 1
68 176 1
68 180 1
68 181 1
68 188 1
68 189 1
68 196 1
68 199 1
68 201 1
68 202 1
68 207 1
68 209 1
68 212 1
68 214 1
68 216 1
68 221 1
68 224 1
68 225 1
68 228 1
68 232 1
68 239 1
68 243 1
68 245 1
68 246 1
68 248 1
68 250 1
68 251 1
68 258 1
68 260 1
68 262 1
68 264 1
68 270 1
68 274 1
68 276 1
68 280 1
68 283 1
68 284 1
68 285 1
68 290 1
68 293 1
68 296 1
68 304 1
68 305 1
68 306 1
68 308 1
68 310 1
68 311 1
68 313 1
68 314 1
68 315 1
68 317 1
68 318 1
68 324 1
68 325 1
68 329 1
68 333 1
68 343 1
68 344 1
68 345 1
68 349 1
68 355 1
68 356 1
68 358 1
68 359 1
68 361 1
68 365 1
68 370 1
68 374 1
68 377 1
68 381 1
68 383 1
69 70 1
69 72 1
69 73 1
69 78 1
69 86 1
69 92 1
69 96 1
69 100 1
69 102 1
69 104 1
69 105 1
69 107 1
69 113 1
69 114 1
69 115 1
69 121 1
69 122 1
69 132 1
69 134 1
69 139 1
69 141 1
69 146 1
69 151 1
69 159 1
69 160 1
69 162 1
69 164 1
69 171 1
69 174 1
69 179 1
69 187 1
69 191 1
69 196 1
69 197 1
69 199 1
69 202 1
69 203 1
69 211 1
69 217 1
69 222 1
69 223 1
69 227 1
69 231 1
69 233 1
69 236 1
69 240 1
69 242 1
69 245 1
69 253 1
69 259 1
69 268 1
69 275 1
69 276 1
69 278 1
69 279 1
69 280 1
69 281 1
69 285 1
69 287 1
69 288 1
69 289 1
69 291 1
69 294 1
69 299 1
69 301 1
69 309 1
69 319 1
69 321 1
69 322 1
69 323 1
69 327 1
69 328 1
69 331 1
69 332 1
69 336 1
69 340 1
69 343 1
69 346 1
69 352 1
69 353 1
69 354 1
69 357 1
69 363 1
69 364 1
69 366 1
69 367 1
69 368 1
69 370 1
69 372 1
69 376 1
69 378 1
69 384 1
69 385 1
69 386 1
69 388 1
69 393 1
69 394 1
69 397 1
69 398 1
69 400 1
70 71 1
70 74 1
70 80 1
70 87 1
70 91 1
70 93 1
70 95 1
70 97 1
70 98 1
70 101 1
70 109 1
70 110 1
70 114 1
70 118 1
70 119 1
70 123 1
70 126 1
70 127 1
70 128 1
70 129 1
70 131 1
70 136 1
70 140 1
70 147 1
70 149 1
70 150 1
70 151 1
70 153 1
70 154 1
70 157 1
70 161 1
70 165 1
70 166 1
70 167 1
70 168 1
70 170 1
70 172 1
70 175 1
70 176 1
70 177 1
70 181 1
70 184 1
70 185 1
70 186 1
70 188 1
70 190 1
70 191 1
70 195 1
70 199 1
70 201 1
70 203 1
70 206 1
70 208 1
70 209 1
70 212 1
70 216 1
70 218 1
70 219 1
70 220 1
70 225 1
70 230 1
70 233 1
70 234 1
70 238 1
70 240 1
70 250 1
70 251 1
70 257 1
70 258 1
70 260 1
70 266 1
70 269 1
70 270 1
70 272 1
70 274 1
70 277 1
70 280 1
70 284 1
70 288 1
70 289 1
70 290 1
70 296 1
70 298 1
70 300 1
70 310 1
70 311 1
70 313 1
70 315 1
70 316 1
70 317 1
70 324 1
70 326 1
70 329 1
70 334 1
70 335 1
70 338 1
70 342 1
70 343 1
70 351 1
70 355 1
70 356 1
70 358 1
70 359 1
70 360 1
70 361 1
70 362 1
70 365 1
70 367 1
70 370 1
70 373 1
70 374 1
70 375 1
70 380 1
70 383 1
70 391 1
70 392 1
70 394 1
70 395 1
71 77 1
71 78 1
71 80 1
71 82 1
71 83 1
71 84 1
71 85 1
71 87 1
71 89 1
71 95 1
71 104 1
71 113 1
71 114 1
71 116 1
71 118 1
71 120 1
71 123 1
71 126 1
71 127 1
71 128 1
71 129 1
71 130 1
71 131 1
71 137 1
71 149 1
71 151 1
71 154 1
71 165 1
71 166 1
71 169 1
71 170 1
71 180 1
71 182 1
71 184 1
71 195 1
71 198 1
71 206 1
71 208 1
71 209 1
71 214 1
71 216 1
71 218 1
71 219 1
71 220 1
71 221 1
71 224 1
71 230 1
71 233 1
71 234 1
71 237 1
71 238 1
71 243 1
71 248 1
71 258 1
71 260 1
71 264 1
71 266 1
71 269 1
71 270 1
71 272 1
71 274 1
71 277 1
71 284 1
71 286 1
71 288 1
71 289 1
71 290 1
71 292 1
71 293 1
71 304 1
71 305 1
71 314 1
71 316 1
71 318 1
71 320 1
71 324 1
71 333 1
71 334 1
71 335 1
71 338 1
71 343 1
71 349 1
71 351 1
71 355 1
71 356 1
71 359 1
71 360 1
71 361 1
71 362 1
71 365 1
71 367 1
71 369 1
71 370 1
71 375 1
71 377 1
71 380 1
71 382 1
71 386 1
71 387 1
71 392 1
71 394 1
72 74 1
72 75 1
72 79 1
72 82 1
72 85 1
72 93 1
72 95 1
72 96 1
72 99 1
72 100 1
72 103 1
72 109 1
72 110 1
72 111 1
72 115 1
72 116 1
72 118 1
72 120 1
72 125 1
72 130 1
72 136 1
72 137 1
72 140 1
72 141 1
72 144 1
72 150 1
72 154 1
72 161 1
72 162 1
72 166 1
72 167 1
72 168 1
72 172 1
72 175 1
72 176 1
72 183 1
72 184 1
72 185 1
72 186 1
72 187 1
72 188 1
72 191 1
72 192 1
72 195 1
72 196 1
72 199 1
72 200 1
72 201 1
72 203 1
72 204 1
72 208 1
72 213 1
72 214 1
72 216 1
72 219 1
72 220 1
72 225 1
72 228 1
72 230 1
72 236 1
72 239 1
72 243 1
72 246 1
72 248 1
72 249 1
72 251 1
72 255 1
72 257 1
72 258 1
72 260 1
72 267 1
72 269 1
72 274 1
72 277 1
72 279 1
72 280 1
72 284 1
72 286 1
72 290 1
72 295 1
72 305 1
72 310 1
72 312 1
72 318 1
72 319 1
72 324 1
72 329 1
72 333 1
72 334 1
72 335 1
72 338 1
72 339 1
72 342 1
72 343 1
72 344 1
72 345 1
72 346 1
72 349 1
72 350 1
72 356 1
72 360 1
72 361 1
72 362 1
72 370 1
72 371 1
72 373 1
72 374 1
72 377 1
72 380 1
72 381 1
72 385 1
72 387 1
72 399 1
73 74 1
73 82 1
73 83 1
73 84 1
73 88 1
73 92 1
73 94 1
73 97 1
73 99 1
73 103 1
73 104 1
73 108 1
73 109 1
73 110 1
73 111 1
73 118 1
73 119 1
73 120 1
73 129 1
73 133 1
73 136 1
73 137 1
73 138 1
73 140 1
73 141 1
73 142 1
73 144 1
73 146 1
73 150 1
73 153 1
73 157 1
73 161 1
73 172 1
73 175 1
73 176 1
73 177 1
73 183 1
73 184 1
73 185 1
73 186 1
73 188 1
73 189 1
73 190 1
73 191 1
73 194 1
73 198 1
73 203 1
73 204 1
73 205 1
73 211 1
73 213 1
73 218 1
73 219 1
73 220 1
73 229 1
73 230 1
73 237 1
73 239 1
73 240 1
73 243 1
73 244 1
73 246 1
73 247 1
73 248 1
73 250 1
73 260 1
73 261 1
73 262 1
73 265 1
73 266 1
73 270 1
73 272 1
73 274 1
73 277 1
73 280 1
73 284 1
73 286 1
73 290 1
73 292 1
73 294 1
73 298 1
73 300 1
73 307 1
73 308 1
73 309 1
73 310 1
73 312 1
73 315 1
73 316 1
73 317 1
73 318 1
73 320 1
73 326 1
73 327 1
73 329 1
73 333 1
73 338 1
73 339 1
73 342 1
73 343 1
73 351 1
73 355 1
73 359 1
73 361 1
73 370 1
73 371 1
73 375 1
73 377 1
73 380 1
73 381 1
73 383 1
73 387 1
73 399 1
74 79 1
74 81 1
74 86 1
74 87 1
74 89 1
74 90 1
74 96 1
74 99 1
74 100 1
74 102 1
74 107 1
74 112 1
74 114 1
74 117 1
74 125 1
74 131 1
74 132 1
74 135 1
74 138 1
74 139 1
74 143 1
74 145 1
74 146 1
74 148 1
74 151 1
74 152 1
74 155 1
74 156 1
74 157 1
74 158 1
74 159 1
74 166 1
74 171 1
74 179 1
74 187 1
74 192 1
74 193 1
74 194 1
74 202 1
74 206 1
74 207 1
74 210 1
74 211 1
74 217 1
74 223 1
74 227 1
74 229 1
74 232 1
74 236 1
74 242 1
74 247 1
74 248 1
74 252 1
74 254 1
74 259 1
74 261 1
74 273 1
74 274 1
74 275 1
74 276 1
74 283 1
74 285 1
74 289 1
74 293 1
74 294 1
74 295 1
74 297 1
74 299 1
74 301 1
74 304 1
74 305 1
74 307 1
74 309 1
74 311 1
74 319 1
74 321 1
74 323 1
74 328 1
74 341 1
74 346 1
74 347 1
74 352 1
74 357 1
74 363 1
74 367 1
74 372 1
74 376 1
74 379 1
74 382 1
74 392 1
74 393 1
74 397 1
74 398 1
75 76 1
75 81 1
75 87 1
75 103 1
75 105 1
75 107 1
75 117 1
75 124 1
75 127 1
75 128 1
75 134 1
75 135 1
75 138 1
75 142 1
75 148 1
75 149 1
75 158 1
75 159 1
75 162 1
75 163 1
75 164 1
75 177 1
75 178 1
75 182 1
75 186 1
75 187 1
75 189 1
75 194 1
75 202 1
75 204 1
75 206 1
75 207 1
75 210 1
75 215 1
75 223 1
75 226 1
75 227 1
75 229 1
75 232 1
75 233 1
75 238 1
75 241 1
75 245 1
75 247 1
75 249 1
75 252 1
75 259 1
75 263 1
75 265 1
75 267 1
75 268 1
75 272 1
75 275 1
75 276 1
75 279 1
75 285 1
75 289 1
75 295 1
75 297 1
75 302 1
75 307 1
75 309 1
75 312 1
75 319 1
75 320 1
75 321 1
75 322 1
75 323 1
75 324 1
75 326 1
75 330 1
75 340 1
75 341 1
75 347 1
75 348 1
75 352 1
75 353 1
75 360 1
75 363 1
75 364 1
75 367 1
75 389 1
75 397 1
75 398 1
75 400 1
76 77 1
76 80 1
76 84 1
76 88 1
76 91 1
76 95 1
76 101 1
76 103 1
76 104 1
76 107 1
76 111 1
76 116 1
76 120 1
76 125 1
76 129 1
76 135 1
76 136 1
76 137 1
76 150 1
76 153 1
76 154 1
76 157 1
76 161 1
76 166 1
76 168 1
76 169 1
76 172 1
76 175 1
76 176 1
76 177 1
76 181 1
76 182 1
76 184 1
76 188 1
76 189 1
76 197 1
76 198 1
76 200 1
76 204 1
76 205 1
76 208 1
76 216 1
76 217 1
76 218 1
76 220 1
76 224 1
76 225 1
76 230 1
76 234 1
76 235 1
76 237 1
76 239 1
76 242 1
76 243 1
76 248 1
76 250 1
76 256 1
76 258 1
76 261 1
76 262 1
76 264 1
76 267 1
76 269 1
76 270 1
76 280 1
76 284 1
76 286 1
76 287 1
76 292 1
76 293 1
76 298 1
76 300 1
76 301 1
76 311 1
76 312 1
76 315 1
76 317 1
76 318 1
76 320 1
76 321 1
76 324 1
76 326 1
76 332 1
76 335 1
76 337 1
76 338 1
76 339 1
76 343 1
76 344 1
76 351 1
76 352 1
76 356 1
76 358 1
76 362 1
76 365 1
76 369 1
76 371 1
76 373 1
76 378 1
76 380 1
76 382 1
76 383 1
76 384 1
76 386 1
76 387 1
76 391 1
76 400 1
77 79 1
77 81 1
77 85 1
77 90 1
77 91 1
77 100 1
77 105 1
77 106 1
77 107 1
77 109 1
77 112 1
77 114 1
77 121 1
77 122 1
77 131 1
77 132 1
77 135 1
77 139 1
77 140 1
77 148 1
77 149 1
77 156 1
77 158 1
77 160 1
77 161 1
77 171 1
77 173 1
77 175 1
77 178 1
77 179 1
77 187 1
77 188 1
77 193 1
77 194 1
77 197 1
77 202 1
77 205 1
77 207 1
77 217 1
77 223 1
77 226 1
77 228 1
77 230 1
77 232 1
77 233 1
77 236 1
77 237 1
77 241 1
77 247 1
77 252 1
77 253 1
77 254 1
77 257 1
77 259 1
77 262 1
77 263 1
77 265 1
77 273 1
77 275 1
77 276 1
77 285 1
77 289 1
77 295 1
77 297 1
77 299 1
77 301 1
77 309 1
77 321 1
77 323 1
77 325 1
77 330 1
77 334 1
77 337 1
77 340 1
77 341 1
77 348 1
77 352 1
77 353 1
77 357 1
77 367 1
77 368 1
77 378 1
77 379 1
77 389 1
77 397 1
77 398 1
77 400 1
78 79 1
78 81 1
78 87 1
78 90 1
78 92 1
78 96 1
78 100 1
78 104 1
78 105 1
78 106 1
78 113 1
78 114 1
78 115 1
78 131 1
78 132 1
78 133 1
78 134 1
78 139 1
78 141 1
78 142 1
78 146 1
78 148 1
78 151 1
78 156 1
78 158 1
78 159 1
78 160 1
78 163 1
78 171 1
78 173 1
78 174 1
78 178 1
78 179 1
78 187 1
78 191 1
78 192 1
78 196 1
78 197 1
78 199 1
78 203 1
78 207 1
78 210 1
78 215 1
78 226 1
78 227 1
78 231 1
78 232 1
78 233 1
78 240 1
78 242 1
78 249 1
78 253 1
78 254 1
78 256 1
78 259 1
78 265 1
78 268 1
78 271 1
78 276 1
78 278 1
78 280 1
78 281 1
78 282 1
78 283 1
78 287 1
78 288 1
78 291 1
78 294 1
78 299 1
78 301 1
78 303 1
78 309 1
78 327 1
78 328 1
78 330 1
78 332 1
78 336 1
78 337 1
78 340 1
78 343 1
78 346 1
78 353 1
78 354 1
78 363 1
78 368 1
78 370 1
78 372 1
78 376 1
78 379 1
78 386 1
78 388 1
78 393 1
78 394 1
78 400 1
79 83 1
79 84 1
79 89 1
79 91 1
79 93 1
79 94 1
79 96 1
79 99 1
79 100 1
79 101 1
79 108 1
79 109 1
79 110 1
79 111 1
79 113 1
79 118 1
79 119 1
79 120 1
79 128 1
79 129 1
79 137 1
79 147 1
79 150 1
79 153 1
79 157 1
79 161 1
79 162 1
79 165 1
79 166 1
79 168 1
79 169 1
79 172 1
79 175 1
79 177 1
79 181 1
79 183 1
79 187 1
79 192 1
79 195 1
79 196 1
79 198 1
79 200 1
79 203 1
79 204 1
79 209 1
79 213 1
79 216 1
79 218 1
79 219 1
79 220 1
79 221 1
79 224 1
79 225 1
79 230 1
79 231 1
79 235 1
79 236 1
79 249 1
79 251 1
79 257 1
79 269 1
79 270 1
79 272 1
79 277 1
79 279 1
79 280 1
79 290 1
79 292 1
79 295 1
79 296 1
79 306 1
79 310 1
79 311 1
79 312 1
79 313 1
79 315 1
79 318 1
79 319 1
79 320 1
79 326 1
79 333 1
79 334 1
79 342 1
79 343 1
79 345 1
79 346 1
79 350 1
79 351 1
79 355 1
79 361 1
79 369 1
79 371 1
79 373 1
79 375 1
79 377 1
79 382 1
79 383 1
79 385 1
79 387 1
79 391 1
79 395 1
80 87 1
80 92 1
80 96 1
80 105 1
80 106 1
80 112 1
80 117 1
80 118 1
80 119 1
80 130 1
80 134 1
80 138 1
80 139 1
80 142 1
80 143 1
80 146 1
80 148 1
80 149 1
80 150 1
80 151 1
80 152 1
80 155 1
80 159 1
80 164 1
80 178 1
80 179 1
80 187 1
80 195 1
80 202 1
80 206 1
80 210 1
80 213 1
80 214 1
80 222 1
80 226 1
80 227 1
80 233 1
80 241 1
80 245 1
80 247 1
80 249 1
80 253 1
80 254 1
80 256 1
80 258 1
80 259 1
80 263 1
80 265 1
80 268 1
80 275 1
80 276 1
80 281 1
80 282 1
80 288 1
80 294 1
80 295 1
80 297 1
80 298 1
80 299 1
80 302 1
80 303 1
80 310 1
80 321 1
80 322 1
80 325 1
80 328 1
80 331 1
80 332 1
80 337 1
80 346 1
80 347 1
80 350 1
80 354 1
80 357 1
80 359 1
80 363 1
80 364 1
80 366 1
80 372 1
80 374 1
80 376 1
80 379 1
80 385 1
80 393 1
80 395 1
80 396 1
80 400 1
81 82 1
81 83 1
81 84 1
81 88 1
81 89 1
81 93 1
81 94 1
81 95 1
81 97 1
81 101 1
81 103 1
81 106 1
81 108 1
81 109 1
81 110 1
81 111 1
81 113 1
81 120 1
81 125 1
81 136 1
81 144 1
81 145 1
81 150 1
81 153 1
81 164 1
81 167 1
81 168 1
81 169 1
81 172 1
81 174 1
81 176 1
81 180 1
81 181 1
81 185 1
81 190 1
81 191 1
81 195 1
81 198 1
81 203 1
81 205 1
81 212 1
81 216 1
81 218 1
81 219 1
81 224 1
81 225 1
81 226 1
81 228 1
81 230 1
81 231 1
81 234 1
81 235 1
81 238 1
81 239 1
81 244 1
81 250 1
81 252 1
81 257 1
81 258 1
81 261 1
81 263 1
81 267 1
81 268 1
81 286 1
81 292 1
81 293 1
81 296 1
81 298 1
81 304 1
81 310 1
81 312 1
81 314 1
81 315 1
81 317 1
81 318 1
81 320 1
81 324 1
81 329 1
81 330 1
81 331 1
81 335 1
81 341 1
81 343 1
81 347 1
81 348 1
81 349 1
81 353 1
81 355 1
81 356 1
81 358 1
81 361 1
81 365 1
81 370 1
81 373 1
81 374 1
81 375 1
81 379 1
81 380 1
81 381 1
81 382 1
81 386 1
81 389 1
81 390 1
81 393 1
81 395 1
81 396 1
82 86 1
82 87 1
82 88 1
82 90 1
82 92 1
82 100 1
82 101 1
82 102 1
82 105 1
82 106 1
82 110 1
82 112 1
82 114 1
82 122 1
82 124 1
82 127 1
82 131 1
82 132 1
82 133 1
82 138 1
82 142 1
82 144 1
82 146 1
82 149 1
82 153 1
82 155 1
82 158 1
82 162 1
82 167 1
82 171 1
82 172 1
82 173 1
82 178 1
82 192 1
82 193 1
82 202 1
82 207 1
82 209 1
82 210 1
82 215 1
82 217 1
82 222 1
82 223 1
82 225 1
82 227 1
82 229 1
82 232 1
82 233 1
82 247 1
82 260 1
82 263 1
82 276 1
82 278 1
82 282 1
82 283 1
82 285 1
82 291 1
82 295 1
82 301 1
82 302 1
82 309 1
82 319 1
82 321 1
82 323 1
82 331 1
82 332 1
82 338 1
82 340 1
82 341 1
82 342 1
82 346 1
82 351 1
82 352 1
82 353 1
82 354 1
82 357 1
82 363 1
82 364 1
82 371 1
82 372 1
82 379 1
82 385 1
82 392 1
82 393 1
83 87 1
83 90 1
83 95 1
83 96 1
83 107 1
83 114 1
83 117 1
83 121 1
83 122 1
83 132 1
83 133 1
83 134 1
83 135 1
83 137 1
83 138 1
83 142 1
83 143 1
83 146 1
83 147 1
83 155 1
83 156 1
83 160 1
83 162 1
83 163 1
83 169 1
83 171 1
83 173 1
83 178 1
83 193 1
83 194 1
83 200 1
83 201 1
83 202 1
83 207 1
83 210 1
83 211 1
83 215 1
83 219 1
83 222 1
83 224 1
83 227 1
83 233 1
83 234 1
83 241 1
83 242 1
83 244 1
83 245 1
83 254 1
83 263 1
83 265 1
83 270 1
83 275 1
83 276 1
83 278 1
83 281 1
83 282 1
83 288 1
83 290 1
83 291 1
83 295 1
83 299 1
83 309 1
83 313 1
83 315 1
83 322 1
83 323 1
83 327 1
83 332 1
83 333 1
83 336 1
83 339 1
83 340 1
83 341 1
83 346 1
83 347 1
83 352 1
83 353 1
83 357 1
83 364 1
83 366 1
83 367 1
83 368 1
83 372 1
83 376 1
83 379 1
83 383 1
83 385 1
83 392 1
83 397 1
83 398 1
84 86 1
84 92 1
84 96 1
84 100 1
84 102 1
84 117 1
84 121 1
84 126 1
84 127 1
84 129 1
84 132 1
84 136 1
84 138 1
84 139 1
84 142 1
84 143 1
84 146 1
84 149 1
84 155 1
84 156 1
84 159 1
84 164 1
84 171 1
84 173 1
84 176 1
84 187 1
84 192 1
84 194 1
84 197 1
84 212 1
84 215 1
84 229 1
84 236 1
84 241 1
84 247 1
84 254 1
84 256 1
84 263 1
84 265 1
84 268 1
84 273 1
84 279 1
84 282 1
84 283 1
84 286 1
84 287 1
84 289 1
84 291 1
84 294 1
84 296 1
84 300 1
84 301 1
84 302 1
84 303 1
84 318 1
84 322 1
84 323 1
84 329 1
84 332 1
84 336 1
84 337 1
84 345 1
84 346 1
84 348 1
84 350 1
84 353 1
84 354 1
84 355 1
84 361 1
84 366 1
84 368 1
84 377 1
84 378 1
84 391 1
84 392 1
84 394 1
84 397 1
85 90 1
85 91 1
85 96 1
85 109 1
85 112 1
85 114 1
85 117 1
85 122 1
85 124 1
85 133 1
85 134 1
85 138 1
85 139 1
85 140 1
85 148 1
85 149 1
85 155 1
85 158 1
85 159 1
85 161 1
85 163 1
85 164 1
85 175 1
85 188 1
85 192 1
85 193 1
85 194 1
85 205 1
85 206 1
85 207 1
85 210 1
85 211 1
85 215 1
85 223 1
85 226 1
85 227 1
85 228 1
85 229 1
85 230 1
85 233 1
85 237 1
85 247 1
85 252 1
85 254 1
85 257 1
85 262 1
85 268 1
85 273 1
85 278 1
85 281 1
85 282 1
85 287 1
85 288 1
85 294 1
85 295 1
85 297 1
85 301 1
85 307 1
85 309 1
85 319 1
85 325 1
85 334 1
85 336 1
85 340 1
85 347 1
85 348 1
85 352 1
85 367 1
85 379 1
85 384 1
85 388 1
85 392 1
85 393 1
85 398 1
86 88 1
86 89 1
86 91 1
86 93 1
86 94 1
86 95 1
86 98 1
86 101 1
86 102 1
86 108 1
86 109 1
86 117 1
86 118 1
86 119 1
86 120 1
86 121 1
86 126 1
86 136 1
86 141 1
86 145 1
86 147 1
86 150 1
86 153 1
86 155 1
86 166 1
86 167 1
86 168 1
86 170 1
86 175 1
86 176 1
86 177 1
86 180 1
86 183 1
86 184 1
86 186 1
86 190 1
86 193 1
86 195 1
86 196 1
86 200 1
86 201 1
86 203 1
86 204 1
86 205 1
86 209 1
86 212 1
86 213 1
86 214 1
86 215 1
86 216 1
86 218 1
86 219 1
86 220 1
86 224 1
86 225 1
86 228 1
86 230 1
86 234 1
86 235 1
86 238 1
86 240 1
86 248 1
86 251 1
86 253 1
86 255 1
86 259 1
86 261 1
86 270 1
86 272 1
86 274 1
86 277 1
86 278 1
86 280 1
86 282 1
86 284 1
86 286 1
86 290 1
86 292 1
86 300 1
86 306 1
86 308 1
86 310 1
86 312 1
86 315 1
86 316 1
86 317 1
86 320 1
86 326 1
86 333 1
86 338 1
86 339 1
86 342 1
86 345 1
86 349 1
86 351 1
86 356 1
86 357 1
86 358 1
86 359 1
86 361 1
86 363 1
86 364 1
86 369 1
86 375 1
86 377 1
86 382 1
86 390 1
86 391 1
87 88 1
87 93 1
87 94 1
87 101 1
87 103 1
87 108 1
87 111 1
87 113 1
87 114 1
87 115 1
87 118 1
87 119 1
87 120 1
87 123 1
87 127 1
87 131 1
87 136 1
87 141 1
87 149 1
87 151 1
87 154 1
87 157 1
87 161 1
87 165 1
87 166 1
87 167 1
87 168 1
87 169 1
87 172 1
87 174 1
87 176 1
87 177 1
87 181 1
87 189 1
87 190 1
87 195 1
87 200 1
87 201 1
87 203 1
87 204 1
87 206 1
87 208 1
87 209 1
87 212 1
87 213 1
87 214 1
87 216 1
87 218 1
87 224 1
87 225 1
87 228 1
87 230 1
87 231 1
87 233 1
87 235 1
87 237 1
87 240 1
87 244 1
87 250 1
87 251 1
87 258 1
87 264 1
87 267 1
87 270 1
87 272 1
87 274 1
87 277 1
87 286 1
87 288 1
87 289 1
87 290 1
87 293 1
87 306 1
87 308 1
87 310 1
87 311 1
87 313 1
87 314 1
87 315 1
87 317 1
87 318 1
87 326 1
87 329 1
87 333 1
87 334 1
87 338 1
87 339 1
87 344 1
87 345 1
87 351 1
87 355 1
87 356 1
87 358 1
87 360 1
87 365 1
87 367 1
87 369 1
87 370 1
87 371 1
87 373 1
87 374 1
87 375 1
87 380 1
87 381 1
87 386 1
87 387 1
87 391 1
87 392 1
87 394 1
87 395 1
88 90 1
88 100 1
88 101 1
88 102 1
88 106 1
88 107 1
88 110 1
88 114 1
88 117 1
88 121 1
88 122 1
88 124 1
88 132 1
88 135 1
88 138 1
88 143 1
88 144 1
88 146 1
88 148 1
88 149 1
88 153 1
88 156 1
88 159 1
88 163 1
88 164 1
88 167 1
88 171 1
88 172 1
88 178 1
88 187 1
88 194 1
88 197 1
88 206 1
88 209 1
88 210 1
88 211 1
88 223 1
88 225 1
88 226 1
88 227 1
88 236 1
88 241 1
88 242 1
88 252 1
88 260 1
88 263 1
88 265 1
88 271 1
88 275 1
88 276 1
88 279 1
88 281 1
88 282 1
88 285 1
88 287 1
88 289 1
88 291 1
88 294 1
88 295 1
88 297 1
88 303 1
88 307 1
88 322 1
88 323 1
88 325 1
88 332 1
88 338 1
88 342 1
88 347 1
88 351 1
88 352 1
88 364 1
88 366 1
88 367 1
88 368 1
88 371 1
88 372 1
88 376 1
88 379 1
88 385 1
88 388 1
88 389 1
88 393 1
88 397 1
88 400 1
89 90 1
89 99 1
89 106 1
89 107 1
89 112 1
89 121 1
89 124 1
89 125 1
89 127 1
89 131 1
89 132 1
89 135 1
89 138 1
89 139 1
89 145 1
89 148 1
89 149 1
89 152 1
89 155 1
89 156 1
89 157 1
89 160 1
89 166 1
89 171 1
89 173 1
89 179 1
89 187 1
89 194 1
89 197 1
89 202 1
89 207 1
89 211 1
89 215 1
89 222 1
89 223 1
89 226 1
89 232 1
89 233 1
89 236 1
89 241 1
89 245 1
89 248 1
89 254 1
89 259 1
89 261 1
89 263 1
89 265 1
89 271 1
89 273 1
89 274 1
89 279 1
89 281 1
89 282 1
89 283 1
89 285 1
89 288 1
89 289 1
89 293 1
89 297 1
89 299 1
89 301 1
89 302 1
89 303 1
89 304 1
89 305 1
89 307 1
89 309 1
89 311 1
89 319 1
89 321 1
89 322 1
89 325 1
89 330 1
89 331 1
89 332 1
89 337 1
89 341 1
89 346 1
89 347 1
89 350 1
89 352 1
89 354 1
89 357 1
89 366 1
89 367 1
89 368 1
89 372 1
89 376 1
89 379 1
89 382 1
89 385 1
89 389 1
89 392 1
89 396 1
89 397 1
89 398 1
89 400 1
90 93 1
90 97 1
90 98 1
90 110 1
90 115 1
90 119 1
90 125 1
90 126 1
90 128 1
90 132 1
90 134 1
90 137 1
90 139 1
90 140 1
90 150 1
90 153 1
90 157 1
90 161 1
90 165 1
90 171 1
90 174 1
90 175 1
90 176 1
90 182 1
90 183 1
90 185 1
90 186 1
90 188 1
90 190 1
90 191 1
90 196 1
90 199 1
90 204 1
90 205 1
90 209 1
90 212 1
90 213 1
90 214 1
90 218 1
90 219 1
90 220 1
90 223 1
90 224 1
90 228 1
90 231 1
90 235 1
90 237 1
90 239 1
90 243 1
90 246 1
90 251 1
90 258 1
90 261 1
90 266 1
90 270 1
90 271 1
90 272 1
90 273 1
90 274 1
90 275 1
90 291 1
90 293 1
90 308 1
90 310 1
90 312 1
90 313 1
90 314 1
90 318 1
90 322 1
90 324 1
90 326 1
90 334 1
90 338 1
90 339 1
90 340 1
90 342 1
90 343 1
90 344 1
90 345 1
90 349 1
90 351 1
90 355 1
90 356 1
90 358 1
90 361 1
90 365 1
90 368 1
90 371 1
90 372 1
90 373 1
90 380 1
90 381 1
90 386 1
90 387 1
90 390 1
90 395 1
90 398 1
90 399 1
91 96 1
91 105 1
91 106 1
91 109 1
91 112 1
91 117 1
91 121 1
91 124 1
91 132 1
91 134 1
91 138 1
91 140 1
91 142 1
91 143 1
91 146 1
91 148 1
91 161 1
91 173 1
91 175 1
91 178 1
91 187 1
91 188 1
91 192 1
91 194 1
91 205 1
91 206 1
91 207 1
91 215 1
91 217 1
91 222 1
91 223 1
91 226 1
91 227 1
91 228 1
91 229 1
91 230 1
91 232 1
91 237 1
91 241 1
91 245 1
91 247 1
91 252 1
91 253 1
91 254 1
91 257 1
91 262 1
91 279 1
91 282 1
91 283 1
91 287 1
91 294 1
91 297 1
91 301 1
91 307 1
91 309 1
91 319 1
91 321 1
91 322 1
91 323 1
91 328 1
91 331 1
91 334 1
91 341 1
91 347 1
91 348 1
91 350 1
91 353 1
91 354 1
91 357 1
91 366 1
91 367 1
91 372 1
91 376 1
91 378 1
91 379 1
91 385 1
91 392 1
91 393 1
91 396 1
92 95 1
92 101 1
92 109 1
92 110 1
92 113 1
92 115 1
92 118 1
92 119 1
92 126 1
92 128 1
92 133 1
92 136 1
92 138 1
92 141 1
92 142 1
92 145 1
92 146 1
92 147 1
92 165 1
92 167 1
92 168 1
92 169 1
92 170 1
92 174 1
92 175 1
92 177 1
92 180 1
92 183 1
92 184 1
92 190 1
92 194 1
92 196 1
92 198 1
92 201 1
92 211 1
92 213 1
92 214 1
92 216 1
92 219 1
92 224 1
92 225 1
92 229 1
92 230 1
92 231 1
92 234 1
92 237 1
92 243 1
92 246 1
92 247 1
92 255 1
92 257 1
92 258 1
92 260 1
92 262 1
92 264 1
92 265 1
92 266 1
92 269 1
92 270 1
92 272 1
92 284 1
92 290 1
92 294 1
92 296 1
92 300 1
92 306 1
92 307 1
92 309 1
92 310 1
92 315 1
92 317 1
92 318 1
92 327 1
92 329 1
92 339 1
92 342 1
92 343 1
92 344 1
92 349 1
92 356 1
92 358 1
92 360 1
92 362 1
92 365 1
92 369 1
92 370 1
92 371 1
92 374 1
92 377 1
92 381 1
92 383 1
92 386 1
92 391 1
92 395 1
92 399 1
93 94 1
93 100 1
93 108 1
93 114 1
93 117 1
93 121 1
93 124 1
93 127 1
93 133 1
93 134 1
93 139 1
93 142 1
93 146 1
93 149 1
93 152 1
93 156 1
93 159 1
93 163 1
93 171 1
93 173 1
93 178 1
93 179 1
93 180 1
93 192 1
93 194 1
93 202 1
93 210 1
93 211 1
93 215 1
93 217 1
93 221 1
93 226 1
93 227 1
93 233 1
93 236 1
93 243 1
93 246 1
93 249 1
93 251 1
93 252 1
93 253 1
93 254 1
93 256 1
93 259 1
93 265 1
93 268 1
93 273 1
93 279 1
93 281 1
93 282 1
93 283 1
93 287 1
93 288 1
93 292 1
93 302 1
93 306 1
93 308 1
93 309 1
93 314 1
93 319 1
93 323 1
93 327 1
93 331 1
93 332 1
93 336 1
93 337 1
93 341 1
93 344 1
93 346 1
93 347 1
93 350 1
93 353 1
93 354 1
93 364 1
93 366 1
93 376 1
93 378 1
93 385 1
93 387 1
93 389 1
93 392 1
93 393 1
93 396 1
94 105 1
94 106 1
94 107 1
94 108 1
94 112 1
94 114 1
94 117 1
94 122 1
94 132 1
94 133 1
94 139 1
94 142 1
94 146 1
94 149 1
94 152 1
94 156 1
94 159 1
94 160 1
94 162 1
94 163 1
94 173 1
94 178 1
94 179 1
94 180 1
94 187 1
94 193 1
94 197 1
94 202 1
94 206 1
94 207 1
94 210 1
94 215 1
94 221 1
94 226 1
94 227 1
94 232 1
94 236 1
94 241 1
94 243 1
94 245 1
94 246 1
94 247 1
94 249 1
94 251 1
94 254 1
94 256 1
94 265 1
94 271 1
94 273 1
94 276 1
94 282 1
94 283 1
94 285 1
94 288 1
94 289 1
94 291 1
94 292 1
94 295 1
94 297 1
94 299 1
94 301 1
94 306 1
94 307 1
94 308 1
94 309 1
94 314 1
94 321 1
94 322 1
94 325 1
94 330 1
94 331 1
94 332 1
94 336 1
94 344 1
94 346 1
94 347 1
94 350 1
94 352 1
94 363 1
94 364 1
94 366 1
94 367 1
94 368 1
94 372 1
94 378 1
94 379 1
94 385 1
94 387 1
94 388 1
94 389 1
94 393 1
94 394 1
94 396 1
95 96 1
95 102 1
95 106 1
95 112 1
95 114 1
95 122 1
95 131 1
95 132 1
95 133 1
95 134 1
95 135 1
95 137 1
95 139 1
95 147 1
95 149 1
95 152 1
95 155 1
95 156 1
95 159 1
95 162 1
95 169 1
95 171 1
95 179 1
95 187 1
95 194 1
95 200 1
95 201 1
95 202 1
95 210 1
95 215 1
95 217 1
95 219 1
95 223 1
95 224 1
95 226 1
95 227 1
95 233 1
95 234 1
95 241 1
95 242 1
95 244 1
95 245 1
95 249 1
95 252 1
95 254 1
95 256 1
95 259 1
95 268 1
95 270 1
95 273 1
95 276 1
95 279 1
95 282 1
95 285 1
95 289 1
95 290 1
95 294 1
95 297 1
95 301 1
95 303 1
95 309 1
95 313 1
95 315 1
95 319 1
95 321 1
95 323 1
95 327 1
95 328 1
95 331 1
95 332 1
95 333 1
95 337 1
95 339 1
95 348 1
95 350 1
95 354 1
95 357 1
95 363 1
95 368 1
95 376 1
95 378 1
95 379 1
95 383 1
95 392 1
95 397 1
95 400 1
96 97 1
96 98 1
96 100 1
96 101 1
96 104 1
96 113 1
96 115 1
96 118 1
96 119 1
96 120 1
96 123 1
96 125 1
96 126 1
96 128 1
96 129 1
96 136 1
96 137 1
96 140 1
96 141 1
96 147 1
96 150 1
96 157 1
96 161 1
96 162 1
96 165 1
96 168 1
96 169 1
96 170 1
96 174 1
96 175 1
96 180 1
96 182 1
96 184 1
96 185 1
96 186 1
96 187 1
96 191 1
96 192 1
96 196 1
96 199 1
96 201 1
96 204 1
96 209 1
96 218 1
96 219 1
96 228 1
96 230 1
96 231 1
96 234 1
96 236 1
96 237 1
96 239 1
96 240 1
96 244 1
96 246 1
96 249 1
96 255 1
96 257 1
96 258 1
96 261 1
96 264 1
96 272 1
96 279 1
96 280 1
96 286 1
96 290 1
96 292 1
96 295 1
96 296 1
96 298 1
96 304 1
96 305 1
96 306 1
96 310 1
96 314 1
96 315 1
96 316 1
96 317 1
96 319 1
96 324 1
96 335 1
96 339 1
96 342 1
96 343 1
96 344 1
96 346 1
96 349 1
96 350 1
96 355 1
96 359 1
96 360 1
96 365 1
96 370 1
96 373 1
96 375 1
96 380 1
96 383 1
96 385 1
96 386 1
96 395 1
97 100 1
97 102 1
97 105 1
97 106 1
97 111 1
97 114 1
97 120 1
97 131 1
97 133 1
97 134 1
97 139 1
97 143 1
97 146 1
97 148 1
97 152 1
97 156 1
97 158 1
97 159 1
97 164 1
97 170 1
97 173 1
97 178 1
97 179 1
97 181 1
97 184 1
97 185 1
97 187 1
97 197 1
97 206 1
97 210 1
97 211 1
97 215 1
97 222 1
97 232 1
97 239 1
97 247 1
97 249 1
97 250 1
97 252 1
97 254 1
97 264 1
97 269 1
97 271 1
97 273 1
97 275 1
97 276 1
97 278 1
97 279 1
97 281 1
97 282 1
97 283 1
97 284 1
97 287 1
97 291 1
97 297 1
97 299 1
97 307 1
97 309 1
97 321 1
97 322 1
97 325 1
97 328 1
97 330 1
97 332 1
97 336 1
97 337 1
97 340 1
97 347 1
97 348 1
97 349 1
97 352 1
97 353 1
97 354 1
97 358 1
97 363 1
97 366 1
97 372 1
97 381 1
97 388 1
97 389 1
97 390 1
97 394 1
97 396 1
97 397 1
97 398 1
97 400 1
98 105 1
98 116 1
98 117 1
98 123 1
98 124 1
98 131 1
98 132 1
98 135 1
98 142 1
98 146 1
98 148 1
98 149 1
98 155 1
98 156 1
98 159 1
98 160 1
98 163 1
98 164 1
98 171 1
98 173 1
98 178 1
98 179 1
98 183 1
98 193 1
98 194 1
98 198 1
98 202 1
98 206 1
98 207 1
98 208 1
98 210 1
98 211 1
98 215 1
98 216 1
98 222 1
98 226 1
98 229 1
98 232 1
98 235 1
98 236 1
98 252 1
98 253 1
98 263 1
98 265 1
98 273 1
98 276 1
98 277 1
98 278 1
98 279 1
98 283 1
98 294 1
98 295 1
98 301 1
98 302 1
98 303 1
98 317 1
98 322 1
98 325 1
98 328 1
98 330 1
98 331 1
98 335 1
98 340 1
98 357 1
98 363 1
98 364 1
98 365 1
98 366 1
98 368 1
98 372 1
98 384 1
98 385 1
98 388 1
98 389 1
98 392 1
98 393 1
98 397 1
98 398 1
98 399 1
98 400 1
99 102 1
99 105 1
99 106 1
99 112 1
99 117 1
99 121 1
99 122 1
99 124 1
99 125 1
99 127 1
99 133 1
99 135 1
99 142 1
99 145 1
99 148 1
99 155 1
99 157 1
99 158 1
99 159 1
99 160 1
99 162 1
99 166 1
99 173 1
99 193 1
99 206 1
99 207 1
99 211 1
99 215 1
99 217 1
99 227 1
99 229 1
99 232 1
99 233 1
99 241 1
99 242 1
99 245 1
99 248 1
99 249 1
99 252 1
99 253 1
99 256 1
99 259 1
99 261 1
99 263 1
99 265 1
99 271 1
99 274 1
99 275 1
99 276 1
99 283 1
99 288 1
99 293 1
99 295 1
99 297 1
99 299 1
99 301 1
99 302 1
99 304 1
99 305 1
99 307 1
99 309 1
99 311 1
99 321 1
99 322 1
99 325 1
99 327 1
99 328 1
99 331 1
99 346 1
99 347 1
99 348 1
99 352 1
99 363 1
99 366 1
99 376 1
99 382 1
99 388 1
99 392 1
99 398 1
100 103 1
100 104 1
100 113 1
100 115 1
100 123 1
100 125 1
100 126 1
100 137 1
100 140 1
100 141 1
100 145 1
100 150 1
100 153 1
100 162 1
100 165 1
100 166 1
100 167 1
100 176 1
100 183 1
100 184 1
100 185 1
100 186 1
100 187 1
100 189 1
100 190 1
100 192 1
100 200 1
100 201 1
100 204 1
100 208 1
100 209 1
100 212 1
100 214 1
100 216 1
100 221 1
100 224 1
100 225 1
100 228 1
100 230 1
100 231 1
100 235 1
100 236 1
100 237 1
100 240 1
100 246 1
100 248 1
100 249 1
100 250 1
100 255 1
100 257 1
100 258 1
100 261 1
100 262 1
100 266 1
100 267 1
100 269 1
100 274 1
100 279 1
100 290 1
100 295 1
100 304 1
100 306 1
100 310 1
100 311 1
100 312 1
100 316 1
100 317 1
100 319 1
100 320 1
100 324 1
100 326 1
100 335 1
100 344 1
100 345 1
100 346 1
100 349 1
100 350 1
100 359 1
100 360 1
100 370 1
100 371 1
100 373 1
100 377 1
100 383 1
100 385 1
100 386 1
100 387 1
100 390 1
100 391 1
100 395 1
100 399 1
101 105 1
101 107 1
101 110 1
101 122 1
101 127 1
101 131 1
101 133 1
101 138 1
101 139 1
101 142 1
101 143 1
101 144 1
101 146 1
101 149 1
101 152 1
101 153 1
101 155 1
101 159 1
101 160 1
101 163 1
101 167 1
101 171 1
101 172 1
101 179 1
101 192 1
101 193 1
101 194 1
101 197 1
101 202 1
101 206 1
101 209 1
101 222 1
101 223 1
101 225 1
101 226 1
101 229 1
101 232 1
101 233 1
101 241 1
101 253 1
101 260 1
101 263 1
101 268 1
101 271 1
101 273 1
101 275 1
101 279 1
101 288 1
101 289 1
101 294 1
101 297 1
101 299 1
101 302 1
101 303 1
101 307 1
101 325 1
101 328 1
101 331 1
101 332 1
101 336 1
101 337 1
101 338 1
101 342 1
101 346 1
101 347 1
101 348 1
101 350 1
101 351 1
101 352 1
101 353 1
101 354 1
101 367 1
101 371 1
101 385 1
101 393 1
101 396 1
101 400 1
102 104 1
102 108 1
102 109 1
102 111 1
102 115 1
102 116 1
102 117 1
102 119 1
102 120 1
102 121 1
102 125 1
102 126 1
102 128 1
102 136 1
102 144 1
102 154 1
102 155 1
102 157 1
102 161 1
102 165 1
102 174 1
102 175 1
102 177 1
102 181 1
102 183 1
102 188 1
102 189 1
102 193 1
102 196 1
102 201 1
102 203 1
102 212 1
102 213 1
102 215 1
102 216 1
102 218 1
102 220 1
102 228 1
102 230 1
102 237 1
102 239 1
102 240 1
102 253 1
102 255 1
102 259 1
102 260 1
102 261 1
102 262 1
102 267 1
102 269 1
102 270 1
102 274 1
102 277 1
102 278 1
102 280 1
102 282 1
102 284 1
102 286 1
102 290 1
102 292 1
102 296 1
102 304 1
102 305 1
102 306 1
102 310 1
102 313 1
102 315 1
102 317 1
102 318 1
102 329 1
102 333 1
102 338 1
102 343 1
102 351 1
102 356 1
102 357 1
102 358 1
102 359 1
102 363 1
102 364 1
102 369 1
102 371 1
102 373 1
102 383 1
102 386 1
102 390 1
102 395 1
103 105 1
103 107 1
103 124 1
103 127 1
103 128 1
103 131 1
103 133 1
103 134 1
103 138 1
103 148 1
103 149 1
103 151 1
103 158 1
103 159 1
103 160 1
103 163 1
103 173 1
103 177 1
103 182 1
103 186 1
103 187 1
103 189 1
103 194 1
103 197 1
103 202 1
103 204 1
103 206 1
103 207 1
103 210 1
103 211 1
103 222 1
103 229 1
103 233 1
103 236 1
103 238 1
103 247 1
103 253 1
103 256 1
103 259 1
103 263 1
103 267 1
103 268 1
103 272 1
103 278 1
103 288 1
103 289 1
103 291 1
103 294 1
103 295 1
103 297 1
103 299 1
103 301 1
103 303 1
103 307 1
103 312 1
103 319 1
103 320 1
103 321 1
103 322 1
103 324 1
103 325 1
103 326 1
103 327 1
103 330 1
103 331 1
103 340 1
103 347 1
103 348 1
103 350 1
103 352 1
103 353 1
103 354 1
103 357 1
103 360 1
103 363 1
103 366 1
103 367 1
103 368 1
103 372 1
103 376 1
103 385 1
103 388 1
103 389 1
103 392 1
103 394 1
103 396 1
103 397 1
104 105 1
104 107 1
104 112 1
104 113 1
104 115 1
104 122 1
104 124 1
104 127 1
104 133 1
104 134 1
104 141 1
104 148 1
104 149 1
104 152 1
104 156 1
104 158 1
104 163 1
104 171 1
104 173 1
104 174 1
104 178 1
104 179 1
104 191 1
104 192 1
104 193 1
104 194 1
104 196 1
104 199 1
104 203 1
104 207 1
104 217 1
104 222 1
104 227 1
104 231 1
104 233 1
104 236 1
104 240 1
104 241 1
104 245 1
104 252 1
104 253 1
104 254 1
104 259 1
104 263 1
104 265 1
104 275 1
104 279 1
104 280 1
104 281 1
104 289 1
104 291 1
104 299 1
104 301 1
104 303 1
104 319 1
104 321 1
104 322 1
104 325 1
104 328 1
104 331 1
104 337 1
104 340 1
104 343 1
104 346 1
104 347 1
104 348 1
104 350 1
104 353 1
104 354 1
104 363 1
104 366 1
104 370 1
104 376 1
104 379 1
104 384 1
104 385 1
104 386 1
104 388 1
104 389 1
104 393 1
104 400 1
105 113 1
105 115 1
105 116 1
105 120 1
105 122 1
105 124 1
105 136 1
105 137 1
105 140 1
105 141 1
105 145 1
105 147 1
105 153 1
105 154 1
105 156 1
105 157 1
105 165 1
105 166 1
105 167 1
105 169 1
105 175 1
105 177 1
105 182 1
105 184 1
105 185 1
105 188 1
105 189 1
105 191 1
105 196 1
105 198 1
105 201 1
105 202 1
105 203 1
105 204 1
105 205 1
105 207 1
105 208 1
105 209 1
105 212 1
105 214 1
105 225 1
105 230 1
105 231 1
105 232 1
105 235 1
105 237 1
105 238 1
105 239 1
105 243 1
105 244 1
105 245 1
105 246 1
105 248 1
105 255 1
105 260 1
105 261 1
105 269 1
105 276 1
105 277 1
105 280 1
105 283 1
105 284 1
105 285 1
105 286 1
105 298 1
105 300 1
105 304 1
105 308 1
105 311 1
105 312 1
105 313 1
105 317 1
105 320 1
105 325 1
105 335 1
105 338 1
105 339 1
105 343 1
105 349 1
105 351 1
105 356 1
105 359 1
105 361 1
105 362 1
105 365 1
105 369 1
105 371 1
105 373 1
105 375 1
105 381 1
105 382 1
105 383 1
105 391 1
105 395 1
106 109 1
106 110 1
106 111 1
106 113 1
106 115 1
106 118 1
106 123 1
106 126 1
106 129 1
106 130 1
106 140 1
106 141 1
106 145 1
106 153 1
106 154 1
106 164 1
106 165 1
106 166 1
106 170 1
106 175 1
106 176 1
106 177 1
106 181 1
106 182 1
106 183 1
106 184 1
106 186 1
106 188 1
106 189 1
106 190 1
106 191 1
106 196 1
106 198 1
106 199 1
106 200 1
106 201 1
106 203 1
106 208 1
106 209 1
106 216 1
106 220 1
106 221 1
106 225 1
106 226 1
106 234 1
106 237 1
106 240 1
106 243 1
106 252 1
106 258 1
106 260 1
106 261 1
106 262 1
106 263 1
106 264 1
106 267 1
106 268 1
106 270 1
106 274 1
106 280 1
106 284 1
106 290 1
106 292 1
106 300 1
106 304 1
106 308 1
106 310 1
106 312 1
106 314 1
106 315 1
106 324 1
106 329 1
106 330 1
106 331 1
106 338 1
106 339 1
106 341 1
106 343 1
106 345 1
106 347 1
106 348 1
106 349 1
106 353 1
106 355 1
106 356 1
106 359 1
106 360 1
106 361 1
106 362 1
106 369 1
106 370 1
106 371 1
106 373 1
106 374 1
106 375 1
106 377 1
106 379 1
106 383 1
106 386 1
106 387 1
106 389 1
106 390 1
106 391 1
106 393 1
106 396 1
107 109 1
107 118 1
107 123 1
107 126 1
107 128 1
107 129 1
107 130 1
107 135 1
107 145 1
107 147 1
107 153 1
107 154 1
107 161 1
107 167 1
107 168 1
107 172 1
107 174 1
107 175 1
107 180 1
107 181 1
107 182 1
107 183 1
107 184 1
107 185 1
107 188 1
107 189 1
107 191 1
107 195 1
107 197 1
107 199 1
107 200 1
107 204 1
107 208 1
107 212 1
107 217 1
107 218 1
107 224 1
107 225 1
107 228 1
107 230 1
107 235 1
107 237 1
107 239 1
107 242 1
107 243 1
107 246 1
107 250 1
107 251 1
107 256 1
107 257 1
107 258 1
107 261 1
107 264 1
107 266 1
107 267 1
107 269 1
107 270 1
107 272 1
107 277 1
107 280 1
107 284 1
107 287 1
107 290 1
107 293 1
107 301 1
107 308 1
107 310 1
107 311 1
107 312 1
107 315 1
107 317 1
107 318 1
107 320 1
107 321 1
107 326 1
107 329 1
107 332 1
107 337 1
107 345 1
107 349 1
107 351 1
107 352 1
107 358 1
107 359 1
107 361 1
107 362 1
107 370 1
107 373 1
107 375 1
107 378 1
107 380 1
107 383 1
107 384 1
107 387 1
107 390 1
107 391 1
107 399 1
107 400 1
108 114 1
108 124 1
108 127 1
108 132 1
108 135 1
108 143 1
108 146 1
108 148 1
108 149 1
108 151 1
108 152 1
108 158 1
108 159 1
108 160 1
108 162 1
108 164 1
108 171 1
108 173 1
108 179 1
108 180 1
108 194 1
108 197 1
108 207 1
108 217 1
108 221 1
108 222 1
108 223 1
108 226 1
108 227 1
108 229 1
108 232 1
108 241 1
108 243 1
108 246 1
108 249 1
108 251 1
108 252 1
108 254 1
108 256 1
108 259 1
108 263 1
108 265 1
108 268 1
108 273 1
108 276 1
108 279 1
108 281 1
108 282 1
108 285 1
108 287 1
108 289 1
108 291 1
108 292 1
108 294 1
108 301 1
108 303 1
108 306 1
108 307 1
108 308 1
108 314 1
108 319 1
108 322 1
108 323 1
108 327 1
108 328 1
108 332 1
108 336 1
108 337 1
108 344 1
108 348 1
108 350 1
108 352 1
108 354 1
108 357 1
108 367 1
108 368 1
108 372 1
108 376 1
108 384 1
108 387 1
108 392 1
108 393 1
108 396 1
108 398 1
109 121 1
109 122 1
109 127 1
109 134 1
109 135 1
109 138 1
109 139 1
109 140 1
109 142 1
109 143 1
109 146 1
109 148 1
109 149 1
109 151 1
109 152 1
109 158 1
109 159 1
109 160 1
109 161 1
109 171 1
109 175 1
109 188 1
109 205 1
109 210 1
109 211 1
109 215 1
109 222 1
109 223 1
109 227 1
109 228 1
109 229 1
109 230 1
109 233 1
109 237 1
109 245 1
109 247 1
109 252 1
109 254 1
109 256 1
109 257 1
109 262 1
109 263 1
109 265 1
109 271 1
109 275 1
109 278 1
109 279 1
109 281 1
109 282 1
109 287 1
109 291 1
109 295 1
109 297 1
109 299 1
109 301 1
109 302 1
109 303 1
109 307 1
109 319 1
109 322 1
109 323 1
109 325 1
109 327 1
109 328 1
109 330 1
109 331 1
109 334 1
109 340 1
109 346 1
109 347 1
109 350 1
109 357 1
109 366 1
109 372 1
109 379 1
109 384 1
109 385 1
109 388 1
109 389 1
109 392 1
109 396 1
109 398 1
109 400 1
110 114 1
110 117 1
110 121 1
110 122 1
110 127 1
110 131 1
110 132 1
110 134 1
110 138 1
110 143 1
110 144 1
110 148 1
110 149 1
110 151 1
110 153 1
110 156 1
110 159 1
110 160 1
110 162 1
110 163 1
110 164 1
110 167 1
110 171 1
110 172 1
110 179 1
110 193 1
110 197 1
110 206 1
110 207 1
110 209 1
110 211 1
110 217 1
110 223 1
110 225 1
110 226 1
110 229 1
110 232 1
110 233 1
110 242 1
110 245 1
110 247 1
110 253 1
110 254 1
110 259 1
110 260 1
110 263 1
110 265 1
110 273 1
110 275 1
110 276 1
110 278 1
110 281 1
110 282 1
110 283 1
110 289 1
110 291 1
110 295 1
110 301 1
110 303 1
110 307 1
110 309 1
110 319 1
110 322 1
110 323 1
110 327 1
110 330 1
110 331 1
110 338 1
110 340 1
110 341 1
110 342 1
110 348 1
110 350 1
110 351 1
110 352 1
110 353 1
110 367 1
110 371 1
110 372 1
110 376 1
110 378 1
110 379 1
110 384 1
110 385 1
110 389 1
110 392 1
110 394 1
110 396 1
110 398 1
111 112 1
111 117 1
111 120 1
111 124 1
111 132 1
111 133 1
111 134 1
111 135 1
111 143 1
111 149 1
111 151 1
111 155 1
111 156 1
111 158 1
111 159 1
111 160 1
111 162 1
111 170 1
111 171 1
111 173 1
111 181 1
111 184 1
111 185 1
111 192 1
111 193 1
111 194 1
111 197 1
111 210 1
111 217 1
111 222 1
111 226 1
111 227 1
111 236 1
111 239 1
111 242 1
111 245 1
111 249 1
111 250 1
111 254 1
111 256 1
111 259 1
111 264 1
111 265 1
111 268 1
111 269 1
111 271 1
111 276 1
111 281 1
111 282 1
111 283 1
111 284 1
111 289 1
111 294 1
111 295 1
111 297 1
111 301 1
111 307 1
111 323 1
111 325 1
111 327 1
111 328 1
111 331 1
111 332 1
111 336 1
111 340 1
111 341 1
111 347 1
111 348 1
111 349 1
111 350 1
111 353 1
111 358 1
111 363 1
111 364 1
111 368 1
111 376 1
111 378 1
111 381 1
111 384 1
111 388 1
111 390 1
111 393 1
111 394 1
111 397 1
111 400 1
112 118 1
112 120 1
112 123 1
112 125 1
112 126 1
112 129 1
112 137 1
112 140 1
112 144 1
112 147 1
112 148 1
112 153 1
112 154 1
112 157 1
112 158 1
112 159 1
112 160 1
112 161 1
112 165 1
112 166 1
112 168 1
112 170 1
112 178 1
112 180 1
112 181 1
112 182 1
112 183 1
112 184 1
112 185 1
112 189 1
112 190 1
112 195 1
112 198 1
112 199 1
112 200 1
112 203 1
112 204 1
112 205 1
112 209 1
112 210 1
112 212 1
112 218 1
112 224 1
112 227 1
112 228 1
112 231 1
112 234 1
112 238 1
112 240 1
112 243 1
112 244 1
112 248 1
112 250 1
112 251 1
112 255 1
112 260 1
112 261 1
112 262 1
112 264 1
112 267 1
112 269 1
112 272 1
112 284 1
112 286 1
112 290 1
112 292 1
112 296 1
112 298 1
112 305 1
112 306 1
112 308 1
112 313 1
112 314 1
112 315 1
112 316 1
112 317 1
112 318 1
112 323 1
112 324 1
112 326 1
112 328 1
112 329 1
112 335 1
112 336 1
112 339 1
112 342 1
112 343 1
112 344 1
112 349 1
112 351 1
112 354 1
112 355 1
112 356 1
112 358 1
112 360 1
112 361 1
112 362 1
112 374 1
112 375 1
112 376 1
112 377 1
112 381 1
112 382 1
112 383 1
112 391 1
112 395 1
112 397 1
113 115 1
113 122 1
113 131 1
113 135 1
113 141 1
113 143 1
113 149 1
113 151 1
113 152 1
113 155 1
113 156 1
113 174 1
113 178 1
113 179 1
113 191 1
113 192 1
113 196 1
113 197 1
113 199 1
113 202 1
113 203 1
113 210 1
113 211 1
113 215 1
113 222 1
113 229 1
113 231 1
113 236 1
113 240 1
113 247 1
113 249 1
113 252 1
113 253 1
113 254 1
113 256 1
113 259 1
113 265 1
113 268 1
113 271 1
113 275 1
113 280 1
113 281 1
113 282 1
113 285 1
113 295 1
113 297 1
113 319 1
113 325 1
113 327 1
113 328 1
113 331 1
113 332 1
113 340 1
113 341 1
113 343 1
113 346 1
113 347 1
113 353 1
113 354 1
113 357 1
113 370 1
113 376 1
113 378 1
113 379 1
113 385 1
113 386 1
113 388 1
113 392 1
113 393 1
113 396 1
113 397 1
113 398 1
114 120 1
114 125 1
114 127 1
114 128 1
114 129 1
114 131 1
114 141 1
114 144 1
114 145 1
114 147 1
114 149 1
114 151 1
114 161 1
114 165 1
114 166 1
114 168 1
114 169 1
114 170 1
114 172 1
114 174 1
114 176 1
114 177 1
114 180 1
114 181 1
114 183 1
114 184 1
114 189 1
114 195 1
114 196 1
114 198 1
114 200 1
114 203 1
114 204 1
114 205 1
114 206 1
114 208 1
114 212 1
114 216 1
114 218 1
114 221 1
114 224 1
114 225 1
114 228 1
114 233 1
114 235 1
114 239 1
114 243 1
114 261 1
114 264 1
114 267 1
114 284 1
114 288 1
114 289 1
114 296 1
114 300 1
114 304 1
114 305 1
114 306 1
114 310 1
114 312 1
114 314 1
114 317 1
114 318 1
114 320 1
114 324 1
114 333 1
114 335 1
114 338 1
114 342 1
114 351 1
114 355 1
114 358 1
114 359 1
114 362 1
114 367 1
114 371 1
114 374 1
114 380 1
114 382 1
114 390 1
114 391 1
114 392 1
114 394 1
114 395 1
115 121 1
115 122 1
115 132 1
115 138 1
115 139 1
115 141 1
115 142 1
115 143 1
115 148 1
115 151 1
115 152 1
115 155 1
115 156 1
115 158 1
115 160 1
115 162 1
115 173 1
115 174 1
115 178 1
115 187 1
115 191 1
115 192 1
115 196 1
115 197 1
115 199 1
115 203 1
115 207 1
115 211 1
115 217 1
115 222 1
115 223 1
115 226 1
115 229 1
115 231 1
115 232 1
115 240 1
115 241 1
115 242 1
115 247 1
115 252 1
115 253 1
115 256 1
115 268 1
115 273 1
115 275 1
115 280 1
115 282 1
115 291 1
115 294 1
115 295 1
115 297 1
115 299 1
115 301 1
115 302 1
115 303 1
115 321 1
115 323 1
115 325 1
115 328 1
115 330 1
115 331 1
115 332 1
115 336 1
115 337 1
115 341 1
115 343 1
115 346 1
115 347 1
115 353 1
115 364 1
115 368 1
115 370 1
115 379 1
115 386 1
115 388 1
115 389 1
115 392 1
115 393 1
115 397 1
116 117 1
116 123 1
116 124 1
116 131 1
116 135 1
116 139 1
116 142 1
116 146 1
116 152 1
116 155 1
116 156 1
116 160 1
116 164 1
116 171 1
116 173 1
116 179 1
116 183 1
116 193 1
116 198 1
116 202 1
116 208 1
116 211 1
116 215 1
116 216 1
116 226 1
116 227 1
116 232 1
116 235 1
116 242 1
116 245 1
116 247 1
116 252 1
116 254 1
116 259 1
116 263 1
116 271 1
116 273 1
116 275 1
116 277 1
116 278 1
116 281 1
116 285 1
116 289 1
116 294 1
116 307 1
116 317 1
116 319 1
116 328 1
116 331 1
116 332 1
116 335 1
116 336 1
116 341 1
116 347 1
116 350 1
116 352 1
116 353 1
116 357 1
116 365 1
116 376 1
116 378 1
116 379 1
116 388 1
116 394 1
116 396 1
116 397 1
116 399 1
117 120 1
117 121 1
117 126 1
117 129 1
117 137 1
117 140 1
117 141 1
117 145 1
117 153 1
117 155 1
117 157 1
117 161 1
117 165 1
117 166 1
117 167 1
117 170 1
117 172 1
117 175 1
117 180 1
117 181 1
117 182 1
117 183 1
117 184 1
117 186 1
117 189 1
117 190 1
117 191 1
117 193 1
117 195 1
117 196 1
117 199 1
117 203 1
117 204 1
117 212 1
117 213 1
117 215 1
117 216 1
117 220 1
117 221 1
117 228 1
117 231 1
117 237 1
117 243 1
117 244 1
117 250 1
117 251 1
117 253 1
117 257 1
117 258 1
117 259 1
117 260 1
117 261 1
117 262 1
117 264 1
117 266 1
117 269 1
117 277 1
117 278 1
117 282 1
117 290 1
117 293 1
117 296 1
117 298 1
117 300 1
117 304 1
117 308 1
117 310 1
117 315 1
117 320 1
117 326 1
117 329 1
117 335 1
117 342 1
117 344 1
117 345 1
117 356 1
117 357 1
117 359 1
117 361 1
117 363 1
117 364 1
117 365 1
117 369 1
117 373 1
117 375 1
117 377 1
117 380 1
117 381 1
117 382 1
117 387 1
117 390 1
117 391 1
118 119 1
118 121 1
118 124 1
118 130 1
118 133 1
118 134 1
118 138 1
118 139 1
118 143 1
118 150 1
118 155 1
118 156 1
118 159 1
118 163 1
118 171 1
118 178 1
118 179 1
118 187 1
118 192 1
118 193 1
118 195 1
118 197 1
118 211 1
118 213 1
118 214 1
118 227 1
118 229 1
118 247 1
118 249 1
118 252 1
118 253 1
118 258 1
118 259 1
118 263 1
118 268 1
118 275 1
118 278 1
118 281 1
118 283 1
118 285 1
118 288 1
118 289 1
118 298 1
118 299 1
118 301 1
118 310 1
118 319 1
118 321 1
118 322 1
118 323 1
118 325 1
118 327 1
118 328 1
118 330 1
118 332 1
118 336 1
118 346 1
118 348 1
118 352 1
118 354 1
118 359 1
118 363 1
118 364 1
118 367 1
118 368 1
118 374 1
118 376 1
118 378 1
118 379 1
118 384 1
118 385 1
118 388 1
118 392 1
118 393 1
118 395 1
118 396 1
118 397 1
118 398 1
118 400 1
119 121 1
119 122 1
119 127 1
119 130 1
119 133 1
119 135 1
119 138 1
119 139 1
119 143 1
119 148 1
119 150 1
119 151 1
119 152 1
119 155 1
119 159 1
119 162 1
119 163 1
119 164 1
119 173 1
119 192 1
119 193 1
119 194 1
119 195 1
119 202 1
119 206 1
119 211 1
119 213 1
119 214 1
119 215 1
119 226 1
119 227 1
119 229 1
119 232 1
119 236 1
119 242 1
119 254 1
119 256 1
119 258 1
119 268 1
119 275 1
119 276 1
119 278 1
119 281 1
119 282 1
119 283 1
119 285 1
119 287 1
119 288 1
119 289 1
119 294 1
119 297 1
119 298 1
119 299 1
119 310 1
119 319 1
119 322 1
119 325 1
119 327 1
119 328 1
119 331 1
119 332 1
119 336 1
119 341 1
119 346 1
119 348 1
119 352 1
119 353 1
119 359 1
119 364 1
119 367 1
119 368 1
119 374 1
119 376 1
119 379 1
119 385 1
119 388 1
119 389 1
119 392 1
119 393 1
119 394 1
119 395 1
119 396 1
119 400 1
120 121 1
120 122 1
120 124 1
120 127 1
120 134 1
120 149 1
120 152 1
120 155 1
120 156 1
120 158 1
120 160 1
120 163 1
120 170 1
120 171 1
120 173 1
120 178 1
120 181 1
120 184 1
120 185 1
120 193 1
120 194 1
120 206 1
120 210 1
120 215 1
120 222 1
120 232 1
120 233 1
120 239 1
120 242 1
120 245 1
120 250 1
120 252 1
120 254 1
120 256 1
120 263 1
120 264 1
120 265 1
120 268 1
120 269 1
120 271 1
120 273 1
120 275 1
120 276 1
120 282 1
120 284 1
120 285 1
120 287 1
120 288 1
120 289 1
120 291 1
120 294 1
120 297 1
120 299 1
120 301 1
120 302 1
120 307 1
120 319 1
120 323 1
120 327 1
120 328 1
120 331 1
120 336 1
120 337 1
120 349 1
120 352 1
120 353 1
120 357 1
120 358 1
120 363 1
120 366 1
120 372 1
120 379 1
120 381 1
120 384 1
120 385 1
120 388 1
120 390 1
120 392 1
120 397 1
121 125 1
121 130 1
121 136 1
121 140 1
121 144 1
121 145 1
121 147 1
121 150 1
121 153 1
121 155 1
121 157 1
121 161 1
121 167 1
121 169 1
121 170 1
121 172 1
121 175 1
121 176 1
121 177 1
121 180 1
121 184 1
121 185 1
121 191 1
121 193 1
121 195 1
121 198 1
121 200 1
121 203 1
121 204 1
121 205 1
121 209 1
121 212 1
121 215 1
121 216 1
121 218 1
121 219 1
121 220 1
121 228 1
121 234 1
121 235 1
121 237 1
121 238 1
121 239 1
121 240 1
121 250 1
121 251 1
121 253 1
121 257 1
121 259 1
121 260 1
121 262 1
121 266 1
121 274 1
121 277 1
121 278 1
121 280 1
121 282 1
121 286 1
121 290 1
121 298 1
121 300 1
121 305 1
121 310 1
121 311 1
121 314 1
121 315 1
121 318 1
121 320 1
121 326 1
121 333 1
121 334 1
121 335 1
121 343 1
121 349 1
121 351 1
121 355 1
121 356 1
121 357 1
121 359 1
121 363 1
121 364 1
121 369 1
121 370 1
121 371 1
121 374 1
121 377 1
121 380 1
121 381 1
121 383 1
121 386 1
121 387 1
121 391 1
122 124 1
122 125 1
122 130 1
122 137 1
122 140 1
122 141 1
122 144 1
122 150 1
122 154 1
122 156 1
122 161 1
122 165 1
122 168 1
122 174 1
122 176 1
122 177 1
122 180 1
122 181 1
122 182 1
122 186 1
122 188 1
122 191 1
122 200 1
122 201 1
122 202 1
122 203 1
122 204 1
122 207 1
122 208 1
122 209 1
122 212 1
122 214 1
122 220 1
122 224 1
122 225 1
122 228 1
122 230 1
122 231 1
122 232 1
122 235 1
122 237 1
122 239 1
122 240 1
122 245 1
122 246 1
122 255 1
122 257 1
122 261 1
122 262 1
122 264 1
122 266 1
122 267 1
122 270 1
122 272 1
122 276 1
122 280 1
122 283 1
122 285 1
122 292 1
122 305 1
122 306 1
122 310 1
122 314 1
122 315 1
122 316 1
122 320 1
122 324 1
122 325 1
122 326 1
122 333 1
122 334 1
122 343 1
122 349 1
122 356 1
122 370 1
122 377 1
122 381 1
122 382 1
122 383 1
122 386 1
122 391 1
122 395 1
123 124 1
123 132 1
123 134 1
123 135 1
123 142 1
123 149 1
123 158 1
123 159 1
123 160 1
123 163 1
123 173 1
123 178 1
123 183 1
123 187 1
123 194 1
123 197 1
123 198 1
123 202 1
123 208 1
123 210 1
123 211 1
123 215 1
123 216 1
123 217 1
123 226 1
123 227 1
123 235 1
123 236 1
123 241 1
123 242 1
123 245 1
123 247 1
123 263 1
123 273 1
123 275 1
123 276 1
123 277 1
123 278 1
123 283 1
123 287 1
123 288 1
123 291 1
123 294 1
123 297 1
123 299 1
123 301 1
123 302 1
123 303 1
123 309 1
123 317 1
123 319 1
123 323 1
123 327 1
123 331 1
123 332 1
123 335 1
123 336 1
123 340 1
123 341 1
123 348 1
123 353 1
123 357 1
123 363 1
123 364 1
123 365 1
123 366 1
123 367 1
123 372 1
123 384 1
123 385 1
123 389 1
123 396 1
123 397 1
123 398 1
123 399 1
124 129 1
124 136 1
124 137 1
124 141 1
124 144 1
124 145 1
124 147 1
124 156 1
124 157 1
124 170 1
124 174 1
124 180 1
124 185 1
124 188 1
124 196 1
124 200 1
124 201 1
124 202 1
124 203 1
124 204 1
124 205 1
124 207 1
124 209 1
124 214 1
124 218 1
124 219 1
124 220 1
124 228 1
124 232 1
124 234 1
124 235 1
124 238 1
124 240 1
124 243 1
124 245 1
124 246 1
124 248 1
124 250 1
124 255 1
124 257 1
124 260 1
124 264 1
124 267 1
124 269 1
124 274 1
124 276 1
124 283 1
124 285 1
124 286 1
124 290 1
124 292 1
124 293 1
124 296 1
124 300 1
124 304 1
124 305 1
124 306 1
124 311 1
124 324 1
124 325 1
124 326 1
124 333 1
124 334 1
124 339 1
124 343 1
124 344 1
124 349 1
124 355 1
124 356 1
124 360 1
124 362 1
124 365 1
124 369 1
124 370 1
124 373 1
124 374 1
124 382 1
124 390 1
124 395 1
125 133 1
125 134 1
125 135 1
125 138 1
125 145 1
125 148 1
125 149 1
125 152 1
125 156 1
125 157 1
125 159 1
125 162 1
125 163 1
125 164 1
125 166 1
125 173 1
125 179 1
125 187 1
125 192 1
125 193 1
125 194 1
125 197 1
125 206 1
125 211 1
125 226 1
125 227 1
125 232 1
125 233 1
125 236 1
125 242 1
125 245 1
125 248 1
125 252 1
125 254 1
125 256 1
125 261 1
125 263 1
125 265 1
125 268 1
125 273 1
125 274 1
125 276 1
125 278 1
125 283 1
125 285 1
125 287 1
125 289 1
125 293 1
125 299 1
125 301 1
125 304 1
125 305 1
125 309 1
125 311 1
125 322 1
125 327 1
125 328 1
125 331 1
125 337 1
125 340 1
125 346 1
125 347 1
125 353 1
125 364 1
125 367 1
125 372 1
125 378 1
125 382 1
125 384 1
125 385 1
125 393 1
125 394 1
126 127 1
126 129 1
126 131 1
126 134 1
126 135 1
126 136 1
126 138 1
126 139 1
126 146 1
126 148 1
126 149 1
126 152 1
126 155 1
126 158 1
126 160 1
126 162 1
126 164 1
126 171 1
126 176 1
126 179 1
126 192 1
126 194 1
126 197 1
126 202 1
126 207 1
126 210 1
126 211 1
126 212 1
126 223 1
126 229 1
126 236 1
126 241 1
126 247 1
126 249 1
126 253 1
126 254 1
126 256 1
126 263 1
126 271 1
126 275 1
126 276 1
126 279 1
126 281 1
126 286 1
126 287 1
126 288 1
126 291 1
126 296 1
126 297 1
126 300 1
126 301 1
126 302 1
126 303 1
126 309 1
126 318 1
126 319 1
126 321 1
126 325 1
126 327 1
126 329 1
126 330 1
126 332 1
126 341 1
126 345 1
126 347 1
126 354 1
126 355 1
126 361 1
126 363 1
126 364 1
126 366 1
126 368 1
126 377 1
126 378 1
126 384 1
126 391 1
126 392 1
126 393 1
126 394 1
126 396 1
126 398 1
127 130 1
127 131 1
127 137 1
127 144 1
127 147 1
127 149 1
127 150 1
127 151 1
127 153 1
127 154 1
127 166 1
127 168 1
127 169 1
127 174 1
127 175 1
127 180 1
127 181 1
127 186 1
127 189 1
127 190 1
127 195 1
127 200 1
127 203 1
127 206 1
127 208 1
127 209 1
127 212 1
127 219 1
127 221 1
127 225 1
127 228 1
127 230 1
127 231 1
127 233 1
127 234 1
127 235 1
127 237 1
127 238 1
127 239 1
127 240 1
127 244 1
127 246 1
127 250 1
127 255 1
127 257 1
127 261 1
127 262 1
127 264 1
127 267 1
127 269 1
127 270 1
127 274 1
127 280 1
127 288 1
127 289 1
127 306 1
127 308 1
127 311 1
127 313 1
127 317 1
127 334 1
127 335 1
127 342 1
127 344 1
127 345 1
127 355 1
127 356 1
127 359 1
127 360 1
127 365 1
127 367 1
127 369 1
127 370 1
127 371 1
127 373 1
127 380 1
127 382 1
127 383 1
127 392 1
127 394 1
127 395 1
127 399 1
128 132 1
128 133 1
128 134 1
128 135 1
128 138 1
128 139 1
128 142 1
128 143 1
128 148 1
128 149 1
128 151 1
128 155 1
128 158 1
128 160 1
128 162 1
128 164 1
128 171 1
128 177 1
128 179 1
128 182 1
128 186 1
128 187 1
128 189 1
128 202 1
128 204 1
128 211 1
128 215 1
128 217 1
128 222 1
128 226 1
128 227 1
128 229 1
128 238 1
128 242 1
128 249 1
128 252 1
128 254 1
128 259 1
128 263 1
128 265 1
128 267 1
128 272 1
128 275 1
128 281 1
128 283 1
128 285 1
128 287 1
128 291 1
128 294 1
128 295 1
128 301 1
128 302 1
128 303 1
128 309 1
128 312 1
128 320 1
128 321 1
128 324 1
128 326 1
128 328 1
128 331 1
128 332 1
128 336 1
128 340 1
128 341 1
128 347 1
128 348 1
128 350 1
128 357 1
128 360 1
128 363 1
128 364 1
128 366 1
128 367 1
128 372 1
128 376 1
128 378 1
128 379 1
128 388 1
128 394 1
128 397 1
128 398 1
128 400 1
129 131 1
129 136 1
129 142 1
129 146 1
129 148 1
129 155 1
129 156 1
129 159 1
129 163 1
129 164 1
129 171 1
129 173 1
129 176 1
129 179 1
129 187 1
129 192 1
129 194 1
129 197 1
129 206 1
129 207 1
129 210 1
129 211 1
129 212 1
129 215 1
129 222 1
129 226 1
129 227 1
129 229 1
129 233 1
129 236 1
129 241 1
129 247 1
129 252 1
129 256 1
129 259 1
129 268 1
129 273 1
129 279 1
129 281 1
129 282 1
129 283 1
129 285 1
129 286 1
129 288 1
129 294 1
129 295 1
129 296 1
129 300 1
129 302 1
129 303 1
129 307 1
129 309 1
129 318 1
129 319 1
129 321 1
129 323 1
129 325 1
129 329 1
129 330 1
129 331 1
129 336 1
129 345 1
129 346 1
129 347 1
129 350 1
129 352 1
129 355 1
129 361 1
129 364 1
129 368 1
129 372 1
129 376 1
129 377 1
129 379 1
129 384 1
129 389 1
129 391 1
129 392 1
129 393 1
129 394 1
129 400 1
130 131 1
130 133 1
130 134 1
130 138 1
130 143 1
130 146 1
130 149 1
130 150 1
130 156 1
130 160 1
130 162 1
130 164 1
130 178 1
130 179 1
130 193 1
130 195 1
130 197 1
130 207 1
130 211 1
130 213 1
130 214 1
130 215 1
130 226 1
130 229 1
130 236 1
130 242 1
130 249 1
130 252 1
130 253 1
130 254 1
130 258 1
130 259 1
130 276 1
130 279 1
130 281 1
130 283 1
130 288 1
130 289 1
130 291 1
130 294 1
130 297 1
130 298 1
130 299 1
130 302 1
130 303 1
130 307 1
130 309 1
130 310 1
130 319 1
130 322 1
130 325 1
130 327 1
130 328 1
130 331 1
130 337 1
130 340 1
130 341 1
130 346 1
130 347 1
130 350 1
130 352 1
130 353 1
130 357 1
130 359 1
130 364 1
130 367 1
130 368 1
130 372 1
130 374 1
130 378 1
130 379 1
130 385 1
130 392 1
130 393 1
130 395 1
130 396 1
130 397 1
130 398 1
131 136 1
131 137 1
131 141 1
131 144 1
131 147 1
131 149 1
131 150 1
131 151 1
131 153 1
131 154 1
131 157 1
131 167 1
131 168 1
131 170 1
131 176 1
131 177 1
131 180 1
131 182 1
131 186 1
131 188 1
131 189 1
131 190 1
131 195 1
131 196 1
131 199 1
131 206 1
131 212 1
131 213 1
131 216 1
131 219 1
131 225 1
131 231 1
131 233 1
131 234 1
131 238 1
131 240 1
131 244 1
131 246 1
131 248 1
131 257 1
131 260 1
131 261 1
131 262 1
131 264 1
131 267 1
131 269 1
131 272 1
131 277 1
131 280 1
131 286 1
131 288 1
131 289 1
131 290 1
131 293 1
131 296 1
131 298 1
131 300 1
131 315 1
131 316 1
131 320 1
131 329 1
131 333 1
131 334 1
131 343 1
131 344 1
131 351 1
131 355 1
131 358 1
131 362 1
131 365 1
131 367 1
131 369 1
131 370 1
131 373 1
131 380 1
131 381 1
131 383 1
131 386 1
131 387 1
131 391 1
131 392 1
131 394 1
131 395 1
132 134 1
132 136 1
132 137 1
132 139 1
132 141 1
132 144 1
132 150 1
132 157 1
132 167 1
132 168 1
132 169 1
132 170 1
132 171 1
132 172 1
132 180 1
132 183 1
132 185 1
132 186 1
132 195 1
132 196 1
132 198 1
132 200 1
132 205 1
132 209 1
132 212 1
132 213 1
132 216 1
132 218 1
132 219 1
132 223 1
132 225 1
132 230 1
132 231 1
132 234 1
132 239 1
132 243 1
132 244 1
132 246 1
132 248 1
132 250 1
132 257 1
132 258 1
132 261 1
132 266 1
132 269 1
132 271 1
132 273 1
132 274 1
132 275 1
132 280 1
132 284 1
132 290 1
132 291 1
132 293 1
132 296 1
132 304 1
132 306 1
132 314 1
132 315 1
132 316 1
132 320 1
132 322 1
132 329 1
132 340 1
132 342 1
132 344 1
132 351 1
132 355 1
132 356 1
132 360 1
132 362 1
132 368 1
132 371 1
132 372 1
132 373 1
132 380 1
132 383 1
132 391 1
132 395 1
132 398 1
133 138 1
133 140 1
133 142 1
133 146 1
133 150 1
133 153 1
133 161 1
133 166 1
133 170 1
133 189 1
133 190 1
133 191 1
133 194 1
133 196 1
133 199 1
133 200 1
133 201 1
133 205 1
133 209 1
133 211 1
133 216 1
133 218 1
133 219 1
133 220 1
133 229 1
133 230 1
133 231 1
133 234 1
133 237 1
133 238 1
133 239 1
133 240 1
133 244 1
133 247 1
133 248 1
133 250 1
133 260 1
133 262 1
133 264 1
133 265 1
133 267 1
133 269 1
133 272 1
133 277 1
133 280 1
133 286 1
133 294 1
133 296 1
133 298 1
133 300 1
133 307 1
133 308 1
133 309 1
133 312 1
133 313 1
133 315 1
133 318 1
133 327 1
133 338 1
133 339 1
133 344 1
133 345 1
133 349 1
133 351 1
133 355 1
133 361 1
133 362 1
133 365 1
133 371 1
133 375 1
133 381 1
133 383 1
133 386 1
133 387 1
133 390 1
133 391 1
133 395 1
134 136 1
134 139 1
134 140 1
134 144 1
134 150 1
134 153 1
134 157 1
134 161 1
134 165 1
134 166 1
134 167 1
134 168 1
134 169 1
134 171 1
134 172 1
134 182 1
134 183 1
134 185 1
134 188 1
134 189 1
134 191 1
134 200 1
134 201 1
134 203 1
134 208 1
134 209 1
134 212 1
134 213 1
134 214 1
134 216 1
134 218 1
134 223 1
134 224 1
134 225 1
134 230 1
134 234 1
134 235 1
134 238 1
134 240 1
134 243 1
134 244 1
134 248 1
134 250 1
134 261 1
134 262 1
134 264 1
134 269 1
134 271 1
134 273 1
134 275 1
134 277 1
134 280 1
134 291 1
134 296 1
134 298 1
134 305 1
134 306 1
134 310 1
134 312 1
134 318 1
134 320 1
134 322 1
134 326 1
134 333 1
134 334 1
134 338 1
134 340 1
134 345 1
134 349 1
134 351 1
134 355 1
134 360 1
134 368 1
134 370 1
134 371 1
134 372 1
134 373 1
134 375 1
134 377 1
134 380 1
134 381 1
134 382 1
134 391 1
134 398 1
135 136 1
135 137 1
135 140 1
135 144 1
135 145 1
135 147 1
135 150 1
135 153 1
135 161 1
135 166 1
135 167 1
135 168 1
135 170 1
135 172 1
135 181 1
135 182 1
135 183 1
135 185 1
135 186 1
135 189 1
135 190 1
135 196 1
135 197 1
135 200 1
135 201 1
135 203 1
135 204 1
135 212 1
135 213 1
135 216 1
135 217 1
135 218 1
135 220 1
135 221 1
135 224 1
135 225 1
135 230 1
135 231 1
135 235 1
135 238 1
135 242 1
135 251 1
135 256 1
135 257 1
135 260 1
135 262 1
135 264 1
135 274 1
135 287 1
135 293 1
135 296 1
135 298 1
135 301 1
135 304 1
135 306 1
135 308 1
135 311 1
135 313 1
135 315 1
135 318 1
135 320 1
135 321 1
135 324 1
135 326 1
135 332 1
135 335 1
135 337 1
135 338 1
135 342 1
135 344 1
135 345 1
135 352 1
135 356 1
135 359 1
135 360 1
135 365 1
135 369 1
135 374 1
135 375 1
135 378 1
135 380 1
135 381 1
135 382 1
135 383 1
135 384 1
135 390 1
135 391 1
135 395 1
135 399 1
135 400 1
136 138 1
136 139 1
136 146 1
136 149 1
136 151 1
136 155 1
136 156 1
136 158 1
136 159 1
136 162 1
136 171 1
136 176 1
136 178 1
136 179 1
136 187 1
136 192 1
136 197 1
136 202 1
136 207 1
136 212 1
136 223 1
136 229 1
136 232 1
136 233 1
136 241 1
136 242 1
136 245 1
136 249 1
136 254 1
136 263 1
136 276 1
136 278 1
136 281 1
136 282 1
136 285 1
136 286 1
136 287 1
136 289 1
136 295 1
136 296 1
136 299 1
136 300 1
136 301 1
136 303 1
136 318 1
136 321 1
136 322 1
136 325 1
136 327 1
136 329 1
136 332 1
136 345 1
136 347 1
136 348 1
136 350 1
136 352 1
136 353 1
136 355 1
136 361 1
136 367 1
136 376 1
136 377 1
136 391 1
136 392 1
136 394 1
136 396 1
136 397 1
137 138 1
137 146 1
137 147 1
137 149 1
137 152 1
137 155 1
137 159 1
137 160 1
137 162 1
137 163 1
137 169 1
137 171 1
137 179 1
137 193 1
137 194 1
137 197 1
137 200 1
137 201 1
137 202 1
137 206 1
137 207 1
137 211 1
137 219 1
137 222 1
137 224 1
137 226 1
137 227 1
137 229 1
137 234 1
137 241 1
137 244 1
137 247 1
137 253 1
137 254 1
137 256 1
137 268 1
137 270 1
137 275 1
137 281 1
137 283 1
137 285 1
137 287 1
137 288 1
137 290 1
137 297 1
137 302 1
137 303 1
137 307 1
137 313 1
137 315 1
137 325 1
137 331 1
137 333 1
137 337 1
137 339 1
137 340 1
137 346 1
137 347 1
137 348 1
137 353 1
137 354 1
137 357 1
137 364 1
137 366 1
137 372 1
137 376 1
137 378 1
137 379 1
137 383 1
137 384 1
137 397 1
137 398 1
138 142 1
138 144 1
138 146 1
138 147 1
138 157 1
138 161 1
138 165 1
138 169 1
138 175 1
138 176 1
138 177 1
138 180 1
138 181 1
138 183 1
138 190 1
138 191 1
138 194 1
138 198 1
138 199 1
138 200 1
138 205 1
138 208 1
138 211 1
138 212 1
138 214 1
138 218 1
138 219 1
138 220 1
138 221 1
138 228 1
138 229 1
138 230 1
138 234 1
138 237 1
138 243 1
138 244 1
138 246 1
138 247 1
138 248 1
138 250 1
138 251 1
138 255 1
138 258 1
138 261 1
138 262 1
138 265 1
138 266 1
138 267 1
138 269 1
138 277 1
138 284 1
138 290 1
138 292 1
138 294 1
138 300 1
138 304 1
138 305 1
138 306 1
138 307 1
138 309 1
138 311 1
138 316 1
138 317 1
138 326 1
138 327 1
138 333 1
138 338 1
138 339 1
138 342 1
138 343 1
138 345 1
138 349 1
138 351 1
138 356 1
138 359 1
138 361 1
138 365 1
138 369 1
138 370 1
138 374 1
138 375 1
138 377 1
138 380 1
138 381 1
138 382 1
138 383 1
138 390 1
139 140 1
139 147 1
139 150 1
139 153 1
139 154 1
139 157 1
139 165 1
139 167 1
139 168 1
139 170 1
139 171 1
139 172 1
139 174 1
139 175 1
139 176 1
139 181 1
139 184 1
139 185 1
139 186 1
139 191 1
139 196 1
139 199 1
139 200 1
139 201 1
139 203 1
139 205 1
139 209 1
139 212 1
139 213 1
139 214 1
139 218 1
139 220 1
139 221 1
139 223 1
139 225 1
139 228 1
139 230 1
139 231 1
139 234 1
139 235 1
139 239 1
139 244 1
139 246 1
139 255 1
139 257 1
139 260 1
139 270 1
139 271 1
139 272 1
139 273 1
139 275 1
139 284 1
139 286 1
139 291 1
139 292 1
139 293 1
139 296 1
139 304 1
139 308 1
139 314 1
139 316 1
139 317 1
139 322 1
139 324 1
139 326 1
139 333 1
139 335 1
139 338 1
139 339 1
139 340 1
139 342 1
139 343 1
139 344 1
139 349 1
139 356 1
139 360 1
139 361 1
139 365 1
139 368 1
139 369 1
139 370 1
139 371 1
139 372 1
139 374 1
139 375 1
139 380 1
139 382 1
139 387 1
139 391 1
139 395 1
139 398 1
140 146 1
140 148 1
140 149 1
140 151 1
140 156 1
140 158 1
140 160 1
140 161 1
140 162 1
140 164 1
140 171 1
140 175 1
140 178 1
140 188 1
140 193 1
140 194 1
140 205 1
140 206 1
140 207 1
140 210 1
140 211 1
140 227 1
140 228 1
140 229 1
140 230 1
140 236 1
140 237 1
140 241 1
140 242 1
140 249 1
140 252 1
140 254 1
140 256 1
140 257 1
140 259 1
140 262 1
140 265 1
140 268 1
140 273 1
140 276 1
140 282 1
140 285 1
140 294 1
140 299 1
140 301 1
140 302 1
140 307 1
140 319 1
140 325 1
140 328 1
140 334 1
140 336 1
140 337 1
140 346 1
140 348 1
140 352 1
140 363 1
140 364 1
140 372 1
140 376 1
140 378 1
140 379 1
140 384 1
140 388 1
140 389 1
140 393 1
140 396 1
141 142 1
141 143 1
141 151 1
141 152 1
141 155 1
141 156 1
141 158 1
141 164 1
141 171 1
141 173 1
141 174 1
141 179 1
141 191 1
141 193 1
141 194 1
141 196 1
141 199 1
141 202 1
141 203 1
141 210 1
141 211 1
141 215 1
141 217 1
141 223 1
141 227 1
141 229 1
141 231 1
141 233 1
141 236 1
141 240 1
141 241 1
141 242 1
141 249 1
141 256 1
141 259 1
141 268 1
141 276 1
141 279 1
141 280 1
141 281 1
141 283 1
141 285 1
141 287 1
141 288 1
141 291 1
141 294 1
141 297 1
141 301 1
141 302 1
141 309 1
141 319 1
141 321 1
141 323 1
141 328 1
141 330 1
141 332 1
141 336 1
141 337 1
141 341 1
141 343 1
141 346 1
141 348 1
141 350 1
141 352 1
141 357 1
141 363 1
141 364 1
141 366 1
141 367 1
141 368 1
141 370 1
141 372 1
141 385 1
141 386 1
141 389 1
141 394 1
141 397 1
141 398 1
141 400 1
142 146 1
142 153 1
142 157 1
142 166 1
142 167 1
142 175 1
142 176 1
142 177 1
142 185 1
142 188 1
142 189 1
142 190 1
142 194 1
142 198 1
142 199 1
142 200 1
142 201 1
142 205 1
142 208 1
142 211 1
142 212 1
142 214 1
142 219 1
142 220 1
142 228 1
142 229 1
142 235 1
142 237 1
142 238 1
142 239 1
142 240 1
142 244 1
142 247 1
142 248 1
142 251 1
142 255 1
142 257 1
142 258 1
142 260 1
142 261 1
142 264 1
142 265 1
142 266 1
142 270 1
142 280 1
142 292 1
142 293 1
142 294 1
142 298 1
142 300 1
142 304 1
142 305 1
142 307 1
142 308 1
142 309 1
142 312 1
142 313 1
142 314 1
142 316 1
142 317 1
142 318 1
142 324 1
142 327 1
142 335 1
142 339 1
142 342 1
142 343 1
142 344 1
142 351 1
142 355 1
142 356 1
142 360 1
142 362 1
142 365 1
142 370 1
142 373 1
142 375 1
142 377 1
142 380 1
142 382 1
142 386 1
142 391 1
143 145 1
143 147 1
143 152 1
143 153 1
143 157 1
143 163 1
143 165 1
143 166 1
143 168 1
143 169 1
143 170 1
143 172 1
143 173 1
143 176 1
143 177 1
143 179 1
143 180 1
143 181 1
143 184 1
143 186 1
143 188 1
143 198 1
143 203 1
143 204 1
143 208 1
143 209 1
143 212 1
143 214 1
143 222 1
143 224 1
143 225 1
143 237 1
143 239 1
143 241 1
143 244 1
143 248 1
143 254 1
143 255 1
143 258 1
143 260 1
143 262 1
143 267 1
143 272 1
143 274 1
143 281 1
143 286 1
143 290 1
143 296 1
143 297 1
143 299 1
143 300 1
143 302 1
143 303 1
143 310 1
143 312 1
143 314 1
143 317 1
143 324 1
143 326 1
143 329 1
143 338 1
143 339 1
143 343 1
143 345 1
143 349 1
143 355 1
143 358 1
143 359 1
143 361 1
143 365 1
143 366 1
143 369 1
143 370 1
143 371 1
143 374 1
143 375 1
143 377 1
143 380 1
143 386 1
143 388 1
143 390 1
144 146 1
144 149 1
144 151 1
144 153 1
144 155 1
144 156 1
144 158 1
144 162 1
144 164 1
144 167 1
144 172 1
144 173 1
144 187 1
144 197 1
144 207 1
144 209 1
144 215 1
144 217 1
144 222 1
144 225 1
144 227 1
144 229 1
144 241 1
144 242 1
144 245 1
144 247 1
144 249 1
144 254 1
144 256 1
144 259 1
144 260 1
144 263 1
144 271 1
144 273 1
144 276 1
144 278 1
144 285 1
144 289 1
144 297 1
144 299 1
144 309 1
144 319 1
144 321 1
144 322 1
144 325 1
144 330 1
144 336 1
144 337 1
144 338 1
144 341 1
144 342 1
144 346 1
144 347 1
144 350 1
144 351 1
144 353 1
144 357 1
144 363 1
144 368 1
144 371 1
144 372 1
144 376 1
144 378 1
144 385 1
144 388 1
144 389 1
144 392 1
144 397 1
144 398 1
144 400 1
145 148 1
145 156 1
145 157 1
145 158 1
145 159 1
145 162 1
145 166 1
145 171 1
145 178 1
145 179 1
145 187 1
145 192 1
145 193 1
145 202 1
145 206 1
145 211 1
145 217 1
145 227 1
145 229 1
145 232 1
145 236 1
145 241 1
145 245 1
145 247 1
145 248 1
145 249 1
145 252 1
145 256 1
145 261 1
145 263 1
145 265 1
145 268 1
145 271 1
145 273 1
145 274 1
145 279 1
145 281 1
145 282 1
145 283 1
145 288 1
145 291 1
145 293 1
145 295 1
145 301 1
145 302 1
145 303 1
145 304 1
145 305 1
145 309 1
145 311 1
145 319 1
145 321 1
145 322 1
145 325 1
145 327 1
145 330 1
145 331 1
145 332 1
145 336 1
145 337 1
145 340 1
145 346 1
145 347 1
145 350 1
145 352 1
145 353 1
145 363 1
145 372 1
145 378 1
145 379 1
145 382 1
145 384 1
145 385 1
145 388 1
145 392 1
145 393 1
145 394 1
145 397 1
146 153 1
146 161 1
146 165 1
146 166 1
146 169 1
146 170 1
146 172 1
146 174 1
146 176 1
146 180 1
146 181 1
146 186 1
146 189 1
146 191 1
146 194 1
146 195 1
146 196 1
146 200 1
146 203 1
146 208 1
146 211 1
146 212 1
146 213 1
146 214 1
146 216 1
146 218 1
146 220 1
146 225 1
146 229 1
146 231 1
146 234 1
146 237 1
146 238 1
146 243 1
146 246 1
146 247 1
146 251 1
146 255 1
146 260 1
146 261 1
146 265 1
146 267 1
146 269 1
146 270 1
146 274 1
146 277 1
146 280 1
146 284 1
146 292 1
146 293 1
146 294 1
146 300 1
146 306 1
146 307 1
146 309 1
146 313 1
146 317 1
146 318 1
146 327 1
146 334 1
146 338 1
146 342 1
146 343 1
146 349 1
146 351 1
146 355 1
146 356 1
146 360 1
146 361 1
146 362 1
146 371 1
146 373 1
146 374 1
146 377 1
146 386 1
146 387 1
146 395 1
146 399 1
147 148 1
147 151 1
147 158 1
147 162 1
147 169 1
147 173 1
147 178 1
147 187 1
147 192 1
147 194 1
147 197 1
147 200 1
147 201 1
147 206 1
147 207 1
147 210 1
147 217 1
147 219 1
147 223 1
147 224 1
147 227 1
147 234 1
147 241 1
147 242 1
147 244 1
147 247 1
147 252 1
147 254 1
147 256 1
147 259 1
147 263 1
147 268 1
147 270 1
147 275 1
147 278 1
147 281 1
147 285 1
147 287 1
147 290 1
147 291 1
147 294 1
147 295 1
147 302 1
147 307 1
147 313 1
147 315 1
147 319 1
147 322 1
147 323 1
147 325 1
147 327 1
147 330 1
147 332 1
147 333 1
147 336 1
147 339 1
147 340 1
147 341 1
147 346 1
147 347 1
147 348 1
147 350 1
147 352 1
147 357 1
147 364 1
147 372 1
147 376 1
147 378 1
147 383 1
147 385 1
147 389 1
147 392 1
147 393 1
147 398 1
148 153 1
148 154 1
148 158 1
148 159 1
148 160 1
148 161 1
148 165 1
148 167 1
148 168 1
148 169 1
148 172 1
148 174 1
148 175 1
148 176 1
148 178 1
148 180 1
148 181 1
148 183 1
148 184 1
148 186 1
148 196 1
148 198 1
148 203 1
148 204 1
148 210 1
148 212 1
148 213 1
148 214 1
148 218 1
148 221 1
148 225 1
148 227 1
148 228 1
148 231 1
148 234 1
148 237 1
148 238 1
148 240 1
148 243 1
148 244 1
148 250 1
148 251 1
148 255 1
148 258 1
148 262 1
148 266 1
148 269 1
148 270 1
148 272 1
148 274 1
148 277 1
148 280 1
148 286 1
148 290 1
148 296 1
148 298 1
148 300 1
148 304 1
148 305 1
148 308 1
148 310 1
148 313 1
148 316 1
148 317 1
148 318 1
148 323 1
148 324 1
148 326 1
148 328 1
148 329 1
148 333 1
148 334 1
148 335 1
148 336 1
148 338 1
148 339 1
148 342 1
148 343 1
148 349 1
148 354 1
148 356 1
148 358 1
148 361 1
148 362 1
148 365 1
148 369 1
148 370 1
148 371 1
148 374 1
148 375 1
148 376 1
148 377 1
148 380 1
148 382 1
148 383 1
148 386 1
148 387 1
148 390 1
148 391 1
148 395 1
148 397 1
148 399 1
149 151 1
149 153 1
149 157 1
149 161 1
149 165 1
149 166 1
149 172 1
149 175 1
149 176 1
149 177 1
149 183 1
149 190 1
149 196 1
149 199 1
149 200 1
149 201 1
149 203 1
149 205 1
149 206 1
149 218 1
149 219 1
149 220 1
149 221 1
149 228 1
149 230 1
149 233 1
149 237 1
149 238 1
149 240 1
149 243 1
149 244 1
149 250 1
149 257 1
149 260 1
149 266 1
149 269 1
149 272 1
149 280 1
149 288 1
149 289 1
149 290 1
149 292 1
149 298 1
149 300 1
149 304 1
149 306 1
149 311 1
149 312 1
149 313 1
149 315 1
149 317 1
149 318 1
149 320 1
149 326 1
149 329 1
149 333 1
149 338 1
149 339 1
149 342 1
149 343 1
149 345 1
149 349 1
149 355 1
149 358 1
149 362 1
149 367 1
149 370 1
149 373 1
149 374 1
149 382 1
149 383 1
149 387 1
149 390 1
149 391 1
149 392 1
149 394 1
149 395 1
149 399 1
150 151 1
150 152 1
150 156 1
150 163 1
150 164 1
150 171 1
150 173 1
150 179 1
150 192 1
150 193 1
150 194 1
150 195 1
150 197 1
150 206 1
150 210 1
150 213 1
150 214 1
150 217 1
150 222 1
150 226 1
150 227 1
150 229 1
150 232 1
150 233 1
150 241 1
150 242 1
150 247 1
150 252 1
150 258 1
150 265 1
150 268 1
150 271 1
150 273 1
150 276 1
150 278 1
150 282 1
150 289 1
150 291 1
150 294 1
150 295 1
150 297 1
150 298 1
150 299 1
150 301 1
150 310 1
150 321 1
150 322 1
150 330 1
150 331 1
150 341 1
150 352 1
150 353 1
150 354 1
150 357 1
150 359 1
150 363 1
150 366 1
150 368 1
150 372 1
150 374 1
150 388 1
150 394 1
150 395 1
150 396 1
150 398 1
150 400 1
151 161 1
151 165 1
151 166 1
151 169 1
151 170 1
151 175 1
151 177 1
151 182 1
151 184 1
151 185 1
151 188 1
151 191 1
151 196 1
151 198 1
151 200 1
151 204 1
151 205 1
151 206 1
151 208 1
151 216 1
151 218 1
151 220 1
151 225 1
151 228 1
151 231 1
151 233 1
151 234 1
151 239 1
151 248 1
151 257 1
151 262 1
151 264 1
151 267 1
151 269 1
151 270 1
151 280 1
151 284 1
151 288 1
151 289 1
151 292 1
151 296 1
151 298 1
151 305 1
151 314 1
151 315 1
151 317 1
151 318 1
151 320 1
151 324 1
151 329 1
151 334 1
151 335 1
151 342 1
151 344 1
151 349 1
151 355 1
151 358 1
151 362 1
151 365 1
151 367 1
151 377 1
151 381 1
151 382 1
151 383 1
151 391 1
151 392 1
151 394 1
152 153 1
152 157 1
152 163 1
152 167 1
152 168 1
152 173 1
152 174 1
152 175 1
152 176 1
152 177 1
152 179 1
152 180 1
152 181 1
152 182 1
152 184 1
152 185 1
152 186 1
152 188 1
152 191 1
152 195 1
152 196 1
152 199 1
152 200 1
152 201 1
152 204 1
152 205 1
152 213 1
152 216 1
152 220 1
152 221 1
152 222 1
152 224 1
152 225 1
152 228 1
152 230 1
152 234 1
152 238 1
152 239 1
152 240 1
152 241 1
152 243 1
152 244 1
152 248 1
152 254 1
152 260 1
152 261 1
152 264 1
152 266 1
152 267 1
152 272 1
152 274 1
152 277 1
152 281 1
152 286 1
152 293 1
152 297 1
152 299 1
152 302 1
152 303 1
152 306 1
152 310 1
152 311 1
152 316 1
152 317 1
152 324 1
152 326 1
152 333 1
152 334 1
152 335 1
152 338 1
152 342 1
152 344 1
152 349 1
152 351 1
152 356 1
152 358 1
152 360 1
152 366 1
152 371 1
152 373 1
152 374 1
152 380 1
152 381 1
152 382 1
152 383 1
152 386 1
152 387 1
152 388 1
153 156 1
153 158 1
153 160 1
153 162 1
153 163 1
153 164 1
153 167 1
153 172 1
153 178 1
153 187 1
153 192 1
153 194 1
153 202 1
153 207 1
153 209 1
153 217 1
153 222 1
153 225 1
153 226 1
153 227 1
153 233 1
153 236 1
153 242 1
153 247 1
153 252 1
153 253 1
153 260 1
153 265 1
153 268 1
153 271 1
153 273 1
153 275 1
153 276 1
153 278 1
153 279 1
153 282 1
153 285 1
153 288 1
153 294 1
153 297 1
153 299 1
153 301 1
153 303 1
153 319 1
153 323 1
153 328 1
153 330 1
153 332 1
153 336 1
153 338 1
153 341 1
153 342 1
153 350 1
153 351 1
153 353 1
153 357 1
153 363 1
153 366 1
153 368 1
153 371 1
153 376 1
153 378 1
153 385 1
153 388 1
153 389 1
153 392 1
153 394 1
153 396 1
153 398 1
153 400 1
154 158 1
154 160 1
154 163 1
154 165 1
154 168 1
154 171 1
154 173 1
154 178 1
154 190 1
154 192 1
154 193 1
154 194 1
154 202 1
154 206 1
154 210 1
154 211 1
154 215 1
154 217 1
154 218 1
154 220 1
154 223 1
154 226 1
154 227 1
154 233 1
154 236 1
154 242 1
154 253 1
154 255 1
154 263 1
154 266 1
154 268 1
154 273 1
154 275 1
154 281 1
154 282 1
154 288 1
154 289 1
154 299 1
154 302 1
154 307 1
154 309 1
154 316 1
154 319 1
154 321 1
154 323 1
154 327 1
154 328 1
154 336 1
154 340 1
154 346 1
154 347 1
154 353 1
154 354 1
154 356 1
154 362 1
154 364 1
154 369 1
154 372 1
154 373 1
154 375 1
154 380 1
154 384 1
154 385 1
154 388 1
154 394 1
155 157 1
155 161 1
155 166 1
155 167 1
155 168 1
155 170 1
155 174 1
155 175 1
155 177 1
155 180 1
155 184 1
155 190 1
155 193 1
155 196 1
155 203 1
155 208 1
155 213 1
155 214 1
155 215 1
155 218 1
155 219 1
155 221 1
155 224 1
155 225 1
155 228 1
155 234 1
155 237 1
155 243 1
155 244 1
155 246 1
155 248 1
155 250 1
155 253 1
155 255 1
155 257 1
155 259 1
155 260 1
155 261 1
155 264 1
155 269 1
155 270 1
155 272 1
155 274 1
155 277 1
155 278 1
155 280 1
155 282 1
155 284 1
155 290 1
155 293 1
155 296 1
155 311 1
155 312 1
155 313 1
155 315 1
155 318 1
155 320 1
155 324 1
155 326 1
155 335 1
155 338 1
155 342 1
155 349 1
155 357 1
155 358 1
155 359 1
155 360 1
155 362 1
155 363 1
155 364 1
155 365 1
155 369 1
155 370 1
155 371 1
155 374 1
155 377 1
155 380 1
155 381 1
155 386 1
155 391 1
155 399 1
156 161 1
156 165 1
156 166 1
156 167 1
156 170 1
156 174 1
156 176 1
156 182 1
156 184 1
156 186 1
156 188 1
156 189 1
156 191 1
156 198 1
156 199 1
156 200 1
156 201 1
156 202 1
156 203 1
156 204 1
156 207 1
156 209 1
156 212 1
156 216 1
156 219 1
156 224 1
156 225 1
156 228 1
156 231 1
156 232 1
156 234 1
156 235 1
156 243 1
156 245 1
156 248 1
156 260 1
156 262 1
156 264 1
156 267 1
156 269 1
156 270 1
156 276 1
156 277 1
156 283 1
156 285 1
156 290 1
156 292 1
156 296 1
156 314 1
156 316 1
156 320 1
156 325 1
156 329 1
156 333 1
156 334 1
156 335 1
156 338 1
156 339 1
156 343 1
156 344 1
156 345 1
156 351 1
156 355 1
156 356 1
156 360 1
156 362 1
156 369 1
156 375 1
156 382 1
156 386 1
156 391 1
157 159 1
157 163 1
157 166 1
157 171 1
157 173 1
157 178 1
157 187 1
157 207 1
157 210 1
157 211 1
157 215 1
157 217 1
157 229 1
157 232 1
157 247 1
157 248 1
157 253 1
157 261 1
157 265 1
157 268 1
157 273 1
157 274 1
157 281 1
157 282 1
157 285 1
157 289 1
157 293 1
157 294 1
157 295 1
157 297 1
157 301 1
157 302 1
157 303 1
157 304 1
157 305 1
157 309 1
157 311 1
157 321 1
157 322 1
157 325 1
157 328 1
157 331 1
157 332 1
157 336 1
157 337 1
157 352 1
157 353 1
157 354 1
157 357 1
157 363 1
157 364 1
157 366 1
157 382 1
157 384 1
157 388 1
157 392 1
157 393 1
157 394 1
157 398 1
157 400 1
158 159 1
158 160 1
158 168 1
158 169 1
158 170 1
158 175 1
158 176 1
158 178 1
158 180 1
158 181 1
158 182 1
158 184 1
158 190 1
158 198 1
158 199 1
158 200 1
158 201 1
158 208 1
158 210 1
158 212 1
158 213 1
158 216 1
158 218 1
158 219 1
158 224 1
158 225 1
158 227 1
158 234 1
158 237 1
158 239 1
158 244 1
158 246 1
158 248 1
158 255 1
158 257 1
158 258 1
158 260 1
158 261 1
158 266 1
158 272 1
158 274 1
158 286 1
158 292 1
158 298 1
158 300 1
158 304 1
158 312 1
158 313 1
158 315 1
158 316 1
158 323 1
158 328 1
158 329 1
158 335 1
158 336 1
158 339 1
158 342 1
158 344 1
158 354 1
158 355 1
158 361 1
158 362 1
158 365 1
158 369 1
158 371 1
158 375 1
158 376 1
158 381 1
158 382 1
158 383 1
158 397 1
159 160 1
159 166 1
159 168 1
159 174 1
159 175 1
159 178 1
159 180 1
159 183 1
159 185 1
159 196 1
159 199 1
159 200 1
159 203 1
159 205 1
159 210 1
159 212 1
159 214 1
159 216 1
159 219 1
159 221 1
159 224 1
159 225 1
159 227 1
159 228 1
159 230 1
159 234 1
159 235 1
159 238 1
159 244 1
159 248 1
159 251 1
159 258 1
159 264 1
159 266 1
159 267 1
159 274 1
159 277 1
159 280 1
159 286 1
159 292 1
159 296 1
159 298 1
159 304 1
159 306 1
159 308 1
159 310 1
159 312 1
159 313 1
159 315 1
159 317 1
159 318 1
159 323 1
159 324 1
159 326 1
159 328 1
159 333 1
159 334 1
159 335 1
159 336 1
159 344 1
159 351 1
159 354 1
159 355 1
159 359 1
159 365 1
159 369 1
159 370 1
159 371 1
159 373 1
159 374 1
159 375 1
159 376 1
159 380 1
159 381 1
159 382 1
159 387 1
159 395 1
159 397 1
160 161 1
160 166 1
160 168 1
160 169 1
160 172 1
160 177 1
160 178 1
160 180 1
160 181 1
160 182 1
160 183 1
160 186 1
160 196 1
160 198 1
160 199 1
160 200 1
160 203 1
160 205 1
160 208 1
160 209 1
160 210 1
160 214 1
160 220 1
160 221 1
160 225 1
160 227 1
160 230 1
160 231 1
160 234 1
160 235 1
160 238 1
160 240 1
160 243 1
160 244 1
160 246 1
160 248 1
160 255 1
160 257 1
160 262 1
160 267 1
160 269 1
160 280 1
160 290 1
160 292 1
160 298 1
160 300 1
160 304 1
160 306 1
160 313 1
160 314 1
160 316 1
160 317 1
160 318 1
160 323 1
160 326 1
160 328 1
160 329 1
160 333 1
160 336 1
160 344 1
160 351 1
160 354 1
160 356 1
160 359 1
160 360 1
160 361 1
160 365 1
160 369 1
160 373 1
160 376 1
160 380 1
160 381 1
160 382 1
160 386 1
160 387 1
160 390 1
160 395 1
160 397 1
160 399 1
161 162 1
161 163 1
161 164 1
161 171 1
161 173 1
161 175 1
161 179 1
161 188 1
161 192 1
161 193 1
161 194 1
161 197 1
161 205 1
161 207 1
161 210 1
161 211 1
161 215 1
161 223 1
161 228 1
161 229 1
161 230 1
161 237 1
161 241 1
161 245 1
161 252 1
161 256 1
161 257 1
161 259 1
161 262 1
161 265 1
161 268 1
161 275 1
161 276 1
161 278 1
161 283 1
161 285 1
161 288 1
161 291 1
161 299 1
161 301 1
161 303 1
161 319 1
161 328 1
161 330 1
161 334 1
161 337 1
161 340 1
161 341 1
161 346 1
161 348 1
161 352 1
161 353 1
161 354 1
161 364 1
161 367 1
161 368 1
161 372 1
161 376 1
161 379 1
161 384 1
161 385 1
161 388 1
161 389 1
161 392 1
161 394 1
161 397 1
161 398 1
161 400 1
162 165 1
162 167 1
162 170 1
162 172 1
162 175 1
162 180 1
162 181 1
162 182 1
162 185 1
162 187 1
162 190 1
162 191 1
162 192 1
162 198 1
162 201 1
162 203 1
162 205 1
162 209 1
162 213 1
162 214 1
162 216 1
162 220 1
162 225 1
162 228 1
162 230 1
162 236 1
162 237 1
162 238 1
162 240 1
162 244 1
162 249 1
162 250 1
162 255 1
162 257 1
162 266 1
162 267 1
162 277 1
162 279 1
162 284 1
162 286 1
162 290 1
162 292 1
162 293 1
162 295 1
162 298 1
162 300 1
162 304 1
162 305 1
162 306 1
162 310 1
162 311 1
162 313 1
162 315 1
162 316 1
162 317 1
162 318 1
162 319 1
162 320 1
162 326 1
162 329 1
162 338 1
162 339 1
162 346 1
162 349 1
162 350 1
162 355 1
162 356 1
162 360 1
162 361 1
162 365 1
162 369 1
162 370 1
162 371 1
162 374 1
162 381 1
162 382 1
162 385 1
162 387 1
162 390 1
162 391 1
162 395 1
162 399 1
163 166 1
163 167 1
163 168 1
163 169 1
163 170 1
163 172 1
163 173 1
163 174 1
163 176 1
163 177 1
163 179 1
163 180 1
163 182 1
163 183 1
163 184 1
163 188 1
163 189 1
163 190 1
163 196 1
163 198 1
163 201 1
163 205 1
163 209 1
163 213 1
163 216 1
163 218 1
163 219 1
163 221 1
163 222 1
163 224 1
163 225 1
163 230 1
163 234 1
163 235 1
163 240 1
163 241 1
163 243 1
163 246 1
163 248 1
163 250 1
163 251 1
163 254 1
163 257 1
163 261 1
163 264 1
163 266 1
163 267 1
163 270 1
163 272 1
163 274 1
163 281 1
163 286 1
163 296 1
163 297 1
163 298 1
163 299 1
163 300 1
163 302 1
163 303 1
163 304 1
163 306 1
163 308 1
163 311 1
163 312 1
163 313 1
163 314 1
163 316 1
163 317 1
163 324 1
163 326 1
163 329 1
163 333 1
163 335 1
163 338 1
163 342 1
163 351 1
163 355 1
163 356 1
163 360 1
163 361 1
163 362 1
163 366 1
163 370 1
163 371 1
163 373 1
163 374 1
163 377 1
163 386 1
163 387 1
163 388 1
163 390 1
163 391 1
163 399 1
164 166 1
164 167 1
164 169 1
164 170 1
164 172 1
164 175 1
164 176 1
164 181 1
164 184 1
164 185 1
164 186 1
164 188 1
164 196 1
164 198 1
164 200 1
164 208 1
164 212 1
164 213 1
164 214 1
164 218 1
164 219 1
164 221 1
164 224 1
164 225 1
164 226 1
164 231 1
164 238 1
164 239 1
164 244 1
164 246 1
164 248 1
164 251 1
164 252 1
164 255 1
164 261 1
164 262 1
164 263 1
164 267 1
164 268 1
164 269 1
164 280 1
164 286 1
164 296 1
164 298 1
164 300 1
164 306 1
164 311 1
164 312 1
164 313 1
164 314 1
164 316 1
164 317 1
164 326 1
164 330 1
164 331 1
164 334 1
164 335 1
164 338 1
164 339 1
164 341 1
164 342 1
164 343 1
164 344 1
164 345 1
164 347 1
164 348 1
164 349 1
164 353 1
164 355 1
164 358 1
164 359 1
164 360 1
164 361 1
164 362 1
164 365 1
164 369 1
164 370 1
164 371 1
164 373 1
164 375 1
164 377 1
164 379 1
164 386 1
164 387 1
164 389 1
164 390 1
164 393 1
164 396 1
164 399 1
165 168 1
165 173 1
165 187 1
165 190 1
165 192 1
165 193 1
165 207 1
165 215 1
165 218 1
165 220 1
165 223 1
165 226 1
165 229 1
165 233 1
165 236 1
165 241 1
165 247 1
165 252 1
165 253 1
165 255 1
165 256 1
165 265 1
165 266 1
165 278 1
165 279 1
165 281 1
165 285 1
165 288 1
165 295 1
165 297 1
165 299 1
165 302 1
165 307 1
165 316 1
165 319 1
165 321 1
165 325 1
165 327 1
165 328 1
165 330 1
165 332 1
165 346 1
165 347 1
165 352 1
165 353 1
165 356 1
165 362 1
165 363 1
165 368 1
165 369 1
165 372 1
165 373 1
165 375 1
165 376 1
165 378 1
165 380 1
165 385 1
165 388 1
165 392 1
165 393 1
166 171 1
166 187 1
166 193 1
166 194 1
166 202 1
166 206 1
166 207 1
166 210 1
166 217 1
166 223 1
166 226 1
166 229 1
166 233 1
166 236 1
166 241 1
166 248 1
166 256 1
166 261 1
166 263 1
166 274 1
166 276 1
166 278 1
166 279 1
166 281 1
166 282 1
166 291 1
166 293 1
166 294 1
166 302 1
166 303 1
166 304 1
166 305 1
166 307 1
166 311 1
166 322 1
166 330 1
166 336 1
166 340 1
166 346 1
166 347 1
166 348 1
166 350 1
166 352 1
166 357 1
166 363 1
166 364 1
166 366 1
166 367 1
166 368 1
166 376 1
166 378 1
166 382 1
166 385 1
166 389 1
166 394 1
166 396 1
166 397 1
167 171 1
167 172 1
167 173 1
167 178 1
167 187 1
167 194 1
167 197 1
167 202 1
167 207 1
167 209 1
167 210 1
167 222 1
167 225 1
167 226 1
167 233 1
167 236 1
167 241 1
167 247 1
167 249 1
167 253 1
167 259 1
167 260 1
167 279 1
167 281 1
167 282 1
167 289 1
167 291 1
167 294 1
167 297 1
167 299 1
167 303 1
167 307 1
167 309 1
167 319 1
167 322 1
167 325 1
167 327 1
167 330 1
167 331 1
167 332 1
167 336 1
167 338 1
167 342 1
167 346 1
167 350 1
167 351 1
167 357 1
167 366 1
167 368 1
167 371 1
167 372 1
167 376 1
167 378 1
167 384 1
167 385 1
167 388 1
167 389 1
167 394 1
167 397 1
168 179 1
168 187 1
168 190 1
168 193 1
168 202 1
168 206 1
168 211 1
168 215 1
168 218 1
168 220 1
168 223 1
168 229 1
168 236 1
168 245 1
168 247 1
168 249 1
168 253 1
168 254 1
168 255 1
168 265 1
168 266 1
168 268 1
168 275 1
168 278 1
168 282 1
168 283 1
168 285 1
168 287 1
168 288 1
168 289 1
168 291 1
168 294 1
168 295 1
168 302 1
168 303 1
168 316 1
168 323 1
168 325 1
168 327 1
168 331 1
168 341 1
168 347 1
168 350 1
168 352 1
168 353 1
168 354 1
168 356 1
168 357 1
168 362 1
168 364 1
168 366 1
168 367 1
168 368 1
168 369 1
168 372 1
168 373 1
168 375 1
168 380 1
168 384 1
168 396 1
168 397 1
169 171 1
169 173 1
169 187 1
169 192 1
169 193 1
169 197 1
169 200 1
169 201 1
169 207 1
169 210 1
169 211 1
169 215 1
169 219 1
169 224 1
169 226 1
169 233 1
169 234 1
169 236 1
169 241 1
169 244 1
169 247 1
169 252 1
169 254 1
169 256 1
169 259 1
169 263 1
169 265 1
169 268 1
169 270 1
169 276 1
169 278 1
169 282 1
169 283 1
169 285 1
169 287 1
169 288 1
169 289 1
169 290 1
169 291 1
169 294 1
169 299 1
169 303 1
169 307 1
169 313 1
169 315 1
169 319 1
169 321 1
169 322 1
169 327 1
169 333 1
169 339 1
169 346 1
169 347 1
169 350 1
169 352 1
169 354 1
169 363 1
169 364 1
169 366 1
169 367 1
169 372 1
169 376 1
169 383 1
169 384 1
169 389 1
169 392 1
169 393 1
169 394 1
169 397 1
169 400 1
170 171 1
170 173 1
170 181 1
170 184 1
170 185 1
170 187 1
170 192 1
170 202 1
170 210 1
170 215 1
170 229 1
170 232 1
170 236 1
170 239 1
170 241 1
170 245 1
170 250 1
170 252 1
170 253 1
170 264 1
170 265 1
170 269 1
170 273 1
170 275 1
170 276 1
170 281 1
170 282 1
170 283 1
170 284 1
170 287 1
170 288 1
170 291 1
170 294 1
170 295 1
170 297 1
170 299 1
170 307 1
170 309 1
170 319 1
170 322 1
170 323 1
170 328 1
170 332 1
170 336 1
170 337 1
170 340 1
170 347 1
170 348 1
170 349 1
170 350 1
170 352 1
170 354 1
170 358 1
170 363 1
170 364 1
170 378 1
170 381 1
170 384 1
170 385 1
170 389 1
170 390 1
170 392 1
170 393 1
170 397 1
170 398 1
171 176 1
171 180 1
171 181 1
171 183 1
171 184 1
171 185 1
171 186 1
171 188 1
171 189 1
171 190 1
171 195 1
171 196 1
171 205 1
171 208 1
171 212 1
171 214 1
171 216 1
171 218 1
171 219 1
171 220 1
171 221 1
171 223 1
171 224 1
171 228 1
171 230 1
171 231 1
171 234 1
171 235 1
171 237 1
171 244 1
171 246 1
171 250 1
171 251 1
171 255 1
171 257 1
171 258 1
171 266 1
171 269 1
171 271 1
171 273 1
171 274 1
171 275 1
171 277 1
171 284 1
171 286 1
171 291 1
171 293 1
171 296 1
171 298 1
171 300 1
171 308 1
171 310 1
171 311 1
171 312 1
171 313 1
171 315 1
171 317 1
171 318 1
171 320 1
171 322 1
171 324 1
171 329 1
171 339 1
171 340 1
171 342 1
171 344 1
171 349 1
171 351 1
171 355 1
171 356 1
171 358 1
171 359 1
171 368 1
171 369 1
171 371 1
171 372 1
171 373 1
171 375 1
171 377 1
171 380 1
171 381 1
171 382 1
171 386 1
171 398 1
172 179 1
172 192 1
172 197 1
172 207 1
172 209 1
172 210 1
172 211 1
172 215 1
172 217 1
172 223 1
172 225 1
172 232 1
172 236 1
172 241 1
172 242 1
172 252 1
172 254 1
172 259 1
172 260 1
172 263 1
172 275 1
172 278 1
172 279 1
172 282 1
172 283 1
172 285 1
172 289 1
172 297 1
172 299 1
172 302 1
172 303 1
172 309 1
172 323 1
172 325 1
172 327 1
172 328 1
172 330 1
172 338 1
172 340 1
172 341 1
172 342 1
172 350 1
172 351 1
172 352 1
172 354 1
172 363 1
172 364 1
172 368 1
172 371 1
172 372 1
172 388 1
172 389 1
172 392 1
172 393 1
172 394 1
172 398 1
173 174 1
173 176 1
173 177 1
173 179 1
173 180 1
173 183 1
173 184 1
173 185 1
173 188 1
173 189 1
173 191 1
173 196 1
173 203 1
173 212 1
173 216 1
173 220 1
173 222 1
173 231 1
173 235 1
173 240 1
173 241 1
173 243 1
173 244 1
173 248 1
173 250 1
173 251 1
173 254 1
173 255 1
173 257 1
173 258 1
173 260 1
173 261 1
173 262 1
173 266 1
173 267 1
173 269 1
173 270 1
173 272 1
173 277 1
173 281 1
173 284 1
173 293 1
173 297 1
173 299 1
173 302 1
173 303 1
173 305 1
173 308 1
173 312 1
173 313 1
173 315 1
173 316 1
173 320 1
173 324 1
173 326 1
173 333 1
173 334 1
173 338 1
173 339 1
173 342 1
173 351 1
173 355 1
173 356 1
173 358 1
173 359 1
173 360 1
173 361 1
173 365 1
173 366 1
173 369 1
173 370 1
173 371 1
173 377 1
173 388 1
173 395 1
174 178 1
174 191 1
174 192 1
174 193 1
174 196 1
174 197 1
174 199 1
174 203 1
174 207 1
174 215 1
174 222 1
174 223 1
174 227 1
174 229 1
174 231 1
174 233 1
174 240 1
174 241 1
174 242 1
174 245 1
174 249 1
174 259 1
174 263 1
174 265 1
174 268 1
174 271 1
174 275 1
174 276 1
174 278 1
174 280 1
174 281 1
174 282 1
174 285 1
174 288 1
174 289 1
174 294 1
174 297 1
174 301 1
174 302 1
174 307 1
174 309 1
174 323 1
174 328 1
174 330 1
174 331 1
174 332 1
174 336 1
174 340 1
174 343 1
174 347 1
174 348 1
174 350 1
174 352 1
174 353 1
174 354 1
174 357 1
174 366 1
174 367 1
174 370 1
174 376 1
174 378 1
174 384 1
174 385 1
174 386 1
174 389 1
174 394 1
174 398 1
175 187 1
175 188 1
175 193 1
175 194 1
175 205 1
175 206 1
175 207 1
175 210 1
175 211 1
175 217 1
175 226 1
175 227 1
175 228 1
175 229 1
175 230 1
175 232 1
175 233 1
175 236 1
175 237 1
175 241 1
175 245 1
175 254 1
175 257 1
175 262 1
175 265 1
175 268 1
175 271 1
175 278 1
175 279 1
175 281 1
175 282 1
175 283 1
175 287 1
175 297 1
175 307 1
175 327 1
175 331 1
175 332 1
175 334 1
175 336 1
175 337 1
175 340 1
175 341 1
175 346 1
175 352 1
175 353 1
175 357 1
175 364 1
175 366 1
175 367 1
175 376 1
175 378 1
175 385 1
175 392 1
175 393 1
175 396 1
175 397 1
175 398 1
175 400 1
176 178 1
176 187 1
176 192 1
176 193 1
176 197 1
176 206 1
176 211 1
176 212 1
176 217 1
176 226 1
176 227 1
176 233 1
176 236 1
176 247 1
176 252 1
176 253 1
176 256 1
176 263 1
176 265 1
176 273 1
176 275 1
176 278 1
176 282 1
176 283 1
176 286 1
176 291 1
176 296 1
176 297 1
176 299 1
176 300 1
176 302 1
176 309 1
176 318 1
176 321 1
176 322 1
176 325 1
176 327 1
176 329 1
176 330 1
176 331 1
176 332 1
176 336 1
176 337 1
176 340 1
176 341 1
176 345 1
176 346 1
176 347 1
176 350 1
176 352 1
176 353 1
176 354 1
176 355 1
176 361 1
176 363 1
176 364 1
176 367 1
176 368 1
176 372 1
176 377 1
176 379 1
176 384 1
176 389 1
176 391 1
176 392 1
176 393 1
176 394 1
176 397 1
176 398 1
177 178 1
177 182 1
177 186 1
177 189 1
177 192 1
177 193 1
177 194 1
177 204 1
177 206 1
177 210 1
177 217 1
177 222 1
177 226 1
177 227 1
177 238 1
177 241 1
177 242 1
177 245 1
177 247 1
177 249 1
177 252 1
177 253 1
177 254 1
177 259 1
177 267 1
177 268 1
177 271 1
177 272 1
177 273 1
177 281 1
177 283 1
177 285 1
177 287 1
177 289 1
177 294 1
177 301 1
177 307 1
177 312 1
177 319 1
177 320 1
177 321 1
177 322 1
177 323 1
177 324 1
177 325 1
177 326 1
177 331 1
177 336 1
177 341 1
177 347 1
177 348 1
177 350 1
177 357 1
177 360 1
177 366 1
177 372 1
177 378 1
177 379 1
177 385 1
177 388 1
177 389 1
177 393 1
177 394 1
177 398 1
178 181 1
178 182 1
178 183 1
178 185 1
178 186 1
178 189 1
178 190 1
178 195 1
178 198 1
178 199 1
178 201 1
178 203 1
178 208 1
178 209 1
178 210 1
178 224 1
178 227 1
178 228 1
178 231 1
178 237 1
178 238 1
178 240 1
178 243 1
178 246 1
178 248 1
178 258 1
178 260 1
178 261 1
178 262 1
178 267 1
178 269 1
178 270 1
178 272 1
178 292 1
178 298 1
178 305 1
178 306 1
178 308 1
178 310 1
178 311 1
178 312 1
178 314 1
178 315 1
178 317 1
178 318 1
178 320 1
178 323 1
178 328 1
178 335 1
178 336 1
178 339 1
178 344 1
178 354 1
178 355 1
178 356 1
178 359 1
178 360 1
178 362 1
178 365 1
178 371 1
178 374 1
178 375 1
178 376 1
178 382 1
178 383 1
178 387 1
178 390 1
178 397 1
178 399 1
179 183 1
179 184 1
179 185 1
179 188 1
179 189 1
179 190 1
179 191 1
179 196 1
179 198 1
179 201 1
179 205 1
179 209 1
179 213 1
179 214 1
179 222 1
179 228 1
179 235 1
179 237 1
179 240 1
179 241 1
179 243 1
179 244 1
179 251 1
179 254 1
179 257 1
179 260 1
179 261 1
179 262 1
179 264 1
179 266 1
179 267 1
179 269 1
179 270 1
179 272 1
179 277 1
179 281 1
179 284 1
179 286 1
179 290 1
179 293 1
179 297 1
179 299 1
179 300 1
179 302 1
179 303 1
179 304 1
179 305 1
179 308 1
179 310 1
179 311 1
179 312 1
179 313 1
179 314 1
179 315 1
179 316 1
179 318 1
179 320 1
179 324 1
179 333 1
179 334 1
179 338 1
179 349 1
179 355 1
179 359 1
179 361 1
179 365 1
179 366 1
179 369 1
179 370 1
179 373 1
179 374 1
179 380 1
179 381 1
179 382 1
179 386 1
179 387 1
179 388 1
179 391 1
179 395 1
179 399 1
180 192 1
180 193 1
180 197 1
180 202 1
180 207 1
180 210 1
180 215 1
180 217 1
180 221 1
180 227 1
180 232 1
180 233 1
180 241 1
180 242 1
180 243 1
180 246 1
180 249 1
180 251 1
180 252 1
180 253 1
180 254 1
180 263 1
180 265 1
180 271 1
180 275 1
180 278 1
180 279 1
180 282 1
180 283 1
180 288 1
180 292 1
180 294 1
180 295 1
180 297 1
180 299 1
180 302 1
180 306 1
180 307 1
180 308 1
180 314 1
180 322 1
180 325 1
180 327 1
180 331 1
180 336 1
180 337 1
180 341 1
180 344 1
180 346 1
180 348 1
180 350 1
180 352 1
180 354 1
180 364 1
180 366 1
180 367 1
180 376 1
180 379 1
180 387 1
180 389 1
180 396 1
180 398 1
181 184 1
181 185 1
181 187 1
181 192 1
181 193 1
181 194 1
181 202 1
181 206 1
181 211 1
181 215 1
181 222 1
181 223 1
181 226 1
181 232 1
181 233 1
181 236 1
181 239 1
181 242 1
181 245 1
181 250 1
181 252 1
181 256 1
181 264 1
181 269 1
181 271 1
181 273 1
181 275 1
181 276 1
181 278 1
181 281 1
181 284 1
181 287 1
181 288 1
181 289 1
181 297 1
181 299 1
181 302 1
181 307 1
181 319 1
181 321 1
181 322 1
181 323 1
181 327 1
181 328 1
181 330 1
181 332 1
181 341 1
181 347 1
181 348 1
181 349 1
181 350 1
181 354 1
181 358 1
181 364 1
181 366 1
181 372 1
181 376 1
181 378 1
181 381 1
181 389 1
181 390 1
181 394 1
181 396 1
181 398 1
182 186 1
182 187 1
182 189 1
182 192 1
182 194 1
182 197 1
182 202 1
182 204 1
182 206 1
182 210 1
182 211 1
182 215 1
182 217 1
182 226 1
182 229 1
182 236 1
182 238 1
182 241 1
182 242 1
182 247 1
182 249 1
182 252 1
182 253 1
182 267 1
182 272 1
182 273 1
182 276 1
182 278 1
182 281 1
182 285 1
182 288 1
182 289 1
182 291 1
182 295 1
182 297 1
182 299 1
182 302 1
182 303 1
182 312 1
182 320 1
182 323 1
182 324 1
182 326 1
182 327 1
182 328 1
182 330 1
182 332 1
182 341 1
182 346 1
182 347 1
182 352 1
182 353 1
182 354 1
182 360 1
182 364 1
182 372 1
182 376 1
182 385 1
182 394 1
182 396 1
182 397 1
182 398 1
182 400 1
183 187 1
183 192 1
183 194 1
183 197 1
183 198 1
183 206 1
183 207 1
183 208 1
183 216 1
183 223 1
183 226 1
183 233 1
183 235 1
183 236 1
183 242 1
183 245 1
183 247 1
183 252 1
183 253 1
183 268 1
183 273 1
183 276 1
183 277 1
183 282 1
183 287 1
183 291 1
183 295 1
183 301 1
183 302 1
183 307 1
183 317 1
183 322 1
183 325 1
183 328 1
183 330 1
183 335 1
183 336 1
183 337 1
183 346 1
183 348 1
183 350 1
183 352 1
183 353 1
183 354 1
183 364 1
183 365 1
183 367 1
183 368 1
183 378 1
183 379 1
183 384 1
183 385 1
183 389 1
183 392 1
183 393 1
183 398 1
183 399 1
184 185 1
184 197 1
184 202 1
184 207 1
184 210 1
184 217 1
184 226 1
184 227 1
184 236 1
184 239 1
184 241 1
184 245 1
184 247 1
184 250 1
184 253 1
184 254 1
184 264 1
184 265 1
184 269 1
184 273 1
184 276 1
184 278 1
184 283 1
184 284 1
184 285 1
184 288 1
184 294 1
184 295 1
184 301 1
184 321 1
184 328 1
184 331 1
184 332 1
184 347 1
184 349 1
184 353 1
184 354 1
184 357 1
184 358 1
184 363 1
184 364 1
184 367 1
184 372 1
184 379 1
184 381 1
184 385 1
184 390 1
184 392 1
184 393 1
184 394 1
184 396 1
184 397 1
184 398 1
185 193 1
185 194 1
185 197 1
185 211 1
185 217 1
185 222 1
185 223 1
185 226 1
185 227 1
185 229 1
185 233 1
185 236 1
185 239 1
185 249 1
185 250 1
185 252 1
185 253 1
185 254 1
185 256 1
185 259 1
185 264 1
185 269 1
185 275 1
185 276 1
185 279 1
185 281 1
185 284 1
185 285 1
185 287 1
185 289 1
185 294 1
185 295 1
185 297 1
185 319 1
185 322 1
185 327 1
185 330 1
185 331 1
185 332 1
185 336 1
185 337 1
185 341 1
185 346 1
185 347 1
185 348 1
185 349 1
185 353 1
185 354 1
185 358 1
185 363 1
185 366 1
185 368 1
185 372 1
185 376 1
185 379 1
185 381 1
185 384 1
185 385 1
185 389 1
185 390 1
185 392 1
185 396 1
185 397 1
185 400 1
186 187 1
186 189 1
186 194 1
186 202 1
186 204 1
186 206 1
186 215 1
186 223 1
186 227 1
186 229 1
186 232 1
186 233 1
186 236 1
186 238 1
186 241 1
186 242 1
186 245 1
186 247 1
186 267 1
186 268 1
186 271 1
186 272 1
186 273 1
186 276 1
186 278 1
186 281 1
186 282 1
186 283 1
186 285 1
186 287 1
186 288 1
186 289 1
186 297 1
186 312 1
186 319 1
186 320 1
186 323 1
186 324 1
186 325 1
186 326 1
186 327 1
186 328 1
186 330 1
186 331 1
186 337 1
186 346 1
186 347 1
186 348 1
186 350 1
186 353 1
186 354 1
186 357 1
186 360 1
186 364 1
186 367 1
186 368 1
186 378 1
186 389 1
186 392 1
186 394 1
186 396 1
186 400 1
187 188 1
187 190 1
187 192 1
187 195 1
187 198 1
187 200 1
187 204 1
187 212 1
187 216 1
187 219 1
187 220 1
187 228 1
187 230 1
187 235 1
187 236 1
187 238 1
187 243 1
187 246 1
187 248 1
187 249 1
187 250 1
187 251 1
187 258 1
187 260 1
187 261 1
187 262 1
187 267 1
187 272 1
187 279 1
187 280 1
187 284 1
187 286 1
187 290 1
187 293 1
187 295 1
187 296 1
187 298 1
187 305 1
187 306 1
187 308 1
187 310 1
187 311 1
187 312 1
187 314 1
187 315 1
187 316 1
187 318 1
187 319 1
187 320 1
187 324 1
187 326 1
187 329 1
187 333 1
187 335 1
187 342 1
187 344 1
187 346 1
187 350 1
187 355 1
187 358 1
187 359 1
187 362 1
187 365 1
187 370 1
187 373 1
187 374 1
187 375 1
187 377 1
187 382 1
187 385 1
187 387 1
187 390 1
187 391 1
187 399 1
188 192 1
188 197 1
188 205 1
188 207 1
188 215 1
188 217 1
188 228 1
188 230 1
188 232 1
188 233 1
188 236 1
188 237 1
188 245 1
188 257 1
188 262 1
188 263 1
188 268 1
188 278 1
188 279 1
188 283 1
188 285 1
188 287 1
188 288 1
188 299 1
188 302 1
188 303 1
188 321 1
188 322 1
188 327 1
188 328 1
188 330 1
188 331 1
188 334 1
188 346 1
188 347 1
188 352 1
188 353 1
188 354 1
188 357 1
188 366 1
188 367 1
188 368 1
188 384 1
188 385 1
188 388 1
188 394 1
188 396 1
188 400 1
189 193 1
189 197 1
189 202 1
189 204 1
189 207 1
189 215 1
189 217 1
189 223 1
189 232 1
189 233 1
189 236 1
189 238 1
189 245 1
189 247 1
189 249 1
189 252 1
189 254 1
189 256 1
189 263 1
189 267 1
189 268 1
189 272 1
189 273 1
189 279 1
189 281 1
189 282 1
189 287 1
189 288 1
189 291 1
189 294 1
189 302 1
189 309 1
189 312 1
189 320 1
189 321 1
189 324 1
189 325 1
189 326 1
189 327 1
189 328 1
189 330 1
189 332 1
189 336 1
189 347 1
189 352 1
189 353 1
189 360 1
189 364 1
189 366 1
189 368 1
189 372 1
189 376 1
189 378 1
189 384 1
189 392 1
189 394 1
189 396 1
189 398 1
190 193 1
190 194 1
190 197 1
190 202 1
190 211 1
190 217 1
190 218 1
190 220 1
190 222 1
190 223 1
190 226 1
190 232 1
190 236 1
190 241 1
190 245 1
190 247 1
190 249 1
190 252 1
190 253 1
190 255 1
190 266 1
190 271 1
190 273 1
190 275 1
190 276 1
190 279 1
190 283 1
190 287 1
190 288 1
190 291 1
190 297 1
190 303 1
190 316 1
190 319 1
190 321 1
190 323 1
190 327 1
190 328 1
190 330 1
190 336 1
190 340 1
190 346 1
190 347 1
190 350 1
190 352 1
190 354 1
190 356 1
190 357 1
190 362 1
190 364 1
190 366 1
190 367 1
190 369 1
190 372 1
190 373 1
190 375 1
190 378 1
190 380 1
190 392 1
190 393 1
190 397 1
191 192 1
191 193 1
191 196 1
191 197 1
191 199 1
191 203 1
191 206 1
191 207 1
191 211 1
191 223 1
191 226 1
191 231 1
191 232 1
191 233 1
191 236 1
191 240 1
191 241 1
191 242 1
191 247 1
191 252 1
191 256 1
191 259 1
191 263 1
191 265 1
191 268 1
191 271 1
191 278 1
191 279 1
191 280 1
191 282 1
191 285 1
191 288 1
191 291 1
191 295 1
191 299 1
191 301 1
191 302 1
191 307 1
191 309 1
191 319 1
191 322 1
191 325 1
191 328 1
191 331 1
191 337 1
191 340 1
191 341 1
191 343 1
191 347 1
191 357 1
191 364 1
191 370 1
191 372 1
191 376 1
191 378 1
191 379 1
191 386 1
191 388 1
191 389 1
191 392 1
191 393 1
191 394 1
191 398 1
192 196 1
192 199 1
192 200 1
192 201 1
192 204 1
192 208 1
192 212 1
192 216 1
192 221 1
192 230 1
192 231 1
192 235 1
192 236 1
192 238 1
192 240 1
192 243 1
192 248 1
192 249 1
192 250 1
192 255 1
192 258 1
192 262 1
192 266 1
192 267 1
192 269 1
192 270 1
192 274 1
192 277 1
192 279 1
192 280 1
192 292 1
192 293 1
192 295 1
192 298 1
192 306 1
192 310 1
192 313 1
192 316 1
192 318 1
192 319 1
192 326 1
192 333 1
192 334 1
192 338 1
192 339 1
192 343 1
192 346 1
192 349 1
192 350 1
192 358 1
192 359 1
192 362 1
192 365 1
192 369 1
192 370 1
192 371 1
192 374 1
192 375 1
192 380 1
192 382 1
192 383 1
192 385 1
192 386 1
192 387 1
192 390 1
192 391 1
192 395 1
193 200 1
193 203 1
193 208 1
193 209 1
193 212 1
193 215 1
193 218 1
193 220 1
193 224 1
193 228 1
193 230 1
193 231 1
193 234 1
193 235 1
193 237 1
193 238 1
193 239 1
193 251 1
193 253 1
193 257 1
193 259 1
193 260 1
193 267 1
193 272 1
193 274 1
193 277 1
193 278 1
193 280 1
193 282 1
193 292 1
193 293 1
193 304 1
193 305 1
193 306 1
193 308 1
193 311 1
193 313 1
193 316 1
193 326 1
193 333 1
193 334 1
193 338 1
193 339 1
193 342 1
193 343 1
193 344 1
193 345 1
193 349 1
193 351 1
193 356 1
193 357 1
193 360 1
193 361 1
193 363 1
193 364 1
193 365 1
193 373 1
193 380 1
193 381 1
193 382 1
193 383 1
193 386 1
193 387 1
193 390 1
194 198 1
194 199 1
194 201 1
194 208 1
194 211 1
194 212 1
194 213 1
194 214 1
194 216 1
194 218 1
194 220 1
194 221 1
194 224 1
194 229 1
194 230 1
194 231 1
194 235 1
194 238 1
194 243 1
194 244 1
194 246 1
194 247 1
194 257 1
194 262 1
194 265 1
194 274 1
194 277 1
194 280 1
194 284 1
194 286 1
194 290 1
194 294 1
194 300 1
194 307 1
194 308 1
194 309 1
194 310 1
194 311 1
194 314 1
194 315 1
194 317 1
194 318 1
194 324 1
194 327 1
194 334 1
194 335 1
194 338 1
194 339 1
194 342 1
194 343 1
194 344 1
194 345 1
194 351 1
194 355 1
194 358 1
194 360 1
194 361 1
194 365 1
194 373 1
194 377 1
194 380 1
194 383 1
194 386 1
194 391 1
194 395 1
195 202 1
195 206 1
195 211 1
195 213 1
195 214 1
195 223 1
195 227 1
195 229 1
195 232 1
195 233 1
195 236 1
195 245 1
195 247 1
195 256 1
195 258 1
195 265 1
195 268 1
195 271 1
195 273 1
195 275 1
195 278 1
195 281 1
195 282 1
195 285 1
195 287 1
195 288 1
195 289 1
195 291 1
195 294 1
195 297 1
195 298 1
195 299 1
195 301 1
195 302 1
195 303 1
195 309 1
195 310 1
195 327 1
195 331 1
195 341 1
195 346 1
195 348 1
195 350 1
195 354 1
195 359 1
195 368 1
195 374 1
195 376 1
195 378 1
195 379 1
195 384 1
195 385 1
195 392 1
195 395 1
195 396 1
195 397 1
196 199 1
196 203 1
196 217 1
196 231 1
196 236 1
196 240 1
196 247 1
196 249 1
196 252 1
196 256 1
196 265 1
196 271 1
196 275 1
196 278 1
196 279 1
196 280 1
196 283 1
196 285 1
196 287 1
196 288 1
196 289 1
196 291 1
196 294 1
196 295 1
196 297 1
196 299 1
196 307 1
196 319 1
196 321 1
196 322 1
196 323 1
196 327 1
196 328 1
196 341 1
196 343 1
196 346 1
196 347 1
196 350 1
196 353 1
196 354 1
196 363 1
196 366 1
196 370 1
196 376 1
196 379 1
196 385 1
196 386 1
196 388 1
196 392 1
196 393 1
196 394 1
196 396 1
196 400 1
197 199 1
197 200 1
197 204 1
197 205 1
197 208 1
197 213 1
197 217 1
197 218 1
197 219 1
197 220 1
197 224 1
197 230 1
197 231 1
197 234 1
197 235 1
197 237 1
197 238 1
197 239 1
197 240 1
197 242 1
197 243 1
197 246 1
197 256 1
197 258 1
197 267 1
197 269 1
197 277 1
197 286 1
197 287 1
197 290 1
197 296 1
197 300 1
197 301 1
197 306 1
197 310 1
197 315 1
197 316 1
197 317 1
197 318 1
197 321 1
197 332 1
197 335 1
197 337 1
197 339 1
197 343 1
197 344 1
197 351 1
197 352 1
197 356 1
197 358 1
197 369 1
197 371 1
197 373 1
197 374 1
197 375 1
197 377 1
197 378 1
197 381 1
197 382 1
197 384 1
197 387 1
197 390 1
197 391 1
197 399 1
197 400 1
198 202 1
198 208 1
198 211 1
198 215 1
198 216 1
198 222 1
198 223 1
198 227 1
198 229 1
198 235 1
198 236 1
198 252 1
198 253 1
198 256 1
198 259 1
198 263 1
198 265 1
198 271 1
198 275 1
198 276 1
198 277 1
198 278 1
198 279 1
198 281 1
198 283 1
198 289 1
198 295 1
198 302 1
198 303 1
198 307 1
198 309 1
198 317 1
198 321 1
198 322 1
198 327 1
198 328 1
198 330 1
198 331 1
198 335 1
198 340 1
198 346 1
198 348 1
198 350 1
198 352 1
198 354 1
198 357 1
198 364 1
198 365 1
198 366 1
198 367 1
198 368 1
198 378 1
198 384 1
198 388 1
198 392 1
198 396 1
198 397 1
198 399 1
199 203 1
199 206 1
199 207 1
199 210 1
199 227 1
199 231 1
199 233 1
199 236 1
199 240 1
199 241 1
199 242 1
199 245 1
199 249 1
199 252 1
199 253 1
199 254 1
199 259 1
199 265 1
199 268 1
199 273 1
199 276 1
199 278 1
199 279 1
199 280 1
199 281 1
199 282 1
199 283 1
199 288 1
199 291 1
199 294 1
199 295 1
199 299 1
199 301 1
199 302 1
199 307 1
199 322 1
199 325 1
199 327 1
199 328 1
199 330 1
199 336 1
199 337 1
199 341 1
199 343 1
199 346 1
199 348 1
199 350 1
199 352 1
199 353 1
199 357 1
199 370 1
199 372 1
199 376 1
199 379 1
199 385 1
199 386 1
199 388 1
199 392 1
199 394 1
199 398 1
200 201 1
200 210 1
200 211 1
200 215 1
200 217 1
200 219 1
200 222 1
200 223 1
200 224 1
200 234 1
200 241 1
200 242 1
200 244 1
200 245 1
200 247 1
200 252 1
200 254 1
200 256 1
200 259 1
200 263 1
200 265 1
200 270 1
200 273 1
200 275 1
200 278 1
200 279 1
200 283 1
200 287 1
200 290 1
200 291 1
200 294 1
200 295 1
200 297 1
200 299 1
200 307 1
200 309 1
200 313 1
200 315 1
200 319 1
200 323 1
200 327 1
200 328 1
200 330 1
200 332 1
200 333 1
200 339 1
200 347 1
200 348 1
200 350 1
200 352 1
200 354 1
200 363 1
200 368 1
200 376 1
200 383 1
200 385 1
200 392 1
200 393 1
200 396 1
200 398 1
201 202 1
201 210 1
201 211 1
201 215 1
201 219 1
201 224 1
201 226 1
201 229 1
201 234 1
201 242 1
201 244 1
201 245 1
201 247 1
201 249 1
201 253 1
201 254 1
201 259 1
201 270 1
201 271 1
201 273 1
201 276 1
201 281 1
201 283 1
201 285 1
201 288 1
201 290 1
201 295 1
201 302 1
201 303 1
201 307 1
201 309 1
201 313 1
201 315 1
201 322 1
201 323 1
201 325 1
201 327 1
201 332 1
201 333 1
201 336 1
201 337 1
201 339 1
201 341 1
201 346 1
201 347 1
201 348 1
201 353 1
201 357 1
201 364 1
201 372 1
201 376 1
201 379 1
201 383 1
201 384 1
201 385 1
201 389 1
201 392 1
201 394 1
201 396 1
201 398 1
202 203 1
202 205 1
202 207 1
202 209 1
202 214 1
202 216 1
202 218 1
202 219 1
202 228 1
202 232 1
202 238 1
202 240 1
202 244 1
202 245 1
202 246 1
202 248 1
202 251 1
202 255 1
202 257 1
202 261 1
202 262 1
202 264 1
202 266 1
202 267 1
202 269 1
202 270 1
202 274 1
202 276 1
202 280 1
202 283 1
202 285 1
202 286 1
202 292 1
202 298 1
202 300 1
202 310 1
202 312 1
202 313 1
202 314 1
202 315 1
202 316 1
202 317 1
202 318 1
202 325 1
202 326 1
202 334 1
202 339 1
202 344 1
202 351 1
202 355 1
202 356 1
202 358 1
202 359 1
202 369 1
202 373 1
202 380 1
202 381 1
202 383 1
202 386 1
202 390 1
202 395 1
203 211 1
203 217 1
203 222 1
203 227 1
203 229 1
203 231 1
203 233 1
203 236 1
203 240 1
203 252 1
203 253 1
203 263 1
203 268 1
203 271 1
203 273 1
203 275 1
203 276 1
203 280 1
203 281 1
203 282 1
203 283 1
203 294 1
203 295 1
203 299 1
203 302 1
203 309 1
203 319 1
203 321 1
203 322 1
203 323 1
203 325 1
203 327 1
203 328 1
203 332 1
203 337 1
203 340 1
203 343 1
203 346 1
203 350 1
203 353 1
203 357 1
203 367 1
203 370 1
203 386 1
203 392 1
203 393 1
203 396 1
203 397 1
203 398 1
203 400 1
204 207 1
204 210 1
204 211 1
204 217 1
204 222 1
204 223 1
204 226 1
204 227 1
204 229 1
204 232 1
204 233 1
204 238 1
204 241 1
204 242 1
204 245 1
204 247 1
204 265 1
204 267 1
204 268 1
204 272 1
204 273 1
204 275 1
204 276 1
204 278 1
204 285 1
204 294 1
204 303 1
204 312 1
204 320 1
204 321 1
204 322 1
204 323 1
204 324 1
204 325 1
204 326 1
204 332 1
204 336 1
204 341 1
204 360 1
204 363 1
204 366 1
204 367 1
204 379 1
204 384 1
204 385 1
204 392 1
204 396 1
204 397 1
205 206 1
205 207 1
205 228 1
205 229 1
205 230 1
205 236 1
205 237 1
205 241 1
205 242 1
205 247 1
205 249 1
205 252 1
205 254 1
205 257 1
205 259 1
205 262 1
205 273 1
205 275 1
205 278 1
205 285 1
205 289 1
205 291 1
205 294 1
205 297 1
205 303 1
205 307 1
205 309 1
205 321 1
205 323 1
205 327 1
205 331 1
205 334 1
205 336 1
205 337 1
205 340 1
205 348 1
205 350 1
205 352 1
205 357 1
205 363 1
205 364 1
205 367 1
205 368 1
205 376 1
205 378 1
205 379 1
205 384 1
205 385 1
205 388 1
205 397 1
205 398 1
206 208 1
206 213 1
206 218 1
206 219 1
206 221 1
206 225 1
206 228 1
206 230 1
206 231 1
206 233 1
206 234 1
206 238 1
206 239 1
206 248 1
206 251 1
206 257 1
206 261 1
206 267 1
206 270 1
206 272 1
206 274 1
206 277 1
206 288 1
206 289 1
206 292 1
206 293 1
206 298 1
206 304 1
206 306 1
206 310 1
206 311 1
206 312 1
206 315 1
206 317 1
206 320 1
206 326 1
206 329 1
206 333 1
206 338 1
206 345 1
206 351 1
206 356 1
206 358 1
206 365 1
206 367 1
206 369 1
206 377 1
206 380 1
206 381 1
206 382 1
206 383 1
206 386 1
206 387 1
206 392 1
206 394 1
207 208 1
207 209 1
207 212 1
207 214 1
207 216 1
207 219 1
207 220 1
207 224 1
207 225 1
207 228 1
207 230 1
207 232 1
207 235 1
207 237 1
207 238 1
207 239 1
207 240 1
207 244 1
207 245 1
207 248 1
207 250 1
207 251 1
207 257 1
207 260 1
207 266 1
207 270 1
207 272 1
207 276 1
207 280 1
207 283 1
207 285 1
207 286 1
207 292 1
207 298 1
207 300 1
207 305 1
207 306 1
207 310 1
207 311 1
207 313 1
207 315 1
207 316 1
207 317 1
207 318 1
207 320 1
207 324 1
207 325 1
207 326 1
207 329 1
207 339 1
207 342 1
207 344 1
207 345 1
207 349 1
207 356 1
207 358 1
207 359 1
207 369 1
207 373 1
207 374 1
207 380 1
207 381 1
207 382 1
207 383 1
207 386 1
207 387 1
207 399 1
208 210 1
208 216 1
208 217 1
208 222 1
208 226 1
208 229 1
208 235 1
208 242 1
208 245 1
208 247 1
208 249 1
208 256 1
208 263 1
208 265 1
208 273 1
208 275 1
208 276 1
208 277 1
208 278 1
208 279 1
208 281 1
208 282 1
208 295 1
208 302 1
208 307 1
208 309 1
208 317 1
208 319 1
208 323 1
208 330 1
208 335 1
208 336 1
208 337 1
208 340 1
208 341 1
208 346 1
208 347 1
208 348 1
208 352 1
208 364 1
208 365 1
208 366 1
208 367 1
208 372 1
208 379 1
208 385 1
208 389 1
208 392 1
208 393 1
208 394 1
208 397 1
208 399 1
208 400 1
209 211 1
209 215 1
209 217 1
209 222 1
209 225 1
209 227 1
209 232 1
209 242 1
209 245 1
209 247 1
209 249 1
209 253 1
209 256 1
209 260 1
209 263 1
209 265 1
209 268 1
209 271 1
209 273 1
209 276 1
209 281 1
209 283 1
209 285 1
209 287 1
209 288 1
209 294 1
209 295 1
209 297 1
209 299 1
209 301 1
209 307 1
209 309 1
209 319 1
209 328 1
209 330 1
209 331 1
209 337 1
209 338 1
209 342 1
209 347 1
209 350 1
209 351 1
209 352 1
209 353 1
209 363 1
209 364 1
209 367 1
209 368 1
209 371 1
209 376 1
209 379 1
209 384 1
209 388 1
209 392 1
209 393 1
209 394 1
210 212 1
210 214 1
210 218 1
210 219 1
210 224 1
210 227 1
210 228 1
210 231 1
210 237 1
210 238 1
210 240 1
210 244 1
210 246 1
210 248 1
210 250 1
210 258 1
210 260 1
210 262 1
210 266 1
210 267 1
210 269 1
210 270 1
210 274 1
210 286 1
210 290 1
210 292 1
210 293 1
210 296 1
210 298 1
210 304 1
210 305 1
210 306 1
210 308 1
210 310 1
210 312 1
210 313 1
210 314 1
210 315 1
210 316 1
210 323 1
210 324 1
210 328 1
210 334 1
210 335 1
210 336 1
210 338 1
210 342 1
210 343 1
210 344 1
210 349 1
210 354 1
210 361 1
210 362 1
210 370 1
210 371 1
210 376 1
210 377 1
210 380 1
210 381 1
210 382 1
210 383 1
210 386 1
210 391 1
210 397 1
211 214 1
211 216 1
211 219 1
211 220 1
211 229 1
211 230 1
211 235 1
211 238 1
211 243 1
211 244 1
211 247 1
211 248 1
211 258 1
211 260 1
211 261 1
211 265 1
211 266 1
211 267 1
211 272 1
211 274 1
211 277 1
211 293 1
211 294 1
211 296 1
211 298 1
211 304 1
211 306 1
211 307 1
211 308 1
211 309 1
211 311 1
211 313 1
211 314 1
211 318 1
211 324 1
211 327 1
211 334 1
211 338 1
211 342 1
211 343 1
211 345 1
211 349 1
211 351 1
211 355 1
211 356 1
211 358 1
211 359 1
211 360 1
211 361 1
211 362 1
211 370 1
211 371 1
211 374 1
211 380 1
211 387 1
211 390 1
211 395 1
212 215 1
212 217 1
212 223 1
212 226 1
212 227 1
212 229 1
212 232 1
212 241 1
212 249 1
212 253 1
212 256 1
212 279 1
212 281 1
212 285 1
212 286 1
212 287 1
212 288 1
212 291 1
212 294 1
212 295 1
212 296 1
212 299 1
212 300 1
212 302 1
212 303 1
212 307 1
212 309 1
212 318 1
212 319 1
212 321 1
212 325 1
212 327 1
212 329 1
212 330 1
212 331 1
212 336 1
212 345 1
212 346 1
212 352 1
212 353 1
212 355 1
212 357 1
212 361 1
212 364 1
212 366 1
212 367 1
212 376 1
212 377 1
212 384 1
212 388 1
212 391 1
213 214 1
213 215 1
213 222 1
213 223 1
213 226 1
213 227 1
213 232 1
213 233 1
213 236 1
213 242 1
213 245 1
213 247 1
213 249 1
213 254 1
213 258 1
213 259 1
213 263 1
213 268 1
213 275 1
213 279 1
213 281 1
213 282 1
213 285 1
213 287 1
213 291 1
213 294 1
213 295 1
213 297 1
213 298 1
213 299 1
213 307 1
213 310 1
213 319 1
213 322 1
213 323 1
213 327 1
213 328 1
213 330 1
213 331 1
213 332 1
213 341 1
213 347 1
213 352 1
213 354 1
213 357 1
213 359 1
213 363 1
213 364 1
213 368 1
213 374 1
213 376 1
213 378 1
213 379 1
213 392 1
213 395 1
213 396 1
213 397 1
213 398 1
213 400 1
214 217 1
214 222 1
214 223 1
214 226 1
214 227 1
214 233 1
214 236 1
214 247 1
214 249 1
214 254 1
214 256 1
214 258 1
214 259 1
214 263 1
214 265 1
214 268 1
214 271 1
214 276 1
214 278 1
214 281 1
214 283 1
214 285 1
214 288 1
214 291 1
214 295 1
214 297 1
214 298 1
214 299 1
214 301 1
214 307 1
214 309 1
214 310 1
214 323 1
214 325 1
214 327 1
214 328 1
214 330 1
214 347 1
214 348 1
214 350 1
214 352 1
214 359 1
214 367 1
214 368 1
214 372 1
214 374 1
214 376 1
214 379 1
214 388 1
214 389 1
214 393 1
214 394 1
214 395 1
214 396 1
214 398 1
214 400 1
215 219 1
215 220 1
215 221 1
215 224 1
215 234 1
215 239 1
215 240 1
215 243 1
215 246 1
215 248 1
215 250 1
215 253 1
215 255 1
215 259 1
215 260 1
215 262 1
215 264 1
215 272 1
215 274 1
215 278 1
215 280 1
215 282 1
215 284 1
215 286 1
215 290 1
215 292 1
215 293 1
215 306 1
215 308 1
215 310 1
215 311 1
215 315 1
215 317 1
215 320 1
215 324 1
215 338 1
215 339 1
215 344 1
215 349 1
215 351 1
215 355 1
215 357 1
215 359 1
215 361 1
215 363 1
215 364 1
215 365 1
215 370 1
215 373 1
215 377 1
215 382 1
215 386 1
215 390 1
215 391 1
216 217 1
216 222 1
216 223 1
216 232 1
216 235 1
216 236 1
216 241 1
216 245 1
216 249 1
216 252 1
216 253 1
216 254 1
216 259 1
216 265 1
216 271 1
216 275 1
216 277 1
216 278 1
216 279 1
216 285 1
216 287 1
216 289 1
216 299 1
216 301 1
216 303 1
216 317 1
216 319 1
216 322 1
216 323 1
216 327 1
216 330 1
216 331 1
216 335 1
216 337 1
216 347 1
216 352 1
216 365 1
216 366 1
216 367 1
216 372 1
216 378 1
216 379 1
216 384 1
216 388 1
216 389 1
216 398 1
216 399 1
217 218 1
217 219 1
217 220 1
217 224 1
217 225 1
217 230 1
217 231 1
217 234 1
217 239 1
217 242 1
217 243 1
217 244 1
217 246 1
217 251 1
217 255 1
217 256 1
217 257 1
217 258 1
217 267 1
217 269 1
217 272 1
217 274 1
217 277 1
217 280 1
217 284 1
217 286 1
217 287 1
217 290 1
217 292 1
217 293 1
217 296 1
217 301 1
217 305 1
217 306 1
217 310 1
217 311 1
217 312 1
217 315 1
217 321 1
217 324 1
217 326 1
217 332 1
217 333 1
217 337 1
217 338 1
217 342 1
217 343 1
217 344 1
217 345 1
217 351 1
217 352 1
217 356 1
217 358 1
217 365 1
217 373 1
217 374 1
217 378 1
217 384 1
217 387 1
217 390 1
217 400 1
218 220 1
218 223 1
218 227 1
218 232 1
218 233 1
218 236 1
218 241 1
218 242 1
218 245 1
218 247 1
218 252 1
218 253 1
218 254 1
218 255 1
218 259 1
218 265 1
218 266 1
218 271 1
218 273 1
218 278 1
218 282 1
218 289 1
218 297 1
218 301 1
218 302 1
218 303 1
218 316 1
218 319 1
218 321 1
218 327 1
218 340 1
218 346 1
218 347 1
218 352 1
218 353 1
218 356 1
218 362 1
218 363 1
218 364 1
218 366 1
218 368 1
218 369 1
218 372 1
218 373 1
218 375 1
218 378 1
218 380 1
218 392 1
218 393 1
218 397 1
219 222 1
219 223 1
219 224 1
219 226 1
219 233 1
219 234 1
219 241 1
219 242 1
219 244 1
219 245 1
219 249 1
219 254 1
219 270 1
219 273 1
219 275 1
219 278 1
219 282 1
219 283 1
219 285 1
219 287 1
219 288 1
219 290 1
219 291 1
219 295 1
219 299 1
219 301 1
219 302 1
219 303 1
219 307 1
219 309 1
219 313 1
219 315 1
219 319 1
219 322 1
219 323 1
219 325 1
219 330 1
219 333 1
219 336 1
219 339 1
219 340 1
219 346 1
219 347 1
219 352 1
219 367 1
219 368 1
219 376 1
219 378 1
219 379 1
219 383 1
219 384 1
219 385 1
219 389 1
219 392 1
219 396 1
219 397 1
219 398 1
220 222 1
220 223 1
220 227 1
220 232 1
220 236 1
220 241 1
220 242 1
220 247 1
220 249 1
220 252 1
220 253 1
220 254 1
220 255 1
220 256 1
220 265 1
220 266 1
220 268 1
220 271 1
220 273 1
220 275 1
220 279 1
220 281 1
220 285 1
220 287 1
220 297 1
220 299 1
220 301 1
220 303 1
220 316 1
220 322 1
220 323 1
220 325 1
220 327 1
220 328 1
220 332 1
220 340 1
220 347 1
220 348 1
220 350 1
220 356 1
220 357 1
220 362 1
220 364 1
220 366 1
220 369 1
220 373 1
220 375 1
220 376 1
220 378 1
220 380 1
220 384 1
220 385 1
220 388 1
220 389 1
220 393 1
220 394 1
220 397 1
221 222 1
221 227 1
221 241 1
221 243 1
221 245 1
221 246 1
221 247 1
221 249 1
221 251 1
221 259 1
221 265 1
221 268 1
221 273 1
221 276 1
221 278 1
221 279 1
221 281 1
221 285 1
221 287 1
221 288 1
221 289 1
221 291 1
221 292 1
221 294 1
221 295 1
221 297 1
221 301 1
221 303 1
221 306 1
221 308 1
221 309 1
221 314 1
221 321 1
221 325 1
221 328 1
221 330 1
221 331 1
221 332 1
221 336 1
221 340 1
221 344 1
221 346 1
221 347 1
221 348 1
221 353 1
221 363 1
221 364 1
221 366 1
221 367 1
221 368 1
221 376 1
221 378 1
221 379 1
221 385 1
221 387 1
221 388 1
221 393 1
221 396 1
222 228 1
222 234 1
222 235 1
222 239 1
222 240 1
222 241 1
222 244 1
222 246 1
222 254 1
222 255 1
222 257 1
222 260 1
222 261 1
222 264 1
222 269 1
222 270 1
222 272 1
222 274 1
222 281 1
222 297 1
222 298 1
222 299 1
222 300 1
222 302 1
222 303 1
222 304 1
222 308 1
222 310 1
222 312 1
222 313 1
222 314 1
222 316 1
222 318 1
222 324 1
222 335 1
222 339 1
222 343 1
222 345 1
222 351 1
222 355 1
222 356 1
222 358 1
222 361 1
222 365 1
222 366 1
222 371 1
222 373 1
222 374 1
222 377 1
222 382 1
222 388 1
222 390 1
222 395 1
222 399 1
223 225 1
223 228 1
223 235 1
223 238 1
223 240 1
223 244 1
223 251 1
223 255 1
223 257 1
223 258 1
223 260 1
223 262 1
223 267 1
223 269 1
223 270 1
223 271 1
223 272 1
223 273 1
223 275 1
223 280 1
223 290 1
223 291 1
223 292 1
223 293 1
223 298 1
223 304 1
223 305 1
223 306 1
223 311 1
223 315 1
223 316 1
223 317 1
223 318 1
223 322 1
223 329 1
223 333 1
223 335 1
223 339 1
223 340 1
223 342 1
223 343 1
223 345 1
223 351 1
223 355 1
223 356 1
223 358 1
223 360 1
223 361 1
223 365 1
223 368 1
223 369 1
223 370 1
223 371 1
223 372 1
223 373 1
223 375 1
223 381 1
223 386 1
223 391 1
223 395 1
223 398 1
224 227 1
224 233 1
224 234 1
224 241 1
224 242 1
224 244 1
224 249 1
224 254 1
224 256 1
224 259 1
224 263 1
224 265 1
224 268 1
224 270 1
224 271 1
224 273 1
224 281 1
224 282 1
224 285 1
224 289 1
224 290 1
224 294 1
224 295 1
224 297 1
224 299 1
224 302 1
224 307 1
224 309 1
224 313 1
224 315 1
224 333 1
224 337 1
224 339 1
224 346 1
224 348 1
224 352 1
224 354 1
224 357 1
224 363 1
224 376 1
224 378 1
224 379 1
224 383 1
224 384 1
224 385 1
224 389 1
224 392 1
224 393 1
224 394 1
224 397 1
225 226 1
225 227 1
225 229 1
225 242 1
225 245 1
225 254 1
225 260 1
225 268 1
225 271 1
225 273 1
225 282 1
225 283 1
225 288 1
225 289 1
225 295 1
225 297 1
225 299 1
225 302 1
225 307 1
225 309 1
225 319 1
225 321 1
225 322 1
225 328 1
225 331 1
225 332 1
225 336 1
225 338 1
225 340 1
225 342 1
225 347 1
225 350 1
225 351 1
225 352 1
225 353 1
225 354 1
225 363 1
225 364 1
225 368 1
225 371 1
225 378 1
225 379 1
225 385 1
225 393 1
225 394 1
225 396 1
225 398 1
226 230 1
226 235 1
226 238 1
226 244 1
226 246 1
226 248 1
226 251 1
226 252 1
226 255 1
226 257 1
226 260 1
226 262 1
226 263 1
226 266 1
226 267 1
226 268 1
226 270 1
226 274 1
226 277 1
226 290 1
226 293 1
226 298 1
226 308 1
226 310 1
226 311 1
226 313 1
226 314 1
226 315 1
226 316 1
226 318 1
226 320 1
226 330 1
226 331 1
226 339 1
226 341 1
226 342 1
226 343 1
226 344 1
226 345 1
226 347 1
226 348 1
226 353 1
226 356 1
226 358 1
226 359 1
226 361 1
226 362 1
226 365 1
226 369 1
226 371 1
226 373 1
226 374 1
226 377 1
226 379 1
226 380 1
226 382 1
226 386 1
226 389 1
226 390 1
226 393 1
226 396 1
227 228 1
227 230 1
227 237 1
227 238 1
227 244 1
227 248 1
227 251 1
227 255 1
227 269 1
227 270 1
227 272 1
227 274 1
227 277 1
227 280 1
227 284 1
227 293 1
227 298 1
227 305 1
227 310 1
227 311 1
227 313 1
227 315 1
227 317 1
227 320 1
227 323 1
227 324 1
227 326 1
227 328 1
227 329 1
227 333 1
227 335 1
227 336 1
227 342 1
227 349 1
227 351 1
227 354 1
227 356 1
227 359 1
227 361 1
227 370 1
227 373 1
227 374 1
227 376 1
227 380 1
227 386 1
227 390 1
227 391 1
227 395 1
227 397 1
228 229 1
228 230 1
228 233 1
228 237 1
228 241 1
228 245 1
228 252 1
228 253 1
228 256 1
228 257 1
228 259 1
228 262 1
228 263 1
228 265 1
228 271 1
228 273 1
228 276 1
228 278 1
228 279 1
228 282 1
228 283 1
228 288 1
228 289 1
228 291 1
228 294 1
228 299 1
228 302 1
228 303 1
228 309 1
228 319 1
228 321 1
228 322 1
228 328 1
228 330 1
228 331 1
228 332 1
228 334 1
228 337 1
228 340 1
228 341 1
228 346 1
228 348 1
228 350 1
228 352 1
228 354 1
228 363 1
228 367 1
228 368 1
228 378 1
228 385 1
228 388 1
228 392 1
228 397 1
229 230 1
229 231 1
229 238 1
229 239 1
229 240 1
229 244 1
229 246 1
229 247 1
229 251 1
229 255 1
229 261 1
229 262 1
229 264 1
229 265 1
229 266 1
229 267 1
229 269 1
229 274 1
229 277 1
229 280 1
229 284 1
229 290 1
229 292 1
229 294 1
229 296 1
229 300 1
229 306 1
229 307 1
229 308 1
229 309 1
229 312 1
229 315 1
229 316 1
229 317 1
229 320 1
229 324 1
229 326 1
229 327 1
229 329 1
229 334 1
229 335 1
229 343 1
229 345 1
229 355 1
229 356 1
229 359 1
229 365 1
229 369 1
229 370 1
229 371 1
229 373 1
229 374 1
229 377 1
229 380 1
229 381 1
229 382 1
229 386 1
229 391 1
230 233 1
230 237 1
230 241 1
230 242 1
230 254 1
230 257 1
230 259 1
230 262 1
230 263 1
230 268 1
230 273 1
230 275 1
230 279 1
230 281 1
230 283 1
230 287 1
230 288 1
230 289 1
230 294 1
230 295 1
230 301 1
230 302 1
230 303 1
230 307 1
230 321 1
230 322 1
230 323 1
230 325 1
230 327 1
230 328 1
230 330 1
230 334 1
230 337 1
230 340 1
230 341 1
230 346 1
230 347 1
230 352 1
230 353 1
230 357 1
230 366 1
230 367 1
230 368 1
230 379 1
230 394 1
230 398 1
231 232 1
231 236 1
231 240 1
231 242 1
231 247 1
231 249 1
231 254 1
231 256 1
231 259 1
231 263 1
231 265 1
231 268 1
231 273 1
231 276 1
231 279 1
231 280 1
231 281 1
231 282 1
231 285 1
231 291 1
231 294 1
231 295 1
231 299 1
231 301 1
231 302 1
231 303 1
231 307 1
231 322 1
231 323 1
231 328 1
231 330 1
231 336 1
231 340 1
231 343 1
231 346 1
231 348 1
231 350 1
231 353 1
231 357 1
231 364 1
231 366 1
231 370 1
231 376 1
231 378 1
231 386 1
231 388 1
231 389 1
231 392 1
231 396 1
231 400 1
232 234 1
232 237 1
232 238 1
232 240 1
232 244 1
232 245 1
232 246 1
232 248 1
232 251 1
232 255 1
232 257 1
232 260 1
232 261 1
232 266 1
232 267 1
232 269 1
232 276 1
232 280 1
232 283 1
232 284 1
232 285 1
232 286 1
232 290 1
232 292 1
232 296 1
232 304 1
232 305 1
232 312 1
232 316 1
232 317 1
232 320 1
232 325 1
232 326 1
232 335 1
232 339 1
232 342 1
232 343 1
232 355 1
232 356 1
232 358 1
232 359 1
232 362 1
232 365 1
232 370 1
232 373 1
232 374 1
232 377 1
232 380 1
232 381 1
232 382 1
232 387 1
232 390 1
232 395 1
233 234 1
233 238 1
233 239 1
233 243 1
233 244 1
233 248 1
233 255 1
233 257 1
233 258 1
233 261 1
233 262 1
233 269 1
233 270 1
233 277 1
233 280 1
233 288 1
233 289 1
233 290 1
233 296 1
233 305 1
233 308 1
233 311 1
233 314 1
233 315 1
233 324 1
233 329 1
233 333 1
233 334 1
233 335 1
233 342 1
233 344 1
233 345 1
233 349 1
233 355 1
233 359 1
233 360 1
233 362 1
233 365 1
233 367 1
233 371 1
233 375 1
233 377 1
233 382 1
233 383 1
233 386 1
233 387 1
233 390 1
233 392 1
233 394 1
233 395 1
234 236 1
234 241 1
234 244 1
234 252 1
234 254 1
234 256 1
234 259 1
234 265 1
234 270 1
234 273 1
234 275 1
234 276 1
234 279 1
234 282 1
234 283 1
234 287 1
234 290 1
234 295 1
234 297 1
234 301 1
234 307 1
234 309 1
234 313 1
234 315 1
234 319 1
234 323 1
234 325 1
234 327 1
234 328 1
234 330 1
234 332 1
234 333 1
234 339 1
234 341 1
234 347 1
234 348 1
234 352 1
234 357 1
234 367 1
234 383 1
234 385 1
234 388 1
234 389 1
234 392 1
234 393 1
234 394 1
234 396 1
234 398 1
235 236 1
235 241 1
235 242 1
235 245 1
235 249 1
235 252 1
235 253 1
235 268 1
235 277 1
235 278 1
235 281 1
235 282 1
235 283 1
235 285 1
235 288 1
235 302 1
235 317 1
235 319 1
235 321 1
235 327 1
235 328 1
235 331 1
235 332 1
235 335 1
235 337 1
235 341 1
235 346 1
235 348 1
235 365 1
235 368 1
235 372 1
235 376 1
235 379 1
235 384 1
235 388 1
235 396 1
235 397 1
235 399 1
236 237 1
236 238 1
236 243 1
236 244 1
236 246 1
236 249 1
236 251 1
236 258 1
236 262 1
236 267 1
236 272 1
236 279 1
236 290 1
236 292 1
236 293 1
236 295 1
236 296 1
236 298 1
236 300 1
236 304 1
236 305 1
236 308 1
236 311 1
236 314 1
236 315 1
236 319 1
236 320 1
236 324 1
236 335 1
236 339 1
236 343 1
236 344 1
236 346 1
236 349 1
236 350 1
236 355 1
236 356 1
236 361 1
236 369 1
236 370 1
236 371 1
236 373 1
236 377 1
236 380 1
236 381 1
236 382 1
236 383 1
236 385 1
236 390 1
236 395 1
237 249 1
237 257 1
237 259 1
237 262 1
237 268 1
237 273 1
237 279 1
237 282 1
237 285 1
237 288 1
237 289 1
237 295 1
237 297 1
237 302 1
237 303 1
237 307 1
237 319 1
237 321 1
237 332 1
237 334 1
237 336 1
237 337 1
237 346 1
237 353 1
237 354 1
237 357 1
237 363 1
237 367 1
237 378 1
237 384 1
237 388 1
237 398 1
237 400 1
238 245 1
238 247 1
238 252 1
238 253 1
238 254 1
238 256 1
238 259 1
238 263 1
238 265 1
238 267 1
238 271 1
238 272 1
238 273 1
238 275 1
238 276 1
238 278 1
238 279 1
238 282 1
238 283 1
238 285 1
238 287 1
238 288 1
238 289 1
238 291 1
238 294 1
238 295 1
238 299 1
238 302 1
238 303 1
238 309 1
238 312 1
238 320 1
238 323 1
238 324 1
238 326 1
238 327 1
238 341 1
238 347 1
238 352 1
238 354 1
238 357 1
238 360 1
238 363 1
238 366 1
238 368 1
238 372 1
238 376 1
238 379 1
238 388 1
238 389 1
238 393 1
238 394 1
238 398 1
238 400 1
239 245 1
239 247 1
239 250 1
239 253 1
239 254 1
239 256 1
239 264 1
239 265 1
239 269 1
239 271 1
239 273 1
239 276 1
239 278 1
239 284 1
239 285 1
239 287 1
239 288 1
239 294 1
239 295 1
239 297 1
239 301 1
239 302 1
239 303 1
239 325 1
239 327 1
239 328 1
239 331 1
239 332 1
239 336 1
239 337 1
239 340 1
239 341 1
239 347 1
239 349 1
239 350 1
239 352 1
239 357 1
239 358 1
239 363 1
239 364 1
239 372 1
239 378 1
239 379 1
239 381 1
239 384 1
239 385 1
239 389 1
239 390 1
239 392 1
239 393 1
239 397 1
239 398 1
239 400 1
240 242 1
240 245 1
240 247 1
240 249 1
240 252 1
240 259 1
240 263 1
240 265 1
240 275 1
240 276 1
240 279 1
240 280 1
240 281 1
240 282 1
240 283 1
240 285 1
240 287 1
240 289 1
240 291 1
240 295 1
240 301 1
240 303 1
240 307 1
240 323 1
240 328 1
240 330 1
240 331 1
240 336 1
240 337 1
240 341 1
240 343 1
240 346 1
240 347 1
240 363 1
240 364 1
240 366 1
240 370 1
240 372 1
240 376 1
240 379 1
240 386 1
240 388 1
240 389 1
240 393 1
240 394 1
240 398 1
240 400 1
241 243 1
241 244 1
241 246 1
241 250 1
241 254 1
241 257 1
241 258 1
241 260 1
241 261 1
241 262 1
241 264 1
241 269 1
241 270 1
241 274 1
241 277 1
241 280 1
241 281 1
241 284 1
241 286 1
241 290 1
241 292 1
241 296 1
241 297 1
241 299 1
241 300 1
241 302 1
241 303 1
241 308 1
241 310 1
241 311 1
241 312 1
241 313 1
241 317 1
241 318 1
241 320 1
241 324 1
241 326 1
241 329 1
241 333 1
241 335 1
241 338 1
241 343 1
241 355 1
241 361 1
241 362 1
241 365 1
241 366 1
241 369 1
241 371 1
241 373 1
241 374 1
241 375 1
241 377 1
241 387 1
241 388 1
242 246 1
242 248 1
242 250 1
242 255 1
242 256 1
242 257 1
242 258 1
242 260 1
242 264 1
242 266 1
242 269 1
242 270 1
242 272 1
242 280 1
242 284 1
242 286 1
242 287 1
242 292 1
242 293 1
242 300 1
242 301 1
242 305 1
242 306 1
242 308 1
242 312 1
242 314 1
242 315 1
242 316 1
242 317 1
242 318 1
242 320 1
242 321 1
242 324 1
242 332 1
242 335 1
242 337 1
242 352 1
242 355 1
242 359 1
242 360 1
242 361 1
242 362 1
242 365 1
242 371 1
242 377 1
242 378 1
242 380 1
242 384 1
242 386 1
242 390 1
242 400 1
243 245 1
243 246 1
243 247 1
243 249 1
243 251 1
243 254 1
243 256 1
243 271 1
243 275 1
243 276 1
243 278 1
243 279 1
243 282 1
243 283 1
243 288 1
243 289 1
243 291 1
243 292 1
243 294 1
243 299 1
243 301 1
243 302 1
243 306 1
243 308 1
243 314 1
243 321 1
243 325 1
243 328 1
243 332 1
243 336 1
243 340 1
243 344 1
243 346 1
243 347 1
243 348 1
243 350 1
243 352 1
243 354 1
243 357 1
243 363 1
243 364 1
243 367 1
243 368 1
243 372 1
243 376 1
243 378 1
243 384 1
243 387 1
243 389 1
243 392 1
243 393 1
243 400 1
244 252 1
244 254 1
244 259 1
244 263 1
244 268 1
244 270 1
244 276 1
244 279 1
244 281 1
244 283 1
244 287 1
244 288 1
244 289 1
244 290 1
244 294 1
244 295 1
244 301 1
244 302 1
244 313 1
244 315 1
244 319 1
244 323 1
244 327 1
244 330 1
244 331 1
244 333 1
244 336 1
244 339 1
244 340 1
244 346 1
244 348 1
244 350 1
244 352 1
244 353 1
244 354 1
244 363 1
244 367 1
244 372 1
244 378 1
244 379 1
244 383 1
244 384 1
244 393 1
244 394 1
244 396 1
244 397 1
244 398 1
244 400 1
245 248 1
245 250 1
245 257 1
245 260 1
245 261 1
245 264 1
245 266 1
245 267 1
245 276 1
245 277 1
245 283 1
245 284 1
245 285 1
245 290 1
245 293 1
245 300 1
245 304 1
245 305 1
245 306 1
245 310 1
245 311 1
245 312 1
245 313 1
245 314 1
245 316 1
245 317 1
245 318 1
245 320 1
245 325 1
245 333 1
245 334 1
245 335 1
245 343 1
245 344 1
245 345 1
245 356 1
245 360 1
245 361 1
245 362 1
245 365 1
245 370 1
245 371 1
245 373 1
245 377 1
245 383 1
245 387 1
245 390 1
245 391 1
246 247 1
246 251 1
246 253 1
246 259 1
246 263 1
246 273 1
246 275 1
246 276 1
246 283 1
246 292 1
246 295 1
246 306 1
246 308 1
246 309 1
246 314 1
246 322 1
246 325 1
246 328 1
246 331 1
246 336 1
246 337 1
246 340 1
246 341 1
246 344 1
246 347 1
246 348 1
246 350 1
246 352 1
246 364 1
246 367 1
246 368 1
246 376 1
246 379 1
246 385 1
246 387 1
246 389 1
246 396 1
246 397 1
247 248 1
247 251 1
247 257 1
247 260 1
247 261 1
247 262 1
247 265 1
247 266 1
247 267 1
247 269 1
247 274 1
247 277 1
247 280 1
247 284 1
247 292 1
247 293 1
247 294 1
247 296 1
247 300 1
247 304 1
247 305 1
247 306 1
247 307 1
247 309 1
247 311 1
247 313 1
247 314 1
247 315 1
247 320 1
247 324 1
247 327 1
247 329 1
247 338 1
247 339 1
247 344 1
247 349 1
247 361 1
247 362 1
247 365 1
247 373 1
247 374 1
247 380 1
247 382 1
247 383 1
247 391 1
248 252 1
248 253 1
248 261 1
248 265 1
248 271 1
248 274 1
248 275 1
248 279 1
248 285 1
248 287 1
248 289 1
248 291 1
248 293 1
248 294 1
248 301 1
248 302 1
248 303 1
248 304 1
248 305 1
248 307 1
248 311 1
248 321 1
248 325 1
248 330 1
248 336 1
248 337 1
248 340 1
248 341 1
248 346 1
248 348 1
248 350 1
248 353 1
248 354 1
248 364 1
248 368 1
248 379 1
248 382 1
248 385 1
248 392 1
248 400 1
249 255 1
249 257 1
249 260 1
249 266 1
249 267 1
249 270 1
249 277 1
249 279 1
249 280 1
249 290 1
249 293 1
249 295 1
249 296 1
249 304 1
249 305 1
249 306 1
249 308 1
249 313 1
249 315 1
249 318 1
249 319 1
249 320 1
249 324 1
249 326 1
249 338 1
249 339 1
249 342 1
249 343 1
249 346 1
249 349 1
249 350 1
249 351 1
249 356 1
249 359 1
249 360 1
249 361 1
249 362 1
249 365 1
249 369 1
249 371 1
249 373 1
249 380 1
249 381 1
249 383 1
249 385 1
249 386 1
249 390 1
249 391 1
249 395 1
250 252 1
250 254 1
250 256 1
250 264 1
250 268 1
250 269 1
250 275 1
250 278 1
250 281 1
250 282 1
250 283 1
250 284 1
250 285 1
250 288 1
250 289 1
250 291 1
250 294 1
250 303 1
250 309 1
250 323 1
250 325 1
250 328 1
250 336 1
250 337 1
250 340 1
250 341 1
250 346 1
250 348 1
250 349 1
250 353 1
250 354 1
250 357 1
250 358 1
250 363 1
250 366 1
250 367 1
250 378 1
250 381 1
250 385 1
250 389 1
250 390 1
250 393 1
250 396 1
250 397 1
250 400 1
251 253 1
251 254 1
251 263 1
251 275 1
251 278 1
251 285 1
251 289 1
251 292 1
251 294 1
251 295 1
251 297 1
251 299 1
251 302 1
251 303 1
251 306 1
251 307 1
251 308 1
251 314 1
251 319 1
251 327 1
251 328 1
251 330 1
251 336 1
251 337 1
251 340 1
251 341 1
251 344 1
251 347 1
251 348 1
251 350 1
251 353 1
251 357 1
251 366 1
251 367 1
251 376 1
251 378 1
251 379 1
251 385 1
251 387 1
251 388 1
251 389 1
251 392 1
251 393 1
251 394 1
251 396 1
251 398 1
252 255 1
252 258 1
252 262 1
252 263 1
252 266 1
252 268 1
252 269 1
252 270 1
252 272 1
252 277 1
252 284 1
252 290 1
252 292 1
252 293 1
252 296 1
252 298 1
252 300 1
252 312 1
252 313 1
252 314 1
252 315 1
252 318 1
252 320 1
252 326 1
252 330 1
252 331 1
252 333 1
252 334 1
252 335 1
252 338 1
252 339 1
252 341 1
252 343 1
252 344 1
252 345 1
252 347 1
252 348 1
252 349 1
252 351 1
252 353 1
252 355 1
252 361 1
252 365 1
252 371 1
252 374 1
252 377 1
252 379 1
252 381 1
252 382 1
252 383 1
252 386 1
252 389 1
252 393 1
252 396 1
252 399 1
253 259 1
253 261 1
253 264 1
253 266 1
253 269 1
253 272 1
253 277 1
253 278 1
253 280 1
253 282 1
253 284 1
253 292 1
253 293 1
253 296 1
253 298 1
253 304 1
253 305 1
253 311 1
253 313 1
253 317 1
253 320 1
253 324 1
253 329 1
253 334 1
253 339 1
253 349 1
253 351 1
253 355 1
253 356 1
253 357 1
253 358 1
253 359 1
253 360 1
253 362 1
253 363 1
253 364 1
253 369 1
253 380 1
253 381 1
253 383 1
253 386 1
253 387 1
253 390 1
254 255 1
254 258 1
254 272 1
254 277 1
254 280 1
254 281 1
254 290 1
254 293 1
254 297 1
254 298 1
254 299 1
254 300 1
254 302 1
254 303 1
254 305 1
254 308 1
254 310 1
254 311 1
254 313 1
254 314 1
254 315 1
254 316 1
254 317 1
254 320 1
254 326 1
254 329 1
254 333 1
254 334 1
254 335 1
254 342 1
254 343 1
254 345 1
254 349 1
254 359 1
254 360 1
254 361 1
254 362 1
254 366 1
254 369 1
254 370 1
254 373 1
254 374 1
254 375 1
254 380 1
254 382 1
254 386 1
254 387 1
254 388 1
254 390 1
254 399 1
255 259 1
255 263 1
255 265 1
255 266 1
255 268 1
255 271 1
255 273 1
255 276 1
255 281 1
255 283 1
255 285 1
255 287 1
255 288 1
255 291 1
255 294 1
255 295 1
255 297 1
255 299 1
255 303 1
255 307 1
255 309 1
255 316 1
255 319 1
255 325 1
255 327 1
255 328 1
255 340 1
255 347 1
255 350 1
255 353 1
255 356 1
255 362 1
255 363 1
255 364 1
255 367 1
255 369 1
255 372 1
255 373 1
255 375 1
255 380 1
255 388 1
255 389 1
255 392 1
255 394 1
255 398 1
255 400 1
256 257 1
256 258 1
256 260 1
256 261 1
256 264 1
256 267 1
256 269 1
256 272 1
256 284 1
256 286 1
256 287 1
256 301 1
256 304 1
256 306 1
256 308 1
256 311 1
256 312 1
256 315 1
256 318 1
256 320 1
256 321 1
256 324 1
256 332 1
256 334 1
256 337 1
256 342 1
256 344 1
256 345 1
256 349 1
256 351 1
256 352 1
256 355 1
256 356 1
256 358 1
256 359 1
256 362 1
256 370 1
256 377 1
256 378 1
256 383 1
256 384 1
256 386 1
256 387 1
256 390 1
256 395 1
256 400 1
257 259 1
257 262 1
257 268 1
257 271 1
257 273 1
257 282 1
257 288 1
257 291 1
257 295 1
257 297 1
257 299 1
257 322 1
257 327 1
257 328 1
257 331 1
257 334 1
257 336 1
257 341 1
257 347 1
257 354 1
257 367 1
257 368 1
257 372 1
257 376 1
257 379 1
257 384 1
257 389 1
257 393 1
257 397 1
257 398 1
258 259 1
258 268 1
258 271 1
258 273 1
258 282 1
258 283 1
258 289 1
258 291 1
258 298 1
258 299 1
258 301 1
258 302 1
258 309 1
258 310 1
258 322 1
258 332 1
258 336 1
258 337 1
258 340 1
258 346 1
258 350 1
258 354 1
258 359 1
258 364 1
258 366 1
258 367 1
258 372 1
258 374 1
258 379 1
258 385 1
258 393 1
258 394 1
258 395 1
258 396 1
258 397 1
258 398 1
259 261 1
259 266 1
259 267 1
259 274 1
259 278 1
259 282 1
259 284 1
259 286 1
259 290 1
259 292 1
259 298 1
259 306 1
259 310 1
259 311 1
259 312 1
259 314 1
259 315 1
259 318 1
259 324 1
259 326 1
259 329 1
259 334 1
259 335 1
259 338 1
259 339 1
259 342 1
259 345 1
259 351 1
259 355 1
259 356 1
259 357 1
259 359 1
259 361 1
259 363 1
259 364 1
259 365 1
259 370 1
259 371 1
259 380 1
259 381 1
259 382 1
259 383 1
259 386 1
259 390 1
259 391 1
259 395 1
260 273 1
260 275 1
260 282 1
260 283 1
260 287 1
260 291 1
260 297 1
260 301 1
260 307 1
260 319 1
260 322 1
260 323 1
260 325 1
260 328 1
260 331 1
260 337 1
260 338 1
260 342 1
260 346 1
260 347 1
260 350 1
260 351 1
260 352 1
260 353 1
260 354 1
260 357 1
260 363 1
260 368 1
260 371 1
260 372 1
260 376 1
260 378 1
260 379 1
260 389 1
260 392 1
260 393 1
260 394 1
260 396 1
260 398 1
260 400 1
261 265 1
261 271 1
261 273 1
261 274 1
261 275 1
261 276 1
261 278 1
261 279 1
261 281 1
261 285 1
261 287 1
261 288 1
261 289 1
261 291 1
261 293 1
261 295 1
261 297 1
261 299 1
261 301 1
261 303 1
261 304 1
261 305 1
261 311 1
261 321 1
261 322 1
261 325 1
261 331 1
261 336 1
261 337 1
261 346 1
261 347 1
261 350 1
261 352 1
261 353 1
261 354 1
261 363 1
261 366 1
261 372 1
261 376 1
261 378 1
261 379 1
261 382 1
261 384 1
261 389 1
261 393 1
261 400 1
262 263 1
262 265 1
262 268 1
262 273 1
262 276 1
262 278 1
262 282 1
262 283 1
262 285 1
262 287 1
262 288 1
262 289 1
262 291 1
262 295 1
262 297 1
262 299 1
262 301 1
262 319 1
262 322 1
262 331 1
262 334 1
262 336 1
262 341 1
262 348 1
262 357 1
262 364 1
262 366 1
262 372 1
262 379 1
262 385 1
262 388 1
262 389 1
262 397 1
262 400 1
263 264 1
263 266 1
263 267 1
263 268 1
263 269 1
263 272 1
263 280 1
263 292 1
263 293 1
263 296 1
263 300 1
263 304 1
263 306 1
263 310 1
263 312 1
263 315 1
263 316 1
263 320 1
263 326 1
263 329 1
263 330 1
263 331 1
263 335 1
263 338 1
263 339 1
263 341 1
263 343 1
263 344 1
263 345 1
263 347 1
263 348 1
263 351 1
263 353 1
263 361 1
263 370 1
263 373 1
263 377 1
263 379 1
263 380 1
263 386 1
263 387 1
263 389 1
263 390 1
263 391 1
263 393 1
263 395 1
263 396 1
264 265 1
264 269 1
264 271 1
264 279 1
264 282 1
264 284 1
264 285 1
264 287 1
264 289 1
264 291 1
264 294 1
264 295 1
264 297 1
264 299 1
264 301 1
264 302 1
264 303 1
264 309 1
264 319 1
264 321 1
264 325 1
264 327 1
264 328 1
264 337 1
264 340 1
264 346 1
264 347 1
264 349 1
264 350 1
264 358 1
264 366 1
264 367 1
264 376 1
264 379 1
264 381 1
264 390 1
265 284 1
265 292 1
265 293 1
265 294 1
265 298 1
265 304 1
265 306 1
265 307 1
265 309 1
265 310 1
265 311 1
265 312 1
265 313 1
265 320 1
265 324 1
265 327 1
265 329 1
265 333 1
265 338 1
265 339 1
265 342 1
265 343 1
265 344 1
265 349 1
265 351 1
265 355 1
265 356 1
265 358 1
265 359 1
265 375 1
265 377 1
265 386 1
265 390 1
265 391 1
265 395 1
266 271 1
266 275 1
266 276 1
266 281 1
266 282 1
266 283 1
266 285 1
266 287 1
266 289 1
266 291 1
266 294 1
266 295 1
266 297 1
266 299 1
266 301 1
266 302 1
266 307 1
266 316 1
266 319 1
266 321 1
266 323 1
266 325 1
266 332 1
266 347 1
266 350 1
266 352 1
266 353 1
266 354 1
266 356 1
266 357 1
266 362 1
266 363 1
266 364 1
266 368 1
266 369 1
266 373 1
266 375 1
266 380 1
266 384 1
266 388 1
266 389 1
266 393 1
266 394 1
266 396 1
266 397 1
267 272 1
267 276 1
267 281 1
267 283 1
267 285 1
267 294 1
267 301 1
267 302 1
267 307 1
267 312 1
267 319 1
267 320 1
267 321 1
267 322 1
267 324 1
267 326 1
267 328 1
267 331 1
267 332 1
267 337 1
267 340 1
267 341 1
267 346 1
267 347 1
267 352 1
267 360 1
267 363 1
267 364 1
267 367 1
267 368 1
267 376 1
267 378 1
267 379 1
267 385 1
267 389 1
267 397 1
268 274 1
268 284 1
268 293 1
268 296 1
268 298 1
268 300 1
268 305 1
268 308 1
268 310 1
268 311 1
268 313 1
268 314 1
268 317 1
268 324 1
268 326 1
268 329 1
268 330 1
268 331 1
268 338 1
268 341 1
268 344 1
268 347 1
268 348 1
268 349 1
268 351 1
268 353 1
268 359 1
268 360 1
268 362 1
268 365 1
268 369 1
268 370 1
268 374 1
268 375 1
268 379 1
268 380 1
268 381 1
268 387 1
268 389 1
268 393 1
268 395 1
268 396 1
269 275 1
269 282 1
269 283 1
269 284 1
269 285 1
269 288 1
269 291 1
269 295 1
269 299 1
269 301 1
269 307 1
269 321 1
269 323 1
269 325 1
269 327 1
269 328 1
269 336 1
269 337 1
269 346 1
269 347 1
269 349 1
269 350 1
269 353 1
269 354 1
269 358 1
269 368 1
269 372 1
269 379 1
269 381 1
269 384 1
269 388 1
269 390 1
269 393 1
269 394 1
269 396 1
269 398 1
269 400 1
270 271 1
270 273 1
270 276 1
270 279 1
270 282 1
270 287 1
270 288 1
270 289 1
270 290 1
270 291 1
270 295 1
270 297 1
270 299 1
270 302 1
270 303 1
270 313 1
270 315 1
270 322 1
270 325 1
270 327 1
270 330 1
270 332 1
270 333 1
270 336 1
270 339 1
270 340 1
270 341 1
270 346 1
270 347 1
270 350 1
270 353 1
270 357 1
270 363 1
270 366 1
270 367 1
270 372 1
270 376 1
270 378 1
270 383 1
270 385 1
270 388 1
270 396 1
270 398 1
270 400 1
271 273 1
271 275 1
271 277 1
271 286 1
271 291 1
271 292 1
271 296 1
271 304 1
271 310 1
271 313 1
271 314 1
271 315 1
271 317 1
271 322 1
271 326 1
271 333 1
271 334 1
271 335 1
271 339 1
271 340 1
271 342 1
271 343 1
271 349 1
271 351 1
271 359 1
271 360 1
271 362 1
271 368 1
271 372 1
271 373 1
271 374 1
271 375 1
271 377 1
271 381 1
271 383 1
271 387 1
271 391 1
271 395 1
271 398 1
271 399 1
272 273 1
272 275 1
272 282 1
272 289 1
272 291 1
272 294 1
272 302 1
272 307 1
272 312 1
272 320 1
272 322 1
272 323 1
272 324 1
272 325 1
272 326 1
272 328 1
272 331 1
272 332 1
272 336 1
272 337 1
272 340 1
272 341 1
272 347 1
272 348 1
272 350 1
272 352 1
272 354 1
272 360 1
272 363 1
272 367 1
272 372 1
272 378 1
272 379 1
272 393 1
272 397 1
272 398 1
273 275 1
273 277 1
273 286 1
273 290 1
273 291 1
273 293 1
273 298 1
273 305 1
273 306 1
273 314 1
273 318 1
273 320 1
273 322 1
273 333 1
273 334 1
273 340 1
273 349 1
273 351 1
273 355 1
273 360 1
273 361 1
273 362 1
273 368 1
273 369 1
273 370 1
273 371 1
273 372 1
273 373 1
273 374 1
273 375 1
273 380 1
273 381 1
273 382 1
273 386 1
273 390 1
273 391 1
273 395 1
273 398 1
273 399 1
274 275 1
274 276 1
274 278 1
274 279 1
274 281 1
274 282 1
274 283 1
274 285 1
274 291 1
274 293 1
274 295 1
274 299 1
274 301 1
274 303 1
274 304 1
274 305 1
274 307 1
274 311 1
274 319 1
274 322 1
274 323 1
274 325 1
274 327 1
274 328 1
274 330 1
274 331 1
274 332 1
274 341 1
274 347 1
274 350 1
274 352 1
274 354 1
274 366 1
274 379 1
274 382 1
274 392 1
274 394 1
274 396 1
274 397 1
275 280 1
275 290 1
275 291 1
275 293 1
275 296 1
275 305 1
275 311 1
275 313 1
275 314 1
275 315 1
275 316 1
275 317 1
275 318 1
275 322 1
275 324 1
275 326 1
275 329 1
275 334 1
275 335 1
275 338 1
275 340 1
275 351 1
275 356 1
275 359 1
275 360 1
275 361 1
275 362 1
275 365 1
275 368 1
275 369 1
275 370 1
275 371 1
275 372 1
275 373 1
275 374 1
275 383 1
275 386 1
275 391 1
275 398 1
275 399 1
276 280 1
276 283 1
276 285 1
276 290 1
276 298 1
276 300 1
276 304 1
276 305 1
276 306 1
276 310 1
276 311 1
276 313 1
276 314 1
276 315 1
276 316 1
276 320 1
276 325 1
276 326 1
276 333 1
276 335 1
276 339 1
276 343 1
276 345 1
276 351 1
276 355 1
276 356 1
276 358 1
276 360 1
276 365 1
276 369 1
276 371 1
276 373 1
276 374 1
276 382 1
276 386 1
276 390 1
276 395 1
277 278 1
277 287 1
277 291 1
277 295 1
277 302 1
277 309 1
277 317 1
277 319 1
277 321 1
277 323 1
277 325 1
277 327 1
277 328 1
277 330 1
277 331 1
277 332 1
277 335 1
277 340 1
277 341 1
277 346 1
277 352 1
277 354 1
277 363 1
277 365 1
277 366 1
277 367 1
277 379 1
277 384 1
277 388 1
277 393 1
277 396 1
277 397 1
277 399 1
277 400 1
278 282 1
278 284 1
278 290 1
278 292 1
278 293 1
278 296 1
278 298 1
278 300 1
278 305 1
278 310 1
278 312 1
278 313 1
278 314 1
278 318 1
278 320 1
278 324 1
278 329 1
278 338 1
278 339 1
278 344 1
278 345 1
278 355 1
278 356 1
278 357 1
278 358 1
278 360 1
278 363 1
278 364 1
278 365 1
278 369 1
278 371 1
278 373 1
278 380 1
278 382 1
278 387 1
278 391 1
278 395 1
278 399 1
279 284 1
279 286 1
279 295 1
279 296 1
279 304 1
279 308 1
279 310 1
279 311 1
279 316 1
279 318 1
279 319 1
279 320 1
279 324 1
279 326 1
279 334 1
279 342 1
279 344 1
279 345 1
279 346 1
279 349 1
279 350 1
279 351 1
279 358 1
279 359 1
279 360 1
279 361 1
279 362 1
279 369 1
279 370 1
279 375 1
279 377 1
279 381 1
279 385 1
279 386 1
279 387 1
279 390 1
279 391 1
279 395 1
280 282 1
280 285 1
280 294 1
280 295 1
280 297 1
280 299 1
280 302 1
280 303 1
280 319 1
280 322 1
280 328 1
280 332 1
280 336 1
280 340 1
280 343 1
280 350 1
280 352 1
280 354 1
280 357 1
280 363 1
280 364 1
280 368 1
280 370 1
280 372 1
280 379 1
280 384 1
280 385 1
280 386 1
280 388 1
280 389 1
280 394 1
280 396 1
280 398 1
280 400 1
281 286 1
281 290 1
281 292 1
281 297 1
281 299 1
281 300 1
281 302 1
281 303 1
281 306 1
281 308 1
281 310 1
281 317 1
281 318 1
281 320 1
281 329 1
281 333 1
281 334 1
281 335 1
281 344 1
281 345 1
281 349 1
281 351 1
281 356 1
281 360 1
281 361 1
281 362 1
281 365 1
281 366 1
281 373 1
281 375 1
281 382 1
281 383 1
281 388 1
281 391 1
281 399 1
282 284 1
282 286 1
282 290 1
282 292 1
282 298 1
282 300 1
282 306 1
282 308 1
282 315 1
282 317 1
282 329 1
282 335 1
282 343 1
282 345 1
282 355 1
282 356 1
282 357 1
282 361 1
282 362 1
282 363 1
282 364 1
282 365 1
282 370 1
282 371 1
282 380 1
282 381 1
282 382 1
282 390 1
282 391 1
282 395 1
283 285 1
283 286 1
283 290 1
283 292 1
283 293 1
283 300 1
283 304 1
283 306 1
283 310 1
283 311 1
283 312 1
283 313 1
283 315 1
283 316 1
283 318 1
283 324 1
283 325 1
283 326 1
283 333 1
283 334 1
283 339 1
283 342 1
283 344 1
283 345 1
283 349 1
283 355 1
283 356 1
283 359 1
283 360 1
283 361 1
283 362 1
283 365 1
283 369 1
283 370 1
283 373 1
283 377 1
283 380 1
283 383 1
283 391 1
283 399 1
284 287 1
284 289 1
284 291 1
284 295 1
284 299 1
284 302 1
284 321 1
284 322 1
284 325 1
284 327 1
284 328 1
284 330 1
284 331 1
284 336 1
284 337 1
284 348 1
284 349 1
284 354 1
284 358 1
284 367 1
284 376 1
284 378 1
284 379 1
284 381 1
284 384 1
284 388 1
284 390 1
284 392 1
284 393 1
284 397 1
285 286 1
285 296 1
285 298 1
285 300 1
285 305 1
285 306 1
285 308 1
285 312 1
285 314 1
285 317 1
285 325 1
285 326 1
285 329 1
285 333 1
285 334 1
285 335 1
285 338 1
285 343 1
285 355 1
285 359 1
285 360 1
285 361 1
285 369 1
285 370 1
285 381 1
285 383 1
285 387 1
285 391 1
285 399 1
286 287 1
286 291 1
286 294 1
286 296 1
286 297 1
286 300 1
286 301 1
286 302 1
286 303 1
286 318 1
286 323 1
286 328 1
286 329 1
286 331 1
286 337 1
286 340 1
286 341 1
286 345 1
286 347 1
286 348 1
286 354 1
286 355 1
286 361 1
286 364 1
286 366 1
286 367 1
286 368 1
286 377 1
286 385 1
286 389 1
286 391 1
286 396 1
286 397 1
287 290 1
287 293 1
287 296 1
287 300 1
287 301 1
287 304 1
287 305 1
287 306 1
287 308 1
287 310 1
287 314 1
287 315 1
287 317 1
287 318 1
287 321 1
287 324 1
287 326 1
287 332 1
287 333 1
287 335 1
287 337 1
287 339 1
287 351 1
287 352 1
287 360 1
287 361 1
287 362 1
287 365 1
287 370 1
287 371 1
287 374 1
287 375 1
287 378 1
287 380 1
287 384 1
287 391 1
287 395 1
287 399 1
287 400 1
288 289 1
288 298 1
288 300 1
288 304 1
288 305 1
288 306 1
288 308 1
288 311 1
288 312 1
288 313 1
288 314 1
288 316 1
288 318 1
288 320 1
288 333 1
288 335 1
288 339 1
288 345 1
288 349 1
288 351 1
288 355 1
288 359 1
288 360 1
288 367 1
288 375 1
288 377 1
288 381 1
288 383 1
288 387 1
288 390 1
288 391 1
288 392 1
288 394 1
288 395 1
288 399 1
289 293 1
289 298 1
289 300 1
289 304 1
289 306 1
289 308 1
289 311 1
289 313 1
289 314 1
289 317 1
289 318 1
289 320 1
289 324 1
289 326 1
289 333 1
289 339 1
289 342 1
289 345 1
289 349 1
289 355 1
289 356 1
289 358 1
289 359 1
289 360 1
289 367 1
289 369 1
289 370 1
289 371 1
289 375 1
289 377 1
289 382 1
289 392 1
289 394 1
289 395 1
290 291 1
290 294 1
290 299 1
290 301 1
290 303 1
290 307 1
290 309 1
290 313 1
290 315 1
290 321 1
290 323 1
290 325 1
290 327 1
290 328 1
290 330 1
290 331 1
290 333 1
290 336 1
290 337 1
290 339 1
290 341 1
290 346 1
290 348 1
290 352 1
290 353 1
290 354 1
290 357 1
290 364 1
290 367 1
290 376 1
290 378 1
290 379 1
290 383 1
290 385 1
290 392 1
290 393 1
290 394 1
290 400 1
291 292 1
291 298 1
291 304 1
291 306 1
291 308 1
291 311 1
291 314 1
291 315 1
291 318 1
291 320 1
291 322 1
291 326 1
291 333 1
291 334 1
291 335 1
291 339 1
291 340 1
291 342 1
291 343 1
291 349 1
291 355 1
291 356 1
291 358 1
291 368 1
291 369 1
291 370 1
291 372 1
291 374 1
291 380 1
291 381 1
291 382 1
291 383 1
291 386 1
291 387 1
291 390 1
291 391 1
291 395 1
291 398 1
292 294 1
292 299 1
292 303 1
292 306 1
292 307 1
292 308 1
292 309 1
292 314 1
292 323 1
292 328 1
292 332 1
292 341 1
292 344 1
292 346 1
292 347 1
292 352 1
292 364 1
292 366 1
292 367 1
292 368 1
292 372 1
292 376 1
292 378 1
292 379 1
292 385 1
292 387 1
292 388 1
292 392 1
292 394 1
292 396 1
292 397 1
292 400 1
293 295 1
293 301 1
293 302 1
293 303 1
293 304 1
293 305 1
293 307 1
293 309 1
293 311 1
293 319 1
293 321 1
293 323 1
293 330 1
293 331 1
293 336 1
293 346 1
293 347 1
293 348 1
293 352 1
293 353 1
293 357 1
293 363 1
293 368 1
293 382 1
293 389 1
293 393 1
293 397 1
293 400 1
294 296 1
294 305 1
294 306 1
294 307 1
294 308 1
294 309 1
294 310 1
294 312 1
294 315 1
294 320 1
294 326 1
294 327 1
294 329 1
294 333 1
294 334 1
294 339 1
294 342 1
294 343 1
294 344 1
294 345 1
294 349 1
294 355 1
294 356 1
294 359 1
294 360 1
294 361 1
294 365 1
294 369 1
294 370 1
294 374 1
294 377 1
294 380 1
294 382 1
294 386 1
294 390 1
294 391 1
295 314 1
295 315 1
295 316 1
295 318 1
295 319 1
295 320 1
295 326 1
295 329 1
295 334 1
295 335 1
295 342 1
295 343 1
295 346 1
295 349 1
295 350 1
295 355 1
295 356 1
295 365 1
295 380 1
295 383 1
295 385 1
295 390 1
295 391 1
295 395 1
295 399 1
296 300 1
296 301 1
296 303 1
296 309 1
296 318 1
296 321 1
296 322 1
296 323 1
296 328 1
296 329 1
296 331 1
296 332 1
296 341 1
296 345 1
296 346 1
296 347 1
296 348 1
296 350 1
296 352 1
296 354 1
296 355 1
296 361 1
296 363 1
296 366 1
296 367 1
296 376 1
296 377 1
296 379 1
296 384 1
296 388 1
296 389 1
296 391 1
296 393 1
296 394 1
296 396 1
296 397 1
297 299 1
297 300 1
297 302 1
297 303 1
297 305 1
297 310 1
297 311 1
297 312 1
297 314 1
297 315 1
297 324 1
297 329 1
297 334 1
297 335 1
297 344 1
297 349 1
297 351 1
297 358 1
297 359 1
297 360 1
297 361 1
297 362 1
297 366 1
297 370 1
297 374 1
297 375 1
297 380 1
297 381 1
297 382 1
297 386 1
297 388 1
297 390 1
298 299 1
298 302 1
298 310 1
298 319 1
298 321 1
298 325 1
298 327 1
298 330 1
298 332 1
298 337 1
298 341 1
298 350 1
298 352 1
298 353 1
298 357 1
298 359 1
298 363 1
298 366 1
298 374 1
298 384 1
298 385 1
298 389 1
298 392 1
298 394 1
298 395 1
298 396 1
298 398 1
299 300 1
299 302 1
299 303 1
299 304 1
299 305 1
299 306 1
299 311 1
299 312 1
299 313 1
299 316 1
299 320 1
299 324 1
299 326 1
299 329 1
299 335 1
299 342 1
299 343 1
299 344 1
299 345 1
299 349 1
299 351 1
299 355 1
299 358 1
299 360 1
299 361 1
299 365 1
299 366 1
299 371 1
299 375 1
299 377 1
299 386 1
299 388 1
299 395 1
300 301 1
300 302 1
300 307 1
300 318 1
300 321 1
300 329 1
300 331 1
300 332 1
300 337 1
300 341 1
300 345 1
300 346 1
300 347 1
300 348 1
300 352 1
300 353 1
300 354 1
300 355 1
300 357 1
300 361 1
300 363 1
300 366 1
300 367 1
300 368 1
300 377 1
300 385 1
300 389 1
300 391 1
300 392 1
300 397 1
300 400 1
301 306 1
301 308 1
301 313 1
301 314 1
301 315 1
301 316 1
301 317 1
301 320 1
301 321 1
301 324 1
301 326 1
301 329 1
301 332 1
301 337 1
301 338 1
301 342 1
301 343 1
301 344 1
301 352 1
301 355 1
301 356 1
301 358 1
301 359 1
301 360 1
301 361 1
301 362 1
301 373 1
301 377 1
301 378 1
301 380 1
301 381 1
301 382 1
301 384 1
301 387 1
301 390 1
301 400 1
302 303 1
302 304 1
302 305 1
302 308 1
302 311 1
302 313 1
302 314 1
302 318 1
302 320 1
302 324 1
302 329 1
302 334 1
302 335 1
302 339 1
302 345 1
302 349 1
302 355 1
302 358 1
302 359 1
302 360 1
302 361 1
302 362 1
302 365 1
302 366 1
302 370 1
302 371 1
302 375 1
302 381 1
302 382 1
302 386 1
302 387 1
302 388 1
302 390 1
302 391 1
302 399 1
303 304 1
303 305 1
303 306 1
303 308 1
303 310 1
303 313 1
303 315 1
303 317 1
303 318 1
303 333 1
303 334 1
303 338 1
303 344 1
303 349 1
303 355 1
303 358 1
303 361 1
303 365 1
303 366 1
303 373 1
303 374 1
303 375 1
303 377 1
303 381 1
303 383 1
303 387 1
303 388 1
303 390 1
303 395 1
303 399 1
304 305 1
304 311 1
304 319 1
304 321 1
304 323 1
304 328 1
304 331 1
304 337 1
304 340 1
304 352 1
304 353 1
304 357 1
304 363 1
304 364 1
304 367 1
304 376 1
304 379 1
304 382 1
304 392 1
304 393 1
304 397 1
304 400 1
305 309 1
305 311 1
305 319 1
305 321 1
305 322 1
305 325 1
305 327 1
305 331 1
305 346 1
305 348 1
305 350 1
305 352 1
305 353 1
305 357 1
305 367 1
305 376 1
305 378 1
305 382 1
305 384 1
305 392 1
305 394 1
305 397 1
305 398 1
305 400 1
306 307 1
306 308 1
306 314 1
306 327 1
306 328 1
306 331 1
306 336 1
306 337 1
306 341 1
306 344 1
306 352 1
306 353 1
306 368 1
306 379 1
306 384 1
306 387 1
306 388 1
306 389 1
306 393 1
306 394 1
307 308 1
307 309 1
307 314 1
307 317 1
307 318 1
307 320 1
307 324 1
307 326 1
307 327 1
307 329 1
307 338 1
307 339 1
307 342 1
307 345 1
307 349 1
307 356 1
307 358 1
307 359 1
307 360 1
307 362 1
307 369 1
307 371 1
307 374 1
307 375 1
307 377 1
307 381 1
307 382 1
307 383 1
307 387 1
307 390 1
308 309 1
308 314 1
308 322 1
308 330 1
308 331 1
308 332 1
308 336 1
308 340 1
308 344 1
308 352 1
308 353 1
308 368 1
308 378 1
308 379 1
308 384 1
308 387 1
308 392 1
308 393 1
308 394 1
308 397 1
309 310 1
309 311 1
309 313 1
309 314 1
309 316 1
309 317 1
309 318 1
309 320 1
309 324 1
309 327 1
309 329 1
309 334 1
309 338 1
309 339 1
309 343 1
309 344 1
309 345 1
309 362 1
309 365 1
309 369 1
309 370 1
309 371 1
309 375 1
309 377 1
309 381 1
309 382 1
309 383 1
309 390 1
309 395 1
309 399 1
310 321 1
310 322 1
310 327 1
310 330 1
310 331 1
310 336 1
310 340 1
310 346 1
310 350 1
310 357 1
310 359 1
310 366 1
310 372 1
310 374 1
310 379 1
310 385 1
310 395 1
310 397 1
310 398 1
310 400 1
311 321 1
311 323 1
311 325 1
311 327 1
311 328 1
311 330 1
311 332 1
311 340 1
311 352 1
311 354 1
311 357 1
311 363 1
311 366 1
311 376 1
311 382 1
311 384 1
311 388 1
311 392 1
311 394 1
311 396 1
311 398 1
312 319 1
312 320 1
312 321 1
312 323 1
312 324 1
312 326 1
312 327 1
312 336 1
312 337 1
312 341 1
312 347 1
312 348 1
312 357 1
312 360 1
312 363 1
312 364 1
312 366 1
312 368 1
312 376 1
312 384 1
312 385 1
312 388 1
312 394 1
312 400 1
313 315 1
313 323 1
313 325 1
313 327 1
313 328 1
313 332 1
313 333 1
313 336 1
313 337 1
313 339 1
313 340 1
313 350 1
313 353 1
313 354 1
313 357 1
313 364 1
313 366 1
313 376 1
313 383 1
313 385 1
313 388 1
313 393 1
313 396 1
313 397 1
313 400 1
314 322 1
314 330 1
314 331 1
314 340 1
314 341 1
314 344 1
314 346 1
314 353 1
314 364 1
314 367 1
314 385 1
314 387 1
314 392 1
314 394 1
314 397 1
314 398 1
315 321 1
315 322 1
315 328 1
315 330 1
315 331 1
315 333 1
315 336 1
315 339 1
315 340 1
315 346 1
315 347 1
315 350 1
315 354 1
315 357 1
315 364 1
315 367 1
315 368 1
315 372 1
315 378 1
315 383 1
315 384 1
315 389 1
315 392 1
315 394 1
315 396 1
315 400 1
316 319 1
316 321 1
316 322 1
316 325 1
316 327 1
316 337 1
316 340 1
316 347 1
316 350 1
316 352 1
316 353 1
316 356 1
316 357 1
316 362 1
316 366 1
316 369 1
316 373 1
316 375 1
316 380 1
316 385 1
316 392 1
316 400 1
317 319 1
317 321 1
317 322 1
317 325 1
317 330 1
317 331 1
317 332 1
317 335 1
317 337 1
317 340 1
317 346 1
317 347 1
317 348 1
317 350 1
317 352 1
317 354 1
317 357 1
317 365 1
317 367 1
317 368 1
317 372 1
317 376 1
317 385 1
317 389 1
317 393 1
317 399 1
318 322 1
318 327 1
318 328 1
318 329 1
318 330 1
318 331 1
318 336 1
318 341 1
318 345 1
318 348 1
318 350 1
318 352 1
318 355 1
318 357 1
318 361 1
318 363 1
318 364 1
318 366 1
318 367 1
318 372 1
318 376 1
318 377 1
318 388 1
318 389 1
318 391 1
318 392 1
318 394 1
318 397 1
318 400 1
319 326 1
319 333 1
319 335 1
319 342 1
319 345 1
319 346 1
319 350 1
319 355 1
319 356 1
319 361 1
319 365 1
319 370 1
319 371 1
319 373 1
319 374 1
319 377 1
319 382 1
319 385 1
319 390 1
319 395 1
319 399 1
320 321 1
320 322 1
320 324 1
320 325 1
320 326 1
320 328 1
320 330 1
320 331 1
320 337 1
320 340 1
320 347 1
320 348 1
320 357 1
320 360 1
320 363 1
320 366 1
320 388 1
320 392 1
320 396 1
320 397 1
320 400 1
321 326 1
321 332 1
321 337 1
321 338 1
321 342 1
321 343 1
321 345 1
321 349 1
321 351 1
321 352 1
321 355 1
321 360 1
321 362 1
321 369 1
321 370 1
321 377 1
321 378 1
321 380 1
321 382 1
321 383 1
321 384 1
321 386 1
321 387 1
321 399 1
321 400 1
322 324 1
322 326 1
322 333 1
322 334 1
322 340 1
322 342 1
322 344 1
322 345 1
322 355 1
322 359 1
322 361 1
322 362 1
322 368 1
322 370 1
322 372 1
322 374 1
322 381 1
322 383 1
322 390 1
322 391 1
322 398 1
323 326 1
323 328 1
323 334 1
323 335 1
323 336 1
323 338 1
323 343 1
323 344 1
323 345 1
323 349 1
323 354 1
323 358 1
323 360 1
323 362 1
323 369 1
323 371 1
323 376 1
323 377 1
323 380 1
323 383 1
323 386 1
323 387 1
323 390 1
323 391 1
323 395 1
323 397 1
324 326 1
324 327 1
324 331 1
324 337 1
324 346 1
324 352 1
324 360 1
324 363 1
324 364 1
324 367 1
324 368 1
324 376 1
324 378 1
324 385 1
324 388 1
324 389 1
324 396 1
324 397 1
324 400 1
325 333 1
325 334 1
325 335 1
325 339 1
325 342 1
325 355 1
325 359 1
325 361 1
325 369 1
325 374 1
325 375 1
325 377 1
325 381 1
325 383 1
325 386 1
325 387 1
326 328 1
326 330 1
326 331 1
326 341 1
326 346 1
326 348 1
326 350 1
326 352 1
326 353 1
326 354 1
326 360 1
326 363 1
326 366 1
326 367 1
326 368 1
326 372 1
326 378 1
326 388 1
326 397 1
326 400 1
327 334 1
327 338 1
327 339 1
327 345 1
327 349 1
327 355 1
327 359 1
327 360 1
327 361 1
327 365 1
327 369 1
327 370 1
327 371 1
327 373 1
327 375 1
327 380 1
327 381 1
327 383 1
327 386 1
327 391 1
328 333 1
328 334 1
328 336 1
328 338 1
328 342 1
328 344 1
328 345 1
328 354 1
328 355 1
328 359 1
328 360 1
328 365 1
328 369 1
328 371 1
328 373 1
328 374 1
328 376 1
328 377 1
328 383 1
328 387 1
328 390 1
328 395 1
328 397 1
328 399 1
329 330 1
329 331 1
329 336 1
329 337 1
329 340 1
329 341 1
329 345 1
329 353 1
329 354 1
329 355 1
329 357 1
329 361 1
329 366 1
329 372 1
329 377 1
329 378 1
329 384 1
329 385 1
329 388 1
329 389 1
329 391 1
329 393 1
329 396 1
329 397 1
329 400 1
330 331 1
330 333 1
330 334 1
330 341 1
330 342 1
330 344 1
330 345 1
330 347 1
330 348 1
330 349 1
330 351 1
330 353 1
330 359 1
330 360 1
330 361 1
330 362 1
330 365 1
330 369 1
330 377 1
330 379 1
330 380 1
330 382 1
330 383 1
330 389 1
330 391 1
330 393 1
330 396 1
331 335 1
331 339 1
331 341 1
331 342 1
331 345 1
331 347 1
331 348 1
331 349 1
331 353 1
331 355 1
331 356 1
331 358 1
331 360 1
331 362 1
331 370 1
331 374 1
331 377 1
331 379 1
331 380 1
331 389 1
331 390 1
331 393 1
331 395 1
331 396 1
331 399 1
332 337 1
332 339 1
332 344 1
332 345 1
332 349 1
332 352 1
332 356 1
332 358 1
332 359 1
332 360 1
332 361 1
332 369 1
332 374 1
332 375 1
332 377 1
332 378 1
332 381 1
332 384 1
332 386 1
332 387 1
332 395 1
332 399 1
332 400 1
333 336 1
333 339 1
333 340 1
333 350 1
333 353 1
333 354 1
333 363 1
333 364 1
333 366 1
333 372 1
333 378 1
333 379 1
333 383 1
333 385 1
333 392 1
333 393 1
333 398 1
334 337 1
334 340 1
334 341 1
334 347 1
334 352 1
334 354 1
334 357 1
334 367 1
334 372 1
334 376 1
334 378 1
334 384 1
334 389 1
334 393 1
335 336 1
335 341 1
335 346 1
335 354 1
335 357 1
335 363 1
335 365 1
335 366 1
335 368 1
335 372 1
335 376 1
335 385 1
335 388 1
335 389 1
335 398 1
335 399 1
336 338 1
336 339 1
336 344 1
336 349 1
336 351 1
336 354 1
336 355 1
336 356 1
336 358 1
336 359 1
336 360 1
336 361 1
336 362 1
336 365 1
336 373 1
336 375 1
336 376 1
336 377 1
336 387 1
336 395 1
336 397 1
336 399 1
337 342 1
337 345 1
337 349 1
337 352 1
337 358 1
337 360 1
337 361 1
337 362 1
337 371 1
337 377 1
337 378 1
337 383 1
337 384 1
337 386 1
337 387 1
337 390 1
337 391 1
337 395 1
337 400 1
338 342 1
338 348 1
338 351 1
338 352 1
338 354 1
338 357 1
338 364 1
338 366 1
338 367 1
338 368 1
338 371 1
338 372 1
338 378 1
338 384 1
338 388 1
338 389 1
338 393 1
338 394 1
338 400 1
339 340 1
339 346 1
339 347 1
339 352 1
339 353 1
339 357 1
339 364 1
339 367 1
339 368 1
339 376 1
339 383 1
339 397 1
339 398 1
340 344 1
340 359 1
340 361 1
340 362 1
340 365 1
340 368 1
340 369 1
340 372 1
340 373 1
340 374 1
340 375 1
340 377 1
340 381 1
340 386 1
340 387 1
340 390 1
340 398 1
341 342 1
341 343 1
341 345 1
341 347 1
341 348 1
341 349 1
341 351 1
341 353 1
341 355 1
341 356 1
341 358 1
341 360 1
341 361 1
341 365 1
341 369 1
341 370 1
341 373 1
341 374 1
341 375 1
341 379 1
341 380 1
341 382 1
341 386 1
341 387 1
341 389 1
341 390 1
341 393 1
341 395 1
341 396 1
341 399 1
342 346 1
342 350 1
342 351 1
342 352 1
342 353 1
342 357 1
342 364 1
342 368 1
342 371 1
342 384 1
342 385 1
342 389 1
342 392 1
342 394 1
342 397 1
342 398 1
343 347 1
343 350 1
343 352 1
343 354 1
343 366 1
343 367 1
343 368 1
343 370 1
343 378 1
343 384 1
343 385 1
343 386 1
343 388 1
343 389 1
343 392 1
343 394 1
343 397 1
343 398 1
343 400 1
344 347 1
344 348 1
344 350 1
344 354 1
344 357 1
344 364 1
344 378 1
344 385 1
344 387 1
344 389 1
344 392 1
344 393 1
344 397 1
344 398 1
344 400 1
345 346 1
345 347 1
345 353 1
345 355 1
345 361 1
345 364 1
345 366 1
345 367 1
345 368 1
345 372 1
345 377 1
345 378 1
345 379 1
345 384 1
345 388 1
345 389 1
345 391 1
345 392 1
345 393 1
345 394 1
345 396 1
345 397 1
345 398 1
345 400 1
346 349 1
346 350 1
346 359 1
346 360 1
346 369 1
346 370 1
346 373 1
346 374 1
346 381 1
346 385 1
346 387 1
347 348 1
347 349 1
347 353 1
347 355 1
347 356 1
347 359 1
347 360 1
347 361 1
347 362 1
347 365 1
347 369 1
347 370 1
347 371 1
347 375 1
347 379 1
347 381 1
347 382 1
347 383 1
347 387 1
347 389 1
347 393 1
347 396 1
347 399 1
348 349 1
348 351 1
348 353 1
348 355 1
348 358 1
348 360 1
348 361 1
348 362 1
348 373 1
348 374 1
348 375 1
348 379 1
348 380 1
348 381 1
348 382 1
348 383 1
348 386 1
348 387 1
348 389 1
348 393 1
348 396 1
349 350 1
349 353 1
349 354 1
349 357 1
349 358 1
349 364 1
349 366 1
349 367 1
349 372 1
349 376 1
349 378 1
349 381 1
349 388 1
349 389 1
349 390 1
349 392 1
349 393 1
349 394 1
349 397 1
349 398 1
349 400 1
350 351 1
350 361 1
350 365 1
350 369 1
350 373 1
350 374 1
350 375 1
350 380 1
350 382 1
350 383 1
350 385 1
351 354 1
351 357 1
351 363 1
351 364 1
351 366 1
351 371 1
351 372 1
351 376 1
351 378 1
351 384 1
351 385 1
351 397 1
351 398 1
352 356 1
352 359 1
352 361 1
352 370 1
352 373 1
352 374 1
352 377 1
352 378 1
352 380 1
352 382 1
352 384 1
352 390 1
352 391 1
352 395 1
352 400 1
353 356 1
353 358 1
353 359 1
353 360 1
353 361 1
353 362 1
353 365 1
353 369 1
353 370 1
353 371 1
353 373 1
353 374 1
353 375 1
353 377 1
353 379 1
353 380 1
353 381 1
353 382 1
353 387 1
353 389 1
353 393 1
353 396 1
354 355 1
354 361 1
354 362 1
354 371 1
354 375 1
354 376 1
354 380 1
354 381 1
354 382 1
354 386 1
354 391 1
354 395 1
354 397 1
355 361 1
355 363 1
355 372 1
355 376 1
355 377 1
355 391 1
355 393 1
355 394 1
355 396 1
355 397 1
356 362 1
356 366 1
356 369 1
356 372 1
356 373 1
356 375 1
356 376 1
356 378 1
356 380 1
356 384 1
356 388 1
356 389 1
356 393 1
356 394 1
356 396 1
356 398 1
357 358 1
357 359 1
357 363 1
357 364 1
357 365 1
357 370 1
357 375 1
357 377 1
357 386 1
357 387 1
357 390 1
357 391 1
357 395 1
358 363 1
358 367 1
358 372 1
358 376 1
358 378 1
358 381 1
358 384 1
358 389 1
358 390 1
358 393 1
358 394 1
358 397 1
358 398 1
359 364 1
359 367 1
359 368 1
359 372 1
359 374 1
359 384 1
359 385 1
359 389 1
359 393 1
359 394 1
359 395 1
359 396 1
359 397 1
359 398 1
360 367 1
360 372 1
360 378 1
360 379 1
360 388 1
360 389 1
360 392 1
360 394 1
360 396 1
360 398 1
360 400 1
361 363 1
361 366 1
361 367 1
361 368 1
361 376 1
361 377 1
361 379 1
361 384 1
361 388 1
361 391 1
361 392 1
361 393 1
361 397 1
361 398 1
361 400 1
362 363 1
362 364 1
362 366 1
362 369 1
362 372 1
362 373 1
362 375 1
362 379 1
362 380 1
362 384 1
362 392 1
362 393 1
362 396 1
362 400 1
363 364 1
363 371 1
363 375 1
363 377 1
363 380 1
363 383 1
363 386 1
363 395 1
364 365 1
364 375 1
364 377 1
364 380 1
364 381 1
364 382 1
364 386 1
364 391 1
364 395 1
365 366 1
365 367 1
365 368 1
365 372 1
365 376 1
365 384 1
365 388 1
365 389 1
365 393 1
365 394 1
365 396 1
365 399 1
366 369 1
366 375 1
366 377 1
366 380 1
366 382 1
366 388 1
366 390 1
366 395 1
366 399 1
367 373 1
367 374 1
367 377 1
367 380 1
367 381 1
367 382 1
367 383 1
367 386 1
367 390 1
367 392 1
367 394 1
367 395 1
368 372 1
368 374 1
368 381 1
368 382 1
368 387 1
368 391 1
368 395 1
368 398 1
369 372 1
369 373 1
369 375 1
369 376 1
369 378 1
369 380 1
369 389 1
369 392 1
369 393 1
369 394 1
369 397 1
369 398 1
369 400 1
370 378 1
370 379 1
370 385 1
370 386 1
370 388 1
370 392 1
370 394 1
370 398 1
370 400 1
371 372 1
371 376 1
371 379 1
371 384 1
371 385 1
371 392 1
371 394 1
371 398 1
372 381 1
372 382 1
372 383 1
372 386 1
372 390 1
372 391 1
372 395 1
372 398 1
373 375 1
373 376 1
373 378 1
373 380 1
373 388 1
373 389 1
373 393 1
373 394 1
373 396 1
373 398 1
373 400 1
374 378 1
374 379 1
374 384 1
374 385 1
374 388 1
374 389 1
374 393 1
374 395 1
374 400 1
375 376 1
375 379 1
375 380 1
375 384 1
375 388 1
375 389 1
375 392 1
375 394 1
375 397 1
375 400 1
376 377 1
376 381 1
376 382 1
376 383 1
376 387 1
376 395 1
376 397 1
376 399 1
377 378 1
377 388 1
377 391 1
377 392 1
377 393 1
377 394 1
377 396 1
377 397 1
377 400 1
378 380 1
378 383 1
378 384 1
378 386 1
378 387 1
378 400 1
379 382 1
379 387 1
379 389 1
379 393 1
379 396 1
379 399 1
380 384 1
380 385 1
380 392 1
380 397 1
380 398 1
381 388 1
381 390 1
381 394 1
381 397 1
382 384 1
382 389 1
382 392 1
382 400 1
383 385 1
383 388 1
383 389 1
383 393 1
383 394 1
383 396 1
383 398 1
383 400 1
384 386 1
384 387 1
384 390 1
384 391 1
384 395 1
384 400 1
385 386 1
385 387 1
385 391 1
385 399 1
386 388 1
386 393 1
386 396 1
386 397 1
386 398 1
386 400 1
387 388 1
387 389 1
387 393 1
387 398 1
388 395 1
388 399 1
389 390 1
389 391 1
389 393 1
389 395 1
389 396 1
389 399 1
390 392 1
390 394 1
391 396 1
391 400 1
392 394 1
392 395 1
393 396 1
393 399 1
394 395 1
394 399 1
395 398 1
397 399 1
398 399 1


==> anc/instances/benchmark/theta/san400_0_9_1.dat <==
400 7980
1 34 1
1 39 1
1 40 1
1 42 1
1 43 1
1 53 1
1 58 1
1 62 1
1 67 1
1 74 1
1 87 1
1 102 1
1 147 1
1 154 1
1 162 1
1 165 1
1 166 1
1 168 1
1 175 1
1 177 1
1 200 1
1 201 1
1 231 1
1 245 1
1 248 1
1 249 1
1 255 1
1 275 1
1 276 1
1 283 1
1 284 1
1 303 1
1 315 1
1 316 1
1 323 1
1 326 1
1 342 1
1 353 1
1 369 1
1 381 1
1 398 1
1 399 1
1 400 1
2 6 1
2 16 1
2 37 1
2 44 1
2 51 1
2 55 1
2 57 1
2 63 1
2 70 1
2 75 1
2 82 1
2 84 1
2 91 1
2 103 1
2 109 1
2 119 1
2 127 1
2 130 1
2 144 1
2 151 1
2 212 1
2 243 1
2 246 1
2 251 1
2 252 1
2 260 1
2 282 1
2 294 1
2 306 1
2 314 1
2 325 1
2 348 1
2 350 1
2 367 1
2 373 1
2 376 1
2 382 1
2 383 1
2 386 1
2 395 1
3 24 1
3 33 1
3 63 1
3 75 1
3 81 1
3 91 1
3 92 1
3 97 1
3 103 1
3 120 1
3 125 1
3 140 1
3 153 1
3 155 1
3 159 1
3 179 1
3 216 1
3 217 1
3 218 1
3 227 1
3 233 1
3 236 1
3 257 1
3 286 1
3 295 1
3 307 1
3 310 1
3 314 1
3 317 1
3 321 1
3 325 1
3 332 1
3 339 1
3 341 1
3 345 1
3 352 1
3 367 1
3 372 1
3 395 1
4 14 1
4 21 1
4 71 1
4 75 1
4 92 1
4 105 1
4 125 1
4 138 1
4 146 1
4 163 1
4 166 1
4 172 1
4 186 1
4 187 1
4 202 1
4 203 1
4 227 1
4 236 1
4 243 1
4 263 1
4 267 1
4 281 1
4 285 1
4 290 1
4 292 1
4 320 1
4 329 1
4 341 1
4 352 1
4 353 1
4 360 1
4 376 1
4 380 1
4 381 1
4 388 1
4 393 1
4 395 1
5 12 1
5 13 1
5 16 1
5 19 1
5 37 1
5 60 1
5 83 1
5 92 1
5 95 1
5 107 1
5 122 1
5 124 1
5 133 1
5 140 1
5 149 1
5 153 1
5 157 1
5 158 1
5 159 1
5 165 1
5 173 1
5 180 1
5 183 1
5 191 1
5 236 1
5 250 1
5 254 1
5 257 1
5 266 1
5 267 1
5 274 1
5 298 1
5 309 1
5 331 1
5 337 1
5 339 1
5 345 1
5 352 1
5 366 1
5 367 1
5 372 1
5 378 1
5 381 1
5 383 1
5 389 1
6 14 1
6 21 1
6 24 1
6 30 1
6 32 1
6 44 1
6 50 1
6 63 1
6 75 1
6 90 1
6 92 1
6 109 1
6 113 1
6 127 1
6 144 1
6 151 1
6 156 1
6 165 1
6 169 1
6 202 1
6 206 1
6 218 1
6 243 1
6 252 1
6 257 1
6 267 1
6 269 1
6 285 1
6 310 1
6 321 1
6 324 1
6 354 1
6 357 1
6 360 1
6 363 1
6 365 1
6 372 1
6 378 1
6 381 1
6 391 1
7 52 1
7 55 1
7 63 1
7 72 1
7 86 1
7 94 1
7 105 1
7 138 1
7 140 1
7 146 1
7 156 1
7 186 1
7 187 1
7 188 1
7 192 1
7 203 1
7 219 1
7 225 1
7 229 1
7 235 1
7 237 1
7 270 1
7 276 1
7 279 1
7 306 1
7 307 1
7 312 1
7 317 1
7 329 1
7 332 1
7 345 1
7 357 1
7 377 1
7 378 1
7 380 1
7 383 1
8 10 1
8 12 1
8 42 1
8 48 1
8 59 1
8 78 1
8 98 1
8 101 1
8 110 1
8 115 1
8 122 1
8 136 1
8 149 1
8 166 1
8 194 1
8 199 1
8 205 1
8 211 1
8 217 1
8 231 1
8 242 1
8 248 1
8 255 1
8 293 1
8 301 1
8 308 1
8 330 1
8 340 1
8 342 1
8 346 1
8 355 1
8 382 1
8 390 1
8 394 1
8 399 1
9 16 1
9 27 1
9 30 1
9 40 1
9 46 1
9 68 1
9 80 1
9 91 1
9 97 1
9 99 1
9 105 1
9 107 1
9 124 1
9 137 1
9 146 1
9 147 1
9 149 1
9 155 1
9 179 1
9 188 1
9 202 1
9 204 1
9 227 1
9 229 1
9 236 1
9 257 1
9 263 1
9 270 1
9 279 1
9 294 1
9 307 1
9 317 1
9 353 1
9 354 1
9 362 1
9 365 1
9 376 1
9 385 1
9 392 1
9 393 1
10 13 1
10 23 1
10 45 1
10 64 1
10 70 1
10 80 1
10 84 1
10 92 1
10 93 1
10 94 1
10 99 1
10 107 1
10 117 1
10 121 1
10 127 1
10 140 1
10 150 1
10 169 1
10 179 1
10 204 1
10 209 1
10 218 1
10 229 1
10 232 1
10 236 1
10 237 1
10 246 1
10 279 1
10 292 1
10 295 1
10 304 1
10 305 1
10 306 1
10 307 1
10 313 1
10 326 1
10 328 1
10 344 1
10 357 1
10 359 1
10 372 1
10 392 1
11 27 1
11 29 1
11 44 1
11 45 1
11 56 1
11 64 1
11 71 1
11 86 1
11 92 1
11 105 1
11 120 1
11 121 1
11 124 1
11 146 1
11 150 1
11 151 1
11 159 1
11 176 1
11 181 1
11 218 1
11 248 1
11 251 1
11 258 1
11 266 1
11 271 1
11 285 1
11 292 1
11 295 1
11 298 1
11 299 1
11 300 1
11 321 1
11 325 1
11 329 1
11 337 1
11 340 1
11 347 1
11 360 1
11 363 1
11 365 1
11 372 1
11 381 1
11 384 1
11 385 1
11 386 1
11 393 1
12 40 1
12 49 1
12 53 1
12 60 1
12 62 1
12 81 1
12 85 1
12 112 1
12 149 1
12 162 1
12 164 1
12 168 1
12 170 1
12 182 1
12 193 1
12 195 1
12 196 1
12 207 1
12 210 1
12 219 1
12 220 1
12 239 1
12 265 1
12 275 1
12 278 1
12 284 1
12 286 1
12 291 1
12 319 1
12 346 1
12 349 1
12 356 1
12 371 1
12 379 1
12 382 1
12 394 1
12 398 1
12 400 1
13 28 1
13 36 1
13 41 1
13 42 1
13 43 1
13 59 1
13 61 1
13 66 1
13 73 1
13 78 1
13 81 1
13 109 1
13 118 1
13 128 1
13 152 1
13 164 1
13 169 1
13 197 1
13 199 1
13 209 1
13 211 1
13 240 1
13 256 1
13 262 1
13 264 1
13 291 1
13 293 1
13 330 1
13 347 1
13 355 1
13 361 1
13 362 1
13 364 1
13 369 1
13 390 1
13 397 1
13 398 1
14 15 1
14 28 1
14 34 1
14 39 1
14 42 1
14 62 1
14 74 1
14 85 1
14 88 1
14 89 1
14 94 1
14 96 1
14 98 1
14 106 1
14 112 1
14 135 1
14 151 1
14 171 1
14 195 1
14 196 1
14 197 1
14 207 1
14 209 1
14 219 1
14 226 1
14 255 1
14 265 1
14 268 1
14 273 1
14 278 1
14 287 1
14 290 1
14 293 1
14 302 1
14 308 1
14 313 1
14 315 1
14 330 1
14 342 1
14 343 1
14 349 1
14 351 1
14 355 1
14 361 1
14 362 1
14 379 1
14 398 1
15 20 1
15 28 1
15 35 1
15 40 1
15 43 1
15 47 1
15 48 1
15 53 1
15 74 1
15 87 1
15 94 1
15 96 1
15 116 1
15 126 1
15 128 1
15 135 1
15 147 1
15 151 1
15 168 1
15 170 1
15 171 1
15 178 1
15 189 1
15 209 1
15 213 1
15 217 1
15 226 1
15 228 1
15 235 1
15 252 1
15 261 1
15 268 1
15 276 1
15 356 1
15 361 1
15 362 1
15 379 1
15 390 1
15 398 1
16 17 1
16 36 1
16 38 1
16 50 1
16 54 1
16 68 1
16 78 1
16 98 1
16 100 1
16 110 1
16 128 1
16 167 1
16 171 1
16 177 1
16 183 1
16 184 1
16 205 1
16 209 1
16 211 1
16 217 1
16 220 1
16 222 1
16 224 1
16 230 1
16 264 1
16 291 1
16 293 1
16 303 1
16 318 1
16 320 1
16 333 1
16 351 1
16 355 1
16 362 1
16 364 1
16 374 1
16 394 1
16 396 1
16 399 1
17 23 1
17 29 1
17 30 1
17 46 1
17 74 1
17 93 1
17 99 1
17 104 1
17 127 1
17 143 1
17 151 1
17 157 1
17 181 1
17 186 1
17 202 1
17 203 1
17 206 1
17 216 1
17 225 1
17 228 1
17 232 1
17 233 1
17 241 1
17 257 1
17 263 1
17 267 1
17 270 1
17 280 1
17 282 1
17 295 1
17 306 1
17 314 1
17 332 1
17 345 1
17 353 1
17 354 1
17 367 1
17 377 1
17 381 1
17 391 1
17 395 1
18 22 1
18 35 1
18 60 1
18 62 1
18 66 1
18 73 1
18 87 1
18 98 1
18 103 1
18 109 1
18 116 1
18 129 1
18 147 1
18 152 1
18 174 1
18 182 1
18 190 1
18 195 1
18 204 1
18 205 1
18 213 1
18 220 1
18 224 1
18 248 1
18 256 1
18 262 1
18 272 1
18 276 1
18 277 1
18 283 1
18 287 1
18 303 1
18 308 1
18 311 1
18 315 1
18 335 1
18 368 1
18 371 1
18 389 1
18 392 1
18 397 1
19 38 1
19 43 1
19 54 1
19 59 1
19 60 1
19 61 1
19 73 1
19 76 1
19 78 1
19 89 1
19 96 1
19 112 1
19 114 1
19 115 1
19 116 1
19 117 1
19 134 1
19 148 1
19 155 1
19 162 1
19 190 1
19 193 1
19 194 1
19 199 1
19 201 1
19 207 1
19 220 1
19 221 1
19 242 1
19 320 1
19 333 1
19 340 1
19 358 1
19 363 1
19 368 1
20 32 1
20 41 1
20 44 1
20 55 1
20 56 1
20 80 1
20 90 1
20 92 1
20 93 1
20 119 1
20 121 1
20 123 1
20 125 1
20 130 1
20 143 1
20 144 1
20 153 1
20 154 1
20 159 1
20 163 1
20 172 1
20 173 1
20 179 1
20 198 1
20 208 1
20 210 1
20 212 1
20 215 1
20 236 1
20 243 1
20 246 1
20 257 1
20 263 1
20 271 1
20 279 1
20 282 1
20 285 1
20 299 1
20 305 1
20 317 1
20 341 1
20 344 1
20 347 1
20 348 1
20 354 1
20 363 1
20 380 1
20 387 1
20 393 1
20 395 1
21 22 1
21 47 1
21 66 1
21 92 1
21 101 1
21 112 1
21 134 1
21 144 1
21 147 1
21 160 1
21 176 1
21 178 1
21 190 1
21 193 1
21 207 1
21 210 1
21 213 1
21 217 1
21 221 1
21 225 1
21 226 1
21 231 1
21 234 1
21 240 1
21 245 1
21 252 1
21 261 1
21 272 1
21 277 1
21 278 1
21 283 1
21 284 1
21 286 1
21 287 1
21 290 1
21 293 1
21 303 1
21 311 1
21 315 1
21 320 1
21 327 1
21 330 1
21 351 1
21 361 1
21 364 1
21 368 1
21 374 1
21 399 1
22 31 1
22 33 1
22 37 1
22 64 1
22 75 1
22 79 1
22 86 1
22 95 1
22 103 1
22 105 1
22 113 1
22 123 1
22 125 1
22 127 1
22 130 1
22 140 1
22 143 1
22 156 1
22 165 1
22 172 1
22 186 1
22 221 1
22 237 1
22 257 1
22 263 1
22 267 1
22 271 1
22 282 1
22 294 1
22 307 1
22 309 1
22 312 1
22 322 1
22 341 1
22 343 1
22 348 1
22 351 1
22 353 1
22 357 1
22 359 1
22 367 1
22 378 1
22 381 1
23 26 1
23 36 1
23 49 1
23 65 1
23 89 1
23 90 1
23 96 1
23 116 1
23 118 1
23 122 1
23 152 1
23 164 1
23 167 1
23 176 1
23 178 1
23 184 1
23 185 1
23 190 1
23 193 1
23 194 1
23 209 1
23 224 1
23 240 1
23 242 1
23 250 1
23 256 1
23 261 1
23 277 1
23 293 1
23 297 1
23 302 1
23 327 1
23 333 1
23 342 1
23 362 1
24 35 1
24 36 1
24 49 1
24 67 1
24 73 1
24 76 1
24 77 1
24 85 1
24 87 1
24 96 1
24 111 1
24 135 1
24 141 1
24 142 1
24 200 1
24 211 1
24 221 1
24 230 1
24 239 1
24 242 1
24 249 1
24 255 1
24 262 1
24 268 1
24 273 1
24 275 1
24 276 1
24 286 1
24 287 1
24 299 1
24 300 1
24 332 1
24 346 1
24 355 1
24 362 1
24 364 1
24 369 1
24 394 1
25 26 1
25 35 1
25 40 1
25 58 1
25 73 1
25 84 1
25 96 1
25 98 1
25 112 1
25 116 1
25 118 1
25 128 1
25 142 1
25 152 1
25 154 1
25 161 1
25 164 1
25 178 1
25 190 1
25 195 1
25 196 1
25 210 1
25 211 1
25 223 1
25 224 1
25 226 1
25 229 1
25 245 1
25 248 1
25 249 1
25 262 1
25 265 1
25 272 1
25 276 1
25 278 1
25 283 1
25 287 1
25 297 1
25 303 1
25 306 1
25 323 1
25 326 1
25 333 1
25 351 1
25 399 1
25 400 1
26 31 1
26 33 1
26 44 1
26 57 1
26 68 1
26 75 1
26 79 1
26 90 1
26 91 1
26 127 1
26 133 1
26 139 1
26 140 1
26 143 1
26 156 1
26 186 1
26 195 1
26 216 1
26 229 1
26 238 1
26 257 1
26 266 1
26 269 1
26 274 1
26 292 1
26 303 1
26 306 1
26 319 1
26 331 1
26 347 1
26 354 1
26 367 1
26 370 1
26 372 1
26 383 1
26 391 1
27 34 1
27 35 1
27 39 1
27 53 1
27 96 1
27 100 1
27 132 1
27 138 1
27 148 1
27 189 1
27 194 1
27 198 1
27 199 1
27 226 1
27 253 1
27 261 1
27 268 1
27 277 1
27 286 1
27 290 1
27 301 1
27 320 1
27 325 1
27 327 1
27 330 1
27 334 1
27 335 1
27 342 1
27 355 1
27 356 1
27 370 1
27 379 1
27 399 1
28 31 1
28 37 1
28 44 1
28 46 1
28 62 1
28 80 1
28 102 1
28 121 1
28 127 1
28 133 1
28 151 1
28 185 1
28 187 1
28 191 1
28 208 1
28 233 1
28 236 1
28 258 1
28 259 1
28 291 1
28 292 1
28 294 1
28 300 1
28 309 1
28 337 1
28 344 1
28 347 1
28 377 1
28 383 1
28 386 1
29 54 1
29 67 1
29 81 1
29 85 1
29 96 1
29 106 1
29 108 1
29 111 1
29 116 1
29 126 1
29 142 1
29 152 1
29 177 1
29 234 1
29 247 1
29 272 1
29 318 1
29 323 1
29 331 1
29 335 1
29 339 1
29 352 1
29 356 1
29 362 1
29 371 1
29 375 1
29 396 1
30 38 1
30 39 1
30 48 1
30 54 1
30 59 1
30 60 1
30 96 1
30 98 1
30 102 1
30 106 1
30 109 1
30 112 1
30 128 1
30 148 1
30 171 1
30 199 1
30 227 1
30 230 1
30 238 1
30 239 1
30 248 1
30 255 1
30 279 1
30 284 1
30 297 1
30 302 1
30 318 1
30 330 1
30 333 1
30 351 1
30 356 1
30 362 1
30 394 1
31 34 1
31 35 1
31 61 1
31 64 1
31 66 1
31 74 1
31 89 1
31 102 1
31 107 1
31 141 1
31 160 1
31 164 1
31 178 1
31 194 1
31 195 1
31 234 1
31 245 1
31 261 1
31 268 1
31 280 1
31 288 1
31 290 1
31 313 1
31 318 1
31 323 1
31 333 1
31 335 1
31 343 1
31 349 1
31 356 1
31 358 1
31 362 1
31 375 1
31 385 1
32 35 1
32 47 1
32 62 1
32 77 1
32 114 1
32 116 1
32 126 1
32 129 1
32 133 1
32 134 1
32 135 1
32 136 1
32 161 1
32 167 1
32 168 1
32 171 1
32 175 1
32 182 1
32 194 1
32 210 1
32 214 1
32 221 1
32 223 1
32 231 1
32 234 1
32 235 1
32 236 1
32 247 1
32 267 1
32 273 1
32 275 1
32 277 1
32 289 1
32 290 1
32 302 1
32 315 1
32 351 1
32 358 1
32 364 1
32 390 1
32 394 1
32 400 1
33 40 1
33 43 1
33 55 1
33 59 1
33 88 1
33 129 1
33 132 1
33 135 1
33 141 1
33 160 1
33 189 1
33 195 1
33 196 1
33 199 1
33 214 1
33 239 1
33 251 1
33 252 1
33 255 1
33 265 1
33 272 1
33 280 1
33 281 1
33 288 1
33 289 1
33 290 1
33 311 1
33 330 1
33 338 1
33 346 1
33 375 1
33 398 1
34 44 1
34 52 1
34 58 1
34 69 1
34 70 1
34 123 1
34 145 1
34 150 1
34 155 1
34 162 1
34 181 1
34 183 1
34 202 1
34 215 1
34 216 1
34 237 1
34 239 1
34 250 1
34 258 1
34 259 1
34 260 1
34 271 1
34 281 1
34 285 1
34 295 1
34 325 1
34 344 1
34 347 1
34 352 1
34 360 1
34 372 1
34 385 1
34 386 1
34 392 1
34 393 1
35 63 1
35 91 1
35 123 1
35 133 1
35 144 1
35 149 1
35 157 1
35 183 1
35 187 1
35 188 1
35 193 1
35 200 1
35 208 1
35 216 1
35 241 1
35 250 1
35 251 1
35 258 1
35 260 1
35 266 1
35 267 1
35 281 1
35 282 1
35 285 1
35 292 1
35 295 1
35 296 1
35 306 1
35 307 1
35 309 1
35 314 1
35 321 1
35 322 1
35 325 1
35 339 1
35 347 1
35 361 1
35 363 1
35 380 1
35 385 1
36 66 1
36 75 1
36 83 1
36 92 1
36 104 1
36 117 1
36 138 1
36 139 1
36 155 1
36 156 1
36 157 1
36 163 1
36 175 1
36 192 1
36 225 1
36 236 1
36 251 1
36 267 1
36 274 1
36 285 1
36 312 1
36 322 1
36 332 1
36 337 1
36 342 1
36 344 1
36 345 1
36 353 1
36 357 1
36 359 1
36 366 1
36 378 1
36 386 1
36 387 1
36 391 1
36 392 1
37 42 1
37 59 1
37 66 1
37 67 1
37 76 1
37 81 1
37 87 1
37 102 1
37 106 1
37 109 1
37 118 1
37 126 1
37 134 1
37 141 1
37 154 1
37 156 1
37 161 1
37 189 1
37 190 1
37 209 1
37 220 1
37 221 1
37 222 1
37 228 1
37 230 1
37 241 1
37 242 1
37 255 1
37 277 1
37 293 1
37 313 1
37 326 1
37 330 1
37 340 1
37 343 1
37 356 1
37 362 1
37 379 1
37 391 1
37 394 1
38 50 1
38 51 1
38 55 1
38 57 1
38 68 1
38 77 1
38 82 1
38 84 1
38 92 1
38 97 1
38 99 1
38 107 1
38 111 1
38 130 1
38 140 1
38 146 1
38 159 1
38 163 1
38 188 1
38 204 1
38 236 1
38 246 1
38 255 1
38 269 1
38 279 1
38 294 1
38 295 1
38 336 1
38 339 1
38 341 1
38 354 1
38 360 1
38 372 1
39 44 1
39 64 1
39 75 1
39 91 1
39 94 1
39 99 1
39 127 1
39 137 1
39 149 1
39 158 1
39 181 1
39 215 1
39 218 1
39 229 1
39 232 1
39 233 1
39 250 1
39 263 1
39 270 1
39 289 1
39 300 1
39 310 1
39 312 1
39 325 1
39 328 1
39 331 1
39 341 1
39 380 1
39 382 1
39 383 1
39 390 1
39 399 1
40 46 1
40 70 1
40 72 1
40 79 1
40 92 1
40 103 1
40 104 1
40 113 1
40 123 1
40 127 1
40 144 1
40 147 1
40 151 1
40 153 1
40 155 1
40 156 1
40 159 1
40 172 1
40 188 1
40 192 1
40 203 1
40 206 1
40 212 1
40 225 1
40 227 1
40 237 1
40 258 1
40 259 1
40 263 1
40 267 1
40 292 1
40 294 1
40 305 1
40 307 1
40 360 1
40 362 1
40 378 1
41 42 1
41 53 1
41 58 1
41 62 1
41 87 1
41 88 1
41 109 1
41 126 1
41 129 1
41 142 1
41 147 1
41 160 1
41 162 1
41 169 1
41 170 1
41 174 1
41 219 1
41 220 1
41 224 1
41 245 1
41 252 1
41 268 1
41 275 1
41 278 1
41 280 1
41 288 1
41 290 1
41 315 1
41 318 1
41 334 1
41 335 1
41 347 1
41 349 1
41 355 1
41 362 1
41 379 1
41 394 1
42 44 1
42 50 1
42 57 1
42 71 1
42 79 1
42 82 1
42 110 1
42 120 1
42 127 1
42 145 1
42 146 1
42 159 1
42 169 1
42 172 1
42 179 1
42 181 1
42 191 1
42 213 1
42 257 1
42 266 1
42 282 1
42 288 1
42 294 1
42 314 1
42 332 1
42 337 1
42 341 1
42 377 1
42 382 1
42 383 1
42 387 1
42 388 1
43 56 1
43 57 1
43 69 1
43 72 1
43 75 1
43 78 1
43 82 1
43 84 1
43 89 1
43 99 1
43 121 1
43 127 1
43 130 1
43 133 1
43 137 1
43 145 1
43 155 1
43 158 1
43 182 1
43 187 1
43 203 1
43 236 1
43 237 1
43 257 1
43 258 1
43 292 1
43 298 1
43 309 1
43 317 1
43 328 1
43 348 1
43 365 1
43 370 1
43 395 1
44 47 1
44 49 1
44 51 1
44 74 1
44 88 1
44 108 1
44 115 1
44 128 1
44 129 1
44 136 1
44 161 1
44 168 1
44 178 1
44 182 1
44 188 1
44 193 1
44 211 1
44 213 1
44 226 1
44 231 1
44 237 1
44 245 1
44 247 1
44 252 1
44 265 1
44 283 1
44 286 1
44 288 1
44 302 1
44 303 1
44 338 1
44 374 1
44 389 1
45 53 1
45 62 1
45 65 1
45 66 1
45 67 1
45 85 1
45 112 1
45 126 1
45 131 1
45 134 1
45 142 1
45 147 1
45 154 1
45 161 1
45 177 1
45 178 1
45 182 1
45 196 1
45 213 1
45 222 1
45 228 1
45 240 1
45 244 1
45 268 1
45 274 1
45 280 1
45 283 1
45 289 1
45 290 1
45 305 1
45 308 1
45 318 1
45 326 1
45 364 1
45 375 1
45 389 1
45 390 1
45 400 1
46 60 1
46 67 1
46 81 1
46 87 1
46 98 1
46 108 1
46 109 1
46 110 1
46 115 1
46 129 1
46 142 1
46 167 1
46 176 1
46 186 1
46 189 1
46 194 1
46 215 1
46 224 1
46 235 1
46 239 1
46 245 1
46 268 1
46 277 1
46 286 1
46 287 1
46 290 1
46 311 1
46 316 1
46 320 1
46 326 1
46 335 1
46 338 1
46 346 1
46 350 1
46 371 1
46 399 1
47 51 1
47 53 1
47 59 1
47 71 1
47 80 1
47 82 1
47 83 1
47 92 1
47 93 1
47 95 1
47 119 1
47 125 1
47 138 1
47 140 1
47 144 1
47 145 1
47 150 1
47 156 1
47 173 1
47 185 1
47 186 1
47 203 1
47 206 1
47 238 1
47 246 1
47 250 1
47 331 1
47 350 1
47 357 1
47 359 1
47 360 1
47 365 1
47 377 1
47 388 1
47 394 1
48 55 1
48 65 1
48 71 1
48 75 1
48 82 1
48 85 1
48 93 1
48 99 1
48 124 1
48 136 1
48 140 1
48 153 1
48 156 1
48 173 1
48 185 1
48 186 1
48 202 1
48 206 1
48 208 1
48 216 1
48 218 1
48 229 1
48 232 1
48 237 1
48 243 1
48 244 1
48 251 1
48 257 1
48 269 1
48 298 1
48 304 1
48 306 1
48 309 1
48 339 1
48 341 1
48 353 1
48 367 1
48 380 1
48 382 1
48 387 1
48 391 1
48 395 1
49 63 1
49 94 1
49 99 1
49 116 1
49 156 1
49 169 1
49 180 1
49 185 1
49 186 1
49 187 1
49 202 1
49 203 1
49 212 1
49 218 1
49 230 1
49 233 1
49 236 1
49 251 1
49 254 1
49 263 1
49 271 1
49 283 1
49 285 1
49 304 1
49 306 1
49 310 1
49 312 1
49 314 1
49 325 1
49 341 1
49 345 1
49 347 1
49 350 1
49 354 1
49 363 1
49 376 1
49 386 1
49 388 1
49 392 1
50 53 1
50 54 1
50 58 1
50 67 1
50 68 1
50 85 1
50 88 1
50 89 1
50 96 1
50 101 1
50 129 1
50 132 1
50 160 1
50 170 1
50 175 1
50 177 1
50 183 1
50 196 1
50 199 1
50 201 1
50 209 1
50 221 1
50 223 1
50 224 1
50 239 1
50 245 1
50 248 1
50 262 1
50 264 1
50 272 1
50 288 1
50 301 1
50 302 1
50 315 1
50 323 1
50 330 1
50 343 1
50 351 1
50 355 1
50 362 1
50 371 1
50 379 1
51 59 1
51 61 1
51 66 1
51 73 1
51 77 1
51 78 1
51 89 1
51 118 1
51 128 1
51 141 1
51 160 1
51 164 1
51 170 1
51 176 1
51 184 1
51 188 1
51 201 1
51 226 1
51 230 1
51 235 1
51 237 1
51 255 1
51 256 1
51 262 1
51 265 1
51 277 1
51 284 1
51 302 1
51 338 1
51 355 1
51 358 1
51 361 1
51 399 1
52 56 1
52 62 1
52 73 1
52 76 1
52 85 1
52 96 1
52 102 1
52 111 1
52 115 1
52 116 1
52 126 1
52 148 1
52 172 1
52 175 1
52 177 1
52 210 1
52 211 1
52 214 1
52 222 1
52 223 1
52 242 1
52 252 1
52 273 1
52 286 1
52 289 1
52 304 1
52 311 1
52 316 1
52 318 1
52 323 1
52 364 1
52 375 1
52 397 1
52 399 1
53 59 1
53 71 1
53 72 1
53 93 1
53 95 1
53 97 1
53 103 1
53 113 1
53 144 1
53 155 1
53 157 1
53 158 1
53 173 1
53 181 1
53 187 1
53 216 1
53 237 1
53 244 1
53 258 1
53 281 1
53 292 1
53 324 1
53 329 1
53 380 1
53 384 1
53 391 1
53 394 1
54 57 1
54 64 1
54 68 1
54 71 1
54 91 1
54 93 1
54 95 1
54 103 1
54 104 1
54 113 1
54 120 1
54 134 1
54 143 1
54 144 1
54 156 1
54 183 1
54 204 1
54 229 1
54 243 1
54 257 1
54 266 1
54 270 1
54 294 1
54 298 1
54 304 1
54 312 1
54 322 1
54 331 1
54 337 1
54 347 1
54 353 1
54 357 1
54 372 1
54 374 1
54 376 1
54 381 1
54 384 1
54 386 1
54 387 1
54 388 1
54 400 1
55 60 1
55 65 1
55 77 1
55 81 1
55 100 1
55 101 1
55 112 1
55 114 1
55 141 1
55 152 1
55 170 1
55 177 1
55 184 1
55 205 1
55 219 1
55 228 1
55 235 1
55 242 1
55 248 1
55 251 1
55 262 1
55 264 1
55 281 1
55 291 1
55 301 1
55 323 1
55 327 1
55 338 1
55 349 1
55 351 1
55 356 1
55 364 1
55 390 1
55 394 1
55 397 1
56 59 1
56 100 1
56 142 1
56 154 1
56 166 1
56 167 1
56 171 1
56 172 1
56 193 1
56 198 1
56 207 1
56 210 1
56 221 1
56 223 1
56 230 1
56 234 1
56 235 1
56 252 1
56 273 1
56 275 1
56 290 1
56 304 1
56 308 1
56 311 1
56 326 1
56 327 1
56 333 1
56 349 1
56 371 1
56 374 1
57 58 1
57 61 1
57 78 1
57 99 1
57 112 1
57 135 1
57 136 1
57 173 1
57 189 1
57 196 1
57 200 1
57 234 1
57 255 1
57 261 1
57 265 1
57 286 1
57 330 1
57 342 1
57 343 1
57 349 1
57 351 1
57 364 1
57 367 1
57 369 1
57 390 1
57 394 1
57 397 1
58 63 1
58 70 1
58 90 1
58 91 1
58 95 1
58 119 1
58 120 1
58 127 1
58 137 1
58 138 1
58 139 1
58 156 1
58 162 1
58 173 1
58 180 1
58 202 1
58 218 1
58 229 1
58 233 1
58 236 1
58 239 1
58 243 1
58 279 1
58 309 1
58 312 1
58 336 1
58 357 1
58 360 1
58 366 1
58 380 1
58 381 1
58 386 1
58 392 1
59 70 1
59 94 1
59 124 1
59 125 1
59 133 1
59 138 1
59 146 1
59 150 1
59 173 1
59 183 1
59 185 1
59 244 1
59 246 1
59 260 1
59 279 1
59 281 1
59 300 1
59 321 1
59 341 1
59 347 1
59 382 1
59 394 1
59 395 1
60 71 1
60 95 1
60 122 1
60 123 1
60 130 1
60 156 1
60 159 1
60 165 1
60 169 1
60 172 1
60 179 1
60 180 1
60 183 1
60 187 1
60 191 1
60 206 1
60 229 1
60 251 1
60 267 1
60 295 1
60 300 1
60 331 1
60 341 1
60 350 1
60 354 1
60 359 1
60 370 1
60 389 1
60 395 1
61 70 1
61 72 1
61 83 1
61 84 1
61 105 1
61 120 1
61 121 1
61 123 1
61 137 1
61 143 1
61 156 1
61 160 1
61 161 1
61 169 1
61 179 1
61 187 1
61 191 1
61 206 1
61 212 1
61 229 1
61 238 1
61 254 1
61 259 1
61 266 1
61 267 1
61 269 1
61 282 1
61 285 1
61 307 1
61 309 1
61 314 1
61 317 1
61 321 1
61 323 1
61 329 1
61 331 1
61 352 1
61 354 1
61 359 1
61 365 1
61 373 1
61 376 1
61 384 1
61 391 1
61 393 1
61 395 1
62 63 1
62 70 1
62 93 1
62 95 1
62 102 1
62 120 1
62 169 1
62 172 1
62 181 1
62 185 1
62 215 1
62 232 1
62 241 1
62 250 1
62 258 1
62 266 1
62 274 1
62 291 1
62 295 1
62 314 1
62 339 1
62 345 1
62 382 1
62 383 1
62 388 1
62 393 1
63 78 1
63 88 1
63 100 1
63 110 1
63 111 1
63 129 1
63 160 1
63 194 1
63 195 1
63 197 1
63 199 1
63 219 1
63 220 1
63 222 1
63 223 1
63 224 1
63 231 1
63 232 1
63 245 1
63 288 1
63 289 1
63 319 1
63 323 1
63 327 1
63 328 1
63 342 1
63 343 1
63 369 1
63 378 1
63 394 1
64 73 1
64 78 1
64 85 1
64 101 1
64 107 1
64 111 1
64 128 1
64 152 1
64 162 1
64 170 1
64 178 1
64 189 1
64 194 1
64 196 1
64 209 1
64 211 1
64 213 1
64 214 1
64 219 1
64 242 1
64 245 1
64 272 1
64 276 1
64 283 1
64 288 1
64 289 1
64 290 1
64 301 1
64 311 1
64 316 1
64 349 1
64 364 1
64 375 1
64 385 1
65 80 1
65 84 1
65 85 1
65 90 1
65 92 1
65 97 1
65 103 1
65 107 1
65 121 1
65 130 1
65 136 1
65 151 1
65 153 1
65 157 1
65 165 1
65 179 1
65 188 1
65 192 1
65 243 1
65 259 1
65 269 1
65 300 1
65 305 1
65 328 1
65 337 1
65 354 1
65 383 1
65 388 1
65 392 1
66 72 1
66 94 1
66 95 1
66 99 1
66 103 1
66 117 1
66 127 1
66 137 1
66 143 1
66 149 1
66 151 1
66 159 1
66 173 1
66 175 1
66 180 1
66 183 1
66 204 1
66 229 1
66 233 1
66 260 1
66 269 1
66 270 1
66 296 1
66 299 1
66 305 1
66 322 1
66 325 1
66 342 1
66 376 1
66 384 1
66 385 1
67 82 1
67 119 1
67 121 1
67 125 1
67 144 1
67 149 1
67 151 1
67 170 1
67 172 1
67 173 1
67 180 1
67 202 1
67 237 1
67 241 1
67 244 1
67 250 1
67 260 1
67 265 1
67 270 1
67 282 1
67 284 1
67 292 1
67 300 1
67 348 1
67 363 1
67 365 1
67 372 1
67 381 1
67 384 1
67 391 1
68 73 1
68 76 1
68 78 1
68 87 1
68 100 1
68 106 1
68 116 1
68 132 1
68 136 1
68 166 1
68 168 1
68 174 1
68 175 1
68 177 1
68 183 1
68 184 1
68 195 1
68 214 1
68 234 1
68 245 1
68 262 1
68 264 1
68 278 1
68 287 1
68 289 1
68 293 1
68 315 1
68 318 1
68 320 1
68 323 1
68 326 1
68 330 1
68 343 1
68 355 1
68 364 1
68 394 1
68 400 1
69 73 1
69 74 1
69 77 1
69 85 1
69 106 1
69 141 1
69 147 1
69 150 1
69 160 1
69 161 1
69 170 1
69 174 1
69 175 1
69 194 1
69 197 1
69 200 1
69 219 1
69 222 1
69 224 1
69 226 1
69 228 1
69 234 1
69 239 1
69 249 1
69 252 1
69 255 1
69 273 1
69 275 1
69 278 1
69 287 1
69 288 1
69 289 1
69 298 1
69 312 1
69 355 1
69 369 1
69 375 1
69 394 1
70 74 1
70 100 1
70 131 1
70 137 1
70 142 1
70 162 1
70 190 1
70 194 1
70 201 1
70 207 1
70 209 1
70 213 1
70 217 1
70 221 1
70 234 1
70 249 1
70 270 1
70 273 1
70 283 1
70 286 1
70 322 1
70 338 1
70 340 1
70 349 1
70 364 1
70 397 1
70 398 1
71 81 1
71 85 1
71 98 1
71 131 1
71 132 1
71 147 1
71 159 1
71 161 1
71 162 1
71 171 1
71 174 1
71 196 1
71 198 1
71 205 1
71 209 1
71 228 1
71 234 1
71 245 1
71 248 1
71 252 1
71 254 1
71 268 1
71 275 1
71 288 1
71 315 1
71 320 1
71 334 1
71 364 1
71 375 1
71 388 1
72 77 1
72 81 1
72 96 1
72 115 1
72 118 1
72 130 1
72 136 1
72 139 1
72 154 1
72 160 1
72 168 1
72 174 1
72 224 1
72 231 1
72 262 1
72 273 1
72 286 1
72 288 1
72 289 1
72 290 1
72 293 1
72 302 1
72 321 1
72 323 1
72 368 1
72 375 1
72 398 1
72 400 1
73 75 1
73 91 1
73 112 1
73 117 1
73 124 1
73 127 1
73 130 1
73 156 1
73 157 1
73 186 1
73 187 1
73 192 1
73 203 1
73 204 1
73 214 1
73 229 1
73 254 1
73 258 1
73 259 1
73 263 1
73 271 1
73 293 1
73 317 1
73 344 1
73 348 1
73 354 1
73 377 1
73 378 1
73 385 1
73 391 1
74 84 1
74 95 1
74 105 1
74 125 1
74 144 1
74 145 1
74 155 1
74 163 1
74 165 1
74 192 1
74 212 1
74 216 1
74 218 1
74 227 1
74 228 1
74 237 1
74 238 1
74 244 1
74 251 1
74 279 1
74 280 1
74 285 1
74 295 1
74 298 1
74 299 1
74 321 1
74 325 1
74 339 1
74 348 1
74 350 1
74 352 1
74 365 1
74 370 1
74 373 1
74 382 1
74 384 1
74 388 1
75 77 1
75 78 1
75 88 1
75 93 1
75 102 1
75 115 1
75 141 1
75 145 1
75 168 1
75 174 1
75 213 1
75 217 1
75 228 1
75 239 1
75 253 1
75 313 1
75 327 1
75 330 1
75 335 1
75 346 1
75 355 1
75 364 1
75 369 1
75 393 1
75 399 1
76 80 1
76 83 1
76 97 1
76 119 1
76 120 1
76 124 1
76 137 1
76 139 1
76 140 1
76 151 1
76 169 1
76 181 1
76 215 1
76 216 1
76 218 1
76 237 1
76 245 1
76 246 1
76 250 1
76 257 1
76 258 1
76 259 1
76 274 1
76 285 1
76 298 1
76 301 1
76 308 1
76 357 1
76 360 1
76 370 1
76 377 1
76 381 1
76 382 1
77 80 1
77 92 1
77 95 1
77 107 1
77 111 1
77 113 1
77 127 1
77 133 1
77 144 1
77 146 1
77 153 1
77 157 1
77 173 1
77 186 1
77 203 1
77 212 1
77 218 1
77 246 1
77 250 1
77 251 1
77 255 1
77 263 1
77 269 1
77 282 1
77 295 1
77 296 1
77 341 1
77 353 1
77 357 1
77 363 1
77 365 1
77 366 1
77 367 1
77 386 1
78 84 1
78 89 1
78 95 1
78 107 1
78 113 1
78 120 1
78 125 1
78 127 1
78 145 1
78 153 1
78 163 1
78 182 1
78 212 1
78 225 1
78 243 1
78 246 1
78 257 1
78 259 1
78 267 1
78 271 1
78 279 1
78 281 1
78 299 1
78 331 1
78 332 1
78 336 1
78 366 1
78 381 1
78 388 1
78 391 1
79 102 1
79 112 1
79 135 1
79 136 1
79 147 1
79 177 1
79 192 1
79 194 1
79 196 1
79 200 1
79 205 1
79 210 1
79 219 1
79 228 1
79 247 1
79 249 1
79 253 1
79 257 1
79 264 1
79 273 1
79 276 1
79 287 1
79 291 1
79 293 1
79 313 1
79 315 1
79 318 1
79 337 1
79 340 1
79 349 1
79 351 1
79 389 1
79 399 1
79 400 1
80 89 1
80 126 1
80 136 1
80 141 1
80 148 1
80 152 1
80 171 1
80 177 1
80 208 1
80 211 1
80 222 1
80 240 1
80 262 1
80 264 1
80 291 1
80 296 1
80 301 1
80 303 1
80 320 1
80 327 1
80 335 1
80 338 1
80 362 1
80 373 1
80 390 1
80 396 1
80 398 1
81 83 1
81 91 1
81 105 1
81 107 1
81 113 1
81 121 1
81 140 1
81 150 1
81 165 1
81 172 1
81 185 1
81 202 1
81 212 1
81 217 1
81 225 1
81 233 1
81 236 1
81 237 1
81 250 1
81 257 1
81 267 1
81 279 1
81 282 1
81 286 1
81 295 1
81 305 1
81 328 1
81 332 1
81 337 1
81 344 1
81 353 1
81 357 1
81 367 1
81 382 1
81 384 1
81 391 1
82 96 1
82 112 1
82 132 1
82 152 1
82 166 1
82 175 1
82 213 1
82 219 1
82 239 1
82 249 1
82 252 1
82 268 1
82 269 1
82 271 1
82 275 1
82 291 1
82 303 1
82 315 1
82 324 1
82 327 1
82 333 1
82 342 1
82 343 1
82 349 1
82 351 1
82 362 1
82 379 1
82 400 1
83 91 1
83 95 1
83 96 1
83 100 1
83 148 1
83 152 1
83 160 1
83 164 1
83 177 1
83 184 1
83 197 1
83 200 1
83 207 1
83 213 1
83 217 1
83 224 1
83 239 1
83 261 1
83 262 1
83 301 1
83 307 1
83 308 1
83 313 1
83 316 1
83 340 1
83 361 1
83 368 1
83 369 1
83 394 1
84 88 1
84 101 1
84 102 1
84 109 1
84 118 1
84 134 1
84 147 1
84 174 1
84 176 1
84 182 1
84 194 1
84 198 1
84 199 1
84 229 1
84 230 1
84 234 1
84 235 1
84 248 1
84 261 1
84 276 1
84 283 1
84 306 1
84 311 1
84 316 1
84 338 1
84 346 1
84 355 1
84 369 1
84 400 1
85 92 1
85 95 1
85 104 1
85 119 1
85 124 1
85 136 1
85 144 1
85 150 1
85 157 1
85 163 1
85 165 1
85 173 1
85 181 1
85 188 1
85 192 1
85 237 1
85 250 1
85 263 1
85 270 1
85 279 1
85 282 1
85 328 1
85 329 1
85 337 1
85 366 1
85 373 1
85 382 1
85 385 1
86 98 1
86 100 1
86 101 1
86 106 1
86 108 1
86 111 1
86 115 1
86 116 1
86 135 1
86 168 1
86 176 1
86 184 1
86 196 1
86 209 1
86 219 1
86 224 1
86 228 1
86 231 1
86 235 1
86 249 1
86 278 1
86 280 1
86 286 1
86 291 1
86 301 1
86 303 1
86 308 1
86 318 1
86 330 1
86 334 1
86 338 1
86 341 1
86 346 1
86 356 1
86 366 1
86 368 1
86 384 1
86 397 1
87 95 1
87 97 1
87 99 1
87 113 1
87 155 1
87 169 1
87 185 1
87 211 1
87 212 1
87 215 1
87 241 1
87 244 1
87 250 1
87 259 1
87 270 1
87 281 1
87 285 1
87 299 1
87 300 1
87 309 1
87 314 1
87 316 1
87 322 1
87 338 1
87 352 1
87 370 1
87 382 1
87 391 1
87 392 1
88 97 1
88 114 1
88 123 1
88 138 1
88 140 1
88 143 1
88 146 1
88 173 1
88 185 1
88 202 1
88 203 1
88 226 1
88 243 1
88 246 1
88 250 1
88 251 1
88 258 1
88 263 1
88 266 1
88 269 1
88 275 1
88 285 1
88 357 1
88 360 1
88 366 1
88 378 1
89 94 1
89 121 1
89 133 1
89 138 1
89 182 1
89 186 1
89 212 1
89 243 1
89 254 1
89 257 1
89 292 1
89 298 1
89 304 1
89 306 1
89 317 1
89 322 1
89 324 1
89 336 1
89 344 1
89 347 1
89 357 1
89 360 1
89 366 1
89 367 1
89 378 1
89 384 1
89 388 1
89 391 1
90 112 1
90 135 1
90 136 1
90 167 1
90 171 1
90 185 1
90 189 1
90 197 1
90 198 1
90 205 1
90 207 1
90 211 1
90 213 1
90 220 1
90 231 1
90 234 1
90 239 1
90 250 1
90 252 1
90 289 1
90 297 1
90 333 1
90 342 1
90 351 1
90 371 1
91 95 1
91 96 1
91 116 1
91 131 1
91 134 1
91 135 1
91 141 1
91 162 1
91 164 1
91 177 1
91 189 1
91 193 1
91 198 1
91 201 1
91 222 1
91 223 1
91 230 1
91 262 1
91 280 1
91 288 1
91 289 1
91 307 1
91 311 1
91 330 1
91 335 1
91 342 1
91 343 1
91 355 1
91 364 1
91 371 1
92 102 1
92 110 1
92 114 1
92 116 1
92 126 1
92 134 1
92 135 1
92 136 1
92 144 1
92 152 1
92 175 1
92 176 1
92 178 1
92 184 1
92 196 1
92 197 1
92 207 1
92 211 1
92 213 1
92 223 1
92 225 1
92 252 1
92 255 1
92 264 1
92 268 1
92 273 1
92 276 1
92 277 1
92 278 1
92 293 1
92 303 1
92 316 1
92 318 1
92 351 1
92 397 1
93 98 1
93 100 1
93 108 1
93 115 1
93 129 1
93 135 1
93 145 1
93 148 1
93 164 1
93 177 1
93 182 1
93 198 1
93 207 1
93 210 1
93 220 1
93 245 1
93 248 1
93 262 1
93 278 1
93 283 1
93 288 1
93 290 1
93 302 1
93 308 1
93 315 1
93 318 1
93 356 1
93 364 1
93 390 1
93 393 1
93 396 1
93 398 1
93 399 1
94 96 1
94 98 1
94 100 1
94 101 1
94 112 1
94 134 1
94 148 1
94 151 1
94 152 1
94 160 1
94 168 1
94 170 1
94 171 1
94 190 1
94 220 1
94 222 1
94 255 1
94 284 1
94 297 1
94 303 1
94 318 1
94 334 1
94 340 1
94 351 1
94 362 1
94 368 1
94 390 1
95 96 1
95 109 1
95 122 1
95 126 1
95 129 1
95 132 1
95 142 1
95 161 1
95 175 1
95 182 1
95 184 1
95 195 1
95 197 1
95 199 1
95 207 1
95 209 1
95 213 1
95 214 1
95 219 1
95 220 1
95 253 1
95 275 1
95 276 1
95 284 1
95 287 1
95 288 1
95 289 1
95 291 1
95 302 1
95 307 1
95 311 1
95 349 1
95 362 1
95 374 1
95 379 1
95 390 1
95 400 1
96 107 1
96 133 1
96 155 1
96 169 1
96 201 1
96 202 1
96 203 1
96 204 1
96 218 1
96 225 1
96 227 1
96 229 1
96 233 1
96 236 1
96 240 1
96 243 1
96 244 1
96 254 1
96 268 1
96 274 1
96 282 1
96 295 1
96 299 1
96 300 1
96 306 1
96 310 1
96 324 1
96 325 1
96 332 1
96 337 1
96 344 1
96 352 1
96 353 1
96 367 1
96 387 1
97 102 1
97 108 1
97 115 1
97 122 1
97 126 1
97 131 1
97 158 1
97 176 1
97 182 1
97 190 1
97 195 1
97 196 1
97 203 1
97 210 1
97 212 1
97 214 1
97 235 1
97 249 1
97 252 1
97 275 1
97 297 1
97 301 1
97 315 1
97 327 1
97 335 1
97 338 1
97 349 1
97 355 1
97 356 1
97 361 1
97 396 1
97 400 1
98 104 1
98 127 1
98 138 1
98 140 1
98 142 1
98 151 1
98 156 1
98 157 1
98 159 1
98 172 1
98 183 1
98 197 1
98 203 1
98 236 1
98 241 1
98 254 1
98 272 1
98 274 1
98 279 1
98 294 1
98 304 1
98 309 1
98 350 1
98 354 1
98 360 1
98 365 1
98 367 1
98 382 1
98 386 1
98 391 1
98 392 1
99 115 1
99 116 1
99 126 1
99 131 1
99 136 1
99 147 1
99 162 1
99 164 1
99 167 1
99 171 1
99 173 1
99 177 1
99 184 1
99 189 1
99 196 1
99 234 1
99 247 1
99 264 1
99 268 1
99 272 1
99 273 1
99 275 1
99 276 1
99 277 1
99 286 1
99 287 1
99 297 1
99 301 1
99 333 1
99 367 1
99 369 1
99 371 1
99 375 1
100 117 1
100 120 1
100 125 1
100 143 1
100 146 1
100 157 1
100 165 1
100 174 1
100 179 1
100 180 1
100 215 1
100 218 1
100 225 1
100 227 1
100 229 1
100 231 1
100 236 1
100 238 1
100 244 1
100 246 1
100 257 1
100 259 1
100 267 1
100 271 1
100 279 1
100 294 1
100 304 1
100 305 1
100 310 1
100 311 1
100 312 1
100 317 1
100 332 1
100 337 1
100 354 1
100 376 1
100 377 1
100 383 1
101 103 1
101 117 1
101 123 1
101 130 1
101 140 1
101 146 1
101 153 1
101 155 1
101 165 1
101 171 1
101 180 1
101 181 1
101 203 1
101 232 1
101 238 1
101 270 1
101 279 1
101 294 1
101 296 1
101 300 1
101 312 1
101 332 1
101 344 1
101 346 1
101 352 1
101 354 1
101 359 1
101 367 1
101 370 1
101 371 1
101 376 1
101 386 1
102 123 1
102 137 1
102 140 1
102 143 1
102 149 1
102 156 1
102 173 1
102 206 1
102 225 1
102 233 1
102 237 1
102 246 1
102 254 1
102 257 1
102 258 1
102 259 1
102 263 1
102 266 1
102 269 1
102 270 1
102 274 1
102 279 1
102 285 1
102 291 1
102 299 1
102 305 1
102 312 1
102 317 1
102 328 1
102 339 1
102 357 1
102 359 1
102 365 1
102 381 1
102 387 1
102 388 1
102 392 1
103 109 1
103 118 1
103 126 1
103 128 1
103 129 1
103 152 1
103 166 1
103 171 1
103 178 1
103 194 1
103 200 1
103 204 1
103 207 1
103 209 1
103 210 1
103 211 1
103 248 1
103 252 1
103 272 1
103 286 1
103 288 1
103 289 1
103 297 1
103 302 1
103 303 1
103 311 1
103 326 1
103 343 1
103 355 1
103 389 1
103 392 1
103 394 1
104 109 1
104 132 1
104 136 1
104 152 1
104 154 1
104 163 1
104 168 1
104 175 1
104 190 1
104 193 1
104 194 1
104 195 1
104 199 1
104 201 1
104 214 1
104 253 1
104 256 1
104 260 1
104 265 1
104 268 1
104 273 1
104 275 1
104 277 1
104 289 1
104 290 1
104 294 1
104 301 1
104 302 1
104 303 1
104 326 1
104 346 1
104 361 1
104 390 1
105 108 1
105 126 1
105 134 1
105 136 1
105 142 1
105 166 1
105 189 1
105 200 1
105 201 1
105 214 1
105 217 1
105 220 1
105 223 1
105 228 1
105 240 1
105 242 1
105 256 1
105 262 1
105 276 1
105 280 1
105 284 1
105 286 1
105 287 1
105 288 1
105 289 1
105 292 1
105 302 1
105 303 1
105 308 1
105 316 1
105 323 1
105 330 1
105 334 1
105 336 1
105 349 1
105 364 1
105 371 1
105 387 1
105 389 1
106 123 1
106 132 1
106 186 1
106 199 1
106 212 1
106 225 1
106 229 1
106 262 1
106 271 1
106 304 1
106 312 1
106 314 1
106 324 1
106 328 1
106 332 1
106 377 1
106 380 1
106 385 1
107 114 1
107 118 1
107 126 1
107 141 1
107 152 1
107 170 1
107 171 1
107 176 1
107 178 1
107 197 1
107 209 1
107 230 1
107 231 1
107 239 1
107 240 1
107 242 1
107 261 1
107 280 1
107 302 1
107 308 1
107 313 1
107 320 1
107 334 1
107 338 1
107 340 1
107 374 1
107 385 1
107 394 1
107 397 1
108 123 1
108 125 1
108 126 1
108 144 1
108 146 1
108 157 1
108 158 1
108 163 1
108 173 1
108 212 1
108 215 1
108 251 1
108 258 1
108 279 1
108 324 1
108 330 1
108 345 1
108 350 1
108 360 1
108 366 1
108 373 1
108 382 1
108 397 1
109 127 1
109 172 1
109 186 1
109 191 1
109 202 1
109 206 1
109 233 1
109 237 1
109 252 1
109 257 1
109 271 1
109 331 1
109 337 1
109 345 1
109 348 1
109 352 1
109 357 1
109 384 1
109 387 1
109 388 1
109 393 1
110 113 1
110 133 1
110 143 1
110 145 1
110 159 1
110 169 1
110 173 1
110 185 1
110 191 1
110 204 1
110 206 1
110 208 1
110 212 1
110 213 1
110 215 1
110 216 1
110 232 1
110 241 1
110 260 1
110 270 1
110 271 1
110 288 1
110 292 1
110 304 1
110 305 1
110 307 1
110 309 1
110 312 1
110 324 1
110 331 1
110 341 1
110 357 1
110 359 1
110 363 1
110 365 1
110 373 1
110 387 1
110 391 1
111 117 1
111 121 1
111 125 1
111 139 1
111 145 1
111 146 1
111 151 1
111 158 1
111 159 1
111 163 1
111 185 1
111 187 1
111 218 1
111 255 1
111 258 1
111 274 1
111 281 1
111 307 1
111 310 1
111 314 1
111 322 1
111 329 1
111 344 1
111 370 1
111 373 1
111 380 1
111 384 1
111 385 1
111 386 1
111 393 1
112 121 1
112 130 1
112 137 1
112 155 1
112 157 1
112 181 1
112 188 1
112 206 1
112 212 1
112 214 1
112 229 1
112 232 1
112 251 1
112 260 1
112 263 1
112 270 1
112 293 1
112 299 1
112 314 1
112 322 1
112 337 1
112 347 1
112 376 1
112 378 1
113 122 1
113 142 1
113 153 1
113 166 1
113 167 1
113 194 1
113 196 1
113 205 1
113 207 1
113 219 1
113 224 1
113 230 1
113 234 1
113 235 1
113 240 1
113 247 1
113 248 1
113 252 1
113 253 1
113 258 1
113 265 1
113 275 1
113 278 1
113 280 1
113 289 1
113 290 1
113 302 1
113 308 1
113 310 1
113 319 1
113 338 1
113 340 1
114 117 1
114 119 1
114 138 1
114 145 1
114 150 1
114 151 1
114 159 1
114 179 1
114 215 1
114 225 1
114 226 1
114 232 1
114 233 1
114 237 1
114 238 1
114 271 1
114 275 1
114 292 1
114 298 1
114 300 1
114 306 1
114 314 1
114 321 1
114 324 1
114 325 1
114 345 1
114 354 1
114 357 1
114 365 1
114 380 1
114 381 1
114 382 1
114 383 1
114 388 1
115 119 1
115 120 1
115 130 1
115 133 1
115 158 1
115 163 1
115 183 1
115 204 1
115 205 1
115 206 1
115 222 1
115 223 1
115 267 1
115 270 1
115 271 1
115 274 1
115 282 1
115 294 1
115 295 1
115 296 1
115 304 1
115 305 1
115 307 1
115 321 1
115 324 1
115 331 1
115 372 1
115 386 1
115 387 1
116 120 1
116 121 1
116 123 1
116 127 1
116 138 1
116 140 1
116 143 1
116 149 1
116 157 1
116 159 1
116 179 1
116 183 1
116 185 1
116 187 1
116 188 1
116 202 1
116 208 1
116 229 1
116 230 1
116 232 1
116 260 1
116 269 1
116 270 1
116 281 1
116 283 1
116 295 1
116 304 1
116 309 1
116 321 1
116 322 1
116 341 1
116 345 1
116 348 1
116 350 1
116 357 1
116 360 1
116 376 1
116 377 1
116 395 1
117 129 1
117 134 1
117 135 1
117 142 1
117 147 1
117 152 1
117 155 1
117 182 1
117 184 1
117 196 1
117 197 1
117 210 1
117 223 1
117 231 1
117 245 1
117 248 1
117 252 1
117 253 1
117 255 1
117 284 1
117 287 1
117 288 1
117 311 1
117 318 1
117 326 1
117 330 1
117 363 1
117 375 1
117 379 1
117 390 1
117 398 1
118 140 1
118 143 1
118 167 1
118 168 1
118 173 1
118 181 1
118 204 1
118 216 1
118 218 1
118 244 1
118 249 1
118 258 1
118 263 1
118 282 1
118 285 1
118 294 1
118 296 1
118 305 1
118 317 1
118 322 1
118 348 1
118 352 1
118 357 1
118 363 1
118 372 1
118 373 1
118 382 1
118 393 1
119 128 1
119 132 1
119 142 1
119 171 1
119 177 1
119 189 1
119 190 1
119 195 1
119 199 1
119 210 1
119 213 1
119 223 1
119 231 1
119 234 1
119 243 1
119 247 1
119 252 1
119 255 1
119 265 1
119 287 1
119 293 1
119 303 1
119 309 1
119 311 1
119 316 1
119 334 1
119 335 1
119 355 1
119 358 1
119 364 1
119 368 1
119 371 1
119 377 1
119 394 1
119 398 1
119 400 1
120 134 1
120 148 1
120 152 1
120 157 1
120 166 1
120 175 1
120 182 1
120 193 1
120 217 1
120 219 1
120 221 1
120 228 1
120 231 1
120 239 1
120 246 1
120 247 1
120 261 1
120 280 1
120 283 1
120 287 1
120 288 1
120 289 1
120 302 1
120 308 1
120 356 1
120 372 1
120 375 1
120 397 1
121 127 1
121 166 1
121 184 1
121 194 1
121 196 1
121 202 1
121 205 1
121 222 1
121 234 1
121 242 1
121 249 1
121 261 1
121 266 1
121 272 1
121 273 1
121 302 1
121 303 1
121 327 1
121 342 1
121 343 1
121 368 1
121 371 1
121 390 1
121 396 1
121 399 1
122 124 1
122 143 1
122 149 1
122 186 1
122 192 1
122 202 1
122 204 1
122 208 1
122 225 1
122 236 1
122 241 1
122 258 1
122 260 1
122 266 1
122 296 1
122 312 1
122 314 1
122 321 1
122 322 1
122 339 1
122 347 1
122 354 1
122 359 1
122 363 1
122 376 1
122 386 1
122 389 1
123 131 1
123 135 1
123 140 1
123 147 1
123 162 1
123 174 1
123 175 1
123 189 1
123 195 1
123 199 1
123 201 1
123 207 1
123 210 1
123 242 1
123 248 1
123 249 1
123 256 1
123 265 1
123 278 1
123 282 1
123 284 1
123 288 1
123 314 1
123 318 1
123 326 1
123 340 1
123 343 1
123 346 1
123 368 1
123 371 1
124 131 1
124 132 1
124 136 1
124 154 1
124 168 1
124 178 1
124 179 1
124 180 1
124 184 1
124 193 1
124 195 1
124 197 1
124 210 1
124 219 1
124 222 1
124 228 1
124 234 1
124 239 1
124 261 1
124 268 1
124 289 1
124 326 1
124 327 1
124 330 1
124 348 1
124 369 1
124 375 1
124 397 1
124 400 1
125 126 1
125 129 1
125 166 1
125 171 1
125 182 1
125 187 1
125 191 1
125 195 1
125 213 1
125 220 1
125 245 1
125 252 1
125 264 1
125 273 1
125 275 1
125 290 1
125 303 1
125 317 1
125 318 1
125 334 1
125 351 1
125 355 1
125 368 1
125 369 1
125 389 1
125 396 1
125 398 1
126 133 1
126 137 1
126 146 1
126 150 1
126 158 1
126 183 1
126 188 1
126 203 1
126 225 1
126 227 1
126 233 1
126 244 1
126 251 1
126 259 1
126 279 1
126 294 1
126 304 1
126 309 1
126 310 1
126 314 1
126 324 1
126 325 1
126 330 1
126 339 1
126 354 1
126 357 1
126 365 1
126 386 1
126 387 1
126 397 1
127 141 1
127 166 1
127 170 1
127 171 1
127 176 1
127 193 1
127 197 1
127 202 1
127 205 1
127 207 1
127 209 1
127 211 1
127 221 1
127 222 1
127 228 1
127 231 1
127 235 1
127 242 1
127 248 1
127 253 1
127 266 1
127 277 1
127 293 1
127 308 1
127 313 1
127 316 1
127 323 1
127 333 1
127 346 1
127 349 1
127 356 1
127 362 1
127 369 1
127 374 1
127 390 1
127 399 1
128 143 1
128 146 1
128 150 1
128 156 1
128 159 1
128 165 1
128 179 1
128 186 1
128 202 1
128 208 1
128 242 1
128 243 1
128 247 1
128 251 1
128 263 1
128 267 1
128 279 1
128 305 1
128 317 1
128 324 1
128 337 1
128 339 1
128 347 1
128 353 1
128 364 1
128 370 1
128 373 1
128 385 1
128 387 1
128 391 1
129 144 1
129 149 1
129 181 1
129 183 1
129 237 1
129 263 1
129 285 1
129 299 1
129 307 1
129 324 1
129 327 1
129 328 1
129 336 1
129 344 1
129 348 1
129 352 1
129 360 1
129 366 1
129 368 1
129 380 1
129 381 1
129 382 1
129 384 1
129 396 1
130 139 1
130 152 1
130 160 1
130 162 1
130 166 1
130 170 1
130 177 1
130 190 1
130 193 1
130 194 1
130 198 1
130 205 1
130 217 1
130 219 1
130 220 1
130 221 1
130 228 1
130 230 1
130 242 1
130 255 1
130 264 1
130 291 1
130 293 1
130 297 1
130 301 1
130 318 1
130 321 1
130 327 1
130 330 1
130 333 1
130 334 1
130 338 1
130 346 1
130 364 1
130 369 1
130 396 1
131 133 1
131 137 1
131 159 1
131 165 1
131 177 1
131 180 1
131 184 1
131 203 1
131 218 1
131 236 1
131 246 1
131 250 1
131 251 1
131 258 1
131 270 1
131 281 1
131 305 1
131 307 1
131 321 1
131 325 1
131 328 1
131 341 1
131 348 1
131 365 1
131 375 1
131 376 1
131 377 1
131 381 1
131 383 1
132 144 1
132 150 1
132 163 1
132 173 1
132 199 1
132 215 1
132 218 1
132 241 1
132 243 1
132 260 1
132 262 1
132 285 1
132 292 1
132 324 1
132 328 1
132 360 1
132 366 1
132 386 1
133 136 1
133 148 1
133 176 1
133 177 1
133 193 1
133 213 1
133 222 1
133 228 1
133 231 1
133 236 1
133 240 1
133 264 1
133 267 1
133 273 1
133 277 1
133 286 1
133 289 1
133 291 1
133 323 1
133 326 1
133 338 1
133 346 1
133 374 1
133 399 1
134 137 1
134 169 1
134 185 1
134 186 1
134 216 1
134 225 1
134 233 1
134 246 1
134 267 1
134 269 1
134 295 1
134 296 1
134 317 1
134 332 1
134 354 1
134 357 1
134 365 1
134 367 1
134 374 1
134 376 1
134 381 1
134 387 1
134 400 1
135 148 1
135 173 1
135 243 1
135 244 1
135 277 1
135 279 1
135 292 1
135 324 1
135 336 1
135 347 1
135 349 1
135 350 1
135 359 1
135 363 1
135 365 1
135 384 1
136 137 1
136 139 1
136 157 1
136 163 1
136 165 1
136 172 1
136 180 1
136 185 1
136 186 1
136 203 1
136 208 1
136 216 1
136 218 1
136 232 1
136 233 1
136 237 1
136 254 1
136 257 1
136 263 1
136 269 1
136 282 1
136 307 1
136 312 1
136 314 1
136 331 1
136 332 1
136 352 1
136 370 1
136 376 1
136 377 1
136 380 1
136 388 1
136 391 1
137 160 1
137 170 1
137 171 1
137 177 1
137 184 1
137 193 1
137 199 1
137 200 1
137 221 1
137 222 1
137 242 1
137 248 1
137 270 1
137 272 1
137 301 1
137 318 1
137 320 1
137 322 1
137 323 1
137 330 1
137 334 1
137 340 1
138 154 1
138 170 1
138 177 1
138 197 1
138 199 1
138 211 1
138 217 1
138 255 1
138 261 1
138 277 1
138 293 1
138 301 1
138 318 1
138 323 1
138 325 1
138 330 1
138 340 1
138 368 1
138 370 1
138 374 1
138 390 1
138 396 1
139 147 1
139 161 1
139 166 1
139 167 1
139 189 1
139 195 1
139 198 1
139 200 1
139 201 1
139 221 1
139 222 1
139 234 1
139 262 1
139 268 1
139 283 1
139 284 1
139 287 1
139 297 1
139 301 1
139 303 1
139 315 1
139 321 1
139 323 1
139 334 1
139 342 1
139 356 1
139 369 1
140 162 1
140 167 1
140 171 1
140 178 1
140 184 1
140 194 1
140 205 1
140 217 1
140 220 1
140 221 1
140 224 1
140 226 1
140 228 1
140 253 1
140 262 1
140 264 1
140 282 1
140 301 1
140 302 1
140 314 1
140 333 1
140 338 1
140 346 1
140 351 1
140 364 1
140 394 1
141 145 1
141 155 1
141 164 1
141 179 1
141 180 1
141 181 1
141 183 1
141 185 1
141 220 1
141 225 1
141 236 1
141 241 1
141 250 1
141 254 1
141 266 1
141 270 1
141 278 1
141 285 1
141 304 1
141 309 1
141 310 1
141 325 1
141 344 1
141 345 1
141 354 1
141 365 1
141 378 1
141 387 1
141 393 1
141 395 1
142 151 1
142 157 1
142 192 1
142 197 1
142 212 1
142 215 1
142 232 1
142 243 1
142 271 1
142 272 1
142 274 1
142 285 1
142 309 1
142 314 1
142 325 1
142 329 1
142 336 1
142 337 1
142 339 1
142 344 1
142 350 1
142 366 1
142 383 1
142 384 1
142 385 1
142 392 1
142 395 1
143 162 1
143 178 1
143 184 1
143 190 1
143 193 1
143 197 1
143 201 1
143 207 1
143 209 1
143 216 1
143 219 1
143 239 1
143 242 1
143 253 1
143 262 1
143 263 1
143 265 1
143 280 1
143 293 1
143 297 1
143 319 1
143 320 1
143 323 1
143 330 1
143 338 1
143 342 1
143 356 1
143 358 1
143 365 1
143 374 1
143 398 1
144 147 1
144 148 1
144 174 1
144 176 1
144 182 1
144 189 1
144 195 1
144 196 1
144 211 1
144 220 1
144 222 1
144 225 1
144 239 1
144 249 1
144 262 1
144 273 1
144 275 1
144 276 1
144 284 1
144 287 1
144 288 1
144 289 1
144 290 1
144 338 1
144 343 1
144 346 1
144 379 1
144 390 1
144 398 1
145 147 1
145 148 1
145 166 1
145 168 1
145 177 1
145 182 1
145 189 1
145 195 1
145 198 1
145 200 1
145 205 1
145 210 1
145 213 1
145 214 1
145 219 1
145 220 1
145 242 1
145 247 1
145 256 1
145 262 1
145 264 1
145 275 1
145 277 1
145 283 1
145 286 1
145 290 1
145 291 1
145 293 1
145 297 1
145 335 1
145 346 1
145 369 1
145 393 1
145 394 1
145 396 1
146 147 1
146 167 1
146 195 1
146 200 1
146 201 1
146 207 1
146 214 1
146 217 1
146 220 1
146 224 1
146 234 1
146 247 1
146 249 1
146 256 1
146 264 1
146 265 1
146 276 1
146 302 1
146 323 1
146 326 1
146 345 1
146 351 1
146 354 1
146 355 1
146 371 1
146 383 1
146 400 1
147 151 1
147 155 1
147 157 1
147 158 1
147 159 1
147 169 1
147 181 1
147 183 1
147 185 1
147 191 1
147 192 1
147 202 1
147 237 1
147 260 1
147 263 1
147 266 1
147 279 1
147 281 1
147 285 1
147 296 1
147 300 1
147 309 1
147 314 1
147 328 1
147 336 1
147 359 1
147 360 1
147 362 1
147 366 1
147 370 1
147 373 1
147 382 1
147 391 1
147 392 1
148 158 1
148 172 1
148 191 1
148 203 1
148 204 1
148 237 1
148 243 1
148 257 1
148 259 1
148 277 1
148 279 1
148 281 1
148 285 1
148 305 1
148 306 1
148 312 1
148 324 1
148 331 1
148 337 1
148 349 1
148 354 1
148 376 1
148 377 1
148 380 1
148 383 1
148 385 1
149 160 1
149 190 1
149 198 1
149 205 1
149 209 1
149 211 1
149 219 1
149 230 1
149 248 1
149 268 1
149 273 1
149 277 1
149 286 1
149 287 1
149 323 1
149 327 1
149 330 1
149 333 1
149 335 1
149 368 1
149 379 1
149 382 1
149 390 1
149 398 1
149 399 1
150 161 1
150 164 1
150 175 1
150 176 1
150 178 1
150 220 1
150 221 1
150 222 1
150 224 1
150 228 1
150 234 1
150 235 1
150 273 1
150 277 1
150 290 1
150 293 1
150 298 1
150 302 1
150 312 1
150 355 1
150 356 1
150 389 1
150 397 1
151 182 1
151 189 1
151 193 1
151 196 1
151 197 1
151 199 1
151 211 1
151 221 1
151 224 1
151 239 1
151 242 1
151 255 1
151 261 1
151 268 1
151 275 1
151 278 1
151 286 1
151 291 1
151 313 1
151 319 1
151 351 1
151 356 1
151 390 1
151 397 1
151 400 1
152 153 1
152 155 1
152 157 1
152 163 1
152 179 1
152 188 1
152 190 1
152 192 1
152 196 1
152 204 1
152 215 1
152 216 1
152 258 1
152 274 1
152 281 1
152 285 1
152 292 1
152 310 1
152 314 1
152 328 1
152 334 1
152 352 1
152 354 1
152 357 1
152 365 1
152 366 1
152 373 1
152 384 1
152 388 1
152 393 1
152 395 1
153 166 1
153 171 1
153 194 1
153 200 1
153 209 1
153 213 1
153 221 1
153 224 1
153 226 1
153 239 1
153 248 1
153 255 1
153 256 1
153 258 1
153 262 1
153 272 1
153 280 1
153 310 1
153 319 1
153 320 1
153 323 1
153 327 1
153 330 1
153 333 1
153 338 1
153 346 1
153 361 1
153 362 1
153 368 1
153 394 1
154 165 1
154 179 1
154 180 1
154 198 1
154 203 1
154 204 1
154 210 1
154 233 1
154 236 1
154 254 1
154 266 1
154 269 1
154 274 1
154 279 1
154 282 1
154 292 1
154 294 1
154 304 1
154 305 1
154 321 1
154 329 1
154 331 1
154 341 1
154 366 1
154 380 1
154 381 1
154 386 1
154 391 1
155 168 1
155 193 1
155 205 1
155 219 1
155 226 1
155 230 1
155 252 1
155 253 1
155 264 1
155 265 1
155 276 1
155 280 1
155 287 1
155 288 1
155 293 1
155 333 1
155 340 1
155 343 1
155 362 1
155 363 1
155 374 1
155 375 1
155 379 1
155 389 1
155 398 1
156 160 1
156 162 1
156 176 1
156 178 1
156 184 1
156 190 1
156 194 1
156 205 1
156 209 1
156 241 1
156 255 1
156 264 1
156 265 1
156 272 1
156 284 1
156 297 1
156 303 1
156 308 1
156 313 1
156 355 1
156 362 1
156 391 1
156 398 1
157 160 1
157 166 1
157 170 1
157 178 1
157 190 1
157 197 1
157 199 1
157 205 1
157 217 1
157 231 1
157 242 1
157 246 1
157 247 1
157 249 1
157 252 1
157 289 1
157 297 1
157 303 1
157 311 1
157 313 1
157 319 1
157 320 1
157 323 1
157 346 1
157 362 1
157 364 1
157 371 1
157 372 1
157 375 1
158 175 1
158 190 1
158 195 1
158 196 1
158 203 1
158 205 1
158 212 1
158 261 1
158 262 1
158 290 1
158 297 1
158 313 1
158 335 1
158 349 1
158 356 1
158 374 1
158 375 1
158 394 1
158 400 1
159 166 1
159 174 1
159 178 1
159 182 1
159 193 1
159 209 1
159 210 1
159 234 1
159 245 1
159 254 1
159 275 1
159 290 1
159 301 1
159 315 1
159 316 1
159 319 1
159 326 1
159 335 1
159 338 1
159 340 1
159 358 1
159 364 1
159 371 1
159 388 1
159 400 1
160 161 1
160 169 1
160 173 1
160 185 1
160 186 1
160 187 1
160 188 1
160 204 1
160 208 1
160 225 1
160 233 1
160 266 1
160 281 1
160 285 1
160 294 1
160 300 1
160 304 1
160 305 1
160 323 1
160 332 1
160 366 1
160 376 1
160 378 1
161 187 1
161 192 1
161 215 1
161 216 1
161 243 1
161 251 1
161 267 1
161 285 1
161 295 1
161 300 1
161 307 1
161 323 1
161 324 1
161 329 1
161 336 1
161 363 1
161 365 1
161 373 1
161 382 1
161 393 1
162 186 1
162 192 1
162 202 1
162 203 1
162 204 1
162 215 1
162 239 1
162 251 1
162 254 1
162 267 1
162 269 1
162 271 1
162 296 1
162 309 1
162 317 1
162 324 1
162 336 1
162 360 1
162 367 1
162 372 1
162 376 1
162 377 1
162 387 1
162 391 1
163 171 1
163 175 1
163 182 1
163 184 1
163 195 1
163 213 1
163 221 1
163 235 1
163 260 1
163 264 1
163 265 1
163 273 1
163 277 1
163 293 1
163 294 1
163 323 1
163 351 1
163 368 1
163 371 1
163 374 1
164 180 1
164 202 1
164 220 1
164 233 1
164 236 1
164 241 1
164 251 1
164 254 1
164 257 1
164 278 1
164 305 1
164 341 1
164 344 1
164 370 1
164 378 1
165 170 1
165 177 1
165 190 1
165 198 1
165 205 1
165 213 1
165 223 1
165 242 1
165 262 1
165 272 1
165 277 1
165 278 1
165 287 1
165 288 1
165 290 1
165 301 1
165 311 1
165 323 1
165 327 1
165 343 1
165 353 1
165 362 1
165 369 1
165 381 1
166 187 1
166 203 1
166 251 1
166 257 1
166 263 1
166 279 1
166 290 1
166 294 1
166 295 1
166 298 1
166 299 1
166 305 1
166 314 1
166 317 1
166 320 1
166 341 1
166 370 1
166 377 1
166 382 1
166 388 1
167 168 1
167 179 1
167 181 1
167 203 1
167 233 1
167 238 1
167 246 1
167 249 1
167 254 1
167 259 1
167 271 1
167 295 1
167 298 1
167 304 1
167 305 1
167 312 1
167 314 1
167 321 1
167 363 1
167 365 1
167 366 1
167 367 1
167 376 1
167 387 1
168 169 1
168 183 1
168 206 1
168 218 1
168 225 1
168 229 1
168 232 1
168 237 1
168 246 1
168 249 1
168 269 1
168 270 1
168 281 1
168 294 1
168 296 1
168 304 1
168 305 1
168 312 1
168 322 1
168 331 1
168 332 1
168 337 1
168 352 1
168 360 1
168 376 1
168 388 1
168 393 1
169 205 1
169 214 1
169 240 1
169 247 1
169 248 1
169 268 1
169 272 1
169 287 1
169 313 1
169 316 1
169 326 1
169 346 1
169 347 1
169 396 1
169 397 1
169 398 1
170 172 1
170 183 1
170 203 1
170 206 1
170 237 1
170 246 1
170 257 1
170 263 1
170 265 1
170 269 1
170 270 1
170 284 1
170 285 1
170 294 1
170 295 1
170 304 1
170 328 1
170 357 1
170 365 1
170 366 1
170 377 1
170 378 1
170 381 1
170 388 1
171 173 1
171 180 1
171 185 1
171 187 1
171 191 1
171 216 1
171 246 1
171 274 1
171 281 1
171 294 1
171 310 1
171 317 1
171 324 1
171 341 1
171 345 1
171 346 1
171 350 1
171 357 1
171 359 1
171 371 1
171 377 1
171 382 1
171 383 1
171 387 1
172 197 1
172 199 1
172 221 1
172 234 1
172 245 1
172 252 1
172 256 1
172 262 1
172 265 1
172 284 1
172 287 1
172 293 1
172 304 1
172 313 1
172 315 1
172 316 1
172 323 1
172 338 1
172 349 1
172 351 1
172 358 1
172 369 1
172 371 1
172 389 1
172 400 1
173 177 1
173 182 1
173 184 1
173 189 1
173 190 1
173 193 1
173 194 1
173 199 1
173 210 1
173 211 1
173 219 1
173 220 1
173 223 1
173 228 1
173 247 1
173 252 1
173 262 1
173 268 1
173 278 1
173 287 1
173 288 1
173 291 1
173 301 1
173 302 1
173 311 1
173 361 1
173 364 1
173 367 1
173 368 1
173 369 1
173 375 1
173 379 1
174 212 1
174 216 1
174 231 1
174 233 1
174 257 1
174 294 1
174 298 1
174 304 1
174 311 1
174 317 1
174 322 1
174 345 1
174 348 1
174 350 1
174 357 1
174 373 1
174 376 1
174 380 1
174 382 1
174 386 1
175 180 1
175 192 1
175 215 1
175 218 1
175 251 1
175 263 1
175 274 1
175 281 1
175 296 1
175 299 1
175 306 1
175 321 1
175 324 1
175 325 1
175 342 1
175 345 1
175 348 1
175 359 1
175 365 1
175 366 1
175 382 1
175 385 1
175 388 1
175 395 1
176 188 1
176 192 1
176 204 1
176 212 1
176 218 1
176 229 1
176 236 1
176 244 1
176 248 1
176 266 1
176 296 1
176 298 1
176 305 1
176 322 1
176 324 1
176 331 1
176 332 1
176 337 1
176 340 1
176 347 1
176 348 1
176 365 1
176 376 1
176 377 1
176 378 1
177 179 1
177 181 1
177 184 1
177 185 1
177 202 1
177 208 1
177 218 1
177 225 1
177 241 1
177 243 1
177 250 1
177 258 1
177 271 1
177 296 1
177 304 1
177 307 1
177 314 1
177 331 1
177 336 1
177 339 1
177 352 1
177 353 1
177 359 1
177 373 1
177 375 1
177 376 1
177 380 1
177 382 1
177 383 1
177 384 1
177 385 1
177 387 1
177 388 1
177 391 1
177 393 1
178 179 1
178 189 1
178 202 1
178 204 1
178 216 1
178 224 1
178 225 1
178 254 1
178 257 1
178 263 1
178 269 1
178 271 1
178 294 1
178 306 1
178 328 1
178 332 1
178 341 1
178 344 1
178 357 1
178 363 1
178 370 1
178 373 1
178 386 1
178 398 1
179 180 1
179 184 1
179 207 1
179 220 1
179 228 1
179 230 1
179 248 1
179 272 1
179 284 1
179 316 1
179 319 1
179 330 1
179 348 1
179 361 1
179 368 1
179 369 1
180 182 1
180 189 1
180 196 1
180 197 1
180 217 1
180 221 1
180 234 1
180 240 1
180 247 1
180 252 1
180 262 1
180 276 1
180 288 1
180 289 1
180 291 1
180 293 1
180 297 1
180 302 1
180 319 1
180 333 1
180 340 1
180 348 1
180 358 1
180 371 1
180 374 1
180 379 1
180 389 1
181 184 1
181 190 1
181 194 1
181 196 1
181 199 1
181 205 1
181 211 1
181 221 1
181 231 1
181 249 1
181 255 1
181 268 1
181 275 1
181 283 1
181 288 1
181 293 1
181 308 1
181 326 1
181 334 1
181 340 1
181 357 1
181 360 1
181 380 1
181 394 1
182 183 1
182 215 1
182 250 1
182 258 1
182 259 1
182 260 1
182 274 1
182 285 1
182 296 1
182 307 1
182 324 1
182 325 1
182 329 1
182 336 1
182 344 1
182 359 1
182 366 1
182 380 1
182 382 1
182 384 1
182 395 1
183 190 1
183 196 1
183 209 1
183 217 1
183 223 1
183 247 1
183 249 1
183 256 1
183 261 1
183 265 1
183 268 1
183 276 1
183 290 1
183 301 1
183 311 1
183 319 1
183 330 1
183 375 1
183 400 1
184 186 1
184 202 1
184 206 1
184 212 1
184 216 1
184 218 1
184 227 1
184 254 1
184 258 1
184 260 1
184 282 1
184 296 1
184 305 1
184 329 1
184 332 1
184 337 1
184 345 1
184 353 1
184 363 1
184 375 1
184 380 1
184 386 1
184 387 1
184 388 1
185 196 1
185 199 1
185 200 1
185 205 1
185 209 1
185 210 1
185 211 1
185 220 1
185 222 1
185 235 1
185 240 1
185 247 1
185 250 1
185 262 1
185 264 1
185 283 1
185 288 1
185 290 1
185 315 1
185 333 1
185 343 1
185 355 1
185 358 1
185 361 1
185 364 1
186 199 1
186 215 1
186 239 1
186 242 1
186 264 1
186 265 1
186 301 1
186 316 1
186 318 1
186 327 1
186 330 1
186 333 1
186 335 1
186 338 1
186 350 1
186 355 1
186 358 1
186 361 1
186 374 1
186 396 1
187 191 1
187 219 1
187 222 1
187 223 1
187 255 1
187 262 1
187 283 1
187 303 1
187 313 1
187 317 1
187 356 1
187 369 1
187 375 1
188 189 1
188 199 1
188 213 1
188 234 1
188 237 1
188 240 1
188 253 1
188 255 1
188 265 1
188 280 1
188 297 1
188 326 1
188 343 1
188 358 1
188 361 1
188 374 1
188 375 1
188 389 1
189 191 1
189 215 1
189 224 1
189 263 1
189 270 1
189 274 1
189 279 1
189 285 1
189 296 1
189 299 1
189 380 1
189 386 1
189 391 1
189 392 1
189 395 1
189 398 1
190 196 1
190 203 1
190 208 1
190 257 1
190 270 1
190 281 1
190 300 1
190 312 1
190 321 1
190 324 1
190 325 1
190 334 1
190 337 1
190 354 1
190 357 1
190 363 1
191 195 1
191 199 1
191 209 1
191 219 1
191 220 1
191 221 1
191 226 1
191 231 1
191 235 1
191 248 1
191 252 1
191 273 1
191 277 1
191 283 1
191 284 1
191 297 1
191 302 1
191 303 1
191 311 1
191 317 1
191 330 1
191 340 1
191 355 1
191 356 1
191 358 1
191 368 1
191 397 1
192 210 1
192 247 1
192 248 1
192 252 1
192 257 1
192 293 1
192 315 1
192 320 1
192 335 1
192 337 1
192 338 1
192 343 1
192 346 1
192 379 1
192 389 1
192 396 1
192 398 1
192 400 1
193 200 1
193 204 1
193 225 1
193 227 1
193 229 1
193 238 1
193 241 1
193 258 1
193 294 1
193 296 1
193 328 1
193 361 1
194 202 1
194 212 1
194 238 1
194 243 1
194 251 1
194 259 1
194 264 1
194 269 1
194 274 1
194 294 1
194 299 1
194 314 1
194 315 1
194 354 1
194 356 1
194 357 1
194 370 1
194 377 1
194 380 1
194 387 1
194 393 1
195 202 1
195 215 1
195 216 1
195 241 1
195 251 1
195 267 1
195 271 1
195 279 1
195 281 1
195 285 1
195 295 1
195 296 1
195 300 1
195 303 1
195 309 1
195 310 1
195 319 1
195 321 1
195 360 1
195 363 1
195 365 1
195 380 1
195 385 1
195 393 1
195 395 1
196 208 1
196 216 1
196 238 1
196 250 1
196 267 1
196 270 1
196 274 1
196 285 1
196 334 1
196 345 1
196 348 1
196 359 1
196 360 1
196 363 1
196 370 1
196 384 1
196 393 1
197 204 1
197 233 1
197 243 1
197 260 1
197 267 1
197 270 1
197 272 1
197 292 1
197 296 1
197 305 1
197 312 1
197 314 1
197 341 1
197 348 1
197 353 1
197 365 1
197 373 1
197 378 1
197 382 1
198 202 1
198 210 1
198 218 1
198 227 1
198 243 1
198 254 1
198 259 1
198 267 1
198 279 1
198 298 1
198 305 1
198 309 1
198 325 1
198 328 1
198 329 1
198 331 1
198 352 1
198 373 1
198 376 1
198 378 1
198 395 1
199 225 1
199 262 1
199 274 1
199 295 1
199 304 1
199 345 1
199 348 1
199 360 1
199 367 1
199 376 1
199 378 1
199 388 1
200 204 1
200 237 1
200 270 1
200 279 1
200 295 1
200 309 1
200 312 1
200 317 1
200 337 1
200 344 1
200 352 1
200 361 1
200 372 1
200 377 1
200 386 1
200 392 1
201 202 1
201 204 1
201 212 1
201 229 1
201 236 1
201 240 1
201 244 1
201 254 1
201 257 1
201 268 1
201 279 1
201 298 1
201 304 1
201 321 1
201 341 1
201 344 1
201 353 1
201 373 1
201 378 1
201 380 1
202 205 1
202 217 1
202 222 1
202 231 1
202 235 1
202 252 1
202 266 1
202 283 1
202 288 1
202 302 1
202 308 1
202 311 1
202 313 1
202 319 1
202 334 1
202 335 1
202 346 1
202 361 1
202 368 1
202 379 1
202 394 1
202 400 1
203 207 1
203 212 1
203 217 1
203 219 1
203 224 1
203 226 1
203 228 1
203 255 1
203 262 1
203 280 1
203 302 1
203 340 1
203 361 1
203 369 1
204 205 1
204 207 1
204 217 1
204 228 1
204 242 1
204 262 1
204 280 1
204 284 1
204 293 1
204 302 1
204 327 1
204 333 1
204 364 1
204 392 1
204 396 1
204 397 1
204 399 1
205 208 1
205 222 1
205 223 1
205 225 1
205 229 1
205 246 1
205 266 1
205 292 1
205 298 1
205 305 1
205 309 1
205 312 1
205 317 1
205 325 1
205 336 1
205 344 1
205 353 1
205 357 1
205 363 1
205 367 1
205 386 1
205 387 1
205 393 1
206 209 1
206 211 1
206 224 1
206 240 1
206 261 1
206 297 1
206 302 1
206 303 1
206 323 1
206 329 1
206 338 1
206 340 1
206 344 1
206 361 1
206 386 1
206 397 1
207 212 1
207 215 1
207 233 1
207 234 1
207 250 1
207 270 1
207 281 1
207 312 1
207 314 1
207 317 1
207 333 1
207 336 1
207 341 1
207 350 1
207 352 1
207 354 1
207 358 1
207 373 1
207 380 1
207 381 1
208 220 1
208 255 1
208 273 1
208 280 1
208 283 1
208 287 1
208 289 1
208 296 1
208 316 1
208 318 1
208 319 1
208 323 1
208 330 1
208 340 1
208 346 1
208 373 1
208 396 1
208 397 1
208 399 1
209 216 1
209 225 1
209 229 1
209 237 1
209 250 1
209 251 1
209 254 1
209 263 1
209 271 1
209 282 1
209 292 1
209 294 1
209 304 1
209 305 1
209 313 1
209 324 1
209 326 1
209 328 1
209 332 1
209 350 1
209 363 1
209 377 1
209 393 1
209 395 1
210 237 1
210 251 1
210 259 1
210 270 1
210 285 1
210 295 1
210 300 1
210 309 1
210 310 1
210 339 1
210 344 1
210 370 1
210 380 1
210 381 1
210 385 1
210 386 1
210 393 1
211 254 1
211 258 1
211 259 1
211 269 1
211 295 1
211 316 1
211 317 1
211 328 1
211 337 1
211 338 1
211 345 1
211 357 1
211 359 1
211 360 1
211 366 1
211 381 1
211 384 1
211 391 1
211 392 1
212 220 1
212 223 1
212 247 1
212 249 1
212 252 1
212 273 1
212 275 1
212 276 1
212 277 1
212 284 1
212 288 1
212 289 1
212 334 1
212 340 1
212 355 1
212 375 1
212 397 1
212 400 1
213 233 1
213 236 1
213 244 1
213 254 1
213 263 1
213 267 1
213 271 1
213 274 1
213 288 1
213 309 1
213 314 1
213 317 1
213 324 1
213 332 1
213 350 1
213 370 1
213 376 1
213 392 1
213 393 1
213 395 1
214 251 1
214 267 1
214 279 1
214 293 1
214 295 1
214 298 1
214 309 1
214 336 1
214 363 1
214 373 1
214 380 1
214 385 1
215 219 1
215 222 1
215 223 1
215 245 1
215 249 1
215 252 1
215 256 1
215 265 1
215 272 1
215 278 1
215 286 1
215 288 1
215 291 1
215 311 1
215 320 1
215 343 1
215 350 1
215 362 1
215 369 1
215 374 1
215 389 1
215 396 1
216 217 1
216 222 1
216 223 1
216 239 1
216 242 1
216 247 1
216 263 1
216 275 1
216 276 1
216 277 1
216 286 1
216 287 1
216 288 1
216 290 1
216 301 1
216 319 1
216 340 1
216 342 1
216 346 1
216 355 1
216 365 1
216 371 1
216 394 1
216 399 1
217 232 1
217 243 1
217 246 1
217 263 1
217 266 1
217 270 1
217 285 1
217 286 1
217 295 1
217 299 1
217 300 1
217 304 1
217 306 1
217 312 1
217 322 1
217 347 1
217 352 1
217 357 1
217 377 1
217 378 1
217 382 1
217 383 1
217 388 1
218 219 1
218 220 1
218 222 1
218 224 1
218 242 1
218 248 1
218 249 1
218 259 1
218 268 1
218 290 1
218 291 1
218 295 1
218 327 1
218 346 1
218 356 1
218 364 1
218 376 1
218 396 1
218 398 1
219 229 1
219 233 1
219 235 1
219 237 1
219 244 1
219 276 1
219 282 1
219 296 1
219 299 1
219 304 1
219 307 1
219 309 1
219 317 1
219 329 1
219 332 1
219 336 1
219 337 1
219 347 1
219 354 1
219 377 1
220 233 1
220 236 1
220 238 1
220 243 1
220 259 1
220 266 1
220 269 1
220 271 1
220 278 1
220 279 1
220 296 1
220 309 1
220 312 1
220 314 1
220 317 1
220 321 1
220 322 1
220 354 1
220 373 1
220 378 1
220 384 1
220 386 1
220 391 1
220 392 1
220 395 1
221 225 1
221 232 1
221 237 1
221 244 1
221 269 1
221 295 1
221 306 1
221 312 1
221 332 1
221 343 1
221 351 1
221 352 1
221 366 1
221 367 1
221 370 1
221 385 1
221 386 1
221 392 1
222 223 1
222 238 1
222 250 1
222 269 1
222 270 1
222 274 1
222 298 1
222 300 1
222 331 1
222 336 1
222 378 1
222 384 1
222 392 1
223 227 1
223 237 1
223 263 1
223 266 1
223 282 1
223 298 1
223 299 1
223 322 1
223 328 1
223 336 1
223 344 1
223 347 1
223 363 1
223 366 1
223 373 1
223 383 1
223 392 1
224 237 1
224 241 1
224 246 1
224 251 1
224 259 1
224 294 1
224 317 1
224 329 1
224 345 1
224 354 1
224 363 1
224 365 1
224 377 1
224 384 1
224 385 1
224 398 1
225 226 1
225 231 1
225 256 1
225 261 1
225 262 1
225 301 1
225 302 1
225 313 1
225 330 1
225 338 1
225 340 1
225 351 1
225 362 1
225 397 1
225 398 1
225 399 1
226 229 1
226 232 1
226 241 1
226 254 1
226 258 1
226 259 1
226 270 1
226 275 1
226 295 1
226 298 1
226 307 1
226 322 1
226 325 1
226 344 1
226 377 1
226 383 1
226 392 1
226 393 1
227 228 1
227 231 1
227 234 1
227 235 1
227 238 1
227 239 1
227 247 1
227 277 1
227 279 1
227 280 1
227 286 1
227 291 1
227 293 1
227 315 1
227 342 1
227 379 1
228 260 1
228 269 1
228 271 1
228 280 1
228 282 1
228 285 1
228 305 1
228 307 1
228 310 1
228 324 1
228 325 1
228 332 1
228 336 1
228 339 1
228 354 1
228 360 1
228 365 1
228 376 1
228 377 1
228 384 1
228 386 1
229 256 1
229 280 1
229 293 1
229 301 1
229 306 1
229 320 1
229 327 1
229 330 1
229 334 1
229 342 1
229 355 1
229 361 1
229 368 1
229 369 1
229 398 1
230 232 1
230 233 1
230 269 1
230 271 1
230 283 1
230 292 1
230 305 1
230 306 1
230 332 1
230 344 1
230 360 1
230 363 1
230 376 1
230 377 1
230 378 1
230 384 1
230 386 1
230 387 1
231 244 1
231 254 1
231 257 1
231 266 1
231 269 1
231 271 1
231 304 1
231 305 1
231 307 1
231 310 1
231 311 1
231 314 1
231 354 1
231 391 1
231 395 1
232 234 1
232 247 1
232 253 1
232 265 1
232 268 1
232 272 1
232 290 1
232 313 1
232 326 1
232 327 1
232 328 1
232 333 1
232 338 1
232 351 1
232 355 1
232 361 1
232 371 1
232 378 1
232 379 1
232 389 1
233 242 1
233 265 1
233 280 1
233 285 1
233 297 1
233 308 1
233 313 1
233 318 1
233 323 1
233 327 1
233 338 1
233 340 1
233 346 1
233 355 1
233 359 1
233 361 1
233 369 1
233 395 1
233 396 1
234 237 1
234 244 1
234 250 1
234 251 1
234 266 1
234 267 1
234 270 1
234 306 1
234 307 1
234 309 1
234 322 1
234 329 1
234 333 1
234 339 1
234 347 1
234 358 1
234 363 1
234 365 1
234 366 1
234 370 1
234 373 1
234 381 1
234 385 1
235 246 1
235 251 1
235 254 1
235 259 1
235 276 1
235 282 1
235 304 1
235 312 1
235 341 1
235 360 1
235 382 1
235 385 1
235 388 1
235 395 1
236 267 1
236 284 1
236 323 1
236 342 1
236 349 1
236 358 1
236 361 1
236 394 1
236 399 1
237 240 1
237 247 1
237 249 1
237 264 1
237 272 1
237 273 1
237 278 1
237 286 1
237 293 1
237 313 1
237 315 1
237 318 1
237 320 1
237 326 1
237 343 1
237 361 1
237 375 1
237 390 1
238 239 1
238 245 1
238 261 1
238 262 1
238 279 1
238 286 1
238 319 1
238 340 1
238 342 1
238 351 1
238 356 1
238 364 1
238 375 1
238 389 1
238 396 1
238 400 1
239 254 1
239 260 1
239 270 1
239 274 1
239 296 1
239 300 1
239 304 1
239 317 1
239 350 1
239 353 1
239 354 1
239 360 1
239 388 1
240 243 1
240 257 1
240 260 1
240 267 1
240 268 1
240 281 1
240 294 1
240 306 1
240 341 1
240 344 1
240 367 1
241 262 1
241 289 1
241 290 1
241 293 1
241 315 1
241 371 1
241 391 1
241 394 1
242 243 1
242 246 1
242 247 1
242 250 1
242 296 1
242 299 1
242 305 1
242 332 1
242 337 1
242 344 1
242 364 1
242 366 1
242 372 1
242 384 1
242 395 1
243 268 1
243 272 1
243 276 1
243 278 1
243 301 1
243 302 1
243 309 1
243 340 1
243 349 1
243 358 1
243 362 1
243 364 1
243 369 1
243 377 1
243 379 1
243 389 1
243 396 1
244 247 1
244 262 1
244 272 1
244 274 1
244 277 1
244 286 1
244 301 1
244 305 1
244 311 1
244 319 1
244 320 1
244 335 1
244 371 1
244 375 1
244 397 1
245 259 1
245 263 1
245 266 1
245 279 1
245 296 1
245 301 1
245 308 1
245 314 1
245 325 1
245 329 1
245 336 1
245 359 1
245 360 1
245 365 1
245 372 1
245 384 1
245 392 1
246 302 1
246 323 1
246 342 1
246 362 1
246 369 1
246 372 1
246 374 1
246 394 1
246 397 1
247 251 1
247 266 1
247 270 1
247 281 1
247 282 1
247 285 1
247 298 1
247 306 1
247 314 1
247 321 1
247 336 1
247 337 1
247 345 1
247 350 1
247 359 1
247 363 1
247 364 1
247 372 1
247 373 1
247 385 1
247 386 1
247 393 1
247 395 1
248 279 1
248 298 1
248 325 1
248 331 1
248 340 1
248 347 1
248 354 1
248 376 1
248 385 1
248 388 1
248 391 1
249 250 1
249 267 1
249 270 1
249 279 1
249 299 1
249 310 1
249 329 1
249 336 1
249 337 1
249 347 1
249 370 1
249 372 1
249 381 1
249 383 1
249 384 1
249 385 1
249 386 1
249 388 1
250 255 1
250 284 1
250 290 1
250 297 1
250 313 1
250 319 1
250 334 1
250 343 1
250 368 1
250 375 1
250 398 1
250 400 1
251 252 1
251 261 1
251 264 1
251 276 1
251 278 1
251 281 1
251 291 1
251 313 1
251 319 1
251 361 1
251 368 1
251 390 1
252 258 1
252 260 1
252 267 1
252 279 1
252 292 1
252 295 1
252 322 1
252 329 1
252 337 1
252 352 1
252 359 1
252 360 1
252 384 1
252 391 1
252 393 1
253 254 1
253 258 1
253 287 1
253 306 1
253 314 1
253 317 1
253 318 1
253 335 1
253 345 1
253 360 1
253 366 1
253 377 1
253 392 1
254 255 1
254 301 1
254 303 1
254 308 1
254 316 1
254 320 1
254 334 1
254 342 1
254 355 1
254 356 1
254 362 1
254 369 1
254 388 1
254 394 1
254 399 1
255 260 1
255 266 1
255 295 1
255 305 1
255 341 1
255 344 1
255 347 1
255 352 1
255 353 1
255 359 1
255 365 1
255 370 1
255 372 1
255 376 1
255 388 1
256 257 1
256 273 1
256 281 1
256 297 1
256 302 1
256 306 1
256 307 1
256 310 1
256 317 1
256 337 1
256 341 1
256 357 1
256 360 1
256 367 1
256 376 1
256 388 1
257 262 1
257 308 1
257 318 1
257 320 1
257 323 1
257 335 1
257 337 1
257 342 1
257 349 1
257 362 1
257 374 1
257 394 1
257 396 1
258 288 1
258 310 1
258 316 1
258 318 1
258 323 1
258 327 1
258 343 1
258 364 1
258 369 1
258 389 1
258 400 1
259 262 1
259 276 1
259 278 1
259 283 1
259 287 1
259 295 1
259 302 1
259 318 1
259 327 1
259 334 1
259 342 1
259 356 1
259 374 1
259 375 1
259 376 1
259 400 1
260 272 1
260 275 1
260 287 1
260 288 1
260 289 1
260 290 1
260 294 1
260 301 1
260 316 1
260 330 1
260 335 1
260 346 1
260 349 1
260 369 1
260 390 1
260 397 1
260 398 1
260 400 1
261 299 1
261 341 1
261 345 1
261 353 1
261 354 1
261 355 1
261 357 1
261 366 1
261 369 1
261 370 1
261 379 1
261 381 1
261 385 1
261 386 1
261 392 1
262 271 1
262 281 1
262 295 1
262 309 1
262 310 1
262 347 1
262 354 1
262 365 1
262 367 1
262 377 1
262 382 1
262 383 1
262 384 1
262 395 1
263 273 1
263 288 1
263 289 1
263 302 1
263 311 1
263 326 1
263 335 1
263 338 1
263 349 1
263 356 1
263 365 1
263 369 1
264 266 1
264 267 1
264 269 1
264 304 1
264 306 1
264 312 1
264 315 1
264 328 1
264 356 1
264 365 1
264 366 1
264 382 1
264 383 1
264 388 1
265 274 1
265 284 1
265 294 1
265 317 1
265 329 1
265 332 1
265 336 1
265 350 1
265 395 1
266 273 1
266 288 1
266 289 1
266 297 1
266 308 1
266 311 1
266 338 1
266 356 1
266 375 1
266 379 1
266 389 1
267 287 1
267 290 1
267 303 1
267 326 1
267 335 1
267 343 1
267 351 1
267 356 1
267 371 1
267 375 1
267 389 1
268 271 1
268 274 1
268 285 1
268 296 1
268 300 1
268 321 1
268 336 1
268 350 1
268 363 1
268 365 1
268 366 1
268 370 1
268 373 1
268 391 1
269 271 1
269 272 1
269 303 1
269 316 1
269 323 1
269 324 1
269 335 1
269 356 1
269 358 1
269 361 1
269 399 1
270 275 1
270 287 1
270 290 1
270 315 1
270 322 1
270 343 1
270 375 1
270 390 1
270 399 1
271 276 1
271 277 1
271 278 1
271 311 1
271 324 1
271 335 1
271 356 1
271 364 1
271 390 1
272 307 1
272 317 1
272 328 1
272 331 1
272 332 1
272 341 1
272 345 1
272 360 1
272 372 1
272 377 1
272 378 1
272 387 1
272 393 1
273 279 1
273 282 1
273 292 1
273 297 1
273 302 1
273 314 1
273 322 1
273 336 1
273 337 1
273 360 1
273 363 1
273 366 1
273 380 1
273 382 1
273 383 1
273 384 1
273 385 1
273 392 1
273 395 1
274 288 1
274 303 1
274 305 1
274 315 1
274 320 1
274 397 1
275 282 1
275 285 1
275 296 1
275 299 1
275 309 1
275 339 1
275 360 1
275 363 1
275 365 1
275 382 1
275 386 1
275 391 1
275 393 1
276 279 1
276 281 1
276 292 1
276 295 1
276 296 1
276 328 1
276 336 1
276 344 1
276 347 1
276 359 1
276 373 1
276 380 1
276 388 1
276 393 1
276 395 1
277 279 1
277 325 1
277 344 1
277 347 1
277 349 1
277 360 1
277 367 1
277 377 1
277 387 1
277 391 1
278 292 1
278 295 1
278 300 1
278 328 1
278 339 1
278 344 1
278 360 1
278 370 1
278 372 1
278 391 1
278 392 1
279 290 1
279 297 1
279 318 1
279 327 1
279 334 1
279 355 1
279 356 1
279 389 1
280 281 1
280 294 1
280 296 1
280 306 1
280 312 1
280 317 1
280 324 1
280 325 1
280 341 1
280 344 1
280 348 1
280 353 1
280 357 1
280 359 1
280 366 1
280 378 1
280 384 1
280 387 1
281 326 1
281 330 1
281 361 1
281 399 1
282 287 1
282 288 1
282 289 1
282 302 1
282 314 1
282 320 1
282 326 1
282 333 1
282 346 1
282 398 1
283 285 1
283 295 1
283 299 1
283 306 1
283 329 1
283 336 1
283 347 1
283 363 1
283 366 1
283 391 1
283 392 1
284 300 1
284 331 1
284 332 1
284 359 1
284 367 1
284 376 1
284 377 1
284 385 1
284 395 1
285 286 1
285 289 1
285 303 1
285 311 1
285 323 1
285 326 1
285 330 1
285 338 1
285 359 1
285 390 1
285 395 1
285 399 1
285 400 1
286 295 1
286 307 1
286 310 1
286 325 1
286 339 1
286 352 1
286 363 1
286 365 1
286 381 1
286 383 1
286 385 1
286 386 1
286 391 1
286 395 1
287 292 1
287 295 1
287 300 1
287 309 1
287 314 1
287 318 1
287 325 1
287 335 1
287 336 1
287 344 1
287 347 1
287 365 1
287 373 1
287 380 1
287 381 1
287 384 1
287 385 1
287 395 1
288 296 1
288 298 1
288 299 1
288 337 1
288 339 1
288 350 1
288 370 1
288 384 1
288 395 1
289 348 1
289 352 1
289 360 1
289 373 1
289 380 1
289 383 1
289 386 1
289 390 1
289 399 1
290 295 1
290 320 1
290 339 1
290 365 1
290 372 1
290 385 1
291 296 1
291 299 1
291 312 1
291 321 1
291 337 1
291 365 1
291 376 1
291 384 1
292 316 1
292 318 1
292 326 1
292 336 1
292 340 1
292 343 1
292 349 1
292 387 1
292 396 1
292 398 1
293 294 1
293 312 1
293 336 1
293 357 1
293 360 1
293 366 1
293 373 1
293 382 1
293 384 1
293 385 1
294 318 1
294 327 1
294 330 1
294 338 1
294 346 1
294 368 1
295 303 1
295 323 1
295 333 1
295 334 1
295 343 1
295 376 1
295 396 1
295 399 1
296 316 1
296 319 1
296 343 1
296 351 1
296 355 1
296 373 1
296 400 1
297 299 1
297 302 1
297 307 1
297 354 1
297 363 1
297 370 1
297 376 1
297 377 1
297 381 1
297 388 1
298 302 1
298 303 1
298 312 1
298 335 1
298 342 1
298 358 1
298 364 1
298 368 1
298 375 1
298 396 1
299 300 1
299 327 1
299 332 1
299 355 1
299 375 1
299 379 1
300 313 1
300 332 1
300 334 1
300 338 1
301 308 1
301 314 1
301 328 1
301 329 1
301 331 1
301 339 1
301 341 1
301 347 1
301 350 1
301 360 1
301 365 1
301 381 1
301 383 1
301 385 1
301 387 1
301 392 1
302 309 1
302 336 1
302 337 1
302 357 1
302 360 1
302 367 1
302 370 1
302 377 1
302 384 1
302 387 1
303 304 1
303 305 1
303 312 1
303 319 1
303 321 1
303 324 1
303 329 1
303 332 1
303 357 1
303 359 1
303 367 1
303 372 1
303 380 1
303 382 1
303 383 1
303 384 1
303 387 1
304 327 1
304 335 1
304 338 1
304 356 1
304 358 1
304 364 1
304 369 1
304 398 1
305 308 1
305 313 1
305 316 1
305 334 1
305 335 1
305 346 1
305 356 1
305 368 1
305 369 1
306 311 1
306 340 1
306 343 1
306 349 1
306 356 1
306 358 1
306 364 1
306 371 1
307 315 1
307 316 1
307 342 1
307 351 1
307 355 1
307 358 1
307 361 1
307 371 1
307 375 1
308 337 1
308 353 1
308 357 1
308 360 1
308 378 1
308 381 1
308 385 1
308 386 1
309 311 1
309 319 1
309 326 1
309 333 1
309 338 1
309 355 1
309 362 1
309 377 1
309 379 1
309 389 1
310 334 1
310 340 1
310 351 1
310 362 1
310 371 1
310 379 1
310 398 1
310 400 1
311 321 1
311 325 1
311 347 1
311 348 1
311 359 1
311 370 1
311 372 1
311 373 1
311 391 1
312 316 1
312 319 1
312 323 1
312 333 1
312 338 1
312 342 1
312 351 1
312 368 1
312 369 1
313 324 1
313 326 1
313 337 1
313 353 1
313 366 1
313 383 1
313 384 1
313 387 1
313 393 1
313 395 1
314 315 1
314 333 1
314 334 1
314 335 1
314 340 1
314 351 1
314 362 1
314 374 1
314 379 1
314 389 1
314 396 1
314 400 1
315 321 1
315 344 1
315 356 1
315 372 1
315 373 1
315 381 1
315 383 1
315 392 1
315 393 1
316 317 1
316 338 1
316 341 1
316 350 1
316 352 1
316 359 1
316 367 1
316 377 1
316 384 1
317 323 1
317 327 1
317 330 1
317 333 1
317 340 1
317 369 1
318 322 1
318 332 1
318 335 1
318 352 1
318 353 1
318 354 1
318 359 1
319 332 1
319 344 1
319 350 1
319 360 1
319 372 1
319 391 1
319 393 1
320 337 1
320 339 1
320 344 1
320 370 1
321 335 1
321 343 1
321 346 1
321 371 1
321 394 1
321 396 1
322 326 1
322 334 1
322 396 1
322 399 1
323 345 1
323 363 1
323 377 1
324 326 1
324 351 1
324 368 1
324 389 1
324 399 1
325 326 1
325 327 1
325 333 1
325 364 1
325 368 1
325 370 1
325 389 1
325 390 1
325 394 1
325 397 1
325 399 1
325 400 1
326 329 1
326 339 1
326 344 1
326 365 1
326 372 1
326 373 1
326 384 1
326 391 1
327 328 1
327 350 1
327 367 1
327 368 1
327 378 1
327 396 1
328 334 1
328 342 1
328 355 1
328 358 1
328 361 1
328 371 1
328 375 1
328 378 1
328 394 1
328 400 1
329 330 1
329 344 1
329 351 1
329 355 1
329 358 1
329 362 1
329 379 1
329 386 1
329 390 1
329 397 1
330 341 1
330 345 1
330 350 1
330 357 1
330 365 1
330 366 1
330 372 1
330 385 1
330 387 1
330 391 1
330 393 1
330 395 1
330 397 1
331 339 1
331 340 1
331 352 1
331 358 1
331 361 1
331 362 1
331 364 1
331 374 1
331 390 1
331 394 1
331 397 1
332 334 1
332 358 1
332 369 1
332 399 1
333 336 1
333 348 1
333 352 1
333 357 1
333 358 1
333 372 1
333 377 1
333 385 1
334 336 1
334 359 1
334 365 1
334 370 1
334 377 1
334 380 1
334 384 1
334 386 1
335 350 1
335 354 1
335 370 1
335 378 1
335 382 1
335 385 1
335 392 1
335 395 1
336 338 1
336 349 1
336 356 1
336 371 1
336 387 1
336 389 1
336 396 1
336 398 1
337 364 1
337 368 1
337 374 1
337 400 1
338 339 1
338 359 1
338 373 1
338 376 1
338 378 1
338 387 1
339 342 1
339 343 1
339 352 1
339 375 1
340 347 1
340 366 1
340 367 1
340 370 1
341 346 1
341 351 1
341 364 1
341 366 1
341 369 1
341 384 1
341 396 1
342 345 1
342 353 1
342 354 1
342 357 1
342 359 1
342 363 1
342 370 1
342 386 1
343 350 1
343 351 1
343 363 1
343 383 1
343 384 1
343 385 1
344 368 1
344 375 1
344 379 1
344 386 1
344 394 1
344 400 1
345 354 1
345 355 1
345 371 1
345 375 1
345 379 1
345 383 1
345 394 1
346 353 1
346 363 1
346 365 1
346 367 1
346 371 1
346 378 1
346 380 1
346 384 1
346 388 1
346 395 1
347 362 1
347 371 1
347 374 1
348 362 1
348 389 1
348 397 1
349 373 1
349 381 1
349 383 1
349 387 1
349 395 1
350 351 1
350 355 1
350 368 1
350 369 1
350 399 1
351 352 1
351 353 1
351 363 1
351 378 1
351 382 1
351 387 1
351 395 1
352 364 1
352 368 1
352 369 1
352 375 1
352 379 1
353 374 1
353 381 1
353 396 1
353 399 1
354 383 1
354 394 1
354 399 1
355 366 1
355 369 1
355 379 1
355 385 1
356 367 1
356 372 1
356 373 1
356 376 1
356 381 1
356 382 1
357 360 1
357 362 1
357 368 1
357 380 1
358 373 1
358 377 1
358 381 1
358 387 1
358 388 1
358 391 1
359 362 1
359 364 1
359 368 1
359 371 1
359 395 1
359 397 1
359 398 1
359 400 1
360 364 1
360 380 1
360 389 1
360 394 1
361 370 1
361 376 1
361 384 1
361 388 1
361 391 1
362 363 1
362 377 1
362 386 1
362 391 1
363 374 1
363 379 1
363 397 1
364 381 1
364 385 1
364 395 1
365 369 1
365 371 1
365 379 1
365 389 1
365 400 1
366 371 1
366 379 1
366 384 1
366 399 1
367 374 1
367 394 1
368 377 1
368 381 1
368 386 1
368 391 1
368 396 1
369 377 1
369 379 1
369 381 1
369 388 1
370 389 1
370 397 1
371 372 1
371 373 1
372 375 1
372 389 1
372 394 1
372 396 1
373 375 1
373 396 1
373 399 1
373 400 1
374 376 1
374 382 1
374 391 1
374 400 1
375 385 1
375 392 1
378 396 1
378 398 1
378 399 1
379 383 1
380 399 1
381 389 1
381 390 1
381 394 1
382 397 1
382 399 1
383 394 1
384 400 1
385 389 1
385 394 1
386 398 1
386 400 1
387 394 1
387 397 1
387 398 1
387 399 1
388 394 1
388 400 1
389 391 1
389 392 1
390 393 1
390 399 1
391 396 1
391 398 1
392 398 1
392 400 1
395 398 1


==> anc/instances/benchmark/theta/sanr200_0_7.dat <==
200 6032
1 10 1
1 12 1
1 13 1
1 18 1
1 20 1
1 23 1
1 24 1
1 25 1
1 29 1
1 32 1
1 35 1
1 40 1
1 41 1
1 42 1
1 44 1
1 53 1
1 56 1
1 62 1
1 65 1
1 70 1
1 71 1
1 76 1
1 83 1
1 85 1
1 86 1
1 87 1
1 92 1
1 93 1
1 95 1
1 100 1
1 101 1
1 109 1
1 112 1
1 117 1
1 122 1
1 123 1
1 124 1
1 129 1
1 132 1
1 133 1
1 136 1
1 142 1
1 145 1
1 148 1
1 150 1
1 154 1
1 156 1
1 167 1
1 168 1
1 175 1
1 177 1
1 184 1
1 187 1
1 190 1
1 191 1
1 192 1
1 193 1
1 198 1
2 5 1
2 7 1
2 9 1
2 10 1
2 12 1
2 19 1
2 23 1
2 26 1
2 30 1
2 34 1
2 39 1
2 41 1
2 48 1
2 52 1
2 57 1
2 62 1
2 65 1
2 67 1
2 69 1
2 72 1
2 73 1
2 77 1
2 80 1
2 83 1
2 95 1
2 104 1
2 105 1
2 112 1
2 113 1
2 115 1
2 117 1
2 119 1
2 125 1
2 137 1
2 145 1
2 152 1
2 155 1
2 157 1
2 160 1
2 162 1
2 177 1
2 178 1
2 179 1
2 183 1
2 184 1
2 185 1
2 186 1
2 198 1
3 5 1
3 6 1
3 7 1
3 16 1
3 24 1
3 29 1
3 33 1
3 34 1
3 35 1
3 37 1
3 41 1
3 44 1
3 46 1
3 60 1
3 62 1
3 64 1
3 74 1
3 82 1
3 83 1
3 91 1
3 96 1
3 98 1
3 100 1
3 102 1
3 104 1
3 107 1
3 109 1
3 111 1
3 114 1
3 117 1
3 126 1
3 128 1
3 131 1
3 134 1
3 135 1
3 136 1
3 137 1
3 138 1
3 139 1
3 140 1
3 142 1
3 151 1
3 152 1
3 157 1
3 162 1
3 175 1
3 179 1
3 180 1
3 181 1
3 182 1
3 183 1
3 185 1
3 186 1
3 189 1
3 195 1
3 196 1
4 6 1
4 12 1
4 13 1
4 14 1
4 15 1
4 18 1
4 19 1
4 21 1
4 24 1
4 25 1
4 30 1
4 32 1
4 36 1
4 40 1
4 43 1
4 46 1
4 47 1
4 48 1
4 56 1
4 60 1
4 65 1
4 76 1
4 77 1
4 82 1
4 83 1
4 86 1
4 87 1
4 89 1
4 92 1
4 94 1
4 97 1
4 102 1
4 107 1
4 108 1
4 117 1
4 122 1
4 127 1
4 129 1
4 131 1
4 140 1
4 141 1
4 146 1
4 151 1
4 157 1
4 159 1
4 162 1
4 163 1
4 167 1
4 168 1
4 169 1
4 172 1
4 174 1
4 176 1
4 177 1
4 178 1
4 179 1
4 180 1
4 185 1
4 186 1
4 189 1
4 194 1
4 195 1
4 196 1
4 198 1
4 200 1
5 6 1
5 8 1
5 11 1
5 13 1
5 16 1
5 18 1
5 26 1
5 32 1
5 42 1
5 48 1
5 50 1
5 52 1
5 54 1
5 62 1
5 66 1
5 67 1
5 73 1
5 74 1
5 75 1
5 80 1
5 82 1
5 89 1
5 95 1
5 98 1
5 100 1
5 101 1
5 102 1
5 103 1
5 105 1
5 107 1
5 109 1
5 111 1
5 112 1
5 113 1
5 120 1
5 126 1
5 127 1
5 136 1
5 137 1
5 139 1
5 142 1
5 149 1
5 150 1
5 153 1
5 158 1
5 159 1
5 161 1
5 164 1
5 167 1
5 170 1
5 171 1
5 172 1
5 175 1
5 176 1
5 177 1
5 189 1
5 192 1
5 193 1
5 195 1
5 199 1
6 8 1
6 10 1
6 13 1
6 14 1
6 21 1
6 22 1
6 27 1
6 28 1
6 30 1
6 31 1
6 38 1
6 39 1
6 40 1
6 41 1
6 42 1
6 43 1
6 45 1
6 47 1
6 49 1
6 51 1
6 55 1
6 57 1
6 58 1
6 61 1
6 62 1
6 66 1
6 68 1
6 69 1
6 71 1
6 72 1
6 73 1
6 76 1
6 77 1
6 82 1
6 92 1
6 100 1
6 105 1
6 113 1
6 124 1
6 129 1
6 130 1
6 139 1
6 142 1
6 143 1
6 147 1
6 150 1
6 156 1
6 160 1
6 163 1
6 167 1
6 169 1
6 171 1
6 176 1
6 177 1
6 181 1
6 182 1
6 187 1
6 189 1
6 198 1
7 9 1
7 17 1
7 21 1
7 23 1
7 28 1
7 32 1
7 34 1
7 37 1
7 39 1
7 40 1
7 44 1
7 48 1
7 49 1
7 53 1
7 57 1
7 61 1
7 67 1
7 69 1
7 70 1
7 73 1
7 77 1
7 78 1
7 85 1
7 90 1
7 91 1
7 94 1
7 95 1
7 96 1
7 98 1
7 100 1
7 106 1
7 107 1
7 108 1
7 110 1
7 112 1
7 114 1
7 115 1
7 123 1
7 124 1
7 126 1
7 135 1
7 142 1
7 143 1
7 144 1
7 145 1
7 146 1
7 147 1
7 148 1
7 152 1
7 153 1
7 157 1
7 163 1
7 164 1
7 168 1
7 171 1
7 176 1
7 180 1
7 182 1
7 185 1
7 188 1
7 190 1
7 192 1
7 195 1
7 197 1
8 11 1
8 13 1
8 18 1
8 20 1
8 22 1
8 28 1
8 32 1
8 37 1
8 43 1
8 44 1
8 52 1
8 58 1
8 60 1
8 61 1
8 73 1
8 76 1
8 77 1
8 80 1
8 81 1
8 82 1
8 88 1
8 89 1
8 92 1
8 102 1
8 103 1
8 108 1
8 109 1
8 111 1
8 112 1
8 115 1
8 116 1
8 127 1
8 131 1
8 133 1
8 134 1
8 142 1
8 148 1
8 152 1
8 154 1
8 167 1
8 168 1
8 170 1
8 173 1
8 179 1
8 180 1
8 183 1
8 189 1
8 193 1
8 198 1
9 10 1
9 14 1
9 20 1
9 22 1
9 23 1
9 27 1
9 33 1
9 35 1
9 38 1
9 39 1
9 47 1
9 59 1
9 62 1
9 68 1
9 69 1
9 73 1
9 76 1
9 77 1
9 83 1
9 84 1
9 86 1
9 87 1
9 88 1
9 89 1
9 96 1
9 102 1
9 103 1
9 109 1
9 114 1
9 116 1
9 117 1
9 119 1
9 120 1
9 123 1
9 136 1
9 137 1
9 138 1
9 139 1
9 140 1
9 146 1
9 148 1
9 155 1
9 156 1
9 157 1
9 158 1
9 159 1
9 167 1
9 170 1
9 173 1
9 174 1
9 175 1
9 179 1
9 180 1
10 12 1
10 13 1
10 16 1
10 23 1
10 31 1
10 32 1
10 36 1
10 42 1
10 44 1
10 47 1
10 49 1
10 50 1
10 51 1
10 52 1
10 54 1
10 58 1
10 59 1
10 62 1
10 64 1
10 68 1
10 70 1
10 76 1
10 77 1
10 78 1
10 81 1
10 94 1
10 101 1
10 105 1
10 106 1
10 109 1
10 113 1
10 114 1
10 115 1
10 116 1
10 117 1
10 124 1
10 133 1
10 136 1
10 141 1
10 143 1
10 146 1
10 149 1
10 158 1
10 165 1
10 166 1
10 167 1
10 171 1
10 172 1
10 173 1
10 174 1
10 178 1
10 179 1
10 188 1
10 195 1
10 199 1
11 12 1
11 13 1
11 15 1
11 23 1
11 27 1
11 29 1
11 31 1
11 33 1
11 40 1
11 42 1
11 43 1
11 44 1
11 49 1
11 52 1
11 53 1
11 54 1
11 59 1
11 61 1
11 65 1
11 66 1
11 71 1
11 73 1
11 75 1
11 76 1
11 80 1
11 86 1
11 87 1
11 88 1
11 89 1
11 98 1
11 101 1
11 104 1
11 107 1
11 113 1
11 114 1
11 125 1
11 130 1
11 132 1
11 133 1
11 134 1
11 135 1
11 139 1
11 140 1
11 144 1
11 148 1
11 149 1
11 152 1
11 159 1
11 168 1
11 174 1
11 183 1
11 187 1
11 189 1
11 190 1
11 191 1
11 197 1
11 200 1
12 13 1
12 15 1
12 17 1
12 18 1
12 19 1
12 22 1
12 28 1
12 33 1
12 34 1
12 39 1
12 43 1
12 46 1
12 48 1
12 51 1
12 61 1
12 64 1
12 66 1
12 67 1
12 68 1
12 71 1
12 72 1
12 73 1
12 74 1
12 76 1
12 81 1
12 84 1
12 88 1
12 90 1
12 92 1
12 94 1
12 96 1
12 99 1
12 103 1
12 104 1
12 107 1
12 108 1
12 113 1
12 117 1
12 123 1
12 128 1
12 133 1
12 138 1
12 140 1
12 151 1
12 152 1
12 156 1
12 159 1
12 167 1
12 170 1
12 176 1
12 183 1
12 184 1
12 185 1
12 189 1
12 194 1
12 195 1
12 196 1
13 18 1
13 23 1
13 26 1
13 28 1
13 29 1
13 30 1
13 32 1
13 36 1
13 37 1
13 38 1
13 40 1
13 41 1
13 46 1
13 47 1
13 50 1
13 51 1
13 52 1
13 55 1
13 61 1
13 62 1
13 63 1
13 69 1
13 70 1
13 75 1
13 76 1
13 78 1
13 80 1
13 82 1
13 87 1
13 95 1
13 99 1
13 102 1
13 112 1
13 114 1
13 116 1
13 119 1
13 120 1
13 121 1
13 131 1
13 135 1
13 137 1
13 139 1
13 145 1
13 146 1
13 148 1
13 151 1
13 160 1
13 162 1
13 164 1
13 172 1
13 174 1
13 176 1
13 177 1
13 179 1
13 181 1
13 182 1
13 184 1
13 185 1
13 194 1
13 196 1
14 16 1
14 19 1
14 20 1
14 25 1
14 36 1
14 42 1
14 43 1
14 47 1
14 48 1
14 49 1
14 50 1
14 55 1
14 62 1
14 64 1
14 66 1
14 81 1
14 83 1
14 86 1
14 89 1
14 90 1
14 91 1
14 93 1
14 96 1
14 98 1
14 103 1
14 105 1
14 106 1
14 107 1
14 109 1
14 111 1
14 112 1
14 113 1
14 119 1
14 123 1
14 126 1
14 133 1
14 134 1
14 135 1
14 139 1
14 142 1
14 148 1
14 149 1
14 156 1
14 157 1
14 161 1
14 163 1
14 173 1
14 174 1
14 178 1
14 181 1
14 183 1
14 191 1
14 192 1
14 194 1
14 200 1
15 16 1
15 19 1
15 22 1
15 24 1
15 26 1
15 28 1
15 29 1
15 34 1
15 37 1
15 40 1
15 49 1
15 50 1
15 52 1
15 53 1
15 54 1
15 57 1
15 59 1
15 63 1
15 64 1
15 68 1
15 73 1
15 83 1
15 89 1
15 91 1
15 97 1
15 102 1
15 105 1
15 110 1
15 116 1
15 119 1
15 124 1
15 132 1
15 143 1
15 144 1
15 146 1
15 148 1
15 152 1
15 157 1
15 161 1
15 162 1
15 169 1
15 175 1
15 180 1
15 181 1
15 183 1
15 188 1
15 193 1
16 17 1
16 20 1
16 30 1
16 32 1
16 35 1
16 40 1
16 43 1
16 45 1
16 47 1
16 48 1
16 56 1
16 60 1
16 62 1
16 64 1
16 65 1
16 70 1
16 72 1
16 80 1
16 82 1
16 85 1
16 88 1
16 91 1
16 92 1
16 95 1
16 97 1
16 109 1
16 113 1
16 116 1
16 117 1
16 118 1
16 119 1
16 124 1
16 125 1
16 126 1
16 130 1
16 131 1
16 145 1
16 146 1
16 148 1
16 150 1
16 151 1
16 157 1
16 159 1
16 162 1
16 165 1
16 170 1
16 172 1
16 174 1
16 179 1
16 181 1
16 182 1
16 185 1
16 188 1
16 189 1
16 191 1
16 196 1
16 197 1
17 24 1
17 25 1
17 32 1
17 34 1
17 37 1
17 42 1
17 45 1
17 55 1
17 59 1
17 63 1
17 64 1
17 68 1
17 71 1
17 80 1
17 84 1
17 86 1
17 88 1
17 91 1
17 94 1
17 104 1
17 111 1
17 114 1
17 117 1
17 121 1
17 131 1
17 133 1
17 137 1
17 140 1
17 144 1
17 150 1
17 152 1
17 155 1
17 159 1
17 161 1
17 162 1
17 166 1
17 167 1
17 177 1
17 178 1
17 179 1
17 180 1
17 184 1
17 185 1
17 188 1
17 189 1
17 191 1
17 196 1
17 198 1
17 200 1
18 19 1
18 25 1
18 30 1
18 31 1
18 32 1
18 33 1
18 39 1
18 43 1
18 45 1
18 48 1
18 53 1
18 56 1
18 57 1
18 63 1
18 65 1
18 71 1
18 74 1
18 75 1
18 81 1
18 88 1
18 90 1
18 100 1
18 103 1
18 106 1
18 109 1
18 110 1
18 111 1
18 112 1
18 118 1
18 121 1
18 124 1
18 126 1
18 127 1
18 128 1
18 129 1
18 133 1
18 139 1
18 142 1
18 145 1
18 147 1
18 148 1
18 150 1
18 158 1
18 160 1
18 165 1
18 176 1
18 179 1
18 183 1
18 186 1
18 190 1
18 193 1
18 194 1
18 197 1
19 21 1
19 31 1
19 33 1
19 37 1
19 38 1
19 46 1
19 56 1
19 57 1
19 61 1
19 66 1
19 69 1
19 71 1
19 89 1
19 94 1
19 96 1
19 97 1
19 102 1
19 106 1
19 107 1
19 110 1
19 111 1
19 112 1
19 113 1
19 115 1
19 118 1
19 122 1
19 125 1
19 126 1
19 128 1
19 132 1
19 134 1
19 137 1
19 138 1
19 140 1
19 141 1
19 143 1
19 146 1
19 148 1
19 149 1
19 151 1
19 152 1
19 158 1
19 167 1
19 169 1
19 172 1
19 173 1
19 174 1
19 178 1
19 184 1
19 186 1
19 188 1
19 192 1
19 199 1
20 22 1
20 23 1
20 25 1
20 30 1
20 31 1
20 33 1
20 46 1
20 47 1
20 49 1
20 55 1
20 63 1
20 64 1
20 69 1
20 82 1
20 83 1
20 84 1
20 88 1
20 89 1
20 90 1
20 93 1
20 95 1
20 98 1
20 103 1
20 110 1
20 113 1
20 114 1
20 116 1
20 118 1
20 119 1
20 128 1
20 133 1
20 136 1
20 138 1
20 141 1
20 143 1
20 156 1
20 159 1
20 160 1
20 161 1
20 166 1
20 169 1
20 172 1
20 177 1
20 178 1
20 180 1
20 188 1
20 191 1
20 192 1
20 198 1
21 22 1
21 24 1
21 26 1
21 28 1
21 35 1
21 36 1
21 43 1
21 46 1
21 51 1
21 53 1
21 55 1
21 58 1
21 60 1
21 68 1
21 71 1
21 73 1
21 75 1
21 79 1
21 80 1
21 82 1
21 83 1
21 85 1
21 87 1
21 90 1
21 91 1
21 96 1
21 104 1
21 105 1
21 106 1
21 115 1
21 117 1
21 123 1
21 124 1
21 126 1
21 138 1
21 147 1
21 150 1
21 158 1
21 160 1
21 161 1
21 162 1
21 173 1
21 174 1
21 177 1
21 178 1
21 179 1
21 181 1
21 183 1
21 184 1
21 188 1
21 189 1
21 192 1
21 194 1
21 196 1
21 198 1
21 199 1
22 29 1
22 35 1
22 46 1
22 47 1
22 50 1
22 57 1
22 58 1
22 61 1
22 66 1
22 70 1
22 71 1
22 79 1
22 82 1
22 88 1
22 98 1
22 99 1
22 104 1
22 105 1
22 108 1
22 109 1
22 122 1
22 124 1
22 128 1
22 129 1
22 130 1
22 137 1
22 138 1
22 140 1
22 142 1
22 143 1
22 150 1
22 151 1
22 156 1
22 162 1
22 166 1
22 169 1
22 170 1
22 171 1
22 172 1
22 175 1
22 176 1
22 177 1
22 180 1
22 182 1
22 184 1
22 185 1
22 189 1
22 192 1
22 194 1
22 198 1
23 30 1
23 36 1
23 37 1
23 39 1
23 42 1
23 46 1
23 48 1
23 50 1
23 54 1
23 55 1
23 65 1
23 70 1
23 71 1
23 73 1
23 75 1
23 76 1
23 77 1
23 79 1
23 83 1
23 84 1
23 86 1
23 116 1
23 117 1
23 118 1
23 122 1
23 131 1
23 133 1
23 135 1
23 143 1
23 144 1
23 150 1
23 156 1
23 158 1
23 163 1
23 167 1
23 168 1
23 169 1
23 170 1
23 171 1
23 177 1
23 178 1
23 179 1
23 180 1
23 185 1
23 186 1
23 188 1
23 189 1
23 193 1
23 194 1
24 29 1
24 31 1
24 34 1
24 36 1
24 41 1
24 44 1
24 47 1
24 51 1
24 54 1
24 55 1
24 57 1
24 59 1
24 61 1
24 62 1
24 65 1
24 66 1
24 68 1
24 69 1
24 71 1
24 72 1
24 74 1
24 75 1
24 76 1
24 91 1
24 93 1
24 95 1
24 97 1
24 98 1
24 100 1
24 101 1
24 103 1
24 113 1
24 116 1
24 118 1
24 119 1
24 121 1
24 123 1
24 124 1
24 125 1
24 130 1
24 138 1
24 140 1
24 142 1
24 143 1
24 145 1
24 151 1
24 153 1
24 154 1
24 166 1
24 169 1
24 171 1
24 174 1
24 175 1
24 179 1
24 180 1
24 182 1
24 187 1
24 188 1
24 190 1
24 192 1
24 200 1
25 29 1
25 30 1
25 38 1
25 45 1
25 47 1
25 48 1
25 49 1
25 52 1
25 59 1
25 62 1
25 65 1
25 71 1
25 72 1
25 78 1
25 81 1
25 82 1
25 83 1
25 86 1
25 87 1
25 91 1
25 98 1
25 99 1
25 100 1
25 102 1
25 106 1
25 110 1
25 111 1
25 113 1
25 115 1
25 118 1
25 119 1
25 120 1
25 126 1
25 128 1
25 131 1
25 138 1
25 140 1
25 142 1
25 151 1
25 157 1
25 161 1
25 162 1
25 168 1
25 170 1
25 172 1
25 174 1
25 176 1
25 177 1
25 179 1
25 181 1
25 182 1
25 185 1
25 188 1
25 196 1
25 200 1
26 27 1
26 31 1
26 32 1
26 34 1
26 37 1
26 41 1
26 43 1
26 45 1
26 47 1
26 51 1
26 56 1
26 57 1
26 59 1
26 62 1
26 64 1
26 65 1
26 66 1
26 74 1
26 83 1
26 91 1
26 92 1
26 95 1
26 96 1
26 102 1
26 104 1
26 105 1
26 106 1
26 108 1
26 113 1
26 120 1
26 121 1
26 123 1
26 132 1
26 135 1
26 138 1
26 140 1
26 142 1
26 147 1
26 156 1
26 161 1
26 165 1
26 169 1
26 170 1
26 176 1
26 178 1
26 182 1
26 185 1
26 186 1
26 191 1
26 193 1
26 194 1
26 200 1
27 32 1
27 33 1
27 35 1
27 37 1
27 41 1
27 44 1
27 53 1
27 62 1
27 64 1
27 70 1
27 73 1
27 79 1
27 80 1
27 87 1
27 90 1
27 91 1
27 93 1
27 95 1
27 100 1
27 101 1
27 104 1
27 107 1
27 109 1
27 110 1
27 118 1
27 119 1
27 121 1
27 122 1
27 127 1
27 130 1
27 135 1
27 136 1
27 137 1
27 138 1
27 141 1
27 142 1
27 144 1
27 148 1
27 152 1
27 157 1
27 160 1
27 162 1
27 164 1
27 168 1
27 172 1
27 173 1
27 175 1
27 177 1
27 180 1
27 182 1
27 183 1
27 187 1
27 189 1
27 195 1
28 30 1
28 34 1
28 37 1
28 39 1
28 42 1
28 43 1
28 48 1
28 50 1
28 53 1
28 55 1
28 61 1
28 71 1
28 73 1
28 74 1
28 76 1
28 78 1
28 79 1
28 86 1
28 89 1
28 90 1
28 92 1
28 95 1
28 97 1
28 98 1
28 99 1
28 101 1
28 102 1
28 104 1
28 107 1
28 115 1
28 116 1
28 122 1
28 128 1
28 129 1
28 131 1
28 132 1
28 135 1
28 136 1
28 137 1
28 139 1
28 143 1
28 144 1
28 146 1
28 150 1
28 152 1
28 155 1
28 156 1
28 164 1
28 166 1
28 173 1
28 176 1
28 181 1
28 185 1
28 192 1
28 195 1
28 196 1
28 199 1
28 200 1
29 35 1
29 41 1
29 42 1
29 47 1
29 48 1
29 49 1
29 50 1
29 51 1
29 52 1
29 57 1
29 58 1
29 65 1
29 72 1
29 74 1
29 76 1
29 83 1
29 85 1
29 87 1
29 98 1
29 99 1
29 101 1
29 104 1
29 106 1
29 107 1
29 109 1
29 115 1
29 117 1
29 121 1
29 125 1
29 127 1
29 130 1
29 134 1
29 138 1
29 142 1
29 144 1
29 149 1
29 152 1
29 156 1
29 161 1
29 163 1
29 164 1
29 166 1
29 168 1
29 169 1
29 172 1
29 174 1
29 176 1
29 178 1
29 179 1
29 182 1
29 183 1
29 192 1
29 193 1
29 194 1
29 195 1
29 197 1
29 198 1
30 34 1
30 36 1
30 41 1
30 42 1
30 44 1
30 46 1
30 47 1
30 51 1
30 56 1
30 57 1
30 60 1
30 62 1
30 65 1
30 70 1
30 71 1
30 72 1
30 73 1
30 74 1
30 77 1
30 83 1
30 88 1
30 89 1
30 92 1
30 93 1
30 94 1
30 96 1
30 102 1
30 104 1
30 105 1
30 109 1
30 122 1
30 128 1
30 129 1
30 132 1
30 135 1
30 137 1
30 138 1
30 139 1
30 140 1
30 144 1
30 151 1
30 152 1
30 156 1
30 162 1
30 164 1
30 168 1
30 169 1
30 170 1
30 171 1
30 176 1
30 177 1
30 180 1
30 182 1
30 183 1
30 185 1
30 191 1
30 193 1
30 195 1
30 198 1
31 33 1
31 34 1
31 35 1
31 37 1
31 39 1
31 42 1
31 43 1
31 45 1
31 49 1
31 50 1
31 52 1
31 53 1
31 55 1
31 56 1
31 58 1
31 64 1
31 66 1
31 67 1
31 70 1
31 72 1
31 78 1
31 81 1
31 85 1
31 93 1
31 94 1
31 96 1
31 99 1
31 101 1
31 107 1
31 108 1
31 114 1
31 118 1
31 120 1
31 124 1
31 125 1
31 127 1
31 133 1
31 144 1
31 146 1
31 147 1
31 152 1
31 155 1
31 159 1
31 165 1
31 175 1
31 176 1
31 177 1
31 181 1
31 182 1
31 195 1
31 198 1
32 42 1
32 46 1
32 50 1
32 53 1
32 58 1
32 59 1
32 61 1
32 63 1
32 64 1
32 69 1
32 70 1
32 71 1
32 72 1
32 82 1
32 83 1
32 92 1
32 97 1
32 98 1
32 99 1
32 100 1
32 105 1
32 106 1
32 110 1
32 116 1
32 120 1
32 124 1
32 130 1
32 132 1
32 134 1
32 140 1
32 144 1
32 145 1
32 146 1
32 149 1
32 154 1
32 162 1
32 165 1
32 167 1
32 172 1
32 173 1
32 180 1
32 184 1
32 187 1
32 191 1
32 194 1
32 195 1
32 198 1
33 35 1
33 37 1
33 39 1
33 42 1
33 43 1
33 47 1
33 50 1
33 54 1
33 56 1
33 58 1
33 67 1
33 70 1
33 71 1
33 73 1
33 75 1
33 77 1
33 83 1
33 84 1
33 86 1
33 89 1
33 92 1
33 93 1
33 99 1
33 102 1
33 109 1
33 111 1
33 113 1
33 114 1
33 116 1
33 117 1
33 118 1
33 120 1
33 124 1
33 129 1
33 133 1
33 146 1
33 151 1
33 152 1
33 153 1
33 155 1
33 157 1
33 159 1
33 162 1
33 164 1
33 166 1
33 169 1
33 171 1
33 179 1
33 180 1
33 182 1
33 183 1
33 186 1
33 189 1
33 191 1
33 195 1
33 199 1
34 36 1
34 38 1
34 43 1
34 46 1
34 47 1
34 49 1
34 65 1
34 66 1
34 69 1
34 70 1
34 82 1
34 83 1
34 86 1
34 87 1
34 90 1
34 92 1
34 94 1
34 97 1
34 98 1
34 99 1
34 103 1
34 108 1
34 112 1
34 114 1
34 115 1
34 117 1
34 120 1
34 123 1
34 129 1
34 131 1
34 134 1
34 137 1
34 140 1
34 143 1
34 144 1
34 148 1
34 151 1
34 152 1
34 157 1
34 161 1
34 165 1
34 167 1
34 170 1
34 177 1
34 178 1
34 185 1
34 189 1
34 198 1
34 199 1
35 36 1
35 38 1
35 45 1
35 49 1
35 54 1
35 56 1
35 61 1
35 66 1
35 69 1
35 71 1
35 76 1
35 77 1
35 78 1
35 80 1
35 81 1
35 89 1
35 93 1
35 94 1
35 97 1
35 106 1
35 113 1
35 115 1
35 122 1
35 136 1
35 137 1
35 142 1
35 143 1
35 144 1
35 146 1
35 147 1
35 148 1
35 151 1
35 152 1
35 156 1
35 159 1
35 163 1
35 165 1
35 168 1
35 173 1
35 175 1
35 177 1
35 178 1
35 182 1
35 183 1
35 193 1
35 194 1
35 195 1
36 51 1
36 56 1
36 58 1
36 60 1
36 61 1
36 68 1
36 70 1
36 75 1
36 80 1
36 83 1
36 92 1
36 93 1
36 104 1
36 108 1
36 109 1
36 110 1
36 113 1
36 115 1
36 116 1
36 117 1
36 121 1
36 125 1
36 127 1
36 128 1
36 134 1
36 135 1
36 136 1
36 147 1
36 150 1
36 156 1
36 159 1
36 162 1
36 167 1
36 168 1
36 172 1
36 174 1
36 175 1
36 176 1
36 178 1
36 180 1
36 184 1
36 185 1
36 187 1
36 195 1
37 40 1
37 42 1
37 43 1
37 52 1
37 54 1
37 59 1
37 60 1
37 64 1
37 65 1
37 67 1
37 70 1
37 71 1
37 73 1
37 74 1
37 78 1
37 81 1
37 86 1
37 92 1
37 93 1
37 94 1
37 96 1
37 102 1
37 103 1
37 105 1
37 106 1
37 108 1
37 109 1
37 112 1
37 115 1
37 121 1
37 124 1
37 127 1
37 129 1
37 130 1
37 132 1
37 133 1
37 141 1
37 143 1
37 144 1
37 145 1
37 146 1
37 153 1
37 157 1
37 161 1
37 164 1
37 168 1
37 170 1
37 172 1
37 175 1
37 177 1
37 181 1
37 185 1
37 186 1
37 187 1
37 189 1
37 192 1
37 193 1
37 198 1
38 42 1
38 45 1
38 49 1
38 53 1
38 56 1
38 57 1
38 66 1
38 68 1
38 70 1
38 73 1
38 76 1
38 77 1
38 79 1
38 85 1
38 87 1
38 89 1
38 91 1
38 92 1
38 98 1
38 99 1
38 103 1
38 110 1
38 111 1
38 112 1
38 115 1
38 116 1
38 118 1
38 125 1
38 131 1
38 132 1
38 134 1
38 139 1
38 140 1
38 142 1
38 145 1
38 151 1
38 154 1
38 158 1
38 159 1
38 162 1
38 166 1
38 167 1
38 168 1
38 170 1
38 175 1
38 177 1
38 179 1
38 183 1
38 186 1
38 188 1
38 189 1
38 197 1
38 200 1
39 43 1
39 49 1
39 51 1
39 54 1
39 59 1
39 60 1
39 62 1
39 64 1
39 66 1
39 68 1
39 73 1
39 78 1
39 86 1
39 87 1
39 88 1
39 89 1
39 91 1
39 94 1
39 98 1
39 100 1
39 106 1
39 112 1
39 117 1
39 121 1
39 122 1
39 125 1
39 129 1
39 133 1
39 150 1
39 155 1
39 159 1
39 164 1
39 166 1
39 172 1
39 174 1
39 177 1
39 178 1
39 188 1
39 191 1
39 192 1
39 195 1
39 197 1
39 198 1
40 42 1
40 43 1
40 45 1
40 46 1
40 48 1
40 49 1
40 51 1
40 53 1
40 63 1
40 72 1
40 75 1
40 76 1
40 78 1
40 80 1
40 85 1
40 87 1
40 91 1
40 94 1
40 98 1
40 100 1
40 105 1
40 108 1
40 111 1
40 112 1
40 114 1
40 119 1
40 120 1
40 126 1
40 127 1
40 129 1
40 132 1
40 133 1
40 137 1
40 141 1
40 145 1
40 149 1
40 155 1
40 156 1
40 161 1
40 162 1
40 164 1
40 168 1
40 171 1
40 173 1
40 179 1
40 184 1
40 187 1
40 188 1
40 191 1
40 193 1
40 195 1
40 196 1
40 198 1
41 48 1
41 50 1
41 51 1
41 52 1
41 54 1
41 58 1
41 59 1
41 62 1
41 65 1
41 67 1
41 68 1
41 70 1
41 72 1
41 76 1
41 83 1
41 88 1
41 99 1
41 100 1
41 101 1
41 103 1
41 106 1
41 108 1
41 111 1
41 112 1
41 114 1
41 117 1
41 118 1
41 130 1
41 134 1
41 135 1
41 138 1
41 143 1
41 145 1
41 148 1
41 149 1
41 152 1
41 155 1
41 157 1
41 165 1
41 167 1
41 171 1
41 185 1
41 188 1
41 194 1
41 195 1
41 197 1
41 198 1
41 199 1
41 200 1
42 43 1
42 48 1
42 50 1
42 52 1
42 58 1
42 61 1
42 62 1
42 63 1
42 67 1
42 70 1
42 73 1
42 74 1
42 75 1
42 78 1
42 81 1
42 85 1
42 94 1
42 112 1
42 113 1
42 115 1
42 120 1
42 126 1
42 133 1
42 134 1
42 135 1
42 141 1
42 142 1
42 144 1
42 149 1
42 153 1
42 154 1
42 155 1
42 156 1
42 160 1
42 161 1
42 167 1
42 168 1
42 169 1
42 172 1
42 177 1
42 178 1
42 182 1
42 183 1
42 186 1
42 191 1
42 192 1
42 197 1
43 44 1
43 45 1
43 49 1
43 50 1
43 51 1
43 52 1
43 60 1
43 61 1
43 62 1
43 65 1
43 69 1
43 70 1
43 77 1
43 80 1
43 86 1
43 87 1
43 88 1
43 91 1
43 94 1
43 96 1
43 97 1
43 103 1
43 105 1
43 108 1
43 110 1
43 112 1
43 116 1
43 117 1
43 131 1
43 134 1
43 135 1
43 137 1
43 149 1
43 150 1
43 151 1
43 155 1
43 157 1
43 159 1
43 161 1
43 169 1
43 175 1
43 176 1
43 180 1
43 181 1
43 191 1
43 199 1
44 45 1
44 49 1
44 57 1
44 62 1
44 64 1
44 70 1
44 71 1
44 74 1
44 75 1
44 76 1
44 84 1
44 87 1
44 92 1
44 95 1
44 99 1
44 101 1
44 102 1
44 104 1
44 107 1
44 110 1
44 111 1
44 112 1
44 114 1
44 116 1
44 120 1
44 123 1
44 126 1
44 127 1
44 128 1
44 129 1
44 130 1
44 134 1
44 136 1
44 137 1
44 143 1
44 147 1
44 149 1
44 155 1
44 158 1
44 160 1
44 166 1
44 167 1
44 173 1
44 174 1
44 179 1
44 181 1
44 185 1
44 188 1
44 191 1
44 192 1
44 195 1
44 197 1
44 198 1
45 51 1
45 53 1
45 57 1
45 58 1
45 66 1
45 69 1
45 75 1
45 77 1
45 79 1
45 83 1
45 85 1
45 88 1
45 90 1
45 91 1
45 92 1
45 93 1
45 98 1
45 104 1
45 117 1
45 120 1
45 123 1
45 128 1
45 138 1
45 139 1
45 145 1
45 146 1
45 155 1
45 156 1
45 160 1
45 166 1
45 167 1
45 169 1
45 171 1
45 172 1
45 173 1
45 180 1
45 181 1
45 185 1
45 187 1
45 193 1
45 194 1
45 195 1
46 50 1
46 51 1
46 52 1
46 56 1
46 60 1
46 65 1
46 67 1
46 69 1
46 70 1
46 71 1
46 73 1
46 77 1
46 79 1
46 82 1
46 83 1
46 90 1
46 91 1
46 94 1
46 96 1
46 99 1
46 102 1
46 103 1
46 106 1
46 107 1
46 109 1
46 110 1
46 112 1
46 119 1
46 120 1
46 121 1
46 127 1
46 128 1
46 130 1
46 134 1
46 135 1
46 136 1
46 137 1
46 138 1
46 139 1
46 140 1
46 142 1
46 144 1
46 153 1
46 163 1
46 164 1
46 171 1
46 172 1
46 175 1
46 177 1
46 179 1
46 185 1
46 190 1
46 197 1
46 198 1
47 52 1
47 53 1
47 54 1
47 56 1
47 58 1
47 60 1
47 63 1
47 65 1
47 66 1
47 70 1
47 71 1
47 75 1
47 80 1
47 82 1
47 83 1
47 84 1
47 87 1
47 94 1
47 102 1
47 103 1
47 106 1
47 107 1
47 108 1
47 113 1
47 118 1
47 120 1
47 124 1
47 126 1
47 131 1
47 134 1
47 138 1
47 139 1
47 143 1
47 144 1
47 145 1
47 146 1
47 149 1
47 150 1
47 152 1
47 154 1
47 155 1
47 158 1
47 165 1
47 166 1
47 169 1
47 172 1
47 174 1
47 175 1
47 181 1
47 182 1
47 185 1
47 187 1
47 195 1
47 197 1
47 200 1
48 49 1
48 50 1
48 58 1
48 61 1
48 66 1
48 67 1
48 71 1
48 81 1
48 82 1
48 92 1
48 96 1
48 104 1
48 105 1
48 106 1
48 108 1
48 111 1
48 114 1
48 126 1
48 127 1
48 134 1
48 137 1
48 146 1
48 149 1
48 150 1
48 151 1
48 161 1
48 162 1
48 163 1
48 170 1
48 171 1
48 173 1
48 174 1
48 176 1
48 178 1
48 184 1
48 185 1
48 188 1
48 189 1
48 190 1
48 192 1
48 198 1
48 199 1
49 59 1
49 61 1
49 63 1
49 64 1
49 72 1
49 73 1
49 75 1
49 84 1
49 91 1
49 93 1
49 96 1
49 97 1
49 101 1
49 104 1
49 105 1
49 106 1
49 107 1
49 108 1
49 110 1
49 112 1
49 114 1
49 115 1
49 117 1
49 119 1
49 121 1
49 132 1
49 133 1
49 135 1
49 136 1
49 138 1
49 139 1
49 140 1
49 141 1
49 145 1
49 147 1
49 149 1
49 150 1
49 151 1
49 162 1
49 167 1
49 170 1
49 171 1
49 172 1
49 173 1
49 180 1
49 187 1
49 197 1
49 199 1
50 51 1
50 53 1
50 65 1
50 68 1
50 79 1
50 83 1
50 91 1
50 97 1
50 100 1
50 101 1
50 102 1
50 103 1
50 105 1
50 107 1
50 115 1
50 125 1
50 126 1
50 127 1
50 132 1
50 133 1
50 136 1
50 137 1
50 138 1
50 140 1
50 147 1
50 148 1
50 149 1
50 154 1
50 156 1
50 160 1
50 162 1
50 163 1
50 166 1
50 168 1
50 169 1
50 174 1
50 175 1
50 176 1
50 177 1
50 178 1
50 180 1
50 182 1
50 184 1
50 185 1
50 186 1
50 187 1
50 191 1
50 195 1
50 199 1
51 52 1
51 58 1
51 66 1
51 72 1
51 74 1
51 75 1
51 77 1
51 80 1
51 81 1
51 82 1
51 86 1
51 87 1
51 92 1
51 94 1
51 101 1
51 102 1
51 103 1
51 106 1
51 109 1
51 110 1
51 112 1
51 113 1
51 114 1
51 125 1
51 136 1
51 140 1
51 146 1
51 147 1
51 172 1
51 179 1
51 183 1
51 184 1
51 185 1
51 187 1
51 195 1
51 196 1
52 53 1
52 54 1
52 56 1
52 58 1
52 63 1
52 65 1
52 66 1
52 71 1
52 72 1
52 79 1
52 80 1
52 94 1
52 95 1
52 97 1
52 100 1
52 102 1
52 104 1
52 105 1
52 106 1
52 110 1
52 112 1
52 118 1
52 121 1
52 128 1
52 132 1
52 135 1
52 138 1
52 141 1
52 147 1
52 150 1
52 151 1
52 155 1
52 157 1
52 158 1
52 159 1
52 170 1
52 171 1
52 174 1
52 179 1
52 180 1
52 181 1
52 186 1
52 188 1
52 189 1
52 194 1
52 198 1
53 54 1
53 56 1
53 64 1
53 66 1
53 67 1
53 69 1
53 70 1
53 73 1
53 77 1
53 78 1
53 83 1
53 84 1
53 87 1
53 89 1
53 90 1
53 92 1
53 94 1
53 102 1
53 110 1
53 118 1
53 121 1
53 126 1
53 132 1
53 134 1
53 137 1
53 138 1
53 139 1
53 141 1
53 147 1
53 148 1
53 150 1
53 157 1
53 162 1
53 165 1
53 171 1
53 172 1
53 177 1
53 178 1
53 179 1
53 181 1
53 182 1
53 185 1
53 188 1
53 192 1
53 197 1
53 199 1
53 200 1
54 57 1
54 58 1
54 59 1
54 60 1
54 61 1
54 62 1
54 63 1
54 69 1
54 71 1
54 87 1
54 90 1
54 92 1
54 98 1
54 107 1
54 115 1
54 116 1
54 118 1
54 119 1
54 120 1
54 123 1
54 131 1
54 138 1
54 139 1
54 142 1
54 148 1
54 149 1
54 151 1
54 157 1
54 158 1
54 159 1
54 162 1
54 163 1
54 164 1
54 166 1
54 167 1
54 169 1
54 172 1
54 184 1
54 187 1
54 195 1
55 58 1
55 60 1
55 65 1
55 66 1
55 68 1
55 70 1
55 72 1
55 73 1
55 77 1
55 79 1
55 84 1
55 93 1
55 97 1
55 112 1
55 114 1
55 122 1
55 123 1
55 125 1
55 126 1
55 127 1
55 128 1
55 151 1
55 154 1
55 157 1
55 161 1
55 181 1
55 193 1
55 195 1
56 58 1
56 71 1
56 76 1
56 77 1
56 78 1
56 80 1
56 81 1
56 82 1
56 90 1
56 91 1
56 92 1
56 93 1
56 98 1
56 99 1
56 100 1
56 102 1
56 107 1
56 111 1
56 112 1
56 113 1
56 114 1
56 115 1
56 119 1
56 120 1
56 125 1
56 127 1
56 135 1
56 138 1
56 140 1
56 141 1
56 144 1
56 150 1
56 155 1
56 157 1
56 162 1
56 163 1
56 168 1
56 172 1
56 176 1
56 177 1
56 178 1
56 183 1
56 188 1
56 189 1
56 191 1
56 195 1
56 198 1
57 61 1
57 62 1
57 64 1
57 65 1
57 66 1
57 68 1
57 82 1
57 84 1
57 85 1
57 86 1
57 90 1
57 92 1
57 93 1
57 94 1
57 95 1
57 100 1
57 104 1
57 118 1
57 125 1
57 127 1
57 132 1
57 135 1
57 138 1
57 139 1
57 143 1
57 148 1
57 150 1
57 152 1
57 153 1
57 154 1
57 158 1
57 159 1
57 165 1
57 176 1
57 178 1
57 180 1
57 181 1
57 182 1
57 185 1
57 188 1
57 195 1
58 61 1
58 63 1
58 74 1
58 76 1
58 78 1
58 80 1
58 86 1
58 88 1
58 93 1
58 95 1
58 102 1
58 104 1
58 111 1
58 113 1
58 115 1
58 118 1
58 120 1
58 128 1
58 134 1
58 140 1
58 145 1
58 147 1
58 156 1
58 165 1
58 169 1
58 170 1
58 177 1
58 180 1
58 184 1
58 185 1
58 189 1
58 191 1
58 194 1
58 195 1
58 198 1
59 61 1
59 63 1
59 71 1
59 74 1
59 75 1
59 76 1
59 78 1
59 81 1
59 82 1
59 83 1
59 84 1
59 89 1
59 91 1
59 96 1
59 97 1
59 110 1
59 112 1
59 113 1
59 115 1
59 118 1
59 119 1
59 121 1
59 123 1
59 126 1
59 128 1
59 133 1
59 135 1
59 136 1
59 141 1
59 142 1
59 144 1
59 146 1
59 149 1
59 150 1
59 151 1
59 154 1
59 155 1
59 157 1
59 158 1
59 160 1
59 165 1
59 167 1
59 174 1
59 175 1
59 177 1
59 179 1
59 195 1
60 63 1
60 68 1
60 69 1
60 72 1
60 74 1
60 79 1
60 82 1
60 86 1
60 88 1
60 90 1
60 95 1
60 97 1
60 99 1
60 100 1
60 101 1
60 104 1
60 106 1
60 108 1
60 115 1
60 116 1
60 119 1
60 120 1
60 129 1
60 132 1
60 134 1
60 135 1
60 142 1
60 144 1
60 147 1
60 154 1
60 159 1
60 165 1
60 166 1
60 167 1
60 172 1
60 175 1
60 177 1
60 179 1
60 180 1
60 181 1
60 187 1
60 191 1
60 194 1
60 197 1
60 198 1
60 199 1
61 64 1
61 67 1
61 68 1
61 76 1
61 80 1
61 93 1
61 94 1
61 98 1
61 99 1
61 100 1
61 103 1
61 108 1
61 109 1
61 110 1
61 112 1
61 120 1
61 122 1
61 124 1
61 125 1
61 127 1
61 130 1
61 131 1
61 134 1
61 135 1
61 136 1
61 141 1
61 144 1
61 148 1
61 149 1
61 151 1
61 155 1
61 158 1
61 163 1
61 164 1
61 169 1
61 177 1
61 183 1
61 184 1
61 192 1
61 193 1
61 194 1
61 196 1
62 64 1
62 65 1
62 66 1
62 72 1
62 73 1
62 86 1
62 89 1
62 90 1
62 94 1
62 95 1
62 100 1
62 102 1
62 109 1
62 111 1
62 115 1
62 120 1
62 122 1
62 126 1
62 127 1
62 128 1
62 131 1
62 138 1
62 142 1
62 143 1
62 146 1
62 151 1
62 154 1
62 156 1
62 157 1
62 158 1
62 159 1
62 164 1
62 166 1
62 169 1
62 171 1
62 180 1
62 181 1
62 187 1
62 188 1
62 190 1
62 191 1
62 192 1
62 196 1
62 198 1
63 64 1
63 66 1
63 68 1
63 69 1
63 74 1
63 75 1
63 76 1
63 78 1
63 79 1
63 81 1
63 82 1
63 83 1
63 85 1
63 86 1
63 87 1
63 93 1
63 94 1
63 96 1
63 102 1
63 105 1
63 108 1
63 110 1
63 113 1
63 115 1
63 119 1
63 127 1
63 128 1
63 137 1
63 139 1
63 145 1
63 147 1
63 148 1
63 150 1
63 152 1
63 154 1
63 155 1
63 158 1
63 160 1
63 162 1
63 164 1
63 166 1
63 167 1
63 168 1
63 170 1
63 172 1
63 187 1
63 189 1
64 69 1
64 70 1
64 74 1
64 75 1
64 78 1
64 88 1
64 89 1
64 90 1
64 95 1
64 104 1
64 111 1
64 113 1
64 121 1
64 124 1
64 128 1
64 130 1
64 132 1
64 134 1
64 139 1
64 142 1
64 144 1
64 145 1
64 146 1
64 149 1
64 152 1
64 156 1
64 157 1
64 158 1
64 160 1
64 163 1
64 164 1
64 168 1
64 169 1
64 170 1
64 172 1
64 175 1
64 183 1
64 184 1
64 192 1
64 193 1
64 194 1
64 199 1
64 200 1
65 68 1
65 69 1
65 70 1
65 74 1
65 81 1
65 84 1
65 85 1
65 87 1
65 91 1
65 98 1
65 102 1
65 104 1
65 105 1
65 106 1
65 107 1
65 108 1
65 111 1
65 119 1
65 121 1
65 123 1
65 125 1
65 127 1
65 129 1
65 131 1
65 136 1
65 139 1
65 140 1
65 142 1
65 144 1
65 150 1
65 155 1
65 159 1
65 161 1
65 162 1
65 164 1
65 167 1
65 168 1
65 171 1
65 172 1
65 175 1
65 178 1
65 183 1
65 184 1
65 191 1
65 195 1
65 198 1
66 72 1
66 73 1
66 74 1
66 80 1
66 90 1
66 101 1
66 102 1
66 106 1
66 107 1
66 109 1
66 112 1
66 117 1
66 121 1
66 122 1
66 123 1
66 128 1
66 134 1
66 136 1
66 137 1
66 141 1
66 148 1
66 153 1
66 159 1
66 163 1
66 169 1
66 170 1
66 182 1
66 185 1
66 186 1
66 193 1
66 197 1
67 69 1
67 74 1
67 76 1
67 78 1
67 83 1
67 88 1
67 95 1
67 97 1
67 105 1
67 107 1
67 109 1
67 110 1
67 120 1
67 122 1
67 126 1
67 127 1
67 130 1
67 131 1
67 132 1
67 135 1
67 136 1
67 143 1
67 148 1
67 151 1
67 154 1
67 155 1
67 157 1
67 163 1
67 165 1
67 172 1
67 174 1
67 180 1
67 187 1
67 189 1
67 194 1
67 195 1
68 74 1
68 75 1
68 81 1
68 82 1
68 86 1
68 88 1
68 99 1
68 103 1
68 104 1
68 105 1
68 109 1
68 110 1
68 115 1
68 116 1
68 121 1
68 122 1
68 135 1
68 144 1
68 146 1
68 151 1
68 154 1
68 159 1
68 160 1
68 164 1
68 166 1
68 168 1
68 181 1
68 182 1
68 183 1
68 184 1
68 185 1
68 196 1
68 199 1
69 72 1
69 74 1
69 75 1
69 80 1
69 86 1
69 91 1
69 93 1
69 94 1
69 95 1
69 98 1
69 107 1
69 109 1
69 113 1
69 114 1
69 117 1
69 118 1
69 119 1
69 120 1
69 126 1
69 129 1
69 130 1
69 131 1
69 138 1
69 142 1
69 145 1
69 153 1
69 159 1
69 161 1
69 162 1
69 163 1
69 166 1
69 169 1
69 174 1
69 176 1
69 178 1
69 186 1
69 187 1
69 190 1
69 191 1
69 192 1
69 196 1
70 71 1
70 72 1
70 74 1
70 75 1
70 76 1
70 77 1
70 79 1
70 81 1
70 87 1
70 89 1
70 90 1
70 92 1
70 93 1
70 94 1
70 98 1
70 100 1
70 103 1
70 113 1
70 117 1
70 119 1
70 122 1
70 126 1
70 130 1
70 132 1
70 134 1
70 136 1
70 141 1
70 143 1
70 147 1
70 148 1
70 149 1
70 154 1
70 158 1
70 161 1
70 166 1
70 167 1
70 168 1
70 169 1
70 170 1
70 174 1
70 180 1
70 181 1
70 182 1
70 185 1
70 190 1
70 191 1
70 194 1
71 75 1
71 81 1
71 84 1
71 87 1
71 92 1
71 93 1
71 94 1
71 95 1
71 96 1
71 100 1
71 102 1
71 104 1
71 105 1
71 106 1
71 111 1
71 113 1
71 122 1
71 125 1
71 127 1
71 141 1
71 146 1
71 147 1
71 148 1
71 149 1
71 153 1
71 154 1
71 156 1
71 157 1
71 164 1
71 166 1
71 167 1
71 172 1
71 186 1
71 187 1
71 191 1
71 192 1
71 199 1
72 76 1
72 77 1
72 84 1
72 85 1
72 86 1
72 87 1
72 90 1
72 92 1
72 93 1
72 98 1
72 103 1
72 104 1
72 106 1
72 110 1
72 114 1
72 115 1
72 118 1
72 125 1
72 130 1
72 132 1
72 134 1
72 137 1
72 139 1
72 148 1
72 157 1
72 166 1
72 171 1
72 178 1
72 184 1
72 187 1
72 191 1
72 192 1
72 193 1
72 194 1
72 197 1
72 199 1
73 74 1
73 75 1
73 78 1
73 79 1
73 80 1
73 82 1
73 84 1
73 86 1
73 87 1
73 90 1
73 91 1
73 92 1
73 100 1
73 120 1
73 123 1
73 124 1
73 125 1
73 128 1
73 129 1
73 139 1
73 140 1
73 141 1
73 145 1
73 146 1
73 147 1
73 152 1
73 153 1
73 164 1
73 175 1
73 179 1
73 180 1
73 184 1
73 192 1
73 195 1
73 196 1
73 198 1
73 199 1
74 81 1
74 86 1
74 87 1
74 88 1
74 89 1
74 90 1
74 98 1
74 101 1
74 104 1
74 105 1
74 107 1
74 114 1
74 116 1
74 118 1
74 121 1
74 123 1
74 125 1
74 127 1
74 130 1
74 132 1
74 141 1
74 148 1
74 150 1
74 154 1
74 159 1
74 165 1
74 173 1
74 174 1
74 175 1
74 176 1
74 179 1
74 180 1
74 184 1
74 189 1
74 191 1
75 77 1
75 79 1
75 80 1
75 82 1
75 85 1
75 87 1
75 88 1
75 90 1
75 91 1
75 92 1
75 95 1
75 97 1
75 98 1
75 102 1
75 104 1
75 106 1
75 109 1
75 112 1
75 113 1
75 121 1
75 127 1
75 133 1
75 134 1
75 137 1
75 139 1
75 142 1
75 145 1
75 146 1
75 152 1
75 153 1
75 158 1
75 162 1
75 163 1
75 165 1
75 169 1
75 173 1
75 174 1
75 176 1
75 177 1
75 178 1
75 180 1
75 182 1
75 183 1
75 185 1
75 186 1
75 187 1
75 189 1
75 190 1
75 193 1
75 197 1
76 77 1
76 79 1
76 87 1
76 90 1
76 91 1
76 93 1
76 98 1
76 99 1
76 102 1
76 103 1
76 107 1
76 110 1
76 111 1
76 116 1
76 124 1
76 125 1
76 126 1
76 132 1
76 136 1
76 140 1
76 141 1
76 149 1
76 152 1
76 155 1
76 160 1
76 161 1
76 163 1
76 167 1
76 175 1
76 177 1
76 178 1
76 184 1
76 185 1
76 192 1
76 193 1
76 200 1
77 83 1
77 84 1
77 85 1
77 86 1
77 92 1
77 96 1
77 98 1
77 106 1
77 108 1
77 109 1
77 115 1
77 117 1
77 119 1
77 127 1
77 129 1
77 131 1
77 140 1
77 143 1
77 144 1
77 145 1
77 146 1
77 150 1
77 151 1
77 154 1
77 157 1
77 159 1
77 160 1
77 165 1
77 166 1
77 168 1
77 171 1
77 174 1
77 182 1
77 186 1
77 187 1
77 192 1
77 196 1
77 199 1
78 84 1
78 86 1
78 87 1
78 88 1
78 92 1
78 94 1
78 95 1
78 96 1
78 103 1
78 106 1
78 107 1
78 111 1
78 112 1
78 113 1
78 120 1
78 123 1
78 128 1
78 129 1
78 132 1
78 134 1
78 137 1
78 138 1
78 143 1
78 147 1
78 148 1
78 149 1
78 150 1
78 155 1
78 157 1
78 160 1
78 166 1
78 169 1
78 177 1
78 179 1
78 180 1
78 184 1
78 185 1
78 187 1
78 188 1
78 198 1
78 199 1
78 200 1
79 80 1
79 84 1
79 91 1
79 101 1
79 103 1
79 105 1
79 108 1
79 112 1
79 114 1
79 116 1
79 121 1
79 129 1
79 132 1
79 137 1
79 142 1
79 144 1
79 145 1
79 146 1
79 147 1
79 152 1
79 163 1
79 165 1
79 167 1
79 168 1
79 170 1
79 171 1
79 173 1
79 177 1
79 178 1
79 180 1
79 182 1
79 186 1
79 192 1
79 196 1
79 198 1
80 81 1
80 85 1
80 87 1
80 95 1
80 96 1
80 101 1
80 102 1
80 104 1
80 107 1
80 109 1
80 114 1
80 116 1
80 129 1
80 131 1
80 132 1
80 134 1
80 135 1
80 136 1
80 137 1
80 140 1
80 148 1
80 150 1
80 151 1
80 155 1
80 159 1
80 161 1
80 163 1
80 174 1
80 175 1
80 176 1
80 181 1
80 184 1
80 186 1
80 189 1
80 192 1
80 193 1
80 195 1
80 197 1
80 199 1
81 85 1
81 88 1
81 92 1
81 95 1
81 98 1
81 101 1
81 102 1
81 105 1
81 113 1
81 116 1
81 120 1
81 121 1
81 130 1
81 133 1
81 135 1
81 137 1
81 139 1
81 142 1
81 144 1
81 147 1
81 149 1
81 155 1
81 156 1
81 163 1
81 164 1
81 165 1
81 171 1
81 178 1
81 183 1
81 184 1
81 192 1
81 195 1
82 86 1
82 90 1
82 96 1
82 104 1
82 105 1
82 111 1
82 116 1
82 125 1
82 128 1
82 132 1
82 133 1
82 135 1
82 147 1
82 151 1
82 152 1
82 160 1
82 161 1
82 163 1
82 165 1
82 168 1
82 172 1
82 174 1
82 175 1
82 176 1
82 177 1
82 178 1
82 182 1
82 184 1
82 185 1
82 190 1
82 193 1
82 194 1
83 84 1
83 94 1
83 99 1
83 106 1
83 108 1
83 110 1
83 112 1
83 114 1
83 116 1
83 118 1
83 120 1
83 122 1
83 125 1
83 127 1
83 129 1
83 131 1
83 133 1
83 135 1
83 136 1
83 138 1
83 139 1
83 142 1
83 143 1
83 144 1
83 148 1
83 152 1
83 153 1
83 154 1
83 161 1
83 163 1
83 172 1
83 173 1
83 175 1
83 180 1
83 182 1
83 185 1
83 187 1
83 192 1
83 193 1
83 198 1
83 199 1
83 200 1
84 85 1
84 87 1
84 88 1
84 90 1
84 94 1
84 96 1
84 97 1
84 98 1
84 101 1
84 103 1
84 111 1
84 114 1
84 121 1
84 123 1
84 127 1
84 137 1
84 141 1
84 144 1
84 146 1
84 151 1
84 152 1
84 156 1
84 157 1
84 159 1
84 160 1
84 165 1
84 167 1
84 168 1
84 169 1
84 174 1
84 179 1
84 180 1
84 183 1
84 186 1
84 188 1
84 190 1
84 191 1
84 194 1
85 93 1
85 98 1
85 104 1
85 107 1
85 109 1
85 110 1
85 111 1
85 117 1
85 118 1
85 119 1
85 122 1
85 123 1
85 124 1
85 136 1
85 138 1
85 140 1
85 142 1
85 146 1
85 147 1
85 149 1
85 152 1
85 154 1
85 156 1
85 158 1
85 162 1
85 167 1
85 170 1
85 173 1
85 174 1
85 176 1
85 177 1
85 181 1
85 186 1
85 189 1
85 193 1
85 194 1
85 199 1
86 89 1
86 100 1
86 103 1
86 105 1
86 115 1
86 119 1
86 126 1
86 128 1
86 129 1
86 131 1
86 133 1
86 138 1
86 139 1
86 141 1
86 143 1
86 149 1
86 151 1
86 153 1
86 162 1
86 167 1
86 170 1
86 171 1
86 172 1
86 173 1
86 178 1
86 179 1
86 185 1
86 188 1
86 190 1
86 191 1
86 192 1
86 193 1
86 197 1
86 199 1
86 200 1
87 89 1
87 90 1
87 96 1
87 98 1
87 102 1
87 107 1
87 112 1
87 113 1
87 115 1
87 118 1
87 121 1
87 124 1
87 127 1
87 129 1
87 132 1
87 138 1
87 139 1
87 142 1
87 152 1
87 153 1
87 154 1
87 155 1
87 157 1
87 158 1
87 160 1
87 162 1
87 163 1
87 167 1
87 170 1
87 171 1
87 173 1
87 180 1
87 183 1
87 190 1
87 191 1
87 194 1
87 197 1
87 200 1
88 92 1
88 93 1
88 95 1
88 101 1
88 105 1
88 113 1
88 118 1
88 120 1
88 122 1
88 137 1
88 142 1
88 146 1
88 147 1
88 152 1
88 153 1
88 155 1
88 157 1
88 160 1
88 163 1
88 170 1
88 172 1
88 173 1
88 174 1
88 176 1
88 178 1
88 180 1
88 182 1
88 185 1
88 189 1
88 190 1
89 92 1
89 95 1
89 97 1
89 98 1
89 100 1
89 107 1
89 108 1
89 109 1
89 110 1
89 113 1
89 117 1
89 120 1
89 124 1
89 127 1
89 132 1
89 133 1
89 134 1
89 136 1
89 137 1
89 138 1
89 139 1
89 140 1
89 141 1
89 147 1
89 149 1
89 154 1
89 159 1
89 160 1
89 161 1
89 166 1
89 169 1
89 177 1
89 178 1
89 180 1
89 184 1
89 189 1
89 190 1
89 197 1
90 91 1
90 95 1
90 105 1
90 106 1
90 107 1
90 108 1
90 110 1
90 111 1
90 114 1
90 119 1
90 121 1
90 123 1
90 125 1
90 132 1
90 134 1
90 137 1
90 141 1
90 149 1
90 151 1
90 154 1
90 155 1
90 158 1
90 159 1
90 160 1
90 164 1
90 166 1
90 173 1
90 174 1
90 176 1
90 181 1
90 182 1
90 185 1
90 186 1
90 192 1
90 194 1
90 197 1
90 198 1
90 200 1
91 93 1
91 94 1
91 96 1
91 98 1
91 100 1
91 102 1
91 103 1
91 105 1
91 107 1
91 117 1
91 122 1
91 123 1
91 125 1
91 126 1
91 128 1
91 129 1
91 131 1
91 132 1
91 135 1
91 137 1
91 141 1
91 142 1
91 143 1
91 145 1
91 146 1
91 148 1
91 149 1
91 158 1
91 163 1
91 165 1
91 166 1
91 167 1
91 171 1
91 181 1
91 183 1
91 185 1
91 190 1
91 196 1
91 197 1
92 95 1
92 96 1
92 101 1
92 103 1
92 104 1
92 115 1
92 122 1
92 123 1
92 131 1
92 132 1
92 134 1
92 138 1
92 145 1
92 151 1
92 159 1
92 161 1
92 162 1
92 168 1
92 170 1
92 172 1
92 180 1
92 181 1
92 194 1
92 196 1
92 199 1
92 200 1
93 94 1
93 113 1
93 116 1
93 117 1
93 131 1
93 133 1
93 139 1
93 142 1
93 146 1
93 147 1
93 152 1
93 153 1
93 160 1
93 161 1
93 166 1
93 167 1
93 172 1
93 174 1
93 175 1
93 177 1
93 181 1
93 187 1
93 188 1
93 191 1
93 192 1
93 193 1
93 194 1
93 197 1
93 199 1
94 95 1
94 100 1
94 101 1
94 107 1
94 112 1
94 113 1
94 116 1
94 119 1
94 121 1
94 123 1
94 124 1
94 125 1
94 128 1
94 129 1
94 135 1
94 136 1
94 138 1
94 141 1
94 144 1
94 145 1
94 146 1
94 148 1
94 153 1
94 155 1
94 157 1
94 158 1
94 163 1
94 164 1
94 166 1
94 167 1
94 174 1
94 177 1
94 178 1
94 180 1
94 185 1
94 186 1
94 187 1
94 189 1
94 191 1
94 194 1
94 195 1
94 198 1
95 101 1
95 104 1
95 111 1
95 112 1
95 116 1
95 120 1
95 122 1
95 126 1
95 131 1
95 143 1
95 144 1
95 147 1
95 153 1
95 155 1
95 157 1
95 159 1
95 162 1
95 163 1
95 165 1
95 168 1
95 169 1
95 171 1
95 174 1
95 175 1
95 176 1
95 178 1
95 181 1
95 182 1
95 184 1
95 187 1
95 198 1
96 98 1
96 101 1
96 111 1
96 114 1
96 120 1
96 129 1
96 132 1
96 133 1
96 135 1
96 144 1
96 146 1
96 150 1
96 153 1
96 165 1
96 169 1
96 170 1
96 172 1
96 173 1
96 174 1
96 177 1
96 178 1
96 179 1
96 180 1
96 185 1
96 195 1
96 197 1
97 99 1
97 106 1
97 107 1
97 112 1
97 117 1
97 119 1
97 126 1
97 127 1
97 129 1
97 132 1
97 134 1
97 135 1
97 137 1
97 138 1
97 143 1
97 147 1
97 150 1
97 151 1
97 152 1
97 159 1
97 160 1
97 161 1
97 164 1
97 175 1
97 176 1
97 189 1
97 196 1
97 197 1
98 101 1
98 102 1
98 109 1
98 111 1
98 112 1
98 117 1
98 122 1
98 123 1
98 124 1
98 125 1
98 128 1
98 129 1
98 132 1
98 133 1
98 137 1
98 138 1
98 146 1
98 149 1
98 150 1
98 151 1
98 153 1
98 158 1
98 160 1
98 162 1
98 163 1
98 169 1
98 171 1
98 173 1
98 181 1
98 184 1
98 185 1
98 186 1
98 188 1
98 190 1
98 191 1
98 192 1
98 195 1
98 196 1
98 197 1
98 200 1
99 100 1
99 106 1
99 108 1
99 111 1
99 113 1
99 116 1
99 117 1
99 118 1
99 121 1
99 125 1
99 134 1
99 135 1
99 136 1
99 143 1
99 145 1
99 149 1
99 150 1
99 155 1
99 160 1
99 165 1
99 172 1
99 174 1
99 176 1
99 177 1
99 178 1
99 180 1
99 185 1
99 189 1
99 190 1
99 192 1
99 194 1
100 101 1
100 104 1
100 107 1
100 112 1
100 114 1
100 119 1
100 121 1
100 124 1
100 129 1
100 137 1
100 139 1
100 143 1
100 151 1
100 161 1
100 162 1
100 163 1
100 164 1
100 180 1
100 188 1
100 189 1
100 190 1
100 196 1
100 197 1
100 198 1
100 200 1
101 102 1
101 106 1
101 108 1
101 111 1
101 116 1
101 121 1
101 122 1
101 130 1
101 131 1
101 133 1
101 135 1
101 138 1
101 141 1
101 149 1
101 151 1
101 152 1
101 157 1
101 162 1
101 169 1
101 170 1
101 172 1
101 173 1
101 175 1
101 177 1
101 179 1
101 185 1
101 186 1
101 191 1
101 198 1
101 199 1
102 108 1
102 111 1
102 113 1
102 115 1
102 117 1
102 118 1
102 119 1
102 125 1
102 126 1
102 128 1
102 130 1
102 141 1
102 152 1
102 153 1
102 163 1
102 164 1
102 167 1
102 172 1
102 174 1
102 178 1
102 180 1
102 183 1
102 185 1
102 186 1
102 187 1
102 193 1
102 195 1
102 197 1
102 198 1
102 200 1
103 104 1
103 109 1
103 110 1
103 112 1
103 113 1
103 117 1
103 118 1
103 120 1
103 121 1
103 125 1
103 137 1
103 142 1
103 144 1
103 145 1
103 149 1
103 152 1
103 153 1
103 154 1
103 156 1
103 160 1
103 169 1
103 171 1
103 172 1
103 173 1
103 175 1
103 177 1
103 181 1
103 184 1
103 187 1
103 192 1
103 195 1
103 197 1
104 111 1
104 112 1
104 114 1
104 118 1
104 128 1
104 129 1
104 131 1
104 133 1
104 135 1
104 140 1
104 146 1
104 147 1
104 148 1
104 149 1
104 155 1
104 157 1
104 166 1
104 170 1
104 171 1
104 178 1
104 180 1
104 187 1
104 190 1
104 191 1
104 192 1
104 194 1
104 195 1
104 197 1
105 115 1
105 130 1
105 132 1
105 139 1
105 140 1
105 144 1
105 147 1
105 148 1
105 152 1
105 154 1
105 156 1
105 164 1
105 165 1
105 169 1
105 178 1
105 179 1
105 189 1
105 190 1
105 195 1
105 200 1
106 107 1
106 121 1
106 123 1
106 128 1
106 136 1
106 138 1
106 139 1
106 143 1
106 146 1
106 147 1
106 151 1
106 154 1
106 158 1
106 159 1
106 163 1
106 165 1
106 166 1
106 171 1
106 172 1
106 176 1
106 180 1
106 181 1
106 185 1
106 186 1
106 200 1
107 112 1
107 114 1
107 135 1
107 136 1
107 138 1
107 140 1
107 143 1
107 147 1
107 148 1
107 152 1
107 153 1
107 155 1
107 156 1
107 157 1
107 161 1
107 163 1
107 166 1
107 180 1
107 181 1
107 185 1
107 188 1
107 189 1
107 191 1
107 192 1
107 194 1
107 195 1
107 197 1
108 110 1
108 112 1
108 113 1
108 117 1
108 118 1
108 119 1
108 125 1
108 133 1
108 136 1
108 143 1
108 145 1
108 157 1
108 160 1
108 163 1
108 165 1
108 169 1
108 173 1
108 176 1
108 177 1
108 182 1
108 184 1
108 186 1
108 193 1
108 195 1
108 196 1
108 198 1
108 200 1
109 114 1
109 115 1
109 116 1
109 118 1
109 132 1
109 133 1
109 136 1
109 137 1
109 139 1
109 143 1
109 145 1
109 155 1
109 156 1
109 160 1
109 165 1
109 174 1
109 175 1
109 180 1
109 190 1
109 191 1
109 193 1
109 197 1
109 198 1
109 199 1
110 111 1
110 112 1
110 115 1
110 120 1
110 121 1
110 122 1
110 126 1
110 128 1
110 129 1
110 130 1
110 132 1
110 133 1
110 144 1
110 150 1
110 155 1
110 159 1
110 160 1
110 163 1
110 164 1
110 170 1
110 171 1
110 172 1
110 175 1
110 177 1
110 178 1
110 179 1
110 181 1
110 183 1
110 196 1
110 200 1
111 113 1
111 118 1
111 119 1
111 127 1
111 132 1
111 133 1
111 134 1
111 139 1
111 144 1
111 146 1
111 147 1
111 150 1
111 151 1
111 154 1
111 155 1
111 158 1
111 160 1
111 162 1
111 166 1
111 169 1
111 175 1
111 178 1
111 180 1
111 181 1
111 182 1
111 184 1
111 185 1
111 186 1
111 187 1
111 191 1
111 192 1
111 195 1
112 114 1
112 116 1
112 122 1
112 125 1
112 127 1
112 130 1
112 135 1
112 138 1
112 149 1
112 156 1
112 157 1
112 162 1
112 164 1
112 169 1
112 179 1
112 180 1
112 186 1
112 191 1
112 194 1
112 197 1
112 199 1
112 200 1
113 114 1
113 116 1
113 122 1
113 123 1
113 126 1
113 127 1
113 131 1
113 133 1
113 135 1
113 138 1
113 141 1
113 143 1
113 145 1
113 149 1
113 153 1
113 155 1
113 156 1
113 157 1
113 158 1
113 163 1
113 165 1
113 168 1
113 174 1
113 175 1
113 180 1
113 193 1
113 194 1
113 200 1
114 117 1
114 120 1
114 124 1
114 128 1
114 131 1
114 134 1
114 140 1
114 141 1
114 142 1
114 147 1
114 157 1
114 167 1
114 176 1
114 182 1
114 192 1
114 198 1
114 199 1
115 119 1
115 120 1
115 121 1
115 122 1
115 127 1
115 129 1
115 131 1
115 133 1
115 139 1
115 155 1
115 159 1
115 164 1
115 166 1
115 167 1
115 168 1
115 169 1
115 173 1
115 177 1
115 178 1
115 179 1
115 185 1
115 186 1
115 193 1
115 194 1
116 117 1
116 118 1
116 120 1
116 122 1
116 123 1
116 126 1
116 129 1
116 131 1
116 132 1
116 135 1
116 141 1
116 143 1
116 147 1
116 149 1
116 155 1
116 157 1
116 158 1
116 159 1
116 160 1
116 161 1
116 165 1
116 170 1
116 174 1
116 176 1
116 181 1
116 189 1
116 192 1
116 193 1
116 194 1
116 195 1
116 196 1
117 123 1
117 128 1
117 129 1
117 135 1
117 137 1
117 139 1
117 140 1
117 144 1
117 148 1
117 152 1
117 154 1
117 155 1
117 160 1
117 161 1
117 164 1
117 177 1
117 179 1
117 183 1
117 186 1
117 192 1
117 196 1
117 198 1
117 200 1
118 123 1
118 125 1
118 129 1
118 130 1
118 131 1
118 132 1
118 134 1
118 137 1
118 138 1
118 142 1
118 145 1
118 153 1
118 155 1
118 157 1
118 160 1
118 161 1
118 162 1
118 164 1
118 165 1
118 178 1
118 181 1
118 184 1
118 185 1
118 188 1
118 191 1
118 198 1
119 123 1
119 125 1
119 130 1
119 135 1
119 138 1
119 140 1
119 144 1
119 160 1
119 161 1
119 162 1
119 163 1
119 164 1
119 166 1
119 176 1
119 178 1
119 180 1
119 181 1
119 182 1
119 183 1
119 188 1
119 190 1
119 193 1
119 196 1
119 200 1
120 125 1
120 131 1
120 134 1
120 140 1
120 143 1
120 145 1
120 149 1
120 151 1
120 154 1
120 161 1
120 164 1
120 165 1
120 171 1
120 173 1
120 174 1
120 175 1
120 176 1
120 177 1
120 178 1
120 179 1
120 184 1
120 186 1
120 187 1
120 188 1
120 190 1
120 193 1
120 194 1
120 196 1
120 199 1
120 200 1
121 122 1
121 123 1
121 125 1
121 130 1
121 132 1
121 137 1
121 139 1
121 140 1
121 141 1
121 142 1
121 145 1
121 149 1
121 155 1
121 159 1
121 160 1
121 161 1
121 166 1
121 172 1
121 175 1
121 179 1
121 183 1
121 184 1
121 186 1
121 187 1
121 188 1
121 189 1
121 192 1
121 197 1
122 125 1
122 127 1
122 133 1
122 136 1
122 139 1
122 144 1
122 148 1
122 151 1
122 152 1
122 156 1
122 157 1
122 166 1
122 168 1
122 171 1
122 177 1
122 181 1
122 182 1
122 183 1
122 184 1
122 193 1
122 194 1
122 198 1
122 199 1
122 200 1
123 125 1
123 130 1
123 132 1
123 133 1
123 136 1
123 143 1
123 149 1
123 152 1
123 155 1
123 156 1
123 160 1
123 163 1
123 167 1
123 169 1
123 170 1
123 172 1
123 174 1
123 176 1
123 180 1
123 181 1
123 183 1
123 184 1
123 187 1
123 189 1
123 194 1
123 196 1
124 133 1
124 141 1
124 143 1
124 144 1
124 146 1
124 148 1
124 149 1
124 151 1
124 152 1
124 156 1
124 157 1
124 163 1
124 170 1
124 174 1
124 177 1
124 192 1
124 193 1
124 195 1
124 196 1
125 131 1
125 140 1
125 143 1
125 148 1
125 149 1
125 151 1
125 152 1
125 160 1
125 161 1
125 162 1
125 163 1
125 165 1
125 182 1
125 186 1
125 188 1
125 191 1
126 128 1
126 130 1
126 134 1
126 135 1
126 140 1
126 144 1
126 148 1
126 152 1
126 155 1
126 156 1
126 157 1
126 160 1
126 162 1
126 165 1
126 170 1
126 174 1
126 179 1
126 184 1
126 187 1
126 188 1
126 189 1
126 191 1
126 195 1
126 196 1
127 136 1
127 138 1
127 143 1
127 145 1
127 156 1
127 159 1
127 162 1
127 164 1
127 166 1
127 167 1
127 169 1
127 170 1
127 171 1
127 174 1
127 181 1
127 187 1
127 189 1
127 190 1
127 191 1
127 198 1
127 199 1
128 129 1
128 130 1
128 132 1
128 134 1
128 135 1
128 136 1
128 137 1
128 140 1
128 141 1
128 143 1
128 144 1
128 146 1
128 155 1
128 157 1
128 159 1
128 160 1
128 162 1
128 165 1
128 167 1
128 168 1
128 169 1
128 180 1
128 186 1
128 192 1
128 193 1
128 194 1
128 195 1
128 196 1
128 198 1
129 131 1
129 136 1
129 141 1
129 145 1
129 147 1
129 149 1
129 150 1
129 152 1
129 153 1
129 155 1
129 159 1
129 162 1
129 168 1
129 173 1
129 174 1
129 175 1
129 176 1
129 182 1
129 183 1
129 184 1
129 195 1
129 198 1
130 137 1
130 142 1
130 145 1
130 146 1
130 150 1
130 153 1
130 155 1
130 157 1
130 162 1
130 166 1
130 167 1
130 175 1
130 182 1
130 183 1
130 186 1
130 187 1
130 189 1
130 195 1
130 197 1
130 198 1
130 200 1
131 139 1
131 147 1
131 152 1
131 153 1
131 156 1
131 158 1
131 168 1
131 169 1
131 174 1
131 175 1
131 178 1
131 180 1
131 181 1
131 183 1
131 184 1
131 186 1
131 189 1
131 190 1
131 194 1
131 196 1
131 198 1
132 133 1
132 134 1
132 135 1
132 138 1
132 139 1
132 140 1
132 143 1
132 145 1
132 148 1
132 156 1
132 159 1
132 161 1
132 163 1
132 166 1
132 169 1
132 175 1
132 177 1
132 185 1
132 186 1
132 188 1
132 190 1
132 192 1
132 198 1
132 199 1
132 200 1
133 134 1
133 138 1
133 144 1
133 145 1
133 146 1
133 154 1
133 155 1
133 159 1
133 162 1
133 168 1
133 171 1
133 172 1
133 173 1
133 175 1
133 180 1
133 191 1
133 192 1
133 198 1
133 200 1
134 137 1
134 141 1
134 142 1
134 145 1
134 147 1
134 152 1
134 154 1
134 156 1
134 157 1
134 159 1
134 166 1
134 167 1
134 181 1
134 188 1
134 189 1
134 190 1
134 192 1
134 196 1
134 199 1
135 136 1
135 140 1
135 141 1
135 152 1
135 155 1
135 158 1
135 159 1
135 163 1
135 170 1
135 171 1
135 175 1
135 179 1
135 180 1
135 182 1
135 183 1
135 184 1
135 190 1
135 191 1
135 197 1
136 138 1
136 139 1
136 140 1
136 141 1
136 145 1
136 153 1
136 157 1
136 159 1
136 164 1
136 166 1
136 171 1
136 179 1
136 180 1
136 181 1
136 182 1
136 184 1
136 185 1
136 188 1
136 189 1
136 194 1
136 195 1
137 140 1
137 142 1
137 147 1
137 154 1
137 157 1
137 160 1
137 165 1
137 167 1
137 176 1
137 179 1
137 185 1
137 186 1
137 187 1
137 193 1
137 196 1
137 197 1
138 142 1
138 146 1
138 150 1
138 158 1
138 159 1
138 160 1
138 161 1
138 162 1
138 163 1
138 169 1
138 170 1
138 174 1
138 175 1
138 177 1
138 180 1
138 185 1
138 186 1
138 187 1
138 189 1
138 190 1
138 191 1
138 192 1
138 194 1
138 199 1
139 142 1
139 143 1
139 146 1
139 147 1
139 148 1
139 150 1
139 152 1
139 156 1
139 158 1
139 159 1
139 161 1
139 163 1
139 168 1
139 169 1
139 174 1
139 176 1
139 179 1
139 182 1
139 183 1
139 188 1
139 190 1
139 195 1
139 198 1
139 199 1
140 142 1
140 149 1
140 153 1
140 160 1
140 164 1
140 165 1
140 167 1
140 169 1
140 170 1
140 173 1
140 175 1
140 177 1
140 180 1
140 182 1
140 189 1
140 190 1
140 195 1
140 198 1
141 144 1
141 146 1
141 147 1
141 148 1
141 149 1
141 150 1
141 158 1
141 160 1
141 161 1
141 164 1
141 165 1
141 167 1
141 169 1
141 174 1
141 177 1
141 181 1
141 185 1
141 186 1
141 189 1
141 190 1
141 194 1
141 197 1
142 144 1
142 146 1
142 153 1
142 155 1
142 158 1
142 159 1
142 162 1
142 168 1
142 171 1
142 173 1
142 176 1
142 183 1
142 185 1
142 191 1
142 200 1
143 148 1
143 149 1
143 150 1
143 153 1
143 154 1
143 158 1
143 164 1
143 168 1
143 173 1
143 175 1
143 177 1
143 178 1
143 185 1
143 193 1
143 199 1
144 145 1
144 148 1
144 150 1
144 151 1
144 153 1
144 154 1
144 155 1
144 164 1
144 172 1
144 173 1
144 177 1
144 183 1
144 187 1
144 190 1
144 191 1
144 192 1
144 198 1
144 199 1
145 148 1
145 149 1
145 153 1
145 160 1
145 161 1
145 163 1
145 165 1
145 166 1
145 169 1
145 174 1
145 178 1
145 181 1
145 183 1
145 184 1
145 186 1
145 192 1
145 193 1
145 197 1
146 147 1
146 159 1
146 167 1
146 168 1
146 170 1
146 171 1
146 184 1
146 185 1
146 186 1
146 191 1
146 192 1
146 199 1
147 149 1
147 150 1
147 151 1
147 155 1
147 156 1
147 163 1
147 167 1
147 170 1
147 171 1
147 174 1
147 175 1
147 176 1
147 177 1
147 180 1
147 181 1
147 182 1
147 186 1
147 188 1
147 191 1
147 194 1
147 198 1
147 199 1
147 200 1
148 152 1
148 155 1
148 158 1
148 161 1
148 170 1
148 173 1
148 177 1
148 185 1
148 188 1
148 190 1
148 192 1
148 199 1
149 151 1
149 154 1
149 155 1
149 157 1
149 158 1
149 164 1
149 165 1
149 166 1
149 168 1
149 169 1
149 171 1
149 172 1
149 175 1
149 180 1
149 182 1
149 185 1
149 187 1
149 188 1
149 192 1
149 194 1
149 197 1
150 155 1
150 157 1
150 160 1
150 163 1
150 166 1
150 167 1
150 171 1
150 172 1
150 175 1
150 177 1
150 182 1
150 187 1
150 188 1
150 191 1
150 192 1
151 154 1
151 156 1
151 162 1
151 164 1
151 166 1
151 167 1
151 169 1
151 170 1
151 171 1
151 175 1
151 181 1
151 186 1
151 199 1
152 153 1
152 162 1
152 166 1
152 168 1
152 171 1
152 172 1
152 177 1
152 188 1
152 190 1
152 191 1
152 193 1
152 198 1
152 199 1
152 200 1
153 155 1
153 159 1
153 162 1
153 165 1
153 167 1
153 168 1
153 170 1
153 172 1
153 175 1
153 177 1
153 179 1
153 180 1
153 182 1
153 183 1
153 186 1
153 188 1
153 190 1
153 195 1
153 198 1
154 155 1
154 156 1
154 160 1
154 161 1
154 162 1
154 165 1
154 168 1
154 171 1
154 179 1
154 182 1
154 184 1
154 187 1
154 190 1
154 193 1
154 197 1
154 198 1
154 200 1
155 158 1
155 161 1
155 162 1
155 163 1
155 167 1
155 170 1
155 174 1
155 175 1
155 177 1
155 178 1
155 182 1
155 183 1
155 191 1
155 194 1
156 162 1
156 165 1
156 170 1
156 175 1
156 176 1
156 177 1
156 178 1
156 184 1
156 185 1
156 186 1
156 188 1
156 197 1
156 200 1
157 161 1
157 162 1
157 164 1
157 166 1
157 173 1
157 180 1
157 181 1
157 182 1
157 186 1
157 190 1
157 191 1
157 194 1
158 163 1
158 174 1
158 182 1
158 185 1
158 186 1
158 189 1
158 190 1
158 191 1
158 194 1
158 196 1
158 198 1
159 160 1
159 162 1
159 163 1
159 165 1
159 167 1
159 169 1
159 172 1
159 175 1
159 178 1
159 182 1
159 186 1
159 190 1
159 191 1
159 195 1
159 198 1
160 163 1
160 164 1
160 166 1
160 170 1
160 173 1
160 178 1
160 181 1
160 182 1
160 186 1
160 187 1
160 188 1
160 189 1
160 191 1
160 193 1
160 194 1
161 163 1
161 167 1
161 169 1
161 174 1
161 185 1
161 189 1
161 190 1
161 192 1
161 197 1
161 198 1
161 200 1
162 166 1
162 170 1
162 173 1
162 177 1
162 178 1
162 181 1
162 182 1
162 183 1
162 185 1
162 188 1
162 191 1
162 199 1
162 200 1
163 165 1
163 175 1
163 179 1
163 182 1
163 183 1
163 184 1
163 187 1
163 195 1
163 198 1
163 200 1
164 167 1
164 169 1
164 170 1
164 177 1
164 183 1
164 184 1
164 185 1
164 188 1
164 189 1
164 191 1
164 197 1
164 199 1
165 168 1
165 172 1
165 178 1
165 180 1
165 181 1
165 182 1
165 185 1
165 189 1
165 191 1
165 199 1
166 171 1
166 174 1
166 177 1
166 181 1
166 183 1
166 186 1
166 187 1
167 168 1
167 170 1
167 183 1
167 187 1
167 191 1
168 176 1
168 179 1
168 180 1
168 181 1
168 182 1
168 185 1
168 187 1
168 189 1
168 190 1
168 192 1
168 197 1
168 199 1
169 171 1
169 173 1
169 177 1
169 178 1
169 180 1
169 181 1
169 186 1
169 187 1
169 196 1
170 171 1
170 178 1
170 180 1
170 181 1
170 187 1
170 191 1
170 195 1
170 200 1
171 176 1
171 187 1
171 188 1
171 191 1
171 192 1
171 193 1
171 195 1
171 197 1
172 173 1
172 179 1
172 180 1
172 187 1
172 189 1
172 193 1
173 174 1
173 175 1
173 179 1
173 180 1
173 186 1
173 187 1
173 189 1
173 194 1
173 195 1
173 197 1
173 199 1
174 177 1
174 178 1
174 179 1
174 183 1
174 189 1
174 191 1
174 195 1
174 200 1
175 179 1
175 185 1
175 186 1
175 191 1
175 192 1
175 194 1
175 197 1
176 177 1
176 178 1
176 191 1
176 194 1
176 195 1
176 196 1
176 200 1
177 184 1
177 191 1
177 192 1
177 194 1
177 198 1
178 184 1
178 186 1
178 188 1
178 189 1
178 190 1
178 191 1
178 194 1
178 196 1
179 180 1
179 182 1
179 186 1
179 193 1
179 195 1
179 197 1
180 183 1
180 186 1
180 187 1
180 188 1
180 190 1
180 192 1
180 193 1
180 195 1
180 196 1
181 182 1
181 184 1
181 187 1
181 191 1
181 192 1
181 194 1
181 195 1
182 185 1
182 187 1
182 190 1
182 191 1
182 192 1
182 195 1
183 185 1
183 186 1
183 189 1
183 195 1
183 198 1
183 200 1
184 185 1
184 194 1
185 187 1
185 188 1
185 192 1
185 199 1
185 200 1
186 188 1
186 191 1
186 196 1
187 193 1
187 197 1
188 191 1
188 192 1
188 194 1
188 196 1
189 195 1
189 199 1
190 193 1
190 194 1
190 196 1
190 197 1
190 199 1
191 193 1
191 194 1
191 197 1
191 199 1
191 200 1
193 196 1
193 197 1
195 196 1
195 199 1
195 200 1
197 199 1
199 200 1


==> anc/instances/benchmark/theta/sanr200_0_9.dat <==
200 2037
1 4 1
1 10 1
1 11 1
1 12 1
1 31 1
1 33 1
1 35 1
1 40 1
1 45 1
1 48 1
1 51 1
1 52 1
1 70 1
1 72 1
1 81 1
1 100 1
1 102 1
1 103 1
1 111 1
1 113 1
1 128 1
1 131 1
1 138 1
1 156 1
1 158 1
1 172 1
1 173 1
1 188 1
1 191 1
2 4 1
2 8 1
2 10 1
2 20 1
2 36 1
2 47 1
2 61 1
2 65 1
2 75 1
2 78 1
2 86 1
2 91 1
2 126 1
2 138 1
2 192 1
2 193 1
3 20 1
3 41 1
3 47 1
3 51 1
3 56 1
3 66 1
3 67 1
3 112 1
3 114 1
3 120 1
3 132 1
3 133 1
3 139 1
3 144 1
3 156 1
3 174 1
3 180 1
3 184 1
3 187 1
4 9 1
4 25 1
4 35 1
4 40 1
4 62 1
4 89 1
4 127 1
4 132 1
4 144 1
4 148 1
4 154 1
4 165 1
4 179 1
4 183 1
4 190 1
4 196 1
5 13 1
5 22 1
5 23 1
5 26 1
5 29 1
5 32 1
5 34 1
5 37 1
5 48 1
5 49 1
5 55 1
5 78 1
5 93 1
5 106 1
5 110 1
5 112 1
5 123 1
5 125 1
5 129 1
5 131 1
5 157 1
5 160 1
5 164 1
5 170 1
5 195 1
6 13 1
6 27 1
6 28 1
6 34 1
6 36 1
6 43 1
6 49 1
6 79 1
6 85 1
6 103 1
6 104 1
6 105 1
6 108 1
6 119 1
6 123 1
6 135 1
6 183 1
7 19 1
7 31 1
7 37 1
7 65 1
7 69 1
7 82 1
7 89 1
7 99 1
7 111 1
7 112 1
7 117 1
7 144 1
7 155 1
7 157 1
7 163 1
7 165 1
7 173 1
7 174 1
7 182 1
7 196 1
8 14 1
8 23 1
8 26 1
8 37 1
8 38 1
8 46 1
8 58 1
8 60 1
8 66 1
8 69 1
8 73 1
8 80 1
8 83 1
8 88 1
8 90 1
8 91 1
8 113 1
8 115 1
8 124 1
8 128 1
8 130 1
8 136 1
8 168 1
8 177 1
8 179 1
8 184 1
8 192 1
9 11 1
9 26 1
9 39 1
9 41 1
9 42 1
9 64 1
9 69 1
9 72 1
9 94 1
9 108 1
9 109 1
9 111 1
9 117 1
9 133 1
9 137 1
9 140 1
9 144 1
9 151 1
9 164 1
9 172 1
9 175 1
9 182 1
9 183 1
10 12 1
10 37 1
10 42 1
10 69 1
10 79 1
10 92 1
10 94 1
10 96 1
10 97 1
10 119 1
10 139 1
10 155 1
10 169 1
10 190 1
11 15 1
11 17 1
11 21 1
11 37 1
11 39 1
11 45 1
11 48 1
11 55 1
11 81 1
11 85 1
11 88 1
11 90 1
11 96 1
11 100 1
11 108 1
11 114 1
11 129 1
11 141 1
11 144 1
11 157 1
11 158 1
11 160 1
11 167 1
11 175 1
11 177 1
11 178 1
11 181 1
11 185 1
11 188 1
11 193 1
11 200 1
12 13 1
12 15 1
12 18 1
12 21 1
12 24 1
12 25 1
12 47 1
12 58 1
12 89 1
12 106 1
12 139 1
12 160 1
12 163 1
13 15 1
13 27 1
13 51 1
13 54 1
13 58 1
13 70 1
13 112 1
13 115 1
13 138 1
13 139 1
13 152 1
13 156 1
13 164 1
13 170 1
13 174 1
14 31 1
14 44 1
14 48 1
14 51 1
14 55 1
14 58 1
14 68 1
14 84 1
14 85 1
14 95 1
14 113 1
14 118 1
14 121 1
14 122 1
14 131 1
14 135 1
14 149 1
14 200 1
15 17 1
15 24 1
15 39 1
15 43 1
15 46 1
15 60 1
15 62 1
15 75 1
15 79 1
15 89 1
15 100 1
15 109 1
15 177 1
15 181 1
15 195 1
16 36 1
16 50 1
16 61 1
16 75 1
16 77 1
16 80 1
16 97 1
16 98 1
16 104 1
16 119 1
16 122 1
16 136 1
16 139 1
16 147 1
16 156 1
16 165 1
16 174 1
16 184 1
16 187 1
17 20 1
17 21 1
17 25 1
17 60 1
17 68 1
17 72 1
17 83 1
17 92 1
17 94 1
17 100 1
17 118 1
17 119 1
17 129 1
17 133 1
17 141 1
17 142 1
17 151 1
17 161 1
17 164 1
17 166 1
17 167 1
17 190 1
17 194 1
17 195 1
17 198 1
18 27 1
18 29 1
18 34 1
18 50 1
18 55 1
18 58 1
18 60 1
18 78 1
18 89 1
18 112 1
18 130 1
18 152 1
18 157 1
18 163 1
18 177 1
19 20 1
19 23 1
19 29 1
19 43 1
19 51 1
19 54 1
19 61 1
19 65 1
19 66 1
19 69 1
19 90 1
19 99 1
19 101 1
19 104 1
19 119 1
19 128 1
19 134 1
19 179 1
19 184 1
19 185 1
19 191 1
19 197 1
20 27 1
20 37 1
20 55 1
20 60 1
20 62 1
20 64 1
20 76 1
20 83 1
20 86 1
20 91 1
20 97 1
20 109 1
20 154 1
20 155 1
20 158 1
20 180 1
20 188 1
20 199 1
21 26 1
21 36 1
21 39 1
21 44 1
21 46 1
21 53 1
21 61 1
21 62 1
21 63 1
21 86 1
21 88 1
21 93 1
21 116 1
21 123 1
21 128 1
21 142 1
21 143 1
21 153 1
21 165 1
21 178 1
21 185 1
21 194 1
21 197 1
22 26 1
22 32 1
22 52 1
22 63 1
22 85 1
22 95 1
22 109 1
22 123 1
22 140 1
22 146 1
22 148 1
22 156 1
22 160 1
22 164 1
22 172 1
22 196 1
22 198 1
22 199 1
23 25 1
23 29 1
23 55 1
23 64 1
23 67 1
23 77 1
23 91 1
23 97 1
23 103 1
23 106 1
23 129 1
23 130 1
23 135 1
23 145 1
23 153 1
23 177 1
23 178 1
23 188 1
24 27 1
24 35 1
24 36 1
24 40 1
24 43 1
24 51 1
24 53 1
24 54 1
24 69 1
24 71 1
24 74 1
24 87 1
24 90 1
24 94 1
24 101 1
24 128 1
24 132 1
24 168 1
24 175 1
24 186 1
25 34 1
25 41 1
25 44 1
25 62 1
25 64 1
25 65 1
25 76 1
25 80 1
25 85 1
25 90 1
25 105 1
25 122 1
25 138 1
25 139 1
25 158 1
25 189 1
25 194 1
26 34 1
26 38 1
26 52 1
26 53 1
26 78 1
26 96 1
26 117 1
26 127 1
26 133 1
26 146 1
26 151 1
26 171 1
26 176 1
26 184 1
27 32 1
27 38 1
27 44 1
27 55 1
27 69 1
27 79 1
27 85 1
27 97 1
27 112 1
27 129 1
27 131 1
27 151 1
27 163 1
27 169 1
27 185 1
27 193 1
27 194 1
28 33 1
28 82 1
28 92 1
28 94 1
28 102 1
28 124 1
28 138 1
28 160 1
28 166 1
28 167 1
28 173 1
28 186 1
28 191 1
28 198 1
28 200 1
29 32 1
29 36 1
29 38 1
29 43 1
29 46 1
29 52 1
29 55 1
29 58 1
29 71 1
29 74 1
29 77 1
29 78 1
29 82 1
29 83 1
29 86 1
29 120 1
29 124 1
29 130 1
29 131 1
29 132 1
29 143 1
29 145 1
29 151 1
29 158 1
29 161 1
29 172 1
29 178 1
29 180 1
29 193 1
30 34 1
30 47 1
30 49 1
30 69 1
30 71 1
30 88 1
30 96 1
30 105 1
30 120 1
30 124 1
30 127 1
30 142 1
30 160 1
30 180 1
31 33 1
31 42 1
31 49 1
31 58 1
31 68 1
31 98 1
31 106 1
31 122 1
31 124 1
31 129 1
31 134 1
31 190 1
31 192 1
32 34 1
32 39 1
32 40 1
32 41 1
32 54 1
32 56 1
32 63 1
32 84 1
32 104 1
32 118 1
32 122 1
32 124 1
32 132 1
32 135 1
32 136 1
32 161 1
32 165 1
32 177 1
32 188 1
32 197 1
32 198 1
32 200 1
33 41 1
33 43 1
33 60 1
33 73 1
33 75 1
33 82 1
33 100 1
33 101 1
33 104 1
33 108 1
33 120 1
33 128 1
33 132 1
33 161 1
33 178 1
33 180 1
34 59 1
34 150 1
34 158 1
34 164 1
34 168 1
34 197 1
34 198 1
34 200 1
35 53 1
35 61 1
35 64 1
35 81 1
35 91 1
35 95 1
35 103 1
35 114 1
35 125 1
35 152 1
35 155 1
35 157 1
35 187 1
35 191 1
35 197 1
36 58 1
36 88 1
36 96 1
36 97 1
36 106 1
36 136 1
36 141 1
36 149 1
36 165 1
36 183 1
36 193 1
36 196 1
36 197 1
37 41 1
37 83 1
37 89 1
37 100 1
37 105 1
37 118 1
37 119 1
37 132 1
37 137 1
37 141 1
37 146 1
37 148 1
37 149 1
37 151 1
37 155 1
37 156 1
37 174 1
37 177 1
37 178 1
37 180 1
37 189 1
37 192 1
37 197 1
38 44 1
38 47 1
38 54 1
38 59 1
38 65 1
38 66 1
38 88 1
38 99 1
38 104 1
38 118 1
38 119 1
38 128 1
38 138 1
38 140 1
38 152 1
38 156 1
38 159 1
38 161 1
38 178 1
38 179 1
38 189 1
38 193 1
38 194 1
38 200 1
39 43 1
39 49 1
39 66 1
39 68 1
39 83 1
39 91 1
39 100 1
39 106 1
39 111 1
39 112 1
39 114 1
39 159 1
39 171 1
39 174 1
39 183 1
39 187 1
39 190 1
40 73 1
40 75 1
40 76 1
40 101 1
40 103 1
40 105 1
40 109 1
40 144 1
40 145 1
40 156 1
40 182 1
40 187 1
41 42 1
41 58 1
41 68 1
41 70 1
41 73 1
41 74 1
41 94 1
41 99 1
41 100 1
41 111 1
41 124 1
41 127 1
41 128 1
41 130 1
41 131 1
41 147 1
41 160 1
41 168 1
41 172 1
41 189 1
41 199 1
41 200 1
42 54 1
42 66 1
42 69 1
42 72 1
42 94 1
42 96 1
42 98 1
42 111 1
42 118 1
42 119 1
42 131 1
42 133 1
42 154 1
42 156 1
42 158 1
42 162 1
42 171 1
42 181 1
42 194 1
43 51 1
43 61 1
43 62 1
43 77 1
43 85 1
43 96 1
43 108 1
43 115 1
43 133 1
43 136 1
43 139 1
43 143 1
43 146 1
43 169 1
43 171 1
43 179 1
43 200 1
44 48 1
44 54 1
44 56 1
44 60 1
44 71 1
44 84 1
44 119 1
44 124 1
44 133 1
44 150 1
44 153 1
44 158 1
44 159 1
44 165 1
44 167 1
44 179 1
44 192 1
45 51 1
45 58 1
45 77 1
45 83 1
45 87 1
45 95 1
45 103 1
45 109 1
45 117 1
45 129 1
45 141 1
45 146 1
45 152 1
45 154 1
45 158 1
46 59 1
46 67 1
46 72 1
46 82 1
46 88 1
46 107 1
46 115 1
46 120 1
46 136 1
46 145 1
46 166 1
46 179 1
47 50 1
47 77 1
47 95 1
47 109 1
47 115 1
47 128 1
47 142 1
47 146 1
47 162 1
47 170 1
47 173 1
47 178 1
47 190 1
47 193 1
48 57 1
48 71 1
48 76 1
48 78 1
48 101 1
48 102 1
48 107 1
48 115 1
48 116 1
48 120 1
48 152 1
48 157 1
48 164 1
48 167 1
48 169 1
48 175 1
48 182 1
48 183 1
48 190 1
49 57 1
49 60 1
49 63 1
49 64 1
49 77 1
49 90 1
49 104 1
49 105 1
49 108 1
49 115 1
49 120 1
49 128 1
49 130 1
49 160 1
49 171 1
49 188 1
49 195 1
50 61 1
50 77 1
50 99 1
50 100 1
50 109 1
50 123 1
50 130 1
50 140 1
50 147 1
50 152 1
50 163 1
50 179 1
50 181 1
50 186 1
50 195 1
50 197 1
50 199 1
51 91 1
51 112 1
51 115 1
51 137 1
51 139 1
51 146 1
51 148 1
51 156 1
51 157 1
51 167 1
51 170 1
51 181 1
51 192 1
52 55 1
52 56 1
52 67 1
52 68 1
52 118 1
52 119 1
52 131 1
52 133 1
52 137 1
52 144 1
52 146 1
52 158 1
52 166 1
52 171 1
52 181 1
52 196 1
53 62 1
53 69 1
53 76 1
53 85 1
53 87 1
53 95 1
53 153 1
53 169 1
53 170 1
53 172 1
53 186 1
53 189 1
53 194 1
54 56 1
54 65 1
54 69 1
54 71 1
54 74 1
54 82 1
54 91 1
54 104 1
54 112 1
54 116 1
54 124 1
54 125 1
54 134 1
54 150 1
54 151 1
54 165 1
54 171 1
54 179 1
54 182 1
54 183 1
54 190 1
54 193 1
54 196 1
54 197 1
55 59 1
55 67 1
55 70 1
55 85 1
55 89 1
55 102 1
55 114 1
55 128 1
55 137 1
55 153 1
55 154 1
55 172 1
55 183 1
55 199 1
56 57 1
56 71 1
56 87 1
56 93 1
56 119 1
56 138 1
56 144 1
56 156 1
56 163 1
56 164 1
56 169 1
56 173 1
56 177 1
56 184 1
56 187 1
56 196 1
57 64 1
57 87 1
57 89 1
57 97 1
57 108 1
57 121 1
57 142 1
57 194 1
58 64 1
58 65 1
58 71 1
58 80 1
58 84 1
58 90 1
58 101 1
58 102 1
58 108 1
58 111 1
58 118 1
58 119 1
58 138 1
58 145 1
58 147 1
58 148 1
58 156 1
58 160 1
58 171 1
58 178 1
58 183 1
58 196 1
59 75 1
59 76 1
59 80 1
59 84 1
59 121 1
59 128 1
59 134 1
59 144 1
59 161 1
59 182 1
59 187 1
59 194 1
60 64 1
60 77 1
60 92 1
60 95 1
60 126 1
60 128 1
60 129 1
60 134 1
60 139 1
60 156 1
60 166 1
60 172 1
60 180 1
60 190 1
60 191 1
61 89 1
61 93 1
61 94 1
61 99 1
61 108 1
61 115 1
61 124 1
61 129 1
61 131 1
61 134 1
61 143 1
61 151 1
61 176 1
61 184 1
61 191 1
61 193 1
61 194 1
62 66 1
62 69 1
62 74 1
62 77 1
62 98 1
62 106 1
62 107 1
62 118 1
62 124 1
62 125 1
62 189 1
62 195 1
63 106 1
63 113 1
63 115 1
63 130 1
63 134 1
63 137 1
63 147 1
63 148 1
63 156 1
63 177 1
64 65 1
64 74 1
64 81 1
64 97 1
64 115 1
64 135 1
64 143 1
64 159 1
64 160 1
64 161 1
64 165 1
64 167 1
64 169 1
64 173 1
64 198 1
65 77 1
65 92 1
65 95 1
65 104 1
65 113 1
65 121 1
65 125 1
65 142 1
65 144 1
65 160 1
65 186 1
66 72 1
66 73 1
66 79 1
66 80 1
66 83 1
66 87 1
66 92 1
66 103 1
66 133 1
66 155 1
66 161 1
66 179 1
66 181 1
66 188 1
66 194 1
66 196 1
67 74 1
67 77 1
67 85 1
67 90 1
67 136 1
67 137 1
67 141 1
67 152 1
67 165 1
67 168 1
67 177 1
68 71 1
68 78 1
68 85 1
68 89 1
68 100 1
68 112 1
68 113 1
68 126 1
68 132 1
68 136 1
68 142 1
68 151 1
68 170 1
68 186 1
68 193 1
68 196 1
69 91 1
69 97 1
69 114 1
69 121 1
69 125 1
69 128 1
69 138 1
69 139 1
69 149 1
69 152 1
69 154 1
69 162 1
69 173 1
69 195 1
69 200 1
70 103 1
70 104 1
70 106 1
70 114 1
70 137 1
70 147 1
70 151 1
70 177 1
70 179 1
70 190 1
70 199 1
70 200 1
71 83 1
71 88 1
71 91 1
71 96 1
71 101 1
71 116 1
71 119 1
71 138 1
71 144 1
71 146 1
71 147 1
71 166 1
71 169 1
71 176 1
71 194 1
72 109 1
72 111 1
72 138 1
72 139 1
72 151 1
72 165 1
72 166 1
72 169 1
73 86 1
73 93 1
73 104 1
73 108 1
73 109 1
73 115 1
73 122 1
73 129 1
73 149 1
73 150 1
73 153 1
73 154 1
73 161 1
73 163 1
73 168 1
73 169 1
73 172 1
73 176 1
73 195 1
73 200 1
74 77 1
74 89 1
74 109 1
74 116 1
74 128 1
74 165 1
74 167 1
74 170 1
74 176 1
75 103 1
75 104 1
75 119 1
75 131 1
75 134 1
75 137 1
75 141 1
75 146 1
75 155 1
75 157 1
75 167 1
75 182 1
76 81 1
76 91 1
76 108 1
76 125 1
76 145 1
76 146 1
76 150 1
76 151 1
76 160 1
76 168 1
76 171 1
76 186 1
77 85 1
77 86 1
77 93 1
77 95 1
77 99 1
77 102 1
77 111 1
77 146 1
77 168 1
77 171 1
77 181 1
77 193 1
78 98 1
78 103 1
78 105 1
78 116 1
78 125 1
78 132 1
78 167 1
78 185 1
78 187 1
79 80 1
79 85 1
79 92 1
79 93 1
79 106 1
79 108 1
79 125 1
79 163 1
79 179 1
79 180 1
79 187 1
79 191 1
79 196 1
80 87 1
80 89 1
80 108 1
80 110 1
80 114 1
80 142 1
80 156 1
80 179 1
81 90 1
81 99 1
81 104 1
81 112 1
81 114 1
81 126 1
81 128 1
81 147 1
81 155 1
81 169 1
81 199 1
82 97 1
82 118 1
82 125 1
82 128 1
82 129 1
82 149 1
82 158 1
82 187 1
82 188 1
82 192 1
82 196 1
82 199 1
83 97 1
83 99 1
83 102 1
83 107 1
83 127 1
83 130 1
83 133 1
83 144 1
83 165 1
83 166 1
83 167 1
83 173 1
83 180 1
83 185 1
83 193 1
84 99 1
84 115 1
84 123 1
84 136 1
84 145 1
84 165 1
84 170 1
84 177 1
84 182 1
85 88 1
85 92 1
85 98 1
85 107 1
85 112 1
85 122 1
85 159 1
85 181 1
85 182 1
85 194 1
86 88 1
86 107 1
86 108 1
86 111 1
86 116 1
86 119 1
86 124 1
86 148 1
86 162 1
86 169 1
86 186 1
86 196 1
86 200 1
87 105 1
87 112 1
87 115 1
87 119 1
87 121 1
87 130 1
87 146 1
87 147 1
87 150 1
87 156 1
87 194 1
87 196 1
88 102 1
88 114 1
88 121 1
88 125 1
88 126 1
88 131 1
88 136 1
88 143 1
88 158 1
88 159 1
88 163 1
89 94 1
89 101 1
89 106 1
89 122 1
89 125 1
89 127 1
89 148 1
89 163 1
89 173 1
89 175 1
89 183 1
90 101 1
90 105 1
90 129 1
90 144 1
90 149 1
90 151 1
90 170 1
90 175 1
91 93 1
91 100 1
91 102 1
91 103 1
91 104 1
91 118 1
91 142 1
91 150 1
91 154 1
91 156 1
91 161 1
91 166 1
91 186 1
91 196 1
92 108 1
92 118 1
92 128 1
92 135 1
92 160 1
92 174 1
92 194 1
93 115 1
93 117 1
93 139 1
93 183 1
94 100 1
94 108 1
94 112 1
94 114 1
94 127 1
94 134 1
94 138 1
94 154 1
94 155 1
94 161 1
94 179 1
94 191 1
94 195 1
95 97 1
95 101 1
95 109 1
95 123 1
95 134 1
95 136 1
95 141 1
95 159 1
95 174 1
95 190 1
96 99 1
96 144 1
96 156 1
96 157 1
96 158 1
96 159 1
96 166 1
96 176 1
96 178 1
96 186 1
96 189 1
96 195 1
96 196 1
97 105 1
97 122 1
97 134 1
97 140 1
97 144 1
97 156 1
97 173 1
97 189 1
98 99 1
98 121 1
98 127 1
98 134 1
98 138 1
98 144 1
98 146 1
98 147 1
98 161 1
98 168 1
98 182 1
98 183 1
98 188 1
99 101 1
99 102 1
99 103 1
99 117 1
99 138 1
99 143 1
99 149 1
99 150 1
99 163 1
99 171 1
99 172 1
99 187 1
99 191 1
99 196 1
99 200 1
100 124 1
100 127 1
100 136 1
100 137 1
100 150 1
100 151 1
100 157 1
100 178 1
100 183 1
100 191 1
100 193 1
101 103 1
101 117 1
101 127 1
101 132 1
101 138 1
101 159 1
101 163 1
101 170 1
101 173 1
101 192 1
102 128 1
102 147 1
102 148 1
102 161 1
102 168 1
102 184 1
102 186 1
103 109 1
103 123 1
103 142 1
103 169 1
103 178 1
104 109 1
104 122 1
104 123 1
104 128 1
104 133 1
104 134 1
104 137 1
104 140 1
104 152 1
104 176 1
105 119 1
105 123 1
105 151 1
105 156 1
105 172 1
105 173 1
105 175 1
105 179 1
105 188 1
105 197 1
106 109 1
106 112 1
106 118 1
106 136 1
106 138 1
106 145 1
106 178 1
106 185 1
106 188 1
107 138 1
107 142 1
107 154 1
107 156 1
107 162 1
107 168 1
107 183 1
107 194 1
108 117 1
108 118 1
108 120 1
108 142 1
108 176 1
108 178 1
108 179 1
108 180 1
108 182 1
108 197 1
109 111 1
109 113 1
109 130 1
109 131 1
109 133 1
109 139 1
109 142 1
109 148 1
109 152 1
109 169 1
109 185 1
110 135 1
110 154 1
110 155 1
110 163 1
110 165 1
110 174 1
110 191 1
110 196 1
111 127 1
111 144 1
111 153 1
111 155 1
111 157 1
111 158 1
111 173 1
111 192 1
112 114 1
112 137 1
112 139 1
112 141 1
112 155 1
112 159 1
112 176 1
112 183 1
112 189 1
112 191 1
112 193 1
113 131 1
113 132 1
113 135 1
113 138 1
113 139 1
113 153 1
113 154 1
113 164 1
113 186 1
114 120 1
114 159 1
114 164 1
114 169 1
114 170 1
114 192 1
114 195 1
114 196 1
115 124 1
115 152 1
115 153 1
115 160 1
115 175 1
115 183 1
115 188 1
115 189 1
115 191 1
115 192 1
116 131 1
116 133 1
116 136 1
116 142 1
116 161 1
116 176 1
116 191 1
116 192 1
116 193 1
117 127 1
117 128 1
117 135 1
117 137 1
117 147 1
117 169 1
117 174 1
117 182 1
117 189 1
117 194 1
118 122 1
118 152 1
118 178 1
118 185 1
119 127 1
119 134 1
119 141 1
119 154 1
119 180 1
120 140 1
120 141 1
120 162 1
120 171 1
120 181 1
120 188 1
120 197 1
121 143 1
121 145 1
121 185 1
121 193 1
121 196 1
122 138 1
122 152 1
122 153 1
122 155 1
122 169 1
122 171 1
122 189 1
122 190 1
122 195 1
123 127 1
123 139 1
123 155 1
123 159 1
123 162 1
123 163 1
123 166 1
123 169 1
123 179 1
123 186 1
123 188 1
123 190 1
123 191 1
123 193 1
123 194 1
124 137 1
124 152 1
124 174 1
124 184 1
124 196 1
125 134 1
125 142 1
125 147 1
125 159 1
125 161 1
125 186 1
125 194 1
125 197 1
125 198 1
126 132 1
126 134 1
126 140 1
126 144 1
126 170 1
126 173 1
127 128 1
127 158 1
127 166 1
127 170 1
127 190 1
127 194 1
127 196 1
127 197 1
128 136 1
128 141 1
128 147 1
128 162 1
128 177 1
128 180 1
128 187 1
128 188 1
129 151 1
129 178 1
129 192 1
129 193 1
129 200 1
130 132 1
130 178 1
130 183 1
130 185 1
130 195 1
131 134 1
131 138 1
131 175 1
131 176 1
131 177 1
131 182 1
131 198 1
132 141 1
132 145 1
132 148 1
132 158 1
132 161 1
132 167 1
132 184 1
132 196 1
133 142 1
133 162 1
133 164 1
133 178 1
133 187 1
133 192 1
133 195 1
133 200 1
134 145 1
134 149 1
134 151 1
134 152 1
134 185 1
134 197 1
135 141 1
135 145 1
135 146 1
135 147 1
135 149 1
135 159 1
135 161 1
135 179 1
135 188 1
136 145 1
136 146 1
136 165 1
136 176 1
136 187 1
136 199 1
137 142 1
137 146 1
137 150 1
137 162 1
137 180 1
137 191 1
138 178 1
138 190 1
139 161 1
139 168 1
139 172 1
139 180 1
139 185 1
139 196 1
139 199 1
140 142 1
140 168 1
140 183 1
140 185 1
140 187 1
141 149 1
141 151 1
141 153 1
141 175 1
141 181 1
141 184 1
142 144 1
142 166 1
142 168 1
142 169 1
142 174 1
142 179 1
142 189 1
142 196 1
143 163 1
143 173 1
143 182 1
144 155 1
144 159 1
144 169 1
144 179 1
144 190 1
144 196 1
145 171 1
145 184 1
145 188 1
145 200 1
146 156 1
146 160 1
146 178 1
146 180 1
146 181 1
146 188 1
146 190 1
146 200 1
147 153 1
147 157 1
147 161 1
147 195 1
147 198 1
147 200 1
148 153 1
148 181 1
148 184 1
148 194 1
148 199 1
149 172 1
149 184 1
149 196 1
149 198 1
150 183 1
150 188 1
151 159 1
151 172 1
151 182 1
151 189 1
151 193 1
151 199 1
152 157 1
152 163 1
152 168 1
153 172 1
153 195 1
154 159 1
154 162 1
154 170 1
154 171 1
154 176 1
154 178 1
154 194 1
155 158 1
155 163 1
155 175 1
155 176 1
155 180 1
155 184 1
155 189 1
155 200 1
156 161 1
156 162 1
156 164 1
156 166 1
156 167 1
156 195 1
156 198 1
156 199 1
157 159 1
157 164 1
157 168 1
157 175 1
157 182 1
157 194 1
158 179 1
158 180 1
158 183 1
158 187 1
159 163 1
159 175 1
159 196 1
160 178 1
161 166 1
161 173 1
161 184 1
161 192 1
161 198 1
162 164 1
162 175 1
162 184 1
162 192 1
162 195 1
163 168 1
163 177 1
163 181 1
163 182 1
163 183 1
163 186 1
163 191 1
164 185 1
165 170 1
165 175 1
165 177 1
165 189 1
165 198 1
166 174 1
166 181 1
166 199 1
167 169 1
167 172 1
167 173 1
167 174 1
167 184 1
168 179 1
168 180 1
168 183 1
168 188 1
169 177 1
169 180 1
169 184 1
169 192 1
169 196 1
169 200 1
170 172 1
170 177 1
170 191 1
171 176 1
171 177 1
171 179 1
171 196 1
172 175 1
172 194 1
172 197 1
173 194 1
173 195 1
173 199 1
175 185 1
176 179 1
176 185 1
176 195 1
178 194 1
178 197 1
178 198 1
178 200 1
179 183 1
180 181 1
180 199 1
181 184 1
181 186 1
182 186 1
182 200 1
183 184 1
183 190 1
184 186 1
184 188 1
184 193 1
184 195 1
184 198 1
186 200 1
187 196 1
188 198 1
189 195 1
191 195 1
191 196 1
191 198 1
191 199 1
194 195 1
195 198 1
196 197 1
197 200 1
198 200 1


==> anc/instances/benchmark/theta/sanr400_0_5.dat <==
400 39816
1 3 1
1 4 1
1 5 1
1 9 1
1 12 1
1 13 1
1 16 1
1 17 1
1 18 1
1 19 1
1 21 1
1 22 1
1 23 1
1 27 1
1 29 1
1 35 1
1 37 1
1 39 1
1 47 1
1 52 1
1 59 1
1 62 1
1 64 1
1 68 1
1 72 1
1 75 1
1 76 1
1 77 1
1 78 1
1 80 1
1 83 1
1 85 1
1 87 1
1 88 1
1 92 1
1 97 1
1 98 1
1 100 1
1 101 1
1 105 1
1 109 1
1 111 1
1 112 1
1 113 1
1 114 1
1 115 1
1 117 1
1 118 1
1 121 1
1 123 1
1 124 1
1 125 1
1 129 1
1 132 1
1 133 1
1 135 1
1 143 1
1 144 1
1 145 1
1 146 1
1 148 1
1 151 1
1 153 1
1 155 1
1 163 1
1 165 1
1 166 1
1 169 1
1 172 1
1 173 1
1 175 1
1 178 1
1 182 1
1 183 1
1 185 1
1 186 1
1 189 1
1 190 1
1 200 1
1 201 1
1 202 1
1 203 1
1 204 1
1 207 1
1 210 1
1 211 1
1 212 1
1 213 1
1 215 1
1 216 1
1 217 1
1 219 1
1 221 1
1 223 1
1 225 1
1 226 1
1 228 1
1 230 1
1 233 1
1 234 1
1 235 1
1 236 1
1 238 1
1 240 1
1 241 1
1 242 1
1 243 1
1 246 1
1 247 1
1 248 1
1 249 1
1 252 1
1 253 1
1 254 1
1 255 1
1 257 1
1 259 1
1 261 1
1 267 1
1 268 1
1 269 1
1 270 1
1 271 1
1 273 1
1 276 1
1 280 1
1 281 1
1 282 1
1 283 1
1 287 1
1 290 1
1 293 1
1 296 1
1 297 1
1 299 1
1 303 1
1 304 1
1 307 1
1 312 1
1 313 1
1 314 1
1 320 1
1 321 1
1 323 1
1 325 1
1 330 1
1 331 1
1 332 1
1 333 1
1 339 1
1 340 1
1 342 1
1 343 1
1 344 1
1 345 1
1 346 1
1 349 1
1 353 1
1 354 1
1 355 1
1 356 1
1 359 1
1 360 1
1 361 1
1 362 1
1 364 1
1 365 1
1 366 1
1 367 1
1 369 1
1 370 1
1 372 1
1 373 1
1 374 1
1 375 1
1 378 1
1 379 1
1 382 1
1 383 1
1 384 1
1 385 1
1 386 1
1 387 1
1 388 1
1 389 1
1 390 1
1 392 1
1 394 1
1 400 1
2 3 1
2 4 1
2 5 1
2 9 1
2 10 1
2 15 1
2 16 1
2 17 1
2 21 1
2 23 1
2 25 1
2 27 1
2 28 1
2 32 1
2 34 1
2 36 1
2 39 1
2 40 1
2 42 1
2 43 1
2 46 1
2 47 1
2 49 1
2 52 1
2 57 1
2 60 1
2 63 1
2 65 1
2 66 1
2 67 1
2 70 1
2 71 1
2 73 1
2 74 1
2 76 1
2 79 1
2 84 1
2 85 1
2 87 1
2 89 1
2 90 1
2 92 1
2 94 1
2 96 1
2 97 1
2 98 1
2 100 1
2 101 1
2 102 1
2 103 1
2 104 1
2 105 1
2 106 1
2 107 1
2 109 1
2 110 1
2 111 1
2 113 1
2 114 1
2 116 1
2 118 1
2 120 1
2 121 1
2 122 1
2 123 1
2 124 1
2 126 1
2 127 1
2 128 1
2 130 1
2 131 1
2 133 1
2 135 1
2 136 1
2 138 1
2 139 1
2 143 1
2 146 1
2 147 1
2 153 1
2 154 1
2 158 1
2 159 1
2 160 1
2 161 1
2 163 1
2 164 1
2 165 1
2 166 1
2 170 1
2 172 1
2 174 1
2 175 1
2 178 1
2 180 1
2 181 1
2 182 1
2 184 1
2 187 1
2 190 1
2 191 1
2 192 1
2 194 1
2 196 1
2 199 1
2 200 1
2 206 1
2 210 1
2 215 1
2 219 1
2 225 1
2 229 1
2 231 1
2 232 1
2 234 1
2 235 1
2 237 1
2 239 1
2 241 1
2 242 1
2 245 1
2 246 1
2 250 1
2 251 1
2 254 1
2 255 1
2 256 1
2 257 1
2 258 1
2 259 1
2 260 1
2 261 1
2 262 1
2 265 1
2 267 1
2 271 1
2 274 1
2 276 1
2 277 1
2 282 1
2 283 1
2 291 1
2 292 1
2 293 1
2 294 1
2 296 1
2 298 1
2 301 1
2 302 1
2 304 1
2 305 1
2 307 1
2 309 1
2 311 1
2 313 1
2 317 1
2 318 1
2 320 1
2 321 1
2 322 1
2 323 1
2 324 1
2 325 1
2 326 1
2 327 1
2 328 1
2 330 1
2 333 1
2 335 1
2 337 1
2 338 1
2 339 1
2 341 1
2 343 1
2 344 1
2 347 1
2 348 1
2 349 1
2 352 1
2 355 1
2 357 1
2 359 1
2 364 1
2 365 1
2 367 1
2 369 1
2 371 1
2 372 1
2 376 1
2 379 1
2 383 1
2 384 1
2 387 1
2 388 1
2 389 1
2 390 1
2 392 1
2 393 1
2 395 1
2 398 1
3 4 1
3 11 1
3 12 1
3 13 1
3 14 1
3 16 1
3 17 1
3 18 1
3 23 1
3 24 1
3 26 1
3 29 1
3 30 1
3 31 1
3 33 1
3 34 1
3 35 1
3 37 1
3 39 1
3 47 1
3 48 1
3 51 1
3 60 1
3 61 1
3 63 1
3 64 1
3 66 1
3 67 1
3 69 1
3 70 1
3 73 1
3 74 1
3 79 1
3 85 1
3 89 1
3 90 1
3 91 1
3 92 1
3 94 1
3 95 1
3 98 1
3 102 1
3 103 1
3 104 1
3 106 1
3 107 1
3 109 1
3 110 1
3 111 1
3 113 1
3 116 1
3 118 1
3 119 1
3 121 1
3 122 1
3 123 1
3 124 1
3 126 1
3 128 1
3 133 1
3 134 1
3 139 1
3 141 1
3 144 1
3 146 1
3 148 1
3 151 1
3 153 1
3 154 1
3 163 1
3 165 1
3 166 1
3 169 1
3 172 1
3 174 1
3 178 1
3 180 1
3 182 1
3 184 1
3 185 1
3 189 1
3 191 1
3 192 1
3 198 1
3 200 1
3 201 1
3 202 1
3 203 1
3 204 1
3 208 1
3 214 1
3 216 1
3 217 1
3 222 1
3 224 1
3 226 1
3 227 1
3 230 1
3 232 1
3 233 1
3 234 1
3 235 1
3 236 1
3 239 1
3 242 1
3 245 1
3 246 1
3 249 1
3 250 1
3 251 1
3 255 1
3 257 1
3 259 1
3 260 1
3 262 1
3 263 1
3 264 1
3 266 1
3 267 1
3 268 1
3 269 1
3 271 1
3 272 1
3 276 1
3 277 1
3 278 1
3 284 1
3 288 1
3 289 1
3 290 1
3 291 1
3 292 1
3 295 1
3 296 1
3 298 1
3 300 1
3 303 1
3 306 1
3 308 1
3 309 1
3 312 1
3 313 1
3 314 1
3 315 1
3 316 1
3 317 1
3 318 1
3 321 1
3 325 1
3 327 1
3 328 1
3 329 1
3 332 1
3 334 1
3 336 1
3 337 1
3 339 1
3 341 1
3 342 1
3 352 1
3 353 1
3 354 1
3 355 1
3 357 1
3 358 1
3 359 1
3 360 1
3 363 1
3 364 1
3 365 1
3 366 1
3 368 1
3 370 1
3 371 1
3 375 1
3 376 1
3 379 1
3 381 1
3 383 1
3 386 1
3 388 1
3 390 1
3 391 1
3 393 1
3 394 1
3 396 1
3 397 1
3 400 1
4 8 1
4 15 1
4 16 1
4 18 1
4 24 1
4 29 1
4 36 1
4 37 1
4 38 1
4 40 1
4 42 1
4 45 1
4 49 1
4 51 1
4 52 1
4 53 1
4 56 1
4 57 1
4 60 1
4 63 1
4 64 1
4 65 1
4 67 1
4 69 1
4 70 1
4 71 1
4 72 1
4 73 1
4 76 1
4 78 1
4 79 1
4 80 1
4 82 1
4 83 1
4 84 1
4 86 1
4 87 1
4 90 1
4 91 1
4 92 1
4 96 1
4 98 1
4 99 1
4 101 1
4 102 1
4 106 1
4 107 1
4 110 1
4 112 1
4 113 1
4 114 1
4 115 1
4 117 1
4 118 1
4 120 1
4 121 1
4 122 1
4 124 1
4 126 1
4 128 1
4 129 1
4 132 1
4 133 1
4 136 1
4 137 1
4 144 1
4 146 1
4 148 1
4 151 1
4 154 1
4 155 1
4 157 1
4 167 1
4 171 1
4 173 1
4 174 1
4 176 1
4 179 1
4 180 1
4 181 1
4 183 1
4 186 1
4 187 1
4 188 1
4 189 1
4 190 1
4 193 1
4 199 1
4 200 1
4 201 1
4 203 1
4 205 1
4 206 1
4 207 1
4 210 1
4 213 1
4 216 1
4 217 1
4 218 1
4 220 1
4 222 1
4 225 1
4 226 1
4 229 1
4 230 1
4 231 1
4 233 1
4 234 1
4 235 1
4 236 1
4 238 1
4 239 1
4 240 1
4 243 1
4 244 1
4 246 1
4 250 1
4 252 1
4 253 1
4 255 1
4 257 1
4 259 1
4 260 1
4 261 1
4 262 1
4 264 1
4 266 1
4 267 1
4 268 1
4 270 1
4 273 1
4 274 1
4 277 1
4 278 1
4 282 1
4 283 1
4 284 1
4 289 1
4 291 1
4 292 1
4 293 1
4 296 1
4 300 1
4 301 1
4 303 1
4 304 1
4 307 1
4 308 1
4 309 1
4 311 1
4 312 1
4 313 1
4 314 1
4 315 1
4 316 1
4 320 1
4 322 1
4 324 1
4 326 1
4 329 1
4 330 1
4 331 1
4 332 1
4 333 1
4 334 1
4 337 1
4 338 1
4 341 1
4 344 1
4 345 1
4 346 1
4 347 1
4 348 1
4 350 1
4 351 1
4 353 1
4 354 1
4 356 1
4 357 1
4 358 1
4 360 1
4 362 1
4 365 1
4 371 1
4 374 1
4 377 1
4 378 1
4 379 1
4 380 1
4 381 1
4 382 1
4 389 1
4 391 1
4 396 1
4 397 1
4 398 1
4 400 1
5 7 1
5 9 1
5 10 1
5 12 1
5 14 1
5 15 1
5 20 1
5 21 1
5 23 1
5 24 1
5 27 1
5 29 1
5 30 1
5 31 1
5 32 1
5 34 1
5 35 1
5 37 1
5 38 1
5 41 1
5 44 1
5 47 1
5 48 1
5 56 1
5 57 1
5 58 1
5 61 1
5 62 1
5 63 1
5 65 1
5 66 1
5 69 1
5 70 1
5 71 1
5 73 1
5 76 1
5 80 1
5 82 1
5 83 1
5 84 1
5 86 1
5 88 1
5 89 1
5 90 1
5 91 1
5 92 1
5 93 1
5 94 1
5 97 1
5 99 1
5 100 1
5 103 1
5 104 1
5 107 1
5 108 1
5 112 1
5 113 1
5 114 1
5 116 1
5 117 1
5 118 1
5 119 1
5 120 1
5 126 1
5 128 1
5 129 1
5 130 1
5 135 1
5 136 1
5 137 1
5 138 1
5 140 1
5 141 1
5 143 1
5 144 1
5 146 1
5 147 1
5 148 1
5 149 1
5 153 1
5 154 1
5 158 1
5 161 1
5 162 1
5 164 1
5 168 1
5 169 1
5 171 1
5 172 1
5 173 1
5 175 1
5 176 1
5 178 1
5 180 1
5 182 1
5 183 1
5 185 1
5 189 1
5 190 1
5 191 1
5 194 1
5 195 1
5 201 1
5 202 1
5 205 1
5 206 1
5 210 1
5 211 1
5 212 1
5 213 1
5 214 1
5 215 1
5 217 1
5 221 1
5 222 1
5 223 1
5 224 1
5 225 1
5 226 1
5 229 1
5 232 1
5 240 1
5 241 1
5 245 1
5 246 1
5 247 1
5 249 1
5 251 1
5 256 1
5 257 1
5 259 1
5 260 1
5 261 1
5 264 1
5 266 1
5 269 1
5 271 1
5 272 1
5 277 1
5 278 1
5 280 1
5 285 1
5 288 1
5 289 1
5 292 1
5 294 1
5 295 1
5 296 1
5 298 1
5 303 1
5 304 1
5 307 1
5 309 1
5 311 1
5 314 1
5 316 1
5 319 1
5 320 1
5 321 1
5 325 1
5 327 1
5 329 1
5 330 1
5 332 1
5 338 1
5 341 1
5 346 1
5 350 1
5 351 1
5 352 1
5 353 1
5 355 1
5 356 1
5 358 1
5 359 1
5 361 1
5 364 1
5 365 1
5 366 1
5 367 1
5 371 1
5 373 1
5 374 1
5 375 1
5 376 1
5 377 1
5 378 1
5 379 1
5 381 1
5 382 1
5 383 1
5 386 1
5 389 1
5 391 1
5 393 1
5 394 1
5 395 1
5 398 1
5 399 1
5 400 1
6 10 1
6 12 1
6 14 1
6 15 1
6 16 1
6 17 1
6 20 1
6 21 1
6 22 1
6 23 1
6 25 1
6 28 1
6 29 1
6 30 1
6 34 1
6 36 1
6 37 1
6 39 1
6 40 1
6 42 1
6 43 1
6 45 1
6 49 1
6 50 1
6 52 1
6 54 1
6 55 1
6 58 1
6 59 1
6 60 1
6 61 1
6 64 1
6 67 1
6 68 1
6 69 1
6 71 1
6 72 1
6 76 1
6 77 1
6 80 1
6 82 1
6 85 1
6 86 1
6 87 1
6 88 1
6 89 1
6 91 1
6 93 1
6 94 1
6 99 1
6 101 1
6 103 1
6 104 1
6 105 1
6 107 1
6 108 1
6 112 1
6 113 1
6 115 1
6 119 1
6 120 1
6 121 1
6 122 1
6 124 1
6 125 1
6 126 1
6 127 1
6 128 1
6 132 1
6 133 1
6 134 1
6 135 1
6 136 1
6 140 1
6 142 1
6 144 1
6 145 1
6 146 1
6 153 1
6 154 1
6 155 1
6 157 1
6 160 1
6 161 1
6 164 1
6 166 1
6 167 1
6 171 1
6 172 1
6 173 1
6 174 1
6 175 1
6 176 1
6 177 1
6 178 1
6 179 1
6 181 1
6 184 1
6 185 1
6 187 1
6 189 1
6 191 1
6 192 1
6 195 1
6 196 1
6 197 1
6 199 1
6 201 1
6 202 1
6 203 1
6 206 1
6 210 1
6 211 1
6 213 1
6 215 1
6 216 1
6 218 1
6 219 1
6 221 1
6 226 1
6 227 1
6 230 1
6 231 1
6 232 1
6 234 1
6 236 1
6 240 1
6 242 1
6 243 1
6 245 1
6 246 1
6 247 1
6 251 1
6 253 1
6 254 1
6 255 1
6 259 1
6 260 1
6 263 1
6 265 1
6 266 1
6 268 1
6 272 1
6 275 1
6 277 1
6 278 1
6 280 1
6 282 1
6 286 1
6 288 1
6 290 1
6 293 1
6 294 1
6 295 1
6 297 1
6 298 1
6 300 1
6 304 1
6 307 1
6 308 1
6 310 1
6 311 1
6 313 1
6 314 1
6 317 1
6 319 1
6 320 1
6 323 1
6 325 1
6 328 1
6 330 1
6 331 1
6 332 1
6 333 1
6 334 1
6 338 1
6 341 1
6 343 1
6 344 1
6 346 1
6 347 1
6 348 1
6 350 1
6 352 1
6 353 1
6 355 1
6 356 1
6 357 1
6 360 1
6 361 1
6 362 1
6 363 1
6 364 1
6 365 1
6 366 1
6 367 1
6 369 1
6 371 1
6 372 1
6 376 1
6 380 1
6 381 1
6 382 1
6 384 1
6 385 1
6 386 1
6 387 1
6 389 1
6 392 1
6 400 1
7 8 1
7 10 1
7 14 1
7 15 1
7 17 1
7 20 1
7 22 1
7 25 1
7 26 1
7 28 1
7 30 1
7 31 1
7 33 1
7 34 1
7 39 1
7 41 1
7 42 1
7 43 1
7 44 1
7 49 1
7 51 1
7 52 1
7 56 1
7 57 1
7 61 1
7 64 1
7 65 1
7 66 1
7 69 1
7 70 1
7 72 1
7 73 1
7 74 1
7 75 1
7 78 1
7 79 1
7 80 1
7 81 1
7 83 1
7 86 1
7 89 1
7 90 1
7 91 1
7 92 1
7 93 1
7 94 1
7 96 1
7 97 1
7 99 1
7 102 1
7 103 1
7 105 1
7 110 1
7 114 1
7 116 1
7 117 1
7 121 1
7 122 1
7 124 1
7 125 1
7 126 1
7 129 1
7 130 1
7 133 1
7 137 1
7 138 1
7 139 1
7 141 1
7 142 1
7 144 1
7 146 1
7 148 1
7 149 1
7 150 1
7 152 1
7 154 1
7 155 1
7 156 1
7 158 1
7 159 1
7 164 1
7 165 1
7 166 1
7 168 1
7 169 1
7 170 1
7 171 1
7 174 1
7 176 1
7 179 1
7 181 1
7 185 1
7 186 1
7 187 1
7 189 1
7 190 1
7 194 1
7 197 1
7 198 1
7 199 1
7 202 1
7 203 1
7 204 1
7 205 1
7 206 1
7 207 1
7 210 1
7 213 1
7 214 1
7 216 1
7 217 1
7 219 1
7 223 1
7 225 1
7 226 1
7 231 1
7 232 1
7 233 1
7 235 1
7 236 1
7 237 1
7 239 1
7 240 1
7 241 1
7 242 1
7 243 1
7 244 1
7 245 1
7 246 1
7 247 1
7 248 1
7 250 1
7 251 1
7 253 1
7 254 1
7 256 1
7 258 1
7 259 1
7 260 1
7 262 1
7 265 1
7 266 1
7 267 1
7 271 1
7 274 1
7 275 1
7 277 1
7 278 1
7 279 1
7 280 1
7 282 1
7 283 1
7 287 1
7 290 1
7 291 1
7 295 1
7 296 1
7 297 1
7 300 1
7 301 1
7 303 1
7 304 1
7 305 1
7 306 1
7 310 1
7 311 1
7 312 1
7 314 1
7 315 1
7 317 1
7 319 1
7 322 1
7 326 1
7 328 1
7 331 1
7 332 1
7 334 1
7 335 1
7 336 1
7 337 1
7 338 1
7 344 1
7 345 1
7 346 1
7 348 1
7 351 1
7 355 1
7 357 1
7 358 1
7 361 1
7 363 1
7 366 1
7 367 1
7 368 1
7 372 1
7 375 1
7 376 1
7 377 1
7 378 1
7 379 1
7 383 1
7 387 1
7 389 1
7 390 1
7 392 1
7 393 1
7 395 1
7 396 1
7 398 1
7 399 1
7 400 1
8 9 1
8 10 1
8 11 1
8 12 1
8 13 1
8 15 1
8 16 1
8 21 1
8 22 1
8 23 1
8 24 1
8 25 1
8 30 1
8 31 1
8 32 1
8 33 1
8 34 1
8 35 1
8 38 1
8 39 1
8 40 1
8 45 1
8 48 1
8 52 1
8 53 1
8 54 1
8 55 1
8 56 1
8 58 1
8 59 1
8 62 1
8 66 1
8 69 1
8 72 1
8 74 1
8 76 1
8 77 1
8 79 1
8 81 1
8 82 1
8 83 1
8 84 1
8 85 1
8 86 1
8 88 1
8 92 1
8 95 1
8 96 1
8 100 1
8 103 1
8 104 1
8 105 1
8 106 1
8 107 1
8 115 1
8 116 1
8 117 1
8 119 1
8 121 1
8 122 1
8 123 1
8 124 1
8 126 1
8 133 1
8 134 1
8 137 1
8 138 1
8 139 1
8 141 1
8 142 1
8 144 1
8 147 1
8 148 1
8 149 1
8 151 1
8 154 1
8 155 1
8 157 1
8 159 1
8 160 1
8 161 1
8 162 1
8 163 1
8 165 1
8 166 1
8 167 1
8 169 1
8 174 1
8 178 1
8 180 1
8 182 1
8 183 1
8 185 1
8 186 1
8 189 1
8 190 1
8 191 1
8 192 1
8 193 1
8 194 1
8 197 1
8 198 1
8 202 1
8 203 1
8 208 1
8 209 1
8 212 1
8 214 1
8 217 1
8 220 1
8 224 1
8 227 1
8 228 1
8 233 1
8 234 1
8 235 1
8 239 1
8 240 1
8 241 1
8 242 1
8 243 1
8 244 1
8 245 1
8 246 1
8 250 1
8 253 1
8 255 1
8 256 1
8 257 1
8 259 1
8 262 1
8 263 1
8 265 1
8 268 1
8 271 1
8 272 1
8 274 1
8 275 1
8 278 1
8 279 1
8 280 1
8 281 1
8 282 1
8 283 1
8 289 1
8 293 1
8 294 1
8 296 1
8 298 1
8 299 1
8 300 1
8 303 1
8 304 1
8 305 1
8 307 1
8 311 1
8 312 1
8 313 1
8 314 1
8 318 1
8 320 1
8 321 1
8 324 1
8 326 1
8 327 1
8 328 1
8 329 1
8 332 1
8 333 1
8 334 1
8 336 1
8 338 1
8 345 1
8 346 1
8 348 1
8 349 1
8 352 1
8 353 1
8 354 1
8 355 1
8 359 1
8 360 1
8 361 1
8 362 1
8 363 1
8 364 1
8 366 1
8 369 1
8 371 1
8 378 1
8 379 1
8 380 1
8 383 1
8 384 1
8 385 1
8 387 1
8 388 1
8 389 1
8 391 1
8 395 1
8 399 1
9 10 1
9 11 1
9 13 1
9 15 1
9 16 1
9 19 1
9 22 1
9 27 1
9 29 1
9 31 1
9 36 1
9 39 1
9 41 1
9 42 1
9 43 1
9 44 1
9 45 1
9 51 1
9 52 1
9 53 1
9 54 1
9 55 1
9 56 1
9 57 1
9 58 1
9 60 1
9 61 1
9 62 1
9 65 1
9 67 1
9 72 1
9 73 1
9 74 1
9 75 1
9 76 1
9 79 1
9 80 1
9 82 1
9 84 1
9 87 1
9 89 1
9 90 1
9 93 1
9 95 1
9 99 1
9 100 1
9 101 1
9 103 1
9 104 1
9 111 1
9 113 1
9 115 1
9 116 1
9 118 1
9 120 1
9 124 1
9 126 1
9 130 1
9 132 1
9 133 1
9 134 1
9 136 1
9 137 1
9 138 1
9 140 1
9 141 1
9 142 1
9 144 1
9 147 1
9 149 1
9 150 1
9 152 1
9 153 1
9 155 1
9 156 1
9 161 1
9 164 1
9 165 1
9 166 1
9 167 1
9 168 1
9 170 1
9 173 1
9 175 1
9 176 1
9 181 1
9 183 1
9 184 1
9 185 1
9 186 1
9 188 1
9 189 1
9 190 1
9 192 1
9 197 1
9 199 1
9 200 1
9 203 1
9 204 1
9 205 1
9 206 1
9 207 1
9 209 1
9 210 1
9 212 1
9 213 1
9 217 1
9 218 1
9 220 1
9 221 1
9 226 1
9 228 1
9 229 1
9 231 1
9 232 1
9 233 1
9 234 1
9 235 1
9 238 1
9 239 1
9 242 1
9 245 1
9 247 1
9 248 1
9 252 1
9 254 1
9 255 1
9 256 1
9 259 1
9 260 1
9 263 1
9 264 1
9 266 1
9 270 1
9 271 1
9 273 1
9 274 1
9 275 1
9 276 1
9 278 1
9 281 1
9 282 1
9 283 1
9 284 1
9 287 1
9 289 1
9 292 1
9 295 1
9 297 1
9 298 1
9 299 1
9 300 1
9 301 1
9 306 1
9 307 1
9 309 1
9 313 1
9 317 1
9 318 1
9 319 1
9 321 1
9 322 1
9 325 1
9 326 1
9 329 1
9 333 1
9 335 1
9 336 1
9 338 1
9 340 1
9 341 1
9 344 1
9 345 1
9 347 1
9 349 1
9 358 1
9 359 1
9 360 1
9 361 1
9 362 1
9 369 1
9 372 1
9 373 1
9 379 1
9 381 1
9 383 1
9 384 1
9 385 1
9 388 1
9 389 1
9 390 1
9 391 1
9 392 1
9 393 1
9 396 1
9 398 1
9 400 1
10 11 1
10 13 1
10 14 1
10 16 1
10 18 1
10 20 1
10 21 1
10 22 1
10 25 1
10 26 1
10 28 1
10 29 1
10 31 1
10 37 1
10 39 1
10 40 1
10 42 1
10 45 1
10 47 1
10 48 1
10 49 1
10 51 1
10 52 1
10 53 1
10 55 1
10 56 1
10 57 1
10 62 1
10 63 1
10 66 1
10 67 1
10 70 1
10 71 1
10 72 1
10 74 1
10 75 1
10 78 1
10 81 1
10 83 1
10 84 1
10 90 1
10 92 1
10 93 1
10 95 1
10 96 1
10 98 1
10 99 1
10 102 1
10 104 1
10 105 1
10 106 1
10 107 1
10 108 1
10 109 1
10 110 1
10 113 1
10 114 1
10 120 1
10 122 1
10 124 1
10 125 1
10 127 1
10 128 1
10 129 1
10 130 1
10 132 1
10 138 1
10 140 1
10 141 1
10 146 1
10 151 1
10 153 1
10 154 1
10 156 1
10 157 1
10 161 1
10 162 1
10 163 1
10 165 1
10 166 1
10 169 1
10 171 1
10 173 1
10 175 1
10 176 1
10 177 1
10 179 1
10 180 1
10 189 1
10 190 1
10 196 1
10 198 1
10 199 1
10 200 1
10 201 1
10 202 1
10 204 1
10 206 1
10 208 1
10 211 1
10 213 1
10 215 1
10 216 1
10 217 1
10 221 1
10 224 1
10 225 1
10 226 1
10 227 1
10 228 1
10 230 1
10 231 1
10 235 1
10 236 1
10 239 1
10 243 1
10 245 1
10 246 1
10 249 1
10 254 1
10 258 1
10 259 1
10 260 1
10 262 1
10 263 1
10 264 1
10 266 1
10 270 1
10 274 1
10 275 1
10 276 1
10 277 1
10 278 1
10 281 1
10 282 1
10 283 1
10 286 1
10 288 1
10 289 1
10 291 1
10 294 1
10 298 1
10 300 1
10 301 1
10 302 1
10 305 1
10 306 1
10 312 1
10 313 1
10 325 1
10 326 1
10 330 1
10 331 1
10 334 1
10 336 1
10 340 1
10 342 1
10 343 1
10 345 1
10 346 1
10 347 1
10 348 1
10 349 1
10 351 1
10 355 1
10 356 1
10 361 1
10 362 1
10 363 1
10 365 1
10 366 1
10 367 1
10 369 1
10 370 1
10 371 1
10 384 1
10 386 1
10 388 1
10 389 1
10 392 1
10 394 1
10 395 1
10 396 1
10 398 1
10 399 1
10 400 1
11 13 1
11 15 1
11 17 1
11 18 1
11 20 1
11 21 1
11 25 1
11 26 1
11 28 1
11 31 1
11 32 1
11 35 1
11 36 1
11 37 1
11 38 1
11 39 1
11 40 1
11 41 1
11 42 1
11 43 1
11 45 1
11 46 1
11 49 1
11 50 1
11 52 1
11 55 1
11 56 1
11 63 1
11 66 1
11 67 1
11 69 1
11 70 1
11 71 1
11 73 1
11 74 1
11 77 1
11 78 1
11 79 1
11 81 1
11 84 1
11 86 1
11 87 1
11 88 1
11 91 1
11 94 1
11 96 1
11 97 1
11 99 1
11 102 1
11 103 1
11 104 1
11 106 1
11 107 1
11 109 1
11 110 1
11 112 1
11 113 1
11 115 1
11 118 1
11 121 1
11 123 1
11 125 1
11 126 1
11 127 1
11 128 1
11 130 1
11 134 1
11 135 1
11 136 1
11 137 1
11 138 1
11 139 1
11 140 1
11 141 1
11 144 1
11 148 1
11 149 1
11 151 1
11 152 1
11 155 1
11 159 1
11 160 1
11 161 1
11 162 1
11 167 1
11 171 1
11 172 1
11 174 1
11 176 1
11 179 1
11 180 1
11 181 1
11 182 1
11 184 1
11 187 1
11 189 1
11 190 1
11 192 1
11 194 1
11 195 1
11 196 1
11 197 1
11 198 1
11 199 1
11 200 1
11 201 1
11 202 1
11 203 1
11 205 1
11 208 1
11 209 1
11 210 1
11 214 1
11 215 1
11 217 1
11 218 1
11 219 1
11 220 1
11 222 1
11 225 1
11 229 1
11 233 1
11 234 1
11 235 1
11 237 1
11 238 1
11 239 1
11 243 1
11 244 1
11 247 1
11 249 1
11 251 1
11 252 1
11 256 1
11 258 1
11 260 1
11 264 1
11 265 1
11 266 1
11 268 1
11 269 1
11 272 1
11 273 1
11 274 1
11 276 1
11 279 1
11 282 1
11 283 1
11 284 1
11 285 1
11 287 1
11 290 1
11 291 1
11 293 1
11 294 1
11 295 1
11 296 1
11 297 1
11 299 1
11 302 1
11 304 1
11 305 1
11 306 1
11 307 1
11 308 1
11 309 1
11 310 1
11 318 1
11 321 1
11 323 1
11 324 1
11 326 1
11 328 1
11 329 1
11 332 1
11 335 1
11 336 1
11 337 1
11 339 1
11 340 1
11 341 1
11 342 1
11 345 1
11 347 1
11 349 1
11 351 1
11 355 1
11 357 1
11 360 1
11 361 1
11 363 1
11 364 1
11 365 1
11 367 1
11 368 1
11 369 1
11 370 1
11 372 1
11 373 1
11 376 1
11 378 1
11 379 1
11 382 1
11 383 1
11 386 1
11 387 1
11 391 1
11 392 1
11 396 1
11 397 1
11 398 1
11 400 1
12 14 1
12 18 1
12 19 1
12 23 1
12 24 1
12 26 1
12 27 1
12 30 1
12 33 1
12 35 1
12 37 1
12 42 1
12 44 1
12 47 1
12 51 1
12 52 1
12 53 1
12 54 1
12 56 1
12 58 1
12 61 1
12 63 1
12 65 1
12 66 1
12 70 1
12 71 1
12 74 1
12 78 1
12 79 1
12 83 1
12 84 1
12 85 1
12 86 1
12 87 1
12 88 1
12 89 1
12 90 1
12 95 1
12 96 1
12 99 1
12 101 1
12 103 1
12 104 1
12 106 1
12 110 1
12 112 1
12 113 1
12 114 1
12 116 1
12 117 1
12 118 1
12 119 1
12 122 1
12 130 1
12 131 1
12 132 1
12 135 1
12 138 1
12 140 1
12 142 1
12 147 1
12 148 1
12 152 1
12 154 1
12 155 1
12 157 1
12 159 1
12 160 1
12 161 1
12 162 1
12 163 1
12 165 1
12 167 1
12 168 1
12 173 1
12 175 1
12 177 1
12 180 1
12 181 1
12 184 1
12 188 1
12 191 1
12 193 1
12 195 1
12 197 1
12 198 1
12 201 1
12 202 1
12 203 1
12 207 1
12 208 1
12 210 1
12 211 1
12 215 1
12 220 1
12 222 1
12 224 1
12 228 1
12 229 1
12 231 1
12 233 1
12 235 1
12 236 1
12 238 1
12 239 1
12 240 1
12 241 1
12 243 1
12 244 1
12 246 1
12 248 1
12 249 1
12 251 1
12 252 1
12 254 1
12 255 1
12 258 1
12 260 1
12 261 1
12 262 1
12 264 1
12 266 1
12 267 1
12 268 1
12 271 1
12 273 1
12 274 1
12 275 1
12 279 1
12 281 1
12 284 1
12 286 1
12 298 1
12 299 1
12 300 1
12 302 1
12 303 1
12 304 1
12 306 1
12 307 1
12 308 1
12 309 1
12 310 1
12 312 1
12 315 1
12 316 1
12 318 1
12 321 1
12 323 1
12 324 1
12 325 1
12 326 1
12 328 1
12 329 1
12 332 1
12 333 1
12 334 1
12 335 1
12 338 1
12 339 1
12 341 1
12 342 1
12 344 1
12 346 1
12 347 1
12 350 1
12 351 1
12 354 1
12 356 1
12 361 1
12 362 1
12 364 1
12 365 1
12 367 1
12 369 1
12 370 1
12 372 1
12 376 1
12 378 1
12 379 1
12 380 1
12 381 1
12 382 1
12 383 1
12 384 1
12 388 1
12 389 1
12 390 1
12 395 1
12 396 1
12 399 1
13 14 1
13 16 1
13 18 1
13 21 1
13 22 1
13 25 1
13 26 1
13 34 1
13 38 1
13 40 1
13 41 1
13 42 1
13 43 1
13 45 1
13 46 1
13 47 1
13 49 1
13 55 1
13 56 1
13 59 1
13 60 1
13 61 1
13 62 1
13 63 1
13 64 1
13 65 1
13 68 1
13 69 1
13 71 1
13 72 1
13 74 1
13 75 1
13 76 1
13 77 1
13 78 1
13 79 1
13 81 1
13 83 1
13 84 1
13 85 1
13 86 1
13 89 1
13 90 1
13 91 1
13 93 1
13 94 1
13 96 1
13 97 1
13 99 1
13 101 1
13 103 1
13 104 1
13 106 1
13 107 1
13 108 1
13 111 1
13 112 1
13 114 1
13 120 1
13 122 1
13 124 1
13 129 1
13 130 1
13 137 1
13 138 1
13 139 1
13 140 1
13 142 1
13 144 1
13 146 1
13 147 1
13 149 1
13 150 1
13 155 1
13 156 1
13 157 1
13 159 1
13 161 1
13 163 1
13 165 1
13 166 1
13 169 1
13 172 1
13 174 1
13 176 1
13 178 1
13 179 1
13 184 1
13 185 1
13 187 1
13 190 1
13 193 1
13 194 1
13 196 1
13 197 1
13 198 1
13 203 1
13 206 1
13 207 1
13 208 1
13 209 1
13 210 1
13 214 1
13 216 1
13 217 1
13 218 1
13 219 1
13 225 1
13 226 1
13 227 1
13 228 1
13 230 1
13 231 1
13 232 1
13 234 1
13 236 1
13 237 1
13 238 1
13 241 1
13 244 1
13 245 1
13 246 1
13 247 1
13 248 1
13 251 1
13 252 1
13 257 1
13 258 1
13 259 1
13 261 1
13 262 1
13 263 1
13 266 1
13 267 1
13 268 1
13 269 1
13 271 1
13 272 1
13 275 1
13 277 1
13 282 1
13 284 1
13 285 1
13 287 1
13 288 1
13 290 1
13 297 1
13 299 1
13 300 1
13 302 1
13 303 1
13 304 1
13 308 1
13 309 1
13 312 1
13 313 1
13 315 1
13 316 1
13 317 1
13 318 1
13 319 1
13 320 1
13 322 1
13 323 1
13 325 1
13 327 1
13 328 1
13 329 1
13 331 1
13 335 1
13 338 1
13 341 1
13 343 1
13 344 1
13 345 1
13 346 1
13 347 1
13 352 1
13 354 1
13 356 1
13 358 1
13 359 1
13 360 1
13 363 1
13 366 1
13 368 1
13 370 1
13 371 1
13 374 1
13 376 1
13 377 1
13 380 1
13 381 1
13 383 1
13 384 1
13 386 1
13 387 1
13 388 1
13 392 1
13 393 1
13 395 1
13 397 1
14 15 1
14 17 1
14 18 1
14 20 1
14 21 1
14 22 1
14 23 1
14 25 1
14 26 1
14 27 1
14 30 1
14 31 1
14 32 1
14 36 1
14 37 1
14 39 1
14 40 1
14 42 1
14 43 1
14 45 1
14 46 1
14 50 1
14 56 1
14 57 1
14 58 1
14 61 1
14 65 1
14 66 1
14 67 1
14 69 1
14 70 1
14 71 1
14 72 1
14 74 1
14 78 1
14 79 1
14 80 1
14 83 1
14 84 1
14 85 1
14 86 1
14 87 1
14 89 1
14 90 1
14 91 1
14 93 1
14 94 1
14 96 1
14 99 1
14 100 1
14 101 1
14 102 1
14 103 1
14 108 1
14 109 1
14 115 1
14 116 1
14 117 1
14 120 1
14 122 1
14 123 1
14 127 1
14 128 1
14 138 1
14 141 1
14 154 1
14 156 1
14 162 1
14 166 1
14 167 1
14 171 1
14 175 1
14 176 1
14 178 1
14 180 1
14 184 1
14 186 1
14 189 1
14 190 1
14 191 1
14 192 1
14 196 1
14 201 1
14 202 1
14 203 1
14 204 1
14 205 1
14 207 1
14 211 1
14 212 1
14 214 1
14 216 1
14 220 1
14 223 1
14 229 1
14 231 1
14 233 1
14 234 1
14 236 1
14 239 1
14 243 1
14 244 1
14 247 1
14 249 1
14 250 1
14 252 1
14 253 1
14 257 1
14 263 1
14 264 1
14 265 1
14 266 1
14 267 1
14 268 1
14 278 1
14 279 1
14 280 1
14 281 1
14 286 1
14 287 1
14 288 1
14 289 1
14 290 1
14 292 1
14 294 1
14 295 1
14 297 1
14 299 1
14 304 1
14 306 1
14 308 1
14 309 1
14 310 1
14 313 1
14 314 1
14 315 1
14 324 1
14 326 1
14 327 1
14 330 1
14 332 1
14 333 1
14 334 1
14 335 1
14 336 1
14 337 1
14 338 1
14 339 1
14 341 1
14 343 1
14 344 1
14 345 1
14 349 1
14 351 1
14 353 1
14 354 1
14 355 1
14 357 1
14 361 1
14 362 1
14 365 1
14 366 1
14 369 1
14 370 1
14 371 1
14 372 1
14 373 1
14 376 1
14 377 1
14 380 1
14 382 1
14 383 1
14 385 1
14 390 1
14 391 1
14 392 1
14 393 1
14 394 1
14 398 1
14 399 1
15 18 1
15 20 1
15 21 1
15 26 1
15 27 1
15 29 1
15 30 1
15 32 1
15 35 1
15 36 1
15 38 1
15 40 1
15 42 1
15 44 1
15 48 1
15 49 1
15 52 1
15 54 1
15 55 1
15 56 1
15 57 1
15 58 1
15 63 1
15 64 1
15 65 1
15 66 1
15 68 1
15 69 1
15 70 1
15 72 1
15 75 1
15 76 1
15 77 1
15 78 1
15 80 1
15 81 1
15 88 1
15 89 1
15 94 1
15 95 1
15 97 1
15 99 1
15 101 1
15 105 1
15 106 1
15 107 1
15 110 1
15 111 1
15 115 1
15 116 1
15 118 1
15 122 1
15 124 1
15 127 1
15 130 1
15 131 1
15 133 1
15 134 1
15 137 1
15 138 1
15 140 1
15 141 1
15 144 1
15 146 1
15 148 1
15 149 1
15 150 1
15 151 1
15 155 1
15 156 1
15 158 1
15 160 1
15 162 1
15 163 1
15 164 1
15 165 1
15 166 1
15 169 1
15 170 1
15 173 1
15 178 1
15 179 1
15 181 1
15 182 1
15 185 1
15 187 1
15 189 1
15 191 1
15 193 1
15 194 1
15 197 1
15 199 1
15 202 1
15 203 1
15 208 1
15 209 1
15 211 1
15 212 1
15 213 1
15 215 1
15 217 1
15 218 1
15 219 1
15 220 1
15 221 1
15 222 1
15 223 1
15 224 1
15 228 1
15 229 1
15 230 1
15 232 1
15 234 1
15 235 1
15 236 1
15 238 1
15 240 1
15 244 1
15 248 1
15 249 1
15 250 1
15 251 1
15 256 1
15 259 1
15 260 1
15 261 1
15 262 1
15 263 1
15 265 1
15 267 1
15 268 1
15 270 1
15 271 1
15 273 1
15 280 1
15 282 1
15 284 1
15 286 1
15 287 1
15 288 1
15 289 1
15 296 1
15 298 1
15 299 1
15 300 1
15 301 1
15 307 1
15 308 1
15 309 1
15 310 1
15 313 1
15 314 1
15 315 1
15 316 1
15 318 1
15 320 1
15 321 1
15 322 1
15 324 1
15 325 1
15 326 1
15 327 1
15 328 1
15 331 1
15 332 1
15 334 1
15 337 1
15 338 1
15 341 1
15 347 1
15 348 1
15 349 1
15 350 1
15 351 1
15 352 1
15 353 1
15 355 1
15 357 1
15 360 1
15 362 1
15 363 1
15 367 1
15 368 1
15 370 1
15 374 1
15 376 1
15 379 1
15 383 1
15 384 1
15 385 1
15 387 1
15 390 1
15 393 1
15 394 1
15 395 1
15 396 1
15 400 1
16 18 1
16 19 1
16 26 1
16 28 1
16 32 1
16 33 1
16 35 1
16 36 1
16 38 1
16 40 1
16 41 1
16 42 1
16 46 1
16 47 1
16 48 1
16 49 1
16 52 1
16 56 1
16 57 1
16 58 1
16 62 1
16 63 1
16 64 1
16 65 1
16 68 1
16 70 1
16 71 1
16 72 1
16 73 1
16 74 1
16 76 1
16 77 1
16 78 1
16 84 1
16 85 1
16 86 1
16 88 1
16 90 1
16 91 1
16 92 1
16 97 1
16 98 1
16 100 1
16 102 1
16 103 1
16 104 1
16 105 1
16 106 1
16 107 1
16 109 1
16 110 1
16 111 1
16 112 1
16 114 1
16 118 1
16 119 1
16 120 1
16 124 1
16 125 1
16 127 1
16 129 1
16 130 1
16 132 1
16 135 1
16 140 1
16 143 1
16 144 1
16 145 1
16 146 1
16 147 1
16 149 1
16 151 1
16 152 1
16 153 1
16 155 1
16 159 1
16 164 1
16 166 1
16 167 1
16 168 1
16 174 1
16 175 1
16 177 1
16 178 1
16 182 1
16 184 1
16 185 1
16 186 1
16 189 1
16 194 1
16 195 1
16 196 1
16 203 1
16 204 1
16 206 1
16 207 1
16 208 1
16 210 1
16 213 1
16 216 1
16 220 1
16 222 1
16 224 1
16 226 1
16 229 1
16 231 1
16 233 1
16 234 1
16 235 1
16 236 1
16 239 1
16 240 1
16 242 1
16 243 1
16 244 1
16 246 1
16 247 1
16 250 1
16 252 1
16 257 1
16 259 1
16 261 1
16 262 1
16 263 1
16 268 1
16 269 1
16 270 1
16 272 1
16 274 1
16 275 1
16 277 1
16 279 1
16 281 1
16 282 1
16 284 1
16 285 1
16 289 1
16 290 1
16 291 1
16 292 1
16 295 1
16 296 1
16 297 1
16 298 1
16 300 1
16 302 1
16 304 1
16 306 1
16 310 1
16 311 1
16 312 1
16 314 1
16 315 1
16 316 1
16 318 1
16 320 1
16 321 1
16 325 1
16 327 1
16 329 1
16 333 1
16 339 1
16 340 1
16 344 1
16 347 1
16 350 1
16 353 1
16 356 1
16 357 1
16 360 1
16 367 1
16 368 1
16 369 1
16 372 1
16 373 1
16 374 1
16 378 1
16 381 1
16 384 1
16 385 1
16 386 1
16 389 1
16 395 1
16 396 1
16 399 1
16 400 1
17 18 1
17 19 1
17 20 1
17 21 1
17 22 1
17 24 1
17 25 1
17 26 1
17 27 1
17 29 1
17 33 1
17 35 1
17 37 1
17 43 1
17 45 1
17 46 1
17 47 1
17 48 1
17 49 1
17 55 1
17 56 1
17 58 1
17 59 1
17 60 1
17 61 1
17 64 1
17 67 1
17 68 1
17 72 1
17 73 1
17 74 1
17 75 1
17 76 1
17 80 1
17 81 1
17 84 1
17 85 1
17 86 1
17 87 1
17 88 1
17 91 1
17 92 1
17 93 1
17 96 1
17 99 1
17 101 1
17 102 1
17 103 1
17 104 1
17 105 1
17 106 1
17 108 1
17 109 1
17 111 1
17 112 1
17 113 1
17 114 1
17 115 1
17 117 1
17 119 1
17 120 1
17 121 1
17 122 1
17 123 1
17 124 1
17 125 1
17 129 1
17 135 1
17 136 1
17 137 1
17 139 1
17 140 1
17 142 1
17 143 1
17 144 1
17 145 1
17 147 1
17 149 1
17 150 1
17 152 1
17 153 1
17 154 1
17 158 1
17 159 1
17 160 1
17 162 1
17 163 1
17 166 1
17 168 1
17 170 1
17 171 1
17 173 1
17 177 1
17 179 1
17 181 1
17 182 1
17 183 1
17 184 1
17 185 1
17 188 1
17 189 1
17 190 1
17 192 1
17 196 1
17 199 1
17 203 1
17 204 1
17 206 1
17 207 1
17 209 1
17 212 1
17 213 1
17 216 1
17 221 1
17 225 1
17 227 1
17 228 1
17 234 1
17 235 1
17 236 1
17 238 1
17 239 1
17 240 1
17 241 1
17 244 1
17 245 1
17 246 1
17 249 1
17 250 1
17 253 1
17 256 1
17 258 1
17 260 1
17 263 1
17 266 1
17 274 1
17 280 1
17 285 1
17 287 1
17 288 1
17 295 1
17 296 1
17 297 1
17 299 1
17 302 1
17 304 1
17 305 1
17 307 1
17 308 1
17 309 1
17 310 1
17 311 1
17 312 1
17 314 1
17 315 1
17 316 1
17 319 1
17 320 1
17 321 1
17 322 1
17 324 1
17 326 1
17 328 1
17 329 1
17 336 1
17 337 1
17 338 1
17 339 1
17 341 1
17 342 1
17 347 1
17 348 1
17 349 1
17 350 1
17 354 1
17 356 1
17 359 1
17 361 1
17 362 1
17 363 1
17 365 1
17 366 1
17 367 1
17 369 1
17 370 1
17 371 1
17 372 1
17 374 1
17 375 1
17 376 1
17 378 1
17 379 1
17 380 1
17 383 1
17 384 1
17 385 1
17 386 1
17 390 1
17 392 1
17 395 1
17 397 1
17 398 1
17 399 1
18 19 1
18 21 1
18 22 1
18 24 1
18 25 1
18 29 1
18 30 1
18 32 1
18 36 1
18 39 1
18 40 1
18 42 1
18 43 1
18 46 1
18 48 1
18 49 1
18 50 1
18 52 1
18 54 1
18 55 1
18 58 1
18 62 1
18 63 1
18 64 1
18 65 1
18 66 1
18 70 1
18 71 1
18 72 1
18 73 1
18 74 1
18 75 1
18 79 1
18 80 1
18 81 1
18 83 1
18 85 1
18 88 1
18 90 1
18 91 1
18 92 1
18 94 1
18 97 1
18 98 1
18 101 1
18 103 1
18 104 1
18 105 1
18 106 1
18 107 1
18 108 1
18 109 1
18 110 1
18 111 1
18 113 1
18 115 1
18 116 1
18 117 1
18 118 1
18 120 1
18 123 1
18 124 1
18 126 1
18 127 1
18 128 1
18 129 1
18 131 1
18 132 1
18 134 1
18 139 1
18 141 1
18 143 1
18 145 1
18 147 1
18 149 1
18 153 1
18 154 1
18 155 1
18 156 1
18 157 1
18 158 1
18 159 1
18 160 1
18 169 1
18 171 1
18 181 1
18 182 1
18 189 1
18 191 1
18 194 1
18 195 1
18 199 1
18 200 1
18 203 1
18 204 1
18 205 1
18 207 1
18 208 1
18 209 1
18 213 1
18 214 1
18 215 1
18 216 1
18 217 1
18 219 1
18 220 1
18 223 1
18 224 1
18 230 1
18 234 1
18 238 1
18 240 1
18 241 1
18 243 1
18 245 1
18 246 1
18 248 1
18 249 1
18 252 1
18 253 1
18 254 1
18 255 1
18 256 1
18 258 1
18 260 1
18 261 1
18 269 1
18 271 1
18 272 1
18 274 1
18 275 1
18 279 1
18 281 1
18 282 1
18 285 1
18 286 1
18 290 1
18 291 1
18 292 1
18 294 1
18 295 1
18 297 1
18 298 1
18 300 1
18 304 1
18 305 1
18 307 1
18 310 1
18 313 1
18 315 1
18 317 1
18 318 1
18 319 1
18 320 1
18 321 1
18 323 1
18 324 1
18 326 1
18 328 1
18 331 1
18 332 1
18 333 1
18 334 1
18 336 1
18 337 1
18 338 1
18 339 1
18 341 1
18 346 1
18 347 1
18 349 1
18 352 1
18 353 1
18 354 1
18 356 1
18 357 1
18 359 1
18 360 1
18 361 1
18 363 1
18 364 1
18 365 1
18 366 1
18 368 1
18 369 1
18 370 1
18 371 1
18 378 1
18 379 1
18 384 1
18 388 1
18 389 1
18 390 1
18 391 1
18 392 1
18 393 1
18 396 1
18 397 1
18 398 1
19 20 1
19 22 1
19 23 1
19 24 1
19 25 1
19 27 1
19 28 1
19 29 1
19 31 1
19 32 1
19 35 1
19 36 1
19 38 1
19 39 1
19 42 1
19 43 1
19 47 1
19 48 1
19 49 1
19 52 1
19 53 1
19 54 1
19 56 1
19 57 1
19 60 1
19 61 1
19 62 1
19 63 1
19 66 1
19 67 1
19 68 1
19 70 1
19 71 1
19 73 1
19 74 1
19 76 1
19 77 1
19 79 1
19 80 1
19 85 1
19 86 1
19 87 1
19 88 1
19 89 1
19 90 1
19 91 1
19 92 1
19 93 1
19 95 1
19 96 1
19 98 1
19 101 1
19 102 1
19 103 1
19 110 1
19 111 1
19 113 1
19 116 1
19 117 1
19 119 1
19 120 1
19 121 1
19 125 1
19 126 1
19 128 1
19 132 1
19 134 1
19 136 1
19 137 1
19 141 1
19 142 1
19 144 1
19 146 1
19 147 1
19 148 1
19 149 1
19 152 1
19 153 1
19 161 1
19 167 1
19 169 1
19 170 1
19 172 1
19 173 1
19 174 1
19 176 1
19 177 1
19 178 1
19 179 1
19 181 1
19 182 1
19 184 1
19 187 1
19 189 1
19 191 1
19 192 1
19 193 1
19 195 1
19 196 1
19 197 1
19 198 1
19 201 1
19 203 1
19 206 1
19 208 1
19 209 1
19 210 1
19 212 1
19 216 1
19 217 1
19 219 1
19 223 1
19 224 1
19 225 1
19 226 1
19 227 1
19 230 1
19 232 1
19 234 1
19 237 1
19 241 1
19 245 1
19 247 1
19 250 1
19 251 1
19 252 1
19 253 1
19 259 1
19 262 1
19 264 1
19 265 1
19 267 1
19 271 1
19 274 1
19 276 1
19 279 1
19 280 1
19 281 1
19 282 1
19 284 1
19 289 1
19 290 1
19 292 1
19 293 1
19 299 1
19 300 1
19 302 1
19 303 1
19 304 1
19 305 1
19 308 1
19 313 1
19 315 1
19 316 1
19 317 1
19 320 1
19 321 1
19 324 1
19 325 1
19 326 1
19 327 1
19 332 1
19 333 1
19 334 1
19 338 1
19 340 1
19 343 1
19 344 1
19 345 1
19 346 1
19 347 1
19 348 1
19 349 1
19 350 1
19 352 1
19 354 1
19 359 1
19 362 1
19 363 1
19 365 1
19 367 1
19 368 1
19 369 1
19 370 1
19 372 1
19 375 1
19 378 1
19 379 1
19 380 1
19 381 1
19 383 1
19 384 1
19 385 1
19 390 1
19 391 1
19 392 1
19 393 1
19 395 1
19 397 1
19 398 1
20 21 1
20 22 1
20 24 1
20 29 1
20 31 1
20 34 1
20 37 1
20 42 1
20 43 1
20 44 1
20 46 1
20 50 1
20 51 1
20 52 1
20 54 1
20 55 1
20 57 1
20 60 1
20 63 1
20 64 1
20 72 1
20 74 1
20 75 1
20 76 1
20 77 1
20 78 1
20 79 1
20 84 1
20 86 1
20 87 1
20 91 1
20 93 1
20 94 1
20 97 1
20 101 1
20 104 1
20 106 1
20 107 1
20 108 1
20 110 1
20 111 1
20 112 1
20 114 1
20 117 1
20 119 1
20 120 1
20 121 1
20 132 1
20 133 1
20 135 1
20 136 1
20 137 1
20 138 1
20 143 1
20 144 1
20 145 1
20 146 1
20 149 1
20 150 1
20 155 1
20 160 1
20 161 1
20 162 1
20 163 1
20 166 1
20 171 1
20 172 1
20 173 1
20 178 1
20 179 1
20 183 1
20 184 1
20 187 1
20 188 1
20 189 1
20 195 1
20 196 1
20 197 1
20 198 1
20 199 1
20 200 1
20 203 1
20 204 1
20 205 1
20 208 1
20 209 1
20 211 1
20 212 1
20 217 1
20 221 1
20 223 1
20 225 1
20 227 1
20 229 1
20 230 1
20 234 1
20 235 1
20 237 1
20 239 1
20 242 1
20 246 1
20 247 1
20 248 1
20 250 1
20 254 1
20 256 1
20 257 1
20 260 1
20 263 1
20 264 1
20 266 1
20 267 1
20 268 1
20 270 1
20 274 1
20 275 1
20 276 1
20 277 1
20 280 1
20 282 1
20 283 1
20 287 1
20 289 1
20 290 1
20 292 1
20 301 1
20 302 1
20 303 1
20 307 1
20 308 1
20 309 1
20 310 1
20 311 1
20 312 1
20 313 1
20 314 1
20 315 1
20 316 1
20 318 1
20 320 1
20 321 1
20 326 1
20 329 1
20 330 1
20 332 1
20 334 1
20 335 1
20 336 1
20 339 1
20 340 1
20 342 1
20 343 1
20 344 1
20 347 1
20 350 1
20 353 1
20 354 1
20 358 1
20 362 1
20 364 1
20 365 1
20 366 1
20 367 1
20 374 1
20 377 1
20 378 1
20 379 1
20 381 1
20 382 1
20 384 1
20 385 1
20 387 1
20 389 1
20 394 1
20 395 1
20 400 1
21 22 1
21 25 1
21 26 1
21 29 1
21 32 1
21 33 1
21 37 1
21 38 1
21 40 1
21 44 1
21 45 1
21 46 1
21 48 1
21 50 1
21 51 1
21 53 1
21 54 1
21 56 1
21 57 1
21 65 1
21 66 1
21 67 1
21 68 1
21 70 1
21 72 1
21 74 1
21 76 1
21 77 1
21 78 1
21 87 1
21 88 1
21 90 1
21 92 1
21 94 1
21 98 1
21 99 1
21 101 1
21 103 1
21 105 1
21 107 1
21 108 1
21 109 1
21 111 1
21 114 1
21 120 1
21 122 1
21 124 1
21 126 1
21 127 1
21 129 1
21 131 1
21 133 1
21 134 1
21 137 1
21 139 1
21 140 1
21 142 1
21 143 1
21 144 1
21 145 1
21 148 1
21 149 1
21 150 1
21 152 1
21 154 1
21 155 1
21 159 1
21 160 1
21 161 1
21 165 1
21 167 1
21 168 1
21 170 1
21 172 1
21 174 1
21 175 1
21 176 1
21 180 1
21 181 1
21 182 1
21 183 1
21 184 1
21 187 1
21 189 1
21 190 1
21 192 1
21 193 1
21 195 1
21 196 1
21 197 1
21 198 1
21 203 1
21 204 1
21 206 1
21 207 1
21 208 1
21 209 1
21 210 1
21 213 1
21 216 1
21 217 1
21 221 1
21 223 1
21 225 1
21 226 1
21 227 1
21 229 1
21 232 1
21 235 1
21 236 1
21 240 1
21 242 1
21 244 1
21 248 1
21 249 1
21 250 1
21 254 1
21 255 1
21 256 1
21 257 1
21 258 1
21 261 1
21 262 1
21 265 1
21 266 1
21 268 1
21 269 1
21 271 1
21 272 1
21 274 1
21 275 1
21 276 1
21 281 1
21 286 1
21 287 1
21 289 1
21 293 1
21 294 1
21 295 1
21 296 1
21 298 1
21 299 1
21 306 1
21 307 1
21 308 1
21 309 1
21 311 1
21 313 1
21 314 1
21 316 1
21 317 1
21 319 1
21 321 1
21 323 1
21 325 1
21 328 1
21 329 1
21 330 1
21 332 1
21 337 1
21 341 1
21 342 1
21 343 1
21 345 1
21 346 1
21 347 1
21 348 1
21 350 1
21 352 1
21 353 1
21 354 1
21 356 1
21 359 1
21 362 1
21 363 1
21 365 1
21 369 1
21 370 1
21 371 1
21 377 1
21 379 1
21 381 1
21 382 1
21 383 1
21 384 1
21 385 1
21 386 1
21 388 1
21 390 1
21 391 1
21 394 1
21 398 1
21 399 1
21 400 1
22 25 1
22 26 1
22 28 1
22 29 1
22 31 1
22 34 1
22 38 1
22 41 1
22 42 1
22 43 1
22 45 1
22 53 1
22 58 1
22 61 1
22 65 1
22 66 1
22 67 1
22 68 1
22 69 1
22 73 1
22 75 1
22 78 1
22 79 1
22 80 1
22 82 1
22 83 1
22 87 1
22 89 1
22 90 1
22 92 1
22 94 1
22 96 1
22 97 1
22 98 1
22 99 1
22 101 1
22 102 1
22 105 1
22 107 1
22 113 1
22 116 1
22 121 1
22 122 1
22 123 1
22 124 1
22 125 1
22 127 1
22 129 1
22 132 1
22 133 1
22 134 1
22 136 1
22 137 1
22 138 1
22 143 1
22 145 1
22 146 1
22 152 1
22 155 1
22 156 1
22 159 1
22 161 1
22 162 1
22 164 1
22 165 1
22 168 1
22 169 1
22 171 1
22 173 1
22 181 1
22 182 1
22 184 1
22 185 1
22 186 1
22 190 1
22 191 1
22 192 1
22 193 1
22 194 1
22 197 1
22 198 1
22 200 1
22 202 1
22 203 1
22 204 1
22 205 1
22 206 1
22 207 1
22 209 1
22 212 1
22 213 1
22 216 1
22 220 1
22 221 1
22 222 1
22 223 1
22 224 1
22 225 1
22 229 1
22 231 1
22 232 1
22 233 1
22 234 1
22 236 1
22 237 1
22 240 1
22 241 1
22 245 1
22 254 1
22 255 1
22 256 1
22 257 1
22 258 1
22 261 1
22 264 1
22 265 1
22 266 1
22 267 1
22 270 1
22 271 1
22 272 1
22 274 1
22 277 1
22 279 1
22 281 1
22 282 1
22 288 1
22 289 1
22 292 1
22 295 1
22 299 1
22 303 1
22 304 1
22 307 1
22 309 1
22 313 1
22 314 1
22 315 1
22 317 1
22 318 1
22 319 1
22 320 1
22 323 1
22 324 1
22 325 1
22 328 1
22 329 1
22 330 1
22 334 1
22 335 1
22 337 1
22 339 1
22 341 1
22 343 1
22 344 1
22 345 1
22 346 1
22 347 1
22 348 1
22 349 1
22 352 1
22 353 1
22 355 1
22 357 1
22 358 1
22 360 1
22 363 1
22 365 1
22 366 1
22 367 1
22 368 1
22 370 1
22 372 1
22 373 1
22 376 1
22 377 1
22 378 1
22 382 1
22 384 1
22 385 1
22 388 1
22 389 1
22 395 1
22 397 1
22 398 1
23 25 1
23 27 1
23 28 1
23 29 1
23 31 1
23 32 1
23 35 1
23 38 1
23 42 1
23 44 1
23 45 1
23 46 1
23 47 1
23 52 1
23 53 1
23 55 1
23 58 1
23 59 1
23 60 1
23 64 1
23 67 1
23 68 1
23 70 1
23 74 1
23 75 1
23 78 1
23 84 1
23 85 1
23 87 1
23 88 1
23 89 1
23 90 1
23 91 1
23 92 1
23 96 1
23 100 1
23 101 1
23 102 1
23 107 1
23 109 1
23 111 1
23 113 1
23 114 1
23 117 1
23 120 1
23 121 1
23 122 1
23 123 1
23 125 1
23 127 1
23 131 1
23 133 1
23 134 1
23 135 1
23 139 1
23 140 1
23 144 1
23 151 1
23 156 1
23 158 1
23 160 1
23 164 1
23 166 1
23 169 1
23 170 1
23 173 1
23 177 1
23 180 1
23 181 1
23 182 1
23 184 1
23 187 1
23 188 1
23 190 1
23 191 1
23 193 1
23 194 1
23 203 1
23 205 1
23 206 1
23 212 1
23 218 1
23 220 1
23 221 1
23 222 1
23 224 1
23 227 1
23 229 1
23 231 1
23 233 1
23 237 1
23 239 1
23 241 1
23 242 1
23 243 1
23 244 1
23 249 1
23 252 1
23 253 1
23 255 1
23 256 1
23 261 1
23 262 1
23 266 1
23 267 1
23 268 1
23 269 1
23 271 1
23 272 1
23 274 1
23 277 1
23 279 1
23 280 1
23 281 1
23 282 1
23 285 1
23 286 1
23 290 1
23 291 1
23 292 1
23 293 1
23 294 1
23 296 1
23 298 1
23 299 1
23 302 1
23 303 1
23 308 1
23 309 1
23 311 1
23 313 1
23 314 1
23 315 1
23 316 1
23 317 1
23 319 1
23 324 1
23 327 1
23 328 1
23 333 1
23 334 1
23 335 1
23 336 1
23 339 1
23 340 1
23 344 1
23 346 1
23 349 1
23 352 1
23 353 1
23 354 1
23 355 1
23 359 1
23 361 1
23 362 1
23 363 1
23 365 1
23 368 1
23 371 1
23 372 1
23 373 1
23 374 1
23 375 1
23 376 1
23 377 1
23 379 1
23 380 1
23 383 1
23 385 1
23 389 1
23 390 1
23 393 1
23 395 1
23 396 1
23 399 1
23 400 1
24 28 1
24 30 1
24 32 1
24 37 1
24 38 1
24 40 1
24 43 1
24 44 1
24 50 1
24 51 1
24 53 1
24 56 1
24 57 1
24 58 1
24 59 1
24 60 1
24 61 1
24 63 1
24 64 1
24 65 1
24 66 1
24 69 1
24 70 1
24 71 1
24 74 1
24 77 1
24 79 1
24 80 1
24 81 1
24 84 1
24 86 1
24 87 1
24 88 1
24 91 1
24 96 1
24 101 1
24 104 1
24 105 1
24 110 1
24 113 1
24 115 1
24 118 1
24 121 1
24 122 1
24 123 1
24 124 1
24 125 1
24 126 1
24 127 1
24 128 1
24 130 1
24 131 1
24 132 1
24 133 1
24 135 1
24 136 1
24 140 1
24 145 1
24 148 1
24 149 1
24 152 1
24 154 1
24 156 1
24 157 1
24 159 1
24 160 1
24 162 1
24 163 1
24 164 1
24 166 1
24 167 1
24 168 1
24 169 1
24 170 1
24 171 1
24 172 1
24 173 1
24 174 1
24 175 1
24 179 1
24 181 1
24 183 1
24 184 1
24 185 1
24 187 1
24 188 1
24 190 1
24 193 1
24 196 1
24 197 1
24 198 1
24 200 1
24 202 1
24 203 1
24 206 1
24 208 1
24 211 1
24 212 1
24 214 1
24 215 1
24 217 1
24 218 1
24 219 1
24 220 1
24 224 1
24 226 1
24 229 1
24 233 1
24 234 1
24 237 1
24 238 1
24 240 1
24 241 1
24 242 1
24 243 1
24 249 1
24 254 1
24 255 1
24 256 1
24 260 1
24 261 1
24 263 1
24 264 1
24 267 1
24 269 1
24 271 1
24 272 1
24 274 1
24 275 1
24 276 1
24 277 1
24 279 1
24 280 1
24 281 1
24 282 1
24 283 1
24 286 1
24 287 1
24 290 1
24 292 1
24 303 1
24 305 1
24 306 1
24 307 1
24 308 1
24 311 1
24 314 1
24 317 1
24 319 1
24 320 1
24 325 1
24 327 1
24 329 1
24 332 1
24 333 1
24 336 1
24 338 1
24 344 1
24 345 1
24 346 1
24 347 1
24 349 1
24 350 1
24 351 1
24 356 1
24 357 1
24 359 1
24 361 1
24 362 1
24 367 1
24 372 1
24 374 1
24 377 1
24 380 1
24 381 1
24 383 1
24 385 1
24 386 1
24 387 1
24 391 1
24 392 1
24 394 1
24 395 1
24 396 1
24 397 1
24 398 1
24 399 1
25 26 1
25 28 1
25 31 1
25 33 1
25 34 1
25 35 1
25 37 1
25 40 1
25 41 1
25 46 1
25 47 1
25 52 1
25 54 1
25 57 1
25 58 1
25 59 1
25 60 1
25 61 1
25 64 1
25 65 1
25 68 1
25 74 1
25 76 1
25 79 1
25 80 1
25 82 1
25 86 1
25 89 1
25 90 1
25 94 1
25 97 1
25 99 1
25 102 1
25 104 1
25 105 1
25 106 1
25 108 1
25 109 1
25 110 1
25 111 1
25 114 1
25 116 1
25 117 1
25 118 1
25 119 1
25 120 1
25 121 1
25 123 1
25 124 1
25 125 1
25 126 1
25 127 1
25 130 1
25 131 1
25 133 1
25 134 1
25 135 1
25 137 1
25 138 1
25 140 1
25 141 1
25 142 1
25 143 1
25 144 1
25 145 1
25 147 1
25 150 1
25 151 1
25 152 1
25 153 1
25 154 1
25 155 1
25 157 1
25 158 1
25 159 1
25 160 1
25 171 1
25 172 1
25 173 1
25 174 1
25 175 1
25 176 1
25 181 1
25 182 1
25 185 1
25 186 1
25 187 1
25 188 1
25 189 1
25 191 1
25 192 1
25 193 1
25 194 1
25 196 1
25 201 1
25 202 1
25 204 1
25 205 1
25 206 1
25 214 1
25 215 1
25 217 1
25 219 1
25 221 1
25 224 1
25 227 1
25 228 1
25 230 1
25 231 1
25 233 1
25 241 1
25 242 1
25 244 1
25 245 1
25 246 1
25 250 1
25 255 1
25 256 1
25 260 1
25 263 1
25 264 1
25 266 1
25 267 1
25 271 1
25 272 1
25 274 1
25 275 1
25 276 1
25 277 1
25 278 1
25 279 1
25 281 1
25 284 1
25 287 1
25 289 1
25 290 1
25 292 1
25 293 1
25 297 1
25 301 1
25 302 1
25 305 1
25 306 1
25 307 1
25 308 1
25 309 1
25 310 1
25 313 1
25 314 1
25 316 1
25 317 1
25 318 1
25 320 1
25 321 1
25 322 1
25 324 1
25 325 1
25 326 1
25 327 1
25 328 1
25 331 1
25 332 1
25 334 1
25 335 1
25 337 1
25 338 1
25 339 1
25 341 1
25 342 1
25 343 1
25 346 1
25 349 1
25 350 1
25 351 1
25 352 1
25 356 1
25 361 1
25 364 1
25 366 1
25 367 1
25 368 1
25 369 1
25 370 1
25 372 1
25 373 1
25 374 1
25 375 1
25 376 1
25 377 1
25 380 1
25 384 1
25 386 1
25 389 1
25 390 1
25 393 1
25 394 1
25 396 1
25 397 1
25 399 1
26 27 1
26 28 1
26 29 1
26 31 1
26 32 1
26 37 1
26 38 1
26 39 1
26 42 1
26 43 1
26 46 1
26 48 1
26 54 1
26 56 1
26 59 1
26 63 1
26 67 1
26 69 1
26 72 1
26 74 1
26 80 1
26 81 1
26 84 1
26 87 1
26 92 1
26 96 1
26 97 1
26 98 1
26 99 1
26 102 1
26 105 1
26 107 1
26 109 1
26 111 1
26 113 1
26 114 1
26 116 1
26 118 1
26 120 1
26 123 1
26 125 1
26 126 1
26 129 1
26 131 1
26 132 1
26 136 1
26 139 1
26 142 1
26 143 1
26 144 1
26 145 1
26 146 1
26 147 1
26 148 1
26 149 1
26 150 1
26 151 1
26 152 1
26 157 1
26 160 1
26 161 1
26 163 1
26 164 1
26 168 1
26 172 1
26 173 1
26 174 1
26 175 1
26 176 1
26 177 1
26 178 1
26 189 1
26 190 1
26 191 1
26 194 1
26 195 1
26 196 1
26 197 1
26 206 1
26 207 1
26 208 1
26 212 1
26 213 1
26 216 1
26 217 1
26 223 1
26 224 1
26 225 1
26 229 1
26 230 1
26 232 1
26 234 1
26 240 1
26 242 1
26 247 1
26 248 1
26 249 1
26 254 1
26 255 1
26 258 1
26 260 1
26 262 1
26 266 1
26 267 1
26 268 1
26 269 1
26 270 1
26 271 1
26 273 1
26 276 1
26 282 1
26 284 1
26 287 1
26 294 1
26 295 1
26 296 1
26 299 1
26 300 1
26 307 1
26 308 1
26 309 1
26 311 1
26 312 1
26 313 1
26 315 1
26 317 1
26 319 1
26 320 1
26 321 1
26 322 1
26 323 1
26 326 1
26 327 1
26 328 1
26 331 1
26 332 1
26 333 1
26 334 1
26 335 1
26 336 1
26 340 1
26 343 1
26 345 1
26 349 1
26 350 1
26 351 1
26 352 1
26 353 1
26 354 1
26 355 1
26 359 1
26 360 1
26 361 1
26 366 1
26 367 1
26 369 1
26 373 1
26 374 1
26 375 1
26 378 1
26 379 1
26 381 1
26 383 1
26 384 1
26 385 1
26 387 1
26 389 1
26 391 1
26 393 1
26 395 1
26 396 1
26 397 1
26 398 1
26 400 1
27 30 1
27 31 1
27 32 1
27 33 1
27 36 1
27 37 1
27 40 1
27 41 1
27 42 1
27 43 1
27 45 1
27 50 1
27 51 1
27 54 1
27 55 1
27 56 1
27 57 1
27 58 1
27 60 1
27 62 1
27 63 1
27 65 1
27 66 1
27 67 1
27 70 1
27 73 1
27 74 1
27 76 1
27 79 1
27 81 1
27 83 1
27 85 1
27 88 1
27 93 1
27 95 1
27 96 1
27 99 1
27 101 1
27 102 1
27 104 1
27 105 1
27 106 1
27 110 1
27 112 1
27 115 1
27 117 1
27 118 1
27 119 1
27 120 1
27 124 1
27 126 1
27 128 1
27 129 1
27 132 1
27 134 1
27 136 1
27 138 1
27 141 1
27 150 1
27 151 1
27 154 1
27 155 1
27 160 1
27 165 1
27 166 1
27 173 1
27 174 1
27 177 1
27 178 1
27 180 1
27 182 1
27 183 1
27 186 1
27 187 1
27 189 1
27 191 1
27 197 1
27 198 1
27 201 1
27 202 1
27 204 1
27 205 1
27 206 1
27 207 1
27 212 1
27 213 1
27 215 1
27 217 1
27 218 1
27 219 1
27 220 1
27 221 1
27 222 1
27 223 1
27 225 1
27 226 1
27 227 1
27 229 1
27 230 1
27 233 1
27 234 1
27 235 1
27 238 1
27 239 1
27 241 1
27 242 1
27 243 1
27 244 1
27 245 1
27 246 1
27 247 1
27 249 1
27 252 1
27 253 1
27 254 1
27 256 1
27 257 1
27 258 1
27 259 1
27 261 1
27 263 1
27 266 1
27 267 1
27 271 1
27 273 1
27 274 1
27 275 1
27 276 1
27 277 1
27 278 1
27 284 1
27 285 1
27 287 1
27 288 1
27 289 1
27 291 1
27 293 1
27 295 1
27 296 1
27 297 1
27 301 1
27 304 1
27 305 1
27 308 1
27 313 1
27 316 1
27 317 1
27 318 1
27 322 1
27 323 1
27 324 1
27 327 1
27 328 1
27 329 1
27 330 1
27 334 1
27 335 1
27 336 1
27 338 1
27 339 1
27 342 1
27 344 1
27 346 1
27 348 1
27 351 1
27 354 1
27 357 1
27 358 1
27 360 1
27 361 1
27 363 1
27 364 1
27 367 1
27 371 1
27 377 1
27 378 1
27 379 1
27 380 1
27 381 1
27 382 1
27 386 1
27 391 1
27 393 1
27 394 1
27 395 1
27 397 1
27 398 1
27 400 1
28 30 1
28 33 1
28 36 1
28 39 1
28 40 1
28 41 1
28 45 1
28 49 1
28 52 1
28 53 1
28 55 1
28 56 1
28 62 1
28 66 1
28 67 1
28 69 1
28 70 1
28 73 1
28 77 1
28 78 1
28 80 1
28 82 1
28 84 1
28 85 1
28 88 1
28 89 1
28 90 1
28 91 1
28 92 1
28 93 1
28 96 1
28 97 1
28 98 1
28 99 1
28 100 1
28 103 1
28 104 1
28 108 1
28 111 1
28 113 1
28 116 1
28 118 1
28 120 1
28 121 1
28 123 1
28 125 1
28 126 1
28 127 1
28 129 1
28 130 1
28 131 1
28 133 1
28 134 1
28 140 1
28 141 1
28 142 1
28 144 1
28 145 1
28 148 1
28 150 1
28 151 1
28 152 1
28 154 1
28 155 1
28 156 1
28 157 1
28 158 1
28 160 1
28 161 1
28 163 1
28 169 1
28 173 1
28 176 1
28 177 1
28 178 1
28 180 1
28 184 1
28 188 1
28 189 1
28 190 1
28 191 1
28 193 1
28 194 1
28 195 1
28 197 1
28 198 1
28 199 1
28 202 1
28 203 1
28 205 1
28 206 1
28 207 1
28 212 1
28 213 1
28 216 1
28 218 1
28 219 1
28 221 1
28 223 1
28 224 1
28 225 1
28 227 1
28 228 1
28 231 1
28 232 1
28 233 1
28 234 1
28 235 1
28 236 1
28 237 1
28 238 1
28 240 1
28 241 1
28 243 1
28 248 1
28 250 1
28 252 1
28 254 1
28 258 1
28 259 1
28 261 1
28 262 1
28 263 1
28 264 1
28 265 1
28 266 1
28 270 1
28 272 1
28 273 1
28 274 1
28 283 1
28 284 1
28 285 1
28 286 1
28 287 1
28 288 1
28 289 1
28 290 1
28 293 1
28 297 1
28 298 1
28 299 1
28 302 1
28 305 1
28 308 1
28 309 1
28 310 1
28 313 1
28 314 1
28 315 1
28 316 1
28 317 1
28 318 1
28 319 1
28 322 1
28 323 1
28 326 1
28 332 1
28 333 1
28 335 1
28 336 1
28 339 1
28 341 1
28 342 1
28 344 1
28 345 1
28 346 1
28 352 1
28 355 1
28 357 1
28 363 1
28 365 1
28 366 1
28 367 1
28 369 1
28 370 1
28 372 1
28 376 1
28 378 1
28 380 1
28 381 1
28 382 1
28 383 1
28 384 1
28 385 1
28 386 1
28 387 1
28 389 1
28 391 1
28 393 1
28 394 1
28 395 1
28 398 1
28 400 1
29 32 1
29 33 1
29 34 1
29 35 1
29 39 1
29 40 1
29 41 1
29 43 1
29 44 1
29 45 1
29 47 1
29 50 1
29 51 1
29 52 1
29 56 1
29 57 1
29 58 1
29 59 1
29 64 1
29 65 1
29 66 1
29 70 1
29 72 1
29 74 1
29 75 1
29 76 1
29 81 1
29 82 1
29 83 1
29 87 1
29 88 1
29 89 1
29 90 1
29 93 1
29 95 1
29 96 1
29 99 1
29 101 1
29 104 1
29 105 1
29 106 1
29 107 1
29 108 1
29 109 1
29 110 1
29 112 1
29 113 1
29 114 1
29 117 1
29 120 1
29 121 1
29 122 1
29 123 1
29 124 1
29 126 1
29 129 1
29 131 1
29 132 1
29 134 1
29 135 1
29 139 1
29 142 1
29 145 1
29 146 1
29 148 1
29 149 1
29 152 1
29 153 1
29 157 1
29 158 1
29 160 1
29 161 1
29 162 1
29 164 1
29 165 1
29 167 1
29 168 1
29 169 1
29 170 1
29 172 1
29 173 1
29 174 1
29 175 1
29 179 1
29 183 1
29 186 1
29 189 1
29 190 1
29 191 1
29 199 1
29 200 1
29 201 1
29 203 1
29 204 1
29 205 1
29 212 1
29 214 1
29 216 1
29 217 1
29 218 1
29 223 1
29 224 1
29 226 1
29 227 1
29 228 1
29 229 1
29 230 1
29 231 1
29 232 1
29 233 1
29 235 1
29 236 1
29 237 1
29 238 1
29 241 1
29 244 1
29 247 1
29 249 1
29 250 1
29 252 1
29 253 1
29 255 1
29 257 1
29 259 1
29 260 1
29 261 1
29 262 1
29 263 1
29 264 1
29 267 1
29 268 1
29 269 1
29 270 1
29 278 1
29 281 1
29 282 1
29 285 1
29 286 1
29 287 1
29 288 1
29 289 1
29 290 1
29 292 1
29 295 1
29 300 1
29 304 1
29 305 1
29 306 1
29 307 1
29 315 1
29 317 1
29 319 1
29 320 1
29 321 1
29 325 1
29 328 1
29 330 1
29 331 1
29 332 1
29 336 1
29 337 1
29 339 1
29 341 1
29 346 1
29 352 1
29 353 1
29 354 1
29 355 1
29 357 1
29 361 1
29 362 1
29 363 1
29 364 1
29 365 1
29 367 1
29 368 1
29 371 1
29 374 1
29 376 1
29 377 1
29 378 1
29 380 1
29 381 1
29 383 1
29 384 1
29 387 1
29 388 1
29 389 1
29 390 1
29 393 1
29 394 1
29 396 1
29 398 1
29 400 1
30 32 1
30 33 1
30 34 1
30 35 1
30 37 1
30 39 1
30 40 1
30 42 1
30 44 1
30 47 1
30 53 1
30 54 1
30 56 1
30 58 1
30 59 1
30 62 1
30 63 1
30 65 1
30 69 1
30 70 1
30 72 1
30 73 1
30 76 1
30 77 1
30 79 1
30 81 1
30 83 1
30 84 1
30 85 1
30 87 1
30 88 1
30 89 1
30 92 1
30 94 1
30 96 1
30 103 1
30 104 1
30 105 1
30 109 1
30 111 1
30 112 1
30 118 1
30 123 1
30 124 1
30 126 1
30 127 1
30 128 1
30 130 1
30 131 1
30 133 1
30 134 1
30 135 1
30 136 1
30 140 1
30 141 1
30 142 1
30 147 1
30 148 1
30 150 1
30 151 1
30 154 1
30 157 1
30 158 1
30 159 1
30 160 1
30 162 1
30 167 1
30 169 1
30 170 1
30 173 1
30 175 1
30 176 1
30 177 1
30 182 1
30 185 1
30 186 1
30 191 1
30 192 1
30 194 1
30 195 1
30 197 1
30 198 1
30 199 1
30 201 1
30 202 1
30 203 1
30 206 1
30 208 1
30 214 1
30 215 1
30 216 1
30 218 1
30 222 1
30 223 1
30 225 1
30 226 1
30 227 1
30 228 1
30 236 1
30 237 1
30 238 1
30 239 1
30 242 1
30 243 1
30 255 1
30 257 1
30 261 1
30 265 1
30 266 1
30 267 1
30 271 1
30 273 1
30 275 1
30 276 1
30 278 1
30 279 1
30 283 1
30 284 1
30 287 1
30 289 1
30 290 1
30 292 1
30 296 1
30 297 1
30 298 1
30 300 1
30 302 1
30 303 1
30 304 1
30 306 1
30 307 1
30 310 1
30 311 1
30 312 1
30 313 1
30 315 1
30 318 1
30 321 1
30 325 1
30 327 1
30 329 1
30 337 1
30 338 1
30 341 1
30 342 1
30 344 1
30 346 1
30 347 1
30 348 1
30 349 1
30 351 1
30 353 1
30 354 1
30 359 1
30 362 1
30 368 1
30 370 1
30 371 1
30 372 1
30 373 1
30 376 1
30 377 1
30 379 1
30 383 1
30 386 1
30 388 1
30 389 1
30 391 1
30 394 1
30 398 1
30 399 1
31 32 1
31 33 1
31 35 1
31 36 1
31 38 1
31 39 1
31 40 1
31 43 1
31 44 1
31 45 1
31 46 1
31 48 1
31 50 1
31 54 1
31 57 1
31 60 1
31 62 1
31 63 1
31 65 1
31 68 1
31 75 1
31 79 1
31 80 1
31 81 1
31 83 1
31 85 1
31 88 1
31 89 1
31 90 1
31 94 1
31 95 1
31 96 1
31 98 1
31 99 1
31 101 1
31 103 1
31 106 1
31 108 1
31 109 1
31 115 1
31 117 1
31 118 1
31 119 1
31 123 1
31 124 1
31 130 1
31 131 1
31 133 1
31 137 1
31 138 1
31 139 1
31 143 1
31 144 1
31 145 1
31 147 1
31 151 1
31 152 1
31 154 1
31 156 1
31 157 1
31 158 1
31 159 1
31 160 1
31 162 1
31 163 1
31 165 1
31 168 1
31 171 1
31 173 1
31 174 1
31 175 1
31 177 1
31 179 1
31 181 1
31 183 1
31 185 1
31 187 1
31 188 1
31 189 1
31 190 1
31 191 1
31 192 1
31 197 1
31 199 1
31 200 1
31 201 1
31 206 1
31 207 1
31 213 1
31 214 1
31 216 1
31 220 1
31 221 1
31 222 1
31 223 1
31 226 1
31 230 1
31 232 1
31 238 1
31 241 1
31 242 1
31 244 1
31 245 1
31 246 1
31 248 1
31 249 1
31 250 1
31 252 1
31 253 1
31 254 1
31 255 1
31 257 1
31 260 1
31 265 1
31 266 1
31 267 1
31 268 1
31 273 1
31 274 1
31 275 1
31 278 1
31 279 1
31 283 1
31 284 1
31 286 1
31 287 1
31 288 1
31 289 1
31 291 1
31 292 1
31 293 1
31 297 1
31 298 1
31 300 1
31 303 1
31 304 1
31 305 1
31 313 1
31 316 1
31 317 1
31 319 1
31 320 1
31 326 1
31 328 1
31 329 1
31 332 1
31 333 1
31 335 1
31 340 1
31 342 1
31 344 1
31 345 1
31 347 1
31 349 1
31 354 1
31 358 1
31 360 1
31 361 1
31 363 1
31 365 1
31 367 1
31 371 1
31 372 1
31 373 1
31 374 1
31 375 1
31 378 1
31 379 1
31 380 1
31 381 1
31 382 1
31 383 1
31 385 1
31 387 1
31 388 1
31 389 1
31 390 1
31 393 1
31 395 1
31 396 1
31 398 1
31 399 1
31 400 1
32 33 1
32 35 1
32 36 1
32 37 1
32 38 1
32 42 1
32 43 1
32 44 1
32 45 1
32 49 1
32 50 1
32 54 1
32 55 1
32 57 1
32 59 1
32 64 1
32 66 1
32 72 1
32 75 1
32 77 1
32 78 1
32 79 1
32 82 1
32 86 1
32 88 1
32 90 1
32 93 1
32 95 1
32 97 1
32 99 1
32 101 1
32 106 1
32 108 1
32 110 1
32 111 1
32 113 1
32 117 1
32 120 1
32 123 1
32 124 1
32 126 1
32 128 1
32 132 1
32 135 1
32 137 1
32 142 1
32 144 1
32 146 1
32 147 1
32 148 1
32 149 1
32 150 1
32 153 1
32 156 1
32 159 1
32 163 1
32 164 1
32 165 1
32 166 1
32 167 1
32 168 1
32 169 1
32 170 1
32 171 1
32 172 1
32 173 1
32 174 1
32 175 1
32 176 1
32 177 1
32 179 1
32 183 1
32 186 1
32 187 1
32 190 1
32 195 1
32 196 1
32 198 1
32 201 1
32 204 1
32 206 1
32 207 1
32 208 1
32 213 1
32 214 1
32 216 1
32 222 1
32 223 1
32 226 1
32 229 1
32 230 1
32 231 1
32 233 1
32 234 1
32 236 1
32 238 1
32 239 1
32 242 1
32 243 1
32 244 1
32 245 1
32 247 1
32 248 1
32 249 1
32 252 1
32 253 1
32 256 1
32 260 1
32 261 1
32 262 1
32 264 1
32 268 1
32 272 1
32 273 1
32 275 1
32 276 1
32 279 1
32 280 1
32 282 1
32 283 1
32 286 1
32 291 1
32 292 1
32 294 1
32 296 1
32 298 1
32 303 1
32 307 1
32 308 1
32 309 1
32 311 1
32 315 1
32 318 1
32 325 1
32 326 1
32 327 1
32 328 1
32 329 1
32 330 1
32 332 1
32 334 1
32 335 1
32 336 1
32 342 1
32 343 1
32 347 1
32 349 1
32 351 1
32 352 1
32 354 1
32 357 1
32 358 1
32 361 1
32 364 1
32 366 1
32 367 1
32 368 1
32 370 1
32 371 1
32 372 1
32 373 1
32 374 1
32 376 1
32 377 1
32 378 1
32 380 1
32 381 1
32 383 1
32 385 1
32 386 1
32 388 1
32 389 1
32 391 1
32 393 1
32 396 1
32 397 1
32 398 1
33 34 1
33 38 1
33 41 1
33 44 1
33 51 1
33 53 1
33 57 1
33 60 1
33 63 1
33 65 1
33 68 1
33 70 1
33 71 1
33 75 1
33 77 1
33 79 1
33 85 1
33 86 1
33 87 1
33 89 1
33 91 1
33 92 1
33 94 1
33 95 1
33 96 1
33 99 1
33 101 1
33 102 1
33 103 1
33 104 1
33 108 1
33 109 1
33 110 1
33 114 1
33 116 1
33 118 1
33 120 1
33 121 1
33 122 1
33 123 1
33 125 1
33 127 1
33 128 1
33 129 1
33 130 1
33 132 1
33 134 1
33 135 1
33 138 1
33 140 1
33 141 1
33 142 1
33 143 1
33 148 1
33 151 1
33 157 1
33 159 1
33 160 1
33 161 1
33 162 1
33 165 1
33 166 1
33 168 1
33 169 1
33 170 1
33 174 1
33 176 1
33 177 1
33 178 1
33 179 1
33 182 1
33 185 1
33 188 1
33 191 1
33 193 1
33 194 1
33 197 1
33 198 1
33 203 1
33 204 1
33 209 1
33 212 1
33 213 1
33 216 1
33 217 1
33 218 1
33 219 1
33 221 1
33 224 1
33 225 1
33 226 1
33 228 1
33 231 1
33 233 1
33 234 1
33 236 1
33 237 1
33 241 1
33 242 1
33 247 1
33 248 1
33 249 1
33 251 1
33 253 1
33 256 1
33 257 1
33 260 1
33 261 1
33 265 1
33 269 1
33 270 1
33 275 1
33 277 1
33 281 1
33 282 1
33 283 1
33 287 1
33 288 1
33 290 1
33 291 1
33 296 1
33 298 1
33 299 1
33 303 1
33 305 1
33 307 1
33 308 1
33 309 1
33 310 1
33 313 1
33 314 1
33 315 1
33 316 1
33 320 1
33 323 1
33 324 1
33 328 1
33 329 1
33 332 1
33 333 1
33 334 1
33 338 1
33 339 1
33 340 1
33 342 1
33 344 1
33 345 1
33 346 1
33 347 1
33 348 1
33 351 1
33 352 1
33 356 1
33 358 1
33 359 1
33 360 1
33 361 1
33 362 1
33 363 1
33 365 1
33 366 1
33 367 1
33 368 1
33 369 1
33 370 1
33 372 1
33 374 1
33 375 1
33 377 1
33 381 1
33 382 1
33 383 1
33 384 1
33 385 1
33 387 1
33 391 1
33 392 1
33 393 1
33 398 1
33 399 1
33 400 1
34 35 1
34 37 1
34 38 1
34 40 1
34 42 1
34 45 1
34 46 1
34 48 1
34 50 1
34 51 1
34 52 1
34 53 1
34 54 1
34 55 1
34 56 1
34 57 1
34 58 1
34 61 1
34 64 1
34 66 1
34 69 1
34 71 1
34 72 1
34 74 1
34 76 1
34 80 1
34 83 1
34 84 1
34 86 1
34 87 1
34 89 1
34 90 1
34 92 1
34 94 1
34 95 1
34 96 1
34 98 1
34 99 1
34 100 1
34 103 1
34 106 1
34 108 1
34 111 1
34 113 1
34 118 1
34 120 1
34 121 1
34 122 1
34 123 1
34 127 1
34 128 1
34 129 1
34 130 1
34 131 1
34 133 1
34 135 1
34 138 1
34 139 1
34 143 1
34 144 1
34 145 1
34 146 1
34 149 1
34 154 1
34 156 1
34 157 1
34 160 1
34 161 1
34 162 1
34 164 1
34 166 1
34 167 1
34 168 1
34 170 1
34 174 1
34 177 1
34 181 1
34 182 1
34 183 1
34 185 1
34 187 1
34 188 1
34 195 1
34 198 1
34 206 1
34 207 1
34 209 1
34 210 1
34 212 1
34 213 1
34 215 1
34 219 1
34 225 1
34 227 1
34 228 1
34 229 1
34 232 1
34 233 1
34 236 1
34 238 1
34 240 1
34 241 1
34 247 1
34 248 1
34 250 1
34 251 1
34 252 1
34 256 1
34 258 1
34 259 1
34 260 1
34 261 1
34 262 1
34 263 1
34 266 1
34 273 1
34 274 1
34 277 1
34 279 1
34 280 1
34 281 1
34 282 1
34 283 1
34 284 1
34 286 1
34 287 1
34 289 1
34 290 1
34 292 1
34 296 1
34 297 1
34 298 1
34 299 1
34 301 1
34 302 1
34 304 1
34 306 1
34 308 1
34 309 1
34 310 1
34 311 1
34 312 1
34 313 1
34 314 1
34 315 1
34 316 1
34 321 1
34 323 1
34 326 1
34 327 1
34 330 1
34 331 1
34 334 1
34 336 1
34 337 1
34 339 1
34 340 1
34 342 1
34 344 1
34 348 1
34 351 1
34 353 1
34 355 1
34 360 1
34 361 1
34 363 1
34 365 1
34 367 1
34 368 1
34 370 1
34 374 1
34 375 1
34 376 1
34 377 1
34 381 1
34 383 1
34 387 1
34 388 1
34 389 1
34 392 1
34 395 1
34 398 1
34 399 1
34 400 1
35 36 1
35 38 1
35 39 1
35 41 1
35 42 1
35 44 1
35 45 1
35 46 1
35 47 1
35 48 1
35 52 1
35 53 1
35 54 1
35 55 1
35 56 1
35 59 1
35 62 1
35 63 1
35 64 1
35 65 1
35 68 1
35 72 1
35 73 1
35 75 1
35 76 1
35 77 1
35 79 1
35 80 1
35 82 1
35 83 1
35 85 1
35 87 1
35 90 1
35 93 1
35 96 1
35 98 1
35 104 1
35 105 1
35 107 1
35 109 1
35 114 1
35 120 1
35 122 1
35 123 1
35 124 1
35 125 1
35 129 1
35 130 1
35 131 1
35 132 1
35 134 1
35 135 1
35 136 1
35 138 1
35 140 1
35 143 1
35 146 1
35 147 1
35 150 1
35 151 1
35 153 1
35 154 1
35 155 1
35 157 1
35 160 1
35 163 1
35 165 1
35 166 1
35 168 1
35 170 1
35 171 1
35 173 1
35 175 1
35 178 1
35 179 1
35 182 1
35 186 1
35 190 1
35 193 1
35 194 1
35 195 1
35 196 1
35 197 1
35 199 1
35 201 1
35 204 1
35 205 1
35 207 1
35 208 1
35 209 1
35 211 1
35 213 1
35 214 1
35 217 1
35 218 1
35 219 1
35 222 1
35 225 1
35 229 1
35 230 1
35 231 1
35 236 1
35 238 1
35 243 1
35 245 1
35 247 1
35 248 1
35 249 1
35 251 1
35 255 1
35 256 1
35 257 1
35 258 1
35 261 1
35 262 1
35 263 1
35 264 1
35 265 1
35 266 1
35 267 1
35 269 1
35 270 1
35 271 1
35 275 1
35 276 1
35 277 1
35 279 1
35 281 1
35 282 1
35 283 1
35 284 1
35 285 1
35 287 1
35 288 1
35 290 1
35 291 1
35 292 1
35 293 1
35 294 1
35 295 1
35 296 1
35 297 1
35 302 1
35 303 1
35 309 1
35 310 1
35 318 1
35 320 1
35 321 1
35 325 1
35 326 1
35 329 1
35 331 1
35 336 1
35 337 1
35 339 1
35 340 1
35 344 1
35 347 1
35 348 1
35 349 1
35 350 1
35 351 1
35 353 1
35 354 1
35 355 1
35 356 1
35 357 1
35 358 1
35 359 1
35 360 1
35 362 1
35 363 1
35 364 1
35 366 1
35 371 1
35 373 1
35 374 1
35 375 1
35 377 1
35 378 1
35 380 1
35 381 1
35 382 1
35 383 1
35 386 1
35 391 1
35 392 1
35 393 1
35 398 1
36 38 1
36 40 1
36 41 1
36 42 1
36 44 1
36 48 1
36 49 1
36 53 1
36 54 1
36 57 1
36 58 1
36 59 1
36 60 1
36 63 1
36 66 1
36 69 1
36 75 1
36 76 1
36 79 1
36 84 1
36 85 1
36 86 1
36 88 1
36 89 1
36 92 1
36 94 1
36 95 1
36 97 1
36 99 1
36 101 1
36 102 1
36 103 1
36 105 1
36 106 1
36 107 1
36 108 1
36 109 1
36 110 1
36 115 1
36 116 1
36 119 1
36 120 1
36 122 1
36 123 1
36 125 1
36 126 1
36 127 1
36 129 1
36 131 1
36 133 1
36 136 1
36 140 1
36 143 1
36 145 1
36 146 1
36 149 1
36 150 1
36 151 1
36 154 1
36 155 1
36 156 1
36 160 1
36 161 1
36 162 1
36 164 1
36 166 1
36 170 1
36 171 1
36 174 1
36 176 1
36 181 1
36 185 1
36 188 1
36 191 1
36 195 1
36 197 1
36 198 1
36 199 1
36 200 1
36 202 1
36 206 1
36 208 1
36 209 1
36 212 1
36 214 1
36 217 1
36 221 1
36 222 1
36 224 1
36 228 1
36 229 1
36 231 1
36 233 1
36 237 1
36 238 1
36 242 1
36 244 1
36 245 1
36 247 1
36 249 1
36 250 1
36 251 1
36 253 1
36 256 1
36 259 1
36 260 1
36 261 1
36 262 1
36 265 1
36 267 1
36 271 1
36 273 1
36 275 1
36 279 1
36 280 1
36 284 1
36 285 1
36 287 1
36 288 1
36 289 1
36 291 1
36 293 1
36 294 1
36 295 1
36 297 1
36 299 1
36 302 1
36 305 1
36 306 1
36 307 1
36 308 1
36 311 1
36 313 1
36 318 1
36 322 1
36 324 1
36 329 1
36 332 1
36 333 1
36 338 1
36 340 1
36 344 1
36 348 1
36 353 1
36 354 1
36 357 1
36 358 1
36 361 1
36 362 1
36 367 1
36 368 1
36 370 1
36 373 1
36 377 1
36 380 1
36 381 1
36 384 1
36 385 1
36 386 1
36 387 1
36 392 1
36 393 1
36 394 1
36 398 1
36 399 1
37 39 1
37 40 1
37 42 1
37 43 1
37 44 1
37 45 1
37 47 1
37 49 1
37 50 1
37 51 1
37 52 1
37 53 1
37 56 1
37 62 1
37 63 1
37 65 1
37 67 1
37 69 1
37 70 1
37 71 1
37 73 1
37 74 1
37 75 1
37 77 1
37 78 1
37 79 1
37 80 1
37 84 1
37 85 1
37 86 1
37 87 1
37 91 1
37 93 1
37 95 1
37 96 1
37 98 1
37 102 1
37 105 1
37 109 1
37 110 1
37 111 1
37 117 1
37 118 1
37 120 1
37 121 1
37 122 1
37 124 1
37 125 1
37 126 1
37 127 1
37 129 1
37 131 1
37 133 1
37 139 1
37 142 1
37 144 1
37 145 1
37 146 1
37 158 1
37 160 1
37 161 1
37 163 1
37 164 1
37 168 1
37 169 1
37 171 1
37 172 1
37 173 1
37 175 1
37 176 1
37 177 1
37 178 1
37 179 1
37 186 1
37 188 1
37 189 1
37 190 1
37 193 1
37 198 1
37 199 1
37 200 1
37 202 1
37 203 1
37 204 1
37 206 1
37 209 1
37 211 1
37 212 1
37 215 1
37 216 1
37 217 1
37 221 1
37 222 1
37 223 1
37 224 1
37 229 1
37 232 1
37 235 1
37 237 1
37 239 1
37 244 1
37 246 1
37 247 1
37 248 1
37 250 1
37 251 1
37 253 1
37 254 1
37 256 1
37 257 1
37 260 1
37 265 1
37 267 1
37 271 1
37 272 1
37 273 1
37 274 1
37 276 1
37 277 1
37 279 1
37 280 1
37 281 1
37 284 1
37 285 1
37 288 1
37 292 1
37 293 1
37 294 1
37 295 1
37 297 1
37 298 1
37 299 1
37 303 1
37 304 1
37 308 1
37 311 1
37 314 1
37 315 1
37 325 1
37 326 1
37 328 1
37 329 1
37 330 1
37 331 1
37 332 1
37 334 1
37 335 1
37 337 1
37 338 1
37 341 1
37 343 1
37 345 1
37 347 1
37 349 1
37 350 1
37 352 1
37 354 1
37 356 1
37 357 1
37 364 1
37 365 1
37 366 1
37 368 1
37 371 1
37 375 1
37 377 1
37 378 1
37 379 1
37 381 1
37 382 1
37 384 1
37 385 1
37 389 1
37 390 1
37 393 1
37 395 1
37 397 1
37 399 1
38 39 1
38 40 1
38 41 1
38 44 1
38 45 1
38 49 1
38 50 1
38 53 1
38 54 1
38 57 1
38 60 1
38 61 1
38 62 1
38 64 1
38 67 1
38 75 1
38 76 1
38 84 1
38 85 1
38 86 1
38 87 1
38 89 1
38 93 1
38 97 1
38 98 1
38 99 1
38 100 1
38 102 1
38 103 1
38 106 1
38 108 1
38 109 1
38 111 1
38 112 1
38 114 1
38 115 1
38 118 1
38 121 1
38 122 1
38 123 1
38 124 1
38 126 1
38 127 1
38 128 1
38 131 1
38 134 1
38 135 1
38 139 1
38 141 1
38 143 1
38 146 1
38 150 1
38 151 1
38 152 1
38 153 1
38 156 1
38 157 1
38 161 1
38 162 1
38 163 1
38 164 1
38 165 1
38 166 1
38 168 1
38 169 1
38 170 1
38 171 1
38 172 1
38 174 1
38 175 1
38 179 1
38 184 1
38 185 1
38 189 1
38 190 1
38 191 1
38 193 1
38 197 1
38 200 1
38 202 1
38 205 1
38 207 1
38 208 1
38 210 1
38 212 1
38 213 1
38 217 1
38 218 1
38 219 1
38 221 1
38 223 1
38 224 1
38 225 1
38 226 1
38 231 1
38 235 1
38 236 1
38 238 1
38 239 1
38 240 1
38 242 1
38 245 1
38 246 1
38 247 1
38 249 1
38 251 1
38 253 1
38 255 1
38 257 1
38 258 1
38 260 1
38 266 1
38 267 1
38 268 1
38 269 1
38 272 1
38 273 1
38 275 1
38 276 1
38 280 1
38 281 1
38 282 1
38 283 1
38 285 1
38 286 1
38 289 1
38 290 1
38 292 1
38 294 1
38 295 1
38 298 1
38 299 1
38 303 1
38 305 1
38 306 1
38 307 1
38 308 1
38 309 1
38 310 1
38 315 1
38 316 1
38 317 1
38 320 1
38 321 1
38 322 1
38 324 1
38 328 1
38 331 1
38 336 1
38 337 1
38 340 1
38 342 1
38 345 1
38 348 1
38 350 1
38 354 1
38 355 1
38 357 1
38 361 1
38 362 1
38 364 1
38 366 1
38 367 1
38 369 1
38 370 1
38 371 1
38 372 1
38 373 1
38 378 1
38 382 1
38 384 1
38 389 1
38 394 1
38 398 1
38 400 1
39 40 1
39 42 1
39 44 1
39 46 1
39 47 1
39 48 1
39 52 1
39 53 1
39 58 1
39 60 1
39 63 1
39 64 1
39 69 1
39 71 1
39 72 1
39 73 1
39 75 1
39 76 1
39 78 1
39 79 1
39 82 1
39 84 1
39 85 1
39 91 1
39 94 1
39 96 1
39 97 1
39 106 1
39 108 1
39 110 1
39 111 1
39 113 1
39 116 1
39 119 1
39 120 1
39 121 1
39 122 1
39 127 1
39 129 1
39 136 1
39 138 1
39 140 1
39 146 1
39 147 1
39 148 1
39 149 1
39 150 1
39 152 1
39 155 1
39 156 1
39 157 1
39 158 1
39 159 1
39 160 1
39 161 1
39 163 1
39 164 1
39 167 1
39 168 1
39 169 1
39 170 1
39 171 1
39 173 1
39 174 1
39 179 1
39 181 1
39 183 1
39 185 1
39 187 1
39 189 1
39 190 1
39 192 1
39 193 1
39 194 1
39 195 1
39 199 1
39 200 1
39 201 1
39 204 1
39 206 1
39 207 1
39 210 1
39 212 1
39 213 1
39 217 1
39 219 1
39 221 1
39 222 1
39 223 1
39 225 1
39 228 1
39 229 1
39 230 1
39 231 1
39 234 1
39 239 1
39 240 1
39 241 1
39 244 1
39 246 1
39 247 1
39 248 1
39 249 1
39 250 1
39 256 1
39 257 1
39 262 1
39 263 1
39 264 1
39 265 1
39 267 1
39 271 1
39 275 1
39 276 1
39 277 1
39 278 1
39 282 1
39 285 1
39 286 1
39 287 1
39 291 1
39 296 1
39 298 1
39 299 1
39 300 1
39 303 1
39 304 1
39 306 1
39 308 1
39 310 1
39 313 1
39 314 1
39 319 1
39 321 1
39 322 1
39 323 1
39 324 1
39 325 1
39 326 1
39 329 1
39 330 1
39 332 1
39 335 1
39 337 1
39 340 1
39 341 1
39 343 1
39 344 1
39 345 1
39 347 1
39 349 1
39 350 1
39 355 1
39 357 1
39 358 1
39 359 1
39 361 1
39 362 1
39 364 1
39 365 1
39 366 1
39 368 1
39 369 1
39 372 1
39 373 1
39 376 1
39 379 1
39 381 1
39 388 1
39 390 1
39 392 1
39 393 1
39 395 1
39 397 1
39 399 1
39 400 1
40 41 1
40 43 1
40 46 1
40 48 1
40 50 1
40 51 1
40 52 1
40 53 1
40 55 1
40 59 1
40 61 1
40 62 1
40 67 1
40 70 1
40 71 1
40 74 1
40 76 1
40 78 1
40 80 1
40 83 1
40 85 1
40 86 1
40 88 1
40 89 1
40 92 1
40 94 1
40 97 1
40 98 1
40 99 1
40 101 1
40 104 1
40 105 1
40 106 1
40 110 1
40 111 1
40 112 1
40 114 1
40 116 1
40 118 1
40 119 1
40 120 1
40 122 1
40 125 1
40 127 1
40 131 1
40 132 1
40 133 1
40 135 1
40 136 1
40 137 1
40 142 1
40 143 1
40 149 1
40 150 1
40 152 1
40 153 1
40 158 1
40 159 1
40 160 1
40 164 1
40 169 1
40 172 1
40 176 1
40 180 1
40 181 1
40 182 1
40 183 1
40 185 1
40 186 1
40 189 1
40 190 1
40 191 1
40 192 1
40 195 1
40 196 1
40 197 1
40 199 1
40 201 1
40 202 1
40 205 1
40 208 1
40 209 1
40 211 1
40 213 1
40 215 1
40 216 1
40 217 1
40 218 1
40 221 1
40 222 1
40 226 1
40 227 1
40 228 1
40 229 1
40 234 1
40 235 1
40 236 1
40 237 1
40 238 1
40 239 1
40 240 1
40 243 1
40 245 1
40 247 1
40 250 1
40 251 1
40 253 1
40 255 1
40 257 1
40 260 1
40 261 1
40 262 1
40 264 1
40 266 1
40 267 1
40 271 1
40 273 1
40 274 1
40 277 1
40 279 1
40 283 1
40 290 1
40 295 1
40 298 1
40 299 1
40 300 1
40 301 1
40 305 1
40 306 1
40 307 1
40 308 1
40 309 1
40 314 1
40 316 1
40 317 1
40 318 1
40 324 1
40 325 1
40 329 1
40 330 1
40 331 1
40 332 1
40 334 1
40 335 1
40 336 1
40 337 1
40 339 1
40 340 1
40 341 1
40 342 1
40 343 1
40 347 1
40 352 1
40 353 1
40 354 1
40 356 1
40 357 1
40 359 1
40 360 1
40 362 1
40 369 1
40 370 1
40 371 1
40 373 1
40 377 1
40 380 1
40 382 1
40 386 1
40 387 1
40 391 1
40 393 1
40 394 1
40 397 1
40 398 1
41 47 1
41 50 1
41 51 1
41 52 1
41 62 1
41 64 1
41 65 1
41 66 1
41 67 1
41 69 1
41 72 1
41 73 1
41 77 1
41 78 1
41 80 1
41 81 1
41 83 1
41 84 1
41 88 1
41 89 1
41 92 1
41 93 1
41 96 1
41 97 1
41 99 1
41 101 1
41 104 1
41 105 1
41 107 1
41 112 1
41 115 1
41 117 1
41 118 1
41 123 1
41 124 1
41 127 1
41 128 1
41 129 1
41 136 1
41 137 1
41 138 1
41 140 1
41 142 1
41 143 1
41 145 1
41 147 1
41 150 1
41 151 1
41 153 1
41 154 1
41 156 1
41 157 1
41 158 1
41 159 1
41 160 1
41 161 1
41 162 1
41 164 1
41 167 1
41 168 1
41 170 1
41 171 1
41 175 1
41 177 1
41 178 1
41 179 1
41 180 1
41 183 1
41 185 1
41 188 1
41 189 1
41 191 1
41 192 1
41 194 1
41 195 1
41 197 1
41 201 1
41 209 1
41 210 1
41 211 1
41 214 1
41 218 1
41 220 1
41 221 1
41 222 1
41 223 1
41 230 1
41 233 1
41 237 1
41 238 1
41 241 1
41 244 1
41 247 1
41 250 1
41 252 1
41 254 1
41 256 1
41 257 1
41 259 1
41 262 1
41 266 1
41 268 1
41 270 1
41 271 1
41 272 1
41 273 1
41 279 1
41 280 1
41 281 1
41 282 1
41 283 1
41 285 1
41 286 1
41 287 1
41 288 1
41 290 1
41 291 1
41 293 1
41 296 1
41 297 1
41 298 1
41 299 1
41 300 1
41 302 1
41 305 1
41 306 1
41 309 1
41 310 1
41 311 1
41 312 1
41 313 1
41 323 1
41 324 1
41 326 1
41 329 1
41 331 1
41 332 1
41 333 1
41 335 1
41 339 1
41 341 1
41 345 1
41 346 1
41 347 1
41 348 1
41 349 1
41 350 1
41 351 1
41 353 1
41 355 1
41 356 1
41 359 1
41 362 1
41 363 1
41 366 1
41 368 1
41 369 1
41 371 1
41 375 1
41 377 1
41 379 1
41 380 1
41 381 1
41 382 1
41 383 1
41 389 1
41 392 1
41 395 1
41 396 1
41 397 1
41 400 1
42 45 1
42 46 1
42 47 1
42 48 1
42 49 1
42 50 1
42 51 1
42 57 1
42 59 1
42 61 1
42 64 1
42 65 1
42 66 1
42 68 1
42 71 1
42 72 1
42 73 1
42 76 1
42 77 1
42 80 1
42 81 1
42 82 1
42 83 1
42 84 1
42 86 1
42 87 1
42 92 1
42 93 1
42 94 1
42 95 1
42 97 1
42 98 1
42 99 1
42 101 1
42 102 1
42 108 1
42 109 1
42 113 1
42 115 1
42 118 1
42 119 1
42 124 1
42 125 1
42 126 1
42 128 1
42 131 1
42 134 1
42 135 1
42 138 1
42 140 1
42 141 1
42 142 1
42 143 1
42 144 1
42 145 1
42 146 1
42 149 1
42 150 1
42 151 1
42 152 1
42 153 1
42 154 1
42 155 1
42 156 1
42 160 1
42 163 1
42 165 1
42 169 1
42 172 1
42 173 1
42 176 1
42 177 1
42 184 1
42 185 1
42 190 1
42 193 1
42 194 1
42 195 1
42 196 1
42 201 1
42 203 1
42 204 1
42 208 1
42 209 1
42 210 1
42 212 1
42 213 1
42 214 1
42 215 1
42 216 1
42 220 1
42 221 1
42 224 1
42 226 1
42 228 1
42 229 1
42 230 1
42 231 1
42 233 1
42 234 1
42 235 1
42 236 1
42 239 1
42 243 1
42 244 1
42 246 1
42 247 1
42 248 1
42 249 1
42 250 1
42 252 1
42 257 1
42 258 1
42 260 1
42 262 1
42 263 1
42 265 1
42 266 1
42 267 1
42 270 1
42 275 1
42 277 1
42 278 1
42 279 1
42 280 1
42 284 1
42 286 1
42 289 1
42 291 1
42 294 1
42 296 1
42 297 1
42 300 1
42 303 1
42 307 1
42 310 1
42 311 1
42 313 1
42 315 1
42 318 1
42 325 1
42 326 1
42 331 1
42 334 1
42 335 1
42 336 1
42 338 1
42 339 1
42 341 1
42 342 1
42 343 1
42 346 1
42 347 1
42 349 1
42 350 1
42 352 1
42 353 1
42 354 1
42 355 1
42 356 1
42 357 1
42 358 1
42 360 1
42 361 1
42 365 1
42 367 1
42 368 1
42 369 1
42 370 1
42 371 1
42 375 1
42 377 1
42 379 1
42 383 1
42 384 1
42 385 1
42 386 1
42 387 1
42 390 1
42 393 1
42 395 1
42 396 1
43 44 1
43 48 1
43 51 1
43 59 1
43 60 1
43 64 1
43 66 1
43 67 1
43 68 1
43 70 1
43 71 1
43 73 1
43 74 1
43 79 1
43 81 1
43 82 1
43 83 1
43 84 1
43 85 1
43 88 1
43 89 1
43 90 1
43 92 1
43 95 1
43 98 1
43 102 1
43 103 1
43 105 1
43 106 1
43 107 1
43 110 1
43 111 1
43 112 1
43 114 1
43 115 1
43 116 1
43 117 1
43 118 1
43 120 1
43 121 1
43 122 1
43 123 1
43 127 1
43 130 1
43 134 1
43 135 1
43 137 1
43 139 1
43 140 1
43 143 1
43 145 1
43 146 1
43 147 1
43 148 1
43 149 1
43 151 1
43 152 1
43 153 1
43 155 1
43 156 1
43 159 1
43 160 1
43 161 1
43 163 1
43 165 1
43 166 1
43 167 1
43 173 1
43 174 1
43 176 1
43 177 1
43 179 1
43 183 1
43 187 1
43 188 1
43 189 1
43 190 1
43 193 1
43 194 1
43 195 1
43 197 1
43 199 1
43 200 1
43 206 1
43 207 1
43 208 1
43 209 1
43 211 1
43 214 1
43 217 1
43 218 1
43 219 1
43 220 1
43 222 1
43 223 1
43 225 1
43 227 1
43 228 1
43 229 1
43 231 1
43 233 1
43 234 1
43 236 1
43 238 1
43 241 1
43 243 1
43 245 1
43 246 1
43 247 1
43 248 1
43 249 1
43 250 1
43 253 1
43 254 1
43 256 1
43 258 1
43 260 1
43 263 1
43 264 1
43 265 1
43 269 1
43 270 1
43 271 1
43 272 1
43 273 1
43 278 1
43 279 1
43 280 1
43 281 1
43 282 1
43 285 1
43 287 1
43 291 1
43 294 1
43 297 1
43 299 1
43 300 1
43 301 1
43 302 1
43 303 1
43 305 1
43 306 1
43 307 1
43 309 1
43 311 1
43 314 1
43 316 1
43 319 1
43 321 1
43 322 1
43 323 1
43 324 1
43 325 1
43 326 1
43 328 1
43 329 1
43 330 1
43 331 1
43 332 1
43 333 1
43 338 1
43 339 1
43 340 1
43 343 1
43 344 1
43 347 1
43 348 1
43 352 1
43 354 1
43 355 1
43 358 1
43 361 1
43 367 1
43 368 1
43 372 1
43 373 1
43 378 1
43 380 1
43 383 1
43 384 1
43 385 1
43 386 1
43 389 1
43 390 1
43 391 1
43 393 1
43 394 1
43 395 1
43 398 1
43 399 1
43 400 1
44 46 1
44 50 1
44 51 1
44 53 1
44 54 1
44 58 1
44 60 1
44 61 1
44 66 1
44 67 1
44 68 1
44 71 1
44 72 1
44 74 1
44 76 1
44 78 1
44 80 1
44 82 1
44 83 1
44 85 1
44 88 1
44 90 1
44 91 1
44 92 1
44 94 1
44 95 1
44 97 1
44 99 1
44 100 1
44 101 1
44 102 1
44 106 1
44 107 1
44 108 1
44 110 1
44 113 1
44 115 1
44 118 1
44 119 1
44 121 1
44 122 1
44 124 1
44 126 1
44 127 1
44 128 1
44 129 1
44 130 1
44 131 1
44 132 1
44 135 1
44 136 1
44 138 1
44 142 1
44 143 1
44 151 1
44 152 1
44 154 1
44 157 1
44 158 1
44 163 1
44 164 1
44 165 1
44 166 1
44 168 1
44 170 1
44 172 1
44 173 1
44 174 1
44 175 1
44 176 1
44 177 1
44 181 1
44 182 1
44 183 1
44 184 1
44 185 1
44 186 1
44 189 1
44 190 1
44 191 1
44 194 1
44 195 1
44 200 1
44 201 1
44 205 1
44 208 1
44 211 1
44 214 1
44 215 1
44 217 1
44 219 1
44 221 1
44 228 1
44 234 1
44 235 1
44 237 1
44 238 1
44 241 1
44 242 1
44 243 1
44 245 1
44 249 1
44 250 1
44 252 1
44 254 1
44 255 1
44 259 1
44 260 1
44 263 1
44 264 1
44 265 1
44 268 1
44 271 1
44 276 1
44 277 1
44 278 1
44 279 1
44 280 1
44 284 1
44 287 1
44 289 1
44 290 1
44 291 1
44 293 1
44 294 1
44 295 1
44 296 1
44 298 1
44 305 1
44 306 1
44 307 1
44 308 1
44 310 1
44 312 1
44 313 1
44 314 1
44 320 1
44 323 1
44 324 1
44 326 1
44 327 1
44 329 1
44 332 1
44 334 1
44 338 1
44 339 1
44 340 1
44 341 1
44 344 1
44 346 1
44 347 1
44 348 1
44 353 1
44 355 1
44 356 1
44 357 1
44 358 1
44 359 1
44 360 1
44 361 1
44 366 1
44 368 1
44 369 1
44 373 1
44 374 1
44 375 1
44 376 1
44 382 1
44 384 1
44 388 1
44 391 1
44 392 1
44 393 1
44 394 1
44 395 1
44 397 1
44 399 1
45 47 1
45 50 1
45 51 1
45 52 1
45 53 1
45 57 1
45 59 1
45 63 1
45 67 1
45 68 1
45 70 1
45 71 1
45 79 1
45 80 1
45 81 1
45 82 1
45 84 1
45 85 1
45 86 1
45 89 1
45 90 1
45 91 1
45 93 1
45 94 1
45 97 1
45 98 1
45 101 1
45 102 1
45 104 1
45 105 1
45 107 1
45 109 1
45 110 1
45 111 1
45 115 1
45 116 1
45 118 1
45 121 1
45 122 1
45 124 1
45 126 1
45 127 1
45 129 1
45 130 1
45 133 1
45 134 1
45 135 1
45 136 1
45 138 1
45 140 1
45 143 1
45 145 1
45 146 1
45 148 1
45 149 1
45 150 1
45 151 1
45 152 1
45 153 1
45 156 1
45 157 1
45 163 1
45 164 1
45 167 1
45 171 1
45 172 1
45 174 1
45 176 1
45 178 1
45 179 1
45 182 1
45 183 1
45 184 1
45 185 1
45 186 1
45 187 1
45 188 1
45 190 1
45 194 1
45 198 1
45 199 1
45 201 1
45 203 1
45 205 1
45 207 1
45 209 1
45 212 1
45 213 1
45 214 1
45 216 1
45 217 1
45 220 1
45 222 1
45 227 1
45 231 1
45 232 1
45 233 1
45 234 1
45 237 1
45 238 1
45 239 1
45 242 1
45 245 1
45 246 1
45 248 1
45 249 1
45 250 1
45 252 1
45 254 1
45 256 1
45 257 1
45 258 1
45 259 1
45 260 1
45 262 1
45 263 1
45 264 1
45 266 1
45 269 1
45 273 1
45 274 1
45 276 1
45 278 1
45 280 1
45 282 1
45 287 1
45 288 1
45 290 1
45 291 1
45 296 1
45 298 1
45 299 1
45 300 1
45 301 1
45 303 1
45 304 1
45 305 1
45 308 1
45 309 1
45 310 1
45 311 1
45 312 1
45 314 1
45 316 1
45 318 1
45 319 1
45 320 1
45 321 1
45 324 1
45 325 1
45 326 1
45 327 1
45 328 1
45 333 1
45 335 1
45 340 1
45 341 1
45 342 1
45 345 1
45 347 1
45 351 1
45 352 1
45 353 1
45 355 1
45 357 1
45 358 1
45 359 1
45 360 1
45 361 1
45 363 1
45 366 1
45 367 1
45 369 1
45 371 1
45 373 1
45 376 1
45 377 1
45 378 1
45 379 1
45 382 1
45 384 1
45 385 1
45 387 1
45 389 1
45 390 1
45 393 1
45 395 1
45 397 1
45 398 1
46 47 1
46 49 1
46 50 1
46 51 1
46 52 1
46 54 1
46 55 1
46 61 1
46 62 1
46 64 1
46 66 1
46 67 1
46 70 1
46 73 1
46 74 1
46 78 1
46 79 1
46 80 1
46 81 1
46 83 1
46 84 1
46 86 1
46 89 1
46 92 1
46 93 1
46 94 1
46 95 1
46 97 1
46 101 1
46 102 1
46 108 1
46 112 1
46 115 1
46 116 1
46 117 1
46 118 1
46 119 1
46 120 1
46 121 1
46 123 1
46 124 1
46 127 1
46 128 1
46 130 1
46 131 1
46 132 1
46 136 1
46 137 1
46 138 1
46 140 1
46 141 1
46 142 1
46 143 1
46 145 1
46 147 1
46 148 1
46 149 1
46 150 1
46 151 1
46 152 1
46 168 1
46 169 1
46 170 1
46 171 1
46 172 1
46 173 1
46 175 1
46 176 1
46 178 1
46 182 1
46 183 1
46 184 1
46 191 1
46 193 1
46 194 1
46 195 1
46 196 1
46 199 1
46 201 1
46 203 1
46 206 1
46 207 1
46 208 1
46 211 1
46 212 1
46 214 1
46 217 1
46 221 1
46 224 1
46 225 1
46 235 1
46 236 1
46 237 1
46 238 1
46 239 1
46 240 1
46 241 1
46 242 1
46 246 1
46 250 1
46 251 1
46 252 1
46 253 1
46 256 1
46 258 1
46 259 1
46 260 1
46 261 1
46 263 1
46 265 1
46 270 1
46 272 1
46 274 1
46 275 1
46 276 1
46 281 1
46 282 1
46 284 1
46 285 1
46 286 1
46 289 1
46 291 1
46 292 1
46 293 1
46 294 1
46 299 1
46 305 1
46 310 1
46 311 1
46 315 1
46 317 1
46 318 1
46 319 1
46 320 1
46 322 1
46 324 1
46 328 1
46 329 1
46 330 1
46 331 1
46 332 1
46 333 1
46 336 1
46 339 1
46 346 1
46 347 1
46 349 1
46 354 1
46 359 1
46 360 1
46 362 1
46 365 1
46 367 1
46 368 1
46 369 1
46 370 1
46 372 1
46 374 1
46 376 1
46 377 1
46 379 1
46 381 1
46 383 1
46 384 1
46 385 1
46 386 1
46 387 1
46 388 1
46 389 1
46 390 1
46 393 1
46 394 1
46 400 1
47 48 1
47 49 1
47 50 1
47 51 1
47 55 1
47 59 1
47 61 1
47 62 1
47 63 1
47 65 1
47 66 1
47 69 1
47 71 1
47 72 1
47 73 1
47 75 1
47 76 1
47 77 1
47 78 1
47 83 1
47 86 1
47 87 1
47 89 1
47 91 1
47 92 1
47 96 1
47 97 1
47 99 1
47 100 1
47 101 1
47 102 1
47 104 1
47 106 1
47 110 1
47 111 1
47 112 1
47 113 1
47 116 1
47 118 1
47 120 1
47 122 1
47 127 1
47 129 1
47 130 1
47 131 1
47 132 1
47 136 1
47 137 1
47 138 1
47 139 1
47 142 1
47 143 1
47 144 1
47 145 1
47 147 1
47 148 1
47 149 1
47 151 1
47 152 1
47 155 1
47 157 1
47 159 1
47 160 1
47 161 1
47 165 1
47 166 1
47 168 1
47 171 1
47 173 1
47 174 1
47 177 1
47 180 1
47 184 1
47 186 1
47 187 1
47 190 1
47 191 1
47 193 1
47 194 1
47 195 1
47 198 1
47 200 1
47 201 1
47 202 1
47 203 1
47 205 1
47 207 1
47 208 1
47 212 1
47 213 1
47 220 1
47 222 1
47 224 1
47 225 1
47 226 1
47 229 1
47 230 1
47 231 1
47 232 1
47 237 1
47 241 1
47 243 1
47 245 1
47 249 1
47 252 1
47 253 1
47 255 1
47 256 1
47 259 1
47 261 1
47 263 1
47 265 1
47 266 1
47 267 1
47 269 1
47 270 1
47 275 1
47 276 1
47 277 1
47 278 1
47 280 1
47 281 1
47 283 1
47 284 1
47 285 1
47 286 1
47 288 1
47 289 1
47 290 1
47 291 1
47 292 1
47 294 1
47 296 1
47 298 1
47 303 1
47 304 1
47 305 1
47 307 1
47 308 1
47 310 1
47 316 1
47 317 1
47 318 1
47 319 1
47 320 1
47 321 1
47 322 1
47 324 1
47 328 1
47 332 1
47 333 1
47 336 1
47 337 1
47 338 1
47 340 1
47 341 1
47 342 1
47 343 1
47 344 1
47 345 1
47 347 1
47 349 1
47 350 1
47 351 1
47 355 1
47 356 1
47 357 1
47 360 1
47 361 1
47 362 1
47 363 1
47 365 1
47 366 1
47 369 1
47 372 1
47 373 1
47 379 1
47 380 1
47 381 1
47 382 1
47 383 1
47 385 1
47 386 1
47 387 1
47 389 1
47 393 1
47 394 1
47 395 1
47 396 1
47 397 1
47 398 1
47 399 1
47 400 1
48 52 1
48 54 1
48 60 1
48 61 1
48 63 1
48 65 1
48 66 1
48 67 1
48 69 1
48 70 1
48 71 1
48 72 1
48 73 1
48 74 1
48 76 1
48 82 1
48 85 1
48 86 1
48 87 1
48 88 1
48 89 1
48 90 1
48 92 1
48 93 1
48 95 1
48 96 1
48 98 1
48 100 1
48 101 1
48 102 1
48 103 1
48 106 1
48 108 1
48 110 1
48 115 1
48 116 1
48 117 1
48 118 1
48 120 1
48 122 1
48 127 1
48 129 1
48 131 1
48 132 1
48 134 1
48 137 1
48 140 1
48 141 1
48 147 1
48 149 1
48 153 1
48 154 1
48 156 1
48 159 1
48 160 1
48 161 1
48 162 1
48 163 1
48 164 1
48 165 1
48 166 1
48 167 1
48 169 1
48 171 1
48 175 1
48 176 1
48 178 1
48 181 1
48 184 1
48 186 1
48 187 1
48 190 1
48 192 1
48 193 1
48 194 1
48 200 1
48 205 1
48 206 1
48 213 1
48 215 1
48 216 1
48 218 1
48 223 1
48 225 1
48 226 1
48 229 1
48 230 1
48 231 1
48 235 1
48 236 1
48 238 1
48 239 1
48 240 1
48 242 1
48 243 1
48 244 1
48 246 1
48 247 1
48 249 1
48 250 1
48 252 1
48 257 1
48 260 1
48 261 1
48 262 1
48 264 1
48 266 1
48 267 1
48 272 1
48 274 1
48 275 1
48 277 1
48 279 1
48 284 1
48 287 1
48 289 1
48 290 1
48 293 1
48 296 1
48 297 1
48 303 1
48 306 1
48 307 1
48 308 1
48 310 1
48 317 1
48 318 1
48 319 1
48 323 1
48 324 1
48 327 1
48 330 1
48 331 1
48 332 1
48 333 1
48 334 1
48 335 1
48 336 1
48 338 1
48 339 1
48 341 1
48 342 1
48 343 1
48 344 1
48 346 1
48 348 1
48 350 1
48 352 1
48 354 1
48 357 1
48 358 1
48 359 1
48 361 1
48 363 1
48 365 1
48 366 1
48 368 1
48 369 1
48 370 1
48 371 1
48 373 1
48 376 1
48 377 1
48 382 1
48 383 1
48 387 1
48 392 1
48 397 1
48 399 1
49 51 1
49 52 1
49 53 1
49 55 1
49 58 1
49 59 1
49 61 1
49 65 1
49 67 1
49 68 1
49 70 1
49 78 1
49 81 1
49 82 1
49 86 1
49 87 1
49 91 1
49 94 1
49 95 1
49 96 1
49 99 1
49 100 1
49 101 1
49 102 1
49 103 1
49 106 1
49 110 1
49 111 1
49 113 1
49 114 1
49 116 1
49 118 1
49 120 1
49 122 1
49 124 1
49 125 1
49 126 1
49 127 1
49 128 1
49 129 1
49 132 1
49 134 1
49 135 1
49 137 1
49 139 1
49 144 1
49 145 1
49 146 1
49 147 1
49 149 1
49 150 1
49 151 1
49 152 1
49 153 1
49 157 1
49 160 1
49 164 1
49 168 1
49 169 1
49 170 1
49 174 1
49 175 1
49 177 1
49 184 1
49 186 1
49 189 1
49 191 1
49 192 1
49 195 1
49 196 1
49 197 1
49 198 1
49 199 1
49 200 1
49 202 1
49 203 1
49 204 1
49 205 1
49 207 1
49 209 1
49 210 1
49 212 1
49 214 1
49 215 1
49 216 1
49 218 1
49 219 1
49 220 1
49 221 1
49 222 1
49 223 1
49 225 1
49 230 1
49 231 1
49 232 1
49 237 1
49 238 1
49 241 1
49 242 1
49 244 1
49 247 1
49 253 1
49 256 1
49 257 1
49 259 1
49 260 1
49 262 1
49 267 1
49 268 1
49 269 1
49 270 1
49 272 1
49 273 1
49 274 1
49 275 1
49 276 1
49 282 1
49 285 1
49 287 1
49 289 1
49 290 1
49 291 1
49 292 1
49 293 1
49 296 1
49 298 1
49 299 1
49 301 1
49 303 1
49 306 1
49 309 1
49 315 1
49 316 1
49 317 1
49 320 1
49 323 1
49 324 1
49 328 1
49 329 1
49 331 1
49 332 1
49 333 1
49 334 1
49 336 1
49 337 1
49 339 1
49 341 1
49 343 1
49 344 1
49 347 1
49 349 1
49 350 1
49 351 1
49 352 1
49 355 1
49 359 1
49 362 1
49 364 1
49 365 1
49 369 1
49 371 1
49 376 1
49 377 1
49 378 1
49 379 1
49 381 1
49 384 1
49 385 1
49 386 1
49 389 1
49 391 1
49 393 1
49 394 1
49 395 1
49 396 1
49 399 1
49 400 1
50 54 1
50 55 1
50 61 1
50 63 1
50 64 1
50 65 1
50 67 1
50 68 1
50 69 1
50 71 1
50 74 1
50 78 1
50 82 1
50 84 1
50 85 1
50 89 1
50 94 1
50 98 1
50 100 1
50 101 1
50 105 1
50 109 1
50 110 1
50 113 1
50 114 1
50 117 1
50 119 1
50 121 1
50 122 1
50 124 1
50 126 1
50 137 1
50 138 1
50 140 1
50 141 1
50 145 1
50 147 1
50 148 1
50 152 1
50 154 1
50 155 1
50 159 1
50 162 1
50 164 1
50 168 1
50 171 1
50 172 1
50 173 1
50 174 1
50 176 1
50 177 1
50 179 1
50 181 1
50 182 1
50 184 1
50 186 1
50 187 1
50 190 1
50 192 1
50 194 1
50 198 1
50 202 1
50 204 1
50 207 1
50 209 1
50 213 1
50 216 1
50 221 1
50 222 1
50 224 1
50 226 1
50 233 1
50 237 1
50 238 1
50 239 1
50 240 1
50 242 1
50 248 1
50 252 1
50 253 1
50 255 1
50 256 1
50 257 1
50 258 1
50 259 1
50 265 1
50 268 1
50 270 1
50 273 1
50 275 1
50 278 1
50 280 1
50 281 1
50 284 1
50 285 1
50 286 1
50 288 1
50 289 1
50 291 1
50 292 1
50 296 1
50 297 1
50 299 1
50 300 1
50 302 1
50 306 1
50 308 1
50 313 1
50 314 1
50 315 1
50 316 1
50 317 1
50 318 1
50 319 1
50 321 1
50 325 1
50 329 1
50 330 1
50 331 1
50 336 1
50 337 1
50 338 1
50 342 1
50 346 1
50 347 1
50 348 1
50 349 1
50 352 1
50 353 1
50 354 1
50 355 1
50 360 1
50 361 1
50 367 1
50 369 1
50 372 1
50 373 1
50 374 1
50 376 1
50 377 1
50 378 1
50 379 1
50 385 1
50 386 1
50 387 1
50 388 1
50 389 1
50 390 1
50 391 1
50 392 1
50 394 1
50 395 1
50 396 1
50 397 1
50 398 1
50 399 1
50 400 1
51 52 1
51 54 1
51 56 1
51 57 1
51 60 1
51 61 1
51 64 1
51 67 1
51 69 1
51 72 1
51 75 1
51 76 1
51 77 1
51 79 1
51 82 1
51 83 1
51 85 1
51 87 1
51 88 1
51 93 1
51 97 1
51 99 1
51 101 1
51 102 1
51 103 1
51 104 1
51 106 1
51 108 1
51 116 1
51 117 1
51 120 1
51 124 1
51 125 1
51 126 1
51 129 1
51 130 1
51 131 1
51 133 1
51 135 1
51 136 1
51 141 1
51 142 1
51 143 1
51 144 1
51 148 1
51 151 1
51 152 1
51 153 1
51 154 1
51 155 1
51 156 1
51 158 1
51 162 1
51 164 1
51 165 1
51 170 1
51 173 1
51 174 1
51 175 1
51 176 1
51 177 1
51 178 1
51 182 1
51 185 1
51 186 1
51 187 1
51 189 1
51 190 1
51 193 1
51 194 1
51 195 1
51 196 1
51 197 1
51 199 1
51 204 1
51 206 1
51 207 1
51 209 1
51 212 1
51 213 1
51 216 1
51 219 1
51 220 1
51 221 1
51 223 1
51 224 1
51 225 1
51 226 1
51 228 1
51 230 1
51 231 1
51 233 1
51 236 1
51 239 1
51 240 1
51 243 1
51 245 1
51 246 1
51 247 1
51 248 1
51 250 1
51 251 1
51 254 1
51 255 1
51 256 1
51 258 1
51 259 1
51 260 1
51 262 1
51 264 1
51 265 1
51 267 1
51 268 1
51 269 1
51 270 1
51 271 1
51 272 1
51 273 1
51 274 1
51 277 1
51 280 1
51 282 1
51 283 1
51 288 1
51 289 1
51 290 1
51 297 1
51 298 1
51 305 1
51 306 1
51 309 1
51 312 1
51 313 1
51 314 1
51 315 1
51 318 1
51 321 1
51 325 1
51 328 1
51 330 1
51 331 1
51 332 1
51 333 1
51 335 1
51 336 1
51 337 1
51 338 1
51 340 1
51 353 1
51 354 1
51 356 1
51 357 1
51 358 1
51 360 1
51 361 1
51 364 1
51 369 1
51 372 1
51 373 1
51 374 1
51 375 1
51 376 1
51 377 1
51 381 1
51 382 1
51 384 1
51 388 1
51 391 1
51 392 1
51 393 1
51 398 1
52 53 1
52 56 1
52 58 1
52 59 1
52 60 1
52 64 1
52 65 1
52 67 1
52 68 1
52 69 1
52 70 1
52 71 1
52 74 1
52 75 1
52 76 1
52 79 1
52 80 1
52 81 1
52 83 1
52 84 1
52 85 1
52 88 1
52 91 1
52 94 1
52 96 1
52 98 1
52 99 1
52 101 1
52 104 1
52 107 1
52 110 1
52 111 1
52 112 1
52 113 1
52 114 1
52 115 1
52 116 1
52 117 1
52 118 1
52 121 1
52 125 1
52 127 1
52 132 1
52 133 1
52 134 1
52 135 1
52 136 1
52 137 1
52 141 1
52 144 1
52 146 1
52 149 1
52 150 1
52 152 1
52 153 1
52 155 1
52 156 1
52 157 1
52 158 1
52 159 1
52 161 1
52 163 1
52 164 1
52 165 1
52 166 1
52 167 1
52 168 1
52 169 1
52 170 1
52 172 1
52 173 1
52 178 1
52 180 1
52 183 1
52 184 1
52 185 1
52 192 1
52 195 1
52 197 1
52 199 1
52 200 1
52 201 1
52 204 1
52 205 1
52 206 1
52 207 1
52 208 1
52 209 1
52 210 1
52 211 1
52 212 1
52 215 1
52 216 1
52 217 1
52 219 1
52 224 1
52 226 1
52 227 1
52 229 1
52 230 1
52 231 1
52 232 1
52 233 1
52 237 1
52 240 1
52 242 1
52 247 1
52 249 1
52 250 1
52 252 1
52 253 1
52 255 1
52 257 1
52 260 1
52 261 1
52 264 1
52 266 1
52 267 1
52 269 1
52 270 1
52 271 1
52 273 1
52 280 1
52 281 1
52 282 1
52 283 1
52 284 1
52 285 1
52 287 1
52 288 1
52 289 1
52 291 1
52 292 1
52 294 1
52 296 1
52 297 1
52 299 1
52 300 1
52 303 1
52 304 1
52 306 1
52 307 1
52 308 1
52 309 1
52 311 1
52 312 1
52 313 1
52 314 1
52 316 1
52 319 1
52 323 1
52 324 1
52 325 1
52 326 1
52 328 1
52 330 1
52 334 1
52 336 1
52 337 1
52 338 1
52 340 1
52 344 1
52 347 1
52 349 1
52 352 1
52 355 1
52 358 1
52 359 1
52 361 1
52 362 1
52 365 1
52 367 1
52 371 1
52 374 1
52 376 1
52 378 1
52 379 1
52 380 1
52 381 1
52 383 1
52 391 1
52 394 1
52 396 1
52 398 1
52 400 1
53 55 1
53 56 1
53 57 1
53 58 1
53 61 1
53 62 1
53 64 1
53 65 1
53 68 1
53 69 1
53 70 1
53 75 1
53 77 1
53 78 1
53 79 1
53 84 1
53 85 1
53 89 1
53 92 1
53 96 1
53 97 1
53 98 1
53 99 1
53 100 1
53 101 1
53 102 1
53 104 1
53 106 1
53 107 1
53 109 1
53 112 1
53 113 1
53 114 1
53 115 1
53 118 1
53 119 1
53 120 1
53 122 1
53 123 1
53 124 1
53 127 1
53 129 1
53 131 1
53 134 1
53 136 1
53 137 1
53 138 1
53 139 1
53 140 1
53 146 1
53 147 1
53 149 1
53 154 1
53 156 1
53 158 1
53 159 1
53 160 1
53 162 1
53 165 1
53 168 1
53 170 1
53 172 1
53 173 1
53 174 1
53 175 1
53 176 1
53 177 1
53 180 1
53 181 1
53 184 1
53 193 1
53 194 1
53 195 1
53 196 1
53 197 1
53 198 1
53 201 1
53 203 1
53 208 1
53 209 1
53 210 1
53 217 1
53 219 1
53 220 1
53 221 1
53 222 1
53 223 1
53 224 1
53 226 1
53 230 1
53 231 1
53 232 1
53 237 1
53 238 1
53 239 1
53 240 1
53 245 1
53 247 1
53 249 1
53 254 1
53 255 1
53 256 1
53 260 1
53 261 1
53 262 1
53 263 1
53 264 1
53 266 1
53 267 1
53 270 1
53 271 1
53 272 1
53 276 1
53 278 1
53 280 1
53 286 1
53 288 1
53 292 1
53 295 1
53 297 1
53 298 1
53 299 1
53 301 1
53 304 1
53 307 1
53 308 1
53 309 1
53 314 1
53 315 1
53 316 1
53 318 1
53 320 1
53 322 1
53 323 1
53 325 1
53 327 1
53 328 1
53 331 1
53 332 1
53 333 1
53 334 1
53 335 1
53 339 1
53 341 1
53 345 1
53 346 1
53 347 1
53 349 1
53 351 1
53 352 1
53 353 1
53 354 1
53 355 1
53 356 1
53 357 1
53 358 1
53 360 1
53 361 1
53 363 1
53 365 1
53 367 1
53 369 1
53 373 1
53 376 1
53 377 1
53 378 1
53 379 1
53 381 1
53 382 1
53 384 1
53 386 1
53 391 1
53 395 1
53 397 1
54 55 1
54 59 1
54 60 1
54 61 1
54 64 1
54 65 1
54 68 1
54 70 1
54 71 1
54 73 1
54 75 1
54 76 1
54 77 1
54 84 1
54 88 1
54 90 1
54 94 1
54 97 1
54 98 1
54 99 1
54 102 1
54 106 1
54 108 1
54 110 1
54 111 1
54 113 1
54 116 1
54 118 1
54 120 1
54 122 1
54 124 1
54 127 1
54 129 1
54 130 1
54 134 1
54 137 1
54 138 1
54 139 1
54 140 1
54 142 1
54 145 1
54 147 1
54 149 1
54 151 1
54 155 1
54 158 1
54 160 1
54 162 1
54 163 1
54 167 1
54 168 1
54 170 1
54 177 1
54 180 1
54 181 1
54 184 1
54 186 1
54 188 1
54 189 1
54 190 1
54 191 1
54 192 1
54 197 1
54 199 1
54 200 1
54 201 1
54 205 1
54 206 1
54 207 1
54 216 1
54 220 1
54 221 1
54 222 1
54 234 1
54 235 1
54 240 1
54 244 1
54 247 1
54 249 1
54 250 1
54 252 1
54 253 1
54 255 1
54 257 1
54 258 1
54 259 1
54 264 1
54 265 1
54 266 1
54 267 1
54 271 1
54 276 1
54 278 1
54 280 1
54 281 1
54 284 1
54 285 1
54 286 1
54 287 1
54 289 1
54 290 1
54 292 1
54 293 1
54 294 1
54 297 1
54 299 1
54 300 1
54 302 1
54 304 1
54 305 1
54 309 1
54 310 1
54 311 1
54 315 1
54 316 1
54 318 1
54 319 1
54 321 1
54 326 1
54 327 1
54 328 1
54 329 1
54 330 1
54 331 1
54 332 1
54 334 1
54 336 1
54 338 1
54 339 1
54 341 1
54 342 1
54 343 1
54 344 1
54 346 1
54 348 1
54 351 1
54 353 1
54 355 1
54 356 1
54 357 1
54 358 1
54 364 1
54 366 1
54 367 1
54 370 1
54 371 1
54 372 1
54 376 1
54 377 1
54 378 1
54 379 1
54 381 1
54 384 1
54 389 1
54 390 1
54 392 1
54 393 1
54 394 1
54 395 1
54 396 1
54 400 1
55 56 1
55 57 1
55 61 1
55 62 1
55 63 1
55 66 1
55 68 1
55 76 1
55 77 1
55 78 1
55 79 1
55 80 1
55 82 1
55 83 1
55 84 1
55 85 1
55 88 1
55 89 1
55 93 1
55 94 1
55 95 1
55 97 1
55 99 1
55 103 1
55 104 1
55 105 1
55 106 1
55 108 1
55 109 1
55 113 1
55 114 1
55 115 1
55 116 1
55 118 1
55 119 1
55 120 1
55 121 1
55 122 1
55 124 1
55 127 1
55 129 1
55 130 1
55 134 1
55 135 1
55 136 1
55 144 1
55 146 1
55 148 1
55 150 1
55 151 1
55 155 1
55 156 1
55 158 1
55 161 1
55 162 1
55 164 1
55 165 1
55 167 1
55 173 1
55 177 1
55 178 1
55 179 1
55 180 1
55 181 1
55 186 1
55 187 1
55 188 1
55 189 1
55 191 1
55 193 1
55 203 1
55 204 1
55 206 1
55 207 1
55 210 1
55 212 1
55 213 1
55 215 1
55 217 1
55 218 1
55 219 1
55 222 1
55 223 1
55 224 1
55 225 1
55 228 1
55 231 1
55 233 1
55 234 1
55 240 1
55 241 1
55 243 1
55 244 1
55 246 1
55 249 1
55 251 1
55 252 1
55 253 1
55 255 1
55 256 1
55 258 1
55 260 1
55 264 1
55 265 1
55 269 1
55 272 1
55 273 1
55 274 1
55 275 1
55 276 1
55 277 1
55 278 1
55 279 1
55 283 1
55 284 1
55 285 1
55 286 1
55 287 1
55 290 1
55 291 1
55 294 1
55 299 1
55 300 1
55 302 1
55 303 1
55 304 1
55 307 1
55 308 1
55 310 1
55 315 1
55 316 1
55 317 1
55 318 1
55 319 1
55 320 1
55 322 1
55 324 1
55 325 1
55 328 1
55 330 1
55 331 1
55 332 1
55 335 1
55 336 1
55 337 1
55 338 1
55 339 1
55 340 1
55 342 1
55 343 1
55 346 1
55 348 1
55 351 1
55 352 1
55 353 1
55 354 1
55 356 1
55 358 1
55 364 1
55 365 1
55 369 1
55 371 1
55 377 1
55 378 1
55 381 1
55 382 1
55 383 1
55 384 1
55 389 1
55 390 1
55 391 1
55 393 1
55 395 1
56 60 1
56 61 1
56 62 1
56 63 1
56 64 1
56 66 1
56 67 1
56 69 1
56 71 1
56 73 1
56 74 1
56 75 1
56 81 1
56 83 1
56 90 1
56 91 1
56 92 1
56 93 1
56 94 1
56 96 1
56 97 1
56 98 1
56 100 1
56 102 1
56 103 1
56 105 1
56 110 1
56 113 1
56 116 1
56 124 1
56 127 1
56 128 1
56 130 1
56 132 1
56 135 1
56 140 1
56 142 1
56 143 1
56 144 1
56 145 1
56 146 1
56 147 1
56 148 1
56 153 1
56 156 1
56 157 1
56 158 1
56 159 1
56 163 1
56 164 1
56 166 1
56 167 1
56 168 1
56 169 1
56 170 1
56 174 1
56 177 1
56 178 1
56 179 1
56 182 1
56 183 1
56 184 1
56 186 1
56 187 1
56 188 1
56 192 1
56 193 1
56 194 1
56 196 1
56 197 1
56 198 1
56 200 1
56 201 1
56 202 1
56 203 1
56 205 1
56 206 1
56 209 1
56 214 1
56 215 1
56 217 1
56 218 1
56 220 1
56 221 1
56 224 1
56 228 1
56 230 1
56 236 1
56 237 1
56 238 1
56 240 1
56 241 1
56 242 1
56 243 1
56 244 1
56 245 1
56 250 1
56 253 1
56 255 1
56 256 1
56 257 1
56 259 1
56 261 1
56 266 1
56 270 1
56 271 1
56 276 1
56 277 1
56 280 1
56 281 1
56 283 1
56 284 1
56 285 1
56 287 1
56 291 1
56 294 1
56 295 1
56 296 1
56 298 1
56 299 1
56 300 1
56 303 1
56 304 1
56 305 1
56 307 1
56 309 1
56 310 1
56 311 1
56 313 1
56 314 1
56 316 1
56 317 1
56 318 1
56 319 1
56 321 1
56 323 1
56 326 1
56 328 1
56 330 1
56 331 1
56 332 1
56 334 1
56 335 1
56 336 1
56 337 1
56 339 1
56 341 1
56 342 1
56 343 1
56 344 1
56 346 1
56 351 1
56 353 1
56 355 1
56 357 1
56 358 1
56 359 1
56 361 1
56 362 1
56 364 1
56 366 1
56 368 1
56 371 1
56 372 1
56 373 1
56 375 1
56 377 1
56 381 1
56 382 1
56 383 1
56 384 1
56 387 1
56 388 1
56 389 1
56 390 1
56 399 1
57 58 1
57 59 1
57 61 1
57 62 1
57 64 1
57 65 1
57 66 1
57 67 1
57 68 1
57 71 1
57 72 1
57 74 1
57 75 1
57 77 1
57 81 1
57 82 1
57 84 1
57 86 1
57 87 1
57 92 1
57 94 1
57 96 1
57 98 1
57 99 1
57 104 1
57 107 1
57 108 1
57 111 1
57 112 1
57 114 1
57 115 1
57 119 1
57 120 1
57 121 1
57 122 1
57 124 1
57 125 1
57 126 1
57 127 1
57 128 1
57 129 1
57 130 1
57 132 1
57 133 1
57 135 1
57 136 1
57 138 1
57 139 1
57 140 1
57 143 1
57 146 1
57 147 1
57 151 1
57 152 1
57 155 1
57 156 1
57 157 1
57 161 1
57 164 1
57 165 1
57 167 1
57 169 1
57 171 1
57 172 1
57 173 1
57 174 1
57 176 1
57 178 1
57 186 1
57 191 1
57 193 1
57 194 1
57 195 1
57 198 1
57 200 1
57 203 1
57 204 1
57 206 1
57 207 1
57 209 1
57 210 1
57 212 1
57 213 1
57 229 1
57 230 1
57 231 1
57 232 1
57 235 1
57 240 1
57 241 1
57 242 1
57 243 1
57 244 1
57 246 1
57 249 1
57 251 1
57 254 1
57 257 1
57 258 1
57 261 1
57 264 1
57 265 1
57 266 1
57 268 1
57 269 1
57 270 1
57 271 1
57 272 1
57 275 1
57 276 1
57 277 1
57 278 1
57 280 1
57 282 1
57 283 1
57 285 1
57 287 1
57 289 1
57 291 1
57 293 1
57 294 1
57 297 1
57 299 1
57 305 1
57 309 1
57 310 1
57 311 1
57 312 1
57 314 1
57 316 1
57 317 1
57 321 1
57 322 1
57 323 1
57 325 1
57 326 1
57 327 1
57 330 1
57 331 1
57 334 1
57 335 1
57 336 1
57 339 1
57 340 1
57 341 1
57 342 1
57 343 1
57 347 1
57 348 1
57 350 1
57 353 1
57 354 1
57 357 1
57 358 1
57 362 1
57 363 1
57 364 1
57 365 1
57 366 1
57 368 1
57 369 1
57 371 1
57 373 1
57 375 1
57 376 1
57 379 1
57 380 1
57 382 1
57 383 1
57 385 1
57 388 1
57 390 1
57 391 1
57 392 1
57 393 1
57 397 1
57 400 1
58 60 1
58 64 1
58 65 1
58 68 1
58 70 1
58 71 1
58 73 1
58 77 1
58 78 1
58 79 1
58 80 1
58 84 1
58 85 1
58 86 1
58 87 1
58 88 1
58 89 1
58 92 1
58 97 1
58 102 1
58 104 1
58 105 1
58 106 1
58 107 1
58 108 1
58 110 1
58 112 1
58 116 1
58 120 1
58 121 1
58 122 1
58 123 1
58 129 1
58 130 1
58 132 1
58 134 1
58 140 1
58 141 1
58 142 1
58 145 1
58 146 1
58 147 1
58 152 1
58 155 1
58 156 1
58 159 1
58 160 1
58 161 1
58 165 1
58 169 1
58 170 1
58 171 1
58 172 1
58 175 1
58 177 1
58 178 1
58 180 1
58 181 1
58 182 1
58 185 1
58 187 1
58 188 1
58 190 1
58 191 1
58 194 1
58 195 1
58 196 1
58 198 1
58 200 1
58 201 1
58 202 1
58 203 1
58 204 1
58 205 1
58 207 1
58 208 1
58 209 1
58 210 1
58 212 1
58 213 1
58 214 1
58 216 1
58 217 1
58 219 1
58 221 1
58 223 1
58 224 1
58 225 1
58 227 1
58 228 1
58 230 1
58 231 1
58 232 1
58 237 1
58 238 1
58 239 1
58 240 1
58 241 1
58 243 1
58 244 1
58 245 1
58 246 1
58 248 1
58 249 1
58 250 1
58 251 1
58 252 1
58 253 1
58 254 1
58 255 1
58 256 1
58 259 1
58 261 1
58 265 1
58 268 1
58 275 1
58 276 1
58 279 1
58 281 1
58 283 1
58 284 1
58 289 1
58 290 1
58 294 1
58 295 1
58 297 1
58 299 1
58 304 1
58 305 1
58 308 1
58 311 1
58 312 1
58 313 1
58 314 1
58 316 1
58 318 1
58 319 1
58 320 1
58 321 1
58 324 1
58 325 1
58 326 1
58 328 1
58 329 1
58 331 1
58 333 1
58 335 1
58 339 1
58 342 1
58 344 1
58 345 1
58 346 1
58 347 1
58 348 1
58 351 1
58 353 1
58 354 1
58 355 1
58 356 1
58 359 1
58 362 1
58 364 1
58 365 1
58 367 1
58 370 1
58 371 1
58 372 1
58 373 1
58 374 1
58 376 1
58 378 1
58 380 1
58 382 1
58 383 1
58 386 1
58 388 1
58 389 1
58 390 1
58 391 1
58 395 1
58 398 1
58 400 1
59 60 1
59 63 1
59 64 1
59 65 1
59 68 1
59 69 1
59 70 1
59 72 1
59 76 1
59 78 1
59 79 1
59 81 1
59 82 1
59 83 1
59 84 1
59 85 1
59 88 1
59 89 1
59 91 1
59 92 1
59 94 1
59 97 1
59 99 1
59 100 1
59 101 1
59 102 1
59 108 1
59 109 1
59 112 1
59 114 1
59 115 1
59 117 1
59 118 1
59 119 1
59 121 1
59 122 1
59 123 1
59 131 1
59 134 1
59 137 1
59 138 1
59 140 1
59 141 1
59 144 1
59 145 1
59 148 1
59 149 1
59 150 1
59 151 1
59 152 1
59 153 1
59 154 1
59 156 1
59 157 1
59 159 1
59 160 1
59 161 1
59 164 1
59 166 1
59 167 1
59 170 1
59 174 1
59 176 1
59 177 1
59 180 1
59 184 1
59 185 1
59 188 1
59 189 1
59 193 1
59 194 1
59 195 1
59 196 1
59 198 1
59 200 1
59 201 1
59 203 1
59 204 1
59 205 1
59 207 1
59 211 1
59 217 1
59 218 1
59 219 1
59 220 1
59 221 1
59 223 1
59 224 1
59 225 1
59 226 1
59 230 1
59 231 1
59 232 1
59 233 1
59 235 1
59 236 1
59 237 1
59 240 1
59 247 1
59 249 1
59 250 1
59 251 1
59 252 1
59 253 1
59 254 1
59 256 1
59 258 1
59 259 1
59 260 1
59 262 1
59 263 1
59 267 1
59 268 1
59 274 1
59 275 1
59 278 1
59 279 1
59 280 1
59 283 1
59 285 1
59 286 1
59 287 1
59 290 1
59 291 1
59 292 1
59 293 1
59 295 1
59 296 1
59 297 1
59 298 1
59 300 1
59 301 1
59 302 1
59 304 1
59 309 1
59 312 1
59 314 1
59 315 1
59 317 1
59 318 1
59 321 1
59 323 1
59 325 1
59 326 1
59 331 1
59 339 1
59 340 1
59 343 1
59 344 1
59 348 1
59 350 1
59 351 1
59 353 1
59 354 1
59 360 1
59 361 1
59 363 1
59 364 1
59 366 1
59 371 1
59 372 1
59 375 1
59 376 1
59 377 1
59 378 1
59 384 1
59 389 1
59 392 1
59 396 1
59 397 1
59 399 1
60 61 1
60 62 1
60 64 1
60 66 1
60 68 1
60 69 1
60 70 1
60 71 1
60 72 1
60 74 1
60 75 1
60 79 1
60 81 1
60 82 1
60 83 1
60 84 1
60 85 1
60 87 1
60 88 1
60 89 1
60 93 1
60 96 1
60 98 1
60 99 1
60 100 1
60 102 1
60 103 1
60 104 1
60 105 1
60 106 1
60 109 1
60 110 1
60 113 1
60 116 1
60 118 1
60 119 1
60 122 1
60 124 1
60 127 1
60 128 1
60 129 1
60 130 1
60 131 1
60 136 1
60 139 1
60 140 1
60 144 1
60 147 1
60 148 1
60 151 1
60 161 1
60 162 1
60 163 1
60 164 1
60 166 1
60 167 1
60 169 1
60 170 1
60 172 1
60 173 1
60 175 1
60 177 1
60 180 1
60 181 1
60 182 1
60 183 1
60 184 1
60 191 1
60 192 1
60 195 1
60 196 1
60 198 1
60 199 1
60 200 1
60 203 1
60 206 1
60 207 1
60 208 1
60 210 1
60 211 1
60 212 1
60 213 1
60 216 1
60 218 1
60 220 1
60 222 1
60 227 1
60 229 1
60 230 1
60 233 1
60 234 1
60 237 1
60 238 1
60 240 1
60 242 1
60 243 1
60 247 1
60 248 1
60 249 1
60 250 1
60 252 1
60 253 1
60 254 1
60 256 1
60 257 1
60 258 1
60 259 1
60 260 1
60 261 1
60 262 1
60 263 1
60 265 1
60 267 1
60 270 1
60 272 1
60 273 1
60 274 1
60 275 1
60 277 1
60 279 1
60 284 1
60 285 1
60 288 1
60 289 1
60 290 1
60 291 1
60 292 1
60 293 1
60 294 1
60 297 1
60 298 1
60 300 1
60 301 1
60 304 1
60 307 1
60 308 1
60 309 1
60 310 1
60 312 1
60 313 1
60 315 1
60 316 1
60 318 1
60 319 1
60 321 1
60 325 1
60 328 1
60 330 1
60 331 1
60 332 1
60 335 1
60 336 1
60 340 1
60 342 1
60 343 1
60 345 1
60 347 1
60 350 1
60 351 1
60 352 1
60 356 1
60 358 1
60 359 1
60 364 1
60 366 1
60 368 1
60 370 1
60 379 1
60 381 1
60 382 1
60 384 1
60 385 1
60 387 1
60 389 1
60 390 1
60 393 1
60 394 1
60 399 1
60 400 1
61 62 1
61 67 1
61 68 1
61 70 1
61 72 1
61 73 1
61 75 1
61 76 1
61 77 1
61 78 1
61 79 1
61 80 1
61 81 1
61 84 1
61 85 1
61 88 1
61 89 1
61 91 1
61 94 1
61 96 1
61 97 1
61 98 1
61 101 1
61 103 1
61 106 1
61 109 1
61 110 1
61 113 1
61 114 1
61 116 1
61 117 1
61 119 1
61 121 1
61 123 1
61 124 1
61 125 1
61 126 1
61 128 1
61 129 1
61 130 1
61 131 1
61 132 1
61 133 1
61 134 1
61 135 1
61 137 1
61 139 1
61 141 1
61 142 1
61 143 1
61 145 1
61 146 1
61 150 1
61 151 1
61 152 1
61 153 1
61 155 1
61 156 1
61 159 1
61 161 1
61 162 1
61 163 1
61 164 1
61 166 1
61 168 1
61 169 1
61 170 1
61 173 1
61 174 1
61 175 1
61 178 1
61 179 1
61 180 1
61 182 1
61 183 1
61 186 1
61 187 1
61 193 1
61 194 1
61 195 1
61 198 1
61 200 1
61 201 1
61 204 1
61 205 1
61 206 1
61 209 1
61 210 1
61 211 1
61 212 1
61 213 1
61 214 1
61 216 1
61 219 1
61 221 1
61 224 1
61 227 1
61 228 1
61 234 1
61 235 1
61 237 1
61 238 1
61 241 1
61 245 1
61 251 1
61 252 1
61 255 1
61 256 1
61 257 1
61 260 1
61 261 1
61 262 1
61 263 1
61 264 1
61 266 1
61 268 1
61 270 1
61 271 1
61 272 1
61 273 1
61 276 1
61 280 1
61 281 1
61 282 1
61 283 1
61 284 1
61 285 1
61 287 1
61 289 1
61 290 1
61 297 1
61 300 1
61 301 1
61 302 1
61 303 1
61 304 1
61 305 1
61 309 1
61 310 1
61 314 1
61 318 1
61 319 1
61 320 1
61 324 1
61 327 1
61 328 1
61 329 1
61 331 1
61 332 1
61 334 1
61 336 1
61 338 1
61 340 1
61 344 1
61 347 1
61 349 1
61 350 1
61 351 1
61 353 1
61 356 1
61 358 1
61 359 1
61 360 1
61 362 1
61 363 1
61 365 1
61 366 1
61 368 1
61 369 1
61 371 1
61 372 1
61 373 1
61 374 1
61 376 1
61 377 1
61 379 1
61 380 1
61 381 1
61 382 1
61 385 1
61 393 1
61 394 1
61 396 1
61 397 1
62 63 1
62 64 1
62 65 1
62 67 1
62 69 1
62 71 1
62 72 1
62 75 1
62 77 1
62 78 1
62 85 1
62 88 1
62 94 1
62 97 1
62 98 1
62 99 1
62 100 1
62 103 1
62 105 1
62 106 1
62 110 1
62 111 1
62 112 1
62 116 1
62 120 1
62 122 1
62 123 1
62 124 1
62 127 1
62 131 1
62 134 1
62 135 1
62 136 1
62 138 1
62 140 1
62 141 1
62 144 1
62 148 1
62 149 1
62 150 1
62 155 1
62 157 1
62 158 1
62 160 1
62 161 1
62 165 1
62 166 1
62 168 1
62 169 1
62 170 1
62 171 1
62 173 1
62 174 1
62 176 1
62 177 1
62 181 1
62 182 1
62 184 1
62 185 1
62 189 1
62 190 1
62 191 1
62 193 1
62 195 1
62 196 1
62 198 1
62 199 1
62 200 1
62 201 1
62 205 1
62 208 1
62 209 1
62 211 1
62 212 1
62 213 1
62 215 1
62 216 1
62 218 1
62 219 1
62 220 1
62 222 1
62 230 1
62 232 1
62 233 1
62 234 1
62 235 1
62 236 1
62 238 1
62 240 1
62 242 1
62 246 1
62 248 1
62 249 1
62 250 1
62 253 1
62 254 1
62 255 1
62 256 1
62 258 1
62 263 1
62 265 1
62 266 1
62 267 1
62 268 1
62 269 1
62 270 1
62 271 1
62 273 1
62 275 1
62 276 1
62 278 1
62 280 1
62 281 1
62 282 1
62 284 1
62 285 1
62 286 1
62 287 1
62 288 1
62 289 1
62 290 1
62 291 1
62 293 1
62 294 1
62 296 1
62 297 1
62 298 1
62 299 1
62 300 1
62 301 1
62 306 1
62 309 1
62 312 1
62 314 1
62 316 1
62 317 1
62 318 1
62 319 1
62 321 1
62 322 1
62 324 1
62 326 1
62 329 1
62 330 1
62 331 1
62 334 1
62 335 1
62 336 1
62 337 1
62 338 1
62 339 1
62 343 1
62 344 1
62 345 1
62 347 1
62 351 1
62 352 1
62 353 1
62 354 1
62 357 1
62 358 1
62 361 1
62 363 1
62 364 1
62 372 1
62 377 1
62 378 1
62 380 1
62 381 1
62 383 1
62 384 1
62 385 1
62 386 1
62 388 1
62 389 1
62 391 1
62 393 1
62 400 1
63 64 1
63 65 1
63 68 1
63 71 1
63 72 1
63 73 1
63 75 1
63 76 1
63 77 1
63 78 1
63 79 1
63 80 1
63 81 1
63 85 1
63 87 1
63 88 1
63 92 1
63 94 1
63 96 1
63 97 1
63 99 1
63 101 1
63 106 1
63 107 1
63 109 1
63 111 1
63 115 1
63 117 1
63 118 1
63 120 1
63 121 1
63 123 1
63 124 1
63 127 1
63 129 1
63 134 1
63 136 1
63 137 1
63 141 1
63 143 1
63 144 1
63 148 1
63 149 1
63 151 1
63 152 1
63 153 1
63 154 1
63 157 1
63 159 1
63 163 1
63 164 1
63 165 1
63 166 1
63 167 1
63 170 1
63 172 1
63 175 1
63 178 1
63 183 1
63 184 1
63 185 1
63 190 1
63 191 1
63 193 1
63 198 1
63 201 1
63 202 1
63 203 1
63 204 1
63 205 1
63 210 1
63 213 1
63 214 1
63 217 1
63 219 1
63 220 1
63 221 1
63 230 1
63 231 1
63 237 1
63 244 1
63 246 1
63 249 1
63 250 1
63 255 1
63 257 1
63 259 1
63 261 1
63 262 1
63 265 1
63 268 1
63 269 1
63 271 1
63 272 1
63 273 1
63 275 1
63 277 1
63 278 1
63 281 1
63 283 1
63 284 1
63 285 1
63 286 1
63 288 1
63 289 1
63 291 1
63 293 1
63 294 1
63 295 1
63 296 1
63 298 1
63 299 1
63 300 1
63 305 1
63 310 1
63 311 1
63 312 1
63 313 1
63 314 1
63 315 1
63 316 1
63 320 1
63 321 1
63 324 1
63 326 1
63 327 1
63 329 1
63 331 1
63 333 1
63 338 1
63 339 1
63 342 1
63 347 1
63 353 1
63 354 1
63 355 1
63 356 1
63 359 1
63 361 1
63 362 1
63 365 1
63 366 1
63 373 1
63 374 1
63 376 1
63 377 1
63 384 1
63 385 1
63 387 1
63 389 1
63 390 1
63 394 1
63 398 1
64 65 1
64 66 1
64 67 1
64 70 1
64 72 1
64 73 1
64 75 1
64 77 1
64 80 1
64 82 1
64 84 1
64 86 1
64 88 1
64 91 1
64 94 1
64 95 1
64 96 1
64 98 1
64 105 1
64 106 1
64 107 1
64 108 1
64 112 1
64 113 1
64 115 1
64 117 1
64 118 1
64 119 1
64 121 1
64 122 1
64 123 1
64 124 1
64 126 1
64 127 1
64 128 1
64 131 1
64 132 1
64 133 1
64 135 1
64 138 1
64 141 1
64 143 1
64 144 1
64 145 1
64 147 1
64 148 1
64 149 1
64 150 1
64 152 1
64 154 1
64 155 1
64 156 1
64 158 1
64 161 1
64 163 1
64 166 1
64 167 1
64 169 1
64 170 1
64 181 1
64 186 1
64 188 1
64 189 1
64 193 1
64 195 1
64 196 1
64 197 1
64 200 1
64 202 1
64 203 1
64 204 1
64 205 1
64 206 1
64 207 1
64 209 1
64 210 1
64 211 1
64 212 1
64 214 1
64 217 1
64 219 1
64 221 1
64 222 1
64 223 1
64 225 1
64 228 1
64 229 1
64 232 1
64 233 1
64 239 1
64 245 1
64 247 1
64 249 1
64 250 1
64 251 1
64 253 1
64 255 1
64 256 1
64 258 1
64 259 1
64 261 1
64 263 1
64 267 1
64 268 1
64 275 1
64 277 1
64 278 1
64 279 1
64 283 1
64 285 1
64 289 1
64 290 1
64 292 1
64 293 1
64 294 1
64 298 1
64 303 1
64 306 1
64 307 1
64 312 1
64 313 1
64 321 1
64 322 1
64 323 1
64 324 1
64 326 1
64 327 1
64 329 1
64 330 1
64 331 1
64 332 1
64 336 1
64 338 1
64 339 1
64 342 1
64 344 1
64 345 1
64 350 1
64 352 1
64 355 1
64 356 1
64 360 1
64 362 1
64 364 1
64 366 1
64 370 1
64 371 1
64 373 1
64 374 1
64 376 1
64 377 1
64 378 1
64 379 1
64 380 1
64 381 1
64 383 1
64 386 1
64 387 1
64 388 1
64 389 1
64 390 1
64 393 1
64 394 1
64 400 1
65 66 1
65 70 1
65 71 1
65 72 1
65 73 1
65 75 1
65 78 1
65 82 1
65 84 1
65 85 1
65 87 1
65 89 1
65 90 1
65 92 1
65 93 1
65 100 1
65 102 1
65 103 1
65 104 1
65 110 1
65 111 1
65 114 1
65 115 1
65 117 1
65 118 1
65 119 1
65 120 1
65 123 1
65 124 1
65 125 1
65 126 1
65 128 1
65 130 1
65 131 1
65 132 1
65 133 1
65 137 1
65 139 1
65 140 1
65 141 1
65 143 1
65 145 1
65 147 1
65 148 1
65 149 1
65 152 1
65 154 1
65 155 1
65 156 1
65 157 1
65 159 1
65 163 1
65 165 1
65 170 1
65 171 1
65 175 1
65 176 1
65 177 1
65 179 1
65 180 1
65 181 1
65 182 1
65 185 1
65 189 1
65 191 1
65 192 1
65 193 1
65 195 1
65 198 1
65 200 1
65 201 1
65 204 1
65 205 1
65 206 1
65 207 1
65 211 1
65 215 1
65 216 1
65 217 1
65 218 1
65 223 1
65 224 1
65 226 1
65 227 1
65 228 1
65 229 1
65 231 1
65 233 1
65 237 1
65 238 1
65 239 1
65 243 1
65 245 1
65 250 1
65 253 1
65 259 1
65 260 1
65 261 1
65 262 1
65 265 1
65 268 1
65 274 1
65 275 1
65 278 1
65 282 1
65 283 1
65 286 1
65 292 1
65 293 1
65 295 1
65 296 1
65 297 1
65 300 1
65 304 1
65 306 1
65 309 1
65 310 1
65 316 1
65 318 1
65 321 1
65 325 1
65 326 1
65 327 1
65 332 1
65 333 1
65 335 1
65 336 1
65 338 1
65 339 1
65 343 1
65 344 1
65 349 1
65 351 1
65 353 1
65 354 1
65 355 1
65 357 1
65 358 1
65 359 1
65 360 1
65 361 1
65 362 1
65 363 1
65 367 1
65 368 1
65 369 1
65 370 1
65 372 1
65 373 1
65 374 1
65 376 1
65 377 1
65 378 1
65 380 1
65 384 1
65 386 1
65 388 1
65 390 1
65 391 1
65 395 1
65 396 1
65 397 1
65 398 1
66 68 1
66 70 1
66 72 1
66 73 1
66 77 1
66 80 1
66 82 1
66 83 1
66 87 1
66 89 1
66 94 1
66 95 1
66 105 1
66 106 1
66 108 1
66 110 1
66 111 1
66 115 1
66 116 1
66 119 1
66 120 1
66 121 1
66 124 1
66 128 1
66 131 1
66 132 1
66 133 1
66 135 1
66 137 1
66 139 1
66 140 1
66 143 1
66 144 1
66 145 1
66 149 1
66 151 1
66 152 1
66 156 1
66 158 1
66 160 1
66 164 1
66 167 1
66 168 1
66 169 1
66 170 1
66 172 1
66 176 1
66 177 1
66 178 1
66 179 1
66 180 1
66 181 1
66 182 1
66 184 1
66 185 1
66 186 1
66 189 1
66 191 1
66 192 1
66 196 1
66 197 1
66 201 1
66 202 1
66 204 1
66 207 1
66 208 1
66 209 1
66 213 1
66 214 1
66 216 1
66 218 1
66 219 1
66 222 1
66 223 1
66 224 1
66 226 1
66 230 1
66 235 1
66 236 1
66 237 1
66 238 1
66 241 1
66 242 1
66 243 1
66 248 1
66 250 1
66 251 1
66 253 1
66 254 1
66 256 1
66 257 1
66 258 1
66 259 1
66 260 1
66 263 1
66 264 1
66 265 1
66 266 1
66 270 1
66 271 1
66 272 1
66 276 1
66 277 1
66 279 1
66 280 1
66 282 1
66 284 1
66 286 1
66 287 1
66 288 1
66 290 1
66 292 1
66 293 1
66 297 1
66 298 1
66 304 1
66 305 1
66 307 1
66 309 1
66 314 1
66 320 1
66 321 1
66 322 1
66 324 1
66 325 1
66 326 1
66 327 1
66 328 1
66 331 1
66 332 1
66 333 1
66 334 1
66 338 1
66 342 1
66 345 1
66 346 1
66 347 1
66 349 1
66 350 1
66 351 1
66 354 1
66 355 1
66 357 1
66 358 1
66 362 1
66 363 1
66 364 1
66 365 1
66 367 1
66 374 1
66 376 1
66 379 1
66 380 1
66 381 1
66 387 1
66 389 1
66 390 1
66 393 1
66 394 1
66 395 1
66 396 1
66 398 1
66 399 1
67 69 1
67 72 1
67 73 1
67 74 1
67 75 1
67 76 1
67 77 1
67 78 1
67 79 1
67 80 1
67 81 1
67 84 1
67 85 1
67 87 1
67 88 1
67 89 1
67 90 1
67 93 1
67 94 1
67 96 1
67 98 1
67 99 1
67 101 1
67 102 1
67 103 1
67 104 1
67 105 1
67 106 1
67 107 1
67 110 1
67 113 1
67 116 1
67 117 1
67 118 1
67 121 1
67 123 1
67 127 1
67 129 1
67 131 1
67 132 1
67 136 1
67 141 1
67 143 1
67 144 1
67 145 1
67 146 1
67 148 1
67 149 1
67 151 1
67 153 1
67 154 1
67 155 1
67 156 1
67 157 1
67 159 1
67 160 1
67 161 1
67 165 1
67 166 1
67 171 1
67 172 1
67 175 1
67 177 1
67 178 1
67 179 1
67 181 1
67 182 1
67 183 1
67 187 1
67 189 1
67 190 1
67 191 1
67 195 1
67 197 1
67 198 1
67 200 1
67 201 1
67 202 1
67 203 1
67 207 1
67 213 1
67 215 1
67 218 1
67 220 1
67 224 1
67 226 1
67 229 1
67 232 1
67 234 1
67 238 1
67 239 1
67 241 1
67 244 1
67 246 1
67 247 1
67 252 1
67 255 1
67 256 1
67 258 1
67 259 1
67 260 1
67 264 1
67 265 1
67 269 1
67 270 1
67 272 1
67 273 1
67 274 1
67 276 1
67 277 1
67 278 1
67 279 1
67 280 1
67 281 1
67 282 1
67 283 1
67 290 1
67 293 1
67 294 1
67 295 1
67 296 1
67 298 1
67 299 1
67 300 1
67 303 1
67 304 1
67 305 1
67 306 1
67 307 1
67 309 1
67 310 1
67 312 1
67 313 1
67 315 1
67 316 1
67 323 1
67 325 1
67 327 1
67 328 1
67 330 1
67 331 1
67 332 1
67 333 1
67 334 1
67 335 1
67 336 1
67 340 1
67 341 1
67 343 1
67 345 1
67 346 1
67 348 1
67 349 1
67 352 1
67 354 1
67 355 1
67 365 1
67 366 1
67 368 1
67 369 1
67 371 1
67 372 1
67 373 1
67 375 1
67 380 1
67 384 1
67 386 1
67 387 1
67 388 1
67 390 1
67 392 1
67 393 1
67 395 1
67 397 1
67 398 1
67 400 1
68 73 1
68 76 1
68 78 1
68 80 1
68 82 1
68 86 1
68 88 1
68 89 1
68 92 1
68 93 1
68 97 1
68 98 1
68 101 1
68 102 1
68 105 1
68 106 1
68 111 1
68 113 1
68 114 1
68 115 1
68 117 1
68 118 1
68 120 1
68 123 1
68 124 1
68 125 1
68 126 1
68 128 1
68 131 1
68 133 1
68 134 1
68 135 1
68 136 1
68 137 1
68 138 1
68 140 1
68 142 1
68 145 1
68 146 1
68 147 1
68 148 1
68 149 1
68 150 1
68 151 1
68 155 1
68 156 1
68 157 1
68 158 1
68 162 1
68 163 1
68 165 1
68 167 1
68 169 1
68 170 1
68 173 1
68 176 1
68 178 1
68 182 1
68 186 1
68 188 1
68 189 1
68 194 1
68 196 1
68 200 1
68 201 1
68 204 1
68 205 1
68 208 1
68 210 1
68 211 1
68 212 1
68 213 1
68 215 1
68 216 1
68 217 1
68 219 1
68 220 1
68 225 1
68 228 1
68 229 1
68 231 1
68 233 1
68 238 1
68 240 1
68 255 1
68 257 1
68 258 1
68 261 1
68 263 1
68 264 1
68 267 1
68 268 1
68 269 1
68 273 1
68 279 1
68 282 1
68 283 1
68 284 1
68 287 1
68 289 1
68 290 1
68 291 1
68 292 1
68 293 1
68 296 1
68 297 1
68 305 1
68 308 1
68 309 1
68 310 1
68 311 1
68 313 1
68 314 1
68 315 1
68 317 1
68 318 1
68 319 1
68 324 1
68 325 1
68 327 1
68 331 1
68 332 1
68 333 1
68 334 1
68 335 1
68 339 1
68 340 1
68 342 1
68 347 1
68 349 1
68 351 1
68 352 1
68 353 1
68 354 1
68 355 1
68 356 1
68 357 1
68 358 1
68 361 1
68 362 1
68 363 1
68 366 1
68 375 1
68 376 1
68 377 1
68 378 1
68 379 1
68 381 1
68 383 1
68 384 1
68 385 1
68 386 1
68 387 1
68 388 1
68 390 1
68 391 1
68 392 1
68 393 1
68 394 1
68 396 1
68 397 1
68 398 1
68 400 1
69 70 1
69 73 1
69 74 1
69 76 1
69 78 1
69 80 1
69 81 1
69 84 1
69 93 1
69 96 1
69 97 1
69 98 1
69 99 1
69 100 1
69 106 1
69 107 1
69 108 1
69 113 1
69 114 1
69 115 1
69 117 1
69 124 1
69 125 1
69 129 1
69 134 1
69 135 1
69 136 1
69 138 1
69 140 1
69 141 1
69 144 1
69 146 1
69 147 1
69 148 1
69 149 1
69 151 1
69 153 1
69 158 1
69 159 1
69 160 1
69 161 1
69 165 1
69 166 1
69 167 1
69 169 1
69 170 1
69 172 1
69 178 1
69 180 1
69 181 1
69 187 1
69 189 1
69 192 1
69 194 1
69 195 1
69 197 1
69 203 1
69 205 1
69 206 1
69 207 1
69 208 1
69 209 1
69 210 1
69 211 1
69 212 1
69 214 1
69 217 1
69 218 1
69 219 1
69 220 1
69 221 1
69 225 1
69 231 1
69 233 1
69 235 1
69 240 1
69 242 1
69 243 1
69 244 1
69 246 1
69 250 1
69 257 1
69 258 1
69 259 1
69 260 1
69 264 1
69 268 1
69 269 1
69 271 1
69 275 1
69 277 1
69 278 1
69 279 1
69 281 1
69 282 1
69 284 1
69 286 1
69 287 1
69 288 1
69 289 1
69 292 1
69 294 1
69 295 1
69 296 1
69 297 1
69 298 1
69 299 1
69 300 1
69 303 1
69 307 1
69 309 1
69 313 1
69 314 1
69 316 1
69 317 1
69 322 1
69 323 1
69 324 1
69 325 1
69 327 1
69 332 1
69 333 1
69 334 1
69 336 1
69 337 1
69 338 1
69 339 1
69 340 1
69 342 1
69 345 1
69 347 1
69 352 1
69 355 1
69 356 1
69 357 1
69 360 1
69 361 1
69 363 1
69 365 1
69 366 1
69 368 1
69 369 1
69 370 1
69 371 1
69 373 1
69 374 1
69 376 1
69 379 1
69 380 1
69 381 1
69 383 1
69 384 1
69 385 1
69 389 1
69 390 1
69 392 1
69 393 1
69 394 1
69 395 1
69 396 1
69 397 1
69 400 1
70 72 1
70 73 1
70 74 1
70 75 1
70 77 1
70 81 1
70 82 1
70 83 1
70 85 1
70 87 1
70 88 1
70 89 1
70 92 1
70 93 1
70 95 1
70 96 1
70 97 1
70 99 1
70 101 1
70 102 1
70 104 1
70 105 1
70 106 1
70 107 1
70 109 1
70 111 1
70 112 1
70 114 1
70 116 1
70 117 1
70 118 1
70 119 1
70 120 1
70 121 1
70 122 1
70 124 1
70 126 1
70 128 1
70 135 1
70 138 1
70 139 1
70 140 1
70 141 1
70 143 1
70 144 1
70 145 1
70 146 1
70 147 1
70 148 1
70 153 1
70 154 1
70 155 1
70 157 1
70 159 1
70 160 1
70 161 1
70 162 1
70 163 1
70 164 1
70 166 1
70 170 1
70 173 1
70 174 1
70 176 1
70 178 1
70 179 1
70 180 1
70 181 1
70 183 1
70 185 1
70 186 1
70 187 1
70 188 1
70 189 1
70 197 1
70 199 1
70 201 1
70 202 1
70 204 1
70 206 1
70 208 1
70 210 1
70 212 1
70 214 1
70 216 1
70 217 1
70 218 1
70 222 1
70 223 1
70 224 1
70 226 1
70 227 1
70 230 1
70 231 1
70 232 1
70 234 1
70 235 1
70 238 1
70 240 1
70 241 1
70 244 1
70 247 1
70 248 1
70 249 1
70 252 1
70 254 1
70 257 1
70 260 1
70 262 1
70 263 1
70 265 1
70 267 1
70 270 1
70 271 1
70 272 1
70 275 1
70 276 1
70 278 1
70 281 1
70 284 1
70 286 1
70 288 1
70 290 1
70 291 1
70 293 1
70 296 1
70 306 1
70 307 1
70 308 1
70 311 1
70 313 1
70 314 1
70 316 1
70 317 1
70 319 1
70 320 1
70 323 1
70 324 1
70 329 1
70 331 1
70 332 1
70 334 1
70 335 1
70 336 1
70 337 1
70 338 1
70 341 1
70 342 1
70 344 1
70 345 1
70 346 1
70 350 1
70 354 1
70 355 1
70 359 1
70 360 1
70 361 1
70 362 1
70 363 1
70 366 1
70 367 1
70 370 1
70 373 1
70 374 1
70 375 1
70 376 1
70 377 1
70 379 1
70 380 1
70 382 1
70 383 1
70 385 1
70 386 1
70 387 1
70 389 1
70 391 1
70 393 1
70 395 1
70 397 1
71 73 1
71 74 1
71 76 1
71 78 1
71 82 1
71 83 1
71 85 1
71 86 1
71 91 1
71 92 1
71 95 1
71 96 1
71 97 1
71 98 1
71 99 1
71 102 1
71 103 1
71 106 1
71 107 1
71 108 1
71 112 1
71 114 1
71 116 1
71 117 1
71 119 1
71 122 1
71 123 1
71 124 1
71 125 1
71 128 1
71 130 1
71 133 1
71 134 1
71 135 1
71 138 1
71 140 1
71 141 1
71 144 1
71 148 1
71 149 1
71 150 1
71 154 1
71 155 1
71 159 1
71 163 1
71 165 1
71 169 1
71 171 1
71 172 1
71 173 1
71 174 1
71 184 1
71 185 1
71 187 1
71 188 1
71 190 1
71 193 1
71 194 1
71 196 1
71 198 1
71 199 1
71 203 1
71 204 1
71 206 1
71 208 1
71 211 1
71 214 1
71 215 1
71 216 1
71 217 1
71 218 1
71 219 1
71 221 1
71 222 1
71 224 1
71 225 1
71 226 1
71 228 1
71 230 1
71 231 1
71 232 1
71 235 1
71 236 1
71 238 1
71 241 1
71 242 1
71 243 1
71 244 1
71 245 1
71 246 1
71 247 1
71 248 1
71 250 1
71 251 1
71 252 1
71 253 1
71 258 1
71 264 1
71 265 1
71 266 1
71 268 1
71 272 1
71 274 1
71 275 1
71 278 1
71 279 1
71 280 1
71 282 1
71 283 1
71 284 1
71 285 1
71 288 1
71 289 1
71 290 1
71 293 1
71 295 1
71 296 1
71 299 1
71 302 1
71 304 1
71 305 1
71 306 1
71 307 1
71 309 1
71 310 1
71 311 1
71 312 1
71 314 1
71 315 1
71 317 1
71 320 1
71 321 1
71 322 1
71 323 1
71 324 1
71 326 1
71 327 1
71 329 1
71 335 1
71 336 1
71 340 1
71 341 1
71 342 1
71 343 1
71 346 1
71 349 1
71 350 1
71 351 1
71 352 1
71 355 1
71 358 1
71 360 1
71 361 1
71 362 1
71 363 1
71 367 1
71 368 1
71 369 1
71 370 1
71 372 1
71 373 1
71 375 1
71 377 1
71 379 1
71 380 1
71 381 1
71 383 1
71 384 1
71 385 1
71 386 1
71 388 1
71 390 1
71 391 1
71 392 1
71 393 1
71 395 1
71 396 1
71 397 1
71 398 1
72 73 1
72 74 1
72 76 1
72 77 1
72 78 1
72 80 1
72 81 1
72 82 1
72 84 1
72 85 1
72 87 1
72 88 1
72 89 1
72 90 1
72 92 1
72 96 1
72 99 1
72 102 1
72 105 1
72 106 1
72 107 1
72 111 1
72 113 1
72 115 1
72 116 1
72 118 1
72 120 1
72 122 1
72 124 1
72 125 1
72 126 1
72 127 1
72 132 1
72 134 1
72 135 1
72 136 1
72 138 1
72 140 1
72 141 1
72 143 1
72 144 1
72 146 1
72 148 1
72 150 1
72 152 1
72 153 1
72 154 1
72 156 1
72 157 1
72 159 1
72 163 1
72 164 1
72 165 1
72 166 1
72 167 1
72 168 1
72 170 1
72 173 1
72 176 1
72 178 1
72 179 1
72 180 1
72 181 1
72 182 1
72 185 1
72 186 1
72 187 1
72 188 1
72 189 1
72 190 1
72 191 1
72 193 1
72 195 1
72 197 1
72 201 1
72 202 1
72 203 1
72 204 1
72 205 1
72 206 1
72 207 1
72 211 1
72 212 1
72 213 1
72 214 1
72 216 1
72 221 1
72 222 1
72 227 1
72 233 1
72 235 1
72 236 1
72 237 1
72 239 1
72 242 1
72 246 1
72 247 1
72 248 1
72 249 1
72 251 1
72 255 1
72 258 1
72 260 1
72 261 1
72 262 1
72 263 1
72 264 1
72 265 1
72 266 1
72 268 1
72 273 1
72 275 1
72 277 1
72 278 1
72 281 1
72 283 1
72 286 1
72 288 1
72 290 1
72 292 1
72 293 1
72 295 1
72 297 1
72 298 1
72 300 1
72 307 1
72 309 1
72 310 1
72 311 1
72 312 1
72 315 1
72 316 1
72 317 1
72 321 1
72 322 1
72 323 1
72 325 1
72 326 1
72 327 1
72 328 1
72 329 1
72 330 1
72 331 1
72 332 1
72 334 1
72 336 1
72 337 1
72 338 1
72 339 1
72 340 1
72 341 1
72 342 1
72 345 1
72 347 1
72 348 1
72 351 1
72 353 1
72 354 1
72 355 1
72 356 1
72 359 1
72 360 1
72 363 1
72 369 1
72 370 1
72 371 1
72 372 1
72 375 1
72 378 1
72 380 1
72 381 1
72 382 1
72 383 1
72 384 1
72 385 1
72 387 1
72 389 1
72 393 1
72 395 1
72 396 1
72 398 1
72 399 1
73 75 1
73 76 1
73 77 1
73 79 1
73 81 1
73 82 1
73 85 1
73 88 1
73 89 1
73 94 1
73 102 1
73 103 1
73 106 1
73 109 1
73 113 1
73 115 1
73 118 1
73 119 1
73 124 1
73 125 1
73 126 1
73 127 1
73 129 1
73 133 1
73 136 1
73 137 1
73 138 1
73 139 1
73 140 1
73 141 1
73 142 1
73 144 1
73 146 1
73 148 1
73 149 1
73 150 1
73 152 1
73 154 1
73 155 1
73 160 1
73 162 1
73 163 1
73 165 1
73 167 1
73 168 1
73 170 1
73 171 1
73 172 1
73 173 1
73 174 1
73 175 1
73 176 1
73 177 1
73 178 1
73 179 1
73 181 1
73 182 1
73 184 1
73 185 1
73 186 1
73 187 1
73 188 1
73 190 1
73 191 1
73 192 1
73 193 1
73 195 1
73 197 1
73 198 1
73 200 1
73 201 1
73 202 1
73 203 1
73 206 1
73 211 1
73 212 1
73 213 1
73 214 1
73 215 1
73 216 1
73 217 1
73 222 1
73 223 1
73 224 1
73 226 1
73 229 1
73 231 1
73 232 1
73 233 1
73 234 1
73 235 1
73 240 1
73 242 1
73 243 1
73 245 1
73 247 1
73 250 1
73 252 1
73 253 1
73 256 1
73 259 1
73 262 1
73 263 1
73 265 1
73 266 1
73 269 1
73 271 1
73 272 1
73 273 1
73 277 1
73 278 1
73 279 1
73 280 1
73 281 1
73 283 1
73 285 1
73 286 1
73 287 1
73 288 1
73 290 1
73 292 1
73 294 1
73 295 1
73 296 1
73 297 1
73 298 1
73 299 1
73 302 1
73 304 1
73 305 1
73 310 1
73 312 1
73 314 1
73 315 1
73 316 1
73 317 1
73 319 1
73 321 1
73 322 1
73 325 1
73 326 1
73 327 1
73 329 1
73 330 1
73 331 1
73 332 1
73 334 1
73 335 1
73 337 1
73 339 1
73 343 1
73 347 1
73 349 1
73 352 1
73 353 1
73 355 1
73 356 1
73 358 1
73 359 1
73 365 1
73 366 1
73 367 1
73 368 1
73 369 1
73 371 1
73 372 1
73 374 1
73 377 1
73 378 1
73 379 1
73 382 1
73 384 1
73 386 1
73 387 1
73 388 1
73 391 1
73 392 1
73 393 1
73 394 1
73 396 1
73 397 1
73 398 1
73 399 1
73 400 1
74 77 1
74 78 1
74 80 1
74 82 1
74 83 1
74 84 1
74 86 1
74 89 1
74 90 1
74 94 1
74 98 1
74 99 1
74 100 1
74 102 1
74 106 1
74 107 1
74 110 1
74 111 1
74 114 1
74 115 1
74 116 1
74 120 1
74 121 1
74 124 1
74 127 1
74 130 1
74 132 1
74 133 1
74 134 1
74 135 1
74 136 1
74 141 1
74 142 1
74 143 1
74 148 1
74 151 1
74 152 1
74 153 1
74 154 1
74 155 1
74 156 1
74 157 1
74 158 1
74 161 1
74 165 1
74 168 1
74 169 1
74 174 1
74 175 1
74 176 1
74 177 1
74 178 1
74 182 1
74 184 1
74 189 1
74 191 1
74 192 1
74 193 1
74 194 1
74 195 1
74 200 1
74 205 1
74 206 1
74 208 1
74 209 1
74 212 1
74 215 1
74 216 1
74 218 1
74 222 1
74 223 1
74 224 1
74 225 1
74 226 1
74 228 1
74 229 1
74 232 1
74 239 1
74 240 1
74 241 1
74 243 1
74 247 1
74 248 1
74 250 1
74 251 1
74 252 1
74 253 1
74 255 1
74 257 1
74 258 1
74 259 1
74 260 1
74 261 1
74 263 1
74 264 1
74 266 1
74 271 1
74 274 1
74 279 1
74 282 1
74 284 1
74 286 1
74 290 1
74 291 1
74 292 1
74 293 1
74 295 1
74 298 1
74 301 1
74 303 1
74 304 1
74 309 1
74 312 1
74 313 1
74 314 1
74 315 1
74 318 1
74 321 1
74 327 1
74 329 1
74 330 1
74 331 1
74 332 1
74 334 1
74 337 1
74 338 1
74 341 1
74 342 1
74 344 1
74 346 1
74 347 1
74 348 1
74 351 1
74 352 1
74 356 1
74 358 1
74 359 1
74 361 1
74 362 1
74 363 1
74 364 1
74 365 1
74 366 1
74 369 1
74 371 1
74 377 1
74 379 1
74 381 1
74 382 1
74 384 1
74 386 1
74 389 1
74 391 1
74 392 1
74 395 1
74 396 1
74 398 1
74 400 1
75 76 1
75 79 1
75 81 1
75 84 1
75 87 1
75 88 1
75 89 1
75 93 1
75 97 1
75 98 1
75 104 1
75 106 1
75 107 1
75 110 1
75 112 1
75 113 1
75 115 1
75 117 1
75 120 1
75 121 1
75 123 1
75 125 1
75 127 1
75 129 1
75 131 1
75 134 1
75 136 1
75 137 1
75 138 1
75 139 1
75 141 1
75 143 1
75 145 1
75 146 1
75 147 1
75 148 1
75 149 1
75 150 1
75 152 1
75 153 1
75 157 1
75 158 1
75 159 1
75 161 1
75 163 1
75 166 1
75 167 1
75 168 1
75 169 1
75 170 1
75 171 1
75 174 1
75 175 1
75 177 1
75 179 1
75 181 1
75 187 1
75 188 1
75 189 1
75 192 1
75 193 1
75 195 1
75 196 1
75 197 1
75 199 1
75 201 1
75 204 1
75 206 1
75 207 1
75 208 1
75 209 1
75 210 1
75 212 1
75 213 1
75 217 1
75 218 1
75 221 1
75 222 1
75 223 1
75 225 1
75 229 1
75 230 1
75 231 1
75 237 1
75 240 1
75 242 1
75 243 1
75 244 1
75 246 1
75 248 1
75 251 1
75 254 1
75 255 1
75 256 1
75 260 1
75 261 1
75 264 1
75 266 1
75 269 1
75 270 1
75 272 1
75 274 1
75 275 1
75 277 1
75 278 1
75 279 1
75 280 1
75 282 1
75 285 1
75 288 1
75 291 1
75 294 1
75 295 1
75 296 1
75 297 1
75 298 1
75 299 1
75 301 1
75 302 1
75 304 1
75 305 1
75 312 1
75 313 1
75 316 1
75 317 1
75 321 1
75 322 1
75 325 1
75 326 1
75 327 1
75 329 1
75 330 1
75 331 1
75 336 1
75 339 1
75 340 1
75 341 1
75 342 1
75 344 1
75 349 1
75 354 1
75 355 1
75 357 1
75 359 1
75 361 1
75 363 1
75 367 1
75 368 1
75 369 1
75 370 1
75 371 1
75 373 1
75 374 1
75 375 1
75 378 1
75 380 1
75 382 1
75 384 1
75 386 1
75 387 1
75 388 1
75 389 1
75 392 1
75 393 1
75 395 1
75 398 1
75 399 1
75 400 1
76 77 1
76 79 1
76 82 1
76 83 1
76 86 1
76 88 1
76 93 1
76 96 1
76 99 1
76 100 1
76 102 1
76 103 1
76 105 1
76 106 1
76 111 1
76 113 1
76 115 1
76 118 1
76 119 1
76 123 1
76 126 1
76 128 1
76 129 1
76 130 1
76 135 1
76 136 1
76 138 1
76 142 1
76 143 1
76 146 1
76 147 1
76 149 1
76 150 1
76 151 1
76 152 1
76 153 1
76 156 1
76 162 1
76 168 1
76 171 1
76 174 1
76 175 1
76 179 1
76 180 1
76 181 1
76 183 1
76 185 1
76 186 1
76 188 1
76 189 1
76 190 1
76 191 1
76 192 1
76 193 1
76 196 1
76 198 1
76 201 1
76 203 1
76 205 1
76 207 1
76 211 1
76 213 1
76 215 1
76 218 1
76 221 1
76 225 1
76 228 1
76 230 1
76 233 1
76 234 1
76 236 1
76 240 1
76 241 1
76 243 1
76 245 1
76 247 1
76 248 1
76 250 1
76 251 1
76 252 1
76 254 1
76 255 1
76 256 1
76 259 1
76 260 1
76 261 1
76 262 1
76 263 1
76 264 1
76 265 1
76 266 1
76 267 1
76 268 1
76 270 1
76 272 1
76 273 1
76 275 1
76 278 1
76 281 1
76 282 1
76 284 1
76 285 1
76 286 1
76 290 1
76 291 1
76 292 1
76 293 1
76 295 1
76 301 1
76 302 1
76 303 1
76 304 1
76 305 1
76 306 1
76 308 1
76 313 1
76 315 1
76 316 1
76 319 1
76 322 1
76 324 1
76 325 1
76 326 1
76 329 1
76 332 1
76 333 1
76 335 1
76 336 1
76 337 1
76 338 1
76 341 1
76 342 1
76 344 1
76 345 1
76 347 1
76 350 1
76 354 1
76 358 1
76 362 1
76 363 1
76 365 1
76 366 1
76 367 1
76 368 1
76 370 1
76 371 1
76 378 1
76 382 1
76 383 1
76 384 1
76 388 1
76 389 1
76 391 1
76 392 1
76 394 1
76 398 1
77 80 1
77 81 1
77 83 1
77 87 1
77 88 1
77 89 1
77 90 1
77 91 1
77 92 1
77 93 1
77 95 1
77 96 1
77 97 1
77 100 1
77 102 1
77 104 1
77 105 1
77 106 1
77 107 1
77 110 1
77 111 1
77 113 1
77 114 1
77 118 1
77 120 1
77 123 1
77 127 1
77 132 1
77 133 1
77 136 1
77 137 1
77 138 1
77 140 1
77 143 1
77 145 1
77 147 1
77 148 1
77 150 1
77 151 1
77 152 1
77 153 1
77 155 1
77 156 1
77 158 1
77 160 1
77 167 1
77 169 1
77 171 1
77 174 1
77 175 1
77 176 1
77 177 1
77 179 1
77 180 1
77 184 1
77 185 1
77 187 1
77 191 1
77 194 1
77 196 1
77 197 1
77 199 1
77 200 1
77 202 1
77 206 1
77 207 1
77 209 1
77 210 1
77 211 1
77 213 1
77 215 1
77 216 1
77 217 1
77 218 1
77 219 1
77 220 1
77 221 1
77 223 1
77 227 1
77 231 1
77 237 1
77 240 1
77 241 1
77 244 1
77 245 1
77 246 1
77 247 1
77 249 1
77 251 1
77 252 1
77 253 1
77 254 1
77 255 1
77 256 1
77 257 1
77 258 1
77 260 1
77 262 1
77 263 1
77 267 1
77 270 1
77 276 1
77 278 1
77 279 1
77 283 1
77 284 1
77 285 1
77 286 1
77 287 1
77 290 1
77 292 1
77 293 1
77 294 1
77 295 1
77 296 1
77 297 1
77 303 1
77 306 1
77 308 1
77 309 1
77 310 1
77 311 1
77 312 1
77 319 1
77 320 1
77 321 1
77 322 1
77 324 1
77 332 1
77 333 1
77 334 1
77 335 1
77 337 1
77 338 1
77 339 1
77 341 1
77 343 1
77 344 1
77 345 1
77 347 1
77 348 1
77 353 1
77 354 1
77 355 1
77 357 1
77 360 1
77 361 1
77 362 1
77 365 1
77 370 1
77 375 1
77 376 1
77 378 1
77 379 1
77 382 1
77 383 1
77 385 1
77 387 1
77 390 1
77 392 1
77 393 1
77 395 1
77 397 1
77 399 1
78 80 1
78 88 1
78 89 1
78 91 1
78 93 1
78 98 1
78 102 1
78 103 1
78 108 1
78 109 1
78 110 1
78 111 1
78 113 1
78 114 1
78 116 1
78 117 1
78 120 1
78 121 1
78 123 1
78 127 1
78 129 1
78 130 1
78 134 1
78 136 1
78 138 1
78 140 1
78 141 1
78 145 1
78 148 1
78 149 1
78 150 1
78 151 1
78 153 1
78 155 1
78 156 1
78 157 1
78 159 1
78 161 1
78 163 1
78 166 1
78 169 1
78 170 1
78 173 1
78 175 1
78 176 1
78 177 1
78 179 1
78 181 1
78 183 1
78 184 1
78 185 1
78 186 1
78 187 1
78 189 1
78 190 1
78 191 1
78 192 1
78 193 1
78 196 1
78 201 1
78 202 1
78 204 1
78 205 1
78 208 1
78 211 1
78 214 1
78 215 1
78 221 1
78 223 1
78 228 1
78 229 1
78 230 1
78 231 1
78 232 1
78 234 1
78 238 1
78 239 1
78 244 1
78 247 1
78 252 1
78 256 1
78 258 1
78 260 1
78 262 1
78 263 1
78 265 1
78 266 1
78 267 1
78 268 1
78 269 1
78 271 1
78 272 1
78 273 1
78 276 1
78 279 1
78 280 1
78 283 1
78 289 1
78 293 1
78 294 1
78 295 1
78 296 1
78 297 1
78 300 1
78 303 1
78 304 1
78 306 1
78 307 1
78 308 1
78 309 1
78 310 1
78 313 1
78 314 1
78 315 1
78 316 1
78 317 1
78 318 1
78 320 1
78 321 1
78 322 1
78 323 1
78 324 1
78 325 1
78 326 1
78 328 1
78 329 1
78 333 1
78 334 1
78 337 1
78 338 1
78 339 1
78 340 1
78 343 1
78 347 1
78 349 1
78 352 1
78 353 1
78 357 1
78 358 1
78 363 1
78 364 1
78 366 1
78 368 1
78 371 1
78 372 1
78 375 1
78 376 1
78 377 1
78 378 1
78 380 1
78 381 1
78 384 1
78 386 1
78 388 1
78 393 1
78 394 1
78 396 1
78 397 1
78 399 1
79 82 1
79 83 1
79 84 1
79 85 1
79 86 1
79 87 1
79 88 1
79 89 1
79 91 1
79 92 1
79 95 1
79 97 1
79 98 1
79 102 1
79 103 1
79 106 1
79 107 1
79 108 1
79 109 1
79 110 1
79 111 1
79 113 1
79 114 1
79 115 1
79 118 1
79 119 1
79 120 1
79 121 1
79 123 1
79 125 1
79 126 1
79 128 1
79 130 1
79 131 1
79 132 1
79 133 1
79 138 1
79 139 1
79 140 1
79 141 1
79 142 1
79 143 1
79 146 1
79 147 1
79 148 1
79 150 1
79 154 1
79 155 1
79 158 1
79 159 1
79 160 1
79 161 1
79 163 1
79 164 1
79 165 1
79 166 1
79 167 1
79 168 1
79 169 1
79 171 1
79 173 1
79 174 1
79 175 1
79 177 1
79 178 1
79 179 1
79 181 1
79 185 1
79 186 1
79 189 1
79 194 1
79 197 1
79 198 1
79 201 1
79 203 1
79 204 1
79 205 1
79 207 1
79 210 1
79 212 1
79 213 1
79 214 1
79 215 1
79 216 1
79 223 1
79 224 1
79 226 1
79 227 1
79 228 1
79 231 1
79 235 1
79 236 1
79 237 1
79 238 1
79 240 1
79 243 1
79 246 1
79 247 1
79 248 1
79 249 1
79 250 1
79 251 1
79 255 1
79 257 1
79 258 1
79 262 1
79 271 1
79 273 1
79 274 1
79 275 1
79 276 1
79 284 1
79 287 1
79 291 1
79 293 1
79 301 1
79 303 1
79 305 1
79 306 1
79 309 1
79 310 1
79 313 1
79 314 1
79 315 1
79 318 1
79 321 1
79 324 1
79 326 1
79 329 1
79 330 1
79 331 1
79 332 1
79 333 1
79 334 1
79 336 1
79 342 1
79 343 1
79 344 1
79 346 1
79 347 1
79 351 1
79 354 1
79 359 1
79 361 1
79 362 1
79 363 1
79 364 1
79 365 1
79 366 1
79 367 1
79 370 1
79 371 1
79 372 1
79 376 1
79 380 1
79 381 1
79 382 1
79 383 1
79 385 1
79 387 1
79 388 1
79 389 1
79 392 1
79 394 1
79 397 1
80 81 1
80 83 1
80 85 1
80 88 1
80 89 1
80 92 1
80 95 1
80 96 1
80 99 1
80 101 1
80 102 1
80 103 1
80 105 1
80 106 1
80 108 1
80 110 1
80 112 1
80 113 1
80 117 1
80 119 1
80 124 1
80 126 1
80 128 1
80 130 1
80 131 1
80 133 1
80 138 1
80 144 1
80 147 1
80 148 1
80 149 1
80 150 1
80 152 1
80 153 1
80 158 1
80 159 1
80 160 1
80 161 1
80 162 1
80 163 1
80 166 1
80 167 1
80 168 1
80 170 1
80 172 1
80 173 1
80 176 1
80 177 1
80 179 1
80 181 1
80 182 1
80 184 1
80 186 1
80 187 1
80 190 1
80 191 1
80 192 1
80 193 1
80 194 1
80 196 1
80 198 1
80 199 1
80 200 1
80 202 1
80 206 1
80 208 1
80 209 1
80 210 1
80 212 1
80 213 1
80 214 1
80 215 1
80 216 1
80 218 1
80 220 1
80 221 1
80 223 1
80 225 1
80 226 1
80 229 1
80 230 1
80 234 1
80 236 1
80 238 1
80 239 1
80 241 1
80 242 1
80 245 1
80 246 1
80 248 1
80 250 1
80 251 1
80 258 1
80 260 1
80 262 1
80 263 1
80 264 1
80 267 1
80 269 1
80 271 1
80 272 1
80 274 1
80 276 1
80 280 1
80 282 1
80 283 1
80 290 1
80 291 1
80 292 1
80 293 1
80 294 1
80 295 1
80 296 1
80 297 1
80 300 1
80 302 1
80 305 1
80 307 1
80 308 1
80 309 1
80 311 1
80 314 1
80 315 1
80 321 1
80 324 1
80 325 1
80 326 1
80 328 1
80 329 1
80 330 1
80 331 1
80 333 1
80 341 1
80 344 1
80 345 1
80 350 1
80 351 1
80 353 1
80 354 1
80 355 1
80 356 1
80 359 1
80 361 1
80 366 1
80 367 1
80 368 1
80 369 1
80 370 1
80 372 1
80 373 1
80 374 1
80 376 1
80 377 1
80 378 1
80 379 1
80 380 1
80 382 1
80 383 1
80 390 1
80 391 1
80 393 1
80 394 1
80 395 1
80 399 1
81 83 1
81 84 1
81 85 1
81 88 1
81 89 1
81 91 1
81 92 1
81 96 1
81 98 1
81 99 1
81 100 1
81 102 1
81 106 1
81 118 1
81 119 1
81 121 1
81 123 1
81 127 1
81 128 1
81 129 1
81 130 1
81 135 1
81 136 1
81 138 1
81 141 1
81 142 1
81 143 1
81 145 1
81 148 1
81 149 1
81 152 1
81 153 1
81 155 1
81 158 1
81 159 1
81 161 1
81 165 1
81 166 1
81 167 1
81 168 1
81 173 1
81 176 1
81 177 1
81 178 1
81 180 1
81 181 1
81 182 1
81 185 1
81 188 1
81 192 1
81 196 1
81 198 1
81 199 1
81 200 1
81 203 1
81 207 1
81 208 1
81 211 1
81 212 1
81 213 1
81 214 1
81 216 1
81 218 1
81 219 1
81 222 1
81 225 1
81 231 1
81 235 1
81 237 1
81 240 1
81 241 1
81 242 1
81 243 1
81 244 1
81 245 1
81 248 1
81 250 1
81 255 1
81 258 1
81 262 1
81 263 1
81 269 1
81 270 1
81 271 1
81 273 1
81 274 1
81 275 1
81 277 1
81 281 1
81 285 1
81 288 1
81 290 1
81 293 1
81 294 1
81 298 1
81 305 1
81 307 1
81 308 1
81 310 1
81 311 1
81 315 1
81 316 1
81 318 1
81 319 1
81 321 1
81 322 1
81 325 1
81 328 1
81 329 1
81 330 1
81 333 1
81 334 1
81 335 1
81 336 1
81 337 1
81 343 1
81 348 1
81 350 1
81 351 1
81 352 1
81 353 1
81 358 1
81 363 1
81 365 1
81 367 1
81 368 1
81 374 1
81 375 1
81 376 1
81 384 1
81 388 1
81 390 1
81 394 1
81 396 1
81 397 1
81 399 1
81 400 1
82 84 1
82 87 1
82 90 1
82 92 1
82 93 1
82 94 1
82 95 1
82 97 1
82 100 1
82 101 1
82 104 1
82 105 1
82 106 1
82 107 1
82 114 1
82 116 1
82 118 1
82 119 1
82 121 1
82 123 1
82 124 1
82 125 1
82 126 1
82 127 1
82 128 1
82 130 1
82 134 1
82 138 1
82 140 1
82 141 1
82 142 1
82 143 1
82 147 1
82 149 1
82 151 1
82 152 1
82 153 1
82 154 1
82 156 1
82 158 1
82 161 1
82 162 1
82 163 1
82 164 1
82 166 1
82 167 1
82 168 1
82 177 1
82 178 1
82 179 1
82 183 1
82 187 1
82 189 1
82 191 1
82 193 1
82 197 1
82 198 1
82 199 1
82 205 1
82 206 1
82 207 1
82 209 1
82 210 1
82 211 1
82 212 1
82 214 1
82 217 1
82 218 1
82 219 1
82 222 1
82 224 1
82 226 1
82 227 1
82 230 1
82 232 1
82 233 1
82 234 1
82 236 1
82 239 1
82 240 1
82 243 1
82 245 1
82 246 1
82 247 1
82 248 1
82 249 1
82 251 1
82 252 1
82 255 1
82 257 1
82 258 1
82 265 1
82 267 1
82 269 1
82 270 1
82 272 1
82 274 1
82 276 1
82 277 1
82 278 1
82 280 1
82 283 1
82 285 1
82 291 1
82 292 1
82 293 1
82 294 1
82 296 1
82 298 1
82 300 1
82 301 1
82 304 1
82 307 1
82 308 1
82 313 1
82 315 1
82 317 1
82 318 1
82 320 1
82 325 1
82 328 1
82 331 1
82 332 1
82 335 1
82 340 1
82 341 1
82 342 1
82 345 1
82 346 1
82 349 1
82 350 1
82 351 1
82 353 1
82 356 1
82 357 1
82 359 1
82 360 1
82 363 1
82 364 1
82 365 1
82 366 1
82 368 1
82 371 1
82 372 1
82 374 1
82 375 1
82 376 1
82 380 1
82 381 1
82 384 1
82 387 1
82 388 1
82 389 1
82 391 1
82 393 1
82 394 1
82 395 1
83 87 1
83 88 1
83 89 1
83 93 1
83 94 1
83 96 1
83 97 1
83 101 1
83 103 1
83 105 1
83 108 1
83 109 1
83 110 1
83 112 1
83 113 1
83 117 1
83 118 1
83 119 1
83 122 1
83 123 1
83 124 1
83 125 1
83 126 1
83 128 1
83 129 1
83 130 1
83 131 1
83 132 1
83 133 1
83 134 1
83 135 1
83 136 1
83 137 1
83 140 1
83 141 1
83 143 1
83 144 1
83 145 1
83 146 1
83 147 1
83 149 1
83 151 1
83 152 1
83 154 1
83 155 1
83 156 1
83 161 1
83 163 1
83 164 1
83 166 1
83 169 1
83 170 1
83 172 1
83 174 1
83 176 1
83 177 1
83 178 1
83 180 1
83 183 1
83 185 1
83 187 1
83 189 1
83 193 1
83 195 1
83 200 1
83 201 1
83 202 1
83 204 1
83 206 1
83 207 1
83 210 1
83 211 1
83 215 1
83 216 1
83 219 1
83 221 1
83 224 1
83 227 1
83 233 1
83 234 1
83 235 1
83 237 1
83 238 1
83 240 1
83 241 1
83 242 1
83 244 1
83 246 1
83 247 1
83 248 1
83 250 1
83 251 1
83 253 1
83 254 1
83 255 1
83 258 1
83 259 1
83 260 1
83 263 1
83 264 1
83 266 1
83 267 1
83 268 1
83 271 1
83 272 1
83 274 1
83 277 1
83 278 1
83 279 1
83 281 1
83 287 1
83 288 1
83 293 1
83 294 1
83 295 1
83 296 1
83 297 1
83 298 1
83 300 1
83 302 1
83 305 1
83 306 1
83 308 1
83 309 1
83 311 1
83 314 1
83 315 1
83 316 1
83 321 1
83 328 1
83 329 1
83 330 1
83 331 1
83 333 1
83 334 1
83 337 1
83 338 1
83 339 1
83 341 1
83 342 1
83 345 1
83 347 1
83 348 1
83 350 1
83 355 1
83 357 1
83 358 1
83 360 1
83 361 1
83 362 1
83 363 1
83 366 1
83 367 1
83 370 1
83 374 1
83 376 1
83 377 1
83 378 1
83 379 1
83 382 1
83 386 1
83 387 1
83 388 1
83 389 1
83 390 1
83 393 1
83 395 1
83 397 1
84 85 1
84 89 1
84 92 1
84 93 1
84 94 1
84 95 1
84 97 1
84 98 1
84 99 1
84 100 1
84 101 1
84 102 1
84 103 1
84 105 1
84 110 1
84 115 1
84 117 1
84 118 1
84 120 1
84 128 1
84 129 1
84 133 1
84 135 1
84 140 1
84 141 1
84 142 1
84 143 1
84 145 1
84 148 1
84 150 1
84 154 1
84 157 1
84 158 1
84 159 1
84 163 1
84 164 1
84 168 1
84 170 1
84 171 1
84 175 1
84 177 1
84 178 1
84 179 1
84 181 1
84 184 1
84 185 1
84 186 1
84 187 1
84 189 1
84 190 1
84 191 1
84 192 1
84 193 1
84 194 1
84 195 1
84 198 1
84 202 1
84 203 1
84 204 1
84 207 1
84 210 1
84 212 1
84 213 1
84 214 1
84 215 1
84 221 1
84 223 1
84 224 1
84 225 1
84 227 1
84 228 1
84 229 1
84 230 1
84 233 1
84 235 1
84 236 1
84 237 1
84 238 1
84 239 1
84 243 1
84 244 1
84 245 1
84 247 1
84 249 1
84 254 1
84 255 1
84 258 1
84 259 1
84 260 1
84 261 1
84 269 1
84 272 1
84 273 1
84 277 1
84 283 1
84 284 1
84 286 1
84 287 1
84 290 1
84 295 1
84 296 1
84 299 1
84 301 1
84 302 1
84 303 1
84 305 1
84 310 1
84 311 1
84 317 1
84 319 1
84 322 1
84 323 1
84 327 1
84 328 1
84 329 1
84 331 1
84 334 1
84 336 1
84 337 1
84 338 1
84 340 1
84 342 1
84 346 1
84 347 1
84 348 1
84 349 1
84 350 1
84 356 1
84 359 1
84 361 1
84 362 1
84 364 1
84 367 1
84 368 1
84 369 1
84 370 1
84 371 1
84 373 1
84 374 1
84 375 1
84 376 1
84 377 1
84 379 1
84 382 1
84 386 1
84 388 1
84 390 1
84 391 1
84 392 1
84 394 1
84 395 1
84 396 1
84 399 1
84 400 1
85 89 1
85 91 1
85 93 1
85 95 1
85 98 1
85 99 1
85 100 1
85 101 1
85 103 1
85 106 1
85 107 1
85 111 1
85 114 1
85 115 1
85 120 1
85 123 1
85 127 1
85 128 1
85 129 1
85 132 1
85 135 1
85 136 1
85 137 1
85 139 1
85 141 1
85 144 1
85 146 1
85 150 1
85 151 1
85 152 1
85 153 1
85 154 1
85 155 1
85 156 1
85 159 1
85 160 1
85 161 1
85 162 1
85 163 1
85 164 1
85 167 1
85 169 1
85 174 1
85 176 1
85 177 1
85 179 1
85 180 1
85 181 1
85 182 1
85 190 1
85 193 1
85 194 1
85 195 1
85 198 1
85 200 1
85 201 1
85 203 1
85 206 1
85 207 1
85 208 1
85 212 1
85 219 1
85 220 1
85 222 1
85 223 1
85 225 1
85 226 1
85 228 1
85 232 1
85 233 1
85 234 1
85 235 1
85 236 1
85 237 1
85 238 1
85 240 1
85 241 1
85 242 1
85 243 1
85 244 1
85 245 1
85 246 1
85 250 1
85 251 1
85 253 1
85 254 1
85 255 1
85 258 1
85 259 1
85 260 1
85 263 1
85 266 1
85 268 1
85 270 1
85 271 1
85 275 1
85 276 1
85 277 1
85 280 1
85 282 1
85 284 1
85 286 1
85 287 1
85 288 1
85 289 1
85 290 1
85 291 1
85 293 1
85 297 1
85 300 1
85 301 1
85 302 1
85 303 1
85 304 1
85 305 1
85 306 1
85 307 1
85 308 1
85 310 1
85 311 1
85 313 1
85 314 1
85 315 1
85 317 1
85 320 1
85 322 1
85 323 1
85 325 1
85 326 1
85 332 1
85 334 1
85 335 1
85 337 1
85 339 1
85 340 1
85 342 1
85 343 1
85 349 1
85 351 1
85 353 1
85 356 1
85 358 1
85 359 1
85 362 1
85 363 1
85 365 1
85 366 1
85 367 1
85 370 1
85 374 1
85 375 1
85 376 1
85 377 1
85 378 1
85 379 1
85 380 1
85 383 1
85 386 1
85 388 1
85 389 1
85 391 1
85 392 1
85 394 1
85 396 1
86 87 1
86 89 1
86 90 1
86 91 1
86 94 1
86 97 1
86 98 1
86 102 1
86 106 1
86 109 1
86 111 1
86 114 1
86 118 1
86 119 1
86 120 1
86 121 1
86 122 1
86 125 1
86 130 1
86 133 1
86 134 1
86 135 1
86 137 1
86 138 1
86 143 1
86 145 1
86 146 1
86 147 1
86 149 1
86 151 1
86 152 1
86 156 1
86 160 1
86 162 1
86 163 1
86 168 1
86 170 1
86 173 1
86 174 1
86 176 1
86 177 1
86 179 1
86 180 1
86 181 1
86 182 1
86 184 1
86 185 1
86 187 1
86 189 1
86 190 1
86 191 1
86 196 1
86 197 1
86 199 1
86 200 1
86 202 1
86 204 1
86 205 1
86 206 1
86 208 1
86 209 1
86 213 1
86 214 1
86 217 1
86 220 1
86 221 1
86 223 1
86 229 1
86 230 1
86 232 1
86 233 1
86 235 1
86 236 1
86 237 1
86 238 1
86 240 1
86 242 1
86 244 1
86 246 1
86 249 1
86 250 1
86 252 1
86 253 1
86 255 1
86 260 1
86 261 1
86 264 1
86 265 1
86 266 1
86 267 1
86 268 1
86 269 1
86 272 1
86 273 1
86 274 1
86 275 1
86 279 1
86 280 1
86 282 1
86 284 1
86 285 1
86 287 1
86 288 1
86 291 1
86 293 1
86 294 1
86 296 1
86 297 1
86 298 1
86 301 1
86 302 1
86 307 1
86 308 1
86 314 1
86 316 1
86 317 1
86 319 1
86 320 1
86 321 1
86 328 1
86 329 1
86 334 1
86 335 1
86 336 1
86 337 1
86 338 1
86 341 1
86 343 1
86 345 1
86 348 1
86 350 1
86 354 1
86 355 1
86 357 1
86 358 1
86 360 1
86 366 1
86 367 1
86 368 1
86 369 1
86 370 1
86 375 1
86 378 1
86 379 1
86 380 1
86 383 1
86 384 1
86 385 1
86 388 1
86 389 1
86 392 1
86 393 1
86 396 1
86 398 1
86 399 1
86 400 1
87 88 1
87 89 1
87 91 1
87 92 1
87 93 1
87 97 1
87 98 1
87 99 1
87 100 1
87 102 1
87 103 1
87 105 1
87 107 1
87 110 1
87 112 1
87 113 1
87 114 1
87 117 1
87 120 1
87 121 1
87 123 1
87 124 1
87 126 1
87 127 1
87 128 1
87 130 1
87 131 1
87 133 1
87 135 1
87 139 1
87 140 1
87 142 1
87 144 1
87 145 1
87 146 1
87 147 1
87 149 1
87 154 1
87 155 1
87 158 1
87 159 1
87 160 1
87 161 1
87 162 1
87 165 1
87 166 1
87 167 1
87 168 1
87 174 1
87 175 1
87 176 1
87 178 1
87 181 1
87 185 1
87 193 1
87 195 1
87 201 1
87 203 1
87 204 1
87 205 1
87 206 1
87 209 1
87 214 1
87 215 1
87 217 1
87 218 1
87 219 1
87 222 1
87 231 1
87 232 1
87 233 1
87 234 1
87 235 1
87 238 1
87 240 1
87 242 1
87 244 1
87 246 1
87 247 1
87 249 1
87 250 1
87 252 1
87 254 1
87 255 1
87 256 1
87 257 1
87 259 1
87 261 1
87 262 1
87 266 1
87 267 1
87 268 1
87 269 1
87 271 1
87 273 1
87 274 1
87 275 1
87 276 1
87 277 1
87 278 1
87 279 1
87 284 1
87 289 1
87 291 1
87 293 1
87 294 1
87 297 1
87 300 1
87 302 1
87 303 1
87 304 1
87 305 1
87 307 1
87 309 1
87 310 1
87 311 1
87 314 1
87 315 1
87 318 1
87 319 1
87 320 1
87 323 1
87 328 1
87 330 1
87 332 1
87 335 1
87 336 1
87 342 1
87 345 1
87 347 1
87 348 1
87 353 1
87 356 1
87 358 1
87 359 1
87 360 1
87 364 1
87 366 1
87 367 1
87 368 1
87 370 1
87 371 1
87 373 1
87 374 1
87 378 1
87 384 1
87 385 1
87 387 1
87 389 1
87 390 1
87 391 1
87 395 1
87 396 1
87 398 1
88 94 1
88 97 1
88 100 1
88 101 1
88 103 1
88 104 1
88 105 1
88 106 1
88 107 1
88 108 1
88 109 1
88 110 1
88 111 1
88 112 1
88 113 1
88 114 1
88 115 1
88 116 1
88 118 1
88 120 1
88 122 1
88 123 1
88 129 1
88 131 1
88 133 1
88 134 1
88 135 1
88 137 1
88 138 1
88 139 1
88 142 1
88 148 1
88 149 1
88 153 1
88 160 1
88 161 1
88 168 1
88 169 1
88 173 1
88 174 1
88 177 1
88 179 1
88 180 1
88 183 1
88 185 1
88 186 1
88 187 1
88 188 1
88 190 1
88 191 1
88 192 1
88 198 1
88 201 1
88 202 1
88 204 1
88 205 1
88 207 1
88 209 1
88 210 1
88 212 1
88 213 1
88 214 1
88 217 1
88 218 1
88 221 1
88 224 1
88 228 1
88 230 1
88 233 1
88 234 1
88 235 1
88 237 1
88 238 1
88 239 1
88 240 1
88 242 1
88 244 1
88 245 1
88 246 1
88 250 1
88 251 1
88 253 1
88 254 1
88 264 1
88 265 1
88 268 1
88 269 1
88 270 1
88 272 1
88 274 1
88 275 1
88 276 1
88 277 1
88 281 1
88 284 1
88 285 1
88 287 1
88 289 1
88 292 1
88 293 1
88 294 1
88 295 1
88 298 1
88 300 1
88 302 1
88 303 1
88 305 1
88 306 1
88 309 1
88 310 1
88 313 1
88 314 1
88 315 1
88 316 1
88 317 1
88 318 1
88 319 1
88 321 1
88 326 1
88 327 1
88 333 1
88 334 1
88 335 1
88 336 1
88 339 1
88 343 1
88 345 1
88 347 1
88 350 1
88 351 1
88 353 1
88 354 1
88 356 1
88 357 1
88 359 1
88 360 1
88 362 1
88 363 1
88 365 1
88 366 1
88 367 1
88 369 1
88 370 1
88 372 1
88 373 1
88 374 1
88 378 1
88 379 1
88 380 1
88 382 1
88 383 1
88 387 1
88 388 1
88 390 1
88 391 1
88 392 1
88 393 1
88 394 1
88 395 1
88 396 1
88 398 1
88 399 1
89 93 1
89 98 1
89 99 1
89 100 1
89 103 1
89 105 1
89 106 1
89 108 1
89 109 1
89 112 1
89 114 1
89 116 1
89 119 1
89 122 1
89 124 1
89 125 1
89 130 1
89 132 1
89 134 1
89 138 1
89 139 1
89 143 1
89 145 1
89 148 1
89 150 1
89 152 1
89 153 1
89 155 1
89 156 1
89 157 1
89 158 1
89 163 1
89 164 1
89 167 1
89 169 1
89 171 1
89 172 1
89 174 1
89 180 1
89 185 1
89 186 1
89 187 1
89 188 1
89 191 1
89 192 1
89 194 1
89 197 1
89 199 1
89 200 1
89 201 1
89 202 1
89 204 1
89 208 1
89 209 1
89 210 1
89 212 1
89 213 1
89 215 1
89 216 1
89 218 1
89 220 1
89 221 1
89 226 1
89 227 1
89 228 1
89 231 1
89 232 1
89 234 1
89 236 1
89 238 1
89 240 1
89 242 1
89 243 1
89 245 1
89 246 1
89 247 1
89 251 1
89 258 1
89 262 1
89 263 1
89 264 1
89 265 1
89 268 1
89 269 1
89 271 1
89 273 1
89 276 1
89 277 1
89 278 1
89 281 1
89 286 1
89 288 1
89 289 1
89 290 1
89 291 1
89 294 1
89 295 1
89 296 1
89 297 1
89 298 1
89 299 1
89 300 1
89 303 1
89 314 1
89 316 1
89 318 1
89 320 1
89 323 1
89 325 1
89 326 1
89 328 1
89 330 1
89 331 1
89 332 1
89 333 1
89 337 1
89 339 1
89 340 1
89 341 1
89 342 1
89 343 1
89 345 1
89 347 1
89 348 1
89 349 1
89 351 1
89 353 1
89 354 1
89 356 1
89 358 1
89 360 1
89 362 1
89 366 1
89 367 1
89 368 1
89 369 1
89 371 1
89 374 1
89 376 1
89 377 1
89 380 1
89 383 1
89 385 1
89 387 1
89 388 1
89 389 1
89 390 1
89 391 1
89 392 1
89 393 1
89 397 1
89 398 1
90 91 1
90 92 1
90 93 1
90 95 1
90 96 1
90 97 1
90 102 1
90 104 1
90 105 1
90 109 1
90 110 1
90 112 1
90 113 1
90 114 1
90 115 1
90 119 1
90 122 1
90 125 1
90 126 1
90 128 1
90 129 1
90 131 1
90 133 1
90 135 1
90 142 1
90 143 1
90 145 1
90 148 1
90 149 1
90 150 1
90 151 1
90 153 1
90 154 1
90 156 1
90 165 1
90 169 1
90 170 1
90 172 1
90 175 1
90 177 1
90 178 1
90 179 1
90 180 1
90 181 1
90 182 1
90 183 1
90 185 1
90 186 1
90 193 1
90 194 1
90 198 1
90 200 1
90 201 1
90 202 1
90 204 1
90 209 1
90 210 1
90 211 1
90 212 1
90 213 1
90 222 1
90 223 1
90 225 1
90 227 1
90 228 1
90 231 1
90 232 1
90 233 1
90 234 1
90 235 1
90 237 1
90 238 1
90 239 1
90 240 1
90 245 1
90 249 1
90 250 1
90 257 1
90 258 1
90 259 1
90 260 1
90 261 1
90 262 1
90 264 1
90 266 1
90 269 1
90 270 1
90 273 1
90 274 1
90 276 1
90 277 1
90 279 1
90 281 1
90 285 1
90 286 1
90 287 1
90 293 1
90 295 1
90 298 1
90 299 1
90 300 1
90 301 1
90 302 1
90 304 1
90 305 1
90 311 1
90 315 1
90 320 1
90 321 1
90 323 1
90 324 1
90 325 1
90 326 1
90 329 1
90 330 1
90 333 1
90 335 1
90 339 1
90 340 1
90 342 1
90 343 1
90 344 1
90 346 1
90 347 1
90 349 1
90 351 1
90 352 1
90 354 1
90 360 1
90 365 1
90 366 1
90 367 1
90 368 1
90 372 1
90 379 1
90 383 1
90 384 1
90 385 1
90 389 1
90 392 1
90 393 1
90 398 1
91 92 1
91 94 1
91 96 1
91 99 1
91 101 1
91 102 1
91 103 1
91 105 1
91 106 1
91 108 1
91 109 1
91 112 1
91 115 1
91 116 1
91 118 1
91 119 1
91 120 1
91 121 1
91 122 1
91 123 1
91 126 1
91 130 1
91 131 1
91 133 1
91 137 1
91 138 1
91 139 1
91 144 1
91 146 1
91 148 1
91 149 1
91 150 1
91 151 1
91 152 1
91 154 1
91 155 1
91 156 1
91 157 1
91 158 1
91 160 1
91 161 1
91 162 1
91 163 1
91 164 1
91 167 1
91 170 1
91 171 1
91 173 1
91 174 1
91 175 1
91 177 1
91 178 1
91 179 1
91 182 1
91 183 1
91 184 1
91 186 1
91 188 1
91 189 1
91 193 1
91 195 1
91 197 1
91 198 1
91 200 1
91 202 1
91 206 1
91 209 1
91 213 1
91 215 1
91 216 1
91 219 1
91 220 1
91 222 1
91 229 1
91 235 1
91 238 1
91 239 1
91 250 1
91 252 1
91 253 1
91 255 1
91 256 1
91 261 1
91 263 1
91 264 1
91 265 1
91 268 1
91 270 1
91 273 1
91 275 1
91 277 1
91 278 1
91 279 1
91 280 1
91 282 1
91 289 1
91 291 1
91 293 1
91 295 1
91 301 1
91 303 1
91 304 1
91 305 1
91 307 1
91 314 1
91 315 1
91 318 1
91 319 1
91 320 1
91 321 1
91 323 1
91 325 1
91 326 1
91 327 1
91 328 1
91 329 1
91 330 1
91 332 1
91 333 1
91 334 1
91 336 1
91 337 1
91 339 1
91 340 1
91 341 1
91 344 1
91 345 1
91 348 1
91 349 1
91 350 1
91 351 1
91 352 1
91 356 1
91 358 1
91 361 1
91 363 1
91 364 1
91 366 1
91 372 1
91 374 1
91 375 1
91 377 1
91 378 1
91 380 1
91 382 1
91 386 1
91 389 1
91 393 1
91 395 1
92 98 1
92 99 1
92 100 1
92 102 1
92 104 1
92 105 1
92 106 1
92 108 1
92 112 1
92 113 1
92 114 1
92 115 1
92 116 1
92 117 1
92 118 1
92 119 1
92 120 1
92 121 1
92 122 1
92 124 1
92 128 1
92 129 1
92 133 1
92 134 1
92 142 1
92 147 1
92 152 1
92 155 1
92 156 1
92 157 1
92 160 1
92 162 1
92 163 1
92 166 1
92 167 1
92 170 1
92 171 1
92 176 1
92 178 1
92 179 1
92 191 1
92 192 1
92 193 1
92 196 1
92 198 1
92 201 1
92 203 1
92 207 1
92 208 1
92 210 1
92 213 1
92 214 1
92 215 1
92 217 1
92 218 1
92 221 1
92 222 1
92 224 1
92 227 1
92 228 1
92 229 1
92 230 1
92 231 1
92 232 1
92 234 1
92 235 1
92 237 1
92 238 1
92 241 1
92 244 1
92 248 1
92 249 1
92 252 1
92 255 1
92 256 1
92 261 1
92 263 1
92 266 1
92 268 1
92 269 1
92 270 1
92 271 1
92 272 1
92 279 1
92 281 1
92 282 1
92 285 1
92 286 1
92 287 1
92 289 1
92 292 1
92 293 1
92 295 1
92 296 1
92 299 1
92 301 1
92 303 1
92 304 1
92 305 1
92 306 1
92 307 1
92 310 1
92 313 1
92 314 1
92 316 1
92 319 1
92 320 1
92 324 1
92 327 1
92 328 1
92 331 1
92 335 1
92 338 1
92 340 1
92 341 1
92 342 1
92 343 1
92 347 1
92 348 1
92 352 1
92 353 1
92 354 1
92 355 1
92 357 1
92 359 1
92 360 1
92 364 1
92 365 1
92 367 1
92 369 1
92 371 1
92 372 1
92 374 1
92 375 1
92 376 1
92 377 1
92 378 1
92 383 1
92 384 1
92 387 1
92 388 1
92 390 1
92 391 1
92 394 1
92 395 1
92 396 1
92 397 1
92 398 1
92 400 1
93 95 1
93 98 1
93 101 1
93 102 1
93 104 1
93 105 1
93 106 1
93 107 1
93 110 1
93 112 1
93 114 1
93 115 1
93 116 1
93 117 1
93 119 1
93 120 1
93 123 1
93 125 1
93 126 1
93 130 1
93 132 1
93 134 1
93 135 1
93 136 1
93 137 1
93 140 1
93 149 1
93 150 1
93 151 1
93 152 1
93 154 1
93 155 1
93 156 1
93 161 1
93 168 1
93 173 1
93 174 1
93 175 1
93 177 1
93 178 1
93 181 1
93 182 1
93 184 1
93 187 1
93 188 1
93 189 1
93 190 1
93 192 1
93 194 1
93 195 1
93 197 1
93 198 1
93 199 1
93 200 1
93 206 1
93 207 1
93 209 1
93 210 1
93 211 1
93 213 1
93 214 1
93 215 1
93 218 1
93 219 1
93 220 1
93 222 1
93 225 1
93 226 1
93 227 1
93 229 1
93 231 1
93 233 1
93 234 1
93 235 1
93 236 1
93 237 1
93 239 1
93 241 1
93 243 1
93 246 1
93 247 1
93 251 1
93 252 1
93 256 1
93 258 1
93 260 1
93 262 1
93 264 1
93 265 1
93 266 1
93 267 1
93 268 1
93 269 1
93 273 1
93 274 1
93 275 1
93 276 1
93 280 1
93 281 1
93 283 1
93 286 1
93 289 1
93 292 1
93 295 1
93 296 1
93 297 1
93 299 1
93 301 1
93 302 1
93 303 1
93 304 1
93 305 1
93 307 1
93 309 1
93 310 1
93 311 1
93 314 1
93 315 1
93 318 1
93 319 1
93 321 1
93 322 1
93 324 1
93 326 1
93 327 1
93 328 1
93 334 1
93 335 1
93 340 1
93 345 1
93 346 1
93 347 1
93 349 1
93 350 1
93 353 1
93 356 1
93 358 1
93 359 1
93 362 1
93 363 1
93 364 1
93 365 1
93 367 1
93 368 1
93 369 1
93 370 1
93 371 1
93 372 1
93 376 1
93 378 1
93 379 1
93 380 1
93 381 1
93 383 1
93 386 1
93 387 1
93 389 1
93 391 1
93 395 1
93 396 1
93 398 1
93 399 1
94 95 1
94 96 1
94 97 1
94 98 1
94 99 1
94 102 1
94 106 1
94 109 1
94 110 1
94 112 1
94 115 1
94 116 1
94 119 1
94 121 1
94 123 1
94 124 1
94 129 1
94 134 1
94 135 1
94 136 1
94 139 1
94 141 1
94 143 1
94 144 1
94 147 1
94 149 1
94 150 1
94 151 1
94 152 1
94 158 1
94 159 1
94 163 1
94 165 1
94 167 1
94 170 1
94 173 1
94 174 1
94 180 1
94 181 1
94 183 1
94 184 1
94 186 1
94 188 1
94 189 1
94 192 1
94 194 1
94 195 1
94 197 1
94 198 1
94 199 1
94 202 1
94 203 1
94 205 1
94 210 1
94 211 1
94 212 1
94 213 1
94 214 1
94 215 1
94 218 1
94 219 1
94 221 1
94 222 1
94 223 1
94 225 1
94 226 1
94 229 1
94 230 1
94 231 1
94 232 1
94 233 1
94 237 1
94 239 1
94 240 1
94 244 1
94 246 1
94 247 1
94 249 1
94 250 1
94 251 1
94 253 1
94 255 1
94 259 1
94 260 1
94 263 1
94 264 1
94 265 1
94 266 1
94 270 1
94 271 1
94 279 1
94 280 1
94 284 1
94 285 1
94 286 1
94 287 1
94 288 1
94 290 1
94 293 1
94 295 1
94 296 1
94 297 1
94 303 1
94 306 1
94 307 1
94 308 1
94 310 1
94 311 1
94 313 1
94 316 1
94 321 1
94 322 1
94 325 1
94 328 1
94 332 1
94 334 1
94 336 1
94 337 1
94 338 1
94 339 1
94 340 1
94 341 1
94 345 1
94 346 1
94 348 1
94 349 1
94 351 1
94 354 1
94 355 1
94 360 1
94 364 1
94 367 1
94 368 1
94 371 1
94 372 1
94 373 1
94 376 1
94 377 1
94 382 1
94 383 1
94 384 1
94 385 1
94 386 1
94 389 1
94 391 1
94 392 1
94 393 1
94 394 1
94 395 1
94 396 1
95 96 1
95 98 1
95 99 1
95 101 1
95 105 1
95 108 1
95 112 1
95 116 1
95 121 1
95 122 1
95 131 1
95 133 1
95 134 1
95 138 1
95 139 1
95 141 1
95 145 1
95 147 1
95 148 1
95 150 1
95 151 1
95 153 1
95 155 1
95 158 1
95 159 1
95 160 1
95 163 1
95 164 1
95 169 1
95 171 1
95 172 1
95 174 1
95 178 1
95 179 1
95 180 1
95 181 1
95 182 1
95 183 1
95 184 1
95 185 1
95 187 1
95 192 1
95 196 1
95 198 1
95 201 1
95 202 1
95 205 1
95 209 1
95 210 1
95 211 1
95 212 1
95 213 1
95 214 1
95 216 1
95 217 1
95 218 1
95 221 1
95 223 1
95 225 1
95 227 1
95 232 1
95 235 1
95 236 1
95 238 1
95 239 1
95 241 1
95 242 1
95 243 1
95 244 1
95 246 1
95 249 1
95 250 1
95 251 1
95 255 1
95 256 1
95 257 1
95 258 1
95 259 1
95 260 1
95 261 1
95 263 1
95 264 1
95 266 1
95 267 1
95 268 1
95 270 1
95 271 1
95 274 1
95 275 1
95 276 1
95 277 1
95 279 1
95 281 1
95 283 1
95 285 1
95 287 1
95 288 1
95 290 1
95 291 1
95 294 1
95 296 1
95 298 1
95 300 1
95 301 1
95 303 1
95 306 1
95 307 1
95 308 1
95 310 1
95 311 1
95 313 1
95 314 1
95 316 1
95 319 1
95 325 1
95 326 1
95 327 1
95 330 1
95 331 1
95 334 1
95 337 1
95 338 1
95 340 1
95 342 1
95 348 1
95 349 1
95 350 1
95 351 1
95 352 1
95 355 1
95 357 1
95 358 1
95 361 1
95 363 1
95 364 1
95 366 1
95 368 1
95 369 1
95 371 1
95 374 1
95 375 1
95 376 1
95 378 1
95 380 1
95 381 1
95 383 1
95 386 1
95 390 1
95 391 1
95 392 1
95 395 1
95 400 1
96 98 1
96 99 1
96 100 1
96 101 1
96 104 1
96 106 1
96 107 1
96 109 1
96 113 1
96 116 1
96 119 1
96 128 1
96 130 1
96 132 1
96 134 1
96 135 1
96 136 1
96 139 1
96 140 1
96 142 1
96 143 1
96 145 1
96 147 1
96 148 1
96 150 1
96 152 1
96 153 1
96 157 1
96 159 1
96 163 1
96 164 1
96 165 1
96 166 1
96 168 1
96 169 1
96 170 1
96 173 1
96 175 1
96 180 1
96 182 1
96 184 1
96 185 1
96 188 1
96 189 1
96 190 1
96 191 1
96 192 1
96 194 1
96 195 1
96 196 1
96 198 1
96 199 1
96 201 1
96 202 1
96 203 1
96 207 1
96 209 1
96 211 1
96 212 1
96 213 1
96 215 1
96 216 1
96 217 1
96 218 1
96 221 1
96 224 1
96 225 1
96 227 1
96 229 1
96 231 1
96 232 1
96 235 1
96 237 1
96 239 1
96 240 1
96 241 1
96 242 1
96 245 1
96 248 1
96 250 1
96 252 1
96 253 1
96 254 1
96 255 1
96 256 1
96 257 1
96 258 1
96 260 1
96 261 1
96 262 1
96 266 1
96 271 1
96 273 1
96 275 1
96 276 1
96 278 1
96 279 1
96 280 1
96 282 1
96 287 1
96 289 1
96 290 1
96 291 1
96 292 1
96 293 1
96 294 1
96 295 1
96 296 1
96 297 1
96 302 1
96 306 1
96 308 1
96 310 1
96 312 1
96 314 1
96 315 1
96 316 1
96 317 1
96 319 1
96 320 1
96 324 1
96 325 1
96 327 1
96 328 1
96 331 1
96 332 1
96 333 1
96 334 1
96 335 1
96 337 1
96 338 1
96 339 1
96 340 1
96 342 1
96 343 1
96 344 1
96 349 1
96 350 1
96 351 1
96 352 1
96 353 1
96 355 1
96 356 1
96 358 1
96 360 1
96 361 1
96 364 1
96 365 1
96 367 1
96 370 1
96 372 1
96 376 1
96 380 1
96 383 1
96 386 1
96 388 1
96 391 1
96 395 1
96 397 1
96 398 1
96 399 1
96 400 1
97 101 1
97 103 1
97 112 1
97 113 1
97 114 1
97 115 1
97 116 1
97 117 1
97 123 1
97 124 1
97 125 1
97 126 1
97 128 1
97 129 1
97 133 1
97 134 1
97 135 1
97 136 1
97 137 1
97 138 1
97 143 1
97 145 1
97 147 1
97 148 1
97 150 1
97 151 1
97 152 1
97 154 1
97 158 1
97 164 1
97 165 1
97 166 1
97 167 1
97 168 1
97 169 1
97 171 1
97 174 1
97 180 1
97 182 1
97 184 1
97 185 1
97 186 1
97 187 1
97 189 1
97 192 1
97 194 1
97 195 1
97 199 1
97 201 1
97 202 1
97 203 1
97 204 1
97 211 1
97 212 1
97 220 1
97 223 1
97 225 1
97 229 1
97 231 1
97 233 1
97 234 1
97 236 1
97 237 1
97 241 1
97 243 1
97 245 1
97 246 1
97 248 1
97 249 1
97 251 1
97 252 1
97 253 1
97 256 1
97 257 1
97 258 1
97 259 1
97 260 1
97 261 1
97 262 1
97 264 1
97 266 1
97 267 1
97 270 1
97 272 1
97 274 1
97 275 1
97 276 1
97 277 1
97 279 1
97 285 1
97 286 1
97 287 1
97 288 1
97 290 1
97 294 1
97 295 1
97 296 1
97 299 1
97 302 1
97 305 1
97 310 1
97 312 1
97 313 1
97 314 1
97 315 1
97 316 1
97 320 1
97 321 1
97 322 1
97 324 1
97 325 1
97 328 1
97 330 1
97 332 1
97 333 1
97 335 1
97 337 1
97 338 1
97 340 1
97 341 1
97 342 1
97 344 1
97 345 1
97 346 1
97 349 1
97 350 1
97 358 1
97 359 1
97 360 1
97 361 1
97 365 1
97 366 1
97 367 1
97 369 1
97 370 1
97 371 1
97 373 1
97 375 1
97 377 1
97 380 1
97 381 1
97 385 1
97 388 1
97 389 1
97 392 1
97 394 1
97 395 1
98 101 1
98 107 1
98 108 1
98 114 1
98 115 1
98 116 1
98 117 1
98 118 1
98 119 1
98 120 1
98 125 1
98 126 1
98 128 1
98 130 1
98 132 1
98 133 1
98 134 1
98 137 1
98 138 1
98 140 1
98 141 1
98 145 1
98 146 1
98 154 1
98 156 1
98 157 1
98 158 1
98 159 1
98 160 1
98 161 1
98 162 1
98 163 1
98 164 1
98 166 1
98 167 1
98 169 1
98 170 1
98 172 1
98 175 1
98 176 1
98 178 1
98 181 1
98 182 1
98 183 1
98 192 1
98 193 1
98 194 1
98 197 1
98 202 1
98 203 1
98 205 1
98 206 1
98 207 1
98 209 1
98 212 1
98 213 1
98 215 1
98 222 1
98 228 1
98 229 1
98 230 1
98 231 1
98 232 1
98 233 1
98 234 1
98 235 1
98 238 1
98 240 1
98 242 1
98 244 1
98 245 1
98 250 1
98 251 1
98 252 1
98 254 1
98 255 1
98 256 1
98 257 1
98 260 1
98 264 1
98 265 1
98 267 1
98 268 1
98 271 1
98 274 1
98 277 1
98 282 1
98 283 1
98 286 1
98 287 1
98 289 1
98 292 1
98 293 1
98 296 1
98 297 1
98 300 1
98 301 1
98 304 1
98 305 1
98 308 1
98 309 1
98 311 1
98 312 1
98 314 1
98 316 1
98 321 1
98 323 1
98 325 1
98 327 1
98 328 1
98 331 1
98 333 1
98 334 1
98 335 1
98 341 1
98 343 1
98 344 1
98 345 1
98 347 1
98 349 1
98 350 1
98 355 1
98 356 1
98 358 1
98 360 1
98 363 1
98 364 1
98 365 1
98 366 1
98 368 1
98 369 1
98 374 1
98 378 1
98 380 1
98 381 1
98 382 1
98 384 1
98 387 1
98 388 1
98 389 1
98 392 1
98 395 1
98 398 1
98 400 1
99 100 1
99 105 1
99 109 1
99 113 1
99 116 1
99 117 1
99 119 1
99 121 1
99 122 1
99 124 1
99 126 1
99 127 1
99 128 1
99 129 1
99 130 1
99 131 1
99 132 1
99 134 1
99 135 1
99 136 1
99 137 1
99 141 1
99 143 1
99 150 1
99 152 1
99 154 1
99 155 1
99 158 1
99 162 1
99 163 1
99 164 1
99 165 1
99 166 1
99 167 1
99 168 1
99 170 1
99 171 1
99 174 1
99 178 1
99 182 1
99 187 1
99 188 1
99 189 1
99 190 1
99 191 1
99 193 1
99 194 1
99 195 1
99 197 1
99 199 1
99 202 1
99 205 1
99 206 1
99 208 1
99 210 1
99 213 1
99 214 1
99 215 1
99 216 1
99 217 1
99 218 1
99 219 1
99 222 1
99 227 1
99 228 1
99 229 1
99 230 1
99 231 1
99 232 1
99 233 1
99 235 1
99 237 1
99 240 1
99 242 1
99 243 1
99 244 1
99 246 1
99 247 1
99 252 1
99 253 1
99 254 1
99 255 1
99 258 1
99 260 1
99 263 1
99 268 1
99 269 1
99 270 1
99 272 1
99 276 1
99 277 1
99 278 1
99 279 1
99 282 1
99 283 1
99 285 1
99 286 1
99 288 1
99 291 1
99 292 1
99 295 1
99 296 1
99 300 1
99 301 1
99 302 1
99 303 1
99 304 1
99 306 1
99 307 1
99 309 1
99 312 1
99 314 1
99 315 1
99 316 1
99 319 1
99 320 1
99 324 1
99 326 1
99 327 1
99 328 1
99 330 1
99 331 1
99 332 1
99 333 1
99 335 1
99 336 1
99 339 1
99 340 1
99 345 1
99 350 1
99 352 1
99 353 1
99 355 1
99 364 1
99 365 1
99 366 1
99 367 1
99 368 1
99 369 1
99 370 1
99 373 1
99 374 1
99 375 1
99 376 1
99 378 1
99 386 1
99 387 1
99 388 1
99 389 1
99 392 1
99 395 1
99 396 1
100 101 1
100 102 1
100 104 1
100 105 1
100 108 1
100 109 1
100 115 1
100 116 1
100 117 1
100 118 1
100 119 1
100 120 1
100 121 1
100 122 1
100 124 1
100 126 1
100 127 1
100 128 1
100 131 1
100 132 1
100 133 1
100 135 1
100 138 1
100 140 1
100 144 1
100 146 1
100 151 1
100 152 1
100 155 1
100 158 1
100 159 1
100 161 1
100 162 1
100 164 1
100 165 1
100 166 1
100 168 1
100 169 1
100 171 1
100 172 1
100 174 1
100 176 1
100 177 1
100 178 1
100 179 1
100 181 1
100 183 1
100 184 1
100 185 1
100 186 1
100 188 1
100 189 1
100 193 1
100 200 1
100 203 1
100 204 1
100 205 1
100 206 1
100 208 1
100 209 1
100 210 1
100 211 1
100 214 1
100 217 1
100 219 1
100 222 1
100 226 1
100 229 1
100 230 1
100 233 1
100 234 1
100 235 1
100 236 1
100 237 1
100 238 1
100 241 1
100 242 1
100 249 1
100 250 1
100 252 1
100 253 1
100 254 1
100 255 1
100 259 1
100 260 1
100 262 1
100 263 1
100 264 1
100 265 1
100 266 1
100 267 1
100 270 1
100 273 1
100 274 1
100 277 1
100 280 1
100 282 1
100 289 1
100 290 1
100 293 1
100 297 1
100 298 1
100 300 1
100 301 1
100 302 1
100 303 1
100 304 1
100 311 1
100 313 1
100 317 1
100 318 1
100 322 1
100 323 1
100 325 1
100 326 1
100 330 1
100 335 1
100 338 1
100 339 1
100 343 1
100 345 1
100 349 1
100 350 1
100 351 1
100 356 1
100 357 1
100 358 1
100 359 1
100 362 1
100 363 1
100 364 1
100 370 1
100 371 1
100 375 1
100 376 1
100 378 1
100 379 1
100 381 1
100 382 1
100 383 1
100 384 1
100 385 1
100 386 1
100 388 1
100 389 1
100 394 1
100 395 1
100 397 1
100 398 1
100 399 1
101 102 1
101 104 1
101 105 1
101 108 1
101 109 1
101 111 1
101 113 1
101 115 1
101 116 1
101 117 1
101 118 1
101 120 1
101 123 1
101 125 1
101 128 1
101 133 1
101 135 1
101 136 1
101 137 1
101 140 1
101 141 1
101 143 1
101 147 1
101 149 1
101 150 1
101 151 1
101 156 1
101 159 1
101 163 1
101 169 1
101 171 1
101 174 1
101 176 1
101 177 1
101 179 1
101 180 1
101 183 1
101 184 1
101 188 1
101 189 1
101 191 1
101 196 1
101 197 1
101 199 1
101 201 1
101 202 1
101 205 1
101 206 1
101 207 1
101 212 1
101 213 1
101 214 1
101 216 1
101 217 1
101 218 1
101 219 1
101 220 1
101 221 1
101 223 1
101 225 1
101 227 1
101 230 1
101 231 1
101 233 1
101 235 1
101 239 1
101 241 1
101 242 1
101 244 1
101 245 1
101 248 1
101 254 1
101 257 1
101 261 1
101 267 1
101 271 1
101 273 1
101 274 1
101 275 1
101 279 1
101 280 1
101 282 1
101 283 1
101 284 1
101 285 1
101 287 1
101 291 1
101 292 1
101 296 1
101 298 1
101 299 1
101 300 1
101 301 1
101 303 1
101 304 1
101 306 1
101 307 1
101 308 1
101 309 1
101 310 1
101 313 1
101 314 1
101 317 1
101 318 1
101 319 1
101 320 1
101 321 1
101 323 1
101 325 1
101 327 1
101 328 1
101 329 1
101 330 1
101 332 1
101 335 1
101 337 1
101 338 1
101 339 1
101 340 1
101 342 1
101 343 1
101 344 1
101 345 1
101 346 1
101 348 1
101 349 1
101 352 1
101 355 1
101 356 1
101 358 1
101 359 1
101 362 1
101 365 1
101 366 1
101 367 1
101 376 1
101 378 1
101 379 1
101 380 1
101 381 1
101 387 1
101 388 1
101 389 1
101 390 1
101 391 1
101 392 1
101 394 1
101 397 1
101 398 1
101 399 1
101 400 1
102 103 1
102 104 1
102 107 1
102 110 1
102 111 1
102 112 1
102 113 1
102 114 1
102 115 1
102 116 1
102 117 1
102 120 1
102 121 1
102 122 1
102 124 1
102 125 1
102 127 1
102 128 1
102 129 1
102 133 1
102 135 1
102 136 1
102 137 1
102 140 1
102 143 1
102 144 1
102 145 1
102 149 1
102 150 1
102 151 1
102 157 1
102 158 1
102 165 1
102 166 1
102 170 1
102 173 1
102 174 1
102 175 1
102 176 1
102 180 1
102 181 1
102 186 1
102 188 1
102 191 1
102 192 1
102 193 1
102 194 1
102 195 1
102 196 1
102 197 1
102 200 1
102 201 1
102 202 1
102 203 1
102 205 1
102 208 1
102 211 1
102 212 1
102 215 1
102 217 1
102 221 1
102 222 1
102 224 1
102 225 1
102 226 1
102 229 1
102 230 1
102 231 1
102 232 1
102 235 1
102 236 1
102 237 1
102 239 1
102 240 1
102 242 1
102 243 1
102 245 1
102 246 1
102 247 1
102 248 1
102 249 1
102 250 1
102 252 1
102 253 1
102 257 1
102 258 1
102 260 1
102 261 1
102 263 1
102 264 1
102 265 1
102 266 1
102 267 1
102 269 1
102 271 1
102 272 1
102 277 1
102 278 1
102 279 1
102 280 1
102 281 1
102 282 1
102 286 1
102 290 1
102 292 1
102 294 1
102 295 1
102 296 1
102 298 1
102 299 1
102 300 1
102 302 1
102 303 1
102 306 1
102 311 1
102 312 1
102 315 1
102 317 1
102 325 1
102 327 1
102 328 1
102 329 1
102 330 1
102 331 1
102 332 1
102 335 1
102 336 1
102 337 1
102 339 1
102 343 1
102 345 1
102 346 1
102 351 1
102 353 1
102 355 1
102 358 1
102 360 1
102 362 1
102 363 1
102 364 1
102 366 1
102 368 1
102 369 1
102 371 1
102 373 1
102 374 1
102 377 1
102 378 1
102 379 1
102 384 1
102 388 1
102 389 1
102 397 1
102 398 1
102 399 1
103 104 1
103 105 1
103 108 1
103 109 1
103 111 1
103 112 1
103 113 1
103 114 1
103 115 1
103 118 1
103 119 1
103 121 1
103 123 1
103 124 1
103 125 1
103 128 1
103 131 1
103 132 1
103 134 1
103 141 1
103 142 1
103 143 1
103 144 1
103 147 1
103 148 1
103 150 1
103 151 1
103 152 1
103 153 1
103 154 1
103 155 1
103 156 1
103 157 1
103 158 1
103 162 1
103 163 1
103 165 1
103 167 1
103 169 1
103 170 1
103 174 1
103 176 1
103 178 1
103 179 1
103 186 1
103 187 1
103 188 1
103 189 1
103 194 1
103 196 1
103 197 1
103 199 1
103 200 1
103 201 1
103 208 1
103 210 1
103 211 1
103 213 1
103 215 1
103 219 1
103 224 1
103 225 1
103 226 1
103 228 1
103 229 1
103 233 1
103 236 1
103 237 1
103 240 1
103 246 1
103 248 1
103 251 1
103 252 1
103 254 1
103 256 1
103 259 1
103 260 1
103 261 1
103 265 1
103 266 1
103 267 1
103 271 1
103 274 1
103 276 1
103 277 1
103 279 1
103 280 1
103 288 1
103 289 1
103 290 1
103 293 1
103 294 1
103 295 1
103 296 1
103 298 1
103 299 1
103 301 1
103 302 1
103 303 1
103 306 1
103 308 1
103 309 1
103 310 1
103 311 1
103 314 1
103 315 1
103 317 1
103 318 1
103 319 1
103 320 1
103 321 1
103 323 1
103 325 1
103 326 1
103 330 1
103 332 1
103 334 1
103 336 1
103 337 1
103 339 1
103 340 1
103 341 1
103 343 1
103 345 1
103 348 1
103 349 1
103 355 1
103 357 1
103 358 1
103 360 1
103 361 1
103 362 1
103 363 1
103 366 1
103 367 1
103 370 1
103 371 1
103 373 1
103 376 1
103 377 1
103 378 1
103 379 1
103 380 1
103 381 1
103 382 1
103 384 1
103 387 1
103 390 1
103 392 1
103 394 1
103 396 1
103 397 1
103 398 1
103 399 1
104 105 1
104 109 1
104 110 1
104 114 1
104 116 1
104 117 1
104 120 1
104 123 1
104 126 1
104 127 1
104 128 1
104 129 1
104 130 1
104 131 1
104 132 1
104 133 1
104 135 1
104 136 1
104 137 1
104 139 1
104 140 1
104 141 1
104 144 1
104 145 1
104 150 1
104 153 1
104 154 1
104 157 1
104 159 1
104 160 1
104 163 1
104 165 1
104 167 1
104 169 1
104 170 1
104 173 1
104 176 1
104 179 1
104 182 1
104 184 1
104 185 1
104 186 1
104 187 1
104 188 1
104 190 1
104 191 1
104 193 1
104 195 1
104 197 1
104 199 1
104 201 1
104 202 1
104 203 1
104 204 1
104 205 1
104 206 1
104 208 1
104 214 1
104 216 1
104 217 1
104 219 1
104 220 1
104 221 1
104 222 1
104 225 1
104 226 1
104 227 1
104 228 1
104 234 1
104 235 1
104 236 1
104 237 1
104 239 1
104 242 1
104 246 1
104 248 1
104 249 1
104 251 1
104 253 1
104 254 1
104 255 1
104 256 1
104 257 1
104 260 1
104 261 1
104 262 1
104 263 1
104 264 1
104 265 1
104 266 1
104 269 1
104 272 1
104 273 1
104 274 1
104 280 1
104 282 1
104 284 1
104 285 1
104 286 1
104 287 1
104 288 1
104 289 1
104 290 1
104 293 1
104 297 1
104 299 1
104 300 1
104 303 1
104 305 1
104 306 1
104 307 1
104 309 1
104 310 1
104 311 1
104 313 1
104 314 1
104 315 1
104 316 1
104 317 1
104 318 1
104 320 1
104 322 1
104 325 1
104 328 1
104 329 1
104 330 1
104 331 1
104 332 1
104 333 1
104 336 1
104 337 1
104 338 1
104 339 1
104 340 1
104 341 1
104 342 1
104 343 1
104 344 1
104 346 1
104 350 1
104 351 1
104 352 1
104 354 1
104 355 1
104 357 1
104 359 1
104 362 1
104 365 1
104 366 1
104 367 1
104 368 1
104 369 1
104 371 1
104 373 1
104 374 1
104 378 1
104 379 1
104 380 1
104 383 1
104 384 1
104 386 1
104 387 1
104 389 1
104 390 1
104 394 1
104 398 1
104 399 1
105 107 1
105 113 1
105 115 1
105 122 1
105 123 1
105 125 1
105 126 1
105 127 1
105 128 1
105 129 1
105 130 1
105 131 1
105 132 1
105 135 1
105 137 1
105 139 1
105 140 1
105 141 1
105 148 1
105 151 1
105 152 1
105 156 1
105 157 1
105 160 1
105 161 1
105 162 1
105 163 1
105 166 1
105 171 1
105 172 1
105 175 1
105 179 1
105 180 1
105 181 1
105 184 1
105 185 1
105 186 1
105 188 1
105 189 1
105 190 1
105 191 1
105 192 1
105 195 1
105 196 1
105 199 1
105 202 1
105 205 1
105 207 1
105 208 1
105 210 1
105 213 1
105 214 1
105 216 1
105 217 1
105 218 1
105 220 1
105 224 1
105 228 1
105 229 1
105 232 1
105 233 1
105 234 1
105 237 1
105 241 1
105 242 1
105 244 1
105 245 1
105 246 1
105 250 1
105 251 1
105 253 1
105 255 1
105 259 1
105 263 1
105 265 1
105 267 1
105 270 1
105 274 1
105 275 1
105 278 1
105 283 1
105 284 1
105 285 1
105 286 1
105 287 1
105 288 1
105 289 1
105 290 1
105 291 1
105 293 1
105 294 1
105 299 1
105 300 1
105 301 1
105 302 1
105 303 1
105 305 1
105 310 1
105 311 1
105 312 1
105 315 1
105 316 1
105 317 1
105 318 1
105 319 1
105 320 1
105 322 1
105 323 1
105 325 1
105 328 1
105 333 1
105 335 1
105 336 1
105 337 1
105 339 1
105 341 1
105 342 1
105 343 1
105 344 1
105 345 1
105 348 1
105 349 1
105 353 1
105 357 1
105 358 1
105 359 1
105 361 1
105 363 1
105 364 1
105 365 1
105 367 1
105 373 1
105 374 1
105 375 1
105 376 1
105 379 1
105 383 1
105 385 1
105 389 1
105 391 1
105 392 1
105 395 1
105 396 1
105 400 1
106 107 1
106 109 1
106 110 1
106 112 1
106 113 1
106 114 1
106 115 1
106 120 1
106 122 1
106 123 1
106 124 1
106 127 1
106 128 1
106 131 1
106 132 1
106 137 1
106 138 1
106 139 1
106 140 1
106 141 1
106 145 1
106 148 1
106 149 1
106 150 1
106 151 1
106 152 1
106 153 1
106 155 1
106 156 1
106 157 1
106 160 1
106 161 1
106 163 1
106 164 1
106 165 1
106 168 1
106 169 1
106 170 1
106 174 1
106 175 1
106 177 1
106 178 1
106 182 1
106 184 1
106 185 1
106 186 1
106 187 1
106 192 1
106 193 1
106 198 1
106 200 1
106 202 1
106 206 1
106 207 1
106 208 1
106 209 1
106 210 1
106 214 1
106 216 1
106 218 1
106 220 1
106 222 1
106 224 1
106 225 1
106 226 1
106 228 1
106 231 1
106 232 1
106 238 1
106 240 1
106 244 1
106 245 1
106 247 1
106 250 1
106 251 1
106 253 1
106 258 1
106 260 1
106 261 1
106 262 1
106 263 1
106 264 1
106 266 1
106 269 1
106 273 1
106 275 1
106 276 1
106 280 1
106 284 1
106 285 1
106 288 1
106 289 1
106 291 1
106 292 1
106 293 1
106 295 1
106 296 1
106 300 1
106 303 1
106 306 1
106 307 1
106 308 1
106 309 1
106 315 1
106 316 1
106 317 1
106 319 1
106 320 1
106 323 1
106 324 1
106 327 1
106 330 1
106 332 1
106 333 1
106 334 1
106 335 1
106 336 1
106 338 1
106 341 1
106 342 1
106 347 1
106 348 1
106 349 1
106 350 1
106 352 1
106 353 1
106 354 1
106 355 1
106 359 1
106 360 1
106 362 1
106 364 1
106 367 1
106 368 1
106 373 1
106 374 1
106 375 1
106 378 1
106 379 1
106 380 1
106 384 1
106 386 1
106 390 1
106 394 1
106 396 1
106 398 1
106 399 1
107 109 1
107 110 1
107 112 1
107 115 1
107 116 1
107 119 1
107 121 1
107 122 1
107 124 1
107 126 1
107 127 1
107 128 1
107 129 1
107 130 1
107 133 1
107 136 1
107 137 1
107 138 1
107 140 1
107 142 1
107 144 1
107 145 1
107 148 1
107 149 1
107 153 1
107 155 1
107 156 1
107 157 1
107 158 1
107 159 1
107 160 1
107 163 1
107 168 1
107 169 1
107 171 1
107 175 1
107 176 1
107 178 1
107 179 1
107 181 1
107 182 1
107 183 1
107 184 1
107 187 1
107 189 1
107 190 1
107 191 1
107 193 1
107 194 1
107 195 1
107 196 1
107 197 1
107 198 1
107 199 1
107 200 1
107 202 1
107 203 1
107 205 1
107 206 1
107 209 1
107 210 1
107 212 1
107 213 1
107 214 1
107 216 1
107 219 1
107 221 1
107 222 1
107 223 1
107 224 1
107 229 1
107 231 1
107 233 1
107 234 1
107 235 1
107 237 1
107 238 1
107 239 1
107 241 1
107 243 1
107 245 1
107 247 1
107 250 1
107 254 1
107 255 1
107 259 1
107 260 1
107 266 1
107 267 1
107 268 1
107 269 1
107 271 1
107 274 1
107 277 1
107 280 1
107 281 1
107 282 1
107 285 1
107 287 1
107 288 1
107 291 1
107 292 1
107 293 1
107 294 1
107 295 1
107 297 1
107 299 1
107 301 1
107 302 1
107 303 1
107 306 1
107 310 1
107 318 1
107 319 1
107 320 1
107 322 1
107 324 1
107 325 1
107 327 1
107 329 1
107 330 1
107 331 1
107 335 1
107 336 1
107 338 1
107 341 1
107 348 1
107 351 1
107 353 1
107 355 1
107 358 1
107 359 1
107 362 1
107 363 1
107 364 1
107 365 1
107 367 1
107 368 1
107 370 1
107 372 1
107 373 1
107 375 1
107 377 1
107 378 1
107 382 1
107 384 1
107 385 1
107 389 1
107 393 1
107 394 1
107 398 1
108 109 1
108 110 1
108 111 1
108 112 1
108 113 1
108 114 1
108 115 1
108 116 1
108 117 1
108 119 1
108 120 1
108 123 1
108 126 1
108 129 1
108 130 1
108 131 1
108 133 1
108 134 1
108 135 1
108 136 1
108 137 1
108 139 1
108 141 1
108 142 1
108 143 1
108 144 1
108 146 1
108 147 1
108 148 1
108 153 1
108 154 1
108 156 1
108 157 1
108 158 1
108 160 1
108 162 1
108 163 1
108 164 1
108 165 1
108 166 1
108 167 1
108 170 1
108 172 1
108 175 1
108 177 1
108 180 1
108 181 1
108 182 1
108 185 1
108 190 1
108 191 1
108 194 1
108 197 1
108 200 1
108 201 1
108 202 1
108 203 1
108 204 1
108 205 1
108 206 1
108 208 1
108 211 1
108 212 1
108 214 1
108 216 1
108 221 1
108 223 1
108 225 1
108 226 1
108 228 1
108 230 1
108 231 1
108 232 1
108 234 1
108 238 1
108 239 1
108 242 1
108 247 1
108 248 1
108 249 1
108 250 1
108 252 1
108 253 1
108 254 1
108 256 1
108 257 1
108 258 1
108 259 1
108 260 1
108 262 1
108 264 1
108 266 1
108 270 1
108 271 1
108 272 1
108 273 1
108 274 1
108 275 1
108 278 1
108 279 1
108 281 1
108 282 1
108 283 1
108 284 1
108 287 1
108 289 1
108 291 1
108 297 1
108 299 1
108 303 1
108 304 1
108 306 1
108 307 1
108 311 1
108 314 1
108 315 1
108 316 1
108 317 1
108 318 1
108 319 1
108 322 1
108 323 1
108 325 1
108 326 1
108 329 1
108 330 1
108 331 1
108 332 1
108 333 1
108 335 1
108 337 1
108 339 1
108 341 1
108 344 1
108 345 1
108 347 1
108 349 1
108 350 1
108 351 1
108 352 1
108 354 1
108 355 1
108 356 1
108 361 1
108 362 1
108 364 1
108 366 1
108 367 1
108 371 1
108 372 1
108 373 1
108 375 1
108 378 1
108 379 1
108 382 1
108 386 1
108 388 1
108 389 1
108 390 1
108 392 1
108 393 1
108 396 1
108 400 1
109 111 1
109 112 1
109 113 1
109 118 1
109 119 1
109 120 1
109 123 1
109 124 1
109 126 1
109 127 1
109 129 1
109 130 1
109 132 1
109 134 1
109 135 1
109 136 1
109 138 1
109 140 1
109 144 1
109 146 1
109 148 1
109 149 1
109 150 1
109 152 1
109 153 1
109 159 1
109 160 1
109 161 1
109 162 1
109 164 1
109 167 1
109 168 1
109 170 1
109 173 1
109 174 1
109 176 1
109 180 1
109 181 1
109 182 1
109 184 1
109 185 1
109 186 1
109 188 1
109 189 1
109 190 1
109 191 1
109 193 1
109 197 1
109 198 1
109 199 1
109 200 1
109 201 1
109 203 1
109 205 1
109 206 1
109 208 1
109 210 1
109 211 1
109 212 1
109 214 1
109 215 1
109 217 1
109 223 1
109 224 1
109 225 1
109 226 1
109 227 1
109 229 1
109 230 1
109 231 1
109 233 1
109 234 1
109 238 1
109 242 1
109 244 1
109 245 1
109 250 1
109 251 1
109 253 1
109 254 1
109 257 1
109 258 1
109 259 1
109 261 1
109 265 1
109 266 1
109 267 1
109 269 1
109 270 1
109 271 1
109 273 1
109 275 1
109 279 1
109 280 1
109 281 1
109 283 1
109 284 1
109 286 1
109 288 1
109 289 1
109 290 1
109 292 1
109 293 1
109 296 1
109 298 1
109 300 1
109 301 1
109 303 1
109 306 1
109 307 1
109 308 1
109 312 1
109 313 1
109 316 1
109 319 1
109 322 1
109 323 1
109 326 1
109 327 1
109 329 1
109 335 1
109 336 1
109 339 1
109 341 1
109 342 1
109 348 1
109 349 1
109 350 1
109 351 1
109 352 1
109 353 1
109 355 1
109 356 1
109 358 1
109 360 1
109 362 1
109 364 1
109 365 1
109 366 1
109 370 1
109 372 1
109 373 1
109 377 1
109 379 1
109 380 1
109 383 1
109 384 1
109 385 1
109 386 1
109 387 1
109 388 1
109 389 1
109 390 1
109 391 1
109 392 1
109 394 1
109 397 1
109 398 1
109 400 1
110 111 1
110 112 1
110 113 1
110 116 1
110 117 1
110 123 1
110 127 1
110 128 1
110 130 1
110 131 1
110 132 1
110 135 1
110 136 1
110 140 1
110 143 1
110 144 1
110 145 1
110 146 1
110 150 1
110 151 1
110 153 1
110 157 1
110 159 1
110 161 1
110 163 1
110 165 1
110 166 1
110 167 1
110 168 1
110 169 1
110 171 1
110 172 1
110 176 1
110 178 1
110 180 1
110 182 1
110 186 1
110 187 1
110 188 1
110 189 1
110 191 1
110 192 1
110 193 1
110 194 1
110 195 1
110 198 1
110 200 1
110 203 1
110 205 1
110 206 1
110 209 1
110 210 1
110 211 1
110 214 1
110 215 1
110 216 1
110 217 1
110 225 1
110 226 1
110 227 1
110 228 1
110 229 1
110 231 1
110 232 1
110 236 1
110 238 1
110 240 1
110 242 1
110 244 1
110 245 1
110 246 1
110 249 1
110 250 1
110 251 1
110 253 1
110 254 1
110 256 1
110 257 1
110 259 1
110 264 1
110 265 1
110 267 1
110 268 1
110 269 1
110 270 1
110 271 1
110 274 1
110 278 1
110 281 1
110 282 1
110 285 1
110 286 1
110 289 1
110 290 1
110 291 1
110 292 1
110 294 1
110 296 1
110 297 1
110 299 1
110 300 1
110 301 1
110 304 1
110 306 1
110 307 1
110 308 1
110 311 1
110 312 1
110 314 1
110 316 1
110 318 1
110 319 1
110 320 1
110 323 1
110 328 1
110 330 1
110 331 1
110 332 1
110 334 1
110 335 1
110 337 1
110 338 1
110 339 1
110 340 1
110 342 1
110 343 1
110 347 1
110 348 1
110 349 1
110 350 1
110 351 1
110 352 1
110 354 1
110 357 1
110 361 1
110 364 1
110 368 1
110 373 1
110 375 1
110 376 1
110 378 1
110 379 1
110 383 1
110 384 1
110 385 1
110 388 1
110 390 1
110 391 1
110 393 1
110 396 1
110 400 1
111 113 1
111 114 1
111 115 1
111 116 1
111 118 1
111 120 1
111 124 1
111 130 1
111 131 1
111 132 1
111 133 1
111 134 1
111 135 1
111 137 1
111 139 1
111 141 1
111 143 1
111 145 1
111 152 1
111 153 1
111 156 1
111 160 1
111 162 1
111 163 1
111 165 1
111 168 1
111 169 1
111 170 1
111 172 1
111 173 1
111 174 1
111 175 1
111 176 1
111 179 1
111 181 1
111 182 1
111 183 1
111 186 1
111 188 1
111 190 1
111 191 1
111 192 1
111 193 1
111 196 1
111 197 1
111 200 1
111 205 1
111 207 1
111 210 1
111 212 1
111 213 1
111 218 1
111 219 1
111 224 1
111 225 1
111 228 1
111 229 1
111 230 1
111 232 1
111 234 1
111 237 1
111 240 1
111 243 1
111 244 1
111 245 1
111 246 1
111 248 1
111 251 1
111 252 1
111 253 1
111 255 1
111 260 1
111 261 1
111 263 1
111 264 1
111 265 1
111 266 1
111 268 1
111 269 1
111 272 1
111 273 1
111 275 1
111 277 1
111 278 1
111 279 1
111 282 1
111 283 1
111 284 1
111 285 1
111 286 1
111 287 1
111 288 1
111 289 1
111 290 1
111 291 1
111 298 1
111 299 1
111 300 1
111 301 1
111 303 1
111 304 1
111 305 1
111 306 1
111 307 1
111 309 1
111 310 1
111 311 1
111 312 1
111 314 1
111 316 1
111 319 1
111 320 1
111 324 1
111 325 1
111 326 1
111 327 1
111 328 1
111 330 1
111 331 1
111 335 1
111 336 1
111 338 1
111 340 1
111 342 1
111 345 1
111 348 1
111 351 1
111 352 1
111 358 1
111 360 1
111 361 1
111 362 1
111 363 1
111 364 1
111 366 1
111 367 1
111 370 1
111 371 1
111 372 1
111 373 1
111 374 1
111 375 1
111 380 1
111 384 1
111 385 1
111 387 1
111 388 1
111 390 1
111 393 1
111 396 1
111 398 1
111 399 1
111 400 1
112 113 1
112 114 1
112 116 1
112 117 1
112 118 1
112 119 1
112 120 1
112 125 1
112 126 1
112 127 1
112 129 1
112 130 1
112 131 1
112 133 1
112 137 1
112 140 1
112 142 1
112 144 1
112 145 1
112 151 1
112 153 1
112 155 1
112 157 1
112 158 1
112 160 1
112 163 1
112 165 1
112 168 1
112 172 1
112 174 1
112 176 1
112 178 1
112 179 1
112 182 1
112 183 1
112 184 1
112 185 1
112 190 1
112 193 1
112 194 1
112 196 1
112 198 1
112 200 1
112 202 1
112 205 1
112 208 1
112 213 1
112 217 1
112 219 1
112 220 1
112 221 1
112 222 1
112 223 1
112 224 1
112 225 1
112 228 1
112 230 1
112 234 1
112 235 1
112 237 1
112 238 1
112 239 1
112 241 1
112 242 1
112 246 1
112 247 1
112 248 1
112 249 1
112 250 1
112 253 1
112 255 1
112 256 1
112 257 1
112 260 1
112 262 1
112 263 1
112 264 1
112 267 1
112 269 1
112 271 1
112 272 1
112 277 1
112 278 1
112 287 1
112 288 1
112 289 1
112 290 1
112 291 1
112 292 1
112 293 1
112 297 1
112 298 1
112 299 1
112 300 1
112 307 1
112 310 1
112 312 1
112 313 1
112 314 1
112 315 1
112 320 1
112 322 1
112 324 1
112 325 1
112 328 1
112 330 1
112 336 1
112 337 1
112 339 1
112 340 1
112 341 1
112 342 1
112 344 1
112 345 1
112 346 1
112 348 1
112 353 1
112 354 1
112 356 1
112 359 1
112 362 1
112 364 1
112 366 1
112 369 1
112 371 1
112 372 1
112 375 1
112 376 1
112 378 1
112 379 1
112 382 1
112 385 1
112 388 1
112 389 1
112 390 1
112 395 1
112 396 1
112 399 1
113 115 1
113 118 1
113 119 1
113 122 1
113 123 1
113 125 1
113 126 1
113 127 1
113 128 1
113 130 1
113 131 1
113 133 1
113 136 1
113 137 1
113 138 1
113 139 1
113 140 1
113 141 1
113 142 1
113 145 1
113 149 1
113 152 1
113 153 1
113 154 1
113 158 1
113 160 1
113 161 1
113 162 1
113 163 1
113 166 1
113 167 1
113 169 1
113 170 1
113 171 1
113 175 1
113 178 1
113 181 1
113 182 1
113 184 1
113 185 1
113 187 1
113 189 1
113 191 1
113 192 1
113 193 1
113 194 1
113 195 1
113 197 1
113 198 1
113 199 1
113 202 1
113 203 1
113 205 1
113 207 1
113 210 1
113 211 1
113 212 1
113 213 1
113 214 1
113 215 1
113 223 1
113 225 1
113 227 1
113 235 1
113 236 1
113 242 1
113 244 1
113 245 1
113 246 1
113 247 1
113 248 1
113 251 1
113 252 1
113 256 1
113 257 1
113 258 1
113 260 1
113 262 1
113 263 1
113 265 1
113 266 1
113 268 1
113 269 1
113 275 1
113 276 1
113 277 1
113 278 1
113 279 1
113 283 1
113 285 1
113 286 1
113 291 1
113 292 1
113 294 1
113 295 1
113 296 1
113 299 1
113 300 1
113 301 1
113 302 1
113 303 1
113 304 1
113 306 1
113 307 1
113 309 1
113 312 1
113 313 1
113 314 1
113 320 1
113 321 1
113 324 1
113 325 1
113 327 1
113 328 1
113 331 1
113 332 1
113 333 1
113 334 1
113 335 1
113 337 1
113 341 1
113 345 1
113 347 1
113 349 1
113 354 1
113 356 1
113 358 1
113 359 1
113 361 1
113 364 1
113 366 1
113 367 1
113 368 1
113 370 1
113 371 1
113 374 1
113 375 1
113 380 1
113 382 1
113 384 1
113 389 1
113 391 1
113 392 1
113 394 1
113 396 1
113 397 1
114 124 1
114 126 1
114 130 1
114 132 1
114 135 1
114 140 1
114 141 1
114 143 1
114 146 1
114 148 1
114 149 1
114 151 1
114 155 1
114 159 1
114 160 1
114 162 1
114 163 1
114 167 1
114 169 1
114 170 1
114 171 1
114 172 1
114 173 1
114 174 1
114 175 1
114 178 1
114 182 1
114 187 1
114 188 1
114 194 1
114 195 1
114 196 1
114 199 1
114 202 1
114 203 1
114 206 1
114 208 1
114 209 1
114 211 1
114 212 1
114 216 1
114 221 1
114 222 1
114 223 1
114 224 1
114 225 1
114 227 1
114 229 1
114 231 1
114 232 1
114 235 1
114 240 1
114 241 1
114 242 1
114 243 1
114 244 1
114 245 1
114 247 1
114 248 1
114 250 1
114 252 1
114 253 1
114 254 1
114 255 1
114 256 1
114 257 1
114 259 1
114 260 1
114 261 1
114 265 1
114 269 1
114 270 1
114 274 1
114 277 1
114 278 1
114 279 1
114 281 1
114 283 1
114 284 1
114 285 1
114 286 1
114 288 1
114 290 1
114 292 1
114 294 1
114 295 1
114 296 1
114 301 1
114 305 1
114 306 1
114 308 1
114 309 1
114 311 1
114 314 1
114 315 1
114 317 1
114 318 1
114 319 1
114 320 1
114 321 1
114 323 1
114 324 1
114 325 1
114 326 1
114 327 1
114 330 1
114 338 1
114 339 1
114 340 1
114 341 1
114 342 1
114 343 1
114 345 1
114 346 1
114 349 1
114 354 1
114 357 1
114 360 1
114 363 1
114 365 1
114 368 1
114 369 1
114 372 1
114 373 1
114 375 1
114 376 1
114 380 1
114 384 1
114 387 1
114 391 1
114 392 1
114 394 1
114 395 1
114 396 1
114 397 1
114 399 1
115 118 1
115 120 1
115 121 1
115 123 1
115 127 1
115 128 1
115 131 1
115 132 1
115 134 1
115 137 1
115 138 1
115 141 1
115 144 1
115 146 1
115 149 1
115 151 1
115 154 1
115 156 1
115 157 1
115 163 1
115 164 1
115 166 1
115 167 1
115 168 1
115 172 1
115 173 1
115 174 1
115 175 1
115 176 1
115 178 1
115 180 1
115 183 1
115 184 1
115 185 1
115 188 1
115 189 1
115 190 1
115 191 1
115 192 1
115 193 1
115 194 1
115 195 1
115 196 1
115 197 1
115 199 1
115 201 1
115 204 1
115 205 1
115 206 1
115 210 1
115 211 1
115 212 1
115 213 1
115 214 1
115 216 1
115 220 1
115 221 1
115 223 1
115 224 1
115 227 1
115 228 1
115 229 1
115 230 1
115 231 1
115 234 1
115 235 1
115 236 1
115 239 1
115 240 1
115 242 1
115 244 1
115 246 1
115 247 1
115 249 1
115 251 1
115 252 1
115 253 1
115 254 1
115 255 1
115 256 1
115 257 1
115 263 1
115 265 1
115 266 1
115 273 1
115 274 1
115 276 1
115 278 1
115 283 1
115 284 1
115 285 1
115 286 1
115 291 1
115 293 1
115 294 1
115 297 1
115 298 1
115 299 1
115 300 1
115 301 1
115 302 1
115 303 1
115 310 1
115 313 1
115 315 1
115 316 1
115 318 1
115 323 1
115 324 1
115 325 1
115 329 1
115 330 1
115 335 1
115 336 1
115 339 1
115 345 1
115 346 1
115 347 1
115 348 1
115 349 1
115 351 1
115 352 1
115 355 1
115 358 1
115 362 1
115 364 1
115 365 1
115 367 1
115 368 1
115 369 1
115 370 1
115 371 1
115 372 1
115 373 1
115 374 1
115 376 1
115 377 1
115 378 1
115 381 1
115 385 1
115 386 1
115 390 1
115 392 1
115 394 1
115 395 1
115 396 1
115 400 1
116 117 1
116 119 1
116 120 1
116 122 1
116 124 1
116 125 1
116 126 1
116 129 1
116 131 1
116 133 1
116 134 1
116 138 1
116 142 1
116 149 1
116 150 1
116 152 1
116 153 1
116 159 1
116 160 1
116 161 1
116 165 1
116 166 1
116 172 1
116 175 1
116 177 1
116 179 1
116 180 1
116 181 1
116 182 1
116 186 1
116 192 1
116 194 1
116 195 1
116 196 1
116 199 1
116 200 1
116 204 1
116 205 1
116 207 1
116 208 1
116 210 1
116 215 1
116 219 1
116 222 1
116 223 1
116 226 1
116 228 1
116 229 1
116 234 1
116 238 1
116 239 1
116 240 1
116 241 1
116 244 1
116 245 1
116 246 1
116 248 1
116 249 1
116 250 1
116 254 1
116 256 1
116 257 1
116 258 1
116 260 1
116 261 1
116 262 1
116 265 1
116 267 1
116 271 1
116 272 1
116 273 1
116 274 1
116 277 1
116 280 1
116 281 1
116 283 1
116 287 1
116 288 1
116 289 1
116 290 1
116 291 1
116 292 1
116 294 1
116 295 1
116 297 1
116 300 1
116 301 1
116 306 1
116 307 1
116 308 1
116 310 1
116 312 1
116 313 1
116 314 1
116 318 1
116 319 1
116 320 1
116 324 1
116 327 1
116 328 1
116 331 1
116 335 1
116 337 1
116 338 1
116 339 1
116 340 1
116 343 1
116 346 1
116 349 1
116 352 1
116 353 1
116 355 1
116 356 1
116 358 1
116 359 1
116 360 1
116 361 1
116 366 1
116 369 1
116 372 1
116 373 1
116 376 1
116 377 1
116 378 1
116 384 1
116 385 1
116 387 1
116 389 1
116 391 1
116 392 1
116 393 1
116 395 1
116 396 1
116 400 1
117 121 1
117 123 1
117 124 1
117 127 1
117 128 1
117 130 1
117 133 1
117 135 1
117 136 1
117 140 1
117 141 1
117 142 1
117 143 1
117 144 1
117 145 1
117 146 1
117 147 1
117 151 1
117 152 1
117 153 1
117 155 1
117 157 1
117 159 1
117 162 1
117 164 1
117 170 1
117 175 1
117 176 1
117 178 1
117 179 1
117 185 1
117 186 1
117 190 1
117 191 1
117 193 1
117 194 1
117 200 1
117 202 1
117 203 1
117 206 1
117 209 1
117 212 1
117 214 1
117 215 1
117 217 1
117 219 1
117 220 1
117 221 1
117 224 1
117 227 1
117 231 1
117 232 1
117 234 1
117 235 1
117 237 1
117 242 1
117 244 1
117 245 1
117 247 1
117 251 1
117 255 1
117 258 1
117 259 1
117 260 1
117 262 1
117 271 1
117 274 1
117 275 1
117 276 1
117 277 1
117 278 1
117 279 1
117 281 1
117 282 1
117 287 1
117 291 1
117 296 1
117 298 1
117 299 1
117 300 1
117 301 1
117 305 1
117 306 1
117 307 1
117 308 1
117 309 1
117 310 1
117 312 1
117 313 1
117 314 1
117 315 1
117 316 1
117 317 1
117 318 1
117 322 1
117 326 1
117 327 1
117 328 1
117 333 1
117 340 1
117 342 1
117 343 1
117 344 1
117 347 1
117 350 1
117 353 1
117 354 1
117 356 1
117 358 1
117 359 1
117 360 1
117 363 1
117 364 1
117 366 1
117 368 1
117 370 1
117 371 1
117 375 1
117 376 1
117 377 1
117 379 1
117 380 1
117 383 1
117 384 1
117 385 1
117 389 1
117 391 1
117 395 1
117 396 1
117 398 1
118 119 1
118 122 1
118 127 1
118 129 1
118 130 1
118 132 1
118 133 1
118 135 1
118 138 1
118 141 1
118 144 1
118 145 1
118 146 1
118 147 1
118 152 1
118 153 1
118 154 1
118 155 1
118 158 1
118 159 1
118 160 1
118 161 1
118 163 1
118 166 1
118 169 1
118 171 1
118 173 1
118 174 1
118 177 1
118 178 1
118 179 1
118 180 1
118 181 1
118 182 1
118 184 1
118 185 1
118 188 1
118 189 1
118 190 1
118 191 1
118 193 1
118 194 1
118 195 1
118 196 1
118 198 1
118 200 1
118 202 1
118 205 1
118 209 1
118 211 1
118 213 1
118 216 1
118 220 1
118 221 1
118 224 1
118 225 1
118 227 1
118 229 1
118 231 1
118 233 1
118 236 1
118 237 1
118 238 1
118 241 1
118 243 1
118 244 1
118 246 1
118 250 1
118 255 1
118 256 1
118 261 1
118 263 1
118 268 1
118 269 1
118 272 1
118 273 1
118 275 1
118 276 1
118 279 1
118 282 1
118 288 1
118 289 1
118 291 1
118 294 1
118 295 1
118 296 1
118 297 1
118 298 1
118 299 1
118 300 1
118 302 1
118 304 1
118 306 1
118 307 1
118 310 1
118 314 1
118 316 1
118 320 1
118 321 1
118 323 1
118 325 1
118 326 1
118 327 1
118 329 1
118 330 1
118 332 1
118 333 1
118 335 1
118 336 1
118 338 1
118 339 1
118 343 1
118 344 1
118 346 1
118 351 1
118 352 1
118 354 1
118 360 1
118 361 1
118 362 1
118 363 1
118 365 1
118 366 1
118 367 1
118 370 1
118 371 1
118 372 1
118 379 1
118 381 1
118 382 1
118 384 1
118 386 1
118 387 1
118 388 1
118 389 1
118 391 1
118 396 1
118 400 1
119 124 1
119 127 1
119 129 1
119 131 1
119 132 1
119 133 1
119 134 1
119 135 1
119 137 1
119 138 1
119 144 1
119 145 1
119 149 1
119 150 1
119 152 1
119 153 1
119 155 1
119 157 1
119 158 1
119 160 1
119 164 1
119 168 1
119 169 1
119 170 1
119 173 1
119 175 1
119 176 1
119 177 1
119 178 1
119 179 1
119 181 1
119 182 1
119 185 1
119 186 1
119 188 1
119 190 1
119 192 1
119 198 1
119 206 1
119 209 1
119 210 1
119 213 1
119 215 1
119 216 1
119 220 1
119 226 1
119 228 1
119 229 1
119 231 1
119 233 1
119 234 1
119 237 1
119 238 1
119 240 1
119 243 1
119 244 1
119 245 1
119 246 1
119 250 1
119 253 1
119 255 1
119 259 1
119 260 1
119 261 1
119 262 1
119 263 1
119 268 1
119 269 1
119 273 1
119 276 1
119 279 1
119 280 1
119 281 1
119 282 1
119 283 1
119 284 1
119 286 1
119 287 1
119 289 1
119 290 1
119 301 1
119 302 1
119 308 1
119 309 1
119 310 1
119 312 1
119 313 1
119 315 1
119 317 1
119 319 1
119 320 1
119 322 1
119 323 1
119 327 1
119 328 1
119 330 1
119 331 1
119 333 1
119 335 1
119 337 1
119 338 1
119 339 1
119 340 1
119 343 1
119 345 1
119 347 1
119 349 1
119 351 1
119 352 1
119 354 1
119 355 1
119 357 1
119 358 1
119 361 1
119 362 1
119 366 1
119 367 1
119 370 1
119 371 1
119 372 1
119 373 1
119 377 1
119 378 1
119 379 1
119 380 1
119 382 1
119 387 1
119 389 1
119 390 1
119 393 1
119 395 1
120 121 1
120 122 1
120 124 1
120 131 1
120 133 1
120 135 1
120 138 1
120 141 1
120 143 1
120 145 1
120 148 1
120 149 1
120 152 1
120 155 1
120 156 1
120 157 1
120 158 1
120 159 1
120 161 1
120 163 1
120 167 1
120 168 1
120 170 1
120 172 1
120 176 1
120 178 1
120 182 1
120 186 1
120 187 1
120 193 1
120 194 1
120 195 1
120 201 1
120 202 1
120 204 1
120 205 1
120 207 1
120 209 1
120 212 1
120 213 1
120 216 1
120 219 1
120 221 1
120 223 1
120 225 1
120 227 1
120 233 1
120 237 1
120 238 1
120 241 1
120 242 1
120 244 1
120 246 1
120 249 1
120 254 1
120 255 1
120 262 1
120 263 1
120 264 1
120 268 1
120 269 1
120 272 1
120 275 1
120 278 1
120 280 1
120 282 1
120 283 1
120 284 1
120 285 1
120 287 1
120 288 1
120 292 1
120 293 1
120 295 1
120 298 1
120 299 1
120 301 1
120 305 1
120 306 1
120 308 1
120 309 1
120 312 1
120 314 1
120 316 1
120 319 1
120 320 1
120 322 1
120 325 1
120 326 1
120 327 1
120 338 1
120 339 1
120 340 1
120 341 1
120 342 1
120 344 1
120 345 1
120 346 1
120 347 1
120 348 1
120 352 1
120 355 1
120 358 1
120 361 1
120 362 1
120 363 1
120 365 1
120 369 1
120 370 1
120 371 1
120 372 1
120 373 1
120 379 1
120 382 1
120 383 1
120 386 1
120 390 1
120 391 1
120 394 1
120 395 1
120 397 1
120 400 1
121 123 1
121 125 1
121 127 1
121 128 1
121 130 1
121 131 1
121 132 1
121 134 1
121 136 1
121 137 1
121 139 1
121 142 1
121 145 1
121 146 1
121 148 1
121 149 1
121 151 1
121 154 1
121 155 1
121 156 1
121 159 1
121 163 1
121 167 1
121 170 1
121 174 1
121 175 1
121 176 1
121 178 1
121 179 1
121 180 1
121 182 1
121 185 1
121 186 1
121 188 1
121 190 1
121 191 1
121 194 1
121 197 1
121 199 1
121 200 1
121 201 1
121 204 1
121 205 1
121 207 1
121 208 1
121 210 1
121 211 1
121 215 1
121 216 1
121 218 1
121 219 1
121 222 1
121 227 1
121 234 1
121 237 1
121 238 1
121 241 1
121 242 1
121 244 1
121 246 1
121 247 1
121 250 1
121 252 1
121 257 1
121 258 1
121 259 1
121 262 1
121 263 1
121 264 1
121 266 1
121 267 1
121 269 1
121 270 1
121 273 1
121 280 1
121 281 1
121 282 1
121 284 1
121 290 1
121 291 1
121 292 1
121 295 1
121 296 1
121 297 1
121 299 1
121 302 1
121 303 1
121 306 1
121 308 1
121 309 1
121 310 1
121 313 1
121 314 1
121 316 1
121 321 1
121 322 1
121 324 1
121 325 1
121 326 1
121 327 1
121 328 1
121 334 1
121 335 1
121 336 1
121 342 1
121 343 1
121 344 1
121 346 1
121 347 1
121 349 1
121 350 1
121 351 1
121 354 1
121 357 1
121 359 1
121 360 1
121 363 1
121 364 1
121 365 1
121 366 1
121 369 1
121 370 1
121 371 1
121 372 1
121 376 1
121 377 1
121 379 1
121 380 1
121 381 1
121 382 1
121 384 1
121 385 1
121 391 1
121 392 1
121 394 1
121 397 1
121 398 1
122 124 1
122 129 1
122 132 1
122 133 1
122 135 1
122 136 1
122 138 1
122 142 1
122 145 1
122 146 1
122 147 1
122 149 1
122 150 1
122 151 1
122 153 1
122 156 1
122 157 1
122 160 1
122 161 1
122 162 1
122 165 1
122 168 1
122 169 1
122 170 1
122 172 1
122 174 1
122 178 1
122 181 1
122 182 1
122 188 1
122 192 1
122 194 1
122 196 1
122 197 1
122 198 1
122 199 1
122 200 1
122 203 1
122 204 1
122 205 1
122 206 1
122 207 1
122 209 1
122 215 1
122 217 1
122 218 1
122 219 1
122 220 1
122 222 1
122 223 1
122 229 1
122 237 1
122 239 1
122 240 1
122 242 1
122 246 1
122 248 1
122 249 1
122 251 1
122 252 1
122 253 1
122 254 1
122 255 1
122 257 1
122 259 1
122 260 1
122 262 1
122 263 1
122 264 1
122 265 1
122 267 1
122 268 1
122 274 1
122 278 1
122 280 1
122 281 1
122 282 1
122 283 1
122 284 1
122 285 1
122 289 1
122 290 1
122 292 1
122 299 1
122 301 1
122 304 1
122 305 1
122 306 1
122 308 1
122 309 1
122 310 1
122 311 1
122 313 1
122 317 1
122 319 1
122 320 1
122 321 1
122 322 1
122 326 1
122 330 1
122 331 1
122 332 1
122 333 1
122 335 1
122 337 1
122 341 1
122 343 1
122 345 1
122 347 1
122 348 1
122 352 1
122 354 1
122 355 1
122 357 1
122 359 1
122 360 1
122 361 1
122 363 1
122 364 1
122 369 1
122 370 1
122 371 1
122 372 1
122 376 1
122 378 1
122 379 1
122 380 1
122 382 1
122 383 1
122 384 1
122 385 1
122 386 1
122 389 1
122 390 1
122 391 1
122 397 1
122 399 1
122 400 1
123 128 1
123 130 1
123 133 1
123 134 1
123 140 1
123 144 1
123 146 1
123 147 1
123 152 1
123 153 1
123 155 1
123 158 1
123 159 1
123 160 1
123 161 1
123 163 1
123 165 1
123 170 1
123 172 1
123 173 1
123 174 1
123 176 1
123 177 1
123 180 1
123 181 1
123 182 1
123 184 1
123 185 1
123 186 1
123 187 1
123 190 1
123 191 1
123 192 1
123 193 1
123 194 1
123 195 1
123 196 1
123 199 1
123 200 1
123 201 1
123 204 1
123 205 1
123 206 1
123 210 1
123 211 1
123 212 1
123 214 1
123 215 1
123 217 1
123 218 1
123 220 1
123 221 1
123 222 1
123 223 1
123 225 1
123 226 1
123 228 1
123 229 1
123 232 1
123 236 1
123 238 1
123 239 1
123 242 1
123 243 1
123 244 1
123 245 1
123 246 1
123 247 1
123 250 1
123 252 1
123 253 1
123 257 1
123 259 1
123 260 1
123 261 1
123 264 1
123 265 1
123 266 1
123 267 1
123 268 1
123 270 1
123 271 1
123 272 1
123 274 1
123 275 1
123 279 1
123 280 1
123 282 1
123 284 1
123 288 1
123 289 1
123 290 1
123 294 1
123 296 1
123 297 1
123 298 1
123 304 1
123 305 1
123 306 1
123 307 1
123 309 1
123 311 1
123 312 1
123 314 1
123 315 1
123 318 1
123 319 1
123 320 1
123 321 1
123 324 1
123 327 1
123 328 1
123 330 1
123 333 1
123 336 1
123 337 1
123 338 1
123 339 1
123 342 1
123 345 1
123 347 1
123 348 1
123 349 1
123 350 1
123 351 1
123 352 1
123 358 1
123 361 1
123 363 1
123 364 1
123 365 1
123 366 1
123 367 1
123 369 1
123 371 1
123 372 1
123 376 1
123 378 1
123 381 1
123 383 1
123 384 1
123 391 1
123 392 1
123 393 1
123 394 1
123 395 1
123 396 1
123 397 1
123 399 1
124 125 1
124 126 1
124 128 1
124 129 1
124 130 1
124 132 1
124 133 1
124 134 1
124 137 1
124 138 1
124 139 1
124 140 1
124 141 1
124 142 1
124 144 1
124 147 1
124 149 1
124 151 1
124 153 1
124 154 1
124 155 1
124 158 1
124 159 1
124 160 1
124 161 1
124 163 1
124 165 1
124 166 1
124 169 1
124 172 1
124 174 1
124 176 1
124 177 1
124 179 1
124 180 1
124 181 1
124 182 1
124 186 1
124 189 1
124 195 1
124 196 1
124 198 1
124 200 1
124 202 1
124 204 1
124 206 1
124 208 1
124 210 1
124 211 1
124 212 1
124 213 1
124 214 1
124 216 1
124 217 1
124 220 1
124 221 1
124 222 1
124 223 1
124 224 1
124 225 1
124 227 1
124 228 1
124 230 1
124 231 1
124 232 1
124 234 1
124 237 1
124 240 1
124 244 1
124 246 1
124 247 1
124 248 1
124 249 1
124 253 1
124 256 1
124 257 1
124 258 1
124 260 1
124 261 1
124 264 1
124 268 1
124 269 1
124 270 1
124 272 1
124 273 1
124 274 1
124 275 1
124 279 1
124 281 1
124 283 1
124 287 1
124 288 1
124 289 1
124 292 1
124 294 1
124 295 1
124 298 1
124 300 1
124 301 1
124 302 1
124 303 1
124 304 1
124 306 1
124 307 1
124 308 1
124 310 1
124 312 1
124 313 1
124 314 1
124 315 1
124 316 1
124 318 1
124 320 1
124 321 1
124 322 1
124 325 1
124 326 1
124 327 1
124 328 1
124 329 1
124 331 1
124 332 1
124 333 1
124 334 1
124 341 1
124 343 1
124 346 1
124 347 1
124 353 1
124 354 1
124 355 1
124 357 1
124 358 1
124 361 1
124 366 1
124 369 1
124 370 1
124 371 1
124 373 1
124 374 1
124 375 1
124 376 1
124 380 1
124 386 1
124 387 1
124 388 1
124 392 1
124 396 1
124 397 1
124 398 1
124 399 1
125 127 1
125 128 1
125 129 1
125 132 1
125 133 1
125 134 1
125 136 1
125 139 1
125 145 1
125 148 1
125 149 1
125 151 1
125 154 1
125 157 1
125 158 1
125 160 1
125 162 1
125 163 1
125 166 1
125 167 1
125 171 1
125 172 1
125 173 1
125 174 1
125 175 1
125 176 1
125 183 1
125 185 1
125 186 1
125 187 1
125 188 1
125 189 1
125 191 1
125 193 1
125 198 1
125 200 1
125 205 1
125 207 1
125 212 1
125 217 1
125 220 1
125 222 1
125 230 1
125 231 1
125 232 1
125 233 1
125 235 1
125 236 1
125 238 1
125 239 1
125 240 1
125 241 1
125 246 1
125 247 1
125 249 1
125 250 1
125 253 1
125 256 1
125 257 1
125 258 1
125 260 1
125 262 1
125 263 1
125 264 1
125 268 1
125 272 1
125 274 1
125 276 1
125 277 1
125 278 1
125 285 1
125 286 1
125 287 1
125 290 1
125 291 1
125 293 1
125 295 1
125 296 1
125 297 1
125 300 1
125 302 1
125 303 1
125 304 1
125 305 1
125 306 1
125 310 1
125 312 1
125 313 1
125 314 1
125 315 1
125 317 1
125 318 1
125 325 1
125 330 1
125 332 1
125 334 1
125 337 1
125 338 1
125 340 1
125 342 1
125 343 1
125 344 1
125 345 1
125 346 1
125 350 1
125 352 1
125 353 1
125 354 1
125 356 1
125 360 1
125 361 1
125 368 1
125 369 1
125 371 1
125 372 1
125 375 1
125 376 1
125 379 1
125 380 1
125 381 1
125 384 1
125 386 1
125 389 1
125 391 1
125 392 1
125 393 1
125 394 1
125 395 1
125 396 1
125 398 1
125 400 1
126 128 1
126 129 1
126 133 1
126 134 1
126 136 1
126 139 1
126 140 1
126 141 1
126 148 1
126 149 1
126 151 1
126 153 1
126 154 1
126 155 1
126 156 1
126 157 1
126 158 1
126 159 1
126 160 1
126 163 1
126 164 1
126 165 1
126 169 1
126 171 1
126 172 1
126 174 1
126 175 1
126 176 1
126 177 1
126 179 1
126 183 1
126 184 1
126 186 1
126 187 1
126 190 1
126 191 1
126 192 1
126 193 1
126 194 1
126 196 1
126 198 1
126 199 1
126 200 1
126 201 1
126 202 1
126 205 1
126 206 1
126 207 1
126 208 1
126 213 1
126 214 1
126 215 1
126 218 1
126 220 1
126 222 1
126 225 1
126 228 1
126 229 1
126 231 1
126 232 1
126 233 1
126 234 1
126 237 1
126 239 1
126 240 1
126 241 1
126 242 1
126 243 1
126 245 1
126 246 1
126 247 1
126 248 1
126 250 1
126 252 1
126 253 1
126 254 1
126 255 1
126 257 1
126 260 1
126 262 1
126 263 1
126 264 1
126 265 1
126 266 1
126 270 1
126 272 1
126 273 1
126 275 1
126 277 1
126 278 1
126 282 1
126 283 1
126 286 1
126 287 1
126 289 1
126 291 1
126 292 1
126 293 1
126 294 1
126 295 1
126 297 1
126 298 1
126 299 1
126 300 1
126 301 1
126 304 1
126 309 1
126 315 1
126 317 1
126 320 1
126 325 1
126 327 1
126 328 1
126 329 1
126 331 1
126 332 1
126 333 1
126 334 1
126 335 1
126 336 1
126 338 1
126 339 1
126 346 1
126 348 1
126 350 1
126 351 1
126 352 1
126 353 1
126 354 1
126 355 1
126 356 1
126 361 1
126 363 1
126 364 1
126 365 1
126 374 1
126 375 1
126 377 1
126 380 1
126 381 1
126 382 1
126 383 1
126 385 1
126 388 1
126 389 1
126 390 1
126 392 1
126 393 1
126 394 1
126 396 1
126 398 1
126 399 1
126 400 1
127 128 1
127 132 1
127 133 1
127 135 1
127 136 1
127 137 1
127 138 1
127 139 1
127 144 1
127 147 1
127 151 1
127 153 1
127 154 1
127 155 1
127 156 1
127 157 1
127 159 1
127 160 1
127 161 1
127 162 1
127 163 1
127 164 1
127 168 1
127 174 1
127 175 1
127 176 1
127 177 1
127 179 1
127 180 1
127 181 1
127 182 1
127 184 1
127 186 1
127 187 1
127 188 1
127 191 1
127 193 1
127 194 1
127 195 1
127 196 1
127 199 1
127 205 1
127 210 1
127 214 1
127 218 1
127 220 1
127 221 1
127 222 1
127 224 1
127 225 1
127 226 1
127 227 1
127 228 1
127 231 1
127 235 1
127 236 1
127 238 1
127 240 1
127 241 1
127 243 1
127 244 1
127 245 1
127 249 1
127 250 1
127 253 1
127 254 1
127 258 1
127 259 1
127 263 1
127 265 1
127 266 1
127 268 1
127 269 1
127 270 1
127 273 1
127 275 1
127 276 1
127 280 1
127 281 1
127 282 1
127 286 1
127 287 1
127 288 1
127 293 1
127 294 1
127 295 1
127 297 1
127 301 1
127 304 1
127 305 1
127 307 1
127 310 1
127 313 1
127 315 1
127 317 1
127 319 1
127 321 1
127 322 1
127 323 1
127 324 1
127 325 1
127 331 1
127 333 1
127 334 1
127 335 1
127 337 1
127 343 1
127 344 1
127 345 1
127 347 1
127 348 1
127 349 1
127 350 1
127 352 1
127 353 1
127 354 1
127 356 1
127 357 1
127 362 1
127 364 1
127 371 1
127 373 1
127 376 1
127 377 1
127 380 1
127 382 1
127 384 1
127 388 1
127 389 1
127 392 1
127 394 1
127 395 1
127 397 1
127 398 1
127 399 1
127 400 1
128 133 1
128 134 1
128 135 1
128 136 1
128 141 1
128 143 1
128 144 1
128 145 1
128 147 1
128 153 1
128 154 1
128 155 1
128 156 1
128 157 1
128 158 1
128 159 1
128 160 1
128 162 1
128 165 1
128 166 1
128 167 1
128 168 1
128 170 1
128 171 1
128 174 1
128 176 1
128 177 1
128 183 1
128 185 1
128 186 1
128 187 1
128 188 1
128 192 1
128 194 1
128 195 1
128 196 1
128 197 1
128 199 1
128 200 1
128 203 1
128 205 1
128 207 1
128 208 1
128 210 1
128 211 1
128 212 1
128 215 1
128 216 1
128 217 1
128 218 1
128 222 1
128 223 1
128 224 1
128 225 1
128 227 1
128 231 1
128 233 1
128 234 1
128 235 1
128 236 1
128 237 1
128 238 1
128 242 1
128 243 1
128 244 1
128 245 1
128 246 1
128 247 1
128 248 1
128 249 1
128 251 1
128 252 1
128 253 1
128 255 1
128 256 1
128 259 1
128 260 1
128 266 1
128 267 1
128 270 1
128 272 1
128 277 1
128 278 1
128 279 1
128 281 1
128 284 1
128 286 1
128 288 1
128 290 1
128 292 1
128 295 1
128 299 1
128 301 1
128 302 1
128 303 1
128 305 1
128 308 1
128 310 1
128 311 1
128 312 1
128 313 1
128 315 1
128 319 1
128 321 1
128 322 1
128 323 1
128 327 1
128 329 1
128 331 1
128 334 1
128 336 1
128 337 1
128 339 1
128 340 1
128 343 1
128 344 1
128 345 1
128 348 1
128 350 1
128 353 1
128 355 1
128 356 1
128 362 1
128 364 1
128 365 1
128 366 1
128 370 1
128 374 1
128 380 1
128 384 1
128 386 1
128 387 1
128 388 1
128 389 1
128 391 1
128 395 1
128 396 1
128 399 1
129 132 1
129 133 1
129 136 1
129 139 1
129 141 1
129 146 1
129 149 1
129 153 1
129 158 1
129 160 1
129 161 1
129 168 1
129 169 1
129 171 1
129 175 1
129 176 1
129 179 1
129 180 1
129 181 1
129 186 1
129 187 1
129 188 1
129 190 1
129 192 1
129 194 1
129 196 1
129 203 1
129 204 1
129 206 1
129 209 1
129 215 1
129 216 1
129 217 1
129 222 1
129 223 1
129 224 1
129 225 1
129 228 1
129 229 1
129 230 1
129 234 1
129 235 1
129 238 1
129 240 1
129 242 1
129 249 1
129 254 1
129 255 1
129 256 1
129 259 1
129 260 1
129 261 1
129 262 1
129 263 1
129 264 1
129 265 1
129 268 1
129 270 1
129 271 1
129 275 1
129 277 1
129 278 1
129 279 1
129 282 1
129 284 1
129 285 1
129 287 1
129 288 1
129 291 1
129 296 1
129 297 1
129 299 1
129 302 1
129 303 1
129 305 1
129 307 1
129 311 1
129 312 1
129 315 1
129 316 1
129 323 1
129 324 1
129 326 1
129 327 1
129 334 1
129 335 1
129 336 1
129 337 1
129 338 1
129 346 1
129 349 1
129 350 1
129 351 1
129 353 1
129 356 1
129 358 1
129 359 1
129 360 1
129 363 1
129 365 1
129 366 1
129 368 1
129 369 1
129 370 1
129 371 1
129 373 1
129 376 1
129 377 1
129 378 1
129 379 1
129 380 1
129 382 1
129 384 1
129 385 1
129 387 1
129 390 1
129 391 1
129 393 1
129 394 1
129 395 1
129 399 1
130 131 1
130 132 1
130 135 1
130 136 1
130 138 1
130 140 1
130 141 1
130 144 1
130 148 1
130 151 1
130 153 1
130 155 1
130 156 1
130 157 1
130 159 1
130 160 1
130 164 1
130 165 1
130 168 1
130 170 1
130 173 1
130 174 1
130 180 1
130 181 1
130 182 1
130 183 1
130 186 1
130 187 1
130 189 1
130 191 1
130 193 1
130 195 1
130 197 1
130 198 1
130 199 1
130 200 1
130 203 1
130 210 1
130 212 1
130 214 1
130 216 1
130 219 1
130 221 1
130 225 1
130 226 1
130 227 1
130 229 1
130 233 1
130 235 1
130 236 1
130 241 1
130 246 1
130 247 1
130 248 1
130 249 1
130 250 1
130 251 1
130 252 1
130 253 1
130 254 1
130 256 1
130 257 1
130 258 1
130 259 1
130 260 1
130 262 1
130 264 1
130 265 1
130 266 1
130 267 1
130 268 1
130 272 1
130 276 1
130 280 1
130 281 1
130 283 1
130 284 1
130 286 1
130 288 1
130 290 1
130 291 1
130 294 1
130 297 1
130 299 1
130 300 1
130 303 1
130 304 1
130 305 1
130 306 1
130 308 1
130 309 1
130 310 1
130 312 1
130 313 1
130 314 1
130 316 1
130 319 1
130 320 1
130 321 1
130 327 1
130 328 1
130 330 1
130 331 1
130 333 1
130 339 1
130 343 1
130 344 1
130 346 1
130 347 1
130 348 1
130 350 1
130 353 1
130 357 1
130 358 1
130 359 1
130 360 1
130 362 1
130 365 1
130 369 1
130 370 1
130 372 1
130 373 1
130 375 1
130 376 1
130 377 1
130 378 1
130 379 1
130 382 1
130 385 1
130 386 1
130 387 1
130 389 1
130 393 1
130 394 1
130 396 1
130 397 1
130 399 1
130 400 1
131 134 1
131 135 1
131 137 1
131 138 1
131 143 1
131 148 1
131 149 1
131 150 1
131 153 1
131 155 1
131 158 1
131 160 1
131 161 1
131 163 1
131 164 1
131 165 1
131 166 1
131 167 1
131 171 1
131 172 1
131 175 1
131 176 1
131 178 1
131 179 1
131 186 1
131 187 1
131 188 1
131 189 1
131 190 1
131 191 1
131 193 1
131 196 1
131 197 1
131 198 1
131 199 1
131 202 1
131 204 1
131 205 1
131 206 1
131 209 1
131 210 1
131 218 1
131 221 1
131 222 1
131 224 1
131 233 1
131 234 1
131 235 1
131 236 1
131 245 1
131 247 1
131 255 1
131 257 1
131 261 1
131 262 1
131 263 1
131 268 1
131 269 1
131 272 1
131 273 1
131 277 1
131 278 1
131 281 1
131 284 1
131 285 1
131 288 1
131 290 1
131 291 1
131 295 1
131 296 1
131 297 1
131 298 1
131 299 1
131 301 1
131 302 1
131 304 1
131 307 1
131 308 1
131 312 1
131 315 1
131 317 1
131 318 1
131 319 1
131 324 1
131 326 1
131 327 1
131 330 1
131 331 1
131 334 1
131 335 1
131 336 1
131 338 1
131 339 1
131 341 1
131 342 1
131 346 1
131 348 1
131 350 1
131 351 1
131 352 1
131 353 1
131 354 1
131 358 1
131 359 1
131 360 1
131 364 1
131 366 1
131 367 1
131 369 1
131 371 1
131 373 1
131 374 1
131 376 1
131 377 1
131 378 1
131 383 1
131 385 1
131 387 1
131 388 1
131 389 1
131 391 1
131 394 1
131 397 1
131 399 1
132 135 1
132 140 1
132 141 1
132 142 1
132 143 1
132 144 1
132 145 1
132 146 1
132 149 1
132 150 1
132 152 1
132 156 1
132 157 1
132 158 1
132 161 1
132 162 1
132 163 1
132 164 1
132 166 1
132 169 1
132 173 1
132 176 1
132 177 1
132 178 1
132 180 1
132 184 1
132 189 1
132 191 1
132 193 1
132 196 1
132 197 1
132 200 1
132 201 1
132 202 1
132 204 1
132 205 1
132 208 1
132 209 1
132 213 1
132 215 1
132 216 1
132 218 1
132 221 1
132 222 1
132 223 1
132 224 1
132 225 1
132 226 1
132 227 1
132 228 1
132 232 1
132 233 1
132 237 1
132 238 1
132 239 1
132 240 1
132 241 1
132 242 1
132 246 1
132 248 1
132 249 1
132 251 1
132 252 1
132 253 1
132 255 1
132 256 1
132 262 1
132 268 1
132 269 1
132 271 1
132 272 1
132 274 1
132 275 1
132 276 1
132 277 1
132 286 1
132 287 1
132 288 1
132 291 1
132 292 1
132 293 1
132 294 1
132 295 1
132 301 1
132 302 1
132 303 1
132 306 1
132 307 1
132 308 1
132 309 1
132 310 1
132 313 1
132 314 1
132 318 1
132 322 1
132 325 1
132 326 1
132 329 1
132 332 1
132 333 1
132 335 1
132 337 1
132 340 1
132 342 1
132 343 1
132 346 1
132 347 1
132 349 1
132 350 1
132 351 1
132 352 1
132 353 1
132 355 1
132 357 1
132 358 1
132 359 1
132 360 1
132 361 1
132 362 1
132 364 1
132 365 1
132 368 1
132 372 1
132 373 1
132 374 1
132 375 1
132 377 1
132 379 1
132 381 1
132 382 1
132 383 1
132 385 1
132 387 1
132 395 1
132 399 1
132 400 1
133 139 1
133 141 1
133 143 1
133 146 1
133 147 1
133 148 1
133 154 1
133 157 1
133 158 1
133 163 1
133 165 1
133 171 1
133 173 1
133 174 1
133 176 1
133 178 1
133 182 1
133 185 1
133 186 1
133 187 1
133 189 1
133 192 1
133 193 1
133 195 1
133 199 1
133 200 1
133 201 1
133 203 1
133 205 1
133 206 1
133 207 1
133 208 1
133 209 1
133 211 1
133 212 1
133 216 1
133 220 1
133 221 1
133 222 1
133 223 1
133 225 1
133 226 1
133 227 1
133 229 1
133 231 1
133 232 1
133 234 1
133 235 1
133 236 1
133 237 1
133 238 1
133 246 1
133 247 1
133 249 1
133 250 1
133 253 1
133 254 1
133 259 1
133 262 1
133 263 1
133 267 1
133 268 1
133 273 1
133 276 1
133 277 1
133 280 1
133 284 1
133 285 1
133 286 1
133 289 1
133 290 1
133 292 1
133 293 1
133 294 1
133 295 1
133 296 1
133 298 1
133 299 1
133 302 1
133 304 1
133 306 1
133 307 1
133 310 1
133 311 1
133 312 1
133 315 1
133 317 1
133 318 1
133 321 1
133 323 1
133 324 1
133 326 1
133 329 1
133 332 1
133 334 1
133 335 1
133 336 1
133 337 1
133 339 1
133 342 1
133 343 1
133 344 1
133 345 1
133 346 1
133 347 1
133 350 1
133 355 1
133 357 1
133 359 1
133 361 1
133 362 1
133 364 1
133 365 1
133 366 1
133 368 1
133 371 1
133 373 1
133 374 1
133 378 1
133 379 1
133 380 1
133 381 1
133 382 1
133 384 1
133 390 1
133 391 1
133 393 1
133 394 1
133 395 1
133 397 1
133 400 1
134 139 1
134 144 1
134 146 1
134 147 1
134 149 1
134 152 1
134 154 1
134 155 1
134 156 1
134 157 1
134 160 1
134 161 1
134 163 1
134 164 1
134 167 1
134 168 1
134 170 1
134 171 1
134 172 1
134 175 1
134 177 1
134 178 1
134 180 1
134 181 1
134 182 1
134 184 1
134 190 1
134 191 1
134 193 1
134 194 1
134 196 1
134 197 1
134 201 1
134 203 1
134 206 1
134 210 1
134 211 1
134 212 1
134 216 1
134 218 1
134 219 1
134 220 1
134 222 1
134 223 1
134 225 1
134 227 1
134 228 1
134 231 1
134 233 1
134 234 1
134 241 1
134 245 1
134 246 1
134 247 1
134 250 1
134 251 1
134 252 1
134 253 1
134 254 1
134 255 1
134 257 1
134 258 1
134 260 1
134 261 1
134 262 1
134 263 1
134 264 1
134 265 1
134 266 1
134 267 1
134 271 1
134 272 1
134 274 1
134 275 1
134 278 1
134 280 1
134 281 1
134 285 1
134 287 1
134 288 1
134 289 1
134 290 1
134 292 1
134 298 1
134 301 1
134 302 1
134 305 1
134 308 1
134 309 1
134 310 1
134 311 1
134 313 1
134 315 1
134 320 1
134 321 1
134 322 1
134 325 1
134 330 1
134 331 1
134 334 1
134 336 1
134 338 1
134 339 1
134 347 1
134 348 1
134 350 1
134 357 1
134 360 1
134 362 1
134 363 1
134 365 1
134 368 1
134 369 1
134 370 1
134 371 1
134 376 1
134 378 1
134 380 1
134 381 1
134 382 1
134 383 1
134 384 1
134 385 1
134 386 1
134 387 1
134 388 1
134 390 1
134 393 1
134 395 1
134 398 1
134 399 1
135 136 1
135 137 1
135 138 1
135 140 1
135 141 1
135 144 1
135 145 1
135 147 1
135 149 1
135 152 1
135 153 1
135 154 1
135 156 1
135 157 1
135 158 1
135 160 1
135 162 1
135 165 1
135 169 1
135 172 1
135 173 1
135 174 1
135 175 1
135 177 1
135 180 1
135 185 1
135 186 1
135 188 1
135 191 1
135 192 1
135 194 1
135 196 1
135 197 1
135 199 1
135 200 1
135 201 1
135 205 1
135 208 1
135 212 1
135 213 1
135 214 1
135 219 1
135 220 1
135 221 1
135 224 1
135 226 1
135 229 1
135 231 1
135 235 1
135 238 1
135 240 1
135 243 1
135 244 1
135 246 1
135 248 1
135 249 1
135 253 1
135 254 1
135 256 1
135 259 1
135 261 1
135 262 1
135 263 1
135 270 1
135 272 1
135 274 1
135 277 1
135 278 1
135 279 1
135 280 1
135 281 1
135 284 1
135 288 1
135 289 1
135 293 1
135 294 1
135 296 1
135 298 1
135 302 1
135 303 1
135 305 1
135 308 1
135 313 1
135 315 1
135 317 1
135 319 1
135 322 1
135 325 1
135 328 1
135 330 1
135 333 1
135 337 1
135 338 1
135 339 1
135 340 1
135 343 1
135 346 1
135 348 1
135 349 1
135 350 1
135 351 1
135 352 1
135 353 1
135 357 1
135 358 1
135 360 1
135 364 1
135 365 1
135 366 1
135 369 1
135 370 1
135 372 1
135 375 1
135 377 1
135 378 1
135 381 1
135 386 1
135 387 1
135 390 1
135 391 1
135 394 1
135 396 1
135 397 1
135 399 1
136 139 1
136 142 1
136 143 1
136 144 1
136 145 1
136 147 1
136 148 1
136 152 1
136 153 1
136 154 1
136 155 1
136 157 1
136 158 1
136 160 1
136 161 1
136 162 1
136 168 1
136 173 1
136 176 1
136 183 1
136 185 1
136 186 1
136 190 1
136 192 1
136 193 1
136 196 1
136 197 1
136 202 1
136 203 1
136 205 1
136 206 1
136 207 1
136 208 1
136 210 1
136 213 1
136 215 1
136 216 1
136 217 1
136 220 1
136 221 1
136 223 1
136 225 1
136 226 1
136 230 1
136 231 1
136 236 1
136 239 1
136 241 1
136 242 1
136 243 1
136 244 1
136 245 1
136 247 1
136 250 1
136 255 1
136 256 1
136 258 1
136 263 1
136 264 1
136 267 1
136 271 1
136 276 1
136 278 1
136 280 1
136 281 1
136 282 1
136 283 1
136 284 1
136 286 1
136 287 1
136 291 1
136 292 1
136 298 1
136 299 1
136 301 1
136 307 1
136 308 1
136 311 1
136 312 1
136 314 1
136 315 1
136 319 1
136 323 1
136 326 1
136 327 1
136 329 1
136 330 1
136 331 1
136 332 1
136 333 1
136 334 1
136 335 1
136 338 1
136 341 1
136 342 1
136 346 1
136 348 1
136 351 1
136 354 1
136 355 1
136 357 1
136 358 1
136 359 1
136 363 1
136 366 1
136 367 1
136 368 1
136 370 1
136 372 1
136 373 1
136 374 1
136 378 1
136 379 1
136 381 1
136 382 1
136 383 1
136 384 1
136 386 1
136 389 1
136 390 1
136 391 1
136 392 1
136 394 1
136 395 1
136 396 1
136 398 1
136 399 1
137 139 1
137 141 1
137 144 1
137 145 1
137 146 1
137 151 1
137 153 1
137 154 1
137 156 1
137 161 1
137 166 1
137 167 1
137 169 1
137 170 1
137 172 1
137 173 1
137 174 1
137 178 1
137 179 1
137 180 1
137 181 1
137 183 1
137 186 1
137 188 1
137 189 1
137 190 1
137 191 1
137 192 1
137 193 1
137 194 1
137 195 1
137 196 1
137 198 1
137 202 1
137 203 1
137 207 1
137 209 1
137 211 1
137 212 1
137 213 1
137 216 1
137 221 1
137 222 1
137 223 1
137 224 1
137 225 1
137 226 1
137 228 1
137 230 1
137 231 1
137 232 1
137 235 1
137 237 1
137 239 1
137 242 1
137 249 1
137 252 1
137 256 1
137 257 1
137 258 1
137 259 1
137 260 1
137 262 1
137 264 1
137 267 1
137 268 1
137 270 1
137 272 1
137 277 1
137 279 1
137 280 1
137 283 1
137 284 1
137 286 1
137 287 1
137 288 1
137 289 1
137 291 1
137 293 1
137 295 1
137 296 1
137 298 1
137 300 1
137 302 1
137 303 1
137 304 1
137 305 1
137 306 1
137 307 1
137 308 1
137 309 1
137 314 1
137 315 1
137 316 1
137 317 1
137 318 1
137 320 1
137 321 1
137 324 1
137 327 1
137 328 1
137 329 1
137 333 1
137 334 1
137 335 1
137 338 1
137 342 1
137 344 1
137 349 1
137 350 1
137 351 1
137 352 1
137 353 1
137 358 1
137 359 1
137 361 1
137 363 1
137 364 1
137 365 1
137 373 1
137 374 1
137 375 1
137 377 1
137 380 1
137 381 1
137 387 1
137 388 1
137 391 1
137 395 1
137 397 1
137 398 1
138 139 1
138 140 1
138 142 1
138 143 1
138 145 1
138 149 1
138 150 1
138 154 1
138 156 1
138 158 1
138 161 1
138 162 1
138 163 1
138 165 1
138 166 1
138 169 1
138 173 1
138 174 1
138 175 1
138 176 1
138 179 1
138 185 1
138 186 1
138 190 1
138 191 1
138 192 1
138 196 1
138 199 1
138 200 1
138 204 1
138 205 1
138 206 1
138 209 1
138 212 1
138 216 1
138 218 1
138 222 1
138 223 1
138 226 1
138 227 1
138 229 1
138 230 1
138 233 1
138 236 1
138 239 1
138 241 1
138 242 1
138 243 1
138 244 1
138 247 1
138 249 1
138 250 1
138 251 1
138 252 1
138 253 1
138 258 1
138 260 1
138 261 1
138 262 1
138 264 1
138 269 1
138 270 1
138 273 1
138 275 1
138 277 1
138 279 1
138 284 1
138 285 1
138 287 1
138 288 1
138 293 1
138 295 1
138 296 1
138 297 1
138 301 1
138 302 1
138 304 1
138 305 1
138 306 1
138 311 1
138 317 1
138 319 1
138 325 1
138 333 1
138 335 1
138 336 1
138 342 1
138 344 1
138 347 1
138 348 1
138 351 1
138 352 1
138 355 1
138 358 1
138 363 1
138 364 1
138 365 1
138 366 1
138 367 1
138 368 1
138 369 1
138 370 1
138 371 1
138 375 1
138 376 1
138 377 1
138 378 1
138 383 1
138 384 1
138 385 1
138 386 1
138 387 1
138 388 1
138 389 1
138 390 1
138 392 1
138 395 1
138 396 1
138 397 1
138 398 1
139 141 1
139 142 1
139 143 1
139 145 1
139 147 1
139 149 1
139 150 1
139 152 1
139 153 1
139 155 1
139 157 1
139 160 1
139 161 1
139 163 1
139 165 1
139 167 1
139 168 1
139 169 1
139 171 1
139 172 1
139 173 1
139 175 1
139 179 1
139 183 1
139 184 1
139 186 1
139 187 1
139 188 1
139 190 1
139 192 1
139 193 1
139 194 1
139 195 1
139 196 1
139 198 1
139 199 1
139 201 1
139 203 1
139 207 1
139 208 1
139 209 1
139 212 1
139 213 1
139 216 1
139 217 1
139 220 1
139 222 1
139 223 1
139 225 1
139 226 1
139 230 1
139 232 1
139 234 1
139 236 1
139 239 1
139 240 1
139 242 1
139 243 1
139 244 1
139 245 1
139 247 1
139 249 1
139 250 1
139 251 1
139 253 1
139 255 1
139 257 1
139 258 1
139 260 1
139 261 1
139 263 1
139 264 1
139 266 1
139 270 1
139 274 1
139 278 1
139 281 1
139 284 1
139 286 1
139 289 1
139 293 1
139 296 1
139 298 1
139 304 1
139 306 1
139 308 1
139 309 1
139 311 1
139 312 1
139 313 1
139 314 1
139 318 1
139 320 1
139 321 1
139 322 1
139 324 1
139 325 1
139 326 1
139 327 1
139 328 1
139 330 1
139 331 1
139 332 1
139 335 1
139 338 1
139 340 1
139 342 1
139 343 1
139 344 1
139 347 1
139 348 1
139 349 1
139 351 1
139 352 1
139 353 1
139 356 1
139 357 1
139 358 1
139 360 1
139 361 1
139 364 1
139 366 1
139 369 1
139 372 1
139 373 1
139 380 1
139 382 1
139 383 1
139 386 1
139 388 1
139 389 1
139 393 1
139 394 1
139 396 1
139 397 1
139 398 1
140 141 1
140 142 1
140 143 1
140 144 1
140 145 1
140 148 1
140 149 1
140 151 1
140 159 1
140 160 1
140 161 1
140 165 1
140 166 1
140 168 1
140 170 1
140 171 1
140 172 1
140 174 1
140 175 1
140 177 1
140 178 1
140 179 1
140 180 1
140 181 1
140 182 1
140 183 1
140 184 1
140 186 1
140 190 1
140 194 1
140 195 1
140 196 1
140 199 1
140 200 1
140 201 1
140 203 1
140 208 1
140 211 1
140 212 1
140 215 1
140 218 1
140 219 1
140 220 1
140 221 1
140 223 1
140 224 1
140 226 1
140 227 1
140 228 1
140 229 1
140 232 1
140 233 1
140 234 1
140 235 1
140 236 1
140 238 1
140 239 1
140 241 1
140 244 1
140 250 1
140 251 1
140 252 1
140 254 1
140 255 1
140 258 1
140 259 1
140 262 1
140 263 1
140 264 1
140 265 1
140 267 1
140 273 1
140 275 1
140 276 1
140 280 1
140 285 1
140 289 1
140 291 1
140 292 1
140 295 1
140 297 1
140 304 1
140 305 1
140 307 1
140 311 1
140 315 1
140 317 1
140 330 1
140 332 1
140 333 1
140 335 1
140 339 1
140 340 1
140 343 1
140 344 1
140 345 1
140 347 1
140 349 1
140 351 1
140 352 1
140 354 1
140 356 1
140 357 1
140 358 1
140 359 1
140 363 1
140 364 1
140 365 1
140 368 1
140 369 1
140 371 1
140 373 1
140 374 1
140 375 1
140 378 1
140 380 1
140 381 1
140 384 1
140 385 1
140 388 1
140 396 1
140 397 1
140 398 1
140 399 1
141 142 1
141 143 1
141 144 1
141 147 1
141 148 1
141 151 1
141 152 1
141 153 1
141 154 1
141 155 1
141 156 1
141 157 1
141 159 1
141 160 1
141 164 1
141 165 1
141 167 1
141 168 1
141 169 1
141 170 1
141 174 1
141 175 1
141 176 1
141 177 1
141 183 1
141 186 1
141 187 1
141 190 1
141 191 1
141 192 1
141 193 1
141 199 1
141 200 1
141 201 1
141 203 1
141 209 1
141 210 1
141 213 1
141 216 1
141 217 1
141 220 1
141 221 1
141 222 1
141 225 1
141 226 1
141 227 1
141 229 1
141 230 1
141 231 1
141 232 1
141 233 1
141 237 1
141 238 1
141 240 1
141 242 1
141 243 1
141 244 1
141 245 1
141 247 1
141 250 1
141 253 1
141 255 1
141 256 1
141 257 1
141 259 1
141 260 1
141 262 1
141 263 1
141 266 1
141 268 1
141 269 1
141 270 1
141 271 1
141 272 1
141 277 1
141 279 1
141 282 1
141 284 1
141 287 1
141 289 1
141 290 1
141 291 1
141 292 1
141 294 1
141 295 1
141 297 1
141 301 1
141 302 1
141 303 1
141 310 1
141 313 1
141 314 1
141 316 1
141 317 1
141 318 1
141 319 1
141 322 1
141 323 1
141 324 1
141 325 1
141 326 1
141 327 1
141 329 1
141 330 1
141 333 1
141 335 1
141 336 1
141 338 1
141 339 1
141 340 1
141 341 1
141 343 1
141 345 1
141 348 1
141 350 1
141 353 1
141 357 1
141 358 1
141 360 1
141 361 1
141 362 1
141 365 1
141 366 1
141 369 1
141 371 1
141 373 1
141 374 1
141 375 1
141 377 1
141 378 1
141 380 1
141 381 1
141 387 1
141 391 1
141 392 1
141 394 1
141 396 1
141 398 1
141 400 1
142 143 1
142 144 1
142 148 1
142 149 1
142 152 1
142 156 1
142 162 1
142 167 1
142 168 1
142 170 1
142 173 1
142 176 1
142 178 1
142 182 1
142 185 1
142 189 1
142 190 1
142 194 1
142 196 1
142 198 1
142 200 1
142 201 1
142 202 1
142 203 1
142 205 1
142 209 1
142 210 1
142 215 1
142 218 1
142 221 1
142 222 1
142 224 1
142 225 1
142 226 1
142 227 1
142 228 1
142 233 1
142 235 1
142 238 1
142 239 1
142 242 1
142 244 1
142 245 1
142 246 1
142 247 1
142 249 1
142 253 1
142 254 1
142 256 1
142 258 1
142 260 1
142 261 1
142 265 1
142 266 1
142 267 1
142 271 1
142 272 1
142 274 1
142 277 1
142 278 1
142 280 1
142 282 1
142 285 1
142 287 1
142 289 1
142 290 1
142 291 1
142 295 1
142 296 1
142 297 1
142 298 1
142 302 1
142 303 1
142 305 1
142 306 1
142 308 1
142 309 1
142 310 1
142 312 1
142 313 1
142 315 1
142 329 1
142 332 1
142 334 1
142 336 1
142 337 1
142 344 1
142 345 1
142 346 1
142 347 1
142 348 1
142 351 1
142 353 1
142 355 1
142 357 1
142 360 1
142 366 1
142 367 1
142 368 1
142 369 1
142 372 1
142 375 1
142 376 1
142 379 1
142 380 1
142 381 1
142 382 1
142 383 1
142 386 1
142 388 1
142 389 1
142 393 1
142 394 1
142 396 1
143 144 1
143 145 1
143 148 1
143 149 1
143 153 1
143 154 1
143 155 1
143 156 1
143 157 1
143 158 1
143 159 1
143 162 1
143 167 1
143 168 1
143 169 1
143 173 1
143 174 1
143 175 1
143 178 1
143 180 1
143 181 1
143 184 1
143 185 1
143 186 1
143 188 1
143 189 1
143 192 1
143 195 1
143 198 1
143 202 1
143 207 1
143 208 1
143 210 1
143 211 1
143 212 1
143 214 1
143 215 1
143 217 1
143 219 1
143 221 1
143 222 1
143 223 1
143 224 1
143 226 1
143 227 1
143 229 1
143 231 1
143 233 1
143 238 1
143 241 1
143 242 1
143 244 1
143 246 1
143 248 1
143 250 1
143 252 1
143 253 1
143 256 1
143 262 1
143 265 1
143 267 1
143 270 1
143 274 1
143 276 1
143 277 1
143 279 1
143 280 1
143 282 1
143 287 1
143 289 1
143 290 1
143 292 1
143 293 1
143 294 1
143 296 1
143 298 1
143 299 1
143 301 1
143 303 1
143 304 1
143 305 1
143 307 1
143 308 1
143 312 1
143 315 1
143 317 1
143 318 1
143 319 1
143 320 1
143 321 1
143 322 1
143 326 1
143 329 1
143 330 1
143 331 1
143 334 1
143 337 1
143 338 1
143 339 1
143 340 1
143 341 1
143 342 1
143 343 1
143 344 1
143 347 1
143 351 1
143 352 1
143 355 1
143 356 1
143 358 1
143 360 1
143 361 1
143 362 1
143 363 1
143 365 1
143 366 1
143 370 1
143 373 1
143 374 1
143 375 1
143 378 1
143 383 1
143 384 1
143 385 1
143 386 1
143 388 1
143 389 1
143 392 1
143 394 1
143 395 1
143 396 1
143 397 1
143 398 1
144 145 1
144 149 1
144 151 1
144 153 1
144 154 1
144 159 1
144 160 1
144 161 1
144 164 1
144 165 1
144 166 1
144 169 1
144 173 1
144 175 1
144 176 1
144 178 1
144 179 1
144 181 1
144 184 1
144 186 1
144 188 1
144 189 1
144 191 1
144 192 1
144 197 1
144 198 1
144 199 1
144 202 1
144 203 1
144 204 1
144 212 1
144 213 1
144 214 1
144 215 1
144 218 1
144 220 1
144 221 1
144 222 1
144 223 1
144 225 1
144 226 1
144 227 1
144 229 1
144 231 1
144 232 1
144 235 1
144 237 1
144 240 1
144 241 1
144 242 1
144 243 1
144 244 1
144 248 1
144 253 1
144 254 1
144 256 1
144 257 1
144 259 1
144 260 1
144 262 1
144 263 1
144 266 1
144 267 1
144 268 1
144 269 1
144 270 1
144 272 1
144 273 1
144 274 1
144 279 1
144 286 1
144 287 1
144 289 1
144 290 1
144 291 1
144 293 1
144 294 1
144 295 1
144 296 1
144 302 1
144 303 1
144 304 1
144 307 1
144 310 1
144 311 1
144 312 1
144 313 1
144 314 1
144 320 1
144 321 1
144 323 1
144 325 1
144 329 1
144 331 1
144 332 1
144 333 1
144 339 1
144 340 1
144 343 1
144 345 1
144 346 1
144 349 1
144 351 1
144 352 1
144 353 1
144 354 1
144 359 1
144 360 1
144 361 1
144 365 1
144 366 1
144 367 1
144 371 1
144 372 1
144 373 1
144 374 1
144 375 1
144 377 1
144 378 1
144 384 1
144 385 1
144 386 1
144 390 1
144 391 1
144 392 1
144 396 1
144 398 1
144 399 1
144 400 1
145 147 1
145 149 1
145 151 1
145 153 1
145 154 1
145 158 1
145 159 1
145 160 1
145 161 1
145 163 1
145 164 1
145 166 1
145 167 1
145 168 1
145 169 1
145 172 1
145 173 1
145 174 1
145 177 1
145 179 1
145 180 1
145 182 1
145 183 1
145 187 1
145 189 1
145 193 1
145 196 1
145 198 1
145 199 1
145 202 1
145 203 1
145 204 1
145 205 1
145 207 1
145 212 1
145 214 1
145 217 1
145 218 1
145 219 1
145 221 1
145 223 1
145 226 1
145 228 1
145 229 1
145 231 1
145 232 1
145 233 1
145 237 1
145 239 1
145 241 1
145 242 1
145 243 1
145 244 1
145 245 1
145 246 1
145 249 1
145 252 1
145 253 1
145 256 1
145 259 1
145 260 1
145 263 1
145 265 1
145 267 1
145 269 1
145 270 1
145 273 1
145 278 1
145 280 1
145 282 1
145 283 1
145 284 1
145 285 1
145 286 1
145 287 1
145 288 1
145 291 1
145 293 1
145 295 1
145 297 1
145 301 1
145 302 1
145 303 1
145 306 1
145 307 1
145 309 1
145 310 1
145 313 1
145 314 1
145 315 1
145 316 1
145 318 1
145 321 1
145 323 1
145 324 1
145 325 1
145 327 1
145 329 1
145 332 1
145 334 1
145 337 1
145 338 1
145 341 1
145 347 1
145 349 1
145 351 1
145 352 1
145 354 1
145 356 1
145 359 1
145 360 1
145 362 1
145 365 1
145 366 1
145 370 1
145 371 1
145 372 1
145 374 1
145 378 1
145 379 1
145 381 1
145 383 1
145 387 1
145 390 1
145 391 1
145 392 1
145 393 1
145 395 1
145 397 1
145 399 1
145 400 1
146 147 1
146 149 1
146 150 1
146 152 1
146 153 1
146 155 1
146 156 1
146 158 1
146 161 1
146 163 1
146 164 1
146 166 1
146 167 1
146 169 1
146 173 1
146 175 1
146 179 1
146 182 1
146 183 1
146 186 1
146 187 1
146 191 1
146 195 1
146 196 1
146 198 1
146 199 1
146 200 1
146 204 1
146 205 1
146 206 1
146 208 1
146 210 1
146 211 1
146 212 1
146 213 1
146 214 1
146 215 1
146 216 1
146 218 1
146 219 1
146 220 1
146 221 1
146 222 1
146 223 1
146 225 1
146 226 1
146 227 1
146 230 1
146 231 1
146 233 1
146 236 1
146 237 1
146 238 1
146 241 1
146 245 1
146 246 1
146 247 1
146 249 1
146 250 1
146 251 1
146 252 1
146 254 1
146 255 1
146 260 1
146 261 1
146 264 1
146 270 1
146 272 1
146 273 1
146 274 1
146 275 1
146 276 1
146 278 1
146 279 1
146 283 1
146 284 1
146 285 1
146 287 1
146 289 1
146 291 1
146 292 1
146 294 1
146 295 1
146 299 1
146 300 1
146 301 1
146 305 1
146 307 1
146 309 1
146 310 1
146 314 1
146 315 1
146 316 1
146 318 1
146 321 1
146 323 1
146 327 1
146 331 1
146 335 1
146 336 1
146 338 1
146 339 1
146 340 1
146 343 1
146 345 1
146 346 1
146 359 1
146 360 1
146 362 1
146 363 1
146 364 1
146 365 1
146 374 1
146 377 1
146 379 1
146 380 1
146 381 1
146 382 1
146 385 1
146 386 1
146 387 1
146 389 1
146 395 1
146 397 1
146 400 1
147 148 1
147 149 1
147 150 1
147 153 1
147 155 1
147 157 1
147 158 1
147 160 1
147 161 1
147 163 1
147 164 1
147 165 1
147 170 1
147 171 1
147 174 1
147 175 1
147 176 1
147 180 1
147 185 1
147 188 1
147 189 1
147 191 1
147 192 1
147 193 1
147 198 1
147 200 1
147 202 1
147 203 1
147 204 1
147 205 1
147 206 1
147 211 1
147 213 1
147 215 1
147 218 1
147 219 1
147 223 1
147 224 1
147 225 1
147 230 1
147 231 1
147 233 1
147 234 1
147 235 1
147 236 1
147 238 1
147 239 1
147 240 1
147 242 1
147 244 1
147 245 1
147 246 1
147 247 1
147 249 1
147 250 1
147 256 1
147 257 1
147 259 1
147 260 1
147 264 1
147 266 1
147 267 1
147 268 1
147 269 1
147 274 1
147 275 1
147 276 1
147 278 1
147 282 1
147 284 1
147 292 1
147 293 1
147 295 1
147 296 1
147 299 1
147 302 1
147 305 1
147 306 1
147 308 1
147 310 1
147 312 1
147 315 1
147 316 1
147 319 1
147 320 1
147 322 1
147 324 1
147 325 1
147 326 1
147 327 1
147 329 1
147 335 1
147 336 1
147 337 1
147 338 1
147 339 1
147 341 1
147 342 1
147 344 1
147 345 1
147 347 1
147 351 1
147 361 1
147 364 1
147 366 1
147 367 1
147 369 1
147 370 1
147 371 1
147 372 1
147 373 1
147 375 1
147 376 1
147 377 1
147 379 1
147 380 1
147 381 1
147 382 1
147 384 1
147 387 1
147 389 1
147 390 1
147 394 1
147 396 1
147 397 1
147 400 1
148 149 1
148 153 1
148 154 1
148 157 1
148 158 1
148 159 1
148 161 1
148 162 1
148 164 1
148 166 1
148 168 1
148 169 1
148 171 1
148 172 1
148 176 1
148 182 1
148 183 1
148 184 1
148 186 1
148 187 1
148 190 1
148 191 1
148 194 1
148 195 1
148 198 1
148 199 1
148 200 1
148 202 1
148 206 1
148 213 1
148 214 1
148 220 1
148 221 1
148 222 1
148 228 1
148 231 1
148 235 1
148 237 1
148 238 1
148 239 1
148 240 1
148 245 1
148 246 1
148 250 1
148 252 1
148 253 1
148 254 1
148 257 1
148 258 1
148 259 1
148 260 1
148 262 1
148 265 1
148 266 1
148 267 1
148 269 1
148 270 1
148 273 1
148 276 1
148 278 1
148 281 1
148 282 1
148 288 1
148 289 1
148 293 1
148 294 1
148 295 1
148 299 1
148 302 1
148 304 1
148 307 1
148 310 1
148 312 1
148 314 1
148 316 1
148 317 1
148 320 1
148 321 1
148 322 1
148 323 1
148 324 1
148 328 1
148 329 1
148 330 1
148 332 1
148 333 1
148 335 1
148 336 1
148 337 1
148 338 1
148 339 1
148 340 1
148 343 1
148 344 1
148 345 1
148 346 1
148 348 1
148 350 1
148 351 1
148 352 1
148 353 1
148 355 1
148 357 1
148 358 1
148 359 1
148 360 1
148 361 1
148 362 1
148 363 1
148 367 1
148 368 1
148 369 1
148 370 1
148 371 1
148 373 1
148 376 1
148 378 1
148 379 1
148 381 1
148 386 1
148 389 1
148 391 1
148 397 1
148 400 1
149 150 1
149 151 1
149 153 1
149 156 1
149 158 1
149 160 1
149 164 1
149 165 1
149 167 1
149 168 1
149 169 1
149 170 1
149 171 1
149 173 1
149 175 1
149 178 1
149 180 1
149 182 1
149 183 1
149 187 1
149 188 1
149 190 1
149 193 1
149 194 1
149 195 1
149 196 1
149 197 1
149 198 1
149 200 1
149 201 1
149 203 1
149 205 1
149 208 1
149 211 1
149 212 1
149 214 1
149 215 1
149 217 1
149 220 1
149 222 1
149 224 1
149 229 1
149 230 1
149 231 1
149 234 1
149 235 1
149 236 1
149 239 1
149 241 1
149 243 1
149 244 1
149 245 1
149 246 1
149 248 1
149 249 1
149 250 1
149 251 1
149 252 1
149 254 1
149 255 1
149 263 1
149 265 1
149 268 1
149 269 1
149 270 1
149 273 1
149 274 1
149 276 1
149 278 1
149 279 1
149 287 1
149 294 1
149 295 1
149 298 1
149 300 1
149 301 1
149 304 1
149 306 1
149 308 1
149 310 1
149 311 1
149 312 1
149 315 1
149 318 1
149 319 1
149 320 1
149 321 1
149 322 1
149 325 1
149 326 1
149 328 1
149 329 1
149 330 1
149 331 1
149 333 1
149 335 1
149 336 1
149 337 1
149 339 1
149 340 1
149 344 1
149 345 1
149 347 1
149 348 1
149 349 1
149 352 1
149 355 1
149 356 1
149 359 1
149 361 1
149 364 1
149 367 1
149 368 1
149 369 1
149 371 1
149 372 1
149 373 1
149 375 1
149 377 1
149 381 1
149 382 1
149 384 1
149 389 1
149 390 1
149 392 1
149 394 1
149 396 1
149 398 1
149 399 1
149 400 1
150 153 1
150 154 1
150 155 1
150 159 1
150 161 1
150 163 1
150 164 1
150 166 1
150 168 1
150 170 1
150 172 1
150 174 1
150 175 1
150 178 1
150 180 1
150 181 1
150 184 1
150 186 1
150 192 1
150 193 1
150 195 1
150 196 1
150 198 1
150 201 1
150 202 1
150 204 1
150 206 1
150 208 1
150 209 1
150 210 1
150 214 1
150 217 1
150 218 1
150 220 1
150 221 1
150 222 1
150 223 1
150 225 1
150 227 1
150 232 1
150 233 1
150 234 1
150 235 1
150 238 1
150 239 1
150 240 1
150 241 1
150 244 1
150 247 1
150 248 1
150 252 1
150 253 1
150 256 1
150 257 1
150 259 1
150 260 1
150 263 1
150 265 1
150 271 1
150 272 1
150 273 1
150 275 1
150 276 1
150 277 1
150 279 1
150 280 1
150 283 1
150 286 1
150 287 1
150 288 1
150 289 1
150 290 1
150 295 1
150 296 1
150 300 1
150 302 1
150 306 1
150 308 1
150 310 1
150 312 1
150 313 1
150 315 1
150 316 1
150 317 1
150 318 1
150 320 1
150 322 1
150 326 1
150 329 1
150 331 1
150 332 1
150 339 1
150 340 1
150 341 1
150 345 1
150 346 1
150 349 1
150 350 1
150 352 1
150 353 1
150 356 1
150 357 1
150 359 1
150 361 1
150 362 1
150 364 1
150 369 1
150 373 1
150 375 1
150 378 1
150 379 1
150 380 1
150 382 1
150 383 1
150 384 1
150 385 1
150 386 1
150 388 1
150 391 1
150 399 1
150 400 1
151 153 1
151 155 1
151 157 1
151 161 1
151 162 1
151 163 1
151 165 1
151 168 1
151 169 1
151 170 1
151 171 1
151 173 1
151 176 1
151 183 1
151 184 1
151 186 1
151 187 1
151 189 1
151 191 1
151 193 1
151 195 1
151 196 1
151 197 1
151 198 1
151 200 1
151 201 1
151 203 1
151 206 1
151 207 1
151 211 1
151 215 1
151 216 1
151 217 1
151 218 1
151 219 1
151 220 1
151 221 1
151 222 1
151 223 1
151 224 1
151 225 1
151 228 1
151 230 1
151 232 1
151 233 1
151 235 1
151 236 1
151 237 1
151 238 1
151 240 1
151 241 1
151 242 1
151 243 1
151 246 1
151 249 1
151 250 1
151 251 1
151 257 1
151 258 1
151 260 1
151 262 1
151 263 1
151 265 1
151 266 1
151 274 1
151 275 1
151 277 1
151 278 1
151 281 1
151 282 1
151 284 1
151 286 1
151 290 1
151 291 1
151 292 1
151 294 1
151 295 1
151 296 1
151 298 1
151 299 1
151 302 1
151 303 1
151 305 1
151 307 1
151 309 1
151 310 1
151 313 1
151 314 1
151 318 1
151 320 1
151 325 1
151 328 1
151 329 1
151 332 1
151 334 1
151 335 1
151 336 1
151 342 1
151 343 1
151 348 1
151 350 1
151 353 1
151 354 1
151 355 1
151 357 1
151 360 1
151 369 1
151 371 1
151 373 1
151 378 1
151 379 1
151 383 1
151 384 1
151 385 1
151 386 1
151 389 1
151 391 1
151 392 1
151 393 1
151 396 1
152 153 1
152 154 1
152 156 1
152 157 1
152 158 1
152 159 1
152 162 1
152 165 1
152 171 1
152 172 1
152 173 1
152 174 1
152 175 1
152 177 1
152 178 1
152 179 1
152 182 1
152 184 1
152 186 1
152 187 1
152 192 1
152 193 1
152 194 1
152 196 1
152 199 1
152 201 1
152 202 1
152 203 1
152 204 1
152 206 1
152 207 1
152 208 1
152 210 1
152 212 1
152 213 1
152 214 1
152 215 1
152 217 1
152 219 1
152 221 1
152 222 1
152 223 1
152 224 1
152 225 1
152 228 1
152 229 1
152 231 1
152 233 1
152 234 1
152 236 1
152 239 1
152 240 1
152 244 1
152 245 1
152 246 1
152 249 1
152 250 1
152 252 1
152 253 1
152 260 1
152 262 1
152 265 1
152 267 1
152 268 1
152 270 1
152 273 1
152 274 1
152 278 1
152 279 1
152 282 1
152 292 1
152 295 1
152 296 1
152 297 1
152 298 1
152 299 1
152 303 1
152 304 1
152 305 1
152 306 1
152 310 1
152 311 1
152 312 1
152 313 1
152 314 1
152 315 1
152 317 1
152 321 1
152 324 1
152 325 1
152 327 1
152 329 1
152 332 1
152 334 1
152 335 1
152 337 1
152 344 1
152 345 1
152 347 1
152 348 1
152 352 1
152 353 1
152 355 1
152 356 1
152 358 1
152 359 1
152 360 1
152 361 1
152 363 1
152 366 1
152 367 1
152 369 1
152 371 1
152 374 1
152 375 1
152 376 1
152 377 1
152 378 1
152 379 1
152 382 1
152 387 1
152 389 1
152 392 1
152 393 1
152 395 1
152 398 1
152 400 1
153 154 1
153 155 1
153 157 1
153 159 1
153 160 1
153 162 1
153 164 1
153 167 1
153 170 1
153 171 1
153 175 1
153 176 1
153 177 1
153 179 1
153 180 1
153 185 1
153 186 1
153 188 1
153 192 1
153 193 1
153 194 1
153 197 1
153 198 1
153 201 1
153 202 1
153 203 1
153 208 1
153 211 1
153 213 1
153 214 1
153 216 1
153 217 1
153 220 1
153 222 1
153 226 1
153 227 1
153 230 1
153 233 1
153 234 1
153 235 1
153 236 1
153 238 1
153 239 1
153 241 1
153 242 1
153 243 1
153 248 1
153 249 1
153 251 1
153 253 1
153 255 1
153 257 1
153 259 1
153 261 1
153 262 1
153 264 1
153 265 1
153 266 1
153 267 1
153 268 1
153 269 1
153 272 1
153 273 1
153 274 1
153 280 1
153 281 1
153 282 1
153 283 1
153 285 1
153 287 1
153 288 1
153 291 1
153 296 1
153 298 1
153 300 1
153 306 1
153 309 1
153 310 1
153 311 1
153 314 1
153 315 1
153 317 1
153 318 1
153 319 1
153 321 1
153 322 1
153 323 1
153 324 1
153 325 1
153 326 1
153 328 1
153 330 1
153 332 1
153 333 1
153 334 1
153 335 1
153 337 1
153 339 1
153 341 1
153 342 1
153 343 1
153 346 1
153 351 1
153 352 1
153 355 1
153 356 1
153 357 1
153 358 1
153 361 1
153 362 1
153 363 1
153 364 1
153 365 1
153 367 1
153 368 1
153 371 1
153 374 1
153 378 1
153 379 1
153 380 1
153 381 1
153 383 1
153 384 1
153 387 1
153 392 1
153 394 1
153 399 1
153 400 1
154 156 1
154 157 1
154 158 1
154 159 1
154 160 1
154 161 1
154 164 1
154 165 1
154 167 1
154 178 1
154 181 1
154 182 1
154 186 1
154 190 1
154 193 1
154 194 1
154 195 1
154 197 1
154 198 1
154 201 1
154 202 1
154 204 1
154 206 1
154 211 1
154 218 1
154 219 1
154 220 1
154 222 1
154 224 1
154 227 1
154 229 1
154 231 1
154 232 1
154 234 1
154 235 1
154 237 1
154 238 1
154 239 1
154 242 1
154 245 1
154 246 1
154 247 1
154 250 1
154 251 1
154 255 1
154 256 1
154 258 1
154 262 1
154 265 1
154 266 1
154 268 1
154 271 1
154 272 1
154 273 1
154 274 1
154 275 1
154 276 1
154 278 1
154 279 1
154 282 1
154 284 1
154 287 1
154 289 1
154 290 1
154 291 1
154 292 1
154 293 1
154 294 1
154 295 1
154 299 1
154 300 1
154 302 1
154 309 1
154 311 1
154 313 1
154 314 1
154 315 1
154 319 1
154 320 1
154 323 1
154 324 1
154 329 1
154 333 1
154 334 1
154 335 1
154 337 1
154 338 1
154 340 1
154 341 1
154 343 1
154 344 1
154 346 1
154 347 1
154 351 1
154 353 1
154 356 1
154 357 1
154 358 1
154 360 1
154 361 1
154 362 1
154 363 1
154 364 1
154 367 1
154 368 1
154 371 1
154 372 1
154 376 1
154 379 1
154 380 1
154 385 1
154 387 1
154 388 1
154 392 1
154 393 1
154 395 1
154 396 1
154 397 1
154 398 1
154 399 1
154 400 1
155 158 1
155 159 1
155 160 1
155 165 1
155 166 1
155 167 1
155 169 1
155 170 1
155 171 1
155 173 1
155 174 1
155 176 1
155 179 1
155 181 1
155 182 1
155 184 1
155 187 1
155 189 1
155 192 1
155 197 1
155 198 1
155 202 1
155 203 1
155 205 1
155 206 1
155 208 1
155 209 1
155 210 1
155 211 1
155 212 1
155 213 1
155 216 1
155 218 1
155 222 1
155 223 1
155 224 1
155 225 1
155 226 1
155 227 1
155 228 1
155 229 1
155 230 1
155 233 1
155 234 1
155 238 1
155 239 1
155 241 1
155 242 1
155 243 1
155 245 1
155 253 1
155 255 1
155 256 1
155 258 1
155 260 1
155 264 1
155 265 1
155 266 1
155 267 1
155 270 1
155 272 1
155 274 1
155 277 1
155 280 1
155 282 1
155 287 1
155 289 1
155 290 1
155 292 1
155 295 1
155 296 1
155 297 1
155 298 1
155 304 1
155 308 1
155 310 1
155 311 1
155 312 1
155 315 1
155 316 1
155 318 1
155 319 1
155 321 1
155 326 1
155 327 1
155 329 1
155 331 1
155 334 1
155 337 1
155 340 1
155 343 1
155 344 1
155 346 1
155 348 1
155 350 1
155 351 1
155 353 1
155 359 1
155 360 1
155 364 1
155 365 1
155 367 1
155 368 1
155 369 1
155 371 1
155 372 1
155 373 1
155 379 1
155 382 1
155 383 1
155 387 1
155 391 1
155 392 1
155 393 1
155 396 1
155 400 1
156 159 1
156 160 1
156 162 1
156 163 1
156 166 1
156 167 1
156 169 1
156 170 1
156 172 1
156 173 1
156 174 1
156 175 1
156 176 1
156 178 1
156 179 1
156 180 1
156 181 1
156 182 1
156 183 1
156 185 1
156 186 1
156 189 1
156 190 1
156 193 1
156 194 1
156 195 1
156 196 1
156 197 1
156 198 1
156 200 1
156 202 1
156 208 1
156 210 1
156 211 1
156 212 1
156 220 1
156 224 1
156 231 1
156 233 1
156 234 1
156 235 1
156 238 1
156 242 1
156 244 1
156 247 1
156 249 1
156 250 1
156 252 1
156 254 1
156 257 1
156 258 1
156 260 1
156 262 1
156 265 1
156 266 1
156 267 1
156 269 1
156 270 1
156 272 1
156 273 1
156 274 1
156 276 1
156 277 1
156 280 1
156 281 1
156 284 1
156 285 1
156 286 1
156 290 1
156 293 1
156 296 1
156 299 1
156 300 1
156 301 1
156 303 1
156 304 1
156 305 1
156 306 1
156 307 1
156 308 1
156 309 1
156 310 1
156 312 1
156 313 1
156 315 1
156 317 1
156 318 1
156 319 1
156 320 1
156 321 1
156 322 1
156 326 1
156 327 1
156 328 1
156 329 1
156 332 1
156 335 1
156 339 1
156 341 1
156 342 1
156 343 1
156 345 1
156 346 1
156 347 1
156 348 1
156 349 1
156 351 1
156 354 1
156 356 1
156 357 1
156 360 1
156 361 1
156 362 1
156 363 1
156 364 1
156 365 1
156 368 1
156 370 1
156 372 1
156 374 1
156 377 1
156 378 1
156 379 1
156 382 1
156 383 1
156 384 1
156 385 1
156 386 1
156 387 1
156 392 1
156 393 1
156 394 1
156 395 1
156 396 1
156 397 1
156 398 1
156 399 1
156 400 1
157 159 1
157 160 1
157 161 1
157 162 1
157 163 1
157 166 1
157 168 1
157 170 1
157 172 1
157 175 1
157 176 1
157 178 1
157 179 1
157 180 1
157 185 1
157 188 1
157 193 1
157 201 1
157 206 1
157 207 1
157 208 1
157 211 1
157 212 1
157 213 1
157 214 1
157 220 1
157 223 1
157 225 1
157 227 1
157 228 1
157 230 1
157 231 1
157 236 1
157 237 1
157 240 1
157 242 1
157 243 1
157 244 1
157 245 1
157 246 1
157 248 1
157 251 1
157 253 1
157 255 1
157 256 1
157 258 1
157 260 1
157 261 1
157 264 1
157 266 1
157 268 1
157 269 1
157 270 1
157 271 1
157 273 1
157 274 1
157 276 1
157 279 1
157 281 1
157 283 1
157 284 1
157 285 1
157 286 1
157 291 1
157 292 1
157 293 1
157 294 1
157 296 1
157 297 1
157 298 1
157 299 1
157 301 1
157 304 1
157 309 1
157 310 1
157 311 1
157 312 1
157 316 1
157 317 1
157 318 1
157 319 1
157 322 1
157 323 1
157 324 1
157 325 1
157 333 1
157 334 1
157 335 1
157 336 1
157 339 1
157 343 1
157 345 1
157 348 1
157 349 1
157 350 1
157 351 1
157 354 1
157 355 1
157 357 1
157 362 1
157 364 1
157 368 1
157 371 1
157 373 1
157 374 1
157 375 1
157 377 1
157 378 1
157 380 1
157 383 1
157 384 1
157 385 1
157 386 1
157 387 1
157 388 1
157 389 1
157 391 1
157 392 1
157 393 1
157 398 1
157 399 1
158 159 1
158 161 1
158 163 1
158 165 1
158 166 1
158 168 1
158 169 1
158 171 1
158 174 1
158 175 1
158 178 1
158 180 1
158 184 1
158 188 1
158 189 1
158 192 1
158 195 1
158 197 1
158 199 1
158 202 1
158 203 1
158 204 1
158 206 1
158 207 1
158 217 1
158 218 1
158 221 1
158 222 1
158 223 1
158 225 1
158 226 1
158 229 1
158 231 1
158 237 1
158 239 1
158 243 1
158 245 1
158 246 1
158 247 1
158 251 1
158 253 1
158 254 1
158 256 1
158 257 1
158 258 1
158 259 1
158 260 1
158 261 1
158 265 1
158 268 1
158 271 1
158 275 1
158 277 1
158 278 1
158 282 1
158 284 1
158 285 1
158 286 1
158 291 1
158 293 1
158 294 1
158 296 1
158 298 1
158 302 1
158 303 1
158 305 1
158 306 1
158 307 1
158 308 1
158 310 1
158 313 1
158 318 1
158 319 1
158 322 1
158 323 1
158 324 1
158 325 1
158 327 1
158 328 1
158 329 1
158 330 1
158 332 1
158 333 1
158 334 1
158 337 1
158 338 1
158 340 1
158 341 1
158 345 1
158 346 1
158 347 1
158 348 1
158 350 1
158 354 1
158 356 1
158 357 1
158 358 1
158 359 1
158 360 1
158 361 1
158 362 1
158 365 1
158 366 1
158 367 1
158 369 1
158 370 1
158 375 1
158 376 1
158 377 1
158 378 1
158 382 1
158 386 1
158 389 1
158 390 1
158 391 1
158 393 1
158 398 1
158 400 1
159 160 1
159 161 1
159 163 1
159 164 1
159 165 1
159 167 1
159 169 1
159 170 1
159 171 1
159 172 1
159 174 1
159 175 1
159 179 1
159 180 1
159 182 1
159 183 1
159 184 1
159 185 1
159 186 1
159 187 1
159 188 1
159 190 1
159 192 1
159 193 1
159 195 1
159 197 1
159 199 1
159 200 1
159 210 1
159 212 1
159 213 1
159 216 1
159 217 1
159 218 1
159 222 1
159 225 1
159 226 1
159 227 1
159 233 1
159 235 1
159 239 1
159 240 1
159 244 1
159 249 1
159 250 1
159 253 1
159 255 1
159 256 1
159 261 1
159 264 1
159 267 1
159 273 1
159 275 1
159 276 1
159 279 1
159 283 1
159 285 1
159 287 1
159 288 1
159 290 1
159 291 1
159 292 1
159 299 1
159 300 1
159 301 1
159 302 1
159 303 1
159 305 1
159 306 1
159 307 1
159 310 1
159 314 1
159 315 1
159 316 1
159 317 1
159 325 1
159 326 1
159 327 1
159 329 1
159 331 1
159 336 1
159 343 1
159 347 1
159 349 1
159 352 1
159 353 1
159 354 1
159 358 1
159 360 1
159 369 1
159 371 1
159 372 1
159 375 1
159 376 1
159 378 1
159 379 1
159 382 1
159 383 1
159 384 1
159 385 1
159 387 1
159 388 1
159 389 1
159 391 1
159 392 1
159 394 1
159 396 1
159 400 1
160 162 1
160 163 1
160 164 1
160 166 1
160 168 1
160 169 1
160 170 1
160 171 1
160 172 1
160 173 1
160 174 1
160 177 1
160 179 1
160 181 1
160 182 1
160 184 1
160 187 1
160 188 1
160 190 1
160 191 1
160 192 1
160 193 1
160 196 1
160 198 1
160 199 1
160 200 1
160 205 1
160 206 1
160 208 1
160 209 1
160 211 1
160 213 1
160 219 1
160 220 1
160 221 1
160 224 1
160 225 1
160 226 1
160 227 1
160 228 1
160 231 1
160 232 1
160 233 1
160 234 1
160 235 1
160 236 1
160 243 1
160 247 1
160 253 1
160 255 1
160 256 1
160 257 1
160 259 1
160 261 1
160 263 1
160 265 1
160 267 1
160 272 1
160 278 1
160 279 1
160 282 1
160 283 1
160 284 1
160 285 1
160 287 1
160 288 1
160 289 1
160 291 1
160 292 1
160 297 1
160 298 1
160 301 1
160 302 1
160 303 1
160 305 1
160 306 1
160 309 1
160 310 1
160 311 1
160 312 1
160 313 1
160 315 1
160 317 1
160 320 1
160 321 1
160 324 1
160 325 1
160 330 1
160 338 1
160 339 1
160 340 1
160 345 1
160 350 1
160 351 1
160 352 1
160 353 1
160 355 1
160 359 1
160 361 1
160 362 1
160 363 1
160 366 1
160 369 1
160 371 1
160 376 1
160 378 1
160 380 1
160 382 1
160 383 1
160 385 1
160 389 1
160 391 1
160 393 1
160 398 1
160 400 1
161 162 1
161 164 1
161 165 1
161 167 1
161 168 1
161 169 1
161 170 1
161 173 1
161 175 1
161 176 1
161 177 1
161 181 1
161 183 1
161 184 1
161 187 1
161 189 1
161 190 1
161 192 1
161 197 1
161 201 1
161 204 1
161 207 1
161 210 1
161 215 1
161 216 1
161 217 1
161 218 1
161 219 1
161 223 1
161 224 1
161 225 1
161 227 1
161 229 1
161 230 1
161 231 1
161 233 1
161 234 1
161 236 1
161 238 1
161 241 1
161 244 1
161 245 1
161 251 1
161 252 1
161 253 1
161 257 1
161 258 1
161 259 1
161 261 1
161 263 1
161 264 1
161 266 1
161 267 1
161 269 1
161 270 1
161 271 1
161 276 1
161 278 1
161 280 1
161 281 1
161 282 1
161 285 1
161 286 1
161 287 1
161 288 1
161 289 1
161 291 1
161 293 1
161 295 1
161 296 1
161 298 1
161 300 1
161 302 1
161 303 1
161 305 1
161 309 1
161 312 1
161 313 1
161 314 1
161 316 1
161 318 1
161 320 1
161 324 1
161 325 1
161 327 1
161 328 1
161 329 1
161 330 1
161 337 1
161 338 1
161 341 1
161 344 1
161 345 1
161 347 1
161 353 1
161 354 1
161 355 1
161 357 1
161 359 1
161 360 1
161 361 1
161 363 1
161 365 1
161 369 1
161 370 1
161 371 1
161 372 1
161 374 1
161 375 1
161 376 1
161 377 1
161 378 1
161 380 1
161 381 1
161 385 1
161 387 1
161 388 1
161 389 1
161 392 1
161 393 1
161 395 1
162 163 1
162 166 1
162 167 1
162 168 1
162 169 1
162 170 1
162 172 1
162 173 1
162 176 1
162 177 1
162 181 1
162 182 1
162 183 1
162 188 1
162 189 1
162 190 1
162 194 1
162 197 1
162 201 1
162 202 1
162 206 1
162 208 1
162 209 1
162 217 1
162 218 1
162 223 1
162 224 1
162 226 1
162 227 1
162 228 1
162 229 1
162 230 1
162 231 1
162 232 1
162 233 1
162 236 1
162 237 1
162 238 1
162 239 1
162 240 1
162 241 1
162 243 1
162 244 1
162 251 1
162 252 1
162 256 1
162 257 1
162 258 1
162 260 1
162 261 1
162 263 1
162 264 1
162 266 1
162 271 1
162 274 1
162 276 1
162 277 1
162 279 1
162 281 1
162 283 1
162 285 1
162 286 1
162 287 1
162 288 1
162 289 1
162 290 1
162 292 1
162 293 1
162 294 1
162 297 1
162 300 1
162 302 1
162 304 1
162 309 1
162 313 1
162 317 1
162 319 1
162 320 1
162 321 1
162 327 1
162 328 1
162 330 1
162 331 1
162 332 1
162 333 1
162 338 1
162 339 1
162 341 1
162 346 1
162 347 1
162 349 1
162 351 1
162 352 1
162 353 1
162 354 1
162 356 1
162 357 1
162 358 1
162 359 1
162 361 1
162 368 1
162 370 1
162 372 1
162 373 1
162 374 1
162 381 1
162 382 1
162 385 1
162 387 1
162 391 1
162 392 1
162 393 1
162 394 1
162 395 1
163 168 1
163 169 1
163 172 1
163 173 1
163 174 1
163 176 1
163 182 1
163 183 1
163 184 1
163 187 1
163 190 1
163 194 1
163 195 1
163 197 1
163 198 1
163 200 1
163 201 1
163 204 1
163 206 1
163 211 1
163 213 1
163 217 1
163 218 1
163 220 1
163 221 1
163 224 1
163 225 1
163 226 1
163 227 1
163 228 1
163 229 1
163 230 1
163 234 1
163 236 1
163 237 1
163 240 1
163 242 1
163 248 1
163 251 1
163 252 1
163 260 1
163 262 1
163 263 1
163 264 1
163 265 1
163 271 1
163 275 1
163 277 1
163 278 1
163 280 1
163 281 1
163 283 1
163 286 1
163 287 1
163 290 1
163 291 1
163 293 1
163 294 1
163 295 1
163 297 1
163 298 1
163 300 1
163 305 1
163 306 1
163 307 1
163 309 1
163 310 1
163 312 1
163 315 1
163 317 1
163 318 1
163 321 1
163 325 1
163 326 1
163 328 1
163 329 1
163 330 1
163 331 1
163 332 1
163 334 1
163 336 1
163 337 1
163 341 1
163 343 1
163 346 1
163 350 1
163 353 1
163 356 1
163 358 1
163 359 1
163 360 1
163 363 1
163 367 1
163 368 1
163 376 1
163 377 1
163 378 1
163 385 1
163 386 1
163 390 1
163 392 1
163 393 1
163 395 1
163 396 1
163 398 1
163 399 1
163 400 1
164 165 1
164 166 1
164 167 1
164 169 1
164 171 1
164 172 1
164 173 1
164 176 1
164 177 1
164 181 1
164 183 1
164 184 1
164 186 1
164 187 1
164 192 1
164 194 1
164 197 1
164 200 1
164 205 1
164 209 1
164 211 1
164 212 1
164 213 1
164 215 1
164 216 1
164 223 1
164 224 1
164 225 1
164 227 1
164 228 1
164 232 1
164 233 1
164 234 1
164 235 1
164 238 1
164 240 1
164 242 1
164 246 1
164 249 1
164 251 1
164 257 1
164 258 1
164 259 1
164 260 1
164 264 1
164 265 1
164 267 1
164 268 1
164 271 1
164 272 1
164 273 1
164 275 1
164 276 1
164 278 1
164 281 1
164 282 1
164 283 1
164 284 1
164 286 1
164 288 1
164 289 1
164 290 1
164 291 1
164 292 1
164 293 1
164 295 1
164 296 1
164 298 1
164 299 1
164 300 1
164 301 1
164 304 1
164 305 1
164 307 1
164 309 1
164 310 1
164 312 1
164 313 1
164 316 1
164 317 1
164 319 1
164 325 1
164 326 1
164 327 1
164 331 1
164 333 1
164 335 1
164 339 1
164 342 1
164 343 1
164 344 1
164 345 1
164 347 1
164 348 1
164 349 1
164 350 1
164 352 1
164 355 1
164 356 1
164 358 1
164 359 1
164 361 1
164 362 1
164 365 1
164 366 1
164 367 1
164 380 1
164 381 1
164 383 1
164 384 1
164 385 1
164 386 1
164 388 1
164 391 1
164 392 1
164 393 1
164 396 1
165 166 1
165 167 1
165 168 1
165 170 1
165 171 1
165 172 1
165 174 1
165 175 1
165 176 1
165 177 1
165 179 1
165 181 1
165 183 1
165 192 1
165 194 1
165 196 1
165 198 1
165 199 1
165 201 1
165 202 1
165 203 1
165 204 1
165 205 1
165 206 1
165 207 1
165 209 1
165 216 1
165 219 1
165 221 1
165 225 1
165 226 1
165 227 1
165 228 1
165 231 1
165 234 1
165 235 1
165 236 1
165 239 1
165 240 1
165 241 1
165 243 1
165 244 1
165 248 1
165 249 1
165 256 1
165 257 1
165 261 1
165 264 1
165 269 1
165 274 1
165 276 1
165 278 1
165 279 1
165 280 1
165 281 1
165 282 1
165 284 1
165 286 1
165 290 1
165 291 1
165 292 1
165 295 1
165 304 1
165 306 1
165 307 1
165 308 1
165 310 1
165 312 1
165 314 1
165 315 1
165 316 1
165 321 1
165 322 1
165 324 1
165 325 1
165 326 1
165 327 1
165 333 1
165 334 1
165 339 1
165 340 1
165 341 1
165 343 1
165 345 1
165 349 1
165 351 1
165 352 1
165 353 1
165 354 1
165 355 1
165 356 1
165 357 1
165 358 1
165 359 1
165 360 1
165 361 1
165 364 1
165 365 1
165 366 1
165 367 1
165 369 1
165 371 1
165 372 1
165 374 1
165 375 1
165 378 1
165 380 1
165 382 1
165 384 1
165 386 1
165 391 1
165 394 1
165 395 1
165 396 1
165 397 1
166 170 1
166 171 1
166 172 1
166 173 1
166 174 1
166 175 1
166 176 1
166 178 1
166 179 1
166 180 1
166 181 1
166 183 1
166 192 1
166 194 1
166 197 1
166 198 1
166 200 1
166 202 1
166 203 1
166 205 1
166 206 1
166 209 1
166 210 1
166 211 1
166 212 1
166 214 1
166 215 1
166 217 1
166 218 1
166 220 1
166 223 1
166 225 1
166 227 1
166 228 1
166 229 1
166 230 1
166 231 1
166 233 1
166 234 1
166 237 1
166 239 1
166 242 1
166 243 1
166 246 1
166 248 1
166 249 1
166 250 1
166 251 1
166 252 1
166 253 1
166 256 1
166 258 1
166 259 1
166 261 1
166 267 1
166 268 1
166 269 1
166 271 1
166 272 1
166 273 1
166 274 1
166 275 1
166 276 1
166 277 1
166 279 1
166 281 1
166 284 1
166 285 1
166 286 1
166 290 1
166 296 1
166 297 1
166 303 1
166 305 1
166 306 1
166 308 1
166 309 1
166 310 1
166 311 1
166 315 1
166 316 1
166 317 1
166 325 1
166 327 1
166 329 1
166 331 1
166 332 1
166 337 1
166 339 1
166 340 1
166 343 1
166 345 1
166 346 1
166 349 1
166 350 1
166 352 1
166 353 1
166 356 1
166 357 1
166 361 1
166 362 1
166 364 1
166 366 1
166 367 1
166 369 1
166 370 1
166 371 1
166 373 1
166 374 1
166 375 1
166 376 1
166 379 1
166 381 1
166 384 1
166 385 1
166 386 1
166 388 1
166 389 1
166 390 1
166 396 1
166 398 1
167 169 1
167 172 1
167 173 1
167 177 1
167 179 1
167 183 1
167 184 1
167 185 1
167 187 1
167 191 1
167 192 1
167 195 1
167 198 1
167 199 1
167 209 1
167 210 1
167 212 1
167 215 1
167 216 1
167 218 1
167 220 1
167 221 1
167 222 1
167 225 1
167 227 1
167 231 1
167 233 1
167 234 1
167 235 1
167 236 1
167 238 1
167 240 1
167 241 1
167 242 1
167 243 1
167 245 1
167 246 1
167 251 1
167 253 1
167 256 1
167 257 1
167 259 1
167 260 1
167 262 1
167 265 1
167 266 1
167 269 1
167 271 1
167 272 1
167 273 1
167 274 1
167 275 1
167 276 1
167 278 1
167 279 1
167 281 1
167 283 1
167 284 1
167 285 1
167 291 1
167 293 1
167 295 1
167 296 1
167 297 1
167 298 1
167 299 1
167 300 1
167 301 1
167 302 1
167 304 1
167 311 1
167 312 1
167 318 1
167 321 1
167 323 1
167 324 1
167 332 1
167 333 1
167 335 1
167 344 1
167 345 1
167 346 1
167 347 1
167 348 1
167 353 1
167 355 1
167 357 1
167 360 1
167 361 1
167 364 1
167 365 1
167 367 1
167 371 1
167 372 1
167 376 1
167 379 1
167 380 1
167 383 1
167 386 1
167 388 1
167 390 1
167 392 1
167 394 1
167 396 1
167 400 1
168 170 1
168 172 1
168 179 1
168 180 1
168 183 1
168 184 1
168 187 1
168 189 1
168 190 1
168 192 1
168 193 1
168 194 1
168 195 1
168 196 1
168 197 1
168 198 1
168 200 1
168 201 1
168 202 1
168 205 1
168 206 1
168 210 1
168 216 1
168 218 1
168 219 1
168 220 1
168 221 1
168 222 1
168 223 1
168 224 1
168 225 1
168 230 1
168 231 1
168 237 1
168 238 1
168 239 1
168 240 1
168 242 1
168 244 1
168 246 1
168 254 1
168 255 1
168 256 1
168 259 1
168 262 1
168 263 1
168 264 1
168 265 1
168 267 1
168 268 1
168 269 1
168 270 1
168 271 1
168 272 1
168 273 1
168 275 1
168 276 1
168 277 1
168 278 1
168 279 1
168 285 1
168 286 1
168 287 1
168 291 1
168 293 1
168 295 1
168 296 1
168 298 1
168 300 1
168 302 1
168 303 1
168 305 1
168 306 1
168 307 1
168 308 1
168 310 1
168 311 1
168 313 1
168 314 1
168 315 1
168 316 1
168 317 1
168 319 1
168 320 1
168 321 1
168 325 1
168 326 1
168 327 1
168 328 1
168 329 1
168 331 1
168 333 1
168 334 1
168 336 1
168 340 1
168 341 1
168 342 1
168 344 1
168 345 1
168 346 1
168 348 1
168 349 1
168 351 1
168 353 1
168 354 1
168 355 1
168 357 1
168 358 1
168 361 1
168 362 1
168 363 1
168 365 1
168 366 1
168 367 1
168 368 1
168 369 1
168 370 1
168 372 1
168 373 1
168 377 1
168 378 1
168 379 1
168 380 1
168 384 1
168 386 1
168 387 1
168 388 1
168 392 1
168 393 1
168 394 1
168 397 1
168 400 1
169 172 1
169 173 1
169 174 1
169 177 1
169 178 1
169 182 1
169 184 1
169 185 1
169 187 1
169 190 1
169 191 1
169 193 1
169 194 1
169 195 1
169 197 1
169 198 1
169 200 1
169 202 1
169 208 1
169 209 1
169 213 1
169 214 1
169 215 1
169 216 1
169 217 1
169 222 1
169 224 1
169 225 1
169 227 1
169 229 1
169 230 1
169 231 1
169 234 1
169 236 1
169 237 1
169 238 1
169 239 1
169 240 1
169 242 1
169 243 1
169 245 1
169 246 1
169 247 1
169 250 1
169 253 1
169 254 1
169 255 1
169 257 1
169 260 1
169 263 1
169 266 1
169 268 1
169 270 1
169 271 1
169 272 1
169 273 1
169 274 1
169 275 1
169 277 1
169 280 1
169 281 1
169 282 1
169 283 1
169 287 1
169 289 1
169 291 1
169 292 1
169 294 1
169 297 1
169 303 1
169 304 1
169 305 1
169 307 1
169 311 1
169 314 1
169 315 1
169 316 1
169 319 1
169 320 1
169 322 1
169 323 1
169 324 1
169 327 1
169 329 1
169 332 1
169 336 1
169 340 1
169 341 1
169 344 1
169 346 1
169 350 1
169 352 1
169 353 1
169 354 1
169 357 1
169 362 1
169 365 1
169 366 1
169 368 1
169 369 1
169 370 1
169 371 1
169 372 1
169 373 1
169 374 1
169 378 1
169 380 1
169 381 1
169 385 1
169 386 1
169 388 1
169 389 1
169 390 1
169 392 1
169 395 1
169 396 1
169 397 1
169 399 1
169 400 1
170 171 1
170 174 1
170 175 1
170 176 1
170 177 1
170 180 1
170 181 1
170 182 1
170 184 1
170 189 1
170 191 1
170 193 1
170 196 1
170 197 1
170 199 1
170 202 1
170 208 1
170 210 1
170 211 1
170 212 1
170 213 1
170 215 1
170 216 1
170 227 1
170 229 1
170 230 1
170 231 1
170 232 1
170 234 1
170 243 1
170 244 1
170 247 1
170 248 1
170 249 1
170 250 1
170 251 1
170 252 1
170 254 1
170 255 1
170 258 1
170 260 1
170 265 1
170 266 1
170 267 1
170 268 1
170 274 1
170 276 1
170 278 1
170 281 1
170 282 1
170 283 1
170 284 1
170 285 1
170 286 1
170 287 1
170 288 1
170 291 1
170 292 1
170 295 1
170 297 1
170 298 1
170 300 1
170 301 1
170 308 1
170 311 1
170 312 1
170 314 1
170 316 1
170 319 1
170 320 1
170 321 1
170 322 1
170 325 1
170 327 1
170 328 1
170 330 1
170 331 1
170 334 1
170 336 1
170 339 1
170 341 1
170 342 1
170 344 1
170 347 1
170 348 1
170 349 1
170 350 1
170 351 1
170 355 1
170 360 1
170 361 1
170 362 1
170 363 1
170 365 1
170 366 1
170 370 1
170 371 1
170 372 1
170 374 1
170 375 1
170 376 1
170 378 1
170 380 1
170 381 1
170 386 1
170 389 1
170 390 1
170 392 1
170 393 1
170 394 1
170 396 1
170 397 1
170 399 1
171 173 1
171 174 1
171 175 1
171 177 1
171 179 1
171 180 1
171 181 1
171 182 1
171 184 1
171 185 1
171 187 1
171 188 1
171 189 1
171 193 1
171 195 1
171 197 1
171 198 1
171 205 1
171 208 1
171 209 1
171 212 1
171 213 1
171 220 1
171 221 1
171 225 1
171 226 1
171 232 1
171 234 1
171 240 1
171 241 1
171 245 1
171 246 1
171 247 1
171 248 1
171 249 1
171 250 1
171 251 1
171 252 1
171 254 1
171 255 1
171 256 1
171 257 1
171 261 1
171 262 1
171 265 1
171 267 1
171 268 1
171 269 1
171 270 1
171 274 1
171 276 1
171 278 1
171 279 1
171 282 1
171 295 1
171 296 1
171 297 1
171 298 1
171 302 1
171 304 1
171 306 1
171 307 1
171 308 1
171 309 1
171 310 1
171 312 1
171 316 1
171 318 1
171 319 1
171 320 1
171 321 1
171 325 1
171 326 1
171 327 1
171 330 1
171 332 1
171 333 1
171 334 1
171 335 1
171 337 1
171 339 1
171 341 1
171 343 1
171 345 1
171 347 1
171 349 1
171 350 1
171 351 1
171 352 1
171 353 1
171 355 1
171 359 1
171 364 1
171 367 1
171 368 1
171 370 1
171 371 1
171 373 1
171 374 1
171 375 1
171 376 1
171 377 1
171 379 1
171 380 1
171 381 1
171 382 1
171 384 1
171 385 1
171 388 1
171 390 1
171 392 1
171 394 1
171 397 1
171 399 1
172 173 1
172 174 1
172 175 1
172 176 1
172 182 1
172 183 1
172 199 1
172 200 1
172 202 1
172 206 1
172 207 1
172 208 1
172 209 1
172 210 1
172 211 1
172 213 1
172 214 1
172 216 1
172 217 1
172 220 1
172 221 1
172 227 1
172 229 1
172 232 1
172 235 1
172 237 1
172 238 1
172 240 1
172 243 1
172 244 1
172 245 1
172 247 1
172 250 1
172 253 1
172 254 1
172 257 1
172 258 1
172 259 1
172 265 1
172 267 1
172 269 1
172 270 1
172 273 1
172 274 1
172 275 1
172 276 1
172 277 1
172 278 1
172 279 1
172 285 1
172 286 1
172 287 1
172 289 1
172 291 1
172 292 1
172 293 1
172 298 1
172 301 1
172 302 1
172 304 1
172 310 1
172 312 1
172 313 1
172 314 1
172 315 1
172 316 1
172 317 1
172 319 1
172 321 1
172 322 1
172 325 1
172 330 1
172 332 1
172 333 1
172 334 1
172 336 1
172 337 1
172 338 1
172 339 1
172 340 1
172 341 1
172 344 1
172 348 1
172 349 1
172 350 1
172 351 1
172 352 1
172 353 1
172 358 1
172 360 1
172 362 1
172 363 1
172 364 1
172 366 1
172 367 1
172 369 1
172 370 1
172 373 1
172 374 1
172 375 1
172 376 1
172 378 1
172 379 1
172 381 1
172 382 1
172 383 1
172 385 1
172 386 1
172 387 1
172 391 1
172 392 1
172 393 1
172 395 1
172 399 1
172 400 1
173 175 1
173 177 1
173 178 1
173 179 1
173 180 1
173 182 1
173 186 1
173 187 1
173 188 1
173 189 1
173 190 1
173 192 1
173 193 1
173 196 1
173 197 1
173 198 1
173 202 1
173 203 1
173 205 1
173 206 1
173 208 1
173 209 1
173 210 1
173 211 1
173 212 1
173 214 1
173 215 1
173 216 1
173 217 1
173 225 1
173 226 1
173 227 1
173 228 1
173 231 1
173 236 1
173 239 1
173 240 1
173 244 1
173 246 1
173 247 1
173 250 1
173 251 1
173 254 1
173 256 1
173 261 1
173 263 1
173 264 1
173 267 1
173 268 1
173 269 1
173 273 1
173 275 1
173 278 1
173 282 1
173 283 1
173 284 1
173 285 1
173 288 1
173 290 1
173 293 1
173 294 1
173 295 1
173 299 1
173 301 1
173 304 1
173 307 1
173 309 1
173 311 1
173 315 1
173 316 1
173 319 1
173 320 1
173 321 1
173 322 1
173 323 1
173 324 1
173 325 1
173 328 1
173 329 1
173 332 1
173 336 1
173 339 1
173 341 1
173 348 1
173 350 1
173 354 1
173 355 1
173 356 1
173 359 1
173 360 1
173 362 1
173 363 1
173 364 1
173 366 1
173 368 1
173 371 1
173 376 1
173 381 1
173 382 1
173 385 1
173 387 1
173 388 1
173 389 1
173 390 1
173 391 1
173 392 1
173 395 1
173 398 1
173 399 1
174 175 1
174 176 1
174 179 1
174 180 1
174 182 1
174 183 1
174 186 1
174 189 1
174 190 1
174 191 1
174 192 1
174 196 1
174 198 1
174 200 1
174 203 1
174 207 1
174 208 1
174 209 1
174 210 1
174 212 1
174 216 1
174 217 1
174 219 1
174 220 1
174 221 1
174 222 1
174 225 1
174 228 1
174 229 1
174 231 1
174 236 1
174 237 1
174 238 1
174 242 1
174 243 1
174 244 1
174 245 1
174 247 1
174 248 1
174 254 1
174 256 1
174 257 1
174 258 1
174 259 1
174 260 1
174 261 1
174 263 1
174 264 1
174 265 1
174 266 1
174 269 1
174 270 1
174 271 1
174 277 1
174 278 1
174 280 1
174 285 1
174 287 1
174 288 1
174 289 1
174 290 1
174 292 1
174 296 1
174 298 1
174 299 1
174 300 1
174 302 1
174 303 1
174 304 1
174 307 1
174 308 1
174 309 1
174 310 1
174 312 1
174 315 1
174 317 1
174 318 1
174 320 1
174 321 1
174 322 1
174 324 1
174 325 1
174 326 1
174 328 1
174 331 1
174 332 1
174 333 1
174 336 1
174 337 1
174 342 1
174 343 1
174 344 1
174 346 1
174 347 1
174 348 1
174 349 1
174 350 1
174 351 1
174 354 1
174 355 1
174 357 1
174 359 1
174 362 1
174 363 1
174 368 1
174 369 1
174 370 1
174 371 1
174 372 1
174 374 1
174 376 1
174 380 1
174 383 1
174 385 1
174 386 1
174 388 1
174 389 1
174 391 1
174 393 1
174 394 1
174 395 1
174 396 1
174 397 1
174 398 1
174 400 1
175 176 1
175 180 1
175 181 1
175 182 1
175 183 1
175 184 1
175 185 1
175 186 1
175 187 1
175 188 1
175 189 1
175 191 1
175 193 1
175 194 1
175 198 1
175 205 1
175 206 1
175 207 1
175 208 1
175 212 1
175 213 1
175 215 1
175 216 1
175 217 1
175 218 1
175 220 1
175 221 1
175 224 1
175 227 1
175 229 1
175 234 1
175 235 1
175 236 1
175 238 1
175 241 1
175 242 1
175 245 1
175 246 1
175 247 1
175 248 1
175 249 1
175 251 1
175 253 1
175 254 1
175 256 1
175 262 1
175 267 1
175 269 1
175 271 1
175 273 1
175 274 1
175 275 1
175 276 1
175 277 1
175 279 1
175 281 1
175 283 1
175 286 1
175 289 1
175 292 1
175 294 1
175 297 1
175 298 1
175 299 1
175 301 1
175 302 1
175 303 1
175 304 1
175 306 1
175 307 1
175 308 1
175 309 1
175 312 1
175 313 1
175 314 1
175 316 1
175 317 1
175 321 1
175 325 1
175 331 1
175 333 1
175 334 1
175 335 1
175 338 1
175 341 1
175 343 1
175 344 1
175 345 1
175 347 1
175 349 1
175 350 1
175 351 1
175 352 1
175 354 1
175 355 1
175 356 1
175 369 1
175 371 1
175 372 1
175 373 1
175 374 1
175 375 1
175 376 1
175 377 1
175 382 1
175 383 1
175 385 1
175 386 1
175 387 1
175 389 1
175 393 1
175 394 1
175 396 1
175 397 1
175 398 1
175 399 1
175 400 1
176 178 1
176 179 1
176 180 1
176 184 1
176 192 1
176 193 1
176 195 1
176 197 1
176 202 1
176 204 1
176 207 1
176 209 1
176 212 1
176 216 1
176 217 1
176 218 1
176 219 1
176 220 1
176 221 1
176 223 1
176 225 1
176 226 1
176 230 1
176 231 1
176 233 1
176 234 1
176 236 1
176 238 1
176 240 1
176 245 1
176 246 1
176 247 1
176 250 1
176 252 1
176 253 1
176 257 1
176 259 1
176 262 1
176 264 1
176 267 1
176 270 1
176 276 1
176 281 1
176 282 1
176 284 1
176 285 1
176 288 1
176 289 1
176 291 1
176 293 1
176 294 1
176 295 1
176 298 1
176 299 1
176 301 1
176 302 1
176 304 1
176 306 1
176 307 1
176 310 1
176 311 1
176 312 1
176 314 1
176 315 1
176 317 1
176 318 1
176 319 1
176 320 1
176 321 1
176 323 1
176 324 1
176 326 1
176 327 1
176 331 1
176 332 1
176 333 1
176 335 1
176 336 1
176 342 1
176 344 1
176 346 1
176 347 1
176 349 1
176 350 1
176 352 1
176 353 1
176 354 1
176 357 1
176 359 1
176 360 1
176 363 1
176 365 1
176 366 1
176 368 1
176 369 1
176 375 1
176 376 1
176 378 1
176 380 1
176 383 1
176 386 1
176 388 1
176 389 1
176 391 1
176 394 1
176 395 1
176 398 1
177 182 1
177 183 1
177 185 1
177 186 1
177 189 1
177 193 1
177 194 1
177 196 1
177 197 1
177 199 1
177 201 1
177 203 1
177 205 1
177 206 1
177 208 1
177 210 1
177 214 1
177 215 1
177 216 1
177 217 1
177 218 1
177 220 1
177 223 1
177 224 1
177 226 1
177 227 1
177 231 1
177 233 1
177 238 1
177 243 1
177 247 1
177 248 1
177 249 1
177 250 1
177 254 1
177 257 1
177 258 1
177 259 1
177 264 1
177 265 1
177 266 1
177 268 1
177 271 1
177 273 1
177 274 1
177 276 1
177 277 1
177 279 1
177 280 1
177 281 1
177 288 1
177 296 1
177 301 1
177 303 1
177 304 1
177 306 1
177 308 1
177 309 1
177 311 1
177 312 1
177 315 1
177 320 1
177 321 1
177 324 1
177 325 1
177 328 1
177 329 1
177 330 1
177 332 1
177 334 1
177 337 1
177 338 1
177 340 1
177 341 1
177 347 1
177 348 1
177 349 1
177 357 1
177 360 1
177 362 1
177 365 1
177 367 1
177 370 1
177 371 1
177 373 1
177 375 1
177 377 1
177 379 1
177 380 1
177 382 1
177 384 1
177 389 1
177 391 1
177 392 1
177 394 1
177 396 1
177 398 1
177 399 1
178 179 1
178 180 1
178 181 1
178 182 1
178 185 1
178 186 1
178 189 1
178 190 1
178 192 1
178 193 1
178 194 1
178 195 1
178 196 1
178 197 1
178 205 1
178 208 1
178 209 1
178 210 1
178 212 1
178 214 1
178 215 1
178 216 1
178 220 1
178 221 1
178 223 1
178 224 1
178 228 1
178 229 1
178 231 1
178 232 1
178 233 1
178 234 1
178 236 1
178 238 1
178 242 1
178 243 1
178 244 1
178 247 1
178 248 1
178 249 1
178 251 1
178 252 1
178 253 1
178 256 1
178 261 1
178 263 1
178 264 1
178 268 1
178 269 1
178 271 1
178 273 1
178 277 1
178 278 1
178 279 1
178 281 1
178 283 1
178 284 1
178 286 1
178 288 1
178 291 1
178 293 1
178 294 1
178 295 1
178 296 1
178 297 1
178 298 1
178 300 1
178 303 1
178 304 1
178 306 1
178 309 1
178 310 1
178 312 1
178 313 1
178 314 1
178 317 1
178 321 1
178 322 1
178 324 1
178 325 1
178 328 1
178 329 1
178 330 1
178 332 1
178 333 1
178 335 1
178 338 1
178 341 1
178 342 1
178 344 1
178 345 1
178 347 1
178 349 1
178 350 1
178 352 1
178 353 1
178 354 1
178 357 1
178 358 1
178 360 1
178 361 1
178 362 1
178 364 1
178 365 1
178 371 1
178 372 1
178 373 1
178 374 1
178 379 1
178 380 1
178 383 1
178 384 1
178 388 1
178 394 1
178 396 1
178 397 1
179 180 1
179 181 1
179 182 1
179 186 1
179 187 1
179 189 1
179 196 1
179 198 1
179 200 1
179 203 1
179 204 1
179 206 1
179 207 1
179 210 1
179 211 1
179 212 1
179 213 1
179 216 1
179 218 1
179 219 1
179 222 1
179 224 1
179 230 1
179 233 1
179 235 1
179 238 1
179 244 1
179 245 1
179 246 1
179 247 1
179 252 1
179 255 1
179 257 1
179 259 1
179 260 1
179 261 1
179 263 1
179 268 1
179 270 1
179 271 1
179 274 1
179 276 1
179 279 1
179 280 1
179 282 1
179 283 1
179 284 1
179 288 1
179 292 1
179 294 1
179 296 1
179 298 1
179 303 1
179 305 1
179 307 1
179 310 1
179 312 1
179 313 1
179 314 1
179 315 1
179 316 1
179 318 1
179 321 1
179 331 1
179 334 1
179 335 1
179 337 1
179 338 1
179 339 1
179 342 1
179 343 1
179 344 1
179 345 1
179 346 1
179 348 1
179 350 1
179 351 1
179 355 1
179 356 1
179 357 1
179 358 1
179 360 1
179 362 1
179 364 1
179 366 1
179 367 1
179 370 1
179 371 1
179 374 1
179 376 1
179 378 1
179 380 1
179 381 1
179 383 1
179 384 1
179 385 1
179 386 1
179 392 1
179 396 1
179 397 1
179 400 1
180 181 1
180 182 1
180 187 1
180 191 1
180 192 1
180 193 1
180 194 1
180 198 1
180 200 1
180 202 1
180 205 1
180 209 1
180 211 1
180 213 1
180 219 1
180 220 1
180 221 1
180 226 1
180 228 1
180 230 1
180 232 1
180 236 1
180 237 1
180 243 1
180 246 1
180 248 1
180 250 1
180 252 1
180 259 1
180 260 1
180 264 1
180 267 1
180 270 1
180 272 1
180 273 1
180 274 1
180 275 1
180 276 1
180 277 1
180 278 1
180 279 1
180 280 1
180 282 1
180 283 1
180 284 1
180 286 1
180 287 1
180 290 1
180 291 1
180 298 1
180 299 1
180 300 1
180 301 1
180 302 1
180 305 1
180 309 1
180 310 1
180 314 1
180 315 1
180 316 1
180 317 1
180 318 1
180 319 1
180 320 1
180 321 1
180 322 1
180 324 1
180 325 1
180 330 1
180 332 1
180 333 1
180 334 1
180 335 1
180 337 1
180 339 1
180 340 1
180 341 1
180 342 1
180 345 1
180 346 1
180 347 1
180 348 1
180 349 1
180 350 1
180 352 1
180 353 1
180 354 1
180 358 1
180 359 1
180 362 1
180 363 1
180 365 1
180 366 1
180 370 1
180 372 1
180 373 1
180 376 1
180 380 1
180 382 1
180 383 1
180 384 1
180 386 1
180 390 1
180 391 1
180 392 1
180 393 1
180 395 1
180 396 1
180 399 1
181 187 1
181 188 1
181 190 1
181 194 1
181 195 1
181 196 1
181 197 1
181 198 1
181 202 1
181 203 1
181 205 1
181 207 1
181 212 1
181 214 1
181 215 1
181 217 1
181 218 1
181 221 1
181 223 1
181 224 1
181 225 1
181 226 1
181 228 1
181 230 1
181 231 1
181 232 1
181 233 1
181 234 1
181 235 1
181 237 1
181 238 1
181 239 1
181 241 1
181 243 1
181 244 1
181 245 1
181 246 1
181 248 1
181 251 1
181 252 1
181 253 1
181 254 1
181 255 1
181 260 1
181 261 1
181 262 1
181 266 1
181 267 1
181 273 1
181 281 1
181 282 1
181 284 1
181 285 1
181 287 1
181 288 1
181 290 1
181 292 1
181 293 1
181 295 1
181 299 1
181 300 1
181 301 1
181 302 1
181 303 1
181 304 1
181 306 1
181 311 1
181 315 1
181 316 1
181 318 1
181 322 1
181 327 1
181 329 1
181 331 1
181 333 1
181 342 1
181 343 1
181 344 1
181 345 1
181 348 1
181 349 1
181 350 1
181 359 1
181 360 1
181 365 1
181 371 1
181 372 1
181 373 1
181 376 1
181 379 1
181 382 1
181 385 1
181 386 1
181 387 1
181 388 1
181 389 1
181 391 1
181 393 1
181 394 1
181 396 1
181 397 1
181 399 1
181 400 1
182 187 1
182 190 1
182 191 1
182 192 1
182 194 1
182 200 1
182 204 1
182 206 1
182 210 1
182 211 1
182 213 1
182 214 1
182 215 1
182 220 1
182 225 1
182 226 1
182 227 1
182 228 1
182 229 1
182 230 1
182 231 1
182 232 1
182 234 1
182 237 1
182 239 1
182 244 1
182 246 1
182 248 1
182 253 1
182 256 1
182 258 1
182 259 1
182 260 1
182 261 1
182 266 1
182 267 1
182 268 1
182 273 1
182 276 1
182 281 1
182 282 1
182 284 1
182 286 1
182 289 1
182 290 1
182 291 1
182 292 1
182 295 1
182 301 1
182 303 1
182 305 1
182 308 1
182 309 1
182 310 1
182 312 1
182 319 1
182 320 1
182 325 1
182 327 1
182 328 1
182 329 1
182 334 1
182 335 1
182 337 1
182 338 1
182 339 1
182 340 1
182 341 1
182 344 1
182 348 1
182 349 1
182 350 1
182 351 1
182 356 1
182 359 1
182 360 1
182 362 1
182 364 1
182 365 1
182 367 1
182 368 1
182 370 1
182 372 1
182 373 1
182 375 1
182 377 1
182 379 1
182 381 1
182 383 1
182 385 1
182 386 1
182 388 1
182 390 1
182 391 1
182 392 1
182 399 1
183 185 1
183 187 1
183 189 1
183 191 1
183 192 1
183 193 1
183 195 1
183 197 1
183 198 1
183 199 1
183 200 1
183 201 1
183 202 1
183 205 1
183 206 1
183 207 1
183 208 1
183 210 1
183 211 1
183 223 1
183 225 1
183 227 1
183 230 1
183 232 1
183 233 1
183 237 1
183 239 1
183 242 1
183 244 1
183 245 1
183 246 1
183 247 1
183 253 1
183 255 1
183 257 1
183 260 1
183 262 1
183 263 1
183 264 1
183 265 1
183 267 1
183 268 1
183 270 1
183 271 1
183 279 1
183 282 1
183 283 1
183 284 1
183 287 1
183 288 1
183 289 1
183 294 1
183 295 1
183 296 1
183 297 1
183 299 1
183 302 1
183 303 1
183 305 1
183 306 1
183 309 1
183 313 1
183 316 1
183 322 1
183 324 1
183 325 1
183 327 1
183 328 1
183 329 1
183 331 1
183 332 1
183 335 1
183 336 1
183 340 1
183 345 1
183 352 1
183 354 1
183 356 1
183 357 1
183 358 1
183 363 1
183 365 1
183 366 1
183 368 1
183 369 1
183 371 1
183 373 1
183 374 1
183 377 1
183 380 1
183 381 1
183 382 1
183 384 1
183 387 1
183 395 1
183 396 1
183 397 1
183 398 1
183 399 1
183 400 1
184 187 1
184 188 1
184 189 1
184 190 1
184 193 1
184 194 1
184 195 1
184 196 1
184 197 1
184 201 1
184 204 1
184 206 1
184 209 1
184 210 1
184 212 1
184 213 1
184 214 1
184 216 1
184 217 1
184 219 1
184 221 1
184 222 1
184 223 1
184 224 1
184 225 1
184 226 1
184 229 1
184 230 1
184 233 1
184 235 1
184 236 1
184 241 1
184 243 1
184 245 1
184 247 1
184 248 1
184 250 1
184 254 1
184 255 1
184 260 1
184 261 1
184 264 1
184 265 1
184 268 1
184 270 1
184 271 1
184 273 1
184 274 1
184 276 1
184 279 1
184 280 1
184 281 1
184 282 1
184 283 1
184 286 1
184 288 1
184 289 1
184 290 1
184 291 1
184 292 1
184 293 1
184 294 1
184 296 1
184 298 1
184 299 1
184 302 1
184 303 1
184 304 1
184 306 1
184 307 1
184 308 1
184 313 1
184 314 1
184 318 1
184 322 1
184 323 1
184 325 1
184 327 1
184 328 1
184 329 1
184 332 1
184 333 1
184 334 1
184 335 1
184 337 1
184 338 1
184 339 1
184 340 1
184 341 1
184 342 1
184 344 1
184 345 1
184 346 1
184 348 1
184 351 1
184 353 1
184 354 1
184 355 1
184 356 1
184 357 1
184 360 1
184 361 1
184 362 1
184 367 1
184 368 1
184 369 1
184 371 1
184 372 1
184 376 1
184 377 1
184 378 1
184 379 1
184 380 1
184 381 1
184 382 1
184 384 1
184 386 1
184 390 1
184 391 1
184 392 1
184 396 1
184 398 1
184 399 1
185 187 1
185 188 1
185 189 1
185 190 1
185 192 1
185 194 1
185 196 1
185 197 1
185 198 1
185 202 1
185 203 1
185 204 1
185 207 1
185 208 1
185 209 1
185 210 1
185 211 1
185 212 1
185 214 1
185 221 1
185 222 1
185 223 1
185 224 1
185 226 1
185 227 1
185 228 1
185 229 1
185 230 1
185 233 1
185 234 1
185 236 1
185 238 1
185 239 1
185 242 1
185 243 1
185 244 1
185 248 1
185 251 1
185 254 1
185 255 1
185 258 1
185 261 1
185 262 1
185 263 1
185 265 1
185 266 1
185 268 1
185 270 1
185 272 1
185 276 1
185 277 1
185 279 1
185 280 1
185 281 1
185 282 1
185 284 1
185 288 1
185 289 1
185 290 1
185 291 1
185 294 1
185 295 1
185 296 1
185 299 1
185 300 1
185 302 1
185 306 1
185 308 1
185 311 1
185 312 1
185 313 1
185 314 1
185 315 1
185 316 1
185 317 1
185 321 1
185 323 1
185 325 1
185 326 1
185 327 1
185 328 1
185 330 1
185 333 1
185 334 1
185 336 1
185 338 1
185 341 1
185 342 1
185 345 1
185 346 1
185 351 1
185 352 1
185 354 1
185 357 1
185 358 1
185 359 1
185 360 1
185 363 1
185 365 1
185 367 1
185 368 1
185 369 1
185 370 1
185 372 1
185 373 1
185 376 1
185 377 1
185 381 1
185 382 1
185 383 1
185 385 1
185 386 1
185 389 1
185 394 1
185 397 1
185 399 1
185 400 1
186 193 1
186 195 1
186 196 1
186 199 1
186 202 1
186 203 1
186 204 1
186 205 1
186 206 1
186 207 1
186 208 1
186 210 1
186 211 1
186 212 1
186 213 1
186 215 1
186 216 1
186 218 1
186 219 1
186 221 1
186 222 1
186 223 1
186 226 1
186 229 1
186 230 1
186 235 1
186 242 1
186 243 1
186 244 1
186 247 1
186 249 1
186 251 1
186 252 1
186 255 1
186 256 1
186 258 1
186 259 1
186 260 1
186 261 1
186 262 1
186 266 1
186 277 1
186 278 1
186 280 1
186 282 1
186 284 1
186 292 1
186 295 1
186 300 1
186 301 1
186 302 1
186 303 1
186 304 1
186 306 1
186 308 1
186 309 1
186 310 1
186 311 1
186 312 1
186 313 1
186 314 1
186 315 1
186 317 1
186 318 1
186 320 1
186 321 1
186 322 1
186 323 1
186 324 1
186 326 1
186 328 1
186 330 1
186 332 1
186 333 1
186 334 1
186 335 1
186 336 1
186 337 1
186 338 1
186 339 1
186 341 1
186 346 1
186 349 1
186 350 1
186 352 1
186 354 1
186 355 1
186 356 1
186 357 1
186 358 1
186 360 1
186 361 1
186 363 1
186 372 1
186 373 1
186 374 1
186 375 1
186 376 1
186 377 1
186 379 1
186 380 1
186 381 1
186 382 1
186 384 1
186 385 1
186 387 1
186 388 1
186 390 1
186 392 1
186 394 1
186 398 1
186 400 1
187 188 1
187 189 1
187 190 1
187 191 1
187 192 1
187 193 1
187 196 1
187 204 1
187 205 1
187 206 1
187 207 1
187 208 1
187 209 1
187 211 1
187 212 1
187 213 1
187 217 1
187 218 1
187 221 1
187 222 1
187 226 1
187 227 1
187 229 1
187 231 1
187 232 1
187 234 1
187 241 1
187 242 1
187 245 1
187 247 1
187 250 1
187 251 1
187 252 1
187 253 1
187 255 1
187 256 1
187 257 1
187 258 1
187 259 1
187 261 1
187 262 1
187 266 1
187 268 1
187 269 1
187 275 1
187 279 1
187 280 1
187 284 1
187 285 1
187 289 1
187 293 1
187 298 1
187 299 1
187 300 1
187 301 1
187 302 1
187 306 1
187 309 1
187 310 1
187 312 1
187 316 1
187 318 1
187 319 1
187 320 1
187 321 1
187 322 1
187 327 1
187 329 1
187 332 1
187 335 1
187 337 1
187 338 1
187 339 1
187 340 1
187 341 1
187 342 1
187 343 1
187 344 1
187 346 1
187 348 1
187 350 1
187 351 1
187 353 1
187 354 1
187 358 1
187 359 1
187 363 1
187 364 1
187 366 1
187 369 1
187 370 1
187 373 1
187 374 1
187 375 1
187 377 1
187 378 1
187 379 1
187 380 1
187 381 1
187 384 1
187 386 1
187 389 1
187 390 1
187 392 1
187 393 1
187 395 1
187 397 1
187 398 1
187 399 1
188 189 1
188 190 1
188 191 1
188 192 1
188 195 1
188 196 1
188 199 1
188 201 1
188 202 1
188 203 1
188 204 1
188 206 1
188 208 1
188 209 1
188 211 1
188 212 1
188 213 1
188 216 1
188 218 1
188 220 1
188 222 1
188 224 1
188 225 1
188 226 1
188 228 1
188 233 1
188 234 1
188 235 1
188 237 1
188 238 1
188 240 1
188 242 1
188 243 1
188 246 1
188 247 1
188 249 1
188 250 1
188 251 1
188 252 1
188 256 1
188 258 1
188 259 1
188 261 1
188 263 1
188 264 1
188 265 1
188 267 1
188 268 1
188 270 1
188 272 1
188 273 1
188 275 1
188 276 1
188 277 1
188 279 1
188 281 1
188 282 1
188 286 1
188 291 1
188 295 1
188 296 1
188 297 1
188 298 1
188 299 1
188 301 1
188 303 1
188 306 1
188 310 1
188 312 1
188 313 1
188 314 1
188 316 1
188 320 1
188 322 1
188 326 1
188 328 1
188 329 1
188 330 1
188 331 1
188 333 1
188 334 1
188 335 1
188 338 1
188 341 1
188 342 1
188 344 1
188 346 1
188 348 1
188 349 1
188 350 1
188 351 1
188 352 1
188 354 1
188 356 1
188 357 1
188 361 1
188 363 1
188 364 1
188 367 1
188 368 1
188 370 1
188 372 1
188 374 1
188 376 1
188 378 1
188 380 1
188 382 1
188 383 1
188 384 1
188 385 1
188 386 1
188 389 1
188 390 1
188 392 1
188 393 1
188 397 1
188 398 1
188 399 1
188 400 1
189 191 1
189 192 1
189 193 1
189 197 1
189 198 1
189 204 1
189 205 1
189 207 1
189 208 1
189 209 1
189 210 1
189 214 1
189 216 1
189 223 1
189 224 1
189 225 1
189 226 1
189 229 1
189 230 1
189 231 1
189 232 1
189 233 1
189 234 1
189 236 1
189 237 1
189 239 1
189 240 1
189 241 1
189 242 1
189 246 1
189 247 1
189 248 1
189 249 1
189 251 1
189 256 1
189 259 1
189 260 1
189 261 1
189 262 1
189 264 1
189 266 1
189 269 1
189 270 1
189 272 1
189 273 1
189 277 1
189 279 1
189 283 1
189 284 1
189 285 1
189 286 1
189 289 1
189 291 1
189 292 1
189 293 1
189 297 1
189 299 1
189 300 1
189 302 1
189 303 1
189 304 1
189 305 1
189 306 1
189 307 1
189 309 1
189 311 1
189 313 1
189 315 1
189 316 1
189 319 1
189 320 1
189 321 1
189 322 1
189 325 1
189 326 1
189 327 1
189 328 1
189 329 1
189 331 1
189 335 1
189 336 1
189 341 1
189 344 1
189 345 1
189 346 1
189 348 1
189 349 1
189 353 1
189 354 1
189 355 1
189 356 1
189 357 1
189 358 1
189 359 1
189 360 1
189 363 1
189 365 1
189 367 1
189 369 1
189 375 1
189 376 1
189 380 1
189 382 1
189 385 1
189 389 1
189 392 1
189 393 1
189 394 1
189 395 1
189 396 1
189 397 1
189 398 1
189 399 1
189 400 1
190 191 1
190 192 1
190 193 1
190 194 1
190 196 1
190 197 1
190 199 1
190 200 1
190 203 1
190 205 1
190 206 1
190 210 1
190 213 1
190 214 1
190 215 1
190 217 1
190 218 1
190 219 1
190 227 1
190 228 1
190 230 1
190 231 1
190 235 1
190 238 1
190 239 1
190 241 1
190 242 1
190 245 1
190 249 1
190 251 1
190 253 1
190 254 1
190 256 1
190 257 1
190 262 1
190 264 1
190 266 1
190 267 1
190 269 1
190 271 1
190 274 1
190 275 1
190 277 1
190 279 1
190 283 1
190 284 1
190 286 1
190 288 1
190 290 1
190 291 1
190 293 1
190 295 1
190 298 1
190 299 1
190 303 1
190 304 1
190 305 1
190 308 1
190 310 1
190 311 1
190 312 1
190 314 1
190 315 1
190 320 1
190 321 1
190 323 1
190 324 1
190 326 1
190 327 1
190 328 1
190 329 1
190 331 1
190 332 1
190 333 1
190 334 1
190 335 1
190 337 1
190 338 1
190 339 1
190 341 1
190 342 1
190 345 1
190 346 1
190 348 1
190 349 1
190 350 1
190 351 1
190 352 1
190 353 1
190 360 1
190 361 1
190 363 1
190 365 1
190 366 1
190 367 1
190 368 1
190 369 1
190 370 1
190 373 1
190 378 1
190 382 1
190 383 1
190 387 1
190 390 1
190 393 1
190 395 1
190 397 1
191 192 1
191 194 1
191 195 1
191 196 1
191 198 1
191 199 1
191 200 1
191 201 1
191 202 1
191 205 1
191 206 1
191 207 1
191 208 1
191 212 1
191 216 1
191 218 1
191 219 1
191 221 1
191 225 1
191 226 1
191 227 1
191 228 1
191 229 1
191 230 1
191 231 1
191 235 1
191 237 1
191 238 1
191 239 1
191 241 1
191 243 1
191 245 1
191 247 1
191 248 1
191 260 1
191 261 1
191 262 1
191 272 1
191 273 1
191 274 1
191 275 1
191 281 1
191 285 1
191 286 1
191 289 1
191 292 1
191 294 1
191 295 1
191 296 1
191 297 1
191 299 1
191 300 1
191 301 1
191 302 1
191 303 1
191 305 1
191 307 1
191 309 1
191 310 1
191 314 1
191 317 1
191 318 1
191 321 1
191 323 1
191 325 1
191 326 1
191 327 1
191 328 1
191 329 1
191 330 1
191 331 1
191 332 1
191 335 1
191 337 1
191 342 1
191 346 1
191 347 1
191 348 1
191 350 1
191 353 1
191 356 1
191 361 1
191 363 1
191 365 1
191 369 1
191 370 1
191 371 1
191 375 1
191 376 1
191 377 1
191 380 1
191 381 1
191 382 1
191 384 1
191 385 1
191 389 1
191 390 1
191 394 1
191 395 1
191 396 1
191 397 1
191 398 1
191 400 1
192 193 1
192 194 1
192 195 1
192 196 1
192 197 1
192 202 1
192 207 1
192 209 1
192 210 1
192 212 1
192 213 1
192 216 1
192 218 1
192 221 1
192 223 1
192 226 1
192 227 1
192 228 1
192 231 1
192 236 1
192 237 1
192 239 1
192 240 1
192 241 1
192 244 1
192 245 1
192 249 1
192 250 1
192 253 1
192 255 1
192 256 1
192 257 1
192 258 1
192 259 1
192 260 1
192 261 1
192 262 1
192 264 1
192 265 1
192 266 1
192 268 1
192 269 1
192 272 1
192 273 1
192 276 1
192 279 1
192 281 1
192 283 1
192 284 1
192 287 1
192 288 1
192 291 1
192 292 1
192 294 1
192 295 1
192 296 1
192 301 1
192 302 1
192 303 1
192 304 1
192 305 1
192 306 1
192 307 1
192 308 1
192 310 1
192 312 1
192 313 1
192 314 1
192 315 1
192 318 1
192 322 1
192 325 1
192 329 1
192 334 1
192 336 1
192 339 1
192 341 1
192 342 1
192 344 1
192 348 1
192 349 1
192 351 1
192 352 1
192 354 1
192 355 1
192 356 1
192 357 1
192 358 1
192 360 1
192 363 1
192 365 1
192 367 1
192 369 1
192 370 1
192 371 1
192 374 1
192 376 1
192 377 1
192 378 1
192 380 1
192 381 1
192 385 1
192 386 1
192 388 1
192 389 1
192 392 1
192 395 1
192 397 1
192 398 1
193 196 1
193 197 1
193 202 1
193 203 1
193 204 1
193 205 1
193 206 1
193 207 1
193 208 1
193 209 1
193 210 1
193 211 1
193 212 1
193 218 1
193 220 1
193 222 1
193 224 1
193 227 1
193 228 1
193 230 1
193 233 1
193 237 1
193 240 1
193 241 1
193 246 1
193 248 1
193 252 1
193 257 1
193 258 1
193 260 1
193 261 1
193 266 1
193 267 1
193 269 1
193 270 1
193 271 1
193 272 1
193 275 1
193 277 1
193 278 1
193 280 1
193 285 1
193 286 1
193 293 1
193 294 1
193 298 1
193 300 1
193 301 1
193 310 1
193 313 1
193 316 1
193 318 1
193 319 1
193 320 1
193 321 1
193 323 1
193 324 1
193 325 1
193 326 1
193 327 1
193 328 1
193 329 1
193 331 1
193 332 1
193 333 1
193 335 1
193 336 1
193 341 1
193 344 1
193 345 1
193 346 1
193 348 1
193 354 1
193 357 1
193 358 1
193 359 1
193 360 1
193 362 1
193 363 1
193 364 1
193 366 1
193 367 1
193 368 1
193 370 1
193 371 1
193 372 1
193 375 1
193 376 1
193 379 1
193 382 1
193 383 1
193 384 1
193 385 1
193 386 1
193 387 1
193 388 1
193 389 1
193 390 1
193 391 1
193 392 1
193 394 1
193 395 1
193 396 1
194 196 1
194 200 1
194 204 1
194 205 1
194 207 1
194 209 1
194 211 1
194 212 1
194 218 1
194 219 1
194 220 1
194 222 1
194 230 1
194 232 1
194 236 1
194 237 1
194 238 1
194 240 1
194 246 1
194 248 1
194 250 1
194 252 1
194 253 1
194 255 1
194 256 1
194 257 1
194 258 1
194 261 1
194 263 1
194 264 1
194 266 1
194 270 1
194 271 1
194 272 1
194 273 1
194 274 1
194 275 1
194 279 1
194 280 1
194 284 1
194 285 1
194 287 1
194 290 1
194 292 1
194 293 1
194 301 1
194 304 1
194 305 1
194 306 1
194 307 1
194 316 1
194 318 1
194 322 1
194 325 1
194 328 1
194 329 1
194 330 1
194 332 1
194 333 1
194 336 1
194 338 1
194 341 1
194 343 1
194 346 1
194 347 1
194 348 1
194 350 1
194 352 1
194 353 1
194 355 1
194 361 1
194 363 1
194 364 1
194 365 1
194 366 1
194 367 1
194 368 1
194 370 1
194 372 1
194 373 1
194 374 1
194 375 1
194 378 1
194 380 1
194 381 1
194 382 1
194 385 1
194 386 1
194 387 1
194 389 1
194 390 1
194 392 1
194 394 1
194 395 1
194 397 1
194 400 1
195 198 1
195 199 1
195 200 1
195 201 1
195 205 1
195 206 1
195 209 1
195 210 1
195 212 1
195 213 1
195 217 1
195 219 1
195 220 1
195 226 1
195 227 1
195 229 1
195 233 1
195 234 1
195 235 1
195 238 1
195 241 1
195 242 1
195 243 1
195 245 1
195 247 1
195 248 1
195 249 1
195 252 1
195 253 1
195 254 1
195 256 1
195 257 1
195 258 1
195 262 1
195 264 1
195 266 1
195 268 1
195 269 1
195 270 1
195 274 1
195 278 1
195 279 1
195 280 1
195 284 1
195 287 1
195 288 1
195 290 1
195 291 1
195 294 1
195 295 1
195 296 1
195 297 1
195 298 1
195 299 1
195 301 1
195 302 1
195 304 1
195 305 1
195 306 1
195 307 1
195 308 1
195 310 1
195 314 1
195 318 1
195 319 1
195 322 1
195 324 1
195 325 1
195 327 1
195 332 1
195 333 1
195 334 1
195 335 1
195 338 1
195 339 1
195 343 1
195 344 1
195 346 1
195 351 1
195 352 1
195 353 1
195 354 1
195 355 1
195 357 1
195 362 1
195 363 1
195 364 1
195 365 1
195 368 1
195 369 1
195 379 1
195 380 1
195 386 1
195 389 1
195 390 1
195 393 1
195 394 1
195 396 1
196 198 1
196 200 1
196 202 1
196 205 1
196 206 1
196 207 1
196 211 1
196 220 1
196 225 1
196 226 1
196 227 1
196 228 1
196 229 1
196 232 1
196 233 1
196 234 1
196 236 1
196 241 1
196 242 1
196 244 1
196 245 1
196 246 1
196 248 1
196 250 1
196 251 1
196 253 1
196 254 1
196 255 1
196 256 1
196 257 1
196 259 1
196 260 1
196 263 1
196 265 1
196 266 1
196 267 1
196 268 1
196 270 1
196 272 1
196 274 1
196 275 1
196 279 1
196 281 1
196 283 1
196 286 1
196 289 1
196 290 1
196 291 1
196 293 1
196 295 1
196 299 1
196 300 1
196 303 1
196 305 1
196 306 1
196 307 1
196 308 1
196 309 1
196 313 1
196 314 1
196 315 1
196 316 1
196 318 1
196 319 1
196 322 1
196 323 1
196 328 1
196 329 1
196 332 1
196 336 1
196 337 1
196 338 1
196 342 1
196 343 1
196 344 1
196 345 1
196 352 1
196 355 1
196 358 1
196 359 1
196 361 1
196 363 1
196 364 1
196 368 1
196 369 1
196 370 1
196 372 1
196 373 1
196 374 1
196 375 1
196 378 1
196 382 1
196 383 1
196 385 1
196 387 1
196 389 1
196 392 1
196 395 1
196 398 1
197 198 1
197 202 1
197 203 1
197 204 1
197 205 1
197 206 1
197 207 1
197 210 1
197 211 1
197 215 1
197 216 1
197 220 1
197 221 1
197 224 1
197 225 1
197 228 1
197 229 1
197 237 1
197 238 1
197 240 1
197 241 1
197 242 1
197 244 1
197 245 1
197 247 1
197 249 1
197 250 1
197 251 1
197 255 1
197 256 1
197 258 1
197 259 1
197 262 1
197 263 1
197 266 1
197 268 1
197 269 1
197 271 1
197 278 1
197 280 1
197 281 1
197 283 1
197 284 1
197 286 1
197 289 1
197 291 1
197 292 1
197 297 1
197 299 1
197 301 1
197 302 1
197 303 1
197 305 1
197 306 1
197 310 1
197 312 1
197 313 1
197 315 1
197 316 1
197 318 1
197 321 1
197 322 1
197 324 1
197 328 1
197 329 1
197 332 1
197 333 1
197 334 1
197 335 1
197 336 1
197 337 1
197 340 1
197 341 1
197 342 1
197 343 1
197 354 1
197 357 1
197 360 1
197 362 1
197 364 1
197 367 1
197 370 1
197 372 1
197 373 1
197 374 1
197 376 1
197 379 1
197 380 1
197 381 1
197 383 1
197 384 1
197 385 1
197 386 1
197 387 1
197 388 1
197 391 1
197 393 1
197 394 1
197 397 1
197 400 1
198 199 1
198 201 1
198 202 1
198 208 1
198 210 1
198 212 1
198 213 1
198 215 1
198 216 1
198 218 1
198 219 1
198 220 1
198 223 1
198 224 1
198 227 1
198 230 1
198 231 1
198 234 1
198 238 1
198 241 1
198 242 1
198 246 1
198 247 1
198 249 1
198 252 1
198 253 1
198 254 1
198 255 1
198 256 1
198 260 1
198 261 1
198 262 1
198 263 1
198 269 1
198 270 1
198 271 1
198 274 1
198 275 1
198 278 1
198 279 1
198 282 1
198 284 1
198 286 1
198 287 1
198 289 1
198 290 1
198 292 1
198 295 1
198 296 1
198 301 1
198 302 1
198 303 1
198 308 1
198 309 1
198 310 1
198 311 1
198 314 1
198 315 1
198 316 1
198 317 1
198 324 1
198 328 1
198 331 1
198 334 1
198 337 1
198 338 1
198 340 1
198 341 1
198 342 1
198 343 1
198 344 1
198 345 1
198 346 1
198 347 1
198 350 1
198 351 1
198 354 1
198 355 1
198 356 1
198 358 1
198 359 1
198 360 1
198 362 1
198 363 1
198 364 1
198 367 1
198 368 1
198 369 1
198 371 1
198 373 1
198 374 1
198 376 1
198 379 1
198 382 1
198 383 1
198 385 1
198 388 1
198 390 1
198 392 1
198 396 1
199 202 1
199 206 1
199 209 1
199 210 1
199 214 1
199 216 1
199 217 1
199 219 1
199 220 1
199 224 1
199 226 1
199 231 1
199 234 1
199 238 1
199 241 1
199 243 1
199 244 1
199 245 1
199 246 1
199 248 1
199 249 1
199 256 1
199 257 1
199 260 1
199 261 1
199 262 1
199 264 1
199 266 1
199 268 1
199 272 1
199 273 1
199 274 1
199 275 1
199 276 1
199 277 1
199 280 1
199 281 1
199 282 1
199 283 1
199 285 1
199 286 1
199 287 1
199 288 1
199 291 1
199 292 1
199 293 1
199 294 1
199 295 1
199 298 1
199 300 1
199 301 1
199 307 1
199 308 1
199 309 1
199 313 1
199 316 1
199 322 1
199 323 1
199 327 1
199 328 1
199 329 1
199 330 1
199 332 1
199 334 1
199 336 1
199 339 1
199 340 1
199 347 1
199 348 1
199 350 1
199 351 1
199 352 1
199 353 1
199 357 1
199 358 1
199 359 1
199 360 1
199 361 1
199 364 1
199 365 1
199 367 1
199 368 1
199 371 1
199 372 1
199 374 1
199 375 1
199 376 1
199 380 1
199 382 1
199 384 1
199 387 1
199 390 1
199 391 1
199 392 1
199 393 1
199 394 1
199 396 1
199 400 1
200 203 1
200 209 1
200 211 1
200 212 1
200 215 1
200 224 1
200 226 1
200 229 1
200 230 1
200 232 1
200 234 1
200 237 1
200 240 1
200 241 1
200 242 1
200 244 1
200 245 1
200 246 1
200 247 1
200 251 1
200 254 1
200 258 1
200 259 1
200 260 1
200 262 1
200 263 1
200 264 1
200 265 1
200 266 1
200 267 1
200 268 1
200 270 1
200 272 1
200 273 1
200 274 1
200 277 1
200 279 1
200 280 1
200 282 1
200 284 1
200 286 1
200 287 1
200 288 1
200 290 1
200 291 1
200 292 1
200 293 1
200 298 1
200 299 1
200 301 1
200 305 1
200 307 1
200 310 1
200 312 1
200 314 1
200 319 1
200 320 1
200 321 1
200 322 1
200 325 1
200 326 1
200 329 1
200 333 1
200 334 1
200 336 1
200 337 1
200 341 1
200 342 1
200 343 1
200 344 1
200 348 1
200 351 1
200 352 1
200 353 1
200 355 1
200 356 1
200 357 1
200 359 1
200 361 1
200 362 1
200 365 1
200 366 1
200 367 1
200 369 1
200 371 1
200 372 1
200 373 1
200 378 1
200 379 1
200 381 1
200 386 1
200 387 1
200 392 1
200 394 1
200 396 1
201 203 1
201 205 1
201 207 1
201 209 1
201 211 1
201 213 1
201 216 1
201 217 1
201 219 1
201 229 1
201 230 1
201 233 1
201 236 1
201 238 1
201 239 1
201 241 1
201 242 1
201 252 1
201 254 1
201 255 1
201 256 1
201 257 1
201 259 1
201 260 1
201 261 1
201 263 1
201 265 1
201 266 1
201 269 1
201 275 1
201 277 1
201 279 1
201 282 1
201 283 1
201 284 1
201 285 1
201 286 1
201 288 1
201 289 1
201 294 1
201 295 1
201 296 1
201 297 1
201 298 1
201 299 1
201 303 1
201 306 1
201 310 1
201 312 1
201 313 1
201 314 1
201 319 1
201 324 1
201 326 1
201 327 1
201 328 1
201 329 1
201 330 1
201 332 1
201 333 1
201 335 1
201 337 1
201 341 1
201 342 1
201 343 1
201 344 1
201 345 1
201 347 1
201 348 1
201 350 1
201 352 1
201 355 1
201 359 1
201 360 1
201 363 1
201 364 1
201 370 1
201 375 1
201 376 1
201 378 1
201 379 1
201 380 1
201 381 1
201 382 1
201 383 1
201 384 1
201 385 1
201 387 1
201 390 1
201 391 1
201 392 1
201 396 1
201 397 1
201 398 1
201 399 1
201 400 1
202 205 1
202 207 1
202 208 1
202 209 1
202 210 1
202 214 1
202 216 1
202 217 1
202 220 1
202 222 1
202 226 1
202 227 1
202 228 1
202 233 1
202 236 1
202 237 1
202 238 1
202 239 1
202 241 1
202 242 1
202 243 1
202 245 1
202 251 1
202 253 1
202 255 1
202 256 1
202 257 1
202 259 1
202 262 1
202 266 1
202 268 1
202 270 1
202 280 1
202 281 1
202 284 1
202 286 1
202 287 1
202 289 1
202 293 1
202 294 1
202 295 1
202 298 1
202 299 1
202 303 1
202 304 1
202 306 1
202 308 1
202 315 1
202 316 1
202 319 1
202 325 1
202 326 1
202 328 1
202 332 1
202 334 1
202 335 1
202 336 1
202 337 1
202 338 1
202 342 1
202 344 1
202 346 1
202 353 1
202 354 1
202 355 1
202 356 1
202 358 1
202 360 1
202 361 1
202 362 1
202 363 1
202 365 1
202 366 1
202 367 1
202 368 1
202 369 1
202 370 1
202 371 1
202 372 1
202 373 1
202 375 1
202 376 1
202 378 1
202 382 1
202 383 1
202 387 1
202 388 1
202 389 1
202 390 1
202 391 1
202 392 1
202 393 1
202 394 1
202 395 1
202 399 1
202 400 1
203 205 1
203 206 1
203 208 1
203 210 1
203 211 1
203 215 1
203 216 1
203 217 1
203 218 1
203 223 1
203 225 1
203 226 1
203 227 1
203 231 1
203 232 1
203 233 1
203 234 1
203 236 1
203 240 1
203 250 1
203 253 1
203 255 1
203 256 1
203 257 1
203 258 1
203 259 1
203 260 1
203 262 1
203 263 1
203 266 1
203 267 1
203 268 1
203 269 1
203 270 1
203 272 1
203 273 1
203 274 1
203 277 1
203 280 1
203 281 1
203 284 1
203 288 1
203 291 1
203 293 1
203 294 1
203 298 1
203 299 1
203 303 1
203 305 1
203 306 1
203 308 1
203 311 1
203 313 1
203 315 1
203 316 1
203 319 1
203 321 1
203 322 1
203 324 1
203 326 1
203 327 1
203 332 1
203 333 1
203 335 1
203 336 1
203 340 1
203 341 1
203 343 1
203 346 1
203 347 1
203 349 1
203 350 1
203 351 1
203 352 1
203 356 1
203 357 1
203 358 1
203 359 1
203 363 1
203 364 1
203 365 1
203 366 1
203 369 1
203 370 1
203 371 1
203 373 1
203 377 1
203 380 1
203 385 1
203 386 1
203 387 1
203 390 1
203 392 1
203 395 1
203 397 1
204 206 1
204 207 1
204 208 1
204 209 1
204 210 1
204 211 1
204 212 1
204 217 1
204 218 1
204 219 1
204 222 1
204 223 1
204 224 1
204 226 1
204 227 1
204 228 1
204 231 1
204 232 1
204 233 1
204 234 1
204 236 1
204 238 1
204 239 1
204 240 1
204 241 1
204 243 1
204 244 1
204 245 1
204 249 1
204 250 1
204 251 1
204 255 1
204 256 1
204 258 1
204 261 1
204 263 1
204 264 1
204 265 1
204 269 1
204 270 1
204 274 1
204 276 1
204 277 1
204 280 1
204 283 1
204 284 1
204 286 1
204 288 1
204 290 1
204 291 1
204 293 1
204 294 1
204 295 1
204 296 1
204 297 1
204 298 1
204 299 1
204 300 1
204 301 1
204 302 1
204 303 1
204 304 1
204 307 1
204 309 1
204 311 1
204 312 1
204 316 1
204 317 1
204 318 1
204 321 1
204 322 1
204 324 1
204 325 1
204 326 1
204 329 1
204 334 1
204 336 1
204 338 1
204 339 1
204 340 1
204 341 1
204 345 1
204 346 1
204 347 1
204 348 1
204 349 1
204 350 1
204 351 1
204 352 1
204 353 1
204 358 1
204 359 1
204 360 1
204 361 1
204 362 1
204 365 1
204 367 1
204 369 1
204 370 1
204 371 1
204 372 1
204 373 1
204 375 1
204 376 1
204 379 1
204 380 1
204 384 1
204 385 1
204 386 1
204 388 1
204 391 1
204 394 1
204 396 1
204 397 1
204 399 1
204 400 1
205 206 1
205 207 1
205 209 1
205 210 1
205 214 1
205 215 1
205 217 1
205 220 1
205 224 1
205 228 1
205 233 1
205 236 1
205 237 1
205 238 1
205 239 1
205 241 1
205 242 1
205 243 1
205 244 1
205 246 1
205 247 1
205 253 1
205 256 1
205 258 1
205 259 1
205 260 1
205 261 1
205 262 1
205 263 1
205 265 1
205 267 1
205 268 1
205 270 1
205 272 1
205 273 1
205 274 1
205 275 1
205 277 1
205 278 1
205 280 1
205 284 1
205 285 1
205 287 1
205 288 1
205 289 1
205 291 1
205 294 1
205 295 1
205 296 1
205 297 1
205 298 1
205 299 1
205 301 1
205 302 1
205 306 1
205 308 1
205 309 1
205 310 1
205 311 1
205 314 1
205 315 1
205 316 1
205 318 1
205 319 1
205 320 1
205 322 1
205 323 1
205 326 1
205 330 1
205 332 1
205 336 1
205 338 1
205 339 1
205 341 1
205 342 1
205 344 1
205 347 1
205 349 1
205 350 1
205 355 1
205 356 1
205 357 1
205 358 1
205 361 1
205 365 1
205 367 1
205 368 1
205 369 1
205 370 1
205 371 1
205 379 1
205 381 1
205 382 1
205 385 1
205 387 1
205 388 1
205 389 1
205 390 1
205 391 1
205 394 1
205 397 1
205 399 1
205 400 1
206 207 1
206 208 1
206 210 1
206 217 1
206 218 1
206 219 1
206 222 1
206 228 1
206 231 1
206 232 1
206 245 1
206 247 1
206 251 1
206 252 1
206 254 1
206 255 1
206 257 1
206 258 1
206 262 1
206 264 1
206 267 1
206 269 1
206 272 1
206 273 1
206 277 1
206 278 1
206 279 1
206 286 1
206 287 1
206 290 1
206 291 1
206 292 1
206 293 1
206 294 1
206 296 1
206 298 1
206 299 1
206 300 1
206 304 1
206 305 1
206 306 1
206 310 1
206 311 1
206 314 1
206 316 1
206 317 1
206 321 1
206 322 1
206 323 1
206 324 1
206 325 1
206 326 1
206 328 1
206 329 1
206 331 1
206 332 1
206 336 1
206 337 1
206 344 1
206 345 1
206 346 1
206 348 1
206 349 1
206 351 1
206 352 1
206 356 1
206 358 1
206 359 1
206 360 1
206 361 1
206 362 1
206 364 1
206 365 1
206 366 1
206 368 1
206 371 1
206 372 1
206 377 1
206 378 1
206 380 1
206 382 1
206 383 1
206 386 1
206 390 1
206 391 1
206 392 1
206 395 1
206 398 1
206 400 1
207 210 1
207 211 1
207 212 1
207 215 1
207 216 1
207 221 1
207 222 1
207 224 1
207 225 1
207 228 1
207 232 1
207 233 1
207 234 1
207 235 1
207 236 1
207 237 1
207 238 1
207 243 1
207 245 1
207 248 1
207 249 1
207 251 1
207 252 1
207 254 1
207 255 1
207 256 1
207 258 1
207 259 1
207 261 1
207 262 1
207 264 1
207 266 1
207 267 1
207 269 1
207 271 1
207 272 1
207 276 1
207 277 1
207 279 1
207 282 1
207 284 1
207 286 1
207 287 1
207 288 1
207 296 1
207 300 1
207 302 1
207 303 1
207 306 1
207 308 1
207 309 1
207 310 1
207 315 1
207 316 1
207 319 1
207 321 1
207 322 1
207 323 1
207 324 1
207 335 1
207 337 1
207 338 1
207 340 1
207 341 1
207 344 1
207 345 1
207 346 1
207 347 1
207 348 1
207 355 1
207 359 1
207 361 1
207 363 1
207 364 1
207 367 1
207 369 1
207 370 1
207 371 1
207 374 1
207 377 1
207 378 1
207 382 1
207 385 1
207 386 1
207 391 1
207 392 1
207 396 1
207 398 1
207 399 1
208 209 1
208 211 1
208 214 1
208 216 1
208 217 1
208 218 1
208 219 1
208 220 1
208 222 1
208 223 1
208 225 1
208 227 1
208 228 1
208 232 1
208 233 1
208 239 1
208 240 1
208 245 1
208 246 1
208 248 1
208 250 1
208 252 1
208 254 1
208 255 1
208 259 1
208 260 1
208 261 1
208 262 1
208 264 1
208 266 1
208 267 1
208 269 1
208 275 1
208 277 1
208 278 1
208 279 1
208 281 1
208 283 1
208 289 1
208 290 1
208 291 1
208 292 1
208 293 1
208 296 1
208 299 1
208 302 1
208 303 1
208 304 1
208 306 1
208 309 1
208 313 1
208 314 1
208 316 1
208 318 1
208 323 1
208 324 1
208 327 1
208 328 1
208 332 1
208 334 1
208 335 1
208 336 1
208 337 1
208 339 1
208 345 1
208 346 1
208 347 1
208 348 1
208 350 1
208 351 1
208 352 1
208 353 1
208 354 1
208 355 1
208 357 1
208 360 1
208 363 1
208 364 1
208 368 1
208 371 1
208 372 1
208 374 1
208 375 1
208 377 1
208 379 1
208 380 1
208 382 1
208 383 1
208 384 1
208 385 1
208 392 1
208 394 1
208 395 1
208 396 1
208 398 1
209 212 1
209 215 1
209 217 1
209 218 1
209 220 1
209 224 1
209 229 1
209 231 1
209 233 1
209 234 1
209 237 1
209 239 1
209 240 1
209 242 1
209 243 1
209 244 1
209 245 1
209 250 1
209 251 1
209 253 1
209 259 1
209 260 1
209 261 1
209 265 1
209 270 1
209 272 1
209 280 1
209 288 1
209 289 1
209 290 1
209 291 1
209 293 1
209 296 1
209 297 1
209 298 1
209 301 1
209 303 1
209 308 1
209 309 1
209 311 1
209 312 1
209 313 1
209 314 1
209 315 1
209 318 1
209 319 1
209 320 1
209 322 1
209 325 1
209 326 1
209 327 1
209 330 1
209 332 1
209 335 1
209 336 1
209 340 1
209 341 1
209 342 1
209 346 1
209 347 1
209 349 1
209 352 1
209 356 1
209 357 1
209 358 1
209 361 1
209 364 1
209 370 1
209 372 1
209 373 1
209 376 1
209 378 1
209 382 1
209 383 1
209 387 1
209 389 1
209 390 1
209 392 1
209 396 1
209 397 1
209 398 1
209 400 1
210 213 1
210 214 1
210 215 1
210 216 1
210 217 1
210 223 1
210 225 1
210 226 1
210 228 1
210 229 1
210 231 1
210 233 1
210 234 1
210 235 1
210 236 1
210 237 1
210 239 1
210 240 1
210 242 1
210 243 1
210 244 1
210 245 1
210 246 1
210 247 1
210 249 1
210 250 1
210 251 1
210 252 1
210 254 1
210 255 1
210 256 1
210 257 1
210 259 1
210 260 1
210 263 1
210 264 1
210 266 1
210 267 1
210 268 1
210 269 1
210 276 1
210 277 1
210 278 1
210 281 1
210 282 1
210 284 1
210 285 1
210 287 1
210 290 1
210 291 1
210 292 1
210 293 1
210 296 1
210 297 1
210 299 1
210 300 1
210 302 1
210 308 1
210 312 1
210 315 1
210 316 1
210 318 1
210 319 1
210 320 1
210 324 1
210 325 1
210 326 1
210 327 1
210 328 1
210 329 1
210 331 1
210 332 1
210 333 1
210 334 1
210 336 1
210 339 1
210 342 1
210 344 1
210 346 1
210 348 1
210 351 1
210 354 1
210 358 1
210 359 1
210 361 1
210 362 1
210 363 1
210 364 1
210 365 1
210 366 1
210 367 1
210 368 1
210 370 1
210 375 1
210 376 1
210 382 1
210 383 1
210 384 1
210 385 1
210 386 1
210 387 1
210 390 1
210 395 1
210 397 1
210 398 1
211 215 1
211 216 1
211 219 1
211 220 1
211 221 1
211 223 1
211 225 1
211 232 1
211 234 1
211 240 1
211 244 1
211 245 1
211 246 1
211 247 1
211 249 1
211 250 1
211 251 1
211 253 1
211 254 1
211 255 1
211 258 1
211 259 1
211 264 1
211 265 1
211 266 1
211 270 1
211 271 1
211 272 1
211 274 1
211 281 1
211 287 1
211 291 1
211 293 1
211 295 1
211 297 1
211 301 1
211 303 1
211 304 1
211 307 1
211 308 1
211 311 1
211 312 1
211 313 1
211 316 1
211 318 1
211 323 1
211 325 1
211 326 1
211 329 1
211 330 1
211 331 1
211 340 1
211 342 1
211 343 1
211 346 1
211 348 1
211 349 1
211 350 1
211 353 1
211 354 1
211 356 1
211 358 1
211 359 1
211 362 1
211 363 1
211 365 1
211 366 1
211 367 1
211 369 1
211 370 1
211 371 1
211 373 1
211 374 1
211 375 1
211 378 1
211 379 1
211 382 1
211 385 1
211 387 1
211 390 1
211 394 1
211 395 1
211 399 1
212 215 1
212 217 1
212 221 1
212 222 1
212 225 1
212 226 1
212 227 1
212 230 1
212 233 1
212 234 1
212 236 1
212 240 1
212 241 1
212 242 1
212 244 1
212 246 1
212 247 1
212 249 1
212 251 1
212 252 1
212 253 1
212 254 1
212 257 1
212 258 1
212 259 1
212 260 1
212 262 1
212 263 1
212 264 1
212 265 1
212 266 1
212 267 1
212 268 1
212 271 1
212 272 1
212 273 1
212 274 1
212 282 1
212 285 1
212 287 1
212 289 1
212 291 1
212 294 1
212 296 1
212 297 1
212 299 1
212 300 1
212 306 1
212 308 1
212 310 1
212 311 1
212 312 1
212 315 1
212 319 1
212 321 1
212 322 1
212 323 1
212 324 1
212 326 1
212 327 1
212 328 1
212 329 1
212 332 1
212 333 1
212 334 1
212 335 1
212 336 1
212 341 1
212 343 1
212 346 1
212 347 1
212 349 1
212 352 1
212 354 1
212 357 1
212 360 1
212 362 1
212 363 1
212 364 1
212 367 1
212 368 1
212 369 1
212 370 1
212 371 1
212 373 1
212 374 1
212 376 1
212 378 1
212 379 1
212 383 1
212 387 1
212 390 1
212 391 1
212 392 1
212 393 1
212 396 1
212 397 1
213 214 1
213 219 1
213 221 1
213 222 1
213 224 1
213 225 1
213 227 1
213 228 1
213 229 1
213 231 1
213 232 1
213 234 1
213 236 1
213 240 1
213 246 1
213 247 1
213 248 1
213 249 1
213 251 1
213 252 1
213 253 1
213 254 1
213 255 1
213 260 1
213 262 1
213 263 1
213 264 1
213 266 1
213 267 1
213 268 1
213 270 1
213 271 1
213 275 1
213 277 1
213 280 1
213 282 1
213 286 1
213 287 1
213 288 1
213 292 1
213 294 1
213 296 1
213 297 1
213 298 1
213 301 1
213 302 1
213 303 1
213 305 1
213 307 1
213 308 1
213 309 1
213 310 1
213 314 1
213 316 1
213 317 1
213 318 1
213 320 1
213 322 1
213 323 1
213 325 1
213 326 1
213 327 1
213 328 1
213 329 1
213 330 1
213 331 1
213 333 1
213 334 1
213 337 1
213 339 1
213 341 1
213 345 1
213 346 1
213 348 1
213 349 1
213 350 1
213 351 1
213 352 1
213 355 1
213 357 1
213 358 1
213 359 1
213 360 1
213 362 1
213 363 1
213 364 1
213 369 1
213 371 1
213 377 1
213 379 1
213 381 1
213 387 1
213 389 1
213 390 1
213 391 1
213 392 1
213 394 1
213 395 1
213 396 1
213 399 1
213 400 1
214 223 1
214 225 1
214 226 1
214 227 1
214 228 1
214 230 1
214 231 1
214 235 1
214 236 1
214 238 1
214 239 1
214 241 1
214 242 1
214 245 1
214 247 1
214 248 1
214 249 1
214 256 1
214 258 1
214 259 1
214 261 1
214 262 1
214 264 1
214 265 1
214 267 1
214 270 1
214 271 1
214 272 1
214 273 1
214 274 1
214 278 1
214 285 1
214 286 1
214 288 1
214 289 1
214 290 1
214 292 1
214 293 1
214 294 1
214 295 1
214 296 1
214 297 1
214 298 1
214 299 1
214 300 1
214 304 1
214 308 1
214 311 1
214 313 1
214 315 1
214 317 1
214 318 1
214 320 1
214 321 1
214 322 1
214 326 1
214 327 1
214 330 1
214 331 1
214 332 1
214 336 1
214 337 1
214 338 1
214 341 1
214 343 1
214 344 1
214 351 1
214 353 1
214 354 1
214 355 1
214 357 1
214 358 1
214 363 1
214 364 1
214 365 1
214 368 1
214 369 1
214 370 1
214 371 1
214 372 1
214 377 1
214 380 1
214 381 1
214 382 1
214 383 1
214 384 1
214 385 1
214 386 1
214 391 1
214 392 1
214 393 1
214 397 1
214 398 1
215 216 1
215 217 1
215 218 1
215 219 1
215 222 1
215 223 1
215 224 1
215 226 1
215 231 1
215 232 1
215 236 1
215 238 1
215 242 1
215 244 1
215 247 1
215 248 1
215 254 1
215 255 1
215 256 1
215 257 1
215 259 1
215 260 1
215 261 1
215 262 1
215 263 1
215 264 1
215 269 1
215 270 1
215 271 1
215 272 1
215 273 1
215 274 1
215 275 1
215 276 1
215 277 1
215 278 1
215 279 1
215 282 1
215 283 1
215 284 1
215 285 1
215 286 1
215 289 1
215 290 1
215 293 1
215 296 1
215 298 1
215 299 1
215 303 1
215 305 1
215 306 1
215 307 1
215 308 1
215 311 1
215 315 1
215 316 1
215 317 1
215 320 1
215 324 1
215 325 1
215 326 1
215 328 1
215 331 1
215 334 1
215 337 1
215 339 1
215 341 1
215 342 1
215 343 1
215 344 1
215 346 1
215 347 1
215 349 1
215 351 1
215 352 1
215 355 1
215 357 1
215 359 1
215 360 1
215 362 1
215 364 1
215 365 1
215 366 1
215 367 1
215 370 1
215 372 1
215 373 1
215 374 1
215 375 1
215 376 1
215 379 1
215 382 1
215 383 1
215 384 1
215 387 1
215 388 1
215 389 1
215 390 1
215 391 1
215 392 1
215 393 1
216 218 1
216 220 1
216 222 1
216 224 1
216 226 1
216 227 1
216 228 1
216 229 1
216 230 1
216 231 1
216 232 1
216 234 1
216 235 1
216 236 1
216 241 1
216 242 1
216 244 1
216 246 1
216 247 1
216 250 1
216 252 1
216 253 1
216 255 1
216 256 1
216 260 1
216 263 1
216 265 1
216 267 1
216 268 1
216 269 1
216 271 1
216 277 1
216 278 1
216 279 1
216 281 1
216 282 1
216 284 1
216 286 1
216 290 1
216 293 1
216 295 1
216 301 1
216 304 1
216 311 1
216 314 1
216 315 1
216 318 1
216 319 1
216 320 1
216 321 1
216 323 1
216 324 1
216 328 1
216 329 1
216 331 1
216 332 1
216 333 1
216 334 1
216 335 1
216 338 1
216 340 1
216 342 1
216 343 1
216 347 1
216 348 1
216 353 1
216 355 1
216 356 1
216 357 1
216 358 1
216 360 1
216 364 1
216 365 1
216 366 1
216 369 1
216 371 1
216 372 1
216 374 1
216 376 1
216 378 1
216 379 1
216 382 1
216 383 1
216 386 1
216 387 1
216 391 1
216 392 1
216 394 1
216 395 1
216 397 1
216 398 1
216 399 1
217 227 1
217 228 1
217 229 1
217 230 1
217 232 1
217 233 1
217 234 1
217 235 1
217 238 1
217 239 1
217 242 1
217 243 1
217 245 1
217 246 1
217 247 1
217 248 1
217 249 1
217 254 1
217 257 1
217 258 1
217 259 1
217 260 1
217 261 1
217 263 1
217 264 1
217 265 1
217 267 1
217 270 1
217 274 1
217 275 1
217 277 1
217 278 1
217 284 1
217 285 1
217 286 1
217 288 1
217 289 1
217 294 1
217 295 1
217 298 1
217 302 1
217 303 1
217 304 1
217 307 1
217 310 1
217 313 1
217 314 1
217 316 1
217 322 1
217 327 1
217 329 1
217 330 1
217 331 1
217 332 1
217 335 1
217 336 1
217 337 1
217 339 1
217 340 1
217 344 1
217 345 1
217 350 1
217 354 1
217 355 1
217 356 1
217 360 1
217 362 1
217 363 1
217 365 1
217 369 1
217 372 1
217 377 1
217 378 1
217 379 1
217 380 1
217 381 1
217 384 1
217 386 1
217 390 1
217 391 1
217 395 1
217 397 1
217 398 1
217 399 1
218 221 1
218 222 1
218 225 1
218 227 1
218 228 1
218 229 1
218 230 1
218 231 1
218 234 1
218 235 1
218 236 1
218 240 1
218 242 1
218 244 1
218 245 1
218 246 1
218 247 1
218 248 1
218 251 1
218 252 1
218 253 1
218 255 1
218 256 1
218 258 1
218 264 1
218 267 1
218 270 1
218 272 1
218 273 1
218 275 1
218 276 1
218 278 1
218 281 1
218 286 1
218 288 1
218 289 1
218 290 1
218 291 1
218 294 1
218 295 1
218 299 1
218 304 1
218 305 1
218 306 1
218 308 1
218 310 1
218 312 1
218 313 1
218 318 1
218 319 1
218 322 1
218 325 1
218 326 1
218 327 1
218 328 1
218 336 1
218 339 1
218 345 1
218 346 1
218 352 1
218 353 1
218 355 1
218 356 1
218 359 1
218 361 1
218 362 1
218 363 1
218 366 1
218 371 1
218 374 1
218 376 1
218 377 1
218 378 1
218 379 1
218 383 1
218 387 1
218 389 1
218 391 1
218 392 1
218 395 1
218 396 1
218 398 1
218 399 1
218 400 1
219 221 1
219 222 1
219 224 1
219 233 1
219 238 1
219 239 1
219 241 1
219 243 1
219 250 1
219 252 1
219 253 1
219 254 1
219 257 1
219 258 1
219 260 1
219 261 1
219 262 1
219 263 1
219 264 1
219 265 1
219 267 1
219 270 1
219 272 1
219 275 1
219 276 1
219 279 1
219 284 1
219 285 1
219 288 1
219 289 1
219 292 1
219 297 1
219 300 1
219 303 1
219 304 1
219 308 1
219 310 1
219 311 1
219 314 1
219 316 1
219 319 1
219 321 1
219 323 1
219 324 1
219 327 1
219 329 1
219 330 1
219 331 1
219 332 1
219 334 1
219 336 1
219 337 1
219 338 1
219 343 1
219 344 1
219 347 1
219 351 1
219 356 1
219 357 1
219 358 1
219 359 1
219 361 1
219 362 1
219 366 1
219 367 1
219 371 1
219 372 1
219 373 1
219 374 1
219 376 1
219 377 1
219 384 1
219 385 1
219 391 1
219 396 1
219 397 1
219 399 1
220 221 1
220 223 1
220 225 1
220 228 1
220 229 1
220 230 1
220 231 1
220 232 1
220 233 1
220 235 1
220 237 1
220 239 1
220 244 1
220 245 1
220 246 1
220 250 1
220 251 1
220 252 1
220 254 1
220 257 1
220 260 1
220 261 1
220 264 1
220 267 1
220 272 1
220 273 1
220 274 1
220 277 1
220 279 1
220 280 1
220 283 1
220 284 1
220 285 1
220 286 1
220 288 1
220 294 1
220 295 1
220 296 1
220 297 1
220 298 1
220 299 1
220 301 1
220 303 1
220 304 1
220 307 1
220 309 1
220 311 1
220 312 1
220 313 1
220 314 1
220 315 1
220 323 1
220 324 1
220 328 1
220 329 1
220 332 1
220 333 1
220 334 1
220 338 1
220 340 1
220 343 1
220 344 1
220 345 1
220 347 1
220 351 1
220 352 1
220 355 1
220 356 1
220 357 1
220 359 1
220 362 1
220 363 1
220 365 1
220 368 1
220 369 1
220 370 1
220 372 1
220 373 1
220 374 1
220 375 1
220 376 1
220 378 1
220 379 1
220 380 1
220 381 1
220 382 1
220 383 1
220 385 1
220 387 1
220 388 1
220 391 1
220 392 1
220 393 1
220 394 1
220 395 1
220 397 1
220 399 1
220 400 1
221 222 1
221 230 1
221 231 1
221 234 1
221 237 1
221 239 1
221 241 1
221 242 1
221 243 1
221 244 1
221 246 1
221 248 1
221 250 1
221 251 1
221 252 1
221 253 1
221 254 1
221 257 1
221 261 1
221 263 1
221 265 1
221 266 1
221 272 1
221 273 1
221 278 1
221 281 1
221 282 1
221 289 1
221 291 1
221 295 1
221 298 1
221 301 1
221 302 1
221 304 1
221 306 1
221 307 1
221 310 1
221 312 1
221 313 1
221 314 1
221 317 1
221 321 1
221 323 1
221 324 1
221 325 1
221 327 1
221 328 1
221 331 1
221 332 1
221 337 1
221 340 1
221 342 1
221 343 1
221 344 1
221 347 1
221 352 1
221 355 1
221 356 1
221 357 1
221 358 1
221 360 1
221 361 1
221 363 1
221 364 1
221 368 1
221 369 1
221 371 1
221 372 1
221 374 1
221 375 1
221 377 1
221 379 1
221 381 1
221 384 1
221 387 1
221 389 1
221 391 1
221 392 1
221 393 1
221 394 1
221 395 1
221 396 1
221 397 1
221 398 1
221 399 1
222 224 1
222 226 1
222 227 1
222 228 1
222 230 1
222 231 1
222 232 1
222 233 1
222 234 1
222 235 1
222 238 1
222 241 1
222 242 1
222 244 1
222 245 1
222 246 1
222 248 1
222 249 1
222 252 1
222 253 1
222 254 1
222 255 1
222 256 1
222 258 1
222 263 1
222 265 1
222 266 1
222 270 1
222 273 1
222 274 1
222 278 1
222 279 1
222 281 1
222 284 1
222 286 1
222 288 1
222 290 1
222 292 1
222 293 1
222 295 1
222 296 1
222 297 1
222 299 1
222 301 1
222 305 1
222 306 1
222 307 1
222 308 1
222 313 1
222 315 1
222 319 1
222 321 1
222 323 1
222 324 1
222 326 1
222 328 1
222 329 1
222 330 1
222 331 1
222 333 1
222 336 1
222 337 1
222 339 1
222 340 1
222 341 1
222 342 1
222 345 1
222 347 1
222 348 1
222 352 1
222 353 1
222 355 1
222 356 1
222 357 1
222 358 1
222 361 1
222 364 1
222 366 1
222 369 1
222 370 1
222 371 1
222 373 1
222 375 1
222 381 1
222 382 1
222 385 1
222 386 1
222 387 1
222 389 1
222 392 1
222 393 1
222 394 1
222 396 1
222 397 1
222 398 1
222 399 1
223 225 1
223 226 1
223 227 1
223 228 1
223 232 1
223 233 1
223 236 1
223 237 1
223 238 1
223 240 1
223 241 1
223 242 1
223 243 1
223 245 1
223 247 1
223 248 1
223 249 1
223 250 1
223 254 1
223 255 1
223 258 1
223 260 1
223 264 1
223 265 1
223 266 1
223 267 1
223 268 1
223 269 1
223 270 1
223 278 1
223 279 1
223 280 1
223 284 1
223 285 1
223 286 1
223 288 1
223 289 1
223 291 1
223 292 1
223 294 1
223 295 1
223 297 1
223 299 1
223 301 1
223 303 1
223 306 1
223 308 1
223 309 1
223 311 1
223 314 1
223 317 1
223 319 1
223 322 1
223 324 1
223 326 1
223 330 1
223 331 1
223 337 1
223 338 1
223 340 1
223 342 1
223 351 1
223 352 1
223 353 1
223 354 1
223 358 1
223 359 1
223 360 1
223 363 1
223 366 1
223 367 1
223 369 1
223 370 1
223 371 1
223 372 1
223 373 1
223 374 1
223 381 1
223 382 1
223 383 1
223 384 1
223 385 1
223 387 1
223 388 1
223 389 1
223 390 1
223 393 1
223 395 1
223 396 1
223 398 1
223 399 1
223 400 1
224 225 1
224 226 1
224 233 1
224 234 1
224 235 1
224 236 1
224 238 1
224 240 1
224 243 1
224 245 1
224 247 1
224 249 1
224 251 1
224 252 1
224 254 1
224 256 1
224 258 1
224 259 1
224 260 1
224 265 1
224 267 1
224 269 1
224 270 1
224 272 1
224 276 1
224 277 1
224 278 1
224 283 1
224 285 1
224 287 1
224 289 1
224 290 1
224 291 1
224 292 1
224 298 1
224 300 1
224 301 1
224 302 1
224 303 1
224 304 1
224 306 1
224 308 1
224 310 1
224 311 1
224 313 1
224 314 1
224 315 1
224 317 1
224 318 1
224 320 1
224 321 1
224 323 1
224 324 1
224 326 1
224 327 1
224 332 1
224 333 1
224 334 1
224 335 1
224 336 1
224 339 1
224 340 1
224 341 1
224 342 1
224 347 1
224 349 1
224 351 1
224 354 1
224 355 1
224 356 1
224 358 1
224 359 1
224 360 1
224 361 1
224 362 1
224 363 1
224 364 1
224 367 1
224 368 1
224 371 1
224 372 1
224 373 1
224 378 1
224 380 1
224 386 1
224 387 1
224 389 1
224 390 1
224 392 1
224 394 1
224 396 1
224 398 1
224 399 1
225 227 1
225 230 1
225 231 1
225 233 1
225 234 1
225 235 1
225 236 1
225 237 1
225 239 1
225 242 1
225 243 1
225 244 1
225 246 1
225 247 1
225 248 1
225 250 1
225 253 1
225 255 1
225 256 1
225 260 1
225 262 1
225 263 1
225 266 1
225 267 1
225 269 1
225 270 1
225 272 1
225 276 1
225 277 1
225 279 1
225 281 1
225 282 1
225 286 1
225 291 1
225 294 1
225 296 1
225 299 1
225 301 1
225 303 1
225 304 1
225 307 1
225 312 1
225 319 1
225 320 1
225 321 1
225 322 1
225 326 1
225 328 1
225 329 1
225 331 1
225 334 1
225 336 1
225 337 1
225 345 1
225 347 1
225 349 1
225 351 1
225 352 1
225 354 1
225 355 1
225 363 1
225 364 1
225 365 1
225 366 1
225 368 1
225 369 1
225 371 1
225 373 1
225 374 1
225 375 1
225 376 1
225 381 1
225 382 1
225 383 1
225 384 1
225 385 1
225 386 1
225 389 1
225 391 1
225 393 1
225 395 1
225 398 1
225 400 1
226 228 1
226 231 1
226 232 1
226 233 1
226 234 1
226 236 1
226 238 1
226 239 1
226 240 1
226 241 1
226 242 1
226 243 1
226 244 1
226 248 1
226 250 1
226 252 1
226 255 1
226 258 1
226 261 1
226 262 1
226 263 1
226 264 1
226 265 1
226 267 1
226 268 1
226 270 1
226 271 1
226 272 1
226 276 1
226 277 1
226 278 1
226 279 1
226 281 1
226 282 1
226 284 1
226 285 1
226 286 1
226 288 1
226 289 1
226 291 1
226 292 1
226 294 1
226 296 1
226 299 1
226 301 1
226 303 1
226 304 1
226 305 1
226 307 1
226 309 1
226 311 1
226 313 1
226 314 1
226 320 1
226 321 1
226 324 1
226 325 1
226 326 1
226 327 1
226 328 1
226 329 1
226 330 1
226 331 1
226 334 1
226 336 1
226 337 1
226 338 1
226 342 1
226 343 1
226 344 1
226 346 1
226 348 1
226 354 1
226 357 1
226 361 1
226 363 1
226 364 1
226 365 1
226 367 1
226 368 1
226 369 1
226 371 1
226 372 1
226 373 1
226 374 1
226 375 1
226 377 1
226 378 1
226 379 1
226 384 1
226 386 1
226 388 1
226 389 1
226 393 1
226 394 1
226 396 1
226 398 1
227 229 1
227 230 1
227 231 1
227 232 1
227 233 1
227 236 1
227 239 1
227 240 1
227 241 1
227 242 1
227 243 1
227 245 1
227 246 1
227 247 1
227 249 1
227 251 1
227 252 1
227 253 1
227 255 1
227 258 1
227 261 1
227 263 1
227 264 1
227 265 1
227 269 1
227 271 1
227 273 1
227 275 1
227 276 1
227 278 1
227 279 1
227 281 1
227 283 1
227 285 1
227 286 1
227 287 1
227 288 1
227 289 1
227 292 1
227 293 1
227 295 1
227 296 1
227 297 1
227 299 1
227 305 1
227 307 1
227 308 1
227 309 1
227 310 1
227 311 1
227 312 1
227 313 1
227 314 1
227 316 1
227 317 1
227 320 1
227 321 1
227 322 1
227 323 1
227 324 1
227 326 1
227 328 1
227 329 1
227 330 1
227 331 1
227 332 1
227 336 1
227 339 1
227 341 1
227 342 1
227 343 1
227 344 1
227 345 1
227 348 1
227 349 1
227 350 1
227 351 1
227 355 1
227 357 1
227 358 1
227 360 1
227 361 1
227 362 1
227 364 1
227 365 1
227 366 1
227 367 1
227 369 1
227 370 1
227 373 1
227 375 1
227 377 1
227 378 1
227 382 1
227 384 1
227 389 1
227 391 1
227 392 1
227 393 1
227 395 1
227 396 1
227 397 1
227 400 1
228 230 1
228 232 1
228 234 1
228 236 1
228 237 1
228 239 1
228 246 1
228 249 1
228 251 1
228 252 1
228 253 1
228 254 1
228 255 1
228 258 1
228 264 1
228 271 1
228 272 1
228 273 1
228 274 1
228 275 1
228 276 1
228 281 1
228 283 1
228 285 1
228 286 1
228 287 1
228 288 1
228 289 1
228 290 1
228 291 1
228 293 1
228 294 1
228 295 1
228 298 1
228 300 1
228 302 1
228 304 1
228 305 1
228 306 1
228 310 1
228 312 1
228 313 1
228 315 1
228 317 1
228 319 1
228 320 1
228 321 1
228 322 1
228 323 1
228 324 1
228 327 1
228 328 1
228 333 1
228 335 1
228 336 1
228 338 1
228 339 1
228 342 1
228 343 1
228 348 1
228 349 1
228 351 1
228 352 1
228 353 1
228 359 1
228 362 1
228 366 1
228 367 1
228 369 1
228 370 1
228 376 1
228 377 1
228 378 1
228 379 1
228 381 1
228 383 1
228 389 1
228 391 1
228 393 1
228 396 1
228 397 1
228 399 1
228 400 1
229 230 1
229 235 1
229 236 1
229 237 1
229 240 1
229 241 1
229 243 1
229 245 1
229 247 1
229 248 1
229 249 1
229 250 1
229 251 1
229 252 1
229 253 1
229 254 1
229 257 1
229 262 1
229 263 1
229 264 1
229 265 1
229 267 1
229 269 1
229 273 1
229 275 1
229 280 1
229 281 1
229 282 1
229 283 1
229 285 1
229 286 1
229 287 1
229 291 1
229 292 1
229 293 1
229 297 1
229 299 1
229 303 1
229 310 1
229 312 1
229 313 1
229 314 1
229 317 1
229 318 1
229 320 1
229 324 1
229 326 1
229 330 1
229 333 1
229 334 1
229 335 1
229 338 1
229 339 1
229 341 1
229 346 1
229 348 1
229 349 1
229 350 1
229 351 1
229 352 1
229 353 1
229 354 1
229 357 1
229 360 1
229 362 1
229 365 1
229 366 1
229 368 1
229 369 1
229 370 1
229 372 1
229 375 1
229 378 1
229 379 1
229 380 1
229 384 1
229 386 1
229 389 1
229 392 1
229 393 1
229 396 1
230 232 1
230 233 1
230 241 1
230 242 1
230 243 1
230 244 1
230 245 1
230 247 1
230 248 1
230 251 1
230 252 1
230 254 1
230 255 1
230 259 1
230 260 1
230 261 1
230 264 1
230 268 1
230 269 1
230 273 1
230 274 1
230 277 1
230 278 1
230 279 1
230 282 1
230 283 1
230 285 1
230 286 1
230 287 1
230 288 1
230 290 1
230 291 1
230 292 1
230 293 1
230 295 1
230 297 1
230 298 1
230 299 1
230 301 1
230 304 1
230 305 1
230 306 1
230 308 1
230 310 1
230 313 1
230 315 1
230 317 1
230 318 1
230 326 1
230 328 1
230 331 1
230 332 1
230 335 1
230 337 1
230 338 1
230 339 1
230 341 1
230 343 1
230 347 1
230 348 1
230 350 1
230 353 1
230 355 1
230 357 1
230 358 1
230 359 1
230 360 1
230 361 1
230 362 1
230 363 1
230 364 1
230 367 1
230 369 1
230 370 1
230 373 1
230 374 1
230 375 1
230 376 1
230 379 1
230 382 1
230 383 1
230 385 1
230 388 1
230 392 1
230 395 1
231 233 1
231 234 1
231 235 1
231 238 1
231 239 1
231 240 1
231 241 1
231 243 1
231 244 1
231 245 1
231 246 1
231 247 1
231 253 1
231 256 1
231 257 1
231 259 1
231 261 1
231 265 1
231 267 1
231 270 1
231 271 1
231 272 1
231 273 1
231 274 1
231 276 1
231 277 1
231 278 1
231 279 1
231 284 1
231 289 1
231 291 1
231 292 1
231 294 1
231 296 1
231 301 1
231 306 1
231 307 1
231 308 1
231 310 1
231 312 1
231 316 1
231 317 1
231 319 1
231 320 1
231 324 1
231 326 1
231 327 1
231 328 1
231 329 1
231 330 1
231 333 1
231 336 1
231 337 1
231 339 1
231 342 1
231 343 1
231 346 1
231 347 1
231 348 1
231 350 1
231 351 1
231 352 1
231 354 1
231 356 1
231 358 1
231 361 1
231 366 1
231 373 1
231 375 1
231 376 1
231 378 1
231 379 1
231 383 1
231 384 1
231 388 1
231 391 1
231 392 1
231 393 1
231 394 1
231 396 1
231 397 1
231 398 1
231 400 1
232 233 1
232 234 1
232 235 1
232 237 1
232 238 1
232 240 1
232 247 1
232 248 1
232 250 1
232 252 1
232 255 1
232 256 1
232 257 1
232 259 1
232 260 1
232 261 1
232 262 1
232 265 1
232 267 1
232 269 1
232 272 1
232 275 1
232 276 1
232 278 1
232 281 1
232 282 1
232 284 1
232 285 1
232 286 1
232 287 1
232 288 1
232 289 1
232 290 1
232 295 1
232 296 1
232 297 1
232 301 1
232 303 1
232 304 1
232 306 1
232 309 1
232 310 1
232 311 1
232 314 1
232 317 1
232 318 1
232 319 1
232 321 1
232 322 1
232 323 1
232 324 1
232 327 1
232 328 1
232 329 1
232 331 1
232 334 1
232 336 1
232 338 1
232 340 1
232 342 1
232 344 1
232 345 1
232 347 1
232 352 1
232 354 1
232 355 1
232 356 1
232 358 1
232 360 1
232 361 1
232 365 1
232 367 1
232 369 1
232 370 1
232 372 1
232 373 1
232 375 1
232 377 1
232 379 1
232 381 1
232 383 1
232 384 1
232 386 1
232 390 1
232 393 1
232 396 1
232 399 1
232 400 1
233 234 1
233 235 1
233 236 1
233 237 1
233 241 1
233 242 1
233 243 1
233 244 1
233 246 1
233 247 1
233 249 1
233 253 1
233 257 1
233 260 1
233 261 1
233 264 1
233 267 1
233 268 1
233 269 1
233 273 1
233 274 1
233 276 1
233 285 1
233 286 1
233 288 1
233 289 1
233 290 1
233 292 1
233 297 1
233 303 1
233 304 1
233 306 1
233 307 1
233 308 1
233 309 1
233 310 1
233 311 1
233 315 1
233 316 1
233 317 1
233 318 1
233 320 1
233 321 1
233 323 1
233 324 1
233 325 1
233 328 1
233 330 1
233 331 1
233 341 1
233 346 1
233 347 1
233 349 1
233 352 1
233 353 1
233 354 1
233 356 1
233 357 1
233 358 1
233 362 1
233 363 1
233 366 1
233 367 1
233 369 1
233 370 1
233 372 1
233 373 1
233 374 1
233 375 1
233 377 1
233 378 1
233 379 1
233 380 1
233 382 1
233 385 1
233 386 1
233 387 1
233 388 1
233 390 1
233 391 1
233 393 1
233 395 1
233 397 1
233 398 1
233 399 1
233 400 1
234 235 1
234 237 1
234 238 1
234 239 1
234 241 1
234 242 1
234 244 1
234 246 1
234 248 1
234 249 1
234 253 1
234 257 1
234 260 1
234 264 1
234 266 1
234 267 1
234 268 1
234 270 1
234 274 1
234 275 1
234 279 1
234 280 1
234 285 1
234 286 1
234 289 1
234 290 1
234 292 1
234 294 1
234 295 1
234 297 1
234 298 1
234 302 1
234 307 1
234 309 1
234 310 1
234 313 1
234 314 1
234 318 1
234 319 1
234 321 1
234 324 1
234 325 1
234 326 1
234 330 1
234 332 1
234 334 1
234 338 1
234 339 1
234 340 1
234 341 1
234 343 1
234 344 1
234 345 1
234 351 1
234 352 1
234 354 1
234 356 1
234 358 1
234 360 1
234 363 1
234 366 1
234 367 1
234 369 1
234 371 1
234 374 1
234 378 1
234 379 1
234 381 1
234 383 1
234 387 1
234 388 1
234 389 1
234 390 1
234 391 1
234 392 1
234 397 1
234 398 1
235 238 1
235 239 1
235 244 1
235 245 1
235 247 1
235 250 1
235 251 1
235 253 1
235 255 1
235 256 1
235 257 1
235 258 1
235 259 1
235 260 1
235 263 1
235 264 1
235 266 1
235 267 1
235 268 1
235 269 1
235 271 1
235 274 1
235 275 1
235 279 1
235 284 1
235 291 1
235 298 1
235 299 1
235 302 1
235 304 1
235 306 1
235 310 1
235 312 1
235 314 1
235 316 1
235 317 1
235 318 1
235 319 1
235 320 1
235 321 1
235 324 1
235 325 1
235 328 1
235 331 1
235 332 1
235 333 1
235 335 1
235 336 1
235 337 1
235 338 1
235 341 1
235 344 1
235 345 1
235 348 1
235 349 1
235 351 1
235 352 1
235 354 1
235 358 1
235 361 1
235 366 1
235 371 1
235 372 1
235 373 1
235 374 1
235 375 1
235 376 1
235 377 1
235 380 1
235 383 1
235 384 1
235 386 1
235 391 1
235 394 1
235 395 1
235 398 1
235 400 1
236 238 1
236 239 1
236 240 1
236 242 1
236 243 1
236 245 1
236 250 1
236 253 1
236 260 1
236 261 1
236 262 1
236 263 1
236 265 1
236 268 1
236 271 1
236 272 1
236 273 1
236 276 1
236 279 1
236 284 1
236 286 1
236 288 1
236 292 1
236 294 1
236 296 1
236 298 1
236 301 1
236 302 1
236 304 1
236 305 1
236 308 1
236 309 1
236 312 1
236 314 1
236 315 1
236 317 1
236 318 1
236 320 1
236 323 1
236 326 1
236 327 1
236 329 1
236 331 1
236 333 1
236 334 1
236 335 1
236 336 1
236 339 1
236 340 1
236 342 1
236 343 1
236 344 1
236 345 1
236 349 1
236 351 1
236 352 1
236 358 1
236 359 1
236 360 1
236 361 1
236 362 1
236 364 1
236 365 1
236 368 1
236 371 1
236 372 1
236 376 1
236 379 1
236 384 1
236 385 1
236 387 1
236 388 1
236 389 1
236 390 1
236 391 1
236 392 1
236 394 1
236 396 1
236 398 1
236 399 1
236 400 1
237 244 1
237 246 1
237 247 1
237 248 1
237 251 1
237 252 1
237 253 1
237 254 1
237 256 1
237 257 1
237 263 1
237 266 1
237 267 1
237 268 1
237 269 1
237 270 1
237 273 1
237 274 1
237 278 1
237 279 1
237 281 1
237 283 1
237 288 1
237 289 1
237 292 1
237 294 1
237 296 1
237 297 1
237 298 1
237 299 1
237 300 1
237 302 1
237 308 1
237 309 1
237 312 1
237 317 1
237 324 1
237 328 1
237 329 1
237 331 1
237 333 1
237 334 1
237 337 1
237 338 1
237 339 1
237 340 1
237 341 1
237 342 1
237 347 1
237 348 1
237 350 1
237 351 1
237 354 1
237 357 1
237 358 1
237 359 1
237 360 1
237 361 1
237 362 1
237 363 1
237 368 1
237 374 1
237 375 1
237 377 1
237 379 1
237 380 1
237 389 1
237 391 1
237 393 1
237 394 1
237 395 1
237 396 1
237 397 1
237 399 1
238 242 1
238 243 1
238 244 1
238 245 1
238 246 1
238 248 1
238 250 1
238 253 1
238 255 1
238 258 1
238 260 1
238 264 1
238 267 1
238 269 1
238 271 1
238 272 1
238 275 1
238 276 1
238 279 1
238 281 1
238 282 1
238 283 1
238 284 1
238 285 1
238 286 1
238 287 1
238 288 1
238 291 1
238 293 1
238 297 1
238 301 1
238 302 1
238 304 1
238 307 1
238 311 1
238 313 1
238 315 1
238 317 1
238 318 1
238 326 1
238 329 1
238 333 1
238 334 1
238 335 1
238 337 1
238 340 1
238 342 1
238 346 1
238 349 1
238 350 1
238 353 1
238 354 1
238 359 1
238 365 1
238 367 1
238 370 1
238 372 1
238 373 1
238 374 1
238 375 1
238 381 1
238 382 1
238 384 1
238 385 1
238 388 1
238 389 1
238 390 1
238 392 1
238 393 1
238 396 1
238 398 1
238 400 1
239 240 1
239 241 1
239 243 1
239 246 1
239 247 1
239 249 1
239 250 1
239 251 1
239 252 1
239 254 1
239 257 1
239 260 1
239 262 1
239 263 1
239 267 1
239 268 1
239 271 1
239 273 1
239 276 1
239 277 1
239 278 1
239 280 1
239 281 1
239 284 1
239 285 1
239 288 1
239 291 1
239 295 1
239 297 1
239 298 1
239 301 1
239 302 1
239 304 1
239 305 1
239 307 1
239 308 1
239 310 1
239 312 1
239 313 1
239 314 1
239 316 1
239 317 1
239 321 1
239 324 1
239 329 1
239 332 1
239 335 1
239 337 1
239 339 1
239 340 1
239 344 1
239 345 1
239 346 1
239 348 1
239 350 1
239 351 1
239 352 1
239 353 1
239 355 1
239 358 1
239 361 1
239 362 1
239 363 1
239 364 1
239 365 1
239 367 1
239 369 1
239 370 1
239 372 1
239 373 1
239 375 1
239 377 1
239 379 1
239 382 1
239 383 1
239 384 1
239 385 1
239 388 1
239 389 1
239 390 1
239 391 1
239 392 1
239 394 1
239 395 1
239 400 1
240 244 1
240 245 1
240 248 1
240 251 1
240 253 1
240 254 1
240 257 1
240 260 1
240 265 1
240 268 1
240 270 1
240 271 1
240 278 1
240 279 1
240 281 1
240 282 1
240 283 1
240 284 1
240 286 1
240 287 1
240 291 1
240 295 1
240 297 1
240 299 1
240 300 1
240 301 1
240 302 1
240 305 1
240 306 1
240 308 1
240 313 1
240 314 1
240 315 1
240 317 1
240 320 1
240 321 1
240 324 1
240 325 1
240 332 1
240 333 1
240 334 1
240 341 1
240 342 1
240 345 1
240 349 1
240 350 1
240 353 1
240 356 1
240 359 1
240 360 1
240 363 1
240 364 1
240 365 1
240 366 1
240 368 1
240 370 1
240 372 1
240 374 1
240 375 1
240 376 1
240 377 1
240 379 1
240 380 1
240 383 1
240 386 1
240 387 1
240 388 1
240 390 1
240 393 1
240 397 1
240 398 1
240 400 1
241 243 1
241 246 1
241 248 1
241 249 1
241 250 1
241 251 1
241 253 1
241 254 1
241 255 1
241 256 1
241 258 1
241 259 1
241 263 1
241 266 1
241 267 1
241 268 1
241 274 1
241 275 1
241 276 1
241 277 1
241 279 1
241 281 1
241 283 1
241 284 1
241 286 1
241 287 1
241 289 1
241 290 1
241 291 1
241 292 1
241 293 1
241 295 1
241 298 1
241 299 1
241 300 1
241 302 1
241 303 1
241 305 1
241 306 1
241 308 1
241 309 1
241 310 1
241 311 1
241 313 1
241 314 1
241 319 1
241 320 1
241 321 1
241 324 1
241 325 1
241 327 1
241 328 1
241 329 1
241 330 1
241 331 1
241 333 1
241 337 1
241 340 1
241 342 1
241 344 1
241 345 1
241 347 1
241 348 1
241 350 1
241 353 1
241 354 1
241 355 1
241 356 1
241 357 1
241 359 1
241 360 1
241 363 1
241 364 1
241 365 1
241 368 1
241 369 1
241 372 1
241 375 1
241 376 1
241 378 1
241 380 1
241 382 1
241 383 1
241 384 1
241 386 1
241 387 1
241 391 1
241 394 1
241 396 1
241 397 1
242 243 1
242 246 1
242 248 1
242 249 1
242 250 1
242 252 1
242 253 1
242 255 1
242 256 1
242 260 1
242 262 1
242 263 1
242 265 1
242 266 1
242 267 1
242 268 1
242 269 1
242 272 1
242 273 1
242 274 1
242 276 1
242 277 1
242 279 1
242 282 1
242 284 1
242 287 1
242 293 1
242 298 1
242 300 1
242 302 1
242 303 1
242 305 1
242 306 1
242 310 1
242 311 1
242 313 1
242 314 1
242 316 1
242 324 1
242 326 1
242 328 1
242 329 1
242 330 1
242 334 1
242 336 1
242 337 1
242 340 1
242 342 1
242 344 1
242 345 1
242 346 1
242 348 1
242 349 1
242 350 1
242 352 1
242 353 1
242 354 1
242 355 1
242 358 1
242 359 1
242 364 1
242 368 1
242 369 1
242 370 1
242 375 1
242 380 1
242 381 1
242 383 1
242 384 1
242 385 1
242 397 1
242 400 1
243 246 1
243 248 1
243 250 1
243 251 1
243 252 1
243 253 1
243 254 1
243 255 1
243 256 1
243 257 1
243 258 1
243 259 1
243 260 1
243 261 1
243 262 1
243 265 1
243 269 1
243 270 1
243 271 1
243 272 1
243 273 1
243 275 1
243 281 1
243 284 1
243 285 1
243 286 1
243 290 1
243 293 1
243 297 1
243 298 1
243 299 1
243 301 1
243 304 1
243 305 1
243 307 1
243 308 1
243 309 1
243 312 1
243 314 1
243 317 1
243 318 1
243 319 1
243 320 1
243 321 1
243 322 1
243 323 1
243 327 1
243 329 1
243 331 1
243 333 1
243 334 1
243 335 1
243 336 1
243 338 1
243 339 1
243 340 1
243 343 1
243 345 1
243 346 1
243 350 1
243 353 1
243 356 1
243 362 1
243 367 1
243 368 1
243 371 1
243 375 1
243 377 1
243 378 1
243 381 1
243 384 1
243 386 1
243 387 1
243 388 1
243 389 1
243 390 1
243 391 1
243 395 1
243 396 1
243 397 1
243 400 1
244 245 1
244 246 1
244 250 1
244 252 1
244 253 1
244 254 1
244 256 1
244 258 1
244 260 1
244 261 1
244 262 1
244 267 1
244 268 1
244 271 1
244 272 1
244 273 1
244 274 1
244 275 1
244 276 1
244 277 1
244 279 1
244 283 1
244 284 1
244 285 1
244 287 1
244 290 1
244 291 1
244 292 1
244 293 1
244 298 1
244 299 1
244 307 1
244 310 1
244 313 1
244 316 1
244 317 1
244 318 1
244 319 1
244 320 1
244 321 1
244 325 1
244 328 1
244 331 1
244 332 1
244 333 1
244 335 1
244 336 1
244 338 1
244 342 1
244 343 1
244 344 1
244 345 1
244 346 1
244 347 1
244 348 1
244 352 1
244 353 1
244 357 1
244 360 1
244 361 1
244 362 1
244 369 1
244 370 1
244 371 1
244 372 1
244 375 1
244 377 1
244 378 1
244 379 1
244 382 1
244 383 1
244 385 1
244 386 1
244 387 1
244 388 1
244 390 1
244 392 1
244 393 1
244 394 1
244 396 1
245 246 1
245 247 1
245 250 1
245 251 1
245 254 1
245 255 1
245 257 1
245 260 1
245 264 1
245 265 1
245 268 1
245 269 1
245 271 1
245 273 1
245 276 1
245 277 1
245 279 1
245 280 1
245 281 1
245 282 1
245 283 1
245 286 1
245 288 1
245 289 1
245 290 1
245 291 1
245 292 1
245 293 1
245 295 1
245 296 1
245 298 1
245 300 1
245 302 1
245 304 1
245 305 1
245 306 1
245 308 1
245 309 1
245 310 1
245 311 1
245 314 1
245 316 1
245 318 1
245 320 1
245 323 1
245 327 1
245 330 1
245 331 1
245 332 1
245 333 1
245 337 1
245 338 1
245 339 1
245 342 1
245 343 1
245 344 1
245 346 1
245 350 1
245 352 1
245 353 1
245 354 1
245 360 1
245 361 1
245 367 1
245 368 1
245 369 1
245 370 1
245 371 1
245 374 1
245 379 1
245 380 1
245 383 1
245 385 1
245 386 1
245 389 1
245 391 1
245 392 1
245 393 1
245 394 1
245 396 1
245 400 1
246 247 1
246 250 1
246 251 1
246 255 1
246 258 1
246 260 1
246 263 1
246 264 1
246 265 1
246 266 1
246 270 1
246 272 1
246 275 1
246 276 1
246 280 1
246 283 1
246 284 1
246 287 1
246 292 1
246 293 1
246 294 1
246 300 1
246 301 1
246 302 1
246 303 1
246 304 1
246 307 1
246 309 1
246 310 1
246 313 1
246 314 1
246 315 1
246 316 1
246 318 1
246 320 1
246 324 1
246 327 1
246 333 1
246 334 1
246 336 1
246 337 1
246 338 1
246 340 1
246 341 1
246 343 1
246 345 1
246 346 1
246 350 1
246 351 1
246 353 1
246 354 1
246 355 1
246 358 1
246 359 1
246 360 1
246 361 1
246 362 1
246 363 1
246 366 1
246 367 1
246 369 1
246 370 1
246 374 1
246 375 1
246 376 1
246 378 1
246 379 1
246 380 1
246 382 1
246 386 1
246 387 1
246 389 1
246 391 1
246 393 1
246 394 1
246 397 1
246 399 1
247 249 1
247 250 1
247 252 1
247 257 1
247 258 1
247 259 1
247 260 1
247 261 1
247 263 1
247 264 1
247 265 1
247 268 1
247 271 1
247 273 1
247 274 1
247 275 1
247 276 1
247 279 1
247 281 1
247 282 1
247 283 1
247 284 1
247 285 1
247 286 1
247 288 1
247 289 1
247 290 1
247 292 1
247 293 1
247 295 1
247 296 1
247 297 1
247 301 1
247 302 1
247 305 1
247 306 1
247 307 1
247 309 1
247 310 1
247 312 1
247 315 1
247 318 1
247 320 1
247 321 1
247 323 1
247 325 1
247 331 1
247 332 1
247 334 1
247 337 1
247 338 1
247 344 1
247 345 1
247 346 1
247 348 1
247 351 1
247 352 1
247 353 1
247 357 1
247 359 1
247 361 1
247 363 1
247 366 1
247 368 1
247 369 1
247 373 1
247 377 1
247 382 1
247 383 1
247 384 1
247 389 1
247 390 1
247 394 1
247 397 1
247 398 1
248 249 1
248 251 1
248 252 1
248 254 1
248 264 1
248 267 1
248 268 1
248 270 1
248 275 1
248 277 1
248 278 1
248 279 1
248 280 1
248 284 1
248 287 1
248 289 1
248 290 1
248 292 1
248 294 1
248 297 1
248 298 1
248 301 1
248 303 1
248 305 1
248 306 1
248 308 1
248 309 1
248 310 1
248 312 1
248 314 1
248 320 1
248 322 1
248 323 1
248 326 1
248 329 1
248 330 1
248 331 1
248 332 1
248 333 1
248 335 1
248 336 1
248 337 1
248 338 1
248 341 1
248 342 1
248 344 1
248 345 1
248 348 1
248 355 1
248 356 1
248 359 1
248 360 1
248 361 1
248 362 1
248 363 1
248 364 1
248 365 1
248 368 1
248 369 1
248 370 1
248 371 1
248 374 1
248 376 1
248 380 1
248 381 1
248 382 1
248 384 1
248 385 1
248 386 1
248 388 1
248 389 1
248 391 1
248 396 1
248 397 1
249 250 1
249 252 1
249 256 1
249 260 1
249 263 1
249 266 1
249 267 1
249 272 1
249 274 1
249 275 1
249 276 1
249 278 1
249 280 1
249 281 1
249 283 1
249 284 1
249 286 1
249 288 1
249 290 1
249 291 1
249 297 1
249 302 1
249 303 1
249 311 1
249 312 1
249 313 1
249 314 1
249 315 1
249 319 1
249 321 1
249 323 1
249 324 1
249 325 1
249 328 1
249 330 1
249 331 1
249 334 1
249 335 1
249 338 1
249 339 1
249 341 1
249 342 1
249 344 1
249 347 1
249 351 1
249 353 1
249 354 1
249 355 1
249 357 1
249 359 1
249 361 1
249 362 1
249 363 1
249 364 1
249 367 1
249 369 1
249 371 1
249 372 1
249 373 1
249 378 1
249 380 1
249 383 1
249 384 1
249 385 1
249 386 1
249 387 1
249 388 1
249 389 1
249 390 1
249 391 1
249 395 1
249 396 1
249 398 1
250 251 1
250 253 1
250 254 1
250 255 1
250 261 1
250 263 1
250 265 1
250 267 1
250 268 1
250 269 1
250 271 1
250 273 1
250 275 1
250 279 1
250 282 1
250 283 1
250 285 1
250 288 1
250 290 1
250 292 1
250 293 1
250 294 1
250 296 1
250 297 1
250 299 1
250 300 1
250 301 1
250 305 1
250 306 1
250 307 1
250 308 1
250 309 1
250 311 1
250 317 1
250 318 1
250 319 1
250 320 1
250 323 1
250 325 1
250 326 1
250 327 1
250 328 1
250 329 1
250 331 1
250 332 1
250 333 1
250 334 1
250 335 1
250 339 1
250 341 1
250 342 1
250 346 1
250 348 1
250 349 1
250 351 1
250 352 1
250 358 1
250 359 1
250 363 1
250 364 1
250 369 1
250 370 1
250 371 1
250 372 1
250 373 1
250 374 1
250 375 1
250 376 1
250 378 1
250 381 1
250 382 1
250 393 1
250 396 1
250 397 1
251 253 1
251 254 1
251 255 1
251 259 1
251 261 1
251 262 1
251 264 1
251 265 1
251 267 1
251 273 1
251 276 1
251 277 1
251 278 1
251 280 1
251 281 1
251 282 1
251 283 1
251 284 1
251 286 1
251 287 1
251 288 1
251 289 1
251 290 1
251 291 1
251 292 1
251 293 1
251 296 1
251 299 1
251 300 1
251 301 1
251 303 1
251 305 1
251 309 1
251 310 1
251 312 1
251 316 1
251 317 1
251 320 1
251 324 1
251 326 1
251 327 1
251 328 1
251 329 1
251 330 1
251 333 1
251 335 1
251 338 1
251 341 1
251 343 1
251 344 1
251 350 1
251 351 1
251 354 1
251 359 1
251 361 1
251 367 1
251 370 1
251 372 1
251 374 1
251 376 1
251 378 1
251 379 1
251 381 1
251 383 1
251 384 1
251 385 1
251 386 1
251 389 1
251 392 1
251 394 1
251 395 1
252 254 1
252 255 1
252 256 1
252 257 1
252 260 1
252 262 1
252 263 1
252 264 1
252 266 1
252 269 1
252 272 1
252 273 1
252 274 1
252 276 1
252 277 1
252 279 1
252 280 1
252 281 1
252 283 1
252 284 1
252 286 1
252 287 1
252 288 1
252 289 1
252 290 1
252 292 1
252 293 1
252 295 1
252 296 1
252 297 1
252 298 1
252 299 1
252 303 1
252 304 1
252 305 1
252 308 1
252 312 1
252 313 1
252 314 1
252 315 1
252 316 1
252 317 1
252 322 1
252 324 1
252 325 1
252 326 1
252 328 1
252 329 1
252 333 1
252 335 1
252 336 1
252 341 1
252 346 1
252 348 1
252 349 1
252 352 1
252 355 1
252 359 1
252 362 1
252 367 1
252 370 1
252 371 1
252 372 1
252 374 1
252 381 1
252 384 1
252 385 1
252 386 1
252 387 1
252 390 1
252 392 1
252 393 1
252 394 1
252 395 1
252 396 1
252 397 1
252 399 1
252 400 1
253 256 1
253 260 1
253 263 1
253 264 1
253 266 1
253 267 1
253 268 1
253 270 1
253 271 1
253 273 1
253 275 1
253 276 1
253 280 1
253 281 1
253 282 1
253 283 1
253 284 1
253 285 1
253 287 1
253 290 1
253 291 1
253 292 1
253 297 1
253 301 1
253 302 1
253 303 1
253 304 1
253 306 1
253 309 1
253 310 1
253 312 1
253 315 1
253 316 1
253 320 1
253 321 1
253 322 1
253 324 1
253 325 1
253 328 1
253 333 1
253 335 1
253 337 1
253 339 1
253 340 1
253 341 1
253 342 1
253 351 1
253 353 1
253 354 1
253 356 1
253 357 1
253 362 1
253 365 1
253 367 1
253 377 1
253 379 1
253 380 1
253 383 1
253 384 1
253 390 1
253 392 1
253 394 1
253 397 1
253 398 1
253 399 1
253 400 1
254 255 1
254 256 1
254 257 1
254 262 1
254 264 1
254 272 1
254 273 1
254 274 1
254 275 1
254 276 1
254 282 1
254 283 1
254 284 1
254 285 1
254 286 1
254 288 1
254 289 1
254 291 1
254 293 1
254 297 1
254 300 1
254 301 1
254 302 1
254 303 1
254 305 1
254 308 1
254 310 1
254 313 1
254 321 1
254 322 1
254 326 1
254 327 1
254 328 1
254 331 1
254 332 1
254 333 1
254 336 1
254 338 1
254 340 1
254 342 1
254 344 1
254 345 1
254 349 1
254 350 1
254 353 1
254 355 1
254 356 1
254 361 1
254 362 1
254 364 1
254 365 1
254 366 1
254 370 1
254 372 1
254 375 1
254 377 1
254 378 1
254 383 1
254 384 1
254 385 1
254 386 1
254 387 1
254 388 1
254 390 1
254 392 1
254 393 1
254 397 1
254 399 1
254 400 1
255 256 1
255 257 1
255 258 1
255 259 1
255 263 1
255 264 1
255 268 1
255 271 1
255 272 1
255 273 1
255 275 1
255 276 1
255 280 1
255 282 1
255 289 1
255 290 1
255 291 1
255 292 1
255 295 1
255 297 1
255 300 1
255 301 1
255 302 1
255 303 1
255 308 1
255 309 1
255 313 1
255 314 1
255 315 1
255 317 1
255 318 1
255 319 1
255 320 1
255 321 1
255 324 1
255 325 1
255 328 1
255 329 1
255 331 1
255 335 1
255 337 1
255 338 1
255 339 1
255 340 1
255 342 1
255 343 1
255 345 1
255 352 1
255 353 1
255 354 1
255 357 1
255 358 1
255 359 1
255 361 1
255 362 1
255 363 1
255 364 1
255 365 1
255 368 1
255 370 1
255 373 1
255 378 1
255 379 1
255 380 1
255 381 1
255 382 1
255 385 1
255 386 1
255 387 1
255 390 1
255 391 1
255 394 1
255 397 1
255 399 1
255 400 1
256 257 1
256 259 1
256 260 1
256 265 1
256 266 1
256 269 1
256 271 1
256 273 1
256 275 1
256 277 1
256 278 1
256 279 1
256 282 1
256 284 1
256 285 1
256 286 1
256 287 1
256 288 1
256 289 1
256 292 1
256 299 1
256 300 1
256 301 1
256 304 1
256 305 1
256 306 1
256 307 1
256 308 1
256 311 1
256 314 1
256 316 1
256 317 1
256 318 1
256 322 1
256 324 1
256 325 1
256 327 1
256 329 1
256 331 1
256 334 1
256 337 1
256 338 1
256 339 1
256 340 1
256 348 1
256 349 1
256 350 1
256 355 1
256 357 1
256 363 1
256 364 1
256 366 1
256 367 1
256 368 1
256 369 1
256 371 1
256 373 1
256 374 1
256 375 1
256 379 1
256 381 1
256 382 1
256 386 1
256 388 1
256 389 1
256 390 1
256 395 1
256 398 1
256 399 1
257 259 1
257 261 1
257 264 1
257 267 1
257 270 1
257 273 1
257 275 1
257 277 1
257 278 1
257 281 1
257 283 1
257 284 1
257 286 1
257 287 1
257 289 1
257 291 1
257 296 1
257 297 1
257 300 1
257 301 1
257 305 1
257 306 1
257 307 1
257 311 1
257 312 1
257 313 1
257 314 1
257 315 1
257 320 1
257 321 1
257 324 1
257 325 1
257 327 1
257 329 1
257 330 1
257 332 1
257 335 1
257 336 1
257 338 1
257 340 1
257 341 1
257 342 1
257 349 1
257 350 1
257 351 1
257 356 1
257 358 1
257 361 1
257 363 1
257 364 1
257 366 1
257 367 1
257 370 1
257 371 1
257 373 1
257 375 1
257 377 1
257 378 1
257 381 1
257 387 1
257 388 1
257 389 1
257 390 1
257 394 1
257 397 1
257 398 1
257 399 1
257 400 1
258 260 1
258 263 1
258 264 1
258 267 1
258 268 1
258 270 1
258 271 1
258 272 1
258 273 1
258 275 1
258 276 1
258 280 1
258 281 1
258 284 1
258 285 1
258 286 1
258 289 1
258 290 1
258 291 1
258 293 1
258 294 1
258 295 1
258 296 1
258 299 1
258 300 1
258 301 1
258 302 1
258 304 1
258 305 1
258 306 1
258 310 1
258 311 1
258 315 1
258 316 1
258 324 1
258 325 1
258 326 1
258 327 1
258 331 1
258 333 1
258 335 1
258 336 1
258 337 1
258 338 1
258 341 1
258 344 1
258 348 1
258 351 1
258 352 1
258 353 1
258 354 1
258 357 1
258 359 1
258 361 1
258 363 1
258 364 1
258 365 1
258 366 1
258 367 1
258 369 1
258 370 1
258 371 1
258 373 1
258 374 1
258 375 1
258 378 1
258 379 1
258 380 1
258 384 1
258 386 1
258 389 1
258 391 1
258 392 1
258 397 1
259 260 1
259 263 1
259 265 1
259 266 1
259 268 1
259 269 1
259 270 1
259 273 1
259 275 1
259 278 1
259 283 1
259 284 1
259 285 1
259 286 1
259 288 1
259 290 1
259 292 1
259 295 1
259 297 1
259 298 1
259 300 1
259 301 1
259 303 1
259 304 1
259 308 1
259 309 1
259 313 1
259 315 1
259 319 1
259 320 1
259 324 1
259 327 1
259 331 1
259 332 1
259 335 1
259 336 1
259 338 1
259 339 1
259 341 1
259 343 1
259 346 1
259 347 1
259 348 1
259 351 1
259 352 1
259 360 1
259 362 1
259 368 1
259 369 1
259 370 1
259 371 1
259 372 1
259 374 1
259 376 1
259 378 1
259 381 1
259 382 1
259 383 1
259 387 1
259 390 1
259 391 1
259 393 1
259 395 1
259 398 1
259 399 1
259 400 1
260 261 1
260 263 1
260 265 1
260 266 1
260 267 1
260 270 1
260 273 1
260 276 1
260 278 1
260 281 1
260 283 1
260 284 1
260 287 1
260 288 1
260 291 1
260 293 1
260 297 1
260 298 1
260 299 1
260 301 1
260 306 1
260 308 1
260 309 1
260 310 1
260 313 1
260 314 1
260 317 1
260 318 1
260 319 1
260 321 1
260 322 1
260 325 1
260 327 1
260 328 1
260 329 1
260 334 1
260 335 1
260 336 1
260 339 1
260 341 1
260 342 1
260 344 1
260 345 1
260 347 1
260 348 1
260 350 1
260 351 1
260 352 1
260 353 1
260 354 1
260 356 1
260 357 1
260 360 1
260 362 1
260 363 1
260 364 1
260 366 1
260 367 1
260 368 1
260 369 1
260 370 1
260 371 1
260 372 1
260 376 1
260 378 1
260 380 1
260 381 1
260 385 1
260 386 1
260 387 1
260 389 1
260 391 1
260 393 1
260 394 1
260 399 1
261 262 1
261 264 1
261 267 1
261 269 1
261 270 1
261 271 1
261 274 1
261 275 1
261 276 1
261 278 1
261 279 1
261 280 1
261 282 1
261 283 1
261 284 1
261 285 1
261 288 1
261 289 1
261 291 1
261 292 1
261 293 1
261 294 1
261 300 1
261 301 1
261 302 1
261 306 1
261 308 1
261 309 1
261 310 1
261 312 1
261 313 1
261 314 1
261 315 1
261 318 1
261 322 1
261 324 1
261 325 1
261 328 1
261 331 1
261 333 1
261 334 1
261 337 1
261 338 1
261 339 1
261 342 1
261 344 1
261 345 1
261 346 1
261 349 1
261 351 1
261 352 1
261 354 1
261 355 1
261 356 1
261 358 1
261 360 1
261 361 1
261 362 1
261 363 1
261 364 1
261 369 1
261 370 1
261 373 1
261 374 1
261 375 1
261 376 1
261 377 1
261 378 1
261 382 1
261 383 1
261 386 1
261 387 1
261 391 1
261 393 1
261 394 1
261 400 1
262 263 1
262 264 1
262 265 1
262 266 1
262 268 1
262 270 1
262 271 1
262 273 1
262 274 1
262 275 1
262 276 1
262 280 1
262 281 1
262 282 1
262 283 1
262 286 1
262 289 1
262 291 1
262 294 1
262 295 1
262 298 1
262 300 1
262 302 1
262 303 1
262 305 1
262 306 1
262 308 1
262 310 1
262 311 1
262 312 1
262 313 1
262 314 1
262 316 1
262 317 1
262 321 1
262 322 1
262 324 1
262 328 1
262 329 1
262 333 1
262 335 1
262 336 1
262 338 1
262 339 1
262 341 1
262 343 1
262 347 1
262 348 1
262 350 1
262 353 1
262 354 1
262 355 1
262 357 1
262 358 1
262 359 1
262 363 1
262 367 1
262 368 1
262 371 1
262 372 1
262 373 1
262 374 1
262 376 1
262 377 1
262 378 1
262 381 1
262 382 1
262 387 1
262 388 1
262 396 1
262 397 1
262 400 1
263 266 1
263 267 1
263 269 1
263 272 1
263 273 1
263 274 1
263 275 1
263 276 1
263 277 1
263 278 1
263 279 1
263 281 1
263 282 1
263 283 1
263 284 1
263 285 1
263 288 1
263 293 1
263 295 1
263 300 1
263 301 1
263 302 1
263 303 1
263 304 1
263 312 1
263 313 1
263 315 1
263 316 1
263 318 1
263 321 1
263 322 1
263 323 1
263 324 1
263 326 1
263 327 1
263 330 1
263 334 1
263 335 1
263 336 1
263 339 1
263 341 1
263 343 1
263 347 1
263 351 1
263 354 1
263 355 1
263 364 1
263 369 1
263 370 1
263 371 1
263 373 1
263 374 1
263 375 1
263 377 1
263 381 1
263 382 1
263 384 1
263 387 1
263 388 1
263 389 1
263 391 1
263 392 1
263 393 1
263 395 1
263 397 1
263 398 1
263 399 1
264 265 1
264 267 1
264 268 1
264 269 1
264 271 1
264 272 1
264 273 1
264 275 1
264 276 1
264 277 1
264 281 1
264 283 1
264 285 1
264 286 1
264 289 1
264 291 1
264 292 1
264 295 1
264 296 1
264 298 1
264 299 1
264 300 1
264 301 1
264 302 1
264 303 1
264 304 1
264 305 1
264 306 1
264 310 1
264 311 1
264 312 1
264 316 1
264 317 1
264 318 1
264 320 1
264 321 1
264 322 1
264 324 1
264 325 1
264 327 1
264 329 1
264 330 1
264 331 1
264 332 1
264 334 1
264 335 1
264 338 1
264 341 1
264 344 1
264 347 1
264 348 1
264 350 1
264 351 1
264 352 1
264 354 1
264 355 1
264 357 1
264 360 1
264 365 1
264 366 1
264 369 1
264 370 1
264 371 1
264 373 1
264 374 1
264 378 1
264 382 1
264 383 1
264 384 1
264 386 1
264 391 1
264 393 1
264 395 1
264 396 1
264 399 1
264 400 1
265 269 1
265 271 1
265 277 1
265 278 1
265 281 1
265 283 1
265 287 1
265 289 1
265 298 1
265 299 1
265 301 1
265 306 1
265 308 1
265 310 1
265 313 1
265 314 1
265 317 1
265 319 1
265 320 1
265 322 1
265 324 1
265 325 1
265 326 1
265 327 1
265 330 1
265 331 1
265 333 1
265 334 1
265 336 1
265 338 1
265 339 1
265 340 1
265 341 1
265 347 1
265 349 1
265 351 1
265 353 1
265 356 1
265 357 1
265 359 1
265 360 1
265 361 1
265 368 1
265 370 1
265 371 1
265 372 1
265 374 1
265 378 1
265 379 1
265 380 1
265 381 1
265 383 1
265 384 1
265 385 1
265 392 1
265 393 1
265 395 1
265 396 1
265 397 1
265 398 1
265 399 1
266 267 1
266 269 1
266 273 1
266 277 1
266 279 1
266 280 1
266 281 1
266 283 1
266 286 1
266 288 1
266 290 1
266 293 1
266 294 1
266 296 1
266 297 1
266 300 1
266 304 1
266 307 1
266 311 1
266 312 1
266 313 1
266 314 1
266 317 1
266 319 1
266 320 1
266 322 1
266 324 1
266 325 1
266 326 1
266 327 1
266 328 1
266 329 1
266 330 1
266 333 1
266 335 1
266 337 1
266 338 1
266 340 1
266 342 1
266 343 1
266 344 1
266 345 1
266 347 1
266 350 1
266 356 1
266 357 1
266 358 1
266 359 1
266 360 1
266 361 1
266 362 1
266 363 1
266 364 1
266 366 1
266 367 1
266 369 1
266 370 1
266 372 1
266 373 1
266 375 1
266 381 1
266 383 1
266 385 1
266 386 1
266 388 1
266 389 1
266 390 1
266 391 1
266 392 1
266 393 1
266 398 1
266 400 1
267 270 1
267 276 1
267 277 1
267 278 1
267 279 1
267 282 1
267 288 1
267 289 1
267 290 1
267 291 1
267 292 1
267 294 1
267 296 1
267 297 1
267 298 1
267 303 1
267 304 1
267 305 1
267 308 1
267 309 1
267 311 1
267 315 1
267 320 1
267 322 1
267 323 1
267 326 1
267 327 1
267 329 1
267 339 1
267 340 1
267 341 1
267 342 1
267 344 1
267 347 1
267 351 1
267 353 1
267 354 1
267 357 1
267 362 1
267 363 1
267 366 1
267 367 1
267 370 1
267 372 1
267 373 1
267 376 1
267 377 1
267 379 1
267 380 1
267 382 1
267 390 1
267 391 1
267 393 1
267 395 1
267 396 1
267 398 1
267 399 1
268 270 1
268 272 1
268 274 1
268 277 1
268 279 1
268 281 1
268 282 1
268 288 1
268 289 1
268 290 1
268 292 1
268 297 1
268 299 1
268 303 1
268 305 1
268 307 1
268 308 1
268 311 1
268 316 1
268 318 1
268 321 1
268 322 1
268 323 1
268 324 1
268 325 1
268 328 1
268 331 1
268 334 1
268 335 1
268 339 1
268 340 1
268 341 1
268 342 1
268 343 1
268 345 1
268 347 1
268 351 1
268 352 1
268 353 1
268 354 1
268 356 1
268 357 1
268 358 1
268 360 1
268 361 1
268 365 1
268 366 1
268 367 1
268 370 1
268 371 1
268 372 1
268 375 1
268 377 1
268 378 1
268 380 1
268 381 1
268 384 1
268 385 1
268 386 1
268 389 1
268 392 1
268 394 1
268 395 1
268 398 1
269 271 1
269 275 1
269 276 1
269 278 1
269 280 1
269 285 1
269 289 1
269 290 1
269 291 1
269 297 1
269 298 1
269 299 1
269 302 1
269 309 1
269 314 1
269 317 1
269 319 1
269 320 1
269 321 1
269 325 1
269 326 1
269 327 1
269 329 1
269 332 1
269 335 1
269 339 1
269 342 1
269 344 1
269 345 1
269 347 1
269 348 1
269 349 1
269 352 1
269 353 1
269 355 1
269 360 1
269 361 1
269 362 1
269 364 1
269 365 1
269 367 1
269 370 1
269 371 1
269 373 1
269 374 1
269 375 1
269 378 1
269 379 1
269 383 1
269 384 1
269 386 1
269 388 1
269 389 1
269 392 1
269 396 1
270 271 1
270 272 1
270 273 1
270 275 1
270 276 1
270 277 1
270 284 1
270 286 1
270 287 1
270 291 1
270 292 1
270 294 1
270 295 1
270 297 1
270 299 1
270 300 1
270 301 1
270 302 1
270 303 1
270 306 1
270 307 1
270 308 1
270 309 1
270 311 1
270 312 1
270 313 1
270 315 1
270 316 1
270 321 1
270 322 1
270 324 1
270 326 1
270 328 1
270 330 1
270 331 1
270 332 1
270 334 1
270 343 1
270 346 1
270 347 1
270 349 1
270 351 1
270 352 1
270 353 1
270 357 1
270 360 1
270 362 1
270 363 1
270 364 1
270 365 1
270 366 1
270 369 1
270 376 1
270 377 1
270 380 1
270 389 1
270 392 1
270 394 1
270 395 1
270 396 1
270 397 1
270 398 1
270 399 1
270 400 1
271 273 1
271 274 1
271 275 1
271 276 1
271 279 1
271 281 1
271 283 1
271 284 1
271 286 1
271 289 1
271 290 1
271 293 1
271 296 1
271 297 1
271 298 1
271 300 1
271 302 1
271 303 1
271 305 1
271 308 1
271 309 1
271 310 1
271 312 1
271 313 1
271 314 1
271 317 1
271 318 1
271 319 1
271 320 1
271 322 1
271 323 1
271 325 1
271 326 1
271 327 1
271 328 1
271 329 1
271 336 1
271 337 1
271 338 1
271 339 1
271 342 1
271 343 1
271 345 1
271 350 1
271 353 1
271 354 1
271 355 1
271 357 1
271 365 1
271 366 1
271 370 1
271 371 1
271 372 1
271 376 1
271 377 1
271 378 1
271 380 1
271 382 1
271 386 1
271 387 1
271 390 1
271 394 1
271 395 1
271 396 1
271 398 1
271 399 1
271 400 1
272 273 1
272 275 1
272 276 1
272 277 1
272 278 1
272 279 1
272 280 1
272 284 1
272 285 1
272 286 1
272 287 1
272 289 1
272 292 1
272 298 1
272 299 1
272 300 1
272 301 1
272 302 1
272 303 1
272 308 1
272 310 1
272 314 1
272 316 1
272 317 1
272 319 1
272 321 1
272 322 1
272 323 1
272 324 1
272 326 1
272 328 1
272 329 1
272 332 1
272 333 1
272 334 1
272 335 1
272 336 1
272 337 1
272 339 1
272 340 1
272 341 1
272 344 1
272 346 1
272 347 1
272 348 1
272 351 1
272 354 1
272 355 1
272 359 1
272 363 1
272 364 1
272 365 1
272 367 1
272 368 1
272 370 1
272 371 1
272 376 1
272 378 1
272 383 1
272 385 1
272 387 1
272 389 1
272 390 1
272 392 1
272 393 1
272 394 1
272 395 1
272 396 1
272 398 1
272 399 1
272 400 1
273 275 1
273 277 1
273 278 1
273 279 1
273 283 1
273 284 1
273 285 1
273 288 1
273 290 1
273 291 1
273 295 1
273 296 1
273 298 1
273 306 1
273 309 1
273 312 1
273 320 1
273 322 1
273 326 1
273 328 1
273 329 1
273 330 1
273 332 1
273 333 1
273 336 1
273 337 1
273 338 1
273 341 1
273 345 1
273 346 1
273 351 1
273 354 1
273 357 1
273 358 1
273 364 1
273 367 1
273 369 1
273 370 1
273 371 1
273 374 1
273 378 1
273 380 1
273 381 1
273 382 1
273 383 1
273 388 1
273 389 1
273 392 1
273 395 1
273 396 1
273 397 1
273 398 1
273 399 1
273 400 1
274 278 1
274 279 1
274 280 1
274 281 1
274 284 1
274 285 1
274 287 1
274 288 1
274 290 1
274 291 1
274 292 1
274 293 1
274 294 1
274 295 1
274 296 1
274 297 1
274 301 1
274 305 1
274 306 1
274 308 1
274 314 1
274 317 1
274 318 1
274 319 1
274 320 1
274 321 1
274 322 1
274 325 1
274 329 1
274 330 1
274 331 1
274 333 1
274 334 1
274 335 1
274 338 1
274 340 1
274 345 1
274 347 1
274 348 1
274 350 1
274 351 1
274 352 1
274 353 1
274 354 1
274 358 1
274 360 1
274 366 1
274 368 1
274 370 1
274 373 1
274 374 1
274 375 1
274 376 1
274 377 1
274 378 1
274 380 1
274 382 1
274 383 1
274 384 1
274 385 1
274 389 1
274 390 1
274 391 1
274 393 1
274 394 1
274 397 1
274 398 1
274 399 1
274 400 1
275 277 1
275 284 1
275 285 1
275 288 1
275 291 1
275 294 1
275 297 1
275 299 1
275 300 1
275 301 1
275 304 1
275 305 1
275 308 1
275 311 1
275 312 1
275 313 1
275 318 1
275 320 1
275 321 1
275 322 1
275 323 1
275 326 1
275 331 1
275 332 1
275 334 1
275 336 1
275 340 1
275 341 1
275 344 1
275 345 1
275 346 1
275 347 1
275 350 1
275 351 1
275 353 1
275 356 1
275 359 1
275 362 1
275 363 1
275 364 1
275 365 1
275 368 1
275 370 1
275 375 1
275 376 1
275 377 1
275 378 1
275 379 1
275 381 1
275 385 1
275 388 1
275 389 1
275 391 1
275 393 1
275 395 1
275 399 1
275 400 1
276 277 1
276 278 1
276 280 1
276 282 1
276 285 1
276 292 1
276 293 1
276 294 1
276 297 1
276 302 1
276 303 1
276 304 1
276 307 1
276 308 1
276 310 1
276 311 1
276 316 1
276 318 1
276 321 1
276 322 1
276 324 1
276 326 1
276 327 1
276 328 1
276 329 1
276 331 1
276 332 1
276 335 1
276 337 1
276 341 1
276 342 1
276 345 1
276 346 1
276 348 1
276 353 1
276 356 1
276 360 1
276 363 1
276 364 1
276 365 1
276 367 1
276 368 1
276 369 1
276 370 1
276 371 1
276 373 1
276 377 1
276 378 1
276 381 1
276 383 1
276 385 1
276 386 1
276 387 1
276 388 1
276 389 1
276 393 1
276 394 1
276 398 1
276 400 1
277 278 1
277 279 1
277 280 1
277 282 1
277 284 1
277 285 1
277 286 1
277 287 1
277 289 1
277 291 1
277 292 1
277 293 1
277 294 1
277 295 1
277 296 1
277 297 1
277 299 1
277 300 1
277 301 1
277 302 1
277 305 1
277 306 1
277 308 1
277 309 1
277 310 1
277 313 1
277 314 1
277 317 1
277 318 1
277 325 1
277 326 1
277 327 1
277 329 1
277 332 1
277 335 1
277 338 1
277 339 1
277 344 1
277 345 1
277 346 1
277 348 1
277 349 1
277 351 1
277 352 1
277 353 1
277 355 1
277 359 1
277 361 1
277 363 1
277 365 1
277 368 1
277 369 1
277 370 1
277 373 1
277 374 1
277 376 1
277 380 1
277 381 1
277 387 1
277 393 1
277 398 1
277 399 1
278 283 1
278 284 1
278 285 1
278 286 1
278 287 1
278 288 1
278 290 1
278 294 1
278 295 1
278 296 1
278 298 1
278 300 1
278 302 1
278 303 1
278 304 1
278 305 1
278 308 1
278 310 1
278 311 1
278 312 1
278 313 1
278 317 1
278 320 1
278 321 1
278 322 1
278 324 1
278 326 1
278 327 1
278 329 1
278 330 1
278 331 1
278 334 1
278 337 1
278 339 1
278 340 1
278 343 1
278 344 1
278 345 1
278 346 1
278 348 1
278 350 1
278 351 1
278 352 1
278 354 1
278 355 1
278 356 1
278 357 1
278 359 1
278 360 1
278 362 1
278 369 1
278 371 1
278 372 1
278 373 1
278 375 1
278 378 1
278 379 1
278 381 1
278 384 1
278 387 1
278 389 1
278 391 1
278 392 1
278 395 1
278 396 1
278 399 1
278 400 1
279 280 1
279 281 1
279 285 1
279 287 1
279 288 1
279 290 1
279 295 1
279 297 1
279 298 1
279 299 1
279 301 1
279 303 1
279 304 1
279 307 1
279 308 1
279 309 1
279 310 1
279 312 1
279 313 1
279 314 1
279 315 1
279 316 1
279 317 1
279 322 1
279 323 1
279 324 1
279 325 1
279 327 1
279 328 1
279 330 1
279 331 1
279 334 1
279 335 1
279 336 1
279 337 1
279 338 1
279 339 1
279 340 1
279 342 1
279 349 1
279 352 1
279 355 1
279 356 1
279 358 1
279 359 1
279 360 1
279 362 1
279 363 1
279 364 1
279 366 1
279 368 1
279 370 1
279 371 1
279 372 1
279 373 1
279 379 1
279 381 1
279 382 1
279 384 1
279 386 1
279 387 1
279 388 1
279 392 1
279 394 1
279 398 1
279 400 1
280 281 1
280 282 1
280 283 1
280 287 1
280 298 1
280 299 1
280 302 1
280 303 1
280 304 1
280 305 1
280 307 1
280 309 1
280 314 1
280 315 1
280 318 1
280 320 1
280 321 1
280 322 1
280 323 1
280 324 1
280 326 1
280 328 1
280 329 1
280 331 1
280 333 1
280 334 1
280 335 1
280 336 1
280 337 1
280 338 1
280 339 1
280 340 1
280 341 1
280 344 1
280 347 1
280 349 1
280 351 1
280 356 1
280 358 1
280 361 1
280 362 1
280 364 1
280 365 1
280 369 1
280 378 1
280 379 1
280 385 1
280 386 1
280 389 1
280 394 1
280 395 1
280 396 1
280 397 1
280 400 1
281 285 1
281 286 1
281 293 1
281 295 1
281 297 1
281 301 1
281 307 1
281 310 1
281 312 1
281 314 1
281 315 1
281 319 1
281 321 1
281 322 1
281 323 1
281 325 1
281 328 1
281 330 1
281 331 1
281 333 1
281 339 1
281 344 1
281 345 1
281 350 1
281 351 1
281 353 1
281 356 1
281 357 1
281 358 1
281 359 1
281 365 1
281 366 1
281 367 1
281 372 1
281 373 1
281 374 1
281 377 1
281 379 1
281 380 1
281 382 1
281 384 1
281 388 1
281 390 1
281 391 1
281 392 1
281 395 1
281 398 1
282 283 1
282 284 1
282 289 1
282 290 1
282 291 1
282 292 1
282 293 1
282 294 1
282 295 1
282 296 1
282 297 1
282 302 1
282 304 1
282 306 1
282 309 1
282 311 1
282 312 1
282 313 1
282 314 1
282 315 1
282 316 1
282 323 1
282 324 1
282 325 1
282 326 1
282 327 1
282 328 1
282 329 1
282 332 1
282 333 1
282 335 1
282 336 1
282 337 1
282 338 1
282 339 1
282 342 1
282 357 1
282 360 1
282 363 1
282 364 1
282 365 1
282 367 1
282 370 1
282 371 1
282 372 1
282 375 1
282 376 1
282 378 1
282 379 1
282 380 1
282 383 1
282 384 1
282 386 1
282 389 1
282 390 1
282 393 1
282 394 1
282 397 1
282 398 1
282 399 1
283 284 1
283 286 1
283 288 1
283 290 1
283 291 1
283 293 1
283 295 1
283 296 1
283 298 1
283 301 1
283 302 1
283 303 1
283 304 1
283 305 1
283 307 1
283 308 1
283 312 1
283 313 1
283 315 1
283 318 1
283 319 1
283 321 1
283 322 1
283 323 1
283 330 1
283 331 1
283 335 1
283 337 1
283 339 1
283 340 1
283 343 1
283 345 1
283 348 1
283 352 1
283 355 1
283 357 1
283 359 1
283 360 1
283 361 1
283 363 1
283 365 1
283 366 1
283 369 1
283 373 1
283 374 1
283 377 1
283 378 1
283 380 1
283 381 1
283 382 1
283 383 1
283 385 1
283 386 1
283 389 1
283 391 1
283 393 1
283 394 1
283 396 1
283 398 1
283 399 1
284 285 1
284 286 1
284 289 1
284 290 1
284 291 1
284 297 1
284 300 1
284 301 1
284 302 1
284 303 1
284 305 1
284 306 1
284 307 1
284 308 1
284 310 1
284 312 1
284 313 1
284 314 1
284 315 1
284 317 1
284 318 1
284 319 1
284 322 1
284 323 1
284 324 1
284 327 1
284 328 1
284 333 1
284 336 1
284 337 1
284 341 1
284 343 1
284 347 1
284 350 1
284 352 1
284 353 1
284 356 1
284 357 1
284 362 1
284 364 1
284 365 1
284 366 1
284 367 1
284 368 1
284 369 1
284 370 1
284 371 1
284 372 1
284 373 1
284 376 1
284 377 1
284 379 1
284 380 1
284 381 1
284 383 1
284 385 1
284 386 1
284 388 1
284 390 1
284 391 1
284 398 1
284 399 1
284 400 1
285 286 1
285 287 1
285 288 1
285 291 1
285 293 1
285 296 1
285 297 1
285 298 1
285 301 1
285 306 1
285 307 1
285 308 1
285 312 1
285 317 1
285 319 1
285 322 1
285 323 1
285 324 1
285 325 1
285 326 1
285 327 1
285 328 1
285 329 1
285 334 1
285 336 1
285 339 1
285 340 1
285 342 1
285 344 1
285 345 1
285 346 1
285 347 1
285 349 1
285 351 1
285 352 1
285 355 1
285 359 1
285 360 1
285 362 1
285 364 1
285 367 1
285 368 1
285 369 1
285 371 1
285 373 1
285 374 1
285 375 1
285 376 1
285 377 1
285 378 1
285 379 1
285 383 1
285 385 1
285 386 1
285 388 1
285 389 1
285 393 1
285 397 1
285 398 1
285 399 1
285 400 1
286 287 1
286 288 1
286 289 1
286 290 1
286 292 1
286 294 1
286 295 1
286 298 1
286 299 1
286 301 1
286 303 1
286 305 1
286 306 1
286 319 1
286 321 1
286 323 1
286 325 1
286 330 1
286 332 1
286 336 1
286 339 1
286 344 1
286 345 1
286 346 1
286 347 1
286 348 1
286 349 1
286 351 1
286 354 1
286 355 1
286 358 1
286 359 1
286 361 1
286 362 1
286 364 1
286 367 1
286 369 1
286 370 1
286 374 1
286 375 1
286 376 1
286 378 1
286 379 1
286 381 1
286 382 1
286 385 1
286 387 1
286 388 1
286 389 1
286 392 1
286 394 1
286 395 1
286 400 1
287 288 1
287 289 1
287 292 1
287 296 1
287 297 1
287 300 1
287 301 1
287 302 1
287 304 1
287 307 1
287 313 1
287 314 1
287 316 1
287 317 1
287 318 1
287 319 1
287 320 1
287 327 1
287 329 1
287 331 1
287 333 1
287 335 1
287 340 1
287 341 1
287 342 1
287 343 1
287 346 1
287 349 1
287 351 1
287 352 1
287 356 1
287 357 1
287 358 1
287 359 1
287 361 1
287 362 1
287 364 1
287 365 1
287 367 1
287 369 1
287 373 1
287 374 1
287 375 1
287 377 1
287 378 1
287 384 1
287 385 1
287 391 1
287 395 1
287 398 1
288 289 1
288 292 1
288 296 1
288 297 1
288 301 1
288 303 1
288 305 1
288 306 1
288 307 1
288 308 1
288 314 1
288 316 1
288 317 1
288 318 1
288 321 1
288 322 1
288 324 1
288 325 1
288 327 1
288 329 1
288 330 1
288 331 1
288 332 1
288 335 1
288 336 1
288 338 1
288 339 1
288 341 1
288 342 1
288 345 1
288 346 1
288 351 1
288 352 1
288 353 1
288 355 1
288 356 1
288 359 1
288 362 1
288 363 1
288 365 1
288 366 1
288 368 1
288 370 1
288 373 1
288 375 1
288 377 1
288 379 1
288 380 1
288 381 1
288 383 1
288 386 1
288 387 1
288 388 1
288 390 1
288 391 1
288 394 1
288 395 1
288 398 1
288 400 1
289 290 1
289 292 1
289 293 1
289 295 1
289 296 1
289 298 1
289 302 1
289 304 1
289 305 1
289 307 1
289 310 1
289 312 1
289 314 1
289 320 1
289 322 1
289 323 1
289 324 1
289 327 1
289 330 1
289 331 1
289 334 1
289 338 1
289 339 1
289 342 1
289 344 1
289 345 1
289 347 1
289 348 1
289 349 1
289 352 1
289 353 1
289 354 1
289 355 1
289 357 1
289 360 1
289 367 1
289 372 1
289 376 1
289 377 1
289 380 1
289 381 1
289 383 1
289 384 1
289 385 1
289 387 1
289 388 1
289 389 1
289 390 1
289 391 1
289 392 1
289 398 1
289 400 1
290 292 1
290 297 1
290 301 1
290 304 1
290 305 1
290 310 1
290 312 1
290 315 1
290 317 1
290 319 1
290 321 1
290 323 1
290 324 1
290 330 1
290 333 1
290 334 1
290 335 1
290 337 1
290 338 1
290 342 1
290 344 1
290 345 1
290 346 1
290 347 1
290 350 1
290 353 1
290 355 1
290 360 1
290 361 1
290 362 1
290 363 1
290 366 1
290 367 1
290 369 1
290 372 1
290 373 1
290 375 1
290 379 1
290 380 1
290 381 1
290 383 1
290 384 1
290 385 1
290 386 1
290 387 1
290 388 1
290 389 1
290 391 1
290 392 1
290 393 1
290 398 1
290 400 1
291 293 1
291 294 1
291 295 1
291 299 1
291 306 1
291 307 1
291 308 1
291 309 1
291 310 1
291 311 1
291 312 1
291 314 1
291 316 1
291 317 1
291 319 1
291 320 1
291 321 1
291 322 1
291 323 1
291 324 1
291 326 1
291 328 1
291 329 1
291 330 1
291 332 1
291 336 1
291 340 1
291 341 1
291 345 1
291 346 1
291 347 1
291 348 1
291 350 1
291 351 1
291 353 1
291 355 1
291 356 1
291 357 1
291 360 1
291 361 1
291 362 1
291 363 1
291 365 1
291 366 1
291 367 1
291 369 1
291 371 1
291 372 1
291 373 1
291 375 1
291 378 1
291 380 1
291 381 1
291 382 1
291 383 1
291 386 1
291 389 1
291 390 1
291 391 1
291 392 1
291 396 1
292 294 1
292 295 1
292 296 1
292 298 1
292 302 1
292 303 1
292 306 1
292 310 1
292 316 1
292 320 1
292 323 1
292 324 1
292 327 1
292 331 1
292 332 1
292 333 1
292 334 1
292 335 1
292 336 1
292 340 1
292 341 1
292 343 1
292 347 1
292 348 1
292 352 1
292 353 1
292 357 1
292 359 1
292 360 1
292 364 1
292 366 1
292 367 1
292 370 1
292 380 1
292 382 1
292 385 1
292 386 1
292 388 1
292 389 1
292 390 1
292 392 1
292 395 1
292 396 1
292 400 1
293 296 1
293 298 1
293 301 1
293 303 1
293 305 1
293 307 1
293 308 1
293 310 1
293 312 1
293 317 1
293 318 1
293 324 1
293 326 1
293 327 1
293 330 1
293 331 1
293 332 1
293 334 1
293 336 1
293 339 1
293 341 1
293 347 1
293 350 1
293 354 1
293 356 1
293 358 1
293 362 1
293 365 1
293 366 1
293 368 1
293 371 1
293 372 1
293 377 1
293 378 1
293 380 1
293 381 1
293 382 1
293 384 1
293 387 1
293 388 1
293 390 1
293 391 1
293 393 1
293 395 1
293 399 1
294 296 1
294 299 1
294 301 1
294 307 1
294 308 1
294 311 1
294 312 1
294 313 1
294 314 1
294 316 1
294 318 1
294 324 1
294 329 1
294 331 1
294 336 1
294 341 1
294 345 1
294 354 1
294 355 1
294 356 1
294 359 1
294 360 1
294 362 1
294 364 1
294 365 1
294 369 1
294 370 1
294 373 1
294 375 1
294 376 1
294 377 1
294 381 1
294 382 1
294 387 1
294 390 1
294 392 1
294 397 1
294 398 1
295 297 1
295 298 1
295 300 1
295 301 1
295 302 1
295 303 1
295 304 1
295 305 1
295 306 1
295 307 1
295 308 1
295 310 1
295 311 1
295 315 1
295 322 1
295 323 1
295 324 1
295 325 1
295 332 1
295 335 1
295 337 1
295 339 1
295 342 1
295 345 1
295 346 1
295 347 1
295 348 1
295 350 1
295 352 1
295 353 1
295 354 1
295 355 1
295 358 1
295 359 1
295 362 1
295 363 1
295 364 1
295 366 1
295 367 1
295 368 1
295 370 1
295 371 1
295 375 1
295 376 1
295 379 1
295 382 1
295 383 1
295 384 1
295 387 1
295 388 1
295 390 1
295 391 1
295 393 1
295 394 1
295 395 1
295 396 1
295 398 1
295 399 1
296 298 1
296 301 1
296 302 1
296 305 1
296 306 1
296 308 1
296 309 1
296 313 1
296 315 1
296 316 1
296 320 1
296 321 1
296 322 1
296 324 1
296 325 1
296 326 1
296 328 1
296 329 1
296 334 1
296 337 1
296 338 1
296 342 1
296 344 1
296 345 1
296 346 1
296 347 1
296 349 1
296 350 1
296 351 1
296 352 1
296 353 1
296 355 1
296 358 1
296 360 1
296 366 1
296 367 1
296 368 1
296 370 1
296 371 1
296 372 1
296 377 1
296 378 1
296 380 1
296 382 1
296 384 1
296 386 1
296 389 1
296 391 1
296 392 1
296 393 1
296 394 1
296 396 1
296 398 1
296 399 1
296 400 1
297 299 1
297 302 1
297 303 1
297 304 1
297 305 1
297 307 1
297 309 1
297 310 1
297 311 1
297 312 1
297 313 1
297 314 1
297 315 1
297 316 1
297 320 1
297 321 1
297 323 1
297 326 1
297 329 1
297 330 1
297 334 1
297 335 1
297 336 1
297 339 1
297 342 1
297 343 1
297 344 1
297 346 1
297 347 1
297 348 1
297 349 1
297 350 1
297 352 1
297 353 1
297 357 1
297 360 1
297 361 1
297 362 1
297 364 1
297 366 1
297 368 1
297 371 1
297 374 1
297 377 1
297 378 1
297 379 1
297 380 1
297 381 1
297 384 1
297 385 1
297 386 1
297 387 1
297 388 1
297 389 1
297 391 1
297 393 1
297 394 1
297 398 1
297 400 1
298 299 1
298 301 1
298 302 1
298 303 1
298 306 1
298 307 1
298 310 1
298 311 1
298 312 1
298 320 1
298 325 1
298 326 1
298 327 1
298 330 1
298 333 1
298 337 1
298 341 1
298 342 1
298 344 1
298 347 1
298 352 1
298 353 1
298 356 1
298 357 1
298 359 1
298 361 1
298 362 1
298 364 1
298 365 1
298 367 1
298 368 1
298 369 1
298 370 1
298 371 1
298 373 1
298 374 1
298 380 1
298 382 1
298 385 1
298 386 1
298 387 1
298 388 1
298 389 1
298 391 1
298 392 1
298 398 1
298 399 1
299 300 1
299 303 1
299 306 1
299 310 1
299 311 1
299 312 1
299 316 1
299 317 1
299 322 1
299 326 1
299 327 1
299 328 1
299 330 1
299 331 1
299 332 1
299 335 1
299 337 1
299 339 1
299 340 1
299 342 1
299 345 1
299 346 1
299 351 1
299 357 1
299 360 1
299 361 1
299 364 1
299 373 1
299 374 1
299 375 1
299 377 1
299 378 1
299 379 1
299 380 1
299 383 1
299 385 1
299 387 1
299 394 1
299 396 1
299 397 1
299 398 1
300 301 1
300 307 1
300 308 1
300 309 1
300 312 1
300 313 1
300 316 1
300 317 1
300 321 1
300 324 1
300 326 1
300 327 1
300 330 1
300 332 1
300 334 1
300 337 1
300 338 1
300 340 1
300 342 1
300 345 1
300 346 1
300 347 1
300 348 1
300 349 1
300 351 1
300 356 1
300 357 1
300 358 1
300 359 1
300 360 1
300 361 1
300 363 1
300 364 1
300 366 1
300 368 1
300 369 1
300 373 1
300 374 1
300 376 1
300 383 1
300 384 1
300 388 1
300 389 1
300 391 1
300 392 1
300 395 1
300 398 1
300 400 1
301 303 1
301 306 1
301 307 1
301 311 1
301 314 1
301 317 1
301 319 1
301 320 1
301 322 1
301 324 1
301 326 1
301 327 1
301 328 1
301 329 1
301 330 1
301 332 1
301 333 1
301 334 1
301 338 1
301 341 1
301 342 1
301 343 1
301 346 1
301 349 1
301 351 1
301 352 1
301 355 1
301 357 1
301 360 1
301 361 1
301 363 1
301 364 1
301 365 1
301 366 1
301 367 1
301 369 1
301 371 1
301 373 1
301 378 1
301 379 1
301 380 1
301 382 1
301 383 1
301 385 1
301 386 1
301 387 1
301 388 1
301 390 1
301 391 1
301 395 1
301 398 1
301 400 1
302 304 1
302 308 1
302 311 1
302 314 1
302 315 1
302 320 1
302 323 1
302 324 1
302 326 1
302 329 1
302 330 1
302 331 1
302 332 1
302 333 1
302 334 1
302 335 1
302 336 1
302 337 1
302 339 1
302 341 1
302 344 1
302 346 1
302 351 1
302 356 1
302 357 1
302 359 1
302 360 1
302 364 1
302 367 1
302 372 1
302 373 1
302 374 1
302 375 1
302 376 1
302 377 1
302 378 1
302 379 1
302 380 1
302 381 1
302 382 1
302 386 1
302 387 1
302 391 1
302 393 1
302 395 1
302 396 1
302 400 1
303 304 1
303 310 1
303 311 1
303 312 1
303 313 1
303 314 1
303 315 1
303 316 1
303 319 1
303 320 1
303 322 1
303 323 1
303 325 1
303 328 1
303 329 1
303 331 1
303 336 1
303 337 1
303 339 1
303 340 1
303 342 1
303 343 1
303 346 1
303 347 1
303 354 1
303 355 1
303 356 1
303 357 1
303 358 1
303 360 1
303 361 1
303 365 1
303 367 1
303 369 1
303 370 1
303 372 1
303 375 1
303 376 1
303 381 1
303 384 1
303 386 1
303 387 1
303 389 1
303 390 1
303 393 1
303 395 1
303 396 1
303 397 1
303 398 1
303 399 1
303 400 1
304 308 1
304 309 1
304 312 1
304 313 1
304 315 1
304 316 1
304 317 1
304 319 1
304 320 1
304 321 1
304 325 1
304 327 1
304 328 1
304 329 1
304 330 1
304 332 1
304 337 1
304 338 1
304 339 1
304 340 1
304 347 1
304 349 1
304 355 1
304 357 1
304 358 1
304 362 1
304 367 1
304 369 1
304 370 1
304 371 1
304 373 1
304 374 1
304 378 1
304 380 1
304 384 1
304 388 1
304 392 1
304 398 1
304 399 1
305 309 1
305 312 1
305 321 1
305 322 1
305 325 1
305 327 1
305 329 1
305 333 1
305 335 1
305 336 1
305 338 1
305 342 1
305 347 1
305 349 1
305 353 1
305 354 1
305 355 1
305 356 1
305 360 1
305 363 1
305 364 1
305 365 1
305 366 1
305 367 1
305 369 1
305 371 1
305 372 1
305 373 1
305 374 1
305 378 1
305 381 1
305 382 1
305 384 1
305 385 1
305 388 1
305 389 1
305 392 1
305 393 1
305 395 1
305 398 1
305 399 1
305 400 1
306 310 1
306 311 1
306 312 1
306 316 1
306 317 1
306 320 1
306 321 1
306 323 1
306 325 1
306 328 1
306 333 1
306 340 1
306 345 1
306 347 1
306 349 1
306 356 1
306 357 1
306 358 1
306 359 1
306 365 1
306 366 1
306 368 1
306 369 1
306 370 1
306 372 1
306 374 1
306 378 1
306 379 1
306 380 1
306 382 1
306 388 1
306 390 1
306 391 1
306 392 1
306 395 1
306 396 1
306 397 1
307 309 1
307 312 1
307 313 1
307 314 1
307 315 1
307 316 1
307 317 1
307 318 1
307 319 1
307 320 1
307 321 1
307 323 1
307 325 1
307 328 1
307 330 1
307 331 1
307 337 1
307 338 1
307 339 1
307 340 1
307 341 1
307 344 1
307 345 1
307 349 1
307 351 1
307 352 1
307 353 1
307 354 1
307 355 1
307 358 1
307 359 1
307 361 1
307 363 1
307 366 1
307 367 1
307 371 1
307 375 1
307 381 1
307 383 1
307 390 1
307 393 1
307 398 1
307 399 1
308 311 1
308 313 1
308 314 1
308 316 1
308 317 1
308 318 1
308 320 1
308 322 1
308 323 1
308 326 1
308 328 1
308 329 1
308 330 1
308 331 1
308 332 1
308 333 1
308 334 1
308 336 1
308 337 1
308 338 1
308 340 1
308 342 1
308 343 1
308 344 1
308 345 1
308 347 1
308 348 1
308 350 1
308 353 1
308 354 1
308 357 1
308 359 1
308 360 1
308 366 1
308 367 1
308 368 1
308 375 1
308 376 1
308 377 1
308 380 1
308 383 1
308 384 1
308 389 1
308 390 1
308 391 1
308 392 1
308 393 1
308 395 1
308 397 1
308 398 1
308 399 1
309 310 1
309 312 1
309 314 1
309 315 1
309 316 1
309 317 1
309 325 1
309 329 1
309 331 1
309 332 1
309 338 1
309 340 1
309 341 1
309 344 1
309 346 1
309 347 1
309 348 1
309 349 1
309 350 1
309 355 1
309 357 1
309 358 1
309 361 1
309 363 1
309 364 1
309 368 1
309 374 1
309 376 1
309 378 1
309 381 1
309 382 1
309 384 1
309 385 1
309 386 1
309 387 1
309 389 1
309 390 1
309 391 1
309 392 1
309 393 1
309 394 1
309 395 1
309 397 1
309 398 1
309 399 1
309 400 1
310 311 1
310 313 1
310 315 1
310 316 1
310 317 1
310 319 1
310 323 1
310 324 1
310 325 1
310 326 1
310 327 1
310 328 1
310 330 1
310 332 1
310 336 1
310 341 1
310 342 1
310 343 1
310 344 1
310 346 1
310 347 1
310 348 1
310 349 1
310 353 1
310 357 1
310 358 1
310 360 1
310 361 1
310 362 1
310 364 1
310 365 1
310 366 1
310 367 1
310 369 1
310 370 1
310 371 1
310 372 1
310 373 1
310 379 1
310 380 1
310 381 1
310 387 1
310 388 1
310 390 1
310 392 1
310 394 1
310 395 1
310 397 1
311 314 1
311 319 1
311 320 1
311 322 1
311 325 1
311 331 1
311 338 1
311 339 1
311 340 1
311 341 1
311 343 1
311 344 1
311 345 1
311 351 1
311 353 1
311 357 1
311 358 1
311 360 1
311 361 1
311 362 1
311 363 1
311 368 1
311 369 1
311 372 1
311 375 1
311 380 1
311 383 1
311 384 1
311 388 1
311 390 1
311 392 1
311 393 1
311 396 1
311 399 1
312 313 1
312 315 1
312 316 1
312 318 1
312 320 1
312 321 1
312 324 1
312 325 1
312 326 1
312 327 1
312 328 1
312 330 1
312 331 1
312 336 1
312 339 1
312 340 1
312 341 1
312 342 1
312 345 1
312 348 1
312 349 1
312 351 1
312 352 1
312 353 1
312 354 1
312 355 1
312 357 1
312 360 1
312 362 1
312 365 1
312 373 1
312 381 1
312 382 1
312 383 1
312 385 1
312 387 1
312 390 1
312 391 1
312 393 1
312 394 1
312 395 1
312 399 1
312 400 1
313 315 1
313 316 1
313 317 1
313 319 1
313 323 1
313 324 1
313 325 1
313 329 1
313 331 1
313 333 1
313 335 1
313 336 1
313 337 1
313 338 1
313 339 1
313 341 1
313 342 1
313 344 1
313 348 1
313 350 1
313 352 1
313 354 1
313 364 1
313 367 1
313 369 1
313 370 1
313 371 1
313 372 1
313 374 1
313 377 1
313 380 1
313 382 1
313 383 1
313 386 1
313 387 1
313 388 1
313 389 1
313 390 1
313 391 1
313 393 1
313 399 1
313 400 1
314 315 1
314 317 1
314 321 1
314 322 1
314 325 1
314 326 1
314 327 1
314 331 1
314 332 1
314 333 1
314 334 1
314 335 1
314 336 1
314 338 1
314 339 1
314 340 1
314 341 1
314 342 1
314 343 1
314 344 1
314 345 1
314 346 1
314 347 1
314 349 1
314 350 1
314 353 1
314 354 1
314 355 1
314 356 1
314 359 1
314 360 1
314 362 1
314 365 1
314 367 1
314 369 1
314 370 1
314 371 1
314 372 1
314 377 1
314 379 1
314 380 1
314 385 1
314 386 1
314 387 1
314 389 1
314 391 1
314 395 1
314 398 1
315 317 1
315 318 1
315 319 1
315 322 1
315 324 1
315 326 1
315 327 1
315 329 1
315 330 1
315 332 1
315 333 1
315 338 1
315 340 1
315 341 1
315 346 1
315 350 1
315 352 1
315 353 1
315 354 1
315 356 1
315 363 1
315 364 1
315 365 1
315 367 1
315 371 1
315 372 1
315 375 1
315 376 1
315 377 1
315 379 1
315 384 1
315 385 1
315 386 1
315 387 1
315 389 1
315 390 1
315 391 1
315 394 1
315 396 1
315 398 1
315 399 1
316 318 1
316 319 1
316 322 1
316 324 1
316 329 1
316 331 1
316 333 1
316 334 1
316 335 1
316 336 1
316 338 1
316 339 1
316 342 1
316 344 1
316 345 1
316 347 1
316 348 1
316 350 1
316 353 1
316 356 1
316 357 1
316 359 1
316 361 1
316 362 1
316 363 1
316 364 1
316 366 1
316 370 1
316 371 1
316 372 1
316 373 1
316 376 1
316 378 1
316 381 1
316 382 1
316 383 1
316 386 1
316 388 1
316 390 1
316 391 1
316 394 1
316 395 1
316 396 1
316 398 1
317 318 1
317 319 1
317 320 1
317 321 1
317 328 1
317 329 1
317 336 1
317 337 1
317 339 1
317 340 1
317 341 1
317 346 1
317 348 1
317 349 1
317 351 1
317 354 1
317 357 1
317 358 1
317 360 1
317 361 1
317 362 1
317 363 1
317 364 1
317 367 1
317 368 1
317 372 1
317 373 1
317 374 1
317 375 1
317 376 1
317 377 1
317 382 1
317 385 1
317 386 1
317 387 1
317 389 1
317 393 1
317 394 1
317 396 1
317 398 1
318 320 1
318 322 1
318 324 1
318 325 1
318 327 1
318 328 1
318 331 1
318 332 1
318 334 1
318 342 1
318 344 1
318 345 1
318 347 1
318 350 1
318 351 1
318 356 1
318 359 1
318 360 1
318 362 1
318 364 1
318 366 1
318 367 1
318 369 1
318 370 1
318 371 1
318 373 1
318 374 1
318 377 1
318 378 1
318 379 1
318 382 1
318 383 1
318 384 1
318 387 1
318 388 1
318 390 1
318 392 1
318 394 1
318 396 1
318 397 1
318 400 1
319 320 1
319 321 1
319 322 1
319 323 1
319 324 1
319 327 1
319 328 1
319 329 1
319 331 1
319 334 1
319 335 1
319 339 1
319 344 1
319 345 1
319 348 1
319 349 1
319 351 1
319 353 1
319 356 1
319 357 1
319 358 1
319 359 1
319 362 1
319 363 1
319 368 1
319 371 1
319 372 1
319 373 1
319 375 1
319 377 1
319 382 1
319 383 1
319 386 1
319 388 1
319 389 1
319 390 1
319 392 1
319 395 1
319 396 1
319 397 1
319 399 1
320 322 1
320 323 1
320 324 1
320 325 1
320 328 1
320 331 1
320 332 1
320 333 1
320 334 1
320 335 1
320 337 1
320 338 1
320 339 1
320 344 1
320 348 1
320 350 1
320 351 1
320 352 1
320 353 1
320 354 1
320 355 1
320 358 1
320 360 1
320 361 1
320 364 1
320 365 1
320 366 1
320 367 1
320 371 1
320 372 1
320 376 1
320 378 1
320 379 1
320 380 1
320 381 1
320 386 1
320 387 1
320 389 1
320 390 1
320 391 1
320 393 1
320 394 1
320 395 1
320 396 1
320 397 1
320 399 1
320 400 1
321 322 1
321 323 1
321 324 1
321 326 1
321 327 1
321 330 1
321 331 1
321 332 1
321 334 1
321 341 1
321 342 1
321 345 1
321 346 1
321 347 1
321 354 1
321 355 1
321 356 1
321 357 1
321 358 1
321 359 1
321 360 1
321 361 1
321 363 1
321 364 1
321 374 1
321 377 1
321 380 1
321 382 1
321 384 1
321 390 1
321 392 1
321 393 1
321 394 1
321 395 1
321 396 1
321 397 1
321 398 1
322 324 1
322 326 1
322 329 1
322 330 1
322 333 1
322 334 1
322 335 1
322 340 1
322 342 1
322 345 1
322 355 1
322 357 1
322 358 1
322 359 1
322 360 1
322 361 1
322 363 1
322 365 1
322 370 1
322 371 1
322 372 1
322 375 1
322 376 1
322 377 1
322 380 1
322 386 1
322 387 1
322 389 1
322 390 1
322 391 1
322 393 1
322 395 1
322 396 1
322 397 1
322 398 1
322 400 1
323 327 1
323 330 1
323 333 1
323 334 1
323 336 1
323 337 1
323 338 1
323 340 1
323 341 1
323 346 1
323 348 1
323 350 1
323 353 1
323 355 1
323 356 1
323 357 1
323 360 1
323 361 1
323 364 1
323 366 1
323 368 1
323 369 1
323 371 1
323 373 1
323 376 1
323 377 1
323 382 1
323 384 1
323 385 1
323 386 1
323 387 1
323 390 1
323 394 1
323 395 1
323 400 1
324 325 1
324 333 1
324 334 1
324 338 1
324 341 1
324 342 1
324 343 1
324 344 1
324 345 1
324 347 1
324 349 1
324 350 1
324 352 1
324 353 1
324 354 1
324 355 1
324 357 1
324 358 1
324 359 1
324 362 1
324 366 1
324 368 1
324 371 1
324 372 1
324 374 1
324 375 1
324 376 1
324 377 1
324 378 1
324 384 1
324 386 1
324 390 1
324 396 1
324 397 1
324 398 1
325 326 1
325 329 1
325 330 1
325 331 1
325 332 1
325 333 1
325 335 1
325 336 1
325 337 1
325 339 1
325 341 1
325 342 1
325 344 1
325 345 1
325 347 1
325 352 1
325 353 1
325 354 1
325 357 1
325 360 1
325 363 1
325 365 1
325 366 1
325 367 1
325 370 1
325 371 1
325 372 1
325 382 1
325 389 1
325 390 1
325 391 1
325 396 1
326 328 1
326 329 1
326 330 1
326 331 1
326 333 1
326 334 1
326 339 1
326 341 1
326 343 1
326 345 1
326 346 1
326 347 1
326 349 1
326 351 1
326 354 1
326 355 1
326 357 1
326 358 1
326 359 1
326 360 1
326 362 1
326 363 1
326 365 1
326 366 1
326 367 1
326 368 1
326 372 1
326 373 1
326 377 1
326 379 1
326 380 1
326 386 1
326 388 1
326 392 1
326 393 1
326 396 1
326 397 1
326 398 1
327 328 1
327 329 1
327 331 1
327 332 1
327 334 1
327 335 1
327 339 1
327 340 1
327 341 1
327 342 1
327 343 1
327 346 1
327 347 1
327 358 1
327 359 1
327 360 1
327 361 1
327 362 1
327 363 1
327 367 1
327 368 1
327 369 1
327 371 1
327 378 1
327 379 1
327 384 1
327 386 1
327 387 1
327 388 1
327 390 1
327 391 1
327 395 1
327 396 1
327 399 1
327 400 1
328 329 1
328 331 1
328 333 1
328 335 1
328 336 1
328 338 1
328 339 1
328 341 1
328 349 1
328 350 1
328 351 1
328 353 1
328 357 1
328 360 1
328 362 1
328 363 1
328 367 1
328 369 1
328 370 1
328 371 1
328 372 1
328 374 1
328 377 1
328 379 1
328 380 1
328 381 1
328 384 1
328 385 1
328 389 1
328 392 1
328 394 1
328 398 1
328 399 1
329 330 1
329 333 1
329 338 1
329 339 1
329 340 1
329 345 1
329 346 1
329 350 1
329 351 1
329 353 1
329 354 1
329 357 1
329 359 1
329 361 1
329 364 1
329 366 1
329 367 1
329 368 1
329 372 1
329 373 1
329 374 1
329 376 1
329 382 1
329 386 1
329 388 1
329 389 1
329 393 1
329 394 1
329 395 1
329 398 1
329 399 1
329 400 1
330 331 1
330 334 1
330 335 1
330 338 1
330 339 1
330 343 1
330 344 1
330 346 1
330 348 1
330 349 1
330 350 1
330 351 1
330 352 1
330 354 1
330 355 1
330 357 1
330 358 1
330 359 1
330 362 1
330 364 1
330 366 1
330 368 1
330 369 1
330 371 1
330 372 1
330 374 1
330 375 1
330 379 1
330 382 1
330 386 1
330 388 1
330 389 1
330 393 1
330 395 1
330 397 1
330 398 1
330 399 1
330 400 1
331 336 1
331 342 1
331 344 1
331 345 1
331 346 1
331 348 1
331 357 1
331 360 1
331 361 1
331 362 1
331 363 1
331 367 1
331 368 1
331 371 1
331 372 1
331 373 1
331 375 1
331 376 1
331 377 1
331 378 1
331 382 1
331 385 1
331 387 1
331 388 1
331 391 1
331 393 1
331 399 1
331 400 1
332 334 1
332 335 1
332 337 1
332 340 1
332 343 1
332 347 1
332 348 1
332 352 1
332 354 1
332 360 1
332 363 1
332 364 1
332 365 1
332 367 1
332 371 1
332 373 1
332 374 1
332 375 1
332 376 1
332 377 1
332 382 1
332 384 1
332 388 1
332 391 1
332 392 1
332 397 1
333 337 1
333 339 1
333 341 1
333 345 1
333 350 1
333 354 1
333 355 1
333 356 1
333 359 1
333 363 1
333 368 1
333 374 1
333 376 1
333 377 1
333 378 1
333 381 1
333 382 1
333 384 1
333 385 1
333 389 1
333 392 1
333 393 1
333 395 1
333 396 1
333 399 1
333 400 1
334 335 1
334 337 1
334 339 1
334 343 1
334 344 1
334 348 1
334 352 1
334 356 1
334 357 1
334 358 1
334 359 1
334 360 1
334 368 1
334 370 1
334 372 1
334 374 1
334 376 1
334 378 1
334 379 1
334 381 1
334 382 1
334 383 1
334 384 1
334 386 1
334 389 1
334 391 1
334 392 1
334 393 1
334 396 1
334 398 1
334 399 1
334 400 1
335 337 1
335 339 1
335 340 1
335 342 1
335 343 1
335 344 1
335 347 1
335 350 1
335 353 1
335 355 1
335 358 1
335 361 1
335 362 1
335 365 1
335 366 1
335 367 1
335 370 1
335 380 1
335 381 1
335 382 1
335 383 1
335 384 1
335 385 1
335 386 1
335 387 1
335 388 1
335 390 1
335 393 1
335 395 1
335 399 1
336 338 1
336 339 1
336 341 1
336 343 1
336 345 1
336 347 1
336 349 1
336 350 1
336 351 1
336 352 1
336 354 1
336 357 1
336 358 1
336 361 1
336 362 1
336 363 1
336 367 1
336 368 1
336 370 1
336 372 1
336 374 1
336 375 1
336 376 1
336 378 1
336 379 1
336 380 1
336 382 1
336 383 1
336 385 1
336 387 1
336 389 1
336 391 1
336 392 1
336 395 1
336 396 1
336 397 1
336 398 1
336 400 1
337 338 1
337 340 1
337 341 1
337 344 1
337 347 1
337 351 1
337 352 1
337 353 1
337 354 1
337 357 1
337 359 1
337 361 1
337 365 1
337 366 1
337 368 1
337 370 1
337 373 1
337 374 1
337 375 1
337 377 1
337 381 1
337 383 1
337 384 1
337 387 1
337 388 1
337 393 1
337 398 1
338 340 1
338 341 1
338 344 1
338 345 1
338 347 1
338 354 1
338 356 1
338 357 1
338 358 1
338 360 1
338 361 1
338 362 1
338 363 1
338 364 1
338 366 1
338 367 1
338 370 1
338 371 1
338 375 1
338 376 1
338 377 1
338 379 1
338 380 1
338 381 1
338 384 1
338 385 1
338 387 1
338 388 1
338 389 1
338 390 1
338 394 1
338 396 1
338 397 1
338 398 1
338 399 1
339 340 1
339 341 1
339 343 1
339 345 1
339 346 1
339 347 1
339 349 1
339 353 1
339 356 1
339 357 1
339 358 1
339 360 1
339 361 1
339 362 1
339 364 1
339 366 1
339 368 1
339 370 1
339 371 1
339 373 1
339 374 1
339 378 1
339 379 1
339 382 1
339 384 1
339 385 1
339 387 1
339 388 1
339 392 1
339 397 1
339 398 1
340 342 1
340 343 1
340 346 1
340 347 1
340 348 1
340 349 1
340 351 1
340 353 1
340 356 1
340 357 1
340 358 1
340 359 1
340 360 1
340 361 1
340 362 1
340 364 1
340 366 1
340 368 1
340 369 1
340 373 1
340 374 1
340 376 1
340 377 1
340 378 1
340 379 1
340 380 1
340 385 1
340 390 1
340 395 1
341 343 1
341 347 1
341 348 1
341 350 1
341 351 1
341 357 1
341 362 1
341 366 1
341 368 1
341 373 1
341 374 1
341 375 1
341 376 1
341 378 1
341 379 1
341 380 1
341 381 1
341 383 1
341 384 1
341 386 1
341 387 1
341 389 1
341 398 1
342 344 1
342 345 1
342 346 1
342 350 1
342 352 1
342 354 1
342 355 1
342 356 1
342 360 1
342 364 1
342 368 1
342 369 1
342 372 1
342 373 1
342 375 1
342 377 1
342 378 1
342 379 1
342 382 1
342 383 1
342 384 1
342 386 1
342 388 1
342 390 1
342 391 1
342 393 1
342 394 1
342 395 1
342 397 1
342 398 1
342 399 1
342 400 1
343 346 1
343 347 1
343 352 1
343 353 1
343 354 1
343 356 1
343 358 1
343 362 1
343 364 1
343 365 1
343 366 1
343 367 1
343 369 1
343 370 1
343 372 1
343 374 1
343 375 1
343 376 1
343 378 1
343 381 1
343 384 1
343 385 1
343 387 1
343 390 1
343 391 1
343 392 1
343 393 1
343 395 1
343 397 1
343 400 1
344 346 1
344 348 1
344 355 1
344 357 1
344 358 1
344 360 1
344 362 1
344 363 1
344 364 1
344 365 1
344 366 1
344 369 1
344 370 1
344 371 1
344 372 1
344 375 1
344 377 1
344 378 1
344 379 1
344 380 1
344 382 1
344 384 1
344 386 1
344 387 1
344 388 1
344 390 1
344 393 1
344 395 1
344 397 1
344 400 1
345 347 1
345 348 1
345 349 1
345 352 1
345 353 1
345 355 1
345 357 1
345 358 1
345 359 1
345 361 1
345 363 1
345 366 1
345 368 1
345 370 1
345 371 1
345 375 1
345 378 1
345 379 1
345 380 1
345 381 1
345 383 1
345 384 1
345 386 1
345 387 1
345 388 1
345 390 1
345 393 1
345 397 1
345 398 1
346 347 1
346 348 1
346 349 1
346 350 1
346 352 1
346 361 1
346 362 1
346 363 1
346 364 1
346 365 1
346 368 1
346 371 1
346 372 1
346 374 1
346 375 1
346 377 1
346 380 1
346 385 1
346 386 1
346 387 1
346 388 1
346 389 1
346 390 1
346 392 1
346 393 1
346 394 1
346 398 1
346 399 1
347 348 1
347 349 1
347 350 1
347 353 1
347 354 1
347 356 1
347 357 1
347 358 1
347 359 1
347 364 1
347 365 1
347 367 1
347 368 1
347 373 1
347 376 1
347 379 1
347 382 1
347 383 1
347 384 1
347 391 1
347 394 1
347 395 1
347 397 1
347 398 1
347 399 1
347 400 1
348 349 1
348 350 1
348 351 1
348 352 1
348 356 1
348 358 1
348 359 1
348 360 1
348 361 1
348 362 1
348 365 1
348 366 1
348 368 1
348 369 1
348 371 1
348 373 1
348 374 1
348 376 1
348 378 1
348 379 1
348 381 1
348 382 1
348 385 1
348 386 1
348 387 1
348 389 1
348 390 1
348 391 1
348 393 1
348 394 1
348 397 1
348 398 1
348 399 1
348 400 1
349 351 1
349 352 1
349 353 1
349 354 1
349 356 1
349 360 1
349 363 1
349 365 1
349 366 1
349 368 1
349 370 1
349 375 1
349 376 1
349 377 1
349 378 1
349 380 1
349 381 1
349 384 1
349 385 1
349 386 1
349 387 1
349 388 1
349 389 1
349 390 1
349 392 1
349 393 1
349 396 1
349 397 1
349 400 1
350 352 1
350 354 1
350 355 1
350 358 1
350 360 1
350 362 1
350 363 1
350 364 1
350 365 1
350 366 1
350 372 1
350 375 1
350 377 1
350 378 1
350 379 1
350 381 1
350 382 1
350 383 1
350 386 1
350 388 1
350 397 1
350 400 1
351 352 1
351 354 1
351 355 1
351 356 1
351 357 1
351 361 1
351 362 1
351 364 1
351 367 1
351 368 1
351 372 1
351 373 1
351 374 1
351 376 1
351 377 1
351 383 1
351 384 1
351 385 1
351 386 1
351 387 1
351 388 1
351 392 1
351 393 1
351 395 1
351 399 1
351 400 1
352 353 1
352 355 1
352 357 1
352 358 1
352 359 1
352 361 1
352 362 1
352 369 1
352 370 1
352 371 1
352 372 1
352 373 1
352 374 1
352 375 1
352 379 1
352 380 1
352 381 1
352 382 1
352 385 1
352 387 1
352 390 1
352 392 1
352 394 1
352 396 1
352 397 1
352 398 1
352 399 1
352 400 1
353 356 1
353 359 1
353 360 1
353 361 1
353 365 1
353 366 1
353 367 1
353 370 1
353 372 1
353 373 1
353 374 1
353 376 1
353 378 1
353 380 1
353 381 1
353 382 1
353 385 1
353 386 1
353 387 1
353 390 1
353 391 1
353 392 1
353 393 1
353 394 1
353 395 1
353 396 1
353 397 1
353 398 1
353 399 1
353 400 1
354 357 1
354 359 1
354 360 1
354 362 1
354 366 1
354 367 1
354 368 1
354 370 1
354 371 1
354 373 1
354 374 1
354 375 1
354 376 1
354 377 1
354 379 1
354 383 1
354 384 1
354 387 1
354 388 1
354 389 1
354 390 1
354 392 1
354 394 1
354 395 1
354 396 1
354 397 1
354 398 1
354 399 1
354 400 1
355 356 1
355 359 1
355 363 1
355 364 1
355 365 1
355 367 1
355 371 1
355 372 1
355 376 1
355 377 1
355 378 1
355 381 1
355 382 1
355 384 1
355 385 1
355 388 1
355 390 1
355 394 1
355 395 1
356 357 1
356 358 1
356 364 1
356 371 1
356 372 1
356 374 1
356 375 1
356 376 1
356 377 1
356 379 1
356 382 1
356 387 1
356 390 1
356 392 1
356 393 1
356 397 1
356 398 1
356 400 1
357 358 1
357 359 1
357 360 1
357 362 1
357 363 1
357 364 1
357 365 1
357 366 1
357 368 1
357 369 1
357 371 1
357 372 1
357 376 1
357 377 1
357 379 1
357 381 1
357 385 1
357 386 1
357 388 1
357 389 1
357 390 1
357 391 1
357 392 1
357 393 1
357 397 1
357 398 1
357 399 1
358 360 1
358 361 1
358 363 1
358 368 1
358 372 1
358 375 1
358 377 1
358 378 1
358 382 1
358 384 1
358 388 1
358 392 1
358 393 1
358 396 1
358 397 1
358 399 1
359 360 1
359 362 1
359 363 1
359 365 1
359 369 1
359 370 1
359 371 1
359 374 1
359 377 1
359 381 1
359 387 1
359 388 1
359 390 1
359 391 1
359 393 1
359 394 1
359 397 1
359 399 1
360 361 1
360 362 1
360 363 1
360 364 1
360 367 1
360 369 1
360 371 1
360 372 1
360 375 1
360 376 1
360 379 1
360 380 1
360 383 1
360 384 1
360 385 1
360 388 1
360 389 1
360 393 1
360 394 1
360 399 1
360 400 1
361 362 1
361 365 1
361 368 1
361 369 1
361 374 1
361 381 1
361 387 1
361 388 1
361 390 1
361 392 1
361 397 1
361 399 1
362 363 1
362 365 1
362 367 1
362 368 1
362 370 1
362 371 1
362 372 1
362 373 1
362 377 1
362 381 1
362 384 1
362 388 1
362 389 1
362 390 1
362 391 1
362 394 1
362 395 1
362 396 1
363 365 1
363 366 1
363 371 1
363 376 1
363 379 1
363 380 1
363 386 1
363 390 1
363 392 1
363 393 1
363 394 1
363 395 1
363 396 1
363 397 1
363 398 1
363 400 1
364 367 1
364 368 1
364 372 1
364 376 1
364 377 1
364 378 1
364 379 1
364 384 1
364 385 1
364 386 1
364 388 1
364 391 1
364 392 1
364 394 1
364 397 1
364 399 1
365 366 1
365 368 1
365 369 1
365 371 1
365 372 1
365 377 1
365 378 1
365 379 1
365 381 1
365 383 1
365 386 1
365 389 1
365 390 1
365 391 1
365 393 1
365 396 1
365 397 1
365 400 1
366 370 1
366 372 1
366 373 1
366 378 1
366 382 1
366 386 1
366 390 1
366 396 1
366 397 1
366 398 1
366 399 1
366 400 1
367 371 1
367 373 1
367 375 1
367 376 1
367 377 1
367 380 1
367 382 1
367 383 1
367 385 1
367 386 1
367 388 1
367 393 1
367 394 1
367 395 1
367 397 1
367 398 1
367 399 1
367 400 1
368 370 1
368 373 1
368 375 1
368 376 1
368 378 1
368 380 1
368 383 1
368 386 1
368 387 1
368 388 1
368 390 1
368 391 1
368 392 1
368 393 1
368 394 1
368 397 1
368 398 1
368 400 1
369 370 1
369 371 1
369 373 1
369 375 1
369 378 1
369 379 1
369 380 1
369 382 1
369 384 1
369 388 1
369 393 1
369 395 1
369 397 1
369 399 1
369 400 1
370 373 1
370 374 1
370 376 1
370 378 1
370 379 1
370 380 1
370 381 1
370 382 1
370 383 1
370 386 1
370 388 1
370 389 1
370 390 1
370 391 1
370 392 1
370 394 1
370 396 1
370 397 1
371 374 1
371 375 1
371 378 1
371 380 1
371 384 1
371 389 1
371 390 1
371 391 1
371 393 1
371 394 1
371 397 1
371 398 1
371 400 1
372 373 1
372 374 1
372 375 1
372 378 1
372 382 1
372 384 1
372 385 1
372 387 1
372 389 1
372 390 1
372 393 1
372 394 1
372 395 1
372 399 1
372 400 1
373 374 1
373 375 1
373 376 1
373 377 1
373 378 1
373 379 1
373 380 1
373 381 1
373 382 1
373 386 1
373 387 1
373 388 1
373 389 1
373 393 1
373 397 1
373 398 1
373 399 1
374 376 1
374 377 1
374 379 1
374 380 1
374 381 1
374 382 1
374 384 1
374 385 1
374 387 1
374 388 1
374 389 1
374 390 1
374 391 1
374 394 1
374 396 1
374 397 1
374 399 1
374 400 1
375 376 1
375 377 1
375 378 1
375 379 1
375 380 1
375 381 1
375 384 1
375 386 1
375 387 1
375 389 1
375 390 1
375 391 1
375 392 1
375 396 1
375 398 1
375 400 1
376 377 1
376 379 1
376 383 1
376 384 1
376 388 1
376 389 1
376 390 1
376 391 1
376 394 1
376 398 1
376 400 1
377 379 1
377 380 1
377 381 1
377 383 1
377 384 1
377 388 1
377 390 1
377 392 1
377 393 1
377 394 1
377 395 1
377 396 1
377 397 1
377 400 1
378 379 1
378 381 1
378 384 1
378 389 1
378 390 1
378 392 1
378 394 1
378 395 1
378 398 1
378 399 1
379 381 1
379 385 1
379 386 1
379 387 1
379 388 1
379 389 1
379 390 1
379 392 1
379 396 1
379 400 1
380 381 1
380 382 1
380 388 1
380 390 1
380 392 1
380 393 1
380 394 1
380 396 1
380 397 1
381 383 1
381 385 1
381 386 1
381 390 1
381 394 1
381 398 1
381 399 1
382 383 1
382 385 1
382 386 1
382 390 1
382 391 1
382 393 1
382 395 1
382 396 1
382 400 1
383 385 1
383 386 1
383 387 1
383 388 1
383 389 1
383 390 1
383 391 1
383 393 1
383 395 1
383 399 1
383 400 1
384 386 1
384 389 1
384 392 1
384 394 1
384 399 1
384 400 1
385 386 1
385 387 1
385 389 1
385 397 1
385 398 1
385 399 1
386 387 1
386 388 1
386 389 1
386 398 1
386 400 1
387 390 1
387 392 1
387 393 1
387 395 1
387 396 1
387 400 1
388 389 1
388 390 1
388 393 1
388 394 1
388 395 1
388 396 1
389 392 1
389 393 1
389 394 1
389 397 1
389 398 1
390 391 1
390 395 1
390 396 1
390 397 1
390 398 1
391 392 1
391 393 1
391 394 1
391 395 1
391 396 1
391 397 1
391 398 1
391 399 1
391 400 1
392 394 1
392 396 1
392 397 1
392 398 1
392 400 1
393 394 1
393 396 1
393 398 1
394 395 1
394 397 1
394 398 1
394 399 1
395 396 1
395 397 1
395 399 1
395 400 1
396 398 1
396 399 1
396 400 1
397 398 1
397 399 1
397 400 1
398 399 1
399 400 1


==> anc/instances/benchmark/theta/sanr400_0_7.dat <==
400 23931
1 2 1
1 7 1
1 10 1
1 12 1
1 20 1
1 22 1
1 23 1
1 26 1
1 27 1
1 31 1
1 34 1
1 39 1
1 47 1
1 48 1
1 49 1
1 50 1
1 51 1
1 53 1
1 55 1
1 56 1
1 58 1
1 59 1
1 60 1
1 61 1
1 62 1
1 65 1
1 72 1
1 74 1
1 76 1
1 79 1
1 84 1
1 87 1
1 90 1
1 93 1
1 97 1
1 98 1
1 111 1
1 112 1
1 116 1
1 117 1
1 122 1
1 126 1
1 131 1
1 134 1
1 140 1
1 141 1
1 142 1
1 143 1
1 149 1
1 150 1
1 153 1
1 157 1
1 158 1
1 163 1
1 167 1
1 169 1
1 170 1
1 173 1
1 175 1
1 179 1
1 181 1
1 183 1
1 187 1
1 189 1
1 192 1
1 193 1
1 196 1
1 197 1
1 201 1
1 202 1
1 204 1
1 206 1
1 208 1
1 210 1
1 212 1
1 219 1
1 223 1
1 224 1
1 227 1
1 228 1
1 241 1
1 244 1
1 246 1
1 248 1
1 251 1
1 254 1
1 256 1
1 258 1
1 262 1
1 263 1
1 266 1
1 269 1
1 271 1
1 274 1
1 276 1
1 277 1
1 287 1
1 288 1
1 294 1
1 295 1
1 299 1
1 301 1
1 304 1
1 306 1
1 309 1
1 313 1
1 320 1
1 324 1
1 328 1
1 330 1
1 338 1
1 340 1
1 342 1
1 346 1
1 348 1
1 349 1
1 350 1
1 351 1
1 357 1
1 363 1
1 365 1
1 368 1
1 371 1
1 377 1
1 380 1
1 381 1
1 384 1
1 386 1
1 393 1
1 395 1
1 398 1
2 5 1
2 16 1
2 18 1
2 22 1
2 23 1
2 26 1
2 28 1
2 36 1
2 42 1
2 45 1
2 47 1
2 51 1
2 55 1
2 61 1
2 62 1
2 64 1
2 65 1
2 66 1
2 67 1
2 68 1
2 69 1
2 73 1
2 76 1
2 82 1
2 87 1
2 88 1
2 93 1
2 96 1
2 102 1
2 107 1
2 109 1
2 110 1
2 111 1
2 112 1
2 113 1
2 118 1
2 120 1
2 123 1
2 124 1
2 144 1
2 145 1
2 151 1
2 154 1
2 156 1
2 157 1
2 158 1
2 160 1
2 168 1
2 172 1
2 173 1
2 177 1
2 178 1
2 181 1
2 188 1
2 190 1
2 191 1
2 195 1
2 201 1
2 203 1
2 205 1
2 210 1
2 211 1
2 215 1
2 221 1
2 223 1
2 226 1
2 228 1
2 230 1
2 231 1
2 234 1
2 235 1
2 240 1
2 241 1
2 242 1
2 245 1
2 250 1
2 253 1
2 259 1
2 279 1
2 281 1
2 283 1
2 285 1
2 286 1
2 287 1
2 296 1
2 298 1
2 299 1
2 304 1
2 308 1
2 313 1
2 315 1
2 316 1
2 319 1
2 323 1
2 326 1
2 328 1
2 329 1
2 334 1
2 335 1
2 336 1
2 337 1
2 339 1
2 349 1
2 352 1
2 356 1
2 359 1
2 360 1
2 361 1
2 362 1
2 363 1
2 366 1
2 370 1
2 371 1
2 372 1
2 378 1
2 381 1
2 388 1
2 390 1
2 392 1
2 393 1
2 399 1
3 5 1
3 16 1
3 17 1
3 18 1
3 24 1
3 25 1
3 27 1
3 32 1
3 34 1
3 36 1
3 39 1
3 40 1
3 44 1
3 47 1
3 48 1
3 62 1
3 63 1
3 66 1
3 72 1
3 73 1
3 75 1
3 80 1
3 81 1
3 86 1
3 90 1
3 95 1
3 97 1
3 102 1
3 108 1
3 109 1
3 114 1
3 117 1
3 120 1
3 121 1
3 130 1
3 131 1
3 133 1
3 142 1
3 143 1
3 150 1
3 154 1
3 158 1
3 160 1
3 161 1
3 163 1
3 164 1
3 165 1
3 171 1
3 176 1
3 177 1
3 178 1
3 181 1
3 190 1
3 192 1
3 194 1
3 198 1
3 199 1
3 200 1
3 203 1
3 207 1
3 208 1
3 212 1
3 216 1
3 217 1
3 220 1
3 224 1
3 228 1
3 236 1
3 237 1
3 242 1
3 243 1
3 251 1
3 252 1
3 253 1
3 257 1
3 259 1
3 270 1
3 276 1
3 280 1
3 281 1
3 282 1
3 294 1
3 297 1
3 302 1
3 304 1
3 307 1
3 310 1
3 314 1
3 315 1
3 317 1
3 322 1
3 323 1
3 325 1
3 328 1
3 329 1
3 334 1
3 335 1
3 337 1
3 342 1
3 343 1
3 344 1
3 345 1
3 346 1
3 354 1
3 355 1
3 359 1
3 360 1
3 361 1
3 364 1
3 366 1
3 368 1
3 372 1
3 375 1
3 378 1
3 379 1
3 383 1
3 384 1
3 385 1
3 386 1
3 387 1
3 390 1
3 395 1
3 397 1
3 398 1
4 9 1
4 10 1
4 12 1
4 13 1
4 19 1
4 21 1
4 22 1
4 25 1
4 28 1
4 31 1
4 35 1
4 36 1
4 39 1
4 41 1
4 44 1
4 47 1
4 49 1
4 50 1
4 51 1
4 52 1
4 60 1
4 61 1
4 64 1
4 67 1
4 68 1
4 73 1
4 74 1
4 75 1
4 78 1
4 88 1
4 90 1
4 91 1
4 98 1
4 102 1
4 103 1
4 105 1
4 106 1
4 110 1
4 118 1
4 120 1
4 121 1
4 127 1
4 129 1
4 134 1
4 135 1
4 145 1
4 147 1
4 156 1
4 163 1
4 166 1
4 167 1
4 169 1
4 170 1
4 172 1
4 177 1
4 179 1
4 184 1
4 188 1
4 190 1
4 195 1
4 197 1
4 199 1
4 200 1
4 203 1
4 204 1
4 205 1
4 206 1
4 208 1
4 216 1
4 217 1
4 222 1
4 231 1
4 232 1
4 238 1
4 241 1
4 247 1
4 249 1
4 251 1
4 252 1
4 255 1
4 260 1
4 263 1
4 265 1
4 270 1
4 276 1
4 284 1
4 286 1
4 288 1
4 290 1
4 292 1
4 295 1
4 300 1
4 303 1
4 310 1
4 314 1
4 317 1
4 318 1
4 323 1
4 327 1
4 328 1
4 329 1
4 331 1
4 333 1
4 335 1
4 337 1
4 340 1
4 348 1
4 349 1
4 351 1
4 356 1
4 358 1
4 359 1
4 364 1
4 366 1
4 368 1
4 371 1
4 375 1
4 382 1
4 383 1
4 389 1
4 390 1
4 394 1
4 400 1
5 12 1
5 13 1
5 18 1
5 24 1
5 32 1
5 33 1
5 36 1
5 37 1
5 41 1
5 45 1
5 47 1
5 52 1
5 54 1
5 57 1
5 58 1
5 64 1
5 68 1
5 69 1
5 70 1
5 74 1
5 80 1
5 82 1
5 86 1
5 89 1
5 91 1
5 92 1
5 95 1
5 97 1
5 102 1
5 107 1
5 108 1
5 113 1
5 114 1
5 117 1
5 119 1
5 120 1
5 122 1
5 123 1
5 126 1
5 127 1
5 128 1
5 133 1
5 134 1
5 138 1
5 141 1
5 142 1
5 144 1
5 145 1
5 148 1
5 149 1
5 153 1
5 155 1
5 156 1
5 159 1
5 161 1
5 164 1
5 171 1
5 174 1
5 175 1
5 179 1
5 184 1
5 187 1
5 190 1
5 191 1
5 192 1
5 194 1
5 195 1
5 202 1
5 205 1
5 213 1
5 214 1
5 232 1
5 234 1
5 235 1
5 236 1
5 239 1
5 243 1
5 245 1
5 249 1
5 250 1
5 252 1
5 254 1
5 257 1
5 262 1
5 263 1
5 266 1
5 268 1
5 272 1
5 277 1
5 282 1
5 291 1
5 292 1
5 294 1
5 296 1
5 299 1
5 300 1
5 301 1
5 303 1
5 304 1
5 307 1
5 311 1
5 312 1
5 313 1
5 315 1
5 317 1
5 321 1
5 322 1
5 325 1
5 326 1
5 330 1
5 333 1
5 338 1
5 343 1
5 344 1
5 345 1
5 346 1
5 352 1
5 361 1
5 362 1
5 364 1
5 368 1
5 370 1
5 371 1
5 374 1
5 376 1
5 377 1
5 378 1
5 380 1
5 383 1
5 386 1
5 389 1
5 392 1
5 393 1
5 397 1
5 398 1
5 399 1
6 8 1
6 9 1
6 10 1
6 18 1
6 19 1
6 21 1
6 22 1
6 23 1
6 25 1
6 26 1
6 31 1
6 37 1
6 39 1
6 40 1
6 44 1
6 45 1
6 50 1
6 53 1
6 54 1
6 56 1
6 57 1
6 61 1
6 65 1
6 68 1
6 71 1
6 73 1
6 74 1
6 76 1
6 79 1
6 82 1
6 83 1
6 85 1
6 89 1
6 92 1
6 93 1
6 94 1
6 96 1
6 99 1
6 101 1
6 104 1
6 107 1
6 108 1
6 121 1
6 124 1
6 129 1
6 132 1
6 135 1
6 137 1
6 140 1
6 142 1
6 144 1
6 149 1
6 153 1
6 156 1
6 158 1
6 167 1
6 172 1
6 174 1
6 175 1
6 179 1
6 180 1
6 181 1
6 182 1
6 184 1
6 186 1
6 189 1
6 190 1
6 195 1
6 196 1
6 200 1
6 203 1
6 206 1
6 215 1
6 217 1
6 223 1
6 230 1
6 238 1
6 239 1
6 246 1
6 253 1
6 254 1
6 255 1
6 262 1
6 266 1
6 267 1
6 269 1
6 270 1
6 276 1
6 280 1
6 281 1
6 289 1
6 291 1
6 292 1
6 300 1
6 303 1
6 315 1
6 322 1
6 325 1
6 327 1
6 328 1
6 329 1
6 331 1
6 334 1
6 338 1
6 343 1
6 345 1
6 346 1
6 347 1
6 352 1
6 353 1
6 356 1
6 359 1
6 360 1
6 361 1
6 375 1
6 377 1
6 378 1
6 381 1
6 383 1
6 384 1
6 387 1
6 395 1
6 396 1
7 10 1
7 13 1
7 17 1
7 20 1
7 25 1
7 26 1
7 27 1
7 31 1
7 32 1
7 33 1
7 35 1
7 37 1
7 39 1
7 42 1
7 44 1
7 46 1
7 50 1
7 52 1
7 59 1
7 69 1
7 74 1
7 76 1
7 80 1
7 82 1
7 86 1
7 87 1
7 88 1
7 89 1
7 94 1
7 98 1
7 109 1
7 113 1
7 115 1
7 117 1
7 118 1
7 119 1
7 120 1
7 132 1
7 133 1
7 134 1
7 136 1
7 140 1
7 149 1
7 151 1
7 154 1
7 155 1
7 158 1
7 163 1
7 172 1
7 184 1
7 188 1
7 191 1
7 194 1
7 200 1
7 203 1
7 205 1
7 206 1
7 210 1
7 211 1
7 217 1
7 218 1
7 225 1
7 227 1
7 228 1
7 230 1
7 231 1
7 238 1
7 239 1
7 242 1
7 244 1
7 255 1
7 258 1
7 261 1
7 265 1
7 266 1
7 271 1
7 274 1
7 280 1
7 281 1
7 287 1
7 291 1
7 298 1
7 303 1
7 306 1
7 308 1
7 310 1
7 312 1
7 317 1
7 324 1
7 330 1
7 332 1
7 334 1
7 337 1
7 340 1
7 342 1
7 343 1
7 347 1
7 348 1
7 351 1
7 352 1
7 355 1
7 356 1
7 361 1
7 363 1
7 364 1
7 374 1
7 375 1
7 384 1
7 388 1
7 391 1
7 397 1
8 9 1
8 11 1
8 12 1
8 16 1
8 20 1
8 22 1
8 28 1
8 31 1
8 32 1
8 33 1
8 38 1
8 39 1
8 43 1
8 44 1
8 47 1
8 49 1
8 54 1
8 55 1
8 66 1
8 67 1
8 72 1
8 73 1
8 75 1
8 77 1
8 81 1
8 82 1
8 83 1
8 84 1
8 85 1
8 86 1
8 93 1
8 95 1
8 97 1
8 101 1
8 104 1
8 105 1
8 109 1
8 110 1
8 129 1
8 131 1
8 133 1
8 142 1
8 144 1
8 145 1
8 149 1
8 152 1
8 154 1
8 156 1
8 161 1
8 163 1
8 169 1
8 171 1
8 181 1
8 187 1
8 190 1
8 193 1
8 195 1
8 199 1
8 206 1
8 208 1
8 210 1
8 218 1
8 220 1
8 221 1
8 224 1
8 225 1
8 226 1
8 227 1
8 229 1
8 238 1
8 243 1
8 244 1
8 252 1
8 253 1
8 256 1
8 257 1
8 259 1
8 265 1
8 267 1
8 268 1
8 270 1
8 279 1
8 282 1
8 285 1
8 286 1
8 287 1
8 288 1
8 290 1
8 296 1
8 299 1
8 300 1
8 307 1
8 309 1
8 311 1
8 317 1
8 318 1
8 321 1
8 324 1
8 326 1
8 327 1
8 330 1
8 333 1
8 335 1
8 339 1
8 342 1
8 344 1
8 359 1
8 361 1
8 363 1
8 364 1
8 368 1
8 372 1
8 378 1
8 380 1
8 385 1
8 387 1
8 390 1
8 391 1
8 393 1
8 394 1
8 400 1
9 10 1
9 13 1
9 14 1
9 27 1
9 30 1
9 32 1
9 36 1
9 38 1
9 39 1
9 41 1
9 43 1
9 50 1
9 54 1
9 64 1
9 67 1
9 73 1
9 75 1
9 76 1
9 82 1
9 83 1
9 89 1
9 93 1
9 94 1
9 95 1
9 109 1
9 111 1
9 114 1
9 118 1
9 120 1
9 123 1
9 126 1
9 135 1
9 138 1
9 146 1
9 147 1
9 149 1
9 150 1
9 157 1
9 158 1
9 163 1
9 167 1
9 172 1
9 185 1
9 190 1
9 191 1
9 193 1
9 194 1
9 200 1
9 202 1
9 204 1
9 206 1
9 210 1
9 211 1
9 219 1
9 222 1
9 223 1
9 224 1
9 228 1
9 229 1
9 230 1
9 231 1
9 236 1
9 247 1
9 248 1
9 256 1
9 259 1
9 261 1
9 266 1
9 271 1
9 273 1
9 277 1
9 281 1
9 288 1
9 289 1
9 292 1
9 298 1
9 302 1
9 303 1
9 304 1
9 313 1
9 323 1
9 327 1
9 330 1
9 331 1
9 333 1
9 337 1
9 341 1
9 342 1
9 344 1
9 346 1
9 348 1
9 350 1
9 351 1
9 352 1
9 357 1
9 360 1
9 368 1
9 371 1
9 372 1
9 375 1
9 377 1
9 379 1
9 381 1
9 382 1
9 389 1
9 390 1
9 392 1
9 395 1
10 11 1
10 24 1
10 29 1
10 32 1
10 34 1
10 36 1
10 42 1
10 43 1
10 44 1
10 51 1
10 55 1
10 56 1
10 57 1
10 70 1
10 74 1
10 76 1
10 77 1
10 96 1
10 101 1
10 103 1
10 106 1
10 113 1
10 114 1
10 115 1
10 118 1
10 122 1
10 123 1
10 125 1
10 127 1
10 129 1
10 132 1
10 137 1
10 145 1
10 148 1
10 152 1
10 155 1
10 156 1
10 157 1
10 158 1
10 161 1
10 167 1
10 180 1
10 181 1
10 183 1
10 185 1
10 186 1
10 188 1
10 193 1
10 195 1
10 198 1
10 202 1
10 206 1
10 220 1
10 221 1
10 224 1
10 227 1
10 238 1
10 239 1
10 244 1
10 246 1
10 251 1
10 258 1
10 259 1
10 263 1
10 267 1
10 270 1
10 271 1
10 272 1
10 275 1
10 277 1
10 278 1
10 279 1
10 283 1
10 286 1
10 288 1
10 289 1
10 295 1
10 298 1
10 299 1
10 300 1
10 302 1
10 303 1
10 305 1
10 307 1
10 308 1
10 314 1
10 316 1
10 322 1
10 324 1
10 325 1
10 332 1
10 334 1
10 338 1
10 339 1
10 340 1
10 345 1
10 347 1
10 355 1
10 359 1
10 361 1
10 364 1
10 369 1
10 376 1
10 386 1
10 390 1
10 397 1
11 13 1
11 14 1
11 19 1
11 32 1
11 33 1
11 40 1
11 41 1
11 42 1
11 44 1
11 45 1
11 48 1
11 50 1
11 52 1
11 53 1
11 54 1
11 57 1
11 60 1
11 62 1
11 63 1
11 66 1
11 68 1
11 69 1
11 71 1
11 72 1
11 74 1
11 90 1
11 91 1
11 95 1
11 96 1
11 99 1
11 102 1
11 115 1
11 120 1
11 124 1
11 125 1
11 126 1
11 127 1
11 129 1
11 134 1
11 135 1
11 136 1
11 141 1
11 152 1
11 153 1
11 159 1
11 161 1
11 168 1
11 170 1
11 177 1
11 178 1
11 179 1
11 186 1
11 187 1
11 190 1
11 198 1
11 200 1
11 204 1
11 208 1
11 209 1
11 215 1
11 216 1
11 222 1
11 223 1
11 225 1
11 233 1
11 236 1
11 237 1
11 238 1
11 239 1
11 240 1
11 244 1
11 246 1
11 248 1
11 250 1
11 253 1
11 258 1
11 262 1
11 264 1
11 266 1
11 267 1
11 270 1
11 271 1
11 272 1
11 273 1
11 285 1
11 291 1
11 293 1
11 295 1
11 297 1
11 298 1
11 307 1
11 310 1
11 312 1
11 314 1
11 315 1
11 325 1
11 327 1
11 328 1
11 332 1
11 333 1
11 334 1
11 338 1
11 339 1
11 340 1
11 341 1
11 342 1
11 345 1
11 347 1
11 348 1
11 349 1
11 353 1
11 355 1
11 358 1
11 360 1
11 362 1
11 368 1
11 375 1
11 376 1
11 377 1
11 379 1
11 382 1
11 387 1
11 389 1
11 391 1
11 393 1
11 398 1
12 13 1
12 14 1
12 15 1
12 18 1
12 19 1
12 20 1
12 22 1
12 27 1
12 28 1
12 31 1
12 34 1
12 35 1
12 39 1
12 41 1
12 43 1
12 44 1
12 46 1
12 47 1
12 50 1
12 51 1
12 55 1
12 57 1
12 65 1
12 66 1
12 75 1
12 77 1
12 78 1
12 81 1
12 85 1
12 87 1
12 88 1
12 89 1
12 92 1
12 104 1
12 110 1
12 111 1
12 115 1
12 121 1
12 126 1
12 131 1
12 132 1
12 135 1
12 136 1
12 140 1
12 146 1
12 147 1
12 148 1
12 154 1
12 156 1
12 166 1
12 170 1
12 171 1
12 173 1
12 177 1
12 181 1
12 183 1
12 186 1
12 188 1
12 193 1
12 206 1
12 211 1
12 223 1
12 224 1
12 226 1
12 230 1
12 231 1
12 234 1
12 237 1
12 238 1
12 245 1
12 250 1
12 256 1
12 258 1
12 261 1
12 268 1
12 269 1
12 270 1
12 274 1
12 276 1
12 277 1
12 281 1
12 282 1
12 283 1
12 285 1
12 288 1
12 289 1
12 290 1
12 294 1
12 295 1
12 300 1
12 301 1
12 304 1
12 307 1
12 308 1
12 309 1
12 313 1
12 314 1
12 315 1
12 316 1
12 319 1
12 320 1
12 321 1
12 337 1
12 347 1
12 350 1
12 354 1
12 358 1
12 363 1
12 367 1
12 373 1
12 380 1
12 382 1
12 385 1
12 388 1
13 19 1
13 23 1
13 26 1
13 27 1
13 34 1
13 35 1
13 38 1
13 46 1
13 47 1
13 48 1
13 49 1
13 54 1
13 56 1
13 57 1
13 58 1
13 62 1
13 63 1
13 65 1
13 66 1
13 69 1
13 70 1
13 72 1
13 74 1
13 76 1
13 81 1
13 83 1
13 89 1
13 91 1
13 94 1
13 95 1
13 96 1
13 102 1
13 109 1
13 113 1
13 119 1
13 132 1
13 140 1
13 141 1
13 144 1
13 146 1
13 151 1
13 158 1
13 160 1
13 163 1
13 165 1
13 167 1
13 168 1
13 171 1
13 175 1
13 176 1
13 183 1
13 184 1
13 193 1
13 194 1
13 195 1
13 197 1
13 205 1
13 210 1
13 212 1
13 216 1
13 218 1
13 224 1
13 226 1
13 228 1
13 235 1
13 237 1
13 239 1
13 243 1
13 245 1
13 254 1
13 258 1
13 261 1
13 268 1
13 270 1
13 271 1
13 272 1
13 274 1
13 281 1
13 285 1
13 286 1
13 294 1
13 299 1
13 300 1
13 301 1
13 302 1
13 303 1
13 305 1
13 306 1
13 315 1
13 318 1
13 319 1
13 320 1
13 336 1
13 338 1
13 342 1
13 343 1
13 353 1
13 355 1
13 357 1
13 363 1
13 368 1
13 370 1
13 376 1
13 377 1
13 391 1
13 392 1
13 396 1
13 398 1
13 400 1
14 16 1
14 17 1
14 21 1
14 24 1
14 27 1
14 28 1
14 32 1
14 33 1
14 40 1
14 65 1
14 67 1
14 76 1
14 78 1
14 81 1
14 82 1
14 85 1
14 88 1
14 90 1
14 93 1
14 94 1
14 96 1
14 101 1
14 106 1
14 108 1
14 115 1
14 119 1
14 125 1
14 127 1
14 131 1
14 133 1
14 134 1
14 135 1
14 142 1
14 144 1
14 145 1
14 147 1
14 149 1
14 150 1
14 151 1
14 152 1
14 153 1
14 158 1
14 159 1
14 160 1
14 164 1
14 172 1
14 174 1
14 175 1
14 178 1
14 188 1
14 191 1
14 193 1
14 195 1
14 201 1
14 202 1
14 205 1
14 212 1
14 213 1
14 217 1
14 219 1
14 222 1
14 225 1
14 233 1
14 241 1
14 244 1
14 246 1
14 247 1
14 250 1
14 254 1
14 260 1
14 267 1
14 269 1
14 272 1
14 274 1
14 277 1
14 279 1
14 283 1
14 284 1
14 289 1
14 290 1
14 297 1
14 301 1
14 311 1
14 316 1
14 317 1
14 323 1
14 324 1
14 329 1
14 331 1
14 333 1
14 335 1
14 340 1
14 344 1
14 345 1
14 347 1
14 348 1
14 352 1
14 357 1
14 358 1
14 364 1
14 366 1
14 369 1
14 371 1
14 373 1
14 374 1
14 376 1
14 381 1
14 386 1
14 389 1
14 391 1
14 392 1
14 394 1
14 395 1
14 396 1
14 397 1
14 398 1
14 399 1
15 23 1
15 25 1
15 28 1
15 29 1
15 39 1
15 43 1
15 52 1
15 60 1
15 65 1
15 66 1
15 80 1
15 83 1
15 84 1
15 85 1
15 88 1
15 91 1
15 92 1
15 93 1
15 96 1
15 98 1
15 103 1
15 107 1
15 113 1
15 114 1
15 128 1
15 132 1
15 134 1
15 136 1
15 143 1
15 151 1
15 153 1
15 155 1
15 157 1
15 158 1
15 164 1
15 172 1
15 176 1
15 179 1
15 181 1
15 184 1
15 185 1
15 190 1
15 191 1
15 194 1
15 195 1
15 196 1
15 197 1
15 201 1
15 208 1
15 209 1
15 211 1
15 212 1
15 219 1
15 221 1
15 222 1
15 223 1
15 227 1
15 229 1
15 231 1
15 232 1
15 233 1
15 237 1
15 238 1
15 241 1
15 248 1
15 252 1
15 253 1
15 257 1
15 258 1
15 259 1
15 260 1
15 262 1
15 263 1
15 264 1
15 268 1
15 269 1
15 272 1
15 274 1
15 277 1
15 289 1
15 294 1
15 297 1
15 300 1
15 304 1
15 306 1
15 314 1
15 315 1
15 317 1
15 320 1
15 323 1
15 326 1
15 327 1
15 331 1
15 333 1
15 338 1
15 341 1
15 342 1
15 344 1
15 350 1
15 354 1
15 355 1
15 357 1
15 358 1
15 360 1
15 365 1
15 371 1
15 376 1
15 381 1
15 385 1
15 387 1
15 393 1
15 396 1
15 398 1
16 18 1
16 19 1
16 21 1
16 22 1
16 24 1
16 33 1
16 35 1
16 36 1
16 39 1
16 47 1
16 49 1
16 56 1
16 57 1
16 59 1
16 69 1
16 71 1
16 74 1
16 77 1
16 79 1
16 80 1
16 81 1
16 82 1
16 86 1
16 90 1
16 92 1
16 97 1
16 99 1
16 100 1
16 102 1
16 103 1
16 104 1
16 106 1
16 112 1
16 113 1
16 122 1
16 127 1
16 128 1
16 129 1
16 142 1
16 147 1
16 148 1
16 152 1
16 158 1
16 162 1
16 169 1
16 174 1
16 175 1
16 176 1
16 178 1
16 179 1
16 180 1
16 184 1
16 186 1
16 189 1
16 194 1
16 197 1
16 200 1
16 208 1
16 209 1
16 216 1
16 219 1
16 220 1
16 221 1
16 226 1
16 227 1
16 235 1
16 239 1
16 244 1
16 245 1
16 255 1
16 258 1
16 259 1
16 261 1
16 262 1
16 263 1
16 266 1
16 267 1
16 270 1
16 274 1
16 278 1
16 280 1
16 284 1
16 285 1
16 288 1
16 297 1
16 299 1
16 304 1
16 305 1
16 306 1
16 307 1
16 309 1
16 311 1
16 313 1
16 322 1
16 327 1
16 330 1
16 332 1
16 333 1
16 334 1
16 336 1
16 341 1
16 342 1
16 346 1
16 351 1
16 355 1
16 356 1
16 358 1
16 359 1
16 360 1
16 363 1
16 365 1
16 369 1
16 372 1
16 377 1
16 379 1
16 384 1
16 385 1
16 391 1
16 392 1
16 394 1
16 397 1
16 400 1
17 25 1
17 29 1
17 30 1
17 31 1
17 32 1
17 38 1
17 44 1
17 51 1
17 54 1
17 64 1
17 72 1
17 76 1
17 78 1
17 83 1
17 84 1
17 85 1
17 90 1
17 91 1
17 98 1
17 103 1
17 104 1
17 105 1
17 110 1
17 113 1
17 116 1
17 123 1
17 127 1
17 138 1
17 145 1
17 150 1
17 151 1
17 155 1
17 157 1
17 158 1
17 162 1
17 163 1
17 164 1
17 165 1
17 166 1
17 169 1
17 170 1
17 171 1
17 175 1
17 179 1
17 180 1
17 189 1
17 193 1
17 199 1
17 200 1
17 204 1
17 210 1
17 211 1
17 226 1
17 227 1
17 232 1
17 234 1
17 235 1
17 237 1
17 238 1
17 239 1
17 242 1
17 244 1
17 246 1
17 259 1
17 265 1
17 268 1
17 272 1
17 275 1
17 287 1
17 288 1
17 292 1
17 300 1
17 301 1
17 302 1
17 303 1
17 304 1
17 306 1
17 309 1
17 311 1
17 313 1
17 321 1
17 326 1
17 337 1
17 339 1
17 340 1
17 341 1
17 342 1
17 347 1
17 352 1
17 365 1
17 366 1
17 367 1
17 370 1
17 375 1
17 377 1
17 378 1
17 381 1
17 383 1
17 390 1
17 395 1
17 397 1
17 400 1
18 20 1
18 22 1
18 24 1
18 31 1
18 34 1
18 38 1
18 39 1
18 40 1
18 46 1
18 49 1
18 50 1
18 52 1
18 55 1
18 56 1
18 61 1
18 63 1
18 73 1
18 83 1
18 85 1
18 86 1
18 90 1
18 92 1
18 94 1
18 98 1
18 100 1
18 102 1
18 111 1
18 113 1
18 114 1
18 115 1
18 125 1
18 126 1
18 131 1
18 132 1
18 141 1
18 142 1
18 143 1
18 145 1
18 146 1
18 151 1
18 152 1
18 156 1
18 157 1
18 158 1
18 162 1
18 167 1
18 170 1
18 171 1
18 172 1
18 173 1
18 179 1
18 180 1
18 183 1
18 184 1
18 189 1
18 190 1
18 191 1
18 196 1
18 197 1
18 198 1
18 200 1
18 201 1
18 202 1
18 203 1
18 204 1
18 213 1
18 214 1
18 215 1
18 217 1
18 220 1
18 223 1
18 224 1
18 230 1
18 235 1
18 240 1
18 241 1
18 244 1
18 248 1
18 249 1
18 257 1
18 258 1
18 260 1
18 263 1
18 265 1
18 266 1
18 271 1
18 280 1
18 281 1
18 285 1
18 289 1
18 293 1
18 301 1
18 303 1
18 305 1
18 306 1
18 310 1
18 311 1
18 313 1
18 325 1
18 326 1
18 327 1
18 328 1
18 336 1
18 338 1
18 339 1
18 342 1
18 345 1
18 352 1
18 353 1
18 361 1
18 362 1
18 364 1
18 367 1
18 370 1
18 372 1
18 374 1
18 379 1
18 381 1
18 385 1
18 387 1
18 389 1
18 399 1
18 400 1
19 20 1
19 25 1
19 30 1
19 31 1
19 35 1
19 36 1
19 38 1
19 39 1
19 43 1
19 44 1
19 45 1
19 51 1
19 55 1
19 57 1
19 60 1
19 63 1
19 65 1
19 71 1
19 72 1
19 74 1
19 84 1
19 86 1
19 94 1
19 96 1
19 98 1
19 100 1
19 101 1
19 103 1
19 105 1
19 112 1
19 113 1
19 119 1
19 120 1
19 122 1
19 123 1
19 125 1
19 132 1
19 142 1
19 143 1
19 144 1
19 149 1
19 151 1
19 152 1
19 154 1
19 161 1
19 169 1
19 170 1
19 174 1
19 181 1
19 191 1
19 198 1
19 202 1
19 205 1
19 207 1
19 212 1
19 215 1
19 216 1
19 220 1
19 229 1
19 230 1
19 231 1
19 238 1
19 244 1
19 245 1
19 259 1
19 275 1
19 285 1
19 287 1
19 291 1
19 292 1
19 305 1
19 309 1
19 310 1
19 315 1
19 316 1
19 317 1
19 318 1
19 322 1
19 326 1
19 327 1
19 331 1
19 333 1
19 335 1
19 336 1
19 337 1
19 343 1
19 346 1
19 351 1
19 352 1
19 357 1
19 359 1
19 360 1
19 361 1
19 364 1
19 365 1
19 367 1
19 369 1
19 373 1
19 375 1
19 376 1
19 377 1
19 379 1
19 384 1
19 385 1
19 386 1
19 394 1
19 398 1
20 21 1
20 24 1
20 27 1
20 29 1
20 31 1
20 37 1
20 41 1
20 45 1
20 53 1
20 55 1
20 57 1
20 59 1
20 63 1
20 67 1
20 69 1
20 72 1
20 74 1
20 83 1
20 86 1
20 91 1
20 92 1
20 94 1
20 97 1
20 100 1
20 104 1
20 106 1
20 109 1
20 110 1
20 114 1
20 117 1
20 129 1
20 130 1
20 131 1
20 139 1
20 143 1
20 147 1
20 148 1
20 149 1
20 156 1
20 159 1
20 163 1
20 167 1
20 170 1
20 172 1
20 173 1
20 174 1
20 176 1
20 178 1
20 185 1
20 187 1
20 189 1
20 191 1
20 197 1
20 201 1
20 205 1
20 213 1
20 217 1
20 220 1
20 221 1
20 222 1
20 230 1
20 233 1
20 236 1
20 237 1
20 241 1
20 243 1
20 245 1
20 248 1
20 249 1
20 252 1
20 254 1
20 255 1
20 256 1
20 260 1
20 262 1
20 267 1
20 277 1
20 282 1
20 284 1
20 285 1
20 287 1
20 291 1
20 292 1
20 293 1
20 294 1
20 295 1
20 297 1
20 298 1
20 301 1
20 302 1
20 308 1
20 315 1
20 323 1
20 325 1
20 326 1
20 328 1
20 337 1
20 341 1
20 346 1
20 348 1
20 354 1
20 355 1
20 357 1
20 363 1
20 365 1
20 367 1
20 370 1
20 376 1
20 378 1
20 379 1
20 382 1
20 385 1
20 387 1
20 389 1
20 391 1
20 397 1
20 398 1
21 22 1
21 26 1
21 27 1
21 30 1
21 32 1
21 34 1
21 42 1
21 43 1
21 55 1
21 56 1
21 58 1
21 60 1
21 67 1
21 71 1
21 81 1
21 85 1
21 92 1
21 93 1
21 94 1
21 95 1
21 96 1
21 97 1
21 101 1
21 104 1
21 106 1
21 112 1
21 117 1
21 118 1
21 120 1
21 123 1
21 126 1
21 130 1
21 139 1
21 155 1
21 157 1
21 162 1
21 167 1
21 170 1
21 174 1
21 175 1
21 180 1
21 181 1
21 191 1
21 195 1
21 197 1
21 198 1
21 200 1
21 201 1
21 204 1
21 205 1
21 213 1
21 217 1
21 218 1
21 222 1
21 223 1
21 228 1
21 231 1
21 242 1
21 246 1
21 252 1
21 254 1
21 255 1
21 264 1
21 266 1
21 268 1
21 275 1
21 276 1
21 279 1
21 280 1
21 282 1
21 285 1
21 289 1
21 291 1
21 296 1
21 299 1
21 300 1
21 301 1
21 302 1
21 307 1
21 317 1
21 319 1
21 320 1
21 322 1
21 332 1
21 334 1
21 341 1
21 342 1
21 347 1
21 348 1
21 349 1
21 350 1
21 351 1
21 354 1
21 356 1
21 357 1
21 358 1
21 361 1
21 362 1
21 364 1
21 368 1
21 374 1
21 375 1
21 378 1
21 389 1
21 396 1
21 397 1
21 398 1
22 25 1
22 27 1
22 29 1
22 34 1
22 38 1
22 41 1
22 43 1
22 45 1
22 46 1
22 47 1
22 49 1
22 50 1
22 60 1
22 66 1
22 67 1
22 69 1
22 72 1
22 73 1
22 76 1
22 78 1
22 82 1
22 84 1
22 85 1
22 86 1
22 87 1
22 95 1
22 96 1
22 99 1
22 104 1
22 105 1
22 107 1
22 113 1
22 116 1
22 123 1
22 125 1
22 133 1
22 136 1
22 139 1
22 144 1
22 146 1
22 147 1
22 150 1
22 155 1
22 156 1
22 157 1
22 159 1
22 165 1
22 166 1
22 169 1
22 175 1
22 178 1
22 185 1
22 188 1
22 194 1
22 204 1
22 207 1
22 210 1
22 212 1
22 218 1
22 220 1
22 221 1
22 232 1
22 234 1
22 239 1
22 240 1
22 243 1
22 244 1
22 248 1
22 249 1
22 251 1
22 252 1
22 253 1
22 254 1
22 256 1
22 261 1
22 262 1
22 265 1
22 266 1
22 267 1
22 270 1
22 274 1
22 276 1
22 277 1
22 280 1
22 281 1
22 284 1
22 286 1
22 294 1
22 295 1
22 296 1
22 300 1
22 306 1
22 310 1
22 318 1
22 323 1
22 325 1
22 334 1
22 335 1
22 336 1
22 338 1
22 340 1
22 344 1
22 345 1
22 347 1
22 349 1
22 352 1
22 353 1
22 356 1
22 357 1
22 360 1
22 364 1
22 366 1
22 367 1
22 368 1
22 369 1
22 370 1
22 376 1
22 378 1
22 382 1
22 387 1
22 388 1
22 391 1
22 392 1
22 394 1
22 396 1
23 26 1
23 29 1
23 32 1
23 37 1
23 43 1
23 47 1
23 48 1
23 50 1
23 54 1
23 57 1
23 64 1
23 65 1
23 68 1
23 80 1
23 84 1
23 91 1
23 93 1
23 96 1
23 97 1
23 99 1
23 100 1
23 101 1
23 104 1
23 108 1
23 111 1
23 113 1
23 123 1
23 126 1
23 127 1
23 130 1
23 132 1
23 133 1
23 135 1
23 137 1
23 138 1
23 139 1
23 140 1
23 142 1
23 144 1
23 153 1
23 161 1
23 162 1
23 166 1
23 169 1
23 175 1
23 177 1
23 178 1
23 179 1
23 180 1
23 183 1
23 185 1
23 188 1
23 191 1
23 200 1
23 201 1
23 203 1
23 206 1
23 207 1
23 210 1
23 216 1
23 218 1
23 219 1
23 221 1
23 222 1
23 224 1
23 225 1
23 228 1
23 231 1
23 233 1
23 235 1
23 238 1
23 239 1
23 240 1
23 243 1
23 244 1
23 248 1
23 249 1
23 252 1
23 254 1
23 255 1
23 256 1
23 258 1
23 259 1
23 260 1
23 267 1
23 270 1
23 275 1
23 281 1
23 284 1
23 286 1
23 287 1
23 288 1
23 289 1
23 291 1
23 302 1
23 307 1
23 311 1
23 314 1
23 319 1
23 321 1
23 322 1
23 331 1
23 335 1
23 339 1
23 342 1
23 343 1
23 355 1
23 358 1
23 359 1
23 365 1
23 369 1
23 371 1
23 375 1
23 376 1
23 377 1
23 379 1
23 386 1
23 388 1
23 389 1
23 390 1
23 394 1
23 397 1
23 398 1
23 400 1
24 29 1
24 37 1
24 39 1
24 42 1
24 44 1
24 47 1
24 48 1
24 54 1
24 58 1
24 60 1
24 65 1
24 68 1
24 76 1
24 79 1
24 83 1
24 84 1
24 85 1
24 88 1
24 93 1
24 96 1
24 101 1
24 102 1
24 103 1
24 107 1
24 110 1
24 116 1
24 117 1
24 120 1
24 121 1
24 123 1
24 128 1
24 129 1
24 133 1
24 134 1
24 136 1
24 139 1
24 140 1
24 148 1
24 151 1
24 155 1
24 163 1
24 168 1
24 171 1
24 172 1
24 174 1
24 178 1
24 181 1
24 185 1
24 187 1
24 189 1
24 194 1
24 207 1
24 217 1
24 220 1
24 226 1
24 228 1
24 230 1
24 237 1
24 242 1
24 248 1
24 251 1
24 253 1
24 254 1
24 255 1
24 260 1
24 261 1
24 263 1
24 268 1
24 272 1
24 275 1
24 285 1
24 300 1
24 303 1
24 307 1
24 317 1
24 318 1
24 326 1
24 327 1
24 334 1
24 335 1
24 339 1
24 343 1
24 344 1
24 350 1
24 351 1
24 352 1
24 353 1
24 363 1
24 370 1
24 372 1
24 377 1
24 382 1
24 389 1
24 390 1
24 395 1
24 396 1
24 399 1
25 32 1
25 42 1
25 43 1
25 45 1
25 46 1
25 47 1
25 55 1
25 64 1
25 68 1
25 75 1
25 77 1
25 81 1
25 87 1
25 93 1
25 99 1
25 103 1
25 106 1
25 117 1
25 121 1
25 123 1
25 124 1
25 126 1
25 127 1
25 128 1
25 129 1
25 130 1
25 133 1
25 134 1
25 138 1
25 140 1
25 142 1
25 146 1
25 150 1
25 158 1
25 160 1
25 166 1
25 167 1
25 168 1
25 171 1
25 176 1
25 178 1
25 182 1
25 184 1
25 193 1
25 194 1
25 195 1
25 198 1
25 206 1
25 212 1
25 216 1
25 217 1
25 218 1
25 223 1
25 226 1
25 228 1
25 230 1
25 231 1
25 233 1
25 237 1
25 242 1
25 244 1
25 246 1
25 249 1
25 251 1
25 259 1
25 260 1
25 261 1
25 262 1
25 264 1
25 265 1
25 267 1
25 268 1
25 278 1
25 280 1
25 285 1
25 287 1
25 290 1
25 291 1
25 297 1
25 303 1
25 305 1
25 307 1
25 308 1
25 311 1
25 312 1
25 314 1
25 320 1
25 322 1
25 324 1
25 326 1
25 329 1
25 342 1
25 344 1
25 347 1
25 348 1
25 349 1
25 350 1
25 353 1
25 356 1
25 357 1
25 363 1
25 365 1
25 372 1
25 379 1
25 389 1
25 394 1
26 27 1
26 34 1
26 37 1
26 38 1
26 39 1
26 41 1
26 44 1
26 45 1
26 51 1
26 53 1
26 54 1
26 59 1
26 67 1
26 68 1
26 71 1
26 81 1
26 82 1
26 84 1
26 85 1
26 86 1
26 89 1
26 95 1
26 98 1
26 103 1
26 106 1
26 112 1
26 115 1
26 119 1
26 124 1
26 125 1
26 133 1
26 144 1
26 146 1
26 149 1
26 154 1
26 155 1
26 157 1
26 161 1
26 162 1
26 164 1
26 170 1
26 176 1
26 178 1
26 181 1
26 189 1
26 199 1
26 205 1
26 206 1
26 207 1
26 210 1
26 211 1
26 218 1
26 220 1
26 222 1
26 228 1
26 232 1
26 233 1
26 235 1
26 236 1
26 240 1
26 242 1
26 246 1
26 249 1
26 256 1
26 259 1
26 265 1
26 266 1
26 271 1
26 273 1
26 277 1
26 280 1
26 298 1
26 300 1
26 301 1
26 304 1
26 306 1
26 324 1
26 327 1
26 329 1
26 331 1
26 338 1
26 339 1
26 342 1
26 344 1
26 351 1
26 353 1
26 363 1
26 364 1
26 365 1
26 374 1
26 383 1
26 384 1
26 388 1
26 389 1
26 390 1
26 394 1
26 398 1
27 36 1
27 42 1
27 44 1
27 47 1
27 51 1
27 53 1
27 55 1
27 59 1
27 67 1
27 69 1
27 70 1
27 71 1
27 73 1
27 77 1
27 85 1
27 87 1
27 88 1
27 91 1
27 96 1
27 103 1
27 104 1
27 105 1
27 106 1
27 109 1
27 110 1
27 111 1
27 116 1
27 121 1
27 125 1
27 127 1
27 131 1
27 132 1
27 135 1
27 138 1
27 139 1
27 141 1
27 143 1
27 144 1
27 145 1
27 147 1
27 151 1
27 153 1
27 161 1
27 162 1
27 166 1
27 167 1
27 168 1
27 169 1
27 170 1
27 179 1
27 180 1
27 189 1
27 193 1
27 201 1
27 205 1
27 213 1
27 215 1
27 218 1
27 219 1
27 230 1
27 231 1
27 238 1
27 248 1
27 253 1
27 259 1
27 260 1
27 262 1
27 263 1
27 264 1
27 268 1
27 274 1
27 277 1
27 278 1
27 280 1
27 288 1
27 289 1
27 297 1
27 302 1
27 305 1
27 306 1
27 309 1
27 313 1
27 314 1
27 318 1
27 322 1
27 327 1
27 336 1
27 337 1
27 340 1
27 345 1
27 352 1
27 356 1
27 358 1
27 362 1
27 365 1
27 367 1
27 368 1
27 369 1
27 378 1
27 380 1
27 384 1
27 385 1
27 387 1
27 393 1
27 396 1
28 29 1
28 31 1
28 33 1
28 39 1
28 50 1
28 54 1
28 55 1
28 61 1
28 62 1
28 66 1
28 67 1
28 73 1
28 76 1
28 78 1
28 82 1
28 83 1
28 85 1
28 86 1
28 94 1
28 97 1
28 100 1
28 101 1
28 102 1
28 104 1
28 105 1
28 107 1
28 115 1
28 122 1
28 130 1
28 141 1
28 143 1
28 147 1
28 148 1
28 152 1
28 154 1
28 158 1
28 160 1
28 164 1
28 166 1
28 173 1
28 174 1
28 175 1
28 181 1
28 183 1
28 188 1
28 189 1
28 190 1
28 194 1
28 198 1
28 199 1
28 200 1
28 202 1
28 206 1
28 216 1
28 218 1
28 223 1
28 224 1
28 225 1
28 229 1
28 236 1
28 238 1
28 239 1
28 240 1
28 242 1
28 245 1
28 246 1
28 250 1
28 253 1
28 256 1
28 261 1
28 262 1
28 264 1
28 266 1
28 271 1
28 272 1
28 277 1
28 286 1
28 287 1
28 291 1
28 296 1
28 297 1
28 299 1
28 301 1
28 302 1
28 305 1
28 306 1
28 320 1
28 323 1
28 324 1
28 326 1
28 327 1
28 334 1
28 337 1
28 340 1
28 341 1
28 349 1
28 362 1
28 363 1
28 364 1
28 365 1
28 370 1
28 372 1
28 374 1
28 378 1
28 381 1
28 382 1
28 386 1
28 390 1
28 393 1
28 396 1
29 32 1
29 33 1
29 34 1
29 39 1
29 41 1
29 48 1
29 52 1
29 56 1
29 67 1
29 75 1
29 76 1
29 80 1
29 93 1
29 101 1
29 102 1
29 103 1
29 104 1
29 106 1
29 107 1
29 109 1
29 115 1
29 119 1
29 120 1
29 123 1
29 132 1
29 135 1
29 138 1
29 139 1
29 140 1
29 144 1
29 146 1
29 152 1
29 153 1
29 156 1
29 158 1
29 159 1
29 165 1
29 168 1
29 171 1
29 173 1
29 174 1
29 177 1
29 179 1
29 180 1
29 181 1
29 186 1
29 189 1
29 191 1
29 196 1
29 197 1
29 198 1
29 199 1
29 200 1
29 209 1
29 210 1
29 213 1
29 214 1
29 217 1
29 218 1
29 220 1
29 223 1
29 225 1
29 230 1
29 237 1
29 242 1
29 245 1
29 253 1
29 258 1
29 260 1
29 261 1
29 266 1
29 270 1
29 271 1
29 272 1
29 278 1
29 284 1
29 285 1
29 286 1
29 294 1
29 295 1
29 301 1
29 307 1
29 308 1
29 310 1
29 319 1
29 320 1
29 331 1
29 334 1
29 335 1
29 338 1
29 341 1
29 343 1
29 346 1
29 360 1
29 363 1
29 365 1
29 366 1
29 367 1
29 378 1
29 379 1
29 382 1
29 383 1
29 384 1
29 388 1
29 390 1
29 393 1
29 395 1
29 396 1
29 398 1
29 399 1
30 31 1
30 36 1
30 39 1
30 40 1
30 43 1
30 48 1
30 51 1
30 52 1
30 53 1
30 56 1
30 65 1
30 68 1
30 69 1
30 71 1
30 72 1
30 73 1
30 77 1
30 79 1
30 80 1
30 81 1
30 83 1
30 90 1
30 91 1
30 99 1
30 104 1
30 107 1
30 109 1
30 110 1
30 112 1
30 114 1
30 129 1
30 132 1
30 135 1
30 137 1
30 138 1
30 140 1
30 144 1
30 146 1
30 150 1
30 151 1
30 153 1
30 154 1
30 160 1
30 162 1
30 163 1
30 166 1
30 174 1
30 176 1
30 177 1
30 183 1
30 185 1
30 186 1
30 190 1
30 193 1
30 194 1
30 195 1
30 197 1
30 202 1
30 205 1
30 207 1
30 209 1
30 210 1
30 211 1
30 213 1
30 216 1
30 218 1
30 220 1
30 221 1
30 227 1
30 228 1
30 229 1
30 239 1
30 254 1
30 255 1
30 260 1
30 261 1
30 266 1
30 269 1
30 276 1
30 281 1
30 289 1
30 290 1
30 295 1
30 296 1
30 298 1
30 301 1
30 305 1
30 306 1
30 308 1
30 314 1
30 317 1
30 318 1
30 319 1
30 321 1
30 325 1
30 327 1
30 329 1
30 332 1
30 337 1
30 344 1
30 348 1
30 352 1
30 354 1
30 355 1
30 357 1
30 358 1
30 359 1
30 360 1
30 361 1
30 363 1
30 373 1
30 374 1
30 375 1
30 376 1
30 379 1
30 381 1
30 383 1
30 386 1
30 387 1
30 389 1
30 390 1
30 392 1
30 396 1
31 33 1
31 35 1
31 38 1
31 39 1
31 42 1
31 46 1
31 50 1
31 54 1
31 55 1
31 57 1
31 61 1
31 64 1
31 68 1
31 72 1
31 74 1
31 75 1
31 79 1
31 82 1
31 83 1
31 85 1
31 87 1
31 91 1
31 95 1
31 96 1
31 97 1
31 99 1
31 101 1
31 103 1
31 104 1
31 106 1
31 117 1
31 120 1
31 123 1
31 125 1
31 126 1
31 131 1
31 135 1
31 144 1
31 145 1
31 147 1
31 156 1
31 158 1
31 164 1
31 165 1
31 167 1
31 170 1
31 171 1
31 172 1
31 182 1
31 183 1
31 194 1
31 196 1
31 206 1
31 207 1
31 208 1
31 215 1
31 217 1
31 218 1
31 219 1
31 229 1
31 230 1
31 231 1
31 232 1
31 241 1
31 242 1
31 246 1
31 250 1
31 256 1
31 257 1
31 260 1
31 261 1
31 263 1
31 267 1
31 269 1
31 271 1
31 272 1
31 274 1
31 277 1
31 282 1
31 290 1
31 294 1
31 299 1
31 304 1
31 309 1
31 311 1
31 315 1
31 316 1
31 317 1
31 323 1
31 329 1
31 336 1
31 340 1
31 345 1
31 346 1
31 351 1
31 353 1
31 354 1
31 365 1
31 366 1
31 368 1
31 371 1
31 378 1
31 379 1
31 382 1
31 383 1
31 388 1
31 391 1
31 392 1
31 398 1
31 400 1
32 34 1
32 36 1
32 38 1
32 45 1
32 55 1
32 63 1
32 71 1
32 72 1
32 75 1
32 79 1
32 80 1
32 83 1
32 84 1
32 86 1
32 90 1
32 92 1
32 104 1
32 111 1
32 114 1
32 115 1
32 117 1
32 124 1
32 125 1
32 127 1
32 129 1
32 131 1
32 139 1
32 140 1
32 142 1
32 143 1
32 146 1
32 150 1
32 151 1
32 154 1
32 167 1
32 177 1
32 181 1
32 183 1
32 188 1
32 190 1
32 191 1
32 192 1
32 195 1
32 197 1
32 198 1
32 199 1
32 202 1
32 203 1
32 204 1
32 207 1
32 208 1
32 214 1
32 220 1
32 225 1
32 231 1
32 232 1
32 234 1
32 235 1
32 243 1
32 253 1
32 254 1
32 255 1
32 256 1
32 267 1
32 269 1
32 273 1
32 279 1
32 282 1
32 283 1
32 286 1
32 287 1
32 288 1
32 294 1
32 296 1
32 298 1
32 299 1
32 305 1
32 310 1
32 312 1
32 313 1
32 315 1
32 318 1
32 320 1
32 322 1
32 324 1
32 325 1
32 333 1
32 338 1
32 339 1
32 341 1
32 345 1
32 346 1
32 349 1
32 351 1
32 352 1
32 358 1
32 364 1
32 365 1
32 371 1
32 373 1
32 374 1
32 377 1
32 378 1
32 386 1
32 389 1
32 390 1
32 397 1
33 34 1
33 37 1
33 43 1
33 44 1
33 51 1
33 52 1
33 54 1
33 57 1
33 60 1
33 68 1
33 70 1
33 72 1
33 75 1
33 76 1
33 84 1
33 85 1
33 90 1
33 100 1
33 103 1
33 108 1
33 109 1
33 110 1
33 113 1
33 114 1
33 116 1
33 118 1
33 121 1
33 122 1
33 124 1
33 125 1
33 126 1
33 131 1
33 138 1
33 142 1
33 143 1
33 152 1
33 155 1
33 170 1
33 171 1
33 177 1
33 184 1
33 185 1
33 186 1
33 188 1
33 189 1
33 190 1
33 197 1
33 203 1
33 205 1
33 206 1
33 208 1
33 218 1
33 221 1
33 224 1
33 226 1
33 233 1
33 236 1
33 239 1
33 241 1
33 242 1
33 243 1
33 257 1
33 259 1
33 261 1
33 264 1
33 266 1
33 272 1
33 287 1
33 296 1
33 298 1
33 316 1
33 321 1
33 325 1
33 331 1
33 333 1
33 335 1
33 341 1
33 345 1
33 346 1
33 351 1
33 362 1
33 366 1
33 374 1
33 375 1
33 379 1
33 383 1
33 385 1
33 387 1
33 388 1
33 390 1
33 395 1
33 398 1
34 36 1
34 43 1
34 45 1
34 47 1
34 55 1
34 57 1
34 64 1
34 66 1
34 67 1
34 68 1
34 72 1
34 75 1
34 78 1
34 83 1
34 85 1
34 89 1
34 90 1
34 93 1
34 94 1
34 96 1
34 99 1
34 100 1
34 101 1
34 112 1
34 114 1
34 119 1
34 123 1
34 124 1
34 127 1
34 129 1
34 132 1
34 136 1
34 137 1
34 144 1
34 150 1
34 160 1
34 166 1
34 172 1
34 176 1
34 177 1
34 179 1
34 186 1
34 192 1
34 196 1
34 201 1
34 204 1
34 206 1
34 207 1
34 217 1
34 222 1
34 223 1
34 226 1
34 228 1
34 232 1
34 234 1
34 237 1
34 242 1
34 246 1
34 247 1
34 248 1
34 249 1
34 254 1
34 258 1
34 260 1
34 267 1
34 268 1
34 275 1
34 278 1
34 287 1
34 288 1
34 296 1
34 298 1
34 299 1
34 300 1
34 304 1
34 305 1
34 310 1
34 311 1
34 315 1
34 316 1
34 318 1
34 319 1
34 321 1
34 328 1
34 331 1
34 338 1
34 339 1
34 340 1
34 341 1
34 342 1
34 348 1
34 352 1
34 357 1
34 358 1
34 359 1
34 360 1
34 365 1
34 367 1
34 369 1
34 370 1
34 372 1
34 374 1
34 376 1
34 382 1
34 390 1
34 395 1
34 398 1
35 37 1
35 41 1
35 42 1
35 43 1
35 47 1
35 55 1
35 57 1
35 63 1
35 64 1
35 69 1
35 70 1
35 71 1
35 73 1
35 80 1
35 82 1
35 90 1
35 93 1
35 97 1
35 104 1
35 105 1
35 114 1
35 116 1
35 118 1
35 120 1
35 122 1
35 126 1
35 127 1
35 131 1
35 133 1
35 141 1
35 152 1
35 161 1
35 163 1
35 166 1
35 174 1
35 176 1
35 183 1
35 185 1
35 187 1
35 195 1
35 198 1
35 212 1
35 213 1
35 216 1
35 217 1
35 218 1
35 219 1
35 227 1
35 228 1
35 230 1
35 234 1
35 235 1
35 241 1
35 242 1
35 244 1
35 248 1
35 254 1
35 255 1
35 258 1
35 267 1
35 273 1
35 276 1
35 277 1
35 279 1
35 281 1
35 282 1
35 285 1
35 287 1
35 288 1
35 290 1
35 296 1
35 297 1
35 304 1
35 314 1
35 315 1
35 324 1
35 325 1
35 328 1
35 330 1
35 333 1
35 334 1
35 338 1
35 343 1
35 344 1
35 347 1
35 348 1
35 352 1
35 355 1
35 357 1
35 364 1
35 365 1
35 366 1
35 369 1
35 371 1
35 374 1
35 375 1
35 378 1
35 381 1
35 382 1
35 397 1
35 398 1
35 399 1
35 400 1
36 39 1
36 43 1
36 52 1
36 54 1
36 56 1
36 69 1
36 71 1
36 73 1
36 74 1
36 75 1
36 80 1
36 82 1
36 83 1
36 85 1
36 86 1
36 87 1
36 92 1
36 93 1
36 94 1
36 98 1
36 101 1
36 107 1
36 113 1
36 114 1
36 116 1
36 117 1
36 119 1
36 125 1
36 134 1
36 136 1
36 138 1
36 140 1
36 147 1
36 149 1
36 153 1
36 155 1
36 156 1
36 159 1
36 178 1
36 179 1
36 183 1
36 186 1
36 188 1
36 190 1
36 192 1
36 197 1
36 200 1
36 201 1
36 202 1
36 203 1
36 204 1
36 211 1
36 215 1
36 218 1
36 219 1
36 221 1
36 224 1
36 225 1
36 226 1
36 227 1
36 233 1
36 239 1
36 241 1
36 246 1
36 249 1
36 251 1
36 253 1
36 265 1
36 271 1
36 273 1
36 274 1
36 277 1
36 278 1
36 280 1
36 284 1
36 285 1
36 286 1
36 288 1
36 294 1
36 296 1
36 298 1
36 302 1
36 309 1
36 316 1
36 319 1
36 325 1
36 329 1
36 331 1
36 333 1
36 339 1
36 348 1
36 350 1
36 353 1
36 355 1
36 356 1
36 357 1
36 359 1
36 360 1
36 362 1
36 363 1
36 367 1
36 368 1
36 370 1
36 373 1
36 378 1
36 380 1
36 395 1
36 399 1
37 40 1
37 42 1
37 44 1
37 48 1
37 49 1
37 53 1
37 55 1
37 62 1
37 63 1
37 65 1
37 72 1
37 74 1
37 78 1
37 82 1
37 83 1
37 89 1
37 91 1
37 96 1
37 100 1
37 101 1
37 107 1
37 111 1
37 118 1
37 119 1
37 126 1
37 132 1
37 133 1
37 135 1
37 137 1
37 138 1
37 139 1
37 140 1
37 142 1
37 148 1
37 152 1
37 156 1
37 163 1
37 165 1
37 166 1
37 167 1
37 168 1
37 172 1
37 174 1
37 175 1
37 176 1
37 179 1
37 180 1
37 182 1
37 183 1
37 184 1
37 186 1
37 187 1
37 192 1
37 199 1
37 200 1
37 207 1
37 210 1
37 212 1
37 219 1
37 223 1
37 224 1
37 227 1
37 228 1
37 230 1
37 232 1
37 235 1
37 237 1
37 238 1
37 245 1
37 246 1
37 247 1
37 248 1
37 252 1
37 253 1
37 262 1
37 267 1
37 268 1
37 272 1
37 273 1
37 274 1
37 275 1
37 278 1
37 283 1
37 288 1
37 294 1
37 302 1
37 304 1
37 305 1
37 318 1
37 320 1
37 324 1
37 330 1
37 332 1
37 333 1
37 339 1
37 340 1
37 344 1
37 346 1
37 348 1
37 353 1
37 355 1
37 357 1
37 361 1
37 363 1
37 367 1
37 369 1
37 370 1
37 371 1
37 372 1
37 375 1
37 376 1
37 378 1
37 380 1
37 383 1
37 395 1
37 396 1
37 398 1
37 399 1
37 400 1
38 40 1
38 41 1
38 42 1
38 52 1
38 60 1
38 69 1
38 70 1
38 73 1
38 79 1
38 87 1
38 88 1
38 93 1
38 94 1
38 95 1
38 96 1
38 98 1
38 99 1
38 101 1
38 102 1
38 103 1
38 106 1
38 107 1
38 114 1
38 117 1
38 120 1
38 121 1
38 139 1
38 142 1
38 145 1
38 153 1
38 155 1
38 156 1
38 160 1
38 166 1
38 168 1
38 176 1
38 182 1
38 185 1
38 196 1
38 198 1
38 201 1
38 202 1
38 204 1
38 208 1
38 210 1
38 212 1
38 213 1
38 216 1
38 217 1
38 220 1
38 225 1
38 226 1
38 228 1
38 230 1
38 233 1
38 238 1
38 241 1
38 245 1
38 253 1
38 254 1
38 255 1
38 257 1
38 263 1
38 264 1
38 266 1
38 267 1
38 268 1
38 269 1
38 270 1
38 276 1
38 281 1
38 288 1
38 294 1
38 297 1
38 298 1
38 301 1
38 304 1
38 307 1
38 315 1
38 316 1
38 318 1
38 322 1
38 323 1
38 324 1
38 326 1
38 329 1
38 336 1
38 341 1
38 348 1
38 350 1
38 357 1
38 359 1
38 360 1
38 362 1
38 366 1
38 367 1
38 375 1
38 376 1
38 378 1
38 379 1
38 381 1
38 383 1
38 386 1
38 387 1
38 388 1
38 391 1
38 396 1
38 397 1
39 49 1
39 50 1
39 51 1
39 52 1
39 55 1
39 58 1
39 69 1
39 70 1
39 71 1
39 72 1
39 74 1
39 75 1
39 77 1
39 84 1
39 90 1
39 92 1
39 96 1
39 99 1
39 103 1
39 106 1
39 111 1
39 117 1
39 128 1
39 129 1
39 132 1
39 133 1
39 138 1
39 141 1
39 143 1
39 149 1
39 153 1
39 157 1
39 160 1
39 161 1
39 164 1
39 166 1
39 167 1
39 171 1
39 174 1
39 176 1
39 181 1
39 183 1
39 185 1
39 187 1
39 188 1
39 189 1
39 196 1
39 197 1
39 201 1
39 212 1
39 213 1
39 223 1
39 229 1
39 231 1
39 236 1
39 237 1
39 238 1
39 240 1
39 243 1
39 247 1
39 248 1
39 251 1
39 257 1
39 261 1
39 266 1
39 274 1
39 276 1
39 277 1
39 279 1
39 284 1
39 288 1
39 292 1
39 293 1
39 299 1
39 300 1
39 302 1
39 304 1
39 305 1
39 307 1
39 308 1
39 313 1
39 315 1
39 326 1
39 330 1
39 333 1
39 334 1
39 336 1
39 338 1
39 339 1
39 342 1
39 343 1
39 346 1
39 348 1
39 349 1
39 353 1
39 354 1
39 357 1
39 365 1
39 368 1
39 370 1
39 375 1
39 379 1
39 380 1
39 388 1
39 391 1
39 392 1
39 397 1
39 399 1
40 41 1
40 54 1
40 55 1
40 64 1
40 67 1
40 69 1
40 73 1
40 74 1
40 82 1
40 86 1
40 94 1
40 95 1
40 99 1
40 103 1
40 105 1
40 106 1
40 107 1
40 110 1
40 120 1
40 122 1
40 123 1
40 128 1
40 131 1
40 134 1
40 143 1
40 144 1
40 146 1
40 151 1
40 154 1
40 156 1
40 159 1
40 163 1
40 168 1
40 172 1
40 174 1
40 175 1
40 176 1
40 177 1
40 178 1
40 179 1
40 182 1
40 184 1
40 186 1
40 187 1
40 188 1
40 197 1
40 202 1
40 204 1
40 205 1
40 207 1
40 210 1
40 211 1
40 225 1
40 227 1
40 228 1
40 237 1
40 249 1
40 251 1
40 252 1
40 253 1
40 254 1
40 256 1
40 258 1
40 262 1
40 266 1
40 272 1
40 273 1
40 275 1
40 276 1
40 283 1
40 286 1
40 288 1
40 289 1
40 294 1
40 295 1
40 297 1
40 306 1
40 308 1
40 310 1
40 311 1
40 314 1
40 317 1
40 323 1
40 324 1
40 329 1
40 333 1
40 335 1
40 336 1
40 339 1
40 341 1
40 343 1
40 344 1
40 351 1
40 354 1
40 359 1
40 364 1
40 365 1
40 367 1
40 376 1
40 383 1
40 385 1
40 387 1
40 389 1
40 393 1
40 394 1
40 395 1
40 398 1
40 399 1
40 400 1
41 45 1
41 47 1
41 48 1
41 51 1
41 56 1
41 57 1
41 73 1
41 76 1
41 83 1
41 87 1
41 89 1
41 94 1
41 102 1
41 105 1
41 106 1
41 109 1
41 110 1
41 116 1
41 122 1
41 124 1
41 125 1
41 128 1
41 132 1
41 138 1
41 141 1
41 142 1
41 146 1
41 151 1
41 158 1
41 164 1
41 165 1
41 168 1
41 169 1
41 175 1
41 188 1
41 192 1
41 195 1
41 198 1
41 205 1
41 210 1
41 211 1
41 214 1
41 216 1
41 220 1
41 221 1
41 227 1
41 231 1
41 242 1
41 243 1
41 245 1
41 250 1
41 251 1
41 257 1
41 260 1
41 262 1
41 267 1
41 269 1
41 270 1
41 273 1
41 274 1
41 277 1
41 285 1
41 287 1
41 290 1
41 293 1
41 298 1
41 300 1
41 301 1
41 311 1
41 319 1
41 324 1
41 325 1
41 335 1
41 336 1
41 338 1
41 342 1
41 343 1
41 344 1
41 347 1
41 348 1
41 353 1
41 356 1
41 357 1
41 359 1
41 362 1
41 363 1
41 365 1
41 366 1
41 369 1
41 374 1
41 381 1
41 389 1
41 392 1
41 394 1
41 396 1
41 397 1
41 400 1
42 43 1
42 46 1
42 51 1
42 59 1
42 70 1
42 74 1
42 76 1
42 77 1
42 80 1
42 81 1
42 85 1
42 88 1
42 94 1
42 96 1
42 102 1
42 104 1
42 105 1
42 106 1
42 107 1
42 109 1
42 112 1
42 115 1
42 124 1
42 127 1
42 128 1
42 129 1
42 131 1
42 135 1
42 138 1
42 139 1
42 143 1
42 144 1
42 145 1
42 148 1
42 149 1
42 160 1
42 161 1
42 169 1
42 175 1
42 177 1
42 178 1
42 180 1
42 181 1
42 185 1
42 187 1
42 188 1
42 191 1
42 196 1
42 198 1
42 200 1
42 206 1
42 207 1
42 210 1
42 215 1
42 216 1
42 217 1
42 219 1
42 222 1
42 225 1
42 226 1
42 228 1
42 229 1
42 231 1
42 232 1
42 233 1
42 234 1
42 237 1
42 241 1
42 243 1
42 248 1
42 250 1
42 252 1
42 253 1
42 255 1
42 258 1
42 260 1
42 263 1
42 267 1
42 273 1
42 276 1
42 277 1
42 279 1
42 282 1
42 283 1
42 284 1
42 290 1
42 292 1
42 298 1
42 301 1
42 302 1
42 309 1
42 315 1
42 316 1
42 320 1
42 324 1
42 326 1
42 328 1
42 330 1
42 333 1
42 337 1
42 338 1
42 340 1
42 343 1
42 346 1
42 351 1
42 352 1
42 356 1
42 358 1
42 366 1
42 368 1
42 371 1
42 373 1
42 386 1
42 387 1
42 392 1
42 397 1
43 45 1
43 51 1
43 52 1
43 55 1
43 57 1
43 58 1
43 61 1
43 63 1
43 66 1
43 68 1
43 73 1
43 75 1
43 78 1
43 82 1
43 86 1
43 87 1
43 89 1
43 92 1
43 104 1
43 108 1
43 109 1
43 112 1
43 116 1
43 118 1
43 119 1
43 120 1
43 124 1
43 126 1
43 127 1
43 130 1
43 141 1
43 154 1
43 163 1
43 165 1
43 171 1
43 174 1
43 179 1
43 181 1
43 183 1
43 186 1
43 188 1
43 191 1
43 193 1
43 195 1
43 197 1
43 198 1
43 201 1
43 202 1
43 205 1
43 206 1
43 215 1
43 216 1
43 218 1
43 224 1
43 225 1
43 228 1
43 232 1
43 236 1
43 238 1
43 239 1
43 240 1
43 244 1
43 245 1
43 246 1
43 249 1
43 252 1
43 268 1
43 271 1
43 273 1
43 279 1
43 280 1
43 284 1
43 288 1
43 292 1
43 294 1
43 298 1
43 304 1
43 309 1
43 314 1
43 315 1
43 316 1
43 318 1
43 319 1
43 325 1
43 327 1
43 331 1
43 334 1
43 338 1
43 341 1
43 342 1
43 345 1
43 350 1
43 354 1
43 356 1
43 361 1
43 363 1
43 371 1
43 372 1
43 373 1
43 376 1
43 379 1
43 380 1
43 386 1
43 393 1
43 394 1
43 396 1
44 53 1
44 54 1
44 60 1
44 63 1
44 64 1
44 65 1
44 70 1
44 73 1
44 77 1
44 78 1
44 86 1
44 88 1
44 96 1
44 100 1
44 101 1
44 104 1
44 108 1
44 114 1
44 115 1
44 117 1
44 122 1
44 130 1
44 131 1
44 138 1
44 142 1
44 143 1
44 145 1
44 149 1
44 151 1
44 155 1
44 156 1
44 157 1
44 162 1
44 165 1
44 166 1
44 171 1
44 172 1
44 181 1
44 185 1
44 188 1
44 189 1
44 195 1
44 198 1
44 199 1
44 200 1
44 203 1
44 204 1
44 207 1
44 215 1
44 217 1
44 218 1
44 219 1
44 220 1
44 223 1
44 232 1
44 233 1
44 236 1
44 251 1
44 253 1
44 255 1
44 256 1
44 265 1
44 267 1
44 269 1
44 272 1
44 277 1
44 281 1
44 284 1
44 285 1
44 291 1
44 301 1
44 307 1
44 313 1
44 314 1
44 315 1
44 319 1
44 321 1
44 325 1
44 326 1
44 334 1
44 339 1
44 341 1
44 345 1
44 350 1
44 360 1
44 362 1
44 364 1
44 365 1
44 366 1
44 368 1
44 375 1
44 380 1
44 385 1
44 390 1
44 392 1
44 393 1
45 47 1
45 48 1
45 52 1
45 54 1
45 57 1
45 64 1
45 71 1
45 72 1
45 73 1
45 77 1
45 81 1
45 83 1
45 84 1
45 85 1
45 87 1
45 89 1
45 97 1
45 101 1
45 106 1
45 112 1
45 119 1
45 125 1
45 129 1
45 130 1
45 131 1
45 132 1
45 137 1
45 139 1
45 140 1
45 142 1
45 143 1
45 144 1
45 145 1
45 149 1
45 153 1
45 154 1
45 155 1
45 161 1
45 164 1
45 166 1
45 171 1
45 182 1
45 185 1
45 187 1
45 191 1
45 197 1
45 198 1
45 201 1
45 203 1
45 212 1
45 214 1
45 225 1
45 227 1
45 228 1
45 233 1
45 237 1
45 241 1
45 253 1
45 255 1
45 258 1
45 265 1
45 266 1
45 271 1
45 273 1
45 274 1
45 276 1
45 278 1
45 284 1
45 286 1
45 288 1
45 289 1
45 294 1
45 299 1
45 301 1
45 302 1
45 308 1
45 309 1
45 315 1
45 316 1
45 319 1
45 327 1
45 328 1
45 329 1
45 330 1
45 332 1
45 351 1
45 353 1
45 356 1
45 361 1
45 362 1
45 365 1
45 366 1
45 369 1
45 370 1
45 375 1
45 380 1
45 381 1
45 386 1
45 389 1
45 390 1
45 391 1
45 392 1
45 393 1
45 396 1
45 397 1
45 399 1
45 400 1
46 48 1
46 49 1
46 52 1
46 60 1
46 65 1
46 67 1
46 68 1
46 70 1
46 72 1
46 75 1
46 77 1
46 78 1
46 80 1
46 86 1
46 87 1
46 89 1
46 93 1
46 94 1
46 96 1
46 102 1
46 104 1
46 105 1
46 108 1
46 110 1
46 117 1
46 123 1
46 130 1
46 131 1
46 132 1
46 134 1
46 139 1
46 141 1
46 143 1
46 145 1
46 147 1
46 148 1
46 156 1
46 161 1
46 162 1
46 165 1
46 166 1
46 169 1
46 179 1
46 184 1
46 190 1
46 193 1
46 195 1
46 196 1
46 197 1
46 199 1
46 200 1
46 208 1
46 217 1
46 221 1
46 222 1
46 224 1
46 231 1
46 233 1
46 235 1
46 242 1
46 250 1
46 253 1
46 254 1
46 255 1
46 262 1
46 264 1
46 268 1
46 270 1
46 271 1
46 272 1
46 276 1
46 277 1
46 280 1
46 283 1
46 286 1
46 291 1
46 296 1
46 307 1
46 308 1
46 311 1
46 312 1
46 316 1
46 318 1
46 320 1
46 327 1
46 331 1
46 333 1
46 337 1
46 339 1
46 342 1
46 348 1
46 351 1
46 357 1
46 358 1
46 359 1
46 360 1
46 362 1
46 365 1
46 368 1
46 378 1
46 380 1
46 383 1
46 386 1
46 387 1
46 389 1
46 394 1
46 395 1
46 400 1
47 51 1
47 52 1
47 53 1
47 57 1
47 58 1
47 65 1
47 69 1
47 70 1
47 71 1
47 72 1
47 75 1
47 76 1
47 78 1
47 81 1
47 83 1
47 86 1
47 91 1
47 94 1
47 95 1
47 109 1
47 113 1
47 114 1
47 117 1
47 121 1
47 123 1
47 127 1
47 136 1
47 139 1
47 142 1
47 143 1
47 144 1
47 145 1
47 146 1
47 149 1
47 153 1
47 154 1
47 155 1
47 156 1
47 158 1
47 166 1
47 171 1
47 173 1
47 176 1
47 181 1
47 183 1
47 184 1
47 186 1
47 187 1
47 188 1
47 189 1
47 192 1
47 194 1
47 196 1
47 200 1
47 209 1
47 210 1
47 212 1
47 215 1
47 217 1
47 225 1
47 226 1
47 227 1
47 241 1
47 246 1
47 251 1
47 252 1
47 259 1
47 260 1
47 264 1
47 265 1
47 266 1
47 267 1
47 269 1
47 270 1
47 275 1
47 276 1
47 281 1
47 291 1
47 292 1
47 294 1
47 303 1
47 304 1
47 306 1
47 312 1
47 314 1
47 318 1
47 324 1
47 328 1
47 329 1
47 335 1
47 342 1
47 344 1
47 349 1
47 354 1
47 355 1
47 358 1
47 360 1
47 363 1
47 366 1
47 367 1
47 370 1
47 374 1
47 377 1
47 379 1
47 380 1
47 385 1
47 388 1
47 389 1
47 390 1
47 391 1
47 394 1
47 395 1
47 397 1
47 398 1
48 49 1
48 50 1
48 51 1
48 57 1
48 69 1
48 71 1
48 73 1
48 74 1
48 75 1
48 79 1
48 81 1
48 82 1
48 83 1
48 93 1
48 99 1
48 102 1
48 110 1
48 113 1
48 115 1
48 122 1
48 127 1
48 130 1
48 132 1
48 134 1
48 146 1
48 149 1
48 154 1
48 155 1
48 158 1
48 160 1
48 163 1
48 170 1
48 171 1
48 174 1
48 177 1
48 179 1
48 180 1
48 189 1
48 190 1
48 198 1
48 200 1
48 201 1
48 204 1
48 209 1
48 211 1
48 219 1
48 226 1
48 227 1
48 229 1
48 233 1
48 240 1
48 244 1
48 248 1
48 251 1
48 258 1
48 259 1
48 263 1
48 265 1
48 268 1
48 270 1
48 271 1
48 273 1
48 274 1
48 283 1
48 285 1
48 286 1
48 289 1
48 290 1
48 296 1
48 299 1
48 307 1
48 308 1
48 309 1
48 311 1
48 318 1
48 324 1
48 325 1
48 327 1
48 331 1
48 335 1
48 337 1
48 343 1
48 351 1
48 352 1
48 355 1
48 357 1
48 360 1
48 369 1
48 373 1
48 374 1
48 376 1
48 378 1
48 381 1
48 395 1
48 397 1
49 51 1
49 52 1
49 59 1
49 64 1
49 65 1
49 70 1
49 72 1
49 74 1
49 75 1
49 77 1
49 78 1
49 84 1
49 85 1
49 86 1
49 88 1
49 92 1
49 95 1
49 101 1
49 107 1
49 108 1
49 116 1
49 119 1
49 121 1
49 125 1
49 128 1
49 134 1
49 136 1
49 139 1
49 143 1
49 144 1
49 148 1
49 149 1
49 160 1
49 161 1
49 162 1
49 165 1
49 170 1
49 173 1
49 178 1
49 182 1
49 184 1
49 185 1
49 189 1
49 195 1
49 197 1
49 200 1
49 204 1
49 208 1
49 210 1
49 212 1
49 213 1
49 217 1
49 218 1
49 219 1
49 222 1
49 228 1
49 233 1
49 237 1
49 238 1
49 247 1
49 250 1
49 251 1
49 253 1
49 254 1
49 256 1
49 259 1
49 263 1
49 266 1
49 267 1
49 269 1
49 273 1
49 280 1
49 291 1
49 293 1
49 299 1
49 305 1
49 309 1
49 310 1
49 311 1
49 315 1
49 317 1
49 320 1
49 325 1
49 334 1
49 337 1
49 339 1
49 342 1
49 343 1
49 346 1
49 348 1
49 349 1
49 351 1
49 354 1
49 366 1
49 367 1
49 369 1
49 371 1
49 374 1
49 378 1
49 381 1
49 383 1
49 390 1
49 392 1
49 394 1
49 396 1
49 397 1
49 398 1
50 55 1
50 56 1
50 57 1
50 59 1
50 62 1
50 64 1
50 68 1
50 70 1
50 76 1
50 81 1
50 82 1
50 89 1
50 93 1
50 95 1
50 99 1
50 101 1
50 103 1
50 110 1
50 111 1
50 112 1
50 113 1
50 121 1
50 122 1
50 128 1
50 129 1
50 132 1
50 133 1
50 138 1
50 141 1
50 142 1
50 147 1
50 148 1
50 152 1
50 153 1
50 157 1
50 167 1
50 169 1
50 170 1
50 171 1
50 172 1
50 173 1
50 174 1
50 179 1
50 186 1
50 191 1
50 192 1
50 196 1
50 204 1
50 211 1
50 217 1
50 218 1
50 220 1
50 224 1
50 226 1
50 235 1
50 237 1
50 239 1
50 246 1
50 250 1
50 252 1
50 254 1
50 256 1
50 257 1
50 259 1
50 260 1
50 263 1
50 265 1
50 266 1
50 268 1
50 269 1
50 270 1
50 272 1
50 277 1
50 279 1
50 281 1
50 287 1
50 288 1
50 289 1
50 290 1
50 291 1
50 294 1
50 295 1
50 298 1
50 299 1
50 306 1
50 311 1
50 312 1
50 315 1
50 317 1
50 318 1
50 328 1
50 334 1
50 337 1
50 340 1
50 341 1
50 343 1
50 346 1
50 347 1
50 348 1
50 353 1
50 356 1
50 359 1
50 361 1
50 368 1
50 369 1
50 370 1
50 371 1
50 373 1
50 375 1
50 379 1
50 380 1
50 383 1
50 384 1
50 387 1
50 388 1
50 389 1
50 392 1
50 393 1
50 396 1
50 397 1
50 399 1
51 52 1
51 55 1
51 58 1
51 60 1
51 61 1
51 63 1
51 66 1
51 68 1
51 71 1
51 75 1
51 77 1
51 78 1
51 79 1
51 80 1
51 83 1
51 85 1
51 86 1
51 88 1
51 96 1
51 100 1
51 105 1
51 108 1
51 109 1
51 111 1
51 113 1
51 114 1
51 123 1
51 125 1
51 129 1
51 138 1
51 141 1
51 143 1
51 144 1
51 150 1
51 151 1
51 153 1
51 154 1
51 160 1
51 162 1
51 165 1
51 170 1
51 171 1
51 175 1
51 177 1
51 179 1
51 182 1
51 183 1
51 184 1
51 203 1
51 206 1
51 213 1
51 221 1
51 223 1
51 224 1
51 226 1
51 227 1
51 234 1
51 235 1
51 239 1
51 242 1
51 246 1
51 251 1
51 256 1
51 266 1
51 272 1
51 283 1
51 290 1
51 296 1
51 301 1
51 304 1
51 318 1
51 320 1
51 322 1
51 324 1
51 327 1
51 329 1
51 330 1
51 339 1
51 345 1
51 346 1
51 353 1
51 355 1
51 358 1
51 361 1
51 367 1
51 370 1
51 371 1
51 376 1
51 377 1
51 384 1
51 385 1
51 387 1
51 391 1
51 393 1
51 394 1
51 396 1
52 55 1
52 63 1
52 64 1
52 65 1
52 67 1
52 69 1
52 71 1
52 74 1
52 78 1
52 79 1
52 85 1
52 91 1
52 92 1
52 93 1
52 100 1
52 105 1
52 115 1
52 117 1
52 123 1
52 125 1
52 127 1
52 128 1
52 129 1
52 131 1
52 137 1
52 139 1
52 143 1
52 144 1
52 150 1
52 156 1
52 159 1
52 162 1
52 167 1
52 168 1
52 169 1
52 173 1
52 174 1
52 180 1
52 182 1
52 188 1
52 189 1
52 193 1
52 195 1
52 197 1
52 199 1
52 200 1
52 202 1
52 205 1
52 207 1
52 208 1
52 210 1
52 211 1
52 212 1
52 213 1
52 214 1
52 215 1
52 225 1
52 230 1
52 233 1
52 243 1
52 246 1
52 249 1
52 251 1
52 252 1
52 253 1
52 255 1
52 258 1
52 261 1
52 264 1
52 268 1
52 271 1
52 272 1
52 274 1
52 275 1
52 276 1
52 277 1
52 281 1
52 299 1
52 300 1
52 301 1
52 302 1
52 305 1
52 309 1
52 310 1
52 322 1
52 324 1
52 327 1
52 330 1
52 332 1
52 333 1
52 334 1
52 345 1
52 348 1
52 349 1
52 354 1
52 362 1
52 366 1
52 370 1
52 372 1
52 374 1
52 381 1
52 384 1
52 389 1
52 398 1
53 57 1
53 64 1
53 67 1
53 74 1
53 78 1
53 90 1
53 92 1
53 95 1
53 98 1
53 104 1
53 105 1
53 106 1
53 109 1
53 110 1
53 112 1
53 120 1
53 123 1
53 125 1
53 131 1
53 132 1
53 138 1
53 139 1
53 144 1
53 145 1
53 148 1
53 149 1
53 150 1
53 157 1
53 159 1
53 164 1
53 166 1
53 171 1
53 174 1
53 176 1
53 179 1
53 185 1
53 193 1
53 196 1
53 197 1
53 204 1
53 207 1
53 209 1
53 211 1
53 213 1
53 217 1
53 218 1
53 221 1
53 226 1
53 230 1
53 231 1
53 232 1
53 237 1
53 239 1
53 240 1
53 241 1
53 244 1
53 250 1
53 255 1
53 257 1
53 260 1
53 262 1
53 263 1
53 268 1
53 273 1
53 278 1
53 279 1
53 283 1
53 284 1
53 286 1
53 294 1
53 295 1
53 300 1
53 301 1
53 304 1
53 310 1
53 312 1
53 323 1
53 324 1
53 326 1
53 333 1
53 335 1
53 337 1
53 338 1
53 341 1
53 342 1
53 346 1
53 347 1
53 359 1
53 370 1
53 371 1
53 376 1
53 379 1
53 381 1
53 383 1
53 384 1
54 59 1
54 61 1
54 62 1
54 64 1
54 66 1
54 68 1
54 69 1
54 71 1
54 73 1
54 75 1
54 76 1
54 80 1
54 82 1
54 86 1
54 91 1
54 101 1
54 108 1
54 112 1
54 113 1
54 114 1
54 115 1
54 117 1
54 127 1
54 129 1
54 136 1
54 138 1
54 139 1
54 144 1
54 149 1
54 152 1
54 162 1
54 164 1
54 165 1
54 167 1
54 182 1
54 185 1
54 189 1
54 196 1
54 198 1
54 199 1
54 203 1
54 204 1
54 205 1
54 209 1
54 214 1
54 216 1
54 222 1
54 224 1
54 227 1
54 231 1
54 232 1
54 235 1
54 237 1
54 240 1
54 242 1
54 243 1
54 244 1
54 247 1
54 249 1
54 250 1
54 253 1
54 258 1
54 264 1
54 271 1
54 272 1
54 274 1
54 276 1
54 279 1
54 280 1
54 284 1
54 285 1
54 288 1
54 293 1
54 296 1
54 299 1
54 300 1
54 302 1
54 304 1
54 307 1
54 308 1
54 311 1
54 313 1
54 317 1
54 318 1
54 323 1
54 326 1
54 328 1
54 332 1
54 335 1
54 336 1
54 340 1
54 347 1
54 349 1
54 351 1
54 353 1
54 356 1
54 358 1
54 359 1
54 360 1
54 361 1
54 363 1
54 365 1
54 366 1
54 367 1
54 372 1
54 375 1
54 376 1
54 377 1
54 381 1
54 383 1
54 391 1
54 392 1
54 394 1
54 395 1
54 400 1
55 56 1
55 60 1
55 63 1
55 73 1
55 82 1
55 83 1
55 87 1
55 92 1
55 93 1
55 100 1
55 105 1
55 106 1
55 113 1
55 115 1
55 117 1
55 118 1
55 119 1
55 123 1
55 124 1
55 131 1
55 133 1
55 139 1
55 141 1
55 143 1
55 145 1
55 146 1
55 147 1
55 151 1
55 153 1
55 154 1
55 157 1
55 158 1
55 160 1
55 165 1
55 167 1
55 168 1
55 170 1
55 172 1
55 176 1
55 177 1
55 181 1
55 183 1
55 199 1
55 201 1
55 210 1
55 215 1
55 217 1
55 218 1
55 220 1
55 222 1
55 226 1
55 228 1
55 233 1
55 234 1
55 237 1
55 242 1
55 247 1
55 251 1
55 256 1
55 258 1
55 262 1
55 266 1
55 270 1
55 271 1
55 275 1
55 276 1
55 279 1
55 282 1
55 291 1
55 295 1
55 299 1
55 301 1
55 305 1
55 306 1
55 313 1
55 315 1
55 318 1
55 325 1
55 326 1
55 330 1
55 334 1
55 338 1
55 339 1
55 341 1
55 342 1
55 343 1
55 344 1
55 347 1
55 348 1
55 360 1
55 363 1
55 364 1
55 365 1
55 370 1
55 372 1
55 373 1
55 377 1
55 379 1
55 383 1
55 385 1
55 396 1
56 58 1
56 67 1
56 76 1
56 78 1
56 81 1
56 87 1
56 88 1
56 95 1
56 96 1
56 103 1
56 105 1
56 108 1
56 120 1
56 121 1
56 129 1
56 131 1
56 132 1
56 137 1
56 140 1
56 146 1
56 151 1
56 155 1
56 156 1
56 161 1
56 162 1
56 166 1
56 172 1
56 175 1
56 176 1
56 177 1
56 178 1
56 179 1
56 181 1
56 182 1
56 188 1
56 193 1
56 194 1
56 198 1
56 200 1
56 204 1
56 207 1
56 216 1
56 219 1
56 220 1
56 221 1
56 224 1
56 226 1
56 228 1
56 229 1
56 233 1
56 235 1
56 237 1
56 239 1
56 244 1
56 247 1
56 248 1
56 253 1
56 255 1
56 256 1
56 258 1
56 269 1
56 273 1
56 278 1
56 282 1
56 288 1
56 292 1
56 296 1
56 301 1
56 302 1
56 304 1
56 312 1
56 314 1
56 318 1
56 321 1
56 323 1
56 325 1
56 334 1
56 340 1
56 346 1
56 348 1
56 351 1
56 353 1
56 354 1
56 357 1
56 358 1
56 363 1
56 365 1
56 372 1
56 376 1
56 381 1
56 387 1
56 389 1
56 395 1
56 398 1
56 399 1
57 58 1
57 62 1
57 63 1
57 69 1
57 78 1
57 79 1
57 89 1
57 91 1
57 93 1
57 95 1
57 101 1
57 102 1
57 103 1
57 104 1
57 105 1
57 109 1
57 110 1
57 111 1
57 116 1
57 122 1
57 127 1
57 143 1
57 149 1
57 153 1
57 154 1
57 155 1
57 158 1
57 160 1
57 162 1
57 169 1
57 172 1
57 173 1
57 176 1
57 177 1
57 183 1
57 186 1
57 187 1
57 192 1
57 195 1
57 200 1
57 201 1
57 203 1
57 213 1
57 215 1
57 221 1
57 222 1
57 224 1
57 226 1
57 228 1
57 230 1
57 231 1
57 233 1
57 234 1
57 241 1
57 243 1
57 252 1
57 255 1
57 261 1
57 265 1
57 267 1
57 268 1
57 275 1
57 281 1
57 282 1
57 284 1
57 288 1
57 293 1
57 295 1
57 302 1
57 311 1
57 312 1
57 313 1
57 318 1
57 322 1
57 327 1
57 328 1
57 329 1
57 332 1
57 336 1
57 337 1
57 340 1
57 343 1
57 348 1
57 350 1
57 352 1
57 353 1
57 354 1
57 356 1
57 359 1
57 362 1
57 364 1
57 370 1
57 372 1
57 375 1
57 376 1
57 384 1
57 387 1
57 389 1
57 390 1
57 400 1
58 60 1
58 62 1
58 63 1
58 67 1
58 69 1
58 70 1
58 73 1
58 75 1
58 80 1
58 84 1
58 92 1
58 93 1
58 99 1
58 104 1
58 117 1
58 119 1
58 134 1
58 136 1
58 137 1
58 139 1
58 142 1
58 143 1
58 153 1
58 155 1
58 157 1
58 162 1
58 163 1
58 172 1
58 176 1
58 178 1
58 180 1
58 188 1
58 193 1
58 197 1
58 198 1
58 199 1
58 202 1
58 204 1
58 205 1
58 210 1
58 211 1
58 214 1
58 217 1
58 224 1
58 226 1
58 230 1
58 232 1
58 233 1
58 239 1
58 251 1
58 260 1
58 262 1
58 264 1
58 276 1
58 283 1
58 284 1
58 286 1
58 288 1
58 291 1
58 296 1
58 300 1
58 306 1
58 308 1
58 310 1
58 315 1
58 316 1
58 318 1
58 319 1
58 324 1
58 325 1
58 326 1
58 327 1
58 336 1
58 340 1
58 342 1
58 343 1
58 345 1
58 348 1
58 354 1
58 357 1
58 358 1
58 360 1
58 370 1
58 372 1
58 377 1
58 378 1
58 381 1
58 382 1
58 383 1
58 386 1
58 387 1
58 389 1
58 392 1
58 393 1
58 394 1
58 398 1
58 399 1
58 400 1
59 65 1
59 68 1
59 71 1
59 73 1
59 76 1
59 85 1
59 87 1
59 88 1
59 97 1
59 99 1
59 106 1
59 108 1
59 110 1
59 112 1
59 117 1
59 119 1
59 121 1
59 124 1
59 127 1
59 134 1
59 135 1
59 136 1
59 137 1
59 140 1
59 141 1
59 145 1
59 146 1
59 149 1
59 156 1
59 157 1
59 160 1
59 170 1
59 171 1
59 172 1
59 175 1
59 179 1
59 183 1
59 189 1
59 204 1
59 209 1
59 210 1
59 211 1
59 214 1
59 215 1
59 216 1
59 226 1
59 231 1
59 232 1
59 235 1
59 237 1
59 238 1
59 239 1
59 241 1
59 243 1
59 251 1
59 253 1
59 255 1
59 258 1
59 264 1
59 270 1
59 274 1
59 279 1
59 280 1
59 285 1
59 286 1
59 288 1
59 294 1
59 295 1
59 298 1
59 299 1
59 301 1
59 302 1
59 306 1
59 308 1
59 311 1
59 312 1
59 313 1
59 314 1
59 315 1
59 321 1
59 322 1
59 328 1
59 336 1
59 339 1
59 340 1
59 347 1
59 352 1
59 354 1
59 356 1
59 358 1
59 362 1
59 373 1
59 375 1
59 378 1
59 382 1
59 390 1
59 391 1
59 396 1
60 62 1
60 65 1
60 67 1
60 69 1
60 71 1
60 73 1
60 78 1
60 81 1
60 86 1
60 90 1
60 92 1
60 93 1
60 96 1
60 102 1
60 106 1
60 108 1
60 109 1
60 111 1
60 112 1
60 116 1
60 118 1
60 121 1
60 122 1
60 126 1
60 129 1
60 132 1
60 134 1
60 135 1
60 137 1
60 142 1
60 144 1
60 153 1
60 155 1
60 156 1
60 160 1
60 161 1
60 162 1
60 163 1
60 165 1
60 166 1
60 170 1
60 173 1
60 177 1
60 178 1
60 179 1
60 182 1
60 183 1
60 184 1
60 187 1
60 189 1
60 193 1
60 195 1
60 209 1
60 211 1
60 213 1
60 215 1
60 218 1
60 221 1
60 222 1
60 223 1
60 224 1
60 230 1
60 231 1
60 233 1
60 234 1
60 239 1
60 242 1
60 246 1
60 248 1
60 249 1
60 254 1
60 261 1
60 263 1
60 264 1
60 269 1
60 275 1
60 280 1
60 281 1
60 284 1
60 288 1
60 293 1
60 294 1
60 300 1
60 305 1
60 309 1
60 314 1
60 323 1
60 332 1
60 337 1
60 342 1
60 345 1
60 346 1
60 348 1
60 358 1
60 360 1
60 362 1
60 370 1
60 371 1
60 372 1
60 373 1
60 375 1
60 377 1
60 382 1
60 383 1
60 394 1
60 397 1
60 399 1
61 66 1
61 68 1
61 73 1
61 75 1
61 79 1
61 80 1
61 81 1
61 82 1
61 89 1
61 90 1
61 94 1
61 96 1
61 99 1
61 108 1
61 111 1
61 114 1
61 117 1
61 118 1
61 119 1
61 120 1
61 121 1
61 128 1
61 130 1
61 138 1
61 142 1
61 143 1
61 145 1
61 148 1
61 165 1
61 167 1
61 170 1
61 171 1
61 173 1
61 174 1
61 178 1
61 181 1
61 182 1
61 183 1
61 188 1
61 190 1
61 191 1
61 192 1
61 196 1
61 197 1
61 201 1
61 204 1
61 205 1
61 206 1
61 211 1
61 215 1
61 217 1
61 219 1
61 222 1
61 226 1
61 229 1
61 232 1
61 233 1
61 235 1
61 240 1
61 241 1
61 246 1
61 253 1
61 255 1
61 262 1
61 266 1
61 267 1
61 269 1
61 273 1
61 275 1
61 285 1
61 286 1
61 288 1
61 289 1
61 290 1
61 295 1
61 296 1
61 297 1
61 300 1
61 305 1
61 311 1
61 313 1
61 316 1
61 317 1
61 319 1
61 320 1
61 322 1
61 324 1
61 325 1
61 328 1
61 329 1
61 330 1
61 332 1
61 334 1
61 337 1
61 340 1
61 346 1
61 352 1
61 353 1
61 356 1
61 357 1
61 365 1
61 367 1
61 368 1
61 373 1
61 377 1
61 378 1
61 379 1
61 383 1
61 384 1
61 387 1
61 389 1
61 391 1
61 392 1
61 398 1
62 64 1
62 66 1
62 67 1
62 68 1
62 70 1
62 71 1
62 73 1
62 74 1
62 76 1
62 77 1
62 78 1
62 85 1
62 86 1
62 90 1
62 91 1
62 93 1
62 99 1
62 106 1
62 109 1
62 111 1
62 117 1
62 126 1
62 130 1
62 136 1
62 139 1
62 142 1
62 145 1
62 149 1
62 152 1
62 155 1
62 161 1
62 165 1
62 170 1
62 173 1
62 174 1
62 181 1
62 182 1
62 190 1
62 191 1
62 192 1
62 194 1
62 200 1
62 204 1
62 205 1
62 210 1
62 213 1
62 228 1
62 230 1
62 233 1
62 234 1
62 236 1
62 238 1
62 239 1
62 240 1
62 241 1
62 244 1
62 246 1
62 253 1
62 257 1
62 258 1
62 259 1
62 260 1
62 268 1
62 281 1
62 284 1
62 286 1
62 287 1
62 290 1
62 294 1
62 298 1
62 301 1
62 310 1
62 314 1
62 327 1
62 329 1
62 332 1
62 336 1
62 339 1
62 340 1
62 346 1
62 347 1
62 350 1
62 351 1
62 362 1
62 365 1
62 374 1
62 375 1
62 377 1
62 378 1
62 381 1
62 387 1
62 389 1
62 390 1
62 391 1
62 392 1
62 394 1
62 397 1
62 398 1
62 399 1
63 66 1
63 67 1
63 69 1
63 71 1
63 72 1
63 73 1
63 76 1
63 78 1
63 80 1
63 82 1
63 83 1
63 103 1
63 112 1
63 114 1
63 116 1
63 120 1
63 123 1
63 125 1
63 132 1
63 134 1
63 136 1
63 141 1
63 148 1
63 153 1
63 157 1
63 161 1
63 162 1
63 163 1
63 166 1
63 167 1
63 168 1
63 172 1
63 176 1
63 180 1
63 185 1
63 187 1
63 196 1
63 199 1
63 210 1
63 211 1
63 213 1
63 220 1
63 222 1
63 228 1
63 229 1
63 234 1
63 238 1
63 245 1
63 248 1
63 249 1
63 254 1
63 255 1
63 263 1
63 272 1
63 273 1
63 274 1
63 284 1
63 285 1
63 289 1
63 293 1
63 297 1
63 298 1
63 302 1
63 303 1
63 310 1
63 313 1
63 314 1
63 315 1
63 316 1
63 319 1
63 326 1
63 332 1
63 333 1
63 335 1
63 339 1
63 340 1
63 343 1
63 345 1
63 346 1
63 347 1
63 349 1
63 350 1
63 354 1
63 356 1
63 357 1
63 358 1
63 361 1
63 362 1
63 364 1
63 368 1
63 372 1
63 381 1
63 382 1
63 385 1
63 386 1
63 389 1
63 391 1
63 392 1
64 66 1
64 71 1
64 72 1
64 85 1
64 89 1
64 90 1
64 93 1
64 94 1
64 97 1
64 99 1
64 101 1
64 102 1
64 110 1
64 115 1
64 116 1
64 117 1
64 118 1
64 119 1
64 120 1
64 121 1
64 124 1
64 131 1
64 132 1
64 133 1
64 139 1
64 145 1
64 152 1
64 153 1
64 158 1
64 159 1
64 161 1
64 164 1
64 165 1
64 167 1
64 170 1
64 172 1
64 184 1
64 188 1
64 193 1
64 195 1
64 198 1
64 199 1
64 202 1
64 204 1
64 207 1
64 209 1
64 215 1
64 223 1
64 226 1
64 227 1
64 228 1
64 235 1
64 247 1
64 250 1
64 257 1
64 267 1
64 268 1
64 270 1
64 272 1
64 276 1
64 287 1
64 290 1
64 294 1
64 297 1
64 304 1
64 305 1
64 309 1
64 310 1
64 314 1
64 316 1
64 331 1
64 332 1
64 335 1
64 336 1
64 337 1
64 340 1
64 342 1
64 345 1
64 349 1
64 353 1
64 355 1
64 358 1
64 370 1
64 373 1
64 375 1
64 378 1
64 379 1
64 380 1
64 384 1
64 386 1
64 389 1
64 393 1
64 399 1
64 400 1
65 71 1
65 72 1
65 74 1
65 75 1
65 80 1
65 81 1
65 83 1
65 85 1
65 90 1
65 100 1
65 101 1
65 111 1
65 114 1
65 115 1
65 128 1
65 130 1
65 132 1
65 133 1
65 134 1
65 140 1
65 145 1
65 151 1
65 152 1
65 154 1
65 158 1
65 161 1
65 162 1
65 164 1
65 165 1
65 166 1
65 167 1
65 169 1
65 171 1
65 180 1
65 183 1
65 184 1
65 190 1
65 194 1
65 195 1
65 197 1
65 200 1
65 203 1
65 204 1
65 207 1
65 214 1
65 218 1
65 229 1
65 231 1
65 237 1
65 240 1
65 244 1
65 246 1
65 253 1
65 254 1
65 257 1
65 258 1
65 263 1
65 267 1
65 270 1
65 274 1
65 277 1
65 282 1
65 286 1
65 289 1
65 291 1
65 292 1
65 294 1
65 299 1
65 303 1
65 305 1
65 311 1
65 312 1
65 315 1
65 316 1
65 332 1
65 339 1
65 340 1
65 341 1
65 342 1
65 344 1
65 347 1
65 348 1
65 351 1
65 361 1
65 363 1
65 366 1
65 378 1
65 386 1
65 387 1
65 388 1
65 394 1
65 397 1
65 399 1
66 71 1
66 72 1
66 74 1
66 75 1
66 78 1
66 79 1
66 83 1
66 84 1
66 85 1
66 89 1
66 90 1
66 91 1
66 94 1
66 97 1
66 98 1
66 107 1
66 109 1
66 112 1
66 115 1
66 117 1
66 120 1
66 124 1
66 131 1
66 138 1
66 140 1
66 143 1
66 144 1
66 146 1
66 149 1
66 156 1
66 157 1
66 162 1
66 164 1
66 169 1
66 173 1
66 175 1
66 177 1
66 180 1
66 184 1
66 187 1
66 190 1
66 191 1
66 192 1
66 193 1
66 196 1
66 198 1
66 204 1
66 206 1
66 211 1
66 213 1
66 214 1
66 226 1
66 236 1
66 239 1
66 242 1
66 244 1
66 245 1
66 246 1
66 248 1
66 259 1
66 267 1
66 268 1
66 269 1
66 272 1
66 274 1
66 275 1
66 281 1
66 283 1
66 287 1
66 288 1
66 290 1
66 291 1
66 292 1
66 295 1
66 297 1
66 304 1
66 305 1
66 309 1
66 315 1
66 318 1
66 321 1
66 324 1
66 325 1
66 329 1
66 334 1
66 335 1
66 341 1
66 343 1
66 346 1
66 347 1
66 351 1
66 359 1
66 361 1
66 365 1
66 370 1
66 375 1
66 376 1
66 378 1
66 382 1
66 383 1
66 384 1
66 389 1
66 390 1
66 391 1
66 396 1
66 397 1
66 398 1
67 69 1
67 71 1
67 73 1
67 74 1
67 77 1
67 78 1
67 79 1
67 80 1
67 81 1
67 84 1
67 86 1
67 92 1
67 93 1
67 95 1
67 99 1
67 102 1
67 107 1
67 116 1
67 118 1
67 120 1
67 122 1
67 123 1
67 124 1
67 129 1
67 134 1
67 138 1
67 140 1
67 142 1
67 144 1
67 148 1
67 149 1
67 150 1
67 152 1
67 153 1
67 155 1
67 162 1
67 165 1
67 172 1
67 186 1
67 188 1
67 195 1
67 198 1
67 200 1
67 205 1
67 221 1
67 226 1
67 228 1
67 229 1
67 230 1
67 231 1
67 235 1
67 238 1
67 242 1
67 248 1
67 250 1
67 258 1
67 261 1
67 270 1
67 274 1
67 275 1
67 276 1
67 279 1
67 283 1
67 289 1
67 295 1
67 300 1
67 302 1
67 307 1
67 308 1
67 313 1
67 323 1
67 328 1
67 330 1
67 334 1
67 342 1
67 343 1
67 344 1
67 350 1
67 357 1
67 365 1
67 366 1
67 368 1
67 393 1
67 394 1
67 396 1
67 397 1
67 398 1
67 399 1
68 74 1
68 76 1
68 78 1
68 79 1
68 85 1
68 87 1
68 88 1
68 89 1
68 94 1
68 96 1
68 97 1
68 100 1
68 115 1
68 118 1
68 123 1
68 131 1
68 133 1
68 135 1
68 137 1
68 139 1
68 142 1
68 143 1
68 144 1
68 146 1
68 147 1
68 150 1
68 151 1
68 154 1
68 155 1
68 158 1
68 165 1
68 171 1
68 182 1
68 183 1
68 185 1
68 186 1
68 188 1
68 189 1
68 190 1
68 192 1
68 194 1
68 197 1
68 201 1
68 206 1
68 207 1
68 210 1
68 211 1
68 213 1
68 214 1
68 224 1
68 225 1
68 227 1
68 229 1
68 232 1
68 233 1
68 236 1
68 241 1
68 244 1
68 249 1
68 250 1
68 251 1
68 254 1
68 256 1
68 263 1
68 268 1
68 270 1
68 274 1
68 275 1
68 280 1
68 290 1
68 298 1
68 301 1
68 307 1
68 312 1
68 323 1
68 329 1
68 331 1
68 332 1
68 334 1
68 335 1
68 338 1
68 339 1
68 341 1
68 345 1
68 348 1
68 355 1
68 358 1
68 362 1
68 365 1
68 367 1
68 368 1
68 372 1
68 374 1
68 381 1
68 382 1
68 383 1
68 385 1
68 390 1
68 391 1
68 392 1
68 393 1
68 396 1
68 399 1
69 74 1
69 78 1
69 86 1
69 88 1
69 91 1
69 94 1
69 95 1
69 99 1
69 104 1
69 110 1
69 111 1
69 112 1
69 118 1
69 120 1
69 131 1
69 134 1
69 135 1
69 145 1
69 146 1
69 148 1
69 151 1
69 152 1
69 153 1
69 156 1
69 160 1
69 162 1
69 164 1
69 165 1
69 166 1
69 170 1
69 174 1
69 176 1
69 177 1
69 179 1
69 184 1
69 185 1
69 187 1
69 190 1
69 193 1
69 205 1
69 211 1
69 212 1
69 213 1
69 215 1
69 219 1
69 222 1
69 229 1
69 236 1
69 237 1
69 247 1
69 248 1
69 250 1
69 251 1
69 253 1
69 256 1
69 257 1
69 259 1
69 260 1
69 263 1
69 264 1
69 268 1
69 272 1
69 274 1
69 277 1
69 281 1
69 284 1
69 286 1
69 291 1
69 294 1
69 295 1
69 300 1
69 303 1
69 306 1
69 311 1
69 315 1
69 316 1
69 319 1
69 321 1
69 322 1
69 324 1
69 328 1
69 329 1
69 331 1
69 333 1
69 335 1
69 340 1
69 341 1
69 343 1
69 349 1
69 353 1
69 360 1
69 361 1
69 365 1
69 367 1
69 382 1
69 383 1
69 389 1
69 393 1
69 400 1
70 79 1
70 93 1
70 98 1
70 101 1
70 103 1
70 104 1
70 108 1
70 112 1
70 113 1
70 117 1
70 118 1
70 122 1
70 126 1
70 133 1
70 136 1
70 137 1
70 141 1
70 142 1
70 150 1
70 153 1
70 154 1
70 157 1
70 161 1
70 162 1
70 163 1
70 164 1
70 167 1
70 168 1
70 175 1
70 177 1
70 182 1
70 185 1
70 191 1
70 194 1
70 195 1
70 197 1
70 207 1
70 214 1
70 215 1
70 216 1
70 220 1
70 221 1
70 223 1
70 226 1
70 228 1
70 233 1
70 234 1
70 235 1
70 241 1
70 247 1
70 251 1
70 258 1
70 260 1
70 271 1
70 273 1
70 283 1
70 284 1
70 285 1
70 289 1
70 290 1
70 295 1
70 298 1
70 301 1
70 307 1
70 311 1
70 312 1
70 317 1
70 322 1
70 323 1
70 324 1
70 326 1
70 327 1
70 331 1
70 340 1
70 348 1
70 353 1
70 359 1
70 362 1
70 363 1
70 365 1
70 377 1
70 385 1
70 388 1
70 389 1
70 395 1
70 398 1
71 74 1
71 75 1
71 76 1
71 79 1
71 82 1
71 83 1
71 86 1
71 91 1
71 92 1
71 93 1
71 94 1
71 97 1
71 104 1
71 106 1
71 107 1
71 109 1
71 115 1
71 117 1
71 121 1
71 127 1
71 129 1
71 134 1
71 138 1
71 144 1
71 151 1
71 155 1
71 156 1
71 157 1
71 158 1
71 162 1
71 163 1
71 169 1
71 171 1
71 173 1
71 179 1
71 182 1
71 188 1
71 193 1
71 195 1
71 206 1
71 212 1
71 213 1
71 219 1
71 231 1
71 235 1
71 249 1
71 256 1
71 257 1
71 258 1
71 263 1
71 265 1
71 269 1
71 270 1
71 275 1
71 279 1
71 282 1
71 286 1
71 287 1
71 289 1
71 292 1
71 298 1
71 302 1
71 304 1
71 305 1
71 312 1
71 315 1
71 318 1
71 319 1
71 323 1
71 327 1
71 328 1
71 329 1
71 333 1
71 334 1
71 336 1
71 351 1
71 352 1
71 357 1
71 362 1
71 369 1
71 377 1
71 382 1
71 384 1
71 386 1
71 393 1
71 395 1
71 398 1
71 399 1
72 76 1
72 81 1
72 83 1
72 86 1
72 88 1
72 90 1
72 96 1
72 98 1
72 100 1
72 107 1
72 109 1
72 112 1
72 114 1
72 116 1
72 117 1
72 122 1
72 123 1
72 126 1
72 133 1
72 134 1
72 136 1
72 142 1
72 150 1
72 159 1
72 164 1
72 166 1
72 167 1
72 171 1
72 172 1
72 176 1
72 180 1
72 188 1
72 189 1
72 198 1
72 199 1
72 202 1
72 204 1
72 205 1
72 207 1
72 217 1
72 220 1
72 227 1
72 229 1
72 230 1
72 231 1
72 234 1
72 238 1
72 239 1
72 242 1
72 246 1
72 247 1
72 261 1
72 263 1
72 267 1
72 268 1
72 271 1
72 282 1
72 283 1
72 284 1
72 290 1
72 292 1
72 302 1
72 309 1
72 331 1
72 332 1
72 341 1
72 343 1
72 350 1
72 356 1
72 357 1
72 358 1
72 364 1
72 368 1
72 370 1
72 378 1
72 379 1
72 383 1
72 384 1
72 385 1
72 388 1
72 390 1
72 392 1
72 393 1
72 400 1
73 74 1
73 76 1
73 82 1
73 86 1
73 87 1
73 89 1
73 91 1
73 94 1
73 97 1
73 98 1
73 99 1
73 100 1
73 103 1
73 109 1
73 111 1
73 116 1
73 120 1
73 122 1
73 124 1
73 125 1
73 135 1
73 137 1
73 139 1
73 142 1
73 143 1
73 144 1
73 150 1
73 154 1
73 158 1
73 159 1
73 163 1
73 165 1
73 166 1
73 169 1
73 170 1
73 174 1
73 177 1
73 178 1
73 179 1
73 183 1
73 187 1
73 195 1
73 196 1
73 197 1
73 198 1
73 200 1
73 201 1
73 207 1
73 210 1
73 212 1
73 217 1
73 218 1
73 225 1
73 228 1
73 230 1
73 234 1
73 236 1
73 245 1
73 250 1
73 252 1
73 258 1
73 261 1
73 266 1
73 272 1
73 281 1
73 286 1
73 287 1
73 288 1
73 289 1
73 290 1
73 296 1
73 310 1
73 314 1
73 315 1
73 323 1
73 324 1
73 327 1
73 335 1
73 337 1
73 342 1
73 345 1
73 349 1
73 350 1
73 358 1
73 359 1
73 362 1
73 363 1
73 366 1
73 368 1
73 369 1
73 370 1
73 372 1
73 373 1
73 377 1
73 379 1
73 384 1
73 385 1
73 386 1
73 387 1
73 392 1
73 398 1
74 76 1
74 83 1
74 85 1
74 92 1
74 93 1
74 94 1
74 97 1
74 98 1
74 99 1
74 100 1
74 121 1
74 122 1
74 126 1
74 130 1
74 132 1
74 133 1
74 143 1
74 144 1
74 150 1
74 155 1
74 158 1
74 160 1
74 162 1
74 165 1
74 167 1
74 172 1
74 175 1
74 176 1
74 177 1
74 178 1
74 181 1
74 182 1
74 185 1
74 187 1
74 188 1
74 189 1
74 196 1
74 198 1
74 199 1
74 200 1
74 208 1
74 211 1
74 219 1
74 223 1
74 225 1
74 226 1
74 229 1
74 231 1
74 232 1
74 238 1
74 239 1
74 242 1
74 243 1
74 244 1
74 247 1
74 250 1
74 254 1
74 255 1
74 257 1
74 262 1
74 268 1
74 269 1
74 278 1
74 281 1
74 288 1
74 301 1
74 302 1
74 306 1
74 307 1
74 308 1
74 318 1
74 322 1
74 325 1
74 329 1
74 332 1
74 334 1
74 338 1
74 341 1
74 345 1
74 348 1
74 349 1
74 350 1
74 358 1
74 359 1
74 364 1
74 365 1
74 366 1
74 369 1
74 372 1
74 373 1
74 375 1
74 384 1
74 385 1
74 389 1
74 394 1
74 395 1
74 399 1
75 80 1
75 82 1
75 86 1
75 87 1
75 88 1
75 90 1
75 91 1
75 98 1
75 101 1
75 104 1
75 105 1
75 109 1
75 110 1
75 112 1
75 113 1
75 114 1
75 117 1
75 123 1
75 124 1
75 132 1
75 133 1
75 135 1
75 140 1
75 143 1
75 149 1
75 150 1
75 153 1
75 160 1
75 161 1
75 163 1
75 165 1
75 166 1
75 173 1
75 174 1
75 175 1
75 180 1
75 183 1
75 185 1
75 186 1
75 187 1
75 192 1
75 207 1
75 212 1
75 213 1
75 216 1
75 218 1
75 222 1
75 227 1
75 231 1
75 235 1
75 238 1
75 244 1
75 247 1
75 248 1
75 258 1
75 259 1
75 261 1
75 262 1
75 265 1
75 268 1
75 269 1
75 272 1
75 275 1
75 278 1
75 279 1
75 281 1
75 283 1
75 288 1
75 289 1
75 291 1
75 292 1
75 293 1
75 302 1
75 304 1
75 307 1
75 309 1
75 310 1
75 312 1
75 313 1
75 315 1
75 319 1
75 322 1
75 323 1
75 325 1
75 327 1
75 332 1
75 344 1
75 353 1
75 356 1
75 360 1
75 372 1
75 378 1
75 379 1
75 380 1
75 381 1
75 388 1
75 399 1
75 400 1
76 77 1
76 81 1
76 83 1
76 88 1
76 90 1
76 94 1
76 95 1
76 100 1
76 102 1
76 115 1
76 117 1
76 122 1
76 124 1
76 125 1
76 127 1
76 132 1
76 134 1
76 138 1
76 142 1
76 143 1
76 146 1
76 147 1
76 149 1
76 155 1
76 156 1
76 158 1
76 161 1
76 162 1
76 163 1
76 167 1
76 168 1
76 170 1
76 173 1
76 176 1
76 181 1
76 182 1
76 185 1
76 186 1
76 189 1
76 192 1
76 195 1
76 196 1
76 197 1
76 200 1
76 206 1
76 211 1
76 213 1
76 214 1
76 216 1
76 217 1
76 221 1
76 227 1
76 229 1
76 236 1
76 238 1
76 240 1
76 246 1
76 247 1
76 251 1
76 261 1
76 262 1
76 268 1
76 269 1
76 270 1
76 283 1
76 284 1
76 288 1
76 289 1
76 291 1
76 292 1
76 301 1
76 302 1
76 305 1
76 308 1
76 310 1
76 316 1
76 323 1
76 326 1
76 332 1
76 336 1
76 339 1
76 340 1
76 343 1
76 345 1
76 346 1
76 348 1
76 349 1
76 350 1
76 351 1
76 354 1
76 365 1
76 371 1
76 375 1
76 383 1
76 386 1
76 388 1
76 389 1
76 393 1
76 396 1
76 397 1
76 399 1
76 400 1
77 79 1
77 81 1
77 83 1
77 85 1
77 92 1
77 93 1
77 94 1
77 96 1
77 97 1
77 98 1
77 101 1
77 103 1
77 106 1
77 118 1
77 119 1
77 122 1
77 125 1
77 126 1
77 135 1
77 139 1
77 146 1
77 151 1
77 157 1
77 167 1
77 172 1
77 173 1
77 174 1
77 175 1
77 181 1
77 194 1
77 196 1
77 200 1
77 202 1
77 203 1
77 205 1
77 206 1
77 207 1
77 213 1
77 214 1
77 225 1
77 234 1
77 238 1
77 240 1
77 242 1
77 245 1
77 252 1
77 253 1
77 256 1
77 261 1
77 265 1
77 275 1
77 277 1
77 284 1
77 287 1
77 288 1
77 289 1
77 290 1
77 292 1
77 293 1
77 295 1
77 296 1
77 300 1
77 306 1
77 310 1
77 311 1
77 313 1
77 317 1
77 320 1
77 321 1
77 323 1
77 324 1
77 325 1
77 329 1
77 333 1
77 339 1
77 340 1
77 342 1
77 354 1
77 356 1
77 364 1
77 366 1
77 372 1
77 373 1
77 376 1
77 385 1
77 395 1
77 397 1
78 80 1
78 83 1
78 95 1
78 96 1
78 97 1
78 98 1
78 101 1
78 102 1
78 104 1
78 105 1
78 115 1
78 117 1
78 118 1
78 122 1
78 128 1
78 130 1
78 132 1
78 134 1
78 135 1
78 138 1
78 143 1
78 145 1
78 147 1
78 148 1
78 157 1
78 158 1
78 159 1
78 160 1
78 163 1
78 166 1
78 169 1
78 171 1
78 172 1
78 174 1
78 176 1
78 180 1
78 182 1
78 187 1
78 190 1
78 192 1
78 204 1
78 209 1
78 214 1
78 218 1
78 219 1
78 225 1
78 228 1
78 229 1
78 231 1
78 233 1
78 239 1
78 243 1
78 246 1
78 251 1
78 257 1
78 260 1
78 266 1
78 267 1
78 269 1
78 270 1
78 274 1
78 278 1
78 279 1
78 281 1
78 282 1
78 285 1
78 286 1
78 288 1
78 293 1
78 296 1
78 297 1
78 300 1
78 302 1
78 303 1
78 307 1
78 310 1
78 318 1
78 322 1
78 325 1
78 328 1
78 330 1
78 338 1
78 355 1
78 362 1
78 363 1
78 364 1
78 366 1
78 369 1
78 377 1
78 380 1
78 388 1
78 389 1
78 390 1
78 393 1
78 394 1
78 397 1
79 80 1
79 83 1
79 95 1
79 98 1
79 101 1
79 103 1
79 104 1
79 107 1
79 109 1
79 115 1
79 120 1
79 122 1
79 124 1
79 131 1
79 137 1
79 138 1
79 143 1
79 145 1
79 146 1
79 149 1
79 154 1
79 155 1
79 165 1
79 171 1
79 173 1
79 174 1
79 177 1
79 178 1
79 179 1
79 181 1
79 183 1
79 185 1
79 187 1
79 189 1
79 196 1
79 198 1
79 203 1
79 209 1
79 210 1
79 212 1
79 215 1
79 218 1
79 220 1
79 221 1
79 222 1
79 223 1
79 224 1
79 225 1
79 227 1
79 232 1
79 236 1
79 239 1
79 245 1
79 249 1
79 250 1
79 251 1
79 254 1
79 259 1
79 260 1
79 263 1
79 265 1
79 272 1
79 277 1
79 284 1
79 289 1
79 295 1
79 297 1
79 298 1
79 301 1
79 302 1
79 306 1
79 311 1
79 314 1
79 319 1
79 324 1
79 325 1
79 326 1
79 327 1
79 331 1
79 336 1
79 337 1
79 340 1
79 341 1
79 344 1
79 348 1
79 350 1
79 352 1
79 359 1
79 360 1
79 364 1
79 365 1
79 367 1
79 368 1
79 371 1
79 374 1
79 375 1
79 376 1
79 378 1
79 379 1
79 381 1
79 386 1
79 392 1
79 393 1
79 395 1
79 396 1
79 397 1
79 399 1
80 81 1
80 88 1
80 92 1
80 101 1
80 104 1
80 106 1
80 107 1
80 111 1
80 121 1
80 129 1
80 130 1
80 132 1
80 133 1
80 135 1
80 140 1
80 142 1
80 145 1
80 147 1
80 149 1
80 155 1
80 156 1
80 157 1
80 158 1
80 160 1
80 161 1
80 164 1
80 168 1
80 174 1
80 180 1
80 184 1
80 187 1
80 188 1
80 195 1
80 197 1
80 201 1
80 202 1
80 205 1
80 206 1
80 208 1
80 210 1
80 211 1
80 218 1
80 227 1
80 229 1
80 233 1
80 234 1
80 238 1
80 241 1
80 243 1
80 245 1
80 247 1
80 251 1
80 255 1
80 258 1
80 260 1
80 261 1
80 262 1
80 265 1
80 266 1
80 269 1
80 270 1
80 271 1
80 274 1
80 275 1
80 277 1
80 281 1
80 285 1
80 290 1
80 291 1
80 292 1
80 293 1
80 299 1
80 302 1
80 304 1
80 311 1
80 324 1
80 332 1
80 335 1
80 336 1
80 338 1
80 340 1
80 343 1
80 350 1
80 351 1
80 353 1
80 356 1
80 360 1
80 362 1
80 365 1
80 370 1
80 372 1
80 378 1
80 379 1
80 382 1
80 383 1
80 388 1
80 392 1
80 397 1
80 400 1
81 82 1
81 86 1
81 87 1
81 90 1
81 96 1
81 98 1
81 99 1
81 103 1
81 105 1
81 108 1
81 109 1
81 112 1
81 117 1
81 123 1
81 124 1
81 125 1
81 133 1
81 136 1
81 139 1
81 147 1
81 148 1
81 150 1
81 152 1
81 163 1
81 170 1
81 171 1
81 173 1
81 183 1
81 187 1
81 188 1
81 192 1
81 193 1
81 200 1
81 205 1
81 212 1
81 213 1
81 219 1
81 224 1
81 226 1
81 228 1
81 230 1
81 231 1
81 234 1
81 235 1
81 240 1
81 241 1
81 243 1
81 247 1
81 249 1
81 250 1
81 252 1
81 254 1
81 257 1
81 268 1
81 271 1
81 275 1
81 276 1
81 277 1
81 278 1
81 282 1
81 284 1
81 285 1
81 286 1
81 288 1
81 290 1
81 296 1
81 298 1
81 303 1
81 305 1
81 306 1
81 308 1
81 310 1
81 314 1
81 315 1
81 323 1
81 326 1
81 329 1
81 330 1
81 332 1
81 334 1
81 347 1
81 348 1
81 351 1
81 355 1
81 365 1
81 370 1
81 372 1
81 374 1
81 377 1
81 383 1
81 384 1
81 386 1
81 391 1
81 393 1
82 84 1
82 85 1
82 89 1
82 96 1
82 97 1
82 98 1
82 99 1
82 103 1
82 110 1
82 117 1
82 118 1
82 123 1
82 132 1
82 140 1
82 151 1
82 154 1
82 160 1
82 163 1
82 164 1
82 165 1
82 166 1
82 175 1
82 176 1
82 185 1
82 190 1
82 199 1
82 201 1
82 203 1
82 205 1
82 207 1
82 208 1
82 209 1
82 216 1
82 217 1
82 222 1
82 224 1
82 226 1
82 227 1
82 230 1
82 231 1
82 233 1
82 240 1
82 246 1
82 250 1
82 251 1
82 253 1
82 260 1
82 261 1
82 265 1
82 266 1
82 268 1
82 270 1
82 272 1
82 273 1
82 278 1
82 279 1
82 281 1
82 283 1
82 286 1
82 290 1
82 292 1
82 293 1
82 296 1
82 303 1
82 305 1
82 311 1
82 312 1
82 313 1
82 314 1
82 316 1
82 318 1
82 320 1
82 321 1
82 324 1
82 330 1
82 332 1
82 333 1
82 339 1
82 346 1
82 350 1
82 351 1
82 359 1
82 370 1
82 371 1
82 376 1
82 378 1
82 381 1
82 382 1
82 387 1
82 393 1
82 397 1
83 87 1
83 89 1
83 90 1
83 93 1
83 98 1
83 99 1
83 100 1
83 103 1
83 108 1
83 113 1
83 114 1
83 115 1
83 117 1
83 118 1
83 120 1
83 126 1
83 128 1
83 130 1
83 131 1
83 141 1
83 146 1
83 149 1
83 160 1
83 162 1
83 164 1
83 166 1
83 171 1
83 175 1
83 176 1
83 180 1
83 183 1
83 188 1
83 191 1
83 197 1
83 202 1
83 211 1
83 214 1
83 216 1
83 219 1
83 221 1
83 222 1
83 227 1
83 229 1
83 230 1
83 233 1
83 234 1
83 236 1
83 237 1
83 241 1
83 242 1
83 246 1
83 253 1
83 254 1
83 263 1
83 268 1
83 272 1
83 273 1
83 274 1
83 275 1
83 279 1
83 280 1
83 286 1
83 293 1
83 294 1
83 295 1
83 296 1
83 298 1
83 299 1
83 305 1
83 313 1
83 318 1
83 320 1
83 324 1
83 327 1
83 328 1
83 330 1
83 331 1
83 342 1
83 349 1
83 350 1
83 354 1
83 359 1
83 361 1
83 362 1
83 363 1
83 365 1
83 368 1
83 372 1
83 374 1
83 376 1
83 377 1
83 379 1
83 380 1
83 383 1
83 384 1
83 385 1
83 388 1
83 390 1
83 393 1
83 396 1
83 397 1
83 399 1
84 86 1
84 89 1
84 93 1
84 99 1
84 102 1
84 104 1
84 105 1
84 107 1
84 108 1
84 109 1
84 115 1
84 116 1
84 120 1
84 125 1
84 136 1
84 137 1
84 138 1
84 144 1
84 150 1
84 152 1
84 155 1
84 165 1
84 170 1
84 177 1
84 178 1
84 181 1
84 182 1
84 188 1
84 191 1
84 193 1
84 195 1
84 196 1
84 201 1
84 207 1
84 220 1
84 221 1
84 222 1
84 224 1
84 225 1
84 230 1
84 231 1
84 242 1
84 246 1
84 248 1
84 251 1
84 261 1
84 266 1
84 268 1
84 269 1
84 270 1
84 278 1
84 279 1
84 280 1
84 282 1
84 285 1
84 301 1
84 315 1
84 317 1
84 322 1
84 323 1
84 324 1
84 326 1
84 332 1
84 333 1
84 336 1
84 338 1
84 343 1
84 344 1
84 345 1
84 354 1
84 355 1
84 357 1
84 360 1
84 361 1
84 363 1
84 371 1
84 373 1
84 376 1
84 381 1
84 394 1
84 396 1
84 397 1
84 398 1
84 400 1
85 91 1
85 98 1
85 99 1
85 103 1
85 105 1
85 106 1
85 107 1
85 108 1
85 119 1
85 120 1
85 122 1
85 123 1
85 124 1
85 130 1
85 138 1
85 142 1
85 144 1
85 154 1
85 162 1
85 163 1
85 164 1
85 171 1
85 178 1
85 179 1
85 190 1
85 192 1
85 193 1
85 198 1
85 204 1
85 205 1
85 212 1
85 219 1
85 223 1
85 225 1
85 231 1
85 232 1
85 235 1
85 237 1
85 239 1
85 242 1
85 244 1
85 249 1
85 253 1
85 255 1
85 256 1
85 267 1
85 270 1
85 276 1
85 277 1
85 281 1
85 282 1
85 283 1
85 284 1
85 287 1
85 289 1
85 290 1
85 294 1
85 300 1
85 301 1
85 302 1
85 303 1
85 306 1
85 316 1
85 320 1
85 327 1
85 329 1
85 339 1
85 340 1
85 346 1
85 349 1
85 350 1
85 351 1
85 352 1
85 356 1
85 363 1
85 369 1
85 372 1
85 373 1
85 376 1
85 378 1
85 379 1
85 381 1
85 382 1
85 385 1
85 387 1
85 391 1
85 393 1
85 394 1
85 396 1
85 400 1
86 87 1
86 89 1
86 91 1
86 106 1
86 112 1
86 114 1
86 119 1
86 121 1
86 123 1
86 131 1
86 135 1
86 136 1
86 137 1
86 143 1
86 144 1
86 145 1
86 150 1
86 151 1
86 154 1
86 157 1
86 159 1
86 161 1
86 163 1
86 165 1
86 166 1
86 171 1
86 172 1
86 174 1
86 178 1
86 179 1
86 180 1
86 181 1
86 182 1
86 189 1
86 196 1
86 204 1
86 208 1
86 213 1
86 217 1
86 219 1
86 224 1
86 225 1
86 226 1
86 232 1
86 233 1
86 238 1
86 239 1
86 243 1
86 244 1
86 249 1
86 250 1
86 251 1
86 254 1
86 256 1
86 257 1
86 258 1
86 259 1
86 263 1
86 264 1
86 265 1
86 271 1
86 274 1
86 276 1
86 279 1
86 283 1
86 284 1
86 286 1
86 289 1
86 292 1
86 295 1
86 296 1
86 298 1
86 301 1
86 302 1
86 303 1
86 305 1
86 309 1
86 310 1
86 315 1
86 316 1
86 317 1
86 320 1
86 322 1
86 332 1
86 344 1
86 347 1
86 350 1
86 353 1
86 355 1
86 356 1
86 362 1
86 368 1
86 369 1
86 374 1
86 376 1
86 378 1
86 381 1
86 382 1
86 385 1
86 391 1
86 392 1
86 395 1
86 397 1
86 400 1
87 90 1
87 91 1
87 93 1
87 96 1
87 100 1
87 102 1
87 103 1
87 109 1
87 111 1
87 115 1
87 128 1
87 144 1
87 149 1
87 150 1
87 153 1
87 158 1
87 162 1
87 164 1
87 168 1
87 174 1
87 177 1
87 180 1
87 181 1
87 183 1
87 184 1
87 188 1
87 192 1
87 196 1
87 198 1
87 199 1
87 205 1
87 206 1
87 208 1
87 209 1
87 212 1
87 218 1
87 225 1
87 226 1
87 227 1
87 229 1
87 238 1
87 240 1
87 243 1
87 244 1
87 251 1
87 255 1
87 257 1
87 259 1
87 260 1
87 264 1
87 280 1
87 284 1
87 292 1
87 295 1
87 297 1
87 300 1
87 301 1
87 307 1
87 311 1
87 312 1
87 313 1
87 318 1
87 320 1
87 321 1
87 323 1
87 325 1
87 326 1
87 327 1
87 334 1
87 339 1
87 346 1
87 347 1
87 348 1
87 350 1
87 355 1
87 361 1
87 364 1
87 365 1
87 366 1
87 368 1
87 373 1
87 375 1
87 378 1
87 381 1
87 382 1
87 383 1
87 390 1
87 391 1
87 392 1
87 395 1
87 396 1
87 399 1
88 89 1
88 91 1
88 93 1
88 94 1
88 106 1
88 121 1
88 123 1
88 126 1
88 127 1
88 128 1
88 134 1
88 143 1
88 149 1
88 153 1
88 157 1
88 158 1
88 161 1
88 163 1
88 166 1
88 168 1
88 170 1
88 171 1
88 172 1
88 175 1
88 176 1
88 177 1
88 179 1
88 190 1
88 199 1
88 201 1
88 202 1
88 207 1
88 210 1
88 211 1
88 212 1
88 220 1
88 221 1
88 224 1
88 231 1
88 233 1
88 240 1
88 248 1
88 252 1
88 254 1
88 255 1
88 258 1
88 260 1
88 261 1
88 264 1
88 266 1
88 268 1
88 271 1
88 273 1
88 282 1
88 284 1
88 288 1
88 291 1
88 292 1
88 293 1
88 295 1
88 302 1
88 307 1
88 308 1
88 313 1
88 314 1
88 317 1
88 318 1
88 320 1
88 323 1
88 326 1
88 328 1
88 329 1
88 336 1
88 337 1
88 342 1
88 343 1
88 344 1
88 346 1
88 353 1
88 363 1
88 364 1
88 366 1
88 369 1
88 373 1
88 375 1
88 381 1
88 382 1
88 384 1
88 388 1
88 389 1
88 390 1
88 391 1
88 395 1
89 96 1
89 97 1
89 98 1
89 100 1
89 107 1
89 116 1
89 124 1
89 125 1
89 127 1
89 128 1
89 130 1
89 131 1
89 132 1
89 133 1
89 134 1
89 146 1
89 149 1
89 151 1
89 154 1
89 158 1
89 159 1
89 161 1
89 162 1
89 164 1
89 165 1
89 166 1
89 169 1
89 174 1
89 186 1
89 191 1
89 193 1
89 200 1
89 201 1
89 204 1
89 208 1
89 210 1
89 213 1
89 214 1
89 221 1
89 224 1
89 225 1
89 231 1
89 243 1
89 249 1
89 252 1
89 256 1
89 258 1
89 259 1
89 260 1
89 261 1
89 262 1
89 265 1
89 267 1
89 269 1
89 273 1
89 274 1
89 282 1
89 296 1
89 297 1
89 300 1
89 303 1
89 307 1
89 308 1
89 311 1
89 312 1
89 315 1
89 320 1
89 325 1
89 328 1
89 330 1
89 343 1
89 346 1
89 348 1
89 349 1
89 351 1
89 354 1
89 358 1
89 362 1
89 364 1
89 370 1
89 372 1
89 376 1
89 379 1
89 386 1
89 387 1
89 388 1
89 393 1
89 396 1
89 400 1
90 93 1
90 94 1
90 97 1
90 98 1
90 99 1
90 101 1
90 103 1
90 109 1
90 113 1
90 118 1
90 121 1
90 123 1
90 124 1
90 130 1
90 136 1
90 143 1
90 145 1
90 148 1
90 153 1
90 155 1
90 158 1
90 162 1
90 163 1
90 164 1
90 168 1
90 172 1
90 175 1
90 176 1
90 178 1
90 179 1
90 188 1
90 190 1
90 195 1
90 196 1
90 201 1
90 204 1
90 206 1
90 207 1
90 208 1
90 212 1
90 214 1
90 218 1
90 220 1
90 221 1
90 222 1
90 223 1
90 228 1
90 229 1
90 230 1
90 246 1
90 249 1
90 254 1
90 263 1
90 265 1
90 267 1
90 268 1
90 272 1
90 273 1
90 274 1
90 279 1
90 282 1
90 283 1
90 285 1
90 286 1
90 290 1
90 297 1
90 298 1
90 299 1
90 309 1
90 314 1
90 317 1
90 318 1
90 321 1
90 322 1
90 323 1
90 326 1
90 329 1
90 332 1
90 333 1
90 335 1
90 336 1
90 346 1
90 356 1
90 359 1
90 368 1
90 372 1
90 379 1
90 380 1
90 384 1
90 385 1
90 386 1
90 387 1
90 389 1
90 396 1
90 400 1
91 93 1
91 94 1
91 98 1
91 103 1
91 104 1
91 105 1
91 106 1
91 107 1
91 108 1
91 110 1
91 115 1
91 117 1
91 119 1
91 122 1
91 124 1
91 126 1
91 130 1
91 137 1
91 138 1
91 139 1
91 141 1
91 149 1
91 155 1
91 156 1
91 160 1
91 161 1
91 162 1
91 163 1
91 165 1
91 168 1
91 169 1
91 170 1
91 172 1
91 174 1
91 176 1
91 178 1
91 182 1
91 186 1
91 189 1
91 190 1
91 191 1
91 192 1
91 194 1
91 195 1
91 197 1
91 198 1
91 200 1
91 201 1
91 203 1
91 206 1
91 207 1
91 212 1
91 213 1
91 216 1
91 218 1
91 221 1
91 222 1
91 233 1
91 234 1
91 237 1
91 239 1
91 246 1
91 247 1
91 248 1
91 249 1
91 253 1
91 254 1
91 266 1
91 268 1
91 276 1
91 279 1
91 286 1
91 287 1
91 292 1
91 297 1
91 300 1
91 306 1
91 310 1
91 313 1
91 314 1
91 316 1
91 317 1
91 320 1
91 322 1
91 323 1
91 325 1
91 327 1
91 328 1
91 329 1
91 331 1
91 337 1
91 339 1
91 343 1
91 346 1
91 354 1
91 357 1
91 362 1
91 363 1
91 364 1
91 368 1
91 374 1
91 376 1
91 377 1
91 380 1
91 385 1
91 388 1
91 390 1
91 392 1
91 396 1
91 398 1
91 399 1
92 94 1
92 95 1
92 96 1
92 97 1
92 100 1
92 103 1
92 105 1
92 106 1
92 110 1
92 115 1
92 119 1
92 120 1
92 122 1
92 126 1
92 129 1
92 133 1
92 137 1
92 144 1
92 147 1
92 149 1
92 150 1
92 155 1
92 159 1
92 160 1
92 169 1
92 170 1
92 174 1
92 175 1
92 178 1
92 181 1
92 183 1
92 186 1
92 187 1
92 194 1
92 195 1
92 199 1
92 203 1
92 214 1
92 215 1
92 220 1
92 224 1
92 228 1
92 232 1
92 237 1
92 238 1
92 248 1
92 249 1
92 252 1
92 254 1
92 260 1
92 262 1
92 265 1
92 266 1
92 268 1
92 269 1
92 272 1
92 277 1
92 282 1
92 284 1
92 285 1
92 290 1
92 291 1
92 301 1
92 303 1
92 305 1
92 308 1
92 320 1
92 330 1
92 331 1
92 332 1
92 334 1
92 340 1
92 344 1
92 349 1
92 351 1
92 357 1
92 360 1
92 362 1
92 363 1
92 365 1
92 367 1
92 368 1
92 370 1
92 371 1
92 372 1
92 374 1
92 375 1
92 376 1
92 378 1
92 379 1
92 381 1
92 382 1
92 385 1
92 387 1
92 388 1
92 391 1
92 396 1
92 397 1
92 398 1
92 400 1
93 96 1
93 97 1
93 100 1
93 104 1
93 116 1
93 118 1
93 119 1
93 122 1
93 123 1
93 129 1
93 130 1
93 137 1
93 139 1
93 142 1
93 150 1
93 151 1
93 152 1
93 157 1
93 163 1
93 172 1
93 174 1
93 180 1
93 182 1
93 184 1
93 186 1
93 187 1
93 193 1
93 195 1
93 201 1
93 202 1
93 204 1
93 205 1
93 214 1
93 218 1
93 220 1
93 225 1
93 226 1
93 231 1
93 234 1
93 241 1
93 248 1
93 251 1
93 252 1
93 259 1
93 261 1
93 269 1
93 271 1
93 272 1
93 275 1
93 281 1
93 289 1
93 291 1
93 293 1
93 295 1
93 298 1
93 307 1
93 308 1
93 309 1
93 312 1
93 314 1
93 315 1
93 316 1
93 326 1
93 328 1
93 332 1
93 334 1
93 339 1
93 343 1
93 346 1
93 355 1
93 362 1
93 364 1
93 367 1
93 368 1
93 372 1
93 374 1
93 376 1
93 377 1
93 380 1
93 381 1
93 387 1
93 389 1
93 394 1
93 396 1
93 397 1
93 398 1
93 399 1
94 96 1
94 99 1
94 101 1
94 107 1
94 108 1
94 118 1
94 130 1
94 131 1
94 135 1
94 136 1
94 137 1
94 141 1
94 142 1
94 143 1
94 144 1
94 149 1
94 155 1
94 157 1
94 158 1
94 159 1
94 161 1
94 162 1
94 167 1
94 169 1
94 171 1
94 172 1
94 175 1
94 177 1
94 179 1
94 180 1
94 182 1
94 191 1
94 192 1
94 193 1
94 197 1
94 200 1
94 203 1
94 204 1
94 205 1
94 209 1
94 215 1
94 216 1
94 217 1
94 220 1
94 223 1
94 225 1
94 226 1
94 229 1
94 237 1
94 238 1
94 242 1
94 243 1
94 246 1
94 249 1
94 250 1
94 251 1
94 254 1
94 271 1
94 274 1
94 279 1
94 282 1
94 284 1
94 287 1
94 304 1
94 305 1
94 311 1
94 312 1
94 313 1
94 324 1
94 327 1
94 328 1
94 334 1
94 335 1
94 336 1
94 340 1
94 348 1
94 352 1
94 354 1
94 356 1
94 360 1
94 368 1
94 370 1
94 373 1
94 374 1
94 375 1
94 380 1
94 392 1
95 97 1
95 100 1
95 102 1
95 103 1
95 105 1
95 108 1
95 110 1
95 120 1
95 126 1
95 133 1
95 137 1
95 142 1
95 146 1
95 147 1
95 148 1
95 151 1
95 155 1
95 159 1
95 163 1
95 166 1
95 170 1
95 174 1
95 175 1
95 177 1
95 180 1
95 184 1
95 189 1
95 190 1
95 199 1
95 203 1
95 206 1
95 208 1
95 211 1
95 213 1
95 216 1
95 217 1
95 225 1
95 227 1
95 228 1
95 230 1
95 235 1
95 240 1
95 241 1
95 246 1
95 251 1
95 252 1
95 253 1
95 261 1
95 262 1
95 266 1
95 270 1
95 272 1
95 273 1
95 274 1
95 277 1
95 279 1
95 282 1
95 283 1
95 284 1
95 285 1
95 291 1
95 293 1
95 294 1
95 297 1
95 298 1
95 300 1
95 302 1
95 303 1
95 305 1
95 310 1
95 311 1
95 314 1
95 317 1
95 329 1
95 334 1
95 337 1
95 339 1
95 341 1
95 342 1
95 346 1
95 347 1
95 351 1
95 361 1
95 362 1
95 365 1
95 368 1
95 375 1
95 379 1
95 383 1
95 386 1
95 388 1
95 396 1
95 400 1
96 97 1
96 98 1
96 102 1
96 104 1
96 106 1
96 111 1
96 112 1
96 117 1
96 121 1
96 122 1
96 123 1
96 128 1
96 131 1
96 133 1
96 141 1
96 142 1
96 146 1
96 150 1
96 153 1
96 157 1
96 159 1
96 161 1
96 162 1
96 164 1
96 165 1
96 168 1
96 172 1
96 174 1
96 175 1
96 177 1
96 179 1
96 189 1
96 190 1
96 191 1
96 193 1
96 201 1
96 204 1
96 212 1
96 213 1
96 214 1
96 215 1
96 217 1
96 224 1
96 229 1
96 230 1
96 231 1
96 232 1
96 241 1
96 243 1
96 244 1
96 246 1
96 249 1
96 251 1
96 254 1
96 255 1
96 259 1
96 263 1
96 265 1
96 267 1
96 269 1
96 272 1
96 287 1
96 291 1
96 294 1
96 296 1
96 305 1
96 307 1
96 308 1
96 313 1
96 315 1
96 316 1
96 318 1
96 320 1
96 325 1
96 332 1
96 336 1
96 339 1
96 342 1
96 346 1
96 349 1
96 355 1
96 360 1
96 361 1
96 364 1
96 365 1
96 367 1
96 375 1
96 378 1
96 379 1
96 383 1
96 384 1
96 385 1
96 389 1
96 391 1
96 392 1
96 395 1
96 396 1
96 399 1
97 105 1
97 114 1
97 115 1
97 118 1
97 126 1
97 131 1
97 133 1
97 138 1
97 143 1
97 145 1
97 146 1
97 151 1
97 152 1
97 155 1
97 158 1
97 159 1
97 163 1
97 174 1
97 176 1
97 177 1
97 178 1
97 185 1
97 188 1
97 193 1
97 200 1
97 206 1
97 209 1
97 210 1
97 215 1
97 216 1
97 217 1
97 219 1
97 220 1
97 222 1
97 225 1
97 232 1
97 233 1
97 242 1
97 250 1
97 253 1
97 255 1
97 256 1
97 258 1
97 260 1
97 262 1
97 263 1
97 266 1
97 268 1
97 270 1
97 276 1
97 290 1
97 293 1
97 297 1
97 301 1
97 306 1
97 308 1
97 311 1
97 313 1
97 315 1
97 316 1
97 323 1
97 330 1
97 334 1
97 338 1
97 348 1
97 352 1
97 354 1
97 360 1
97 362 1
97 363 1
97 367 1
97 370 1
97 372 1
97 375 1
97 377 1
97 384 1
97 387 1
97 389 1
97 395 1
97 397 1
98 115 1
98 117 1
98 118 1
98 131 1
98 136 1
98 141 1
98 145 1
98 148 1
98 149 1
98 150 1
98 151 1
98 153 1
98 156 1
98 160 1
98 166 1
98 170 1
98 186 1
98 188 1
98 189 1
98 191 1
98 192 1
98 196 1
98 203 1
98 206 1
98 207 1
98 208 1
98 211 1
98 215 1
98 216 1
98 219 1
98 220 1
98 223 1
98 224 1
98 225 1
98 228 1
98 230 1
98 257 1
98 258 1
98 261 1
98 262 1
98 263 1
98 264 1
98 270 1
98 271 1
98 274 1
98 276 1
98 277 1
98 282 1
98 286 1
98 287 1
98 303 1
98 306 1
98 307 1
98 318 1
98 320 1
98 322 1
98 325 1
98 326 1
98 329 1
98 332 1
98 345 1
98 346 1
98 347 1
98 349 1
98 352 1
98 353 1
98 356 1
98 359 1
98 363 1
98 364 1
98 370 1
98 375 1
98 381 1
98 384 1
98 385 1
98 389 1
98 398 1
99 103 1
99 104 1
99 106 1
99 111 1
99 112 1
99 115 1
99 116 1
99 118 1
99 123 1
99 125 1
99 133 1
99 134 1
99 137 1
99 146 1
99 150 1
99 151 1
99 152 1
99 156 1
99 157 1
99 158 1
99 161 1
99 167 1
99 175 1
99 180 1
99 186 1
99 189 1
99 190 1
99 191 1
99 192 1
99 199 1
99 203 1
99 206 1
99 218 1
99 220 1
99 223 1
99 224 1
99 229 1
99 231 1
99 234 1
99 235 1
99 239 1
99 243 1
99 250 1
99 256 1
99 261 1
99 262 1
99 265 1
99 269 1
99 271 1
99 274 1
99 278 1
99 279 1
99 280 1
99 284 1
99 287 1
99 288 1
99 290 1
99 293 1
99 294 1
99 295 1
99 296 1
99 303 1
99 304 1
99 305 1
99 316 1
99 319 1
99 320 1
99 331 1
99 332 1
99 334 1
99 336 1
99 338 1
99 343 1
99 344 1
99 347 1
99 350 1
99 352 1
99 353 1
99 363 1
99 373 1
99 378 1
99 379 1
99 385 1
99 393 1
99 397 1
99 399 1
100 101 1
100 104 1
100 105 1
100 115 1
100 117 1
100 121 1
100 122 1
100 123 1
100 124 1
100 126 1
100 130 1
100 140 1
100 156 1
100 159 1
100 160 1
100 167 1
100 168 1
100 172 1
100 174 1
100 175 1
100 177 1
100 183 1
100 191 1
100 192 1
100 194 1
100 196 1
100 197 1
100 199 1
100 208 1
100 209 1
100 210 1
100 212 1
100 216 1
100 219 1
100 224 1
100 229 1
100 231 1
100 233 1
100 236 1
100 238 1
100 241 1
100 242 1
100 244 1
100 246 1
100 249 1
100 251 1
100 255 1
100 257 1
100 260 1
100 261 1
100 262 1
100 264 1
100 266 1
100 271 1
100 277 1
100 280 1
100 283 1
100 286 1
100 299 1
100 301 1
100 302 1
100 303 1
100 306 1
100 311 1
100 314 1
100 319 1
100 320 1
100 327 1
100 330 1
100 331 1
100 332 1
100 340 1
100 341 1
100 344 1
100 346 1
100 348 1
100 349 1
100 354 1
100 355 1
100 356 1
100 358 1
100 367 1
100 369 1
100 372 1
100 373 1
100 375 1
100 377 1
100 379 1
100 380 1
100 381 1
100 388 1
100 389 1
100 393 1
100 394 1
100 396 1
101 102 1
101 103 1
101 104 1
101 106 1
101 110 1
101 114 1
101 116 1
101 120 1
101 131 1
101 133 1
101 134 1
101 138 1
101 139 1
101 145 1
101 147 1
101 150 1
101 158 1
101 159 1
101 160 1
101 161 1
101 162 1
101 164 1
101 172 1
101 174 1
101 175 1
101 177 1
101 178 1
101 183 1
101 185 1
101 189 1
101 192 1
101 193 1
101 195 1
101 197 1
101 198 1
101 202 1
101 203 1
101 205 1
101 207 1
101 208 1
101 213 1
101 216 1
101 226 1
101 228 1
101 229 1
101 233 1
101 234 1
101 242 1
101 249 1
101 254 1
101 255 1
101 257 1
101 268 1
101 271 1
101 272 1
101 274 1
101 280 1
101 285 1
101 287 1
101 292 1
101 294 1
101 296 1
101 301 1
101 308 1
101 314 1
101 316 1
101 317 1
101 318 1
101 329 1
101 330 1
101 331 1
101 336 1
101 337 1
101 343 1
101 358 1
101 360 1
101 364 1
101 367 1
101 373 1
101 376 1
101 381 1
101 383 1
101 390 1
101 393 1
102 103 1
102 105 1
102 108 1
102 113 1
102 115 1
102 116 1
102 120 1
102 123 1
102 125 1
102 129 1
102 130 1
102 137 1
102 147 1
102 152 1
102 156 1
102 157 1
102 158 1
102 160 1
102 164 1
102 165 1
102 167 1
102 170 1
102 172 1
102 176 1
102 182 1
102 188 1
102 192 1
102 194 1
102 199 1
102 200 1
102 203 1
102 204 1
102 206 1
102 209 1
102 210 1
102 213 1
102 216 1
102 217 1
102 219 1
102 223 1
102 227 1
102 232 1
102 236 1
102 237 1
102 239 1
102 240 1
102 242 1
102 244 1
102 248 1
102 249 1
102 253 1
102 256 1
102 260 1
102 261 1
102 265 1
102 267 1
102 268 1
102 276 1
102 278 1
102 279 1
102 280 1
102 282 1
102 284 1
102 285 1
102 286 1
102 287 1
102 293 1
102 294 1
102 296 1
102 301 1
102 303 1
102 305 1
102 306 1
102 308 1
102 310 1
102 312 1
102 313 1
102 314 1
102 321 1
102 323 1
102 324 1
102 326 1
102 330 1
102 331 1
102 332 1
102 334 1
102 336 1
102 337 1
102 339 1
102 346 1
102 348 1
102 350 1
102 355 1
102 359 1
102 362 1
102 365 1
102 370 1
102 372 1
102 378 1
102 388 1
102 389 1
102 390 1
102 393 1
102 400 1
103 106 1
103 107 1
103 112 1
103 117 1
103 118 1
103 119 1
103 121 1
103 124 1
103 127 1
103 129 1
103 131 1
103 134 1
103 135 1
103 136 1
103 137 1
103 138 1
103 140 1
103 146 1
103 149 1
103 152 1
103 153 1
103 154 1
103 155 1
103 159 1
103 162 1
103 164 1
103 174 1
103 175 1
103 181 1
103 186 1
103 190 1
103 191 1
103 193 1
103 198 1
103 199 1
103 201 1
103 203 1
103 204 1
103 205 1
103 206 1
103 210 1
103 211 1
103 215 1
103 217 1
103 218 1
103 221 1
103 223 1
103 228 1
103 229 1
103 232 1
103 238 1
103 239 1
103 240 1
103 241 1
103 243 1
103 245 1
103 246 1
103 248 1
103 249 1
103 250 1
103 252 1
103 253 1
103 262 1
103 264 1
103 266 1
103 269 1
103 270 1
103 275 1
103 280 1
103 284 1
103 288 1
103 290 1
103 296 1
103 300 1
103 301 1
103 309 1
103 312 1
103 313 1
103 315 1
103 320 1
103 325 1
103 328 1
103 331 1
103 333 1
103 337 1
103 338 1
103 345 1
103 347 1
103 348 1
103 351 1
103 354 1
103 357 1
103 371 1
103 382 1
103 390 1
103 391 1
103 393 1
103 397 1
103 398 1
103 399 1
104 106 1
104 108 1
104 110 1
104 111 1
104 112 1
104 114 1
104 117 1
104 125 1
104 126 1
104 130 1
104 132 1
104 137 1
104 145 1
104 149 1
104 152 1
104 156 1
104 162 1
104 165 1
104 169 1
104 171 1
104 183 1
104 191 1
104 192 1
104 193 1
104 194 1
104 195 1
104 209 1
104 213 1
104 215 1
104 234 1
104 236 1
104 238 1
104 243 1
104 250 1
104 259 1
104 260 1
104 263 1
104 269 1
104 273 1
104 274 1
104 282 1
104 288 1
104 290 1
104 291 1
104 292 1
104 294 1
104 297 1
104 300 1
104 301 1
104 303 1
104 304 1
104 305 1
104 309 1
104 314 1
104 315 1
104 316 1
104 317 1
104 318 1
104 319 1
104 321 1
104 322 1
104 323 1
104 324 1
104 326 1
104 335 1
104 338 1
104 348 1
104 352 1
104 353 1
104 354 1
104 355 1
104 357 1
104 365 1
104 366 1
104 369 1
104 371 1
104 373 1
104 376 1
104 379 1
104 380 1
104 382 1
104 383 1
104 385 1
104 386 1
104 393 1
104 394 1
104 395 1
105 106 1
105 107 1
105 113 1
105 116 1
105 120 1
105 121 1
105 123 1
105 129 1
105 130 1
105 131 1
105 136 1
105 146 1
105 149 1
105 160 1
105 164 1
105 166 1
105 175 1
105 177 1
105 178 1
105 189 1
105 190 1
105 194 1
105 196 1
105 197 1
105 198 1
105 200 1
105 202 1
105 205 1
105 216 1
105 222 1
105 224 1
105 225 1
105 226 1
105 228 1
105 229 1
105 230 1
105 232 1
105 244 1
105 247 1
105 249 1
105 254 1
105 255 1
105 259 1
105 264 1
105 268 1
105 269 1
105 270 1
105 280 1
105 285 1
105 292 1
105 294 1
105 295 1
105 296 1
105 299 1
105 301 1
105 305 1
105 306 1
105 308 1
105 309 1
105 311 1
105 312 1
105 314 1
105 317 1
105 325 1
105 327 1
105 333 1
105 338 1
105 342 1
105 344 1
105 345 1
105 347 1
105 348 1
105 349 1
105 353 1
105 356 1
105 359 1
105 360 1
105 363 1
105 364 1
105 365 1
105 377 1
105 385 1
105 390 1
105 394 1
105 395 1
105 396 1
105 399 1
106 107 1
106 109 1
106 112 1
106 117 1
106 118 1
106 119 1
106 122 1
106 126 1
106 129 1
106 131 1
106 132 1
106 133 1
106 136 1
106 138 1
106 139 1
106 140 1
106 143 1
106 144 1
106 149 1
106 152 1
106 160 1
106 163 1
106 166 1
106 167 1
106 169 1
106 170 1
106 176 1
106 178 1
106 182 1
106 195 1
106 197 1
106 198 1
106 200 1
106 204 1
106 205 1
106 209 1
106 210 1
106 213 1
106 220 1
106 222 1
106 225 1
106 228 1
106 231 1
106 233 1
106 234 1
106 236 1
106 240 1
106 242 1
106 249 1
106 250 1
106 255 1
106 257 1
106 260 1
106 277 1
106 280 1
106 285 1
106 286 1
106 287 1
106 288 1
106 289 1
106 291 1
106 298 1
106 300 1
106 305 1
106 312 1
106 313 1
106 316 1
106 318 1
106 326 1
106 327 1
106 328 1
106 329 1
106 334 1
106 336 1
106 342 1
106 344 1
106 353 1
106 354 1
106 356 1
106 357 1
106 358 1
106 363 1
106 370 1
106 376 1
106 378 1
106 382 1
106 384 1
106 385 1
106 387 1
106 399 1
106 400 1
107 111 1
107 112 1
107 117 1
107 121 1
107 124 1
107 126 1
107 129 1
107 133 1
107 134 1
107 135 1
107 137 1
107 140 1
107 141 1
107 148 1
107 153 1
107 162 1
107 167 1
107 169 1
107 172 1
107 173 1
107 174 1
107 179 1
107 180 1
107 181 1
107 183 1
107 186 1
107 188 1
107 189 1
107 196 1
107 198 1
107 205 1
107 209 1
107 212 1
107 214 1
107 216 1
107 217 1
107 220 1
107 222 1
107 228 1
107 238 1
107 239 1
107 241 1
107 242 1
107 244 1
107 245 1
107 257 1
107 260 1
107 264 1
107 265 1
107 266 1
107 271 1
107 273 1
107 274 1
107 281 1
107 284 1
107 285 1
107 286 1
107 288 1
107 289 1
107 291 1
107 293 1
107 294 1
107 297 1
107 299 1
107 302 1
107 307 1
107 312 1
107 314 1
107 315 1
107 322 1
107 325 1
107 327 1
107 329 1
107 330 1
107 331 1
107 335 1
107 338 1
107 340 1
107 341 1
107 342 1
107 347 1
107 349 1
107 350 1
107 351 1
107 353 1
107 354 1
107 361 1
107 363 1
107 366 1
107 368 1
107 369 1
107 370 1
107 372 1
107 377 1
107 378 1
107 381 1
107 383 1
107 391 1
107 395 1
108 115 1
108 118 1
108 119 1
108 120 1
108 125 1
108 127 1
108 129 1
108 131 1
108 135 1
108 137 1
108 139 1
108 140 1
108 142 1
108 153 1
108 155 1
108 159 1
108 167 1
108 171 1
108 175 1
108 177 1
108 180 1
108 187 1
108 189 1
108 190 1
108 192 1
108 194 1
108 195 1
108 197 1
108 205 1
108 207 1
108 208 1
108 211 1
108 215 1
108 218 1
108 219 1
108 223 1
108 224 1
108 226 1
108 230 1
108 232 1
108 237 1
108 242 1
108 243 1
108 244 1
108 250 1
108 252 1
108 255 1
108 262 1
108 264 1
108 269 1
108 279 1
108 283 1
108 286 1
108 288 1
108 290 1
108 293 1
108 294 1
108 299 1
108 302 1
108 303 1
108 304 1
108 305 1
108 311 1
108 312 1
108 316 1
108 318 1
108 323 1
108 325 1
108 331 1
108 334 1
108 337 1
108 342 1
108 344 1
108 347 1
108 348 1
108 349 1
108 355 1
108 360 1
108 361 1
108 370 1
108 371 1
108 375 1
108 376 1
108 379 1
108 387 1
108 388 1
108 393 1
108 394 1
108 397 1
109 118 1
109 120 1
109 121 1
109 128 1
109 130 1
109 133 1
109 135 1
109 136 1
109 143 1
109 144 1
109 150 1
109 158 1
109 160 1
109 162 1
109 163 1
109 171 1
109 172 1
109 174 1
109 178 1
109 181 1
109 182 1
109 184 1
109 185 1
109 186 1
109 189 1
109 193 1
109 195 1
109 196 1
109 201 1
109 204 1
109 205 1
109 208 1
109 222 1
109 225 1
109 234 1
109 241 1
109 245 1
109 246 1
109 255 1
109 256 1
109 257 1
109 261 1
109 262 1
109 266 1
109 267 1
109 269 1
109 272 1
109 273 1
109 276 1
109 278 1
109 279 1
109 282 1
109 286 1
109 287 1
109 291 1
109 292 1
109 299 1
109 301 1
109 302 1
109 303 1
109 308 1
109 309 1
109 312 1
109 313 1
109 315 1
109 318 1
109 321 1
109 324 1
109 325 1
109 328 1
109 329 1
109 336 1
109 343 1
109 346 1
109 347 1
109 349 1
109 352 1
109 353 1
109 356 1
109 362 1
109 363 1
109 364 1
109 365 1
109 366 1
109 368 1
109 374 1
109 375 1
109 376 1
109 377 1
109 385 1
109 386 1
109 387 1
109 392 1
109 394 1
109 395 1
109 397 1
110 111 1
110 117 1
110 118 1
110 123 1
110 131 1
110 139 1
110 145 1
110 151 1
110 153 1
110 160 1
110 167 1
110 170 1
110 171 1
110 172 1
110 175 1
110 177 1
110 179 1
110 182 1
110 186 1
110 195 1
110 196 1
110 198 1
110 205 1
110 206 1
110 211 1
110 212 1
110 216 1
110 218 1
110 221 1
110 223 1
110 227 1
110 233 1
110 238 1
110 247 1
110 248 1
110 252 1
110 255 1
110 256 1
110 258 1
110 259 1
110 264 1
110 270 1
110 271 1
110 274 1
110 282 1
110 285 1
110 287 1
110 289 1
110 290 1
110 292 1
110 295 1
110 299 1
110 306 1
110 308 1
110 309 1
110 319 1
110 325 1
110 326 1
110 327 1
110 328 1
110 330 1
110 335 1
110 336 1
110 337 1
110 338 1
110 342 1
110 343 1
110 344 1
110 349 1
110 350 1
110 351 1
110 354 1
110 360 1
110 365 1
110 369 1
110 370 1
110 373 1
110 379 1
110 386 1
110 387 1
110 390 1
110 391 1
110 399 1
111 117 1
111 125 1
111 126 1
111 131 1
111 140 1
111 142 1
111 149 1
111 150 1
111 152 1
111 159 1
111 160 1
111 161 1
111 162 1
111 164 1
111 167 1
111 168 1
111 169 1
111 171 1
111 174 1
111 187 1
111 190 1
111 192 1
111 194 1
111 199 1
111 202 1
111 204 1
111 207 1
111 209 1
111 213 1
111 215 1
111 217 1
111 226 1
111 231 1
111 232 1
111 233 1
111 234 1
111 241 1
111 242 1
111 248 1
111 249 1
111 257 1
111 259 1
111 261 1
111 266 1
111 268 1
111 270 1
111 272 1
111 273 1
111 274 1
111 276 1
111 277 1
111 279 1
111 280 1
111 282 1
111 284 1
111 295 1
111 298 1
111 301 1
111 302 1
111 312 1
111 318 1
111 319 1
111 325 1
111 327 1
111 335 1
111 340 1
111 341 1
111 345 1
111 347 1
111 350 1
111 361 1
111 365 1
111 375 1
111 378 1
111 382 1
111 383 1
111 387 1
111 388 1
111 389 1
111 391 1
111 392 1
111 400 1
112 117 1
112 122 1
112 123 1
112 124 1
112 128 1
112 135 1
112 139 1
112 142 1
112 146 1
112 147 1
112 151 1
112 156 1
112 172 1
112 173 1
112 175 1
112 182 1
112 186 1
112 189 1
112 190 1
112 191 1
112 193 1
112 198 1
112 199 1
112 201 1
112 204 1
112 205 1
112 211 1
112 217 1
112 218 1
112 219 1
112 220 1
112 225 1
112 227 1
112 229 1
112 230 1
112 231 1
112 232 1
112 235 1
112 236 1
112 239 1
112 241 1
112 245 1
112 249 1
112 254 1
112 256 1
112 257 1
112 258 1
112 259 1
112 260 1
112 261 1
112 263 1
112 264 1
112 265 1
112 269 1
112 271 1
112 276 1
112 282 1
112 283 1
112 284 1
112 285 1
112 286 1
112 289 1
112 298 1
112 305 1
112 306 1
112 310 1
112 313 1
112 317 1
112 318 1
112 319 1
112 320 1
112 326 1
112 328 1
112 329 1
112 335 1
112 339 1
112 341 1
112 342 1
112 345 1
112 347 1
112 348 1
112 350 1
112 360 1
112 362 1
112 364 1
112 366 1
112 367 1
112 368 1
112 370 1
112 372 1
112 382 1
112 392 1
112 395 1
113 117 1
113 119 1
113 123 1
113 124 1
113 129 1
113 130 1
113 132 1
113 134 1
113 137 1
113 141 1
113 143 1
113 147 1
113 149 1
113 153 1
113 155 1
113 157 1
113 159 1
113 165 1
113 167 1
113 168 1
113 170 1
113 177 1
113 181 1
113 182 1
113 184 1
113 185 1
113 188 1
113 192 1
113 194 1
113 196 1
113 198 1
113 200 1
113 202 1
113 203 1
113 204 1
113 205 1
113 209 1
113 210 1
113 212 1
113 213 1
113 217 1
113 218 1
113 222 1
113 227 1
113 231 1
113 232 1
113 234 1
113 235 1
113 242 1
113 243 1
113 244 1
113 251 1
113 253 1
113 257 1
113 266 1
113 270 1
113 271 1
113 274 1
113 278 1
113 281 1
113 287 1
113 289 1
113 292 1
113 302 1
113 303 1
113 309 1
113 316 1
113 317 1
113 320 1
113 321 1
113 324 1
113 326 1
113 341 1
113 343 1
113 345 1
113 348 1
113 352 1
113 355 1
113 359 1
113 364 1
113 366 1
113 367 1
113 368 1
113 379 1
113 381 1
113 384 1
113 385 1
113 388 1
113 390 1
113 391 1
113 400 1
114 116 1
114 117 1
114 123 1
114 128 1
114 133 1
114 136 1
114 142 1
114 143 1
114 144 1
114 145 1
114 147 1
114 148 1
114 149 1
114 150 1
114 154 1
114 156 1
114 159 1
114 160 1
114 170 1
114 185 1
114 189 1
114 191 1
114 197 1
114 204 1
114 205 1
114 213 1
114 215 1
114 217 1
114 219 1
114 222 1
114 223 1
114 227 1
114 228 1
114 229 1
114 234 1
114 237 1
114 242 1
114 244 1
114 245 1
114 252 1
114 270 1
114 274 1
114 280 1
114 283 1
114 288 1
114 289 1
114 291 1
114 293 1
114 298 1
114 301 1
114 302 1
114 303 1
114 305 1
114 308 1
114 311 1
114 313 1
114 317 1
114 319 1
114 322 1
114 333 1
114 335 1
114 337 1
114 343 1
114 345 1
114 360 1
114 367 1
114 374 1
114 375 1
114 383 1
114 385 1
114 387 1
114 391 1
114 392 1
114 395 1
114 396 1
114 400 1
115 116 1
115 122 1
115 126 1
115 127 1
115 139 1
115 140 1
115 142 1
115 144 1
115 146 1
115 147 1
115 155 1
115 158 1
115 159 1
115 160 1
115 163 1
115 169 1
115 178 1
115 180 1
115 188 1
115 198 1
115 199 1
115 204 1
115 211 1
115 216 1
115 219 1
115 221 1
115 223 1
115 224 1
115 230 1
115 233 1
115 241 1
115 243 1
115 245 1
115 249 1
115 251 1
115 257 1
115 259 1
115 260 1
115 268 1
115 270 1
115 283 1
115 288 1
115 292 1
115 294 1
115 299 1
115 300 1
115 303 1
115 307 1
115 309 1
115 311 1
115 313 1
115 314 1
115 316 1
115 319 1
115 324 1
115 327 1
115 328 1
115 329 1
115 335 1
115 336 1
115 341 1
115 345 1
115 354 1
115 360 1
115 362 1
115 366 1
115 367 1
115 368 1
115 374 1
115 378 1
115 381 1
115 382 1
115 386 1
115 387 1
115 388 1
115 389 1
115 391 1
115 394 1
115 395 1
115 398 1
115 400 1
116 117 1
116 118 1
116 119 1
116 121 1
116 124 1
116 126 1
116 127 1
116 129 1
116 137 1
116 138 1
116 139 1
116 141 1
116 143 1
116 152 1
116 153 1
116 155 1
116 157 1
116 160 1
116 162 1
116 167 1
116 175 1
116 177 1
116 179 1
116 186 1
116 195 1
116 196 1
116 200 1
116 205 1
116 206 1
116 208 1
116 209 1
116 210 1
116 211 1
116 214 1
116 216 1
116 220 1
116 221 1
116 222 1
116 227 1
116 229 1
116 230 1
116 238 1
116 242 1
116 245 1
116 246 1
116 247 1
116 254 1
116 264 1
116 266 1
116 271 1
116 279 1
116 281 1
116 283 1
116 284 1
116 290 1
116 294 1
116 298 1
116 304 1
116 308 1
116 313 1
116 324 1
116 325 1
116 326 1
116 329 1
116 330 1
116 331 1
116 333 1
116 341 1
116 342 1
116 349 1
116 350 1
116 356 1
116 358 1
116 360 1
116 362 1
116 375 1
116 392 1
116 396 1
116 397 1
116 399 1
117 118 1
117 119 1
117 120 1
117 123 1
117 125 1
117 132 1
117 133 1
117 134 1
117 137 1
117 139 1
117 140 1
117 141 1
117 144 1
117 149 1
117 152 1
117 159 1
117 160 1
117 163 1
117 166 1
117 171 1
117 173 1
117 184 1
117 186 1
117 189 1
117 190 1
117 194 1
117 197 1
117 206 1
117 208 1
117 210 1
117 213 1
117 216 1
117 220 1
117 227 1
117 228 1
117 229 1
117 230 1
117 234 1
117 240 1
117 241 1
117 244 1
117 245 1
117 248 1
117 249 1
117 250 1
117 251 1
117 254 1
117 255 1
117 267 1
117 273 1
117 274 1
117 275 1
117 276 1
117 279 1
117 282 1
117 285 1
117 287 1
117 288 1
117 289 1
117 291 1
117 294 1
117 295 1
117 298 1
117 299 1
117 305 1
117 310 1
117 312 1
117 313 1
117 323 1
117 327 1
117 333 1
117 334 1
117 339 1
117 340 1
117 347 1
117 351 1
117 352 1
117 354 1
117 360 1
117 361 1
117 364 1
117 366 1
117 371 1
117 372 1
117 383 1
117 388 1
117 395 1
117 399 1
117 400 1
118 124 1
118 126 1
118 129 1
118 131 1
118 135 1
118 136 1
118 137 1
118 142 1
118 143 1
118 151 1
118 152 1
118 155 1
118 157 1
118 158 1
118 160 1
118 164 1
118 170 1
118 173 1
118 177 1
118 184 1
118 186 1
118 189 1
118 196 1
118 200 1
118 205 1
118 206 1
118 207 1
118 208 1
118 211 1
118 214 1
118 216 1
118 217 1
118 221 1
118 223 1
118 226 1
118 228 1
118 232 1
118 233 1
118 234 1
118 236 1
118 237 1
118 243 1
118 244 1
118 249 1
118 250 1
118 252 1
118 254 1
118 258 1
118 260 1
118 263 1
118 267 1
118 268 1
118 271 1
118 273 1
118 274 1
118 275 1
118 279 1
118 280 1
118 282 1
118 283 1
118 284 1
118 285 1
118 294 1
118 303 1
118 305 1
118 306 1
118 310 1
118 313 1
118 314 1
118 319 1
118 325 1
118 327 1
118 331 1
118 332 1
118 334 1
118 346 1
118 347 1
118 349 1
118 350 1
118 351 1
118 353 1
118 356 1
118 359 1
118 360 1
118 362 1
118 364 1
118 366 1
118 367 1
118 371 1
118 376 1
118 377 1
118 380 1
118 382 1
118 383 1
118 384 1
118 389 1
118 391 1
118 395 1
118 398 1
119 121 1
119 124 1
119 125 1
119 127 1
119 136 1
119 139 1
119 140 1
119 153 1
119 154 1
119 158 1
119 159 1
119 160 1
119 164 1
119 165 1
119 167 1
119 169 1
119 170 1
119 171 1
119 172 1
119 173 1
119 176 1
119 179 1
119 180 1
119 193 1
119 196 1
119 202 1
119 203 1
119 205 1
119 218 1
119 226 1
119 232 1
119 235 1
119 239 1
119 242 1
119 246 1
119 249 1
119 250 1
119 256 1
119 260 1
119 264 1
119 268 1
119 270 1
119 271 1
119 272 1
119 273 1
119 275 1
119 276 1
119 284 1
119 291 1
119 292 1
119 296 1
119 298 1
119 300 1
119 301 1
119 304 1
119 309 1
119 310 1
119 315 1
119 316 1
119 319 1
119 329 1
119 330 1
119 332 1
119 334 1
119 339 1
119 341 1
119 344 1
119 347 1
119 348 1
119 354 1
119 357 1
119 362 1
119 365 1
119 371 1
119 375 1
119 377 1
119 379 1
119 380 1
119 388 1
119 389 1
119 392 1
119 394 1
119 396 1
119 398 1
120 124 1
120 129 1
120 134 1
120 138 1
120 151 1
120 152 1
120 153 1
120 158 1
120 161 1
120 170 1
120 171 1
120 172 1
120 176 1
120 177 1
120 184 1
120 186 1
120 187 1
120 188 1
120 193 1
120 196 1
120 201 1
120 209 1
120 210 1
120 211 1
120 212 1
120 214 1
120 215 1
120 216 1
120 222 1
120 224 1
120 226 1
120 227 1
120 232 1
120 236 1
120 237 1
120 240 1
120 242 1
120 247 1
120 254 1
120 257 1
120 263 1
120 274 1
120 275 1
120 276 1
120 278 1
120 284 1
120 286 1
120 298 1
120 303 1
120 305 1
120 306 1
120 313 1
120 314 1
120 315 1
120 317 1
120 319 1
120 325 1
120 326 1
120 329 1
120 330 1
120 331 1
120 341 1
120 344 1
120 354 1
120 357 1
120 358 1
120 364 1
120 365 1
120 367 1
120 369 1
120 373 1
120 378 1
120 379 1
120 380 1
120 381 1
120 386 1
120 388 1
120 395 1
120 396 1
120 400 1
121 122 1
121 130 1
121 133 1
121 137 1
121 141 1
121 143 1
121 144 1
121 146 1
121 153 1
121 154 1
121 155 1
121 158 1
121 159 1
121 161 1
121 165 1
121 168 1
121 170 1
121 176 1
121 178 1
121 181 1
121 187 1
121 189 1
121 190 1
121 194 1
121 199 1
121 200 1
121 212 1
121 219 1
121 227 1
121 229 1
121 235 1
121 236 1
121 246 1
121 247 1
121 248 1
121 250 1
121 252 1
121 259 1
121 265 1
121 269 1
121 293 1
121 296 1
121 298 1
121 299 1
121 301 1
121 309 1
121 311 1
121 312 1
121 313 1
121 315 1
121 317 1
121 319 1
121 322 1
121 323 1
121 327 1
121 330 1
121 333 1
121 337 1
121 339 1
121 341 1
121 342 1
121 344 1
121 345 1
121 347 1
121 348 1
121 349 1
121 356 1
121 360 1
121 362 1
121 363 1
121 364 1
121 368 1
121 370 1
121 372 1
121 373 1
121 374 1
121 375 1
121 380 1
121 385 1
122 124 1
122 129 1
122 134 1
122 136 1
122 138 1
122 143 1
122 150 1
122 152 1
122 154 1
122 156 1
122 159 1
122 161 1
122 171 1
122 173 1
122 176 1
122 183 1
122 184 1
122 185 1
122 195 1
122 197 1
122 199 1
122 203 1
122 206 1
122 207 1
122 208 1
122 212 1
122 214 1
122 224 1
122 225 1
122 229 1
122 230 1
122 231 1
122 234 1
122 236 1
122 237 1
122 239 1
122 242 1
122 244 1
122 245 1
122 249 1
122 253 1
122 257 1
122 263 1
122 264 1
122 269 1
122 276 1
122 287 1
122 289 1
122 292 1
122 296 1
122 303 1
122 304 1
122 307 1
122 309 1
122 310 1
122 314 1
122 325 1
122 326 1
122 331 1
122 332 1
122 339 1
122 340 1
122 344 1
122 347 1
122 348 1
122 356 1
122 362 1
122 363 1
122 368 1
122 372 1
122 374 1
122 375 1
122 376 1
122 378 1
122 383 1
122 385 1
122 388 1
122 389 1
122 390 1
122 391 1
122 392 1
122 393 1
122 394 1
122 398 1
122 400 1
123 125 1
123 126 1
123 130 1
123 134 1
123 137 1
123 140 1
123 141 1
123 145 1
123 148 1
123 149 1
123 151 1
123 152 1
123 153 1
123 154 1
123 167 1
123 171 1
123 177 1
123 178 1
123 179 1
123 182 1
123 187 1
123 190 1
123 196 1
123 199 1
123 208 1
123 209 1
123 214 1
123 216 1
123 221 1
123 227 1
123 230 1
123 232 1
123 234 1
123 237 1
123 238 1
123 240 1
123 242 1
123 243 1
123 248 1
123 253 1
123 257 1
123 264 1
123 268 1
123 272 1
123 277 1
123 279 1
123 281 1
123 284 1
123 289 1
123 291 1
123 295 1
123 297 1
123 301 1
123 302 1
123 309 1
123 312 1
123 321 1
123 330 1
123 331 1
123 333 1
123 334 1
123 338 1
123 346 1
123 350 1
123 366 1
123 368 1
123 369 1
123 370 1
123 372 1
123 379 1
123 384 1
123 387 1
123 388 1
123 389 1
123 391 1
123 400 1
124 129 1
124 130 1
124 132 1
124 134 1
124 136 1
124 149 1
124 151 1
124 152 1
124 155 1
124 156 1
124 164 1
124 166 1
124 171 1
124 173 1
124 175 1
124 177 1
124 178 1
124 180 1
124 181 1
124 183 1
124 191 1
124 192 1
124 194 1
124 196 1
124 202 1
124 203 1
124 214 1
124 215 1
124 220 1
124 222 1
124 226 1
124 227 1
124 229 1
124 230 1
124 233 1
124 237 1
124 239 1
124 241 1
124 242 1
124 247 1
124 248 1
124 250 1
124 251 1
124 252 1
124 253 1
124 258 1
124 261 1
124 264 1
124 269 1
124 270 1
124 273 1
124 275 1
124 278 1
124 281 1
124 287 1
124 292 1
124 293 1
124 295 1
124 297 1
124 298 1
124 301 1
124 307 1
124 308 1
124 311 1
124 312 1
124 314 1
124 322 1
124 324 1
124 326 1
124 328 1
124 329 1
124 333 1
124 334 1
124 336 1
124 339 1
124 347 1
124 348 1
124 351 1
124 353 1
124 357 1
124 359 1
124 364 1
124 367 1
124 376 1
124 378 1
124 383 1
124 391 1
124 392 1
124 395 1
124 396 1
124 400 1
125 127 1
125 135 1
125 139 1
125 141 1
125 142 1
125 146 1
125 153 1
125 154 1
125 155 1
125 157 1
125 161 1
125 165 1
125 166 1
125 171 1
125 172 1
125 176 1
125 183 1
125 190 1
125 204 1
125 205 1
125 207 1
125 208 1
125 212 1
125 213 1
125 216 1
125 217 1
125 218 1
125 224 1
125 228 1
125 229 1
125 230 1
125 234 1
125 236 1
125 238 1
125 239 1
125 240 1
125 243 1
125 244 1
125 246 1
125 247 1
125 250 1
125 254 1
125 255 1
125 261 1
125 262 1
125 264 1
125 267 1
125 268 1
125 271 1
125 272 1
125 273 1
125 279 1
125 287 1
125 288 1
125 296 1
125 299 1
125 300 1
125 302 1
125 312 1
125 314 1
125 318 1
125 320 1
125 336 1
125 339 1
125 341 1
125 343 1
125 344 1
125 346 1
125 348 1
125 349 1
125 356 1
125 358 1
125 364 1
125 365 1
125 371 1
125 381 1
125 382 1
125 383 1
125 385 1
125 386 1
125 391 1
125 393 1
125 395 1
125 396 1
125 400 1
126 129 1
126 131 1
126 132 1
126 140 1
126 142 1
126 143 1
126 144 1
126 154 1
126 155 1
126 158 1
126 159 1
126 167 1
126 170 1
126 176 1
126 177 1
126 183 1
126 184 1
126 186 1
126 189 1
126 190 1
126 192 1
126 198 1
126 199 1
126 201 1
126 202 1
126 206 1
126 208 1
126 212 1
126 213 1
126 217 1
126 218 1
126 220 1
126 222 1
126 225 1
126 227 1
126 231 1
126 236 1
126 242 1
126 247 1
126 251 1
126 252 1
126 253 1
126 256 1
126 261 1
126 262 1
126 263 1
126 270 1
126 271 1
126 274 1
126 286 1
126 288 1
126 289 1
126 292 1
126 293 1
126 301 1
126 309 1
126 311 1
126 312 1
126 315 1
126 316 1
126 322 1
126 325 1
126 330 1
126 334 1
126 335 1
126 341 1
126 343 1
126 344 1
126 346 1
126 349 1
126 350 1
126 351 1
126 359 1
126 368 1
126 371 1
126 372 1
126 374 1
126 376 1
126 381 1
126 383 1
126 386 1
126 387 1
126 390 1
126 396 1
126 398 1
127 128 1
127 133 1
127 135 1
127 139 1
127 151 1
127 152 1
127 153 1
127 154 1
127 156 1
127 158 1
127 159 1
127 160 1
127 163 1
127 166 1
127 174 1
127 176 1
127 177 1
127 181 1
127 183 1
127 184 1
127 185 1
127 189 1
127 193 1
127 194 1
127 197 1
127 200 1
127 205 1
127 206 1
127 208 1
127 211 1
127 214 1
127 217 1
127 219 1
127 220 1
127 222 1
127 223 1
127 225 1
127 234 1
127 237 1
127 239 1
127 242 1
127 252 1
127 260 1
127 261 1
127 272 1
127 273 1
127 275 1
127 280 1
127 281 1
127 283 1
127 286 1
127 290 1
127 298 1
127 302 1
127 308 1
127 317 1
127 318 1
127 319 1
127 321 1
127 322 1
127 323 1
127 324 1
127 325 1
127 337 1
127 341 1
127 342 1
127 343 1
127 344 1
127 345 1
127 348 1
127 356 1
127 357 1
127 359 1
127 368 1
127 370 1
127 374 1
127 375 1
127 382 1
127 383 1
127 388 1
127 391 1
127 392 1
127 393 1
127 396 1
127 398 1
127 399 1
127 400 1
128 130 1
128 131 1
128 136 1
128 140 1
128 141 1
128 146 1
128 147 1
128 150 1
128 154 1
128 159 1
128 164 1
128 166 1
128 167 1
128 169 1
128 172 1
128 175 1
128 176 1
128 178 1
128 180 1
128 181 1
128 182 1
128 185 1
128 186 1
128 189 1
128 193 1
128 194 1
128 195 1
128 197 1
128 200 1
128 201 1
128 203 1
128 205 1
128 206 1
128 215 1
128 226 1
128 231 1
128 239 1
128 244 1
128 248 1
128 249 1
128 250 1
128 253 1
128 255 1
128 260 1
128 262 1
128 263 1
128 268 1
128 269 1
128 271 1
128 277 1
128 280 1
128 281 1
128 284 1
128 287 1
128 288 1
128 290 1
128 293 1
128 298 1
128 303 1
128 305 1
128 306 1
128 308 1
128 312 1
128 313 1
128 314 1
128 315 1
128 317 1
128 325 1
128 332 1
128 333 1
128 335 1
128 336 1
128 337 1
128 339 1
128 346 1
128 354 1
128 360 1
128 362 1
128 365 1
128 370 1
128 371 1
128 374 1
128 381 1
128 385 1
128 386 1
128 391 1
128 395 1
128 397 1
128 398 1
129 133 1
129 137 1
129 140 1
129 146 1
129 150 1
129 154 1
129 155 1
129 157 1
129 158 1
129 159 1
129 167 1
129 170 1
129 171 1
129 175 1
129 177 1
129 179 1
129 181 1
129 185 1
129 188 1
129 195 1
129 196 1
129 199 1
129 202 1
129 205 1
129 207 1
129 208 1
129 213 1
129 216 1
129 217 1
129 218 1
129 220 1
129 221 1
129 222 1
129 226 1
129 227 1
129 230 1
129 232 1
129 233 1
129 237 1
129 243 1
129 244 1
129 245 1
129 253 1
129 256 1
129 260 1
129 264 1
129 270 1
129 276 1
129 278 1
129 280 1
129 281 1
129 283 1
129 284 1
129 294 1
129 297 1
129 302 1
129 306 1
129 315 1
129 321 1
129 323 1
129 324 1
129 326 1
129 332 1
129 334 1
129 341 1
129 344 1
129 345 1
129 347 1
129 352 1
129 353 1
129 355 1
129 362 1
129 363 1
129 365 1
129 366 1
129 367 1
129 370 1
129 371 1
129 372 1
129 380 1
129 385 1
129 387 1
129 397 1
129 398 1
129 399 1
130 131 1
130 133 1
130 135 1
130 137 1
130 139 1
130 143 1
130 144 1
130 149 1
130 150 1
130 153 1
130 162 1
130 163 1
130 167 1
130 170 1
130 171 1
130 174 1
130 178 1
130 179 1
130 186 1
130 188 1
130 189 1
130 191 1
130 194 1
130 196 1
130 203 1
130 204 1
130 205 1
130 211 1
130 213 1
130 215 1
130 219 1
130 221 1
130 222 1
130 228 1
130 229 1
130 237 1
130 238 1
130 239 1
130 240 1
130 242 1
130 253 1
130 254 1
130 260 1
130 261 1
130 262 1
130 268 1
130 274 1
130 275 1
130 277 1
130 278 1
130 279 1
130 286 1
130 290 1
130 300 1
130 302 1
130 304 1
130 305 1
130 318 1
130 319 1
130 320 1
130 322 1
130 333 1
130 334 1
130 337 1
130 341 1
130 352 1
130 354 1
130 359 1
130 365 1
130 366 1
130 368 1
130 371 1
130 372 1
130 373 1
130 378 1
130 383 1
130 386 1
130 391 1
130 395 1
131 132 1
131 150 1
131 151 1
131 156 1
131 161 1
131 163 1
131 168 1
131 171 1
131 178 1
131 181 1
131 189 1
131 191 1
131 193 1
131 204 1
131 208 1
131 217 1
131 218 1
131 224 1
131 225 1
131 226 1
131 229 1
131 234 1
131 238 1
131 241 1
131 242 1
131 249 1
131 252 1
131 255 1
131 258 1
131 262 1
131 268 1
131 275 1
131 281 1
131 285 1
131 286 1
131 290 1
131 294 1
131 300 1
131 308 1
131 309 1
131 310 1
131 311 1
131 314 1
131 316 1
131 317 1
131 318 1
131 321 1
131 322 1
131 323 1
131 326 1
131 327 1
131 330 1
131 331 1
131 336 1
131 339 1
131 341 1
131 344 1
131 347 1
131 352 1
131 356 1
131 358 1
131 359 1
131 361 1
131 362 1
131 363 1
131 365 1
131 366 1
131 370 1
131 374 1
131 376 1
131 377 1
131 380 1
131 382 1
131 386 1
131 390 1
131 394 1
131 397 1
132 134 1
132 142 1
132 145 1
132 146 1
132 151 1
132 154 1
132 156 1
132 157 1
132 160 1
132 162 1
132 163 1
132 164 1
132 165 1
132 171 1
132 176 1
132 177 1
132 181 1
132 182 1
132 183 1
132 184 1
132 187 1
132 195 1
132 196 1
132 201 1
132 204 1
132 207 1
132 210 1
132 212 1
132 213 1
132 215 1
132 217 1
132 219 1
132 221 1
132 224 1
132 227 1
132 229 1
132 232 1
132 249 1
132 251 1
132 252 1
132 255 1
132 258 1
132 259 1
132 261 1
132 262 1
132 267 1
132 268 1
132 277 1
132 278 1
132 280 1
132 290 1
132 291 1
132 293 1
132 300 1
132 303 1
132 310 1
132 311 1
132 315 1
132 317 1
132 319 1
132 320 1
132 321 1
132 324 1
132 325 1
132 328 1
132 329 1
132 335 1
132 337 1
132 340 1
132 341 1
132 347 1
132 359 1
132 361 1
132 363 1
132 368 1
132 371 1
132 373 1
132 376 1
132 377 1
132 386 1
132 388 1
132 393 1
132 398 1
132 399 1
133 136 1
133 138 1
133 142 1
133 144 1
133 145 1
133 154 1
133 157 1
133 159 1
133 162 1
133 163 1
133 170 1
133 173 1
133 175 1
133 176 1
133 180 1
133 181 1
133 187 1
133 189 1
133 191 1
133 204 1
133 205 1
133 207 1
133 210 1
133 212 1
133 218 1
133 219 1
133 224 1
133 230 1
133 231 1
133 238 1
133 239 1
133 242 1
133 249 1
133 250 1
133 254 1
133 257 1
133 259 1
133 266 1
133 267 1
133 277 1
133 280 1
133 288 1
133 294 1
133 298 1
133 304 1
133 305 1
133 306 1
133 317 1
133 322 1
133 323 1
133 324 1
133 328 1
133 329 1
133 330 1
133 336 1
133 340 1
133 342 1
133 347 1
133 351 1
133 354 1
133 356 1
133 357 1
133 362 1
133 363 1
133 366 1
133 372 1
133 374 1
133 384 1
133 388 1
133 389 1
133 392 1
133 393 1
133 400 1
134 144 1
134 145 1
134 149 1
134 151 1
134 156 1
134 165 1
134 171 1
134 176 1
134 177 1
134 180 1
134 182 1
134 186 1
134 188 1
134 190 1
134 192 1
134 193 1
134 194 1
134 195 1
134 199 1
134 201 1
134 202 1
134 211 1
134 217 1
134 218 1
134 222 1
134 223 1
134 225 1
134 227 1
134 228 1
134 229 1
134 230 1
134 232 1
134 237 1
134 246 1
134 247 1
134 252 1
134 257 1
134 260 1
134 261 1
134 265 1
134 268 1
134 269 1
134 270 1
134 271 1
134 277 1
134 279 1
134 281 1
134 290 1
134 291 1
134 295 1
134 300 1
134 303 1
134 309 1
134 312 1
134 314 1
134 316 1
134 319 1
134 320 1
134 322 1
134 324 1
134 329 1
134 338 1
134 339 1
134 344 1
134 345 1
134 347 1
134 350 1
134 355 1
134 356 1
134 358 1
134 360 1
134 370 1
134 373 1
134 374 1
134 376 1
134 377 1
134 379 1
134 382 1
134 384 1
134 395 1
134 397 1
134 398 1
134 399 1
135 136 1
135 138 1
135 144 1
135 150 1
135 151 1
135 155 1
135 156 1
135 159 1
135 160 1
135 161 1
135 163 1
135 164 1
135 166 1
135 169 1
135 175 1
135 176 1
135 178 1
135 183 1
135 184 1
135 187 1
135 188 1
135 189 1
135 191 1
135 196 1
135 198 1
135 209 1
135 210 1
135 213 1
135 218 1
135 220 1
135 224 1
135 226 1
135 227 1
135 229 1
135 230 1
135 235 1
135 243 1
135 246 1
135 249 1
135 254 1
135 256 1
135 257 1
135 260 1
135 263 1
135 267 1
135 269 1
135 272 1
135 274 1
135 275 1
135 276 1
135 277 1
135 281 1
135 282 1
135 285 1
135 287 1
135 294 1
135 295 1
135 301 1
135 306 1
135 308 1
135 310 1
135 317 1
135 319 1
135 324 1
135 329 1
135 330 1
135 331 1
135 332 1
135 334 1
135 344 1
135 348 1
135 352 1
135 355 1
135 357 1
135 362 1
135 370 1
135 382 1
135 384 1
135 390 1
135 391 1
135 395 1
135 397 1
135 400 1
136 143 1
136 144 1
136 145 1
136 149 1
136 150 1
136 154 1
136 165 1
136 171 1
136 178 1
136 179 1
136 181 1
136 184 1
136 186 1
136 188 1
136 189 1
136 190 1
136 191 1
136 200 1
136 202 1
136 206 1
136 207 1
136 209 1
136 213 1
136 214 1
136 216 1
136 226 1
136 232 1
136 234 1
136 236 1
136 237 1
136 238 1
136 239 1
136 245 1
136 251 1
136 255 1
136 259 1
136 261 1
136 263 1
136 268 1
136 269 1
136 270 1
136 274 1
136 275 1
136 278 1
136 283 1
136 285 1
136 286 1
136 288 1
136 294 1
136 302 1
136 304 1
136 305 1
136 308 1
136 315 1
136 319 1
136 322 1
136 325 1
136 328 1
136 329 1
136 330 1
136 333 1
136 337 1
136 340 1
136 345 1
136 358 1
136 363 1
136 365 1
136 369 1
136 376 1
136 377 1
136 378 1
136 385 1
136 392 1
136 397 1
136 399 1
136 400 1
137 138 1
137 140 1
137 141 1
137 142 1
137 144 1
137 147 1
137 148 1
137 157 1
137 159 1
137 163 1
137 164 1
137 167 1
137 168 1
137 169 1
137 171 1
137 172 1
137 174 1
137 177 1
137 186 1
137 188 1
137 189 1
137 193 1
137 202 1
137 205 1
137 207 1
137 208 1
137 209 1
137 211 1
137 212 1
137 213 1
137 217 1
137 219 1
137 220 1
137 225 1
137 226 1
137 229 1
137 236 1
137 237 1
137 241 1
137 253 1
137 261 1
137 264 1
137 265 1
137 268 1
137 274 1
137 275 1
137 279 1
137 281 1
137 284 1
137 288 1
137 293 1
137 294 1
137 297 1
137 298 1
137 301 1
137 302 1
137 307 1
137 308 1
137 314 1
137 317 1
137 318 1
137 323 1
137 326 1
137 327 1
137 334 1
137 337 1
137 341 1
137 343 1
137 347 1
137 349 1
137 350 1
137 357 1
137 359 1
137 363 1
137 368 1
137 374 1
137 375 1
137 380 1
137 382 1
137 384 1
137 385 1
137 386 1
137 388 1
137 392 1
137 393 1
137 396 1
137 397 1
137 399 1
138 140 1
138 141 1
138 143 1
138 144 1
138 148 1
138 149 1
138 150 1
138 153 1
138 155 1
138 158 1
138 159 1
138 162 1
138 163 1
138 170 1
138 175 1
138 196 1
138 197 1
138 200 1
138 202 1
138 203 1
138 206 1
138 211 1
138 217 1
138 219 1
138 221 1
138 224 1
138 227 1
138 228 1
138 229 1
138 231 1
138 233 1
138 234 1
138 235 1
138 240 1
138 245 1
138 246 1
138 249 1
138 251 1
138 252 1
138 254 1
138 260 1
138 268 1
138 271 1
138 272 1
138 273 1
138 274 1
138 278 1
138 282 1
138 285 1
138 287 1
138 288 1
138 291 1
138 295 1
138 296 1
138 299 1
138 301 1
138 311 1
138 316 1
138 320 1
138 326 1
138 330 1
138 335 1
138 336 1
138 338 1
138 339 1
138 340 1
138 342 1
138 343 1
138 345 1
138 349 1
138 350 1
138 351 1
138 354 1
138 355 1
138 357 1
138 358 1
138 361 1
138 373 1
138 374 1
138 375 1
138 378 1
138 383 1
138 384 1
138 397 1
138 399 1
139 141 1
139 142 1
139 144 1
139 145 1
139 146 1
139 148 1
139 152 1
139 156 1
139 166 1
139 169 1
139 174 1
139 180 1
139 183 1
139 185 1
139 191 1
139 192 1
139 196 1
139 199 1
139 200 1
139 204 1
139 206 1
139 207 1
139 208 1
139 225 1
139 228 1
139 231 1
139 232 1
139 240 1
139 242 1
139 248 1
139 249 1
139 255 1
139 268 1
139 269 1
139 271 1
139 278 1
139 281 1
139 285 1
139 287 1
139 290 1
139 291 1
139 295 1
139 305 1
139 309 1
139 312 1
139 318 1
139 320 1
139 321 1
139 325 1
139 327 1
139 332 1
139 333 1
139 339 1
139 341 1
139 342 1
139 343 1
139 352 1
139 353 1
139 355 1
139 356 1
139 357 1
139 361 1
139 364 1
139 365 1
139 369 1
139 372 1
139 373 1
139 381 1
139 384 1
139 389 1
139 390 1
139 391 1
139 392 1
139 398 1
140 151 1
140 154 1
140 160 1
140 173 1
140 174 1
140 180 1
140 181 1
140 182 1
140 184 1
140 185 1
140 188 1
140 190 1
140 195 1
140 196 1
140 199 1
140 201 1
140 204 1
140 206 1
140 211 1
140 216 1
140 220 1
140 224 1
140 226 1
140 232 1
140 235 1
140 238 1
140 239 1
140 242 1
140 249 1
140 253 1
140 273 1
140 274 1
140 282 1
140 286 1
140 287 1
140 291 1
140 296 1
140 302 1
140 305 1
140 306 1
140 310 1
140 312 1
140 316 1
140 317 1
140 318 1
140 322 1
140 323 1
140 326 1
140 332 1
140 345 1
140 347 1
140 354 1
140 357 1
140 359 1
140 361 1
140 365 1
140 368 1
140 369 1
140 376 1
140 387 1
140 390 1
140 396 1
140 397 1
140 399 1
140 400 1
141 142 1
141 148 1
141 150 1
141 154 1
141 160 1
141 162 1
141 166 1
141 168 1
141 169 1
141 171 1
141 172 1
141 180 1
141 182 1
141 183 1
141 185 1
141 187 1
141 189 1
141 190 1
141 193 1
141 195 1
141 196 1
141 198 1
141 200 1
141 206 1
141 215 1
141 225 1
141 227 1
141 228 1
141 231 1
141 236 1
141 240 1
141 249 1
141 254 1
141 261 1
141 263 1
141 264 1
141 265 1
141 269 1
141 273 1
141 276 1
141 280 1
141 282 1
141 284 1
141 288 1
141 289 1
141 290 1
141 294 1
141 301 1
141 306 1
141 308 1
141 311 1
141 316 1
141 318 1
141 319 1
141 321 1
141 322 1
141 323 1
141 324 1
141 325 1
141 327 1
141 333 1
141 335 1
141 341 1
141 343 1
141 348 1
141 350 1
141 353 1
141 365 1
141 367 1
141 369 1
141 372 1
141 375 1
141 377 1
141 382 1
141 384 1
141 390 1
141 391 1
141 392 1
141 398 1
142 143 1
142 145 1
142 148 1
142 149 1
142 151 1
142 153 1
142 154 1
142 160 1
142 163 1
142 169 1
142 170 1
142 175 1
142 176 1
142 181 1
142 187 1
142 188 1
142 189 1
142 191 1
142 192 1
142 193 1
142 194 1
142 195 1
142 196 1
142 203 1
142 205 1
142 206 1
142 215 1
142 216 1
142 217 1
142 219 1
142 222 1
142 224 1
142 227 1
142 228 1
142 229 1
142 233 1
142 235 1
142 236 1
142 237 1
142 245 1
142 249 1
142 253 1
142 257 1
142 258 1
142 260 1
142 262 1
142 264 1
142 265 1
142 267 1
142 268 1
142 271 1
142 279 1
142 281 1
142 284 1
142 290 1
142 297 1
142 304 1
142 308 1
142 316 1
142 322 1
142 324 1
142 329 1
142 333 1
142 340 1
142 344 1
142 350 1
142 351 1
142 353 1
142 358 1
142 367 1
142 373 1
142 374 1
142 375 1
142 379 1
142 380 1
142 382 1
142 385 1
142 386 1
142 389 1
142 390 1
142 393 1
142 394 1
142 400 1
143 155 1
143 157 1
143 159 1
143 165 1
143 166 1
143 167 1
143 168 1
143 170 1
143 178 1
143 183 1
143 184 1
143 185 1
143 186 1
143 195 1
143 198 1
143 199 1
143 206 1
143 207 1
143 209 1
143 211 1
143 213 1
143 214 1
143 219 1
143 224 1
143 226 1
143 227 1
143 230 1
143 233 1
143 240 1
143 241 1
143 244 1
143 248 1
143 249 1
143 255 1
143 256 1
143 258 1
143 259 1
143 267 1
143 273 1
143 276 1
143 280 1
143 281 1
143 283 1
143 284 1
143 286 1
143 287 1
143 293 1
143 294 1
143 295 1
143 299 1
143 300 1
143 301 1
143 305 1
143 306 1
143 308 1
143 316 1
143 327 1
143 329 1
143 333 1
143 334 1
143 336 1
143 337 1
143 338 1
143 343 1
143 345 1
143 352 1
143 354 1
143 356 1
143 360 1
143 361 1
143 362 1
143 364 1
143 365 1
143 368 1
143 375 1
143 378 1
143 382 1
143 385 1
143 388 1
143 394 1
143 396 1
143 398 1
143 399 1
143 400 1
144 145 1
144 159 1
144 160 1
144 168 1
144 169 1
144 182 1
144 185 1
144 186 1
144 187 1
144 188 1
144 190 1
144 191 1
144 192 1
144 195 1
144 199 1
144 203 1
144 205 1
144 207 1
144 217 1
144 218 1
144 221 1
144 228 1
144 230 1
144 240 1
144 242 1
144 246 1
144 247 1
144 249 1
144 258 1
144 260 1
144 261 1
144 266 1
144 268 1
144 269 1
144 270 1
144 271 1
144 273 1
144 276 1
144 279 1
144 280 1
144 286 1
144 288 1
144 289 1
144 295 1
144 297 1
144 301 1
144 302 1
144 309 1
144 319 1
144 326 1
144 329 1
144 331 1
144 332 1
144 337 1
144 338 1
144 339 1
144 345 1
144 351 1
144 352 1
144 353 1
144 354 1
144 355 1
144 359 1
144 362 1
144 364 1
144 366 1
144 369 1
144 370 1
144 371 1
144 373 1
144 374 1
144 381 1
144 382 1
144 384 1
144 385 1
144 390 1
144 393 1
144 395 1
145 146 1
145 149 1
145 151 1
145 159 1
145 162 1
145 178 1
145 181 1
145 182 1
145 183 1
145 189 1
145 194 1
145 205 1
145 209 1
145 212 1
145 215 1
145 216 1
145 219 1
145 221 1
145 225 1
145 226 1
145 227 1
145 235 1
145 243 1
145 244 1
145 245 1
145 247 1
145 250 1
145 251 1
145 252 1
145 253 1
145 256 1
145 267 1
145 268 1
145 269 1
145 271 1
145 273 1
145 276 1
145 281 1
145 282 1
145 284 1
145 287 1
145 290 1
145 292 1
145 294 1
145 296 1
145 306 1
145 317 1
145 318 1
145 319 1
145 321 1
145 325 1
145 326 1
145 330 1
145 332 1
145 334 1
145 337 1
145 338 1
145 340 1
145 342 1
145 344 1
145 349 1
145 352 1
145 354 1
145 355 1
145 358 1
145 360 1
145 361 1
145 364 1
145 366 1
145 368 1
145 369 1
145 371 1
145 374 1
145 376 1
145 377 1
145 378 1
145 379 1
145 380 1
145 387 1
145 391 1
146 148 1
146 151 1
146 159 1
146 160 1
146 166 1
146 170 1
146 171 1
146 178 1
146 183 1
146 185 1
146 187 1
146 190 1
146 191 1
146 192 1
146 198 1
146 204 1
146 208 1
146 209 1
146 210 1
146 215 1
146 216 1
146 218 1
146 219 1
146 222 1
146 231 1
146 239 1
146 248 1
146 252 1
146 257 1
146 262 1
146 267 1
146 269 1
146 271 1
146 273 1
146 275 1
146 277 1
146 281 1
146 282 1
146 283 1
146 285 1
146 287 1
146 288 1
146 291 1
146 292 1
146 299 1
146 301 1
146 302 1
146 307 1
146 314 1
146 317 1
146 319 1
146 325 1
146 326 1
146 327 1
146 329 1
146 330 1
146 332 1
146 337 1
146 339 1
146 342 1
146 343 1
146 345 1
146 347 1
146 348 1
146 349 1
146 354 1
146 358 1
146 365 1
146 367 1
146 368 1
146 374 1
146 378 1
146 383 1
146 384 1
146 386 1
146 387 1
146 389 1
146 390 1
146 399 1
147 150 1
147 151 1
147 152 1
147 154 1
147 156 1
147 157 1
147 167 1
147 172 1
147 179 1
147 186 1
147 190 1
147 191 1
147 192 1
147 197 1
147 198 1
147 202 1
147 208 1
147 209 1
147 212 1
147 214 1
147 217 1
147 219 1
147 221 1
147 222 1
147 223 1
147 226 1
147 228 1
147 229 1
147 235 1
147 236 1
147 239 1
147 244 1
147 248 1
147 250 1
147 254 1
147 256 1
147 257 1
147 258 1
147 259 1
147 260 1
147 262 1
147 268 1
147 270 1
147 272 1
147 275 1
147 281 1
147 295 1
147 297 1
147 298 1
147 307 1
147 310 1
147 311 1
147 315 1
147 323 1
147 324 1
147 331 1
147 332 1
147 333 1
147 336 1
147 342 1
147 345 1
147 347 1
147 349 1
147 350 1
147 356 1
147 357 1
147 366 1
147 368 1
147 372 1
147 382 1
147 385 1
147 388 1
147 391 1
147 397 1
147 398 1
147 399 1
148 154 1
148 158 1
148 159 1
148 161 1
148 165 1
148 166 1
148 172 1
148 175 1
148 177 1
148 181 1
148 182 1
148 184 1
148 185 1
148 188 1
148 192 1
148 194 1
148 197 1
148 199 1
148 200 1
148 203 1
148 204 1
148 205 1
148 207 1
148 208 1
148 211 1
148 212 1
148 215 1
148 217 1
148 220 1
148 223 1
148 228 1
148 231 1
148 232 1
148 233 1
148 245 1
148 246 1
148 253 1
148 257 1
148 268 1
148 269 1
148 272 1
148 273 1
148 276 1
148 281 1
148 282 1
148 284 1
148 287 1
148 291 1
148 292 1
148 296 1
148 301 1
148 304 1
148 305 1
148 308 1
148 310 1
148 311 1
148 313 1
148 317 1
148 318 1
148 323 1
148 327 1
148 333 1
148 337 1
148 338 1
148 346 1
148 350 1
148 355 1
148 356 1
148 359 1
148 366 1
148 367 1
148 376 1
148 377 1
148 378 1
148 385 1
148 389 1
148 392 1
148 395 1
148 397 1
148 399 1
149 150 1
149 156 1
149 161 1
149 162 1
149 165 1
149 167 1
149 170 1
149 171 1
149 172 1
149 174 1
149 175 1
149 180 1
149 189 1
149 192 1
149 194 1
149 201 1
149 204 1
149 209 1
149 210 1
149 212 1
149 219 1
149 223 1
149 227 1
149 231 1
149 247 1
149 253 1
149 263 1
149 266 1
149 267 1
149 268 1
149 272 1
149 277 1
149 279 1
149 280 1
149 281 1
149 282 1
149 284 1
149 286 1
149 287 1
149 291 1
149 292 1
149 294 1
149 296 1
149 298 1
149 299 1
149 301 1
149 302 1
149 303 1
149 310 1
149 311 1
149 313 1
149 316 1
149 317 1
149 323 1
149 325 1
149 326 1
149 327 1
149 329 1
149 343 1
149 344 1
149 350 1
149 352 1
149 355 1
149 356 1
149 358 1
149 364 1
149 370 1
149 378 1
149 379 1
149 380 1
149 385 1
149 391 1
149 392 1
149 394 1
149 395 1
149 396 1
150 152 1
150 153 1
150 154 1
150 155 1
150 156 1
150 157 1
150 159 1
150 161 1
150 165 1
150 166 1
150 170 1
150 173 1
150 174 1
150 179 1
150 180 1
150 182 1
150 185 1
150 189 1
150 192 1
150 199 1
150 203 1
150 207 1
150 208 1
150 211 1
150 212 1
150 217 1
150 218 1
150 219 1
150 225 1
150 226 1
150 232 1
150 236 1
150 239 1
150 240 1
150 241 1
150 243 1
150 245 1
150 247 1
150 248 1
150 250 1
150 255 1
150 256 1
150 257 1
150 259 1
150 264 1
150 268 1
150 273 1
150 276 1
150 279 1
150 283 1
150 286 1
150 289 1
150 290 1
150 295 1
150 297 1
150 302 1
150 308 1
150 309 1
150 312 1
150 326 1
150 327 1
150 328 1
150 332 1
150 333 1
150 334 1
150 336 1
150 338 1
150 339 1
150 340 1
150 343 1
150 344 1
150 347 1
150 353 1
150 354 1
150 355 1
150 356 1
150 358 1
150 359 1
150 360 1
150 361 1
150 363 1
150 364 1
150 365 1
150 367 1
150 379 1
150 383 1
150 386 1
150 388 1
150 390 1
150 391 1
150 393 1
150 396 1
150 399 1
151 160 1
151 164 1
151 166 1
151 167 1
151 169 1
151 170 1
151 183 1
151 192 1
151 199 1
151 202 1
151 203 1
151 204 1
151 211 1
151 213 1
151 217 1
151 218 1
151 219 1
151 225 1
151 227 1
151 230 1
151 233 1
151 237 1
151 239 1
151 241 1
151 242 1
151 243 1
151 244 1
151 255 1
151 262 1
151 263 1
151 279 1
151 281 1
151 291 1
151 294 1
151 296 1
151 299 1
151 300 1
151 305 1
151 307 1
151 308 1
151 310 1
151 312 1
151 319 1
151 329 1
151 337 1
151 339 1
151 340 1
151 343 1
151 347 1
151 348 1
151 349 1
151 351 1
151 352 1
151 358 1
151 365 1
151 367 1
151 368 1
151 369 1
151 370 1
151 371 1
151 374 1
151 377 1
151 384 1
151 385 1
151 390 1
151 394 1
151 395 1
151 398 1
152 156 1
152 157 1
152 158 1
152 164 1
152 166 1
152 181 1
152 182 1
152 185 1
152 186 1
152 189 1
152 192 1
152 195 1
152 199 1
152 204 1
152 206 1
152 209 1
152 212 1
152 219 1
152 220 1
152 221 1
152 223 1
152 225 1
152 229 1
152 231 1
152 233 1
152 239 1
152 243 1
152 268 1
152 269 1
152 271 1
152 272 1
152 276 1
152 278 1
152 280 1
152 285 1
152 289 1
152 291 1
152 295 1
152 299 1
152 307 1
152 308 1
152 311 1
152 314 1
152 318 1
152 319 1
152 322 1
152 323 1
152 325 1
152 329 1
152 331 1
152 333 1
152 337 1
152 339 1
152 346 1
152 348 1
152 349 1
152 352 1
152 354 1
152 356 1
152 358 1
152 364 1
152 370 1
152 372 1
152 375 1
152 381 1
152 384 1
152 387 1
152 391 1
152 393 1
153 157 1
153 160 1
153 163 1
153 172 1
153 174 1
153 175 1
153 179 1
153 181 1
153 193 1
153 195 1
153 199 1
153 200 1
153 203 1
153 208 1
153 209 1
153 211 1
153 215 1
153 218 1
153 222 1
153 223 1
153 229 1
153 235 1
153 236 1
153 238 1
153 246 1
153 249 1
153 250 1
153 252 1
153 253 1
153 256 1
153 258 1
153 260 1
153 262 1
153 264 1
153 266 1
153 269 1
153 270 1
153 272 1
153 276 1
153 277 1
153 278 1
153 279 1
153 281 1
153 285 1
153 286 1
153 288 1
153 290 1
153 291 1
153 293 1
153 296 1
153 298 1
153 300 1
153 301 1
153 303 1
153 307 1
153 312 1
153 314 1
153 318 1
153 322 1
153 323 1
153 332 1
153 334 1
153 335 1
153 338 1
153 346 1
153 348 1
153 351 1
153 354 1
153 358 1
153 368 1
153 369 1
153 374 1
153 378 1
153 384 1
153 389 1
153 395 1
153 398 1
154 155 1
154 160 1
154 161 1
154 162 1
154 163 1
154 177 1
154 181 1
154 185 1
154 187 1
154 197 1
154 199 1
154 201 1
154 207 1
154 208 1
154 209 1
154 212 1
154 214 1
154 218 1
154 220 1
154 225 1
154 227 1
154 230 1
154 232 1
154 237 1
154 240 1
154 242 1
154 244 1
154 245 1
154 246 1
154 251 1
154 252 1
154 253 1
154 254 1
154 256 1
154 262 1
154 268 1
154 271 1
154 272 1
154 280 1
154 282 1
154 283 1
154 285 1
154 289 1
154 292 1
154 294 1
154 300 1
154 310 1
154 313 1
154 315 1
154 325 1
154 327 1
154 328 1
154 331 1
154 335 1
154 342 1
154 345 1
154 346 1
154 349 1
154 355 1
154 358 1
154 362 1
154 363 1
154 364 1
154 368 1
154 371 1
154 379 1
154 380 1
154 384 1
154 387 1
154 390 1
154 391 1
154 392 1
154 396 1
154 398 1
154 399 1
155 157 1
155 159 1
155 166 1
155 171 1
155 176 1
155 180 1
155 184 1
155 199 1
155 200 1
155 203 1
155 205 1
155 209 1
155 212 1
155 213 1
155 217 1
155 218 1
155 220 1
155 222 1
155 229 1
155 230 1
155 237 1
155 242 1
155 244 1
155 255 1
155 257 1
155 260 1
155 263 1
155 267 1
155 268 1
155 278 1
155 279 1
155 282 1
155 283 1
155 284 1
155 290 1
155 291 1
155 294 1
155 306 1
155 307 1
155 308 1
155 314 1
155 315 1
155 316 1
155 319 1
155 322 1
155 323 1
155 324 1
155 326 1
155 330 1
155 335 1
155 340 1
155 343 1
155 346 1
155 348 1
155 352 1
155 354 1
155 355 1
155 357 1
155 360 1
155 370 1
155 375 1
155 380 1
155 383 1
155 389 1
155 394 1
156 157 1
156 160 1
156 168 1
156 169 1
156 173 1
156 174 1
156 179 1
156 180 1
156 187 1
156 188 1
156 191 1
156 193 1
156 194 1
156 198 1
156 200 1
156 202 1
156 204 1
156 209 1
156 211 1
156 215 1
156 217 1
156 218 1
156 220 1
156 223 1
156 225 1
156 241 1
156 246 1
156 247 1
156 249 1
156 252 1
156 255 1
156 257 1
156 261 1
156 263 1
156 265 1
156 266 1
156 270 1
156 275 1
156 276 1
156 281 1
156 290 1
156 291 1
156 295 1
156 303 1
156 308 1
156 313 1
156 317 1
156 319 1
156 322 1
156 323 1
156 326 1
156 327 1
156 328 1
156 331 1
156 332 1
156 333 1
156 334 1
156 344 1
156 345 1
156 351 1
156 354 1
156 355 1
156 360 1
156 361 1
156 365 1
156 366 1
156 373 1
156 376 1
156 377 1
156 378 1
156 380 1
156 388 1
156 389 1
156 391 1
156 400 1
157 159 1
157 165 1
157 166 1
157 168 1
157 169 1
157 171 1
157 172 1
157 177 1
157 178 1
157 185 1
157 188 1
157 190 1
157 196 1
157 199 1
157 200 1
157 202 1
157 203 1
157 205 1
157 207 1
157 208 1
157 210 1
157 214 1
157 219 1
157 225 1
157 226 1
157 228 1
157 229 1
157 231 1
157 233 1
157 234 1
157 242 1
157 243 1
157 244 1
157 246 1
157 247 1
157 248 1
157 250 1
157 258 1
157 259 1
157 260 1
157 261 1
157 262 1
157 264 1
157 266 1
157 268 1
157 270 1
157 272 1
157 273 1
157 274 1
157 280 1
157 285 1
157 286 1
157 287 1
157 288 1
157 291 1
157 297 1
157 298 1
157 301 1
157 303 1
157 305 1
157 307 1
157 309 1
157 315 1
157 320 1
157 324 1
157 329 1
157 332 1
157 337 1
157 340 1
157 342 1
157 343 1
157 346 1
157 352 1
157 354 1
157 355 1
157 356 1
157 357 1
157 358 1
157 360 1
157 361 1
157 362 1
157 368 1
157 370 1
157 371 1
157 376 1
157 378 1
157 386 1
157 390 1
157 391 1
157 395 1
157 397 1
158 159 1
158 165 1
158 169 1
158 172 1
158 174 1
158 177 1
158 180 1
158 181 1
158 182 1
158 188 1
158 195 1
158 197 1
158 201 1
158 205 1
158 208 1
158 210 1
158 211 1
158 212 1
158 217 1
158 219 1
158 224 1
158 230 1
158 237 1
158 239 1
158 240 1
158 242 1
158 243 1
158 244 1
158 247 1
158 250 1
158 252 1
158 253 1
158 255 1
158 260 1
158 261 1
158 265 1
158 266 1
158 273 1
158 275 1
158 277 1
158 278 1
158 282 1
158 285 1
158 299 1
158 303 1
158 305 1
158 306 1
158 308 1
158 314 1
158 324 1
158 325 1
158 326 1
158 331 1
158 334 1
158 337 1
158 338 1
158 342 1
158 344 1
158 347 1
158 349 1
158 351 1
158 370 1
158 372 1
158 384 1
158 385 1
158 387 1
158 388 1
158 394 1
158 396 1
158 398 1
158 399 1
159 168 1
159 169 1
159 173 1
159 174 1
159 176 1
159 177 1
159 182 1
159 183 1
159 186 1
159 189 1
159 191 1
159 195 1
159 199 1
159 204 1
159 206 1
159 207 1
159 217 1
159 220 1
159 221 1
159 228 1
159 234 1
159 236 1
159 237 1
159 238 1
159 239 1
159 240 1
159 246 1
159 247 1
159 253 1
159 266 1
159 268 1
159 269 1
159 270 1
159 271 1
159 272 1
159 274 1
159 280 1
159 284 1
159 285 1
159 288 1
159 294 1
159 308 1
159 311 1
159 313 1
159 314 1
159 318 1
159 322 1
159 324 1
159 326 1
159 328 1
159 330 1
159 335 1
159 341 1
159 342 1
159 343 1
159 345 1
159 350 1
159 358 1
159 361 1
159 363 1
159 364 1
159 372 1
159 374 1
159 376 1
159 378 1
159 379 1
159 381 1
159 385 1
159 393 1
159 395 1
160 166 1
160 175 1
160 180 1
160 181 1
160 185 1
160 187 1
160 195 1
160 200 1
160 204 1
160 208 1
160 211 1
160 213 1
160 214 1
160 215 1
160 216 1
160 217 1
160 219 1
160 220 1
160 224 1
160 228 1
160 231 1
160 232 1
160 236 1
160 247 1
160 248 1
160 251 1
160 253 1
160 263 1
160 264 1
160 269 1
160 271 1
160 276 1
160 279 1
160 281 1
160 282 1
160 284 1
160 288 1
160 291 1
160 296 1
160 297 1
160 298 1
160 302 1
160 303 1
160 304 1
160 314 1
160 319 1
160 322 1
160 326 1
160 327 1
160 333 1
160 336 1
160 337 1
160 338 1
160 342 1
160 345 1
160 346 1
160 355 1
160 357 1
160 358 1
160 361 1
160 363 1
160 364 1
160 367 1
160 382 1
160 383 1
160 384 1
160 386 1
160 388 1
160 390 1
160 393 1
161 164 1
161 166 1
161 168 1
161 174 1
161 176 1
161 177 1
161 178 1
161 180 1
161 182 1
161 184 1
161 189 1
161 193 1
161 197 1
161 201 1
161 204 1
161 207 1
161 210 1
161 211 1
161 214 1
161 221 1
161 222 1
161 224 1
161 225 1
161 228 1
161 229 1
161 231 1
161 232 1
161 235 1
161 236 1
161 239 1
161 243 1
161 244 1
161 247 1
161 248 1
161 249 1
161 251 1
161 252 1
161 258 1
161 259 1
161 264 1
161 265 1
161 271 1
161 272 1
161 274 1
161 280 1
161 288 1
161 289 1
161 292 1
161 293 1
161 295 1
161 297 1
161 299 1
161 301 1
161 304 1
161 306 1
161 310 1
161 313 1
161 314 1
161 315 1
161 317 1
161 319 1
161 329 1
161 331 1
161 333 1
161 338 1
161 339 1
161 341 1
161 347 1
161 350 1
161 351 1
161 352 1
161 353 1
161 355 1
161 357 1
161 359 1
161 361 1
161 364 1
161 365 1
161 368 1
161 374 1
161 375 1
161 378 1
161 380 1
161 383 1
161 385 1
161 386 1
161 387 1
161 390 1
162 166 1
162 171 1
162 172 1
162 179 1
162 189 1
162 192 1
162 194 1
162 200 1
162 203 1
162 207 1
162 212 1
162 213 1
162 216 1
162 217 1
162 222 1
162 225 1
162 227 1
162 238 1
162 245 1
162 248 1
162 252 1
162 254 1
162 260 1
162 262 1
162 271 1
162 272 1
162 274 1
162 275 1
162 278 1
162 279 1
162 280 1
162 286 1
162 291 1
162 293 1
162 295 1
162 296 1
162 297 1
162 301 1
162 303 1
162 305 1
162 306 1
162 314 1
162 317 1
162 320 1
162 331 1
162 335 1
162 338 1
162 342 1
162 344 1
162 345 1
162 347 1
162 348 1
162 349 1
162 350 1
162 352 1
162 362 1
162 363 1
162 364 1
162 368 1
162 377 1
162 382 1
162 386 1
162 387 1
162 389 1
162 391 1
162 393 1
162 397 1
163 164 1
163 166 1
163 170 1
163 177 1
163 182 1
163 189 1
163 192 1
163 193 1
163 199 1
163 201 1
163 211 1
163 220 1
163 225 1
163 233 1
163 237 1
163 239 1
163 240 1
163 242 1
163 250 1
163 251 1
163 255 1
163 260 1
163 261 1
163 263 1
163 270 1
163 273 1
163 276 1
163 277 1
163 278 1
163 282 1
163 283 1
163 284 1
163 287 1
163 288 1
163 289 1
163 300 1
163 305 1
163 306 1
163 307 1
163 308 1
163 310 1
163 311 1
163 312 1
163 313 1
163 319 1
163 320 1
163 324 1
163 325 1
163 329 1
163 333 1
163 334 1
163 337 1
163 341 1
163 345 1
163 346 1
163 347 1
163 348 1
163 350 1
163 351 1
163 357 1
163 362 1
163 363 1
163 365 1
163 366 1
163 367 1
163 368 1
163 369 1
163 371 1
163 372 1
163 379 1
163 381 1
163 383 1
163 385 1
163 386 1
163 390 1
163 392 1
163 393 1
163 394 1
163 396 1
163 397 1
163 398 1
163 400 1
164 165 1
164 169 1
164 170 1
164 177 1
164 204 1
164 205 1
164 207 1
164 212 1
164 213 1
164 218 1
164 229 1
164 230 1
164 231 1
164 242 1
164 247 1
164 250 1
164 258 1
164 263 1
164 265 1
164 271 1
164 272 1
164 274 1
164 276 1
164 280 1
164 281 1
164 285 1
164 286 1
164 289 1
164 300 1
164 303 1
164 304 1
164 308 1
164 313 1
164 314 1
164 318 1
164 319 1
164 321 1
164 323 1
164 325 1
164 329 1
164 335 1
164 342 1
164 346 1
164 349 1
164 352 1
164 357 1
164 360 1
164 362 1
164 363 1
164 364 1
164 372 1
164 374 1
164 376 1
164 383 1
164 384 1
164 388 1
164 390 1
164 393 1
164 396 1
165 173 1
165 183 1
165 185 1
165 187 1
165 202 1
165 205 1
165 210 1
165 211 1
165 215 1
165 220 1
165 225 1
165 229 1
165 230 1
165 233 1
165 235 1
165 236 1
165 246 1
165 248 1
165 253 1
165 254 1
165 262 1
165 264 1
165 265 1
165 270 1
165 272 1
165 273 1
165 278 1
165 283 1
165 285 1
165 294 1
165 296 1
165 298 1
165 306 1
165 309 1
165 311 1
165 313 1
165 315 1
165 316 1
165 318 1
165 320 1
165 329 1
165 331 1
165 333 1
165 336 1
165 340 1
165 344 1
165 345 1
165 346 1
165 349 1
165 350 1
165 361 1
165 369 1
165 374 1
165 377 1
165 382 1
165 383 1
165 388 1
165 389 1
165 396 1
165 398 1
166 170 1
166 174 1
166 175 1
166 181 1
166 188 1
166 189 1
166 196 1
166 200 1
166 203 1
166 205 1
166 206 1
166 212 1
166 214 1
166 218 1
166 222 1
166 231 1
166 234 1
166 237 1
166 240 1
166 242 1
166 243 1
166 245 1
166 246 1
166 249 1
166 252 1
166 263 1
166 266 1
166 267 1
166 269 1
166 271 1
166 284 1
166 294 1
166 296 1
166 297 1
166 301 1
166 302 1
166 314 1
166 315 1
166 320 1
166 323 1
166 324 1
166 327 1
166 329 1
166 330 1
166 331 1
166 333 1
166 334 1
166 335 1
166 338 1
166 340 1
166 342 1
166 343 1
166 344 1
166 345 1
166 346 1
166 347 1
166 348 1
166 356 1
166 357 1
166 360 1
166 362 1
166 364 1
166 365 1
166 371 1
166 374 1
166 377 1
166 382 1
166 384 1
166 387 1
166 390 1
166 391 1
166 393 1
166 396 1
166 399 1
167 168 1
167 169 1
167 172 1
167 175 1
167 178 1
167 179 1
167 186 1
167 187 1
167 189 1
167 194 1
167 195 1
167 196 1
167 197 1
167 199 1
167 200 1
167 204 1
167 208 1
167 211 1
167 213 1
167 218 1
167 222 1
167 234 1
167 235 1
167 236 1
167 251 1
167 252 1
167 253 1
167 259 1
167 260 1
167 262 1
167 266 1
167 267 1
167 268 1
167 271 1
167 272 1
167 279 1
167 280 1
167 281 1
167 284 1
167 285 1
167 286 1
167 291 1
167 294 1
167 296 1
167 297 1
167 301 1
167 303 1
167 304 1
167 305 1
167 306 1
167 308 1
167 310 1
167 317 1
167 325 1
167 326 1
167 328 1
167 330 1
167 331 1
167 332 1
167 334 1
167 336 1
167 338 1
167 349 1
167 357 1
167 358 1
167 360 1
167 368 1
167 369 1
167 371 1
167 377 1
167 378 1
167 379 1
167 384 1
167 391 1
167 392 1
167 393 1
167 396 1
167 397 1
167 398 1
167 399 1
167 400 1
168 169 1
168 175 1
168 176 1
168 177 1
168 181 1
168 183 1
168 193 1
168 194 1
168 201 1
168 202 1
168 203 1
168 204 1
168 205 1
168 210 1
168 212 1
168 219 1
168 225 1
168 226 1
168 227 1
168 232 1
168 233 1
168 242 1
168 248 1
168 249 1
168 251 1
168 261 1
168 266 1
168 268 1
168 274 1
168 276 1
168 279 1
168 281 1
168 282 1
168 287 1
168 289 1
168 290 1
168 291 1
168 294 1
168 297 1
168 300 1
168 306 1
168 308 1
168 312 1
168 313 1
168 314 1
168 316 1
168 320 1
168 321 1
168 324 1
168 328 1
168 331 1
168 333 1
168 335 1
168 337 1
168 347 1
168 356 1
168 359 1
168 361 1
168 363 1
168 364 1
168 369 1
168 371 1
168 374 1
168 380 1
168 385 1
168 387 1
168 390 1
168 391 1
168 392 1
168 395 1
168 398 1
168 399 1
169 173 1
169 177 1
169 180 1
169 181 1
169 184 1
169 186 1
169 187 1
169 188 1
169 191 1
169 193 1
169 195 1
169 197 1
169 198 1
169 199 1
169 200 1
169 205 1
169 208 1
169 209 1
169 210 1
169 214 1
169 217 1
169 220 1
169 221 1
169 222 1
169 223 1
169 224 1
169 227 1
169 231 1
169 232 1
169 233 1
169 235 1
169 242 1
169 243 1
169 245 1
169 247 1
169 248 1
169 250 1
169 253 1
169 260 1
169 267 1
169 269 1
169 271 1
169 272 1
169 274 1
169 279 1
169 280 1
169 286 1
169 289 1
169 295 1
169 297 1
169 298 1
169 300 1
169 312 1
169 313 1
169 314 1
169 315 1
169 324 1
169 329 1
169 331 1
169 332 1
169 336 1
169 337 1
169 341 1
169 344 1
169 347 1
169 348 1
169 352 1
169 353 1
169 358 1
169 362 1
169 367 1
169 369 1
169 370 1
169 374 1
169 386 1
169 388 1
169 389 1
169 390 1
169 393 1
170 173 1
170 175 1
170 177 1
170 178 1
170 183 1
170 185 1
170 186 1
170 195 1
170 196 1
170 200 1
170 203 1
170 206 1
170 208 1
170 212 1
170 214 1
170 217 1
170 219 1
170 223 1
170 224 1
170 226 1
170 228 1
170 230 1
170 240 1
170 241 1
170 243 1
170 247 1
170 249 1
170 250 1
170 258 1
170 261 1
170 268 1
170 269 1
170 270 1
170 271 1
170 272 1
170 276 1
170 277 1
170 279 1
170 281 1
170 283 1
170 285 1
170 287 1
170 289 1
170 291 1
170 292 1
170 295 1
170 296 1
170 299 1
170 303 1
170 313 1
170 316 1
170 336 1
170 338 1
170 339 1
170 340 1
170 345 1
170 349 1
170 355 1
170 356 1
170 360 1
170 362 1
170 364 1
170 366 1
170 368 1
170 371 1
170 372 1
170 373 1
170 374 1
170 375 1
170 376 1
170 381 1
170 385 1
170 394 1
170 398 1
171 173 1
171 174 1
171 176 1
171 177 1
171 180 1
171 181 1
171 182 1
171 186 1
171 190 1
171 191 1
171 195 1
171 196 1
171 197 1
171 200 1
171 208 1
171 211 1
171 212 1
171 216 1
171 225 1
171 226 1
171 228 1
171 230 1
171 234 1
171 238 1
171 244 1
171 245 1
171 247 1
171 249 1
171 251 1
171 258 1
171 264 1
171 268 1
171 270 1
171 277 1
171 284 1
171 289 1
171 293 1
171 305 1
171 310 1
171 312 1
171 313 1
171 314 1
171 317 1
171 318 1
171 320 1
171 335 1
171 336 1
171 343 1
171 344 1
171 353 1
171 354 1
171 355 1
171 356 1
171 361 1
171 363 1
171 364 1
171 365 1
171 367 1
171 369 1
171 372 1
171 373 1
171 375 1
171 377 1
171 378 1
171 382 1
171 385 1
171 386 1
171 390 1
171 397 1
171 398 1
172 174 1
172 176 1
172 182 1
172 185 1
172 191 1
172 195 1
172 198 1
172 200 1
172 201 1
172 202 1
172 204 1
172 206 1
172 207 1
172 209 1
172 213 1
172 218 1
172 220 1
172 221 1
172 222 1
172 224 1
172 230 1
172 234 1
172 235 1
172 238 1
172 241 1
172 248 1
172 251 1
172 255 1
172 264 1
172 265 1
172 267 1
172 273 1
172 274 1
172 275 1
172 282 1
172 284 1
172 285 1
172 290 1
172 293 1
172 294 1
172 304 1
172 312 1
172 313 1
172 315 1
172 316 1
172 318 1
172 320 1
172 337 1
172 339 1
172 342 1
172 348 1
172 349 1
172 355 1
172 358 1
172 361 1
172 362 1
172 369 1
172 370 1
172 373 1
172 374 1
172 378 1
172 379 1
172 380 1
172 386 1
172 388 1
172 389 1
172 390 1
172 392 1
172 396 1
172 397 1
172 400 1
173 185 1
173 187 1
173 197 1
173 200 1
173 202 1
173 203 1
173 204 1
173 207 1
173 212 1
173 217 1
173 221 1
173 226 1
173 230 1
173 237 1
173 240 1
173 242 1
173 243 1
173 247 1
173 260 1
173 264 1
173 272 1
173 274 1
173 282 1
173 291 1
173 294 1
173 309 1
173 310 1
173 313 1
173 315 1
173 317 1
173 318 1
173 323 1
173 325 1
173 335 1
173 337 1
173 339 1
173 358 1
173 360 1
173 361 1
173 362 1
173 367 1
173 369 1
173 373 1
173 380 1
173 382 1
173 384 1
173 385 1
173 389 1
173 392 1
173 393 1
173 394 1
174 176 1
174 181 1
174 182 1
174 189 1
174 193 1
174 199 1
174 204 1
174 207 1
174 208 1
174 210 1
174 214 1
174 215 1
174 217 1
174 220 1
174 222 1
174 229 1
174 231 1
174 239 1
174 240 1
174 241 1
174 253 1
174 256 1
174 257 1
174 260 1
174 264 1
174 267 1
174 268 1
174 270 1
174 271 1
174 275 1
174 282 1
174 286 1
174 289 1
174 290 1
174 291 1
174 301 1
174 303 1
174 305 1
174 314 1
174 318 1
174 321 1
174 323 1
174 324 1
174 328 1
174 333 1
174 334 1
174 338 1
174 339 1
174 340 1
174 343 1
174 348 1
174 353 1
174 356 1
174 359 1
174 360 1
174 361 1
174 362 1
174 363 1
174 365 1
174 378 1
174 380 1
174 382 1
174 388 1
174 389 1
174 391 1
174 393 1
174 394 1
174 397 1
174 399 1
175 176 1
175 181 1
175 183 1
175 184 1
175 189 1
175 192 1
175 193 1
175 196 1
175 199 1
175 200 1
175 203 1
175 206 1
175 211 1
175 215 1
175 220 1
175 221 1
175 222 1
175 224 1
175 233 1
175 234 1
175 238 1
175 239 1
175 240 1
175 246 1
175 251 1
175 258 1
175 259 1
175 262 1
175 265 1
175 266 1
175 273 1
175 276 1
175 282 1
175 283 1
175 284 1
175 286 1
175 288 1
175 292 1
175 295 1
175 296 1
175 301 1
175 302 1
175 304 1
175 307 1
175 310 1
175 314 1
175 316 1
175 319 1
175 321 1
175 323 1
175 325 1
175 326 1
175 334 1
175 335 1
175 343 1
175 344 1
175 346 1
175 347 1
175 353 1
175 359 1
175 370 1
175 371 1
175 376 1
175 378 1
175 380 1
175 387 1
175 391 1
175 392 1
175 393 1
175 395 1
175 397 1
175 400 1
176 189 1
176 197 1
176 199 1
176 200 1
176 202 1
176 203 1
176 205 1
176 208 1
176 212 1
176 214 1
176 215 1
176 218 1
176 222 1
176 223 1
176 224 1
176 226 1
176 228 1
176 229 1
176 233 1
176 235 1
176 236 1
176 239 1
176 240 1
176 241 1
176 244 1
176 248 1
176 252 1
176 255 1
176 262 1
176 268 1
176 276 1
176 277 1
176 278 1
176 281 1
176 282 1
176 284 1
176 286 1
176 298 1
176 301 1
176 302 1
176 319 1
176 323 1
176 325 1
176 327 1
176 328 1
176 337 1
176 342 1
176 350 1
176 351 1
176 353 1
176 357 1
176 360 1
176 362 1
176 368 1
176 369 1
176 371 1
176 372 1
176 379 1
176 388 1
176 391 1
176 392 1
176 394 1
177 183 1
177 188 1
177 189 1
177 191 1
177 198 1
177 201 1
177 203 1
177 208 1
177 213 1
177 214 1
177 219 1
177 222 1
177 224 1
177 231 1
177 236 1
177 238 1
177 239 1
177 242 1
177 243 1
177 248 1
177 249 1
177 251 1
177 257 1
177 259 1
177 261 1
177 262 1
177 266 1
177 269 1
177 273 1
177 275 1
177 281 1
177 284 1
177 285 1
177 286 1
177 288 1
177 291 1
177 293 1
177 295 1
177 299 1
177 302 1
177 303 1
177 306 1
177 311 1
177 312 1
177 315 1
177 318 1
177 319 1
177 321 1
177 322 1
177 323 1
177 324 1
177 328 1
177 330 1
177 333 1
177 336 1
177 345 1
177 346 1
177 349 1
177 351 1
177 352 1
177 358 1
177 360 1
177 363 1
177 365 1
177 368 1
177 369 1
177 372 1
177 373 1
177 379 1
177 381 1
177 382 1
177 386 1
177 398 1
178 183 1
178 187 1
178 188 1
178 193 1
178 194 1
178 200 1
178 201 1
178 203 1
178 205 1
178 210 1
178 211 1
178 214 1
178 215 1
178 222 1
178 223 1
178 225 1
178 229 1
178 235 1
178 241 1
178 243 1
178 246 1
178 254 1
178 255 1
178 256 1
178 260 1
178 268 1
178 270 1
178 271 1
178 274 1
178 278 1
178 280 1
178 293 1
178 297 1
178 299 1
178 302 1
178 303 1
178 304 1
178 308 1
178 311 1
178 316 1
178 331 1
178 333 1
178 334 1
178 344 1
178 348 1
178 349 1
178 353 1
178 357 1
178 358 1
178 362 1
178 363 1
178 364 1
178 365 1
178 368 1
178 369 1
178 370 1
178 372 1
178 373 1
178 375 1
178 383 1
178 384 1
178 391 1
178 399 1
179 185 1
179 189 1
179 190 1
179 192 1
179 196 1
179 199 1
179 200 1
179 201 1
179 202 1
179 207 1
179 210 1
179 211 1
179 215 1
179 216 1
179 221 1
179 226 1
179 228 1
179 229 1
179 230 1
179 233 1
179 235 1
179 236 1
179 243 1
179 248 1
179 249 1
179 250 1
179 255 1
179 258 1
179 260 1
179 261 1
179 262 1
179 264 1
179 276 1
179 278 1
179 279 1
179 280 1
179 282 1
179 284 1
179 295 1
179 296 1
179 299 1
179 304 1
179 307 1
179 314 1
179 315 1
179 316 1
179 321 1
179 322 1
179 328 1
179 332 1
179 333 1
179 335 1
179 336 1
179 341 1
179 354 1
179 357 1
179 358 1
179 362 1
179 364 1
179 367 1
179 371 1
179 373 1
179 385 1
179 386 1
179 387 1
179 388 1
179 389 1
179 392 1
179 393 1
180 183 1
180 186 1
180 189 1
180 190 1
180 193 1
180 194 1
180 195 1
180 196 1
180 197 1
180 201 1
180 204 1
180 205 1
180 207 1
180 213 1
180 217 1
180 220 1
180 222 1
180 227 1
180 229 1
180 231 1
180 233 1
180 236 1
180 239 1
180 240 1
180 241 1
180 243 1
180 247 1
180 248 1
180 260 1
180 265 1
180 274 1
180 275 1
180 278 1
180 280 1
180 283 1
180 284 1
180 290 1
180 294 1
180 297 1
180 299 1
180 302 1
180 305 1
180 307 1
180 309 1
180 311 1
180 324 1
180 332 1
180 334 1
180 337 1
180 340 1
180 342 1
180 343 1
180 347 1
180 348 1
180 352 1
180 354 1
180 355 1
180 359 1
180 360 1
180 363 1
180 365 1
180 368 1
180 381 1
180 383 1
180 384 1
180 386 1
180 389 1
180 398 1
181 185 1
181 186 1
181 190 1
181 191 1
181 193 1
181 203 1
181 205 1
181 207 1
181 210 1
181 212 1
181 214 1
181 217 1
181 218 1
181 223 1
181 232 1
181 233 1
181 238 1
181 239 1
181 241 1
181 246 1
181 253 1
181 257 1
181 259 1
181 261 1
181 262 1
181 276 1
181 280 1
181 281 1
181 284 1
181 287 1
181 288 1
181 290 1
181 292 1
181 293 1
181 294 1
181 296 1
181 300 1
181 301 1
181 303 1
181 313 1
181 316 1
181 317 1
181 319 1
181 321 1
181 324 1
181 327 1
181 328 1
181 337 1
181 339 1
181 341 1
181 343 1
181 346 1
181 351 1
181 352 1
181 354 1
181 355 1
181 356 1
181 363 1
181 364 1
181 369 1
181 371 1
181 379 1
181 381 1
181 399 1
181 400 1
182 183 1
182 188 1
182 193 1
182 195 1
182 201 1
182 203 1
182 209 1
182 214 1
182 219 1
182 220 1
182 221 1
182 224 1
182 226 1
182 232 1
182 233 1
182 234 1
182 239 1
182 241 1
182 242 1
182 248 1
182 249 1
182 250 1
182 260 1
182 266 1
182 271 1
182 272 1
182 275 1
182 281 1
182 285 1
182 292 1
182 294 1
182 295 1
182 300 1
182 310 1
182 313 1
182 316 1
182 318 1
182 320 1
182 323 1
182 327 1
182 328 1
182 330 1
182 339 1
182 340 1
182 345 1
182 347 1
182 352 1
182 354 1
182 355 1
182 356 1
182 358 1
182 359 1
182 364 1
182 382 1
182 387 1
182 390 1
182 391 1
182 392 1
182 394 1
182 395 1
182 396 1
182 397 1
182 398 1
183 184 1
183 192 1
183 193 1
183 200 1
183 209 1
183 219 1
183 230 1
183 231 1
183 236 1
183 239 1
183 240 1
183 242 1
183 248 1
183 252 1
183 255 1
183 257 1
183 260 1
183 264 1
183 274 1
183 276 1
183 277 1
183 282 1
183 284 1
183 285 1
183 286 1
183 287 1
183 288 1
183 290 1
183 292 1
183 294 1
183 295 1
183 301 1
183 302 1
183 306 1
183 307 1
183 311 1
183 314 1
183 319 1
183 323 1
183 329 1
183 333 1
183 339 1
183 341 1
183 342 1
183 343 1
183 344 1
183 350 1
183 352 1
183 356 1
183 362 1
183 366 1
183 367 1
183 370 1
183 380 1
183 386 1
183 391 1
183 394 1
183 397 1
184 186 1
184 188 1
184 197 1
184 199 1
184 201 1
184 203 1
184 208 1
184 211 1
184 218 1
184 221 1
184 225 1
184 228 1
184 233 1
184 237 1
184 247 1
184 248 1
184 253 1
184 256 1
184 257 1
184 261 1
184 262 1
184 265 1
184 266 1
184 267 1
184 268 1
184 270 1
184 277 1
184 281 1
184 282 1
184 284 1
184 286 1
184 289 1
184 293 1
184 294 1
184 297 1
184 301 1
184 305 1
184 307 1
184 308 1
184 311 1
184 318 1
184 321 1
184 324 1
184 326 1
184 329 1
184 330 1
184 332 1
184 334 1
184 335 1
184 337 1
184 341 1
184 344 1
184 359 1
184 360 1
184 363 1
184 366 1
184 370 1
184 373 1
184 374 1
184 375 1
184 380 1
184 382 1
184 392 1
184 397 1
185 190 1
185 192 1
185 195 1
185 197 1
185 198 1
185 199 1
185 205 1
185 206 1
185 207 1
185 212 1
185 220 1
185 222 1
185 224 1
185 230 1
185 231 1
185 236 1
185 238 1
185 250 1
185 251 1
185 253 1
185 265 1
185 285 1
185 291 1
185 293 1
185 299 1
185 305 1
185 306 1
185 308 1
185 310 1
185 311 1
185 312 1
185 318 1
185 322 1
185 324 1
185 325 1
185 326 1
185 332 1
185 339 1
185 342 1
185 344 1
185 347 1
185 348 1
185 350 1
185 353 1
185 356 1
185 358 1
185 365 1
185 367 1
185 375 1
185 376 1
185 379 1
185 380 1
185 386 1
185 389 1
185 391 1
185 393 1
185 394 1
185 396 1
185 397 1
186 188 1
186 189 1
186 191 1
186 198 1
186 200 1
186 202 1
186 203 1
186 206 1
186 207 1
186 208 1
186 209 1
186 210 1
186 213 1
186 215 1
186 217 1
186 219 1
186 220 1
186 227 1
186 232 1
186 233 1
186 240 1
186 242 1
186 251 1
186 257 1
186 277 1
186 286 1
186 289 1
186 291 1
186 298 1
186 299 1
186 300 1
186 304 1
186 305 1
186 306 1
186 308 1
186 309 1
186 310 1
186 315 1
186 316 1
186 321 1
186 325 1
186 327 1
186 333 1
186 345 1
186 352 1
186 355 1
186 356 1
186 358 1
186 359 1
186 362 1
186 369 1
186 370 1
186 374 1
186 376 1
186 378 1
186 382 1
186 389 1
186 391 1
186 393 1
186 394 1
186 398 1
187 193 1
187 196 1
187 197 1
187 198 1
187 200 1
187 202 1
187 203 1
187 212 1
187 219 1
187 223 1
187 228 1
187 231 1
187 235 1
187 237 1
187 238 1
187 240 1
187 243 1
187 245 1
187 247 1
187 251 1
187 252 1
187 254 1
187 261 1
187 262 1
187 266 1
187 270 1
187 278 1
187 279 1
187 287 1
187 293 1
187 298 1
187 299 1
187 300 1
187 304 1
187 310 1
187 315 1
187 316 1
187 317 1
187 321 1
187 322 1
187 323 1
187 330 1
187 337 1
187 344 1
187 349 1
187 351 1
187 353 1
187 354 1
187 356 1
187 363 1
187 369 1
187 375 1
187 383 1
187 386 1
187 399 1
188 190 1
188 192 1
188 200 1
188 207 1
188 213 1
188 219 1
188 224 1
188 233 1
188 235 1
188 236 1
188 237 1
188 238 1
188 243 1
188 247 1
188 248 1
188 253 1
188 256 1
188 261 1
188 262 1
188 264 1
188 270 1
188 275 1
188 276 1
188 282 1
188 284 1
188 287 1
188 288 1
188 291 1
188 295 1
188 296 1
188 297 1
188 304 1
188 311 1
188 314 1
188 316 1
188 328 1
188 329 1
188 331 1
188 335 1
188 336 1
188 337 1
188 339 1
188 341 1
188 342 1
188 346 1
188 350 1
188 352 1
188 355 1
188 357 1
188 358 1
188 363 1
188 366 1
188 374 1
188 376 1
188 377 1
188 379 1
188 383 1
188 384 1
188 385 1
188 386 1
188 389 1
188 395 1
189 192 1
189 197 1
189 200 1
189 203 1
189 208 1
189 211 1
189 213 1
189 219 1
189 222 1
189 225 1
189 226 1
189 228 1
189 229 1
189 231 1
189 233 1
189 235 1
189 236 1
189 241 1
189 247 1
189 248 1
189 254 1
189 262 1
189 263 1
189 268 1
189 270 1
189 272 1
189 279 1
189 284 1
189 285 1
189 293 1
189 294 1
189 298 1
189 300 1
189 301 1
189 305 1
189 314 1
189 315 1
189 319 1
189 320 1
189 322 1
189 325 1
189 326 1
189 334 1
189 336 1
189 338 1
189 345 1
189 351 1
189 352 1
189 354 1
189 355 1
189 357 1
189 361 1
189 363 1
189 364 1
189 367 1
189 375 1
189 388 1
189 390 1
189 397 1
190 192 1
190 193 1
190 194 1
190 196 1
190 197 1
190 207 1
190 211 1
190 216 1
190 229 1
190 233 1
190 234 1
190 251 1
190 253 1
190 254 1
190 258 1
190 262 1
190 266 1
190 268 1
190 271 1
190 273 1
190 276 1
190 277 1
190 281 1
190 283 1
190 287 1
190 293 1
190 294 1
190 295 1
190 305 1
190 308 1
190 312 1
190 313 1
190 316 1
190 317 1
190 322 1
190 323 1
190 327 1
190 329 1
190 330 1
190 335 1
190 336 1
190 337 1
190 338 1
190 339 1
190 343 1
190 349 1
190 354 1
190 356 1
190 363 1
190 368 1
190 370 1
190 371 1
190 372 1
190 373 1
190 374 1
190 381 1
190 386 1
190 388 1
190 389 1
190 392 1
190 394 1
190 400 1
191 192 1
191 195 1
191 196 1
191 200 1
191 203 1
191 207 1
191 208 1
191 211 1
191 212 1
191 213 1
191 215 1
191 220 1
191 222 1
191 223 1
191 226 1
191 228 1
191 229 1
191 231 1
191 234 1
191 237 1
191 242 1
191 244 1
191 251 1
191 255 1
191 258 1
191 264 1
191 266 1
191 271 1
191 280 1
191 284 1
191 293 1
191 294 1
191 297 1
191 299 1
191 303 1
191 305 1
191 312 1
191 315 1
191 321 1
191 324 1
191 328 1
191 329 1
191 330 1
191 334 1
191 345 1
191 347 1
191 351 1
191 352 1
191 356 1
191 359 1
191 362 1
191 364 1
191 365 1
191 366 1
191 368 1
191 369 1
191 376 1
191 378 1
191 380 1
191 384 1
191 387 1
191 388 1
191 389 1
191 394 1
192 194 1
192 195 1
192 197 1
192 198 1
192 202 1
192 204 1
192 206 1
192 207 1
192 221 1
192 223 1
192 231 1
192 233 1
192 238 1
192 242 1
192 247 1
192 251 1
192 252 1
192 254 1
192 258 1
192 259 1
192 260 1
192 261 1
192 263 1
192 264 1
192 265 1
192 268 1
192 269 1
192 275 1
192 278 1
192 280 1
192 282 1
192 283 1
192 285 1
192 289 1
192 290 1
192 292 1
192 304 1
192 308 1
192 315 1
192 318 1
192 321 1
192 322 1
192 323 1
192 327 1
192 336 1
192 338 1
192 343 1
192 346 1
192 347 1
192 348 1
192 349 1
192 352 1
192 356 1
192 357 1
192 362 1
192 363 1
192 365 1
192 367 1
192 369 1
192 371 1
192 372 1
192 374 1
192 376 1
192 377 1
192 379 1
192 386 1
192 395 1
192 398 1
193 196 1
193 204 1
193 208 1
193 214 1
193 216 1
193 218 1
193 219 1
193 221 1
193 224 1
193 225 1
193 226 1
193 227 1
193 236 1
193 241 1
193 242 1
193 250 1
193 255 1
193 258 1
193 259 1
193 262 1
193 263 1
193 267 1
193 269 1
193 271 1
193 276 1
193 277 1
193 280 1
193 283 1
193 286 1
193 289 1
193 293 1
193 299 1
193 302 1
193 309 1
193 310 1
193 317 1
193 318 1
193 319 1
193 320 1
193 321 1
193 324 1
193 326 1
193 335 1
193 339 1
193 343 1
193 344 1
193 362 1
193 363 1
193 366 1
193 368 1
193 378 1
193 382 1
193 389 1
193 395 1
193 398 1
193 400 1
194 195 1
194 200 1
194 207 1
194 210 1
194 216 1
194 218 1
194 222 1
194 225 1
194 226 1
194 227 1
194 231 1
194 236 1
194 242 1
194 245 1
194 249 1
194 250 1
194 253 1
194 255 1
194 263 1
194 269 1
194 273 1
194 274 1
194 275 1
194 280 1
194 281 1
194 282 1
194 289 1
194 290 1
194 291 1
194 292 1
194 294 1
194 302 1
194 304 1
194 305 1
194 308 1
194 311 1
194 315 1
194 318 1
194 319 1
194 322 1
194 323 1
194 324 1
194 325 1
194 334 1
194 343 1
194 347 1
194 348 1
194 352 1
194 354 1
194 355 1
194 358 1
194 362 1
194 363 1
194 368 1
194 378 1
194 380 1
194 383 1
194 390 1
194 392 1
194 395 1
194 397 1
194 399 1
195 198 1
195 201 1
195 203 1
195 205 1
195 208 1
195 212 1
195 219 1
195 222 1
195 223 1
195 224 1
195 225 1
195 226 1
195 228 1
195 229 1
195 234 1
195 236 1
195 239 1
195 240 1
195 242 1
195 245 1
195 246 1
195 247 1
195 251 1
195 258 1
195 263 1
195 274 1
195 279 1
195 280 1
195 281 1
195 285 1
195 287 1
195 292 1
195 298 1
195 301 1
195 305 1
195 306 1
195 309 1
195 310 1
195 312 1
195 314 1
195 319 1
195 320 1
195 326 1
195 327 1
195 330 1
195 334 1
195 338 1
195 339 1
195 341 1
195 346 1
195 352 1
195 359 1
195 360 1
195 366 1
195 379 1
195 381 1
195 385 1
195 386 1
195 389 1
195 390 1
195 396 1
195 399 1
195 400 1
196 200 1
196 202 1
196 204 1
196 208 1
196 211 1
196 213 1
196 216 1
196 219 1
196 221 1
196 224 1
196 227 1
196 230 1
196 233 1
196 235 1
196 236 1
196 237 1
196 246 1
196 247 1
196 248 1
196 250 1
196 252 1
196 253 1
196 255 1
196 258 1
196 260 1
196 261 1
196 262 1
196 270 1
196 272 1
196 274 1
196 279 1
196 280 1
196 281 1
196 283 1
196 286 1
196 298 1
196 301 1
196 302 1
196 305 1
196 306 1
196 317 1
196 319 1
196 322 1
196 324 1
196 325 1
196 327 1
196 332 1
196 335 1
196 342 1
196 346 1
196 350 1
196 352 1
196 354 1
196 355 1
196 358 1
196 363 1
196 366 1
196 369 1
196 371 1
196 373 1
196 387 1
196 391 1
196 396 1
196 398 1
197 198 1
197 201 1
197 204 1
197 208 1
197 212 1
197 214 1
197 215 1
197 217 1
197 231 1
197 233 1
197 236 1
197 240 1
197 241 1
197 244 1
197 245 1
197 250 1
197 251 1
197 252 1
197 253 1
197 258 1
197 259 1
197 260 1
197 262 1
197 270 1
197 271 1
197 276 1
197 283 1
197 295 1
197 305 1
197 309 1
197 313 1
197 318 1
197 320 1
197 331 1
197 332 1
197 333 1
197 343 1
197 345 1
197 347 1
197 353 1
197 356 1
197 357 1
197 358 1
197 367 1
197 370 1
197 371 1
197 374 1
197 379 1
197 385 1
197 388 1
197 392 1
197 395 1
197 397 1
198 202 1
198 207 1
198 212 1
198 213 1
198 217 1
198 221 1
198 222 1
198 224 1
198 225 1
198 229 1
198 233 1
198 235 1
198 237 1
198 244 1
198 255 1
198 257 1
198 260 1
198 262 1
198 269 1
198 272 1
198 273 1
198 275 1
198 279 1
198 280 1
198 283 1
198 284 1
198 295 1
198 297 1
198 300 1
198 302 1
198 303 1
198 307 1
198 308 1
198 309 1
198 310 1
198 321 1
198 323 1
198 329 1
198 330 1
198 337 1
198 338 1
198 344 1
198 346 1
198 352 1
198 355 1
198 357 1
198 359 1
198 360 1
198 362 1
198 364 1
198 367 1
198 368 1
198 370 1
198 372 1
198 374 1
198 377 1
198 379 1
198 380 1
198 392 1
198 397 1
198 399 1
199 203 1
199 207 1
199 208 1
199 212 1
199 218 1
199 224 1
199 232 1
199 235 1
199 238 1
199 240 1
199 249 1
199 253 1
199 254 1
199 255 1
199 262 1
199 264 1
199 265 1
199 269 1
199 273 1
199 274 1
199 275 1
199 278 1
199 280 1
199 282 1
199 285 1
199 286 1
199 287 1
199 291 1
199 296 1
199 301 1
199 304 1
199 306 1
199 309 1
199 319 1
199 320 1
199 321 1
199 322 1
199 324 1
199 325 1
199 326 1
199 327 1
199 333 1
199 342 1
199 347 1
199 348 1
199 351 1
199 358 1
199 360 1
199 365 1
199 366 1
199 368 1
199 371 1
199 376 1
199 379 1
199 381 1
199 382 1
199 390 1
199 392 1
199 395 1
200 203 1
200 209 1
200 210 1
200 212 1
200 214 1
200 216 1
200 221 1
200 222 1
200 223 1
200 228 1
200 233 1
200 255 1
200 261 1
200 262 1
200 264 1
200 267 1
200 273 1
200 275 1
200 277 1
200 278 1
200 279 1
200 285 1
200 296 1
200 297 1
200 300 1
200 307 1
200 308 1
200 316 1
200 317 1
200 319 1
200 324 1
200 329 1
200 334 1
200 338 1
200 340 1
200 345 1
200 356 1
200 360 1
200 366 1
200 367 1
200 369 1
200 370 1
200 374 1
200 375 1
200 376 1
200 382 1
200 384 1
200 387 1
200 390 1
200 395 1
200 398 1
201 203 1
201 205 1
201 206 1
201 213 1
201 214 1
201 215 1
201 217 1
201 224 1
201 225 1
201 226 1
201 227 1
201 235 1
201 238 1
201 241 1
201 242 1
201 243 1
201 246 1
201 250 1
201 263 1
201 266 1
201 270 1
201 271 1
201 274 1
201 284 1
201 285 1
201 286 1
201 287 1
201 291 1
201 293 1
201 294 1
201 298 1
201 299 1
201 300 1
201 301 1
201 302 1
201 308 1
201 310 1
201 314 1
201 316 1
201 319 1
201 320 1
201 324 1
201 327 1
201 328 1
201 330 1
201 331 1
201 336 1
201 338 1
201 339 1
201 341 1
201 343 1
201 344 1
201 349 1
201 352 1
201 363 1
201 364 1
201 365 1
201 367 1
201 368 1
201 372 1
201 373 1
201 375 1
201 376 1
201 381 1
201 382 1
201 384 1
201 395 1
201 396 1
202 204 1
202 206 1
202 207 1
202 211 1
202 213 1
202 215 1
202 221 1
202 222 1
202 225 1
202 228 1
202 229 1
202 230 1
202 245 1
202 246 1
202 250 1
202 254 1
202 257 1
202 258 1
202 260 1
202 262 1
202 266 1
202 269 1
202 279 1
202 281 1
202 286 1
202 287 1
202 296 1
202 299 1
202 304 1
202 306 1
202 308 1
202 309 1
202 312 1
202 316 1
202 317 1
202 324 1
202 327 1
202 328 1
202 329 1
202 330 1
202 331 1
202 333 1
202 335 1
202 342 1
202 343 1
202 345 1
202 348 1
202 356 1
202 359 1
202 360 1
202 363 1
202 365 1
202 366 1
202 368 1
202 370 1
202 372 1
202 374 1
202 381 1
202 383 1
202 392 1
202 395 1
202 397 1
203 207 1
203 212 1
203 215 1
203 225 1
203 227 1
203 228 1
203 229 1
203 233 1
203 234 1
203 237 1
203 238 1
203 248 1
203 250 1
203 254 1
203 255 1
203 257 1
203 258 1
203 259 1
203 260 1
203 263 1
203 266 1
203 269 1
203 270 1
203 272 1
203 273 1
203 280 1
203 282 1
203 284 1
203 285 1
203 287 1
203 288 1
203 298 1
203 300 1
203 301 1
203 308 1
203 312 1
203 314 1
203 325 1
203 328 1
203 329 1
203 330 1
203 332 1
203 336 1
203 337 1
203 345 1
203 346 1
203 347 1
203 348 1
203 354 1
203 355 1
203 357 1
203 360 1
203 363 1
203 364 1
203 367 1
203 384 1
203 386 1
203 390 1
203 393 1
203 394 1
204 206 1
204 208 1
204 212 1
204 216 1
204 225 1
204 226 1
204 228 1
204 229 1
204 231 1
204 232 1
204 240 1
204 243 1
204 249 1
204 254 1
204 255 1
204 256 1
204 257 1
204 258 1
204 264 1
204 265 1
204 271 1
204 274 1
204 275 1
204 276 1
204 277 1
204 279 1
204 280 1
204 286 1
204 288 1
204 290 1
204 292 1
204 297 1
204 298 1
204 304 1
204 311 1
204 312 1
204 314 1
204 317 1
204 321 1
204 325 1
204 326 1
204 328 1
204 330 1
204 331 1
204 340 1
204 341 1
204 348 1
204 349 1
204 352 1
204 353 1
204 355 1
204 356 1
204 357 1
204 363 1
204 369 1
204 370 1
204 372 1
204 373 1
204 375 1
204 379 1
204 382 1
204 383 1
204 386 1
204 387 1
204 388 1
204 398 1
205 222 1
205 225 1
205 230 1
205 235 1
205 236 1
205 244 1
205 246 1
205 249 1
205 251 1
205 257 1
205 265 1
205 274 1
205 283 1
205 284 1
205 287 1
205 288 1
205 293 1
205 294 1
205 295 1
205 299 1
205 301 1
205 303 1
205 308 1
205 312 1
205 316 1
205 319 1
205 321 1
205 322 1
205 328 1
205 329 1
205 330 1
205 335 1
205 340 1
205 347 1
205 349 1
205 350 1
205 357 1
205 360 1
205 366 1
205 367 1
205 374 1
205 375 1
205 376 1
205 378 1
205 379 1
205 386 1
205 389 1
205 392 1
205 399 1
206 211 1
206 212 1
206 220 1
206 224 1
206 225 1
206 230 1
206 231 1
206 232 1
206 235 1
206 242 1
206 245 1
206 246 1
206 251 1
206 257 1
206 262 1
206 266 1
206 269 1
206 271 1
206 274 1
206 277 1
206 280 1
206 284 1
206 287 1
206 289 1
206 290 1
206 293 1
206 303 1
206 309 1
206 310 1
206 311 1
206 315 1
206 319 1
206 326 1
206 328 1
206 329 1
206 334 1
206 336 1
206 342 1
206 347 1
206 349 1
206 350 1
206 355 1
206 356 1
206 361 1
206 363 1
206 368 1
206 371 1
206 372 1
206 381 1
206 383 1
206 385 1
206 390 1
206 392 1
206 398 1
206 399 1
207 212 1
207 214 1
207 219 1
207 220 1
207 224 1
207 227 1
207 230 1
207 235 1
207 237 1
207 238 1
207 241 1
207 245 1
207 249 1
207 254 1
207 255 1
207 259 1
207 262 1
207 263 1
207 264 1
207 265 1
207 268 1
207 274 1
207 281 1
207 289 1
207 297 1
207 299 1
207 303 1
207 308 1
207 309 1
207 313 1
207 314 1
207 315 1
207 317 1
207 320 1
207 321 1
207 324 1
207 327 1
207 330 1
207 331 1
207 334 1
207 336 1
207 338 1
207 339 1
207 340 1
207 345 1
207 347 1
207 352 1
207 355 1
207 356 1
207 357 1
207 363 1
207 365 1
207 367 1
207 368 1
207 370 1
207 371 1
207 373 1
207 377 1
207 378 1
207 382 1
207 383 1
207 391 1
207 392 1
207 395 1
207 397 1
207 398 1
208 210 1
208 211 1
208 214 1
208 217 1
208 223 1
208 225 1
208 229 1
208 235 1
208 236 1
208 242 1
208 245 1
208 247 1
208 248 1
208 254 1
208 257 1
208 258 1
208 259 1
208 260 1
208 271 1
208 274 1
208 275 1
208 278 1
208 285 1
208 288 1
208 294 1
208 295 1
208 299 1
208 301 1
208 303 1
208 306 1
208 317 1
208 323 1
208 327 1
208 329 1
208 331 1
208 335 1
208 336 1
208 340 1
208 342 1
208 344 1
208 349 1
208 352 1
208 353 1
208 357 1
208 362 1
208 364 1
208 368 1
208 370 1
208 371 1
208 376 1
208 377 1
208 386 1
208 387 1
208 389 1
208 390 1
208 391 1
208 393 1
208 398 1
209 210 1
209 212 1
209 220 1
209 222 1
209 224 1
209 227 1
209 230 1
209 232 1
209 238 1
209 242 1
209 248 1
209 249 1
209 250 1
209 251 1
209 255 1
209 256 1
209 258 1
209 260 1
209 268 1
209 270 1
209 273 1
209 282 1
209 285 1
209 287 1
209 292 1
209 295 1
209 304 1
209 305 1
209 306 1
209 311 1
209 312 1
209 313 1
209 315 1
209 316 1
209 317 1
209 321 1
209 323 1
209 326 1
209 329 1
209 330 1
209 331 1
209 336 1
209 342 1
209 350 1
209 354 1
209 355 1
209 363 1
209 365 1
209 366 1
209 368 1
209 372 1
209 374 1
209 377 1
209 378 1
209 386 1
209 387 1
209 391 1
209 394 1
209 395 1
209 397 1
210 212 1
210 213 1
210 215 1
210 217 1
210 219 1
210 229 1
210 232 1
210 243 1
210 245 1
210 251 1
210 254 1
210 261 1
210 265 1
210 279 1
210 281 1
210 282 1
210 284 1
210 285 1
210 287 1
210 291 1
210 293 1
210 298 1
210 299 1
210 300 1
210 303 1
210 304 1
210 309 1
210 311 1
210 313 1
210 317 1
210 319 1
210 322 1
210 325 1
210 326 1
210 331 1
210 333 1
210 334 1
210 339 1
210 342 1
210 347 1
210 350 1
210 352 1
210 354 1
210 358 1
210 360 1
210 366 1
210 368 1
210 371 1
210 372 1
210 376 1
210 379 1
210 384 1
210 388 1
210 389 1
210 391 1
210 398 1
210 399 1
211 213 1
211 220 1
211 223 1
211 224 1
211 226 1
211 233 1
211 235 1
211 237 1
211 238 1
211 240 1
211 241 1
211 242 1
211 244 1
211 246 1
211 248 1
211 259 1
211 270 1
211 272 1
211 276 1
211 278 1
211 283 1
211 285 1
211 287 1
211 290 1
211 293 1
211 295 1
211 301 1
211 305 1
211 306 1
211 315 1
211 318 1
211 320 1
211 321 1
211 326 1
211 328 1
211 333 1
211 339 1
211 347 1
211 348 1
211 351 1
211 352 1
211 354 1
211 356 1
211 357 1
211 359 1
211 360 1
211 361 1
211 362 1
211 366 1
211 369 1
211 371 1
211 372 1
211 374 1
211 379 1
211 383 1
211 384 1
211 387 1
211 395 1
211 400 1
212 215 1
212 216 1
212 219 1
212 222 1
212 234 1
212 236 1
212 242 1
212 246 1
212 249 1
212 252 1
212 254 1
212 259 1
212 265 1
212 267 1
212 268 1
212 269 1
212 275 1
212 277 1
212 279 1
212 284 1
212 289 1
212 291 1
212 297 1
212 300 1
212 301 1
212 306 1
212 312 1
212 313 1
212 319 1
212 322 1
212 325 1
212 326 1
212 327 1
212 332 1
212 335 1
212 341 1
212 344 1
212 350 1
212 359 1
212 366 1
212 371 1
212 375 1
212 378 1
212 379 1
212 380 1
212 381 1
212 382 1
212 386 1
212 388 1
212 389 1
212 392 1
212 393 1
213 217 1
213 225 1
213 229 1
213 237 1
213 241 1
213 242 1
213 243 1
213 246 1
213 248 1
213 250 1
213 252 1
213 253 1
213 255 1
213 256 1
213 257 1
213 259 1
213 261 1
213 264 1
213 265 1
213 270 1
213 271 1
213 272 1
213 275 1
213 276 1
213 280 1
213 285 1
213 289 1
213 290 1
213 297 1
213 299 1
213 303 1
213 304 1
213 306 1
213 319 1
213 333 1
213 336 1
213 338 1
213 342 1
213 345 1
213 347 1
213 352 1
213 353 1
213 357 1
213 359 1
213 361 1
213 366 1
213 368 1
213 378 1
213 379 1
213 382 1
213 388 1
213 391 1
213 392 1
213 398 1
214 218 1
214 219 1
214 222 1
214 224 1
214 226 1
214 227 1
214 230 1
214 232 1
214 233 1
214 238 1
214 239 1
214 242 1
214 246 1
214 248 1
214 252 1
214 254 1
214 255 1
214 260 1
214 263 1
214 267 1
214 269 1
214 272 1
214 279 1
214 283 1
214 288 1
214 293 1
214 295 1
214 302 1
214 304 1
214 318 1
214 326 1
214 332 1
214 333 1
214 334 1
214 338 1
214 339 1
214 341 1
214 346 1
214 349 1
214 354 1
214 363 1
214 372 1
214 375 1
214 381 1
214 383 1
214 384 1
214 390 1
214 391 1
214 392 1
214 393 1
214 398 1
214 399 1
215 217 1
215 222 1
215 228 1
215 231 1
215 232 1
215 240 1
215 241 1
215 243 1
215 246 1
215 247 1
215 248 1
215 253 1
215 257 1
215 258 1
215 266 1
215 268 1
215 273 1
215 276 1
215 279 1
215 281 1
215 289 1
215 291 1
215 292 1
215 296 1
215 298 1
215 299 1
215 305 1
215 309 1
215 316 1
215 324 1
215 332 1
215 337 1
215 350 1
215 351 1
215 352 1
215 356 1
215 360 1
215 369 1
215 371 1
215 374 1
215 376 1
215 378 1
215 381 1
215 384 1
215 386 1
215 387 1
215 388 1
215 389 1
216 220 1
216 226 1
216 228 1
216 230 1
216 231 1
216 234 1
216 238 1
216 239 1
216 241 1
216 245 1
216 250 1
216 253 1
216 254 1
216 257 1
216 258 1
216 263 1
216 265 1
216 266 1
216 269 1
216 283 1
216 294 1
216 297 1
216 300 1
216 304 1
216 309 1
216 310 1
216 311 1
216 312 1
216 313 1
216 315 1
216 316 1
216 317 1
216 319 1
216 320 1
216 326 1
216 331 1
216 332 1
216 335 1
216 337 1
216 338 1
216 339 1
216 340 1
216 343 1
216 346 1
216 348 1
216 351 1
216 355 1
216 364 1
216 365 1
216 366 1
216 368 1
216 370 1
216 378 1
216 381 1
216 386 1
216 388 1
216 392 1
216 398 1
217 219 1
217 220 1
217 224 1
217 228 1
217 229 1
217 230 1
217 231 1
217 237 1
217 238 1
217 244 1
217 246 1
217 248 1
217 250 1
217 251 1
217 253 1
217 258 1
217 260 1
217 263 1
217 264 1
217 265 1
217 272 1
217 275 1
217 276 1
217 277 1
217 278 1
217 283 1
217 287 1
217 289 1
217 296 1
217 307 1
217 311 1
217 313 1
217 314 1
217 317 1
217 319 1
217 320 1
217 330 1
217 331 1
217 335 1
217 341 1
217 347 1
217 350 1
217 355 1
217 357 1
217 363 1
217 364 1
217 369 1
217 370 1
217 372 1
217 379 1
217 381 1
217 382 1
217 383 1
217 394 1
217 396 1
218 222 1
218 223 1
218 226 1
218 235 1
218 236 1
218 238 1
218 242 1
218 244 1
218 245 1
218 246 1
218 250 1
218 251 1
218 253 1
218 254 1
218 257 1
218 265 1
218 266 1
218 269 1
218 271 1
218 278 1
218 281 1
218 286 1
218 288 1
218 289 1
218 291 1
218 293 1
218 295 1
218 299 1
218 302 1
218 304 1
218 310 1
218 314 1
218 327 1
218 330 1
218 332 1
218 333 1
218 335 1
218 336 1
218 337 1
218 338 1
218 341 1
218 344 1
218 348 1
218 350 1
218 354 1
218 357 1
218 362 1
218 363 1
218 364 1
218 365 1
218 367 1
218 370 1
218 385 1
218 387 1
218 390 1
218 391 1
218 399 1
219 222 1
219 227 1
219 228 1
219 229 1
219 234 1
219 235 1
219 242 1
219 244 1
219 247 1
219 248 1
219 252 1
219 254 1
219 256 1
219 259 1
219 261 1
219 264 1
219 265 1
219 266 1
219 267 1
219 271 1
219 272 1
219 276 1
219 282 1
219 288 1
219 289 1
219 291 1
219 294 1
219 297 1
219 303 1
219 309 1
219 310 1
219 312 1
219 313 1
219 317 1
219 320 1
219 322 1
219 327 1
219 332 1
219 337 1
219 340 1
219 345 1
219 347 1
219 348 1
219 350 1
219 351 1
219 353 1
219 358 1
219 359 1
219 364 1
219 366 1
219 367 1
219 368 1
219 371 1
219 372 1
219 373 1
219 376 1
219 380 1
219 384 1
219 385 1
219 391 1
219 397 1
220 225 1
220 229 1
220 230 1
220 232 1
220 238 1
220 241 1
220 242 1
220 243 1
220 250 1
220 256 1
220 260 1
220 263 1
220 265 1
220 270 1
220 273 1
220 275 1
220 276 1
220 278 1
220 279 1
220 284 1
220 285 1
220 288 1
220 290 1
220 291 1
220 292 1
220 294 1
220 298 1
220 301 1
220 302 1
220 305 1
220 312 1
220 314 1
220 322 1
220 325 1
220 326 1
220 327 1
220 328 1
220 329 1
220 333 1
220 334 1
220 335 1
220 336 1
220 342 1
220 344 1
220 346 1
220 348 1
220 354 1
220 355 1
220 356 1
220 358 1
220 361 1
220 362 1
220 363 1
220 364 1
220 365 1
220 366 1
220 368 1
220 370 1
220 379 1
220 380 1
220 389 1
220 390 1
220 391 1
220 393 1
221 222 1
221 224 1
221 228 1
221 231 1
221 240 1
221 264 1
221 266 1
221 267 1
221 274 1
221 275 1
221 277 1
221 283 1
221 285 1
221 293 1
221 301 1
221 303 1
221 304 1
221 306 1
221 309 1
221 310 1
221 312 1
221 316 1
221 319 1
221 320 1
221 325 1
221 331 1
221 333 1
221 338 1
221 345 1
221 349 1
221 351 1
221 353 1
221 356 1
221 366 1
221 368 1
221 375 1
221 381 1
221 384 1
221 387 1
221 390 1
221 391 1
221 396 1
221 399 1
222 224 1
222 225 1
222 227 1
222 228 1
222 229 1
222 232 1
222 234 1
222 235 1
222 241 1
222 245 1
222 247 1
222 250 1
222 251 1
222 252 1
222 257 1
222 260 1
222 267 1
222 268 1
222 269 1
222 273 1
222 276 1
222 277 1
222 278 1
222 280 1
222 281 1
222 283 1
222 289 1
222 296 1
222 305 1
222 307 1
222 310 1
222 313 1
222 321 1
222 323 1
222 335 1
222 339 1
222 343 1
222 350 1
222 351 1
222 354 1
222 357 1
222 358 1
222 359 1
222 363 1
222 373 1
222 375 1
222 380 1
222 384 1
222 386 1
222 392 1
222 393 1
222 398 1
222 400 1
223 228 1
223 238 1
223 243 1
223 244 1
223 249 1
223 252 1
223 253 1
223 262 1
223 271 1
223 273 1
223 283 1
223 287 1
223 292 1
223 297 1
223 298 1
223 299 1
223 300 1
223 313 1
223 315 1
223 319 1
223 320 1
223 323 1
223 327 1
223 332 1
223 335 1
223 337 1
223 341 1
223 343 1
223 349 1
223 356 1
223 360 1
223 364 1
223 369 1
223 377 1
223 378 1
223 380 1
223 396 1
224 225 1
224 234 1
224 237 1
224 239 1
224 240 1
224 241 1
224 245 1
224 252 1
224 253 1
224 256 1
224 257 1
224 259 1
224 261 1
224 264 1
224 265 1
224 269 1
224 281 1
224 284 1
224 287 1
224 290 1
224 292 1
224 293 1
224 294 1
224 295 1
224 296 1
224 298 1
224 301 1
224 302 1
224 303 1
224 305 1
224 306 1
224 314 1
224 320 1
224 321 1
224 322 1
224 324 1
224 328 1
224 330 1
224 335 1
224 337 1
224 339 1
224 341 1
224 343 1
224 346 1
224 348 1
224 350 1
224 352 1
224 359 1
224 361 1
224 367 1
224 370 1
224 378 1
224 381 1
224 383 1
224 394 1
224 395 1
224 396 1
224 398 1
224 399 1
225 228 1
225 229 1
225 232 1
225 236 1
225 237 1
225 239 1
225 243 1
225 247 1
225 250 1
225 252 1
225 255 1
225 256 1
225 259 1
225 260 1
225 263 1
225 266 1
225 267 1
225 268 1
225 273 1
225 276 1
225 290 1
225 292 1
225 293 1
225 298 1
225 300 1
225 308 1
225 309 1
225 310 1
225 312 1
225 313 1
225 314 1
225 320 1
225 326 1
225 329 1
225 335 1
225 336 1
225 339 1
225 340 1
225 343 1
225 344 1
225 352 1
225 353 1
225 354 1
225 356 1
225 357 1
225 358 1
225 363 1
225 364 1
225 365 1
225 367 1
225 368 1
225 369 1
225 370 1
225 371 1
225 372 1
225 373 1
225 374 1
225 377 1
225 378 1
225 382 1
225 385 1
225 386 1
225 391 1
225 392 1
225 393 1
225 394 1
225 395 1
225 396 1
225 398 1
225 399 1
226 229 1
226 237 1
226 238 1
226 241 1
226 242 1
226 247 1
226 250 1
226 251 1
226 255 1
226 259 1
226 261 1
226 263 1
226 269 1
226 271 1
226 272 1
226 274 1
226 278 1
226 279 1
226 280 1
226 282 1
226 283 1
226 286 1
226 291 1
226 293 1
226 297 1
226 299 1
226 302 1
226 304 1
226 308 1
226 312 1
226 320 1
226 321 1
226 324 1
226 326 1
226 329 1
226 346 1
226 350 1
226 356 1
226 360 1
226 361 1
226 364 1
226 365 1
226 366 1
226 368 1
226 369 1
226 377 1
226 378 1
226 382 1
226 389 1
226 394 1
226 397 1
226 400 1
227 228 1
227 229 1
227 231 1
227 237 1
227 240 1
227 242 1
227 247 1
227 253 1
227 255 1
227 260 1
227 262 1
227 268 1
227 279 1
227 285 1
227 288 1
227 289 1
227 291 1
227 295 1
227 300 1
227 301 1
227 303 1
227 305 1
227 308 1
227 312 1
227 313 1
227 314 1
227 316 1
227 317 1
227 318 1
227 320 1
227 327 1
227 328 1
227 340 1
227 341 1
227 343 1
227 344 1
227 351 1
227 360 1
227 364 1
227 366 1
227 368 1
227 371 1
227 372 1
227 377 1
227 380 1
227 384 1
227 387 1
227 394 1
227 396 1
228 233 1
228 238 1
228 242 1
228 245 1
228 252 1
228 257 1
228 258 1
228 260 1
228 274 1
228 277 1
228 278 1
228 280 1
228 283 1
228 284 1
228 287 1
228 293 1
228 294 1
228 305 1
228 306 1
228 307 1
228 315 1
228 318 1
228 320 1
228 322 1
228 326 1
228 329 1
228 335 1
228 337 1
228 342 1
228 348 1
228 352 1
228 353 1
228 354 1
228 355 1
228 363 1
228 365 1
228 366 1
228 367 1
228 368 1
228 370 1
228 373 1
228 374 1
228 375 1
228 379 1
228 380 1
228 388 1
228 397 1
228 399 1
229 232 1
229 234 1
229 241 1
229 245 1
229 248 1
229 249 1
229 255 1
229 261 1
229 263 1
229 268 1
229 269 1
229 270 1
229 274 1
229 275 1
229 280 1
229 284 1
229 288 1
229 290 1
229 291 1
229 294 1
229 301 1
229 305 1
229 308 1
229 310 1
229 311 1
229 314 1
229 315 1
229 316 1
229 323 1
229 328 1
229 330 1
229 331 1
229 333 1
229 336 1
229 337 1
229 339 1
229 341 1
229 349 1
229 350 1
229 352 1
229 354 1
229 356 1
229 359 1
229 360 1
229 361 1
229 362 1
229 364 1
229 366 1
229 373 1
229 383 1
229 384 1
229 385 1
229 387 1
229 389 1
229 392 1
229 396 1
230 235 1
230 236 1
230 238 1
230 251 1
230 256 1
230 257 1
230 258 1
230 266 1
230 269 1
230 272 1
230 273 1
230 274 1
230 275 1
230 277 1
230 279 1
230 281 1
230 284 1
230 285 1
230 286 1
230 288 1
230 291 1
230 294 1
230 295 1
230 297 1
230 307 1
230 309 1
230 319 1
230 320 1
230 321 1
230 322 1
230 325 1
230 327 1
230 330 1
230 332 1
230 336 1
230 337 1
230 338 1
230 340 1
230 345 1
230 349 1
230 351 1
230 360 1
230 362 1
230 364 1
230 366 1
230 367 1
230 369 1
230 370 1
230 375 1
230 376 1
230 379 1
230 380 1
230 382 1
230 386 1
230 393 1
230 394 1
230 397 1
230 399 1
231 232 1
231 234 1
231 237 1
231 238 1
231 241 1
231 245 1
231 247 1
231 251 1
231 262 1
231 267 1
231 274 1
231 275 1
231 276 1
231 278 1
231 288 1
231 295 1
231 296 1
231 297 1
231 298 1
231 302 1
231 308 1
231 310 1
231 313 1
231 314 1
231 315 1
231 323 1
231 325 1
231 326 1
231 331 1
231 335 1
231 336 1
231 337 1
231 340 1
231 342 1
231 344 1
231 345 1
231 346 1
231 349 1
231 351 1
231 354 1
231 355 1
231 356 1
231 364 1
231 376 1
231 378 1
231 380 1
231 382 1
231 385 1
231 392 1
231 396 1
231 400 1
232 241 1
232 248 1
232 249 1
232 252 1
232 254 1
232 255 1
232 259 1
232 262 1
232 264 1
232 266 1
232 269 1
232 271 1
232 272 1
232 275 1
232 276 1
232 277 1
232 279 1
232 284 1
232 290 1
232 291 1
232 293 1
232 295 1
232 300 1
232 303 1
232 312 1
232 315 1
232 317 1
232 318 1
232 321 1
232 323 1
232 324 1
232 326 1
232 327 1
232 329 1
232 332 1
232 333 1
232 338 1
232 341 1
232 344 1
232 346 1
232 349 1
232 352 1
232 354 1
232 359 1
232 361 1
232 364 1
232 371 1
232 373 1
232 374 1
232 381 1
232 385 1
232 386 1
232 387 1
232 390 1
232 398 1
232 399 1
233 236 1
233 249 1
233 250 1
233 256 1
233 258 1
233 261 1
233 265 1
233 266 1
233 276 1
233 288 1
233 293 1
233 296 1
233 300 1
233 301 1
233 315 1
233 324 1
233 327 1
233 328 1
233 331 1
233 336 1
233 341 1
233 344 1
233 345 1
233 349 1
233 350 1
233 352 1
233 354 1
233 355 1
233 357 1
233 362 1
233 369 1
233 371 1
233 373 1
233 377 1
233 378 1
233 380 1
233 383 1
233 384 1
233 388 1
233 392 1
234 236 1
234 237 1
234 243 1
234 245 1
234 259 1
234 260 1
234 263 1
234 264 1
234 269 1
234 270 1
234 272 1
234 273 1
234 276 1
234 282 1
234 283 1
234 287 1
234 290 1
234 291 1
234 292 1
234 295 1
234 296 1
234 302 1
234 303 1
234 308 1
234 310 1
234 315 1
234 318 1
234 320 1
234 321 1
234 322 1
234 323 1
234 328 1
234 331 1
234 334 1
234 337 1
234 343 1
234 345 1
234 346 1
234 349 1
234 356 1
234 358 1
234 363 1
234 368 1
234 376 1
234 380 1
234 388 1
234 389 1
234 393 1
234 395 1
235 238 1
235 239 1
235 240 1
235 242 1
235 243 1
235 244 1
235 245 1
235 246 1
235 247 1
235 256 1
235 258 1
235 259 1
235 261 1
235 263 1
235 264 1
235 266 1
235 272 1
235 275 1
235 276 1
235 278 1
235 279 1
235 285 1
235 286 1
235 288 1
235 299 1
235 300 1
235 301 1
235 303 1
235 304 1
235 307 1
235 310 1
235 315 1
235 316 1
235 317 1
235 318 1
235 326 1
235 341 1
235 342 1
235 345 1
235 346 1
235 348 1
235 349 1
235 350 1
235 352 1
235 353 1
235 354 1
235 358 1
235 359 1
235 364 1
235 365 1
235 366 1
235 367 1
235 368 1
235 369 1
235 372 1
235 381 1
235 384 1
235 388 1
235 391 1
235 400 1
236 237 1
236 238 1
236 239 1
236 249 1
236 251 1
236 255 1
236 259 1
236 261 1
236 263 1
236 264 1
236 267 1
236 270 1
236 271 1
236 273 1
236 281 1
236 284 1
236 286 1
236 297 1
236 300 1
236 304 1
236 305 1
236 308 1
236 311 1
236 312 1
236 314 1
236 315 1
236 317 1
236 323 1
236 330 1
236 336 1
236 337 1
236 339 1
236 340 1
236 342 1
236 343 1
236 344 1
236 345 1
236 346 1
236 349 1
236 354 1
236 357 1
236 358 1
236 363 1
236 365 1
236 381 1
236 382 1
236 389 1
236 390 1
236 391 1
236 394 1
236 395 1
236 399 1
236 400 1
237 241 1
237 242 1
237 244 1
237 245 1
237 253 1
237 254 1
237 257 1
237 258 1
237 263 1
237 267 1
237 269 1
237 272 1
237 277 1
237 282 1
237 283 1
237 285 1
237 286 1
237 295 1
237 298 1
237 299 1
237 306 1
237 310 1
237 313 1
237 320 1
237 322 1
237 327 1
237 328 1
237 333 1
237 335 1
237 342 1
237 344 1
237 352 1
237 355 1
237 364 1
237 365 1
237 377 1
237 378 1
237 382 1
237 387 1
237 389 1
238 239 1
238 241 1
238 242 1
238 243 1
238 246 1
238 248 1
238 252 1
238 254 1
238 256 1
238 258 1
238 260 1
238 261 1
238 271 1
238 274 1
238 275 1
238 280 1
238 294 1
238 297 1
238 298 1
238 299 1
238 302 1
238 308 1
238 310 1
238 311 1
238 317 1
238 324 1
238 326 1
238 327 1
238 328 1
238 330 1
238 332 1
238 334 1
238 336 1
238 338 1
238 339 1
238 340 1
238 343 1
238 344 1
238 345 1
238 348 1
238 353 1
238 356 1
238 358 1
238 359 1
238 361 1
238 363 1
238 369 1
238 375 1
238 377 1
238 384 1
238 385 1
238 386 1
238 394 1
238 398 1
238 400 1
239 240 1
239 249 1
239 255 1
239 256 1
239 258 1
239 260 1
239 262 1
239 263 1
239 269 1
239 270 1
239 272 1
239 273 1
239 276 1
239 284 1
239 285 1
239 303 1
239 305 1
239 306 1
239 314 1
239 316 1
239 318 1
239 323 1
239 327 1
239 330 1
239 332 1
239 335 1
239 338 1
239 351 1
239 359 1
239 363 1
239 364 1
239 365 1
239 370 1
239 371 1
239 372 1
239 373 1
239 376 1
239 377 1
239 382 1
239 388 1
239 390 1
239 391 1
239 392 1
239 394 1
239 398 1
239 399 1
239 400 1
240 242 1
240 243 1
240 245 1
240 246 1
240 251 1
240 256 1
240 257 1
240 258 1
240 259 1
240 261 1
240 262 1
240 268 1
240 271 1
240 272 1
240 273 1
240 276 1
240 281 1
240 283 1
240 291 1
240 293 1
240 294 1
240 305 1
240 309 1
240 312 1
240 317 1
240 319 1
240 327 1
240 328 1
240 329 1
240 335 1
240 342 1
240 343 1
240 348 1
240 352 1
240 353 1
240 361 1
240 367 1
240 371 1
240 372 1
240 375 1
240 381 1
240 384 1
240 391 1
240 392 1
240 394 1
240 396 1
240 397 1
241 244 1
241 246 1
241 247 1
241 252 1
241 254 1
241 255 1
241 256 1
241 259 1
241 265 1
241 267 1
241 268 1
241 274 1
241 275 1
241 276 1
241 277 1
241 281 1
241 284 1
241 286 1
241 287 1
241 290 1
241 292 1
241 303 1
241 304 1
241 307 1
241 312 1
241 315 1
241 318 1
241 326 1
241 327 1
241 330 1
241 331 1
241 344 1
241 348 1
241 353 1
241 354 1
241 358 1
241 364 1
241 371 1
241 372 1
241 375 1
241 376 1
241 381 1
241 382 1
241 384 1
241 390 1
241 391 1
241 392 1
241 395 1
241 399 1
241 400 1
242 244 1
242 245 1
242 246 1
242 247 1
242 248 1
242 255 1
242 257 1
242 259 1
242 263 1
242 268 1
242 269 1
242 270 1
242 272 1
242 273 1
242 274 1
242 276 1
242 277 1
242 282 1
242 285 1
242 287 1
242 288 1
242 290 1
242 291 1
242 293 1
242 295 1
242 296 1
242 297 1
242 299 1
242 306 1
242 307 1
242 308 1
242 317 1
242 319 1
242 323 1
242 331 1
242 332 1
242 335 1
242 337 1
242 338 1
242 340 1
242 345 1
242 348 1
242 352 1
242 353 1
242 368 1
242 369 1
242 370 1
242 371 1
242 379 1
242 380 1
242 388 1
242 389 1
242 390 1
242 395 1
243 257 1
243 261 1
243 262 1
243 264 1
243 267 1
243 274 1
243 275 1
243 277 1
243 279 1
243 284 1
243 294 1
243 296 1
243 300 1
243 302 1
243 304 1
243 311 1
243 315 1
243 320 1
243 322 1
243 325 1
243 331 1
243 338 1
243 339 1
243 342 1
243 344 1
243 347 1
243 356 1
243 361 1
243 362 1
243 364 1
243 368 1
243 379 1
243 380 1
243 384 1
243 385 1
243 390 1
243 396 1
243 398 1
243 399 1
244 246 1
244 248 1
244 259 1
244 269 1
244 270 1
244 272 1
244 274 1
244 276 1
244 277 1
244 281 1
244 282 1
244 287 1
244 289 1
244 290 1
244 297 1
244 301 1
244 310 1
244 313 1
244 315 1
244 316 1
244 325 1
244 329 1
244 330 1
244 332 1
244 334 1
244 337 1
244 339 1
244 347 1
244 351 1
244 354 1
244 359 1
244 362 1
244 365 1
244 371 1
244 373 1
244 377 1
244 378 1
244 381 1
244 388 1
244 396 1
244 398 1
245 249 1
245 255 1
245 265 1
245 269 1
245 271 1
245 273 1
245 274 1
245 275 1
245 277 1
245 278 1
245 280 1
245 284 1
245 286 1
245 289 1
245 291 1
245 293 1
245 297 1
245 299 1
245 300 1
245 301 1
245 304 1
245 307 1
245 310 1
245 316 1
245 317 1
245 323 1
245 325 1
245 328 1
245 330 1
245 334 1
245 336 1
245 338 1
245 341 1
245 343 1
245 346 1
245 350 1
245 352 1
245 354 1
245 356 1
245 357 1
245 359 1
245 363 1
245 366 1
245 367 1
245 378 1
245 380 1
245 382 1
245 383 1
245 384 1
245 387 1
245 389 1
245 391 1
245 393 1
246 255 1
246 256 1
246 257 1
246 260 1
246 264 1
246 265 1
246 266 1
246 279 1
246 286 1
246 290 1
246 291 1
246 294 1
246 296 1
246 297 1
246 300 1
246 302 1
246 304 1
246 306 1
246 309 1
246 312 1
246 316 1
246 319 1
246 322 1
246 324 1
246 325 1
246 327 1
246 329 1
246 336 1
246 338 1
246 339 1
246 343 1
246 349 1
246 359 1
246 361 1
246 365 1
246 367 1
246 370 1
246 373 1
246 381 1
246 388 1
246 389 1
246 390 1
246 394 1
246 396 1
246 400 1
247 251 1
247 252 1
247 253 1
247 254 1
247 258 1
247 259 1
247 262 1
247 269 1
247 273 1
247 275 1
247 278 1
247 280 1
247 286 1
247 291 1
247 298 1
247 301 1
247 302 1
247 303 1
247 304 1
247 306 1
247 307 1
247 318 1
247 319 1
247 320 1
247 324 1
247 325 1
247 326 1
247 329 1
247 332 1
247 333 1
247 336 1
247 340 1
247 345 1
247 352 1
247 354 1
247 355 1
247 366 1
247 367 1
247 368 1
247 372 1
247 374 1
247 380 1
247 382 1
247 383 1
247 392 1
247 394 1
247 395 1
247 396 1
247 397 1
248 249 1
248 255 1
248 260 1
248 264 1
248 265 1
248 266 1
248 267 1
248 269 1
248 275 1
248 277 1
248 281 1
248 283 1
248 286 1
248 290 1
248 291 1
248 300 1
248 301 1
248 302 1
248 305 1
248 307 1
248 313 1
248 314 1
248 315 1
248 317 1
248 333 1
248 335 1
248 337 1
248 338 1
248 339 1
248 342 1
248 345 1
248 346 1
248 348 1
248 351 1
248 353 1
248 355 1
248 359 1
248 378 1
248 383 1
248 385 1
248 394 1
248 400 1
249 250 1
249 251 1
249 256 1
249 257 1
249 263 1
249 268 1
249 270 1
249 273 1
249 278 1
249 279 1
249 285 1
249 287 1
249 291 1
249 294 1
249 296 1
249 302 1
249 306 1
249 308 1
249 309 1
249 313 1
249 320 1
249 326 1
249 330 1
249 331 1
249 333 1
249 334 1
249 335 1
249 336 1
249 337 1
249 339 1
249 343 1
249 347 1
249 354 1
249 362 1
249 364 1
249 365 1
249 367 1
249 369 1
249 373 1
249 379 1
249 384 1
249 385 1
249 389 1
249 392 1
249 395 1
249 396 1
249 397 1
250 252 1
250 254 1
250 255 1
250 256 1
250 266 1
250 268 1
250 270 1
250 273 1
250 280 1
250 283 1
250 289 1
250 293 1
250 295 1
250 298 1
250 299 1
250 300 1
250 302 1
250 307 1
250 308 1
250 311 1
250 318 1
250 320 1
250 322 1
250 324 1
250 326 1
250 327 1
250 328 1
250 334 1
250 336 1
250 340 1
250 341 1
250 344 1
250 345 1
250 346 1
250 348 1
250 349 1
250 350 1
250 351 1
250 352 1
250 353 1
250 354 1
250 359 1
250 385 1
250 386 1
250 394 1
250 396 1
250 397 1
250 398 1
251 252 1
251 258 1
251 259 1
251 274 1
251 275 1
251 280 1
251 283 1
251 287 1
251 290 1
251 293 1
251 296 1
251 309 1
251 312 1
251 313 1
251 317 1
251 320 1
251 324 1
251 326 1
251 327 1
251 330 1
251 334 1
251 335 1
251 336 1
251 338 1
251 340 1
251 343 1
251 344 1
251 349 1
251 350 1
251 359 1
251 363 1
251 376 1
251 378 1
251 381 1
251 382 1
251 383 1
251 394 1
251 395 1
251 396 1
251 400 1
252 256 1
252 258 1
252 261 1
252 263 1
252 265 1
252 266 1
252 269 1
252 285 1
252 287 1
252 292 1
252 298 1
252 299 1
252 309 1
252 313 1
252 316 1
252 320 1
252 321 1
252 322 1
252 323 1
252 327 1
252 328 1
252 335 1
252 337 1
252 338 1
252 340 1
252 345 1
252 355 1
252 356 1
252 357 1
252 359 1
252 362 1
252 363 1
252 364 1
252 366 1
252 367 1
252 380 1
252 381 1
252 387 1
252 389 1
252 392 1
252 395 1
252 398 1
252 399 1
252 400 1
253 255 1
253 256 1
253 262 1
253 265 1
253 267 1
253 268 1
253 270 1
253 271 1
253 272 1
253 277 1
253 278 1
253 281 1
253 284 1
253 287 1
253 288 1
253 293 1
253 300 1
253 305 1
253 306 1
253 307 1
253 308 1
253 314 1
253 320 1
253 323 1
253 327 1
253 329 1
253 332 1
253 333 1
253 334 1
253 342 1
253 343 1
253 344 1
253 345 1
253 350 1
253 351 1
253 352 1
253 354 1
253 355 1
253 358 1
253 359 1
253 363 1
253 365 1
253 367 1
253 371 1
253 374 1
253 375 1
253 381 1
253 385 1
253 387 1
253 393 1
254 258 1
254 259 1
254 262 1
254 268 1
254 273 1
254 278 1
254 280 1
254 282 1
254 286 1
254 287 1
254 294 1
254 308 1
254 311 1
254 312 1
254 317 1
254 321 1
254 327 1
254 329 1
254 330 1
254 332 1
254 334 1
254 340 1
254 344 1
254 346 1
254 351 1
254 352 1
254 354 1
254 356 1
254 357 1
254 362 1
254 365 1
254 369 1
254 370 1
254 371 1
254 388 1
254 389 1
254 392 1
254 394 1
254 395 1
254 396 1
255 264 1
255 270 1
255 271 1
255 272 1
255 273 1
255 274 1
255 275 1
255 284 1
255 286 1
255 287 1
255 291 1
255 292 1
255 295 1
255 296 1
255 300 1
255 301 1
255 304 1
255 305 1
255 309 1
255 310 1
255 314 1
255 320 1
255 323 1
255 329 1
255 330 1
255 332 1
255 338 1
255 340 1
255 341 1
255 350 1
255 352 1
255 353 1
255 358 1
255 364 1
255 366 1
255 367 1
255 369 1
255 370 1
255 374 1
255 380 1
255 389 1
255 393 1
255 394 1
255 397 1
255 398 1
256 257 1
256 258 1
256 262 1
256 264 1
256 266 1
256 267 1
256 274 1
256 275 1
256 280 1
256 284 1
256 291 1
256 298 1
256 303 1
256 309 1
256 310 1
256 317 1
256 325 1
256 332 1
256 333 1
256 337 1
256 339 1
256 340 1
256 347 1
256 353 1
256 356 1
256 359 1
256 361 1
256 363 1
256 364 1
256 366 1
256 370 1
256 373 1
256 379 1
256 380 1
256 381 1
256 386 1
256 396 1
256 397 1
257 262 1
257 272 1
257 274 1
257 280 1
257 281 1
257 282 1
257 284 1
257 285 1
257 289 1
257 290 1
257 291 1
257 292 1
257 293 1
257 294 1
257 307 1
257 311 1
257 316 1
257 330 1
257 335 1
257 336 1
257 337 1
257 338 1
257 339 1
257 342 1
257 343 1
257 344 1
257 345 1
257 349 1
257 350 1
257 354 1
257 363 1
257 364 1
257 365 1
257 366 1
257 367 1
257 369 1
257 371 1
257 374 1
257 375 1
257 379 1
257 380 1
257 389 1
257 390 1
257 394 1
257 396 1
257 397 1
257 398 1
258 271 1
258 286 1
258 290 1
258 291 1
258 298 1
258 299 1
258 302 1
258 307 1
258 313 1
258 315 1
258 319 1
258 320 1
258 326 1
258 328 1
258 332 1
258 334 1
258 338 1
258 339 1
258 345 1
258 353 1
258 355 1
258 357 1
258 362 1
258 365 1
258 367 1
258 368 1
258 370 1
258 374 1
258 376 1
258 387 1
258 391 1
258 395 1
258 398 1
259 260 1
259 261 1
259 262 1
259 263 1
259 267 1
259 271 1
259 272 1
259 276 1
259 277 1
259 281 1
259 282 1
259 283 1
259 285 1
259 288 1
259 290 1
259 293 1
259 295 1
259 297 1
259 298 1
259 304 1
259 309 1
259 310 1
259 312 1
259 313 1
259 315 1
259 317 1
259 322 1
259 328 1
259 330 1
259 337 1
259 338 1
259 339 1
259 340 1
259 345 1
259 348 1
259 352 1
259 355 1
259 361 1
259 364 1
259 366 1
259 375 1
259 377 1
259 378 1
259 385 1
259 387 1
259 388 1
259 390 1
259 394 1
259 398 1
259 399 1
260 261 1
260 265 1
260 268 1
260 274 1
260 275 1
260 280 1
260 287 1
260 288 1
260 290 1
260 294 1
260 295 1
260 296 1
260 298 1
260 302 1
260 303 1
260 306 1
260 308 1
260 312 1
260 316 1
260 319 1
260 323 1
260 325 1
260 330 1
260 331 1
260 332 1
260 333 1
260 334 1
260 340 1
260 341 1
260 342 1
260 343 1
260 354 1
260 355 1
260 359 1
260 361 1
260 367 1
260 368 1
260 369 1
260 371 1
260 373 1
260 380 1
260 381 1
260 387 1
260 391 1
260 393 1
260 394 1
260 397 1
260 400 1
261 262 1
261 263 1
261 265 1
261 270 1
261 276 1
261 278 1
261 283 1
261 286 1
261 287 1
261 295 1
261 297 1
261 300 1
261 303 1
261 308 1
261 314 1
261 317 1
261 321 1
261 322 1
261 323 1
261 324 1
261 328 1
261 329 1
261 332 1
261 333 1
261 339 1
261 342 1
261 343 1
261 345 1
261 351 1
261 354 1
261 362 1
261 368 1
261 369 1
261 373 1
261 376 1
261 386 1
261 389 1
261 394 1
261 398 1
262 267 1
262 269 1
262 271 1
262 273 1
262 274 1
262 280 1
262 281 1
262 286 1
262 288 1
262 290 1
262 291 1
262 294 1
262 295 1
262 298 1
262 299 1
262 304 1
262 306 1
262 308 1
262 310 1
262 311 1
262 313 1
262 315 1
262 317 1
262 319 1
262 320 1
262 322 1
262 325 1
262 328 1
262 331 1
262 335 1
262 336 1
262 337 1
262 344 1
262 352 1
262 353 1
262 357 1
262 360 1
262 361 1
262 363 1
262 365 1
262 366 1
262 367 1
262 368 1
262 373 1
262 377 1
262 382 1
262 389 1
262 391 1
262 392 1
262 394 1
262 395 1
262 396 1
262 397 1
262 398 1
262 399 1
263 265 1
263 267 1
263 269 1
263 273 1
263 275 1
263 277 1
263 284 1
263 291 1
263 292 1
263 293 1
263 298 1
263 299 1
263 302 1
263 303 1
263 304 1
263 306 1
263 313 1
263 314 1
263 316 1
263 322 1
263 325 1
263 327 1
263 334 1
263 336 1
263 337 1
263 340 1
263 344 1
263 346 1
263 347 1
263 350 1
263 351 1
263 352 1
263 353 1
263 354 1
263 356 1
263 361 1
263 367 1
263 370 1
263 376 1
263 380 1
263 383 1
263 384 1
263 387 1
263 393 1
263 400 1
264 267 1
264 274 1
264 278 1
264 283 1
264 292 1
264 293 1
264 294 1
264 296 1
264 301 1
264 302 1
264 303 1
264 305 1
264 308 1
264 318 1
264 319 1
264 320 1
264 325 1
264 327 1
264 329 1
264 332 1
264 335 1
264 336 1
264 337 1
264 338 1
264 339 1
264 344 1
264 346 1
264 362 1
264 373 1
264 374 1
264 379 1
264 381 1
264 384 1
264 388 1
264 389 1
264 395 1
264 396 1
264 397 1
264 400 1
265 270 1
265 274 1
265 276 1
265 281 1
265 282 1
265 284 1
265 285 1
265 288 1
265 291 1
265 293 1
265 295 1
265 298 1
265 300 1
265 301 1
265 302 1
265 310 1
265 313 1
265 318 1
265 321 1
265 323 1
265 326 1
265 328 1
265 329 1
265 336 1
265 338 1
265 341 1
265 343 1
265 345 1
265 350 1
265 351 1
265 354 1
265 355 1
265 358 1
265 362 1
265 364 1
265 367 1
265 368 1
265 370 1
265 372 1
265 377 1
265 381 1
265 388 1
265 392 1
265 395 1
266 271 1
266 277 1
266 279 1
266 281 1
266 284 1
266 285 1
266 286 1
266 288 1
266 289 1
266 293 1
266 299 1
266 300 1
266 301 1
266 302 1
266 307 1
266 309 1
266 314 1
266 317 1
266 318 1
266 320 1
266 332 1
266 333 1
266 334 1
266 343 1
266 356 1
266 357 1
266 360 1
266 361 1
266 362 1
266 363 1
266 367 1
266 368 1
266 372 1
266 373 1
266 378 1
266 379 1
266 381 1
266 383 1
266 389 1
266 400 1
267 270 1
267 274 1
267 280 1
267 284 1
267 285 1
267 287 1
267 289 1
267 293 1
267 295 1
267 296 1
267 297 1
267 298 1
267 304 1
267 307 1
267 309 1
267 310 1
267 317 1
267 318 1
267 319 1
267 323 1
267 327 1
267 331 1
267 334 1
267 335 1
267 337 1
267 338 1
267 341 1
267 347 1
267 348 1
267 361 1
267 362 1
267 363 1
267 364 1
267 365 1
267 370 1
267 375 1
267 387 1
267 389 1
267 390 1
267 393 1
267 394 1
268 273 1
268 277 1
268 278 1
268 281 1
268 291 1
268 292 1
268 296 1
268 300 1
268 302 1
268 304 1
268 306 1
268 315 1
268 317 1
268 318 1
268 319 1
268 320 1
268 323 1
268 325 1
268 329 1
268 335 1
268 337 1
268 341 1
268 342 1
268 348 1
268 351 1
268 354 1
268 358 1
268 364 1
268 370 1
268 376 1
268 379 1
268 380 1
268 381 1
268 382 1
268 384 1
268 386 1
268 387 1
268 388 1
268 391 1
268 392 1
268 395 1
268 396 1
268 399 1
268 400 1
269 275 1
269 280 1
269 281 1
269 284 1
269 289 1
269 290 1
269 297 1
269 300 1
269 303 1
269 306 1
269 310 1
269 315 1
269 316 1
269 317 1
269 324 1
269 325 1
269 329 1
269 333 1
269 336 1
269 338 1
269 339 1
269 341 1
269 347 1
269 350 1
269 352 1
269 357 1
269 359 1
269 361 1
269 363 1
269 364 1
269 368 1
269 374 1
269 378 1
269 379 1
269 380 1
269 381 1
269 382 1
269 383 1
269 388 1
269 389 1
269 390 1
269 392 1
269 396 1
270 271 1
270 275 1
270 277 1
270 284 1
270 293 1
270 295 1
270 300 1
270 301 1
270 303 1
270 305 1
270 306 1
270 307 1
270 309 1
270 312 1
270 315 1
270 316 1
270 318 1
270 320 1
270 321 1
270 329 1
270 334 1
270 335 1
270 336 1
270 337 1
270 338 1
270 340 1
270 343 1
270 345 1
270 347 1
270 353 1
270 354 1
270 356 1
270 360 1
270 365 1
270 368 1
270 373 1
270 375 1
270 377 1
270 380 1
270 381 1
270 395 1
270 397 1
270 398 1
271 273 1
271 274 1
271 279 1
271 282 1
271 285 1
271 291 1
271 292 1
271 298 1
271 306 1
271 310 1
271 318 1
271 328 1
271 331 1
271 338 1
271 342 1
271 346 1
271 348 1
271 349 1
271 354 1
271 359 1
271 360 1
271 365 1
271 367 1
271 369 1
271 370 1
271 373 1
271 382 1
271 384 1
271 388 1
271 390 1
271 391 1
271 392 1
271 395 1
272 275 1
272 279 1
272 282 1
272 284 1
272 285 1
272 286 1
272 287 1
272 290 1
272 298 1
272 299 1
272 309 1
272 314 1
272 317 1
272 321 1
272 325 1
272 327 1
272 330 1
272 338 1
272 342 1
272 343 1
272 345 1
272 348 1
272 350 1
272 366 1
272 370 1
272 372 1
272 373 1
272 376 1
272 379 1
272 380 1
272 384 1
272 389 1
272 392 1
272 400 1
273 275 1
273 278 1
273 279 1
273 292 1
273 295 1
273 296 1
273 297 1
273 301 1
273 308 1
273 312 1
273 315 1
273 316 1
273 317 1
273 319 1
273 320 1
273 322 1
273 329 1
273 343 1
273 347 1
273 350 1
273 352 1
273 353 1
273 359 1
273 364 1
273 366 1
273 368 1
273 371 1
273 372 1
273 374 1
273 381 1
273 390 1
273 397 1
273 398 1
274 275 1
274 281 1
274 285 1
274 287 1
274 289 1
274 292 1
274 293 1
274 295 1
274 298 1
274 300 1
274 308 1
274 309 1
274 315 1
274 317 1
274 318 1
274 322 1
274 324 1
274 328 1
274 333 1
274 337 1
274 345 1
274 346 1
274 347 1
274 352 1
274 354 1
274 361 1
274 362 1
274 363 1
274 364 1
274 365 1
274 366 1
274 373 1
274 376 1
274 378 1
274 380 1
274 387 1
274 393 1
274 396 1
275 280 1
275 282 1
275 286 1
275 291 1
275 294 1
275 295 1
275 315 1
275 319 1
275 321 1
275 323 1
275 326 1
275 328 1
275 332 1
275 334 1
275 341 1
275 344 1
275 346 1
275 350 1
275 351 1
275 354 1
275 357 1
275 358 1
275 362 1
275 365 1
275 369 1
275 371 1
275 377 1
275 383 1
275 387 1
275 389 1
276 277 1
276 279 1
276 290 1
276 291 1
276 292 1
276 293 1
276 295 1
276 296 1
276 299 1
276 304 1
276 309 1
276 310 1
276 311 1
276 315 1
276 318 1
276 320 1
276 321 1
276 322 1
276 324 1
276 332 1
276 334 1
276 337 1
276 338 1
276 341 1
276 343 1
276 344 1
276 346 1
276 348 1
276 351 1
276 357 1
276 364 1
276 365 1
276 366 1
276 367 1
276 368 1
276 379 1
276 380 1
276 385 1
276 388 1
276 395 1
276 397 1
276 398 1
277 279 1
277 280 1
277 283 1
277 291 1
277 296 1
277 298 1
277 304 1
277 307 1
277 310 1
277 319 1
277 320 1
277 322 1
277 325 1
277 326 1
277 332 1
277 336 1
277 337 1
277 345 1
277 347 1
277 348 1
277 350 1
277 351 1
277 352 1
277 357 1
277 359 1
277 362 1
277 364 1
277 366 1
277 370 1
277 371 1
277 372 1
277 380 1
277 382 1
277 386 1
277 388 1
277 396 1
277 398 1
277 400 1
278 281 1
278 282 1
278 284 1
278 286 1
278 292 1
278 293 1
278 295 1
278 301 1
278 304 1
278 307 1
278 308 1
278 311 1
278 322 1
278 331 1
278 334 1
278 338 1
278 342 1
278 343 1
278 346 1
278 347 1
278 349 1
278 351 1
278 359 1
278 374 1
278 375 1
278 379 1
278 386 1
278 388 1
278 390 1
278 391 1
278 392 1
278 396 1
278 400 1
279 280 1
279 287 1
279 291 1
279 296 1
279 298 1
279 302 1
279 303 1
279 304 1
279 308 1
279 311 1
279 314 1
279 315 1
279 318 1
279 322 1
279 331 1
279 332 1
279 335 1
279 336 1
279 339 1
279 343 1
279 346 1
279 347 1
279 349 1
279 350 1
279 353 1
279 355 1
279 356 1
279 357 1
279 361 1
279 365 1
279 367 1
279 375 1
279 379 1
279 380 1
279 385 1
279 386 1
279 388 1
279 389 1
279 390 1
279 391 1
279 395 1
279 396 1
279 399 1
280 287 1
280 289 1
280 293 1
280 295 1
280 309 1
280 311 1
280 316 1
280 322 1
280 326 1
280 333 1
280 335 1
280 339 1
280 342 1
280 344 1
280 347 1
280 348 1
280 355 1
280 358 1
280 359 1
280 360 1
280 368 1
280 372 1
280 373 1
280 374 1
280 380 1
280 381 1
280 384 1
280 394 1
280 396 1
280 397 1
280 398 1
281 283 1
281 285 1
281 289 1
281 292 1
281 293 1
281 294 1
281 296 1
281 304 1
281 305 1
281 306 1
281 309 1
281 312 1
281 317 1
281 321 1
281 324 1
281 327 1
281 329 1
281 335 1
281 337 1
281 347 1
281 351 1
281 355 1
281 356 1
281 358 1
281 360 1
281 361 1
281 366 1
281 367 1
281 371 1
281 377 1
281 378 1
281 381 1
281 385 1
281 391 1
281 392 1
281 393 1
281 397 1
282 292 1
282 296 1
282 297 1
282 303 1
282 311 1
282 312 1
282 315 1
282 316 1
282 326 1
282 327 1
282 330 1
282 331 1
282 332 1
282 340 1
282 341 1
282 343 1
282 346 1
282 348 1
282 350 1
282 352 1
282 353 1
282 355 1
282 358 1
282 361 1
282 364 1
282 365 1
282 369 1
282 373 1
282 374 1
282 375 1
282 378 1
282 380 1
282 381 1
282 391 1
282 392 1
282 393 1
282 395 1
282 398 1
283 286 1
283 290 1
283 294 1
283 298 1
283 299 1
283 300 1
283 303 1
283 304 1
283 311 1
283 317 1
283 318 1
283 319 1
283 322 1
283 325 1
283 331 1
283 333 1
283 339 1
283 342 1
283 343 1
283 345 1
283 348 1
283 352 1
283 355 1
283 356 1
283 357 1
283 360 1
283 362 1
283 372 1
283 373 1
283 376 1
283 378 1
283 397 1
283 398 1
284 287 1
284 288 1
284 290 1
284 291 1
284 296 1
284 298 1
284 300 1
284 301 1
284 307 1
284 309 1
284 311 1
284 312 1
284 315 1
284 326 1
284 327 1
284 328 1
284 329 1
284 331 1
284 333 1
284 336 1
284 341 1
284 342 1
284 348 1
284 349 1
284 350 1
284 353 1
284 369 1
284 371 1
284 372 1
284 375 1
284 385 1
284 390 1
284 396 1
284 398 1
285 287 1
285 290 1
285 292 1
285 294 1
285 295 1
285 301 1
285 302 1
285 303 1
285 306 1
285 307 1
285 312 1
285 315 1
285 329 1
285 331 1
285 332 1
285 333 1
285 338 1
285 339 1
285 341 1
285 342 1
285 345 1
285 349 1
285 350 1
285 351 1
285 355 1
285 356 1
285 357 1
285 374 1
285 376 1
285 382 1
285 384 1
285 388 1
285 392 1
285 394 1
285 398 1
285 399 1
286 299 1
286 302 1
286 305 1
286 306 1
286 309 1
286 311 1
286 313 1
286 319 1
286 326 1
286 327 1
286 330 1
286 332 1
286 333 1
286 334 1
286 335 1
286 337 1
286 338 1
286 339 1
286 340 1
286 342 1
286 343 1
286 345 1
286 347 1
286 353 1
286 354 1
286 358 1
286 359 1
286 360 1
286 367 1
286 371 1
286 374 1
286 375 1
286 377 1
286 380 1
286 384 1
286 385 1
286 392 1
286 394 1
286 396 1
286 398 1
286 399 1
286 400 1
287 289 1
287 294 1
287 299 1
287 301 1
287 302 1
287 306 1
287 307 1
287 310 1
287 312 1
287 313 1
287 314 1
287 316 1
287 322 1
287 323 1
287 325 1
287 335 1
287 337 1
287 339 1
287 340 1
287 342 1
287 343 1
287 356 1
287 361 1
287 362 1
287 364 1
287 365 1
287 373 1
287 375 1
287 379 1
287 380 1
287 390 1
287 392 1
287 394 1
287 395 1
287 400 1
288 296 1
288 300 1
288 302 1
288 304 1
288 306 1
288 309 1
288 322 1
288 330 1
288 332 1
288 335 1
288 338 1
288 339 1
288 345 1
288 349 1
288 351 1
288 358 1
288 359 1
288 360 1
288 363 1
288 365 1
288 371 1
288 375 1
288 378 1
288 379 1
288 386 1
288 387 1
288 388 1
288 389 1
288 390 1
288 391 1
288 393 1
288 396 1
289 293 1
289 295 1
289 297 1
289 298 1
289 305 1
289 312 1
289 314 1
289 317 1
289 327 1
289 330 1
289 331 1
289 338 1
289 339 1
289 345 1
289 346 1
289 348 1
289 350 1
289 352 1
289 354 1
289 356 1
289 360 1
289 361 1
289 365 1
289 367 1
289 371 1
289 373 1
289 376 1
289 377 1
289 381 1
289 382 1
289 384 1
289 385 1
289 390 1
289 397 1
289 398 1
290 292 1
290 295 1
290 296 1
290 298 1
290 300 1
290 302 1
290 305 1
290 309 1
290 314 1
290 317 1
290 320 1
290 330 1
290 333 1
290 334 1
290 336 1
290 338 1
290 342 1
290 350 1
290 352 1
290 353 1
290 354 1
290 359 1
290 360 1
290 364 1
290 366 1
290 369 1
290 370 1
290 372 1
290 374 1
290 377 1
290 388 1
290 389 1
290 392 1
290 394 1
290 395 1
291 298 1
291 303 1
291 304 1
291 309 1
291 313 1
291 315 1
291 316 1
291 317 1
291 321 1
291 326 1
291 328 1
291 329 1
291 336 1
291 340 1
291 354 1
291 357 1
291 361 1
291 363 1
291 366 1
291 367 1
291 368 1
291 370 1
291 372 1
291 374 1
291 376 1
291 377 1
291 378 1
291 382 1
291 383 1
291 390 1
291 394 1
291 396 1
291 400 1
292 295 1
292 300 1
292 310 1
292 315 1
292 316 1
292 320 1
292 321 1
292 327 1
292 332 1
292 334 1
292 335 1
292 340 1
292 344 1
292 355 1
292 356 1
292 362 1
292 363 1
292 364 1
292 365 1
292 366 1
292 368 1
292 371 1
292 373 1
292 374 1
292 375 1
292 379 1
292 380 1
292 381 1
292 390 1
292 393 1
292 394 1
292 400 1
293 296 1
293 297 1
293 299 1
293 311 1
293 321 1
293 322 1
293 325 1
293 326 1
293 328 1
293 331 1
293 333 1
293 335 1
293 336 1
293 344 1
293 346 1
293 347 1
293 352 1
293 370 1
293 372 1
293 374 1
293 379 1
293 381 1
293 385 1
293 386 1
293 389 1
293 391 1
293 396 1
293 398 1
294 298 1
294 306 1
294 307 1
294 310 1
294 316 1
294 317 1
294 318 1
294 319 1
294 324 1
294 326 1
294 331 1
294 333 1
294 334 1
294 335 1
294 337 1
294 339 1
294 340 1
294 345 1
294 348 1
294 355 1
294 359 1
294 363 1
294 370 1
294 375 1
294 378 1
294 379 1
294 385 1
294 387 1
294 392 1
294 396 1
294 397 1
295 300 1
295 306 1
295 312 1
295 316 1
295 320 1
295 322 1
295 323 1
295 325 1
295 326 1
295 327 1
295 337 1
295 338 1
295 344 1
295 347 1
295 349 1
295 350 1
295 351 1
295 354 1
295 358 1
295 360 1
295 361 1
295 362 1
295 365 1
295 366 1
295 369 1
295 371 1
295 381 1
295 383 1
295 385 1
295 386 1
295 389 1
295 390 1
295 392 1
295 398 1
295 399 1
296 298 1
296 300 1
296 301 1
296 303 1
296 306 1
296 307 1
296 310 1
296 312 1
296 313 1
296 317 1
296 327 1
296 328 1
296 332 1
296 333 1
296 344 1
296 348 1
296 350 1
296 352 1
296 356 1
296 357 1
296 360 1
296 366 1
296 369 1
296 372 1
296 374 1
296 375 1
296 380 1
296 383 1
296 385 1
296 389 1
296 390 1
296 393 1
296 394 1
296 397 1
296 399 1
297 304 1
297 306 1
297 309 1
297 314 1
297 316 1
297 321 1
297 328 1
297 329 1
297 333 1
297 334 1
297 348 1
297 350 1
297 357 1
297 358 1
297 368 1
297 373 1
297 375 1
297 376 1
297 379 1
297 382 1
297 384 1
297 388 1
297 389 1
297 395 1
297 396 1
297 399 1
298 308 1
298 309 1
298 310 1
298 319 1
298 323 1
298 328 1
298 331 1
298 332 1
298 337 1
298 344 1
298 349 1
298 355 1
298 362 1
298 364 1
298 366 1
298 368 1
298 373 1
298 374 1
298 384 1
298 385 1
298 387 1
298 389 1
298 390 1
298 391 1
298 393 1
299 300 1
299 303 1
299 306 1
299 307 1
299 308 1
299 313 1
299 314 1
299 317 1
299 318 1
299 319 1
299 320 1
299 321 1
299 323 1
299 330 1
299 331 1
299 333 1
299 335 1
299 338 1
299 339 1
299 340 1
299 341 1
299 347 1
299 349 1
299 350 1
299 354 1
299 356 1
299 357 1
299 361 1
299 362 1
299 364 1
299 375 1
299 383 1
299 394 1
299 396 1
300 301 1
300 304 1
300 305 1
300 309 1
300 310 1
300 318 1
300 320 1
300 326 1
300 331 1
300 333 1
300 336 1
300 350 1
300 353 1
300 356 1
300 366 1
300 371 1
300 380 1
300 382 1
300 383 1
300 388 1
300 390 1
300 393 1
300 395 1
300 399 1
300 400 1
301 304 1
301 305 1
301 310 1
301 311 1
301 318 1
301 320 1
301 324 1
301 327 1
301 329 1
301 332 1
301 333 1
301 338 1
301 340 1
301 341 1
301 353 1
301 355 1
301 357 1
301 358 1
301 359 1
301 364 1
301 369 1
301 371 1
301 375 1
301 379 1
301 381 1
301 382 1
301 388 1
301 389 1
301 394 1
301 395 1
301 396 1
301 397 1
301 399 1
301 400 1
302 304 1
302 309 1
302 312 1
302 314 1
302 319 1
302 324 1
302 327 1
302 329 1
302 332 1
302 337 1
302 339 1
302 340 1
302 342 1
302 344 1
302 345 1
302 349 1
302 354 1
302 356 1
302 357 1
302 358 1
302 360 1
302 368 1
302 369 1
302 371 1
302 376 1
302 387 1
302 391 1
302 396 1
302 399 1
303 304 1
303 307 1
303 308 1
303 314 1
303 323 1
303 327 1
303 329 1
303 334 1
303 336 1
303 338 1
303 339 1
303 340 1
303 343 1
303 345 1
303 351 1
303 356 1
303 360 1
303 362 1
303 365 1
303 372 1
303 375 1
303 381 1
303 382 1
303 393 1
303 395 1
303 396 1
303 397 1
303 399 1
303 400 1
304 306 1
304 307 1
304 309 1
304 313 1
304 318 1
304 319 1
304 321 1
304 327 1
304 329 1
304 332 1
304 333 1
304 334 1
304 337 1
304 340 1
304 342 1
304 343 1
304 344 1
304 349 1
304 352 1
304 356 1
304 358 1
304 365 1
304 366 1
304 368 1
304 378 1
304 384 1
304 390 1
304 393 1
304 394 1
304 395 1
304 396 1
304 397 1
304 398 1
305 308 1
305 309 1
305 310 1
305 314 1
305 316 1
305 318 1
305 323 1
305 327 1
305 330 1
305 331 1
305 333 1
305 334 1
305 338 1
305 339 1
305 342 1
305 344 1
305 345 1
305 347 1
305 350 1
305 356 1
305 359 1
305 360 1
305 363 1
305 368 1
305 371 1
305 377 1
305 378 1
305 380 1
305 382 1
305 384 1
305 386 1
305 397 1
306 309 1
306 310 1
306 311 1
306 312 1
306 315 1
306 316 1
306 319 1
306 322 1
306 324 1
306 326 1
306 328 1
306 329 1
306 336 1
306 337 1
306 339 1
306 342 1
306 348 1
306 352 1
306 355 1
306 361 1
306 362 1
306 373 1
306 378 1
306 381 1
306 382 1
306 383 1
306 385 1
306 386 1
306 387 1
306 388 1
306 391 1
307 315 1
307 316 1
307 318 1
307 319 1
307 321 1
307 325 1
307 330 1
307 334 1
307 338 1
307 343 1
307 345 1
307 351 1
307 355 1
307 362 1
307 363 1
307 366 1
307 367 1
307 368 1
307 370 1
307 376 1
307 377 1
307 381 1
307 393 1
307 395 1
308 314 1
308 318 1
308 320 1
308 322 1
308 325 1
308 327 1
308 331 1
308 333 1
308 334 1
308 338 1
308 340 1
308 344 1
308 346 1
308 349 1
308 352 1
308 358 1
308 359 1
308 362 1
308 366 1
308 368 1
308 373 1
308 374 1
308 377 1
308 379 1
308 386 1
308 389 1
308 390 1
308 397 1
308 399 1
309 310 1
309 312 1
309 313 1
309 319 1
309 321 1
309 322 1
309 328 1
309 331 1
309 333 1
309 337 1
309 339 1
309 345 1
309 352 1
309 354 1
309 361 1
309 364 1
309 366 1
309 367 1
309 370 1
309 374 1
309 381 1
309 386 1
309 387 1
309 391 1
309 393 1
309 400 1
310 311 1
310 313 1
310 319 1
310 322 1
310 323 1
310 324 1
310 327 1
310 329 1
310 333 1
310 340 1
310 343 1
310 346 1
310 352 1
310 353 1
310 354 1
310 355 1
310 360 1
310 368 1
310 369 1
310 370 1
310 383 1
310 396 1
310 400 1
311 314 1
311 323 1
311 324 1
311 328 1
311 329 1
311 337 1
311 341 1
311 347 1
311 349 1
311 351 1
311 360 1
311 361 1
311 365 1
311 373 1
311 384 1
311 385 1
311 386 1
311 388 1
311 399 1
312 322 1
312 325 1
312 329 1
312 335 1
312 338 1
312 342 1
312 349 1
312 352 1
312 358 1
312 359 1
312 364 1
312 366 1
312 367 1
312 368 1
312 369 1
312 372 1
312 373 1
312 380 1
312 382 1
312 383 1
312 387 1
312 388 1
312 390 1
312 396 1
313 318 1
313 323 1
313 327 1
313 328 1
313 329 1
313 331 1
313 332 1
313 337 1
313 339 1
313 342 1
313 343 1
313 344 1
313 347 1
313 356 1
313 359 1
313 364 1
313 366 1
313 368 1
313 369 1
313 377 1
313 378 1
313 382 1
313 384 1
313 385 1
313 386 1
313 387 1
313 390 1
313 391 1
313 397 1
313 398 1
313 400 1
314 319 1
314 321 1
314 325 1
314 330 1
314 331 1
314 343 1
314 345 1
314 350 1
314 354 1
314 358 1
314 363 1
314 364 1
314 367 1
314 370 1
314 372 1
314 376 1
314 380 1
314 386 1
314 388 1
314 394 1
314 395 1
314 396 1
314 397 1
315 319 1
315 325 1
315 331 1
315 335 1
315 336 1
315 337 1
315 338 1
315 342 1
315 346 1
315 347 1
315 348 1
315 349 1
315 351 1
315 358 1
315 360 1
315 361 1
315 363 1
315 367 1
315 368 1
315 370 1
315 373 1
315 376 1
315 379 1
315 385 1
315 389 1
315 391 1
315 392 1
315 394 1
315 395 1
315 398 1
315 400 1
316 317 1
316 319 1
316 329 1
316 331 1
316 333 1
316 335 1
316 340 1
316 344 1
316 355 1
316 363 1
316 374 1
316 382 1
316 383 1
316 386 1
316 389 1
316 390 1
316 395 1
316 397 1
316 398 1
317 319 1
317 320 1
317 322 1
317 324 1
317 328 1
317 329 1
317 336 1
317 349 1
317 350 1
317 354 1
317 356 1
317 359 1
317 361 1
317 365 1
317 368 1
317 372 1
317 373 1
317 374 1
317 379 1
317 384 1
317 386 1
317 387 1
317 395 1
317 396 1
317 397 1
317 398 1
318 322 1
318 323 1
318 326 1
318 328 1
318 329 1
318 330 1
318 333 1
318 336 1
318 341 1
318 344 1
318 346 1
318 348 1
318 351 1
318 355 1
318 363 1
318 365 1
318 367 1
318 371 1
318 373 1
318 374 1
318 377 1
318 378 1
318 379 1
318 382 1
318 384 1
318 389 1
318 393 1
319 320 1
319 325 1
319 328 1
319 335 1
319 337 1
319 338 1
319 340 1
319 342 1
319 348 1
319 349 1
319 372 1
319 373 1
319 374 1
319 375 1
319 379 1
319 380 1
319 383 1
319 387 1
319 389 1
319 390 1
319 392 1
319 394 1
319 396 1
320 321 1
320 327 1
320 329 1
320 330 1
320 332 1
320 334 1
320 339 1
320 341 1
320 342 1
320 347 1
320 348 1
320 349 1
320 350 1
320 356 1
320 357 1
320 358 1
320 361 1
320 366 1
320 369 1
320 371 1
320 374 1
320 379 1
320 380 1
320 384 1
320 385 1
320 388 1
320 393 1
320 394 1
320 398 1
320 399 1
321 325 1
321 328 1
321 334 1
321 338 1
321 343 1
321 347 1
321 352 1
321 355 1
321 356 1
321 364 1
321 365 1
321 367 1
321 371 1
321 374 1
321 375 1
321 380 1
321 385 1
321 388 1
321 389 1
321 395 1
322 327 1
322 331 1
322 336 1
322 342 1
322 343 1
322 348 1
322 350 1
322 362 1
322 363 1
322 364 1
322 370 1
322 371 1
322 373 1
322 374 1
322 376 1
322 378 1
322 381 1
322 383 1
322 384 1
322 385 1
322 388 1
322 395 1
323 325 1
323 327 1
323 328 1
323 330 1
323 334 1
323 340 1
323 341 1
323 347 1
323 351 1
323 355 1
323 357 1
323 358 1
323 364 1
323 368 1
323 369 1
323 370 1
323 373 1
323 375 1
323 377 1
323 380 1
323 382 1
323 387 1
323 389 1
323 390 1
323 391 1
323 398 1
324 327 1
324 330 1
324 331 1
324 335 1
324 337 1
324 339 1
324 343 1
324 346 1
324 347 1
324 349 1
324 351 1
324 354 1
324 355 1
324 359 1
324 362 1
324 363 1
324 364 1
324 365 1
324 368 1
324 369 1
324 370 1
324 375 1
324 376 1
324 377 1
324 378 1
324 380 1
324 386 1
324 387 1
324 390 1
324 393 1
324 394 1
324 395 1
324 398 1
325 326 1
325 330 1
325 333 1
325 334 1
325 338 1
325 341 1
325 347 1
325 350 1
325 352 1
325 354 1
325 357 1
325 358 1
325 361 1
325 367 1
325 372 1
325 374 1
325 379 1
325 385 1
325 386 1
325 388 1
325 389 1
325 390 1
325 393 1
325 396 1
325 397 1
325 400 1
326 329 1
326 330 1
326 335 1
326 338 1
326 347 1
326 350 1
326 354 1
326 357 1
326 362 1
326 363 1
326 364 1
326 370 1
326 371 1
326 372 1
326 376 1
326 378 1
326 380 1
326 390 1
326 393 1
326 398 1
327 328 1
327 335 1
327 338 1
327 345 1
327 346 1
327 348 1
327 352 1
327 353 1
327 355 1
327 361 1
327 362 1
327 365 1
327 367 1
327 369 1
327 370 1
327 377 1
327 387 1
327 391 1
327 393 1
327 395 1
327 396 1
328 330 1
328 332 1
328 333 1
328 337 1
328 339 1
328 341 1
328 356 1
328 359 1
328 364 1
328 373 1
328 374 1
328 377 1
328 381 1
328 386 1
328 390 1
328 393 1
329 333 1
329 335 1
329 340 1
329 341 1
329 348 1
329 358 1
329 365 1
329 370 1
329 371 1
329 372 1
329 376 1
329 383 1
329 388 1
329 390 1
329 396 1
329 397 1
329 400 1
330 333 1
330 334 1
330 336 1
330 338 1
330 343 1
330 347 1
330 355 1
330 358 1
330 370 1
330 375 1
330 378 1
330 381 1
330 382 1
330 383 1
330 386 1
330 393 1
330 395 1
331 333 1
331 334 1
331 338 1
331 339 1
331 346 1
331 349 1
331 354 1
331 355 1
331 360 1
331 361 1
331 364 1
331 367 1
331 370 1
331 374 1
331 375 1
331 382 1
331 385 1
331 389 1
331 392 1
331 397 1
332 348 1
332 349 1
332 352 1
332 354 1
332 356 1
332 359 1
332 361 1
332 377 1
332 380 1
332 388 1
332 398 1
333 334 1
333 338 1
333 341 1
333 342 1
333 348 1
333 353 1
333 354 1
333 361 1
333 366 1
333 381 1
333 383 1
333 384 1
333 391 1
333 393 1
334 336 1
334 339 1
334 344 1
334 351 1
334 356 1
334 357 1
334 369 1
334 377 1
334 381 1
334 387 1
334 392 1
334 394 1
334 398 1
334 399 1
335 341 1
335 349 1
335 351 1
335 357 1
335 358 1
335 359 1
335 360 1
335 364 1
335 370 1
335 371 1
335 379 1
335 381 1
335 385 1
335 386 1
335 388 1
335 389 1
335 392 1
335 393 1
335 395 1
335 396 1
335 397 1
336 337 1
336 342 1
336 343 1
336 347 1
336 355 1
336 357 1
336 359 1
336 362 1
336 366 1
336 368 1
336 379 1
336 380 1
336 383 1
336 384 1
336 386 1
336 387 1
336 390 1
336 392 1
336 393 1
336 395 1
336 396 1
336 399 1
336 400 1
337 338 1
337 344 1
337 345 1
337 346 1
337 348 1
337 359 1
337 361 1
337 364 1
337 365 1
337 367 1
337 374 1
337 379 1
337 380 1
337 381 1
337 384 1
337 385 1
337 391 1
337 393 1
337 398 1
337 400 1
338 339 1
338 344 1
338 347 1
338 351 1
338 354 1
338 355 1
338 359 1
338 360 1
338 372 1
338 376 1
338 377 1
338 384 1
338 385 1
338 386 1
338 390 1
338 392 1
338 398 1
338 400 1
339 342 1
339 359 1
339 360 1
339 362 1
339 366 1
339 368 1
339 369 1
339 373 1
339 374 1
339 378 1
339 380 1
339 382 1
339 384 1
339 385 1
339 386 1
339 391 1
339 392 1
339 397 1
339 400 1
340 343 1
340 354 1
340 357 1
340 364 1
340 369 1
340 373 1
340 377 1
340 379 1
340 380 1
340 381 1
340 385 1
340 386 1
340 391 1
340 394 1
340 396 1
341 343 1
341 344 1
341 347 1
341 357 1
341 366 1
341 367 1
341 368 1
341 378 1
341 379 1
341 382 1
341 386 1
341 387 1
341 388 1
341 394 1
341 400 1
342 344 1
342 347 1
342 353 1
342 364 1
342 366 1
342 372 1
342 375 1
342 377 1
342 378 1
342 383 1
342 384 1
342 388 1
342 389 1
342 391 1
342 393 1
342 398 1
343 349 1
343 351 1
343 353 1
343 355 1
343 359 1
343 362 1
343 364 1
343 365 1
343 366 1
343 370 1
343 376 1
343 381 1
343 384 1
343 388 1
343 390 1
343 393 1
343 394 1
343 395 1
343 397 1
344 346 1
344 348 1
344 352 1
344 353 1
344 354 1
344 356 1
344 357 1
344 358 1
344 361 1
344 363 1
344 367 1
344 370 1
344 371 1
344 381 1
344 382 1
344 384 1
344 386 1
344 387 1
344 391 1
344 394 1
344 398 1
344 399 1
345 347 1
345 348 1
345 349 1
345 354 1
345 355 1
345 358 1
345 359 1
345 364 1
345 376 1
345 378 1
345 380 1
345 382 1
345 387 1
345 390 1
345 391 1
345 397 1
345 399 1
346 349 1
346 350 1
346 351 1
346 353 1
346 354 1
346 355 1
346 357 1
346 373 1
346 375 1
346 387 1
346 388 1
346 394 1
347 349 1
347 352 1
347 353 1
347 354 1
347 362 1
347 368 1
347 375 1
347 387 1
347 391 1
347 397 1
348 351 1
348 362 1
348 366 1
348 374 1
348 375 1
348 377 1
348 383 1
348 384 1
348 385 1
348 386 1
348 388 1
348 389 1
348 393 1
348 396 1
348 400 1
349 352 1
349 356 1
349 358 1
349 367 1
349 370 1
349 374 1
349 378 1
349 379 1
349 383 1
349 384 1
349 385 1
349 390 1
349 392 1
349 394 1
349 396 1
349 398 1
350 353 1
350 357 1
350 363 1
350 369 1
350 379 1
350 380 1
350 381 1
350 391 1
350 392 1
351 359 1
351 362 1
351 364 1
351 365 1
351 370 1
351 371 1
351 380 1
351 384 1
351 385 1
351 386 1
351 388 1
352 355 1
352 357 1
352 358 1
352 362 1
352 364 1
352 374 1
352 377 1
352 380 1
352 381 1
352 389 1
352 394 1
352 395 1
352 399 1
353 357 1
353 359 1
353 361 1
353 363 1
353 364 1
353 365 1
353 366 1
353 368 1
353 373 1
353 374 1
353 375 1
353 376 1
353 378 1
353 379 1
353 380 1
353 383 1
353 387 1
353 390 1
353 393 1
353 395 1
353 398 1
354 357 1
354 358 1
354 359 1
354 360 1
354 361 1
354 363 1
354 364 1
354 368 1
354 369 1
354 371 1
354 372 1
354 380 1
354 381 1
354 382 1
354 383 1
354 386 1
354 389 1
354 400 1
355 358 1
355 359 1
355 362 1
355 370 1
355 371 1
355 381 1
355 382 1
355 388 1
355 394 1
355 395 1
355 400 1
356 358 1
356 361 1
356 363 1
356 365 1
356 368 1
356 370 1
356 374 1
356 379 1
356 382 1
356 383 1
356 384 1
356 386 1
356 389 1
356 390 1
356 396 1
356 397 1
356 398 1
356 399 1
356 400 1
357 358 1
357 362 1
357 365 1
357 369 1
357 377 1
357 378 1
357 379 1
357 381 1
357 383 1
357 384 1
357 386 1
357 388 1
357 392 1
357 397 1
358 359 1
358 360 1
358 361 1
358 363 1
358 365 1
358 367 1
358 369 1
358 370 1
358 372 1
358 373 1
358 387 1
358 390 1
358 396 1
358 397 1
359 361 1
359 369 1
359 379 1
359 383 1
359 388 1
359 392 1
359 395 1
359 399 1
359 400 1
360 361 1
360 364 1
360 365 1
360 370 1
360 374 1
360 375 1
360 376 1
360 382 1
360 387 1
360 390 1
360 393 1
360 396 1
361 365 1
361 372 1
361 374 1
361 376 1
361 377 1
361 379 1
361 387 1
361 394 1
361 399 1
362 363 1
362 364 1
362 369 1
362 371 1
362 372 1
362 373 1
362 374 1
362 379 1
362 382 1
362 389 1
362 391 1
362 392 1
362 399 1
363 364 1
363 367 1
363 369 1
363 371 1
363 372 1
363 380 1
363 383 1
363 387 1
363 388 1
363 396 1
364 365 1
364 368 1
364 370 1
364 371 1
364 377 1
364 380 1
364 383 1
364 387 1
364 388 1
364 391 1
364 392 1
364 393 1
364 396 1
364 398 1
365 368 1
365 369 1
365 374 1
365 377 1
365 379 1
365 384 1
365 390 1
365 391 1
365 398 1
366 373 1
366 375 1
366 378 1
366 381 1
366 383 1
366 391 1
366 392 1
366 395 1
366 399 1
366 400 1
367 368 1
367 371 1
367 375 1
367 378 1
367 379 1
367 381 1
367 384 1
367 388 1
367 391 1
367 393 1
368 370 1
368 371 1
368 382 1
368 384 1
368 387 1
368 390 1
368 391 1
368 393 1
368 395 1
368 397 1
368 398 1
369 370 1
369 374 1
369 375 1
369 376 1
369 386 1
369 387 1
369 392 1
369 394 1
370 374 1
370 380 1
370 381 1
370 386 1
370 391 1
370 396 1
370 398 1
371 373 1
371 375 1
371 380 1
371 384 1
371 386 1
371 392 1
371 394 1
371 396 1
371 398 1
372 382 1
372 383 1
372 384 1
372 385 1
372 387 1
372 390 1
372 394 1
372 400 1
373 376 1
373 389 1
373 396 1
373 400 1
374 380 1
374 385 1
374 386 1
374 390 1
375 377 1
375 393 1
375 395 1
375 399 1
376 380 1
376 381 1
376 383 1
376 384 1
376 391 1
376 392 1
376 399 1
377 378 1
377 384 1
377 388 1
377 391 1
377 392 1
377 393 1
377 394 1
377 398 1
378 383 1
378 384 1
378 386 1
378 390 1
378 391 1
379 382 1
379 384 1
379 389 1
379 390 1
379 394 1
379 395 1
379 399 1
380 388 1
380 389 1
380 391 1
380 396 1
381 384 1
381 387 1
381 397 1
381 398 1
382 387 1
382 388 1
382 390 1
382 392 1
382 394 1
382 396 1
382 397 1
383 388 1
383 389 1
383 396 1
383 398 1
384 385 1
384 389 1
384 391 1
384 392 1
384 397 1
385 391 1
385 395 1
385 398 1
385 399 1
386 388 1
386 391 1
386 392 1
386 393 1
386 395 1
387 390 1
387 396 1
387 399 1
388 390 1
388 392 1
388 396 1
388 398 1
388 399 1
388 400 1
389 390 1
389 392 1
389 397 1
389 399 1
390 393 1
391 398 1
392 398 1
393 396 1
393 397 1
393 398 1
394 396 1
394 397 1
396 398 1
396 399 1
396 400 1
397 398 1
397 400 1
398 400 1


==> anc/instances/benchmark/thetaPrime/AAA_delete_me.dat <==
45 72
1 10 1
1 19 1
1 22 1
1 25 1
2 11 1
2 28 1
2 31 1
2 34 1
3 12 1
3 37 1
3 40 1
3 43 1
4 13 1
4 23 1
4 29 1
4 44 1
5 14 1
5 20 1
5 32 1
5 41 1
6 15 1
6 26 1
6 35 1
6 38 1
7 16 1
7 27 1
7 33 1
7 45 1
8 17 1
8 24 1
8 36 1
8 42 1
9 18 1
9 21 1
9 30 1
9 39 1
10 11 1
10 12 1
11 12 1
13 14 1
13 15 1
14 15 1
16 17 1
16 18 1
17 18 1
19 20 1
19 21 1
20 21 1
22 23 1
22 24 1
23 24 1
25 26 1
25 27 1
26 27 1
28 29 1
28 30 1
29 30 1
31 32 1
31 33 1
32 33 1
34 35 1
34 36 1
35 36 1
37 38 1
37 39 1
38 39 1
40 41 1
40 42 1
41 42 1
43 44 1
43 45 1
44 45 1


==> anc/instances/benchmark/thetaPrime/MANN_a9.dat <==
45 72
1 10 1
1 19 1
1 22 1
1 25 1
2 11 1
2 28 1
2 31 1
2 34 1
3 12 1
3 37 1
3 40 1
3 43 1
4 13 1
4 23 1
4 29 1
4 44 1
5 14 1
5 20 1
5 32 1
5 41 1
6 15 1
6 26 1
6 35 1
6 38 1
7 16 1
7 27 1
7 33 1
7 45 1
8 17 1
8 24 1
8 36 1
8 42 1
9 18 1
9 21 1
9 30 1
9 39 1
10 11 1
10 12 1
11 12 1
13 14 1
13 15 1
14 15 1
16 17 1
16 18 1
17 18 1
19 20 1
19 21 1
20 21 1
22 23 1
22 24 1
23 24 1
25 26 1
25 27 1
26 27 1
28 29 1
28 30 1
29 30 1
31 32 1
31 33 1
32 33 1
34 35 1
34 36 1
35 36 1
37 38 1
37 39 1
38 39 1
40 41 1
40 42 1
41 42 1
43 44 1
43 45 1
44 45 1


==> anc/instances/benchmark/thetaPrime/brock200_1.dat <==
200 5066
1 2 1
1 3 1
1 4 1
1 12 1
1 17 1
1 19 1
1 21 1
1 23 1
1 25 1
1 33 1
1 38 1
1 45 1
1 47 1
1 49 1
1 51 1
1 52 1
1 54 1
1 57 1
1 68 1
1 71 1
1 72 1
1 82 1
1 85 1
1 89 1
1 90 1
1 92 1
1 97 1
1 99 1
1 101 1
1 117 1
1 118 1
1 121 1
1 122 1
1 125 1
1 126 1
1 127 1
1 131 1
1 132 1
1 136 1
1 140 1
1 141 1
1 146 1
1 147 1
1 152 1
1 156 1
1 163 1
1 165 1
1 168 1
1 171 1
1 177 1
1 180 1
1 181 1
1 184 1
1 189 1
1 192 1
1 193 1
1 195 1
1 196 1
1 200 1
2 8 1
2 10 1
2 11 1
2 18 1
2 21 1
2 28 1
2 31 1
2 36 1
2 37 1
2 38 1
2 39 1
2 41 1
2 42 1
2 44 1
2 45 1
2 46 1
2 48 1
2 66 1
2 69 1
2 70 1
2 76 1
2 80 1
2 81 1
2 83 1
2 84 1
2 85 1
2 87 1
2 95 1
2 97 1
2 106 1
2 110 1
2 111 1
2 120 1
2 131 1
2 134 1
2 138 1
2 146 1
2 147 1
2 165 1
2 167 1
2 169 1
2 170 1
2 181 1
2 182 1
2 183 1
2 184 1
2 187 1
2 189 1
2 192 1
2 196 1
2 197 1
3 6 1
3 7 1
3 8 1
3 14 1
3 16 1
3 21 1
3 29 1
3 30 1
3 47 1
3 48 1
3 67 1
3 68 1
3 73 1
3 77 1
3 86 1
3 99 1
3 100 1
3 108 1
3 109 1
3 112 1
3 118 1
3 125 1
3 128 1
3 135 1
3 142 1
3 143 1
3 148 1
3 165 1
3 173 1
3 176 1
3 179 1
3 180 1
3 186 1
3 187 1
3 192 1
3 196 1
3 199 1
3 200 1
4 7 1
4 10 1
4 11 1
4 12 1
4 17 1
4 21 1
4 23 1
4 24 1
4 28 1
4 29 1
4 30 1
4 35 1
4 37 1
4 39 1
4 40 1
4 44 1
4 47 1
4 57 1
4 61 1
4 65 1
4 71 1
4 74 1
4 75 1
4 81 1
4 86 1
4 87 1
4 97 1
4 98 1
4 99 1
4 114 1
4 139 1
4 140 1
4 142 1
4 146 1
4 147 1
4 150 1
4 154 1
4 161 1
4 177 1
4 178 1
4 182 1
4 187 1
4 192 1
5 7 1
5 17 1
5 18 1
5 19 1
5 24 1
5 27 1
5 30 1
5 34 1
5 35 1
5 36 1
5 39 1
5 43 1
5 44 1
5 49 1
5 52 1
5 54 1
5 55 1
5 58 1
5 59 1
5 61 1
5 64 1
5 66 1
5 67 1
5 70 1
5 71 1
5 72 1
5 74 1
5 80 1
5 83 1
5 85 1
5 88 1
5 94 1
5 98 1
5 105 1
5 108 1
5 110 1
5 113 1
5 114 1
5 118 1
5 128 1
5 129 1
5 134 1
5 137 1
5 138 1
5 145 1
5 146 1
5 148 1
5 149 1
5 156 1
5 158 1
5 161 1
5 162 1
5 170 1
5 171 1
5 173 1
5 176 1
5 180 1
5 188 1
5 194 1
6 10 1
6 12 1
6 14 1
6 18 1
6 34 1
6 36 1
6 37 1
6 39 1
6 41 1
6 44 1
6 48 1
6 54 1
6 57 1
6 61 1
6 62 1
6 64 1
6 77 1
6 79 1
6 82 1
6 85 1
6 92 1
6 93 1
6 95 1
6 97 1
6 99 1
6 100 1
6 101 1
6 102 1
6 103 1
6 104 1
6 105 1
6 109 1
6 116 1
6 119 1
6 126 1
6 130 1
6 143 1
6 146 1
6 148 1
6 156 1
6 159 1
6 160 1
6 170 1
6 174 1
6 176 1
6 181 1
6 187 1
6 191 1
6 192 1
6 195 1
6 197 1
6 198 1
7 10 1
7 14 1
7 16 1
7 21 1
7 25 1
7 30 1
7 31 1
7 32 1
7 37 1
7 38 1
7 48 1
7 49 1
7 50 1
7 52 1
7 60 1
7 61 1
7 62 1
7 69 1
7 71 1
7 80 1
7 83 1
7 86 1
7 87 1
7 88 1
7 89 1
7 93 1
7 97 1
7 118 1
7 121 1
7 125 1
7 128 1
7 130 1
7 134 1
7 135 1
7 140 1
7 141 1
7 142 1
7 143 1
7 144 1
7 147 1
7 148 1
7 149 1
7 151 1
7 163 1
7 166 1
7 168 1
7 169 1
7 173 1
7 175 1
7 176 1
7 191 1
8 9 1
8 12 1
8 23 1
8 25 1
8 26 1
8 30 1
8 31 1
8 52 1
8 54 1
8 60 1
8 64 1
8 65 1
8 68 1
8 71 1
8 80 1
8 87 1
8 88 1
8 89 1
8 90 1
8 93 1
8 96 1
8 97 1
8 100 1
8 106 1
8 117 1
8 119 1
8 123 1
8 124 1
8 128 1
8 129 1
8 134 1
8 142 1
8 145 1
8 151 1
8 153 1
8 162 1
8 166 1
8 168 1
8 171 1
8 173 1
8 177 1
8 187 1
8 191 1
8 192 1
8 195 1
8 197 1
9 13 1
9 19 1
9 34 1
9 36 1
9 44 1
9 45 1
9 46 1
9 47 1
9 50 1
9 55 1
9 56 1
9 58 1
9 59 1
9 62 1
9 64 1
9 67 1
9 68 1
9 71 1
9 72 1
9 73 1
9 83 1
9 87 1
9 88 1
9 90 1
9 98 1
9 101 1
9 103 1
9 104 1
9 106 1
9 107 1
9 108 1
9 115 1
9 119 1
9 120 1
9 126 1
9 128 1
9 129 1
9 131 1
9 134 1
9 138 1
9 143 1
9 147 1
9 148 1
9 154 1
9 157 1
9 164 1
9 167 1
9 168 1
9 179 1
9 180 1
9 181 1
9 189 1
9 191 1
9 197 1
10 39 1
10 44 1
10 45 1
10 50 1
10 54 1
10 61 1
10 63 1
10 66 1
10 71 1
10 73 1
10 83 1
10 84 1
10 87 1
10 93 1
10 96 1
10 99 1
10 100 1
10 101 1
10 102 1
10 109 1
10 110 1
10 114 1
10 116 1
10 118 1
10 119 1
10 123 1
10 130 1
10 132 1
10 142 1
10 149 1
10 151 1
10 157 1
10 158 1
10 162 1
10 163 1
10 164 1
10 169 1
10 173 1
10 176 1
10 177 1
10 185 1
10 187 1
10 192 1
10 198 1
10 199 1
11 15 1
11 17 1
11 18 1
11 20 1
11 23 1
11 26 1
11 30 1
11 34 1
11 35 1
11 36 1
11 37 1
11 44 1
11 47 1
11 49 1
11 50 1
11 53 1
11 56 1
11 58 1
11 63 1
11 68 1
11 77 1
11 78 1
11 85 1
11 89 1
11 106 1
11 107 1
11 112 1
11 113 1
11 114 1
11 120 1
11 123 1
11 136 1
11 140 1
11 145 1
11 148 1
11 151 1
11 154 1
11 162 1
11 168 1
11 170 1
11 171 1
11 172 1
11 177 1
11 178 1
11 190 1
11 191 1
11 193 1
11 196 1
12 19 1
12 20 1
12 23 1
12 25 1
12 27 1
12 34 1
12 36 1
12 40 1
12 46 1
12 49 1
12 52 1
12 53 1
12 55 1
12 59 1
12 66 1
12 68 1
12 69 1
12 71 1
12 74 1
12 79 1
12 80 1
12 82 1
12 89 1
12 94 1
12 95 1
12 99 1
12 102 1
12 104 1
12 107 1
12 111 1
12 113 1
12 117 1
12 124 1
12 126 1
12 128 1
12 129 1
12 132 1
12 135 1
12 141 1
12 143 1
12 145 1
12 146 1
12 147 1
12 148 1
12 156 1
12 164 1
12 167 1
12 168 1
12 170 1
12 174 1
12 177 1
12 178 1
12 180 1
12 183 1
12 184 1
12 185 1
12 189 1
12 193 1
12 196 1
12 198 1
12 200 1
13 21 1
13 22 1
13 35 1
13 38 1
13 39 1
13 41 1
13 49 1
13 52 1
13 54 1
13 65 1
13 68 1
13 76 1
13 80 1
13 83 1
13 89 1
13 90 1
13 95 1
13 99 1
13 101 1
13 106 1
13 107 1
13 113 1
13 115 1
13 122 1
13 127 1
13 130 1
13 131 1
13 133 1
13 135 1
13 136 1
13 137 1
13 141 1
13 145 1
13 148 1
13 149 1
13 158 1
13 163 1
13 171 1
13 173 1
13 179 1
13 180 1
13 182 1
13 192 1
13 193 1
13 195 1
13 200 1
14 16 1
14 23 1
14 25 1
14 26 1
14 28 1
14 29 1
14 34 1
14 46 1
14 50 1
14 51 1
14 53 1
14 60 1
14 61 1
14 67 1
14 76 1
14 77 1
14 78 1
14 80 1
14 81 1
14 82 1
14 83 1
14 86 1
14 88 1
14 90 1
14 94 1
14 102 1
14 104 1
14 107 1
14 113 1
14 114 1
14 119 1
14 123 1
14 132 1
14 136 1
14 137 1
14 139 1
14 141 1
14 143 1
14 144 1
14 146 1
14 150 1
14 151 1
14 161 1
14 164 1
14 167 1
14 169 1
14 175 1
14 182 1
14 198 1
14 199 1
15 24 1
15 25 1
15 28 1
15 32 1
15 38 1
15 39 1
15 41 1
15 43 1
15 49 1
15 55 1
15 58 1
15 67 1
15 68 1
15 71 1
15 72 1
15 77 1
15 93 1
15 94 1
15 95 1
15 99 1
15 100 1
15 102 1
15 104 1
15 109 1
15 110 1
15 113 1
15 119 1
15 127 1
15 131 1
15 141 1
15 142 1
15 144 1
15 146 1
15 153 1
15 154 1
15 157 1
15 160 1
15 169 1
15 170 1
15 174 1
15 182 1
15 183 1
15 185 1
15 193 1
15 194 1
16 18 1
16 19 1
16 30 1
16 32 1
16 34 1
16 35 1
16 37 1
16 40 1
16 41 1
16 42 1
16 47 1
16 55 1
16 60 1
16 65 1
16 67 1
16 68 1
16 86 1
16 89 1
16 90 1
16 95 1
16 99 1
16 100 1
16 113 1
16 118 1
16 119 1
16 126 1
16 128 1
16 136 1
16 137 1
16 138 1
16 142 1
16 145 1
16 148 1
16 149 1
16 154 1
16 157 1
16 160 1
16 166 1
16 172 1
16 180 1
16 184 1
16 186 1
16 187 1
16 200 1
17 20 1
17 24 1
17 28 1
17 29 1
17 30 1
17 31 1
17 34 1
17 47 1
17 48 1
17 49 1
17 53 1
17 56 1
17 64 1
17 67 1
17 69 1
17 72 1
17 75 1
17 80 1
17 81 1
17 82 1
17 89 1
17 90 1
17 95 1
17 96 1
17 99 1
17 101 1
17 102 1
17 107 1
17 109 1
17 110 1
17 116 1
17 118 1
17 120 1
17 121 1
17 128 1
17 131 1
17 135 1
17 137 1
17 138 1
17 140 1
17 149 1
17 155 1
17 167 1
17 172 1
17 175 1
17 177 1
17 183 1
17 186 1
17 197 1
18 24 1
18 26 1
18 27 1
18 30 1
18 47 1
18 50 1
18 53 1
18 56 1
18 62 1
18 63 1
18 82 1
18 83 1
18 86 1
18 91 1
18 97 1
18 100 1
18 101 1
18 103 1
18 115 1
18 121 1
18 128 1
18 131 1
18 133 1
18 143 1
18 149 1
18 152 1
18 153 1
18 164 1
18 169 1
18 173 1
18 174 1
18 177 1
18 182 1
18 188 1
18 192 1
18 195 1
18 196 1
18 197 1
18 198 1
18 200 1
19 22 1
19 25 1
19 28 1
19 30 1
19 34 1
19 43 1
19 45 1
19 46 1
19 47 1
19 49 1
19 50 1
19 51 1
19 55 1
19 61 1
19 66 1
19 74 1
19 75 1
19 85 1
19 87 1
19 89 1
19 94 1
19 97 1
19 100 1
19 102 1
19 107 1
19 112 1
19 123 1
19 131 1
19 132 1
19 142 1
19 150 1
19 156 1
19 157 1
19 161 1
19 164 1
19 166 1
19 168 1
19 177 1
19 180 1
19 181 1
19 184 1
19 187 1
19 194 1
19 196 1
20 22 1
20 23 1
20 29 1
20 37 1
20 40 1
20 44 1
20 46 1
20 51 1
20 54 1
20 55 1
20 56 1
20 62 1
20 63 1
20 66 1
20 72 1
20 77 1
20 86 1
20 103 1
20 104 1
20 107 1
20 109 1
20 120 1
20 131 1
20 132 1
20 137 1
20 140 1
20 148 1
20 158 1
20 168 1
20 171 1
20 173 1
20 179 1
20 180 1
20 181 1
20 184 1
20 185 1
20 197 1
21 24 1
21 30 1
21 33 1
21 34 1
21 35 1
21 36 1
21 42 1
21 49 1
21 51 1
21 55 1
21 58 1
21 59 1
21 62 1
21 65 1
21 75 1
21 76 1
21 81 1
21 82 1
21 83 1
21 88 1
21 92 1
21 98 1
21 100 1
21 105 1
21 106 1
21 122 1
21 123 1
21 128 1
21 136 1
21 138 1
21 143 1
21 145 1
21 148 1
21 152 1
21 157 1
21 161 1
21 164 1
21 173 1
21 177 1
21 178 1
21 180 1
21 183 1
21 185 1
21 186 1
21 187 1
21 189 1
21 195 1
21 197 1
21 198 1
22 24 1
22 28 1
22 31 1
22 40 1
22 47 1
22 51 1
22 60 1
22 65 1
22 69 1
22 70 1
22 73 1
22 74 1
22 75 1
22 76 1
22 79 1
22 81 1
22 89 1
22 102 1
22 108 1
22 110 1
22 116 1
22 119 1
22 129 1
22 133 1
22 134 1
22 141 1
22 143 1
22 147 1
22 148 1
22 149 1
22 164 1
22 169 1
22 171 1
22 172 1
22 175 1
22 180 1
22 181 1
23 30 1
23 32 1
23 39 1
23 51 1
23 65 1
23 69 1
23 70 1
23 71 1
23 76 1
23 79 1
23 85 1
23 87 1
23 90 1
23 91 1
23 92 1
23 95 1
23 96 1
23 98 1
23 99 1
23 101 1
23 105 1
23 111 1
23 113 1
23 116 1
23 124 1
23 125 1
23 128 1
23 131 1
23 132 1
23 133 1
23 137 1
23 138 1
23 148 1
23 152 1
23 153 1
23 156 1
23 159 1
23 160 1
23 170 1
23 172 1
23 180 1
23 182 1
23 183 1
23 185 1
23 189 1
23 191 1
23 193 1
23 199 1
24 25 1
24 40 1
24 42 1
24 46 1
24 49 1
24 57 1
24 60 1
24 61 1
24 63 1
24 73 1
24 84 1
24 87 1
24 90 1
24 91 1
24 95 1
24 96 1
24 104 1
24 107 1
24 110 1
24 111 1
24 113 1
24 114 1
24 118 1
24 119 1
24 121 1
24 123 1
24 125 1
24 133 1
24 134 1
24 135 1
24 139 1
24 141 1
24 145 1
24 146 1
24 148 1
24 157 1
24 158 1
24 162 1
24 163 1
24 166 1
24 172 1
24 176 1
24 179 1
24 184 1
24 185 1
24 195 1
24 196 1
24 197 1
25 28 1
25 30 1
25 33 1
25 34 1
25 35 1
25 37 1
25 41 1
25 45 1
25 46 1
25 47 1
25 48 1
25 51 1
25 52 1
25 62 1
25 63 1
25 66 1
25 67 1
25 72 1
25 73 1
25 76 1
25 81 1
25 83 1
25 84 1
25 87 1
25 93 1
25 95 1
25 107 1
25 111 1
25 116 1
25 118 1
25 124 1
25 131 1
25 133 1
25 143 1
25 148 1
25 150 1
25 152 1
25 167 1
25 175 1
25 183 1
25 186 1
25 189 1
25 193 1
25 194 1
25 196 1
25 199 1
26 27 1
26 30 1
26 33 1
26 34 1
26 35 1
26 43 1
26 45 1
26 50 1
26 55 1
26 60 1
26 64 1
26 66 1
26 74 1
26 78 1
26 82 1
26 88 1
26 90 1
26 96 1
26 102 1
26 110 1
26 113 1
26 127 1
26 129 1
26 135 1
26 136 1
26 139 1
26 140 1
26 142 1
26 147 1
26 148 1
26 153 1
26 155 1
26 157 1
26 161 1
26 164 1
26 169 1
26 177 1
26 184 1
26 193 1
26 195 1
26 197 1
27 40 1
27 43 1
27 57 1
27 61 1
27 62 1
27 63 1
27 64 1
27 65 1
27 67 1
27 71 1
27 77 1
27 78 1
27 80 1
27 82 1
27 89 1
27 95 1
27 102 1
27 110 1
27 112 1
27 118 1
27 120 1
27 122 1
27 132 1
27 136 1
27 140 1
27 142 1
27 158 1
27 167 1
27 177 1
27 178 1
27 179 1
27 187 1
27 188 1
28 37 1
28 39 1
28 43 1
28 44 1
28 46 1
28 57 1
28 58 1
28 60 1
28 62 1
28 70 1
28 77 1
28 82 1
28 85 1
28 86 1
28 87 1
28 90 1
28 91 1
28 95 1
28 97 1
28 99 1
28 102 1
28 110 1
28 111 1
28 113 1
28 116 1
28 123 1
28 124 1
28 126 1
28 129 1
28 136 1
28 147 1
28 148 1
28 154 1
28 171 1
28 179 1
28 183 1
28 185 1
28 189 1
28 196 1
28 199 1
29 31 1
29 34 1
29 38 1
29 42 1
29 47 1
29 50 1
29 52 1
29 53 1
29 69 1
29 71 1
29 81 1
29 83 1
29 89 1
29 90 1
29 93 1
29 98 1
29 100 1
29 103 1
29 108 1
29 109 1
29 112 1
29 119 1
29 120 1
29 123 1
29 129 1
29 130 1
29 135 1
29 144 1
29 145 1
29 146 1
29 153 1
29 155 1
29 168 1
29 172 1
29 175 1
29 182 1
29 183 1
29 184 1
29 189 1
29 191 1
29 198 1
29 200 1
30 32 1
30 34 1
30 38 1
30 39 1
30 49 1
30 57 1
30 59 1
30 63 1
30 68 1
30 69 1
30 70 1
30 75 1
30 78 1
30 80 1
30 81 1
30 82 1
30 88 1
30 98 1
30 100 1
30 102 1
30 107 1
30 109 1
30 110 1
30 121 1
30 123 1
30 124 1
30 126 1
30 129 1
30 131 1
30 134 1
30 140 1
30 146 1
30 151 1
30 152 1
30 153 1
30 155 1
30 157 1
30 159 1
30 176 1
30 179 1
30 181 1
30 192 1
30 196 1
31 34 1
31 37 1
31 38 1
31 40 1
31 42 1
31 43 1
31 46 1
31 49 1
31 51 1
31 55 1
31 56 1
31 66 1
31 67 1
31 69 1
31 74 1
31 76 1
31 79 1
31 80 1
31 84 1
31 87 1
31 91 1
31 97 1
31 100 1
31 108 1
31 113 1
31 122 1
31 124 1
31 129 1
31 131 1
31 132 1
31 133 1
31 136 1
31 141 1
31 142 1
31 143 1
31 149 1
31 150 1
31 154 1
31 156 1
31 166 1
31 167 1
31 177 1
31 179 1
31 180 1
31 182 1
31 186 1
31 191 1
31 193 1
31 196 1
32 39 1
32 47 1
32 51 1
32 52 1
32 60 1
32 61 1
32 66 1
32 68 1
32 70 1
32 72 1
32 77 1
32 88 1
32 89 1
32 91 1
32 97 1
32 102 1
32 105 1
32 106 1
32 117 1
32 119 1
32 133 1
32 134 1
32 136 1
32 143 1
32 149 1
32 150 1
32 154 1
32 157 1
32 158 1
32 164 1
32 168 1
32 173 1
32 184 1
32 200 1
33 37 1
33 38 1
33 41 1
33 44 1
33 55 1
33 63 1
33 64 1
33 65 1
33 67 1
33 69 1
33 70 1
33 72 1
33 77 1
33 80 1
33 81 1
33 85 1
33 87 1
33 94 1
33 96 1
33 100 1
33 103 1
33 105 1
33 112 1
33 113 1
33 117 1
33 124 1
33 125 1
33 127 1
33 128 1
33 137 1
33 144 1
33 146 1
33 152 1
33 154 1
33 162 1
33 163 1
33 164 1
33 166 1
33 168 1
33 170 1
33 172 1
33 176 1
33 181 1
33 182 1
33 183 1
33 185 1
33 186 1
33 190 1
33 197 1
33 198 1
33 199 1
33 200 1
34 40 1
34 47 1
34 49 1
34 52 1
34 62 1
34 65 1
34 67 1
34 68 1
34 70 1
34 77 1
34 80 1
34 94 1
34 95 1
34 98 1
34 102 1
34 103 1
34 104 1
34 106 1
34 108 1
34 117 1
34 121 1
34 122 1
34 136 1
34 140 1
34 145 1
34 151 1
34 153 1
34 161 1
34 163 1
34 166 1
34 186 1
34 189 1
34 190 1
34 197 1
35 36 1
35 42 1
35 48 1
35 52 1
35 56 1
35 62 1
35 63 1
35 73 1
35 78 1
35 80 1
35 84 1
35 87 1
35 88 1
35 89 1
35 92 1
35 94 1
35 97 1
35 99 1
35 107 1
35 110 1
35 115 1
35 116 1
35 118 1
35 127 1
35 128 1
35 133 1
35 134 1
35 153 1
35 154 1
35 156 1
35 157 1
35 161 1
35 162 1
35 165 1
35 167 1
35 168 1
35 169 1
35 171 1
35 174 1
35 178 1
35 185 1
35 197 1
36 42 1
36 47 1
36 50 1
36 52 1
36 55 1
36 60 1
36 62 1
36 64 1
36 65 1
36 66 1
36 67 1
36 68 1
36 83 1
36 87 1
36 93 1
36 97 1
36 99 1
36 102 1
36 104 1
36 106 1
36 111 1
36 123 1
36 136 1
36 137 1
36 141 1
36 146 1
36 150 1
36 151 1
36 161 1
36 165 1
36 170 1
36 176 1
36 177 1
36 184 1
36 188 1
36 189 1
36 192 1
37 38 1
37 39 1
37 43 1
37 48 1
37 55 1
37 63 1
37 65 1
37 71 1
37 72 1
37 73 1
37 74 1
37 77 1
37 80 1
37 81 1
37 83 1
37 88 1
37 95 1
37 96 1
37 103 1
37 104 1
37 109 1
37 110 1
37 112 1
37 113 1
37 114 1
37 116 1
37 123 1
37 133 1
37 134 1
37 139 1
37 145 1
37 149 1
37 153 1
37 157 1
37 168 1
37 169 1
37 173 1
37 176 1
37 178 1
37 180 1
37 194 1
37 196 1
37 197 1
37 199 1
38 47 1
38 48 1
38 52 1
38 56 1
38 66 1
38 74 1
38 75 1
38 76 1
38 79 1
38 80 1
38 81 1
38 82 1
38 84 1
38 88 1
38 93 1
38 94 1
38 96 1
38 97 1
38 100 1
38 102 1
38 105 1
38 106 1
38 111 1
38 112 1
38 114 1
38 118 1
38 119 1
38 120 1
38 123 1
38 124 1
38 126 1
38 131 1
38 135 1
38 150 1
38 160 1
38 167 1
38 168 1
38 169 1
38 175 1
38 183 1
38 184 1
38 193 1
38 196 1
39 42 1
39 43 1
39 45 1
39 46 1
39 58 1
39 65 1
39 66 1
39 69 1
39 71 1
39 75 1
39 78 1
39 84 1
39 97 1
39 98 1
39 100 1
39 101 1
39 105 1
39 107 1
39 110 1
39 115 1
39 116 1
39 117 1
39 119 1
39 121 1
39 124 1
39 128 1
39 130 1
39 132 1
39 140 1
39 152 1
39 153 1
39 157 1
39 158 1
39 161 1
39 165 1
39 171 1
39 172 1
39 173 1
39 176 1
39 177 1
39 182 1
39 193 1
39 198 1
40 41 1
40 45 1
40 49 1
40 53 1
40 54 1
40 57 1
40 64 1
40 68 1
40 86 1
40 89 1
40 95 1
40 111 1
40 113 1
40 121 1
40 123 1
40 124 1
40 125 1
40 126 1
40 128 1
40 132 1
40 133 1
40 134 1
40 136 1
40 142 1
40 146 1
40 149 1
40 152 1
40 155 1
40 156 1
40 164 1
40 168 1
40 171 1
40 176 1
40 179 1
40 180 1
40 182 1
40 184 1
40 185 1
40 187 1
40 189 1
40 191 1
40 193 1
40 197 1
40 200 1
41 42 1
41 43 1
41 57 1
41 59 1
41 62 1
41 65 1
41 69 1
41 73 1
41 75 1
41 76 1
41 77 1
41 84 1
41 85 1
41 86 1
41 92 1
41 95 1
41 96 1
41 97 1
41 101 1
41 106 1
41 112 1
41 114 1
41 117 1
41 119 1
41 123 1
41 131 1
41 134 1
41 139 1
41 141 1
41 148 1
41 150 1
41 152 1
41 153 1
41 154 1
41 157 1
41 159 1
41 160 1
41 162 1
41 165 1
41 169 1
41 170 1
41 171 1
41 174 1
41 178 1
41 181 1
41 185 1
41 187 1
41 190 1
41 194 1
41 200 1
42 43 1
42 45 1
42 47 1
42 54 1
42 57 1
42 58 1
42 64 1
42 65 1
42 66 1
42 68 1
42 69 1
42 71 1
42 75 1
42 79 1
42 81 1
42 84 1
42 86 1
42 90 1
42 91 1
42 102 1
42 110 1
42 111 1
42 113 1
42 118 1
42 123 1
42 130 1
42 135 1
42 141 1
42 145 1
42 146 1
42 154 1
42 164 1
42 171 1
42 176 1
42 180 1
42 191 1
42 193 1
42 196 1
43 44 1
43 51 1
43 65 1
43 70 1
43 72 1
43 73 1
43 85 1
43 88 1
43 89 1
43 90 1
43 91 1
43 95 1
43 106 1
43 109 1
43 111 1
43 113 1
43 114 1
43 118 1
43 119 1
43 121 1
43 126 1
43 130 1
43 131 1
43 135 1
43 137 1
43 140 1
43 146 1
43 153 1
43 159 1
43 160 1
43 164 1
43 167 1
43 169 1
43 172 1
43 173 1
43 175 1
43 178 1
43 184 1
43 189 1
43 190 1
43 193 1
44 46 1
44 54 1
44 56 1
44 60 1
44 61 1
44 64 1
44 65 1
44 67 1
44 70 1
44 71 1
44 72 1
44 73 1
44 76 1
44 79 1
44 83 1
44 100 1
44 108 1
44 114 1
44 118 1
44 120 1
44 121 1
44 125 1
44 132 1
44 134 1
44 138 1
44 141 1
44 142 1
44 148 1
44 150 1
44 151 1
44 156 1
44 162 1
44 166 1
44 191 1
44 193 1
45 46 1
45 47 1
45 48 1
45 56 1
45 58 1
45 62 1
45 63 1
45 67 1
45 81 1
45 82 1
45 85 1
45 90 1
45 93 1
45 97 1
45 113 1
45 116 1
45 117 1
45 121 1
45 122 1
45 129 1
45 133 1
45 134 1
45 141 1
45 146 1
45 149 1
45 152 1
45 153 1
45 159 1
45 164 1
45 165 1
45 166 1
45 172 1
45 181 1
45 183 1
45 190 1
45 198 1
46 47 1
46 52 1
46 53 1
46 63 1
46 68 1
46 70 1
46 74 1
46 76 1
46 78 1
46 84 1
46 89 1
46 92 1
46 97 1
46 112 1
46 113 1
46 114 1
46 116 1
46 126 1
46 131 1
46 139 1
46 143 1
46 145 1
46 153 1
46 154 1
46 155 1
46 156 1
46 159 1
46 166 1
46 176 1
46 179 1
46 182 1
46 186 1
46 193 1
46 198 1
46 200 1
47 48 1
47 50 1
47 65 1
47 66 1
47 70 1
47 76 1
47 80 1
47 81 1
47 82 1
47 83 1
47 85 1
47 86 1
47 87 1
47 91 1
47 113 1
47 118 1
47 119 1
47 124 1
47 126 1
47 127 1
47 129 1
47 131 1
47 133 1
47 134 1
47 148 1
47 153 1
47 156 1
47 157 1
47 161 1
47 162 1
47 165 1
47 169 1
47 171 1
47 179 1
47 181 1
47 186 1
47 196 1
48 49 1
48 56 1
48 57 1
48 61 1
48 67 1
48 68 1
48 69 1
48 76 1
48 84 1
48 85 1
48 88 1
48 91 1
48 93 1
48 94 1
48 95 1
48 96 1
48 98 1
48 106 1
48 110 1
48 118 1
48 123 1
48 125 1
48 126 1
48 133 1
48 136 1
48 141 1
48 150 1
48 154 1
48 156 1
48 157 1
48 161 1
48 164 1
48 166 1
48 172 1
48 174 1
48 177 1
48 181 1
48 183 1
48 189 1
48 195 1
49 56 1
49 60 1
49 61 1
49 63 1
49 68 1
49 72 1
49 74 1
49 75 1
49 79 1
49 82 1
49 83 1
49 89 1
49 92 1
49 93 1
49 96 1
49 108 1
49 112 1
49 117 1
49 123 1
49 124 1
49 125 1
49 127 1
49 129 1
49 134 1
49 142 1
49 145 1
49 148 1
49 149 1
49 151 1
49 160 1
49 165 1
49 166 1
49 170 1
49 172 1
49 176 1
49 179 1
49 187 1
49 194 1
49 200 1
50 56 1
50 57 1
50 59 1
50 60 1
50 61 1
50 68 1
50 72 1
50 74 1
50 75 1
50 88 1
50 90 1
50 92 1
50 93 1
50 99 1
50 103 1
50 109 1
50 118 1
50 124 1
50 131 1
50 133 1
50 136 1
50 139 1
50 140 1
50 145 1
50 146 1
50 147 1
50 148 1
50 153 1
50 154 1
50 156 1
50 157 1
50 161 1
50 163 1
50 167 1
50 173 1
50 177 1
50 185 1
50 187 1
50 191 1
50 195 1
50 197 1
50 199 1
50 200 1
51 53 1
51 54 1
51 55 1
51 57 1
51 58 1
51 64 1
51 65 1
51 66 1
51 68 1
51 72 1
51 76 1
51 77 1
51 79 1
51 81 1
51 87 1
51 91 1
51 99 1
51 100 1
51 102 1
51 111 1
51 112 1
51 114 1
51 115 1
51 119 1
51 121 1
51 123 1
51 128 1
51 134 1
51 137 1
51 143 1
51 145 1
51 152 1
51 168 1
51 173 1
51 176 1
51 177 1
51 180 1
51 181 1
51 185 1
51 189 1
51 190 1
51 196 1
51 197 1
51 198 1
52 54 1
52 62 1
52 68 1
52 69 1
52 70 1
52 71 1
52 77 1
52 82 1
52 87 1
52 99 1
52 100 1
52 112 1
52 116 1
52 117 1
52 124 1
52 127 1
52 128 1
52 130 1
52 131 1
52 134 1
52 138 1
52 139 1
52 142 1
52 144 1
52 145 1
52 146 1
52 147 1
52 151 1
52 152 1
52 155 1
52 156 1
52 157 1
52 160 1
52 161 1
52 163 1
52 168 1
52 184 1
52 186 1
52 187 1
52 189 1
52 196 1
53 54 1
53 62 1
53 66 1
53 71 1
53 74 1
53 75 1
53 84 1
53 85 1
53 86 1
53 91 1
53 94 1
53 96 1
53 99 1
53 100 1
53 102 1
53 103 1
53 104 1
53 106 1
53 113 1
53 117 1
53 118 1
53 123 1
53 127 1
53 128 1
53 130 1
53 133 1
53 134 1
53 135 1
53 144 1
53 145 1
53 148 1
53 152 1
53 155 1
53 159 1
53 161 1
53 165 1
53 168 1
53 169 1
53 177 1
53 180 1
53 189 1
53 193 1
54 56 1
54 58 1
54 62 1
54 65 1
54 67 1
54 79 1
54 83 1
54 89 1
54 91 1
54 97 1
54 102 1
54 103 1
54 105 1
54 108 1
54 109 1
54 116 1
54 117 1
54 118 1
54 120 1
54 122 1
54 130 1
54 132 1
54 135 1
54 137 1
54 138 1
54 140 1
54 141 1
54 142 1
54 144 1
54 149 1
54 152 1
54 156 1
54 159 1
54 162 1
54 165 1
54 168 1
54 175 1
54 178 1
54 179 1
54 180 1
54 183 1
54 185 1
54 188 1
54 192 1
54 194 1
54 195 1
55 60 1
55 63 1
55 64 1
55 67 1
55 70 1
55 72 1
55 75 1
55 83 1
55 93 1
55 94 1
55 96 1
55 99 1
55 101 1
55 109 1
55 112 1
55 114 1
55 118 1
55 125 1
55 126 1
55 135 1
55 136 1
55 137 1
55 138 1
55 140 1
55 146 1
55 151 1
55 161 1
55 163 1
55 164 1
55 167 1
55 171 1
55 173 1
55 181 1
55 186 1
55 190 1
55 195 1
55 199 1
56 59 1
56 64 1
56 73 1
56 75 1
56 78 1
56 83 1
56 84 1
56 87 1
56 89 1
56 91 1
56 115 1
56 118 1
56 120 1
56 123 1
56 129 1
56 131 1
56 132 1
56 133 1
56 134 1
56 135 1
56 137 1
56 145 1
56 148 1
56 158 1
56 165 1
56 166 1
56 168 1
56 185 1
56 188 1
56 191 1
56 192 1
56 193 1
56 199 1
56 200 1
57 60 1
57 61 1
57 68 1
57 73 1
57 76 1
57 79 1
57 80 1
57 89 1
57 91 1
57 96 1
57 97 1
57 100 1
57 101 1
57 102 1
57 108 1
57 115 1
57 126 1
57 134 1
57 140 1
57 142 1
57 149 1
57 155 1
57 158 1
57 163 1
57 177 1
57 180 1
57 184 1
57 185 1
57 193 1
57 195 1
57 198 1
57 200 1
58 68 1
58 70 1
58 73 1
58 74 1
58 85 1
58 88 1
58 93 1
58 94 1
58 101 1
58 110 1
58 112 1
58 113 1
58 118 1
58 121 1
58 123 1
58 124 1
58 137 1
58 140 1
58 141 1
58 152 1
58 153 1
58 154 1
58 155 1
58 160 1
58 167 1
58 169 1
58 170 1
58 182 1
58 189 1
58 191 1
58 193 1
58 194 1
58 195 1
58 196 1
58 198 1
58 200 1
59 66 1
59 70 1
59 74 1
59 75 1
59 76 1
59 77 1
59 80 1
59 87 1
59 88 1
59 90 1
59 93 1
59 96 1
59 98 1
59 108 1
59 115 1
59 119 1
59 128 1
59 133 1
59 134 1
59 140 1
59 148 1
59 152 1
59 155 1
59 160 1
59 161 1
59 163 1
59 164 1
59 173 1
59 174 1
59 191 1
59 192 1
59 196 1
59 200 1
60 63 1
60 66 1
60 67 1
60 68 1
60 71 1
60 72 1
60 73 1
60 77 1
60 78 1
60 81 1
60 82 1
60 89 1
60 90 1
60 97 1
60 100 1
60 103 1
60 109 1
60 110 1
60 115 1
60 117 1
60 119 1
60 122 1
60 123 1
60 132 1
60 136 1
60 137 1
60 138 1
60 139 1
60 144 1
60 145 1
60 147 1
60 148 1
60 157 1
60 163 1
60 164 1
60 171 1
60 179 1
60 180 1
60 181 1
60 184 1
60 186 1
60 187 1
60 188 1
60 200 1
61 65 1
61 70 1
61 73 1
61 77 1
61 85 1
61 103 1
61 104 1
61 105 1
61 106 1
61 109 1
61 110 1
61 114 1
61 116 1
61 118 1
61 121 1
61 123 1
61 124 1
61 125 1
61 127 1
61 133 1
61 134 1
61 135 1
61 136 1
61 140 1
61 141 1
61 147 1
61 149 1
61 150 1
61 156 1
61 158 1
61 161 1
61 162 1
61 170 1
61 175 1
61 180 1
61 191 1
61 192 1
62 63 1
62 65 1
62 66 1
62 67 1
62 71 1
62 80 1
62 84 1
62 89 1
62 92 1
62 93 1
62 94 1
62 96 1
62 99 1
62 106 1
62 112 1
62 115 1
62 123 1
62 126 1
62 132 1
62 133 1
62 134 1
62 149 1
62 151 1
62 159 1
62 160 1
62 170 1
62 171 1
62 175 1
62 184 1
62 187 1
62 189 1
62 191 1
62 194 1
62 196 1
62 197 1
62 198 1
63 65 1
63 67 1
63 68 1
63 70 1
63 72 1
63 77 1
63 78 1
63 79 1
63 81 1
63 97 1
63 102 1
63 103 1
63 107 1
63 114 1
63 116 1
63 117 1
63 118 1
63 119 1
63 123 1
63 127 1
63 133 1
63 143 1
63 146 1
63 148 1
63 150 1
63 152 1
63 153 1
63 155 1
63 158 1
63 163 1
63 164 1
63 168 1
63 170 1
63 172 1
63 180 1
63 191 1
63 192 1
64 67 1
64 70 1
64 85 1
64 87 1
64 88 1
64 89 1
64 98 1
64 101 1
64 102 1
64 105 1
64 108 1
64 111 1
64 112 1
64 119 1
64 124 1
64 125 1
64 126 1
64 127 1
64 130 1
64 137 1
64 138 1
64 145 1
64 153 1
64 154 1
64 155 1
64 159 1
64 161 1
64 162 1
64 167 1
64 171 1
64 178 1
64 186 1
64 188 1
64 189 1
64 190 1
64 195 1
65 67 1
65 78 1
65 84 1
65 90 1
65 105 1
65 106 1
65 113 1
65 119 1
65 120 1
65 121 1
65 129 1
65 132 1
65 135 1
65 143 1
65 146 1
65 150 1
65 151 1
65 156 1
65 158 1
65 161 1
65 162 1
65 164 1
65 167 1
65 173 1
65 186 1
65 191 1
65 195 1
65 198 1
65 199 1
66 68 1
66 75 1
66 78 1
66 83 1
66 85 1
66 86 1
66 91 1
66 92 1
66 97 1
66 101 1
66 106 1
66 107 1
66 108 1
66 111 1
66 113 1
66 116 1
66 121 1
66 122 1
66 125 1
66 127 1
66 130 1
66 133 1
66 138 1
66 147 1
66 149 1
66 153 1
66 162 1
66 164 1
66 166 1
66 167 1
66 173 1
66 179 1
66 183 1
66 188 1
66 189 1
66 197 1
66 198 1
66 200 1
67 73 1
67 74 1
67 77 1
67 78 1
67 80 1
67 82 1
67 84 1
67 89 1
67 90 1
67 92 1
67 93 1
67 99 1
67 104 1
67 107 1
67 111 1
67 112 1
67 113 1
67 119 1
67 124 1
67 126 1
67 128 1
67 130 1
67 133 1
67 142 1
67 143 1
67 146 1
67 157 1
67 161 1
67 168 1
67 172 1
67 173 1
67 178 1
67 188 1
67 189 1
67 194 1
67 197 1
67 199 1
68 69 1
68 82 1
68 89 1
68 110 1
68 111 1
68 114 1
68 117 1
68 119 1
68 125 1
68 126 1
68 130 1
68 131 1
68 139 1
68 144 1
68 145 1
68 155 1
68 159 1
68 161 1
68 163 1
68 165 1
68 171 1
68 172 1
68 181 1
68 185 1
68 188 1
68 190 1
68 191 1
68 192 1
68 200 1
69 71 1
69 76 1
69 82 1
69 83 1
69 88 1
69 93 1
69 94 1
69 99 1
69 104 1
69 106 1
69 107 1
69 111 1
69 112 1
69 115 1
69 117 1
69 122 1
69 127 1
69 132 1
69 136 1
69 141 1
69 144 1
69 151 1
69 160 1
69 162 1
69 167 1
69 172 1
69 182 1
69 183 1
69 184 1
69 186 1
69 194 1
69 195 1
69 196 1
69 198 1
70 71 1
70 85 1
70 86 1
70 89 1
70 90 1
70 93 1
70 98 1
70 102 1
70 104 1
70 105 1
70 106 1
70 109 1
70 113 1
70 118 1
70 121 1
70 124 1
70 137 1
70 145 1
70 148 1
70 150 1
70 151 1
70 153 1
70 157 1
70 158 1
70 159 1
70 168 1
70 170 1
70 174 1
70 177 1
70 178 1
70 183 1
70 185 1
70 189 1
70 190 1
71 72 1
71 73 1
71 74 1
71 77 1
71 79 1
71 80 1
71 84 1
71 85 1
71 86 1
71 90 1
71 92 1
71 97 1
71 99 1
71 102 1
71 104 1
71 116 1
71 120 1
71 122 1
71 133 1
71 138 1
71 145 1
71 156 1
71 157 1
71 159 1
71 160 1
71 161 1
71 164 1
71 171 1
71 173 1
71 180 1
71 182 1
71 190 1
71 191 1
71 192 1
71 193 1
71 194 1
71 199 1
71 200 1
72 73 1
72 76 1
72 77 1
72 83 1
72 85 1
72 92 1
72 93 1
72 95 1
72 96 1
72 103 1
72 105 1
72 106 1
72 111 1
72 112 1
72 117 1
72 124 1
72 125 1
72 126 1
72 131 1
72 139 1
72 144 1
72 145 1
72 153 1
72 156 1
72 159 1
72 160 1
72 162 1
72 163 1
72 165 1
72 166 1
72 169 1
72 170 1
72 174 1
72 179 1
72 180 1
72 183 1
72 189 1
72 191 1
72 193 1
72 194 1
72 195 1
72 197 1
72 199 1
73 74 1
73 95 1
73 104 1
73 109 1
73 113 1
73 116 1
73 118 1
73 119 1
73 130 1
73 131 1
73 132 1
73 138 1
73 143 1
73 151 1
73 154 1
73 162 1
73 166 1
73 167 1
73 170 1
73 182 1
73 183 1
73 184 1
73 189 1
73 192 1
73 198 1
74 76 1
74 79 1
74 81 1
74 94 1
74 95 1
74 96 1
74 98 1
74 100 1
74 102 1
74 110 1
74 111 1
74 125 1
74 129 1
74 134 1
74 136 1
74 139 1
74 141 1
74 143 1
74 144 1
74 146 1
74 152 1
74 159 1
74 162 1
74 167 1
74 171 1
74 173 1
74 176 1
74 182 1
74 188 1
74 190 1
74 193 1
74 195 1
75 83 1
75 88 1
75 94 1
75 102 1
75 107 1
75 111 1
75 112 1
75 125 1
75 126 1
75 127 1
75 134 1
75 136 1
75 137 1
75 139 1
75 142 1
75 143 1
75 151 1
75 153 1
75 162 1
75 177 1
75 179 1
75 184 1
75 192 1
75 193 1
75 197 1
75 199 1
75 200 1
76 80 1
76 87 1
76 93 1
76 98 1
76 104 1
76 109 1
76 110 1
76 111 1
76 114 1
76 116 1
76 118 1
76 127 1
76 128 1
76 129 1
76 136 1
76 144 1
76 145 1
76 146 1
76 147 1
76 148 1
76 150 1
76 153 1
76 157 1
76 158 1
76 159 1
76 162 1
76 164 1
76 165 1
76 172 1
76 174 1
76 175 1
76 178 1
76 186 1
76 193 1
76 194 1
76 199 1
76 200 1
77 81 1
77 83 1
77 94 1
77 104 1
77 105 1
77 107 1
77 112 1
77 115 1
77 121 1
77 122 1
77 123 1
77 134 1
77 136 1
77 142 1
77 144 1
77 147 1
77 159 1
77 164 1
77 169 1
77 173 1
77 176 1
77 180 1
77 182 1
77 183 1
77 185 1
77 187 1
77 190 1
77 191 1
78 79 1
78 83 1
78 89 1
78 94 1
78 98 1
78 100 1
78 101 1
78 109 1
78 110 1
78 112 1
78 120 1
78 121 1
78 125 1
78 126 1
78 127 1
78 130 1
78 132 1
78 134 1
78 135 1
78 136 1
78 137 1
78 143 1
78 145 1
78 147 1
78 153 1
78 158 1
78 161 1
78 162 1
78 163 1
78 167 1
78 176 1
78 177 1
78 179 1
78 186 1
78 190 1
78 193 1
78 196 1
78 198 1
79 84 1
79 94 1
79 96 1
79 98 1
79 99 1
79 106 1
79 107 1
79 110 1
79 118 1
79 120 1
79 135 1
79 136 1
79 137 1
79 142 1
79 147 1
79 158 1
79 166 1
79 168 1
79 169 1
79 172 1
79 182 1
79 186 1
79 188 1
79 191 1
79 195 1
79 196 1
80 85 1
80 86 1
80 87 1
80 88 1
80 99 1
80 105 1
80 106 1
80 108 1
80 111 1
80 113 1
80 121 1
80 123 1
80 130 1
80 131 1
80 136 1
80 139 1
80 140 1
80 147 1
80 155 1
80 159 1
80 161 1
80 169 1
80 172 1
80 175 1
80 178 1
80 186 1
80 187 1
80 191 1
80 193 1
80 194 1
81 84 1
81 96 1
81 107 1
81 109 1
81 110 1
81 112 1
81 115 1
81 117 1
81 121 1
81 122 1
81 123 1
81 129 1
81 133 1
81 137 1
81 141 1
81 143 1
81 144 1
81 147 1
81 148 1
81 152 1
81 154 1
81 156 1
81 157 1
81 160 1
81 163 1
81 172 1
81 173 1
81 181 1
81 191 1
81 195 1
81 196 1
82 83 1
82 85 1
82 89 1
82 92 1
82 95 1
82 99 1
82 105 1
82 109 1
82 117 1
82 118 1
82 122 1
82 126 1
82 130 1
82 133 1
82 134 1
82 137 1
82 142 1
82 151 1
82 154 1
82 157 1
82 160 1
82 169 1
82 176 1
82 181 1
82 196 1
82 199 1
83 98 1
83 102 1
83 105 1
83 109 1
83 111 1
83 130 1
83 133 1
83 135 1
83 141 1
83 142 1
83 143 1
83 147 1
83 150 1
83 154 1
83 155 1
83 158 1
83 162 1
83 171 1
83 177 1
83 178 1
83 181 1
83 197 1
84 86 1
84 89 1
84 91 1
84 92 1
84 93 1
84 98 1
84 102 1
84 107 1
84 116 1
84 118 1
84 122 1
84 123 1
84 124 1
84 133 1
84 136 1
84 139 1
84 148 1
84 151 1
84 152 1
84 156 1
84 159 1
84 164 1
84 171 1
84 174 1
84 175 1
84 183 1
84 188 1
84 194 1
84 195 1
84 198 1
84 200 1
85 88 1
85 95 1
85 99 1
85 100 1
85 105 1
85 106 1
85 107 1
85 112 1
85 116 1
85 118 1
85 119 1
85 121 1
85 122 1
85 128 1
85 129 1
85 133 1
85 137 1
85 140 1
85 141 1
85 148 1
85 157 1
85 160 1
85 163 1
85 164 1
85 168 1
85 179 1
85 187 1
85 188 1
85 189 1
85 192 1
85 193 1
85 194 1
85 199 1
85 200 1
86 87 1
86 89 1
86 91 1
86 92 1
86 102 1
86 103 1
86 107 1
86 113 1
86 119 1
86 120 1
86 121 1
86 123 1
86 124 1
86 125 1
86 127 1
86 129 1
86 131 1
86 133 1
86 134 1
86 137 1
86 143 1
86 145 1
86 146 1
86 148 1
86 156 1
86 157 1
86 162 1
86 169 1
86 173 1
86 180 1
86 181 1
86 184 1
86 191 1
86 200 1
87 95 1
87 96 1
87 97 1
87 99 1
87 100 1
87 106 1
87 109 1
87 117 1
87 123 1
87 129 1
87 133 1
87 139 1
87 143 1
87 145 1
87 146 1
87 149 1
87 151 1
87 153 1
87 164 1
87 175 1
87 183 1
87 185 1
87 189 1
87 194 1
87 196 1
88 89 1
88 90 1
88 100 1
88 109 1
88 111 1
88 114 1
88 115 1
88 119 1
88 120 1
88 123 1
88 124 1
88 125 1
88 127 1
88 128 1
88 132 1
88 135 1
88 137 1
88 138 1
88 140 1
88 142 1
88 143 1
88 146 1
88 151 1
88 162 1
88 163 1
88 165 1
88 168 1
88 171 1
88 178 1
88 180 1
88 185 1
88 190 1
88 193 1
88 194 1
89 94 1
89 100 1
89 101 1
89 104 1
89 105 1
89 108 1
89 109 1
89 113 1
89 115 1
89 121 1
89 124 1
89 128 1
89 136 1
89 137 1
89 142 1
89 144 1
89 152 1
89 158 1
89 161 1
89 163 1
89 164 1
89 169 1
89 171 1
89 176 1
89 179 1
89 181 1
89 186 1
89 187 1
89 193 1
89 196 1
89 200 1
90 95 1
90 101 1
90 112 1
90 119 1
90 122 1
90 126 1
90 137 1
90 138 1
90 146 1
90 147 1
90 155 1
90 158 1
90 164 1
90 168 1
90 169 1
90 170 1
90 171 1
90 187 1
90 188 1
90 190 1
90 191 1
90 194 1
90 199 1
91 95 1
91 99 1
91 104 1
91 105 1
91 107 1
91 109 1
91 112 1
91 115 1
91 118 1
91 119 1
91 123 1
91 125 1
91 129 1
91 132 1
91 134 1
91 136 1
91 137 1
91 142 1
91 143 1
91 149 1
91 150 1
91 151 1
91 154 1
91 155 1
91 156 1
91 167 1
91 168 1
91 169 1
91 170 1
91 177 1
91 180 1
91 186 1
91 187 1
91 188 1
91 190 1
91 191 1
91 193 1
91 194 1
91 196 1
91 198 1
92 99 1
92 100 1
92 101 1
92 111 1
92 113 1
92 116 1
92 117 1
92 118 1
92 120 1
92 122 1
92 124 1
92 128 1
92 130 1
92 132 1
92 137 1
92 138 1
92 143 1
92 151 1
92 154 1
92 156 1
92 157 1
92 159 1
92 160 1
92 162 1
92 172 1
92 176 1
92 185 1
92 187 1
92 188 1
92 189 1
92 190 1
92 192 1
92 193 1
92 194 1
92 195 1
92 197 1
92 200 1
93 105 1
93 109 1
93 110 1
93 111 1
93 113 1
93 124 1
93 127 1
93 129 1
93 133 1
93 138 1
93 140 1
93 141 1
93 144 1
93 145 1
93 146 1
93 157 1
93 161 1
93 166 1
93 167 1
93 175 1
93 190 1
93 200 1
94 95 1
94 98 1
94 110 1
94 113 1
94 114 1
94 115 1
94 121 1
94 123 1
94 127 1
94 128 1
94 130 1
94 138 1
94 147 1
94 155 1
94 157 1
94 163 1
94 167 1
94 168 1
94 172 1
94 177 1
94 180 1
94 184 1
94 187 1
94 189 1
94 192 1
94 196 1
95 107 1
95 110 1
95 111 1
95 114 1
95 120 1
95 123 1
95 128 1
95 129 1
95 133 1
95 135 1
95 137 1
95 147 1
95 153 1
95 157 1
95 159 1
95 169 1
95 176 1
95 177 1
95 181 1
95 183 1
95 196 1
95 200 1
96 112 1
96 116 1
96 119 1
96 121 1
96 125 1
96 126 1
96 127 1
96 130 1
96 134 1
96 135 1
96 136 1
96 141 1
96 145 1
96 146 1
96 149 1
96 150 1
96 151 1
96 152 1
96 153 1
96 157 1
96 161 1
96 166 1
96 169 1
96 176 1
96 183 1
96 184 1
96 192 1
96 194 1
96 196 1
96 197 1
96 199 1
97 110 1
97 112 1
97 121 1
97 125 1
97 127 1
97 134 1
97 136 1
97 137 1
97 138 1
97 142 1
97 146 1
97 156 1
97 162 1
97 164 1
97 167 1
97 174 1
97 175 1
97 184 1
97 185 1
97 189 1
97 193 1
97 198 1
97 199 1
98 107 1
98 108 1
98 110 1
98 111 1
98 114 1
98 116 1
98 118 1
98 127 1
98 129 1
98 135 1
98 144 1
98 150 1
98 151 1
98 154 1
98 155 1
98 156 1
98 158 1
98 159 1
98 167 1
98 169 1
98 173 1
98 177 1
98 180 1
98 182 1
98 190 1
98 193 1
98 194 1
98 195 1
99 101 1
99 108 1
99 112 1
99 118 1
99 122 1
99 124 1
99 136 1
99 137 1
99 139 1
99 140 1
99 141 1
99 143 1
99 145 1
99 147 1
99 150 1
99 151 1
99 154 1
99 158 1
99 166 1
99 169 1
99 170 1
99 188 1
99 190 1
100 106 1
100 109 1
100 111 1
100 112 1
100 121 1
100 123 1
100 127 1
100 130 1
100 135 1
100 140 1
100 141 1
100 143 1
100 147 1
100 148 1
100 154 1
100 155 1
100 162 1
100 166 1
100 174 1
100 179 1
100 181 1
100 188 1
100 190 1
100 192 1
100 198 1
100 200 1
101 102 1
101 111 1
101 112 1
101 117 1
101 118 1
101 129 1
101 130 1
101 132 1
101 138 1
101 147 1
101 153 1
101 158 1
101 159 1
101 160 1
101 163 1
101 165 1
101 166 1
101 167 1
101 177 1
101 179 1
101 182 1
101 186 1
101 187 1
101 191 1
101 192 1
101 195 1
101 196 1
102 104 1
102 106 1
102 111 1
102 116 1
102 120 1
102 122 1
102 123 1
102 125 1
102 137 1
102 146 1
102 147 1
102 149 1
102 154 1
102 159 1
102 162 1
102 163 1
102 165 1
102 166 1
102 167 1
102 168 1
102 174 1
102 179 1
102 182 1
102 189 1
102 190 1
102 193 1
103 111 1
103 113 1
103 117 1
103 126 1
103 129 1
103 136 1
103 142 1
103 143 1
103 150 1
103 161 1
103 167 1
103 174 1
103 178 1
103 181 1
103 194 1
103 196 1
103 198 1
103 200 1
104 105 1
104 108 1
104 111 1
104 112 1
104 113 1
104 116 1
104 135 1
104 141 1
104 151 1
104 156 1
104 157 1
104 159 1
104 176 1
104 178 1
104 179 1
104 184 1
104 185 1
104 200 1
105 107 1
105 114 1
105 116 1
105 120 1
105 122 1
105 123 1
105 127 1
105 130 1
105 132 1
105 136 1
105 138 1
105 144 1
105 149 1
105 153 1
105 158 1
105 159 1
105 166 1
105 173 1
105 176 1
105 177 1
105 178 1
105 179 1
105 190 1
105 191 1
105 193 1
105 196 1
106 122 1
106 124 1
106 125 1
106 131 1
106 135 1
106 138 1
106 140 1
106 141 1
106 142 1
106 143 1
106 145 1
106 146 1
106 149 1
106 155 1
106 157 1
106 159 1
106 170 1
106 182 1
106 183 1
106 186 1
106 187 1
106 191 1
106 193 1
106 200 1
107 110 1
107 111 1
107 112 1
107 114 1
107 116 1
107 121 1
107 123 1
107 126 1
107 131 1
107 133 1
107 134 1
107 148 1
107 154 1
107 158 1
107 159 1
107 160 1
107 162 1
107 168 1
107 169 1
107 170 1
107 171 1
107 178 1
107 183 1
107 187 1
107 200 1
108 110 1
108 113 1
108 114 1
108 118 1
108 126 1
108 140 1
108 148 1
108 149 1
108 153 1
108 156 1
108 163 1
108 169 1
108 170 1
108 175 1
108 180 1
108 181 1
108 187 1
108 199 1
109 113 1
109 115 1
109 125 1
109 136 1
109 145 1
109 152 1
109 156 1
109 160 1
109 164 1
109 169 1
109 172 1
109 173 1
109 184 1
109 185 1
109 189 1
109 196 1
110 113 1
110 119 1
110 128 1
110 129 1
110 130 1
110 132 1
110 143 1
110 151 1
110 152 1
110 155 1
110 158 1
110 169 1
110 172 1
110 174 1
110 190 1
110 193 1
110 198 1
111 112 1
111 116 1
111 124 1
111 128 1
111 135 1
111 139 1
111 140 1
111 141 1
111 146 1
111 147 1
111 151 1
111 166 1
111 177 1
111 183 1
111 184 1
111 186 1
111 188 1
111 190 1
111 200 1
112 115 1
112 119 1
112 134 1
112 147 1
112 150 1
112 152 1
112 160 1
112 161 1
112 167 1
112 168 1
112 171 1
112 173 1
112 176 1
112 177 1
112 180 1
112 185 1
112 188 1
112 190 1
112 198 1
113 114 1
113 122 1
113 123 1
113 124 1
113 128 1
113 131 1
113 136 1
113 139 1
113 140 1
113 144 1
113 149 1
113 153 1
113 155 1
113 156 1
113 158 1
113 161 1
113 163 1
113 164 1
113 166 1
113 170 1
113 172 1
113 174 1
113 177 1
113 191 1
113 194 1
113 197 1
114 115 1
114 122 1
114 127 1
114 130 1
114 134 1
114 141 1
114 142 1
114 146 1
114 148 1
114 160 1
114 168 1
114 170 1
114 172 1
114 177 1
114 178 1
114 181 1
114 182 1
114 183 1
114 185 1
114 195 1
115 120 1
115 121 1
115 132 1
115 135 1
115 138 1
115 152 1
115 155 1
115 158 1
115 171 1
115 179 1
115 184 1
115 186 1
115 188 1
115 192 1
115 194 1
115 198 1
115 199 1
116 117 1
116 120 1
116 126 1
116 127 1
116 136 1
116 137 1
116 140 1
116 146 1
116 151 1
116 163 1
116 166 1
116 167 1
116 168 1
116 170 1
116 171 1
116 184 1
116 188 1
116 199 1
117 122 1
117 123 1
117 127 1
117 130 1
117 137 1
117 139 1
117 143 1
117 146 1
117 147 1
117 150 1
117 152 1
117 156 1
117 161 1
117 164 1
117 167 1
117 177 1
117 179 1
117 187 1
117 188 1
117 189 1
118 120 1
118 123 1
118 124 1
118 125 1
118 130 1
118 133 1
118 134 1
118 139 1
118 143 1
118 145 1
118 150 1
118 151 1
118 159 1
118 162 1
118 173 1
118 180 1
118 188 1
118 197 1
119 120 1
119 129 1
119 133 1
119 137 1
119 138 1
119 139 1
119 144 1
119 145 1
119 146 1
119 147 1
119 154 1
119 171 1
119 173 1
119 175 1
119 184 1
119 188 1
119 189 1
119 192 1
119 198 1
119 200 1
120 124 1
120 133 1
120 135 1
120 146 1
120 150 1
120 152 1
120 153 1
120 157 1
120 161 1
120 162 1
120 164 1
120 170 1
120 172 1
120 174 1
120 177 1
120 179 1
120 183 1
120 184 1
120 185 1
120 186 1
120 192 1
120 195 1
121 128 1
121 130 1
121 132 1
121 135 1
121 137 1
121 140 1
121 143 1
121 147 1
121 148 1
121 149 1
121 152 1
121 159 1
121 164 1
121 169 1
121 174 1
121 176 1
121 189 1
121 192 1
121 198 1
121 199 1
121 200 1
122 124 1
122 128 1
122 129 1
122 130 1
122 135 1
122 140 1
122 146 1
122 152 1
122 154 1
122 158 1
122 159 1
122 173 1
122 174 1
122 181 1
122 182 1
122 183 1
122 194 1
122 198 1
122 200 1
123 126 1
123 130 1
123 144 1
123 150 1
123 151 1
123 153 1
123 156 1
123 157 1
123 164 1
123 166 1
123 178 1
123 179 1
123 180 1
123 188 1
123 200 1
124 127 1
124 131 1
124 133 1
124 134 1
124 135 1
124 136 1
124 139 1
124 140 1
124 145 1
124 156 1
124 157 1
124 159 1
124 166 1
124 169 1
124 170 1
124 171 1
124 173 1
124 180 1
124 182 1
124 183 1
124 189 1
124 190 1
124 195 1
124 199 1
125 126 1
125 128 1
125 137 1
125 139 1
125 141 1
125 142 1
125 150 1
125 152 1
125 154 1
125 155 1
125 157 1
125 162 1
125 167 1
125 170 1
125 178 1
125 180 1
125 181 1
125 184 1
125 189 1
125 190 1
125 194 1
125 198 1
126 128 1
126 134 1
126 142 1
126 146 1
126 147 1
126 153 1
126 158 1
126 164 1
126 168 1
126 178 1
126 179 1
126 183 1
126 184 1
126 193 1
127 130 1
127 132 1
127 134 1
127 136 1
127 138 1
127 142 1
127 143 1
127 146 1
127 152 1
127 163 1
127 166 1
127 168 1
127 169 1
127 177 1
127 180 1
127 183 1
127 186 1
127 191 1
127 199 1
127 200 1
128 132 1
128 139 1
128 141 1
128 142 1
128 145 1
128 146 1
128 149 1
128 151 1
128 152 1
128 153 1
128 155 1
128 168 1
128 172 1
128 182 1
128 183 1
128 189 1
128 193 1
128 198 1
129 134 1
129 141 1
129 145 1
129 146 1
129 150 1
129 151 1
129 153 1
129 154 1
129 161 1
129 166 1
129 170 1
129 176 1
129 182 1
129 192 1
129 193 1
129 194 1
129 199 1
130 131 1
130 136 1
130 146 1
130 157 1
130 162 1
130 164 1
130 165 1
130 166 1
130 171 1
130 172 1
130 174 1
130 179 1
130 180 1
130 184 1
130 193 1
130 196 1
131 132 1
131 135 1
131 137 1
131 140 1
131 141 1
131 147 1
131 155 1
131 159 1
131 163 1
131 164 1
131 165 1
131 168 1
131 169 1
131 182 1
131 196 1
131 198 1
131 200 1
132 133 1
132 140 1
132 148 1
132 150 1
132 152 1
132 153 1
132 155 1
132 157 1
132 160 1
132 163 1
132 166 1
132 178 1
132 182 1
132 183 1
132 192 1
132 198 1
133 134 1
133 148 1
133 149 1
133 151 1
133 152 1
133 153 1
133 158 1
133 167 1
133 169 1
133 172 1
133 177 1
133 180 1
133 181 1
133 185 1
133 188 1
133 192 1
133 193 1
134 143 1
134 146 1
134 153 1
134 156 1
134 158 1
134 160 1
134 161 1
134 162 1
134 165 1
134 166 1
134 171 1
134 174 1
134 175 1
134 176 1
134 179 1
134 191 1
134 195 1
134 196 1
134 198 1
135 139 1
135 144 1
135 145 1
135 149 1
135 151 1
135 154 1
135 156 1
135 159 1
135 161 1
135 169 1
135 170 1
135 171 1
135 176 1
135 197 1
136 138 1
136 139 1
136 141 1
136 146 1
136 152 1
136 155 1
136 158 1
136 162 1
136 173 1
136 174 1
136 175 1
136 177 1
136 179 1
136 181 1
136 184 1
136 191 1
136 198 1
136 199 1
137 145 1
137 146 1
137 151 1
137 153 1
137 160 1
137 163 1
137 171 1
137 176 1
137 179 1
137 185 1
137 187 1
137 190 1
137 196 1
138 143 1
138 146 1
138 147 1
138 151 1
138 154 1
138 155 1
138 159 1
138 161 1
138 167 1
138 171 1
138 172 1
138 174 1
138 177 1
138 187 1
138 196 1
138 197 1
139 146 1
139 150 1
139 151 1
139 153 1
139 154 1
139 158 1
139 162 1
139 173 1
139 176 1
139 180 1
139 185 1
139 186 1
139 187 1
139 188 1
139 191 1
139 192 1
139 194 1
139 196 1
139 198 1
139 199 1
140 143 1
140 153 1
140 160 1
140 167 1
140 174 1
140 175 1
140 176 1
140 181 1
140 187 1
140 188 1
140 192 1
140 194 1
140 196 1
140 200 1
141 142 1
141 145 1
141 146 1
141 150 1
141 154 1
141 157 1
141 159 1
141 162 1
141 165 1
141 170 1
141 174 1
141 179 1
141 184 1
141 187 1
141 188 1
141 194 1
141 195 1
141 196 1
142 152 1
142 159 1
142 160 1
142 170 1
142 173 1
142 174 1
142 176 1
142 182 1
142 183 1
142 184 1
142 185 1
142 191 1
143 151 1
143 154 1
143 156 1
143 158 1
143 161 1
143 169 1
143 173 1
143 176 1
143 184 1
144 147 1
144 149 1
144 150 1
144 154 1
144 160 1
144 162 1
144 165 1
144 170 1
144 171 1
144 174 1
144 178 1
144 183 1
144 189 1
144 192 1
144 193 1
144 194 1
145 148 1
145 151 1
145 154 1
145 163 1
145 168 1
145 178 1
145 182 1
145 186 1
145 189 1
145 192 1
145 194 1
145 197 1
145 198 1
146 147 1
146 152 1
146 154 1
146 157 1
146 158 1
146 160 1
146 164 1
146 165 1
146 166 1
146 167 1
146 172 1
146 173 1
146 176 1
146 181 1
146 195 1
146 198 1
146 200 1
147 149 1
147 156 1
147 157 1
147 163 1
147 164 1
147 169 1
147 170 1
147 171 1
147 173 1
147 174 1
147 176 1
147 182 1
147 186 1
147 195 1
147 199 1
147 200 1
148 155 1
148 159 1
148 160 1
148 161 1
148 165 1
148 167 1
148 170 1
148 172 1
148 173 1
148 177 1
148 178 1
148 181 1
148 182 1
148 184 1
148 185 1
148 186 1
148 196 1
148 198 1
148 200 1
149 150 1
149 153 1
149 156 1
149 162 1
149 173 1
149 181 1
149 185 1
149 191 1
149 196 1
150 152 1
150 155 1
150 158 1
150 161 1
150 162 1
150 164 1
150 165 1
150 168 1
150 169 1
150 174 1
150 175 1
150 180 1
150 181 1
150 183 1
150 188 1
150 194 1
150 195 1
150 199 1
151 158 1
151 165 1
151 166 1
151 170 1
151 171 1
151 175 1
151 176 1
151 178 1
151 180 1
151 185 1
151 186 1
151 188 1
151 189 1
151 193 1
152 154 1
152 158 1
152 160 1
152 161 1
152 176 1
152 179 1
152 183 1
152 185 1
152 194 1
152 195 1
152 200 1
153 155 1
153 156 1
153 157 1
153 158 1
153 160 1
153 163 1
153 167 1
153 168 1
153 169 1
153 178 1
153 185 1
153 197 1
153 198 1
153 200 1
154 159 1
154 166 1
154 175 1
154 185 1
154 192 1
154 198 1
155 156 1
155 160 1
155 162 1
155 163 1
155 170 1
155 171 1
155 172 1
155 178 1
155 179 1
155 181 1
155 184 1
155 187 1
155 188 1
155 193 1
155 195 1
156 158 1
156 165 1
156 167 1
156 170 1
156 173 1
156 175 1
156 179 1
156 181 1
156 183 1
156 184 1
156 186 1
156 198 1
156 199 1
157 167 1
157 173 1
157 177 1
157 187 1
157 188 1
157 194 1
157 197 1
157 198 1
158 167 1
158 172 1
158 189 1
158 196 1
158 197 1
159 161 1
159 162 1
159 169 1
159 174 1
159 177 1
159 178 1
159 187 1
159 191 1
159 196 1
159 197 1
159 198 1
160 175 1
160 194 1
160 195 1
160 199 1
161 163 1
161 164 1
161 166 1
161 168 1
161 175 1
161 176 1
161 182 1
161 188 1
161 196 1
161 199 1
161 200 1
162 164 1
162 168 1
162 169 1
162 170 1
162 172 1
162 173 1
162 174 1
162 176 1
162 177 1
162 184 1
162 190 1
162 192 1
162 193 1
162 196 1
162 199 1
163 164 1
163 167 1
163 174 1
163 180 1
163 182 1
163 185 1
163 187 1
163 189 1
163 190 1
163 192 1
163 197 1
163 198 1
164 167 1
164 173 1
164 174 1
164 178 1
165 166 1
165 169 1
165 170 1
165 174 1
165 182 1
165 183 1
165 185 1
165 186 1
165 191 1
165 194 1
165 199 1
166 176 1
166 179 1
166 185 1
166 186 1
166 191 1
166 194 1
166 198 1
166 199 1
167 169 1
167 175 1
167 178 1
167 182 1
167 184 1
167 185 1
167 186 1
167 188 1
167 189 1
167 192 1
167 196 1
167 199 1
168 170 1
168 175 1
168 180 1
168 183 1
168 185 1
168 187 1
168 189 1
168 191 1
168 195 1
169 178 1
169 190 1
169 191 1
169 192 1
169 196 1
170 174 1
170 186 1
170 188 1
170 194 1
170 195 1
170 196 1
170 198 1
170 199 1
170 200 1
171 175 1
171 180 1
171 182 1
171 188 1
171 191 1
171 200 1
172 182 1
172 195 1
172 196 1
173 175 1
173 177 1
173 179 1
173 180 1
173 181 1
173 184 1
173 189 1
173 193 1
173 196 1
173 197 1
174 177 1
174 179 1
174 189 1
174 190 1
174 192 1
174 195 1
174 197 1
174 198 1
174 199 1
175 179 1
175 184 1
175 185 1
175 187 1
175 188 1
175 196 1
175 198 1
175 200 1
176 177 1
176 178 1
176 180 1
176 181 1
176 182 1
176 183 1
176 188 1
176 197 1
176 198 1
177 178 1
177 181 1
177 184 1
177 186 1
177 192 1
177 193 1
177 195 1
177 198 1
178 180 1
178 183 1
178 185 1
178 190 1
178 193 1
178 197 1
178 198 1
179 182 1
179 186 1
179 198 1
179 200 1
180 181 1
180 184 1
180 194 1
180 198 1
181 182 1
181 183 1
181 187 1
181 188 1
181 192 1
181 193 1
181 196 1
181 200 1
182 186 1
182 187 1
182 191 1
182 192 1
183 186 1
183 189 1
183 191 1
183 198 1
184 185 1
184 186 1
184 195 1
185 188 1
185 194 1
185 195 1
185 196 1
185 197 1
185 198 1
186 194 1
186 195 1
186 196 1
186 197 1
186 200 1
187 189 1
187 190 1
187 194 1
187 196 1
187 198 1
188 190 1
188 192 1
188 197 1
188 199 1
188 200 1
189 191 1
189 200 1
190 196 1
190 197 1
190 198 1
191 192 1
192 193 1
192 194 1
192 195 1
192 197 1
192 200 1
194 200 1
196 197 1
196 198 1
197 199 1
198 200 1


==> anc/instances/benchmark/thetaPrime/brock200_2.dat <==
200 10024
1 2 1
1 4 1
1 6 1
1 12 1
1 13 1
1 16 1
1 17 1
1 18 1
1 19 1
1 20 1
1 23 1
1 25 1
1 27 1
1 31 1
1 32 1
1 34 1
1 35 1
1 36 1
1 37 1
1 41 1
1 42 1
1 45 1
1 46 1
1 47 1
1 52 1
1 54 1
1 56 1
1 57 1
1 58 1
1 59 1
1 60 1
1 63 1
1 65 1
1 66 1
1 69 1
1 70 1
1 73 1
1 76 1
1 77 1
1 78 1
1 80 1
1 81 1
1 82 1
1 84 1
1 85 1
1 86 1
1 87 1
1 88 1
1 95 1
1 96 1
1 97 1
1 101 1
1 109 1
1 110 1
1 112 1
1 113 1
1 114 1
1 116 1
1 117 1
1 118 1
1 119 1
1 121 1
1 123 1
1 124 1
1 125 1
1 128 1
1 129 1
1 130 1
1 131 1
1 132 1
1 133 1
1 134 1
1 136 1
1 137 1
1 138 1
1 139 1
1 145 1
1 147 1
1 148 1
1 150 1
1 152 1
1 153 1
1 155 1
1 156 1
1 157 1
1 158 1
1 164 1
1 165 1
1 166 1
1 168 1
1 170 1
1 174 1
1 175 1
1 176 1
1 177 1
1 178 1
1 179 1
1 180 1
1 181 1
1 183 1
1 184 1
1 192 1
1 194 1
1 195 1
1 196 1
1 197 1
1 199 1
1 200 1
2 5 1
2 6 1
2 8 1
2 9 1
2 10 1
2 12 1
2 15 1
2 16 1
2 18 1
2 19 1
2 20 1
2 24 1
2 25 1
2 26 1
2 31 1
2 32 1
2 34 1
2 37 1
2 38 1
2 39 1
2 40 1
2 41 1
2 42 1
2 43 1
2 44 1
2 50 1
2 51 1
2 52 1
2 55 1
2 57 1
2 58 1
2 62 1
2 64 1
2 68 1
2 70 1
2 71 1
2 73 1
2 74 1
2 75 1
2 76 1
2 78 1
2 79 1
2 81 1
2 82 1
2 87 1
2 88 1
2 90 1
2 92 1
2 93 1
2 94 1
2 95 1
2 96 1
2 98 1
2 100 1
2 104 1
2 108 1
2 109 1
2 111 1
2 112 1
2 114 1
2 116 1
2 123 1
2 125 1
2 127 1
2 128 1
2 131 1
2 135 1
2 136 1
2 137 1
2 138 1
2 139 1
2 140 1
2 141 1
2 142 1
2 144 1
2 145 1
2 148 1
2 151 1
2 152 1
2 153 1
2 155 1
2 157 1
2 158 1
2 159 1
2 160 1
2 163 1
2 164 1
2 165 1
2 169 1
2 170 1
2 172 1
2 174 1
2 175 1
2 176 1
2 181 1
2 183 1
2 184 1
2 188 1
2 189 1
2 192 1
2 193 1
2 196 1
2 197 1
2 200 1
3 4 1
3 5 1
3 7 1
3 10 1
3 11 1
3 12 1
3 14 1
3 15 1
3 17 1
3 18 1
3 21 1
3 23 1
3 24 1
3 26 1
3 30 1
3 31 1
3 33 1
3 35 1
3 37 1
3 38 1
3 39 1
3 41 1
3 42 1
3 44 1
3 45 1
3 48 1
3 53 1
3 54 1
3 56 1
3 59 1
3 60 1
3 61 1
3 62 1
3 64 1
3 65 1
3 68 1
3 69 1
3 70 1
3 71 1
3 72 1
3 73 1
3 75 1
3 76 1
3 79 1
3 80 1
3 84 1
3 85 1
3 86 1
3 89 1
3 90 1
3 93 1
3 95 1
3 97 1
3 98 1
3 99 1
3 100 1
3 101 1
3 104 1
3 105 1
3 107 1
3 109 1
3 111 1
3 112 1
3 113 1
3 114 1
3 117 1
3 122 1
3 127 1
3 129 1
3 130 1
3 131 1
3 132 1
3 138 1
3 144 1
3 145 1
3 146 1
3 148 1
3 149 1
3 150 1
3 153 1
3 154 1
3 156 1
3 157 1
3 158 1
3 159 1
3 162 1
3 165 1
3 167 1
3 168 1
3 170 1
3 171 1
3 173 1
3 174 1
3 175 1
3 177 1
3 178 1
3 181 1
3 183 1
3 185 1
3 186 1
3 187 1
3 188 1
3 192 1
3 193 1
3 194 1
3 195 1
3 198 1
3 199 1
3 200 1
4 7 1
4 8 1
4 9 1
4 11 1
4 12 1
4 13 1
4 17 1
4 18 1
4 20 1
4 22 1
4 23 1
4 25 1
4 27 1
4 28 1
4 29 1
4 31 1
4 34 1
4 35 1
4 36 1
4 38 1
4 42 1
4 49 1
4 54 1
4 55 1
4 58 1
4 59 1
4 60 1
4 61 1
4 66 1
4 68 1
4 72 1
4 74 1
4 76 1
4 77 1
4 78 1
4 80 1
4 83 1
4 84 1
4 85 1
4 89 1
4 90 1
4 91 1
4 93 1
4 96 1
4 99 1
4 100 1
4 101 1
4 102 1
4 103 1
4 105 1
4 106 1
4 107 1
4 109 1
4 112 1
4 116 1
4 119 1
4 123 1
4 126 1
4 129 1
4 130 1
4 131 1
4 136 1
4 137 1
4 138 1
4 139 1
4 142 1
4 145 1
4 146 1
4 147 1
4 149 1
4 151 1
4 154 1
4 156 1
4 157 1
4 161 1
4 162 1
4 163 1
4 167 1
4 168 1
4 170 1
4 171 1
4 172 1
4 178 1
4 182 1
4 183 1
4 185 1
4 186 1
4 188 1
4 191 1
4 192 1
4 194 1
4 195 1
4 197 1
4 198 1
4 199 1
4 200 1
5 8 1
5 9 1
5 10 1
5 12 1
5 14 1
5 15 1
5 18 1
5 20 1
5 21 1
5 23 1
5 24 1
5 28 1
5 31 1
5 32 1
5 34 1
5 35 1
5 38 1
5 43 1
5 44 1
5 45 1
5 46 1
5 48 1
5 51 1
5 52 1
5 55 1
5 56 1
5 59 1
5 60 1
5 61 1
5 63 1
5 64 1
5 65 1
5 67 1
5 68 1
5 69 1
5 70 1
5 71 1
5 72 1
5 75 1
5 76 1
5 78 1
5 79 1
5 81 1
5 82 1
5 83 1
5 84 1
5 86 1
5 92 1
5 93 1
5 94 1
5 97 1
5 98 1
5 99 1
5 100 1
5 102 1
5 103 1
5 106 1
5 107 1
5 108 1
5 109 1
5 110 1
5 111 1
5 117 1
5 120 1
5 121 1
5 122 1
5 125 1
5 126 1
5 128 1
5 130 1
5 132 1
5 133 1
5 134 1
5 135 1
5 136 1
5 139 1
5 140 1
5 151 1
5 153 1
5 154 1
5 155 1
5 157 1
5 159 1
5 160 1
5 162 1
5 164 1
5 165 1
5 169 1
5 175 1
5 176 1
5 177 1
5 178 1
5 180 1
5 181 1
5 182 1
5 185 1
5 186 1
5 190 1
5 191 1
5 192 1
5 194 1
5 195 1
5 196 1
5 197 1
5 199 1
5 200 1
6 7 1
6 9 1
6 12 1
6 13 1
6 16 1
6 19 1
6 20 1
6 23 1
6 29 1
6 30 1
6 31 1
6 32 1
6 35 1
6 36 1
6 41 1
6 46 1
6 49 1
6 53 1
6 55 1
6 56 1
6 59 1
6 62 1
6 64 1
6 66 1
6 68 1
6 69 1
6 70 1
6 72 1
6 73 1
6 74 1
6 76 1
6 77 1
6 84 1
6 85 1
6 86 1
6 89 1
6 93 1
6 95 1
6 98 1
6 99 1
6 101 1
6 102 1
6 103 1
6 104 1
6 105 1
6 106 1
6 107 1
6 108 1
6 111 1
6 113 1
6 116 1
6 117 1
6 121 1
6 123 1
6 125 1
6 126 1
6 128 1
6 129 1
6 135 1
6 140 1
6 141 1
6 142 1
6 144 1
6 149 1
6 150 1
6 151 1
6 152 1
6 154 1
6 155 1
6 158 1
6 159 1
6 163 1
6 164 1
6 165 1
6 166 1
6 167 1
6 172 1
6 174 1
6 175 1
6 178 1
6 179 1
6 182 1
6 185 1
6 186 1
6 189 1
6 195 1
6 196 1
6 198 1
6 200 1
7 9 1
7 14 1
7 15 1
7 17 1
7 21 1
7 22 1
7 23 1
7 26 1
7 27 1
7 28 1
7 32 1
7 35 1
7 36 1
7 37 1
7 39 1
7 43 1
7 44 1
7 50 1
7 51 1
7 52 1
7 54 1
7 55 1
7 56 1
7 58 1
7 60 1
7 62 1
7 63 1
7 65 1
7 67 1
7 68 1
7 71 1
7 72 1
7 73 1
7 74 1
7 75 1
7 77 1
7 79 1
7 80 1
7 84 1
7 88 1
7 91 1
7 92 1
7 93 1
7 96 1
7 98 1
7 99 1
7 100 1
7 102 1
7 104 1
7 110 1
7 111 1
7 112 1
7 117 1
7 121 1
7 122 1
7 123 1
7 124 1
7 125 1
7 126 1
7 133 1
7 135 1
7 140 1
7 141 1
7 142 1
7 143 1
7 144 1
7 146 1
7 149 1
7 150 1
7 152 1
7 154 1
7 155 1
7 158 1
7 161 1
7 162 1
7 167 1
7 168 1
7 171 1
7 173 1
7 175 1
7 177 1
7 178 1
7 180 1
7 182 1
7 185 1
7 186 1
7 187 1
7 188 1
7 189 1
7 191 1
7 192 1
7 193 1
7 194 1
7 196 1
7 197 1
7 198 1
7 199 1
8 9 1
8 12 1
8 15 1
8 16 1
8 18 1
8 19 1
8 24 1
8 25 1
8 26 1
8 29 1
8 32 1
8 33 1
8 34 1
8 39 1
8 41 1
8 43 1
8 44 1
8 45 1
8 47 1
8 50 1
8 51 1
8 53 1
8 54 1
8 55 1
8 57 1
8 65 1
8 66 1
8 67 1
8 68 1
8 69 1
8 70 1
8 72 1
8 75 1
8 80 1
8 84 1
8 89 1
8 93 1
8 96 1
8 97 1
8 98 1
8 103 1
8 106 1
8 111 1
8 112 1
8 113 1
8 114 1
8 115 1
8 116 1
8 117 1
8 118 1
8 121 1
8 122 1
8 123 1
8 124 1
8 125 1
8 126 1
8 130 1
8 133 1
8 134 1
8 136 1
8 138 1
8 142 1
8 143 1
8 144 1
8 146 1
8 147 1
8 149 1
8 151 1
8 156 1
8 157 1
8 158 1
8 162 1
8 164 1
8 170 1
8 172 1
8 176 1
8 177 1
8 179 1
8 180 1
8 182 1
8 183 1
8 184 1
8 185 1
8 186 1
8 187 1
8 188 1
8 189 1
8 190 1
8 193 1
8 194 1
8 195 1
8 197 1
8 198 1
8 200 1
9 10 1
9 11 1
9 17 1
9 18 1
9 19 1
9 20 1
9 24 1
9 25 1
9 31 1
9 33 1
9 36 1
9 38 1
9 39 1
9 40 1
9 42 1
9 44 1
9 45 1
9 47 1
9 48 1
9 49 1
9 50 1
9 51 1
9 52 1
9 53 1
9 55 1
9 58 1
9 59 1
9 62 1
9 64 1
9 68 1
9 71 1
9 72 1
9 73 1
9 74 1
9 77 1
9 78 1
9 81 1
9 82 1
9 85 1
9 87 1
9 90 1
9 94 1
9 95 1
9 96 1
9 98 1
9 100 1
9 101 1
9 102 1
9 104 1
9 105 1
9 106 1
9 109 1
9 110 1
9 113 1
9 115 1
9 116 1
9 117 1
9 119 1
9 120 1
9 122 1
9 129 1
9 132 1
9 135 1
9 139 1
9 142 1
9 147 1
9 149 1
9 150 1
9 153 1
9 154 1
9 155 1
9 161 1
9 166 1
9 168 1
9 169 1
9 172 1
9 174 1
9 176 1
9 180 1
9 181 1
9 182 1
9 183 1
9 184 1
9 186 1
9 187 1
9 188 1
9 195 1
9 197 1
10 11 1
10 12 1
10 13 1
10 15 1
10 16 1
10 17 1
10 18 1
10 19 1
10 20 1
10 21 1
10 23 1
10 25 1
10 26 1
10 27 1
10 28 1
10 29 1
10 30 1
10 33 1
10 34 1
10 42 1
10 44 1
10 53 1
10 56 1
10 57 1
10 58 1
10 59 1
10 62 1
10 64 1
10 65 1
10 72 1
10 74 1
10 75 1
10 77 1
10 80 1
10 82 1
10 84 1
10 85 1
10 87 1
10 93 1
10 96 1
10 97 1
10 98 1
10 102 1
10 105 1
10 110 1
10 113 1
10 114 1
10 116 1
10 117 1
10 119 1
10 121 1
10 122 1
10 123 1
10 127 1
10 129 1
10 130 1
10 132 1
10 138 1
10 140 1
10 143 1
10 145 1
10 147 1
10 149 1
10 150 1
10 154 1
10 162 1
10 163 1
10 164 1
10 165 1
10 171 1
10 172 1
10 178 1
10 183 1
10 184 1
10 189 1
10 190 1
10 192 1
10 193 1
10 194 1
10 195 1
10 196 1
10 199 1
11 12 1
11 13 1
11 14 1
11 16 1
11 17 1
11 19 1
11 20 1
11 22 1
11 26 1
11 27 1
11 29 1
11 30 1
11 33 1
11 34 1
11 37 1
11 38 1
11 41 1
11 42 1
11 43 1
11 45 1
11 46 1
11 47 1
11 48 1
11 49 1
11 57 1
11 59 1
11 61 1
11 63 1
11 64 1
11 65 1
11 73 1
11 75 1
11 78 1
11 79 1
11 80 1
11 82 1
11 83 1
11 85 1
11 88 1
11 89 1
11 92 1
11 94 1
11 95 1
11 96 1
11 98 1
11 99 1
11 100 1
11 101 1
11 103 1
11 104 1
11 107 1
11 108 1
11 110 1
11 111 1
11 115 1
11 117 1
11 118 1
11 119 1
11 120 1
11 121 1
11 122 1
11 123 1
11 124 1
11 125 1
11 126 1
11 130 1
11 133 1
11 136 1
11 139 1
11 140 1
11 145 1
11 147 1
11 151 1
11 152 1
11 153 1
11 156 1
11 157 1
11 159 1
11 160 1
11 166 1
11 168 1
11 170 1
11 175 1
11 176 1
11 179 1
11 180 1
11 181 1
11 183 1
11 186 1
11 187 1
11 188 1
11 189 1
11 190 1
11 191 1
11 194 1
11 195 1
11 197 1
11 198 1
12 14 1
12 15 1
12 18 1
12 20 1
12 21 1
12 22 1
12 23 1
12 24 1
12 25 1
12 27 1
12 31 1
12 33 1
12 34 1
12 35 1
12 38 1
12 41 1
12 42 1
12 43 1
12 45 1
12 46 1
12 48 1
12 50 1
12 60 1
12 62 1
12 65 1
12 66 1
12 68 1
12 70 1
12 72 1
12 75 1
12 76 1
12 82 1
12 86 1
12 87 1
12 88 1
12 89 1
12 90 1
12 93 1
12 94 1
12 96 1
12 98 1
12 100 1
12 102 1
12 108 1
12 110 1
12 111 1
12 119 1
12 122 1
12 123 1
12 124 1
12 125 1
12 126 1
12 128 1
12 132 1
12 133 1
12 134 1
12 135 1
12 136 1
12 137 1
12 138 1
12 140 1
12 141 1
12 143 1
12 144 1
12 147 1
12 148 1
12 149 1
12 150 1
12 153 1
12 154 1
12 155 1
12 156 1
12 158 1
12 159 1
12 162 1
12 165 1
12 167 1
12 169 1
12 173 1
12 178 1
12 183 1
12 185 1
12 186 1
12 188 1
12 191 1
12 192 1
12 194 1
12 195 1
12 196 1
12 197 1
12 198 1
12 199 1
12 200 1
13 15 1
13 17 1
13 19 1
13 20 1
13 23 1
13 24 1
13 25 1
13 27 1
13 28 1
13 30 1
13 32 1
13 33 1
13 34 1
13 35 1
13 36 1
13 39 1
13 42 1
13 44 1
13 47 1
13 50 1
13 51 1
13 52 1
13 54 1
13 58 1
13 59 1
13 62 1
13 63 1
13 65 1
13 71 1
13 73 1
13 74 1
13 75 1
13 76 1
13 77 1
13 78 1
13 79 1
13 80 1
13 81 1
13 88 1
13 89 1
13 92 1
13 93 1
13 94 1
13 96 1
13 97 1
13 98 1
13 101 1
13 103 1
13 104 1
13 105 1
13 106 1
13 108 1
13 109 1
13 114 1
13 115 1
13 116 1
13 118 1
13 119 1
13 120 1
13 121 1
13 122 1
13 126 1
13 129 1
13 130 1
13 133 1
13 135 1
13 136 1
13 138 1
13 139 1
13 140 1
13 142 1
13 147 1
13 149 1
13 151 1
13 152 1
13 153 1
13 154 1
13 160 1
13 165 1
13 170 1
13 173 1
13 174 1
13 175 1
13 180 1
13 181 1
13 184 1
13 185 1
13 188 1
13 190 1
13 192 1
13 193 1
13 194 1
13 196 1
13 197 1
13 198 1
13 200 1
14 16 1
14 17 1
14 21 1
14 22 1
14 23 1
14 24 1
14 26 1
14 27 1
14 28 1
14 29 1
14 31 1
14 32 1
14 35 1
14 36 1
14 37 1
14 38 1
14 39 1
14 40 1
14 42 1
14 46 1
14 47 1
14 48 1
14 51 1
14 53 1
14 55 1
14 60 1
14 61 1
14 62 1
14 64 1
14 65 1
14 66 1
14 71 1
14 72 1
14 73 1
14 75 1
14 79 1
14 82 1
14 86 1
14 87 1
14 89 1
14 90 1
14 92 1
14 94 1
14 96 1
14 97 1
14 98 1
14 101 1
14 105 1
14 108 1
14 109 1
14 111 1
14 112 1
14 114 1
14 115 1
14 116 1
14 119 1
14 123 1
14 125 1
14 127 1
14 129 1
14 135 1
14 137 1
14 138 1
14 140 1
14 144 1
14 145 1
14 147 1
14 148 1
14 150 1
14 154 1
14 155 1
14 156 1
14 157 1
14 160 1
14 161 1
14 166 1
14 172 1
14 173 1
14 174 1
14 175 1
14 177 1
14 179 1
14 182 1
14 184 1
14 190 1
14 193 1
14 195 1
14 196 1
14 197 1
14 199 1
14 200 1
15 19 1
15 25 1
15 30 1
15 35 1
15 36 1
15 39 1
15 40 1
15 41 1
15 42 1
15 45 1
15 47 1
15 48 1
15 51 1
15 52 1
15 54 1
15 55 1
15 56 1
15 60 1
15 62 1
15 64 1
15 66 1
15 68 1
15 70 1
15 71 1
15 74 1
15 75 1
15 77 1
15 78 1
15 81 1
15 84 1
15 88 1
15 89 1
15 90 1
15 91 1
15 93 1
15 94 1
15 95 1
15 96 1
15 100 1
15 101 1
15 103 1
15 105 1
15 109 1
15 111 1
15 112 1
15 114 1
15 117 1
15 118 1
15 119 1
15 121 1
15 123 1
15 124 1
15 126 1
15 130 1
15 132 1
15 133 1
15 134 1
15 137 1
15 139 1
15 140 1
15 141 1
15 142 1
15 144 1
15 145 1
15 146 1
15 147 1
15 148 1
15 149 1
15 151 1
15 152 1
15 153 1
15 157 1
15 162 1
15 163 1
15 165 1
15 167 1
15 168 1
15 171 1
15 172 1
15 176 1
15 178 1
15 180 1
15 181 1
15 182 1
15 184 1
15 187 1
15 188 1
15 191 1
15 192 1
15 195 1
15 198 1
15 199 1
16 18 1
16 19 1
16 20 1
16 21 1
16 26 1
16 27 1
16 33 1
16 37 1
16 38 1
16 39 1
16 42 1
16 43 1
16 46 1
16 50 1
16 57 1
16 60 1
16 61 1
16 62 1
16 65 1
16 66 1
16 69 1
16 70 1
16 71 1
16 77 1
16 78 1
16 79 1
16 80 1
16 82 1
16 84 1
16 87 1
16 89 1
16 90 1
16 91 1
16 92 1
16 94 1
16 95 1
16 97 1
16 98 1
16 99 1
16 100 1
16 101 1
16 102 1
16 103 1
16 104 1
16 105 1
16 106 1
16 108 1
16 110 1
16 111 1
16 112 1
16 113 1
16 114 1
16 117 1
16 118 1
16 121 1
16 127 1
16 128 1
16 130 1
16 131 1
16 133 1
16 135 1
16 136 1
16 137 1
16 138 1
16 139 1
16 140 1
16 144 1
16 146 1
16 148 1
16 149 1
16 150 1
16 157 1
16 161 1
16 162 1
16 164 1
16 165 1
16 166 1
16 167 1
16 168 1
16 169 1
16 170 1
16 172 1
16 173 1
16 174 1
16 177 1
16 178 1
16 179 1
16 180 1
16 182 1
16 187 1
16 190 1
16 192 1
16 193 1
16 194 1
16 195 1
16 197 1
16 198 1
16 200 1
17 18 1
17 19 1
17 21 1
17 23 1
17 24 1
17 25 1
17 26 1
17 29 1
17 30 1
17 33 1
17 34 1
17 35 1
17 36 1
17 38 1
17 40 1
17 41 1
17 43 1
17 44 1
17 45 1
17 47 1
17 49 1
17 51 1
17 52 1
17 53 1
17 55 1
17 56 1
17 58 1
17 59 1
17 60 1
17 61 1
17 62 1
17 66 1
17 67 1
17 70 1
17 72 1
17 74 1
17 77 1
17 80 1
17 81 1
17 84 1
17 85 1
17 86 1
17 89 1
17 91 1
17 92 1
17 94 1
17 96 1
17 102 1
17 104 1
17 105 1
17 107 1
17 109 1
17 112 1
17 113 1
17 115 1
17 119 1
17 121 1
17 122 1
17 123 1
17 125 1
17 126 1
17 127 1
17 128 1
17 129 1
17 130 1
17 131 1
17 132 1
17 133 1
17 139 1
17 142 1
17 143 1
17 144 1
17 147 1
17 151 1
17 153 1
17 154 1
17 157 1
17 158 1
17 159 1
17 160 1
17 161 1
17 166 1
17 169 1
17 170 1
17 171 1
17 172 1
17 174 1
17 179 1
17 182 1
17 183 1
17 187 1
17 188 1
17 193 1
17 196 1
17 199 1
17 200 1
18 19 1
18 22 1
18 23 1
18 24 1
18 25 1
18 27 1
18 32 1
18 35 1
18 36 1
18 41 1
18 44 1
18 46 1
18 47 1
18 48 1
18 49 1
18 51 1
18 53 1
18 54 1
18 56 1
18 57 1
18 58 1
18 59 1
18 61 1
18 64 1
18 65 1
18 67 1
18 69 1
18 71 1
18 72 1
18 78 1
18 79 1
18 81 1
18 82 1
18 83 1
18 84 1
18 85 1
18 88 1
18 90 1
18 91 1
18 100 1
18 101 1
18 102 1
18 103 1
18 108 1
18 109 1
18 111 1
18 112 1
18 114 1
18 115 1
18 116 1
18 117 1
18 118 1
18 119 1
18 120 1
18 121 1
18 122 1
18 127 1
18 130 1
18 131 1
18 132 1
18 134 1
18 142 1
18 143 1
18 145 1
18 146 1
18 147 1
18 152 1
18 155 1
18 158 1
18 162 1
18 164 1
18 165 1
18 168 1
18 169 1
18 171 1
18 173 1
18 174 1
18 175 1
18 177 1
18 178 1
18 181 1
18 183 1
18 187 1
18 188 1
18 190 1
18 191 1
18 192 1
18 193 1
18 200 1
19 20 1
19 21 1
19 22 1
19 25 1
19 28 1
19 30 1
19 33 1
19 35 1
19 39 1
19 40 1
19 45 1
19 48 1
19 49 1
19 50 1
19 51 1
19 52 1
19 55 1
19 57 1
19 59 1
19 60 1
19 61 1
19 62 1
19 63 1
19 64 1
19 66 1
19 67 1
19 71 1
19 73 1
19 75 1
19 76 1
19 79 1
19 80 1
19 82 1
19 89 1
19 92 1
19 94 1
19 95 1
19 97 1
19 99 1
19 100 1
19 102 1
19 103 1
19 104 1
19 105 1
19 106 1
19 107 1
19 109 1
19 110 1
19 112 1
19 113 1
19 114 1
19 115 1
19 120 1
19 122 1
19 124 1
19 126 1
19 127 1
19 128 1
19 129 1
19 130 1
19 131 1
19 135 1
19 137 1
19 139 1
19 141 1
19 143 1
19 144 1
19 145 1
19 146 1
19 147 1
19 150 1
19 151 1
19 153 1
19 157 1
19 162 1
19 163 1
19 164 1
19 165 1
19 167 1
19 169 1
19 173 1
19 177 1
19 179 1
19 181 1
19 184 1
19 189 1
19 190 1
19 191 1
19 192 1
19 193 1
19 194 1
19 195 1
19 197 1
19 200 1
20 23 1
20 24 1
20 25 1
20 27 1
20 28 1
20 30 1
20 31 1
20 32 1
20 36 1
20 37 1
20 38 1
20 39 1
20 41 1
20 42 1
20 44 1
20 45 1
20 46 1
20 47 1
20 48 1
20 51 1
20 52 1
20 55 1
20 56 1
20 57 1
20 59 1
20 61 1
20 64 1
20 65 1
20 67 1
20 68 1
20 71 1
20 75 1
20 76 1
20 77 1
20 79 1
20 80 1
20 81 1
20 82 1
20 83 1
20 85 1
20 86 1
20 88 1
20 89 1
20 90 1
20 91 1
20 92 1
20 93 1
20 95 1
20 96 1
20 98 1
20 100 1
20 101 1
20 102 1
20 104 1
20 105 1
20 106 1
20 107 1
20 115 1
20 117 1
20 120 1
20 122 1
20 125 1
20 126 1
20 128 1
20 130 1
20 131 1
20 132 1
20 133 1
20 134 1
20 135 1
20 136 1
20 137 1
20 138 1
20 141 1
20 143 1
20 146 1
20 148 1
20 150 1
20 151 1
20 153 1
20 154 1
20 156 1
20 159 1
20 161 1
20 162 1
20 163 1
20 167 1
20 169 1
20 170 1
20 172 1
20 174 1
20 177 1
20 178 1
20 180 1
20 182 1
20 183 1
20 185 1
20 186 1
20 187 1
20 188 1
20 189 1
20 191 1
20 192 1
20 193 1
20 194 1
20 195 1
21 22 1
21 23 1
21 24 1
21 26 1
21 27 1
21 29 1
21 30 1
21 31 1
21 33 1
21 34 1
21 36 1
21 38 1
21 44 1
21 45 1
21 47 1
21 49 1
21 51 1
21 52 1
21 53 1
21 55 1
21 56 1
21 57 1
21 58 1
21 59 1
21 60 1
21 61 1
21 62 1
21 64 1
21 65 1
21 66 1
21 70 1
21 72 1
21 73 1
21 75 1
21 78 1
21 80 1
21 86 1
21 87 1
21 88 1
21 91 1
21 94 1
21 95 1
21 96 1
21 98 1
21 100 1
21 102 1
21 103 1
21 106 1
21 107 1
21 109 1
21 111 1
21 112 1
21 113 1
21 115 1
21 116 1
21 119 1
21 121 1
21 125 1
21 126 1
21 128 1
21 129 1
21 133 1
21 134 1
21 135 1
21 136 1
21 137 1
21 139 1
21 140 1
21 144 1
21 145 1
21 146 1
21 148 1
21 152 1
21 155 1
21 159 1
21 160 1
21 161 1
21 162 1
21 163 1
21 167 1
21 171 1
21 181 1
21 184 1
21 188 1
21 193 1
21 196 1
21 197 1
22 25 1
22 26 1
22 31 1
22 34 1
22 35 1
22 36 1
22 37 1
22 38 1
22 39 1
22 40 1
22 42 1
22 45 1
22 46 1
22 48 1
22 52 1
22 55 1
22 59 1
22 63 1
22 65 1
22 68 1
22 72 1
22 75 1
22 76 1
22 79 1
22 84 1
22 85 1
22 90 1
22 92 1
22 93 1
22 99 1
22 100 1
22 102 1
22 103 1
22 105 1
22 107 1
22 108 1
22 109 1
22 110 1
22 111 1
22 112 1
22 114 1
22 116 1
22 117 1
22 118 1
22 119 1
22 122 1
22 123 1
22 124 1
22 126 1
22 127 1
22 130 1
22 132 1
22 134 1
22 136 1
22 139 1
22 140 1
22 142 1
22 144 1
22 145 1
22 146 1
22 147 1
22 149 1
22 150 1
22 153 1
22 155 1
22 159 1
22 162 1
22 164 1
22 165 1
22 167 1
22 170 1
22 171 1
22 172 1
22 174 1
22 176 1
22 177 1
22 179 1
22 180 1
22 183 1
22 184 1
22 185 1
22 188 1
22 191 1
22 193 1
22 195 1
22 196 1
22 198 1
23 24 1
23 27 1
23 28 1
23 29 1
23 30 1
23 34 1
23 35 1
23 41 1
23 45 1
23 47 1
23 55 1
23 60 1
23 62 1
23 64 1
23 65 1
23 67 1
23 68 1
23 70 1
23 71 1
23 72 1
23 73 1
23 74 1
23 75 1
23 78 1
23 82 1
23 84 1
23 88 1
23 89 1
23 92 1
23 93 1
23 96 1
23 98 1
23 105 1
23 106 1
23 107 1
23 112 1
23 113 1
23 114 1
23 115 1
23 116 1
23 120 1
23 123 1
23 125 1
23 126 1
23 128 1
23 129 1
23 136 1
23 140 1
23 141 1
23 143 1
23 145 1
23 146 1
23 150 1
23 152 1
23 153 1
23 156 1
23 157 1
23 158 1
23 159 1
23 160 1
23 161 1
23 162 1
23 165 1
23 170 1
23 171 1
23 172 1
23 173 1
23 176 1
23 177 1
23 178 1
23 179 1
23 180 1
23 181 1
23 184 1
23 186 1
23 187 1
23 190 1
23 194 1
23 196 1
23 197 1
23 198 1
23 199 1
24 26 1
24 27 1
24 29 1
24 32 1
24 34 1
24 36 1
24 37 1
24 39 1
24 40 1
24 41 1
24 43 1
24 46 1
24 47 1
24 51 1
24 52 1
24 53 1
24 55 1
24 58 1
24 59 1
24 61 1
24 62 1
24 64 1
24 67 1
24 71 1
24 80 1
24 81 1
24 86 1
24 87 1
24 88 1
24 91 1
24 93 1
24 94 1
24 95 1
24 96 1
24 101 1
24 102 1
24 105 1
24 110 1
24 111 1
24 114 1
24 115 1
24 121 1
24 124 1
24 128 1
24 130 1
24 131 1
24 132 1
24 133 1
24 134 1
24 135 1
24 137 1
24 139 1
24 140 1
24 141 1
24 142 1
24 146 1
24 147 1
24 148 1
24 149 1
24 150 1
24 153 1
24 156 1
24 157 1
24 159 1
24 160 1
24 163 1
24 164 1
24 167 1
24 168 1
24 170 1
24 171 1
24 176 1
24 177 1
24 184 1
24 185 1
24 186 1
24 187 1
24 188 1
24 189 1
24 193 1
24 194 1
24 196 1
24 197 1
24 199 1
24 200 1
25 29 1
25 30 1
25 32 1
25 33 1
25 34 1
25 35 1
25 36 1
25 37 1
25 39 1
25 42 1
25 43 1
25 44 1
25 45 1
25 48 1
25 49 1
25 52 1
25 53 1
25 55 1
25 56 1
25 58 1
25 59 1
25 60 1
25 61 1
25 63 1
25 64 1
25 65 1
25 66 1
25 67 1
25 68 1
25 69 1
25 71 1
25 81 1
25 92 1
25 93 1
25 94 1
25 95 1
25 96 1
25 97 1
25 99 1
25 100 1
25 101 1
25 102 1
25 105 1
25 107 1
25 113 1
25 114 1
25 115 1
25 116 1
25 118 1
25 123 1
25 124 1
25 125 1
25 132 1
25 134 1
25 135 1
25 136 1
25 138 1
25 139 1
25 141 1
25 144 1
25 146 1
25 148 1
25 152 1
25 158 1
25 159 1
25 160 1
25 162 1
25 165 1
25 167 1
25 170 1
25 171 1
25 172 1
25 174 1
25 175 1
25 179 1
25 180 1
25 181 1
25 183 1
25 184 1
25 185 1
25 188 1
25 191 1
25 193 1
25 194 1
25 198 1
25 199 1
26 27 1
26 29 1
26 30 1
26 32 1
26 33 1
26 36 1
26 37 1
26 38 1
26 40 1
26 52 1
26 55 1
26 57 1
26 59 1
26 60 1
26 62 1
26 63 1
26 65 1
26 66 1
26 68 1
26 69 1
26 72 1
26 73 1
26 74 1
26 76 1
26 77 1
26 78 1
26 79 1
26 81 1
26 82 1
26 85 1
26 86 1
26 87 1
26 88 1
26 90 1
26 91 1
26 92 1
26 94 1
26 98 1
26 99 1
26 102 1
26 103 1
26 104 1
26 109 1
26 110 1
26 113 1
26 114 1
26 116 1
26 117 1
26 118 1
26 119 1
26 120 1
26 123 1
26 124 1
26 127 1
26 129 1
26 131 1
26 133 1
26 135 1
26 136 1
26 138 1
26 139 1
26 141 1
26 144 1
26 147 1
26 148 1
26 149 1
26 150 1
26 151 1
26 155 1
26 156 1
26 157 1
26 158 1
26 160 1
26 162 1
26 163 1
26 168 1
26 171 1
26 173 1
26 179 1
26 180 1
26 182 1
26 183 1
26 184 1
26 187 1
26 188 1
26 189 1
26 190 1
26 192 1
26 193 1
26 194 1
26 195 1
26 198 1
27 30 1
27 31 1
27 33 1
27 38 1
27 40 1
27 41 1
27 44 1
27 45 1
27 46 1
27 47 1
27 49 1
27 50 1
27 52 1
27 56 1
27 57 1
27 58 1
27 60 1
27 61 1
27 63 1
27 64 1
27 65 1
27 66 1
27 72 1
27 75 1
27 79 1
27 80 1
27 81 1
27 82 1
27 83 1
27 84 1
27 85 1
27 87 1
27 88 1
27 90 1
27 91 1
27 93 1
27 94 1
27 96 1
27 97 1
27 98 1
27 99 1
27 100 1
27 104 1
27 106 1
27 107 1
27 110 1
27 111 1
27 112 1
27 113 1
27 115 1
27 118 1
27 119 1
27 125 1
27 127 1
27 130 1
27 132 1
27 133 1
27 136 1
27 138 1
27 139 1
27 141 1
27 143 1
27 147 1
27 150 1
27 152 1
27 154 1
27 156 1
27 157 1
27 159 1
27 160 1
27 161 1
27 163 1
27 167 1
27 168 1
27 170 1
27 172 1
27 173 1
27 174 1
27 175 1
27 176 1
27 177 1
27 179 1
27 180 1
27 182 1
27 184 1
27 185 1
27 189 1
27 190 1
27 194 1
27 195 1
27 196 1
27 197 1
27 198 1
27 199 1
27 200 1
28 33 1
28 35 1
28 40 1
28 41 1
28 42 1
28 43 1
28 44 1
28 45 1
28 48 1
28 52 1
28 54 1
28 57 1
28 58 1
28 59 1
28 60 1
28 63 1
28 64 1
28 65 1
28 66 1
28 69 1
28 70 1
28 71 1
28 72 1
28 74 1
28 76 1
28 78 1
28 81 1
28 82 1
28 85 1
28 88 1
28 89 1
28 93 1
28 95 1
28 96 1
28 97 1
28 98 1
28 99 1
28 101 1
28 102 1
28 105 1
28 106 1
28 107 1
28 111 1
28 115 1
28 118 1
28 121 1
28 127 1
28 128 1
28 129 1
28 131 1
28 133 1
28 134 1
28 136 1
28 140 1
28 141 1
28 143 1
28 144 1
28 145 1
28 147 1
28 149 1
28 150 1
28 152 1
28 154 1
28 155 1
28 157 1
28 159 1
28 161 1
28 162 1
28 163 1
28 165 1
28 167 1
28 168 1
28 171 1
28 175 1
28 181 1
28 185 1
28 187 1
28 192 1
28 193 1
28 194 1
28 195 1
28 197 1
29 30 1
29 31 1
29 33 1
29 37 1
29 41 1
29 45 1
29 48 1
29 49 1
29 53 1
29 55 1
29 57 1
29 59 1
29 60 1
29 61 1
29 63 1
29 64 1
29 66 1
29 67 1
29 69 1
29 71 1
29 73 1
29 74 1
29 75 1
29 77 1
29 78 1
29 79 1
29 80 1
29 81 1
29 82 1
29 83 1
29 85 1
29 86 1
29 87 1
29 88 1
29 92 1
29 95 1
29 96 1
29 97 1
29 99 1
29 103 1
29 105 1
29 107 1
29 111 1
29 112 1
29 114 1
29 116 1
29 117 1
29 123 1
29 128 1
29 132 1
29 135 1
29 137 1
29 145 1
29 146 1
29 147 1
29 148 1
29 151 1
29 152 1
29 153 1
29 154 1
29 155 1
29 156 1
29 157 1
29 158 1
29 161 1
29 163 1
29 164 1
29 165 1
29 166 1
29 168 1
29 170 1
29 172 1
29 175 1
29 176 1
29 181 1
29 182 1
29 187 1
29 188 1
29 190 1
29 191 1
29 193 1
29 195 1
29 198 1
29 199 1
30 31 1
30 32 1
30 33 1
30 34 1
30 35 1
30 37 1
30 39 1
30 45 1
30 46 1
30 48 1
30 49 1
30 50 1
30 52 1
30 53 1
30 54 1
30 55 1
30 56 1
30 58 1
30 59 1
30 60 1
30 61 1
30 64 1
30 65 1
30 66 1
30 68 1
30 72 1
30 73 1
30 74 1
30 75 1
30 77 1
30 80 1
30 81 1
30 82 1
30 86 1
30 89 1
30 90 1
30 91 1
30 92 1
30 93 1
30 94 1
30 96 1
30 97 1
30 98 1
30 99 1
30 104 1
30 106 1
30 107 1
30 108 1
30 109 1
30 112 1
30 113 1
30 115 1
30 117 1
30 120 1
30 122 1
30 123 1
30 125 1
30 126 1
30 130 1
30 134 1
30 135 1
30 137 1
30 139 1
30 142 1
30 143 1
30 144 1
30 145 1
30 146 1
30 147 1
30 148 1
30 149 1
30 151 1
30 152 1
30 153 1
30 159 1
30 160 1
30 161 1
30 164 1
30 165 1
30 167 1
30 170 1
30 171 1
30 172 1
30 173 1
30 174 1
30 179 1
30 180 1
30 182 1
30 184 1
30 187 1
30 192 1
30 193 1
30 194 1
31 33 1
31 34 1
31 35 1
31 36 1
31 37 1
31 38 1
31 39 1
31 46 1
31 54 1
31 56 1
31 57 1
31 61 1
31 64 1
31 65 1
31 66 1
31 68 1
31 70 1
31 71 1
31 74 1
31 78 1
31 80 1
31 82 1
31 84 1
31 85 1
31 87 1
31 88 1
31 90 1
31 91 1
31 92 1
31 95 1
31 97 1
31 99 1
31 101 1
31 103 1
31 105 1
31 106 1
31 108 1
31 111 1
31 112 1
31 113 1
31 115 1
31 117 1
31 119 1
31 120 1
31 124 1
31 127 1
31 128 1
31 129 1
31 130 1
31 134 1
31 136 1
31 140 1
31 142 1
31 144 1
31 146 1
31 147 1
31 148 1
31 149 1
31 150 1
31 151 1
31 153 1
31 154 1
31 158 1
31 159 1
31 160 1
31 161 1
31 162 1
31 163 1
31 166 1
31 167 1
31 168 1
31 172 1
31 175 1
31 184 1
31 190 1
31 191 1
31 192 1
31 193 1
31 195 1
31 196 1
31 197 1
32 42 1
32 47 1
32 48 1
32 51 1
32 53 1
32 54 1
32 57 1
32 59 1
32 61 1
32 62 1
32 63 1
32 64 1
32 66 1
32 67 1
32 68 1
32 72 1
32 75 1
32 76 1
32 79 1
32 80 1
32 81 1
32 83 1
32 87 1
32 91 1
32 93 1
32 94 1
32 95 1
32 96 1
32 98 1
32 99 1
32 100 1
32 101 1
32 102 1
32 104 1
32 105 1
32 110 1
32 111 1
32 112 1
32 113 1
32 118 1
32 122 1
32 126 1
32 127 1
32 133 1
32 135 1
32 136 1
32 143 1
32 144 1
32 145 1
32 147 1
32 148 1
32 149 1
32 152 1
32 155 1
32 156 1
32 157 1
32 159 1
32 161 1
32 163 1
32 165 1
32 169 1
32 171 1
32 172 1
32 173 1
32 174 1
32 176 1
32 177 1
32 181 1
32 182 1
32 183 1
32 184 1
32 185 1
32 186 1
32 187 1
32 188 1
32 189 1
32 190 1
32 191 1
32 194 1
32 195 1
32 199 1
33 35 1
33 36 1
33 44 1
33 49 1
33 50 1
33 51 1
33 52 1
33 55 1
33 56 1
33 59 1
33 60 1
33 62 1
33 63 1
33 64 1
33 65 1
33 66 1
33 67 1
33 69 1
33 71 1
33 72 1
33 74 1
33 76 1
33 77 1
33 82 1
33 83 1
33 85 1
33 86 1
33 91 1
33 92 1
33 94 1
33 96 1
33 98 1
33 100 1
33 102 1
33 103 1
33 105 1
33 107 1
33 108 1
33 109 1
33 111 1
33 114 1
33 116 1
33 118 1
33 119 1
33 120 1
33 123 1
33 125 1
33 126 1
33 127 1
33 128 1
33 129 1
33 131 1
33 132 1
33 134 1
33 135 1
33 138 1
33 141 1
33 143 1
33 144 1
33 146 1
33 149 1
33 152 1
33 153 1
33 157 1
33 158 1
33 159 1
33 166 1
33 169 1
33 171 1
33 172 1
33 173 1
33 174 1
33 179 1
33 180 1
33 181 1
33 182 1
33 184 1
33 185 1
33 186 1
33 187 1
33 188 1
33 189 1
33 190 1
33 192 1
33 193 1
33 194 1
33 195 1
34 37 1
34 40 1
34 42 1
34 44 1
34 47 1
34 49 1
34 51 1
34 57 1
34 61 1
34 63 1
34 64 1
34 67 1
34 68 1
34 70 1
34 77 1
34 78 1
34 79 1
34 84 1
34 85 1
34 86 1
34 89 1
34 90 1
34 91 1
34 92 1
34 93 1
34 97 1
34 98 1
34 99 1
34 100 1
34 101 1
34 103 1
34 105 1
34 106 1
34 107 1
34 109 1
34 113 1
34 117 1
34 119 1
34 120 1
34 122 1
34 123 1
34 124 1
34 125 1
34 126 1
34 127 1
34 128 1
34 131 1
34 133 1
34 134 1
34 135 1
34 137 1
34 138 1
34 139 1
34 140 1
34 142 1
34 143 1
34 145 1
34 147 1
34 148 1
34 150 1
34 151 1
34 154 1
34 155 1
34 158 1
34 160 1
34 164 1
34 167 1
34 168 1
34 169 1
34 173 1
34 175 1
34 176 1
34 177 1
34 178 1
34 182 1
34 185 1
34 188 1
34 189 1
34 190 1
34 191 1
34 192 1
34 195 1
34 197 1
34 198 1
34 199 1
34 200 1
35 36 1
35 37 1
35 41 1
35 43 1
35 44 1
35 45 1
35 46 1
35 48 1
35 57 1
35 61 1
35 62 1
35 63 1
35 70 1
35 71 1
35 73 1
35 76 1
35 81 1
35 91 1
35 93 1
35 94 1
35 97 1
35 98 1
35 99 1
35 102 1
35 103 1
35 106 1
35 107 1
35 108 1
35 109 1
35 112 1
35 113 1
35 114 1
35 118 1
35 119 1
35 121 1
35 122 1
35 123 1
35 124 1
35 126 1
35 127 1
35 128 1
35 129 1
35 134 1
35 135 1
35 138 1
35 139 1
35 140 1
35 142 1
35 146 1
35 148 1
35 149 1
35 151 1
35 152 1
35 153 1
35 157 1
35 160 1
35 163 1
35 164 1
35 165 1
35 170 1
35 172 1
35 173 1
35 176 1
35 177 1
35 183 1
35 184 1
35 188 1
35 190 1
35 191 1
35 193 1
35 196 1
35 197 1
35 198 1
35 200 1
36 37 1
36 38 1
36 39 1
36 43 1
36 45 1
36 46 1
36 47 1
36 50 1
36 52 1
36 57 1
36 60 1
36 61 1
36 65 1
36 66 1
36 68 1
36 72 1
36 73 1
36 74 1
36 76 1
36 77 1
36 91 1
36 92 1
36 95 1
36 96 1
36 98 1
36 101 1
36 103 1
36 105 1
36 106 1
36 108 1
36 109 1
36 113 1
36 114 1
36 116 1
36 120 1
36 121 1
36 122 1
36 123 1
36 124 1
36 126 1
36 128 1
36 129 1
36 130 1
36 131 1
36 133 1
36 134 1
36 135 1
36 136 1
36 137 1
36 139 1
36 140 1
36 142 1
36 144 1
36 145 1
36 148 1
36 149 1
36 153 1
36 155 1
36 156 1
36 157 1
36 158 1
36 166 1
36 168 1
36 169 1
36 172 1
36 174 1
36 175 1
36 180 1
36 181 1
36 182 1
36 184 1
36 188 1
36 192 1
36 197 1
36 198 1
36 199 1
37 39 1
37 42 1
37 43 1
37 46 1
37 47 1
37 48 1
37 50 1
37 51 1
37 52 1
37 53 1
37 55 1
37 56 1
37 60 1
37 62 1
37 63 1
37 65 1
37 66 1
37 67 1
37 68 1
37 69 1
37 70 1
37 71 1
37 72 1
37 73 1
37 76 1
37 78 1
37 80 1
37 81 1
37 85 1
37 86 1
37 92 1
37 93 1
37 98 1
37 100 1
37 103 1
37 104 1
37 106 1
37 107 1
37 110 1
37 111 1
37 112 1
37 116 1
37 118 1
37 120 1
37 123 1
37 124 1
37 127 1
37 130 1
37 133 1
37 134 1
37 135 1
37 137 1
37 140 1
37 142 1
37 145 1
37 146 1
37 148 1
37 153 1
37 156 1
37 159 1
37 162 1
37 163 1
37 165 1
37 166 1
37 168 1
37 169 1
37 170 1
37 172 1
37 173 1
37 174 1
37 175 1
37 178 1
37 180 1
37 185 1
37 191 1
37 192 1
37 193 1
37 194 1
37 195 1
38 40 1
38 42 1
38 43 1
38 45 1
38 46 1
38 48 1
38 52 1
38 53 1
38 58 1
38 59 1
38 61 1
38 63 1
38 65 1
38 66 1
38 67 1
38 68 1
38 69 1
38 72 1
38 74 1
38 78 1
38 79 1
38 81 1
38 82 1
38 83 1
38 84 1
38 85 1
38 88 1
38 89 1
38 92 1
38 95 1
38 96 1
38 98 1
38 101 1
38 103 1
38 104 1
38 107 1
38 108 1
38 110 1
38 115 1
38 119 1
38 120 1
38 122 1
38 123 1
38 124 1
38 125 1
38 127 1
38 132 1
38 133 1
38 135 1
38 136 1
38 137 1
38 138 1
38 140 1
38 141 1
38 142 1
38 143 1
38 144 1
38 145 1
38 147 1
38 148 1
38 150 1
38 153 1
38 154 1
38 158 1
38 164 1
38 166 1
38 167 1
38 172 1
38 173 1
38 177 1
38 179 1
38 185 1
38 187 1
38 190 1
38 191 1
38 192 1
38 197 1
38 198 1
38 199 1
39 42 1
39 43 1
39 48 1
39 52 1
39 54 1
39 56 1
39 58 1
39 59 1
39 60 1
39 61 1
39 63 1
39 66 1
39 68 1
39 70 1
39 71 1
39 73 1
39 74 1
39 75 1
39 76 1
39 80 1
39 81 1
39 82 1
39 83 1
39 84 1
39 86 1
39 88 1
39 90 1
39 91 1
39 92 1
39 94 1
39 95 1
39 96 1
39 97 1
39 99 1
39 100 1
39 101 1
39 102 1
39 105 1
39 106 1
39 107 1
39 109 1
39 110 1
39 113 1
39 117 1
39 118 1
39 120 1
39 121 1
39 122 1
39 123 1
39 125 1
39 126 1
39 127 1
39 128 1
39 129 1
39 130 1
39 132 1
39 133 1
39 136 1
39 137 1
39 138 1
39 141 1
39 143 1
39 144 1
39 147 1
39 148 1
39 150 1
39 151 1
39 153 1
39 158 1
39 161 1
39 162 1
39 164 1
39 170 1
39 172 1
39 173 1
39 176 1
39 177 1
39 179 1
39 180 1
39 181 1
39 182 1
39 183 1
39 185 1
39 187 1
39 188 1
39 191 1
39 192 1
39 196 1
39 197 1
39 198 1
39 200 1
40 43 1
40 47 1
40 54 1
40 56 1
40 60 1
40 61 1
40 62 1
40 63 1
40 65 1
40 66 1
40 68 1
40 69 1
40 71 1
40 74 1
40 75 1
40 77 1
40 78 1
40 80 1
40 83 1
40 84 1
40 86 1
40 87 1
40 88 1
40 89 1
40 90 1
40 95 1
40 96 1
40 98 1
40 101 1
40 102 1
40 103 1
40 105 1
40 106 1
40 107 1
40 108 1
40 111 1
40 113 1
40 114 1
40 115 1
40 116 1
40 117 1
40 118 1
40 119 1
40 120 1
40 122 1
40 123 1
40 125 1
40 126 1
40 127 1
40 128 1
40 129 1
40 130 1
40 132 1
40 133 1
40 135 1
40 137 1
40 138 1
40 139 1
40 140 1
40 144 1
40 147 1
40 149 1
40 151 1
40 152 1
40 155 1
40 156 1
40 157 1
40 158 1
40 161 1
40 164 1
40 165 1
40 166 1
40 168 1
40 169 1
40 170 1
40 171 1
40 172 1
40 173 1
40 174 1
40 176 1
40 178 1
40 181 1
40 186 1
40 187 1
40 188 1
40 189 1
40 190 1
40 193 1
40 194 1
40 195 1
40 197 1
40 198 1
40 200 1
41 42 1
41 43 1
41 46 1
41 55 1
41 57 1
41 58 1
41 61 1
41 66 1
41 67 1
41 72 1
41 73 1
41 74 1
41 78 1
41 80 1
41 81 1
41 83 1
41 84 1
41 86 1
41 90 1
41 91 1
41 96 1
41 97 1
41 98 1
41 99 1
41 101 1
41 102 1
41 105 1
41 107 1
41 110 1
41 113 1
41 114 1
41 118 1
41 119 1
41 121 1
41 124 1
41 126 1
41 127 1
41 128 1
41 132 1
41 135 1
41 136 1
41 138 1
41 140 1
41 143 1
41 145 1
41 146 1
41 150 1
41 151 1
41 152 1
41 154 1
41 156 1
41 158 1
41 164 1
41 165 1
41 168 1
41 169 1
41 175 1
41 176 1
41 177 1
41 178 1
41 179 1
41 181 1
41 184 1
41 186 1
41 187 1
41 188 1
41 189 1
41 190 1
41 191 1
41 192 1
41 193 1
41 196 1
41 199 1
42 51 1
42 54 1
42 55 1
42 58 1
42 59 1
42 61 1
42 62 1
42 65 1
42 66 1
42 68 1
42 69 1
42 71 1
42 73 1
42 75 1
42 78 1
42 80 1
42 81 1
42 83 1
42 90 1
42 92 1
42 93 1
42 94 1
42 95 1
42 96 1
42 97 1
42 101 1
42 102 1
42 104 1
42 105 1
42 106 1
42 108 1
42 109 1
42 111 1
42 113 1
42 114 1
42 116 1
42 117 1
42 123 1
42 124 1
42 125 1
42 132 1
42 134 1
42 135 1
42 138 1
42 139 1
42 140 1
42 141 1
42 142 1
42 145 1
42 146 1
42 147 1
42 148 1
42 150 1
42 152 1
42 153 1
42 156 1
42 158 1
42 161 1
42 165 1
42 167 1
42 168 1
42 170 1
42 171 1
42 172 1
42 173 1
42 175 1
42 176 1
42 177 1
42 179 1
42 181 1
42 182 1
42 183 1
42 184 1
42 186 1
42 188 1
42 190 1
42 192 1
42 193 1
42 195 1
42 196 1
42 197 1
42 198 1
42 200 1
43 45 1
43 46 1
43 47 1
43 49 1
43 53 1
43 55 1
43 61 1
43 62 1
43 64 1
43 65 1
43 66 1
43 73 1
43 74 1
43 76 1
43 77 1
43 78 1
43 79 1
43 80 1
43 81 1
43 82 1
43 83 1
43 84 1
43 85 1
43 86 1
43 87 1
43 89 1
43 90 1
43 92 1
43 93 1
43 94 1
43 96 1
43 97 1
43 98 1
43 99 1
43 100 1
43 102 1
43 105 1
43 106 1
43 109 1
43 111 1
43 112 1
43 113 1
43 114 1
43 116 1
43 119 1
43 121 1
43 123 1
43 124 1
43 125 1
43 131 1
43 132 1
43 133 1
43 134 1
43 136 1
43 137 1
43 140 1
43 142 1
43 143 1
43 145 1
43 147 1
43 148 1
43 151 1
43 154 1
43 155 1
43 156 1
43 158 1
43 159 1
43 163 1
43 165 1
43 166 1
43 173 1
43 174 1
43 175 1
43 178 1
43 179 1
43 180 1
43 183 1
43 185 1
43 186 1
43 188 1
43 189 1
43 191 1
43 192 1
43 194 1
43 197 1
43 199 1
43 200 1
44 45 1
44 48 1
44 49 1
44 50 1
44 52 1
44 53 1
44 55 1
44 56 1
44 57 1
44 60 1
44 62 1
44 63 1
44 64 1
44 67 1
44 70 1
44 72 1
44 75 1
44 78 1
44 88 1
44 89 1
44 90 1
44 91 1
44 92 1
44 93 1
44 96 1
44 97 1
44 100 1
44 101 1
44 106 1
44 108 1
44 112 1
44 116 1
44 119 1
44 123 1
44 126 1
44 127 1
44 128 1
44 129 1
44 131 1
44 132 1
44 133 1
44 138 1
44 139 1
44 141 1
44 145 1
44 148 1
44 149 1
44 150 1
44 153 1
44 155 1
44 158 1
44 159 1
44 161 1
44 167 1
44 168 1
44 169 1
44 170 1
44 171 1
44 172 1
44 173 1
44 176 1
44 177 1
44 186 1
44 188 1
44 193 1
44 195 1
44 198 1
44 200 1
45 46 1
45 48 1
45 50 1
45 52 1
45 53 1
45 55 1
45 57 1
45 58 1
45 59 1
45 61 1
45 64 1
45 66 1
45 69 1
45 70 1
45 74 1
45 77 1
45 79 1
45 82 1
45 84 1
45 85 1
45 88 1
45 89 1
45 90 1
45 91 1
45 93 1
45 95 1
45 98 1
45 99 1
45 100 1
45 101 1
45 106 1
45 108 1
45 110 1
45 113 1
45 114 1
45 117 1
45 120 1
45 122 1
45 125 1
45 126 1
45 127 1
45 128 1
45 136 1
45 137 1
45 139 1
45 140 1
45 141 1
45 144 1
45 146 1
45 148 1
45 150 1
45 151 1
45 154 1
45 156 1
45 157 1
45 160 1
45 162 1
45 163 1
45 165 1
45 167 1
45 168 1
45 169 1
45 170 1
45 173 1
45 174 1
45 177 1
45 179 1
45 180 1
45 182 1
45 183 1
45 184 1
45 185 1
45 193 1
45 196 1
45 198 1
45 200 1
46 47 1
46 50 1
46 51 1
46 53 1
46 54 1
46 55 1
46 56 1
46 65 1
46 66 1
46 71 1
46 73 1
46 74 1
46 78 1
46 79 1
46 82 1
46 85 1
46 87 1
46 92 1
46 94 1
46 95 1
46 97 1
46 99 1
46 100 1
46 102 1
46 103 1
46 104 1
46 105 1
46 111 1
46 114 1
46 115 1
46 118 1
46 120 1
46 121 1
46 122 1
46 124 1
46 125 1
46 126 1
46 128 1
46 129 1
46 131 1
46 132 1
46 133 1
46 134 1
46 135 1
46 138 1
46 139 1
46 141 1
46 142 1
46 146 1
46 148 1
46 151 1
46 152 1
46 153 1
46 155 1
46 156 1
46 157 1
46 165 1
46 168 1
46 170 1
46 171 1
46 173 1
46 175 1
46 176 1
46 178 1
46 180 1
46 187 1
46 189 1
46 191 1
46 193 1
46 194 1
46 199 1
46 200 1
47 54 1
47 56 1
47 57 1
47 61 1
47 64 1
47 65 1
47 68 1
47 71 1
47 74 1
47 75 1
47 77 1
47 80 1
47 84 1
47 85 1
47 90 1
47 91 1
47 92 1
47 94 1
47 96 1
47 99 1
47 103 1
47 105 1
47 106 1
47 107 1
47 108 1
47 109 1
47 110 1
47 115 1
47 118 1
47 119 1
47 120 1
47 122 1
47 123 1
47 126 1
47 128 1
47 129 1
47 132 1
47 133 1
47 134 1
47 135 1
47 138 1
47 141 1
47 145 1
47 146 1
47 150 1
47 151 1
47 152 1
47 155 1
47 157 1
47 158 1
47 161 1
47 162 1
47 163 1
47 164 1
47 168 1
47 169 1
47 171 1
47 173 1
47 174 1
47 175 1
47 177 1
47 178 1
47 180 1
47 181 1
47 183 1
47 184 1
47 187 1
47 188 1
47 196 1
47 197 1
47 198 1
47 200 1
48 50 1
48 51 1
48 53 1
48 60 1
48 64 1
48 65 1
48 69 1
48 73 1
48 75 1
48 76 1
48 78 1
48 79 1
48 83 1
48 86 1
48 89 1
48 90 1
48 92 1
48 95 1
48 96 1
48 101 1
48 102 1
48 104 1
48 107 1
48 108 1
48 109 1
48 110 1
48 111 1
48 112 1
48 114 1
48 117 1
48 122 1
48 123 1
48 124 1
48 125 1
48 128 1
48 132 1
48 133 1
48 136 1
48 137 1
48 138 1
48 140 1
48 141 1
48 142 1
48 146 1
48 147 1
48 150 1
48 151 1
48 152 1
48 154 1
48 155 1
48 159 1
48 161 1
48 164 1
48 166 1
48 167 1
48 169 1
48 170 1
48 171 1
48 172 1
48 174 1
48 179 1
48 182 1
48 186 1
48 187 1
48 189 1
48 190 1
48 191 1
48 192 1
48 195 1
48 196 1
48 197 1
48 198 1
49 50 1
49 51 1
49 53 1
49 54 1
49 55 1
49 57 1
49 62 1
49 66 1
49 72 1
49 76 1
49 77 1
49 79 1
49 81 1
49 84 1
49 89 1
49 91 1
49 95 1
49 97 1
49 98 1
49 100 1
49 101 1
49 104 1
49 106 1
49 107 1
49 114 1
49 115 1
49 116 1
49 118 1
49 121 1
49 124 1
49 125 1
49 126 1
49 128 1
49 129 1
49 130 1
49 131 1
49 135 1
49 136 1
49 137 1
49 138 1
49 140 1
49 143 1
49 146 1
49 148 1
49 151 1
49 152 1
49 158 1
49 159 1
49 160 1
49 161 1
49 162 1
49 166 1
49 167 1
49 168 1
49 169 1
49 170 1
49 171 1
49 173 1
49 174 1
49 176 1
49 180 1
49 183 1
49 184 1
49 187 1
49 189 1
49 190 1
49 191 1
49 193 1
49 196 1
49 199 1
50 53 1
50 54 1
50 55 1
50 56 1
50 57 1
50 59 1
50 61 1
50 63 1
50 64 1
50 66 1
50 68 1
50 71 1
50 76 1
50 77 1
50 78 1
50 79 1
50 80 1
50 81 1
50 82 1
50 83 1
50 84 1
50 85 1
50 86 1
50 87 1
50 88 1
50 92 1
50 95 1
50 98 1
50 99 1
50 100 1
50 102 1
50 103 1
50 104 1
50 108 1
50 110 1
50 111 1
50 113 1
50 114 1
50 119 1
50 123 1
50 124 1
50 125 1
50 126 1
50 129 1
50 130 1
50 131 1
50 133 1
50 135 1
50 138 1
50 140 1
50 141 1
50 142 1
50 145 1
50 147 1
50 149 1
50 151 1
50 152 1
50 153 1
50 154 1
50 155 1
50 157 1
50 159 1
50 161 1
50 162 1
50 163 1
50 164 1
50 167 1
50 170 1
50 172 1
50 175 1
50 176 1
50 177 1
50 179 1
50 181 1
50 184 1
50 185 1
50 186 1
50 189 1
50 191 1
50 192 1
50 194 1
50 195 1
50 196 1
50 197 1
50 198 1
50 199 1
50 200 1
51 53 1
51 55 1
51 57 1
51 58 1
51 59 1
51 63 1
51 64 1
51 67 1
51 70 1
51 71 1
51 74 1
51 75 1
51 76 1
51 78 1
51 79 1
51 80 1
51 81 1
51 82 1
51 85 1
51 87 1
51 88 1
51 90 1
51 92 1
51 95 1
51 97 1
51 98 1
51 102 1
51 103 1
51 104 1
51 106 1
51 107 1
51 108 1
51 111 1
51 113 1
51 115 1
51 117 1
51 118 1
51 123 1
51 124 1
51 127 1
51 130 1
51 132 1
51 133 1
51 134 1
51 135 1
51 136 1
51 139 1
51 143 1
51 146 1
51 148 1
51 149 1
51 153 1
51 155 1
51 157 1
51 158 1
51 160 1
51 162 1
51 167 1
51 170 1
51 171 1
51 172 1
51 173 1
51 174 1
51 175 1
51 176 1
51 177 1
51 179 1
51 181 1
51 183 1
51 185 1
51 186 1
51 187 1
51 188 1
51 190 1
51 191 1
51 193 1
51 195 1
51 196 1
51 198 1
51 200 1
52 53 1
52 55 1
52 57 1
52 58 1
52 59 1
52 61 1
52 63 1
52 70 1
52 71 1
52 72 1
52 76 1
52 78 1
52 79 1
52 80 1
52 85 1
52 86 1
52 87 1
52 88 1
52 90 1
52 93 1
52 94 1
52 96 1
52 98 1
52 99 1
52 102 1
52 103 1
52 105 1
52 108 1
52 109 1
52 110 1
52 116 1
52 118 1
52 120 1
52 123 1
52 126 1
52 127 1
52 128 1
52 130 1
52 131 1
52 132 1
52 133 1
52 137 1
52 139 1
52 143 1
52 148 1
52 150 1
52 154 1
52 155 1
52 156 1
52 159 1
52 160 1
52 162 1
52 163 1
52 166 1
52 168 1
52 169 1
52 173 1
52 179 1
52 181 1
52 183 1
52 185 1
52 187 1
52 191 1
52 195 1
52 196 1
52 197 1
52 198 1
52 200 1
53 55 1
53 57 1
53 59 1
53 60 1
53 63 1
53 64 1
53 65 1
53 69 1
53 77 1
53 80 1
53 81 1
53 83 1
53 84 1
53 86 1
53 87 1
53 88 1
53 89 1
53 90 1
53 94 1
53 97 1
53 98 1
53 99 1
53 101 1
53 102 1
53 106 1
53 107 1
53 108 1
53 110 1
53 112 1
53 113 1
53 114 1
53 115 1
53 118 1
53 119 1
53 120 1
53 121 1
53 123 1
53 124 1
53 125 1
53 130 1
53 133 1
53 134 1
53 135 1
53 139 1
53 141 1
53 144 1
53 145 1
53 147 1
53 154 1
53 155 1
53 156 1
53 165 1
53 167 1
53 169 1
53 170 1
53 171 1
53 173 1
53 174 1
53 175 1
53 177 1
53 179 1
53 181 1
53 186 1
53 188 1
53 192 1
53 195 1
53 196 1
53 197 1
53 198 1
53 200 1
54 56 1
54 57 1
54 58 1
54 59 1
54 60 1
54 62 1
54 66 1
54 67 1
54 69 1
54 71 1
54 72 1
54 79 1
54 80 1
54 82 1
54 83 1
54 84 1
54 87 1
54 90 1
54 91 1
54 94 1
54 96 1
54 97 1
54 98 1
54 99 1
54 103 1
54 104 1
54 105 1
54 106 1
54 108 1
54 110 1
54 113 1
54 114 1
54 115 1
54 116 1
54 119 1
54 121 1
54 123 1
54 127 1
54 128 1
54 135 1
54 137 1
54 138 1
54 139 1
54 142 1
54 143 1
54 145 1
54 147 1
54 149 1
54 150 1
54 152 1
54 154 1
54 156 1
54 158 1
54 160 1
54 161 1
54 163 1
54 166 1
54 167 1
54 168 1
54 169 1
54 172 1
54 175 1
54 176 1
54 178 1
54 183 1
54 184 1
54 190 1
54 191 1
54 192 1
54 194 1
54 196 1
54 197 1
55 57 1
55 58 1
55 60 1
55 61 1
55 63 1
55 64 1
55 65 1
55 66 1
55 67 1
55 68 1
55 69 1
55 71 1
55 75 1
55 76 1
55 77 1
55 79 1
55 80 1
55 82 1
55 83 1
55 88 1
55 91 1
55 94 1
55 97 1
55 98 1
55 100 1
55 101 1
55 102 1
55 103 1
55 104 1
55 109 1
55 115 1
55 116 1
55 117 1
55 118 1
55 119 1
55 122 1
55 124 1
55 125 1
55 126 1
55 128 1
55 131 1
55 134 1
55 136 1
55 137 1
55 143 1
55 144 1
55 146 1
55 153 1
55 155 1
55 156 1
55 157 1
55 159 1
55 160 1
55 162 1
55 163 1
55 165 1
55 171 1
55 173 1
55 174 1
55 175 1
55 177 1
55 178 1
55 179 1
55 180 1
55 182 1
55 186 1
55 187 1
55 188 1
55 189 1
55 191 1
55 192 1
55 193 1
55 196 1
55 197 1
55 198 1
56 62 1
56 64 1
56 65 1
56 67 1
56 69 1
56 71 1
56 72 1
56 73 1
56 74 1
56 80 1
56 82 1
56 84 1
56 85 1
56 87 1
56 89 1
56 94 1
56 98 1
56 99 1
56 100 1
56 101 1
56 104 1
56 105 1
56 106 1
56 107 1
56 110 1
56 111 1
56 112 1
56 113 1
56 118 1
56 119 1
56 120 1
56 125 1
56 126 1
56 127 1
56 128 1
56 129 1
56 130 1
56 136 1
56 137 1
56 141 1
56 142 1
56 143 1
56 144 1
56 145 1
56 146 1
56 147 1
56 148 1
56 149 1
56 150 1
56 152 1
56 156 1
56 157 1
56 158 1
56 159 1
56 160 1
56 161 1
56 164 1
56 165 1
56 166 1
56 168 1
56 172 1
56 173 1
56 174 1
56 177 1
56 178 1
56 182 1
56 185 1
56 187 1
56 188 1
56 190 1
56 193 1
56 194 1
56 196 1
56 199 1
57 60 1
57 61 1
57 63 1
57 64 1
57 68 1
57 70 1
57 72 1
57 74 1
57 76 1
57 77 1
57 79 1
57 80 1
57 81 1
57 83 1
57 85 1
57 86 1
57 90 1
57 93 1
57 97 1
57 98 1
57 100 1
57 101 1
57 102 1
57 104 1
57 105 1
57 107 1
57 114 1
57 117 1
57 119 1
57 124 1
57 126 1
57 132 1
57 133 1
57 135 1
57 137 1
57 141 1
57 142 1
57 143 1
57 146 1
57 149 1
57 152 1
57 153 1
57 154 1
57 155 1
57 156 1
57 161 1
57 166 1
57 168 1
57 171 1
57 172 1
57 175 1
57 184 1
57 185 1
57 186 1
57 187 1
57 191 1
57 193 1
57 195 1
57 196 1
57 198 1
58 60 1
58 63 1
58 64 1
58 65 1
58 67 1
58 68 1
58 73 1
58 74 1
58 75 1
58 79 1
58 83 1
58 84 1
58 85 1
58 86 1
58 87 1
58 88 1
58 89 1
58 90 1
58 91 1
58 93 1
58 97 1
58 99 1
58 100 1
58 101 1
58 102 1
58 107 1
58 110 1
58 112 1
58 119 1
58 120 1
58 121 1
58 122 1
58 128 1
58 130 1
58 132 1
58 135 1
58 136 1
58 138 1
58 139 1
58 141 1
58 144 1
58 148 1
58 149 1
58 150 1
58 151 1
58 156 1
58 158 1
58 159 1
58 160 1
58 163 1
58 164 1
58 168 1
58 172 1
58 173 1
58 174 1
58 175 1
58 176 1
58 177 1
58 179 1
58 180 1
58 182 1
58 186 1
58 187 1
58 190 1
58 193 1
58 194 1
58 198 1
58 199 1
58 200 1
59 62 1
59 63 1
59 65 1
59 66 1
59 68 1
59 70 1
59 72 1
59 75 1
59 80 1
59 82 1
59 84 1
59 85 1
59 87 1
59 88 1
59 89 1
59 90 1
59 91 1
59 93 1
59 95 1
59 96 1
59 97 1
59 101 1
59 103 1
59 104 1
59 106 1
59 109 1
59 110 1
59 111 1
59 112 1
59 113 1
59 117 1
59 119 1
59 121 1
59 122 1
59 124 1
59 125 1
59 126 1
59 131 1
59 132 1
59 136 1
59 137 1
59 139 1
59 145 1
59 147 1
59 149 1
59 151 1
59 153 1
59 154 1
59 155 1
59 156 1
59 158 1
59 159 1
59 162 1
59 163 1
59 174 1
59 175 1
59 176 1
59 177 1
59 179 1
59 183 1
59 184 1
59 189 1
59 192 1
59 194 1
59 197 1
59 198 1
59 199 1
59 200 1
60 62 1
60 66 1
60 69 1
60 71 1
60 72 1
60 73 1
60 74 1
60 75 1
60 76 1
60 77 1
60 78 1
60 80 1
60 84 1
60 85 1
60 88 1
60 90 1
60 91 1
60 92 1
60 93 1
60 94 1
60 96 1
60 97 1
60 98 1
60 101 1
60 104 1
60 105 1
60 113 1
60 116 1
60 119 1
60 120 1
60 122 1
60 126 1
60 127 1
60 128 1
60 130 1
60 131 1
60 134 1
60 135 1
60 137 1
60 138 1
60 139 1
60 140 1
60 141 1
60 142 1
60 147 1
60 148 1
60 149 1
60 150 1
60 151 1
60 153 1
60 154 1
60 155 1
60 159 1
60 161 1
60 162 1
60 164 1
60 166 1
60 170 1
60 172 1
60 174 1
60 182 1
60 184 1
60 188 1
60 190 1
60 191 1
60 192 1
60 193 1
60 195 1
60 197 1
60 199 1
60 200 1
61 63 1
61 65 1
61 66 1
61 69 1
61 70 1
61 71 1
61 72 1
61 74 1
61 76 1
61 77 1
61 80 1
61 85 1
61 86 1
61 89 1
61 95 1
61 101 1
61 103 1
61 104 1
61 107 1
61 114 1
61 116 1
61 118 1
61 122 1
61 123 1
61 124 1
61 127 1
61 128 1
61 129 1
61 130 1
61 131 1
61 134 1
61 135 1
61 136 1
61 137 1
61 140 1
61 141 1
61 142 1
61 143 1
61 144 1
61 145 1
61 156 1
61 158 1
61 162 1
61 163 1
61 164 1
61 165 1
61 166 1
61 169 1
61 170 1
61 173 1
61 174 1
61 176 1
61 177 1
61 180 1
61 181 1
61 182 1
61 184 1
61 192 1
61 193 1
61 196 1
61 199 1
61 200 1
62 66 1
62 67 1
62 68 1
62 69 1
62 70 1
62 72 1
62 75 1
62 76 1
62 79 1
62 80 1
62 81 1
62 82 1
62 83 1
62 84 1
62 85 1
62 87 1
62 88 1
62 89 1
62 98 1
62 107 1
62 109 1
62 112 1
62 114 1
62 117 1
62 118 1
62 119 1
62 120 1
62 123 1
62 125 1
62 128 1
62 129 1
62 130 1
62 132 1
62 134 1
62 135 1
62 136 1
62 137 1
62 142 1
62 143 1
62 144 1
62 145 1
62 146 1
62 149 1
62 152 1
62 154 1
62 157 1
62 159 1
62 161 1
62 162 1
62 163 1
62 164 1
62 165 1
62 167 1
62 168 1
62 169 1
62 170 1
62 171 1
62 172 1
62 175 1
62 180 1
62 181 1
62 183 1
62 185 1
62 186 1
62 187 1
62 189 1
62 190 1
62 191 1
62 192 1
62 194 1
62 197 1
62 199 1
62 200 1
63 65 1
63 66 1
63 68 1
63 70 1
63 72 1
63 75 1
63 76 1
63 78 1
63 79 1
63 81 1
63 83 1
63 84 1
63 86 1
63 87 1
63 89 1
63 92 1
63 93 1
63 100 1
63 101 1
63 102 1
63 104 1
63 105 1
63 111 1
63 114 1
63 115 1
63 117 1
63 118 1
63 119 1
63 121 1
63 122 1
63 124 1
63 125 1
63 126 1
63 130 1
63 131 1
63 134 1
63 138 1
63 139 1
63 141 1
63 143 1
63 145 1
63 146 1
63 147 1
63 152 1
63 155 1
63 156 1
63 158 1
63 160 1
63 165 1
63 166 1
63 167 1
63 168 1
63 169 1
63 173 1
63 175 1
63 176 1
63 177 1
63 178 1
63 181 1
63 184 1
63 185 1
63 186 1
63 188 1
63 190 1
63 191 1
63 197 1
63 198 1
63 199 1
64 67 1
64 69 1
64 70 1
64 72 1
64 73 1
64 74 1
64 75 1
64 77 1
64 78 1
64 81 1
64 82 1
64 83 1
64 84 1
64 89 1
64 90 1
64 91 1
64 93 1
64 95 1
64 96 1
64 97 1
64 99 1
64 100 1
64 102 1
64 103 1
64 107 1
64 110 1
64 111 1
64 113 1
64 114 1
64 116 1
64 122 1
64 123 1
64 125 1
64 126 1
64 127 1
64 128 1
64 130 1
64 132 1
64 133 1
64 136 1
64 138 1
64 139 1
64 140 1
64 141 1
64 145 1
64 146 1
64 148 1
64 151 1
64 152 1
64 153 1
64 154 1
64 155 1
64 159 1
64 160 1
64 162 1
64 168 1
64 169 1
64 170 1
64 173 1
64 175 1
64 176 1
64 178 1
64 179 1
64 180 1
64 181 1
64 182 1
64 183 1
64 184 1
64 185 1
64 186 1
64 190 1
64 191 1
64 196 1
64 197 1
64 198 1
64 199 1
64 200 1
65 66 1
65 69 1
65 70 1
65 72 1
65 77 1
65 78 1
65 79 1
65 80 1
65 81 1
65 82 1
65 87 1
65 88 1
65 89 1
65 91 1
65 92 1
65 95 1
65 97 1
65 98 1
65 99 1
65 100 1
65 102 1
65 108 1
65 109 1
65 110 1
65 111 1
65 114 1
65 116 1
65 119 1
65 120 1
65 122 1
65 126 1
65 127 1
65 128 1
65 131 1
65 132 1
65 133 1
65 135 1
65 136 1
65 141 1
65 142 1
65 146 1
65 150 1
65 153 1
65 157 1
65 160 1
65 161 1
65 162 1
65 163 1
65 165 1
65 167 1
65 168 1
65 170 1
65 171 1
65 175 1
65 176 1
65 181 1
65 184 1
65 185 1
65 187 1
65 190 1
65 191 1
65 193 1
65 195 1
65 198 1
65 199 1
66 68 1
66 69 1
66 70 1
66 71 1
66 77 1
66 79 1
66 80 1
66 81 1
66 82 1
66 84 1
66 86 1
66 87 1
66 88 1
66 89 1
66 91 1
66 96 1
66 99 1
66 104 1
66 108 1
66 111 1
66 112 1
66 114 1
66 116 1
66 118 1
66 119 1
66 127 1
66 130 1
66 132 1
66 135 1
66 136 1
66 138 1
66 139 1
66 140 1
66 141 1
66 142 1
66 143 1
66 145 1
66 146 1
66 149 1
66 150 1
66 151 1
66 152 1
66 153 1
66 155 1
66 156 1
66 157 1
66 158 1
66 161 1
66 163 1
66 164 1
66 165 1
66 167 1
66 169 1
66 170 1
66 171 1
66 173 1
66 174 1
66 176 1
66 177 1
66 178 1
66 179 1
66 184 1
66 189 1
66 193 1
66 194 1
66 195 1
66 196 1
66 197 1
66 199 1
66 200 1
67 68 1
67 70 1
67 71 1
67 73 1
67 75 1
67 76 1
67 77 1
67 78 1
67 81 1
67 83 1
67 86 1
67 88 1
67 91 1
67 92 1
67 94 1
67 96 1
67 97 1
67 98 1
67 99 1
67 101 1
67 104 1
67 108 1
67 109 1
67 110 1
67 112 1
67 113 1
67 114 1
67 115 1
67 116 1
67 120 1
67 122 1
67 123 1
67 124 1
67 126 1
67 127 1
67 129 1
67 130 1
67 131 1
67 132 1
67 133 1
67 134 1
67 136 1
67 137 1
67 138 1
67 140 1
67 142 1
67 147 1
67 149 1
67 152 1
67 154 1
67 155 1
67 157 1
67 158 1
67 159 1
67 160 1
67 161 1
67 162 1
67 164 1
67 169 1
67 170 1
67 171 1
67 172 1
67 173 1
67 175 1
67 177 1
67 183 1
67 185 1
67 189 1
67 190 1
67 192 1
67 193 1
67 194 1
67 195 1
67 199 1
67 200 1
68 70 1
68 72 1
68 74 1
68 76 1
68 77 1
68 78 1
68 79 1
68 80 1
68 81 1
68 82 1
68 83 1
68 84 1
68 88 1
68 92 1
68 93 1
68 94 1
68 95 1
68 97 1
68 98 1
68 99 1
68 100 1
68 102 1
68 103 1
68 104 1
68 106 1
68 107 1
68 108 1
68 111 1
68 112 1
68 118 1
68 119 1
68 121 1
68 122 1
68 123 1
68 124 1
68 127 1
68 129 1
68 130 1
68 131 1
68 132 1
68 133 1
68 135 1
68 140 1
68 141 1
68 142 1
68 144 1
68 146 1
68 149 1
68 158 1
68 159 1
68 160 1
68 162 1
68 163 1
68 164 1
68 165 1
68 169 1
68 172 1
68 176 1
68 178 1
68 179 1
68 180 1
68 187 1
68 189 1
68 195 1
68 196 1
68 197 1
68 199 1
68 200 1
69 71 1
69 73 1
69 74 1
69 77 1
69 78 1
69 79 1
69 83 1
69 84 1
69 85 1
69 88 1
69 89 1
69 90 1
69 93 1
69 98 1
69 99 1
69 100 1
69 101 1
69 102 1
69 104 1
69 105 1
69 106 1
69 108 1
69 109 1
69 112 1
69 114 1
69 115 1
69 116 1
69 119 1
69 120 1
69 122 1
69 123 1
69 124 1
69 125 1
69 126 1
69 127 1
69 135 1
69 138 1
69 139 1
69 141 1
69 142 1
69 143 1
69 144 1
69 145 1
69 147 1
69 149 1
69 153 1
69 157 1
69 159 1
69 161 1
69 162 1
69 164 1
69 165 1
69 166 1
69 167 1
69 168 1
69 172 1
69 173 1
69 174 1
69 176 1
69 178 1
69 182 1
69 184 1
69 187 1
69 188 1
69 189 1
69 191 1
69 199 1
70 71 1
70 73 1
70 74 1
70 76 1
70 79 1
70 81 1
70 82 1
70 83 1
70 84 1
70 88 1
70 90 1
70 93 1
70 94 1
70 97 1
70 99 1
70 101 1
70 103 1
70 108 1
70 109 1
70 110 1
70 111 1
70 113 1
70 119 1
70 126 1
70 128 1
70 129 1
70 132 1
70 138 1
70 139 1
70 140 1
70 144 1
70 146 1
70 148 1
70 155 1
70 156 1
70 160 1
70 162 1
70 163 1
70 164 1
70 166 1
70 169 1
70 171 1
70 172 1
70 173 1
70 175 1
70 176 1
70 177 1
70 181 1
70 182 1
70 184 1
70 188 1
70 195 1
70 199 1
71 73 1
71 74 1
71 77 1
71 78 1
71 80 1
71 81 1
71 86 1
71 87 1
71 89 1
71 90 1
71 92 1
71 93 1
71 95 1
71 102 1
71 105 1
71 106 1
71 107 1
71 109 1
71 110 1
71 111 1
71 112 1
71 114 1
71 118 1
71 119 1
71 122 1
71 123 1
71 126 1
71 127 1
71 128 1
71 132 1
71 133 1
71 138 1
71 140 1
71 142 1
71 146 1
71 149 1
71 150 1
71 153 1
71 158 1
71 160 1
71 162 1
71 163 1
71 165 1
71 166 1
71 167 1
71 169 1
71 172 1
71 174 1
71 175 1
71 176 1
71 178 1
71 179 1
71 181 1
71 183 1
71 186 1
71 189 1
71 190 1
71 197 1
71 198 1
71 200 1
72 75 1
72 77 1
72 78 1
72 82 1
72 83 1
72 84 1
72 89 1
72 91 1
72 93 1
72 99 1
72 100 1
72 102 1
72 104 1
72 106 1
72 108 1
72 116 1
72 118 1
72 120 1
72 121 1
72 123 1
72 124 1
72 127 1
72 128 1
72 129 1
72 131 1
72 136 1
72 138 1
72 139 1
72 140 1
72 142 1
72 143 1
72 145 1
72 146 1
72 149 1
72 152 1
72 153 1
72 154 1
72 160 1
72 162 1
72 164 1
72 166 1
72 167 1
72 173 1
72 175 1
72 176 1
72 177 1
72 178 1
72 180 1
72 182 1
72 183 1
72 186 1
72 187 1
72 191 1
72 194 1
72 196 1
72 197 1
72 199 1
73 78 1
73 81 1
73 85 1
73 89 1
73 90 1
73 91 1
73 93 1
73 95 1
73 99 1
73 103 1
73 104 1
73 105 1
73 106 1
73 107 1
73 108 1
73 110 1
73 113 1
73 116 1
73 117 1
73 119 1
73 120 1
73 121 1
73 122 1
73 124 1
73 125 1
73 126 1
73 128 1
73 130 1
73 132 1
73 135 1
73 136 1
73 137 1
73 140 1
73 141 1
73 144 1
73 149 1
73 150 1
73 159 1
73 160 1
73 161 1
73 163 1
73 165 1
73 166 1
73 167 1
73 169 1
73 171 1
73 173 1
73 174 1
73 175 1
73 178 1
73 181 1
73 184 1
73 188 1
73 190 1
73 192 1
73 193 1
73 196 1
73 197 1
73 198 1
73 199 1
74 77 1
74 78 1
74 79 1
74 80 1
74 82 1
74 84 1
74 85 1
74 86 1
74 88 1
74 90 1
74 91 1
74 94 1
74 95 1
74 96 1
74 97 1
74 98 1
74 99 1
74 101 1
74 103 1
74 105 1
74 107 1
74 108 1
74 110 1
74 114 1
74 115 1
74 117 1
74 118 1
74 119 1
74 120 1
74 121 1
74 124 1
74 125 1
74 126 1
74 127 1
74 130 1
74 131 1
74 135 1
74 140 1
74 142 1
74 144 1
74 146 1
74 147 1
74 148 1
74 150 1
74 151 1
74 153 1
74 155 1
74 156 1
74 163 1
74 164 1
74 167 1
74 168 1
74 169 1
74 171 1
74 172 1
74 173 1
74 174 1
74 176 1
74 177 1
74 179 1
74 182 1
74 183 1
74 184 1
74 186 1
74 188 1
74 189 1
74 190 1
74 192 1
74 193 1
74 194 1
75 77 1
75 78 1
75 83 1
75 84 1
75 86 1
75 87 1
75 89 1
75 91 1
75 93 1
75 94 1
75 95 1
75 97 1
75 98 1
75 99 1
75 100 1
75 102 1
75 103 1
75 105 1
75 106 1
75 108 1
75 111 1
75 112 1
75 114 1
75 115 1
75 116 1
75 117 1
75 118 1
75 119 1
75 122 1
75 124 1
75 126 1
75 128 1
75 129 1
75 130 1
75 132 1
75 134 1
75 135 1
75 137 1
75 139 1
75 141 1
75 142 1
75 143 1
75 146 1
75 148 1
75 151 1
75 152 1
75 153 1
75 154 1
75 155 1
75 157 1
75 160 1
75 163 1
75 164 1
75 165 1
75 169 1
75 177 1
75 178 1
75 180 1
75 183 1
75 184 1
75 186 1
75 187 1
75 189 1
75 190 1
75 191 1
75 192 1
75 193 1
75 194 1
75 195 1
75 197 1
75 199 1
76 77 1
76 78 1
76 80 1
76 81 1
76 88 1
76 92 1
76 93 1
76 94 1
76 95 1
76 96 1
76 97 1
76 98 1
76 99 1
76 101 1
76 104 1
76 108 1
76 109 1
76 110 1
76 111 1
76 112 1
76 113 1
76 114 1
76 115 1
76 117 1
76 118 1
76 121 1
76 124 1
76 127 1
76 129 1
76 131 1
76 132 1
76 133 1
76 134 1
76 135 1
76 136 1
76 138 1
76 144 1
76 145 1
76 146 1
76 147 1
76 148 1
76 149 1
76 150 1
76 151 1
76 152 1
76 153 1
76 159 1
76 160 1
76 162 1
76 164 1
76 177 1
76 181 1
76 185 1
76 186 1
76 187 1
76 188 1
76 189 1
76 191 1
76 194 1
76 195 1
76 198 1
77 79 1
77 80 1
77 81 1
77 85 1
77 86 1
77 89 1
77 90 1
77 91 1
77 93 1
77 94 1
77 95 1
77 98 1
77 99 1
77 100 1
77 101 1
77 102 1
77 104 1
77 106 1
77 108 1
77 109 1
77 111 1
77 112 1
77 113 1
77 117 1
77 118 1
77 120 1
77 121 1
77 122 1
77 123 1
77 124 1
77 126 1
77 127 1
77 130 1
77 131 1
77 133 1
77 134 1
77 135 1
77 136 1
77 137 1
77 138 1
77 139 1
77 140 1
77 144 1
77 146 1
77 148 1
77 150 1
77 152 1
77 153 1
77 155 1
77 158 1
77 160 1
77 161 1
77 163 1
77 164 1
77 165 1
77 166 1
77 167 1
77 169 1
77 174 1
77 175 1
77 178 1
77 179 1
77 180 1
77 183 1
77 186 1
77 189 1
77 190 1
77 195 1
77 196 1
77 199 1
77 200 1
78 81 1
78 83 1
78 86 1
78 90 1
78 93 1
78 95 1
78 96 1
78 99 1
78 100 1
78 102 1
78 106 1
78 107 1
78 108 1
78 109 1
78 111 1
78 116 1
78 117 1
78 118 1
78 119 1
78 121 1
78 125 1
78 126 1
78 127 1
78 129 1
78 130 1
78 132 1
78 133 1
78 134 1
78 135 1
78 136 1
78 137 1
78 140 1
78 141 1
78 144 1
78 145 1
78 146 1
78 148 1
78 149 1
78 150 1
78 152 1
78 153 1
78 157 1
78 158 1
78 160 1
78 161 1
78 162 1
78 164 1
78 165 1
78 168 1
78 170 1
78 172 1
78 175 1
78 178 1
78 180 1
78 184 1
78 187 1
78 188 1
78 189 1
78 190 1
78 192 1
78 195 1
78 196 1
78 197 1
78 198 1
79 80 1
79 83 1
79 85 1
79 86 1
79 87 1
79 90 1
79 91 1
79 92 1
79 93 1
79 94 1
79 95 1
79 96 1
79 98 1
79 99 1
79 100 1
79 101 1
79 103 1
79 104 1
79 105 1
79 106 1
79 108 1
79 109 1
79 110 1
79 111 1
79 113 1
79 114 1
79 115 1
79 116 1
79 117 1
79 118 1
79 121 1
79 123 1
79 125 1
79 128 1
79 129 1
79 131 1
79 132 1
79 134 1
79 135 1
79 136 1
79 139 1
79 141 1
79 143 1
79 144 1
79 146 1
79 147 1
79 152 1
79 153 1
79 154 1
79 155 1
79 162 1
79 169 1
79 170 1
79 173 1
79 174 1
79 175 1
79 176 1
79 177 1
79 178 1
79 185 1
79 187 1
79 188 1
79 190 1
79 192 1
79 194 1
79 195 1
79 196 1
79 197 1
79 198 1
80 81 1
80 82 1
80 83 1
80 84 1
80 86 1
80 93 1
80 94 1
80 97 1
80 99 1
80 100 1
80 101 1
80 102 1
80 103 1
80 104 1
80 105 1
80 107 1
80 109 1
80 110 1
80 115 1
80 116 1
80 117 1
80 123 1
80 124 1
80 125 1
80 126 1
80 129 1
80 130 1
80 131 1
80 135 1
80 139 1
80 140 1
80 142 1
80 143 1
80 145 1
80 148 1
80 149 1
80 152 1
80 153 1
80 156 1
80 160 1
80 162 1
80 164 1
80 168 1
80 169 1
80 170 1
80 171 1
80 173 1
80 184 1
80 185 1
80 189 1
80 190 1
80 191 1
80 192 1
80 194 1
80 195 1
80 197 1
80 198 1
80 199 1
80 200 1
81 83 1
81 84 1
81 85 1
81 87 1
81 88 1
81 92 1
81 94 1
81 95 1
81 98 1
81 100 1
81 101 1
81 102 1
81 106 1
81 107 1
81 111 1
81 113 1
81 114 1
81 115 1
81 116 1
81 119 1
81 120 1
81 121 1
81 128 1
81 132 1
81 134 1
81 135 1
81 138 1
81 140 1
81 142 1
81 143 1
81 144 1
81 145 1
81 150 1
81 153 1
81 154 1
81 157 1
81 159 1
81 160 1
81 161 1
81 162 1
81 166 1
81 169 1
81 176 1
81 178 1
81 180 1
81 181 1
81 182 1
81 183 1
81 186 1
81 187 1
81 188 1
81 189 1
81 190 1
81 194 1
81 195 1
81 196 1
81 199 1
81 200 1
82 84 1
82 85 1
82 86 1
82 88 1
82 93 1
82 95 1
82 96 1
82 97 1
82 98 1
82 106 1
82 107 1
82 109 1
82 110 1
82 111 1
82 112 1
82 114 1
82 115 1
82 116 1
82 118 1
82 119 1
82 120 1
82 122 1
82 124 1
82 126 1
82 128 1
82 131 1
82 132 1
82 133 1
82 134 1
82 135 1
82 136 1
82 137 1
82 138 1
82 140 1
82 142 1
82 144 1
82 147 1
82 148 1
82 152 1
82 153 1
82 155 1
82 160 1
82 161 1
82 163 1
82 164 1
82 165 1
82 166 1
82 167 1
82 168 1
82 171 1
82 172 1
82 173 1
82 174 1
82 175 1
82 178 1
82 179 1
82 180 1
82 183 1
82 184 1
82 185 1
82 188 1
82 189 1
82 190 1
82 192 1
82 196 1
82 199 1
82 200 1
83 85 1
83 86 1
83 89 1
83 90 1
83 91 1
83 93 1
83 94 1
83 95 1
83 99 1
83 101 1
83 102 1
83 103 1
83 106 1
83 108 1
83 111 1
83 117 1
83 120 1
83 122 1
83 124 1
83 127 1
83 128 1
83 130 1
83 133 1
83 136 1
83 139 1
83 140 1
83 141 1
83 143 1
83 146 1
83 147 1
83 150 1
83 151 1
83 152 1
83 153 1
83 157 1
83 158 1
83 159 1
83 161 1
83 165 1
83 167 1
83 168 1
83 169 1
83 170 1
83 172 1
83 173 1
83 174 1
83 176 1
83 177 1
83 178 1
83 180 1
83 182 1
83 186 1
83 187 1
83 189 1
83 190 1
83 191 1
83 192 1
83 194 1
83 195 1
83 196 1
83 197 1
83 199 1
83 200 1
84 88 1
84 89 1
84 91 1
84 93 1
84 94 1
84 95 1
84 96 1
84 97 1
84 99 1
84 100 1
84 101 1
84 104 1
84 107 1
84 111 1
84 113 1
84 114 1
84 115 1
84 117 1
84 120 1
84 123 1
84 124 1
84 125 1
84 126 1
84 128 1
84 129 1
84 130 1
84 135 1
84 139 1
84 140 1
84 143 1
84 144 1
84 145 1
84 147 1
84 149 1
84 153 1
84 154 1
84 158 1
84 162 1
84 164 1
84 167 1
84 171 1
84 172 1
84 173 1
84 177 1
84 179 1
84 180 1
84 182 1
84 184 1
84 186 1
84 188 1
84 189 1
84 190 1
84 191 1
84 192 1
84 195 1
84 199 1
85 87 1
85 91 1
85 92 1
85 94 1
85 95 1
85 96 1
85 97 1
85 98 1
85 99 1
85 101 1
85 105 1
85 107 1
85 111 1
85 112 1
85 113 1
85 116 1
85 117 1
85 121 1
85 122 1
85 124 1
85 127 1
85 134 1
85 135 1
85 140 1
85 146 1
85 149 1
85 151 1
85 153 1
85 154 1
85 155 1
85 157 1
85 158 1
85 160 1
85 161 1
85 162 1
85 164 1
85 165 1
85 167 1
85 169 1
85 170 1
85 171 1
85 173 1
85 174 1
85 178 1
85 180 1
85 182 1
85 184 1
85 185 1
85 186 1
85 187 1
85 188 1
85 189 1
85 193 1
85 194 1
85 197 1
85 199 1
86 87 1
86 88 1
86 90 1
86 92 1
86 93 1
86 94 1
86 95 1
86 97 1
86 98 1
86 100 1
86 101 1
86 103 1
86 105 1
86 110 1
86 112 1
86 117 1
86 119 1
86 124 1
86 125 1
86 129 1
86 133 1
86 135 1
86 136 1
86 137 1
86 138 1
86 140 1
86 141 1
86 142 1
86 143 1
86 144 1
86 145 1
86 147 1
86 149 1
86 151 1
86 152 1
86 153 1
86 155 1
86 156 1
86 157 1
86 160 1
86 163 1
86 166 1
86 167 1
86 168 1
86 169 1
86 170 1
86 172 1
86 174 1
86 176 1
86 177 1
86 179 1
86 180 1
86 182 1
86 183 1
86 185 1
86 187 1
86 188 1
86 189 1
86 190 1
86 191 1
86 193 1
86 194 1
86 195 1
86 196 1
86 197 1
86 198 1
86 199 1
86 200 1
87 88 1
87 89 1
87 93 1
87 96 1
87 97 1
87 99 1
87 100 1
87 103 1
87 105 1
87 111 1
87 115 1
87 118 1
87 119 1
87 120 1
87 121 1
87 122 1
87 126 1
87 130 1
87 131 1
87 133 1
87 134 1
87 135 1
87 141 1
87 142 1
87 143 1
87 144 1
87 146 1
87 147 1
87 149 1
87 154 1
87 155 1
87 156 1
87 157 1
87 161 1
87 164 1
87 166 1
87 172 1
87 173 1
87 174 1
87 175 1
87 177 1
87 180 1
87 181 1
87 182 1
87 183 1
87 184 1
87 186 1
87 187 1
87 188 1
87 190 1
87 191 1
87 192 1
87 193 1
87 194 1
87 198 1
87 199 1
87 200 1
88 92 1
88 93 1
88 97 1
88 104 1
88 105 1
88 106 1
88 110 1
88 111 1
88 115 1
88 119 1
88 123 1
88 124 1
88 126 1
88 128 1
88 130 1
88 132 1
88 137 1
88 139 1
88 141 1
88 142 1
88 143 1
88 145 1
88 147 1
88 150 1
88 151 1
88 153 1
88 154 1
88 155 1
88 159 1
88 160 1
88 162 1
88 167 1
88 168 1
88 169 1
88 170 1
88 171 1
88 174 1
88 178 1
88 181 1
88 182 1
88 183 1
88 185 1
88 188 1
88 189 1
88 190 1
88 192 1
88 193 1
88 194 1
88 195 1
88 196 1
88 199 1
89 90 1
89 91 1
89 94 1
89 99 1
89 100 1
89 101 1
89 104 1
89 108 1
89 109 1
89 112 1
89 113 1
89 114 1
89 115 1
89 116 1
89 118 1
89 120 1
89 121 1
89 122 1
89 126 1
89 127 1
89 129 1
89 134 1
89 135 1
89 137 1
89 138 1
89 142 1
89 144 1
89 146 1
89 148 1
89 149 1
89 151 1
89 152 1
89 155 1
89 156 1
89 157 1
89 159 1
89 162 1
89 165 1
89 167 1
89 168 1
89 171 1
89 174 1
89 179 1
89 180 1
89 181 1
89 183 1
89 185 1
89 186 1
89 189 1
89 195 1
89 196 1
89 198 1
89 200 1
90 91 1
90 93 1
90 95 1
90 96 1
90 97 1
90 98 1
90 100 1
90 101 1
90 105 1
90 106 1
90 107 1
90 109 1
90 110 1
90 114 1
90 115 1
90 117 1
90 119 1
90 120 1
90 121 1
90 122 1
90 123 1
90 124 1
90 127 1
90 128 1
90 129 1
90 130 1
90 131 1
90 133 1
90 134 1
90 136 1
90 137 1
90 138 1
90 140 1
90 144 1
90 145 1
90 146 1
90 148 1
90 151 1
90 152 1
90 154 1
90 155 1
90 160 1
90 162 1
90 164 1
90 165 1
90 169 1
90 170 1
90 171 1
90 172 1
90 174 1
90 177 1
90 179 1
90 182 1
90 184 1
90 187 1
90 188 1
90 189 1
90 190 1
90 198 1
91 92 1
91 93 1
91 97 1
91 98 1
91 99 1
91 101 1
91 103 1
91 104 1
91 105 1
91 106 1
91 107 1
91 109 1
91 111 1
91 112 1
91 114 1
91 115 1
91 117 1
91 119 1
91 120 1
91 122 1
91 123 1
91 124 1
91 125 1
91 126 1
91 127 1
91 129 1
91 133 1
91 134 1
91 136 1
91 137 1
91 140 1
91 141 1
91 142 1
91 143 1
91 144 1
91 145 1
91 146 1
91 150 1
91 151 1
91 152 1
91 154 1
91 155 1
91 156 1
91 158 1
91 162 1
91 164 1
91 166 1
91 169 1
91 170 1
91 171 1
91 172 1
91 174 1
91 175 1
91 177 1
91 182 1
91 184 1
91 185 1
91 186 1
91 187 1
91 191 1
91 192 1
91 197 1
91 199 1
92 93 1
92 96 1
92 97 1
92 100 1
92 101 1
92 104 1
92 105 1
92 107 1
92 110 1
92 111 1
92 112 1
92 116 1
92 119 1
92 121 1
92 122 1
92 124 1
92 126 1
92 128 1
92 129 1
92 133 1
92 137 1
92 138 1
92 139 1
92 140 1
92 143 1
92 145 1
92 146 1
92 149 1
92 152 1
92 153 1
92 154 1
92 156 1
92 157 1
92 158 1
92 160 1
92 161 1
92 165 1
92 167 1
92 168 1
92 170 1
92 171 1
92 172 1
92 173 1
92 178 1
92 179 1
92 180 1
92 185 1
92 187 1
92 188 1
92 191 1
92 193 1
92 194 1
92 196 1
92 197 1
92 198 1
92 199 1
93 94 1
93 96 1
93 97 1
93 98 1
93 102 1
93 103 1
93 105 1
93 108 1
93 109 1
93 112 1
93 116 1
93 118 1
93 121 1
93 122 1
93 125 1
93 126 1
93 127 1
93 129 1
93 130 1
93 131 1
93 132 1
93 133 1
93 137 1
93 138 1
93 139 1
93 141 1
93 142 1
93 143 1
93 144 1
93 149 1
93 150 1
93 156 1
93 158 1
93 159 1
93 160 1
93 161 1
93 163 1
93 170 1
93 172 1
93 173 1
93 174 1
93 177 1
93 178 1
93 183 1
93 186 1
93 187 1
93 189 1
93 192 1
93 195 1
93 197 1
93 198 1
94 95 1
94 96 1
94 97 1
94 98 1
94 99 1
94 102 1
94 103 1
94 108 1
94 111 1
94 112 1
94 114 1
94 121 1
94 123 1
94 124 1
94 127 1
94 128 1
94 129 1
94 133 1
94 137 1
94 140 1
94 142 1
94 143 1
94 144 1
94 145 1
94 150 1
94 151 1
94 153 1
94 154 1
94 159 1
94 160 1
94 162 1
94 165 1
94 167 1
94 169 1
94 170 1
94 174 1
94 177 1
94 178 1
94 179 1
94 180 1
94 183 1
94 184 1
94 187 1
94 188 1
94 189 1
94 190 1
94 192 1
94 193 1
94 194 1
94 195 1
95 99 1
95 100 1
95 101 1
95 102 1
95 103 1
95 104 1
95 106 1
95 107 1
95 108 1
95 109 1
95 115 1
95 117 1
95 119 1
95 121 1
95 123 1
95 126 1
95 127 1
95 128 1
95 129 1
95 134 1
95 135 1
95 138 1
95 140 1
95 141 1
95 142 1
95 143 1
95 145 1
95 146 1
95 147 1
95 148 1
95 152 1
95 153 1
95 155 1
95 158 1
95 161 1
95 162 1
95 164 1
95 165 1
95 168 1
95 169 1
95 170 1
95 172 1
95 176 1
95 177 1
95 178 1
95 179 1
95 181 1
95 182 1
95 183 1
95 184 1
95 185 1
95 186 1
95 187 1
95 188 1
95 189 1
95 192 1
95 194 1
95 195 1
95 196 1
95 199 1
96 97 1
96 101 1
96 103 1
96 110 1
96 112 1
96 114 1
96 116 1
96 117 1
96 119 1
96 120 1
96 121 1
96 122 1
96 123 1
96 126 1
96 127 1
96 130 1
96 131 1
96 132 1
96 133 1
96 134 1
96 135 1
96 137 1
96 139 1
96 141 1
96 142 1
96 145 1
96 152 1
96 153 1
96 158 1
96 159 1
96 161 1
96 163 1
96 164 1
96 168 1
96 169 1
96 172 1
96 173 1
96 176 1
96 177 1
96 178 1
96 184 1
96 185 1
96 186 1
96 190 1
96 191 1
96 193 1
96 194 1
96 195 1
96 196 1
96 198 1
96 200 1
97 99 1
97 100 1
97 101 1
97 103 1
97 105 1
97 106 1
97 108 1
97 110 1
97 111 1
97 112 1
97 113 1
97 115 1
97 116 1
97 117 1
97 120 1
97 122 1
97 123 1
97 124 1
97 126 1
97 127 1
97 128 1
97 133 1
97 136 1
97 138 1
97 140 1
97 142 1
97 146 1
97 148 1
97 151 1
97 154 1
97 164 1
97 165 1
97 166 1
97 167 1
97 168 1
97 169 1
97 170 1
97 171 1
97 175 1
97 176 1
97 178 1
97 180 1
97 182 1
97 183 1
97 186 1
97 187 1
97 191 1
97 193 1
97 200 1
98 99 1
98 100 1
98 101 1
98 105 1
98 107 1
98 108 1
98 111 1
98 114 1
98 116 1
98 117 1
98 118 1
98 119 1
98 121 1
98 123 1
98 124 1
98 127 1
98 129 1
98 130 1
98 131 1
98 134 1
98 136 1
98 139 1
98 141 1
98 142 1
98 145 1
98 146 1
98 148 1
98 149 1
98 150 1
98 153 1
98 154 1
98 155 1
98 157 1
98 159 1
98 162 1
98 163 1
98 166 1
98 168 1
98 170 1
98 171 1
98 172 1
98 175 1
98 176 1
98 178 1
98 179 1
98 184 1
98 185 1
98 187 1
98 188 1
98 191 1
98 192 1
98 193 1
98 194 1
98 196 1
98 197 1
98 198 1
98 199 1
98 200 1
99 100 1
99 101 1
99 102 1
99 103 1
99 111 1
99 112 1
99 113 1
99 114 1
99 115 1
99 116 1
99 117 1
99 118 1
99 119 1
99 121 1
99 122 1
99 123 1
99 125 1
99 126 1
99 127 1
99 129 1
99 131 1
99 134 1
99 135 1
99 141 1
99 144 1
99 145 1
99 147 1
99 149 1
99 150 1
99 151 1
99 154 1
99 155 1
99 157 1
99 159 1
99 160 1
99 161 1
99 162 1
99 165 1
99 169 1
99 170 1
99 171 1
99 173 1
99 174 1
99 175 1
99 176 1
99 177 1
99 178 1
99 179 1
99 183 1
99 184 1
99 185 1
99 187 1
99 188 1
99 190 1
99 191 1
99 194 1
99 198 1
99 200 1
100 102 1
100 103 1
100 104 1
100 105 1
100 107 1
100 111 1
100 115 1
100 116 1
100 119 1
100 120 1
100 121 1
100 122 1
100 123 1
100 124 1
100 127 1
100 129 1
100 131 1
100 132 1
100 134 1
100 139 1
100 140 1
100 142 1
100 145 1
100 146 1
100 148 1
100 150 1
100 154 1
100 156 1
100 159 1
100 160 1
100 161 1
100 162 1
100 164 1
100 168 1
100 170 1
100 171 1
100 173 1
100 177 1
100 178 1
100 179 1
100 181 1
100 184 1
100 187 1
100 188 1
100 190 1
100 191 1
100 193 1
100 194 1
100 197 1
100 199 1
101 102 1
101 103 1
101 105 1
101 107 1
101 108 1
101 109 1
101 110 1
101 114 1
101 116 1
101 118 1
101 119 1
101 122 1
101 128 1
101 129 1
101 130 1
101 131 1
101 132 1
101 135 1
101 137 1
101 138 1
101 141 1
101 143 1
101 148 1
101 150 1
101 151 1
101 152 1
101 154 1
101 156 1
101 158 1
101 161 1
101 162 1
101 171 1
101 174 1
101 175 1
101 176 1
101 177 1
101 180 1
101 181 1
101 182 1
101 183 1
101 184 1
101 185 1
101 187 1
101 189 1
101 191 1
101 193 1
101 194 1
101 195 1
101 197 1
101 198 1
101 199 1
101 200 1
102 105 1
102 106 1
102 109 1
102 110 1
102 111 1
102 115 1
102 119 1
102 121 1
102 125 1
102 130 1
102 131 1
102 135 1
102 140 1
102 141 1
102 143 1
102 146 1
102 149 1
102 151 1
102 153 1
102 155 1
102 157 1
102 159 1
102 160 1
102 162 1
102 164 1
102 173 1
102 174 1
102 179 1
102 180 1
102 181 1
102 182 1
102 186 1
102 188 1
102 189 1
102 190 1
102 192 1
102 193 1
102 197 1
102 198 1
103 104 1
103 106 1
103 107 1
103 111 1
103 112 1
103 113 1
103 114 1
103 115 1
103 116 1
103 117 1
103 118 1
103 119 1
103 120 1
103 121 1
103 123 1
103 125 1
103 128 1
103 130 1
103 132 1
103 135 1
103 136 1
103 137 1
103 138 1
103 139 1
103 140 1
103 143 1
103 146 1
103 152 1
103 153 1
103 154 1
103 155 1
103 156 1
103 157 1
103 158 1
103 163 1
103 167 1
103 172 1
103 175 1
103 176 1
103 179 1
103 180 1
103 181 1
103 182 1
103 185 1
103 189 1
103 190 1
103 191 1
103 192 1
103 193 1
103 198 1
103 199 1
104 106 1
104 108 1
104 110 1
104 111 1
104 112 1
104 115 1
104 117 1
104 119 1
104 120 1
104 125 1
104 126 1
104 129 1
104 130 1
104 131 1
104 133 1
104 134 1
104 135 1
104 137 1
104 139 1
104 140 1
104 143 1
104 145 1
104 147 1
104 148 1
104 150 1
104 152 1
104 153 1
104 154 1
104 156 1
104 157 1
104 159 1
104 160 1
104 161 1
104 162 1
104 163 1
104 164 1
104 165 1
104 167 1
104 169 1
104 170 1
104 171 1
104 175 1
104 177 1
104 178 1
104 179 1
104 180 1
104 183 1
104 185 1
104 186 1
104 187 1
104 188 1
104 190 1
104 191 1
104 196 1
104 198 1
104 199 1
104 200 1
105 107 1
105 108 1
105 111 1
105 112 1
105 114 1
105 115 1
105 116 1
105 118 1
105 119 1
105 122 1
105 123 1
105 124 1
105 126 1
105 127 1
105 129 1
105 130 1
105 131 1
105 133 1
105 134 1
105 137 1
105 138 1
105 140 1
105 142 1
105 146 1
105 148 1
105 150 1
105 151 1
105 153 1
105 154 1
105 156 1
105 161 1
105 163 1
105 165 1
105 168 1
105 170 1
105 171 1
105 175 1
105 176 1
105 178 1
105 179 1
105 181 1
105 182 1
105 184 1
105 188 1
105 192 1
105 193 1
105 194 1
105 195 1
105 198 1
106 107 1
106 109 1
106 110 1
106 111 1
106 112 1
106 113 1
106 118 1
106 119 1
106 120 1
106 122 1
106 125 1
106 127 1
106 128 1
106 129 1
106 130 1
106 131 1
106 132 1
106 133 1
106 134 1
106 135 1
106 137 1
106 143 1
106 144 1
106 145 1
106 147 1
106 149 1
106 151 1
106 152 1
106 156 1
106 160 1
106 165 1
106 170 1
106 173 1
106 174 1
106 180 1
106 181 1
106 183 1
106 191 1
106 193 1
106 200 1
107 109 1
107 111 1
107 113 1
107 114 1
107 116 1
107 117 1
107 119 1
107 120 1
107 121 1
107 122 1
107 123 1
107 124 1
107 125 1
107 128 1
107 129 1
107 130 1
107 131 1
107 133 1
107 136 1
107 137 1
107 138 1
107 139 1
107 141 1
107 148 1
107 152 1
107 154 1
107 155 1
107 157 1
107 159 1
107 160 1
107 161 1
107 164 1
107 166 1
107 167 1
107 168 1
107 171 1
107 176 1
107 177 1
107 178 1
107 179 1
107 180 1
107 183 1
107 184 1
107 188 1
107 190 1
107 191 1
107 194 1
107 199 1
107 200 1
108 109 1
108 111 1
108 114 1
108 115 1
108 117 1
108 118 1
108 120 1
108 121 1
108 124 1
108 125 1
108 127 1
108 128 1
108 129 1
108 131 1
108 137 1
108 144 1
108 145 1
108 146 1
108 149 1
108 150 1
108 153 1
108 154 1
108 160 1
108 163 1
108 164 1
108 167 1
108 169 1
108 170 1
108 173 1
108 176 1
108 177 1
108 181 1
108 182 1
108 185 1
108 186 1
108 188 1
108 189 1
108 191 1
108 192 1
108 193 1
108 196 1
108 199 1
109 112 1
109 115 1
109 118 1
109 119 1
109 120 1
109 124 1
109 126 1
109 131 1
109 136 1
109 137 1
109 140 1
109 141 1
109 142 1
109 143 1
109 145 1
109 150 1
109 155 1
109 157 1
109 159 1
109 160 1
109 163 1
109 164 1
109 165 1
109 166 1
109 171 1
109 173 1
109 174 1
109 175 1
109 177 1
109 179 1
109 183 1
109 184 1
109 188 1
109 189 1
109 191 1
109 192 1
109 193 1
109 197 1
109 198 1
109 200 1
110 111 1
110 112 1
110 116 1
110 118 1
110 119 1
110 125 1
110 126 1
110 127 1
110 128 1
110 133 1
110 136 1
110 139 1
110 140 1
110 141 1
110 142 1
110 143 1
110 144 1
110 145 1
110 148 1
110 150 1
110 153 1
110 154 1
110 155 1
110 158 1
110 160 1
110 165 1
110 166 1
110 168 1
110 169 1
110 170 1
110 171 1
110 172 1
110 175 1
110 178 1
110 181 1
110 182 1
110 183 1
110 186 1
110 187 1
110 188 1
110 189 1
110 190 1
110 192 1
110 193 1
110 194 1
110 195 1
110 196 1
110 199 1
111 112 1
111 114 1
111 115 1
111 120 1
111 125 1
111 126 1
111 127 1
111 129 1
111 130 1
111 132 1
111 135 1
111 136 1
111 138 1
111 140 1
111 144 1
111 145 1
111 146 1
111 147 1
111 148 1
111 151 1
111 152 1
111 153 1
111 154 1
111 155 1
111 157 1
111 163 1
111 164 1
111 165 1
111 168 1
111 170 1
111 174 1
111 176 1
111 177 1
111 178 1
111 179 1
111 180 1
111 185 1
111 186 1
111 188 1
111 190 1
111 191 1
111 193 1
111 194 1
112 115 1
112 117 1
112 118 1
112 120 1
112 124 1
112 125 1
112 128 1
112 129 1
112 130 1
112 133 1
112 135 1
112 136 1
112 137 1
112 150 1
112 152 1
112 153 1
112 156 1
112 157 1
112 158 1
112 162 1
112 163 1
112 164 1
112 167 1
112 169 1
112 170 1
112 171 1
112 172 1
112 177 1
112 179 1
112 180 1
112 181 1
112 182 1
112 187 1
112 188 1
112 190 1
112 192 1
112 193 1
112 195 1
112 196 1
113 114 1
113 115 1
113 116 1
113 117 1
113 118 1
113 120 1
113 122 1
113 123 1
113 127 1
113 130 1
113 132 1
113 133 1
113 135 1
113 137 1
113 138 1
113 141 1
113 147 1
113 148 1
113 149 1
113 151 1
113 152 1
113 154 1
113 156 1
113 160 1
113 161 1
113 163 1
113 164 1
113 166 1
113 173 1
113 174 1
113 175 1
113 176 1
113 181 1
113 183 1
113 184 1
113 185 1
113 186 1
113 192 1
113 194 1
113 196 1
114 115 1
114 116 1
114 120 1
114 123 1
114 125 1
114 127 1
114 129 1
114 131 1
114 132 1
114 133 1
114 134 1
114 135 1
114 136 1
114 139 1
114 140 1
114 141 1
114 143 1
114 145 1
114 146 1
114 147 1
114 149 1
114 150 1
114 152 1
114 155 1
114 158 1
114 161 1
114 162 1
114 163 1
114 164 1
114 166 1
114 167 1
114 168 1
114 169 1
114 175 1
114 176 1
114 177 1
114 179 1
114 182 1
114 185 1
114 186 1
114 190 1
114 194 1
114 195 1
114 197 1
114 198 1
114 200 1
115 118 1
115 120 1
115 121 1
115 122 1
115 124 1
115 127 1
115 128 1
115 131 1
115 145 1
115 148 1
115 150 1
115 151 1
115 152 1
115 155 1
115 156 1
115 157 1
115 159 1
115 160 1
115 162 1
115 163 1
115 164 1
115 167 1
115 168 1
115 170 1
115 178 1
115 179 1
115 180 1
115 182 1
115 184 1
115 185 1
115 186 1
115 188 1
115 190 1
115 191 1
115 192 1
115 193 1
115 195 1
115 200 1
116 118 1
116 123 1
116 125 1
116 127 1
116 128 1
116 129 1
116 131 1
116 132 1
116 135 1
116 137 1
116 140 1
116 144 1
116 145 1
116 146 1
116 148 1
116 149 1
116 154 1
116 159 1
116 162 1
116 165 1
116 166 1
116 168 1
116 169 1
116 170 1
116 172 1
116 173 1
116 175 1
116 176 1
116 177 1
116 180 1
116 182 1
116 183 1
116 185 1
116 187 1
116 188 1
116 190 1
116 193 1
116 196 1
116 198 1
117 120 1
117 123 1
117 128 1
117 129 1
117 130 1
117 131 1
117 133 1
117 134 1
117 135 1
117 137 1
117 140 1
117 142 1
117 143 1
117 144 1
117 145 1
117 149 1
117 151 1
117 155 1
117 157 1
117 159 1
117 160 1
117 162 1
117 163 1
117 165 1
117 168 1
117 169 1
117 171 1
117 172 1
117 175 1
117 178 1
117 179 1
117 182 1
117 183 1
117 186 1
117 187 1
117 188 1
117 189 1
117 192 1
117 193 1
117 194 1
117 195 1
117 196 1
117 197 1
117 200 1
118 121 1
118 122 1
118 125 1
118 126 1
118 129 1
118 130 1
118 132 1
118 133 1
118 135 1
118 138 1
118 140 1
118 143 1
118 144 1
118 147 1
118 148 1
118 149 1
118 151 1
118 153 1
118 154 1
118 157 1
118 159 1
118 160 1
118 162 1
118 167 1
118 168 1
118 169 1
118 171 1
118 173 1
118 175 1
118 178 1
118 184 1
118 185 1
118 189 1
118 190 1
118 193 1
118 195 1
118 197 1
118 199 1
119 122 1
119 124 1
119 127 1
119 130 1
119 132 1
119 136 1
119 137 1
119 138 1
119 139 1
119 140 1
119 143 1
119 144 1
119 145 1
119 148 1
119 150 1
119 153 1
119 154 1
119 156 1
119 158 1
119 160 1
119 161 1
119 162 1
119 166 1
119 167 1
119 168 1
119 170 1
119 171 1
119 172 1
119 177 1
119 178 1
119 181 1
119 182 1
119 183 1
119 184 1
119 186 1
119 188 1
119 196 1
119 198 1
119 199 1
119 200 1
120 123 1
120 126 1
120 128 1
120 130 1
120 134 1
120 136 1
120 138 1
120 139 1
120 140 1
120 142 1
120 146 1
120 147 1
120 148 1
120 150 1
120 151 1
120 155 1
120 156 1
120 161 1
120 165 1
120 166 1
120 167 1
120 168 1
120 169 1
120 170 1
120 174 1
120 176 1
120 177 1
120 178 1
120 180 1
120 181 1
120 185 1
120 186 1
120 190 1
120 191 1
120 192 1
120 198 1
120 199 1
120 200 1
121 122 1
121 123 1
121 124 1
121 125 1
121 127 1
121 129 1
121 130 1
121 131 1
121 132 1
121 133 1
121 136 1
121 137 1
121 139 1
121 141 1
121 143 1
121 150 1
121 152 1
121 153 1
121 154 1
121 155 1
121 157 1
121 159 1
121 164 1
121 165 1
121 166 1
121 167 1
121 168 1
121 170 1
121 171 1
121 172 1
121 173 1
121 176 1
121 177 1
121 179 1
121 182 1
121 186 1
121 187 1
121 189 1
121 191 1
121 192 1
121 196 1
121 198 1
121 199 1
121 200 1
122 124 1
122 125 1
122 127 1
122 128 1
122 129 1
122 132 1
122 134 1
122 136 1
122 138 1
122 141 1
122 142 1
122 143 1
122 144 1
122 146 1
122 148 1
122 149 1
122 150 1
122 152 1
122 155 1
122 157 1
122 158 1
122 159 1
122 160 1
122 163 1
122 168 1
122 171 1
122 172 1
122 173 1
122 174 1
122 175 1
122 176 1
122 177 1
122 179 1
122 182 1
122 184 1
122 187 1
122 189 1
122 190 1
122 191 1
122 192 1
122 193 1
122 195 1
122 196 1
122 200 1
123 124 1
123 125 1
123 126 1
123 128 1
123 133 1
123 134 1
123 135 1
123 136 1
123 137 1
123 138 1
123 140 1
123 141 1
123 142 1
123 144 1
123 146 1
123 148 1
123 150 1
123 151 1
123 152 1
123 155 1
123 156 1
123 159 1
123 166 1
123 167 1
123 172 1
123 173 1
123 176 1
123 178 1
123 180 1
123 183 1
123 184 1
123 185 1
123 186 1
123 187 1
123 188 1
123 191 1
123 192 1
123 193 1
123 195 1
123 197 1
123 199 1
123 200 1
124 125 1
124 126 1
124 127 1
124 129 1
124 130 1
124 131 1
124 132 1
124 134 1
124 135 1
124 140 1
124 143 1
124 145 1
124 146 1
124 148 1
124 151 1
124 152 1
124 153 1
124 154 1
124 157 1
124 159 1
124 163 1
124 164 1
124 166 1
124 167 1
124 170 1
124 171 1
124 173 1
124 174 1
124 175 1
124 176 1
124 178 1
124 180 1
124 181 1
124 183 1
124 184 1
124 187 1
124 188 1
124 191 1
124 192 1
124 196 1
124 197 1
124 199 1
125 127 1
125 129 1
125 133 1
125 134 1
125 136 1
125 138 1
125 139 1
125 142 1
125 144 1
125 146 1
125 147 1
125 149 1
125 153 1
125 154 1
125 155 1
125 156 1
125 157 1
125 158 1
125 159 1
125 160 1
125 164 1
125 166 1
125 170 1
125 171 1
125 173 1
125 174 1
125 175 1
125 176 1
125 179 1
125 180 1
125 182 1
125 186 1
125 187 1
125 189 1
125 190 1
125 192 1
125 193 1
125 194 1
125 197 1
125 200 1
126 128 1
126 129 1
126 134 1
126 136 1
126 137 1
126 139 1
126 142 1
126 146 1
126 147 1
126 148 1
126 149 1
126 150 1
126 152 1
126 153 1
126 155 1
126 156 1
126 159 1
126 160 1
126 163 1
126 164 1
126 167 1
126 168 1
126 169 1
126 170 1
126 172 1
126 176 1
126 177 1
126 179 1
126 180 1
126 183 1
126 184 1
126 185 1
126 186 1
126 187 1
126 188 1
126 189 1
126 193 1
126 196 1
126 197 1
126 198 1
126 199 1
126 200 1
127 129 1
127 133 1
127 135 1
127 139 1
127 140 1
127 143 1
127 144 1
127 145 1
127 147 1
127 149 1
127 150 1
127 151 1
127 153 1
127 155 1
127 159 1
127 160 1
127 165 1
127 167 1
127 168 1
127 169 1
127 172 1
127 175 1
127 176 1
127 179 1
127 180 1
127 181 1
127 182 1
127 183 1
127 185 1
127 186 1
127 187 1
127 189 1
127 192 1
127 195 1
127 198 1
127 199 1
128 129 1
128 133 1
128 136 1
128 138 1
128 139 1
128 140 1
128 142 1
128 143 1
128 144 1
128 145 1
128 146 1
128 147 1
128 150 1
128 154 1
128 155 1
128 156 1
128 158 1
128 159 1
128 160 1
128 161 1
128 165 1
128 167 1
128 169 1
128 171 1
128 172 1
128 179 1
128 180 1
128 181 1
128 185 1
128 186 1
128 187 1
128 190 1
128 192 1
128 195 1
128 196 1
128 197 1
128 198 1
128 200 1
129 136 1
129 137 1
129 138 1
129 139 1
129 140 1
129 143 1
129 145 1
129 146 1
129 149 1
129 150 1
129 153 1
129 158 1
129 159 1
129 160 1
129 164 1
129 168 1
129 174 1
129 176 1
129 178 1
129 180 1
129 181 1
129 185 1
129 186 1
129 187 1
129 188 1
129 190 1
129 191 1
129 192 1
129 196 1
129 200 1
130 131 1
130 132 1
130 138 1
130 141 1
130 142 1
130 144 1
130 147 1
130 148 1
130 149 1
130 151 1
130 153 1
130 156 1
130 157 1
130 158 1
130 160 1
130 163 1
130 165 1
130 166 1
130 168 1
130 169 1
130 170 1
130 177 1
130 181 1
130 182 1
130 183 1
130 185 1
130 187 1
130 188 1
130 189 1
130 194 1
130 195 1
130 196 1
130 197 1
130 198 1
130 199 1
130 200 1
131 133 1
131 136 1
131 137 1
131 139 1
131 140 1
131 141 1
131 143 1
131 144 1
131 145 1
131 147 1
131 150 1
131 152 1
131 154 1
131 156 1
131 158 1
131 159 1
131 160 1
131 161 1
131 162 1
131 163 1
131 165 1
131 166 1
131 167 1
131 168 1
131 173 1
131 176 1
131 177 1
131 178 1
131 179 1
131 180 1
131 183 1
131 186 1
131 190 1
131 194 1
131 195 1
131 196 1
132 133 1
132 134 1
132 135 1
132 137 1
132 138 1
132 139 1
132 140 1
132 144 1
132 146 1
132 148 1
132 149 1
132 150 1
132 152 1
132 154 1
132 155 1
132 156 1
132 160 1
132 162 1
132 163 1
132 165 1
132 166 1
132 169 1
132 170 1
132 171 1
132 177 1
132 178 1
132 179 1
132 180 1
132 186 1
132 188 1
132 190 1
132 193 1
132 195 1
132 196 1
133 136 1
133 137 1
133 141 1
133 142 1
133 144 1
133 147 1
133 149 1
133 150 1
133 153 1
133 155 1
133 156 1
133 158 1
133 163 1
133 164 1
133 165 1
133 166 1
133 169 1
133 173 1
133 174 1
133 175 1
133 176 1
133 178 1
133 180 1
133 181 1
133 182 1
133 183 1
133 184 1
133 186 1
133 188 1
133 190 1
133 191 1
133 192 1
133 194 1
133 196 1
133 200 1
134 135 1
134 136 1
134 137 1
134 138 1
134 140 1
134 142 1
134 143 1
134 144 1
134 145 1
134 146 1
134 150 1
134 151 1
134 155 1
134 157 1
134 159 1
134 160 1
134 161 1
134 164 1
134 166 1
134 167 1
134 168 1
134 170 1
134 171 1
134 172 1
134 174 1
134 176 1
134 179 1
134 180 1
134 181 1
134 183 1
134 184 1
134 187 1
134 189 1
134 190 1
134 192 1
134 197 1
134 199 1
135 142 1
135 144 1
135 147 1
135 148 1
135 154 1
135 155 1
135 156 1
135 157 1
135 160 1
135 161 1
135 162 1
135 165 1
135 166 1
135 167 1
135 168 1
135 169 1
135 172 1
135 173 1
135 178 1
135 179 1
135 180 1
135 184 1
135 185 1
135 186 1
135 189 1
135 190 1
135 192 1
135 193 1
135 194 1
135 195 1
135 196 1
135 197 1
135 200 1
136 140 1
136 141 1
136 142 1
136 144 1
136 145 1
136 146 1
136 150 1
136 154 1
136 156 1
136 157 1
136 163 1
136 164 1
136 165 1
136 167 1
136 169 1
136 170 1
136 179 1
136 180 1
136 182 1
136 184 1
136 185 1
136 186 1
136 187 1
136 191 1
136 194 1
136 195 1
136 199 1
137 140 1
137 144 1
137 145 1
137 147 1
137 149 1
137 151 1
137 152 1
137 154 1
137 155 1
137 159 1
137 160 1
137 162 1
137 163 1
137 164 1
137 167 1
137 169 1
137 173 1
137 174 1
137 175 1
137 176 1
137 178 1
137 179 1
137 180 1
137 181 1
137 183 1
137 184 1
137 188 1
137 189 1
137 191 1
137 192 1
137 193 1
137 196 1
137 197 1
138 142 1
138 144 1
138 146 1
138 150 1
138 153 1
138 157 1
138 158 1
138 160 1
138 162 1
138 166 1
138 167 1
138 169 1
138 170 1
138 171 1
138 172 1
138 174 1
138 175 1
138 176 1
138 177 1
138 178 1
138 180 1
138 181 1
138 184 1
138 186 1
138 189 1
138 191 1
138 192 1
138 193 1
138 194 1
138 196 1
138 197 1
138 198 1
138 200 1
139 140 1
139 141 1
139 142 1
139 143 1
139 148 1
139 150 1
139 152 1
139 155 1
139 156 1
139 158 1
139 160 1
139 161 1
139 164 1
139 167 1
139 170 1
139 173 1
139 176 1
139 177 1
139 178 1
139 180 1
139 181 1
139 183 1
139 185 1
139 187 1
139 188 1
139 190 1
139 191 1
139 193 1
139 195 1
139 197 1
139 198 1
139 200 1
140 142 1
140 143 1
140 144 1
140 145 1
140 146 1
140 147 1
140 150 1
140 151 1
140 154 1
140 155 1
140 156 1
140 158 1
140 162 1
140 163 1
140 165 1
140 168 1
140 169 1
140 170 1
140 171 1
140 173 1
140 174 1
140 177 1
140 178 1
140 179 1
140 180 1
140 181 1
140 182 1
140 183 1
140 184 1
140 185 1
140 188 1
140 189 1
140 191 1
140 192 1
140 193 1
140 194 1
140 196 1
140 197 1
140 199 1
140 200 1
141 144 1
141 145 1
141 146 1
141 150 1
141 151 1
141 152 1
141 156 1
141 157 1
141 158 1
141 161 1
141 162 1
141 163 1
141 165 1
141 166 1
141 167 1
141 168 1
141 170 1
141 171 1
141 174 1
141 175 1
141 177 1
141 181 1
141 182 1
141 183 1
141 184 1
141 185 1
141 188 1
141 191 1
141 193 1
141 194 1
141 196 1
141 198 1
142 143 1
142 144 1
142 145 1
142 149 1
142 150 1
142 151 1
142 152 1
142 153 1
142 155 1
142 157 1
142 159 1
142 160 1
142 161 1
142 165 1
142 166 1
142 167 1
142 169 1
142 172 1
142 175 1
142 176 1
142 177 1
142 180 1
142 181 1
142 182 1
142 183 1
142 189 1
142 190 1
142 192 1
142 193 1
142 197 1
142 198 1
142 199 1
142 200 1
143 145 1
143 146 1
143 148 1
143 149 1
143 152 1
143 157 1
143 159 1
143 160 1
143 162 1
143 163 1
143 166 1
143 167 1
143 168 1
143 169 1
143 172 1
143 173 1
143 174 1
143 175 1
143 178 1
143 179 1
143 180 1
143 181 1
143 182 1
143 183 1
143 184 1
143 191 1
143 192 1
143 194 1
143 196 1
143 197 1
143 199 1
144 145 1
144 148 1
144 150 1
144 153 1
144 156 1
144 158 1
144 159 1
144 160 1
144 161 1
144 163 1
144 164 1
144 165 1
144 170 1
144 171 1
144 172 1
144 174 1
144 178 1
144 183 1
144 184 1
144 186 1
144 189 1
144 190 1
144 192 1
144 193 1
144 199 1
145 148 1
145 153 1
145 154 1
145 159 1
145 161 1
145 162 1
145 165 1
145 168 1
145 169 1
145 171 1
145 174 1
145 176 1
145 177 1
145 180 1
145 181 1
145 185 1
145 186 1
145 187 1
145 188 1
145 189 1
145 191 1
145 193 1
145 194 1
145 199 1
145 200 1
146 147 1
146 152 1
146 155 1
146 156 1
146 158 1
146 161 1
146 162 1
146 163 1
146 164 1
146 166 1
146 168 1
146 171 1
146 173 1
146 175 1
146 177 1
146 183 1
146 184 1
146 185 1
146 186 1
146 188 1
146 189 1
146 196 1
146 197 1
146 198 1
146 199 1
146 200 1
147 148 1
147 150 1
147 151 1
147 153 1
147 154 1
147 158 1
147 159 1
147 163 1
147 165 1
147 166 1
147 168 1
147 170 1
147 174 1
147 176 1
147 177 1
147 178 1
147 179 1
147 182 1
147 183 1
147 189 1
147 192 1
147 193 1
147 194 1
147 197 1
147 199 1
148 149 1
148 151 1
148 152 1
148 153 1
148 154 1
148 156 1
148 159 1
148 160 1
148 161 1
148 162 1
148 163 1
148 166 1
148 167 1
148 169 1
148 170 1
148 172 1
148 173 1
148 174 1
148 175 1
148 176 1
148 185 1
148 186 1
148 191 1
148 193 1
148 196 1
149 150 1
149 151 1
149 152 1
149 153 1
149 156 1
149 157 1
149 160 1
149 162 1
149 163 1
149 164 1
149 166 1
149 172 1
149 174 1
149 175 1
149 177 1
149 178 1
149 180 1
149 181 1
149 185 1
149 187 1
149 188 1
149 189 1
149 190 1
149 191 1
149 194 1
149 195 1
149 196 1
150 152 1
150 153 1
150 156 1
150 157 1
150 158 1
150 160 1
150 162 1
150 164 1
150 165 1
150 177 1
150 178 1
150 179 1
150 182 1
150 184 1
150 191 1
150 193 1
150 194 1
150 195 1
150 199 1
151 152 1
151 155 1
151 156 1
151 158 1
151 161 1
151 162 1
151 163 1
151 165 1
151 166 1
151 167 1
151 168 1
151 169 1
151 171 1
151 175 1
151 177 1
151 179 1
151 183 1
151 184 1
151 185 1
151 188 1
151 189 1
151 191 1
151 193 1
151 195 1
151 199 1
151 200 1
152 153 1
152 156 1
152 157 1
152 158 1
152 160 1
152 163 1
152 164 1
152 165 1
152 166 1
152 169 1
152 171 1
152 177 1
152 179 1
152 180 1
152 183 1
152 187 1
152 188 1
152 189 1
152 192 1
152 193 1
152 195 1
152 196 1
152 198 1
152 199 1
153 154 1
153 156 1
153 158 1
153 159 1
153 160 1
153 163 1
153 166 1
153 169 1
153 171 1
153 172 1
153 173 1
153 174 1
153 175 1
153 176 1
153 179 1
153 182 1
153 183 1
153 185 1
153 186 1
153 189 1
153 191 1
153 192 1
153 193 1
153 199 1
153 200 1
154 155 1
154 156 1
154 160 1
154 161 1
154 165 1
154 166 1
154 168 1
154 169 1
154 170 1
154 172 1
154 173 1
154 177 1
154 178 1
154 179 1
154 181 1
154 185 1
154 190 1
154 191 1
154 192 1
154 194 1
154 196 1
154 197 1
154 198 1
155 157 1
155 159 1
155 160 1
155 161 1
155 163 1
155 166 1
155 167 1
155 169 1
155 171 1
155 173 1
155 176 1
155 177 1
155 178 1
155 179 1
155 184 1
155 185 1
155 188 1
155 190 1
155 192 1
155 194 1
155 195 1
155 196 1
155 198 1
155 200 1
156 160 1
156 161 1
156 162 1
156 163 1
156 164 1
156 168 1
156 169 1
156 171 1
156 172 1
156 173 1
156 174 1
156 181 1
156 186 1
156 187 1
156 190 1
156 193 1
156 195 1
156 197 1
156 198 1
156 200 1
157 158 1
157 161 1
157 164 1
157 165 1
157 168 1
157 169 1
157 173 1
157 174 1
157 175 1
157 176 1
157 177 1
157 178 1
157 180 1
157 181 1
157 182 1
157 184 1
157 185 1
157 186 1
157 187 1
157 188 1
157 189 1
157 191 1
157 193 1
157 194 1
157 196 1
157 200 1
158 160 1
158 162 1
158 163 1
158 164 1
158 167 1
158 168 1
158 170 1
158 171 1
158 178 1
158 182 1
158 184 1
158 186 1
158 187 1
158 188 1
158 190 1
158 192 1
158 193 1
158 194 1
158 195 1
158 197 1
158 198 1
158 199 1
158 200 1
159 162 1
159 166 1
159 168 1
159 169 1
159 173 1
159 174 1
159 175 1
159 176 1
159 177 1
159 180 1
159 182 1
159 183 1
159 184 1
159 188 1
159 194 1
159 196 1
159 198 1
159 200 1
160 163 1
160 164 1
160 168 1
160 170 1
160 171 1
160 172 1
160 173 1
160 174 1
160 175 1
160 177 1
160 178 1
160 179 1
160 180 1
160 182 1
160 183 1
160 190 1
160 191 1
160 197 1
160 198 1
161 162 1
161 163 1
161 164 1
161 166 1
161 167 1
161 174 1
161 175 1
161 176 1
161 177 1
161 179 1
161 182 1
161 184 1
161 187 1
161 191 1
161 192 1
161 193 1
161 196 1
161 199 1
162 163 1
162 165 1
162 168 1
162 169 1
162 170 1
162 171 1
162 173 1
162 177 1
162 179 1
162 180 1
162 181 1
162 182 1
162 183 1
162 187 1
162 188 1
162 191 1
162 192 1
162 194 1
162 196 1
162 197 1
162 198 1
162 199 1
162 200 1
163 165 1
163 166 1
163 168 1
163 169 1
163 170 1
163 172 1
163 175 1
163 177 1
163 178 1
163 181 1
163 187 1
163 188 1
163 191 1
163 196 1
163 197 1
163 198 1
164 167 1
164 169 1
164 171 1
164 172 1
164 176 1
164 178 1
164 182 1
164 183 1
164 187 1
164 188 1
164 189 1
164 191 1
164 193 1
164 196 1
164 198 1
164 199 1
165 167 1
165 173 1
165 174 1
165 175 1
165 177 1
165 180 1
165 183 1
165 184 1
165 185 1
165 187 1
165 190 1
165 191 1
165 193 1
165 194 1
165 199 1
166 168 1
166 171 1
166 174 1
166 175 1
166 176 1
166 177 1
166 182 1
166 184 1
166 186 1
166 187 1
166 189 1
166 190 1
166 192 1
166 196 1
167 168 1
167 171 1
167 172 1
167 174 1
167 176 1
167 179 1
167 180 1
167 186 1
167 187 1
167 188 1
167 191 1
167 192 1
167 195 1
167 197 1
167 198 1
167 199 1
167 200 1
168 169 1
168 172 1
168 173 1
168 174 1
168 176 1
168 178 1
168 182 1
168 184 1
168 185 1
168 187 1
168 188 1
168 193 1
168 194 1
168 195 1
168 196 1
168 199 1
169 174 1
169 178 1
169 180 1
169 182 1
169 183 1
169 184 1
169 185 1
169 188 1
169 195 1
169 196 1
169 197 1
169 199 1
170 173 1
170 174 1
170 175 1
170 176 1
170 178 1
170 180 1
170 184 1
170 185 1
170 187 1
170 188 1
170 193 1
170 195 1
170 199 1
171 172 1
171 175 1
171 176 1
171 177 1
171 178 1
171 179 1
171 181 1
171 182 1
171 187 1
171 189 1
171 190 1
171 197 1
172 173 1
172 174 1
172 176 1
172 177 1
172 180 1
172 181 1
172 184 1
172 190 1
172 192 1
172 193 1
172 194 1
172 195 1
172 196 1
172 197 1
173 174 1
173 179 1
173 183 1
173 185 1
173 186 1
173 187 1
173 188 1
173 190 1
173 196 1
173 198 1
173 199 1
173 200 1
174 178 1
174 179 1
174 180 1
174 181 1
174 183 1
174 186 1
174 187 1
174 188 1
174 191 1
174 192 1
174 193 1
174 195 1
174 198 1
174 199 1
175 176 1
175 178 1
175 179 1
175 180 1
175 181 1
175 182 1
175 183 1
175 185 1
175 187 1
175 188 1
175 192 1
175 195 1
175 196 1
175 198 1
175 200 1
176 178 1
176 179 1
176 182 1
176 184 1
176 186 1
176 189 1
176 190 1
176 191 1
176 192 1
176 196 1
176 197 1
176 199 1
177 179 1
177 182 1
177 188 1
177 189 1
177 192 1
177 193 1
177 195 1
177 197 1
177 198 1
177 199 1
178 185 1
178 188 1
178 189 1
178 191 1
178 192 1
178 194 1
178 198 1
179 180 1
179 181 1
179 182 1
179 184 1
179 185 1
179 186 1
179 187 1
179 188 1
179 192 1
179 193 1
179 194 1
179 195 1
179 196 1
179 200 1
180 181 1
180 182 1
180 183 1
180 184 1
180 187 1
180 188 1
180 189 1
180 191 1
180 192 1
180 193 1
180 194 1
180 199 1
181 183 1
181 186 1
181 188 1
181 189 1
181 190 1
181 192 1
181 194 1
181 198 1
181 199 1
182 185 1
182 187 1
182 189 1
182 190 1
182 193 1
182 194 1
182 199 1
183 184 1
183 185 1
183 193 1
183 197 1
184 185 1
184 189 1
184 190 1
184 191 1
184 193 1
184 196 1
184 197 1
185 187 1
185 188 1
185 189 1
185 191 1
185 193 1
185 195 1
186 187 1
186 190 1
186 191 1
186 194 1
186 195 1
186 196 1
186 197 1
186 198 1
186 199 1
187 188 1
187 191 1
187 192 1
187 193 1
187 196 1
187 199 1
187 200 1
188 189 1
188 190 1
188 191 1
188 193 1
188 195 1
188 196 1
189 190 1
189 192 1
189 193 1
189 196 1
189 198 1
189 200 1
190 193 1
190 195 1
190 196 1
190 197 1
190 198 1
190 199 1
190 200 1
191 192 1
191 193 1
191 196 1
191 198 1
191 199 1
192 194 1
192 199 1
193 194 1
193 195 1
193 196 1
193 197 1
193 198 1
193 199 1
194 195 1
194 196 1
194 197 1
194 198 1
194 199 1
195 198 1
195 199 1
196 197 1
196 198 1
197 200 1
198 200 1
199 200 1


==> anc/instances/benchmark/thetaPrime/brock200_3.dat <==
200 7852
1 2 1
1 3 1
1 4 1
1 6 1
1 15 1
1 18 1
1 21 1
1 22 1
1 23 1
1 24 1
1 26 1
1 27 1
1 31 1
1 33 1
1 36 1
1 37 1
1 39 1
1 42 1
1 46 1
1 47 1
1 48 1
1 50 1
1 53 1
1 54 1
1 56 1
1 61 1
1 67 1
1 71 1
1 75 1
1 77 1
1 78 1
1 82 1
1 83 1
1 84 1
1 86 1
1 90 1
1 93 1
1 95 1
1 97 1
1 99 1
1 107 1
1 108 1
1 110 1
1 121 1
1 122 1
1 123 1
1 130 1
1 131 1
1 132 1
1 133 1
1 135 1
1 137 1
1 140 1
1 141 1
1 142 1
1 143 1
1 145 1
1 146 1
1 147 1
1 151 1
1 152 1
1 154 1
1 156 1
1 157 1
1 158 1
1 159 1
1 161 1
1 162 1
1 164 1
1 170 1
1 172 1
1 178 1
1 181 1
1 183 1
1 185 1
1 187 1
1 190 1
1 191 1
1 193 1
1 195 1
1 196 1
1 199 1
1 200 1
2 4 1
2 5 1
2 8 1
2 11 1
2 14 1
2 16 1
2 19 1
2 21 1
2 27 1
2 28 1
2 32 1
2 36 1
2 37 1
2 38 1
2 39 1
2 40 1
2 41 1
2 42 1
2 46 1
2 47 1
2 50 1
2 52 1
2 53 1
2 56 1
2 57 1
2 59 1
2 60 1
2 63 1
2 68 1
2 70 1
2 71 1
2 72 1
2 74 1
2 79 1
2 80 1
2 83 1
2 85 1
2 87 1
2 88 1
2 89 1
2 92 1
2 93 1
2 95 1
2 97 1
2 99 1
2 101 1
2 108 1
2 111 1
2 112 1
2 115 1
2 118 1
2 121 1
2 124 1
2 127 1
2 130 1
2 131 1
2 132 1
2 133 1
2 135 1
2 137 1
2 147 1
2 148 1
2 150 1
2 152 1
2 154 1
2 157 1
2 158 1
2 159 1
2 160 1
2 162 1
2 163 1
2 165 1
2 167 1
2 169 1
2 170 1
2 174 1
2 175 1
2 177 1
2 178 1
2 180 1
2 182 1
2 185 1
2 186 1
2 187 1
2 189 1
2 192 1
2 193 1
2 199 1
2 200 1
3 7 1
3 8 1
3 9 1
3 10 1
3 14 1
3 15 1
3 18 1
3 20 1
3 21 1
3 23 1
3 26 1
3 27 1
3 31 1
3 37 1
3 41 1
3 42 1
3 43 1
3 47 1
3 48 1
3 49 1
3 52 1
3 54 1
3 60 1
3 63 1
3 66 1
3 69 1
3 72 1
3 74 1
3 76 1
3 77 1
3 78 1
3 87 1
3 90 1
3 91 1
3 92 1
3 95 1
3 96 1
3 97 1
3 98 1
3 99 1
3 103 1
3 104 1
3 110 1
3 111 1
3 113 1
3 115 1
3 118 1
3 119 1
3 122 1
3 126 1
3 129 1
3 132 1
3 135 1
3 136 1
3 139 1
3 141 1
3 142 1
3 143 1
3 147 1
3 148 1
3 151 1
3 152 1
3 154 1
3 157 1
3 158 1
3 160 1
3 161 1
3 163 1
3 171 1
3 172 1
3 173 1
3 174 1
3 175 1
3 178 1
3 179 1
3 180 1
3 187 1
3 188 1
3 191 1
3 195 1
4 12 1
4 13 1
4 14 1
4 18 1
4 26 1
4 27 1
4 28 1
4 29 1
4 31 1
4 32 1
4 37 1
4 45 1
4 47 1
4 50 1
4 57 1
4 59 1
4 60 1
4 61 1
4 64 1
4 65 1
4 66 1
4 67 1
4 69 1
4 70 1
4 76 1
4 77 1
4 84 1
4 87 1
4 88 1
4 89 1
4 91 1
4 95 1
4 97 1
4 99 1
4 103 1
4 107 1
4 109 1
4 110 1
4 118 1
4 120 1
4 123 1
4 125 1
4 131 1
4 133 1
4 134 1
4 135 1
4 136 1
4 137 1
4 143 1
4 144 1
4 146 1
4 149 1
4 150 1
4 151 1
4 154 1
4 157 1
4 158 1
4 159 1
4 161 1
4 163 1
4 168 1
4 170 1
4 172 1
4 174 1
4 175 1
4 176 1
4 180 1
4 181 1
4 184 1
4 188 1
4 189 1
4 193 1
4 195 1
4 200 1
5 7 1
5 8 1
5 13 1
5 18 1
5 20 1
5 25 1
5 26 1
5 30 1
5 31 1
5 33 1
5 34 1
5 35 1
5 39 1
5 40 1
5 42 1
5 43 1
5 45 1
5 48 1
5 49 1
5 50 1
5 53 1
5 56 1
5 61 1
5 64 1
5 67 1
5 69 1
5 82 1
5 85 1
5 87 1
5 91 1
5 92 1
5 94 1
5 97 1
5 98 1
5 100 1
5 101 1
5 102 1
5 103 1
5 104 1
5 106 1
5 107 1
5 109 1
5 110 1
5 112 1
5 113 1
5 118 1
5 123 1
5 130 1
5 133 1
5 134 1
5 136 1
5 137 1
5 142 1
5 143 1
5 144 1
5 145 1
5 148 1
5 157 1
5 159 1
5 160 1
5 162 1
5 163 1
5 167 1
5 170 1
5 171 1
5 172 1
5 174 1
5 175 1
5 176 1
5 177 1
5 183 1
5 185 1
5 186 1
5 188 1
5 190 1
5 196 1
5 198 1
6 8 1
6 10 1
6 12 1
6 13 1
6 15 1
6 16 1
6 17 1
6 19 1
6 23 1
6 27 1
6 28 1
6 30 1
6 34 1
6 35 1
6 37 1
6 38 1
6 40 1
6 42 1
6 44 1
6 46 1
6 48 1
6 50 1
6 51 1
6 57 1
6 58 1
6 60 1
6 61 1
6 62 1
6 64 1
6 69 1
6 74 1
6 76 1
6 82 1
6 84 1
6 87 1
6 88 1
6 90 1
6 93 1
6 97 1
6 102 1
6 106 1
6 107 1
6 108 1
6 111 1
6 112 1
6 113 1
6 115 1
6 121 1
6 122 1
6 123 1
6 126 1
6 128 1
6 129 1
6 131 1
6 133 1
6 137 1
6 138 1
6 139 1
6 145 1
6 146 1
6 149 1
6 150 1
6 156 1
6 157 1
6 158 1
6 165 1
6 166 1
6 168 1
6 169 1
6 170 1
6 172 1
6 173 1
6 176 1
6 177 1
6 179 1
6 181 1
6 182 1
6 183 1
6 184 1
6 185 1
6 193 1
6 196 1
6 197 1
6 199 1
7 11 1
7 12 1
7 18 1
7 21 1
7 22 1
7 28 1
7 31 1
7 37 1
7 39 1
7 41 1
7 42 1
7 43 1
7 47 1
7 59 1
7 62 1
7 67 1
7 70 1
7 74 1
7 81 1
7 84 1
7 85 1
7 88 1
7 93 1
7 95 1
7 97 1
7 100 1
7 105 1
7 108 1
7 109 1
7 110 1
7 111 1
7 114 1
7 117 1
7 118 1
7 119 1
7 120 1
7 123 1
7 124 1
7 128 1
7 130 1
7 135 1
7 136 1
7 137 1
7 139 1
7 140 1
7 141 1
7 142 1
7 147 1
7 154 1
7 158 1
7 164 1
7 166 1
7 168 1
7 170 1
7 172 1
7 176 1
7 177 1
7 178 1
7 180 1
7 181 1
7 186 1
7 189 1
7 190 1
7 195 1
7 198 1
8 9 1
8 10 1
8 11 1
8 13 1
8 14 1
8 18 1
8 19 1
8 21 1
8 26 1
8 28 1
8 29 1
8 30 1
8 31 1
8 33 1
8 35 1
8 40 1
8 41 1
8 42 1
8 45 1
8 48 1
8 49 1
8 50 1
8 51 1
8 56 1
8 62 1
8 65 1
8 70 1
8 71 1
8 74 1
8 79 1
8 80 1
8 83 1
8 85 1
8 89 1
8 90 1
8 95 1
8 96 1
8 97 1
8 98 1
8 99 1
8 105 1
8 107 1
8 108 1
8 111 1
8 112 1
8 113 1
8 116 1
8 118 1
8 119 1
8 120 1
8 121 1
8 122 1
8 126 1
8 127 1
8 129 1
8 132 1
8 134 1
8 135 1
8 138 1
8 141 1
8 143 1
8 146 1
8 152 1
8 153 1
8 155 1
8 156 1
8 157 1
8 158 1
8 160 1
8 161 1
8 164 1
8 166 1
8 168 1
8 169 1
8 170 1
8 171 1
8 172 1
8 173 1
8 174 1
8 175 1
8 177 1
8 178 1
8 181 1
8 183 1
8 186 1
8 187 1
8 188 1
8 189 1
8 194 1
8 197 1
9 10 1
9 11 1
9 13 1
9 18 1
9 22 1
9 24 1
9 30 1
9 34 1
9 37 1
9 38 1
9 44 1
9 50 1
9 51 1
9 54 1
9 61 1
9 65 1
9 66 1
9 67 1
9 68 1
9 70 1
9 72 1
9 73 1
9 76 1
9 79 1
9 81 1
9 82 1
9 84 1
9 85 1
9 87 1
9 89 1
9 98 1
9 100 1
9 101 1
9 104 1
9 105 1
9 106 1
9 107 1
9 108 1
9 110 1
9 111 1
9 112 1
9 114 1
9 116 1
9 117 1
9 118 1
9 120 1
9 121 1
9 128 1
9 131 1
9 132 1
9 133 1
9 137 1
9 138 1
9 140 1
9 143 1
9 146 1
9 147 1
9 158 1
9 163 1
9 166 1
9 167 1
9 172 1
9 175 1
9 177 1
9 183 1
9 184 1
9 187 1
9 188 1
9 194 1
9 198 1
10 13 1
10 16 1
10 17 1
10 19 1
10 20 1
10 21 1
10 24 1
10 29 1
10 30 1
10 31 1
10 33 1
10 37 1
10 38 1
10 40 1
10 41 1
10 42 1
10 43 1
10 47 1
10 48 1
10 58 1
10 63 1
10 66 1
10 70 1
10 72 1
10 75 1
10 78 1
10 80 1
10 81 1
10 82 1
10 85 1
10 87 1
10 89 1
10 91 1
10 94 1
10 96 1
10 97 1
10 99 1
10 101 1
10 102 1
10 103 1
10 104 1
10 106 1
10 108 1
10 115 1
10 116 1
10 117 1
10 118 1
10 122 1
10 123 1
10 125 1
10 128 1
10 131 1
10 133 1
10 137 1
10 139 1
10 143 1
10 149 1
10 152 1
10 153 1
10 156 1
10 157 1
10 159 1
10 163 1
10 164 1
10 169 1
10 172 1
10 177 1
10 178 1
10 185 1
10 186 1
10 190 1
10 193 1
10 197 1
11 13 1
11 15 1
11 17 1
11 19 1
11 20 1
11 23 1
11 30 1
11 32 1
11 34 1
11 40 1
11 44 1
11 48 1
11 51 1
11 53 1
11 55 1
11 58 1
11 60 1
11 62 1
11 68 1
11 70 1
11 72 1
11 77 1
11 78 1
11 79 1
11 82 1
11 83 1
11 87 1
11 89 1
11 90 1
11 93 1
11 94 1
11 97 1
11 98 1
11 100 1
11 103 1
11 106 1
11 107 1
11 109 1
11 113 1
11 115 1
11 128 1
11 129 1
11 130 1
11 132 1
11 134 1
11 135 1
11 138 1
11 144 1
11 147 1
11 153 1
11 159 1
11 165 1
11 168 1
11 170 1
11 172 1
11 173 1
11 178 1
11 182 1
11 183 1
11 188 1
11 191 1
11 193 1
11 194 1
11 198 1
12 13 1
12 16 1
12 17 1
12 19 1
12 21 1
12 26 1
12 27 1
12 30 1
12 31 1
12 32 1
12 34 1
12 40 1
12 42 1
12 44 1
12 45 1
12 50 1
12 59 1
12 61 1
12 62 1
12 64 1
12 68 1
12 71 1
12 72 1
12 73 1
12 74 1
12 81 1
12 83 1
12 85 1
12 86 1
12 88 1
12 89 1
12 90 1
12 91 1
12 92 1
12 93 1
12 96 1
12 100 1
12 105 1
12 106 1
12 111 1
12 112 1
12 114 1
12 116 1
12 117 1
12 120 1
12 122 1
12 124 1
12 126 1
12 127 1
12 134 1
12 136 1
12 138 1
12 139 1
12 145 1
12 149 1
12 150 1
12 152 1
12 154 1
12 161 1
12 163 1
12 166 1
12 167 1
12 169 1
12 170 1
12 172 1
12 175 1
12 176 1
12 177 1
12 181 1
12 182 1
12 183 1
12 185 1
12 190 1
12 191 1
12 192 1
12 196 1
12 199 1
12 200 1
13 14 1
13 15 1
13 19 1
13 20 1
13 21 1
13 23 1
13 24 1
13 32 1
13 38 1
13 40 1
13 42 1
13 45 1
13 46 1
13 49 1
13 55 1
13 57 1
13 58 1
13 59 1
13 60 1
13 61 1
13 62 1
13 63 1
13 64 1
13 65 1
13 75 1
13 76 1
13 79 1
13 82 1
13 83 1
13 84 1
13 85 1
13 86 1
13 88 1
13 90 1
13 93 1
13 95 1
13 96 1
13 97 1
13 99 1
13 102 1
13 106 1
13 107 1
13 113 1
13 114 1
13 115 1
13 118 1
13 119 1
13 121 1
13 122 1
13 123 1
13 125 1
13 126 1
13 129 1
13 132 1
13 136 1
13 143 1
13 144 1
13 146 1
13 147 1
13 151 1
13 153 1
13 154 1
13 155 1
13 156 1
13 157 1
13 160 1
13 163 1
13 167 1
13 169 1
13 170 1
13 171 1
13 174 1
13 175 1
13 177 1
13 182 1
13 183 1
13 191 1
13 193 1
13 196 1
13 199 1
14 16 1
14 17 1
14 20 1
14 29 1
14 33 1
14 34 1
14 35 1
14 37 1
14 38 1
14 43 1
14 44 1
14 45 1
14 47 1
14 48 1
14 49 1
14 50 1
14 53 1
14 54 1
14 55 1
14 56 1
14 57 1
14 58 1
14 59 1
14 60 1
14 61 1
14 63 1
14 65 1
14 71 1
14 74 1
14 76 1
14 85 1
14 86 1
14 87 1
14 91 1
14 96 1
14 97 1
14 98 1
14 99 1
14 101 1
14 105 1
14 107 1
14 108 1
14 113 1
14 116 1
14 120 1
14 122 1
14 126 1
14 127 1
14 128 1
14 132 1
14 133 1
14 135 1
14 138 1
14 140 1
14 141 1
14 142 1
14 145 1
14 148 1
14 149 1
14 151 1
14 152 1
14 153 1
14 155 1
14 166 1
14 170 1
14 174 1
14 176 1
14 178 1
14 179 1
14 183 1
14 186 1
14 190 1
14 191 1
14 193 1
14 195 1
14 197 1
14 198 1
14 199 1
15 16 1
15 22 1
15 23 1
15 24 1
15 25 1
15 26 1
15 28 1
15 30 1
15 37 1
15 38 1
15 42 1
15 44 1
15 47 1
15 51 1
15 54 1
15 58 1
15 59 1
15 62 1
15 63 1
15 65 1
15 70 1
15 74 1
15 76 1
15 78 1
15 79 1
15 82 1
15 83 1
15 84 1
15 85 1
15 87 1
15 89 1
15 90 1
15 94 1
15 96 1
15 99 1
15 100 1
15 101 1
15 102 1
15 103 1
15 104 1
15 110 1
15 115 1
15 118 1
15 120 1
15 121 1
15 123 1
15 128 1
15 130 1
15 135 1
15 138 1
15 139 1
15 141 1
15 147 1
15 148 1
15 151 1
15 155 1
15 159 1
15 160 1
15 161 1
15 163 1
15 164 1
15 169 1
15 171 1
15 173 1
15 175 1
15 177 1
15 179 1
15 181 1
15 185 1
15 188 1
15 190 1
15 191 1
15 198 1
15 199 1
15 200 1
16 17 1
16 20 1
16 23 1
16 24 1
16 26 1
16 28 1
16 30 1
16 33 1
16 35 1
16 36 1
16 37 1
16 38 1
16 39 1
16 40 1
16 43 1
16 44 1
16 47 1
16 48 1
16 49 1
16 53 1
16 59 1
16 60 1
16 66 1
16 67 1
16 72 1
16 78 1
16 80 1
16 84 1
16 94 1
16 96 1
16 99 1
16 104 1
16 107 1
16 110 1
16 112 1
16 113 1
16 117 1
16 118 1
16 119 1
16 120 1
16 129 1
16 139 1
16 140 1
16 145 1
16 146 1
16 149 1
16 150 1
16 152 1
16 153 1
16 156 1
16 159 1
16 163 1
16 168 1
16 169 1
16 171 1
16 174 1
16 175 1
16 177 1
16 178 1
16 181 1
16 183 1
16 186 1
16 192 1
16 193 1
16 195 1
16 196 1
16 197 1
17 19 1
17 21 1
17 25 1
17 26 1
17 29 1
17 31 1
17 33 1
17 35 1
17 39 1
17 40 1
17 44 1
17 47 1
17 49 1
17 51 1
17 54 1
17 64 1
17 67 1
17 69 1
17 72 1
17 74 1
17 77 1
17 78 1
17 79 1
17 82 1
17 83 1
17 84 1
17 94 1
17 98 1
17 99 1
17 100 1
17 103 1
17 105 1
17 106 1
17 107 1
17 108 1
17 111 1
17 120 1
17 123 1
17 124 1
17 126 1
17 131 1
17 133 1
17 136 1
17 139 1
17 140 1
17 141 1
17 142 1
17 143 1
17 147 1
17 149 1
17 150 1
17 153 1
17 157 1
17 158 1
17 160 1
17 161 1
17 162 1
17 164 1
17 165 1
17 168 1
17 169 1
17 172 1
17 173 1
17 178 1
17 180 1
17 181 1
17 185 1
17 186 1
17 187 1
17 188 1
17 194 1
17 197 1
18 19 1
18 21 1
18 25 1
18 26 1
18 29 1
18 30 1
18 36 1
18 38 1
18 41 1
18 43 1
18 45 1
18 48 1
18 50 1
18 55 1
18 56 1
18 60 1
18 66 1
18 68 1
18 72 1
18 73 1
18 78 1
18 81 1
18 82 1
18 84 1
18 87 1
18 91 1
18 94 1
18 97 1
18 98 1
18 99 1
18 107 1
18 108 1
18 109 1
18 111 1
18 115 1
18 119 1
18 121 1
18 123 1
18 129 1
18 132 1
18 133 1
18 134 1
18 137 1
18 141 1
18 143 1
18 149 1
18 153 1
18 154 1
18 156 1
18 157 1
18 161 1
18 164 1
18 173 1
18 174 1
18 175 1
18 180 1
18 184 1
18 186 1
18 189 1
18 191 1
18 193 1
18 194 1
18 196 1
18 199 1
19 21 1
19 22 1
19 23 1
19 24 1
19 25 1
19 26 1
19 35 1
19 38 1
19 39 1
19 41 1
19 46 1
19 49 1
19 57 1
19 59 1
19 61 1
19 65 1
19 67 1
19 68 1
19 71 1
19 73 1
19 75 1
19 78 1
19 79 1
19 80 1
19 82 1
19 83 1
19 88 1
19 89 1
19 90 1
19 92 1
19 93 1
19 98 1
19 100 1
19 101 1
19 102 1
19 104 1
19 106 1
19 107 1
19 108 1
19 111 1
19 115 1
19 116 1
19 118 1
19 120 1
19 121 1
19 125 1
19 128 1
19 131 1
19 133 1
19 136 1
19 142 1
19 145 1
19 146 1
19 149 1
19 150 1
19 151 1
19 155 1
19 160 1
19 167 1
19 173 1
19 175 1
19 176 1
19 177 1
19 179 1
19 183 1
19 186 1
19 189 1
19 190 1
19 193 1
19 196 1
19 197 1
19 200 1
20 24 1
20 25 1
20 27 1
20 28 1
20 31 1
20 34 1
20 36 1
20 37 1
20 39 1
20 41 1
20 44 1
20 45 1
20 51 1
20 52 1
20 58 1
20 60 1
20 62 1
20 67 1
20 68 1
20 71 1
20 74 1
20 78 1
20 80 1
20 82 1
20 83 1
20 89 1
20 90 1
20 91 1
20 92 1
20 93 1
20 96 1
20 98 1
20 102 1
20 104 1
20 109 1
20 118 1
20 123 1
20 125 1
20 133 1
20 134 1
20 135 1
20 136 1
20 137 1
20 144 1
20 149 1
20 151 1
20 152 1
20 158 1
20 160 1
20 161 1
20 162 1
20 165 1
20 167 1
20 170 1
20 171 1
20 172 1
20 175 1
20 176 1
20 179 1
20 181 1
20 183 1
20 184 1
20 186 1
20 188 1
20 192 1
21 23 1
21 26 1
21 28 1
21 29 1
21 30 1
21 33 1
21 34 1
21 37 1
21 39 1
21 40 1
21 42 1
21 44 1
21 45 1
21 46 1
21 49 1
21 55 1
21 60 1
21 72 1
21 73 1
21 79 1
21 81 1
21 82 1
21 84 1
21 86 1
21 93 1
21 95 1
21 97 1
21 98 1
21 100 1
21 103 1
21 104 1
21 105 1
21 110 1
21 111 1
21 115 1
21 116 1
21 117 1
21 124 1
21 126 1
21 131 1
21 140 1
21 143 1
21 146 1
21 147 1
21 149 1
21 154 1
21 162 1
21 164 1
21 165 1
21 166 1
21 169 1
21 170 1
21 171 1
21 172 1
21 173 1
21 181 1
21 182 1
21 192 1
21 193 1
21 197 1
22 23 1
22 27 1
22 30 1
22 31 1
22 35 1
22 36 1
22 38 1
22 42 1
22 48 1
22 54 1
22 58 1
22 59 1
22 64 1
22 65 1
22 66 1
22 70 1
22 71 1
22 72 1
22 74 1
22 75 1
22 77 1
22 78 1
22 79 1
22 80 1
22 81 1
22 82 1
22 83 1
22 86 1
22 88 1
22 93 1
22 94 1
22 97 1
22 98 1
22 100 1
22 103 1
22 106 1
22 109 1
22 110 1
22 113 1
22 116 1
22 119 1
22 121 1
22 124 1
22 128 1
22 130 1
22 131 1
22 132 1
22 133 1
22 135 1
22 137 1
22 143 1
22 147 1
22 151 1
22 152 1
22 155 1
22 156 1
22 161 1
22 162 1
22 164 1
22 166 1
22 167 1
22 168 1
22 169 1
22 173 1
22 183 1
22 184 1
22 186 1
22 187 1
22 192 1
22 194 1
22 196 1
22 197 1
22 200 1
23 27 1
23 30 1
23 32 1
23 36 1
23 37 1
23 39 1
23 40 1
23 41 1
23 43 1
23 48 1
23 49 1
23 50 1
23 52 1
23 53 1
23 54 1
23 55 1
23 57 1
23 59 1
23 60 1
23 64 1
23 67 1
23 68 1
23 70 1
23 73 1
23 74 1
23 76 1
23 82 1
23 89 1
23 91 1
23 94 1
23 96 1
23 98 1
23 99 1
23 101 1
23 102 1
23 103 1
23 104 1
23 106 1
23 111 1
23 116 1
23 117 1
23 118 1
23 119 1
23 122 1
23 124 1
23 126 1
23 134 1
23 136 1
23 137 1
23 139 1
23 140 1
23 141 1
23 143 1
23 144 1
23 145 1
23 149 1
23 151 1
23 152 1
23 156 1
23 164 1
23 165 1
23 167 1
23 169 1
23 177 1
23 178 1
23 179 1
23 185 1
23 188 1
23 189 1
23 190 1
23 191 1
23 197 1
23 199 1
23 200 1
24 26 1
24 27 1
24 30 1
24 32 1
24 36 1
24 38 1
24 39 1
24 41 1
24 43 1
24 44 1
24 45 1
24 48 1
24 51 1
24 53 1
24 55 1
24 60 1
24 65 1
24 66 1
24 71 1
24 72 1
24 75 1
24 76 1
24 79 1
24 82 1
24 83 1
24 87 1
24 88 1
24 89 1
24 92 1
24 93 1
24 95 1
24 96 1
24 97 1
24 98 1
24 99 1
24 102 1
24 103 1
24 104 1
24 107 1
24 109 1
24 110 1
24 112 1
24 115 1
24 116 1
24 117 1
24 119 1
24 120 1
24 124 1
24 125 1
24 128 1
24 133 1
24 134 1
24 139 1
24 141 1
24 142 1
24 144 1
24 152 1
24 153 1
24 164 1
24 169 1
24 170 1
24 171 1
24 177 1
24 178 1
24 179 1
24 180 1
24 182 1
24 183 1
24 185 1
24 187 1
24 188 1
24 192 1
24 193 1
24 194 1
24 196 1
24 197 1
24 199 1
24 200 1
25 27 1
25 31 1
25 33 1
25 35 1
25 36 1
25 37 1
25 38 1
25 39 1
25 41 1
25 44 1
25 46 1
25 47 1
25 51 1
25 56 1
25 58 1
25 63 1
25 67 1
25 71 1
25 76 1
25 77 1
25 78 1
25 80 1
25 82 1
25 83 1
25 89 1
25 95 1
25 96 1
25 100 1
25 101 1
25 103 1
25 105 1
25 108 1
25 111 1
25 113 1
25 115 1
25 118 1
25 119 1
25 121 1
25 129 1
25 130 1
25 131 1
25 132 1
25 133 1
25 137 1
25 145 1
25 149 1
25 157 1
25 158 1
25 162 1
25 165 1
25 166 1
25 167 1
25 171 1
25 172 1
25 178 1
25 181 1
25 182 1
25 183 1
25 184 1
25 187 1
25 190 1
25 192 1
25 193 1
25 196 1
25 198 1
25 199 1
25 200 1
26 32 1
26 34 1
26 38 1
26 39 1
26 40 1
26 43 1
26 44 1
26 48 1
26 50 1
26 51 1
26 52 1
26 58 1
26 59 1
26 64 1
26 70 1
26 75 1
26 76 1
26 77 1
26 82 1
26 84 1
26 93 1
26 94 1
26 96 1
26 98 1
26 99 1
26 100 1
26 105 1
26 114 1
26 117 1
26 118 1
26 119 1
26 122 1
26 124 1
26 127 1
26 131 1
26 132 1
26 133 1
26 135 1
26 137 1
26 139 1
26 144 1
26 147 1
26 159 1
26 160 1
26 164 1
26 167 1
26 168 1
26 169 1
26 171 1
26 174 1
26 183 1
26 185 1
26 186 1
26 187 1
26 189 1
26 194 1
26 195 1
26 197 1
26 199 1
27 28 1
27 30 1
27 31 1
27 33 1
27 34 1
27 36 1
27 38 1
27 42 1
27 43 1
27 51 1
27 52 1
27 53 1
27 56 1
27 59 1
27 66 1
27 70 1
27 72 1
27 73 1
27 74 1
27 78 1
27 79 1
27 80 1
27 81 1
27 82 1
27 85 1
27 86 1
27 87 1
27 89 1
27 92 1
27 93 1
27 95 1
27 97 1
27 102 1
27 105 1
27 106 1
27 108 1
27 111 1
27 113 1
27 114 1
27 117 1
27 118 1
27 121 1
27 122 1
27 128 1
27 130 1
27 133 1
27 140 1
27 141 1
27 142 1
27 145 1
27 146 1
27 147 1
27 150 1
27 154 1
27 157 1
27 165 1
27 169 1
27 171 1
27 172 1
27 179 1
27 180 1
27 182 1
27 189 1
27 190 1
27 192 1
27 194 1
27 197 1
27 199 1
28 29 1
28 33 1
28 38 1
28 40 1
28 43 1
28 44 1
28 47 1
28 48 1
28 49 1
28 50 1
28 52 1
28 54 1
28 55 1
28 57 1
28 58 1
28 59 1
28 63 1
28 64 1
28 66 1
28 69 1
28 70 1
28 75 1
28 80 1
28 84 1
28 86 1
28 90 1
28 92 1
28 95 1
28 96 1
28 98 1
28 99 1
28 107 1
28 109 1
28 111 1
28 113 1
28 115 1
28 117 1
28 119 1
28 120 1
28 126 1
28 127 1
28 137 1
28 139 1
28 147 1
28 156 1
28 157 1
28 161 1
28 164 1
28 165 1
28 173 1
28 175 1
28 176 1
28 177 1
28 178 1
28 184 1
28 186 1
28 192 1
28 194 1
28 195 1
28 196 1
28 197 1
29 32 1
29 33 1
29 40 1
29 41 1
29 45 1
29 50 1
29 53 1
29 54 1
29 55 1
29 56 1
29 59 1
29 61 1
29 64 1
29 65 1
29 66 1
29 68 1
29 69 1
29 71 1
29 72 1
29 76 1
29 80 1
29 81 1
29 86 1
29 87 1
29 88 1
29 92 1
29 95 1
29 96 1
29 99 1
29 100 1
29 103 1
29 105 1
29 106 1
29 108 1
29 110 1
29 111 1
29 112 1
29 114 1
29 116 1
29 120 1
29 121 1
29 128 1
29 132 1
29 136 1
29 138 1
29 139 1
29 140 1
29 141 1
29 151 1
29 152 1
29 154 1
29 156 1
29 160 1
29 162 1
29 165 1
29 167 1
29 170 1
29 171 1
29 174 1
29 176 1
29 177 1
29 181 1
29 182 1
29 187 1
29 190 1
29 192 1
29 195 1
29 196 1
29 197 1
29 199 1
30 31 1
30 32 1
30 34 1
30 38 1
30 39 1
30 43 1
30 44 1
30 46 1
30 48 1
30 49 1
30 53 1
30 58 1
30 59 1
30 62 1
30 67 1
30 69 1
30 70 1
30 73 1
30 74 1
30 76 1
30 79 1
30 81 1
30 82 1
30 86 1
30 90 1
30 91 1
30 93 1
30 95 1
30 97 1
30 100 1
30 108 1
30 110 1
30 115 1
30 120 1
30 121 1
30 124 1
30 129 1
30 130 1
30 132 1
30 133 1
30 134 1
30 139 1
30 141 1
30 144 1
30 145 1
30 148 1
30 149 1
30 153 1
30 155 1
30 156 1
30 157 1
30 159 1
30 161 1
30 162 1
30 165 1
30 166 1
30 170 1
30 171 1
30 177 1
30 178 1
30 179 1
30 181 1
30 182 1
30 187 1
30 188 1
30 189 1
30 195 1
30 197 1
30 198 1
30 200 1
31 34 1
31 36 1
31 42 1
31 43 1
31 48 1
31 56 1
31 60 1
31 62 1
31 63 1
31 65 1
31 69 1
31 70 1
31 71 1
31 73 1
31 80 1
31 81 1
31 83 1
31 85 1
31 87 1
31 88 1
31 90 1
31 93 1
31 97 1
31 98 1
31 100 1
31 103 1
31 107 1
31 108 1
31 110 1
31 111 1
31 112 1
31 115 1
31 118 1
31 119 1
31 122 1
31 125 1
31 128 1
31 129 1
31 133 1
31 137 1
31 151 1
31 152 1
31 154 1
31 156 1
31 159 1
31 161 1
31 164 1
31 165 1
31 171 1
31 173 1
31 174 1
31 177 1
31 178 1
31 180 1
31 181 1
31 185 1
31 186 1
31 189 1
31 190 1
32 39 1
32 42 1
32 43 1
32 46 1
32 47 1
32 49 1
32 52 1
32 54 1
32 57 1
32 59 1
32 60 1
32 62 1
32 63 1
32 66 1
32 69 1
32 71 1
32 73 1
32 76 1
32 78 1
32 83 1
32 90 1
32 94 1
32 95 1
32 98 1
32 99 1
32 102 1
32 106 1
32 107 1
32 108 1
32 112 1
32 113 1
32 116 1
32 118 1
32 119 1
32 120 1
32 123 1
32 125 1
32 131 1
32 133 1
32 134 1
32 138 1
32 139 1
32 140 1
32 141 1
32 144 1
32 145 1
32 148 1
32 150 1
32 151 1
32 154 1
32 156 1
32 157 1
32 158 1
32 161 1
32 163 1
32 164 1
32 165 1
32 167 1
32 173 1
32 176 1
32 182 1
32 184 1
32 186 1
32 188 1
32 189 1
32 194 1
32 196 1
32 197 1
32 198 1
33 35 1
33 37 1
33 39 1
33 42 1
33 46 1
33 47 1
33 48 1
33 50 1
33 51 1
33 52 1
33 53 1
33 54 1
33 55 1
33 56 1
33 60 1
33 63 1
33 64 1
33 67 1
33 70 1
33 73 1
33 77 1
33 85 1
33 86 1
33 89 1
33 90 1
33 93 1
33 96 1
33 97 1
33 98 1
33 102 1
33 103 1
33 107 1
33 108 1
33 111 1
33 114 1
33 115 1
33 117 1
33 118 1
33 120 1
33 121 1
33 124 1
33 125 1
33 127 1
33 128 1
33 130 1
33 131 1
33 138 1
33 139 1
33 146 1
33 148 1
33 149 1
33 155 1
33 158 1
33 159 1
33 160 1
33 169 1
33 172 1
33 177 1
33 182 1
33 183 1
33 185 1
33 190 1
33 191 1
33 194 1
33 195 1
33 198 1
33 200 1
34 35 1
34 36 1
34 38 1
34 43 1
34 44 1
34 46 1
34 49 1
34 52 1
34 53 1
34 54 1
34 57 1
34 60 1
34 61 1
34 62 1
34 63 1
34 66 1
34 67 1
34 68 1
34 71 1
34 73 1
34 74 1
34 75 1
34 78 1
34 83 1
34 84 1
34 86 1
34 88 1
34 89 1
34 100 1
34 105 1
34 106 1
34 109 1
34 110 1
34 111 1
34 114 1
34 115 1
34 116 1
34 118 1
34 124 1
34 125 1
34 126 1
34 131 1
34 143 1
34 144 1
34 146 1
34 149 1
34 150 1
34 152 1
34 154 1
34 155 1
34 160 1
34 161 1
34 166 1
34 167 1
34 169 1
34 170 1
34 174 1
34 176 1
34 177 1
34 178 1
34 180 1
34 182 1
34 183 1
34 184 1
34 185 1
34 196 1
34 199 1
34 200 1
35 39 1
35 43 1
35 47 1
35 51 1
35 53 1
35 55 1
35 57 1
35 61 1
35 63 1
35 69 1
35 71 1
35 72 1
35 74 1
35 75 1
35 84 1
35 86 1
35 89 1
35 91 1
35 94 1
35 95 1
35 96 1
35 97 1
35 98 1
35 99 1
35 101 1
35 102 1
35 103 1
35 104 1
35 105 1
35 108 1
35 110 1
35 112 1
35 114 1
35 115 1
35 117 1
35 118 1
35 119 1
35 123 1
35 124 1
35 126 1
35 128 1
35 130 1
35 132 1
35 134 1
35 136 1
35 141 1
35 143 1
35 147 1
35 148 1
35 149 1
35 150 1
35 152 1
35 153 1
35 154 1
35 156 1
35 158 1
35 160 1
35 161 1
35 163 1
35 169 1
35 171 1
35 172 1
35 180 1
35 183 1
35 184 1
35 188 1
35 190 1
35 191 1
35 192 1
35 193 1
35 195 1
35 197 1
35 198 1
35 199 1
36 39 1
36 45 1
36 48 1
36 53 1
36 54 1
36 60 1
36 61 1
36 64 1
36 65 1
36 67 1
36 68 1
36 69 1
36 76 1
36 78 1
36 79 1
36 81 1
36 82 1
36 87 1
36 90 1
36 91 1
36 102 1
36 103 1
36 105 1
36 106 1
36 107 1
36 110 1
36 111 1
36 112 1
36 115 1
36 121 1
36 124 1
36 127 1
36 131 1
36 133 1
36 134 1
36 136 1
36 138 1
36 139 1
36 142 1
36 145 1
36 146 1
36 147 1
36 148 1
36 149 1
36 150 1
36 162 1
36 163 1
36 164 1
36 166 1
36 174 1
36 177 1
36 180 1
36 184 1
36 186 1
36 190 1
36 192 1
36 193 1
36 194 1
36 198 1
36 200 1
37 38 1
37 39 1
37 43 1
37 44 1
37 45 1
37 46 1
37 47 1
37 53 1
37 55 1
37 58 1
37 64 1
37 66 1
37 67 1
37 70 1
37 71 1
37 75 1
37 76 1
37 81 1
37 83 1
37 86 1
37 88 1
37 89 1
37 91 1
37 92 1
37 93 1
37 104 1
37 106 1
37 111 1
37 112 1
37 114 1
37 116 1
37 120 1
37 121 1
37 124 1
37 126 1
37 128 1
37 130 1
37 132 1
37 133 1
37 135 1
37 136 1
37 137 1
37 140 1
37 144 1
37 147 1
37 149 1
37 150 1
37 151 1
37 154 1
37 156 1
37 158 1
37 162 1
37 165 1
37 166 1
37 167 1
37 170 1
37 172 1
37 174 1
37 178 1
37 182 1
37 185 1
37 186 1
37 188 1
37 190 1
37 191 1
37 194 1
38 50 1
38 51 1
38 52 1
38 55 1
38 59 1
38 60 1
38 62 1
38 66 1
38 67 1
38 72 1
38 75 1
38 77 1
38 79 1
38 80 1
38 81 1
38 82 1
38 86 1
38 90 1
38 92 1
38 93 1
38 94 1
38 96 1
38 102 1
38 105 1
38 106 1
38 111 1
38 114 1
38 117 1
38 119 1
38 125 1
38 127 1
38 129 1
38 131 1
38 132 1
38 133 1
38 134 1
38 136 1
38 137 1
38 141 1
38 142 1
38 143 1
38 149 1
38 150 1
38 153 1
38 156 1
38 157 1
38 159 1
38 160 1
38 163 1
38 167 1
38 170 1
38 171 1
38 172 1
38 174 1
38 177 1
38 179 1
38 180 1
38 181 1
38 183 1
38 184 1
38 185 1
38 188 1
38 189 1
38 191 1
38 192 1
38 193 1
38 194 1
38 196 1
38 197 1
38 198 1
39 40 1
39 52 1
39 62 1
39 63 1
39 64 1
39 66 1
39 67 1
39 70 1
39 73 1
39 77 1
39 78 1
39 79 1
39 84 1
39 90 1
39 96 1
39 97 1
39 103 1
39 108 1
39 109 1
39 116 1
39 120 1
39 121 1
39 127 1
39 129 1
39 130 1
39 131 1
39 134 1
39 136 1
39 137 1
39 138 1
39 139 1
39 141 1
39 148 1
39 150 1
39 155 1
39 158 1
39 159 1
39 160 1
39 164 1
39 168 1
39 169 1
39 171 1
39 172 1
39 174 1
39 175 1
39 178 1
39 179 1
39 180 1
39 184 1
39 185 1
39 186 1
39 188 1
39 190 1
39 193 1
39 196 1
39 197 1
39 200 1
40 46 1
40 49 1
40 50 1
40 51 1
40 56 1
40 58 1
40 60 1
40 61 1
40 62 1
40 64 1
40 66 1
40 67 1
40 70 1
40 73 1
40 74 1
40 75 1
40 76 1
40 77 1
40 79 1
40 88 1
40 89 1
40 91 1
40 97 1
40 99 1
40 102 1
40 107 1
40 108 1
40 109 1
40 110 1
40 111 1
40 112 1
40 113 1
40 114 1
40 116 1
40 117 1
40 118 1
40 121 1
40 122 1
40 123 1
40 125 1
40 126 1
40 129 1
40 130 1
40 133 1
40 135 1
40 137 1
40 138 1
40 143 1
40 144 1
40 147 1
40 149 1
40 153 1
40 156 1
40 159 1
40 160 1
40 162 1
40 163 1
40 168 1
40 169 1
40 170 1
40 172 1
40 176 1
40 179 1
40 180 1
40 182 1
40 185 1
40 187 1
40 189 1
40 190 1
40 191 1
40 192 1
40 194 1
40 196 1
40 197 1
40 198 1
40 200 1
41 42 1
41 51 1
41 54 1
41 56 1
41 57 1
41 61 1
41 63 1
41 64 1
41 65 1
41 66 1
41 69 1
41 72 1
41 74 1
41 75 1
41 81 1
41 89 1
41 93 1
41 94 1
41 95 1
41 96 1
41 97 1
41 99 1
41 101 1
41 104 1
41 106 1
41 107 1
41 108 1
41 110 1
41 113 1
41 114 1
41 123 1
41 124 1
41 127 1
41 130 1
41 131 1
41 133 1
41 136 1
41 137 1
41 140 1
41 143 1
41 144 1
41 145 1
41 146 1
41 150 1
41 152 1
41 153 1
41 158 1
41 160 1
41 161 1
41 162 1
41 163 1
41 165 1
41 167 1
41 169 1
41 173 1
41 175 1
41 177 1
41 181 1
41 186 1
41 195 1
42 45 1
42 47 1
42 50 1
42 55 1
42 56 1
42 58 1
42 61 1
42 63 1
42 64 1
42 66 1
42 68 1
42 69 1
42 71 1
42 72 1
42 74 1
42 76 1
42 77 1
42 87 1
42 88 1
42 89 1
42 92 1
42 95 1
42 96 1
42 102 1
42 104 1
42 105 1
42 108 1
42 109 1
42 110 1
42 113 1
42 118 1
42 120 1
42 123 1
42 124 1
42 125 1
42 126 1
42 132 1
42 139 1
42 141 1
42 142 1
42 144 1
42 153 1
42 156 1
42 157 1
42 158 1
42 160 1
42 162 1
42 164 1
42 166 1
42 168 1
42 170 1
42 175 1
42 178 1
42 179 1
42 187 1
42 191 1
42 194 1
42 195 1
42 198 1
42 200 1
43 44 1
43 45 1
43 47 1
43 48 1
43 50 1
43 51 1
43 52 1
43 53 1
43 56 1
43 59 1
43 60 1
43 62 1
43 67 1
43 70 1
43 72 1
43 76 1
43 77 1
43 80 1
43 81 1
43 82 1
43 83 1
43 84 1
43 87 1
43 90 1
43 91 1
43 93 1
43 95 1
43 97 1
43 98 1
43 100 1
43 101 1
43 105 1
43 107 1
43 108 1
43 113 1
43 117 1
43 120 1
43 122 1
43 125 1
43 130 1
43 132 1
43 141 1
43 142 1
43 143 1
43 144 1
43 145 1
43 146 1
43 147 1
43 148 1
43 149 1
43 152 1
43 154 1
43 155 1
43 158 1
43 160 1
43 161 1
43 167 1
43 171 1
43 172 1
43 175 1
43 177 1
43 179 1
43 180 1
43 181 1
43 185 1
43 186 1
43 188 1
43 190 1
43 194 1
43 195 1
43 196 1
44 53 1
44 56 1
44 57 1
44 58 1
44 61 1
44 64 1
44 65 1
44 68 1
44 69 1
44 70 1
44 71 1
44 72 1
44 73 1
44 75 1
44 76 1
44 77 1
44 78 1
44 79 1
44 80 1
44 82 1
44 85 1
44 87 1
44 92 1
44 95 1
44 96 1
44 97 1
44 98 1
44 102 1
44 104 1
44 105 1
44 106 1
44 107 1
44 111 1
44 112 1
44 114 1
44 116 1
44 126 1
44 128 1
44 130 1
44 133 1
44 134 1
44 135 1
44 139 1
44 142 1
44 143 1
44 145 1
44 146 1
44 147 1
44 149 1
44 150 1
44 152 1
44 154 1
44 159 1
44 161 1
44 162 1
44 164 1
44 165 1
44 166 1
44 167 1
44 169 1
44 172 1
44 176 1
44 177 1
44 178 1
44 181 1
44 189 1
44 193 1
44 196 1
44 199 1
44 200 1
45 46 1
45 55 1
45 56 1
45 63 1
45 64 1
45 65 1
45 68 1
45 70 1
45 71 1
45 76 1
45 77 1
45 78 1
45 79 1
45 80 1
45 81 1
45 83 1
45 85 1
45 90 1
45 94 1
45 95 1
45 96 1
45 97 1
45 98 1
45 99 1
45 101 1
45 103 1
45 106 1
45 108 1
45 109 1
45 110 1
45 111 1
45 112 1
45 113 1
45 119 1
45 129 1
45 132 1
45 133 1
45 134 1
45 137 1
45 141 1
45 143 1
45 145 1
45 146 1
45 153 1
45 154 1
45 158 1
45 159 1
45 161 1
45 165 1
45 167 1
45 168 1
45 169 1
45 170 1
45 177 1
45 178 1
45 182 1
45 183 1
45 184 1
45 187 1
45 188 1
45 189 1
45 190 1
45 191 1
45 198 1
46 49 1
46 51 1
46 54 1
46 58 1
46 60 1
46 62 1
46 64 1
46 66 1
46 72 1
46 77 1
46 82 1
46 83 1
46 87 1
46 88 1
46 91 1
46 93 1
46 94 1
46 97 1
46 106 1
46 109 1
46 116 1
46 118 1
46 119 1
46 121 1
46 122 1
46 123 1
46 125 1
46 127 1
46 129 1
46 130 1
46 131 1
46 133 1
46 134 1
46 135 1
46 138 1
46 142 1
46 145 1
46 150 1
46 152 1
46 154 1
46 157 1
46 158 1
46 159 1
46 160 1
46 161 1
46 164 1
46 168 1
46 171 1
46 172 1
46 173 1
46 175 1
46 176 1
46 177 1
46 178 1
46 179 1
46 182 1
46 183 1
46 192 1
46 193 1
46 194 1
46 198 1
47 50 1
47 51 1
47 52 1
47 53 1
47 54 1
47 57 1
47 58 1
47 64 1
47 68 1
47 69 1
47 70 1
47 72 1
47 73 1
47 81 1
47 84 1
47 90 1
47 91 1
47 95 1
47 97 1
47 100 1
47 103 1
47 112 1
47 114 1
47 116 1
47 117 1
47 118 1
47 121 1
47 122 1
47 124 1
47 130 1
47 134 1
47 136 1
47 138 1
47 141 1
47 144 1
47 145 1
47 148 1
47 150 1
47 151 1
47 152 1
47 155 1
47 159 1
47 166 1
47 168 1
47 169 1
47 171 1
47 172 1
47 177 1
47 178 1
47 179 1
47 180 1
47 183 1
47 185 1
47 186 1
47 190 1
47 191 1
47 193 1
47 195 1
47 197 1
47 198 1
48 49 1
48 52 1
48 53 1
48 58 1
48 65 1
48 69 1
48 71 1
48 72 1
48 75 1
48 76 1
48 79 1
48 81 1
48 85 1
48 89 1
48 91 1
48 93 1
48 95 1
48 96 1
48 104 1
48 110 1
48 111 1
48 112 1
48 118 1
48 119 1
48 122 1
48 124 1
48 125 1
48 128 1
48 130 1
48 132 1
48 135 1
48 137 1
48 138 1
48 139 1
48 140 1
48 141 1
48 143 1
48 144 1
48 146 1
48 148 1
48 156 1
48 162 1
48 167 1
48 168 1
48 170 1
48 171 1
48 172 1
48 175 1
48 176 1
48 177 1
48 187 1
48 188 1
48 193 1
48 196 1
48 197 1
48 199 1
49 51 1
49 52 1
49 53 1
49 56 1
49 58 1
49 59 1
49 61 1
49 70 1
49 78 1
49 79 1
49 83 1
49 84 1
49 85 1
49 89 1
49 90 1
49 94 1
49 98 1
49 100 1
49 101 1
49 102 1
49 104 1
49 106 1
49 108 1
49 109 1
49 110 1
49 114 1
49 117 1
49 118 1
49 119 1
49 120 1
49 124 1
49 126 1
49 127 1
49 129 1
49 132 1
49 139 1
49 143 1
49 144 1
49 145 1
49 147 1
49 148 1
49 153 1
49 154 1
49 161 1
49 162 1
49 166 1
49 169 1
49 171 1
49 173 1
49 175 1
49 176 1
49 179 1
49 180 1
49 183 1
49 184 1
49 185 1
49 186 1
49 188 1
49 190 1
49 191 1
49 194 1
49 196 1
49 197 1
50 51 1
50 52 1
50 54 1
50 57 1
50 59 1
50 62 1
50 63 1
50 65 1
50 67 1
50 71 1
50 75 1
50 77 1
50 78 1
50 79 1
50 87 1
50 92 1
50 93 1
50 100 1
50 102 1
50 103 1
50 105 1
50 106 1
50 109 1
50 116 1
50 118 1
50 122 1
50 123 1
50 124 1
50 126 1
50 128 1
50 129 1
50 130 1
50 131 1
50 132 1
50 135 1
50 136 1
50 137 1
50 142 1
50 150 1
50 152 1
50 153 1
50 157 1
50 158 1
50 159 1
50 160 1
50 162 1
50 164 1
50 171 1
50 173 1
50 175 1
50 181 1
50 182 1
50 183 1
50 186 1
50 190 1
50 197 1
50 198 1
51 55 1
51 58 1
51 59 1
51 64 1
51 71 1
51 74 1
51 75 1
51 79 1
51 82 1
51 84 1
51 85 1
51 86 1
51 88 1
51 92 1
51 95 1
51 96 1
51 99 1
51 100 1
51 102 1
51 103 1
51 104 1
51 105 1
51 108 1
51 112 1
51 113 1
51 114 1
51 116 1
51 121 1
51 126 1
51 128 1
51 130 1
51 134 1
51 137 1
51 142 1
51 143 1
51 144 1
51 149 1
51 156 1
51 158 1
51 159 1
51 160 1
51 162 1
51 163 1
51 167 1
51 170 1
51 172 1
51 174 1
51 179 1
51 181 1
51 182 1
51 192 1
51 194 1
51 200 1
52 53 1
52 58 1
52 65 1
52 66 1
52 67 1
52 70 1
52 71 1
52 73 1
52 75 1
52 76 1
52 78 1
52 79 1
52 81 1
52 83 1
52 85 1
52 88 1
52 89 1
52 93 1
52 96 1
52 104 1
52 109 1
52 112 1
52 113 1
52 114 1
52 115 1
52 117 1
52 118 1
52 120 1
52 121 1
52 123 1
52 125 1
52 126 1
52 128 1
52 130 1
52 133 1
52 134 1
52 135 1
52 136 1
52 138 1
52 142 1
52 143 1
52 147 1
52 149 1
52 150 1
52 151 1
52 155 1
52 156 1
52 157 1
52 160 1
52 161 1
52 162 1
52 168 1
52 171 1
52 174 1
52 178 1
52 188 1
52 191 1
52 192 1
52 195 1
52 197 1
52 199 1
53 54 1
53 56 1
53 57 1
53 58 1
53 59 1
53 63 1
53 69 1
53 71 1
53 73 1
53 75 1
53 76 1
53 78 1
53 81 1
53 82 1
53 84 1
53 85 1
53 87 1
53 88 1
53 89 1
53 90 1
53 91 1
53 93 1
53 96 1
53 98 1
53 99 1
53 100 1
53 103 1
53 106 1
53 114 1
53 115 1
53 116 1
53 124 1
53 125 1
53 127 1
53 131 1
53 133 1
53 134 1
53 135 1
53 136 1
53 141 1
53 144 1
53 145 1
53 148 1
53 150 1
53 152 1
53 153 1
53 157 1
53 159 1
53 160 1
53 162 1
53 163 1
53 164 1
53 166 1
53 168 1
53 170 1
53 177 1
53 178 1
53 179 1
53 183 1
53 184 1
53 188 1
53 189 1
53 192 1
53 196 1
54 56 1
54 60 1
54 63 1
54 64 1
54 66 1
54 67 1
54 70 1
54 71 1
54 72 1
54 74 1
54 77 1
54 78 1
54 84 1
54 90 1
54 92 1
54 96 1
54 99 1
54 100 1
54 102 1
54 106 1
54 109 1
54 111 1
54 113 1
54 119 1
54 120 1
54 122 1
54 124 1
54 125 1
54 126 1
54 129 1
54 130 1
54 131 1
54 132 1
54 133 1
54 134 1
54 136 1
54 137 1
54 141 1
54 143 1
54 144 1
54 145 1
54 150 1
54 151 1
54 153 1
54 156 1
54 159 1
54 163 1
54 169 1
54 170 1
54 171 1
54 173 1
54 174 1
54 176 1
54 177 1
54 178 1
54 180 1
54 183 1
54 198 1
55 58 1
55 64 1
55 65 1
55 66 1
55 68 1
55 69 1
55 74 1
55 75 1
55 79 1
55 81 1
55 82 1
55 83 1
55 84 1
55 85 1
55 89 1
55 90 1
55 91 1
55 93 1
55 96 1
55 97 1
55 98 1
55 101 1
55 109 1
55 119 1
55 120 1
55 122 1
55 127 1
55 128 1
55 129 1
55 132 1
55 133 1
55 134 1
55 135 1
55 141 1
55 145 1
55 146 1
55 147 1
55 148 1
55 149 1
55 150 1
55 152 1
55 154 1
55 157 1
55 158 1
55 159 1
55 160 1
55 161 1
55 162 1
55 163 1
55 164 1
55 166 1
55 167 1
55 170 1
55 171 1
55 175 1
55 176 1
55 184 1
55 185 1
55 186 1
55 188 1
55 190 1
55 195 1
55 196 1
55 197 1
55 198 1
55 199 1
56 61 1
56 62 1
56 63 1
56 71 1
56 72 1
56 74 1
56 75 1
56 79 1
56 82 1
56 83 1
56 88 1
56 90 1
56 91 1
56 95 1
56 97 1
56 98 1
56 99 1
56 102 1
56 107 1
56 115 1
56 122 1
56 126 1
56 128 1
56 129 1
56 131 1
56 133 1
56 138 1
56 146 1
56 147 1
56 150 1
56 155 1
56 157 1
56 158 1
56 163 1
56 166 1
56 167 1
56 168 1
56 171 1
56 173 1
56 174 1
56 176 1
56 177 1
56 178 1
56 180 1
56 182 1
56 186 1
56 192 1
56 194 1
56 195 1
56 196 1
56 197 1
56 198 1
57 58 1
57 67 1
57 75 1
57 76 1
57 77 1
57 80 1
57 84 1
57 85 1
57 91 1
57 94 1
57 97 1
57 98 1
57 99 1
57 100 1
57 102 1
57 103 1
57 104 1
57 105 1
57 109 1
57 110 1
57 111 1
57 112 1
57 114 1
57 116 1
57 118 1
57 119 1
57 122 1
57 127 1
57 129 1
57 131 1
57 134 1
57 137 1
57 138 1
57 139 1
57 140 1
57 141 1
57 149 1
57 152 1
57 154 1
57 155 1
57 157 1
57 159 1
57 160 1
57 162 1
57 164 1
57 165 1
57 170 1
57 171 1
57 174 1
57 178 1
57 179 1
57 185 1
57 187 1
57 190 1
57 192 1
57 193 1
57 196 1
57 199 1
58 63 1
58 65 1
58 66 1
58 67 1
58 70 1
58 71 1
58 72 1
58 73 1
58 74 1
58 75 1
58 76 1
58 77 1
58 78 1
58 80 1
58 82 1
58 87 1
58 92 1
58 95 1
58 102 1
58 109 1
58 110 1
58 111 1
58 115 1
58 119 1
58 120 1
58 121 1
58 123 1
58 124 1
58 125 1
58 126 1
58 132 1
58 133 1
58 136 1
58 141 1
58 143 1
58 148 1
58 152 1
58 153 1
58 157 1
58 160 1
58 163 1
58 164 1
58 165 1
58 166 1
58 168 1
58 169 1
58 172 1
58 175 1
58 179 1
58 183 1
58 189 1
58 190 1
58 197 1
58 198 1
59 60 1
59 69 1
59 72 1
59 73 1
59 74 1
59 75 1
59 76 1
59 78 1
59 79 1
59 80 1
59 81 1
59 82 1
59 84 1
59 89 1
59 90 1
59 93 1
59 94 1
59 95 1
59 97 1
59 100 1
59 102 1
59 103 1
59 104 1
59 112 1
59 113 1
59 122 1
59 123 1
59 124 1
59 127 1
59 133 1
59 138 1
59 139 1
59 142 1
59 150 1
59 151 1
59 152 1
59 153 1
59 155 1
59 160 1
59 162 1
59 164 1
59 165 1
59 168 1
59 169 1
59 172 1
59 176 1
59 177 1
59 178 1
59 179 1
59 183 1
59 185 1
59 186 1
59 188 1
59 190 1
59 191 1
59 195 1
59 198 1
60 61 1
60 62 1
60 65 1
60 67 1
60 72 1
60 73 1
60 76 1
60 77 1
60 80 1
60 82 1
60 85 1
60 86 1
60 92 1
60 98 1
60 99 1
60 100 1
60 103 1
60 106 1
60 109 1
60 113 1
60 121 1
60 124 1
60 130 1
60 132 1
60 134 1
60 141 1
60 142 1
60 145 1
60 146 1
60 151 1
60 157 1
60 158 1
60 160 1
60 164 1
60 167 1
60 169 1
60 170 1
60 173 1
60 174 1
60 176 1
60 178 1
60 180 1
60 182 1
60 186 1
60 192 1
60 195 1
60 196 1
61 62 1
61 66 1
61 68 1
61 69 1
61 74 1
61 75 1
61 76 1
61 78 1
61 80 1
61 83 1
61 85 1
61 86 1
61 87 1
61 89 1
61 90 1
61 91 1
61 92 1
61 97 1
61 100 1
61 104 1
61 116 1
61 120 1
61 121 1
61 123 1
61 124 1
61 129 1
61 130 1
61 135 1
61 138 1
61 142 1
61 148 1
61 149 1
61 152 1
61 154 1
61 155 1
61 159 1
61 161 1
61 164 1
61 166 1
61 170 1
61 172 1
61 173 1
61 175 1
61 176 1
61 177 1
61 179 1
61 181 1
61 182 1
61 186 1
61 188 1
61 189 1
61 190 1
61 191 1
61 200 1
62 69 1
62 71 1
62 75 1
62 77 1
62 79 1
62 80 1
62 81 1
62 89 1
62 90 1
62 91 1
62 92 1
62 94 1
62 96 1
62 99 1
62 102 1
62 104 1
62 105 1
62 106 1
62 108 1
62 109 1
62 114 1
62 117 1
62 118 1
62 119 1
62 121 1
62 122 1
62 128 1
62 130 1
62 131 1
62 132 1
62 133 1
62 134 1
62 135 1
62 136 1
62 140 1
62 141 1
62 142 1
62 144 1
62 146 1
62 147 1
62 148 1
62 149 1
62 150 1
62 152 1
62 156 1
62 157 1
62 163 1
62 165 1
62 169 1
62 171 1
62 179 1
62 181 1
62 184 1
62 185 1
62 192 1
62 193 1
62 194 1
62 195 1
62 197 1
62 198 1
62 199 1
62 200 1
63 64 1
63 66 1
63 69 1
63 71 1
63 73 1
63 74 1
63 76 1
63 79 1
63 84 1
63 87 1
63 90 1
63 93 1
63 96 1
63 97 1
63 100 1
63 101 1
63 103 1
63 104 1
63 105 1
63 107 1
63 112 1
63 118 1
63 119 1
63 126 1
63 127 1
63 128 1
63 130 1
63 133 1
63 134 1
63 135 1
63 137 1
63 143 1
63 145 1
63 148 1
63 149 1
63 150 1
63 161 1
63 162 1
63 163 1
63 164 1
63 166 1
63 167 1
63 171 1
63 172 1
63 173 1
63 177 1
63 179 1
63 180 1
63 183 1
63 184 1
63 191 1
63 195 1
63 196 1
63 199 1
64 69 1
64 70 1
64 71 1
64 76 1
64 77 1
64 78 1
64 81 1
64 82 1
64 83 1
64 84 1
64 85 1
64 88 1
64 89 1
64 94 1
64 97 1
64 100 1
64 102 1
64 103 1
64 105 1
64 106 1
64 108 1
64 109 1
64 110 1
64 113 1
64 114 1
64 115 1
64 119 1
64 120 1
64 121 1
64 122 1
64 124 1
64 126 1
64 128 1
64 131 1
64 135 1
64 136 1
64 140 1
64 141 1
64 145 1
64 149 1
64 154 1
64 155 1
64 156 1
64 157 1
64 158 1
64 161 1
64 164 1
64 165 1
64 172 1
64 178 1
64 179 1
64 183 1
64 191 1
64 193 1
64 196 1
64 197 1
64 198 1
65 68 1
65 74 1
65 77 1
65 83 1
65 87 1
65 88 1
65 89 1
65 91 1
65 96 1
65 97 1
65 99 1
65 101 1
65 106 1
65 108 1
65 110 1
65 112 1
65 114 1
65 120 1
65 124 1
65 125 1
65 128 1
65 129 1
65 130 1
65 133 1
65 136 1
65 138 1
65 145 1
65 148 1
65 150 1
65 151 1
65 154 1
65 155 1
65 156 1
65 158 1
65 160 1
65 163 1
65 164 1
65 169 1
65 175 1
65 178 1
65 180 1
65 185 1
65 186 1
65 193 1
65 195 1
65 196 1
65 198 1
66 67 1
66 71 1
66 72 1
66 73 1
66 74 1
66 78 1
66 80 1
66 81 1
66 84 1
66 87 1
66 89 1
66 95 1
66 103 1
66 108 1
66 114 1
66 119 1
66 120 1
66 127 1
66 129 1
66 131 1
66 135 1
66 139 1
66 143 1
66 144 1
66 148 1
66 150 1
66 151 1
66 152 1
66 153 1
66 154 1
66 155 1
66 157 1
66 159 1
66 160 1
66 161 1
66 162 1
66 163 1
66 164 1
66 166 1
66 169 1
66 170 1
66 173 1
66 176 1
66 179 1
66 181 1
66 183 1
66 186 1
66 187 1
66 188 1
66 189 1
66 192 1
66 197 1
66 200 1
67 68 1
67 70 1
67 71 1
67 74 1
67 75 1
67 77 1
67 80 1
67 82 1
67 86 1
67 89 1
67 91 1
67 93 1
67 95 1
67 97 1
67 99 1
67 101 1
67 106 1
67 110 1
67 111 1
67 115 1
67 118 1
67 120 1
67 123 1
67 127 1
67 128 1
67 132 1
67 133 1
67 134 1
67 139 1
67 142 1
67 144 1
67 145 1
67 148 1
67 149 1
67 150 1
67 151 1
67 153 1
67 155 1
67 159 1
67 162 1
67 163 1
67 165 1
67 166 1
67 170 1
67 174 1
67 175 1
67 178 1
67 180 1
67 181 1
67 183 1
67 185 1
67 192 1
67 193 1
67 197 1
67 200 1
68 69 1
68 72 1
68 79 1
68 80 1
68 81 1
68 82 1
68 83 1
68 84 1
68 85 1
68 87 1
68 91 1
68 94 1
68 95 1
68 97 1
68 100 1
68 104 1
68 108 1
68 109 1
68 110 1
68 111 1
68 112 1
68 113 1
68 114 1
68 116 1
68 120 1
68 121 1
68 123 1
68 124 1
68 127 1
68 128 1
68 131 1
68 132 1
68 133 1
68 135 1
68 140 1
68 146 1
68 152 1
68 153 1
68 154 1
68 155 1
68 159 1
68 164 1
68 166 1
68 167 1
68 170 1
68 177 1
68 178 1
68 182 1
68 183 1
68 184 1
68 187 1
68 188 1
68 192 1
68 193 1
68 194 1
68 195 1
68 197 1
68 199 1
68 200 1
69 72 1
69 77 1
69 78 1
69 80 1
69 81 1
69 82 1
69 84 1
69 86 1
69 87 1
69 89 1
69 91 1
69 97 1
69 101 1
69 104 1
69 105 1
69 106 1
69 108 1
69 110 1
69 116 1
69 117 1
69 118 1
69 121 1
69 124 1
69 126 1
69 128 1
69 129 1
69 131 1
69 143 1
69 145 1
69 146 1
69 147 1
69 148 1
69 149 1
69 151 1
69 152 1
69 155 1
69 158 1
69 161 1
69 163 1
69 164 1
69 168 1
69 172 1
69 174 1
69 177 1
69 181 1
69 182 1
69 183 1
69 185 1
69 186 1
69 187 1
69 188 1
69 190 1
69 191 1
69 196 1
70 73 1
70 75 1
70 76 1
70 77 1
70 78 1
70 79 1
70 85 1
70 86 1
70 88 1
70 89 1
70 92 1
70 95 1
70 96 1
70 98 1
70 99 1
70 100 1
70 102 1
70 104 1
70 105 1
70 110 1
70 115 1
70 116 1
70 118 1
70 122 1
70 124 1
70 125 1
70 127 1
70 128 1
70 129 1
70 134 1
70 135 1
70 138 1
70 140 1
70 143 1
70 145 1
70 146 1
70 147 1
70 148 1
70 150 1
70 151 1
70 152 1
70 154 1
70 155 1
70 158 1
70 160 1
70 161 1
70 164 1
70 165 1
70 167 1
70 170 1
70 174 1
70 175 1
70 176 1
70 178 1
70 179 1
70 180 1
70 181 1
70 182 1
70 185 1
70 190 1
70 193 1
70 196 1
70 199 1
71 72 1
71 80 1
71 82 1
71 94 1
71 96 1
71 97 1
71 98 1
71 100 1
71 101 1
71 105 1
71 108 1
71 110 1
71 111 1
71 112 1
71 116 1
71 119 1
71 121 1
71 125 1
71 129 1
71 134 1
71 135 1
71 137 1
71 139 1
71 144 1
71 147 1
71 148 1
71 149 1
71 150 1
71 151 1
71 152 1
71 153 1
71 157 1
71 158 1
71 159 1
71 162 1
71 163 1
71 164 1
71 171 1
71 172 1
71 180 1
71 181 1
71 182 1
71 187 1
71 189 1
71 197 1
71 198 1
72 73 1
72 81 1
72 82 1
72 88 1
72 89 1
72 91 1
72 94 1
72 97 1
72 98 1
72 99 1
72 100 1
72 106 1
72 107 1
72 111 1
72 113 1
72 117 1
72 120 1
72 123 1
72 124 1
72 126 1
72 127 1
72 134 1
72 135 1
72 136 1
72 142 1
72 143 1
72 146 1
72 147 1
72 148 1
72 156 1
72 157 1
72 159 1
72 160 1
72 168 1
72 170 1
72 173 1
72 177 1
72 179 1
72 182 1
72 184 1
72 185 1
72 187 1
72 188 1
72 190 1
72 192 1
72 193 1
72 194 1
72 195 1
72 196 1
73 77 1
73 80 1
73 82 1
73 83 1
73 85 1
73 89 1
73 90 1
73 95 1
73 96 1
73 99 1
73 100 1
73 104 1
73 106 1
73 107 1
73 109 1
73 110 1
73 111 1
73 112 1
73 113 1
73 114 1
73 115 1
73 118 1
73 123 1
73 124 1
73 125 1
73 126 1
73 127 1
73 130 1
73 136 1
73 140 1
73 142 1
73 144 1
73 146 1
73 150 1
73 153 1
73 156 1
73 159 1
73 160 1
73 163 1
73 164 1
73 165 1
73 170 1
73 172 1
73 173 1
73 179 1
73 185 1
73 186 1
73 188 1
73 189 1
73 196 1
73 197 1
74 76 1
74 79 1
74 80 1
74 81 1
74 82 1
74 83 1
74 85 1
74 87 1
74 88 1
74 90 1
74 93 1
74 96 1
74 97 1
74 101 1
74 103 1
74 105 1
74 108 1
74 109 1
74 111 1
74 114 1
74 115 1
74 118 1
74 119 1
74 120 1
74 121 1
74 122 1
74 125 1
74 127 1
74 131 1
74 133 1
74 135 1
74 136 1
74 137 1
74 141 1
74 142 1
74 143 1
74 144 1
74 149 1
74 155 1
74 158 1
74 159 1
74 165 1
74 170 1
74 171 1
74 172 1
74 173 1
74 174 1
74 176 1
74 179 1
74 184 1
74 187 1
74 190 1
74 193 1
74 196 1
74 198 1
74 200 1
75 78 1
75 80 1
75 82 1
75 85 1
75 86 1
75 88 1
75 93 1
75 95 1
75 96 1
75 97 1
75 103 1
75 104 1
75 105 1
75 108 1
75 110 1
75 111 1
75 112 1
75 113 1
75 116 1
75 122 1
75 124 1
75 126 1
75 127 1
75 129 1
75 132 1
75 133 1
75 138 1
75 142 1
75 143 1
75 149 1
75 155 1
75 157 1
75 158 1
75 166 1
75 168 1
75 169 1
75 170 1
75 173 1
75 175 1
75 180 1
75 182 1
75 184 1
75 186 1
75 191 1
75 196 1
75 198 1
76 78 1
76 87 1
76 89 1
76 99 1
76 100 1
76 104 1
76 105 1
76 108 1
76 109 1
76 113 1
76 114 1
76 118 1
76 119 1
76 120 1
76 122 1
76 124 1
76 125 1
76 132 1
76 140 1
76 141 1
76 144 1
76 145 1
76 146 1
76 149 1
76 153 1
76 154 1
76 155 1
76 156 1
76 159 1
76 163 1
76 167 1
76 170 1
76 171 1
76 172 1
76 173 1
76 175 1
76 176 1
76 177 1
76 180 1
76 182 1
76 187 1
76 188 1
76 189 1
76 190 1
76 193 1
76 194 1
76 195 1
76 199 1
76 200 1
77 80 1
77 86 1
77 87 1
77 88 1
77 89 1
77 96 1
77 97 1
77 98 1
77 99 1
77 100 1
77 102 1
77 103 1
77 105 1
77 106 1
77 107 1
77 108 1
77 115 1
77 118 1
77 119 1
77 121 1
77 122 1
77 124 1
77 125 1
77 126 1
77 128 1
77 132 1
77 133 1
77 134 1
77 135 1
77 136 1
77 142 1
77 144 1
77 148 1
77 156 1
77 159 1
77 162 1
77 166 1
77 169 1
77 170 1
77 173 1
77 177 1
77 179 1
77 181 1
77 182 1
77 184 1
77 185 1
77 187 1
77 191 1
77 196 1
77 197 1
77 198 1
77 199 1
78 83 1
78 87 1
78 91 1
78 93 1
78 95 1
78 101 1
78 103 1
78 104 1
78 105 1
78 110 1
78 111 1
78 114 1
78 116 1
78 119 1
78 120 1
78 121 1
78 122 1
78 124 1
78 127 1
78 129 1
78 130 1
78 131 1
78 132 1
78 139 1
78 142 1
78 147 1
78 150 1
78 151 1
78 152 1
78 153 1
78 158 1
78 161 1
78 164 1
78 166 1
78 167 1
78 168 1
78 169 1
78 172 1
78 173 1
78 175 1
78 176 1
78 178 1
78 185 1
78 186 1
78 187 1
78 188 1
78 189 1
78 191 1
78 200 1
79 80 1
79 81 1
79 83 1
79 88 1
79 90 1
79 91 1
79 93 1
79 102 1
79 103 1
79 104 1
79 105 1
79 116 1
79 119 1
79 125 1
79 126 1
79 128 1
79 129 1
79 130 1
79 136 1
79 137 1
79 138 1
79 140 1
79 141 1
79 142 1
79 143 1
79 144 1
79 145 1
79 146 1
79 147 1
79 149 1
79 152 1
79 154 1
79 155 1
79 156 1
79 158 1
79 159 1
79 161 1
79 162 1
79 165 1
79 167 1
79 168 1
79 169 1
79 170 1
79 175 1
79 176 1
79 181 1
79 182 1
79 183 1
79 187 1
79 188 1
79 195 1
79 197 1
80 82 1
80 88 1
80 91 1
80 92 1
80 93 1
80 94 1
80 95 1
80 98 1
80 99 1
80 104 1
80 105 1
80 106 1
80 108 1
80 112 1
80 113 1
80 116 1
80 118 1
80 123 1
80 126 1
80 128 1
80 131 1
80 137 1
80 140 1
80 148 1
80 154 1
80 155 1
80 157 1
80 158 1
80 159 1
80 161 1
80 162 1
80 163 1
80 164 1
80 166 1
80 167 1
80 168 1
80 174 1
80 184 1
80 185 1
80 189 1
80 190 1
80 193 1
80 196 1
81 84 1
81 86 1
81 93 1
81 94 1
81 95 1
81 96 1
81 99 1
81 100 1
81 101 1
81 104 1
81 114 1
81 120 1
81 122 1
81 124 1
81 126 1
81 131 1
81 134 1
81 140 1
81 142 1
81 152 1
81 153 1
81 154 1
81 157 1
81 163 1
81 164 1
81 166 1
81 167 1
81 168 1
81 169 1
81 170 1
81 172 1
81 174 1
81 175 1
81 177 1
81 178 1
81 185 1
81 187 1
81 190 1
81 191 1
81 194 1
82 85 1
82 86 1
82 88 1
82 94 1
82 99 1
82 100 1
82 102 1
82 104 1
82 105 1
82 107 1
82 109 1
82 113 1
82 114 1
82 116 1
82 117 1
82 119 1
82 120 1
82 124 1
82 128 1
82 130 1
82 131 1
82 132 1
82 133 1
82 136 1
82 137 1
82 139 1
82 141 1
82 143 1
82 144 1
82 149 1
82 150 1
82 151 1
82 153 1
82 156 1
82 157 1
82 158 1
82 159 1
82 162 1
82 168 1
82 169 1
82 171 1
82 187 1
82 189 1
82 190 1
82 191 1
82 193 1
83 84 1
83 85 1
83 87 1
83 91 1
83 94 1
83 97 1
83 102 1
83 103 1
83 105 1
83 107 1
83 110 1
83 111 1
83 112 1
83 116 1
83 117 1
83 119 1
83 120 1
83 123 1
83 125 1
83 128 1
83 130 1
83 131 1
83 132 1
83 138 1
83 139 1
83 140 1
83 143 1
83 144 1
83 148 1
83 158 1
83 161 1
83 163 1
83 164 1
83 167 1
83 168 1
83 176 1
83 179 1
83 180 1
83 185 1
83 192 1
83 196 1
83 199 1
83 200 1
84 88 1
84 89 1
84 90 1
84 94 1
84 95 1
84 96 1
84 99 1
84 100 1
84 101 1
84 107 1
84 110 1
84 114 1
84 116 1
84 121 1
84 126 1
84 128 1
84 132 1
84 133 1
84 134 1
84 135 1
84 139 1
84 140 1
84 141 1
84 145 1
84 146 1
84 147 1
84 151 1
84 154 1
84 155 1
84 156 1
84 160 1
84 161 1
84 165 1
84 168 1
84 169 1
84 171 1
84 174 1
84 179 1
84 180 1
84 184 1
84 187 1
84 189 1
84 192 1
84 193 1
84 195 1
84 200 1
85 86 1
85 87 1
85 88 1
85 90 1
85 95 1
85 98 1
85 100 1
85 104 1
85 105 1
85 112 1
85 113 1
85 115 1
85 117 1
85 118 1
85 119 1
85 125 1
85 129 1
85 131 1
85 134 1
85 135 1
85 141 1
85 142 1
85 144 1
85 150 1
85 152 1
85 154 1
85 155 1
85 158 1
85 162 1
85 163 1
85 167 1
85 171 1
85 174 1
85 178 1
85 179 1
85 183 1
85 185 1
85 192 1
85 198 1
85 199 1
85 200 1
86 92 1
86 99 1
86 102 1
86 103 1
86 104 1
86 109 1
86 113 1
86 115 1
86 116 1
86 118 1
86 124 1
86 125 1
86 129 1
86 130 1
86 132 1
86 134 1
86 136 1
86 137 1
86 138 1
86 139 1
86 142 1
86 149 1
86 150 1
86 155 1
86 158 1
86 164 1
86 165 1
86 166 1
86 167 1
86 170 1
86 171 1
86 172 1
86 177 1
86 180 1
86 184 1
86 185 1
86 190 1
86 194 1
86 197 1
87 88 1
87 89 1
87 91 1
87 92 1
87 95 1
87 96 1
87 97 1
87 100 1
87 106 1
87 111 1
87 114 1
87 118 1
87 119 1
87 121 1
87 122 1
87 125 1
87 129 1
87 133 1
87 135 1
87 136 1
87 137 1
87 138 1
87 144 1
87 146 1
87 150 1
87 151 1
87 156 1
87 159 1
87 160 1
87 161 1
87 163 1
87 164 1
87 167 1
87 172 1
87 178 1
87 179 1
87 181 1
87 185 1
87 186 1
87 191 1
87 192 1
87 193 1
87 200 1
88 89 1
88 90 1
88 101 1
88 103 1
88 104 1
88 108 1
88 110 1
88 113 1
88 114 1
88 121 1
88 129 1
88 132 1
88 133 1
88 136 1
88 137 1
88 138 1
88 139 1
88 140 1
88 141 1
88 144 1
88 145 1
88 146 1
88 150 1
88 153 1
88 154 1
88 155 1
88 156 1
88 161 1
88 163 1
88 166 1
88 167 1
88 168 1
88 170 1
88 172 1
88 175 1
88 178 1
88 179 1
88 181 1
88 182 1
88 184 1
88 187 1
88 188 1
88 190 1
88 191 1
88 195 1
88 198 1
89 91 1
89 97 1
89 98 1
89 100 1
89 106 1
89 107 1
89 108 1
89 109 1
89 119 1
89 123 1
89 124 1
89 126 1
89 127 1
89 130 1
89 132 1
89 133 1
89 136 1
89 139 1
89 140 1
89 141 1
89 146 1
89 147 1
89 152 1
89 155 1
89 156 1
89 157 1
89 158 1
89 159 1
89 160 1
89 166 1
89 173 1
89 177 1
89 180 1
89 182 1
89 184 1
89 185 1
89 189 1
89 192 1
89 194 1
89 196 1
89 198 1
89 200 1
90 95 1
90 96 1
90 99 1
90 101 1
90 104 1
90 107 1
90 110 1
90 115 1
90 119 1
90 126 1
90 128 1
90 129 1
90 131 1
90 132 1
90 133 1
90 134 1
90 136 1
90 139 1
90 141 1
90 142 1
90 144 1
90 146 1
90 150 1
90 153 1
90 154 1
90 156 1
90 157 1
90 158 1
90 169 1
90 172 1
90 175 1
90 181 1
90 182 1
90 185 1
90 187 1
90 189 1
90 190 1
90 193 1
90 194 1
90 198 1
90 199 1
91 93 1
91 94 1
91 95 1
91 96 1
91 97 1
91 98 1
91 99 1
91 102 1
91 105 1
91 112 1
91 114 1
91 117 1
91 119 1
91 121 1
91 124 1
91 128 1
91 131 1
91 132 1
91 135 1
91 136 1
91 144 1
91 146 1
91 149 1
91 150 1
91 153 1
91 154 1
91 157 1
91 158 1
91 159 1
91 161 1
91 162 1
91 163 1
91 167 1
91 168 1
91 169 1
91 170 1
91 171 1
91 175 1
91 178 1
91 180 1
91 183 1
91 184 1
91 189 1
91 191 1
91 194 1
91 197 1
91 199 1
92 93 1
92 94 1
92 98 1
92 102 1
92 103 1
92 104 1
92 105 1
92 107 1
92 108 1
92 110 1
92 111 1
92 116 1
92 117 1
92 120 1
92 122 1
92 125 1
92 126 1
92 143 1
92 145 1
92 147 1
92 148 1
92 150 1
92 152 1
92 153 1
92 154 1
92 155 1
92 159 1
92 163 1
92 166 1
92 169 1
92 170 1
92 172 1
92 173 1
92 177 1
92 179 1
92 184 1
92 185 1
92 189 1
92 190 1
92 191 1
92 193 1
92 195 1
92 197 1
92 200 1
93 94 1
93 95 1
93 96 1
93 97 1
93 99 1
93 105 1
93 106 1
93 110 1
93 112 1
93 114 1
93 115 1
93 116 1
93 117 1
93 120 1
93 129 1
93 130 1
93 131 1
93 132 1
93 133 1
93 138 1
93 140 1
93 141 1
93 142 1
93 144 1
93 146 1
93 150 1
93 151 1
93 152 1
93 153 1
93 157 1
93 163 1
93 165 1
93 166 1
93 169 1
93 174 1
93 177 1
93 178 1
93 180 1
93 181 1
93 182 1
93 186 1
93 195 1
93 196 1
93 197 1
93 198 1
94 95 1
94 96 1
94 101 1
94 104 1
94 111 1
94 115 1
94 116 1
94 117 1
94 118 1
94 119 1
94 121 1
94 125 1
94 127 1
94 129 1
94 130 1
94 133 1
94 140 1
94 143 1
94 147 1
94 150 1
94 151 1
94 155 1
94 158 1
94 159 1
94 162 1
94 163 1
94 164 1
94 165 1
94 167 1
94 169 1
94 170 1
94 171 1
94 172 1
94 175 1
94 178 1
94 179 1
94 181 1
94 182 1
94 186 1
94 189 1
94 191 1
94 193 1
94 194 1
94 198 1
94 199 1
94 200 1
95 96 1
95 97 1
95 99 1
95 102 1
95 105 1
95 112 1
95 117 1
95 120 1
95 122 1
95 123 1
95 125 1
95 126 1
95 127 1
95 130 1
95 134 1
95 136 1
95 137 1
95 141 1
95 142 1
95 147 1
95 149 1
95 152 1
95 158 1
95 160 1
95 162 1
95 166 1
95 167 1
95 168 1
95 169 1
95 171 1
95 174 1
95 178 1
95 179 1
95 180 1
95 192 1
95 194 1
95 195 1
95 197 1
95 199 1
96 98 1
96 102 1
96 106 1
96 110 1
96 114 1
96 116 1
96 117 1
96 120 1
96 123 1
96 127 1
96 132 1
96 134 1
96 138 1
96 141 1
96 142 1
96 143 1
96 144 1
96 149 1
96 158 1
96 159 1
96 161 1
96 162 1
96 164 1
96 167 1
96 171 1
96 174 1
96 179 1
96 180 1
96 182 1
96 183 1
96 187 1
96 188 1
96 189 1
96 191 1
96 198 1
96 199 1
96 200 1
97 100 1
97 103 1
97 106 1
97 108 1
97 109 1
97 110 1
97 112 1
97 115 1
97 117 1
97 123 1
97 127 1
97 128 1
97 131 1
97 132 1
97 134 1
97 137 1
97 138 1
97 142 1
97 143 1
97 145 1
97 146 1
97 148 1
97 150 1
97 151 1
97 155 1
97 159 1
97 160 1
97 161 1
97 162 1
97 163 1
97 164 1
97 167 1
97 168 1
97 169 1
97 170 1
97 171 1
97 172 1
97 174 1
97 179 1
97 181 1
97 182 1
97 183 1
97 185 1
97 191 1
97 192 1
97 193 1
97 195 1
97 198 1
97 200 1
98 99 1
98 100 1
98 101 1
98 102 1
98 106 1
98 107 1
98 108 1
98 110 1
98 111 1
98 114 1
98 115 1
98 116 1
98 122 1
98 124 1
98 126 1
98 129 1
98 135 1
98 142 1
98 143 1
98 147 1
98 148 1
98 149 1
98 150 1
98 153 1
98 155 1
98 156 1
98 157 1
98 163 1
98 165 1
98 169 1
98 170 1
98 171 1
98 176 1
98 183 1
98 186 1
98 187 1
98 188 1
98 189 1
98 193 1
98 195 1
98 199 1
99 101 1
99 102 1
99 105 1
99 107 1
99 110 1
99 113 1
99 115 1
99 116 1
99 118 1
99 119 1
99 122 1
99 126 1
99 128 1
99 129 1
99 130 1
99 132 1
99 136 1
99 143 1
99 146 1
99 147 1
99 149 1
99 150 1
99 152 1
99 154 1
99 156 1
99 159 1
99 160 1
99 161 1
99 162 1
99 166 1
99 167 1
99 168 1
99 174 1
99 176 1
99 177 1
99 178 1
99 180 1
99 186 1
99 187 1
99 188 1
99 189 1
99 190 1
99 196 1
99 197 1
99 198 1
100 102 1
100 106 1
100 107 1
100 108 1
100 109 1
100 113 1
100 118 1
100 122 1
100 126 1
100 127 1
100 128 1
100 132 1
100 134 1
100 135 1
100 136 1
100 141 1
100 143 1
100 144 1
100 145 1
100 146 1
100 147 1
100 149 1
100 152 1
100 156 1
100 159 1
100 162 1
100 164 1
100 166 1
100 169 1
100 175 1
100 182 1
100 185 1
100 187 1
100 191 1
100 193 1
100 200 1
101 103 1
101 104 1
101 105 1
101 107 1
101 112 1
101 115 1
101 120 1
101 123 1
101 124 1
101 128 1
101 130 1
101 135 1
101 136 1
101 138 1
101 141 1
101 143 1
101 144 1
101 149 1
101 150 1
101 151 1
101 155 1
101 157 1
101 159 1
101 160 1
101 162 1
101 167 1
101 168 1
101 169 1
101 171 1
101 173 1
101 178 1
101 180 1
101 181 1
101 192 1
101 196 1
101 197 1
101 200 1
102 103 1
102 109 1
102 111 1
102 112 1
102 114 1
102 115 1
102 116 1
102 118 1
102 119 1
102 126 1
102 127 1
102 129 1
102 135 1
102 140 1
102 143 1
102 145 1
102 149 1
102 151 1
102 152 1
102 153 1
102 158 1
102 160 1
102 162 1
102 168 1
102 169 1
102 170 1
102 173 1
102 183 1
102 184 1
102 185 1
102 189 1
102 190 1
102 192 1
102 193 1
102 194 1
102 195 1
102 196 1
102 197 1
102 198 1
102 199 1
102 200 1
103 104 1
103 110 1
103 111 1
103 114 1
103 115 1
103 121 1
103 123 1
103 130 1
103 131 1
103 136 1
103 137 1
103 138 1
103 139 1
103 141 1
103 142 1
103 149 1
103 153 1
103 155 1
103 156 1
103 157 1
103 158 1
103 161 1
103 163 1
103 167 1
103 170 1
103 172 1
103 174 1
103 175 1
103 176 1
103 182 1
103 186 1
103 187 1
103 194 1
103 198 1
103 199 1
104 107 1
104 109 1
104 112 1
104 113 1
104 114 1
104 115 1
104 121 1
104 123 1
104 125 1
104 127 1
104 132 1
104 135 1
104 140 1
104 145 1
104 147 1
104 148 1
104 149 1
104 152 1
104 154 1
104 157 1
104 159 1
104 161 1
104 164 1
104 166 1
104 168 1
104 171 1
104 179 1
104 183 1
104 185 1
104 190 1
104 191 1
104 194 1
104 197 1
105 107 1
105 110 1
105 111 1
105 114 1
105 117 1
105 118 1
105 121 1
105 125 1
105 132 1
105 135 1
105 136 1
105 145 1
105 148 1
105 151 1
105 157 1
105 158 1
105 160 1
105 161 1
105 162 1
105 163 1
105 164 1
105 166 1
105 171 1
105 172 1
105 173 1
105 175 1
105 189 1
105 191 1
105 195 1
105 196 1
105 197 1
106 114 1
106 117 1
106 119 1
106 121 1
106 134 1
106 135 1
106 137 1
106 140 1
106 142 1
106 144 1
106 145 1
106 148 1
106 149 1
106 156 1
106 163 1
106 167 1
106 168 1
106 169 1
106 170 1
106 172 1
106 182 1
106 185 1
106 192 1
106 196 1
106 197 1
106 198 1
106 200 1
107 111 1
107 114 1
107 115 1
107 117 1
107 118 1
107 121 1
107 126 1
107 130 1
107 131 1
107 133 1
107 137 1
107 141 1
107 145 1
107 148 1
107 149 1
107 150 1
107 153 1
107 157 1
107 160 1
107 163 1
107 165 1
107 166 1
107 167 1
107 168 1
107 170 1
107 172 1
107 175 1
107 177 1
107 178 1
107 183 1
107 185 1
107 186 1
107 188 1
107 191 1
107 194 1
107 196 1
107 197 1
107 200 1
108 109 1
108 113 1
108 116 1
108 120 1
108 121 1
108 122 1
108 123 1
108 126 1
108 127 1
108 130 1
108 133 1
108 135 1
108 136 1
108 137 1
108 144 1
108 149 1
108 151 1
108 153 1
108 154 1
108 157 1
108 158 1
108 160 1
108 164 1
108 166 1
108 167 1
108 168 1
108 175 1
108 178 1
108 179 1
108 185 1
108 186 1
108 188 1
108 195 1
109 112 1
109 122 1
109 123 1
109 124 1
109 128 1
109 129 1
109 130 1
109 131 1
109 132 1
109 133 1
109 136 1
109 139 1
109 145 1
109 147 1
109 148 1
109 152 1
109 154 1
109 156 1
109 157 1
109 158 1
109 160 1
109 161 1
109 162 1
109 165 1
109 166 1
109 167 1
109 171 1
109 172 1
109 174 1
109 177 1
109 178 1
109 180 1
109 181 1
109 183 1
109 184 1
109 185 1
109 187 1
109 191 1
109 192 1
109 194 1
109 200 1
110 115 1
110 119 1
110 122 1
110 124 1
110 125 1
110 127 1
110 129 1
110 132 1
110 135 1
110 136 1
110 137 1
110 139 1
110 145 1
110 146 1
110 148 1
110 149 1
110 151 1
110 155 1
110 156 1
110 158 1
110 162 1
110 164 1
110 165 1
110 166 1
110 174 1
110 179 1
110 183 1
110 184 1
110 185 1
110 186 1
110 192 1
110 193 1
110 196 1
110 197 1
110 198 1
111 114 1
111 115 1
111 119 1
111 120 1
111 122 1
111 123 1
111 124 1
111 126 1
111 134 1
111 138 1
111 141 1
111 143 1
111 144 1
111 146 1
111 149 1
111 150 1
111 154 1
111 155 1
111 156 1
111 157 1
111 159 1
111 165 1
111 168 1
111 169 1
111 170 1
111 171 1
111 174 1
111 175 1
111 187 1
111 191 1
111 197 1
111 200 1
112 113 1
112 115 1
112 118 1
112 121 1
112 127 1
112 128 1
112 130 1
112 136 1
112 139 1
112 140 1
112 141 1
112 143 1
112 151 1
112 152 1
112 153 1
112 157 1
112 161 1
112 166 1
112 172 1
112 185 1
112 186 1
112 187 1
112 189 1
112 191 1
112 193 1
112 196 1
112 199 1
113 114 1
113 117 1
113 118 1
113 119 1
113 120 1
113 123 1
113 124 1
113 125 1
113 126 1
113 129 1
113 130 1
113 133 1
113 134 1
113 136 1
113 139 1
113 144 1
113 146 1
113 148 1
113 153 1
113 158 1
113 159 1
113 162 1
113 165 1
113 166 1
113 167 1
113 169 1
113 170 1
113 173 1
113 174 1
113 177 1
113 180 1
113 183 1
113 184 1
113 187 1
113 189 1
113 191 1
113 198 1
113 200 1
114 115 1
114 119 1
114 124 1
114 128 1
114 129 1
114 131 1
114 132 1
114 134 1
114 135 1
114 137 1
114 138 1
114 145 1
114 149 1
114 150 1
114 151 1
114 152 1
114 156 1
114 158 1
114 159 1
114 160 1
114 161 1
114 162 1
114 166 1
114 169 1
114 172 1
114 176 1
114 177 1
114 181 1
114 183 1
114 187 1
114 188 1
114 194 1
114 195 1
114 196 1
114 199 1
114 200 1
115 116 1
115 121 1
115 124 1
115 127 1
115 134 1
115 136 1
115 137 1
115 138 1
115 140 1
115 144 1
115 145 1
115 148 1
115 155 1
115 163 1
115 164 1
115 168 1
115 170 1
115 171 1
115 173 1
115 174 1
115 176 1
115 177 1
115 180 1
115 181 1
115 186 1
115 196 1
115 197 1
115 198 1
115 199 1
115 200 1
116 117 1
116 118 1
116 121 1
116 122 1
116 123 1
116 125 1
116 126 1
116 129 1
116 130 1
116 131 1
116 135 1
116 137 1
116 139 1
116 143 1
116 149 1
116 150 1
116 151 1
116 160 1
116 161 1
116 170 1
116 172 1
116 173 1
116 174 1
116 175 1
116 176 1
116 179 1
116 183 1
116 187 1
116 188 1
116 192 1
116 194 1
116 195 1
116 196 1
116 199 1
117 118 1
117 120 1
117 123 1
117 124 1
117 126 1
117 127 1
117 130 1
117 131 1
117 134 1
117 135 1
117 138 1
117 140 1
117 143 1
117 145 1
117 148 1
117 149 1
117 150 1
117 153 1
117 158 1
117 163 1
117 168 1
117 170 1
117 171 1
117 172 1
117 174 1
117 177 1
117 181 1
117 182 1
117 185 1
117 186 1
117 187 1
117 188 1
117 191 1
117 192 1
117 193 1
117 194 1
117 195 1
117 200 1
118 119 1
118 120 1
118 121 1
118 122 1
118 124 1
118 125 1
118 126 1
118 128 1
118 131 1
118 133 1
118 135 1
118 138 1
118 139 1
118 142 1
118 143 1
118 145 1
118 146 1
118 148 1
118 151 1
118 152 1
118 155 1
118 156 1
118 157 1
118 161 1
118 162 1
118 164 1
118 165 1
118 166 1
118 175 1
118 180 1
118 181 1
118 185 1
118 186 1
118 187 1
118 188 1
118 189 1
118 193 1
118 194 1
118 197 1
118 198 1
118 199 1
118 200 1
119 120 1
119 121 1
119 122 1
119 125 1
119 129 1
119 132 1
119 134 1
119 135 1
119 136 1
119 137 1
119 139 1
119 144 1
119 147 1
119 150 1
119 152 1
119 155 1
119 156 1
119 158 1
119 159 1
119 162 1
119 163 1
119 164 1
119 166 1
119 170 1
119 171 1
119 173 1
119 175 1
119 178 1
119 179 1
119 181 1
119 182 1
119 185 1
119 186 1
119 187 1
119 191 1
119 197 1
119 199 1
119 200 1
120 121 1
120 122 1
120 125 1
120 130 1
120 134 1
120 137 1
120 139 1
120 140 1
120 149 1
120 159 1
120 160 1
120 168 1
120 169 1
120 170 1
120 172 1
120 173 1
120 175 1
120 177 1
120 178 1
120 179 1
120 180 1
120 191 1
120 197 1
120 200 1
121 127 1
121 129 1
121 131 1
121 133 1
121 142 1
121 144 1
121 145 1
121 146 1
121 147 1
121 149 1
121 150 1
121 157 1
121 160 1
121 161 1
121 162 1
121 163 1
121 166 1
121 167 1
121 171 1
121 174 1
121 175 1
121 177 1
121 181 1
121 189 1
121 192 1
121 195 1
121 200 1
122 124 1
122 126 1
122 128 1
122 129 1
122 130 1
122 132 1
122 135 1
122 136 1
122 137 1
122 139 1
122 141 1
122 144 1
122 145 1
122 148 1
122 149 1
122 151 1
122 158 1
122 162 1
122 163 1
122 164 1
122 167 1
122 168 1
122 172 1
122 174 1
122 178 1
122 179 1
122 184 1
122 185 1
122 187 1
122 189 1
122 191 1
122 193 1
122 194 1
122 198 1
122 199 1
123 124 1
123 127 1
123 128 1
123 133 1
123 141 1
123 144 1
123 145 1
123 147 1
123 148 1
123 151 1
123 152 1
123 153 1
123 155 1
123 159 1
123 160 1
123 161 1
123 164 1
123 167 1
123 170 1
123 172 1
123 173 1
123 175 1
123 178 1
123 179 1
123 183 1
123 188 1
123 191 1
123 195 1
123 197 1
123 199 1
124 126 1
124 128 1
124 129 1
124 132 1
124 134 1
124 142 1
124 143 1
124 148 1
124 151 1
124 155 1
124 157 1
124 158 1
124 163 1
124 166 1
124 168 1
124 169 1
124 170 1
124 174 1
124 176 1
124 177 1
124 178 1
124 179 1
124 181 1
124 183 1
124 185 1
124 187 1
124 188 1
124 189 1
124 191 1
124 194 1
124 200 1
125 133 1
125 141 1
125 145 1
125 148 1
125 155 1
125 158 1
125 161 1
125 162 1
125 163 1
125 164 1
125 165 1
125 169 1
125 172 1
125 173 1
125 176 1
125 178 1
125 179 1
125 180 1
125 181 1
125 182 1
125 183 1
125 185 1
125 186 1
125 190 1
125 193 1
125 197 1
125 198 1
125 200 1
126 128 1
126 130 1
126 132 1
126 134 1
126 135 1
126 138 1
126 141 1
126 143 1
126 147 1
126 149 1
126 152 1
126 154 1
126 161 1
126 164 1
126 168 1
126 173 1
126 174 1
126 177 1
126 180 1
126 181 1
126 183 1
126 186 1
126 190 1
126 194 1
126 198 1
126 200 1
127 131 1
127 132 1
127 134 1
127 135 1
127 137 1
127 138 1
127 140 1
127 144 1
127 145 1
127 147 1
127 148 1
127 149 1
127 150 1
127 152 1
127 155 1
127 157 1
127 160 1
127 166 1
127 167 1
127 172 1
127 177 1
127 180 1
127 181 1
127 182 1
127 184 1
127 186 1
127 187 1
127 188 1
127 189 1
127 191 1
127 192 1
127 195 1
127 197 1
128 132 1
128 134 1
128 145 1
128 148 1
128 149 1
128 151 1
128 156 1
128 158 1
128 159 1
128 160 1
128 161 1
128 165 1
128 168 1
128 173 1
128 178 1
128 180 1
128 183 1
128 185 1
128 186 1
128 190 1
128 191 1
128 196 1
128 197 1
128 200 1
129 130 1
129 131 1
129 132 1
129 136 1
129 137 1
129 138 1
129 139 1
129 142 1
129 144 1
129 148 1
129 149 1
129 156 1
129 157 1
129 158 1
129 164 1
129 169 1
129 173 1
129 175 1
129 178 1
129 181 1
129 183 1
129 184 1
129 186 1
129 192 1
129 194 1
129 197 1
129 199 1
129 200 1
130 134 1
130 135 1
130 137 1
130 149 1
130 150 1
130 153 1
130 159 1
130 162 1
130 163 1
130 167 1
130 168 1
130 171 1
130 175 1
130 176 1
130 177 1
130 180 1
130 181 1
130 182 1
130 183 1
130 185 1
130 186 1
130 187 1
130 188 1
130 190 1
130 191 1
130 194 1
130 196 1
130 199 1
131 133 1
131 135 1
131 137 1
131 138 1
131 139 1
131 140 1
131 141 1
131 143 1
131 144 1
131 145 1
131 146 1
131 149 1
131 155 1
131 156 1
131 158 1
131 159 1
131 163 1
131 165 1
131 174 1
131 177 1
131 178 1
131 179 1
131 185 1
131 186 1
131 188 1
131 191 1
131 192 1
131 194 1
131 196 1
131 197 1
131 198 1
131 199 1
132 136 1
132 140 1
132 141 1
132 142 1
132 148 1
132 150 1
132 152 1
132 153 1
132 154 1
132 157 1
132 163 1
132 168 1
132 175 1
132 179 1
132 182 1
132 183 1
132 186 1
132 187 1
132 191 1
132 195 1
132 199 1
133 135 1
133 137 1
133 140 1
133 143 1
133 145 1
133 150 1
133 157 1
133 158 1
133 162 1
133 167 1
133 171 1
133 172 1
133 174 1
133 177 1
133 178 1
133 179 1
133 180 1
133 182 1
133 183 1
133 184 1
133 186 1
133 187 1
133 191 1
133 195 1
133 196 1
134 137 1
134 138 1
134 139 1
134 147 1
134 148 1
134 149 1
134 150 1
134 153 1
134 154 1
134 155 1
134 161 1
134 173 1
134 175 1
134 177 1
134 180 1
134 182 1
134 183 1
134 194 1
134 196 1
134 198 1
134 199 1
134 200 1
135 136 1
135 137 1
135 142 1
135 146 1
135 152 1
135 153 1
135 157 1
135 158 1
135 159 1
135 163 1
135 165 1
135 178 1
135 180 1
135 189 1
135 190 1
135 191 1
135 192 1
135 193 1
135 196 1
136 138 1
136 140 1
136 144 1
136 145 1
136 151 1
136 154 1
136 156 1
136 158 1
136 159 1
136 164 1
136 166 1
136 168 1
136 169 1
136 170 1
136 171 1
136 172 1
136 174 1
136 175 1
136 181 1
136 188 1
136 193 1
136 194 1
136 196 1
136 199 1
137 138 1
137 139 1
137 140 1
137 141 1
137 142 1
137 143 1
137 147 1
137 150 1
137 151 1
137 157 1
137 158 1
137 160 1
137 161 1
137 162 1
137 164 1
137 165 1
137 171 1
137 172 1
137 173 1
137 176 1
137 178 1
137 180 1
137 181 1
137 182 1
137 183 1
137 184 1
137 188 1
137 190 1
137 192 1
137 193 1
137 194 1
137 196 1
137 199 1
138 144 1
138 146 1
138 147 1
138 148 1
138 151 1
138 152 1
138 153 1
138 156 1
138 157 1
138 158 1
138 159 1
138 163 1
138 167 1
138 169 1
138 174 1
138 176 1
138 181 1
138 183 1
138 184 1
138 187 1
138 189 1
138 193 1
138 195 1
138 198 1
139 145 1
139 146 1
139 147 1
139 148 1
139 149 1
139 150 1
139 151 1
139 152 1
139 154 1
139 158 1
139 159 1
139 160 1
139 163 1
139 165 1
139 167 1
139 168 1
139 169 1
139 173 1
139 175 1
139 176 1
139 182 1
139 184 1
139 188 1
139 189 1
139 190 1
139 191 1
139 199 1
139 200 1
140 143 1
140 144 1
140 146 1
140 147 1
140 150 1
140 154 1
140 155 1
140 158 1
140 159 1
140 160 1
140 161 1
140 162 1
140 167 1
140 168 1
140 169 1
140 171 1
140 173 1
140 175 1
140 176 1
140 178 1
140 180 1
140 181 1
140 183 1
140 185 1
140 188 1
140 189 1
140 192 1
140 194 1
140 195 1
140 196 1
140 198 1
141 144 1
141 147 1
141 148 1
141 152 1
141 154 1
141 156 1
141 168 1
141 169 1
141 170 1
141 178 1
141 181 1
141 187 1
141 190 1
141 192 1
141 194 1
141 197 1
141 199 1
141 200 1
142 143 1
142 144 1
142 145 1
142 156 1
142 157 1
142 159 1
142 161 1
142 163 1
142 164 1
142 165 1
142 166 1
142 176 1
142 178 1
142 180 1
142 181 1
142 185 1
142 189 1
142 192 1
142 195 1
142 198 1
142 199 1
143 147 1
143 149 1
143 151 1
143 152 1
143 155 1
143 156 1
143 158 1
143 160 1
143 161 1
143 162 1
143 165 1
143 166 1
143 168 1
143 174 1
143 178 1
143 180 1
143 183 1
143 184 1
143 190 1
143 192 1
143 193 1
143 197 1
143 198 1
144 146 1
144 147 1
144 157 1
144 159 1
144 160 1
144 165 1
144 170 1
144 175 1
144 176 1
144 177 1
144 179 1
144 180 1
144 182 1
144 184 1
144 185 1
144 186 1
144 188 1
144 189 1
144 191 1
144 193 1
144 194 1
144 196 1
144 199 1
145 146 1
145 151 1
145 155 1
145 156 1
145 157 1
145 159 1
145 165 1
145 168 1
145 172 1
145 178 1
145 179 1
145 181 1
145 182 1
145 183 1
145 184 1
145 185 1
145 187 1
145 188 1
145 189 1
145 191 1
145 192 1
145 197 1
145 198 1
145 199 1
146 150 1
146 151 1
146 153 1
146 154 1
146 155 1
146 156 1
146 157 1
146 161 1
146 162 1
146 165 1
146 167 1
146 168 1
146 173 1
146 174 1
146 179 1
146 186 1
146 187 1
146 188 1
146 189 1
146 191 1
146 193 1
146 197 1
146 198 1
147 149 1
147 154 1
147 155 1
147 158 1
147 160 1
147 161 1
147 168 1
147 169 1
147 170 1
147 171 1
147 178 1
147 182 1
147 184 1
147 185 1
147 186 1
147 188 1
147 198 1
147 200 1
148 154 1
148 156 1
148 158 1
148 159 1
148 163 1
148 165 1
148 168 1
148 170 1
148 172 1
148 175 1
148 177 1
148 187 1
148 188 1
148 190 1
148 196 1
148 197 1
148 199 1
148 200 1
149 150 1
149 152 1
149 157 1
149 158 1
149 161 1
149 164 1
149 166 1
149 168 1
149 169 1
149 174 1
149 177 1
149 179 1
149 181 1
149 182 1
149 184 1
149 186 1
149 188 1
149 189 1
149 190 1
149 191 1
149 193 1
149 194 1
149 199 1
150 151 1
150 154 1
150 157 1
150 160 1
150 164 1
150 165 1
150 173 1
150 174 1
150 175 1
150 179 1
150 182 1
150 183 1
150 186 1
150 190 1
150 193 1
150 195 1
150 196 1
150 200 1
151 156 1
151 158 1
151 159 1
151 161 1
151 162 1
151 167 1
151 169 1
151 170 1
151 176 1
151 178 1
151 179 1
151 181 1
151 183 1
151 184 1
151 189 1
151 192 1
151 198 1
151 200 1
152 153 1
152 155 1
152 157 1
152 158 1
152 161 1
152 164 1
152 165 1
152 166 1
152 167 1
152 172 1
152 173 1
152 174 1
152 176 1
152 177 1
152 180 1
152 181 1
152 185 1
152 186 1
152 195 1
152 196 1
152 197 1
152 198 1
152 199 1
152 200 1
153 154 1
153 157 1
153 158 1
153 165 1
153 170 1
153 172 1
153 173 1
153 174 1
153 175 1
153 176 1
153 178 1
153 179 1
153 180 1
153 182 1
153 183 1
153 184 1
153 186 1
153 187 1
153 188 1
153 192 1
153 194 1
153 195 1
153 197 1
153 199 1
153 200 1
154 157 1
154 158 1
154 164 1
154 166 1
154 167 1
154 170 1
154 171 1
154 173 1
154 176 1
154 177 1
154 178 1
154 181 1
154 184 1
154 186 1
154 188 1
154 189 1
154 196 1
155 157 1
155 158 1
155 163 1
155 168 1
155 169 1
155 171 1
155 176 1
155 178 1
155 180 1
155 183 1
155 184 1
155 185 1
155 187 1
155 192 1
155 194 1
155 200 1
156 159 1
156 160 1
156 167 1
156 172 1
156 173 1
156 178 1
156 179 1
156 180 1
156 182 1
156 189 1
156 191 1
156 195 1
156 196 1
156 200 1
157 158 1
157 159 1
157 160 1
157 165 1
157 166 1
157 169 1
157 175 1
157 177 1
157 181 1
157 185 1
157 186 1
157 188 1
157 195 1
157 200 1
158 159 1
158 161 1
158 164 1
158 167 1
158 170 1
158 172 1
158 175 1
158 176 1
158 180 1
158 181 1
158 186 1
158 187 1
158 188 1
158 190 1
158 195 1
158 196 1
158 198 1
158 200 1
159 164 1
159 169 1
159 170 1
159 171 1
159 172 1
159 173 1
159 177 1
159 180 1
159 184 1
159 189 1
159 190 1
159 192 1
159 194 1
159 195 1
159 199 1
160 162 1
160 165 1
160 167 1
160 172 1
160 176 1
160 177 1
160 182 1
160 187 1
160 191 1
160 196 1
161 163 1
161 164 1
161 165 1
161 167 1
161 170 1
161 171 1
161 172 1
161 176 1
161 177 1
161 178 1
161 184 1
161 189 1
161 192 1
161 193 1
161 194 1
161 196 1
161 197 1
162 167 1
162 173 1
162 176 1
162 178 1
162 180 1
162 183 1
162 185 1
162 187 1
162 190 1
162 200 1
163 167 1
163 169 1
163 174 1
163 177 1
163 181 1
163 182 1
163 183 1
163 192 1
163 194 1
163 195 1
163 196 1
163 197 1
163 199 1
163 200 1
164 165 1
164 169 1
164 171 1
164 172 1
164 175 1
164 176 1
164 177 1
164 178 1
164 180 1
164 183 1
164 184 1
164 188 1
164 192 1
164 193 1
164 195 1
164 196 1
164 199 1
165 166 1
165 167 1
165 180 1
165 185 1
165 186 1
165 192 1
165 193 1
166 168 1
166 170 1
166 171 1
166 173 1
166 175 1
166 178 1
166 179 1
166 181 1
166 182 1
166 185 1
166 187 1
166 188 1
166 196 1
166 197 1
167 171 1
167 174 1
167 175 1
167 177 1
167 178 1
167 182 1
167 183 1
167 185 1
167 188 1
167 191 1
167 192 1
167 193 1
168 169 1
168 173 1
168 175 1
168 178 1
168 179 1
168 180 1
168 185 1
168 186 1
168 187 1
168 190 1
168 192 1
168 193 1
168 198 1
168 200 1
169 172 1
169 174 1
169 178 1
169 179 1
169 181 1
169 188 1
169 193 1
169 194 1
169 200 1
170 174 1
170 177 1
170 180 1
170 181 1
170 182 1
170 185 1
170 187 1
170 190 1
170 195 1
170 196 1
170 197 1
170 198 1
170 200 1
171 172 1
171 175 1
171 176 1
171 179 1
171 183 1
171 184 1
171 185 1
171 188 1
171 189 1
171 191 1
171 193 1
171 194 1
171 196 1
171 197 1
171 199 1
172 173 1
172 175 1
172 177 1
172 178 1
172 179 1
172 183 1
172 186 1
172 194 1
172 196 1
172 197 1
172 199 1
172 200 1
173 176 1
173 182 1
173 184 1
173 186 1
173 187 1
173 189 1
173 191 1
173 194 1
173 195 1
173 198 1
173 199 1
173 200 1
174 178 1
174 183 1
174 184 1
174 190 1
174 193 1
174 197 1
174 200 1
175 178 1
175 181 1
175 185 1
175 186 1
175 187 1
175 198 1
176 179 1
176 182 1
176 184 1
176 187 1
176 189 1
176 191 1
176 193 1
176 198 1
177 178 1
177 179 1
177 184 1
177 185 1
177 188 1
177 189 1
177 190 1
177 191 1
177 195 1
177 198 1
178 182 1
178 184 1
178 195 1
178 196 1
178 197 1
179 180 1
179 181 1
179 185 1
179 188 1
179 195 1
180 184 1
180 186 1
180 187 1
180 189 1
180 195 1
180 197 1
181 182 1
181 185 1
181 192 1
181 196 1
181 197 1
181 200 1
182 184 1
182 186 1
182 187 1
182 188 1
182 192 1
182 194 1
182 199 1
182 200 1
183 184 1
183 186 1
183 187 1
183 188 1
183 199 1
184 185 1
184 188 1
184 189 1
184 190 1
184 192 1
184 193 1
184 196 1
184 198 1
185 188 1
185 189 1
185 190 1
185 197 1
185 199 1
185 200 1
186 187 1
186 188 1
186 190 1
186 191 1
186 193 1
186 197 1
186 200 1
187 189 1
187 190 1
187 193 1
187 194 1
187 195 1
187 196 1
187 197 1
187 198 1
188 189 1
188 190 1
188 191 1
188 194 1
188 195 1
188 198 1
188 200 1
189 192 1
189 193 1
189 199 1
190 192 1
190 194 1
190 195 1
190 199 1
191 192 1
191 195 1
192 196 1
192 197 1
192 200 1
193 196 1
193 198 1
194 195 1
195 198 1
195 200 1
196 197 1
196 198 1
196 199 1


==> anc/instances/benchmark/thetaPrime/brock200_4.dat <==
200 6811
1 2 1
1 4 1
1 9 1
1 10 1
1 14 1
1 18 1
1 19 1
1 25 1
1 34 1
1 42 1
1 43 1
1 45 1
1 49 1
1 51 1
1 55 1
1 57 1
1 59 1
1 66 1
1 67 1
1 69 1
1 70 1
1 78 1
1 81 1
1 83 1
1 87 1
1 89 1
1 92 1
1 94 1
1 97 1
1 100 1
1 109 1
1 111 1
1 115 1
1 117 1
1 119 1
1 120 1
1 121 1
1 125 1
1 126 1
1 131 1
1 133 1
1 134 1
1 137 1
1 139 1
1 140 1
1 142 1
1 143 1
1 144 1
1 149 1
1 153 1
1 155 1
1 157 1
1 163 1
1 165 1
1 168 1
1 171 1
1 174 1
1 176 1
1 177 1
1 181 1
1 182 1
1 186 1
1 188 1
1 197 1
1 200 1
2 3 1
2 4 1
2 5 1
2 11 1
2 15 1
2 18 1
2 19 1
2 20 1
2 22 1
2 24 1
2 25 1
2 26 1
2 30 1
2 32 1
2 37 1
2 40 1
2 41 1
2 45 1
2 48 1
2 51 1
2 55 1
2 67 1
2 68 1
2 70 1
2 71 1
2 75 1
2 76 1
2 80 1
2 82 1
2 86 1
2 87 1
2 89 1
2 93 1
2 95 1
2 113 1
2 114 1
2 116 1
2 122 1
2 123 1
2 124 1
2 126 1
2 127 1
2 129 1
2 136 1
2 139 1
2 140 1
2 144 1
2 149 1
2 150 1
2 152 1
2 157 1
2 160 1
2 162 1
2 163 1
2 166 1
2 167 1
2 171 1
2 176 1
2 177 1
2 180 1
2 181 1
2 183 1
2 186 1
2 187 1
2 193 1
2 200 1
3 7 1
3 9 1
3 12 1
3 14 1
3 19 1
3 21 1
3 24 1
3 32 1
3 34 1
3 36 1
3 38 1
3 42 1
3 44 1
3 46 1
3 47 1
3 49 1
3 50 1
3 56 1
3 58 1
3 62 1
3 65 1
3 67 1
3 70 1
3 75 1
3 77 1
3 87 1
3 88 1
3 92 1
3 93 1
3 96 1
3 97 1
3 102 1
3 103 1
3 105 1
3 110 1
3 114 1
3 116 1
3 121 1
3 122 1
3 123 1
3 125 1
3 126 1
3 130 1
3 131 1
3 136 1
3 139 1
3 145 1
3 148 1
3 149 1
3 150 1
3 151 1
3 153 1
3 158 1
3 159 1
3 166 1
3 167 1
3 170 1
3 171 1
3 172 1
3 173 1
3 177 1
3 184 1
3 187 1
3 188 1
3 189 1
3 198 1
4 5 1
4 6 1
4 9 1
4 10 1
4 11 1
4 16 1
4 21 1
4 22 1
4 26 1
4 28 1
4 30 1
4 31 1
4 32 1
4 36 1
4 37 1
4 43 1
4 47 1
4 48 1
4 50 1
4 54 1
4 57 1
4 62 1
4 67 1
4 70 1
4 72 1
4 74 1
4 76 1
4 77 1
4 83 1
4 84 1
4 86 1
4 88 1
4 90 1
4 96 1
4 97 1
4 99 1
4 101 1
4 104 1
4 111 1
4 114 1
4 115 1
4 117 1
4 127 1
4 129 1
4 130 1
4 132 1
4 134 1
4 137 1
4 140 1
4 143 1
4 146 1
4 147 1
4 151 1
4 152 1
4 153 1
4 156 1
4 159 1
4 161 1
4 162 1
4 165 1
4 167 1
4 169 1
4 172 1
4 179 1
4 183 1
4 187 1
4 197 1
4 198 1
5 11 1
5 12 1
5 14 1
5 15 1
5 17 1
5 18 1
5 21 1
5 23 1
5 28 1
5 29 1
5 30 1
5 32 1
5 35 1
5 42 1
5 44 1
5 45 1
5 49 1
5 56 1
5 58 1
5 62 1
5 65 1
5 67 1
5 73 1
5 77 1
5 80 1
5 83 1
5 84 1
5 90 1
5 92 1
5 97 1
5 99 1
5 100 1
5 101 1
5 107 1
5 114 1
5 116 1
5 117 1
5 119 1
5 121 1
5 128 1
5 133 1
5 134 1
5 137 1
5 140 1
5 145 1
5 152 1
5 154 1
5 155 1
5 157 1
5 158 1
5 160 1
5 161 1
5 164 1
5 166 1
5 167 1
5 168 1
5 170 1
5 171 1
5 177 1
5 179 1
5 182 1
5 183 1
5 189 1
5 190 1
5 191 1
5 198 1
5 199 1
6 8 1
6 11 1
6 12 1
6 13 1
6 14 1
6 18 1
6 20 1
6 21 1
6 29 1
6 30 1
6 32 1
6 35 1
6 36 1
6 38 1
6 42 1
6 43 1
6 50 1
6 51 1
6 52 1
6 67 1
6 69 1
6 70 1
6 76 1
6 79 1
6 82 1
6 99 1
6 104 1
6 108 1
6 111 1
6 112 1
6 113 1
6 115 1
6 116 1
6 121 1
6 125 1
6 127 1
6 132 1
6 133 1
6 134 1
6 136 1
6 139 1
6 141 1
6 142 1
6 143 1
6 145 1
6 149 1
6 150 1
6 151 1
6 156 1
6 163 1
6 166 1
6 168 1
6 169 1
6 170 1
6 171 1
6 172 1
6 173 1
6 179 1
6 182 1
6 184 1
6 187 1
6 190 1
6 191 1
6 193 1
6 194 1
6 196 1
6 197 1
6 198 1
6 199 1
7 8 1
7 12 1
7 13 1
7 15 1
7 22 1
7 24 1
7 26 1
7 29 1
7 30 1
7 32 1
7 33 1
7 34 1
7 39 1
7 41 1
7 43 1
7 44 1
7 45 1
7 47 1
7 54 1
7 57 1
7 59 1
7 61 1
7 66 1
7 71 1
7 75 1
7 79 1
7 82 1
7 83 1
7 84 1
7 91 1
7 95 1
7 101 1
7 102 1
7 103 1
7 107 1
7 110 1
7 114 1
7 116 1
7 125 1
7 126 1
7 130 1
7 135 1
7 142 1
7 146 1
7 148 1
7 149 1
7 150 1
7 156 1
7 157 1
7 160 1
7 162 1
7 163 1
7 165 1
7 170 1
7 171 1
7 174 1
7 177 1
7 178 1
7 182 1
7 187 1
7 189 1
7 193 1
7 194 1
7 198 1
8 14 1
8 16 1
8 21 1
8 22 1
8 23 1
8 26 1
8 28 1
8 30 1
8 36 1
8 37 1
8 39 1
8 44 1
8 45 1
8 46 1
8 47 1
8 51 1
8 54 1
8 55 1
8 57 1
8 63 1
8 66 1
8 74 1
8 79 1
8 84 1
8 88 1
8 92 1
8 93 1
8 96 1
8 98 1
8 99 1
8 104 1
8 105 1
8 107 1
8 112 1
8 116 1
8 118 1
8 119 1
8 121 1
8 122 1
8 124 1
8 126 1
8 130 1
8 144 1
8 147 1
8 149 1
8 152 1
8 158 1
8 162 1
8 165 1
8 166 1
8 172 1
8 174 1
8 179 1
8 182 1
8 184 1
8 185 1
8 189 1
8 192 1
8 195 1
8 196 1
8 198 1
8 199 1
8 200 1
9 10 1
9 12 1
9 14 1
9 25 1
9 26 1
9 29 1
9 30 1
9 32 1
9 34 1
9 38 1
9 40 1
9 43 1
9 48 1
9 50 1
9 52 1
9 59 1
9 62 1
9 63 1
9 66 1
9 67 1
9 69 1
9 71 1
9 72 1
9 75 1
9 76 1
9 80 1
9 86 1
9 94 1
9 95 1
9 100 1
9 101 1
9 114 1
9 118 1
9 119 1
9 121 1
9 122 1
9 127 1
9 134 1
9 141 1
9 143 1
9 144 1
9 146 1
9 153 1
9 167 1
9 169 1
9 178 1
9 181 1
9 185 1
9 186 1
9 195 1
10 15 1
10 17 1
10 18 1
10 27 1
10 28 1
10 31 1
10 34 1
10 36 1
10 37 1
10 38 1
10 39 1
10 47 1
10 49 1
10 51 1
10 58 1
10 60 1
10 70 1
10 73 1
10 77 1
10 78 1
10 79 1
10 86 1
10 91 1
10 96 1
10 98 1
10 100 1
10 104 1
10 106 1
10 108 1
10 109 1
10 111 1
10 112 1
10 113 1
10 116 1
10 123 1
10 124 1
10 125 1
10 129 1
10 131 1
10 133 1
10 134 1
10 138 1
10 147 1
10 152 1
10 158 1
10 160 1
10 161 1
10 165 1
10 166 1
10 167 1
10 168 1
10 177 1
10 180 1
10 184 1
10 188 1
10 192 1
10 198 1
10 199 1
11 13 1
11 18 1
11 19 1
11 21 1
11 22 1
11 24 1
11 27 1
11 30 1
11 35 1
11 38 1
11 50 1
11 52 1
11 56 1
11 57 1
11 58 1
11 64 1
11 66 1
11 68 1
11 71 1
11 75 1
11 84 1
11 86 1
11 87 1
11 88 1
11 89 1
11 102 1
11 103 1
11 104 1
11 105 1
11 106 1
11 114 1
11 117 1
11 118 1
11 122 1
11 125 1
11 128 1
11 132 1
11 137 1
11 138 1
11 143 1
11 144 1
11 149 1
11 153 1
11 156 1
11 157 1
11 158 1
11 162 1
11 163 1
11 164 1
11 168 1
11 172 1
11 173 1
11 174 1
11 175 1
11 176 1
11 177 1
11 179 1
11 180 1
11 184 1
11 186 1
11 189 1
11 192 1
12 13 1
12 17 1
12 20 1
12 21 1
12 25 1
12 26 1
12 30 1
12 31 1
12 33 1
12 41 1
12 42 1
12 46 1
12 51 1
12 52 1
12 63 1
12 64 1
12 66 1
12 67 1
12 78 1
12 81 1
12 82 1
12 85 1
12 86 1
12 88 1
12 89 1
12 91 1
12 98 1
12 100 1
12 104 1
12 105 1
12 106 1
12 107 1
12 110 1
12 113 1
12 119 1
12 124 1
12 132 1
12 133 1
12 140 1
12 141 1
12 144 1
12 145 1
12 149 1
12 151 1
12 154 1
12 155 1
12 157 1
12 159 1
12 160 1
12 166 1
12 167 1
12 170 1
12 171 1
12 178 1
12 180 1
12 181 1
12 183 1
12 187 1
12 189 1
12 195 1
12 198 1
12 199 1
12 200 1
13 15 1
13 16 1
13 20 1
13 22 1
13 28 1
13 33 1
13 36 1
13 38 1
13 39 1
13 45 1
13 49 1
13 55 1
13 56 1
13 57 1
13 62 1
13 66 1
13 81 1
13 82 1
13 84 1
13 87 1
13 90 1
13 91 1
13 92 1
13 94 1
13 107 1
13 108 1
13 109 1
13 110 1
13 113 1
13 114 1
13 115 1
13 116 1
13 117 1
13 120 1
13 123 1
13 125 1
13 127 1
13 128 1
13 131 1
13 132 1
13 138 1
13 144 1
13 145 1
13 148 1
13 149 1
13 153 1
13 156 1
13 157 1
13 162 1
13 163 1
13 164 1
13 166 1
13 167 1
13 172 1
13 174 1
13 176 1
13 177 1
13 185 1
13 192 1
13 193 1
13 200 1
14 17 1
14 19 1
14 20 1
14 21 1
14 22 1
14 23 1
14 24 1
14 32 1
14 38 1
14 45 1
14 47 1
14 48 1
14 49 1
14 53 1
14 56 1
14 58 1
14 61 1
14 67 1
14 70 1
14 71 1
14 73 1
14 79 1
14 83 1
14 84 1
14 85 1
14 89 1
14 91 1
14 92 1
14 94 1
14 97 1
14 98 1
14 101 1
14 102 1
14 107 1
14 109 1
14 112 1
14 115 1
14 116 1
14 123 1
14 124 1
14 125 1
14 127 1
14 131 1
14 135 1
14 141 1
14 142 1
14 144 1
14 152 1
14 156 1
14 158 1
14 160 1
14 164 1
14 166 1
14 167 1
14 168 1
14 170 1
14 171 1
14 174 1
14 176 1
14 179 1
14 184 1
14 185 1
14 187 1
14 189 1
14 192 1
14 197 1
14 198 1
14 199 1
14 200 1
15 16 1
15 17 1
15 19 1
15 20 1
15 22 1
15 23 1
15 30 1
15 31 1
15 32 1
15 35 1
15 39 1
15 41 1
15 42 1
15 43 1
15 47 1
15 52 1
15 53 1
15 56 1
15 58 1
15 60 1
15 61 1
15 62 1
15 65 1
15 68 1
15 81 1
15 84 1
15 87 1
15 90 1
15 91 1
15 93 1
15 94 1
15 95 1
15 97 1
15 100 1
15 103 1
15 104 1
15 108 1
15 110 1
15 114 1
15 115 1
15 118 1
15 121 1
15 123 1
15 130 1
15 137 1
15 142 1
15 145 1
15 150 1
15 155 1
15 160 1
15 161 1
15 165 1
15 166 1
15 167 1
15 171 1
15 173 1
15 176 1
15 180 1
15 186 1
15 189 1
15 190 1
16 18 1
16 29 1
16 48 1
16 51 1
16 56 1
16 58 1
16 59 1
16 63 1
16 64 1
16 65 1
16 66 1
16 69 1
16 76 1
16 79 1
16 80 1
16 81 1
16 83 1
16 84 1
16 85 1
16 86 1
16 89 1
16 93 1
16 94 1
16 97 1
16 101 1
16 102 1
16 104 1
16 105 1
16 109 1
16 113 1
16 122 1
16 124 1
16 125 1
16 129 1
16 130 1
16 132 1
16 133 1
16 137 1
16 140 1
16 141 1
16 142 1
16 143 1
16 146 1
16 149 1
16 152 1
16 153 1
16 157 1
16 164 1
16 165 1
16 166 1
16 169 1
16 172 1
16 174 1
16 177 1
16 178 1
16 181 1
16 182 1
16 184 1
16 186 1
16 187 1
16 188 1
16 191 1
16 196 1
16 199 1
17 18 1
17 19 1
17 20 1
17 21 1
17 23 1
17 24 1
17 27 1
17 29 1
17 34 1
17 35 1
17 36 1
17 37 1
17 39 1
17 40 1
17 41 1
17 44 1
17 49 1
17 51 1
17 58 1
17 59 1
17 61 1
17 68 1
17 70 1
17 74 1
17 77 1
17 89 1
17 91 1
17 92 1
17 95 1
17 96 1
17 97 1
17 101 1
17 105 1
17 110 1
17 119 1
17 122 1
17 127 1
17 136 1
17 137 1
17 142 1
17 147 1
17 148 1
17 154 1
17 159 1
17 162 1
17 164 1
17 170 1
17 172 1
17 173 1
17 177 1
17 186 1
17 188 1
17 189 1
17 190 1
17 192 1
17 193 1
17 197 1
17 199 1
17 200 1
18 23 1
18 26 1
18 29 1
18 36 1
18 37 1
18 43 1
18 47 1
18 48 1
18 53 1
18 59 1
18 61 1
18 63 1
18 64 1
18 69 1
18 71 1
18 75 1
18 80 1
18 82 1
18 87 1
18 88 1
18 89 1
18 100 1
18 102 1
18 103 1
18 104 1
18 105 1
18 107 1
18 109 1
18 111 1
18 113 1
18 117 1
18 119 1
18 121 1
18 123 1
18 125 1
18 129 1
18 131 1
18 135 1
18 138 1
18 139 1
18 143 1
18 144 1
18 145 1
18 146 1
18 149 1
18 153 1
18 155 1
18 158 1
18 161 1
18 165 1
18 166 1
18 168 1
18 170 1
18 176 1
18 178 1
18 179 1
18 183 1
18 184 1
18 185 1
18 187 1
18 195 1
18 198 1
19 21 1
19 22 1
19 27 1
19 32 1
19 34 1
19 39 1
19 40 1
19 41 1
19 44 1
19 45 1
19 50 1
19 51 1
19 58 1
19 59 1
19 60 1
19 61 1
19 63 1
19 64 1
19 66 1
19 68 1
19 70 1
19 73 1
19 75 1
19 84 1
19 87 1
19 88 1
19 95 1
19 96 1
19 104 1
19 107 1
19 109 1
19 112 1
19 118 1
19 121 1
19 122 1
19 123 1
19 128 1
19 129 1
19 130 1
19 135 1
19 136 1
19 140 1
19 142 1
19 146 1
19 150 1
19 151 1
19 152 1
19 154 1
19 157 1
19 164 1
19 174 1
19 176 1
19 179 1
19 187 1
19 193 1
20 22 1
20 23 1
20 26 1
20 36 1
20 37 1
20 46 1
20 49 1
20 50 1
20 52 1
20 56 1
20 61 1
20 63 1
20 64 1
20 65 1
20 66 1
20 68 1
20 71 1
20 73 1
20 77 1
20 81 1
20 84 1
20 85 1
20 86 1
20 98 1
20 100 1
20 103 1
20 104 1
20 108 1
20 110 1
20 119 1
20 122 1
20 123 1
20 130 1
20 132 1
20 133 1
20 136 1
20 138 1
20 140 1
20 141 1
20 145 1
20 147 1
20 150 1
20 151 1
20 154 1
20 158 1
20 161 1
20 164 1
20 165 1
20 166 1
20 167 1
20 169 1
20 173 1
20 174 1
20 175 1
20 176 1
20 185 1
20 186 1
20 187 1
20 190 1
20 191 1
20 195 1
20 199 1
21 24 1
21 30 1
21 31 1
21 37 1
21 41 1
21 42 1
21 45 1
21 48 1
21 52 1
21 53 1
21 54 1
21 60 1
21 68 1
21 72 1
21 75 1
21 76 1
21 79 1
21 80 1
21 83 1
21 85 1
21 90 1
21 93 1
21 94 1
21 95 1
21 96 1
21 99 1
21 102 1
21 103 1
21 104 1
21 109 1
21 114 1
21 115 1
21 123 1
21 125 1
21 126 1
21 139 1
21 143 1
21 150 1
21 151 1
21 154 1
21 160 1
21 162 1
21 163 1
21 170 1
21 171 1
21 172 1
21 180 1
21 182 1
21 184 1
21 185 1
21 188 1
21 190 1
21 193 1
21 195 1
21 200 1
22 27 1
22 28 1
22 37 1
22 39 1
22 41 1
22 44 1
22 45 1
22 48 1
22 50 1
22 54 1
22 59 1
22 64 1
22 66 1
22 67 1
22 69 1
22 74 1
22 78 1
22 79 1
22 80 1
22 81 1
22 82 1
22 84 1
22 88 1
22 94 1
22 96 1
22 97 1
22 100 1
22 101 1
22 110 1
22 112 1
22 114 1
22 115 1
22 116 1
22 118 1
22 120 1
22 122 1
22 123 1
22 126 1
22 132 1
22 136 1
22 139 1
22 141 1
22 147 1
22 148 1
22 149 1
22 150 1
22 153 1
22 158 1
22 159 1
22 168 1
22 169 1
22 179 1
22 180 1
22 182 1
22 185 1
22 186 1
22 188 1
22 193 1
22 195 1
22 196 1
22 198 1
23 28 1
23 30 1
23 32 1
23 39 1
23 42 1
23 45 1
23 61 1
23 63 1
23 67 1
23 69 1
23 70 1
23 80 1
23 82 1
23 86 1
23 87 1
23 88 1
23 91 1
23 93 1
23 94 1
23 99 1
23 101 1
23 102 1
23 110 1
23 112 1
23 118 1
23 122 1
23 123 1
23 125 1
23 126 1
23 128 1
23 133 1
23 134 1
23 135 1
23 137 1
23 139 1
23 140 1
23 141 1
23 145 1
23 147 1
23 151 1
23 157 1
23 160 1
23 165 1
23 168 1
23 172 1
23 176 1
23 180 1
23 185 1
23 186 1
23 188 1
23 190 1
23 191 1
23 196 1
23 197 1
23 199 1
24 28 1
24 32 1
24 33 1
24 35 1
24 42 1
24 46 1
24 51 1
24 60 1
24 63 1
24 65 1
24 70 1
24 77 1
24 78 1
24 81 1
24 82 1
24 83 1
24 88 1
24 89 1
24 94 1
24 96 1
24 98 1
24 100 1
24 114 1
24 115 1
24 116 1
24 126 1
24 128 1
24 130 1
24 132 1
24 133 1
24 139 1
24 140 1
24 142 1
24 144 1
24 145 1
24 146 1
24 149 1
24 156 1
24 157 1
24 161 1
24 162 1
24 164 1
24 165 1
24 166 1
24 168 1
24 169 1
24 172 1
24 173 1
24 174 1
24 175 1
24 179 1
24 180 1
24 182 1
24 185 1
24 190 1
24 192 1
24 194 1
24 197 1
24 199 1
25 26 1
25 28 1
25 35 1
25 41 1
25 42 1
25 51 1
25 53 1
25 57 1
25 59 1
25 61 1
25 62 1
25 68 1
25 71 1
25 77 1
25 79 1
25 80 1
25 81 1
25 87 1
25 89 1
25 90 1
25 94 1
25 96 1
25 98 1
25 100 1
25 107 1
25 110 1
25 111 1
25 115 1
25 124 1
25 132 1
25 133 1
25 135 1
25 136 1
25 142 1
25 148 1
25 149 1
25 150 1
25 151 1
25 154 1
25 155 1
25 156 1
25 157 1
25 160 1
25 163 1
25 164 1
25 165 1
25 168 1
25 169 1
25 170 1
25 172 1
25 173 1
25 175 1
25 177 1
25 178 1
25 179 1
25 185 1
25 186 1
25 188 1
25 194 1
26 28 1
26 31 1
26 32 1
26 33 1
26 38 1
26 41 1
26 44 1
26 46 1
26 47 1
26 48 1
26 49 1
26 50 1
26 54 1
26 56 1
26 63 1
26 64 1
26 68 1
26 73 1
26 75 1
26 77 1
26 78 1
26 84 1
26 86 1
26 88 1
26 90 1
26 96 1
26 97 1
26 100 1
26 109 1
26 111 1
26 114 1
26 116 1
26 117 1
26 122 1
26 128 1
26 132 1
26 134 1
26 137 1
26 138 1
26 147 1
26 150 1
26 151 1
26 159 1
26 163 1
26 165 1
26 166 1
26 174 1
26 175 1
26 179 1
26 181 1
26 182 1
26 184 1
26 187 1
26 188 1
26 191 1
26 193 1
26 194 1
26 196 1
26 197 1
26 199 1
27 29 1
27 31 1
27 34 1
27 35 1
27 36 1
27 37 1
27 40 1
27 41 1
27 42 1
27 44 1
27 52 1
27 53 1
27 54 1
27 57 1
27 58 1
27 63 1
27 64 1
27 67 1
27 68 1
27 69 1
27 70 1
27 74 1
27 82 1
27 85 1
27 90 1
27 93 1
27 99 1
27 102 1
27 103 1
27 107 1
27 108 1
27 112 1
27 113 1
27 114 1
27 115 1
27 116 1
27 125 1
27 126 1
27 127 1
27 133 1
27 134 1
27 136 1
27 137 1
27 138 1
27 139 1
27 141 1
27 142 1
27 144 1
27 147 1
27 148 1
27 151 1
27 153 1
27 157 1
27 158 1
27 160 1
27 164 1
27 173 1
27 174 1
27 176 1
27 183 1
27 187 1
27 189 1
27 197 1
27 198 1
27 199 1
28 42 1
28 44 1
28 47 1
28 49 1
28 53 1
28 57 1
28 62 1
28 69 1
28 70 1
28 77 1
28 78 1
28 82 1
28 88 1
28 91 1
28 94 1
28 95 1
28 97 1
28 101 1
28 102 1
28 108 1
28 111 1
28 112 1
28 113 1
28 119 1
28 122 1
28 123 1
28 124 1
28 128 1
28 129 1
28 131 1
28 137 1
28 138 1
28 145 1
28 153 1
28 155 1
28 156 1
28 168 1
28 171 1
28 173 1
28 175 1
28 178 1
28 187 1
28 194 1
28 195 1
28 196 1
29 30 1
29 31 1
29 34 1
29 36 1
29 37 1
29 39 1
29 42 1
29 45 1
29 46 1
29 48 1
29 53 1
29 55 1
29 60 1
29 61 1
29 62 1
29 66 1
29 68 1
29 70 1
29 74 1
29 75 1
29 76 1
29 77 1
29 80 1
29 81 1
29 83 1
29 84 1
29 85 1
29 91 1
29 92 1
29 101 1
29 102 1
29 107 1
29 110 1
29 111 1
29 114 1
29 118 1
29 120 1
29 123 1
29 125 1
29 128 1
29 129 1
29 132 1
29 134 1
29 136 1
29 146 1
29 153 1
29 155 1
29 159 1
29 160 1
29 168 1
29 169 1
29 170 1
29 177 1
29 178 1
29 179 1
29 181 1
29 183 1
29 190 1
29 191 1
29 198 1
30 31 1
30 34 1
30 35 1
30 36 1
30 37 1
30 40 1
30 57 1
30 59 1
30 62 1
30 66 1
30 67 1
30 71 1
30 73 1
30 80 1
30 81 1
30 85 1
30 86 1
30 88 1
30 95 1
30 98 1
30 100 1
30 102 1
30 107 1
30 108 1
30 109 1
30 113 1
30 115 1
30 119 1
30 120 1
30 122 1
30 124 1
30 128 1
30 131 1
30 133 1
30 135 1
30 136 1
30 138 1
30 139 1
30 148 1
30 149 1
30 150 1
30 152 1
30 153 1
30 157 1
30 159 1
30 160 1
30 165 1
30 166 1
30 168 1
30 175 1
30 183 1
30 185 1
30 187 1
30 192 1
30 194 1
30 195 1
30 197 1
30 200 1
31 34 1
31 36 1
31 38 1
31 45 1
31 46 1
31 52 1
31 56 1
31 58 1
31 59 1
31 60 1
31 64 1
31 66 1
31 67 1
31 69 1
31 70 1
31 71 1
31 78 1
31 79 1
31 80 1
31 82 1
31 88 1
31 92 1
31 96 1
31 97 1
31 99 1
31 101 1
31 103 1
31 111 1
31 112 1
31 113 1
31 114 1
31 117 1
31 120 1
31 128 1
31 133 1
31 135 1
31 138 1
31 144 1
31 147 1
31 151 1
31 155 1
31 156 1
31 166 1
31 170 1
31 173 1
31 180 1
31 181 1
31 182 1
31 189 1
31 191 1
31 194 1
31 197 1
31 200 1
32 33 1
32 36 1
32 37 1
32 40 1
32 45 1
32 47 1
32 49 1
32 50 1
32 52 1
32 60 1
32 64 1
32 68 1
32 70 1
32 85 1
32 87 1
32 88 1
32 90 1
32 91 1
32 93 1
32 95 1
32 97 1
32 102 1
32 104 1
32 109 1
32 110 1
32 111 1
32 112 1
32 114 1
32 117 1
32 119 1
32 122 1
32 132 1
32 133 1
32 139 1
32 150 1
32 153 1
32 157 1
32 159 1
32 166 1
32 168 1
32 169 1
32 170 1
32 172 1
32 175 1
32 176 1
32 177 1
32 178 1
32 180 1
32 183 1
32 184 1
32 186 1
32 187 1
32 188 1
32 189 1
32 192 1
32 193 1
32 194 1
32 196 1
32 199 1
33 37 1
33 38 1
33 39 1
33 43 1
33 46 1
33 57 1
33 64 1
33 70 1
33 78 1
33 79 1
33 83 1
33 84 1
33 88 1
33 92 1
33 97 1
33 101 1
33 102 1
33 103 1
33 105 1
33 106 1
33 110 1
33 118 1
33 120 1
33 125 1
33 134 1
33 138 1
33 139 1
33 142 1
33 143 1
33 146 1
33 150 1
33 158 1
33 161 1
33 163 1
33 164 1
33 168 1
33 171 1
33 172 1
33 173 1
33 174 1
33 179 1
33 184 1
33 186 1
33 187 1
33 190 1
33 191 1
33 195 1
33 196 1
34 35 1
34 36 1
34 41 1
34 46 1
34 48 1
34 51 1
34 53 1
34 56 1
34 69 1
34 70 1
34 72 1
34 75 1
34 76 1
34 79 1
34 81 1
34 83 1
34 85 1
34 92 1
34 93 1
34 95 1
34 96 1
34 97 1
34 98 1
34 101 1
34 103 1
34 104 1
34 108 1
34 110 1
34 112 1
34 113 1
34 114 1
34 115 1
34 116 1
34 119 1
34 120 1
34 125 1
34 127 1
34 129 1
34 136 1
34 140 1
34 143 1
34 144 1
34 147 1
34 148 1
34 151 1
34 154 1
34 155 1
34 156 1
34 161 1
34 162 1
34 163 1
34 164 1
34 166 1
34 168 1
34 169 1
34 173 1
34 174 1
34 175 1
34 178 1
34 184 1
34 185 1
34 188 1
34 189 1
34 190 1
34 196 1
34 199 1
35 36 1
35 42 1
35 44 1
35 45 1
35 46 1
35 47 1
35 49 1
35 51 1
35 53 1
35 54 1
35 55 1
35 56 1
35 57 1
35 59 1
35 60 1
35 68 1
35 70 1
35 73 1
35 76 1
35 78 1
35 79 1
35 81 1
35 83 1
35 85 1
35 86 1
35 87 1
35 89 1
35 94 1
35 97 1
35 101 1
35 103 1
35 104 1
35 107 1
35 111 1
35 115 1
35 117 1
35 120 1
35 125 1
35 126 1
35 132 1
35 135 1
35 142 1
35 144 1
35 146 1
35 152 1
35 158 1
35 160 1
35 161 1
35 162 1
35 165 1
35 167 1
35 172 1
35 178 1
35 180 1
35 181 1
35 183 1
35 185 1
35 186 1
35 187 1
35 190 1
35 194 1
36 37 1
36 38 1
36 40 1
36 45 1
36 48 1
36 52 1
36 53 1
36 54 1
36 58 1
36 59 1
36 60 1
36 62 1
36 64 1
36 72 1
36 73 1
36 74 1
36 85 1
36 86 1
36 87 1
36 91 1
36 93 1
36 94 1
36 97 1
36 98 1
36 99 1
36 103 1
36 104 1
36 105 1
36 110 1
36 113 1
36 116 1
36 119 1
36 122 1
36 123 1
36 124 1
36 125 1
36 129 1
36 130 1
36 138 1
36 141 1
36 144 1
36 147 1
36 151 1
36 158 1
36 161 1
36 162 1
36 168 1
36 169 1
36 170 1
36 171 1
36 175 1
36 176 1
36 181 1
36 186 1
36 187 1
36 191 1
36 194 1
36 197 1
37 39 1
37 40 1
37 44 1
37 45 1
37 46 1
37 48 1
37 52 1
37 54 1
37 61 1
37 69 1
37 75 1
37 77 1
37 80 1
37 84 1
37 86 1
37 96 1
37 97 1
37 101 1
37 105 1
37 108 1
37 109 1
37 111 1
37 113 1
37 114 1
37 117 1
37 119 1
37 121 1
37 124 1
37 125 1
37 126 1
37 136 1
37 137 1
37 138 1
37 140 1
37 151 1
37 152 1
37 157 1
37 158 1
37 159 1
37 161 1
37 162 1
37 163 1
37 165 1
37 169 1
37 179 1
37 180 1
37 183 1
37 185 1
37 186 1
37 189 1
37 193 1
37 194 1
37 195 1
37 196 1
37 197 1
38 41 1
38 43 1
38 44 1
38 48 1
38 49 1
38 50 1
38 52 1
38 53 1
38 56 1
38 58 1
38 60 1
38 69 1
38 72 1
38 73 1
38 78 1
38 80 1
38 81 1
38 84 1
38 86 1
38 90 1
38 95 1
38 96 1
38 99 1
38 100 1
38 109 1
38 113 1
38 121 1
38 126 1
38 131 1
38 134 1
38 138 1
38 149 1
38 150 1
38 151 1
38 157 1
38 158 1
38 160 1
38 162 1
38 164 1
38 166 1
38 167 1
38 169 1
38 172 1
38 176 1
38 177 1
38 179 1
38 180 1
38 181 1
38 184 1
38 189 1
38 200 1
39 41 1
39 48 1
39 50 1
39 57 1
39 58 1
39 59 1
39 61 1
39 67 1
39 68 1
39 69 1
39 74 1
39 75 1
39 77 1
39 78 1
39 83 1
39 87 1
39 89 1
39 95 1
39 97 1
39 98 1
39 99 1
39 109 1
39 110 1
39 113 1
39 115 1
39 118 1
39 119 1
39 120 1
39 122 1
39 124 1
39 126 1
39 130 1
39 131 1
39 135 1
39 139 1
39 140 1
39 143 1
39 144 1
39 147 1
39 148 1
39 149 1
39 152 1
39 153 1
39 155 1
39 156 1
39 157 1
39 160 1
39 163 1
39 164 1
39 165 1
39 174 1
39 180 1
39 183 1
39 185 1
39 186 1
39 190 1
39 191 1
39 192 1
40 41 1
40 44 1
40 47 1
40 48 1
40 49 1
40 50 1
40 56 1
40 63 1
40 64 1
40 67 1
40 68 1
40 69 1
40 73 1
40 75 1
40 80 1
40 81 1
40 84 1
40 87 1
40 93 1
40 97 1
40 102 1
40 104 1
40 108 1
40 110 1
40 112 1
40 119 1
40 121 1
40 123 1
40 127 1
40 128 1
40 131 1
40 133 1
40 135 1
40 139 1
40 142 1
40 146 1
40 151 1
40 152 1
40 170 1
40 171 1
40 173 1
40 174 1
40 178 1
40 180 1
40 182 1
40 184 1
40 186 1
40 191 1
40 192 1
40 197 1
40 198 1
40 199 1
41 44 1
41 46 1
41 48 1
41 49 1
41 51 1
41 53 1
41 54 1
41 59 1
41 63 1
41 67 1
41 68 1
41 70 1
41 72 1
41 75 1
41 76 1
41 81 1
41 82 1
41 85 1
41 97 1
41 98 1
41 104 1
41 105 1
41 109 1
41 110 1
41 111 1
41 112 1
41 113 1
41 114 1
41 116 1
41 120 1
41 122 1
41 127 1
41 129 1
41 130 1
41 131 1
41 133 1
41 137 1
41 140 1
41 141 1
41 143 1
41 144 1
41 149 1
41 152 1
41 154 1
41 163 1
41 165 1
41 167 1
41 171 1
41 173 1
41 176 1
41 177 1
41 180 1
41 184 1
41 185 1
41 190 1
41 191 1
41 194 1
41 198 1
41 199 1
42 43 1
42 45 1
42 47 1
42 49 1
42 50 1
42 52 1
42 53 1
42 54 1
42 57 1
42 58 1
42 64 1
42 67 1
42 68 1
42 70 1
42 72 1
42 74 1
42 82 1
42 83 1
42 87 1
42 89 1
42 94 1
42 97 1
42 99 1
42 100 1
42 103 1
42 107 1
42 114 1
42 118 1
42 119 1
42 122 1
42 123 1
42 124 1
42 125 1
42 130 1
42 136 1
42 142 1
42 145 1
42 146 1
42 149 1
42 153 1
42 160 1
42 161 1
42 163 1
42 164 1
42 168 1
42 174 1
42 181 1
42 187 1
42 189 1
42 192 1
42 194 1
42 195 1
43 47 1
43 51 1
43 54 1
43 59 1
43 61 1
43 63 1
43 65 1
43 66 1
43 67 1
43 68 1
43 71 1
43 72 1
43 74 1
43 76 1
43 80 1
43 83 1
43 84 1
43 87 1
43 89 1
43 92 1
43 93 1
43 94 1
43 96 1
43 97 1
43 98 1
43 100 1
43 104 1
43 106 1
43 110 1
43 116 1
43 122 1
43 123 1
43 130 1
43 131 1
43 132 1
43 138 1
43 145 1
43 149 1
43 150 1
43 160 1
43 162 1
43 164 1
43 167 1
43 168 1
43 171 1
43 175 1
43 178 1
43 180 1
43 181 1
43 187 1
43 191 1
43 192 1
43 198 1
44 45 1
44 49 1
44 59 1
44 64 1
44 66 1
44 71 1
44 73 1
44 78 1
44 81 1
44 82 1
44 85 1
44 87 1
44 92 1
44 94 1
44 95 1
44 96 1
44 99 1
44 100 1
44 102 1
44 106 1
44 108 1
44 112 1
44 113 1
44 114 1
44 118 1
44 120 1
44 122 1
44 124 1
44 130 1
44 131 1
44 139 1
44 141 1
44 150 1
44 160 1
44 167 1
44 169 1
44 170 1
44 171 1
44 176 1
44 178 1
44 179 1
44 182 1
44 183 1
44 192 1
44 193 1
44 194 1
44 196 1
44 199 1
44 200 1
45 48 1
45 51 1
45 53 1
45 54 1
45 57 1
45 63 1
45 70 1
45 72 1
45 76 1
45 77 1
45 79 1
45 80 1
45 81 1
45 86 1
45 89 1
45 94 1
45 96 1
45 98 1
45 102 1
45 105 1
45 106 1
45 113 1
45 116 1
45 118 1
45 121 1
45 123 1
45 124 1
45 125 1
45 129 1
45 134 1
45 135 1
45 136 1
45 139 1
45 140 1
45 142 1
45 143 1
45 145 1
45 147 1
45 151 1
45 155 1
45 162 1
45 163 1
45 164 1
45 168 1
45 169 1
45 173 1
45 181 1
45 182 1
45 183 1
45 184 1
45 191 1
45 192 1
45 193 1
45 196 1
45 198 1
46 47 1
46 48 1
46 50 1
46 51 1
46 52 1
46 54 1
46 57 1
46 70 1
46 78 1
46 81 1
46 82 1
46 88 1
46 90 1
46 91 1
46 94 1
46 96 1
46 97 1
46 110 1
46 112 1
46 116 1
46 118 1
46 124 1
46 128 1
46 130 1
46 135 1
46 136 1
46 137 1
46 138 1
46 140 1
46 142 1
46 145 1
46 146 1
46 150 1
46 151 1
46 152 1
46 153 1
46 156 1
46 157 1
46 160 1
46 162 1
46 163 1
46 165 1
46 167 1
46 179 1
46 180 1
46 184 1
46 187 1
46 188 1
46 192 1
46 193 1
46 194 1
46 197 1
47 48 1
47 50 1
47 54 1
47 59 1
47 65 1
47 66 1
47 67 1
47 68 1
47 71 1
47 74 1
47 80 1
47 82 1
47 84 1
47 85 1
47 89 1
47 93 1
47 94 1
47 95 1
47 102 1
47 103 1
47 108 1
47 110 1
47 117 1
47 121 1
47 122 1
47 128 1
47 130 1
47 134 1
47 140 1
47 141 1
47 143 1
47 145 1
47 147 1
47 148 1
47 153 1
47 155 1
47 156 1
47 158 1
47 160 1
47 168 1
47 172 1
47 179 1
47 180 1
47 189 1
47 190 1
47 191 1
47 195 1
47 198 1
48 60 1
48 70 1
48 71 1
48 74 1
48 77 1
48 78 1
48 79 1
48 80 1
48 83 1
48 84 1
48 87 1
48 88 1
48 89 1
48 95 1
48 98 1
48 101 1
48 103 1
48 107 1
48 109 1
48 110 1
48 112 1
48 115 1
48 118 1
48 121 1
48 123 1
48 124 1
48 125 1
48 132 1
48 136 1
48 141 1
48 145 1
48 150 1
48 152 1
48 156 1
48 159 1
48 162 1
48 163 1
48 165 1
48 167 1
48 170 1
48 173 1
48 174 1
48 175 1
48 176 1
48 178 1
48 183 1
48 185 1
48 187 1
48 192 1
48 193 1
48 197 1
48 199 1
49 53 1
49 56 1
49 59 1
49 67 1
49 68 1
49 69 1
49 72 1
49 73 1
49 74 1
49 77 1
49 78 1
49 82 1
49 85 1
49 88 1
49 91 1
49 94 1
49 99 1
49 101 1
49 106 1
49 112 1
49 113 1
49 117 1
49 120 1
49 122 1
49 124 1
49 125 1
49 131 1
49 138 1
49 139 1
49 145 1
49 147 1
49 148 1
49 149 1
49 150 1
49 155 1
49 157 1
49 159 1
49 161 1
49 162 1
49 171 1
49 172 1
49 176 1
49 187 1
49 188 1
49 191 1
49 192 1
49 193 1
50 51 1
50 52 1
50 53 1
50 56 1
50 58 1
50 60 1
50 64 1
50 66 1
50 70 1
50 72 1
50 74 1
50 76 1
50 77 1
50 79 1
50 82 1
50 83 1
50 88 1
50 89 1
50 90 1
50 92 1
50 93 1
50 94 1
50 96 1
50 98 1
50 103 1
50 104 1
50 107 1
50 113 1
50 120 1
50 122 1
50 123 1
50 124 1
50 126 1
50 127 1
50 131 1
50 136 1
50 137 1
50 138 1
50 140 1
50 141 1
50 142 1
50 144 1
50 148 1
50 149 1
50 156 1
50 159 1
50 162 1
50 170 1
50 174 1
50 175 1
50 177 1
50 178 1
50 180 1
50 183 1
50 184 1
50 187 1
50 192 1
50 198 1
50 200 1
51 55 1
51 57 1
51 58 1
51 63 1
51 65 1
51 66 1
51 68 1
51 69 1
51 70 1
51 72 1
51 76 1
51 77 1
51 80 1
51 81 1
51 83 1
51 86 1
51 89 1
51 97 1
51 98 1
51 99 1
51 102 1
51 104 1
51 106 1
51 107 1
51 108 1
51 117 1
51 122 1
51 123 1
51 125 1
51 127 1
51 129 1
51 132 1
51 133 1
51 137 1
51 140 1
51 145 1
51 148 1
51 150 1
51 157 1
51 162 1
51 167 1
51 168 1
51 171 1
51 172 1
51 173 1
51 175 1
51 179 1
51 181 1
51 186 1
51 190 1
51 191 1
51 193 1
51 199 1
52 53 1
52 55 1
52 61 1
52 62 1
52 64 1
52 68 1
52 70 1
52 71 1
52 87 1
52 90 1
52 94 1
52 101 1
52 102 1
52 103 1
52 107 1
52 110 1
52 111 1
52 115 1
52 117 1
52 118 1
52 124 1
52 126 1
52 130 1
52 132 1
52 134 1
52 139 1
52 144 1
52 146 1
52 148 1
52 150 1
52 152 1
52 153 1
52 157 1
52 159 1
52 164 1
52 167 1
52 171 1
52 172 1
52 173 1
52 187 1
52 188 1
52 191 1
52 192 1
52 193 1
52 194 1
52 195 1
52 197 1
52 199 1
52 200 1
53 55 1
53 57 1
53 58 1
53 64 1
53 71 1
53 82 1
53 86 1
53 94 1
53 105 1
53 106 1
53 108 1
53 111 1
53 112 1
53 118 1
53 119 1
53 126 1
53 127 1
53 129 1
53 130 1
53 132 1
53 134 1
53 136 1
53 138 1
53 139 1
53 146 1
53 148 1
53 150 1
53 152 1
53 155 1
53 160 1
53 164 1
53 166 1
53 167 1
53 173 1
53 174 1
53 180 1
53 184 1
53 187 1
53 191 1
53 194 1
53 198 1
54 55 1
54 56 1
54 63 1
54 69 1
54 72 1
54 74 1
54 75 1
54 77 1
54 83 1
54 86 1
54 87 1
54 89 1
54 90 1
54 91 1
54 92 1
54 95 1
54 97 1
54 103 1
54 108 1
54 109 1
54 113 1
54 114 1
54 123 1
54 124 1
54 125 1
54 126 1
54 129 1
54 131 1
54 132 1
54 134 1
54 137 1
54 138 1
54 140 1
54 147 1
54 148 1
54 149 1
54 155 1
54 159 1
54 162 1
54 168 1
54 171 1
54 177 1
54 180 1
54 181 1
54 183 1
54 184 1
54 189 1
54 190 1
54 193 1
54 195 1
54 200 1
55 57 1
55 60 1
55 61 1
55 66 1
55 76 1
55 80 1
55 82 1
55 86 1
55 87 1
55 89 1
55 93 1
55 96 1
55 97 1
55 98 1
55 99 1
55 108 1
55 109 1
55 112 1
55 113 1
55 114 1
55 121 1
55 124 1
55 125 1
55 127 1
55 129 1
55 132 1
55 133 1
55 146 1
55 148 1
55 151 1
55 153 1
55 155 1
55 157 1
55 158 1
55 163 1
55 167 1
55 168 1
55 173 1
55 175 1
55 182 1
55 183 1
55 184 1
55 186 1
55 188 1
55 190 1
55 192 1
55 194 1
55 197 1
55 198 1
55 199 1
56 57 1
56 61 1
56 67 1
56 69 1
56 70 1
56 72 1
56 75 1
56 78 1
56 79 1
56 80 1
56 102 1
56 105 1
56 110 1
56 111 1
56 112 1
56 113 1
56 120 1
56 124 1
56 125 1
56 127 1
56 131 1
56 133 1
56 134 1
56 136 1
56 137 1
56 139 1
56 145 1
56 150 1
56 154 1
56 158 1
56 159 1
56 160 1
56 165 1
56 170 1
56 175 1
56 178 1
56 179 1
56 180 1
56 183 1
56 189 1
56 193 1
56 194 1
56 195 1
56 199 1
56 200 1
57 64 1
57 65 1
57 67 1
57 68 1
57 70 1
57 76 1
57 77 1
57 79 1
57 92 1
57 93 1
57 95 1
57 97 1
57 98 1
57 99 1
57 108 1
57 114 1
57 115 1
57 117 1
57 119 1
57 120 1
57 124 1
57 128 1
57 130 1
57 131 1
57 137 1
57 141 1
57 144 1
57 145 1
57 146 1
57 147 1
57 149 1
57 150 1
57 152 1
57 153 1
57 155 1
57 157 1
57 158 1
57 160 1
57 164 1
57 165 1
57 166 1
57 167 1
57 168 1
57 169 1
57 171 1
57 175 1
57 176 1
57 184 1
57 189 1
57 193 1
57 195 1
57 197 1
57 200 1
58 60 1
58 68 1
58 71 1
58 72 1
58 78 1
58 80 1
58 82 1
58 83 1
58 84 1
58 85 1
58 88 1
58 94 1
58 96 1
58 97 1
58 98 1
58 101 1
58 103 1
58 104 1
58 106 1
58 109 1
58 110 1
58 111 1
58 112 1
58 114 1
58 118 1
58 122 1
58 124 1
58 125 1
58 127 1
58 128 1
58 129 1
58 130 1
58 131 1
58 140 1
58 141 1
58 147 1
58 149 1
58 150 1
58 151 1
58 153 1
58 154 1
58 156 1
58 158 1
58 159 1
58 163 1
58 165 1
58 177 1
58 178 1
58 184 1
58 186 1
58 189 1
59 61 1
59 63 1
59 65 1
59 66 1
59 70 1
59 71 1
59 75 1
59 77 1
59 79 1
59 82 1
59 83 1
59 87 1
59 88 1
59 90 1
59 94 1
59 98 1
59 100 1
59 102 1
59 103 1
59 109 1
59 110 1
59 112 1
59 113 1
59 116 1
59 119 1
59 122 1
59 127 1
59 128 1
59 129 1
59 134 1
59 137 1
59 138 1
59 139 1
59 140 1
59 141 1
59 143 1
59 144 1
59 145 1
59 147 1
59 148 1
59 149 1
59 153 1
59 158 1
59 162 1
59 169 1
59 170 1
59 171 1
59 172 1
59 174 1
59 177 1
59 180 1
59 198 1
59 200 1
60 66 1
60 69 1
60 70 1
60 75 1
60 76 1
60 79 1
60 81 1
60 83 1
60 84 1
60 85 1
60 86 1
60 89 1
60 91 1
60 93 1
60 94 1
60 96 1
60 100 1
60 101 1
60 105 1
60 107 1
60 109 1
60 113 1
60 114 1
60 119 1
60 122 1
60 124 1
60 125 1
60 129 1
60 135 1
60 136 1
60 140 1
60 143 1
60 145 1
60 147 1
60 149 1
60 153 1
60 159 1
60 160 1
60 163 1
60 168 1
60 171 1
60 173 1
60 174 1
60 176 1
60 177 1
60 181 1
60 190 1
60 192 1
60 193 1
60 194 1
60 196 1
60 199 1
61 63 1
61 66 1
61 67 1
61 69 1
61 72 1
61 73 1
61 76 1
61 77 1
61 79 1
61 85 1
61 88 1
61 89 1
61 92 1
61 96 1
61 98 1
61 102 1
61 104 1
61 106 1
61 110 1
61 120 1
61 124 1
61 126 1
61 128 1
61 132 1
61 135 1
61 136 1
61 137 1
61 144 1
61 145 1
61 146 1
61 150 1
61 151 1
61 159 1
61 161 1
61 162 1
61 164 1
61 165 1
61 169 1
61 170 1
61 171 1
61 172 1
61 174 1
61 175 1
61 178 1
61 179 1
61 188 1
61 190 1
61 192 1
61 193 1
61 195 1
61 198 1
62 67 1
62 68 1
62 74 1
62 75 1
62 76 1
62 79 1
62 81 1
62 82 1
62 84 1
62 94 1
62 100 1
62 101 1
62 104 1
62 106 1
62 107 1
62 109 1
62 110 1
62 113 1
62 114 1
62 116 1
62 118 1
62 126 1
62 127 1
62 128 1
62 130 1
62 131 1
62 140 1
62 144 1
62 146 1
62 148 1
62 154 1
62 157 1
62 161 1
62 170 1
62 176 1
62 180 1
62 186 1
62 187 1
62 191 1
62 195 1
63 68 1
63 69 1
63 70 1
63 75 1
63 76 1
63 78 1
63 79 1
63 80 1
63 81 1
63 82 1
63 83 1
63 86 1
63 89 1
63 90 1
63 91 1
63 100 1
63 101 1
63 103 1
63 106 1
63 107 1
63 109 1
63 113 1
63 118 1
63 119 1
63 120 1
63 121 1
63 122 1
63 123 1
63 124 1
63 130 1
63 136 1
63 139 1
63 140 1
63 152 1
63 155 1
63 159 1
63 160 1
63 164 1
63 167 1
63 168 1
63 174 1
63 178 1
63 179 1
63 180 1
63 185 1
63 188 1
63 189 1
63 192 1
63 195 1
63 198 1
63 199 1
64 71 1
64 73 1
64 74 1
64 75 1
64 76 1
64 81 1
64 83 1
64 87 1
64 88 1
64 91 1
64 92 1
64 100 1
64 102 1
64 106 1
64 109 1
64 112 1
64 114 1
64 115 1
64 120 1
64 121 1
64 122 1
64 123 1
64 125 1
64 128 1
64 133 1
64 140 1
64 146 1
64 148 1
64 153 1
64 155 1
64 157 1
64 158 1
64 159 1
64 160 1
64 161 1
64 162 1
64 166 1
64 167 1
64 170 1
64 171 1
64 173 1
64 177 1
64 181 1
64 182 1
64 183 1
64 186 1
64 187 1
64 189 1
64 192 1
64 196 1
64 199 1
64 200 1
65 67 1
65 75 1
65 77 1
65 78 1
65 87 1
65 89 1
65 96 1
65 97 1
65 104 1
65 109 1
65 111 1
65 114 1
65 115 1
65 119 1
65 120 1
65 121 1
65 123 1
65 124 1
65 131 1
65 136 1
65 143 1
65 144 1
65 147 1
65 148 1
65 152 1
65 153 1
65 156 1
65 157 1
65 158 1
65 159 1
65 160 1
65 162 1
65 164 1
65 166 1
65 167 1
65 170 1
65 174 1
65 179 1
65 189 1
65 190 1
65 193 1
65 194 1
65 197 1
65 199 1
66 68 1
66 76 1
66 77 1
66 78 1
66 80 1
66 83 1
66 88 1
66 89 1
66 92 1
66 94 1
66 96 1
66 97 1
66 98 1
66 101 1
66 102 1
66 103 1
66 109 1
66 111 1
66 112 1
66 114 1
66 122 1
66 126 1
66 127 1
66 128 1
66 131 1
66 132 1
66 136 1
66 149 1
66 151 1
66 152 1
66 158 1
66 160 1
66 161 1
66 163 1
66 167 1
66 169 1
66 171 1
66 172 1
66 173 1
66 177 1
66 178 1
66 180 1
66 182 1
66 183 1
66 184 1
66 185 1
66 192 1
66 193 1
66 196 1
66 200 1
67 73 1
67 77 1
67 79 1
67 80 1
67 82 1
67 84 1
67 85 1
67 90 1
67 93 1
67 96 1
67 97 1
67 99 1
67 101 1
67 106 1
67 107 1
67 108 1
67 111 1
67 112 1
67 114 1
67 119 1
67 121 1
67 122 1
67 123 1
67 125 1
67 132 1
67 133 1
67 134 1
67 135 1
67 137 1
67 141 1
67 143 1
67 150 1
67 161 1
67 164 1
67 167 1
67 168 1
67 172 1
67 174 1
67 180 1
67 184 1
67 185 1
67 186 1
67 187 1
67 189 1
67 191 1
67 193 1
67 194 1
67 195 1
67 199 1
68 69 1
68 73 1
68 75 1
68 76 1
68 77 1
68 79 1
68 80 1
68 83 1
68 84 1
68 85 1
68 86 1
68 94 1
68 97 1
68 99 1
68 102 1
68 105 1
68 110 1
68 112 1
68 118 1
68 119 1
68 123 1
68 125 1
68 129 1
68 132 1
68 138 1
68 144 1
68 145 1
68 147 1
68 151 1
68 153 1
68 158 1
68 162 1
68 163 1
68 166 1
68 170 1
68 171 1
68 180 1
68 181 1
68 182 1
68 184 1
68 186 1
68 187 1
68 189 1
68 192 1
68 194 1
68 195 1
69 75 1
69 78 1
69 82 1
69 83 1
69 87 1
69 88 1
69 89 1
69 93 1
69 95 1
69 100 1
69 102 1
69 105 1
69 106 1
69 109 1
69 111 1
69 112 1
69 117 1
69 119 1
69 124 1
69 125 1
69 128 1
69 131 1
69 132 1
69 138 1
69 139 1
69 140 1
69 142 1
69 152 1
69 156 1
69 157 1
69 159 1
69 167 1
69 168 1
69 169 1
69 176 1
69 177 1
69 178 1
69 180 1
69 182 1
69 183 1
69 184 1
69 193 1
69 196 1
70 71 1
70 72 1
70 73 1
70 77 1
70 79 1
70 80 1
70 86 1
70 95 1
70 97 1
70 98 1
70 99 1
70 100 1
70 101 1
70 105 1
70 107 1
70 108 1
70 112 1
70 116 1
70 119 1
70 121 1
70 124 1
70 125 1
70 127 1
70 132 1
70 133 1
70 134 1
70 144 1
70 145 1
70 146 1
70 150 1
70 153 1
70 155 1
70 156 1
70 158 1
70 159 1
70 164 1
70 167 1
70 168 1
70 169 1
70 170 1
70 171 1
70 173 1
70 174 1
70 175 1
70 178 1
70 181 1
70 184 1
70 185 1
70 187 1
70 188 1
70 193 1
70 199 1
71 72 1
71 76 1
71 82 1
71 84 1
71 86 1
71 87 1
71 88 1
71 94 1
71 97 1
71 99 1
71 101 1
71 102 1
71 105 1
71 106 1
71 108 1
71 110 1
71 111 1
71 114 1
71 116 1
71 119 1
71 125 1
71 128 1
71 130 1
71 132 1
71 143 1
71 146 1
71 151 1
71 163 1
71 166 1
71 169 1
71 175 1
71 180 1
71 182 1
71 185 1
71 191 1
71 195 1
71 197 1
72 73 1
72 75 1
72 77 1
72 82 1
72 87 1
72 94 1
72 99 1
72 101 1
72 107 1
72 109 1
72 110 1
72 111 1
72 112 1
72 115 1
72 130 1
72 131 1
72 139 1
72 145 1
72 147 1
72 148 1
72 149 1
72 152 1
72 153 1
72 159 1
72 160 1
72 161 1
72 162 1
72 163 1
72 166 1
72 167 1
72 169 1
72 176 1
72 177 1
72 180 1
72 185 1
72 186 1
72 188 1
72 199 1
73 75 1
73 76 1
73 81 1
73 85 1
73 98 1
73 100 1
73 102 1
73 103 1
73 106 1
73 109 1
73 113 1
73 114 1
73 116 1
73 117 1
73 119 1
73 127 1
73 129 1
73 130 1
73 142 1
73 143 1
73 151 1
73 152 1
73 153 1
73 157 1
73 158 1
73 159 1
73 160 1
73 165 1
73 168 1
73 177 1
73 179 1
73 182 1
73 186 1
73 187 1
73 189 1
73 191 1
73 194 1
73 195 1
73 197 1
73 200 1
74 83 1
74 85 1
74 86 1
74 87 1
74 89 1
74 91 1
74 93 1
74 94 1
74 102 1
74 104 1
74 106 1
74 109 1
74 110 1
74 112 1
74 114 1
74 119 1
74 121 1
74 124 1
74 126 1
74 128 1
74 131 1
74 132 1
74 138 1
74 139 1
74 146 1
74 149 1
74 151 1
74 152 1
74 153 1
74 154 1
74 155 1
74 161 1
74 164 1
74 169 1
74 170 1
74 172 1
74 173 1
74 175 1
74 176 1
74 177 1
74 178 1
74 179 1
74 181 1
74 182 1
74 183 1
74 187 1
74 189 1
74 190 1
74 192 1
74 193 1
74 197 1
74 198 1
74 199 1
74 200 1
75 78 1
75 80 1
75 84 1
75 85 1
75 86 1
75 88 1
75 90 1
75 95 1
75 100 1
75 103 1
75 105 1
75 111 1
75 112 1
75 115 1
75 116 1
75 117 1
75 120 1
75 123 1
75 124 1
75 130 1
75 132 1
75 134 1
75 136 1
75 146 1
75 151 1
75 153 1
75 157 1
75 161 1
75 162 1
75 169 1
75 172 1
75 176 1
75 178 1
75 184 1
75 190 1
75 193 1
75 194 1
75 195 1
75 196 1
75 197 1
76 78 1
76 80 1
76 82 1
76 83 1
76 86 1
76 93 1
76 98 1
76 99 1
76 100 1
76 105 1
76 108 1
76 112 1
76 113 1
76 114 1
76 116 1
76 118 1
76 119 1
76 120 1
76 121 1
76 127 1
76 128 1
76 129 1
76 131 1
76 136 1
76 140 1
76 142 1
76 143 1
76 146 1
76 151 1
76 153 1
76 154 1
76 157 1
76 158 1
76 159 1
76 165 1
76 166 1
76 168 1
76 172 1
76 174 1
76 176 1
76 179 1
76 182 1
76 184 1
76 185 1
76 188 1
76 190 1
76 192 1
76 194 1
76 197 1
77 78 1
77 79 1
77 80 1
77 85 1
77 86 1
77 95 1
77 96 1
77 98 1
77 100 1
77 105 1
77 107 1
77 108 1
77 111 1
77 112 1
77 114 1
77 115 1
77 117 1
77 120 1
77 122 1
77 131 1
77 132 1
77 135 1
77 136 1
77 140 1
77 143 1
77 147 1
77 149 1
77 150 1
77 154 1
77 155 1
77 157 1
77 162 1
77 166 1
77 168 1
77 171 1
77 175 1
77 176 1
77 179 1
77 181 1
77 184 1
77 185 1
77 187 1
77 190 1
77 191 1
77 196 1
77 199 1
78 80 1
78 81 1
78 83 1
78 91 1
78 92 1
78 93 1
78 95 1
78 100 1
78 101 1
78 103 1
78 109 1
78 112 1
78 132 1
78 134 1
78 137 1
78 141 1
78 144 1
78 146 1
78 147 1
78 153 1
78 155 1
78 162 1
78 165 1
78 167 1
78 170 1
78 177 1
78 179 1
78 185 1
78 188 1
78 189 1
78 195 1
78 197 1
78 200 1
79 80 1
79 81 1
79 86 1
79 89 1
79 94 1
79 98 1
79 100 1
79 101 1
79 102 1
79 103 1
79 104 1
79 108 1
79 110 1
79 113 1
79 115 1
79 116 1
79 120 1
79 122 1
79 123 1
79 130 1
79 131 1
79 142 1
79 152 1
79 153 1
79 160 1
79 163 1
79 174 1
79 175 1
79 176 1
79 181 1
79 182 1
79 185 1
79 188 1
79 190 1
79 191 1
79 194 1
79 197 1
79 199 1
80 87 1
80 96 1
80 104 1
80 105 1
80 110 1
80 115 1
80 117 1
80 119 1
80 123 1
80 128 1
80 129 1
80 130 1
80 131 1
80 136 1
80 137 1
80 147 1
80 148 1
80 150 1
80 151 1
80 152 1
80 153 1
80 155 1
80 158 1
80 159 1
80 163 1
80 168 1
80 170 1
80 171 1
80 176 1
80 186 1
80 191 1
80 192 1
81 83 1
81 84 1
81 85 1
81 95 1
81 96 1
81 105 1
81 111 1
81 112 1
81 114 1
81 116 1
81 120 1
81 121 1
81 122 1
81 126 1
81 128 1
81 129 1
81 131 1
81 133 1
81 148 1
81 150 1
81 151 1
81 152 1
81 154 1
81 158 1
81 160 1
81 161 1
81 162 1
81 164 1
81 165 1
81 168 1
81 169 1
81 170 1
81 171 1
81 172 1
81 175 1
81 176 1
81 177 1
81 181 1
81 182 1
81 196 1
81 197 1
81 200 1
82 86 1
82 89 1
82 91 1
82 99 1
82 105 1
82 106 1
82 107 1
82 108 1
82 112 1
82 114 1
82 117 1
82 119 1
82 120 1
82 121 1
82 127 1
82 129 1
82 130 1
82 135 1
82 140 1
82 145 1
82 149 1
82 150 1
82 151 1
82 155 1
82 157 1
82 158 1
82 159 1
82 160 1
82 161 1
82 164 1
82 167 1
82 168 1
82 172 1
82 173 1
82 177 1
82 179 1
82 180 1
82 185 1
82 188 1
82 190 1
82 193 1
82 200 1
83 84 1
83 85 1
83 91 1
83 93 1
83 94 1
83 96 1
83 99 1
83 101 1
83 107 1
83 108 1
83 109 1
83 110 1
83 111 1
83 112 1
83 113 1
83 117 1
83 118 1
83 120 1
83 122 1
83 123 1
83 125 1
83 127 1
83 131 1
83 134 1
83 136 1
83 138 1
83 139 1
83 141 1
83 143 1
83 144 1
83 150 1
83 152 1
83 154 1
83 159 1
83 160 1
83 170 1
83 172 1
83 173 1
83 174 1
83 176 1
83 177 1
83 179 1
83 180 1
83 181 1
83 182 1
83 184 1
83 188 1
83 191 1
83 196 1
83 199 1
84 87 1
84 89 1
84 93 1
84 94 1
84 95 1
84 100 1
84 102 1
84 105 1
84 107 1
84 109 1
84 115 1
84 123 1
84 127 1
84 129 1
84 130 1
84 133 1
84 135 1
84 136 1
84 137 1
84 142 1
84 147 1
84 150 1
84 152 1
84 153 1
84 154 1
84 158 1
84 159 1
84 162 1
84 163 1
84 164 1
84 170 1
84 171 1
84 175 1
84 176 1
84 182 1
84 185 1
84 187 1
84 188 1
84 195 1
84 196 1
84 198 1
84 200 1
85 88 1
85 89 1
85 91 1
85 94 1
85 102 1
85 104 1
85 105 1
85 108 1
85 111 1
85 112 1
85 114 1
85 117 1
85 122 1
85 127 1
85 128 1
85 129 1
85 135 1
85 138 1
85 140 1
85 144 1
85 149 1
85 150 1
85 153 1
85 160 1
85 161 1
85 165 1
85 169 1
85 173 1
85 176 1
85 177 1
85 179 1
85 187 1
85 193 1
85 194 1
85 195 1
85 198 1
86 95 1
86 104 1
86 105 1
86 112 1
86 121 1
86 125 1
86 126 1
86 130 1
86 137 1
86 141 1
86 146 1
86 152 1
86 155 1
86 156 1
86 159 1
86 163 1
86 166 1
86 170 1
86 171 1
86 180 1
86 182 1
86 186 1
86 187 1
86 188 1
86 197 1
86 198 1
87 93 1
87 97 1
87 99 1
87 100 1
87 101 1
87 102 1
87 103 1
87 104 1
87 107 1
87 115 1
87 117 1
87 123 1
87 128 1
87 129 1
87 131 1
87 132 1
87 133 1
87 135 1
87 136 1
87 137 1
87 144 1
87 147 1
87 155 1
87 157 1
87 166 1
87 168 1
87 170 1
87 173 1
87 177 1
87 180 1
87 181 1
87 185 1
87 191 1
87 195 1
87 200 1
88 89 1
88 90 1
88 92 1
88 96 1
88 98 1
88 100 1
88 102 1
88 103 1
88 104 1
88 107 1
88 108 1
88 109 1
88 111 1
88 116 1
88 118 1
88 122 1
88 124 1
88 125 1
88 128 1
88 130 1
88 131 1
88 133 1
88 137 1
88 139 1
88 140 1
88 149 1
88 153 1
88 155 1
88 156 1
88 160 1
88 162 1
88 163 1
88 167 1
88 169 1
88 170 1
88 172 1
88 178 1
88 179 1
88 183 1
88 184 1
88 185 1
88 187 1
88 190 1
88 192 1
88 193 1
88 195 1
88 199 1
89 92 1
89 97 1
89 100 1
89 102 1
89 107 1
89 108 1
89 112 1
89 115 1
89 116 1
89 118 1
89 127 1
89 131 1
89 132 1
89 135 1
89 136 1
89 139 1
89 142 1
89 144 1
89 145 1
89 148 1
89 150 1
89 151 1
89 155 1
89 157 1
89 158 1
89 159 1
89 162 1
89 164 1
89 169 1
89 173 1
89 174 1
89 176 1
89 178 1
89 183 1
89 194 1
89 195 1
89 196 1
89 199 1
90 99 1
90 101 1
90 102 1
90 104 1
90 106 1
90 108 1
90 109 1
90 111 1
90 114 1
90 117 1
90 118 1
90 126 1
90 127 1
90 129 1
90 132 1
90 134 1
90 136 1
90 140 1
90 142 1
90 144 1
90 145 1
90 148 1
90 153 1
90 164 1
90 170 1
90 177 1
90 178 1
90 180 1
90 183 1
90 190 1
90 191 1
90 192 1
90 194 1
90 197 1
90 200 1
91 92 1
91 97 1
91 98 1
91 106 1
91 107 1
91 112 1
91 116 1
91 121 1
91 122 1
91 124 1
91 127 1
91 128 1
91 131 1
91 133 1
91 142 1
91 144 1
91 147 1
91 150 1
91 154 1
91 161 1
91 163 1
91 164 1
91 170 1
91 171 1
91 173 1
91 178 1
91 180 1
91 182 1
91 190 1
91 199 1
92 93 1
92 109 1
92 112 1
92 114 1
92 123 1
92 124 1
92 125 1
92 127 1
92 130 1
92 134 1
92 135 1
92 136 1
92 137 1
92 144 1
92 150 1
92 151 1
92 153 1
92 156 1
92 158 1
92 162 1
92 163 1
92 165 1
92 166 1
92 169 1
92 170 1
92 172 1
92 173 1
92 176 1
92 178 1
92 182 1
92 184 1
92 188 1
92 190 1
92 191 1
92 192 1
92 196 1
92 197 1
92 198 1
93 95 1
93 96 1
93 98 1
93 106 1
93 107 1
93 108 1
93 109 1
93 111 1
93 114 1
93 115 1
93 120 1
93 122 1
93 124 1
93 125 1
93 126 1
93 132 1
93 133 1
93 135 1
93 137 1
93 138 1
93 141 1
93 143 1
93 147 1
93 148 1
93 150 1
93 151 1
93 152 1
93 153 1
93 155 1
93 156 1
93 160 1
93 163 1
93 168 1
93 173 1
93 174 1
93 175 1
93 176 1
93 179 1
93 183 1
93 184 1
93 185 1
93 187 1
93 188 1
93 193 1
93 196 1
93 199 1
93 200 1
94 95 1
94 96 1
94 97 1
94 101 1
94 113 1
94 114 1
94 115 1
94 119 1
94 124 1
94 125 1
94 130 1
94 133 1
94 136 1
94 139 1
94 141 1
94 144 1
94 147 1
94 148 1
94 149 1
94 151 1
94 152 1
94 154 1
94 155 1
94 159 1
94 161 1
94 165 1
94 166 1
94 167 1
94 168 1
94 169 1
94 170 1
94 174 1
94 176 1
94 179 1
94 180 1
94 184 1
94 187 1
94 196 1
94 197 1
94 200 1
95 105 1
95 106 1
95 107 1
95 109 1
95 110 1
95 111 1
95 114 1
95 116 1
95 123 1
95 125 1
95 133 1
95 134 1
95 135 1
95 141 1
95 142 1
95 147 1
95 149 1
95 152 1
95 155 1
95 158 1
95 161 1
95 163 1
95 164 1
95 173 1
95 178 1
95 179 1
95 181 1
95 182 1
95 191 1
95 196 1
96 103 1
96 112 1
96 116 1
96 118 1
96 124 1
96 127 1
96 131 1
96 133 1
96 134 1
96 135 1
96 136 1
96 138 1
96 139 1
96 145 1
96 149 1
96 153 1
96 154 1
96 160 1
96 164 1
96 167 1
96 169 1
96 170 1
96 171 1
96 178 1
96 179 1
96 180 1
96 181 1
96 182 1
96 189 1
96 190 1
96 191 1
96 196 1
96 199 1
96 200 1
97 99 1
97 100 1
97 102 1
97 109 1
97 110 1
97 116 1
97 117 1
97 118 1
97 120 1
97 124 1
97 125 1
97 130 1
97 134 1
97 135 1
97 136 1
97 138 1
97 146 1
97 147 1
97 152 1
97 157 1
97 159 1
97 161 1
97 163 1
97 164 1
97 168 1
97 169 1
97 172 1
97 173 1
97 175 1
97 176 1
97 179 1
97 180 1
97 181 1
97 182 1
97 183 1
97 184 1
97 185 1
97 194 1
98 100 1
98 103 1
98 105 1
98 106 1
98 107 1
98 113 1
98 114 1
98 117 1
98 118 1
98 123 1
98 126 1
98 127 1
98 129 1
98 130 1
98 134 1
98 140 1
98 154 1
98 155 1
98 159 1
98 160 1
98 161 1
98 164 1
98 173 1
98 174 1
98 175 1
98 176 1
98 180 1
98 184 1
98 185 1
98 188 1
98 190 1
98 195 1
98 196 1
98 197 1
99 105 1
99 106 1
99 109 1
99 111 1
99 112 1
99 115 1
99 116 1
99 117 1
99 120 1
99 121 1
99 122 1
99 123 1
99 127 1
99 138 1
99 139 1
99 140 1
99 142 1
99 146 1
99 148 1
99 153 1
99 154 1
99 155 1
99 161 1
99 169 1
99 171 1
99 173 1
99 177 1
99 178 1
99 181 1
99 182 1
99 183 1
99 184 1
99 188 1
99 194 1
99 197 1
100 102 1
100 104 1
100 105 1
100 108 1
100 109 1
100 110 1
100 113 1
100 124 1
100 125 1
100 128 1
100 131 1
100 132 1
100 133 1
100 135 1
100 138 1
100 139 1
100 141 1
100 143 1
100 145 1
100 146 1
100 148 1
100 151 1
100 154 1
100 157 1
100 158 1
100 162 1
100 163 1
100 171 1
100 172 1
100 176 1
100 180 1
100 181 1
100 186 1
100 189 1
100 191 1
100 192 1
100 193 1
100 194 1
100 197 1
100 200 1
101 102 1
101 103 1
101 104 1
101 105 1
101 109 1
101 114 1
101 117 1
101 122 1
101 126 1
101 130 1
101 140 1
101 145 1
101 146 1
101 148 1
101 151 1
101 155 1
101 158 1
101 160 1
101 163 1
101 164 1
101 165 1
101 170 1
101 172 1
101 176 1
101 177 1
101 179 1
101 183 1
101 184 1
101 190 1
101 193 1
101 195 1
101 198 1
101 199 1
102 105 1
102 123 1
102 124 1
102 126 1
102 128 1
102 134 1
102 142 1
102 143 1
102 145 1
102 147 1
102 149 1
102 152 1
102 157 1
102 160 1
102 162 1
102 170 1
102 171 1
102 172 1
102 176 1
102 179 1
102 181 1
102 183 1
102 186 1
102 189 1
102 190 1
102 191 1
102 192 1
102 194 1
102 196 1
102 199 1
103 106 1
103 109 1
103 110 1
103 111 1
103 112 1
103 116 1
103 117 1
103 118 1
103 122 1
103 124 1
103 131 1
103 133 1
103 134 1
103 136 1
103 138 1
103 140 1
103 141 1
103 142 1
103 144 1
103 155 1
103 161 1
103 162 1
103 164 1
103 165 1
103 166 1
103 168 1
103 170 1
103 174 1
103 176 1
103 180 1
103 183 1
103 185 1
103 186 1
103 187 1
103 190 1
103 193 1
103 194 1
103 195 1
103 198 1
103 199 1
104 105 1
104 106 1
104 108 1
104 109 1
104 111 1
104 113 1
104 115 1
104 119 1
104 124 1
104 125 1
104 126 1
104 128 1
104 129 1
104 131 1
104 133 1
104 135 1
104 137 1
104 138 1
104 140 1
104 151 1
104 158 1
104 160 1
104 161 1
104 170 1
104 173 1
104 178 1
104 181 1
104 184 1
104 185 1
104 186 1
104 187 1
104 188 1
104 191 1
104 195 1
104 196 1
104 197 1
104 199 1
105 113 1
105 114 1
105 118 1
105 119 1
105 121 1
105 124 1
105 126 1
105 131 1
105 133 1
105 135 1
105 140 1
105 146 1
105 148 1
105 150 1
105 151 1
105 152 1
105 153 1
105 156 1
105 157 1
105 159 1
105 161 1
105 162 1
105 163 1
105 164 1
105 165 1
105 166 1
105 167 1
105 170 1
105 173 1
105 174 1
105 179 1
105 180 1
105 181 1
105 183 1
105 184 1
105 186 1
105 190 1
105 192 1
105 193 1
105 194 1
105 195 1
105 197 1
106 111 1
106 117 1
106 118 1
106 119 1
106 120 1
106 122 1
106 124 1
106 127 1
106 129 1
106 130 1
106 134 1
106 137 1
106 141 1
106 148 1
106 149 1
106 154 1
106 156 1
106 158 1
106 160 1
106 161 1
106 163 1
106 166 1
106 167 1
106 174 1
106 175 1
106 181 1
106 187 1
106 188 1
106 193 1
106 194 1
106 195 1
106 197 1
106 200 1
107 108 1
107 109 1
107 127 1
107 129 1
107 130 1
107 131 1
107 132 1
107 140 1
107 143 1
107 144 1
107 147 1
107 149 1
107 153 1
107 157 1
107 165 1
107 166 1
107 167 1
107 168 1
107 181 1
107 182 1
107 184 1
107 185 1
107 187 1
107 188 1
107 195 1
107 197 1
107 198 1
108 110 1
108 112 1
108 114 1
108 115 1
108 116 1
108 118 1
108 121 1
108 122 1
108 125 1
108 129 1
108 130 1
108 134 1
108 135 1
108 136 1
108 138 1
108 148 1
108 150 1
108 156 1
108 159 1
108 162 1
108 165 1
108 166 1
108 167 1
108 172 1
108 174 1
108 180 1
108 181 1
108 182 1
108 183 1
108 184 1
108 187 1
108 188 1
108 189 1
108 190 1
108 191 1
109 113 1
109 116 1
109 117 1
109 119 1
109 120 1
109 122 1
109 128 1
109 133 1
109 134 1
109 136 1
109 140 1
109 146 1
109 148 1
109 150 1
109 151 1
109 152 1
109 154 1
109 159 1
109 163 1
109 164 1
109 170 1
109 171 1
109 175 1
109 182 1
109 191 1
109 194 1
109 196 1
109 199 1
110 112 1
110 114 1
110 118 1
110 127 1
110 128 1
110 129 1
110 131 1
110 133 1
110 134 1
110 139 1
110 140 1
110 141 1
110 143 1
110 144 1
110 146 1
110 148 1
110 153 1
110 155 1
110 160 1
110 164 1
110 167 1
110 168 1
110 169 1
110 171 1
110 174 1
110 175 1
110 176 1
110 177 1
110 178 1
110 180 1
110 182 1
110 184 1
110 187 1
110 190 1
110 195 1
110 196 1
110 197 1
110 198 1
110 200 1
111 113 1
111 114 1
111 115 1
111 119 1
111 121 1
111 124 1
111 125 1
111 126 1
111 129 1
111 132 1
111 134 1
111 136 1
111 140 1
111 141 1
111 142 1
111 143 1
111 144 1
111 147 1
111 148 1
111 149 1
111 155 1
111 166 1
111 170 1
111 171 1
111 172 1
111 174 1
111 175 1
111 178 1
111 179 1
111 185 1
111 188 1
111 193 1
111 195 1
111 196 1
111 197 1
111 199 1
111 200 1
112 115 1
112 116 1
112 117 1
112 120 1
112 122 1
112 123 1
112 125 1
112 126 1
112 127 1
112 133 1
112 135 1
112 136 1
112 137 1
112 138 1
112 141 1
112 143 1
112 147 1
112 149 1
112 150 1
112 151 1
112 158 1
112 160 1
112 161 1
112 164 1
112 166 1
112 173 1
112 175 1
112 177 1
112 178 1
112 180 1
112 192 1
112 195 1
113 114 1
113 118 1
113 121 1
113 123 1
113 125 1
113 129 1
113 130 1
113 137 1
113 144 1
113 154 1
113 156 1
113 157 1
113 158 1
113 160 1
113 164 1
113 166 1
113 167 1
113 168 1
113 171 1
113 175 1
113 176 1
113 179 1
113 186 1
113 191 1
113 193 1
113 194 1
113 195 1
113 196 1
113 200 1
114 117 1
114 121 1
114 124 1
114 130 1
114 132 1
114 135 1
114 136 1
114 138 1
114 142 1
114 144 1
114 145 1
114 149 1
114 152 1
114 153 1
114 157 1
114 174 1
114 177 1
114 181 1
114 183 1
114 184 1
114 188 1
114 190 1
114 193 1
114 199 1
115 116 1
115 118 1
115 121 1
115 124 1
115 125 1
115 129 1
115 133 1
115 136 1
115 137 1
115 138 1
115 139 1
115 140 1
115 143 1
115 145 1
115 147 1
115 149 1
115 157 1
115 159 1
115 161 1
115 167 1
115 168 1
115 172 1
115 175 1
115 180 1
115 183 1
115 188 1
115 191 1
115 192 1
115 194 1
116 117 1
116 119 1
116 122 1
116 125 1
116 126 1
116 132 1
116 133 1
116 136 1
116 139 1
116 141 1
116 143 1
116 144 1
116 147 1
116 152 1
116 159 1
116 161 1
116 162 1
116 167 1
116 170 1
116 171 1
116 172 1
116 173 1
116 178 1
116 179 1
116 181 1
116 182 1
116 187 1
116 190 1
116 192 1
116 193 1
116 194 1
116 195 1
116 199 1
117 121 1
117 124 1
117 126 1
117 128 1
117 136 1
117 142 1
117 144 1
117 145 1
117 146 1
117 147 1
117 150 1
117 154 1
117 156 1
117 159 1
117 163 1
117 164 1
117 167 1
117 172 1
117 173 1
117 175 1
117 176 1
117 182 1
117 184 1
117 188 1
117 189 1
117 194 1
117 197 1
117 198 1
117 199 1
118 121 1
118 122 1
118 125 1
118 126 1
118 127 1
118 129 1
118 133 1
118 136 1
118 137 1
118 140 1
118 144 1
118 154 1
118 160 1
118 164 1
118 165 1
118 168 1
118 169 1
118 171 1
118 173 1
118 174 1
118 179 1
118 180 1
118 182 1
118 186 1
118 188 1
118 192 1
118 196 1
119 120 1
119 122 1
119 126 1
119 127 1
119 129 1
119 141 1
119 142 1
119 147 1
119 159 1
119 161 1
119 162 1
119 163 1
119 164 1
119 167 1
119 168 1
119 169 1
119 171 1
119 173 1
119 174 1
119 177 1
119 179 1
119 187 1
119 188 1
119 190 1
119 193 1
119 196 1
120 121 1
120 122 1
120 125 1
120 127 1
120 132 1
120 136 1
120 140 1
120 141 1
120 142 1
120 145 1
120 146 1
120 147 1
120 148 1
120 152 1
120 154 1
120 155 1
120 156 1
120 157 1
120 160 1
120 162 1
120 163 1
120 164 1
120 165 1
120 166 1
120 171 1
120 172 1
120 174 1
120 181 1
120 184 1
120 185 1
120 191 1
120 200 1
121 123 1
121 124 1
121 126 1
121 135 1
121 140 1
121 143 1
121 149 1
121 150 1
121 152 1
121 155 1
121 162 1
121 167 1
121 168 1
121 169 1
121 170 1
121 171 1
121 172 1
121 173 1
121 174 1
121 176 1
121 177 1
121 180 1
121 183 1
121 185 1
121 186 1
121 188 1
121 189 1
121 190 1
121 192 1
121 199 1
121 200 1
122 123 1
122 124 1
122 128 1
122 129 1
122 135 1
122 138 1
122 143 1
122 146 1
122 148 1
122 149 1
122 151 1
122 156 1
122 157 1
122 161 1
122 162 1
122 164 1
122 168 1
122 171 1
122 172 1
122 173 1
122 177 1
122 179 1
122 180 1
122 181 1
122 182 1
122 184 1
122 189 1
122 192 1
122 195 1
122 198 1
122 200 1
123 125 1
123 128 1
123 129 1
123 135 1
123 137 1
123 138 1
123 144 1
123 149 1
123 155 1
123 156 1
123 169 1
123 172 1
123 177 1
123 178 1
123 180 1
123 181 1
123 182 1
123 184 1
123 187 1
123 189 1
123 194 1
123 199 1
124 125 1
124 129 1
124 130 1
124 133 1
124 135 1
124 141 1
124 142 1
124 150 1
124 156 1
124 158 1
124 159 1
124 164 1
124 167 1
124 172 1
124 177 1
124 178 1
124 184 1
124 189 1
124 191 1
124 200 1
125 134 1
125 140 1
125 142 1
125 151 1
125 153 1
125 158 1
125 159 1
125 160 1
125 165 1
125 166 1
125 168 1
125 172 1
125 173 1
125 175 1
125 178 1
125 179 1
125 180 1
125 184 1
125 185 1
125 188 1
125 190 1
125 192 1
125 195 1
125 196 1
125 199 1
126 127 1
126 128 1
126 132 1
126 135 1
126 136 1
126 139 1
126 141 1
126 143 1
126 147 1
126 149 1
126 154 1
126 155 1
126 159 1
126 160 1
126 170 1
126 176 1
126 177 1
126 178 1
126 180 1
126 181 1
126 184 1
126 188 1
126 189 1
126 190 1
126 193 1
126 200 1
127 129 1
127 133 1
127 135 1
127 137 1
127 138 1
127 144 1
127 145 1
127 148 1
127 149 1
127 150 1
127 152 1
127 153 1
127 154 1
127 157 1
127 164 1
127 168 1
127 169 1
127 170 1
127 174 1
127 177 1
127 180 1
127 184 1
127 185 1
127 191 1
127 194 1
128 130 1
128 135 1
128 146 1
128 148 1
128 149 1
128 150 1
128 156 1
128 159 1
128 167 1
128 168 1
128 169 1
128 172 1
128 173 1
128 177 1
128 179 1
128 182 1
128 184 1
128 185 1
128 186 1
128 189 1
128 191 1
128 194 1
128 198 1
128 200 1
129 134 1
129 136 1
129 138 1
129 140 1
129 142 1
129 143 1
129 148 1
129 149 1
129 153 1
129 154 1
129 157 1
129 163 1
129 167 1
129 168 1
129 171 1
129 172 1
129 175 1
129 186 1
129 190 1
129 191 1
129 195 1
129 200 1
130 131 1
130 134 1
130 135 1
130 136 1
130 137 1
130 140 1
130 142 1
130 151 1
130 152 1
130 153 1
130 155 1
130 156 1
130 158 1
130 159 1
130 161 1
130 164 1
130 165 1
130 166 1
130 167 1
130 168 1
130 169 1
130 172 1
130 174 1
130 176 1
130 177 1
130 183 1
130 185 1
130 186 1
130 189 1
130 190 1
130 194 1
130 195 1
130 198 1
131 135 1
131 136 1
131 140 1
131 142 1
131 144 1
131 147 1
131 152 1
131 153 1
131 155 1
131 156 1
131 157 1
131 164 1
131 170 1
131 171 1
131 172 1
131 173 1
131 175 1
131 179 1
131 181 1
131 185 1
131 187 1
131 188 1
131 192 1
131 194 1
131 195 1
131 196 1
131 197 1
132 133 1
132 139 1
132 141 1
132 145 1
132 156 1
132 163 1
132 167 1
132 170 1
132 171 1
132 172 1
132 173 1
132 174 1
132 177 1
132 178 1
132 181 1
132 182 1
132 185 1
132 188 1
132 191 1
132 194 1
132 195 1
132 199 1
133 134 1
133 136 1
133 139 1
133 141 1
133 142 1
133 147 1
133 150 1
133 151 1
133 152 1
133 153 1
133 154 1
133 155 1
133 159 1
133 161 1
133 162 1
133 164 1
133 171 1
133 172 1
133 173 1
133 176 1
133 178 1
133 179 1
133 180 1
133 182 1
133 183 1
133 184 1
133 185 1
133 187 1
133 189 1
133 190 1
134 137 1
134 139 1
134 140 1
134 141 1
134 142 1
134 143 1
134 145 1
134 148 1
134 151 1
134 153 1
134 159 1
134 160 1
134 165 1
134 169 1
134 171 1
134 173 1
134 176 1
134 180 1
134 181 1
134 185 1
134 186 1
134 188 1
134 189 1
134 191 1
134 194 1
134 197 1
134 200 1
135 141 1
135 142 1
135 145 1
135 146 1
135 147 1
135 150 1
135 151 1
135 152 1
135 154 1
135 156 1
135 157 1
135 158 1
135 159 1
135 160 1
135 161 1
135 163 1
135 169 1
135 170 1
135 175 1
135 176 1
135 178 1
135 182 1
135 185 1
135 186 1
135 187 1
135 190 1
135 191 1
135 192 1
135 198 1
135 199 1
135 200 1
136 138 1
136 141 1
136 142 1
136 144 1
136 145 1
136 147 1
136 149 1
136 150 1
136 151 1
136 153 1
136 154 1
136 156 1
136 157 1
136 158 1
136 162 1
136 164 1
136 165 1
136 166 1
136 167 1
136 168 1
136 169 1
136 171 1
136 173 1
136 174 1
136 175 1
136 179 1
136 186 1
136 187 1
136 188 1
136 190 1
136 195 1
136 199 1
136 200 1
137 141 1
137 144 1
137 145 1
137 147 1
137 148 1
137 155 1
137 156 1
137 158 1
137 162 1
137 169 1
137 174 1
137 175 1
137 177 1
137 185 1
137 186 1
137 192 1
137 197 1
137 199 1
137 200 1
138 141 1
138 144 1
138 148 1
138 155 1
138 157 1
138 161 1
138 167 1
138 168 1
138 170 1
138 172 1
138 175 1
138 176 1
138 177 1
138 179 1
138 182 1
138 184 1
138 187 1
138 189 1
138 190 1
138 199 1
139 140 1
139 142 1
139 143 1
139 144 1
139 146 1
139 155 1
139 158 1
139 162 1
139 171 1
139 172 1
139 173 1
139 178 1
139 181 1
139 187 1
139 188 1
139 193 1
139 197 1
140 143 1
140 144 1
140 146 1
140 155 1
140 157 1
140 158 1
140 161 1
140 171 1
140 175 1
140 176 1
140 177 1
140 179 1
140 180 1
140 181 1
140 184 1
140 187 1
140 192 1
140 195 1
140 198 1
141 142 1
141 144 1
141 147 1
141 157 1
141 161 1
141 163 1
141 165 1
141 167 1
141 169 1
141 170 1
141 173 1
141 174 1
141 175 1
141 179 1
141 181 1
141 182 1
141 185 1
141 186 1
141 192 1
141 193 1
141 199 1
142 147 1
142 148 1
142 152 1
142 157 1
142 158 1
142 159 1
142 162 1
142 163 1
142 165 1
142 167 1
142 170 1
142 171 1
142 172 1
142 174 1
142 177 1
142 178 1
142 179 1
142 180 1
142 182 1
142 185 1
142 190 1
142 192 1
142 193 1
142 195 1
143 150 1
143 152 1
143 153 1
143 154 1
143 158 1
143 161 1
143 163 1
143 165 1
143 169 1
143 176 1
143 177 1
143 182 1
143 183 1
143 190 1
143 191 1
143 195 1
143 197 1
143 199 1
144 148 1
144 150 1
144 155 1
144 157 1
144 159 1
144 160 1
144 162 1
144 167 1
144 171 1
144 172 1
144 173 1
144 179 1
144 182 1
144 183 1
144 184 1
144 185 1
144 191 1
144 192 1
144 193 1
144 198 1
145 149 1
145 152 1
145 153 1
145 156 1
145 161 1
145 164 1
145 166 1
145 173 1
145 177 1
145 182 1
145 187 1
145 189 1
145 192 1
145 196 1
145 199 1
146 147 1
146 153 1
146 155 1
146 156 1
146 160 1
146 167 1
146 172 1
146 174 1
146 176 1
146 179 1
146 183 1
146 185 1
146 186 1
146 188 1
146 194 1
146 196 1
146 197 1
146 199 1
146 200 1
147 149 1
147 151 1
147 153 1
147 156 1
147 159 1
147 164 1
147 170 1
147 171 1
147 173 1
147 182 1
147 186 1
147 188 1
147 190 1
147 192 1
147 193 1
147 199 1
148 150 1
148 151 1
148 154 1
148 156 1
148 161 1
148 164 1
148 168 1
148 169 1
148 170 1
148 172 1
148 174 1
148 177 1
148 182 1
148 183 1
148 184 1
148 188 1
148 189 1
148 190 1
148 191 1
148 192 1
148 195 1
149 156 1
149 159 1
149 160 1
149 163 1
149 165 1
149 167 1
149 169 1
149 178 1
149 182 1
149 183 1
149 188 1
149 189 1
149 192 1
149 193 1
149 196 1
149 200 1
150 152 1
150 153 1
150 155 1
150 158 1
150 159 1
150 166 1
150 171 1
150 173 1
150 175 1
150 182 1
150 184 1
150 185 1
150 186 1
150 187 1
150 188 1
150 189 1
150 190 1
150 200 1
151 154 1
151 156 1
151 158 1
151 159 1
151 163 1
151 164 1
151 167 1
151 172 1
151 173 1
151 182 1
151 183 1
151 184 1
151 185 1
151 186 1
151 191 1
151 193 1
151 197 1
152 158 1
152 162 1
152 163 1
152 164 1
152 166 1
152 169 1
152 175 1
152 178 1
152 179 1
152 183 1
152 185 1
152 187 1
152 189 1
152 190 1
152 192 1
152 195 1
152 196 1
153 159 1
153 160 1
153 166 1
153 167 1
153 170 1
153 172 1
153 182 1
153 184 1
153 193 1
153 199 1
154 161 1
154 162 1
154 166 1
154 172 1
154 175 1
154 176 1
154 181 1
154 183 1
154 188 1
154 189 1
154 190 1
154 194 1
154 196 1
154 197 1
154 199 1
154 200 1
155 156 1
155 158 1
155 162 1
155 164 1
155 169 1
155 172 1
155 173 1
155 176 1
155 177 1
155 178 1
155 179 1
155 180 1
155 182 1
155 187 1
155 194 1
155 198 1
156 162 1
156 163 1
156 164 1
156 166 1
156 167 1
156 169 1
156 172 1
156 176 1
156 177 1
156 179 1
156 182 1
156 183 1
156 184 1
156 185 1
156 186 1
156 189 1
156 191 1
156 192 1
156 194 1
156 195 1
156 197 1
156 199 1
156 200 1
157 164 1
157 165 1
157 166 1
157 167 1
157 171 1
157 174 1
157 175 1
157 179 1
157 181 1
157 185 1
157 189 1
157 190 1
157 191 1
158 160 1
158 165 1
158 166 1
158 168 1
158 169 1
158 174 1
158 177 1
158 179 1
158 180 1
158 185 1
158 186 1
158 188 1
158 189 1
158 192 1
158 194 1
158 195 1
159 160 1
159 165 1
159 166 1
159 167 1
159 170 1
159 171 1
159 175 1
159 177 1
159 182 1
159 185 1
159 187 1
159 188 1
159 197 1
159 199 1
160 169 1
160 173 1
160 178 1
160 180 1
160 184 1
160 188 1
160 189 1
160 197 1
161 163 1
161 166 1
161 170 1
161 173 1
161 177 1
161 178 1
161 182 1
161 183 1
161 188 1
161 191 1
161 193 1
161 195 1
161 196 1
161 198 1
161 199 1
161 200 1
162 164 1
162 165 1
162 167 1
162 169 1
162 171 1
162 175 1
162 178 1
162 180 1
162 184 1
162 187 1
162 189 1
162 190 1
162 192 1
162 195 1
162 197 1
162 199 1
163 172 1
163 175 1
163 180 1
163 181 1
163 183 1
163 190 1
163 192 1
163 196 1
164 165 1
164 166 1
164 167 1
164 168 1
164 173 1
164 175 1
164 176 1
164 178 1
164 179 1
164 181 1
164 183 1
164 189 1
164 190 1
164 194 1
164 198 1
165 166 1
165 167 1
165 169 1
165 170 1
165 171 1
165 172 1
165 174 1
165 183 1
165 187 1
165 188 1
165 189 1
165 190 1
165 191 1
165 194 1
165 195 1
165 196 1
165 197 1
166 171 1
166 175 1
166 185 1
166 190 1
166 196 1
166 197 1
166 199 1
167 172 1
167 175 1
167 177 1
167 181 1
167 191 1
167 192 1
168 171 1
168 175 1
168 176 1
168 178 1
168 179 1
168 180 1
168 182 1
168 186 1
168 187 1
168 193 1
168 194 1
168 195 1
168 198 1
168 199 1
169 170 1
169 173 1
169 175 1
169 179 1
169 181 1
169 182 1
169 184 1
169 186 1
169 194 1
169 198 1
169 199 1
169 200 1
170 173 1
170 174 1
170 176 1
170 179 1
170 181 1
170 183 1
170 184 1
170 187 1
170 194 1
170 197 1
171 172 1
171 173 1
171 180 1
171 181 1
171 183 1
171 189 1
171 192 1
171 193 1
171 197 1
171 198 1
171 200 1
172 177 1
172 179 1
172 181 1
172 182 1
172 186 1
172 192 1
172 193 1
172 195 1
172 199 1
173 180 1
173 181 1
173 186 1
173 187 1
173 188 1
173 189 1
173 190 1
173 193 1
173 194 1
174 177 1
174 182 1
174 183 1
174 185 1
174 188 1
174 190 1
174 196 1
174 197 1
174 199 1
175 177 1
175 178 1
175 180 1
175 181 1
175 183 1
175 188 1
175 192 1
175 193 1
175 199 1
176 177 1
176 180 1
176 183 1
176 187 1
176 189 1
176 191 1
176 194 1
176 197 1
176 198 1
176 200 1
177 179 1
177 180 1
177 184 1
177 186 1
177 187 1
177 188 1
177 195 1
177 196 1
177 197 1
177 199 1
178 179 1
178 183 1
178 184 1
178 185 1
178 188 1
178 189 1
178 192 1
178 197 1
178 200 1
179 182 1
179 186 1
179 187 1
179 188 1
179 191 1
179 193 1
179 196 1
180 181 1
180 184 1
180 187 1
180 192 1
180 197 1
181 184 1
181 190 1
181 191 1
181 193 1
181 194 1
181 195 1
181 196 1
181 198 1
182 186 1
182 190 1
182 191 1
182 192 1
182 195 1
182 196 1
182 197 1
183 188 1
183 194 1
183 198 1
183 200 1
184 187 1
184 188 1
184 192 1
184 193 1
184 195 1
184 197 1
184 199 1
185 186 1
185 190 1
185 192 1
185 193 1
185 196 1
186 190 1
186 196 1
186 198 1
186 200 1
187 189 1
187 195 1
187 198 1
187 200 1
188 194 1
188 195 1
188 196 1
188 200 1
189 195 1
189 197 1
189 200 1
190 191 1
190 195 1
190 198 1
191 197 1
191 199 1
192 196 1
193 195 1
194 195 1
194 197 1
194 198 1
194 199 1
197 200 1


==> anc/instances/benchmark/thetaPrime/c_fat200_1.dat <==
200 18366
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
1 8 1
1 9 1
1 10 1
1 11 1
1 12 1
1 13 1
1 14 1
1 15 1
1 16 1
1 17 1
1 18 1
1 19 1
1 20 1
1 21 1
1 22 1
1 23 1
1 24 1
1 25 1
1 26 1
1 27 1
1 28 1
1 29 1
1 30 1
1 31 1
1 32 1
1 33 1
1 34 1
1 35 1
1 36 1
1 40 1
1 41 1
1 42 1
1 43 1
1 44 1
1 45 1
1 46 1
1 47 1
1 48 1
1 49 1
1 50 1
1 51 1
1 52 1
1 53 1
1 54 1
1 55 1
1 56 1
1 57 1
1 58 1
1 59 1
1 60 1
1 61 1
1 62 1
1 63 1
1 64 1
1 65 1
1 66 1
1 67 1
1 68 1
1 69 1
1 70 1
1 71 1
1 72 1
1 73 1
1 77 1
1 78 1
1 79 1
1 80 1
1 81 1
1 82 1
1 83 1
1 84 1
1 85 1
1 86 1
1 87 1
1 88 1
1 89 1
1 90 1
1 91 1
1 92 1
1 93 1
1 94 1
1 95 1
1 96 1
1 97 1
1 98 1
1 99 1
1 100 1
1 101 1
1 102 1
1 103 1
1 104 1
1 105 1
1 106 1
1 107 1
1 108 1
1 109 1
1 110 1
1 114 1
1 115 1
1 116 1
1 117 1
1 118 1
1 119 1
1 120 1
1 121 1
1 122 1
1 123 1
1 124 1
1 125 1
1 126 1
1 127 1
1 128 1
1 129 1
1 130 1
1 131 1
1 132 1
1 133 1
1 134 1
1 135 1
1 136 1
1 137 1
1 138 1
1 139 1
1 140 1
1 141 1
1 142 1
1 143 1
1 144 1
1 145 1
1 146 1
1 147 1
1 151 1
1 152 1
1 153 1
1 154 1
1 155 1
1 156 1
1 157 1
1 158 1
1 159 1
1 160 1
1 161 1
1 162 1
1 163 1
1 164 1
1 165 1
1 166 1
1 167 1
1 168 1
1 169 1
1 170 1
1 171 1
1 172 1
1 173 1
1 174 1
1 175 1
1 176 1
1 177 1
1 178 1
1 179 1
1 180 1
1 181 1
1 182 1
1 183 1
1 184 1
1 188 1
1 189 1
1 190 1
1 191 1
1 192 1
1 193 1
1 194 1
1 195 1
1 196 1
1 197 1
1 198 1
1 199 1
1 200 1
2 4 1
2 5 1
2 6 1
2 7 1
2 8 1
2 9 1
2 10 1
2 11 1
2 12 1
2 13 1
2 14 1
2 15 1
2 16 1
2 17 1
2 18 1
2 19 1
2 20 1
2 21 1
2 22 1
2 23 1
2 24 1
2 25 1
2 26 1
2 27 1
2 28 1
2 29 1
2 30 1
2 31 1
2 32 1
2 33 1
2 34 1
2 35 1
2 36 1
2 37 1
2 41 1
2 42 1
2 43 1
2 44 1
2 45 1
2 46 1
2 47 1
2 48 1
2 49 1
2 50 1
2 51 1
2 52 1
2 53 1
2 54 1
2 55 1
2 56 1
2 57 1
2 58 1
2 59 1
2 60 1
2 61 1
2 62 1
2 63 1
2 64 1
2 65 1
2 66 1
2 67 1
2 68 1
2 69 1
2 70 1
2 71 1
2 72 1
2 73 1
2 74 1
2 78 1
2 79 1
2 80 1
2 81 1
2 82 1
2 83 1
2 84 1
2 85 1
2 86 1
2 87 1
2 88 1
2 89 1
2 90 1
2 91 1
2 92 1
2 93 1
2 94 1
2 95 1
2 96 1
2 97 1
2 98 1
2 99 1
2 100 1
2 101 1
2 102 1
2 103 1
2 104 1
2 105 1
2 106 1
2 107 1
2 108 1
2 109 1
2 110 1
2 111 1
2 115 1
2 116 1
2 117 1
2 118 1
2 119 1
2 120 1
2 121 1
2 122 1
2 123 1
2 124 1
2 125 1
2 126 1
2 127 1
2 128 1
2 129 1
2 130 1
2 131 1
2 132 1
2 133 1
2 134 1
2 135 1
2 136 1
2 137 1
2 138 1
2 139 1
2 140 1
2 141 1
2 142 1
2 143 1
2 144 1
2 145 1
2 146 1
2 147 1
2 148 1
2 152 1
2 153 1
2 154 1
2 155 1
2 156 1
2 157 1
2 158 1
2 159 1
2 160 1
2 161 1
2 162 1
2 163 1
2 164 1
2 165 1
2 166 1
2 167 1
2 168 1
2 169 1
2 170 1
2 171 1
2 172 1
2 173 1
2 174 1
2 175 1
2 176 1
2 177 1
2 178 1
2 179 1
2 180 1
2 181 1
2 182 1
2 183 1
2 184 1
2 185 1
2 189 1
2 190 1
2 191 1
2 192 1
2 193 1
2 194 1
2 195 1
2 196 1
2 197 1
2 198 1
2 199 1
2 200 1
3 5 1
3 6 1
3 7 1
3 8 1
3 9 1
3 10 1
3 11 1
3 12 1
3 13 1
3 14 1
3 15 1
3 16 1
3 17 1
3 18 1
3 19 1
3 20 1
3 21 1
3 22 1
3 23 1
3 24 1
3 25 1
3 26 1
3 27 1
3 28 1
3 29 1
3 30 1
3 31 1
3 32 1
3 33 1
3 34 1
3 35 1
3 36 1
3 37 1
3 38 1
3 42 1
3 43 1
3 44 1
3 45 1
3 46 1
3 47 1
3 48 1
3 49 1
3 50 1
3 51 1
3 52 1
3 53 1
3 54 1
3 55 1
3 56 1
3 57 1
3 58 1
3 59 1
3 60 1
3 61 1
3 62 1
3 63 1
3 64 1
3 65 1
3 66 1
3 67 1
3 68 1
3 69 1
3 70 1
3 71 1
3 72 1
3 73 1
3 74 1
3 75 1
3 79 1
3 80 1
3 81 1
3 82 1
3 83 1
3 84 1
3 85 1
3 86 1
3 87 1
3 88 1
3 89 1
3 90 1
3 91 1
3 92 1
3 93 1
3 94 1
3 95 1
3 96 1
3 97 1
3 98 1
3 99 1
3 100 1
3 101 1
3 102 1
3 103 1
3 104 1
3 105 1
3 106 1
3 107 1
3 108 1
3 109 1
3 110 1
3 111 1
3 112 1
3 116 1
3 117 1
3 118 1
3 119 1
3 120 1
3 121 1
3 122 1
3 123 1
3 124 1
3 125 1
3 126 1
3 127 1
3 128 1
3 129 1
3 130 1
3 131 1
3 132 1
3 133 1
3 134 1
3 135 1
3 136 1
3 137 1
3 138 1
3 139 1
3 140 1
3 141 1
3 142 1
3 143 1
3 144 1
3 145 1
3 146 1
3 147 1
3 148 1
3 149 1
3 153 1
3 154 1
3 155 1
3 156 1
3 157 1
3 158 1
3 159 1
3 160 1
3 161 1
3 162 1
3 163 1
3 164 1
3 165 1
3 166 1
3 167 1
3 168 1
3 169 1
3 170 1
3 171 1
3 172 1
3 173 1
3 174 1
3 175 1
3 176 1
3 177 1
3 178 1
3 179 1
3 180 1
3 181 1
3 182 1
3 183 1
3 184 1
3 185 1
3 186 1
3 190 1
3 191 1
3 192 1
3 193 1
3 194 1
3 195 1
3 196 1
3 197 1
3 198 1
3 199 1
3 200 1
4 6 1
4 7 1
4 8 1
4 9 1
4 10 1
4 11 1
4 12 1
4 13 1
4 14 1
4 15 1
4 16 1
4 17 1
4 18 1
4 19 1
4 20 1
4 21 1
4 22 1
4 23 1
4 24 1
4 25 1
4 26 1
4 27 1
4 28 1
4 29 1
4 30 1
4 31 1
4 32 1
4 33 1
4 34 1
4 35 1
4 36 1
4 37 1
4 38 1
4 39 1
4 43 1
4 44 1
4 45 1
4 46 1
4 47 1
4 48 1
4 49 1
4 50 1
4 51 1
4 52 1
4 53 1
4 54 1
4 55 1
4 56 1
4 57 1
4 58 1
4 59 1
4 60 1
4 61 1
4 62 1
4 63 1
4 64 1
4 65 1
4 66 1
4 67 1
4 68 1
4 69 1
4 70 1
4 71 1
4 72 1
4 73 1
4 74 1
4 75 1
4 76 1
4 80 1
4 81 1
4 82 1
4 83 1
4 84 1
4 85 1
4 86 1
4 87 1
4 88 1
4 89 1
4 90 1
4 91 1
4 92 1
4 93 1
4 94 1
4 95 1
4 96 1
4 97 1
4 98 1
4 99 1
4 100 1
4 101 1
4 102 1
4 103 1
4 104 1
4 105 1
4 106 1
4 107 1
4 108 1
4 109 1
4 110 1
4 111 1
4 112 1
4 113 1
4 117 1
4 118 1
4 119 1
4 120 1
4 121 1
4 122 1
4 123 1
4 124 1
4 125 1
4 126 1
4 127 1
4 128 1
4 129 1
4 130 1
4 131 1
4 132 1
4 133 1
4 134 1
4 135 1
4 136 1
4 137 1
4 138 1
4 139 1
4 140 1
4 141 1
4 142 1
4 143 1
4 144 1
4 145 1
4 146 1
4 147 1
4 148 1
4 149 1
4 150 1
4 154 1
4 155 1
4 156 1
4 157 1
4 158 1
4 159 1
4 160 1
4 161 1
4 162 1
4 163 1
4 164 1
4 165 1
4 166 1
4 167 1
4 168 1
4 169 1
4 170 1
4 171 1
4 172 1
4 173 1
4 174 1
4 175 1
4 176 1
4 177 1
4 178 1
4 179 1
4 180 1
4 181 1
4 182 1
4 183 1
4 184 1
4 185 1
4 186 1
4 187 1
4 191 1
4 192 1
4 193 1
4 194 1
4 195 1
4 196 1
4 197 1
4 198 1
4 199 1
4 200 1
5 7 1
5 8 1
5 9 1
5 10 1
5 11 1
5 12 1
5 13 1
5 14 1
5 15 1
5 16 1
5 17 1
5 18 1
5 19 1
5 20 1
5 21 1
5 22 1
5 23 1
5 24 1
5 25 1
5 26 1
5 27 1
5 28 1
5 29 1
5 30 1
5 31 1
5 32 1
5 33 1
5 34 1
5 35 1
5 36 1
5 37 1
5 38 1
5 39 1
5 40 1
5 44 1
5 45 1
5 46 1
5 47 1
5 48 1
5 49 1
5 50 1
5 51 1
5 52 1
5 53 1
5 54 1
5 55 1
5 56 1
5 57 1
5 58 1
5 59 1
5 60 1
5 61 1
5 62 1
5 63 1
5 64 1
5 65 1
5 66 1
5 67 1
5 68 1
5 69 1
5 70 1
5 71 1
5 72 1
5 73 1
5 74 1
5 75 1
5 76 1
5 77 1
5 81 1
5 82 1
5 83 1
5 84 1
5 85 1
5 86 1
5 87 1
5 88 1
5 89 1
5 90 1
5 91 1
5 92 1
5 93 1
5 94 1
5 95 1
5 96 1
5 97 1
5 98 1
5 99 1
5 100 1
5 101 1
5 102 1
5 103 1
5 104 1
5 105 1
5 106 1
5 107 1
5 108 1
5 109 1
5 110 1
5 111 1
5 112 1
5 113 1
5 114 1
5 118 1
5 119 1
5 120 1
5 121 1
5 122 1
5 123 1
5 124 1
5 125 1
5 126 1
5 127 1
5 128 1
5 129 1
5 130 1
5 131 1
5 132 1
5 133 1
5 134 1
5 135 1
5 136 1
5 137 1
5 138 1
5 139 1
5 140 1
5 141 1
5 142 1
5 143 1
5 144 1
5 145 1
5 146 1
5 147 1
5 148 1
5 149 1
5 150 1
5 151 1
5 155 1
5 156 1
5 157 1
5 158 1
5 159 1
5 160 1
5 161 1
5 162 1
5 163 1
5 164 1
5 165 1
5 166 1
5 167 1
5 168 1
5 169 1
5 170 1
5 171 1
5 172 1
5 173 1
5 174 1
5 175 1
5 176 1
5 177 1
5 178 1
5 179 1
5 180 1
5 181 1
5 182 1
5 183 1
5 184 1
5 185 1
5 186 1
5 187 1
5 188 1
5 192 1
5 193 1
5 194 1
5 195 1
5 196 1
5 197 1
5 198 1
5 199 1
5 200 1
6 8 1
6 9 1
6 10 1
6 11 1
6 12 1
6 13 1
6 14 1
6 15 1
6 16 1
6 17 1
6 18 1
6 19 1
6 20 1
6 21 1
6 22 1
6 23 1
6 24 1
6 25 1
6 26 1
6 27 1
6 28 1
6 29 1
6 30 1
6 31 1
6 32 1
6 33 1
6 34 1
6 35 1
6 36 1
6 37 1
6 38 1
6 39 1
6 40 1
6 41 1
6 45 1
6 46 1
6 47 1
6 48 1
6 49 1
6 50 1
6 51 1
6 52 1
6 53 1
6 54 1
6 55 1
6 56 1
6 57 1
6 58 1
6 59 1
6 60 1
6 61 1
6 62 1
6 63 1
6 64 1
6 65 1
6 66 1
6 67 1
6 68 1
6 69 1
6 70 1
6 71 1
6 72 1
6 73 1
6 74 1
6 75 1
6 76 1
6 77 1
6 78 1
6 82 1
6 83 1
6 84 1
6 85 1
6 86 1
6 87 1
6 88 1
6 89 1
6 90 1
6 91 1
6 92 1
6 93 1
6 94 1
6 95 1
6 96 1
6 97 1
6 98 1
6 99 1
6 100 1
6 101 1
6 102 1
6 103 1
6 104 1
6 105 1
6 106 1
6 107 1
6 108 1
6 109 1
6 110 1
6 111 1
6 112 1
6 113 1
6 114 1
6 115 1
6 119 1
6 120 1
6 121 1
6 122 1
6 123 1
6 124 1
6 125 1
6 126 1
6 127 1
6 128 1
6 129 1
6 130 1
6 131 1
6 132 1
6 133 1
6 134 1
6 135 1
6 136 1
6 137 1
6 138 1
6 139 1
6 140 1
6 141 1
6 142 1
6 143 1
6 144 1
6 145 1
6 146 1
6 147 1
6 148 1
6 149 1
6 150 1
6 151 1
6 152 1
6 156 1
6 157 1
6 158 1
6 159 1
6 160 1
6 161 1
6 162 1
6 163 1
6 164 1
6 165 1
6 166 1
6 167 1
6 168 1
6 169 1
6 170 1
6 171 1
6 172 1
6 173 1
6 174 1
6 175 1
6 176 1
6 177 1
6 178 1
6 179 1
6 180 1
6 181 1
6 182 1
6 183 1
6 184 1
6 185 1
6 186 1
6 187 1
6 188 1
6 189 1
6 193 1
6 194 1
6 195 1
6 196 1
6 197 1
6 198 1
6 199 1
6 200 1
7 9 1
7 10 1
7 11 1
7 12 1
7 13 1
7 14 1
7 15 1
7 16 1
7 17 1
7 18 1
7 19 1
7 20 1
7 21 1
7 22 1
7 23 1
7 24 1
7 25 1
7 26 1
7 27 1
7 28 1
7 29 1
7 30 1
7 31 1
7 32 1
7 33 1
7 34 1
7 35 1
7 36 1
7 37 1
7 38 1
7 39 1
7 40 1
7 41 1
7 42 1
7 46 1
7 47 1
7 48 1
7 49 1
7 50 1
7 51 1
7 52 1
7 53 1
7 54 1
7 55 1
7 56 1
7 57 1
7 58 1
7 59 1
7 60 1
7 61 1
7 62 1
7 63 1
7 64 1
7 65 1
7 66 1
7 67 1
7 68 1
7 69 1
7 70 1
7 71 1
7 72 1
7 73 1
7 74 1
7 75 1
7 76 1
7 77 1
7 78 1
7 79 1
7 83 1
7 84 1
7 85 1
7 86 1
7 87 1
7 88 1
7 89 1
7 90 1
7 91 1
7 92 1
7 93 1
7 94 1
7 95 1
7 96 1
7 97 1
7 98 1
7 99 1
7 100 1
7 101 1
7 102 1
7 103 1
7 104 1
7 105 1
7 106 1
7 107 1
7 108 1
7 109 1
7 110 1
7 111 1
7 112 1
7 113 1
7 114 1
7 115 1
7 116 1
7 120 1
7 121 1
7 122 1
7 123 1
7 124 1
7 125 1
7 126 1
7 127 1
7 128 1
7 129 1
7 130 1
7 131 1
7 132 1
7 133 1
7 134 1
7 135 1
7 136 1
7 137 1
7 138 1
7 139 1
7 140 1
7 141 1
7 142 1
7 143 1
7 144 1
7 145 1
7 146 1
7 147 1
7 148 1
7 149 1
7 150 1
7 151 1
7 152 1
7 153 1
7 157 1
7 158 1
7 159 1
7 160 1
7 161 1
7 162 1
7 163 1
7 164 1
7 165 1
7 166 1
7 167 1
7 168 1
7 169 1
7 170 1
7 171 1
7 172 1
7 173 1
7 174 1
7 175 1
7 176 1
7 177 1
7 178 1
7 179 1
7 180 1
7 181 1
7 182 1
7 183 1
7 184 1
7 185 1
7 186 1
7 187 1
7 188 1
7 189 1
7 190 1
7 194 1
7 195 1
7 196 1
7 197 1
7 198 1
7 199 1
7 200 1
8 10 1
8 11 1
8 12 1
8 13 1
8 14 1
8 15 1
8 16 1
8 17 1
8 18 1
8 19 1
8 20 1
8 21 1
8 22 1
8 23 1
8 24 1
8 25 1
8 26 1
8 27 1
8 28 1
8 29 1
8 30 1
8 31 1
8 32 1
8 33 1
8 34 1
8 35 1
8 36 1
8 37 1
8 38 1
8 39 1
8 40 1
8 41 1
8 42 1
8 43 1
8 47 1
8 48 1
8 49 1
8 50 1
8 51 1
8 52 1
8 53 1
8 54 1
8 55 1
8 56 1
8 57 1
8 58 1
8 59 1
8 60 1
8 61 1
8 62 1
8 63 1
8 64 1
8 65 1
8 66 1
8 67 1
8 68 1
8 69 1
8 70 1
8 71 1
8 72 1
8 73 1
8 74 1
8 75 1
8 76 1
8 77 1
8 78 1
8 79 1
8 80 1
8 84 1
8 85 1
8 86 1
8 87 1
8 88 1
8 89 1
8 90 1
8 91 1
8 92 1
8 93 1
8 94 1
8 95 1
8 96 1
8 97 1
8 98 1
8 99 1
8 100 1
8 101 1
8 102 1
8 103 1
8 104 1
8 105 1
8 106 1
8 107 1
8 108 1
8 109 1
8 110 1
8 111 1
8 112 1
8 113 1
8 114 1
8 115 1
8 116 1
8 117 1
8 121 1
8 122 1
8 123 1
8 124 1
8 125 1
8 126 1
8 127 1
8 128 1
8 129 1
8 130 1
8 131 1
8 132 1
8 133 1
8 134 1
8 135 1
8 136 1
8 137 1
8 138 1
8 139 1
8 140 1
8 141 1
8 142 1
8 143 1
8 144 1
8 145 1
8 146 1
8 147 1
8 148 1
8 149 1
8 150 1
8 151 1
8 152 1
8 153 1
8 154 1
8 158 1
8 159 1
8 160 1
8 161 1
8 162 1
8 163 1
8 164 1
8 165 1
8 166 1
8 167 1
8 168 1
8 169 1
8 170 1
8 171 1
8 172 1
8 173 1
8 174 1
8 175 1
8 176 1
8 177 1
8 178 1
8 179 1
8 180 1
8 181 1
8 182 1
8 183 1
8 184 1
8 185 1
8 186 1
8 187 1
8 188 1
8 189 1
8 190 1
8 191 1
8 195 1
8 196 1
8 197 1
8 198 1
8 199 1
8 200 1
9 11 1
9 12 1
9 13 1
9 14 1
9 15 1
9 16 1
9 17 1
9 18 1
9 19 1
9 20 1
9 21 1
9 22 1
9 23 1
9 24 1
9 25 1
9 26 1
9 27 1
9 28 1
9 29 1
9 30 1
9 31 1
9 32 1
9 33 1
9 34 1
9 35 1
9 36 1
9 37 1
9 38 1
9 39 1
9 40 1
9 41 1
9 42 1
9 43 1
9 44 1
9 48 1
9 49 1
9 50 1
9 51 1
9 52 1
9 53 1
9 54 1
9 55 1
9 56 1
9 57 1
9 58 1
9 59 1
9 60 1
9 61 1
9 62 1
9 63 1
9 64 1
9 65 1
9 66 1
9 67 1
9 68 1
9 69 1
9 70 1
9 71 1
9 72 1
9 73 1
9 74 1
9 75 1
9 76 1
9 77 1
9 78 1
9 79 1
9 80 1
9 81 1
9 85 1
9 86 1
9 87 1
9 88 1
9 89 1
9 90 1
9 91 1
9 92 1
9 93 1
9 94 1
9 95 1
9 96 1
9 97 1
9 98 1
9 99 1
9 100 1
9 101 1
9 102 1
9 103 1
9 104 1
9 105 1
9 106 1
9 107 1
9 108 1
9 109 1
9 110 1
9 111 1
9 112 1
9 113 1
9 114 1
9 115 1
9 116 1
9 117 1
9 118 1
9 122 1
9 123 1
9 124 1
9 125 1
9 126 1
9 127 1
9 128 1
9 129 1
9 130 1
9 131 1
9 132 1
9 133 1
9 134 1
9 135 1
9 136 1
9 137 1
9 138 1
9 139 1
9 140 1
9 141 1
9 142 1
9 143 1
9 144 1
9 145 1
9 146 1
9 147 1
9 148 1
9 149 1
9 150 1
9 151 1
9 152 1
9 153 1
9 154 1
9 155 1
9 159 1
9 160 1
9 161 1
9 162 1
9 163 1
9 164 1
9 165 1
9 166 1
9 167 1
9 168 1
9 169 1
9 170 1
9 171 1
9 172 1
9 173 1
9 174 1
9 175 1
9 176 1
9 177 1
9 178 1
9 179 1
9 180 1
9 181 1
9 182 1
9 183 1
9 184 1
9 185 1
9 186 1
9 187 1
9 188 1
9 189 1
9 190 1
9 191 1
9 192 1
9 196 1
9 197 1
9 198 1
9 199 1
9 200 1
10 12 1
10 13 1
10 14 1
10 15 1
10 16 1
10 17 1
10 18 1
10 19 1
10 20 1
10 21 1
10 22 1
10 23 1
10 24 1
10 25 1
10 26 1
10 27 1
10 28 1
10 29 1
10 30 1
10 31 1
10 32 1
10 33 1
10 34 1
10 35 1
10 36 1
10 37 1
10 38 1
10 39 1
10 40 1
10 41 1
10 42 1
10 43 1
10 44 1
10 45 1
10 49 1
10 50 1
10 51 1
10 52 1
10 53 1
10 54 1
10 55 1
10 56 1
10 57 1
10 58 1
10 59 1
10 60 1
10 61 1
10 62 1
10 63 1
10 64 1
10 65 1
10 66 1
10 67 1
10 68 1
10 69 1
10 70 1
10 71 1
10 72 1
10 73 1
10 74 1
10 75 1
10 76 1
10 77 1
10 78 1
10 79 1
10 80 1
10 81 1
10 82 1
10 86 1
10 87 1
10 88 1
10 89 1
10 90 1
10 91 1
10 92 1
10 93 1
10 94 1
10 95 1
10 96 1
10 97 1
10 98 1
10 99 1
10 100 1
10 101 1
10 102 1
10 103 1
10 104 1
10 105 1
10 106 1
10 107 1
10 108 1
10 109 1
10 110 1
10 111 1
10 112 1
10 113 1
10 114 1
10 115 1
10 116 1
10 117 1
10 118 1
10 119 1
10 123 1
10 124 1
10 125 1
10 126 1
10 127 1
10 128 1
10 129 1
10 130 1
10 131 1
10 132 1
10 133 1
10 134 1
10 135 1
10 136 1
10 137 1
10 138 1
10 139 1
10 140 1
10 141 1
10 142 1
10 143 1
10 144 1
10 145 1
10 146 1
10 147 1
10 148 1
10 149 1
10 150 1
10 151 1
10 152 1
10 153 1
10 154 1
10 155 1
10 156 1
10 160 1
10 161 1
10 162 1
10 163 1
10 164 1
10 165 1
10 166 1
10 167 1
10 168 1
10 169 1
10 170 1
10 171 1
10 172 1
10 173 1
10 174 1
10 175 1
10 176 1
10 177 1
10 178 1
10 179 1
10 180 1
10 181 1
10 182 1
10 183 1
10 184 1
10 185 1
10 186 1
10 187 1
10 188 1
10 189 1
10 190 1
10 191 1
10 192 1
10 193 1
10 197 1
10 198 1
10 199 1
10 200 1
11 13 1
11 14 1
11 15 1
11 16 1
11 17 1
11 18 1
11 19 1
11 20 1
11 21 1
11 22 1
11 23 1
11 24 1
11 25 1
11 26 1
11 27 1
11 28 1
11 29 1
11 30 1
11 31 1
11 32 1
11 33 1
11 34 1
11 35 1
11 36 1
11 37 1
11 38 1
11 39 1
11 40 1
11 41 1
11 42 1
11 43 1
11 44 1
11 45 1
11 46 1
11 50 1
11 51 1
11 52 1
11 53 1
11 54 1
11 55 1
11 56 1
11 57 1
11 58 1
11 59 1
11 60 1
11 61 1
11 62 1
11 63 1
11 64 1
11 65 1
11 66 1
11 67 1
11 68 1
11 69 1
11 70 1
11 71 1
11 72 1
11 73 1
11 74 1
11 75 1
11 76 1
11 77 1
11 78 1
11 79 1
11 80 1
11 81 1
11 82 1
11 83 1
11 87 1
11 88 1
11 89 1
11 90 1
11 91 1
11 92 1
11 93 1
11 94 1
11 95 1
11 96 1
11 97 1
11 98 1
11 99 1
11 100 1
11 101 1
11 102 1
11 103 1
11 104 1
11 105 1
11 106 1
11 107 1
11 108 1
11 109 1
11 110 1
11 111 1
11 112 1
11 113 1
11 114 1
11 115 1
11 116 1
11 117 1
11 118 1
11 119 1
11 120 1
11 124 1
11 125 1
11 126 1
11 127 1
11 128 1
11 129 1
11 130 1
11 131 1
11 132 1
11 133 1
11 134 1
11 135 1
11 136 1
11 137 1
11 138 1
11 139 1
11 140 1
11 141 1
11 142 1
11 143 1
11 144 1
11 145 1
11 146 1
11 147 1
11 148 1
11 149 1
11 150 1
11 151 1
11 152 1
11 153 1
11 154 1
11 155 1
11 156 1
11 157 1
11 161 1
11 162 1
11 163 1
11 164 1
11 165 1
11 166 1
11 167 1
11 168 1
11 169 1
11 170 1
11 171 1
11 172 1
11 173 1
11 174 1
11 175 1
11 176 1
11 177 1
11 178 1
11 179 1
11 180 1
11 181 1
11 182 1
11 183 1
11 184 1
11 185 1
11 186 1
11 187 1
11 188 1
11 189 1
11 190 1
11 191 1
11 192 1
11 193 1
11 194 1
11 198 1
11 199 1
11 200 1
12 14 1
12 15 1
12 16 1
12 17 1
12 18 1
12 19 1
12 20 1
12 21 1
12 22 1
12 23 1
12 24 1
12 25 1
12 26 1
12 27 1
12 28 1
12 29 1
12 30 1
12 31 1
12 32 1
12 33 1
12 34 1
12 35 1
12 36 1
12 37 1
12 38 1
12 39 1
12 40 1
12 41 1
12 42 1
12 43 1
12 44 1
12 45 1
12 46 1
12 47 1
12 51 1
12 52 1
12 53 1
12 54 1
12 55 1
12 56 1
12 57 1
12 58 1
12 59 1
12 60 1
12 61 1
12 62 1
12 63 1
12 64 1
12 65 1
12 66 1
12 67 1
12 68 1
12 69 1
12 70 1
12 71 1
12 72 1
12 73 1
12 74 1
12 75 1
12 76 1
12 77 1
12 78 1
12 79 1
12 80 1
12 81 1
12 82 1
12 83 1
12 84 1
12 88 1
12 89 1
12 90 1
12 91 1
12 92 1
12 93 1
12 94 1
12 95 1
12 96 1
12 97 1
12 98 1
12 99 1
12 100 1
12 101 1
12 102 1
12 103 1
12 104 1
12 105 1
12 106 1
12 107 1
12 108 1
12 109 1
12 110 1
12 111 1
12 112 1
12 113 1
12 114 1
12 115 1
12 116 1
12 117 1
12 118 1
12 119 1
12 120 1
12 121 1
12 125 1
12 126 1
12 127 1
12 128 1
12 129 1
12 130 1
12 131 1
12 132 1
12 133 1
12 134 1
12 135 1
12 136 1
12 137 1
12 138 1
12 139 1
12 140 1
12 141 1
12 142 1
12 143 1
12 144 1
12 145 1
12 146 1
12 147 1
12 148 1
12 149 1
12 150 1
12 151 1
12 152 1
12 153 1
12 154 1
12 155 1
12 156 1
12 157 1
12 158 1
12 162 1
12 163 1
12 164 1
12 165 1
12 166 1
12 167 1
12 168 1
12 169 1
12 170 1
12 171 1
12 172 1
12 173 1
12 174 1
12 175 1
12 176 1
12 177 1
12 178 1
12 179 1
12 180 1
12 181 1
12 182 1
12 183 1
12 184 1
12 185 1
12 186 1
12 187 1
12 188 1
12 189 1
12 190 1
12 191 1
12 192 1
12 193 1
12 194 1
12 195 1
12 199 1
12 200 1
13 15 1
13 16 1
13 17 1
13 18 1
13 19 1
13 20 1
13 21 1
13 22 1
13 23 1
13 24 1
13 25 1
13 26 1
13 27 1
13 28 1
13 29 1
13 30 1
13 31 1
13 32 1
13 33 1
13 34 1
13 35 1
13 36 1
13 37 1
13 38 1
13 39 1
13 40 1
13 41 1
13 42 1
13 43 1
13 44 1
13 45 1
13 46 1
13 47 1
13 48 1
13 52 1
13 53 1
13 54 1
13 55 1
13 56 1
13 57 1
13 58 1
13 59 1
13 60 1
13 61 1
13 62 1
13 63 1
13 64 1
13 65 1
13 66 1
13 67 1
13 68 1
13 69 1
13 70 1
13 71 1
13 72 1
13 73 1
13 74 1
13 75 1
13 76 1
13 77 1
13 78 1
13 79 1
13 80 1
13 81 1
13 82 1
13 83 1
13 84 1
13 85 1
13 89 1
13 90 1
13 91 1
13 92 1
13 93 1
13 94 1
13 95 1
13 96 1
13 97 1
13 98 1
13 99 1
13 100 1
13 101 1
13 102 1
13 103 1
13 104 1
13 105 1
13 106 1
13 107 1
13 108 1
13 109 1
13 110 1
13 111 1
13 112 1
13 113 1
13 114 1
13 115 1
13 116 1
13 117 1
13 118 1
13 119 1
13 120 1
13 121 1
13 122 1
13 126 1
13 127 1
13 128 1
13 129 1
13 130 1
13 131 1
13 132 1
13 133 1
13 134 1
13 135 1
13 136 1
13 137 1
13 138 1
13 139 1
13 140 1
13 141 1
13 142 1
13 143 1
13 144 1
13 145 1
13 146 1
13 147 1
13 148 1
13 149 1
13 150 1
13 151 1
13 152 1
13 153 1
13 154 1
13 155 1
13 156 1
13 157 1
13 158 1
13 159 1
13 163 1
13 164 1
13 165 1
13 166 1
13 167 1
13 168 1
13 169 1
13 170 1
13 171 1
13 172 1
13 173 1
13 174 1
13 175 1
13 176 1
13 177 1
13 178 1
13 179 1
13 180 1
13 181 1
13 182 1
13 183 1
13 184 1
13 185 1
13 186 1
13 187 1
13 188 1
13 189 1
13 190 1
13 191 1
13 192 1
13 193 1
13 194 1
13 195 1
13 196 1
13 200 1
14 16 1
14 17 1
14 18 1
14 19 1
14 20 1
14 21 1
14 22 1
14 23 1
14 24 1
14 25 1
14 26 1
14 27 1
14 28 1
14 29 1
14 30 1
14 31 1
14 32 1
14 33 1
14 34 1
14 35 1
14 36 1
14 37 1
14 38 1
14 39 1
14 40 1
14 41 1
14 42 1
14 43 1
14 44 1
14 45 1
14 46 1
14 47 1
14 48 1
14 49 1
14 53 1
14 54 1
14 55 1
14 56 1
14 57 1
14 58 1
14 59 1
14 60 1
14 61 1
14 62 1
14 63 1
14 64 1
14 65 1
14 66 1
14 67 1
14 68 1
14 69 1
14 70 1
14 71 1
14 72 1
14 73 1
14 74 1
14 75 1
14 76 1
14 77 1
14 78 1
14 79 1
14 80 1
14 81 1
14 82 1
14 83 1
14 84 1
14 85 1
14 86 1
14 90 1
14 91 1
14 92 1
14 93 1
14 94 1
14 95 1
14 96 1
14 97 1
14 98 1
14 99 1
14 100 1
14 101 1
14 102 1
14 103 1
14 104 1
14 105 1
14 106 1
14 107 1
14 108 1
14 109 1
14 110 1
14 111 1
14 112 1
14 113 1
14 114 1
14 115 1
14 116 1
14 117 1
14 118 1
14 119 1
14 120 1
14 121 1
14 122 1
14 123 1
14 127 1
14 128 1
14 129 1
14 130 1
14 131 1
14 132 1
14 133 1
14 134 1
14 135 1
14 136 1
14 137 1
14 138 1
14 139 1
14 140 1
14 141 1
14 142 1
14 143 1
14 144 1
14 145 1
14 146 1
14 147 1
14 148 1
14 149 1
14 150 1
14 151 1
14 152 1
14 153 1
14 154 1
14 155 1
14 156 1
14 157 1
14 158 1
14 159 1
14 160 1
14 164 1
14 165 1
14 166 1
14 167 1
14 168 1
14 169 1
14 170 1
14 171 1
14 172 1
14 173 1
14 174 1
14 175 1
14 176 1
14 177 1
14 178 1
14 179 1
14 180 1
14 181 1
14 182 1
14 183 1
14 184 1
14 185 1
14 186 1
14 187 1
14 188 1
14 189 1
14 190 1
14 191 1
14 192 1
14 193 1
14 194 1
14 195 1
14 196 1
14 197 1
15 17 1
15 18 1
15 19 1
15 20 1
15 21 1
15 22 1
15 23 1
15 24 1
15 25 1
15 26 1
15 27 1
15 28 1
15 29 1
15 30 1
15 31 1
15 32 1
15 33 1
15 34 1
15 35 1
15 36 1
15 37 1
15 38 1
15 39 1
15 40 1
15 41 1
15 42 1
15 43 1
15 44 1
15 45 1
15 46 1
15 47 1
15 48 1
15 49 1
15 50 1
15 54 1
15 55 1
15 56 1
15 57 1
15 58 1
15 59 1
15 60 1
15 61 1
15 62 1
15 63 1
15 64 1
15 65 1
15 66 1
15 67 1
15 68 1
15 69 1
15 70 1
15 71 1
15 72 1
15 73 1
15 74 1
15 75 1
15 76 1
15 77 1
15 78 1
15 79 1
15 80 1
15 81 1
15 82 1
15 83 1
15 84 1
15 85 1
15 86 1
15 87 1
15 91 1
15 92 1
15 93 1
15 94 1
15 95 1
15 96 1
15 97 1
15 98 1
15 99 1
15 100 1
15 101 1
15 102 1
15 103 1
15 104 1
15 105 1
15 106 1
15 107 1
15 108 1
15 109 1
15 110 1
15 111 1
15 112 1
15 113 1
15 114 1
15 115 1
15 116 1
15 117 1
15 118 1
15 119 1
15 120 1
15 121 1
15 122 1
15 123 1
15 124 1
15 128 1
15 129 1
15 130 1
15 131 1
15 132 1
15 133 1
15 134 1
15 135 1
15 136 1
15 137 1
15 138 1
15 139 1
15 140 1
15 141 1
15 142 1
15 143 1
15 144 1
15 145 1
15 146 1
15 147 1
15 148 1
15 149 1
15 150 1
15 151 1
15 152 1
15 153 1
15 154 1
15 155 1
15 156 1
15 157 1
15 158 1
15 159 1
15 160 1
15 161 1
15 165 1
15 166 1
15 167 1
15 168 1
15 169 1
15 170 1
15 171 1
15 172 1
15 173 1
15 174 1
15 175 1
15 176 1
15 177 1
15 178 1
15 179 1
15 180 1
15 181 1
15 182 1
15 183 1
15 184 1
15 185 1
15 186 1
15 187 1
15 188 1
15 189 1
15 190 1
15 191 1
15 192 1
15 193 1
15 194 1
15 195 1
15 196 1
15 197 1
15 198 1
16 18 1
16 19 1
16 20 1
16 21 1
16 22 1
16 23 1
16 24 1
16 25 1
16 26 1
16 27 1
16 28 1
16 29 1
16 30 1
16 31 1
16 32 1
16 33 1
16 34 1
16 35 1
16 36 1
16 37 1
16 38 1
16 39 1
16 40 1
16 41 1
16 42 1
16 43 1
16 44 1
16 45 1
16 46 1
16 47 1
16 48 1
16 49 1
16 50 1
16 51 1
16 55 1
16 56 1
16 57 1
16 58 1
16 59 1
16 60 1
16 61 1
16 62 1
16 63 1
16 64 1
16 65 1
16 66 1
16 67 1
16 68 1
16 69 1
16 70 1
16 71 1
16 72 1
16 73 1
16 74 1
16 75 1
16 76 1
16 77 1
16 78 1
16 79 1
16 80 1
16 81 1
16 82 1
16 83 1
16 84 1
16 85 1
16 86 1
16 87 1
16 88 1
16 92 1
16 93 1
16 94 1
16 95 1
16 96 1
16 97 1
16 98 1
16 99 1
16 100 1
16 101 1
16 102 1
16 103 1
16 104 1
16 105 1
16 106 1
16 107 1
16 108 1
16 109 1
16 110 1
16 111 1
16 112 1
16 113 1
16 114 1
16 115 1
16 116 1
16 117 1
16 118 1
16 119 1
16 120 1
16 121 1
16 122 1
16 123 1
16 124 1
16 125 1
16 129 1
16 130 1
16 131 1
16 132 1
16 133 1
16 134 1
16 135 1
16 136 1
16 137 1
16 138 1
16 139 1
16 140 1
16 141 1
16 142 1
16 143 1
16 144 1
16 145 1
16 146 1
16 147 1
16 148 1
16 149 1
16 150 1
16 151 1
16 152 1
16 153 1
16 154 1
16 155 1
16 156 1
16 157 1
16 158 1
16 159 1
16 160 1
16 161 1
16 162 1
16 166 1
16 167 1
16 168 1
16 169 1
16 170 1
16 171 1
16 172 1
16 173 1
16 174 1
16 175 1
16 176 1
16 177 1
16 178 1
16 179 1
16 180 1
16 181 1
16 182 1
16 183 1
16 184 1
16 185 1
16 186 1
16 187 1
16 188 1
16 189 1
16 190 1
16 191 1
16 192 1
16 193 1
16 194 1
16 195 1
16 196 1
16 197 1
16 198 1
16 199 1
17 19 1
17 20 1
17 21 1
17 22 1
17 23 1
17 24 1
17 25 1
17 26 1
17 27 1
17 28 1
17 29 1
17 30 1
17 31 1
17 32 1
17 33 1
17 34 1
17 35 1
17 36 1
17 37 1
17 38 1
17 39 1
17 40 1
17 41 1
17 42 1
17 43 1
17 44 1
17 45 1
17 46 1
17 47 1
17 48 1
17 49 1
17 50 1
17 51 1
17 52 1
17 56 1
17 57 1
17 58 1
17 59 1
17 60 1
17 61 1
17 62 1
17 63 1
17 64 1
17 65 1
17 66 1
17 67 1
17 68 1
17 69 1
17 70 1
17 71 1
17 72 1
17 73 1
17 74 1
17 75 1
17 76 1
17 77 1
17 78 1
17 79 1
17 80 1
17 81 1
17 82 1
17 83 1
17 84 1
17 85 1
17 86 1
17 87 1
17 88 1
17 89 1
17 93 1
17 94 1
17 95 1
17 96 1
17 97 1
17 98 1
17 99 1
17 100 1
17 101 1
17 102 1
17 103 1
17 104 1
17 105 1
17 106 1
17 107 1
17 108 1
17 109 1
17 110 1
17 111 1
17 112 1
17 113 1
17 114 1
17 115 1
17 116 1
17 117 1
17 118 1
17 119 1
17 120 1
17 121 1
17 122 1
17 123 1
17 124 1
17 125 1
17 126 1
17 130 1
17 131 1
17 132 1
17 133 1
17 134 1
17 135 1
17 136 1
17 137 1
17 138 1
17 139 1
17 140 1
17 141 1
17 142 1
17 143 1
17 144 1
17 145 1
17 146 1
17 147 1
17 148 1
17 149 1
17 150 1
17 151 1
17 152 1
17 153 1
17 154 1
17 155 1
17 156 1
17 157 1
17 158 1
17 159 1
17 160 1
17 161 1
17 162 1
17 163 1
17 167 1
17 168 1
17 169 1
17 170 1
17 171 1
17 172 1
17 173 1
17 174 1
17 175 1
17 176 1
17 177 1
17 178 1
17 179 1
17 180 1
17 181 1
17 182 1
17 183 1
17 184 1
17 185 1
17 186 1
17 187 1
17 188 1
17 189 1
17 190 1
17 191 1
17 192 1
17 193 1
17 194 1
17 195 1
17 196 1
17 197 1
17 198 1
17 199 1
17 200 1
18 20 1
18 21 1
18 22 1
18 23 1
18 24 1
18 25 1
18 26 1
18 27 1
18 28 1
18 29 1
18 30 1
18 31 1
18 32 1
18 33 1
18 34 1
18 35 1
18 36 1
18 37 1
18 38 1
18 39 1
18 40 1
18 41 1
18 42 1
18 43 1
18 44 1
18 45 1
18 46 1
18 47 1
18 48 1
18 49 1
18 50 1
18 51 1
18 52 1
18 53 1
18 57 1
18 58 1
18 59 1
18 60 1
18 61 1
18 62 1
18 63 1
18 64 1
18 65 1
18 66 1
18 67 1
18 68 1
18 69 1
18 70 1
18 71 1
18 72 1
18 73 1
18 74 1
18 75 1
18 76 1
18 77 1
18 78 1
18 79 1
18 80 1
18 81 1
18 82 1
18 83 1
18 84 1
18 85 1
18 86 1
18 87 1
18 88 1
18 89 1
18 90 1
18 94 1
18 95 1
18 96 1
18 97 1
18 98 1
18 99 1
18 100 1
18 101 1
18 102 1
18 103 1
18 104 1
18 105 1
18 106 1
18 107 1
18 108 1
18 109 1
18 110 1
18 111 1
18 112 1
18 113 1
18 114 1
18 115 1
18 116 1
18 117 1
18 118 1
18 119 1
18 120 1
18 121 1
18 122 1
18 123 1
18 124 1
18 125 1
18 126 1
18 127 1
18 131 1
18 132 1
18 133 1
18 134 1
18 135 1
18 136 1
18 137 1
18 138 1
18 139 1
18 140 1
18 141 1
18 142 1
18 143 1
18 144 1
18 145 1
18 146 1
18 147 1
18 148 1
18 149 1
18 150 1
18 151 1
18 152 1
18 153 1
18 154 1
18 155 1
18 156 1
18 157 1
18 158 1
18 159 1
18 160 1
18 161 1
18 162 1
18 163 1
18 164 1
18 168 1
18 169 1
18 170 1
18 171 1
18 172 1
18 173 1
18 174 1
18 175 1
18 176 1
18 177 1
18 178 1
18 179 1
18 180 1
18 181 1
18 182 1
18 183 1
18 184 1
18 185 1
18 186 1
18 187 1
18 188 1
18 189 1
18 190 1
18 191 1
18 192 1
18 193 1
18 194 1
18 195 1
18 196 1
18 197 1
18 198 1
18 199 1
18 200 1
19 21 1
19 22 1
19 23 1
19 24 1
19 25 1
19 26 1
19 27 1
19 28 1
19 29 1
19 30 1
19 31 1
19 32 1
19 33 1
19 34 1
19 35 1
19 36 1
19 37 1
19 38 1
19 39 1
19 40 1
19 41 1
19 42 1
19 43 1
19 44 1
19 45 1
19 46 1
19 47 1
19 48 1
19 49 1
19 50 1
19 51 1
19 52 1
19 53 1
19 54 1
19 58 1
19 59 1
19 60 1
19 61 1
19 62 1
19 63 1
19 64 1
19 65 1
19 66 1
19 67 1
19 68 1
19 69 1
19 70 1
19 71 1
19 72 1
19 73 1
19 74 1
19 75 1
19 76 1
19 77 1
19 78 1
19 79 1
19 80 1
19 81 1
19 82 1
19 83 1
19 84 1
19 85 1
19 86 1
19 87 1
19 88 1
19 89 1
19 90 1
19 91 1
19 95 1
19 96 1
19 97 1
19 98 1
19 99 1
19 100 1
19 101 1
19 102 1
19 103 1
19 104 1
19 105 1
19 106 1
19 107 1
19 108 1
19 109 1
19 110 1
19 111 1
19 112 1
19 113 1
19 114 1
19 115 1
19 116 1
19 117 1
19 118 1
19 119 1
19 120 1
19 121 1
19 122 1
19 123 1
19 124 1
19 125 1
19 126 1
19 127 1
19 128 1
19 132 1
19 133 1
19 134 1
19 135 1
19 136 1
19 137 1
19 138 1
19 139 1
19 140 1
19 141 1
19 142 1
19 143 1
19 144 1
19 145 1
19 146 1
19 147 1
19 148 1
19 149 1
19 150 1
19 151 1
19 152 1
19 153 1
19 154 1
19 155 1
19 156 1
19 157 1
19 158 1
19 159 1
19 160 1
19 161 1
19 162 1
19 163 1
19 164 1
19 165 1
19 169 1
19 170 1
19 171 1
19 172 1
19 173 1
19 174 1
19 175 1
19 176 1
19 177 1
19 178 1
19 179 1
19 180 1
19 181 1
19 182 1
19 183 1
19 184 1
19 185 1
19 186 1
19 187 1
19 188 1
19 189 1
19 190 1
19 191 1
19 192 1
19 193 1
19 194 1
19 195 1
19 196 1
19 197 1
19 198 1
19 199 1
19 200 1
20 22 1
20 23 1
20 24 1
20 25 1
20 26 1
20 27 1
20 28 1
20 29 1
20 30 1
20 31 1
20 32 1
20 33 1
20 34 1
20 35 1
20 36 1
20 37 1
20 38 1
20 39 1
20 40 1
20 41 1
20 42 1
20 43 1
20 44 1
20 45 1
20 46 1
20 47 1
20 48 1
20 49 1
20 50 1
20 51 1
20 52 1
20 53 1
20 54 1
20 55 1
20 59 1
20 60 1
20 61 1
20 62 1
20 63 1
20 64 1
20 65 1
20 66 1
20 67 1
20 68 1
20 69 1
20 70 1
20 71 1
20 72 1
20 73 1
20 74 1
20 75 1
20 76 1
20 77 1
20 78 1
20 79 1
20 80 1
20 81 1
20 82 1
20 83 1
20 84 1
20 85 1
20 86 1
20 87 1
20 88 1
20 89 1
20 90 1
20 91 1
20 92 1
20 96 1
20 97 1
20 98 1
20 99 1
20 100 1
20 101 1
20 102 1
20 103 1
20 104 1
20 105 1
20 106 1
20 107 1
20 108 1
20 109 1
20 110 1
20 111 1
20 112 1
20 113 1
20 114 1
20 115 1
20 116 1
20 117 1
20 118 1
20 119 1
20 120 1
20 121 1
20 122 1
20 123 1
20 124 1
20 125 1
20 126 1
20 127 1
20 128 1
20 129 1
20 133 1
20 134 1
20 135 1
20 136 1
20 137 1
20 138 1
20 139 1
20 140 1
20 141 1
20 142 1
20 143 1
20 144 1
20 145 1
20 146 1
20 147 1
20 148 1
20 149 1
20 150 1
20 151 1
20 152 1
20 153 1
20 154 1
20 155 1
20 156 1
20 157 1
20 158 1
20 159 1
20 160 1
20 161 1
20 162 1
20 163 1
20 164 1
20 165 1
20 166 1
20 170 1
20 171 1
20 172 1
20 173 1
20 174 1
20 175 1
20 176 1
20 177 1
20 178 1
20 179 1
20 180 1
20 181 1
20 182 1
20 183 1
20 184 1
20 185 1
20 186 1
20 187 1
20 188 1
20 189 1
20 190 1
20 191 1
20 192 1
20 193 1
20 194 1
20 195 1
20 196 1
20 197 1
20 198 1
20 199 1
20 200 1
21 23 1
21 24 1
21 25 1
21 26 1
21 27 1
21 28 1
21 29 1
21 30 1
21 31 1
21 32 1
21 33 1
21 34 1
21 35 1
21 36 1
21 37 1
21 38 1
21 39 1
21 40 1
21 41 1
21 42 1
21 43 1
21 44 1
21 45 1
21 46 1
21 47 1
21 48 1
21 49 1
21 50 1
21 51 1
21 52 1
21 53 1
21 54 1
21 55 1
21 56 1
21 60 1
21 61 1
21 62 1
21 63 1
21 64 1
21 65 1
21 66 1
21 67 1
21 68 1
21 69 1
21 70 1
21 71 1
21 72 1
21 73 1
21 74 1
21 75 1
21 76 1
21 77 1
21 78 1
21 79 1
21 80 1
21 81 1
21 82 1
21 83 1
21 84 1
21 85 1
21 86 1
21 87 1
21 88 1
21 89 1
21 90 1
21 91 1
21 92 1
21 93 1
21 97 1
21 98 1
21 99 1
21 100 1
21 101 1
21 102 1
21 103 1
21 104 1
21 105 1
21 106 1
21 107 1
21 108 1
21 109 1
21 110 1
21 111 1
21 112 1
21 113 1
21 114 1
21 115 1
21 116 1
21 117 1
21 118 1
21 119 1
21 120 1
21 121 1
21 122 1
21 123 1
21 124 1
21 125 1
21 126 1
21 127 1
21 128 1
21 129 1
21 130 1
21 134 1
21 135 1
21 136 1
21 137 1
21 138 1
21 139 1
21 140 1
21 141 1
21 142 1
21 143 1
21 144 1
21 145 1
21 146 1
21 147 1
21 148 1
21 149 1
21 150 1
21 151 1
21 152 1
21 153 1
21 154 1
21 155 1
21 156 1
21 157 1
21 158 1
21 159 1
21 160 1
21 161 1
21 162 1
21 163 1
21 164 1
21 165 1
21 166 1
21 167 1
21 171 1
21 172 1
21 173 1
21 174 1
21 175 1
21 176 1
21 177 1
21 178 1
21 179 1
21 180 1
21 181 1
21 182 1
21 183 1
21 184 1
21 185 1
21 186 1
21 187 1
21 188 1
21 189 1
21 190 1
21 191 1
21 192 1
21 193 1
21 194 1
21 195 1
21 196 1
21 197 1
21 198 1
21 199 1
21 200 1
22 24 1
22 25 1
22 26 1
22 27 1
22 28 1
22 29 1
22 30 1
22 31 1
22 32 1
22 33 1
22 34 1
22 35 1
22 36 1
22 37 1
22 38 1
22 39 1
22 40 1
22 41 1
22 42 1
22 43 1
22 44 1
22 45 1
22 46 1
22 47 1
22 48 1
22 49 1
22 50 1
22 51 1
22 52 1
22 53 1
22 54 1
22 55 1
22 56 1
22 57 1
22 61 1
22 62 1
22 63 1
22 64 1
22 65 1
22 66 1
22 67 1
22 68 1
22 69 1
22 70 1
22 71 1
22 72 1
22 73 1
22 74 1
22 75 1
22 76 1
22 77 1
22 78 1
22 79 1
22 80 1
22 81 1
22 82 1
22 83 1
22 84 1
22 85 1
22 86 1
22 87 1
22 88 1
22 89 1
22 90 1
22 91 1
22 92 1
22 93 1
22 94 1
22 98 1
22 99 1
22 100 1
22 101 1
22 102 1
22 103 1
22 104 1
22 105 1
22 106 1
22 107 1
22 108 1
22 109 1
22 110 1
22 111 1
22 112 1
22 113 1
22 114 1
22 115 1
22 116 1
22 117 1
22 118 1
22 119 1
22 120 1
22 121 1
22 122 1
22 123 1
22 124 1
22 125 1
22 126 1
22 127 1
22 128 1
22 129 1
22 130 1
22 131 1
22 135 1
22 136 1
22 137 1
22 138 1
22 139 1
22 140 1
22 141 1
22 142 1
22 143 1
22 144 1
22 145 1
22 146 1
22 147 1
22 148 1
22 149 1
22 150 1
22 151 1
22 152 1
22 153 1
22 154 1
22 155 1
22 156 1
22 157 1
22 158 1
22 159 1
22 160 1
22 161 1
22 162 1
22 163 1
22 164 1
22 165 1
22 166 1
22 167 1
22 168 1
22 172 1
22 173 1
22 174 1
22 175 1
22 176 1
22 177 1
22 178 1
22 179 1
22 180 1
22 181 1
22 182 1
22 183 1
22 184 1
22 185 1
22 186 1
22 187 1
22 188 1
22 189 1
22 190 1
22 191 1
22 192 1
22 193 1
22 194 1
22 195 1
22 196 1
22 197 1
22 198 1
22 199 1
22 200 1
23 25 1
23 26 1
23 27 1
23 28 1
23 29 1
23 30 1
23 31 1
23 32 1
23 33 1
23 34 1
23 35 1
23 36 1
23 37 1
23 38 1
23 39 1
23 40 1
23 41 1
23 42 1
23 43 1
23 44 1
23 45 1
23 46 1
23 47 1
23 48 1
23 49 1
23 50 1
23 51 1
23 52 1
23 53 1
23 54 1
23 55 1
23 56 1
23 57 1
23 58 1
23 62 1
23 63 1
23 64 1
23 65 1
23 66 1
23 67 1
23 68 1
23 69 1
23 70 1
23 71 1
23 72 1
23 73 1
23 74 1
23 75 1
23 76 1
23 77 1
23 78 1
23 79 1
23 80 1
23 81 1
23 82 1
23 83 1
23 84 1
23 85 1
23 86 1
23 87 1
23 88 1
23 89 1
23 90 1
23 91 1
23 92 1
23 93 1
23 94 1
23 95 1
23 99 1
23 100 1
23 101 1
23 102 1
23 103 1
23 104 1
23 105 1
23 106 1
23 107 1
23 108 1
23 109 1
23 110 1
23 111 1
23 112 1
23 113 1
23 114 1
23 115 1
23 116 1
23 117 1
23 118 1
23 119 1
23 120 1
23 121 1
23 122 1
23 123 1
23 124 1
23 125 1
23 126 1
23 127 1
23 128 1
23 129 1
23 130 1
23 131 1
23 132 1
23 136 1
23 137 1
23 138 1
23 139 1
23 140 1
23 141 1
23 142 1
23 143 1
23 144 1
23 145 1
23 146 1
23 147 1
23 148 1
23 149 1
23 150 1
23 151 1
23 152 1
23 153 1
23 154 1
23 155 1
23 156 1
23 157 1
23 158 1
23 159 1
23 160 1
23 161 1
23 162 1
23 163 1
23 164 1
23 165 1
23 166 1
23 167 1
23 168 1
23 169 1
23 173 1
23 174 1
23 175 1
23 176 1
23 177 1
23 178 1
23 179 1
23 180 1
23 181 1
23 182 1
23 183 1
23 184 1
23 185 1
23 186 1
23 187 1
23 188 1
23 189 1
23 190 1
23 191 1
23 192 1
23 193 1
23 194 1
23 195 1
23 196 1
23 197 1
23 198 1
23 199 1
23 200 1
24 26 1
24 27 1
24 28 1
24 29 1
24 30 1
24 31 1
24 32 1
24 33 1
24 34 1
24 35 1
24 36 1
24 37 1
24 38 1
24 39 1
24 40 1
24 41 1
24 42 1
24 43 1
24 44 1
24 45 1
24 46 1
24 47 1
24 48 1
24 49 1
24 50 1
24 51 1
24 52 1
24 53 1
24 54 1
24 55 1
24 56 1
24 57 1
24 58 1
24 59 1
24 63 1
24 64 1
24 65 1
24 66 1
24 67 1
24 68 1
24 69 1
24 70 1
24 71 1
24 72 1
24 73 1
24 74 1
24 75 1
24 76 1
24 77 1
24 78 1
24 79 1
24 80 1
24 81 1
24 82 1
24 83 1
24 84 1
24 85 1
24 86 1
24 87 1
24 88 1
24 89 1
24 90 1
24 91 1
24 92 1
24 93 1
24 94 1
24 95 1
24 96 1
24 100 1
24 101 1
24 102 1
24 103 1
24 104 1
24 105 1
24 106 1
24 107 1
24 108 1
24 109 1
24 110 1
24 111 1
24 112 1
24 113 1
24 114 1
24 115 1
24 116 1
24 117 1
24 118 1
24 119 1
24 120 1
24 121 1
24 122 1
24 123 1
24 124 1
24 125 1
24 126 1
24 127 1
24 128 1
24 129 1
24 130 1
24 131 1
24 132 1
24 133 1
24 137 1
24 138 1
24 139 1
24 140 1
24 141 1
24 142 1
24 143 1
24 144 1
24 145 1
24 146 1
24 147 1
24 148 1
24 149 1
24 150 1
24 151 1
24 152 1
24 153 1
24 154 1
24 155 1
24 156 1
24 157 1
24 158 1
24 159 1
24 160 1
24 161 1
24 162 1
24 163 1
24 164 1
24 165 1
24 166 1
24 167 1
24 168 1
24 169 1
24 170 1
24 174 1
24 175 1
24 176 1
24 177 1
24 178 1
24 179 1
24 180 1
24 181 1
24 182 1
24 183 1
24 184 1
24 185 1
24 186 1
24 187 1
24 188 1
24 189 1
24 190 1
24 191 1
24 192 1
24 193 1
24 194 1
24 195 1
24 196 1
24 197 1
24 198 1
24 199 1
24 200 1
25 27 1
25 28 1
25 29 1
25 30 1
25 31 1
25 32 1
25 33 1
25 34 1
25 35 1
25 36 1
25 37 1
25 38 1
25 39 1
25 40 1
25 41 1
25 42 1
25 43 1
25 44 1
25 45 1
25 46 1
25 47 1
25 48 1
25 49 1
25 50 1
25 51 1
25 52 1
25 53 1
25 54 1
25 55 1
25 56 1
25 57 1
25 58 1
25 59 1
25 60 1
25 64 1
25 65 1
25 66 1
25 67 1
25 68 1
25 69 1
25 70 1
25 71 1
25 72 1
25 73 1
25 74 1
25 75 1
25 76 1
25 77 1
25 78 1
25 79 1
25 80 1
25 81 1
25 82 1
25 83 1
25 84 1
25 85 1
25 86 1
25 87 1
25 88 1
25 89 1
25 90 1
25 91 1
25 92 1
25 93 1
25 94 1
25 95 1
25 96 1
25 97 1
25 101 1
25 102 1
25 103 1
25 104 1
25 105 1
25 106 1
25 107 1
25 108 1
25 109 1
25 110 1
25 111 1
25 112 1
25 113 1
25 114 1
25 115 1
25 116 1
25 117 1
25 118 1
25 119 1
25 120 1
25 121 1
25 122 1
25 123 1
25 124 1
25 125 1
25 126 1
25 127 1
25 128 1
25 129 1
25 130 1
25 131 1
25 132 1
25 133 1
25 134 1
25 138 1
25 139 1
25 140 1
25 141 1
25 142 1
25 143 1
25 144 1
25 145 1
25 146 1
25 147 1
25 148 1
25 149 1
25 150 1
25 151 1
25 152 1
25 153 1
25 154 1
25 155 1
25 156 1
25 157 1
25 158 1
25 159 1
25 160 1
25 161 1
25 162 1
25 163 1
25 164 1
25 165 1
25 166 1
25 167 1
25 168 1
25 169 1
25 170 1
25 171 1
25 175 1
25 176 1
25 177 1
25 178 1
25 179 1
25 180 1
25 181 1
25 182 1
25 183 1
25 184 1
25 185 1
25 186 1
25 187 1
25 188 1
25 189 1
25 190 1
25 191 1
25 192 1
25 193 1
25 194 1
25 195 1
25 196 1
25 197 1
25 198 1
25 199 1
25 200 1
26 28 1
26 29 1
26 30 1
26 31 1
26 32 1
26 33 1
26 34 1
26 35 1
26 36 1
26 37 1
26 38 1
26 39 1
26 40 1
26 41 1
26 42 1
26 43 1
26 44 1
26 45 1
26 46 1
26 47 1
26 48 1
26 49 1
26 50 1
26 51 1
26 52 1
26 53 1
26 54 1
26 55 1
26 56 1
26 57 1
26 58 1
26 59 1
26 60 1
26 61 1
26 65 1
26 66 1
26 67 1
26 68 1
26 69 1
26 70 1
26 71 1
26 72 1
26 73 1
26 74 1
26 75 1
26 76 1
26 77 1
26 78 1
26 79 1
26 80 1
26 81 1
26 82 1
26 83 1
26 84 1
26 85 1
26 86 1
26 87 1
26 88 1
26 89 1
26 90 1
26 91 1
26 92 1
26 93 1
26 94 1
26 95 1
26 96 1
26 97 1
26 98 1
26 102 1
26 103 1
26 104 1
26 105 1
26 106 1
26 107 1
26 108 1
26 109 1
26 110 1
26 111 1
26 112 1
26 113 1
26 114 1
26 115 1
26 116 1
26 117 1
26 118 1
26 119 1
26 120 1
26 121 1
26 122 1
26 123 1
26 124 1
26 125 1
26 126 1
26 127 1
26 128 1
26 129 1
26 130 1
26 131 1
26 132 1
26 133 1
26 134 1
26 135 1
26 139 1
26 140 1
26 141 1
26 142 1
26 143 1
26 144 1
26 145 1
26 146 1
26 147 1
26 148 1
26 149 1
26 150 1
26 151 1
26 152 1
26 153 1
26 154 1
26 155 1
26 156 1
26 157 1
26 158 1
26 159 1
26 160 1
26 161 1
26 162 1
26 163 1
26 164 1
26 165 1
26 166 1
26 167 1
26 168 1
26 169 1
26 170 1
26 171 1
26 172 1
26 176 1
26 177 1
26 178 1
26 179 1
26 180 1
26 181 1
26 182 1
26 183 1
26 184 1
26 185 1
26 186 1
26 187 1
26 188 1
26 189 1
26 190 1
26 191 1
26 192 1
26 193 1
26 194 1
26 195 1
26 196 1
26 197 1
26 198 1
26 199 1
26 200 1
27 29 1
27 30 1
27 31 1
27 32 1
27 33 1
27 34 1
27 35 1
27 36 1
27 37 1
27 38 1
27 39 1
27 40 1
27 41 1
27 42 1
27 43 1
27 44 1
27 45 1
27 46 1
27 47 1
27 48 1
27 49 1
27 50 1
27 51 1
27 52 1
27 53 1
27 54 1
27 55 1
27 56 1
27 57 1
27 58 1
27 59 1
27 60 1
27 61 1
27 62 1
27 66 1
27 67 1
27 68 1
27 69 1
27 70 1
27 71 1
27 72 1
27 73 1
27 74 1
27 75 1
27 76 1
27 77 1
27 78 1
27 79 1
27 80 1
27 81 1
27 82 1
27 83 1
27 84 1
27 85 1
27 86 1
27 87 1
27 88 1
27 89 1
27 90 1
27 91 1
27 92 1
27 93 1
27 94 1
27 95 1
27 96 1
27 97 1
27 98 1
27 99 1
27 103 1
27 104 1
27 105 1
27 106 1
27 107 1
27 108 1
27 109 1
27 110 1
27 111 1
27 112 1
27 113 1
27 114 1
27 115 1
27 116 1
27 117 1
27 118 1
27 119 1
27 120 1
27 121 1
27 122 1
27 123 1
27 124 1
27 125 1
27 126 1
27 127 1
27 128 1
27 129 1
27 130 1
27 131 1
27 132 1
27 133 1
27 134 1
27 135 1
27 136 1
27 140 1
27 141 1
27 142 1
27 143 1
27 144 1
27 145 1
27 146 1
27 147 1
27 148 1
27 149 1
27 150 1
27 151 1
27 152 1
27 153 1
27 154 1
27 155 1
27 156 1
27 157 1
27 158 1
27 159 1
27 160 1
27 161 1
27 162 1
27 163 1
27 164 1
27 165 1
27 166 1
27 167 1
27 168 1
27 169 1
27 170 1
27 171 1
27 172 1
27 173 1
27 177 1
27 178 1
27 179 1
27 180 1
27 181 1
27 182 1
27 183 1
27 184 1
27 185 1
27 186 1
27 187 1
27 188 1
27 189 1
27 190 1
27 191 1
27 192 1
27 193 1
27 194 1
27 195 1
27 196 1
27 197 1
27 198 1
27 199 1
27 200 1
28 30 1
28 31 1
28 32 1
28 33 1
28 34 1
28 35 1
28 36 1
28 37 1
28 38 1
28 39 1
28 40 1
28 41 1
28 42 1
28 43 1
28 44 1
28 45 1
28 46 1
28 47 1
28 48 1
28 49 1
28 50 1
28 51 1
28 52 1
28 53 1
28 54 1
28 55 1
28 56 1
28 57 1
28 58 1
28 59 1
28 60 1
28 61 1
28 62 1
28 63 1
28 67 1
28 68 1
28 69 1
28 70 1
28 71 1
28 72 1
28 73 1
28 74 1
28 75 1
28 76 1
28 77 1
28 78 1
28 79 1
28 80 1
28 81 1
28 82 1
28 83 1
28 84 1
28 85 1
28 86 1
28 87 1
28 88 1
28 89 1
28 90 1
28 91 1
28 92 1
28 93 1
28 94 1
28 95 1
28 96 1
28 97 1
28 98 1
28 99 1
28 100 1
28 104 1
28 105 1
28 106 1
28 107 1
28 108 1
28 109 1
28 110 1
28 111 1
28 112 1
28 113 1
28 114 1
28 115 1
28 116 1
28 117 1
28 118 1
28 119 1
28 120 1
28 121 1
28 122 1
28 123 1
28 124 1
28 125 1
28 126 1
28 127 1
28 128 1
28 129 1
28 130 1
28 131 1
28 132 1
28 133 1
28 134 1
28 135 1
28 136 1
28 137 1
28 141 1
28 142 1
28 143 1
28 144 1
28 145 1
28 146 1
28 147 1
28 148 1
28 149 1
28 150 1
28 151 1
28 152 1
28 153 1
28 154 1
28 155 1
28 156 1
28 157 1
28 158 1
28 159 1
28 160 1
28 161 1
28 162 1
28 163 1
28 164 1
28 165 1
28 166 1
28 167 1
28 168 1
28 169 1
28 170 1
28 171 1
28 172 1
28 173 1
28 174 1
28 178 1
28 179 1
28 180 1
28 181 1
28 182 1
28 183 1
28 184 1
28 185 1
28 186 1
28 187 1
28 188 1
28 189 1
28 190 1
28 191 1
28 192 1
28 193 1
28 194 1
28 195 1
28 196 1
28 197 1
28 198 1
28 199 1
28 200 1
29 31 1
29 32 1
29 33 1
29 34 1
29 35 1
29 36 1
29 37 1
29 38 1
29 39 1
29 40 1
29 41 1
29 42 1
29 43 1
29 44 1
29 45 1
29 46 1
29 47 1
29 48 1
29 49 1
29 50 1
29 51 1
29 52 1
29 53 1
29 54 1
29 55 1
29 56 1
29 57 1
29 58 1
29 59 1
29 60 1
29 61 1
29 62 1
29 63 1
29 64 1
29 68 1
29 69 1
29 70 1
29 71 1
29 72 1
29 73 1
29 74 1
29 75 1
29 76 1
29 77 1
29 78 1
29 79 1
29 80 1
29 81 1
29 82 1
29 83 1
29 84 1
29 85 1
29 86 1
29 87 1
29 88 1
29 89 1
29 90 1
29 91 1
29 92 1
29 93 1
29 94 1
29 95 1
29 96 1
29 97 1
29 98 1
29 99 1
29 100 1
29 101 1
29 105 1
29 106 1
29 107 1
29 108 1
29 109 1
29 110 1
29 111 1
29 112 1
29 113 1
29 114 1
29 115 1
29 116 1
29 117 1
29 118 1
29 119 1
29 120 1
29 121 1
29 122 1
29 123 1
29 124 1
29 125 1
29 126 1
29 127 1
29 128 1
29 129 1
29 130 1
29 131 1
29 132 1
29 133 1
29 134 1
29 135 1
29 136 1
29 137 1
29 138 1
29 142 1
29 143 1
29 144 1
29 145 1
29 146 1
29 147 1
29 148 1
29 149 1
29 150 1
29 151 1
29 152 1
29 153 1
29 154 1
29 155 1
29 156 1
29 157 1
29 158 1
29 159 1
29 160 1
29 161 1
29 162 1
29 163 1
29 164 1
29 165 1
29 166 1
29 167 1
29 168 1
29 169 1
29 170 1
29 171 1
29 172 1
29 173 1
29 174 1
29 175 1
29 179 1
29 180 1
29 181 1
29 182 1
29 183 1
29 184 1
29 185 1
29 186 1
29 187 1
29 188 1
29 189 1
29 190 1
29 191 1
29 192 1
29 193 1
29 194 1
29 195 1
29 196 1
29 197 1
29 198 1
29 199 1
29 200 1
30 32 1
30 33 1
30 34 1
30 35 1
30 36 1
30 37 1
30 38 1
30 39 1
30 40 1
30 41 1
30 42 1
30 43 1
30 44 1
30 45 1
30 46 1
30 47 1
30 48 1
30 49 1
30 50 1
30 51 1
30 52 1
30 53 1
30 54 1
30 55 1
30 56 1
30 57 1
30 58 1
30 59 1
30 60 1
30 61 1
30 62 1
30 63 1
30 64 1
30 65 1
30 69 1
30 70 1
30 71 1
30 72 1
30 73 1
30 74 1
30 75 1
30 76 1
30 77 1
30 78 1
30 79 1
30 80 1
30 81 1
30 82 1
30 83 1
30 84 1
30 85 1
30 86 1
30 87 1
30 88 1
30 89 1
30 90 1
30 91 1
30 92 1
30 93 1
30 94 1
30 95 1
30 96 1
30 97 1
30 98 1
30 99 1
30 100 1
30 101 1
30 102 1
30 106 1
30 107 1
30 108 1
30 109 1
30 110 1
30 111 1
30 112 1
30 113 1
30 114 1
30 115 1
30 116 1
30 117 1
30 118 1
30 119 1
30 120 1
30 121 1
30 122 1
30 123 1
30 124 1
30 125 1
30 126 1
30 127 1
30 128 1
30 129 1
30 130 1
30 131 1
30 132 1
30 133 1
30 134 1
30 135 1
30 136 1
30 137 1
30 138 1
30 139 1
30 143 1
30 144 1
30 145 1
30 146 1
30 147 1
30 148 1
30 149 1
30 150 1
30 151 1
30 152 1
30 153 1
30 154 1
30 155 1
30 156 1
30 157 1
30 158 1
30 159 1
30 160 1
30 161 1
30 162 1
30 163 1
30 164 1
30 165 1
30 166 1
30 167 1
30 168 1
30 169 1
30 170 1
30 171 1
30 172 1
30 173 1
30 174 1
30 175 1
30 176 1
30 180 1
30 181 1
30 182 1
30 183 1
30 184 1
30 185 1
30 186 1
30 187 1
30 188 1
30 189 1
30 190 1
30 191 1
30 192 1
30 193 1
30 194 1
30 195 1
30 196 1
30 197 1
30 198 1
30 199 1
30 200 1
31 33 1
31 34 1
31 35 1
31 36 1
31 37 1
31 38 1
31 39 1
31 40 1
31 41 1
31 42 1
31 43 1
31 44 1
31 45 1
31 46 1
31 47 1
31 48 1
31 49 1
31 50 1
31 51 1
31 52 1
31 53 1
31 54 1
31 55 1
31 56 1
31 57 1
31 58 1
31 59 1
31 60 1
31 61 1
31 62 1
31 63 1
31 64 1
31 65 1
31 66 1
31 70 1
31 71 1
31 72 1
31 73 1
31 74 1
31 75 1
31 76 1
31 77 1
31 78 1
31 79 1
31 80 1
31 81 1
31 82 1
31 83 1
31 84 1
31 85 1
31 86 1
31 87 1
31 88 1
31 89 1
31 90 1
31 91 1
31 92 1
31 93 1
31 94 1
31 95 1
31 96 1
31 97 1
31 98 1
31 99 1
31 100 1
31 101 1
31 102 1
31 103 1
31 107 1
31 108 1
31 109 1
31 110 1
31 111 1
31 112 1
31 113 1
31 114 1
31 115 1
31 116 1
31 117 1
31 118 1
31 119 1
31 120 1
31 121 1
31 122 1
31 123 1
31 124 1
31 125 1
31 126 1
31 127 1
31 128 1
31 129 1
31 130 1
31 131 1
31 132 1
31 133 1
31 134 1
31 135 1
31 136 1
31 137 1
31 138 1
31 139 1
31 140 1
31 144 1
31 145 1
31 146 1
31 147 1
31 148 1
31 149 1
31 150 1
31 151 1
31 152 1
31 153 1
31 154 1
31 155 1
31 156 1
31 157 1
31 158 1
31 159 1
31 160 1
31 161 1
31 162 1
31 163 1
31 164 1
31 165 1
31 166 1
31 167 1
31 168 1
31 169 1
31 170 1
31 171 1
31 172 1
31 173 1
31 174 1
31 175 1
31 176 1
31 177 1
31 181 1
31 182 1
31 183 1
31 184 1
31 185 1
31 186 1
31 187 1
31 188 1
31 189 1
31 190 1
31 191 1
31 192 1
31 193 1
31 194 1
31 195 1
31 196 1
31 197 1
31 198 1
31 199 1
31 200 1
32 34 1
32 35 1
32 36 1
32 37 1
32 38 1
32 39 1
32 40 1
32 41 1
32 42 1
32 43 1
32 44 1
32 45 1
32 46 1
32 47 1
32 48 1
32 49 1
32 50 1
32 51 1
32 52 1
32 53 1
32 54 1
32 55 1
32 56 1
32 57 1
32 58 1
32 59 1
32 60 1
32 61 1
32 62 1
32 63 1
32 64 1
32 65 1
32 66 1
32 67 1
32 71 1
32 72 1
32 73 1
32 74 1
32 75 1
32 76 1
32 77 1
32 78 1
32 79 1
32 80 1
32 81 1
32 82 1
32 83 1
32 84 1
32 85 1
32 86 1
32 87 1
32 88 1
32 89 1
32 90 1
32 91 1
32 92 1
32 93 1
32 94 1
32 95 1
32 96 1
32 97 1
32 98 1
32 99 1
32 100 1
32 101 1
32 102 1
32 103 1
32 104 1
32 108 1
32 109 1
32 110 1
32 111 1
32 112 1
32 113 1
32 114 1
32 115 1
32 116 1
32 117 1
32 118 1
32 119 1
32 120 1
32 121 1
32 122 1
32 123 1
32 124 1
32 125 1
32 126 1
32 127 1
32 128 1
32 129 1
32 130 1
32 131 1
32 132 1
32 133 1
32 134 1
32 135 1
32 136 1
32 137 1
32 138 1
32 139 1
32 140 1
32 141 1
32 145 1
32 146 1
32 147 1
32 148 1
32 149 1
32 150 1
32 151 1
32 152 1
32 153 1
32 154 1
32 155 1
32 156 1
32 157 1
32 158 1
32 159 1
32 160 1
32 161 1
32 162 1
32 163 1
32 164 1
32 165 1
32 166 1
32 167 1
32 168 1
32 169 1
32 170 1
32 171 1
32 172 1
32 173 1
32 174 1
32 175 1
32 176 1
32 177 1
32 178 1
32 182 1
32 183 1
32 184 1
32 185 1
32 186 1
32 187 1
32 188 1
32 189 1
32 190 1
32 191 1
32 192 1
32 193 1
32 194 1
32 195 1
32 196 1
32 197 1
32 198 1
32 199 1
32 200 1
33 35 1
33 36 1
33 37 1
33 38 1
33 39 1
33 40 1
33 41 1
33 42 1
33 43 1
33 44 1
33 45 1
33 46 1
33 47 1
33 48 1
33 49 1
33 50 1
33 51 1
33 52 1
33 53 1
33 54 1
33 55 1
33 56 1
33 57 1
33 58 1
33 59 1
33 60 1
33 61 1
33 62 1
33 63 1
33 64 1
33 65 1
33 66 1
33 67 1
33 68 1
33 72 1
33 73 1
33 74 1
33 75 1
33 76 1
33 77 1
33 78 1
33 79 1
33 80 1
33 81 1
33 82 1
33 83 1
33 84 1
33 85 1
33 86 1
33 87 1
33 88 1
33 89 1
33 90 1
33 91 1
33 92 1
33 93 1
33 94 1
33 95 1
33 96 1
33 97 1
33 98 1
33 99 1
33 100 1
33 101 1
33 102 1
33 103 1
33 104 1
33 105 1
33 109 1
33 110 1
33 111 1
33 112 1
33 113 1
33 114 1
33 115 1
33 116 1
33 117 1
33 118 1
33 119 1
33 120 1
33 121 1
33 122 1
33 123 1
33 124 1
33 125 1
33 126 1
33 127 1
33 128 1
33 129 1
33 130 1
33 131 1
33 132 1
33 133 1
33 134 1
33 135 1
33 136 1
33 137 1
33 138 1
33 139 1
33 140 1
33 141 1
33 142 1
33 146 1
33 147 1
33 148 1
33 149 1
33 150 1
33 151 1
33 152 1
33 153 1
33 154 1
33 155 1
33 156 1
33 157 1
33 158 1
33 159 1
33 160 1
33 161 1
33 162 1
33 163 1
33 164 1
33 165 1
33 166 1
33 167 1
33 168 1
33 169 1
33 170 1
33 171 1
33 172 1
33 173 1
33 174 1
33 175 1
33 176 1
33 177 1
33 178 1
33 179 1
33 183 1
33 184 1
33 185 1
33 186 1
33 187 1
33 188 1
33 189 1
33 190 1
33 191 1
33 192 1
33 193 1
33 194 1
33 195 1
33 196 1
33 197 1
33 198 1
33 199 1
33 200 1
34 36 1
34 37 1
34 38 1
34 39 1
34 40 1
34 41 1
34 42 1
34 43 1
34 44 1
34 45 1
34 46 1
34 47 1
34 48 1
34 49 1
34 50 1
34 51 1
34 52 1
34 53 1
34 54 1
34 55 1
34 56 1
34 57 1
34 58 1
34 59 1
34 60 1
34 61 1
34 62 1
34 63 1
34 64 1
34 65 1
34 66 1
34 67 1
34 68 1
34 69 1
34 73 1
34 74 1
34 75 1
34 76 1
34 77 1
34 78 1
34 79 1
34 80 1
34 81 1
34 82 1
34 83 1
34 84 1
34 85 1
34 86 1
34 87 1
34 88 1
34 89 1
34 90 1
34 91 1
34 92 1
34 93 1
34 94 1
34 95 1
34 96 1
34 97 1
34 98 1
34 99 1
34 100 1
34 101 1
34 102 1
34 103 1
34 104 1
34 105 1
34 106 1
34 110 1
34 111 1
34 112 1
34 113 1
34 114 1
34 115 1
34 116 1
34 117 1
34 118 1
34 119 1
34 120 1
34 121 1
34 122 1
34 123 1
34 124 1
34 125 1
34 126 1
34 127 1
34 128 1
34 129 1
34 130 1
34 131 1
34 132 1
34 133 1
34 134 1
34 135 1
34 136 1
34 137 1
34 138 1
34 139 1
34 140 1
34 141 1
34 142 1
34 143 1
34 147 1
34 148 1
34 149 1
34 150 1
34 151 1
34 152 1
34 153 1
34 154 1
34 155 1
34 156 1
34 157 1
34 158 1
34 159 1
34 160 1
34 161 1
34 162 1
34 163 1
34 164 1
34 165 1
34 166 1
34 167 1
34 168 1
34 169 1
34 170 1
34 171 1
34 172 1
34 173 1
34 174 1
34 175 1
34 176 1
34 177 1
34 178 1
34 179 1
34 180 1
34 184 1
34 185 1
34 186 1
34 187 1
34 188 1
34 189 1
34 190 1
34 191 1
34 192 1
34 193 1
34 194 1
34 195 1
34 196 1
34 197 1
34 198 1
34 199 1
34 200 1
35 37 1
35 38 1
35 39 1
35 40 1
35 41 1
35 42 1
35 43 1
35 44 1
35 45 1
35 46 1
35 47 1
35 48 1
35 49 1
35 50 1
35 51 1
35 52 1
35 53 1
35 54 1
35 55 1
35 56 1
35 57 1
35 58 1
35 59 1
35 60 1
35 61 1
35 62 1
35 63 1
35 64 1
35 65 1
35 66 1
35 67 1
35 68 1
35 69 1
35 70 1
35 74 1
35 75 1
35 76 1
35 77 1
35 78 1
35 79 1
35 80 1
35 81 1
35 82 1
35 83 1
35 84 1
35 85 1
35 86 1
35 87 1
35 88 1
35 89 1
35 90 1
35 91 1
35 92 1
35 93 1
35 94 1
35 95 1
35 96 1
35 97 1
35 98 1
35 99 1
35 100 1
35 101 1
35 102 1
35 103 1
35 104 1
35 105 1
35 106 1
35 107 1
35 111 1
35 112 1
35 113 1
35 114 1
35 115 1
35 116 1
35 117 1
35 118 1
35 119 1
35 120 1
35 121 1
35 122 1
35 123 1
35 124 1
35 125 1
35 126 1
35 127 1
35 128 1
35 129 1
35 130 1
35 131 1
35 132 1
35 133 1
35 134 1
35 135 1
35 136 1
35 137 1
35 138 1
35 139 1
35 140 1
35 141 1
35 142 1
35 143 1
35 144 1
35 148 1
35 149 1
35 150 1
35 151 1
35 152 1
35 153 1
35 154 1
35 155 1
35 156 1
35 157 1
35 158 1
35 159 1
35 160 1
35 161 1
35 162 1
35 163 1
35 164 1
35 165 1
35 166 1
35 167 1
35 168 1
35 169 1
35 170 1
35 171 1
35 172 1
35 173 1
35 174 1
35 175 1
35 176 1
35 177 1
35 178 1
35 179 1
35 180 1
35 181 1
35 185 1
35 186 1
35 187 1
35 188 1
35 189 1
35 190 1
35 191 1
35 192 1
35 193 1
35 194 1
35 195 1
35 196 1
35 197 1
35 198 1
35 199 1
35 200 1
36 38 1
36 39 1
36 40 1
36 41 1
36 42 1
36 43 1
36 44 1
36 45 1
36 46 1
36 47 1
36 48 1
36 49 1
36 50 1
36 51 1
36 52 1
36 53 1
36 54 1
36 55 1
36 56 1
36 57 1
36 58 1
36 59 1
36 60 1
36 61 1
36 62 1
36 63 1
36 64 1
36 65 1
36 66 1
36 67 1
36 68 1
36 69 1
36 70 1
36 71 1
36 75 1
36 76 1
36 77 1
36 78 1
36 79 1
36 80 1
36 81 1
36 82 1
36 83 1
36 84 1
36 85 1
36 86 1
36 87 1
36 88 1
36 89 1
36 90 1
36 91 1
36 92 1
36 93 1
36 94 1
36 95 1
36 96 1
36 97 1
36 98 1
36 99 1
36 100 1
36 101 1
36 102 1
36 103 1
36 104 1
36 105 1
36 106 1
36 107 1
36 108 1
36 112 1
36 113 1
36 114 1
36 115 1
36 116 1
36 117 1
36 118 1
36 119 1
36 120 1
36 121 1
36 122 1
36 123 1
36 124 1
36 125 1
36 126 1
36 127 1
36 128 1
36 129 1
36 130 1
36 131 1
36 132 1
36 133 1
36 134 1
36 135 1
36 136 1
36 137 1
36 138 1
36 139 1
36 140 1
36 141 1
36 142 1
36 143 1
36 144 1
36 145 1
36 149 1
36 150 1
36 151 1
36 152 1
36 153 1
36 154 1
36 155 1
36 156 1
36 157 1
36 158 1
36 159 1
36 160 1
36 161 1
36 162 1
36 163 1
36 164 1
36 165 1
36 166 1
36 167 1
36 168 1
36 169 1
36 170 1
36 171 1
36 172 1
36 173 1
36 174 1
36 175 1
36 176 1
36 177 1
36 178 1
36 179 1
36 180 1
36 181 1
36 182 1
36 186 1
36 187 1
36 188 1
36 189 1
36 190 1
36 191 1
36 192 1
36 193 1
36 194 1
36 195 1
36 196 1
36 197 1
36 198 1
36 199 1
36 200 1
37 39 1
37 40 1
37 41 1
37 42 1
37 43 1
37 44 1
37 45 1
37 46 1
37 47 1
37 48 1
37 49 1
37 50 1
37 51 1
37 52 1
37 53 1
37 54 1
37 55 1
37 56 1
37 57 1
37 58 1
37 59 1
37 60 1
37 61 1
37 62 1
37 63 1
37 64 1
37 65 1
37 66 1
37 67 1
37 68 1
37 69 1
37 70 1
37 71 1
37 72 1
37 76 1
37 77 1
37 78 1
37 79 1
37 80 1
37 81 1
37 82 1
37 83 1
37 84 1
37 85 1
37 86 1
37 87 1
37 88 1
37 89 1
37 90 1
37 91 1
37 92 1
37 93 1
37 94 1
37 95 1
37 96 1
37 97 1
37 98 1
37 99 1
37 100 1
37 101 1
37 102 1
37 103 1
37 104 1
37 105 1
37 106 1
37 107 1
37 108 1
37 109 1
37 113 1
37 114 1
37 115 1
37 116 1
37 117 1
37 118 1
37 119 1
37 120 1
37 121 1
37 122 1
37 123 1
37 124 1
37 125 1
37 126 1
37 127 1
37 128 1
37 129 1
37 130 1
37 131 1
37 132 1
37 133 1
37 134 1
37 135 1
37 136 1
37 137 1
37 138 1
37 139 1
37 140 1
37 141 1
37 142 1
37 143 1
37 144 1
37 145 1
37 146 1
37 150 1
37 151 1
37 152 1
37 153 1
37 154 1
37 155 1
37 156 1
37 157 1
37 158 1
37 159 1
37 160 1
37 161 1
37 162 1
37 163 1
37 164 1
37 165 1
37 166 1
37 167 1
37 168 1
37 169 1
37 170 1
37 171 1
37 172 1
37 173 1
37 174 1
37 175 1
37 176 1
37 177 1
37 178 1
37 179 1
37 180 1
37 181 1
37 182 1
37 183 1
37 187 1
37 188 1
37 189 1
37 190 1
37 191 1
37 192 1
37 193 1
37 194 1
37 195 1
37 196 1
37 197 1
37 198 1
37 199 1
37 200 1
38 40 1
38 41 1
38 42 1
38 43 1
38 44 1
38 45 1
38 46 1
38 47 1
38 48 1
38 49 1
38 50 1
38 51 1
38 52 1
38 53 1
38 54 1
38 55 1
38 56 1
38 57 1
38 58 1
38 59 1
38 60 1
38 61 1
38 62 1
38 63 1
38 64 1
38 65 1
38 66 1
38 67 1
38 68 1
38 69 1
38 70 1
38 71 1
38 72 1
38 73 1
38 77 1
38 78 1
38 79 1
38 80 1
38 81 1
38 82 1
38 83 1
38 84 1
38 85 1
38 86 1
38 87 1
38 88 1
38 89 1
38 90 1
38 91 1
38 92 1
38 93 1
38 94 1
38 95 1
38 96 1
38 97 1
38 98 1
38 99 1
38 100 1
38 101 1
38 102 1
38 103 1
38 104 1
38 105 1
38 106 1
38 107 1
38 108 1
38 109 1
38 110 1
38 114 1
38 115 1
38 116 1
38 117 1
38 118 1
38 119 1
38 120 1
38 121 1
38 122 1
38 123 1
38 124 1
38 125 1
38 126 1
38 127 1
38 128 1
38 129 1
38 130 1
38 131 1
38 132 1
38 133 1
38 134 1
38 135 1
38 136 1
38 137 1
38 138 1
38 139 1
38 140 1
38 141 1
38 142 1
38 143 1
38 144 1
38 145 1
38 146 1
38 147 1
38 151 1
38 152 1
38 153 1
38 154 1
38 155 1
38 156 1
38 157 1
38 158 1
38 159 1
38 160 1
38 161 1
38 162 1
38 163 1
38 164 1
38 165 1
38 166 1
38 167 1
38 168 1
38 169 1
38 170 1
38 171 1
38 172 1
38 173 1
38 174 1
38 175 1
38 176 1
38 177 1
38 178 1
38 179 1
38 180 1
38 181 1
38 182 1
38 183 1
38 184 1
38 188 1
38 189 1
38 190 1
38 191 1
38 192 1
38 193 1
38 194 1
38 195 1
38 196 1
38 197 1
38 198 1
38 199 1
38 200 1
39 41 1
39 42 1
39 43 1
39 44 1
39 45 1
39 46 1
39 47 1
39 48 1
39 49 1
39 50 1
39 51 1
39 52 1
39 53 1
39 54 1
39 55 1
39 56 1
39 57 1
39 58 1
39 59 1
39 60 1
39 61 1
39 62 1
39 63 1
39 64 1
39 65 1
39 66 1
39 67 1
39 68 1
39 69 1
39 70 1
39 71 1
39 72 1
39 73 1
39 74 1
39 78 1
39 79 1
39 80 1
39 81 1
39 82 1
39 83 1
39 84 1
39 85 1
39 86 1
39 87 1
39 88 1
39 89 1
39 90 1
39 91 1
39 92 1
39 93 1
39 94 1
39 95 1
39 96 1
39 97 1
39 98 1
39 99 1
39 100 1
39 101 1
39 102 1
39 103 1
39 104 1
39 105 1
39 106 1
39 107 1
39 108 1
39 109 1
39 110 1
39 111 1
39 115 1
39 116 1
39 117 1
39 118 1
39 119 1
39 120 1
39 121 1
39 122 1
39 123 1
39 124 1
39 125 1
39 126 1
39 127 1
39 128 1
39 129 1
39 130 1
39 131 1
39 132 1
39 133 1
39 134 1
39 135 1
39 136 1
39 137 1
39 138 1
39 139 1
39 140 1
39 141 1
39 142 1
39 143 1
39 144 1
39 145 1
39 146 1
39 147 1
39 148 1
39 152 1
39 153 1
39 154 1
39 155 1
39 156 1
39 157 1
39 158 1
39 159 1
39 160 1
39 161 1
39 162 1
39 163 1
39 164 1
39 165 1
39 166 1
39 167 1
39 168 1
39 169 1
39 170 1
39 171 1
39 172 1
39 173 1
39 174 1
39 175 1
39 176 1
39 177 1
39 178 1
39 179 1
39 180 1
39 181 1
39 182 1
39 183 1
39 184 1
39 185 1
39 189 1
39 190 1
39 191 1
39 192 1
39 193 1
39 194 1
39 195 1
39 196 1
39 197 1
39 198 1
39 199 1
39 200 1
40 42 1
40 43 1
40 44 1
40 45 1
40 46 1
40 47 1
40 48 1
40 49 1
40 50 1
40 51 1
40 52 1
40 53 1
40 54 1
40 55 1
40 56 1
40 57 1
40 58 1
40 59 1
40 60 1
40 61 1
40 62 1
40 63 1
40 64 1
40 65 1
40 66 1
40 67 1
40 68 1
40 69 1
40 70 1
40 71 1
40 72 1
40 73 1
40 74 1
40 75 1
40 79 1
40 80 1
40 81 1
40 82 1
40 83 1
40 84 1
40 85 1
40 86 1
40 87 1
40 88 1
40 89 1
40 90 1
40 91 1
40 92 1
40 93 1
40 94 1
40 95 1
40 96 1
40 97 1
40 98 1
40 99 1
40 100 1
40 101 1
40 102 1
40 103 1
40 104 1
40 105 1
40 106 1
40 107 1
40 108 1
40 109 1
40 110 1
40 111 1
40 112 1
40 116 1
40 117 1
40 118 1
40 119 1
40 120 1
40 121 1
40 122 1
40 123 1
40 124 1
40 125 1
40 126 1
40 127 1
40 128 1
40 129 1
40 130 1
40 131 1
40 132 1
40 133 1
40 134 1
40 135 1
40 136 1
40 137 1
40 138 1
40 139 1
40 140 1
40 141 1
40 142 1
40 143 1
40 144 1
40 145 1
40 146 1
40 147 1
40 148 1
40 149 1
40 153 1
40 154 1
40 155 1
40 156 1
40 157 1
40 158 1
40 159 1
40 160 1
40 161 1
40 162 1
40 163 1
40 164 1
40 165 1
40 166 1
40 167 1
40 168 1
40 169 1
40 170 1
40 171 1
40 172 1
40 173 1
40 174 1
40 175 1
40 176 1
40 177 1
40 178 1
40 179 1
40 180 1
40 181 1
40 182 1
40 183 1
40 184 1
40 185 1
40 186 1
40 190 1
40 191 1
40 192 1
40 193 1
40 194 1
40 195 1
40 196 1
40 197 1
40 198 1
40 199 1
40 200 1
41 43 1
41 44 1
41 45 1
41 46 1
41 47 1
41 48 1
41 49 1
41 50 1
41 51 1
41 52 1
41 53 1
41 54 1
41 55 1
41 56 1
41 57 1
41 58 1
41 59 1
41 60 1
41 61 1
41 62 1
41 63 1
41 64 1
41 65 1
41 66 1
41 67 1
41 68 1
41 69 1
41 70 1
41 71 1
41 72 1
41 73 1
41 74 1
41 75 1
41 76 1
41 80 1
41 81 1
41 82 1
41 83 1
41 84 1
41 85 1
41 86 1
41 87 1
41 88 1
41 89 1
41 90 1
41 91 1
41 92 1
41 93 1
41 94 1
41 95 1
41 96 1
41 97 1
41 98 1
41 99 1
41 100 1
41 101 1
41 102 1
41 103 1
41 104 1
41 105 1
41 106 1
41 107 1
41 108 1
41 109 1
41 110 1
41 111 1
41 112 1
41 113 1
41 117 1
41 118 1
41 119 1
41 120 1
41 121 1
41 122 1
41 123 1
41 124 1
41 125 1
41 126 1
41 127 1
41 128 1
41 129 1
41 130 1
41 131 1
41 132 1
41 133 1
41 134 1
41 135 1
41 136 1
41 137 1
41 138 1
41 139 1
41 140 1
41 141 1
41 142 1
41 143 1
41 144 1
41 145 1
41 146 1
41 147 1
41 148 1
41 149 1
41 150 1
41 154 1
41 155 1
41 156 1
41 157 1
41 158 1
41 159 1
41 160 1
41 161 1
41 162 1
41 163 1
41 164 1
41 165 1
41 166 1
41 167 1
41 168 1
41 169 1
41 170 1
41 171 1
41 172 1
41 173 1
41 174 1
41 175 1
41 176 1
41 177 1
41 178 1
41 179 1
41 180 1
41 181 1
41 182 1
41 183 1
41 184 1
41 185 1
41 186 1
41 187 1
41 191 1
41 192 1
41 193 1
41 194 1
41 195 1
41 196 1
41 197 1
41 198 1
41 199 1
41 200 1
42 44 1
42 45 1
42 46 1
42 47 1
42 48 1
42 49 1
42 50 1
42 51 1
42 52 1
42 53 1
42 54 1
42 55 1
42 56 1
42 57 1
42 58 1
42 59 1
42 60 1
42 61 1
42 62 1
42 63 1
42 64 1
42 65 1
42 66 1
42 67 1
42 68 1
42 69 1
42 70 1
42 71 1
42 72 1
42 73 1
42 74 1
42 75 1
42 76 1
42 77 1
42 81 1
42 82 1
42 83 1
42 84 1
42 85 1
42 86 1
42 87 1
42 88 1
42 89 1
42 90 1
42 91 1
42 92 1
42 93 1
42 94 1
42 95 1
42 96 1
42 97 1
42 98 1
42 99 1
42 100 1
42 101 1
42 102 1
42 103 1
42 104 1
42 105 1
42 106 1
42 107 1
42 108 1
42 109 1
42 110 1
42 111 1
42 112 1
42 113 1
42 114 1
42 118 1
42 119 1
42 120 1
42 121 1
42 122 1
42 123 1
42 124 1
42 125 1
42 126 1
42 127 1
42 128 1
42 129 1
42 130 1
42 131 1
42 132 1
42 133 1
42 134 1
42 135 1
42 136 1
42 137 1
42 138 1
42 139 1
42 140 1
42 141 1
42 142 1
42 143 1
42 144 1
42 145 1
42 146 1
42 147 1
42 148 1
42 149 1
42 150 1
42 151 1
42 155 1
42 156 1
42 157 1
42 158 1
42 159 1
42 160 1
42 161 1
42 162 1
42 163 1
42 164 1
42 165 1
42 166 1
42 167 1
42 168 1
42 169 1
42 170 1
42 171 1
42 172 1
42 173 1
42 174 1
42 175 1
42 176 1
42 177 1
42 178 1
42 179 1
42 180 1
42 181 1
42 182 1
42 183 1
42 184 1
42 185 1
42 186 1
42 187 1
42 188 1
42 192 1
42 193 1
42 194 1
42 195 1
42 196 1
42 197 1
42 198 1
42 199 1
42 200 1
43 45 1
43 46 1
43 47 1
43 48 1
43 49 1
43 50 1
43 51 1
43 52 1
43 53 1
43 54 1
43 55 1
43 56 1
43 57 1
43 58 1
43 59 1
43 60 1
43 61 1
43 62 1
43 63 1
43 64 1
43 65 1
43 66 1
43 67 1
43 68 1
43 69 1
43 70 1
43 71 1
43 72 1
43 73 1
43 74 1
43 75 1
43 76 1
43 77 1
43 78 1
43 82 1
43 83 1
43 84 1
43 85 1
43 86 1
43 87 1
43 88 1
43 89 1
43 90 1
43 91 1
43 92 1
43 93 1
43 94 1
43 95 1
43 96 1
43 97 1
43 98 1
43 99 1
43 100 1
43 101 1
43 102 1
43 103 1
43 104 1
43 105 1
43 106 1
43 107 1
43 108 1
43 109 1
43 110 1
43 111 1
43 112 1
43 113 1
43 114 1
43 115 1
43 119 1
43 120 1
43 121 1
43 122 1
43 123 1
43 124 1
43 125 1
43 126 1
43 127 1
43 128 1
43 129 1
43 130 1
43 131 1
43 132 1
43 133 1
43 134 1
43 135 1
43 136 1
43 137 1
43 138 1
43 139 1
43 140 1
43 141 1
43 142 1
43 143 1
43 144 1
43 145 1
43 146 1
43 147 1
43 148 1
43 149 1
43 150 1
43 151 1
43 152 1
43 156 1
43 157 1
43 158 1
43 159 1
43 160 1
43 161 1
43 162 1
43 163 1
43 164 1
43 165 1
43 166 1
43 167 1
43 168 1
43 169 1
43 170 1
43 171 1
43 172 1
43 173 1
43 174 1
43 175 1
43 176 1
43 177 1
43 178 1
43 179 1
43 180 1
43 181 1
43 182 1
43 183 1
43 184 1
43 185 1
43 186 1
43 187 1
43 188 1
43 189 1
43 193 1
43 194 1
43 195 1
43 196 1
43 197 1
43 198 1
43 199 1
43 200 1
44 46 1
44 47 1
44 48 1
44 49 1
44 50 1
44 51 1
44 52 1
44 53 1
44 54 1
44 55 1
44 56 1
44 57 1
44 58 1
44 59 1
44 60 1
44 61 1
44 62 1
44 63 1
44 64 1
44 65 1
44 66 1
44 67 1
44 68 1
44 69 1
44 70 1
44 71 1
44 72 1
44 73 1
44 74 1
44 75 1
44 76 1
44 77 1
44 78 1
44 79 1
44 83 1
44 84 1
44 85 1
44 86 1
44 87 1
44 88 1
44 89 1
44 90 1
44 91 1
44 92 1
44 93 1
44 94 1
44 95 1
44 96 1
44 97 1
44 98 1
44 99 1
44 100 1
44 101 1
44 102 1
44 103 1
44 104 1
44 105 1
44 106 1
44 107 1
44 108 1
44 109 1
44 110 1
44 111 1
44 112 1
44 113 1
44 114 1
44 115 1
44 116 1
44 120 1
44 121 1
44 122 1
44 123 1
44 124 1
44 125 1
44 126 1
44 127 1
44 128 1
44 129 1
44 130 1
44 131 1
44 132 1
44 133 1
44 134 1
44 135 1
44 136 1
44 137 1
44 138 1
44 139 1
44 140 1
44 141 1
44 142 1
44 143 1
44 144 1
44 145 1
44 146 1
44 147 1
44 148 1
44 149 1
44 150 1
44 151 1
44 152 1
44 153 1
44 157 1
44 158 1
44 159 1
44 160 1
44 161 1
44 162 1
44 163 1
44 164 1
44 165 1
44 166 1
44 167 1
44 168 1
44 169 1
44 170 1
44 171 1
44 172 1
44 173 1
44 174 1
44 175 1
44 176 1
44 177 1
44 178 1
44 179 1
44 180 1
44 181 1
44 182 1
44 183 1
44 184 1
44 185 1
44 186 1
44 187 1
44 188 1
44 189 1
44 190 1
44 194 1
44 195 1
44 196 1
44 197 1
44 198 1
44 199 1
44 200 1
45 47 1
45 48 1
45 49 1
45 50 1
45 51 1
45 52 1
45 53 1
45 54 1
45 55 1
45 56 1
45 57 1
45 58 1
45 59 1
45 60 1
45 61 1
45 62 1
45 63 1
45 64 1
45 65 1
45 66 1
45 67 1
45 68 1
45 69 1
45 70 1
45 71 1
45 72 1
45 73 1
45 74 1
45 75 1
45 76 1
45 77 1
45 78 1
45 79 1
45 80 1
45 84 1
45 85 1
45 86 1
45 87 1
45 88 1
45 89 1
45 90 1
45 91 1
45 92 1
45 93 1
45 94 1
45 95 1
45 96 1
45 97 1
45 98 1
45 99 1
45 100 1
45 101 1
45 102 1
45 103 1
45 104 1
45 105 1
45 106 1
45 107 1
45 108 1
45 109 1
45 110 1
45 111 1
45 112 1
45 113 1
45 114 1
45 115 1
45 116 1
45 117 1
45 121 1
45 122 1
45 123 1
45 124 1
45 125 1
45 126 1
45 127 1
45 128 1
45 129 1
45 130 1
45 131 1
45 132 1
45 133 1
45 134 1
45 135 1
45 136 1
45 137 1
45 138 1
45 139 1
45 140 1
45 141 1
45 142 1
45 143 1
45 144 1
45 145 1
45 146 1
45 147 1
45 148 1
45 149 1
45 150 1
45 151 1
45 152 1
45 153 1
45 154 1
45 158 1
45 159 1
45 160 1
45 161 1
45 162 1
45 163 1
45 164 1
45 165 1
45 166 1
45 167 1
45 168 1
45 169 1
45 170 1
45 171 1
45 172 1
45 173 1
45 174 1
45 175 1
45 176 1
45 177 1
45 178 1
45 179 1
45 180 1
45 181 1
45 182 1
45 183 1
45 184 1
45 185 1
45 186 1
45 187 1
45 188 1
45 189 1
45 190 1
45 191 1
45 195 1
45 196 1
45 197 1
45 198 1
45 199 1
45 200 1
46 48 1
46 49 1
46 50 1
46 51 1
46 52 1
46 53 1
46 54 1
46 55 1
46 56 1
46 57 1
46 58 1
46 59 1
46 60 1
46 61 1
46 62 1
46 63 1
46 64 1
46 65 1
46 66 1
46 67 1
46 68 1
46 69 1
46 70 1
46 71 1
46 72 1
46 73 1
46 74 1
46 75 1
46 76 1
46 77 1
46 78 1
46 79 1
46 80 1
46 81 1
46 85 1
46 86 1
46 87 1
46 88 1
46 89 1
46 90 1
46 91 1
46 92 1
46 93 1
46 94 1
46 95 1
46 96 1
46 97 1
46 98 1
46 99 1
46 100 1
46 101 1
46 102 1
46 103 1
46 104 1
46 105 1
46 106 1
46 107 1
46 108 1
46 109 1
46 110 1
46 111 1
46 112 1
46 113 1
46 114 1
46 115 1
46 116 1
46 117 1
46 118 1
46 122 1
46 123 1
46 124 1
46 125 1
46 126 1
46 127 1
46 128 1
46 129 1
46 130 1
46 131 1
46 132 1
46 133 1
46 134 1
46 135 1
46 136 1
46 137 1
46 138 1
46 139 1
46 140 1
46 141 1
46 142 1
46 143 1
46 144 1
46 145 1
46 146 1
46 147 1
46 148 1
46 149 1
46 150 1
46 151 1
46 152 1
46 153 1
46 154 1
46 155 1
46 159 1
46 160 1
46 161 1
46 162 1
46 163 1
46 164 1
46 165 1
46 166 1
46 167 1
46 168 1
46 169 1
46 170 1
46 171 1
46 172 1
46 173 1
46 174 1
46 175 1
46 176 1
46 177 1
46 178 1
46 179 1
46 180 1
46 181 1
46 182 1
46 183 1
46 184 1
46 185 1
46 186 1
46 187 1
46 188 1
46 189 1
46 190 1
46 191 1
46 192 1
46 196 1
46 197 1
46 198 1
46 199 1
46 200 1
47 49 1
47 50 1
47 51 1
47 52 1
47 53 1
47 54 1
47 55 1
47 56 1
47 57 1
47 58 1
47 59 1
47 60 1
47 61 1
47 62 1
47 63 1
47 64 1
47 65 1
47 66 1
47 67 1
47 68 1
47 69 1
47 70 1
47 71 1
47 72 1
47 73 1
47 74 1
47 75 1
47 76 1
47 77 1
47 78 1
47 79 1
47 80 1
47 81 1
47 82 1
47 86 1
47 87 1
47 88 1
47 89 1
47 90 1
47 91 1
47 92 1
47 93 1
47 94 1
47 95 1
47 96 1
47 97 1
47 98 1
47 99 1
47 100 1
47 101 1
47 102 1
47 103 1
47 104 1
47 105 1
47 106 1
47 107 1
47 108 1
47 109 1
47 110 1
47 111 1
47 112 1
47 113 1
47 114 1
47 115 1
47 116 1
47 117 1
47 118 1
47 119 1
47 123 1
47 124 1
47 125 1
47 126 1
47 127 1
47 128 1
47 129 1
47 130 1
47 131 1
47 132 1
47 133 1
47 134 1
47 135 1
47 136 1
47 137 1
47 138 1
47 139 1
47 140 1
47 141 1
47 142 1
47 143 1
47 144 1
47 145 1
47 146 1
47 147 1
47 148 1
47 149 1
47 150 1
47 151 1
47 152 1
47 153 1
47 154 1
47 155 1
47 156 1
47 160 1
47 161 1
47 162 1
47 163 1
47 164 1
47 165 1
47 166 1
47 167 1
47 168 1
47 169 1
47 170 1
47 171 1
47 172 1
47 173 1
47 174 1
47 175 1
47 176 1
47 177 1
47 178 1
47 179 1
47 180 1
47 181 1
47 182 1
47 183 1
47 184 1
47 185 1
47 186 1
47 187 1
47 188 1
47 189 1
47 190 1
47 191 1
47 192 1
47 193 1
47 197 1
47 198 1
47 199 1
47 200 1
48 50 1
48 51 1
48 52 1
48 53 1
48 54 1
48 55 1
48 56 1
48 57 1
48 58 1
48 59 1
48 60 1
48 61 1
48 62 1
48 63 1
48 64 1
48 65 1
48 66 1
48 67 1
48 68 1
48 69 1
48 70 1
48 71 1
48 72 1
48 73 1
48 74 1
48 75 1
48 76 1
48 77 1
48 78 1
48 79 1
48 80 1
48 81 1
48 82 1
48 83 1
48 87 1
48 88 1
48 89 1
48 90 1
48 91 1
48 92 1
48 93 1
48 94 1
48 95 1
48 96 1
48 97 1
48 98 1
48 99 1
48 100 1
48 101 1
48 102 1
48 103 1
48 104 1
48 105 1
48 106 1
48 107 1
48 108 1
48 109 1
48 110 1
48 111 1
48 112 1
48 113 1
48 114 1
48 115 1
48 116 1
48 117 1
48 118 1
48 119 1
48 120 1
48 124 1
48 125 1
48 126 1
48 127 1
48 128 1
48 129 1
48 130 1
48 131 1
48 132 1
48 133 1
48 134 1
48 135 1
48 136 1
48 137 1
48 138 1
48 139 1
48 140 1
48 141 1
48 142 1
48 143 1
48 144 1
48 145 1
48 146 1
48 147 1
48 148 1
48 149 1
48 150 1
48 151 1
48 152 1
48 153 1
48 154 1
48 155 1
48 156 1
48 157 1
48 161 1
48 162 1
48 163 1
48 164 1
48 165 1
48 166 1
48 167 1
48 168 1
48 169 1
48 170 1
48 171 1
48 172 1
48 173 1
48 174 1
48 175 1
48 176 1
48 177 1
48 178 1
48 179 1
48 180 1
48 181 1
48 182 1
48 183 1
48 184 1
48 185 1
48 186 1
48 187 1
48 188 1
48 189 1
48 190 1
48 191 1
48 192 1
48 193 1
48 194 1
48 198 1
48 199 1
48 200 1
49 51 1
49 52 1
49 53 1
49 54 1
49 55 1
49 56 1
49 57 1
49 58 1
49 59 1
49 60 1
49 61 1
49 62 1
49 63 1
49 64 1
49 65 1
49 66 1
49 67 1
49 68 1
49 69 1
49 70 1
49 71 1
49 72 1
49 73 1
49 74 1
49 75 1
49 76 1
49 77 1
49 78 1
49 79 1
49 80 1
49 81 1
49 82 1
49 83 1
49 84 1
49 88 1
49 89 1
49 90 1
49 91 1
49 92 1
49 93 1
49 94 1
49 95 1
49 96 1
49 97 1
49 98 1
49 99 1
49 100 1
49 101 1
49 102 1
49 103 1
49 104 1
49 105 1
49 106 1
49 107 1
49 108 1
49 109 1
49 110 1
49 111 1
49 112 1
49 113 1
49 114 1
49 115 1
49 116 1
49 117 1
49 118 1
49 119 1
49 120 1
49 121 1
49 125 1
49 126 1
49 127 1
49 128 1
49 129 1
49 130 1
49 131 1
49 132 1
49 133 1
49 134 1
49 135 1
49 136 1
49 137 1
49 138 1
49 139 1
49 140 1
49 141 1
49 142 1
49 143 1
49 144 1
49 145 1
49 146 1
49 147 1
49 148 1
49 149 1
49 150 1
49 151 1
49 152 1
49 153 1
49 154 1
49 155 1
49 156 1
49 157 1
49 158 1
49 162 1
49 163 1
49 164 1
49 165 1
49 166 1
49 167 1
49 168 1
49 169 1
49 170 1
49 171 1
49 172 1
49 173 1
49 174 1
49 175 1
49 176 1
49 177 1
49 178 1
49 179 1
49 180 1
49 181 1
49 182 1
49 183 1
49 184 1
49 185 1
49 186 1
49 187 1
49 188 1
49 189 1
49 190 1
49 191 1
49 192 1
49 193 1
49 194 1
49 195 1
49 199 1
49 200 1
50 52 1
50 53 1
50 54 1
50 55 1
50 56 1
50 57 1
50 58 1
50 59 1
50 60 1
50 61 1
50 62 1
50 63 1
50 64 1
50 65 1
50 66 1
50 67 1
50 68 1
50 69 1
50 70 1
50 71 1
50 72 1
50 73 1
50 74 1
50 75 1
50 76 1
50 77 1
50 78 1
50 79 1
50 80 1
50 81 1
50 82 1
50 83 1
50 84 1
50 85 1
50 89 1
50 90 1
50 91 1
50 92 1
50 93 1
50 94 1
50 95 1
50 96 1
50 97 1
50 98 1
50 99 1
50 100 1
50 101 1
50 102 1
50 103 1
50 104 1
50 105 1
50 106 1
50 107 1
50 108 1
50 109 1
50 110 1
50 111 1
50 112 1
50 113 1
50 114 1
50 115 1
50 116 1
50 117 1
50 118 1
50 119 1
50 120 1
50 121 1
50 122 1
50 126 1
50 127 1
50 128 1
50 129 1
50 130 1
50 131 1
50 132 1
50 133 1
50 134 1
50 135 1
50 136 1
50 137 1
50 138 1
50 139 1
50 140 1
50 141 1
50 142 1
50 143 1
50 144 1
50 145 1
50 146 1
50 147 1
50 148 1
50 149 1
50 150 1
50 151 1
50 152 1
50 153 1
50 154 1
50 155 1
50 156 1
50 157 1
50 158 1
50 159 1
50 163 1
50 164 1
50 165 1
50 166 1
50 167 1
50 168 1
50 169 1
50 170 1
50 171 1
50 172 1
50 173 1
50 174 1
50 175 1
50 176 1
50 177 1
50 178 1
50 179 1
50 180 1
50 181 1
50 182 1
50 183 1
50 184 1
50 185 1
50 186 1
50 187 1
50 188 1
50 189 1
50 190 1
50 191 1
50 192 1
50 193 1
50 194 1
50 195 1
50 196 1
50 200 1
51 53 1
51 54 1
51 55 1
51 56 1
51 57 1
51 58 1
51 59 1
51 60 1
51 61 1
51 62 1
51 63 1
51 64 1
51 65 1
51 66 1
51 67 1
51 68 1
51 69 1
51 70 1
51 71 1
51 72 1
51 73 1
51 74 1
51 75 1
51 76 1
51 77 1
51 78 1
51 79 1
51 80 1
51 81 1
51 82 1
51 83 1
51 84 1
51 85 1
51 86 1
51 90 1
51 91 1
51 92 1
51 93 1
51 94 1
51 95 1
51 96 1
51 97 1
51 98 1
51 99 1
51 100 1
51 101 1
51 102 1
51 103 1
51 104 1
51 105 1
51 106 1
51 107 1
51 108 1
51 109 1
51 110 1
51 111 1
51 112 1
51 113 1
51 114 1
51 115 1
51 116 1
51 117 1
51 118 1
51 119 1
51 120 1
51 121 1
51 122 1
51 123 1
51 127 1
51 128 1
51 129 1
51 130 1
51 131 1
51 132 1
51 133 1
51 134 1
51 135 1
51 136 1
51 137 1
51 138 1
51 139 1
51 140 1
51 141 1
51 142 1
51 143 1
51 144 1
51 145 1
51 146 1
51 147 1
51 148 1
51 149 1
51 150 1
51 151 1
51 152 1
51 153 1
51 154 1
51 155 1
51 156 1
51 157 1
51 158 1
51 159 1
51 160 1
51 164 1
51 165 1
51 166 1
51 167 1
51 168 1
51 169 1
51 170 1
51 171 1
51 172 1
51 173 1
51 174 1
51 175 1
51 176 1
51 177 1
51 178 1
51 179 1
51 180 1
51 181 1
51 182 1
51 183 1
51 184 1
51 185 1
51 186 1
51 187 1
51 188 1
51 189 1
51 190 1
51 191 1
51 192 1
51 193 1
51 194 1
51 195 1
51 196 1
51 197 1
52 54 1
52 55 1
52 56 1
52 57 1
52 58 1
52 59 1
52 60 1
52 61 1
52 62 1
52 63 1
52 64 1
52 65 1
52 66 1
52 67 1
52 68 1
52 69 1
52 70 1
52 71 1
52 72 1
52 73 1
52 74 1
52 75 1
52 76 1
52 77 1
52 78 1
52 79 1
52 80 1
52 81 1
52 82 1
52 83 1
52 84 1
52 85 1
52 86 1
52 87 1
52 91 1
52 92 1
52 93 1
52 94 1
52 95 1
52 96 1
52 97 1
52 98 1
52 99 1
52 100 1
52 101 1
52 102 1
52 103 1
52 104 1
52 105 1
52 106 1
52 107 1
52 108 1
52 109 1
52 110 1
52 111 1
52 112 1
52 113 1
52 114 1
52 115 1
52 116 1
52 117 1
52 118 1
52 119 1
52 120 1
52 121 1
52 122 1
52 123 1
52 124 1
52 128 1
52 129 1
52 130 1
52 131 1
52 132 1
52 133 1
52 134 1
52 135 1
52 136 1
52 137 1
52 138 1
52 139 1
52 140 1
52 141 1
52 142 1
52 143 1
52 144 1
52 145 1
52 146 1
52 147 1
52 148 1
52 149 1
52 150 1
52 151 1
52 152 1
52 153 1
52 154 1
52 155 1
52 156 1
52 157 1
52 158 1
52 159 1
52 160 1
52 161 1
52 165 1
52 166 1
52 167 1
52 168 1
52 169 1
52 170 1
52 171 1
52 172 1
52 173 1
52 174 1
52 175 1
52 176 1
52 177 1
52 178 1
52 179 1
52 180 1
52 181 1
52 182 1
52 183 1
52 184 1
52 185 1
52 186 1
52 187 1
52 188 1
52 189 1
52 190 1
52 191 1
52 192 1
52 193 1
52 194 1
52 195 1
52 196 1
52 197 1
52 198 1
53 55 1
53 56 1
53 57 1
53 58 1
53 59 1
53 60 1
53 61 1
53 62 1
53 63 1
53 64 1
53 65 1
53 66 1
53 67 1
53 68 1
53 69 1
53 70 1
53 71 1
53 72 1
53 73 1
53 74 1
53 75 1
53 76 1
53 77 1
53 78 1
53 79 1
53 80 1
53 81 1
53 82 1
53 83 1
53 84 1
53 85 1
53 86 1
53 87 1
53 88 1
53 92 1
53 93 1
53 94 1
53 95 1
53 96 1
53 97 1
53 98 1
53 99 1
53 100 1
53 101 1
53 102 1
53 103 1
53 104 1
53 105 1
53 106 1
53 107 1
53 108 1
53 109 1
53 110 1
53 111 1
53 112 1
53 113 1
53 114 1
53 115 1
53 116 1
53 117 1
53 118 1
53 119 1
53 120 1
53 121 1
53 122 1
53 123 1
53 124 1
53 125 1
53 129 1
53 130 1
53 131 1
53 132 1
53 133 1
53 134 1
53 135 1
53 136 1
53 137 1
53 138 1
53 139 1
53 140 1
53 141 1
53 142 1
53 143 1
53 144 1
53 145 1
53 146 1
53 147 1
53 148 1
53 149 1
53 150 1
53 151 1
53 152 1
53 153 1
53 154 1
53 155 1
53 156 1
53 157 1
53 158 1
53 159 1
53 160 1
53 161 1
53 162 1
53 166 1
53 167 1
53 168 1
53 169 1
53 170 1
53 171 1
53 172 1
53 173 1
53 174 1
53 175 1
53 176 1
53 177 1
53 178 1
53 179 1
53 180 1
53 181 1
53 182 1
53 183 1
53 184 1
53 185 1
53 186 1
53 187 1
53 188 1
53 189 1
53 190 1
53 191 1
53 192 1
53 193 1
53 194 1
53 195 1
53 196 1
53 197 1
53 198 1
53 199 1
54 56 1
54 57 1
54 58 1
54 59 1
54 60 1
54 61 1
54 62 1
54 63 1
54 64 1
54 65 1
54 66 1
54 67 1
54 68 1
54 69 1
54 70 1
54 71 1
54 72 1
54 73 1
54 74 1
54 75 1
54 76 1
54 77 1
54 78 1
54 79 1
54 80 1
54 81 1
54 82 1
54 83 1
54 84 1
54 85 1
54 86 1
54 87 1
54 88 1
54 89 1
54 93 1
54 94 1
54 95 1
54 96 1
54 97 1
54 98 1
54 99 1
54 100 1
54 101 1
54 102 1
54 103 1
54 104 1
54 105 1
54 106 1
54 107 1
54 108 1
54 109 1
54 110 1
54 111 1
54 112 1
54 113 1
54 114 1
54 115 1
54 116 1
54 117 1
54 118 1
54 119 1
54 120 1
54 121 1
54 122 1
54 123 1
54 124 1
54 125 1
54 126 1
54 130 1
54 131 1
54 132 1
54 133 1
54 134 1
54 135 1
54 136 1
54 137 1
54 138 1
54 139 1
54 140 1
54 141 1
54 142 1
54 143 1
54 144 1
54 145 1
54 146 1
54 147 1
54 148 1
54 149 1
54 150 1
54 151 1
54 152 1
54 153 1
54 154 1
54 155 1
54 156 1
54 157 1
54 158 1
54 159 1
54 160 1
54 161 1
54 162 1
54 163 1
54 167 1
54 168 1
54 169 1
54 170 1
54 171 1
54 172 1
54 173 1
54 174 1
54 175 1
54 176 1
54 177 1
54 178 1
54 179 1
54 180 1
54 181 1
54 182 1
54 183 1
54 184 1
54 185 1
54 186 1
54 187 1
54 188 1
54 189 1
54 190 1
54 191 1
54 192 1
54 193 1
54 194 1
54 195 1
54 196 1
54 197 1
54 198 1
54 199 1
54 200 1
55 57 1
55 58 1
55 59 1
55 60 1
55 61 1
55 62 1
55 63 1
55 64 1
55 65 1
55 66 1
55 67 1
55 68 1
55 69 1
55 70 1
55 71 1
55 72 1
55 73 1
55 74 1
55 75 1
55 76 1
55 77 1
55 78 1
55 79 1
55 80 1
55 81 1
55 82 1
55 83 1
55 84 1
55 85 1
55 86 1
55 87 1
55 88 1
55 89 1
55 90 1
55 94 1
55 95 1
55 96 1
55 97 1
55 98 1
55 99 1
55 100 1
55 101 1
55 102 1
55 103 1
55 104 1
55 105 1
55 106 1
55 107 1
55 108 1
55 109 1
55 110 1
55 111 1
55 112 1
55 113 1
55 114 1
55 115 1
55 116 1
55 117 1
55 118 1
55 119 1
55 120 1
55 121 1
55 122 1
55 123 1
55 124 1
55 125 1
55 126 1
55 127 1
55 131 1
55 132 1
55 133 1
55 134 1
55 135 1
55 136 1
55 137 1
55 138 1
55 139 1
55 140 1
55 141 1
55 142 1
55 143 1
55 144 1
55 145 1
55 146 1
55 147 1
55 148 1
55 149 1
55 150 1
55 151 1
55 152 1
55 153 1
55 154 1
55 155 1
55 156 1
55 157 1
55 158 1
55 159 1
55 160 1
55 161 1
55 162 1
55 163 1
55 164 1
55 168 1
55 169 1
55 170 1
55 171 1
55 172 1
55 173 1
55 174 1
55 175 1
55 176 1
55 177 1
55 178 1
55 179 1
55 180 1
55 181 1
55 182 1
55 183 1
55 184 1
55 185 1
55 186 1
55 187 1
55 188 1
55 189 1
55 190 1
55 191 1
55 192 1
55 193 1
55 194 1
55 195 1
55 196 1
55 197 1
55 198 1
55 199 1
55 200 1
56 58 1
56 59 1
56 60 1
56 61 1
56 62 1
56 63 1
56 64 1
56 65 1
56 66 1
56 67 1
56 68 1
56 69 1
56 70 1
56 71 1
56 72 1
56 73 1
56 74 1
56 75 1
56 76 1
56 77 1
56 78 1
56 79 1
56 80 1
56 81 1
56 82 1
56 83 1
56 84 1
56 85 1
56 86 1
56 87 1
56 88 1
56 89 1
56 90 1
56 91 1
56 95 1
56 96 1
56 97 1
56 98 1
56 99 1
56 100 1
56 101 1
56 102 1
56 103 1
56 104 1
56 105 1
56 106 1
56 107 1
56 108 1
56 109 1
56 110 1
56 111 1
56 112 1
56 113 1
56 114 1
56 115 1
56 116 1
56 117 1
56 118 1
56 119 1
56 120 1
56 121 1
56 122 1
56 123 1
56 124 1
56 125 1
56 126 1
56 127 1
56 128 1
56 132 1
56 133 1
56 134 1
56 135 1
56 136 1
56 137 1
56 138 1
56 139 1
56 140 1
56 141 1
56 142 1
56 143 1
56 144 1
56 145 1
56 146 1
56 147 1
56 148 1
56 149 1
56 150 1
56 151 1
56 152 1
56 153 1
56 154 1
56 155 1
56 156 1
56 157 1
56 158 1
56 159 1
56 160 1
56 161 1
56 162 1
56 163 1
56 164 1
56 165 1
56 169 1
56 170 1
56 171 1
56 172 1
56 173 1
56 174 1
56 175 1
56 176 1
56 177 1
56 178 1
56 179 1
56 180 1
56 181 1
56 182 1
56 183 1
56 184 1
56 185 1
56 186 1
56 187 1
56 188 1
56 189 1
56 190 1
56 191 1
56 192 1
56 193 1
56 194 1
56 195 1
56 196 1
56 197 1
56 198 1
56 199 1
56 200 1
57 59 1
57 60 1
57 61 1
57 62 1
57 63 1
57 64 1
57 65 1
57 66 1
57 67 1
57 68 1
57 69 1
57 70 1
57 71 1
57 72 1
57 73 1
57 74 1
57 75 1
57 76 1
57 77 1
57 78 1
57 79 1
57 80 1
57 81 1
57 82 1
57 83 1
57 84 1
57 85 1
57 86 1
57 87 1
57 88 1
57 89 1
57 90 1
57 91 1
57 92 1
57 96 1
57 97 1
57 98 1
57 99 1
57 100 1
57 101 1
57 102 1
57 103 1
57 104 1
57 105 1
57 106 1
57 107 1
57 108 1
57 109 1
57 110 1
57 111 1
57 112 1
57 113 1
57 114 1
57 115 1
57 116 1
57 117 1
57 118 1
57 119 1
57 120 1
57 121 1
57 122 1
57 123 1
57 124 1
57 125 1
57 126 1
57 127 1
57 128 1
57 129 1
57 133 1
57 134 1
57 135 1
57 136 1
57 137 1
57 138 1
57 139 1
57 140 1
57 141 1
57 142 1
57 143 1
57 144 1
57 145 1
57 146 1
57 147 1
57 148 1
57 149 1
57 150 1
57 151 1
57 152 1
57 153 1
57 154 1
57 155 1
57 156 1
57 157 1
57 158 1
57 159 1
57 160 1
57 161 1
57 162 1
57 163 1
57 164 1
57 165 1
57 166 1
57 170 1
57 171 1
57 172 1
57 173 1
57 174 1
57 175 1
57 176 1
57 177 1
57 178 1
57 179 1
57 180 1
57 181 1
57 182 1
57 183 1
57 184 1
57 185 1
57 186 1
57 187 1
57 188 1
57 189 1
57 190 1
57 191 1
57 192 1
57 193 1
57 194 1
57 195 1
57 196 1
57 197 1
57 198 1
57 199 1
57 200 1
58 60 1
58 61 1
58 62 1
58 63 1
58 64 1
58 65 1
58 66 1
58 67 1
58 68 1
58 69 1
58 70 1
58 71 1
58 72 1
58 73 1
58 74 1
58 75 1
58 76 1
58 77 1
58 78 1
58 79 1
58 80 1
58 81 1
58 82 1
58 83 1
58 84 1
58 85 1
58 86 1
58 87 1
58 88 1
58 89 1
58 90 1
58 91 1
58 92 1
58 93 1
58 97 1
58 98 1
58 99 1
58 100 1
58 101 1
58 102 1
58 103 1
58 104 1
58 105 1
58 106 1
58 107 1
58 108 1
58 109 1
58 110 1
58 111 1
58 112 1
58 113 1
58 114 1
58 115 1
58 116 1
58 117 1
58 118 1
58 119 1
58 120 1
58 121 1
58 122 1
58 123 1
58 124 1
58 125 1
58 126 1
58 127 1
58 128 1
58 129 1
58 130 1
58 134 1
58 135 1
58 136 1
58 137 1
58 138 1
58 139 1
58 140 1
58 141 1
58 142 1
58 143 1
58 144 1
58 145 1
58 146 1
58 147 1
58 148 1
58 149 1
58 150 1
58 151 1
58 152 1
58 153 1
58 154 1
58 155 1
58 156 1
58 157 1
58 158 1
58 159 1
58 160 1
58 161 1
58 162 1
58 163 1
58 164 1
58 165 1
58 166 1
58 167 1
58 171 1
58 172 1
58 173 1
58 174 1
58 175 1
58 176 1
58 177 1
58 178 1
58 179 1
58 180 1
58 181 1
58 182 1
58 183 1
58 184 1
58 185 1
58 186 1
58 187 1
58 188 1
58 189 1
58 190 1
58 191 1
58 192 1
58 193 1
58 194 1
58 195 1
58 196 1
58 197 1
58 198 1
58 199 1
58 200 1
59 61 1
59 62 1
59 63 1
59 64 1
59 65 1
59 66 1
59 67 1
59 68 1
59 69 1
59 70 1
59 71 1
59 72 1
59 73 1
59 74 1
59 75 1
59 76 1
59 77 1
59 78 1
59 79 1
59 80 1
59 81 1
59 82 1
59 83 1
59 84 1
59 85 1
59 86 1
59 87 1
59 88 1
59 89 1
59 90 1
59 91 1
59 92 1
59 93 1
59 94 1
59 98 1
59 99 1
59 100 1
59 101 1
59 102 1
59 103 1
59 104 1
59 105 1
59 106 1
59 107 1
59 108 1
59 109 1
59 110 1
59 111 1
59 112 1
59 113 1
59 114 1
59 115 1
59 116 1
59 117 1
59 118 1
59 119 1
59 120 1
59 121 1
59 122 1
59 123 1
59 124 1
59 125 1
59 126 1
59 127 1
59 128 1
59 129 1
59 130 1
59 131 1
59 135 1
59 136 1
59 137 1
59 138 1
59 139 1
59 140 1
59 141 1
59 142 1
59 143 1
59 144 1
59 145 1
59 146 1
59 147 1
59 148 1
59 149 1
59 150 1
59 151 1
59 152 1
59 153 1
59 154 1
59 155 1
59 156 1
59 157 1
59 158 1
59 159 1
59 160 1
59 161 1
59 162 1
59 163 1
59 164 1
59 165 1
59 166 1
59 167 1
59 168 1
59 172 1
59 173 1
59 174 1
59 175 1
59 176 1
59 177 1
59 178 1
59 179 1
59 180 1
59 181 1
59 182 1
59 183 1
59 184 1
59 185 1
59 186 1
59 187 1
59 188 1
59 189 1
59 190 1
59 191 1
59 192 1
59 193 1
59 194 1
59 195 1
59 196 1
59 197 1
59 198 1
59 199 1
59 200 1
60 62 1
60 63 1
60 64 1
60 65 1
60 66 1
60 67 1
60 68 1
60 69 1
60 70 1
60 71 1
60 72 1
60 73 1
60 74 1
60 75 1
60 76 1
60 77 1
60 78 1
60 79 1
60 80 1
60 81 1
60 82 1
60 83 1
60 84 1
60 85 1
60 86 1
60 87 1
60 88 1
60 89 1
60 90 1
60 91 1
60 92 1
60 93 1
60 94 1
60 95 1
60 99 1
60 100 1
60 101 1
60 102 1
60 103 1
60 104 1
60 105 1
60 106 1
60 107 1
60 108 1
60 109 1
60 110 1
60 111 1
60 112 1
60 113 1
60 114 1
60 115 1
60 116 1
60 117 1
60 118 1
60 119 1
60 120 1
60 121 1
60 122 1
60 123 1
60 124 1
60 125 1
60 126 1
60 127 1
60 128 1
60 129 1
60 130 1
60 131 1
60 132 1
60 136 1
60 137 1
60 138 1
60 139 1
60 140 1
60 141 1
60 142 1
60 143 1
60 144 1
60 145 1
60 146 1
60 147 1
60 148 1
60 149 1
60 150 1
60 151 1
60 152 1
60 153 1
60 154 1
60 155 1
60 156 1
60 157 1
60 158 1
60 159 1
60 160 1
60 161 1
60 162 1
60 163 1
60 164 1
60 165 1
60 166 1
60 167 1
60 168 1
60 169 1
60 173 1
60 174 1
60 175 1
60 176 1
60 177 1
60 178 1
60 179 1
60 180 1
60 181 1
60 182 1
60 183 1
60 184 1
60 185 1
60 186 1
60 187 1
60 188 1
60 189 1
60 190 1
60 191 1
60 192 1
60 193 1
60 194 1
60 195 1
60 196 1
60 197 1
60 198 1
60 199 1
60 200 1
61 63 1
61 64 1
61 65 1
61 66 1
61 67 1
61 68 1
61 69 1
61 70 1
61 71 1
61 72 1
61 73 1
61 74 1
61 75 1
61 76 1
61 77 1
61 78 1
61 79 1
61 80 1
61 81 1
61 82 1
61 83 1
61 84 1
61 85 1
61 86 1
61 87 1
61 88 1
61 89 1
61 90 1
61 91 1
61 92 1
61 93 1
61 94 1
61 95 1
61 96 1
61 100 1
61 101 1
61 102 1
61 103 1
61 104 1
61 105 1
61 106 1
61 107 1
61 108 1
61 109 1
61 110 1
61 111 1
61 112 1
61 113 1
61 114 1
61 115 1
61 116 1
61 117 1
61 118 1
61 119 1
61 120 1
61 121 1
61 122 1
61 123 1
61 124 1
61 125 1
61 126 1
61 127 1
61 128 1
61 129 1
61 130 1
61 131 1
61 132 1
61 133 1
61 137 1
61 138 1
61 139 1
61 140 1
61 141 1
61 142 1
61 143 1
61 144 1
61 145 1
61 146 1
61 147 1
61 148 1
61 149 1
61 150 1
61 151 1
61 152 1
61 153 1
61 154 1
61 155 1
61 156 1
61 157 1
61 158 1
61 159 1
61 160 1
61 161 1
61 162 1
61 163 1
61 164 1
61 165 1
61 166 1
61 167 1
61 168 1
61 169 1
61 170 1
61 174 1
61 175 1
61 176 1
61 177 1
61 178 1
61 179 1
61 180 1
61 181 1
61 182 1
61 183 1
61 184 1
61 185 1
61 186 1
61 187 1
61 188 1
61 189 1
61 190 1
61 191 1
61 192 1
61 193 1
61 194 1
61 195 1
61 196 1
61 197 1
61 198 1
61 199 1
61 200 1
62 64 1
62 65 1
62 66 1
62 67 1
62 68 1
62 69 1
62 70 1
62 71 1
62 72 1
62 73 1
62 74 1
62 75 1
62 76 1
62 77 1
62 78 1
62 79 1
62 80 1
62 81 1
62 82 1
62 83 1
62 84 1
62 85 1
62 86 1
62 87 1
62 88 1
62 89 1
62 90 1
62 91 1
62 92 1
62 93 1
62 94 1
62 95 1
62 96 1
62 97 1
62 101 1
62 102 1
62 103 1
62 104 1
62 105 1
62 106 1
62 107 1
62 108 1
62 109 1
62 110 1
62 111 1
62 112 1
62 113 1
62 114 1
62 115 1
62 116 1
62 117 1
62 118 1
62 119 1
62 120 1
62 121 1
62 122 1
62 123 1
62 124 1
62 125 1
62 126 1
62 127 1
62 128 1
62 129 1
62 130 1
62 131 1
62 132 1
62 133 1
62 134 1
62 138 1
62 139 1
62 140 1
62 141 1
62 142 1
62 143 1
62 144 1
62 145 1
62 146 1
62 147 1
62 148 1
62 149 1
62 150 1
62 151 1
62 152 1
62 153 1
62 154 1
62 155 1
62 156 1
62 157 1
62 158 1
62 159 1
62 160 1
62 161 1
62 162 1
62 163 1
62 164 1
62 165 1
62 166 1
62 167 1
62 168 1
62 169 1
62 170 1
62 171 1
62 175 1
62 176 1
62 177 1
62 178 1
62 179 1
62 180 1
62 181 1
62 182 1
62 183 1
62 184 1
62 185 1
62 186 1
62 187 1
62 188 1
62 189 1
62 190 1
62 191 1
62 192 1
62 193 1
62 194 1
62 195 1
62 196 1
62 197 1
62 198 1
62 199 1
62 200 1
63 65 1
63 66 1
63 67 1
63 68 1
63 69 1
63 70 1
63 71 1
63 72 1
63 73 1
63 74 1
63 75 1
63 76 1
63 77 1
63 78 1
63 79 1
63 80 1
63 81 1
63 82 1
63 83 1
63 84 1
63 85 1
63 86 1
63 87 1
63 88 1
63 89 1
63 90 1
63 91 1
63 92 1
63 93 1
63 94 1
63 95 1
63 96 1
63 97 1
63 98 1
63 102 1
63 103 1
63 104 1
63 105 1
63 106 1
63 107 1
63 108 1
63 109 1
63 110 1
63 111 1
63 112 1
63 113 1
63 114 1
63 115 1
63 116 1
63 117 1
63 118 1
63 119 1
63 120 1
63 121 1
63 122 1
63 123 1
63 124 1
63 125 1
63 126 1
63 127 1
63 128 1
63 129 1
63 130 1
63 131 1
63 132 1
63 133 1
63 134 1
63 135 1
63 139 1
63 140 1
63 141 1
63 142 1
63 143 1
63 144 1
63 145 1
63 146 1
63 147 1
63 148 1
63 149 1
63 150 1
63 151 1
63 152 1
63 153 1
63 154 1
63 155 1
63 156 1
63 157 1
63 158 1
63 159 1
63 160 1
63 161 1
63 162 1
63 163 1
63 164 1
63 165 1
63 166 1
63 167 1
63 168 1
63 169 1
63 170 1
63 171 1
63 172 1
63 176 1
63 177 1
63 178 1
63 179 1
63 180 1
63 181 1
63 182 1
63 183 1
63 184 1
63 185 1
63 186 1
63 187 1
63 188 1
63 189 1
63 190 1
63 191 1
63 192 1
63 193 1
63 194 1
63 195 1
63 196 1
63 197 1
63 198 1
63 199 1
63 200 1
64 66 1
64 67 1
64 68 1
64 69 1
64 70 1
64 71 1
64 72 1
64 73 1
64 74 1
64 75 1
64 76 1
64 77 1
64 78 1
64 79 1
64 80 1
64 81 1
64 82 1
64 83 1
64 84 1
64 85 1
64 86 1
64 87 1
64 88 1
64 89 1
64 90 1
64 91 1
64 92 1
64 93 1
64 94 1
64 95 1
64 96 1
64 97 1
64 98 1
64 99 1
64 103 1
64 104 1
64 105 1
64 106 1
64 107 1
64 108 1
64 109 1
64 110 1
64 111 1
64 112 1
64 113 1
64 114 1
64 115 1
64 116 1
64 117 1
64 118 1
64 119 1
64 120 1
64 121 1
64 122 1
64 123 1
64 124 1
64 125 1
64 126 1
64 127 1
64 128 1
64 129 1
64 130 1
64 131 1
64 132 1
64 133 1
64 134 1
64 135 1
64 136 1
64 140 1
64 141 1
64 142 1
64 143 1
64 144 1
64 145 1
64 146 1
64 147 1
64 148 1
64 149 1
64 150 1
64 151 1
64 152 1
64 153 1
64 154 1
64 155 1
64 156 1
64 157 1
64 158 1
64 159 1
64 160 1
64 161 1
64 162 1
64 163 1
64 164 1
64 165 1
64 166 1
64 167 1
64 168 1
64 169 1
64 170 1
64 171 1
64 172 1
64 173 1
64 177 1
64 178 1
64 179 1
64 180 1
64 181 1
64 182 1
64 183 1
64 184 1
64 185 1
64 186 1
64 187 1
64 188 1
64 189 1
64 190 1
64 191 1
64 192 1
64 193 1
64 194 1
64 195 1
64 196 1
64 197 1
64 198 1
64 199 1
64 200 1
65 67 1
65 68 1
65 69 1
65 70 1
65 71 1
65 72 1
65 73 1
65 74 1
65 75 1
65 76 1
65 77 1
65 78 1
65 79 1
65 80 1
65 81 1
65 82 1
65 83 1
65 84 1
65 85 1
65 86 1
65 87 1
65 88 1
65 89 1
65 90 1
65 91 1
65 92 1
65 93 1
65 94 1
65 95 1
65 96 1
65 97 1
65 98 1
65 99 1
65 100 1
65 104 1
65 105 1
65 106 1
65 107 1
65 108 1
65 109 1
65 110 1
65 111 1
65 112 1
65 113 1
65 114 1
65 115 1
65 116 1
65 117 1
65 118 1
65 119 1
65 120 1
65 121 1
65 122 1
65 123 1
65 124 1
65 125 1
65 126 1
65 127 1
65 128 1
65 129 1
65 130 1
65 131 1
65 132 1
65 133 1
65 134 1
65 135 1
65 136 1
65 137 1
65 141 1
65 142 1
65 143 1
65 144 1
65 145 1
65 146 1
65 147 1
65 148 1
65 149 1
65 150 1
65 151 1
65 152 1
65 153 1
65 154 1
65 155 1
65 156 1
65 157 1
65 158 1
65 159 1
65 160 1
65 161 1
65 162 1
65 163 1
65 164 1
65 165 1
65 166 1
65 167 1
65 168 1
65 169 1
65 170 1
65 171 1
65 172 1
65 173 1
65 174 1
65 178 1
65 179 1
65 180 1
65 181 1
65 182 1
65 183 1
65 184 1
65 185 1
65 186 1
65 187 1
65 188 1
65 189 1
65 190 1
65 191 1
65 192 1
65 193 1
65 194 1
65 195 1
65 196 1
65 197 1
65 198 1
65 199 1
65 200 1
66 68 1
66 69 1
66 70 1
66 71 1
66 72 1
66 73 1
66 74 1
66 75 1
66 76 1
66 77 1
66 78 1
66 79 1
66 80 1
66 81 1
66 82 1
66 83 1
66 84 1
66 85 1
66 86 1
66 87 1
66 88 1
66 89 1
66 90 1
66 91 1
66 92 1
66 93 1
66 94 1
66 95 1
66 96 1
66 97 1
66 98 1
66 99 1
66 100 1
66 101 1
66 105 1
66 106 1
66 107 1
66 108 1
66 109 1
66 110 1
66 111 1
66 112 1
66 113 1
66 114 1
66 115 1
66 116 1
66 117 1
66 118 1
66 119 1
66 120 1
66 121 1
66 122 1
66 123 1
66 124 1
66 125 1
66 126 1
66 127 1
66 128 1
66 129 1
66 130 1
66 131 1
66 132 1
66 133 1
66 134 1
66 135 1
66 136 1
66 137 1
66 138 1
66 142 1
66 143 1
66 144 1
66 145 1
66 146 1
66 147 1
66 148 1
66 149 1
66 150 1
66 151 1
66 152 1
66 153 1
66 154 1
66 155 1
66 156 1
66 157 1
66 158 1
66 159 1
66 160 1
66 161 1
66 162 1
66 163 1
66 164 1
66 165 1
66 166 1
66 167 1
66 168 1
66 169 1
66 170 1
66 171 1
66 172 1
66 173 1
66 174 1
66 175 1
66 179 1
66 180 1
66 181 1
66 182 1
66 183 1
66 184 1
66 185 1
66 186 1
66 187 1
66 188 1
66 189 1
66 190 1
66 191 1
66 192 1
66 193 1
66 194 1
66 195 1
66 196 1
66 197 1
66 198 1
66 199 1
66 200 1
67 69 1
67 70 1
67 71 1
67 72 1
67 73 1
67 74 1
67 75 1
67 76 1
67 77 1
67 78 1
67 79 1
67 80 1
67 81 1
67 82 1
67 83 1
67 84 1
67 85 1
67 86 1
67 87 1
67 88 1
67 89 1
67 90 1
67 91 1
67 92 1
67 93 1
67 94 1
67 95 1
67 96 1
67 97 1
67 98 1
67 99 1
67 100 1
67 101 1
67 102 1
67 106 1
67 107 1
67 108 1
67 109 1
67 110 1
67 111 1
67 112 1
67 113 1
67 114 1
67 115 1
67 116 1
67 117 1
67 118 1
67 119 1
67 120 1
67 121 1
67 122 1
67 123 1
67 124 1
67 125 1
67 126 1
67 127 1
67 128 1
67 129 1
67 130 1
67 131 1
67 132 1
67 133 1
67 134 1
67 135 1
67 136 1
67 137 1
67 138 1
67 139 1
67 143 1
67 144 1
67 145 1
67 146 1
67 147 1
67 148 1
67 149 1
67 150 1
67 151 1
67 152 1
67 153 1
67 154 1
67 155 1
67 156 1
67 157 1
67 158 1
67 159 1
67 160 1
67 161 1
67 162 1
67 163 1
67 164 1
67 165 1
67 166 1
67 167 1
67 168 1
67 169 1
67 170 1
67 171 1
67 172 1
67 173 1
67 174 1
67 175 1
67 176 1
67 180 1
67 181 1
67 182 1
67 183 1
67 184 1
67 185 1
67 186 1
67 187 1
67 188 1
67 189 1
67 190 1
67 191 1
67 192 1
67 193 1
67 194 1
67 195 1
67 196 1
67 197 1
67 198 1
67 199 1
67 200 1
68 70 1
68 71 1
68 72 1
68 73 1
68 74 1
68 75 1
68 76 1
68 77 1
68 78 1
68 79 1
68 80 1
68 81 1
68 82 1
68 83 1
68 84 1
68 85 1
68 86 1
68 87 1
68 88 1
68 89 1
68 90 1
68 91 1
68 92 1
68 93 1
68 94 1
68 95 1
68 96 1
68 97 1
68 98 1
68 99 1
68 100 1
68 101 1
68 102 1
68 103 1
68 107 1
68 108 1
68 109 1
68 110 1
68 111 1
68 112 1
68 113 1
68 114 1
68 115 1
68 116 1
68 117 1
68 118 1
68 119 1
68 120 1
68 121 1
68 122 1
68 123 1
68 124 1
68 125 1
68 126 1
68 127 1
68 128 1
68 129 1
68 130 1
68 131 1
68 132 1
68 133 1
68 134 1
68 135 1
68 136 1
68 137 1
68 138 1
68 139 1
68 140 1
68 144 1
68 145 1
68 146 1
68 147 1
68 148 1
68 149 1
68 150 1
68 151 1
68 152 1
68 153 1
68 154 1
68 155 1
68 156 1
68 157 1
68 158 1
68 159 1
68 160 1
68 161 1
68 162 1
68 163 1
68 164 1
68 165 1
68 166 1
68 167 1
68 168 1
68 169 1
68 170 1
68 171 1
68 172 1
68 173 1
68 174 1
68 175 1
68 176 1
68 177 1
68 181 1
68 182 1
68 183 1
68 184 1
68 185 1
68 186 1
68 187 1
68 188 1
68 189 1
68 190 1
68 191 1
68 192 1
68 193 1
68 194 1
68 195 1
68 196 1
68 197 1
68 198 1
68 199 1
68 200 1
69 71 1
69 72 1
69 73 1
69 74 1
69 75 1
69 76 1
69 77 1
69 78 1
69 79 1
69 80 1
69 81 1
69 82 1
69 83 1
69 84 1
69 85 1
69 86 1
69 87 1
69 88 1
69 89 1
69 90 1
69 91 1
69 92 1
69 93 1
69 94 1
69 95 1
69 96 1
69 97 1
69 98 1
69 99 1
69 100 1
69 101 1
69 102 1
69 103 1
69 104 1
69 108 1
69 109 1
69 110 1
69 111 1
69 112 1
69 113 1
69 114 1
69 115 1
69 116 1
69 117 1
69 118 1
69 119 1
69 120 1
69 121 1
69 122 1
69 123 1
69 124 1
69 125 1
69 126 1
69 127 1
69 128 1
69 129 1
69 130 1
69 131 1
69 132 1
69 133 1
69 134 1
69 135 1
69 136 1
69 137 1
69 138 1
69 139 1
69 140 1
69 141 1
69 145 1
69 146 1
69 147 1
69 148 1
69 149 1
69 150 1
69 151 1
69 152 1
69 153 1
69 154 1
69 155 1
69 156 1
69 157 1
69 158 1
69 159 1
69 160 1
69 161 1
69 162 1
69 163 1
69 164 1
69 165 1
69 166 1
69 167 1
69 168 1
69 169 1
69 170 1
69 171 1
69 172 1
69 173 1
69 174 1
69 175 1
69 176 1
69 177 1
69 178 1
69 182 1
69 183 1
69 184 1
69 185 1
69 186 1
69 187 1
69 188 1
69 189 1
69 190 1
69 191 1
69 192 1
69 193 1
69 194 1
69 195 1
69 196 1
69 197 1
69 198 1
69 199 1
69 200 1
70 72 1
70 73 1
70 74 1
70 75 1
70 76 1
70 77 1
70 78 1
70 79 1
70 80 1
70 81 1
70 82 1
70 83 1
70 84 1
70 85 1
70 86 1
70 87 1
70 88 1
70 89 1
70 90 1
70 91 1
70 92 1
70 93 1
70 94 1
70 95 1
70 96 1
70 97 1
70 98 1
70 99 1
70 100 1
70 101 1
70 102 1
70 103 1
70 104 1
70 105 1
70 109 1
70 110 1
70 111 1
70 112 1
70 113 1
70 114 1
70 115 1
70 116 1
70 117 1
70 118 1
70 119 1
70 120 1
70 121 1
70 122 1
70 123 1
70 124 1
70 125 1
70 126 1
70 127 1
70 128 1
70 129 1
70 130 1
70 131 1
70 132 1
70 133 1
70 134 1
70 135 1
70 136 1
70 137 1
70 138 1
70 139 1
70 140 1
70 141 1
70 142 1
70 146 1
70 147 1
70 148 1
70 149 1
70 150 1
70 151 1
70 152 1
70 153 1
70 154 1
70 155 1
70 156 1
70 157 1
70 158 1
70 159 1
70 160 1
70 161 1
70 162 1
70 163 1
70 164 1
70 165 1
70 166 1
70 167 1
70 168 1
70 169 1
70 170 1
70 171 1
70 172 1
70 173 1
70 174 1
70 175 1
70 176 1
70 177 1
70 178 1
70 179 1
70 183 1
70 184 1
70 185 1
70 186 1
70 187 1
70 188 1
70 189 1
70 190 1
70 191 1
70 192 1
70 193 1
70 194 1
70 195 1
70 196 1
70 197 1
70 198 1
70 199 1
70 200 1
71 73 1
71 74 1
71 75 1
71 76 1
71 77 1
71 78 1
71 79 1
71 80 1
71 81 1
71 82 1
71 83 1
71 84 1
71 85 1
71 86 1
71 87 1
71 88 1
71 89 1
71 90 1
71 91 1
71 92 1
71 93 1
71 94 1
71 95 1
71 96 1
71 97 1
71 98 1
71 99 1
71 100 1
71 101 1
71 102 1
71 103 1
71 104 1
71 105 1
71 106 1
71 110 1
71 111 1
71 112 1
71 113 1
71 114 1
71 115 1
71 116 1
71 117 1
71 118 1
71 119 1
71 120 1
71 121 1
71 122 1
71 123 1
71 124 1
71 125 1
71 126 1
71 127 1
71 128 1
71 129 1
71 130 1
71 131 1
71 132 1
71 133 1
71 134 1
71 135 1
71 136 1
71 137 1
71 138 1
71 139 1
71 140 1
71 141 1
71 142 1
71 143 1
71 147 1
71 148 1
71 149 1
71 150 1
71 151 1
71 152 1
71 153 1
71 154 1
71 155 1
71 156 1
71 157 1
71 158 1
71 159 1
71 160 1
71 161 1
71 162 1
71 163 1
71 164 1
71 165 1
71 166 1
71 167 1
71 168 1
71 169 1
71 170 1
71 171 1
71 172 1
71 173 1
71 174 1
71 175 1
71 176 1
71 177 1
71 178 1
71 179 1
71 180 1
71 184 1
71 185 1
71 186 1
71 187 1
71 188 1
71 189 1
71 190 1
71 191 1
71 192 1
71 193 1
71 194 1
71 195 1
71 196 1
71 197 1
71 198 1
71 199 1
71 200 1
72 74 1
72 75 1
72 76 1
72 77 1
72 78 1
72 79 1
72 80 1
72 81 1
72 82 1
72 83 1
72 84 1
72 85 1
72 86 1
72 87 1
72 88 1
72 89 1
72 90 1
72 91 1
72 92 1
72 93 1
72 94 1
72 95 1
72 96 1
72 97 1
72 98 1
72 99 1
72 100 1
72 101 1
72 102 1
72 103 1
72 104 1
72 105 1
72 106 1
72 107 1
72 111 1
72 112 1
72 113 1
72 114 1
72 115 1
72 116 1
72 117 1
72 118 1
72 119 1
72 120 1
72 121 1
72 122 1
72 123 1
72 124 1
72 125 1
72 126 1
72 127 1
72 128 1
72 129 1
72 130 1
72 131 1
72 132 1
72 133 1
72 134 1
72 135 1
72 136 1
72 137 1
72 138 1
72 139 1
72 140 1
72 141 1
72 142 1
72 143 1
72 144 1
72 148 1
72 149 1
72 150 1
72 151 1
72 152 1
72 153 1
72 154 1
72 155 1
72 156 1
72 157 1
72 158 1
72 159 1
72 160 1
72 161 1
72 162 1
72 163 1
72 164 1
72 165 1
72 166 1
72 167 1
72 168 1
72 169 1
72 170 1
72 171 1
72 172 1
72 173 1
72 174 1
72 175 1
72 176 1
72 177 1
72 178 1
72 179 1
72 180 1
72 181 1
72 185 1
72 186 1
72 187 1
72 188 1
72 189 1
72 190 1
72 191 1
72 192 1
72 193 1
72 194 1
72 195 1
72 196 1
72 197 1
72 198 1
72 199 1
72 200 1
73 75 1
73 76 1
73 77 1
73 78 1
73 79 1
73 80 1
73 81 1
73 82 1
73 83 1
73 84 1
73 85 1
73 86 1
73 87 1
73 88 1
73 89 1
73 90 1
73 91 1
73 92 1
73 93 1
73 94 1
73 95 1
73 96 1
73 97 1
73 98 1
73 99 1
73 100 1
73 101 1
73 102 1
73 103 1
73 104 1
73 105 1
73 106 1
73 107 1
73 108 1
73 112 1
73 113 1
73 114 1
73 115 1
73 116 1
73 117 1
73 118 1
73 119 1
73 120 1
73 121 1
73 122 1
73 123 1
73 124 1
73 125 1
73 126 1
73 127 1
73 128 1
73 129 1
73 130 1
73 131 1
73 132 1
73 133 1
73 134 1
73 135 1
73 136 1
73 137 1
73 138 1
73 139 1
73 140 1
73 141 1
73 142 1
73 143 1
73 144 1
73 145 1
73 149 1
73 150 1
73 151 1
73 152 1
73 153 1
73 154 1
73 155 1
73 156 1
73 157 1
73 158 1
73 159 1
73 160 1
73 161 1
73 162 1
73 163 1
73 164 1
73 165 1
73 166 1
73 167 1
73 168 1
73 169 1
73 170 1
73 171 1
73 172 1
73 173 1
73 174 1
73 175 1
73 176 1
73 177 1
73 178 1
73 179 1
73 180 1
73 181 1
73 182 1
73 186 1
73 187 1
73 188 1
73 189 1
73 190 1
73 191 1
73 192 1
73 193 1
73 194 1
73 195 1
73 196 1
73 197 1
73 198 1
73 199 1
73 200 1
74 76 1
74 77 1
74 78 1
74 79 1
74 80 1
74 81 1
74 82 1
74 83 1
74 84 1
74 85 1
74 86 1
74 87 1
74 88 1
74 89 1
74 90 1
74 91 1
74 92 1
74 93 1
74 94 1
74 95 1
74 96 1
74 97 1
74 98 1
74 99 1
74 100 1
74 101 1
74 102 1
74 103 1
74 104 1
74 105 1
74 106 1
74 107 1
74 108 1
74 109 1
74 113 1
74 114 1
74 115 1
74 116 1
74 117 1
74 118 1
74 119 1
74 120 1
74 121 1
74 122 1
74 123 1
74 124 1
74 125 1
74 126 1
74 127 1
74 128 1
74 129 1
74 130 1
74 131 1
74 132 1
74 133 1
74 134 1
74 135 1
74 136 1
74 137 1
74 138 1
74 139 1
74 140 1
74 141 1
74 142 1
74 143 1
74 144 1
74 145 1
74 146 1
74 150 1
74 151 1
74 152 1
74 153 1
74 154 1
74 155 1
74 156 1
74 157 1
74 158 1
74 159 1
74 160 1
74 161 1
74 162 1
74 163 1
74 164 1
74 165 1
74 166 1
74 167 1
74 168 1
74 169 1
74 170 1
74 171 1
74 172 1
74 173 1
74 174 1
74 175 1
74 176 1
74 177 1
74 178 1
74 179 1
74 180 1
74 181 1
74 182 1
74 183 1
74 187 1
74 188 1
74 189 1
74 190 1
74 191 1
74 192 1
74 193 1
74 194 1
74 195 1
74 196 1
74 197 1
74 198 1
74 199 1
74 200 1
75 77 1
75 78 1
75 79 1
75 80 1
75 81 1
75 82 1
75 83 1
75 84 1
75 85 1
75 86 1
75 87 1
75 88 1
75 89 1
75 90 1
75 91 1
75 92 1
75 93 1
75 94 1
75 95 1
75 96 1
75 97 1
75 98 1
75 99 1
75 100 1
75 101 1
75 102 1
75 103 1
75 104 1
75 105 1
75 106 1
75 107 1
75 108 1
75 109 1
75 110 1
75 114 1
75 115 1
75 116 1
75 117 1
75 118 1
75 119 1
75 120 1
75 121 1
75 122 1
75 123 1
75 124 1
75 125 1
75 126 1
75 127 1
75 128 1
75 129 1
75 130 1
75 131 1
75 132 1
75 133 1
75 134 1
75 135 1
75 136 1
75 137 1
75 138 1
75 139 1
75 140 1
75 141 1
75 142 1
75 143 1
75 144 1
75 145 1
75 146 1
75 147 1
75 151 1
75 152 1
75 153 1
75 154 1
75 155 1
75 156 1
75 157 1
75 158 1
75 159 1
75 160 1
75 161 1
75 162 1
75 163 1
75 164 1
75 165 1
75 166 1
75 167 1
75 168 1
75 169 1
75 170 1
75 171 1
75 172 1
75 173 1
75 174 1
75 175 1
75 176 1
75 177 1
75 178 1
75 179 1
75 180 1
75 181 1
75 182 1
75 183 1
75 184 1
75 188 1
75 189 1
75 190 1
75 191 1
75 192 1
75 193 1
75 194 1
75 195 1
75 196 1
75 197 1
75 198 1
75 199 1
75 200 1
76 78 1
76 79 1
76 80 1
76 81 1
76 82 1
76 83 1
76 84 1
76 85 1
76 86 1
76 87 1
76 88 1
76 89 1
76 90 1
76 91 1
76 92 1
76 93 1
76 94 1
76 95 1
76 96 1
76 97 1
76 98 1
76 99 1
76 100 1
76 101 1
76 102 1
76 103 1
76 104 1
76 105 1
76 106 1
76 107 1
76 108 1
76 109 1
76 110 1
76 111 1
76 115 1
76 116 1
76 117 1
76 118 1
76 119 1
76 120 1
76 121 1
76 122 1
76 123 1
76 124 1
76 125 1
76 126 1
76 127 1
76 128 1
76 129 1
76 130 1
76 131 1
76 132 1
76 133 1
76 134 1
76 135 1
76 136 1
76 137 1
76 138 1
76 139 1
76 140 1
76 141 1
76 142 1
76 143 1
76 144 1
76 145 1
76 146 1
76 147 1
76 148 1
76 152 1
76 153 1
76 154 1
76 155 1
76 156 1
76 157 1
76 158 1
76 159 1
76 160 1
76 161 1
76 162 1
76 163 1
76 164 1
76 165 1
76 166 1
76 167 1
76 168 1
76 169 1
76 170 1
76 171 1
76 172 1
76 173 1
76 174 1
76 175 1
76 176 1
76 177 1
76 178 1
76 179 1
76 180 1
76 181 1
76 182 1
76 183 1
76 184 1
76 185 1
76 189 1
76 190 1
76 191 1
76 192 1
76 193 1
76 194 1
76 195 1
76 196 1
76 197 1
76 198 1
76 199 1
76 200 1
77 79 1
77 80 1
77 81 1
77 82 1
77 83 1
77 84 1
77 85 1
77 86 1
77 87 1
77 88 1
77 89 1
77 90 1
77 91 1
77 92 1
77 93 1
77 94 1
77 95 1
77 96 1
77 97 1
77 98 1
77 99 1
77 100 1
77 101 1
77 102 1
77 103 1
77 104 1
77 105 1
77 106 1
77 107 1
77 108 1
77 109 1
77 110 1
77 111 1
77 112 1
77 116 1
77 117 1
77 118 1
77 119 1
77 120 1
77 121 1
77 122 1
77 123 1
77 124 1
77 125 1
77 126 1
77 127 1
77 128 1
77 129 1
77 130 1
77 131 1
77 132 1
77 133 1
77 134 1
77 135 1
77 136 1
77 137 1
77 138 1
77 139 1
77 140 1
77 141 1
77 142 1
77 143 1
77 144 1
77 145 1
77 146 1
77 147 1
77 148 1
77 149 1
77 153 1
77 154 1
77 155 1
77 156 1
77 157 1
77 158 1
77 159 1
77 160 1
77 161 1
77 162 1
77 163 1
77 164 1
77 165 1
77 166 1
77 167 1
77 168 1
77 169 1
77 170 1
77 171 1
77 172 1
77 173 1
77 174 1
77 175 1
77 176 1
77 177 1
77 178 1
77 179 1
77 180 1
77 181 1
77 182 1
77 183 1
77 184 1
77 185 1
77 186 1
77 190 1
77 191 1
77 192 1
77 193 1
77 194 1
77 195 1
77 196 1
77 197 1
77 198 1
77 199 1
77 200 1
78 80 1
78 81 1
78 82 1
78 83 1
78 84 1
78 85 1
78 86 1
78 87 1
78 88 1
78 89 1
78 90 1
78 91 1
78 92 1
78 93 1
78 94 1
78 95 1
78 96 1
78 97 1
78 98 1
78 99 1
78 100 1
78 101 1
78 102 1
78 103 1
78 104 1
78 105 1
78 106 1
78 107 1
78 108 1
78 109 1
78 110 1
78 111 1
78 112 1
78 113 1
78 117 1
78 118 1
78 119 1
78 120 1
78 121 1
78 122 1
78 123 1
78 124 1
78 125 1
78 126 1
78 127 1
78 128 1
78 129 1
78 130 1
78 131 1
78 132 1
78 133 1
78 134 1
78 135 1
78 136 1
78 137 1
78 138 1
78 139 1
78 140 1
78 141 1
78 142 1
78 143 1
78 144 1
78 145 1
78 146 1
78 147 1
78 148 1
78 149 1
78 150 1
78 154 1
78 155 1
78 156 1
78 157 1
78 158 1
78 159 1
78 160 1
78 161 1
78 162 1
78 163 1
78 164 1
78 165 1
78 166 1
78 167 1
78 168 1
78 169 1
78 170 1
78 171 1
78 172 1
78 173 1
78 174 1
78 175 1
78 176 1
78 177 1
78 178 1
78 179 1
78 180 1
78 181 1
78 182 1
78 183 1
78 184 1
78 185 1
78 186 1
78 187 1
78 191 1
78 192 1
78 193 1
78 194 1
78 195 1
78 196 1
78 197 1
78 198 1
78 199 1
78 200 1
79 81 1
79 82 1
79 83 1
79 84 1
79 85 1
79 86 1
79 87 1
79 88 1
79 89 1
79 90 1
79 91 1
79 92 1
79 93 1
79 94 1
79 95 1
79 96 1
79 97 1
79 98 1
79 99 1
79 100 1
79 101 1
79 102 1
79 103 1
79 104 1
79 105 1
79 106 1
79 107 1
79 108 1
79 109 1
79 110 1
79 111 1
79 112 1
79 113 1
79 114 1
79 118 1
79 119 1
79 120 1
79 121 1
79 122 1
79 123 1
79 124 1
79 125 1
79 126 1
79 127 1
79 128 1
79 129 1
79 130 1
79 131 1
79 132 1
79 133 1
79 134 1
79 135 1
79 136 1
79 137 1
79 138 1
79 139 1
79 140 1
79 141 1
79 142 1
79 143 1
79 144 1
79 145 1
79 146 1
79 147 1
79 148 1
79 149 1
79 150 1
79 151 1
79 155 1
79 156 1
79 157 1
79 158 1
79 159 1
79 160 1
79 161 1
79 162 1
79 163 1
79 164 1
79 165 1
79 166 1
79 167 1
79 168 1
79 169 1
79 170 1
79 171 1
79 172 1
79 173 1
79 174 1
79 175 1
79 176 1
79 177 1
79 178 1
79 179 1
79 180 1
79 181 1
79 182 1
79 183 1
79 184 1
79 185 1
79 186 1
79 187 1
79 188 1
79 192 1
79 193 1
79 194 1
79 195 1
79 196 1
79 197 1
79 198 1
79 199 1
79 200 1
80 82 1
80 83 1
80 84 1
80 85 1
80 86 1
80 87 1
80 88 1
80 89 1
80 90 1
80 91 1
80 92 1
80 93 1
80 94 1
80 95 1
80 96 1
80 97 1
80 98 1
80 99 1
80 100 1
80 101 1
80 102 1
80 103 1
80 104 1
80 105 1
80 106 1
80 107 1
80 108 1
80 109 1
80 110 1
80 111 1
80 112 1
80 113 1
80 114 1
80 115 1
80 119 1
80 120 1
80 121 1
80 122 1
80 123 1
80 124 1
80 125 1
80 126 1
80 127 1
80 128 1
80 129 1
80 130 1
80 131 1
80 132 1
80 133 1
80 134 1
80 135 1
80 136 1
80 137 1
80 138 1
80 139 1
80 140 1
80 141 1
80 142 1
80 143 1
80 144 1
80 145 1
80 146 1
80 147 1
80 148 1
80 149 1
80 150 1
80 151 1
80 152 1
80 156 1
80 157 1
80 158 1
80 159 1
80 160 1
80 161 1
80 162 1
80 163 1
80 164 1
80 165 1
80 166 1
80 167 1
80 168 1
80 169 1
80 170 1
80 171 1
80 172 1
80 173 1
80 174 1
80 175 1
80 176 1
80 177 1
80 178 1
80 179 1
80 180 1
80 181 1
80 182 1
80 183 1
80 184 1
80 185 1
80 186 1
80 187 1
80 188 1
80 189 1
80 193 1
80 194 1
80 195 1
80 196 1
80 197 1
80 198 1
80 199 1
80 200 1
81 83 1
81 84 1
81 85 1
81 86 1
81 87 1
81 88 1
81 89 1
81 90 1
81 91 1
81 92 1
81 93 1
81 94 1
81 95 1
81 96 1
81 97 1
81 98 1
81 99 1
81 100 1
81 101 1
81 102 1
81 103 1
81 104 1
81 105 1
81 106 1
81 107 1
81 108 1
81 109 1
81 110 1
81 111 1
81 112 1
81 113 1
81 114 1
81 115 1
81 116 1
81 120 1
81 121 1
81 122 1
81 123 1
81 124 1
81 125 1
81 126 1
81 127 1
81 128 1
81 129 1
81 130 1
81 131 1
81 132 1
81 133 1
81 134 1
81 135 1
81 136 1
81 137 1
81 138 1
81 139 1
81 140 1
81 141 1
81 142 1
81 143 1
81 144 1
81 145 1
81 146 1
81 147 1
81 148 1
81 149 1
81 150 1
81 151 1
81 152 1
81 153 1
81 157 1
81 158 1
81 159 1
81 160 1
81 161 1
81 162 1
81 163 1
81 164 1
81 165 1
81 166 1
81 167 1
81 168 1
81 169 1
81 170 1
81 171 1
81 172 1
81 173 1
81 174 1
81 175 1
81 176 1
81 177 1
81 178 1
81 179 1
81 180 1
81 181 1
81 182 1
81 183 1
81 184 1
81 185 1
81 186 1
81 187 1
81 188 1
81 189 1
81 190 1
81 194 1
81 195 1
81 196 1
81 197 1
81 198 1
81 199 1
81 200 1
82 84 1
82 85 1
82 86 1
82 87 1
82 88 1
82 89 1
82 90 1
82 91 1
82 92 1
82 93 1
82 94 1
82 95 1
82 96 1
82 97 1
82 98 1
82 99 1
82 100 1
82 101 1
82 102 1
82 103 1
82 104 1
82 105 1
82 106 1
82 107 1
82 108 1
82 109 1
82 110 1
82 111 1
82 112 1
82 113 1
82 114 1
82 115 1
82 116 1
82 117 1
82 121 1
82 122 1
82 123 1
82 124 1
82 125 1
82 126 1
82 127 1
82 128 1
82 129 1
82 130 1
82 131 1
82 132 1
82 133 1
82 134 1
82 135 1
82 136 1
82 137 1
82 138 1
82 139 1
82 140 1
82 141 1
82 142 1
82 143 1
82 144 1
82 145 1
82 146 1
82 147 1
82 148 1
82 149 1
82 150 1
82 151 1
82 152 1
82 153 1
82 154 1
82 158 1
82 159 1
82 160 1
82 161 1
82 162 1
82 163 1
82 164 1
82 165 1
82 166 1
82 167 1
82 168 1
82 169 1
82 170 1
82 171 1
82 172 1
82 173 1
82 174 1
82 175 1
82 176 1
82 177 1
82 178 1
82 179 1
82 180 1
82 181 1
82 182 1
82 183 1
82 184 1
82 185 1
82 186 1
82 187 1
82 188 1
82 189 1
82 190 1
82 191 1
82 195 1
82 196 1
82 197 1
82 198 1
82 199 1
82 200 1
83 85 1
83 86 1
83 87 1
83 88 1
83 89 1
83 90 1
83 91 1
83 92 1
83 93 1
83 94 1
83 95 1
83 96 1
83 97 1
83 98 1
83 99 1
83 100 1
83 101 1
83 102 1
83 103 1
83 104 1
83 105 1
83 106 1
83 107 1
83 108 1
83 109 1
83 110 1
83 111 1
83 112 1
83 113 1
83 114 1
83 115 1
83 116 1
83 117 1
83 118 1
83 122 1
83 123 1
83 124 1
83 125 1
83 126 1
83 127 1
83 128 1
83 129 1
83 130 1
83 131 1
83 132 1
83 133 1
83 134 1
83 135 1
83 136 1
83 137 1
83 138 1
83 139 1
83 140 1
83 141 1
83 142 1
83 143 1
83 144 1
83 145 1
83 146 1
83 147 1
83 148 1
83 149 1
83 150 1
83 151 1
83 152 1
83 153 1
83 154 1
83 155 1
83 159 1
83 160 1
83 161 1
83 162 1
83 163 1
83 164 1
83 165 1
83 166 1
83 167 1
83 168 1
83 169 1
83 170 1
83 171 1
83 172 1
83 173 1
83 174 1
83 175 1
83 176 1
83 177 1
83 178 1
83 179 1
83 180 1
83 181 1
83 182 1
83 183 1
83 184 1
83 185 1
83 186 1
83 187 1
83 188 1
83 189 1
83 190 1
83 191 1
83 192 1
83 196 1
83 197 1
83 198 1
83 199 1
83 200 1
84 86 1
84 87 1
84 88 1
84 89 1
84 90 1
84 91 1
84 92 1
84 93 1
84 94 1
84 95 1
84 96 1
84 97 1
84 98 1
84 99 1
84 100 1
84 101 1
84 102 1
84 103 1
84 104 1
84 105 1
84 106 1
84 107 1
84 108 1
84 109 1
84 110 1
84 111 1
84 112 1
84 113 1
84 114 1
84 115 1
84 116 1
84 117 1
84 118 1
84 119 1
84 123 1
84 124 1
84 125 1
84 126 1
84 127 1
84 128 1
84 129 1
84 130 1
84 131 1
84 132 1
84 133 1
84 134 1
84 135 1
84 136 1
84 137 1
84 138 1
84 139 1
84 140 1
84 141 1
84 142 1
84 143 1
84 144 1
84 145 1
84 146 1
84 147 1
84 148 1
84 149 1
84 150 1
84 151 1
84 152 1
84 153 1
84 154 1
84 155 1
84 156 1
84 160 1
84 161 1
84 162 1
84 163 1
84 164 1
84 165 1
84 166 1
84 167 1
84 168 1
84 169 1
84 170 1
84 171 1
84 172 1
84 173 1
84 174 1
84 175 1
84 176 1
84 177 1
84 178 1
84 179 1
84 180 1
84 181 1
84 182 1
84 183 1
84 184 1
84 185 1
84 186 1
84 187 1
84 188 1
84 189 1
84 190 1
84 191 1
84 192 1
84 193 1
84 197 1
84 198 1
84 199 1
84 200 1
85 87 1
85 88 1
85 89 1
85 90 1
85 91 1
85 92 1
85 93 1
85 94 1
85 95 1
85 96 1
85 97 1
85 98 1
85 99 1
85 100 1
85 101 1
85 102 1
85 103 1
85 104 1
85 105 1
85 106 1
85 107 1
85 108 1
85 109 1
85 110 1
85 111 1
85 112 1
85 113 1
85 114 1
85 115 1
85 116 1
85 117 1
85 118 1
85 119 1
85 120 1
85 124 1
85 125 1
85 126 1
85 127 1
85 128 1
85 129 1
85 130 1
85 131 1
85 132 1
85 133 1
85 134 1
85 135 1
85 136 1
85 137 1
85 138 1
85 139 1
85 140 1
85 141 1
85 142 1
85 143 1
85 144 1
85 145 1
85 146 1
85 147 1
85 148 1
85 149 1
85 150 1
85 151 1
85 152 1
85 153 1
85 154 1
85 155 1
85 156 1
85 157 1
85 161 1
85 162 1
85 163 1
85 164 1
85 165 1
85 166 1
85 167 1
85 168 1
85 169 1
85 170 1
85 171 1
85 172 1
85 173 1
85 174 1
85 175 1
85 176 1
85 177 1
85 178 1
85 179 1
85 180 1
85 181 1
85 182 1
85 183 1
85 184 1
85 185 1
85 186 1
85 187 1
85 188 1
85 189 1
85 190 1
85 191 1
85 192 1
85 193 1
85 194 1
85 198 1
85 199 1
85 200 1
86 88 1
86 89 1
86 90 1
86 91 1
86 92 1
86 93 1
86 94 1
86 95 1
86 96 1
86 97 1
86 98 1
86 99 1
86 100 1
86 101 1
86 102 1
86 103 1
86 104 1
86 105 1
86 106 1
86 107 1
86 108 1
86 109 1
86 110 1
86 111 1
86 112 1
86 113 1
86 114 1
86 115 1
86 116 1
86 117 1
86 118 1
86 119 1
86 120 1
86 121 1
86 125 1
86 126 1
86 127 1
86 128 1
86 129 1
86 130 1
86 131 1
86 132 1
86 133 1
86 134 1
86 135 1
86 136 1
86 137 1
86 138 1
86 139 1
86 140 1
86 141 1
86 142 1
86 143 1
86 144 1
86 145 1
86 146 1
86 147 1
86 148 1
86 149 1
86 150 1
86 151 1
86 152 1
86 153 1
86 154 1
86 155 1
86 156 1
86 157 1
86 158 1
86 162 1
86 163 1
86 164 1
86 165 1
86 166 1
86 167 1
86 168 1
86 169 1
86 170 1
86 171 1
86 172 1
86 173 1
86 174 1
86 175 1
86 176 1
86 177 1
86 178 1
86 179 1
86 180 1
86 181 1
86 182 1
86 183 1
86 184 1
86 185 1
86 186 1
86 187 1
86 188 1
86 189 1
86 190 1
86 191 1
86 192 1
86 193 1
86 194 1
86 195 1
86 199 1
86 200 1
87 89 1
87 90 1
87 91 1
87 92 1
87 93 1
87 94 1
87 95 1
87 96 1
87 97 1
87 98 1
87 99 1
87 100 1
87 101 1
87 102 1
87 103 1
87 104 1
87 105 1
87 106 1
87 107 1
87 108 1
87 109 1
87 110 1
87 111 1
87 112 1
87 113 1
87 114 1
87 115 1
87 116 1
87 117 1
87 118 1
87 119 1
87 120 1
87 121 1
87 122 1
87 126 1
87 127 1
87 128 1
87 129 1
87 130 1
87 131 1
87 132 1
87 133 1
87 134 1
87 135 1
87 136 1
87 137 1
87 138 1
87 139 1
87 140 1
87 141 1
87 142 1
87 143 1
87 144 1
87 145 1
87 146 1
87 147 1
87 148 1
87 149 1
87 150 1
87 151 1
87 152 1
87 153 1
87 154 1
87 155 1
87 156 1
87 157 1
87 158 1
87 159 1
87 163 1
87 164 1
87 165 1
87 166 1
87 167 1
87 168 1
87 169 1
87 170 1
87 171 1
87 172 1
87 173 1
87 174 1
87 175 1
87 176 1
87 177 1
87 178 1
87 179 1
87 180 1
87 181 1
87 182 1
87 183 1
87 184 1
87 185 1
87 186 1
87 187 1
87 188 1
87 189 1
87 190 1
87 191 1
87 192 1
87 193 1
87 194 1
87 195 1
87 196 1
87 200 1
88 90 1
88 91 1
88 92 1
88 93 1
88 94 1
88 95 1
88 96 1
88 97 1
88 98 1
88 99 1
88 100 1
88 101 1
88 102 1
88 103 1
88 104 1
88 105 1
88 106 1
88 107 1
88 108 1
88 109 1
88 110 1
88 111 1
88 112 1
88 113 1
88 114 1
88 115 1
88 116 1
88 117 1
88 118 1
88 119 1
88 120 1
88 121 1
88 122 1
88 123 1
88 127 1
88 128 1
88 129 1
88 130 1
88 131 1
88 132 1
88 133 1
88 134 1
88 135 1
88 136 1
88 137 1
88 138 1
88 139 1
88 140 1
88 141 1
88 142 1
88 143 1
88 144 1
88 145 1
88 146 1
88 147 1
88 148 1
88 149 1
88 150 1
88 151 1
88 152 1
88 153 1
88 154 1
88 155 1
88 156 1
88 157 1
88 158 1
88 159 1
88 160 1
88 164 1
88 165 1
88 166 1
88 167 1
88 168 1
88 169 1
88 170 1
88 171 1
88 172 1
88 173 1
88 174 1
88 175 1
88 176 1
88 177 1
88 178 1
88 179 1
88 180 1
88 181 1
88 182 1
88 183 1
88 184 1
88 185 1
88 186 1
88 187 1
88 188 1
88 189 1
88 190 1
88 191 1
88 192 1
88 193 1
88 194 1
88 195 1
88 196 1
88 197 1
89 91 1
89 92 1
89 93 1
89 94 1
89 95 1
89 96 1
89 97 1
89 98 1
89 99 1
89 100 1
89 101 1
89 102 1
89 103 1
89 104 1
89 105 1
89 106 1
89 107 1
89 108 1
89 109 1
89 110 1
89 111 1
89 112 1
89 113 1
89 114 1
89 115 1
89 116 1
89 117 1
89 118 1
89 119 1
89 120 1
89 121 1
89 122 1
89 123 1
89 124 1
89 128 1
89 129 1
89 130 1
89 131 1
89 132 1
89 133 1
89 134 1
89 135 1
89 136 1
89 137 1
89 138 1
89 139 1
89 140 1
89 141 1
89 142 1
89 143 1
89 144 1
89 145 1
89 146 1
89 147 1
89 148 1
89 149 1
89 150 1
89 151 1
89 152 1
89 153 1
89 154 1
89 155 1
89 156 1
89 157 1
89 158 1
89 159 1
89 160 1
89 161 1
89 165 1
89 166 1
89 167 1
89 168 1
89 169 1
89 170 1
89 171 1
89 172 1
89 173 1
89 174 1
89 175 1
89 176 1
89 177 1
89 178 1
89 179 1
89 180 1
89 181 1
89 182 1
89 183 1
89 184 1
89 185 1
89 186 1
89 187 1
89 188 1
89 189 1
89 190 1
89 191 1
89 192 1
89 193 1
89 194 1
89 195 1
89 196 1
89 197 1
89 198 1
90 92 1
90 93 1
90 94 1
90 95 1
90 96 1
90 97 1
90 98 1
90 99 1
90 100 1
90 101 1
90 102 1
90 103 1
90 104 1
90 105 1
90 106 1
90 107 1
90 108 1
90 109 1
90 110 1
90 111 1
90 112 1
90 113 1
90 114 1
90 115 1
90 116 1
90 117 1
90 118 1
90 119 1
90 120 1
90 121 1
90 122 1
90 123 1
90 124 1
90 125 1
90 129 1
90 130 1
90 131 1
90 132 1
90 133 1
90 134 1
90 135 1
90 136 1
90 137 1
90 138 1
90 139 1
90 140 1
90 141 1
90 142 1
90 143 1
90 144 1
90 145 1
90 146 1
90 147 1
90 148 1
90 149 1
90 150 1
90 151 1
90 152 1
90 153 1
90 154 1
90 155 1
90 156 1
90 157 1
90 158 1
90 159 1
90 160 1
90 161 1
90 162 1
90 166 1
90 167 1
90 168 1
90 169 1
90 170 1
90 171 1
90 172 1
90 173 1
90 174 1
90 175 1
90 176 1
90 177 1
90 178 1
90 179 1
90 180 1
90 181 1
90 182 1
90 183 1
90 184 1
90 185 1
90 186 1
90 187 1
90 188 1
90 189 1
90 190 1
90 191 1
90 192 1
90 193 1
90 194 1
90 195 1
90 196 1
90 197 1
90 198 1
90 199 1
91 93 1
91 94 1
91 95 1
91 96 1
91 97 1
91 98 1
91 99 1
91 100 1
91 101 1
91 102 1
91 103 1
91 104 1
91 105 1
91 106 1
91 107 1
91 108 1
91 109 1
91 110 1
91 111 1
91 112 1
91 113 1
91 114 1
91 115 1
91 116 1
91 117 1
91 118 1
91 119 1
91 120 1
91 121 1
91 122 1
91 123 1
91 124 1
91 125 1
91 126 1
91 130 1
91 131 1
91 132 1
91 133 1
91 134 1
91 135 1
91 136 1
91 137 1
91 138 1
91 139 1
91 140 1
91 141 1
91 142 1
91 143 1
91 144 1
91 145 1
91 146 1
91 147 1
91 148 1
91 149 1
91 150 1
91 151 1
91 152 1
91 153 1
91 154 1
91 155 1
91 156 1
91 157 1
91 158 1
91 159 1
91 160 1
91 161 1
91 162 1
91 163 1
91 167 1
91 168 1
91 169 1
91 170 1
91 171 1
91 172 1
91 173 1
91 174 1
91 175 1
91 176 1
91 177 1
91 178 1
91 179 1
91 180 1
91 181 1
91 182 1
91 183 1
91 184 1
91 185 1
91 186 1
91 187 1
91 188 1
91 189 1
91 190 1
91 191 1
91 192 1
91 193 1
91 194 1
91 195 1
91 196 1
91 197 1
91 198 1
91 199 1
91 200 1
92 94 1
92 95 1
92 96 1
92 97 1
92 98 1
92 99 1
92 100 1
92 101 1
92 102 1
92 103 1
92 104 1
92 105 1
92 106 1
92 107 1
92 108 1
92 109 1
92 110 1
92 111 1
92 112 1
92 113 1
92 114 1
92 115 1
92 116 1
92 117 1
92 118 1
92 119 1
92 120 1
92 121 1
92 122 1
92 123 1
92 124 1
92 125 1
92 126 1
92 127 1
92 131 1
92 132 1
92 133 1
92 134 1
92 135 1
92 136 1
92 137 1
92 138 1
92 139 1
92 140 1
92 141 1
92 142 1
92 143 1
92 144 1
92 145 1
92 146 1
92 147 1
92 148 1
92 149 1
92 150 1
92 151 1
92 152 1
92 153 1
92 154 1
92 155 1
92 156 1
92 157 1
92 158 1
92 159 1
92 160 1
92 161 1
92 162 1
92 163 1
92 164 1
92 168 1
92 169 1
92 170 1
92 171 1
92 172 1
92 173 1
92 174 1
92 175 1
92 176 1
92 177 1
92 178 1
92 179 1
92 180 1
92 181 1
92 182 1
92 183 1
92 184 1
92 185 1
92 186 1
92 187 1
92 188 1
92 189 1
92 190 1
92 191 1
92 192 1
92 193 1
92 194 1
92 195 1
92 196 1
92 197 1
92 198 1
92 199 1
92 200 1
93 95 1
93 96 1
93 97 1
93 98 1
93 99 1
93 100 1
93 101 1
93 102 1
93 103 1
93 104 1
93 105 1
93 106 1
93 107 1
93 108 1
93 109 1
93 110 1
93 111 1
93 112 1
93 113 1
93 114 1
93 115 1
93 116 1
93 117 1
93 118 1
93 119 1
93 120 1
93 121 1
93 122 1
93 123 1
93 124 1
93 125 1
93 126 1
93 127 1
93 128 1
93 132 1
93 133 1
93 134 1
93 135 1
93 136 1
93 137 1
93 138 1
93 139 1
93 140 1
93 141 1
93 142 1
93 143 1
93 144 1
93 145 1
93 146 1
93 147 1
93 148 1
93 149 1
93 150 1
93 151 1
93 152 1
93 153 1
93 154 1
93 155 1
93 156 1
93 157 1
93 158 1
93 159 1
93 160 1
93 161 1
93 162 1
93 163 1
93 164 1
93 165 1
93 169 1
93 170 1
93 171 1
93 172 1
93 173 1
93 174 1
93 175 1
93 176 1
93 177 1
93 178 1
93 179 1
93 180 1
93 181 1
93 182 1
93 183 1
93 184 1
93 185 1
93 186 1
93 187 1
93 188 1
93 189 1
93 190 1
93 191 1
93 192 1
93 193 1
93 194 1
93 195 1
93 196 1
93 197 1
93 198 1
93 199 1
93 200 1
94 96 1
94 97 1
94 98 1
94 99 1
94 100 1
94 101 1
94 102 1
94 103 1
94 104 1
94 105 1
94 106 1
94 107 1
94 108 1
94 109 1
94 110 1
94 111 1
94 112 1
94 113 1
94 114 1
94 115 1
94 116 1
94 117 1
94 118 1
94 119 1
94 120 1
94 121 1
94 122 1
94 123 1
94 124 1
94 125 1
94 126 1
94 127 1
94 128 1
94 129 1
94 133 1
94 134 1
94 135 1
94 136 1
94 137 1
94 138 1
94 139 1
94 140 1
94 141 1
94 142 1
94 143 1
94 144 1
94 145 1
94 146 1
94 147 1
94 148 1
94 149 1
94 150 1
94 151 1
94 152 1
94 153 1
94 154 1
94 155 1
94 156 1
94 157 1
94 158 1
94 159 1
94 160 1
94 161 1
94 162 1
94 163 1
94 164 1
94 165 1
94 166 1
94 170 1
94 171 1
94 172 1
94 173 1
94 174 1
94 175 1
94 176 1
94 177 1
94 178 1
94 179 1
94 180 1
94 181 1
94 182 1
94 183 1
94 184 1
94 185 1
94 186 1
94 187 1
94 188 1
94 189 1
94 190 1
94 191 1
94 192 1
94 193 1
94 194 1
94 195 1
94 196 1
94 197 1
94 198 1
94 199 1
94 200 1
95 97 1
95 98 1
95 99 1
95 100 1
95 101 1
95 102 1
95 103 1
95 104 1
95 105 1
95 106 1
95 107 1
95 108 1
95 109 1
95 110 1
95 111 1
95 112 1
95 113 1
95 114 1
95 115 1
95 116 1
95 117 1
95 118 1
95 119 1
95 120 1
95 121 1
95 122 1
95 123 1
95 124 1
95 125 1
95 126 1
95 127 1
95 128 1
95 129 1
95 130 1
95 134 1
95 135 1
95 136 1
95 137 1
95 138 1
95 139 1
95 140 1
95 141 1
95 142 1
95 143 1
95 144 1
95 145 1
95 146 1
95 147 1
95 148 1
95 149 1
95 150 1
95 151 1
95 152 1
95 153 1
95 154 1
95 155 1
95 156 1
95 157 1
95 158 1
95 159 1
95 160 1
95 161 1
95 162 1
95 163 1
95 164 1
95 165 1
95 166 1
95 167 1
95 171 1
95 172 1
95 173 1
95 174 1
95 175 1
95 176 1
95 177 1
95 178 1
95 179 1
95 180 1
95 181 1
95 182 1
95 183 1
95 184 1
95 185 1
95 186 1
95 187 1
95 188 1
95 189 1
95 190 1
95 191 1
95 192 1
95 193 1
95 194 1
95 195 1
95 196 1
95 197 1
95 198 1
95 199 1
95 200 1
96 98 1
96 99 1
96 100 1
96 101 1
96 102 1
96 103 1
96 104 1
96 105 1
96 106 1
96 107 1
96 108 1
96 109 1
96 110 1
96 111 1
96 112 1
96 113 1
96 114 1
96 115 1
96 116 1
96 117 1
96 118 1
96 119 1
96 120 1
96 121 1
96 122 1
96 123 1
96 124 1
96 125 1
96 126 1
96 127 1
96 128 1
96 129 1
96 130 1
96 131 1
96 135 1
96 136 1
96 137 1
96 138 1
96 139 1
96 140 1
96 141 1
96 142 1
96 143 1
96 144 1
96 145 1
96 146 1
96 147 1
96 148 1
96 149 1
96 150 1
96 151 1
96 152 1
96 153 1
96 154 1
96 155 1
96 156 1
96 157 1
96 158 1
96 159 1
96 160 1
96 161 1
96 162 1
96 163 1
96 164 1
96 165 1
96 166 1
96 167 1
96 168 1
96 172 1
96 173 1
96 174 1
96 175 1
96 176 1
96 177 1
96 178 1
96 179 1
96 180 1
96 181 1
96 182 1
96 183 1
96 184 1
96 185 1
96 186 1
96 187 1
96 188 1
96 189 1
96 190 1
96 191 1
96 192 1
96 193 1
96 194 1
96 195 1
96 196 1
96 197 1
96 198 1
96 199 1
96 200 1
97 99 1
97 100 1
97 101 1
97 102 1
97 103 1
97 104 1
97 105 1
97 106 1
97 107 1
97 108 1
97 109 1
97 110 1
97 111 1
97 112 1
97 113 1
97 114 1
97 115 1
97 116 1
97 117 1
97 118 1
97 119 1
97 120 1
97 121 1
97 122 1
97 123 1
97 124 1
97 125 1
97 126 1
97 127 1
97 128 1
97 129 1
97 130 1
97 131 1
97 132 1
97 136 1
97 137 1
97 138 1
97 139 1
97 140 1
97 141 1
97 142 1
97 143 1
97 144 1
97 145 1
97 146 1
97 147 1
97 148 1
97 149 1
97 150 1
97 151 1
97 152 1
97 153 1
97 154 1
97 155 1
97 156 1
97 157 1
97 158 1
97 159 1
97 160 1
97 161 1
97 162 1
97 163 1
97 164 1
97 165 1
97 166 1
97 167 1
97 168 1
97 169 1
97 173 1
97 174 1
97 175 1
97 176 1
97 177 1
97 178 1
97 179 1
97 180 1
97 181 1
97 182 1
97 183 1
97 184 1
97 185 1
97 186 1
97 187 1
97 188 1
97 189 1
97 190 1
97 191 1
97 192 1
97 193 1
97 194 1
97 195 1
97 196 1
97 197 1
97 198 1
97 199 1
97 200 1
98 100 1
98 101 1
98 102 1
98 103 1
98 104 1
98 105 1
98 106 1
98 107 1
98 108 1
98 109 1
98 110 1
98 111 1
98 112 1
98 113 1
98 114 1
98 115 1
98 116 1
98 117 1
98 118 1
98 119 1
98 120 1
98 121 1
98 122 1
98 123 1
98 124 1
98 125 1
98 126 1
98 127 1
98 128 1
98 129 1
98 130 1
98 131 1
98 132 1
98 133 1
98 137 1
98 138 1
98 139 1
98 140 1
98 141 1
98 142 1
98 143 1
98 144 1
98 145 1
98 146 1
98 147 1
98 148 1
98 149 1
98 150 1
98 151 1
98 152 1
98 153 1
98 154 1
98 155 1
98 156 1
98 157 1
98 158 1
98 159 1
98 160 1
98 161 1
98 162 1
98 163 1
98 164 1
98 165 1
98 166 1
98 167 1
98 168 1
98 169 1
98 170 1
98 174 1
98 175 1
98 176 1
98 177 1
98 178 1
98 179 1
98 180 1
98 181 1
98 182 1
98 183 1
98 184 1
98 185 1
98 186 1
98 187 1
98 188 1
98 189 1
98 190 1
98 191 1
98 192 1
98 193 1
98 194 1
98 195 1
98 196 1
98 197 1
98 198 1
98 199 1
98 200 1
99 101 1
99 102 1
99 103 1
99 104 1
99 105 1
99 106 1
99 107 1
99 108 1
99 109 1
99 110 1
99 111 1
99 112 1
99 113 1
99 114 1
99 115 1
99 116 1
99 117 1
99 118 1
99 119 1
99 120 1
99 121 1
99 122 1
99 123 1
99 124 1
99 125 1
99 126 1
99 127 1
99 128 1
99 129 1
99 130 1
99 131 1
99 132 1
99 133 1
99 134 1
99 138 1
99 139 1
99 140 1
99 141 1
99 142 1
99 143 1
99 144 1
99 145 1
99 146 1
99 147 1
99 148 1
99 149 1
99 150 1
99 151 1
99 152 1
99 153 1
99 154 1
99 155 1
99 156 1
99 157 1
99 158 1
99 159 1
99 160 1
99 161 1
99 162 1
99 163 1
99 164 1
99 165 1
99 166 1
99 167 1
99 168 1
99 169 1
99 170 1
99 171 1
99 175 1
99 176 1
99 177 1
99 178 1
99 179 1
99 180 1
99 181 1
99 182 1
99 183 1
99 184 1
99 185 1
99 186 1
99 187 1
99 188 1
99 189 1
99 190 1
99 191 1
99 192 1
99 193 1
99 194 1
99 195 1
99 196 1
99 197 1
99 198 1
99 199 1
99 200 1
100 102 1
100 103 1
100 104 1
100 105 1
100 106 1
100 107 1
100 108 1
100 109 1
100 110 1
100 111 1
100 112 1
100 113 1
100 114 1
100 115 1
100 116 1
100 117 1
100 118 1
100 119 1
100 120 1
100 121 1
100 122 1
100 123 1
100 124 1
100 125 1
100 126 1
100 127 1
100 128 1
100 129 1
100 130 1
100 131 1
100 132 1
100 133 1
100 134 1
100 135 1
100 139 1
100 140 1
100 141 1
100 142 1
100 143 1
100 144 1
100 145 1
100 146 1
100 147 1
100 148 1
100 149 1
100 150 1
100 151 1
100 152 1
100 153 1
100 154 1
100 155 1
100 156 1
100 157 1
100 158 1
100 159 1
100 160 1
100 161 1
100 162 1
100 163 1
100 164 1
100 165 1
100 166 1
100 167 1
100 168 1
100 169 1
100 170 1
100 171 1
100 172 1
100 176 1
100 177 1
100 178 1
100 179 1
100 180 1
100 181 1
100 182 1
100 183 1
100 184 1
100 185 1
100 186 1
100 187 1
100 188 1
100 189 1
100 190 1
100 191 1
100 192 1
100 193 1
100 194 1
100 195 1
100 196 1
100 197 1
100 198 1
100 199 1
100 200 1
101 103 1
101 104 1
101 105 1
101 106 1
101 107 1
101 108 1
101 109 1
101 110 1
101 111 1
101 112 1
101 113 1
101 114 1
101 115 1
101 116 1
101 117 1
101 118 1
101 119 1
101 120 1
101 121 1
101 122 1
101 123 1
101 124 1
101 125 1
101 126 1
101 127 1
101 128 1
101 129 1
101 130 1
101 131 1
101 132 1
101 133 1
101 134 1
101 135 1
101 136 1
101 140 1
101 141 1
101 142 1
101 143 1
101 144 1
101 145 1
101 146 1
101 147 1
101 148 1
101 149 1
101 150 1
101 151 1
101 152 1
101 153 1
101 154 1
101 155 1
101 156 1
101 157 1
101 158 1
101 159 1
101 160 1
101 161 1
101 162 1
101 163 1
101 164 1
101 165 1
101 166 1
101 167 1
101 168 1
101 169 1
101 170 1
101 171 1
101 172 1
101 173 1
101 177 1
101 178 1
101 179 1
101 180 1
101 181 1
101 182 1
101 183 1
101 184 1
101 185 1
101 186 1
101 187 1
101 188 1
101 189 1
101 190 1
101 191 1
101 192 1
101 193 1
101 194 1
101 195 1
101 196 1
101 197 1
101 198 1
101 199 1
101 200 1
102 104 1
102 105 1
102 106 1
102 107 1
102 108 1
102 109 1
102 110 1
102 111 1
102 112 1
102 113 1
102 114 1
102 115 1
102 116 1
102 117 1
102 118 1
102 119 1
102 120 1
102 121 1
102 122 1
102 123 1
102 124 1
102 125 1
102 126 1
102 127 1
102 128 1
102 129 1
102 130 1
102 131 1
102 132 1
102 133 1
102 134 1
102 135 1
102 136 1
102 137 1
102 141 1
102 142 1
102 143 1
102 144 1
102 145 1
102 146 1
102 147 1
102 148 1
102 149 1
102 150 1
102 151 1
102 152 1
102 153 1
102 154 1
102 155 1
102 156 1
102 157 1
102 158 1
102 159 1
102 160 1
102 161 1
102 162 1
102 163 1
102 164 1
102 165 1
102 166 1
102 167 1
102 168 1
102 169 1
102 170 1
102 171 1
102 172 1
102 173 1
102 174 1
102 178 1
102 179 1
102 180 1
102 181 1
102 182 1
102 183 1
102 184 1
102 185 1
102 186 1
102 187 1
102 188 1
102 189 1
102 190 1
102 191 1
102 192 1
102 193 1
102 194 1
102 195 1
102 196 1
102 197 1
102 198 1
102 199 1
102 200 1
103 105 1
103 106 1
103 107 1
103 108 1
103 109 1
103 110 1
103 111 1
103 112 1
103 113 1
103 114 1
103 115 1
103 116 1
103 117 1
103 118 1
103 119 1
103 120 1
103 121 1
103 122 1
103 123 1
103 124 1
103 125 1
103 126 1
103 127 1
103 128 1
103 129 1
103 130 1
103 131 1
103 132 1
103 133 1
103 134 1
103 135 1
103 136 1
103 137 1
103 138 1
103 142 1
103 143 1
103 144 1
103 145 1
103 146 1
103 147 1
103 148 1
103 149 1
103 150 1
103 151 1
103 152 1
103 153 1
103 154 1
103 155 1
103 156 1
103 157 1
103 158 1
103 159 1
103 160 1
103 161 1
103 162 1
103 163 1
103 164 1
103 165 1
103 166 1
103 167 1
103 168 1
103 169 1
103 170 1
103 171 1
103 172 1
103 173 1
103 174 1
103 175 1
103 179 1
103 180 1
103 181 1
103 182 1
103 183 1
103 184 1
103 185 1
103 186 1
103 187 1
103 188 1
103 189 1
103 190 1
103 191 1
103 192 1
103 193 1
103 194 1
103 195 1
103 196 1
103 197 1
103 198 1
103 199 1
103 200 1
104 106 1
104 107 1
104 108 1
104 109 1
104 110 1
104 111 1
104 112 1
104 113 1
104 114 1
104 115 1
104 116 1
104 117 1
104 118 1
104 119 1
104 120 1
104 121 1
104 122 1
104 123 1
104 124 1
104 125 1
104 126 1
104 127 1
104 128 1
104 129 1
104 130 1
104 131 1
104 132 1
104 133 1
104 134 1
104 135 1
104 136 1
104 137 1
104 138 1
104 139 1
104 143 1
104 144 1
104 145 1
104 146 1
104 147 1
104 148 1
104 149 1
104 150 1
104 151 1
104 152 1
104 153 1
104 154 1
104 155 1
104 156 1
104 157 1
104 158 1
104 159 1
104 160 1
104 161 1
104 162 1
104 163 1
104 164 1
104 165 1
104 166 1
104 167 1
104 168 1
104 169 1
104 170 1
104 171 1
104 172 1
104 173 1
104 174 1
104 175 1
104 176 1
104 180 1
104 181 1
104 182 1
104 183 1
104 184 1
104 185 1
104 186 1
104 187 1
104 188 1
104 189 1
104 190 1
104 191 1
104 192 1
104 193 1
104 194 1
104 195 1
104 196 1
104 197 1
104 198 1
104 199 1
104 200 1
105 107 1
105 108 1
105 109 1
105 110 1
105 111 1
105 112 1
105 113 1
105 114 1
105 115 1
105 116 1
105 117 1
105 118 1
105 119 1
105 120 1
105 121 1
105 122 1
105 123 1
105 124 1
105 125 1
105 126 1
105 127 1
105 128 1
105 129 1
105 130 1
105 131 1
105 132 1
105 133 1
105 134 1
105 135 1
105 136 1
105 137 1
105 138 1
105 139 1
105 140 1
105 144 1
105 145 1
105 146 1
105 147 1
105 148 1
105 149 1
105 150 1
105 151 1
105 152 1
105 153 1
105 154 1
105 155 1
105 156 1
105 157 1
105 158 1
105 159 1
105 160 1
105 161 1
105 162 1
105 163 1
105 164 1
105 165 1
105 166 1
105 167 1
105 168 1
105 169 1
105 170 1
105 171 1
105 172 1
105 173 1
105 174 1
105 175 1
105 176 1
105 177 1
105 181 1
105 182 1
105 183 1
105 184 1
105 185 1
105 186 1
105 187 1
105 188 1
105 189 1
105 190 1
105 191 1
105 192 1
105 193 1
105 194 1
105 195 1
105 196 1
105 197 1
105 198 1
105 199 1
105 200 1
106 108 1
106 109 1
106 110 1
106 111 1
106 112 1
106 113 1
106 114 1
106 115 1
106 116 1
106 117 1
106 118 1
106 119 1
106 120 1
106 121 1
106 122 1
106 123 1
106 124 1
106 125 1
106 126 1
106 127 1
106 128 1
106 129 1
106 130 1
106 131 1
106 132 1
106 133 1
106 134 1
106 135 1
106 136 1
106 137 1
106 138 1
106 139 1
106 140 1
106 141 1
106 145 1
106 146 1
106 147 1
106 148 1
106 149 1
106 150 1
106 151 1
106 152 1
106 153 1
106 154 1
106 155 1
106 156 1
106 157 1
106 158 1
106 159 1
106 160 1
106 161 1
106 162 1
106 163 1
106 164 1
106 165 1
106 166 1
106 167 1
106 168 1
106 169 1
106 170 1
106 171 1
106 172 1
106 173 1
106 174 1
106 175 1
106 176 1
106 177 1
106 178 1
106 182 1
106 183 1
106 184 1
106 185 1
106 186 1
106 187 1
106 188 1
106 189 1
106 190 1
106 191 1
106 192 1
106 193 1
106 194 1
106 195 1
106 196 1
106 197 1
106 198 1
106 199 1
106 200 1
107 109 1
107 110 1
107 111 1
107 112 1
107 113 1
107 114 1
107 115 1
107 116 1
107 117 1
107 118 1
107 119 1
107 120 1
107 121 1
107 122 1
107 123 1
107 124 1
107 125 1
107 126 1
107 127 1
107 128 1
107 129 1
107 130 1
107 131 1
107 132 1
107 133 1
107 134 1
107 135 1
107 136 1
107 137 1
107 138 1
107 139 1
107 140 1
107 141 1
107 142 1
107 146 1
107 147 1
107 148 1
107 149 1
107 150 1
107 151 1
107 152 1
107 153 1
107 154 1
107 155 1
107 156 1
107 157 1
107 158 1
107 159 1
107 160 1
107 161 1
107 162 1
107 163 1
107 164 1
107 165 1
107 166 1
107 167 1
107 168 1
107 169 1
107 170 1
107 171 1
107 172 1
107 173 1
107 174 1
107 175 1
107 176 1
107 177 1
107 178 1
107 179 1
107 183 1
107 184 1
107 185 1
107 186 1
107 187 1
107 188 1
107 189 1
107 190 1
107 191 1
107 192 1
107 193 1
107 194 1
107 195 1
107 196 1
107 197 1
107 198 1
107 199 1
107 200 1
108 110 1
108 111 1
108 112 1
108 113 1
108 114 1
108 115 1
108 116 1
108 117 1
108 118 1
108 119 1
108 120 1
108 121 1
108 122 1
108 123 1
108 124 1
108 125 1
108 126 1
108 127 1
108 128 1
108 129 1
108 130 1
108 131 1
108 132 1
108 133 1
108 134 1
108 135 1
108 136 1
108 137 1
108 138 1
108 139 1
108 140 1
108 141 1
108 142 1
108 143 1
108 147 1
108 148 1
108 149 1
108 150 1
108 151 1
108 152 1
108 153 1
108 154 1
108 155 1
108 156 1
108 157 1
108 158 1
108 159 1
108 160 1
108 161 1
108 162 1
108 163 1
108 164 1
108 165 1
108 166 1
108 167 1
108 168 1
108 169 1
108 170 1
108 171 1
108 172 1
108 173 1
108 174 1
108 175 1
108 176 1
108 177 1
108 178 1
108 179 1
108 180 1
108 184 1
108 185 1
108 186 1
108 187 1
108 188 1
108 189 1
108 190 1
108 191 1
108 192 1
108 193 1
108 194 1
108 195 1
108 196 1
108 197 1
108 198 1
108 199 1
108 200 1
109 111 1
109 112 1
109 113 1
109 114 1
109 115 1
109 116 1
109 117 1
109 118 1
109 119 1
109 120 1
109 121 1
109 122 1
109 123 1
109 124 1
109 125 1
109 126 1
109 127 1
109 128 1
109 129 1
109 130 1
109 131 1
109 132 1
109 133 1
109 134 1
109 135 1
109 136 1
109 137 1
109 138 1
109 139 1
109 140 1
109 141 1
109 142 1
109 143 1
109 144 1
109 148 1
109 149 1
109 150 1
109 151 1
109 152 1
109 153 1
109 154 1
109 155 1
109 156 1
109 157 1
109 158 1
109 159 1
109 160 1
109 161 1
109 162 1
109 163 1
109 164 1
109 165 1
109 166 1
109 167 1
109 168 1
109 169 1
109 170 1
109 171 1
109 172 1
109 173 1
109 174 1
109 175 1
109 176 1
109 177 1
109 178 1
109 179 1
109 180 1
109 181 1
109 185 1
109 186 1
109 187 1
109 188 1
109 189 1
109 190 1
109 191 1
109 192 1
109 193 1
109 194 1
109 195 1
109 196 1
109 197 1
109 198 1
109 199 1
109 200 1
110 112 1
110 113 1
110 114 1
110 115 1
110 116 1
110 117 1
110 118 1
110 119 1
110 120 1
110 121 1
110 122 1
110 123 1
110 124 1
110 125 1
110 126 1
110 127 1
110 128 1
110 129 1
110 130 1
110 131 1
110 132 1
110 133 1
110 134 1
110 135 1
110 136 1
110 137 1
110 138 1
110 139 1
110 140 1
110 141 1
110 142 1
110 143 1
110 144 1
110 145 1
110 149 1
110 150 1
110 151 1
110 152 1
110 153 1
110 154 1
110 155 1
110 156 1
110 157 1
110 158 1
110 159 1
110 160 1
110 161 1
110 162 1
110 163 1
110 164 1
110 165 1
110 166 1
110 167 1
110 168 1
110 169 1
110 170 1
110 171 1
110 172 1
110 173 1
110 174 1
110 175 1
110 176 1
110 177 1
110 178 1
110 179 1
110 180 1
110 181 1
110 182 1
110 186 1
110 187 1
110 188 1
110 189 1
110 190 1
110 191 1
110 192 1
110 193 1
110 194 1
110 195 1
110 196 1
110 197 1
110 198 1
110 199 1
110 200 1
111 113 1
111 114 1
111 115 1
111 116 1
111 117 1
111 118 1
111 119 1
111 120 1
111 121 1
111 122 1
111 123 1
111 124 1
111 125 1
111 126 1
111 127 1
111 128 1
111 129 1
111 130 1
111 131 1
111 132 1
111 133 1
111 134 1
111 135 1
111 136 1
111 137 1
111 138 1
111 139 1
111 140 1
111 141 1
111 142 1
111 143 1
111 144 1
111 145 1
111 146 1
111 150 1
111 151 1
111 152 1
111 153 1
111 154 1
111 155 1
111 156 1
111 157 1
111 158 1
111 159 1
111 160 1
111 161 1
111 162 1
111 163 1
111 164 1
111 165 1
111 166 1
111 167 1
111 168 1
111 169 1
111 170 1
111 171 1
111 172 1
111 173 1
111 174 1
111 175 1
111 176 1
111 177 1
111 178 1
111 179 1
111 180 1
111 181 1
111 182 1
111 183 1
111 187 1
111 188 1
111 189 1
111 190 1
111 191 1
111 192 1
111 193 1
111 194 1
111 195 1
111 196 1
111 197 1
111 198 1
111 199 1
111 200 1
112 114 1
112 115 1
112 116 1
112 117 1
112 118 1
112 119 1
112 120 1
112 121 1
112 122 1
112 123 1
112 124 1
112 125 1
112 126 1
112 127 1
112 128 1
112 129 1
112 130 1
112 131 1
112 132 1
112 133 1
112 134 1
112 135 1
112 136 1
112 137 1
112 138 1
112 139 1
112 140 1
112 141 1
112 142 1
112 143 1
112 144 1
112 145 1
112 146 1
112 147 1
112 151 1
112 152 1
112 153 1
112 154 1
112 155 1
112 156 1
112 157 1
112 158 1
112 159 1
112 160 1
112 161 1
112 162 1
112 163 1
112 164 1
112 165 1
112 166 1
112 167 1
112 168 1
112 169 1
112 170 1
112 171 1
112 172 1
112 173 1
112 174 1
112 175 1
112 176 1
112 177 1
112 178 1
112 179 1
112 180 1
112 181 1
112 182 1
112 183 1
112 184 1
112 188 1
112 189 1
112 190 1
112 191 1
112 192 1
112 193 1
112 194 1
112 195 1
112 196 1
112 197 1
112 198 1
112 199 1
112 200 1
113 115 1
113 116 1
113 117 1
113 118 1
113 119 1
113 120 1
113 121 1
113 122 1
113 123 1
113 124 1
113 125 1
113 126 1
113 127 1
113 128 1
113 129 1
113 130 1
113 131 1
113 132 1
113 133 1
113 134 1
113 135 1
113 136 1
113 137 1
113 138 1
113 139 1
113 140 1
113 141 1
113 142 1
113 143 1
113 144 1
113 145 1
113 146 1
113 147 1
113 148 1
113 152 1
113 153 1
113 154 1
113 155 1
113 156 1
113 157 1
113 158 1
113 159 1
113 160 1
113 161 1
113 162 1
113 163 1
113 164 1
113 165 1
113 166 1
113 167 1
113 168 1
113 169 1
113 170 1
113 171 1
113 172 1
113 173 1
113 174 1
113 175 1
113 176 1
113 177 1
113 178 1
113 179 1
113 180 1
113 181 1
113 182 1
113 183 1
113 184 1
113 185 1
113 189 1
113 190 1
113 191 1
113 192 1
113 193 1
113 194 1
113 195 1
113 196 1
113 197 1
113 198 1
113 199 1
113 200 1
114 116 1
114 117 1
114 118 1
114 119 1
114 120 1
114 121 1
114 122 1
114 123 1
114 124 1
114 125 1
114 126 1
114 127 1
114 128 1
114 129 1
114 130 1
114 131 1
114 132 1
114 133 1
114 134 1
114 135 1
114 136 1
114 137 1
114 138 1
114 139 1
114 140 1
114 141 1
114 142 1
114 143 1
114 144 1
114 145 1
114 146 1
114 147 1
114 148 1
114 149 1
114 153 1
114 154 1
114 155 1
114 156 1
114 157 1
114 158 1
114 159 1
114 160 1
114 161 1
114 162 1
114 163 1
114 164 1
114 165 1
114 166 1
114 167 1
114 168 1
114 169 1
114 170 1
114 171 1
114 172 1
114 173 1
114 174 1
114 175 1
114 176 1
114 177 1
114 178 1
114 179 1
114 180 1
114 181 1
114 182 1
114 183 1
114 184 1
114 185 1
114 186 1
114 190 1
114 191 1
114 192 1
114 193 1
114 194 1
114 195 1
114 196 1
114 197 1
114 198 1
114 199 1
114 200 1
115 117 1
115 118 1
115 119 1
115 120 1
115 121 1
115 122 1
115 123 1
115 124 1
115 125 1
115 126 1
115 127 1
115 128 1
115 129 1
115 130 1
115 131 1
115 132 1
115 133 1
115 134 1
115 135 1
115 136 1
115 137 1
115 138 1
115 139 1
115 140 1
115 141 1
115 142 1
115 143 1
115 144 1
115 145 1
115 146 1
115 147 1
115 148 1
115 149 1
115 150 1
115 154 1
115 155 1
115 156 1
115 157 1
115 158 1
115 159 1
115 160 1
115 161 1
115 162 1
115 163 1
115 164 1
115 165 1
115 166 1
115 167 1
115 168 1
115 169 1
115 170 1
115 171 1
115 172 1
115 173 1
115 174 1
115 175 1
115 176 1
115 177 1
115 178 1
115 179 1
115 180 1
115 181 1
115 182 1
115 183 1
115 184 1
115 185 1
115 186 1
115 187 1
115 191 1
115 192 1
115 193 1
115 194 1
115 195 1
115 196 1
115 197 1
115 198 1
115 199 1
115 200 1
116 118 1
116 119 1
116 120 1
116 121 1
116 122 1
116 123 1
116 124 1
116 125 1
116 126 1
116 127 1
116 128 1
116 129 1
116 130 1
116 131 1
116 132 1
116 133 1
116 134 1
116 135 1
116 136 1
116 137 1
116 138 1
116 139 1
116 140 1
116 141 1
116 142 1
116 143 1
116 144 1
116 145 1
116 146 1
116 147 1
116 148 1
116 149 1
116 150 1
116 151 1
116 155 1
116 156 1
116 157 1
116 158 1
116 159 1
116 160 1
116 161 1
116 162 1
116 163 1
116 164 1
116 165 1
116 166 1
116 167 1
116 168 1
116 169 1
116 170 1
116 171 1
116 172 1
116 173 1
116 174 1
116 175 1
116 176 1
116 177 1
116 178 1
116 179 1
116 180 1
116 181 1
116 182 1
116 183 1
116 184 1
116 185 1
116 186 1
116 187 1
116 188 1
116 192 1
116 193 1
116 194 1
116 195 1
116 196 1
116 197 1
116 198 1
116 199 1
116 200 1
117 119 1
117 120 1
117 121 1
117 122 1
117 123 1
117 124 1
117 125 1
117 126 1
117 127 1
117 128 1
117 129 1
117 130 1
117 131 1
117 132 1
117 133 1
117 134 1
117 135 1
117 136 1
117 137 1
117 138 1
117 139 1
117 140 1
117 141 1
117 142 1
117 143 1
117 144 1
117 145 1
117 146 1
117 147 1
117 148 1
117 149 1
117 150 1
117 151 1
117 152 1
117 156 1
117 157 1
117 158 1
117 159 1
117 160 1
117 161 1
117 162 1
117 163 1
117 164 1
117 165 1
117 166 1
117 167 1
117 168 1
117 169 1
117 170 1
117 171 1
117 172 1
117 173 1
117 174 1
117 175 1
117 176 1
117 177 1
117 178 1
117 179 1
117 180 1
117 181 1
117 182 1
117 183 1
117 184 1
117 185 1
117 186 1
117 187 1
117 188 1
117 189 1
117 193 1
117 194 1
117 195 1
117 196 1
117 197 1
117 198 1
117 199 1
117 200 1
118 120 1
118 121 1
118 122 1
118 123 1
118 124 1
118 125 1
118 126 1
118 127 1
118 128 1
118 129 1
118 130 1
118 131 1
118 132 1
118 133 1
118 134 1
118 135 1
118 136 1
118 137 1
118 138 1
118 139 1
118 140 1
118 141 1
118 142 1
118 143 1
118 144 1
118 145 1
118 146 1
118 147 1
118 148 1
118 149 1
118 150 1
118 151 1
118 152 1
118 153 1
118 157 1
118 158 1
118 159 1
118 160 1
118 161 1
118 162 1
118 163 1
118 164 1
118 165 1
118 166 1
118 167 1
118 168 1
118 169 1
118 170 1
118 171 1
118 172 1
118 173 1
118 174 1
118 175 1
118 176 1
118 177 1
118 178 1
118 179 1
118 180 1
118 181 1
118 182 1
118 183 1
118 184 1
118 185 1
118 186 1
118 187 1
118 188 1
118 189 1
118 190 1
118 194 1
118 195 1
118 196 1
118 197 1
118 198 1
118 199 1
118 200 1
119 121 1
119 122 1
119 123 1
119 124 1
119 125 1
119 126 1
119 127 1
119 128 1
119 129 1
119 130 1
119 131 1
119 132 1
119 133 1
119 134 1
119 135 1
119 136 1
119 137 1
119 138 1
119 139 1
119 140 1
119 141 1
119 142 1
119 143 1
119 144 1
119 145 1
119 146 1
119 147 1
119 148 1
119 149 1
119 150 1
119 151 1
119 152 1
119 153 1
119 154 1
119 158 1
119 159 1
119 160 1
119 161 1
119 162 1
119 163 1
119 164 1
119 165 1
119 166 1
119 167 1
119 168 1
119 169 1
119 170 1
119 171 1
119 172 1
119 173 1
119 174 1
119 175 1
119 176 1
119 177 1
119 178 1
119 179 1
119 180 1
119 181 1
119 182 1
119 183 1
119 184 1
119 185 1
119 186 1
119 187 1
119 188 1
119 189 1
119 190 1
119 191 1
119 195 1
119 196 1
119 197 1
119 198 1
119 199 1
119 200 1
120 122 1
120 123 1
120 124 1
120 125 1
120 126 1
120 127 1
120 128 1
120 129 1
120 130 1
120 131 1
120 132 1
120 133 1
120 134 1
120 135 1
120 136 1
120 137 1
120 138 1
120 139 1
120 140 1
120 141 1
120 142 1
120 143 1
120 144 1
120 145 1
120 146 1
120 147 1
120 148 1
120 149 1
120 150 1
120 151 1
120 152 1
120 153 1
120 154 1
120 155 1
120 159 1
120 160 1
120 161 1
120 162 1
120 163 1
120 164 1
120 165 1
120 166 1
120 167 1
120 168 1
120 169 1
120 170 1
120 171 1
120 172 1
120 173 1
120 174 1
120 175 1
120 176 1
120 177 1
120 178 1
120 179 1
120 180 1
120 181 1
120 182 1
120 183 1
120 184 1
120 185 1
120 186 1
120 187 1
120 188 1
120 189 1
120 190 1
120 191 1
120 192 1
120 196 1
120 197 1
120 198 1
120 199 1
120 200 1
121 123 1
121 124 1
121 125 1
121 126 1
121 127 1
121 128 1
121 129 1
121 130 1
121 131 1
121 132 1
121 133 1
121 134 1
121 135 1
121 136 1
121 137 1
121 138 1
121 139 1
121 140 1
121 141 1
121 142 1
121 143 1
121 144 1
121 145 1
121 146 1
121 147 1
121 148 1
121 149 1
121 150 1
121 151 1
121 152 1
121 153 1
121 154 1
121 155 1
121 156 1
121 160 1
121 161 1
121 162 1
121 163 1
121 164 1
121 165 1
121 166 1
121 167 1
121 168 1
121 169 1
121 170 1
121 171 1
121 172 1
121 173 1
121 174 1
121 175 1
121 176 1
121 177 1
121 178 1
121 179 1
121 180 1
121 181 1
121 182 1
121 183 1
121 184 1
121 185 1
121 186 1
121 187 1
121 188 1
121 189 1
121 190 1
121 191 1
121 192 1
121 193 1
121 197 1
121 198 1
121 199 1
121 200 1
122 124 1
122 125 1
122 126 1
122 127 1
122 128 1
122 129 1
122 130 1
122 131 1
122 132 1
122 133 1
122 134 1
122 135 1
122 136 1
122 137 1
122 138 1
122 139 1
122 140 1
122 141 1
122 142 1
122 143 1
122 144 1
122 145 1
122 146 1
122 147 1
122 148 1
122 149 1
122 150 1
122 151 1
122 152 1
122 153 1
122 154 1
122 155 1
122 156 1
122 157 1
122 161 1
122 162 1
122 163 1
122 164 1
122 165 1
122 166 1
122 167 1
122 168 1
122 169 1
122 170 1
122 171 1
122 172 1
122 173 1
122 174 1
122 175 1
122 176 1
122 177 1
122 178 1
122 179 1
122 180 1
122 181 1
122 182 1
122 183 1
122 184 1
122 185 1
122 186 1
122 187 1
122 188 1
122 189 1
122 190 1
122 191 1
122 192 1
122 193 1
122 194 1
122 198 1
122 199 1
122 200 1
123 125 1
123 126 1
123 127 1
123 128 1
123 129 1
123 130 1
123 131 1
123 132 1
123 133 1
123 134 1
123 135 1
123 136 1
123 137 1
123 138 1
123 139 1
123 140 1
123 141 1
123 142 1
123 143 1
123 144 1
123 145 1
123 146 1
123 147 1
123 148 1
123 149 1
123 150 1
123 151 1
123 152 1
123 153 1
123 154 1
123 155 1
123 156 1
123 157 1
123 158 1
123 162 1
123 163 1
123 164 1
123 165 1
123 166 1
123 167 1
123 168 1
123 169 1
123 170 1
123 171 1
123 172 1
123 173 1
123 174 1
123 175 1
123 176 1
123 177 1
123 178 1
123 179 1
123 180 1
123 181 1
123 182 1
123 183 1
123 184 1
123 185 1
123 186 1
123 187 1
123 188 1
123 189 1
123 190 1
123 191 1
123 192 1
123 193 1
123 194 1
123 195 1
123 199 1
123 200 1
124 126 1
124 127 1
124 128 1
124 129 1
124 130 1
124 131 1
124 132 1
124 133 1
124 134 1
124 135 1
124 136 1
124 137 1
124 138 1
124 139 1
124 140 1
124 141 1
124 142 1
124 143 1
124 144 1
124 145 1
124 146 1
124 147 1
124 148 1
124 149 1
124 150 1
124 151 1
124 152 1
124 153 1
124 154 1
124 155 1
124 156 1
124 157 1
124 158 1
124 159 1
124 163 1
124 164 1
124 165 1
124 166 1
124 167 1
124 168 1
124 169 1
124 170 1
124 171 1
124 172 1
124 173 1
124 174 1
124 175 1
124 176 1
124 177 1
124 178 1
124 179 1
124 180 1
124 181 1
124 182 1
124 183 1
124 184 1
124 185 1
124 186 1
124 187 1
124 188 1
124 189 1
124 190 1
124 191 1
124 192 1
124 193 1
124 194 1
124 195 1
124 196 1
124 200 1
125 127 1
125 128 1
125 129 1
125 130 1
125 131 1
125 132 1
125 133 1
125 134 1
125 135 1
125 136 1
125 137 1
125 138 1
125 139 1
125 140 1
125 141 1
125 142 1
125 143 1
125 144 1
125 145 1
125 146 1
125 147 1
125 148 1
125 149 1
125 150 1
125 151 1
125 152 1
125 153 1
125 154 1
125 155 1
125 156 1
125 157 1
125 158 1
125 159 1
125 160 1
125 164 1
125 165 1
125 166 1
125 167 1
125 168 1
125 169 1
125 170 1
125 171 1
125 172 1
125 173 1
125 174 1
125 175 1
125 176 1
125 177 1
125 178 1
125 179 1
125 180 1
125 181 1
125 182 1
125 183 1
125 184 1
125 185 1
125 186 1
125 187 1
125 188 1
125 189 1
125 190 1
125 191 1
125 192 1
125 193 1
125 194 1
125 195 1
125 196 1
125 197 1
126 128 1
126 129 1
126 130 1
126 131 1
126 132 1
126 133 1
126 134 1
126 135 1
126 136 1
126 137 1
126 138 1
126 139 1
126 140 1
126 141 1
126 142 1
126 143 1
126 144 1
126 145 1
126 146 1
126 147 1
126 148 1
126 149 1
126 150 1
126 151 1
126 152 1
126 153 1
126 154 1
126 155 1
126 156 1
126 157 1
126 158 1
126 159 1
126 160 1
126 161 1
126 165 1
126 166 1
126 167 1
126 168 1
126 169 1
126 170 1
126 171 1
126 172 1
126 173 1
126 174 1
126 175 1
126 176 1
126 177 1
126 178 1
126 179 1
126 180 1
126 181 1
126 182 1
126 183 1
126 184 1
126 185 1
126 186 1
126 187 1
126 188 1
126 189 1
126 190 1
126 191 1
126 192 1
126 193 1
126 194 1
126 195 1
126 196 1
126 197 1
126 198 1
127 129 1
127 130 1
127 131 1
127 132 1
127 133 1
127 134 1
127 135 1
127 136 1
127 137 1
127 138 1
127 139 1
127 140 1
127 141 1
127 142 1
127 143 1
127 144 1
127 145 1
127 146 1
127 147 1
127 148 1
127 149 1
127 150 1
127 151 1
127 152 1
127 153 1
127 154 1
127 155 1
127 156 1
127 157 1
127 158 1
127 159 1
127 160 1
127 161 1
127 162 1
127 166 1
127 167 1
127 168 1
127 169 1
127 170 1
127 171 1
127 172 1
127 173 1
127 174 1
127 175 1
127 176 1
127 177 1
127 178 1
127 179 1
127 180 1
127 181 1
127 182 1
127 183 1
127 184 1
127 185 1
127 186 1
127 187 1
127 188 1
127 189 1
127 190 1
127 191 1
127 192 1
127 193 1
127 194 1
127 195 1
127 196 1
127 197 1
127 198 1
127 199 1
128 130 1
128 131 1
128 132 1
128 133 1
128 134 1
128 135 1
128 136 1
128 137 1
128 138 1
128 139 1
128 140 1
128 141 1
128 142 1
128 143 1
128 144 1
128 145 1
128 146 1
128 147 1
128 148 1
128 149 1
128 150 1
128 151 1
128 152 1
128 153 1
128 154 1
128 155 1
128 156 1
128 157 1
128 158 1
128 159 1
128 160 1
128 161 1
128 162 1
128 163 1
128 167 1
128 168 1
128 169 1
128 170 1
128 171 1
128 172 1
128 173 1
128 174 1
128 175 1
128 176 1
128 177 1
128 178 1
128 179 1
128 180 1
128 181 1
128 182 1
128 183 1
128 184 1
128 185 1
128 186 1
128 187 1
128 188 1
128 189 1
128 190 1
128 191 1
128 192 1
128 193 1
128 194 1
128 195 1
128 196 1
128 197 1
128 198 1
128 199 1
128 200 1
129 131 1
129 132 1
129 133 1
129 134 1
129 135 1
129 136 1
129 137 1
129 138 1
129 139 1
129 140 1
129 141 1
129 142 1
129 143 1
129 144 1
129 145 1
129 146 1
129 147 1
129 148 1
129 149 1
129 150 1
129 151 1
129 152 1
129 153 1
129 154 1
129 155 1
129 156 1
129 157 1
129 158 1
129 159 1
129 160 1
129 161 1
129 162 1
129 163 1
129 164 1
129 168 1
129 169 1
129 170 1
129 171 1
129 172 1
129 173 1
129 174 1
129 175 1
129 176 1
129 177 1
129 178 1
129 179 1
129 180 1
129 181 1
129 182 1
129 183 1
129 184 1
129 185 1
129 186 1
129 187 1
129 188 1
129 189 1
129 190 1
129 191 1
129 192 1
129 193 1
129 194 1
129 195 1
129 196 1
129 197 1
129 198 1
129 199 1
129 200 1
130 132 1
130 133 1
130 134 1
130 135 1
130 136 1
130 137 1
130 138 1
130 139 1
130 140 1
130 141 1
130 142 1
130 143 1
130 144 1
130 145 1
130 146 1
130 147 1
130 148 1
130 149 1
130 150 1
130 151 1
130 152 1
130 153 1
130 154 1
130 155 1
130 156 1
130 157 1
130 158 1
130 159 1
130 160 1
130 161 1
130 162 1
130 163 1
130 164 1
130 165 1
130 169 1
130 170 1
130 171 1
130 172 1
130 173 1
130 174 1
130 175 1
130 176 1
130 177 1
130 178 1
130 179 1
130 180 1
130 181 1
130 182 1
130 183 1
130 184 1
130 185 1
130 186 1
130 187 1
130 188 1
130 189 1
130 190 1
130 191 1
130 192 1
130 193 1
130 194 1
130 195 1
130 196 1
130 197 1
130 198 1
130 199 1
130 200 1
131 133 1
131 134 1
131 135 1
131 136 1
131 137 1
131 138 1
131 139 1
131 140 1
131 141 1
131 142 1
131 143 1
131 144 1
131 145 1
131 146 1
131 147 1
131 148 1
131 149 1
131 150 1
131 151 1
131 152 1
131 153 1
131 154 1
131 155 1
131 156 1
131 157 1
131 158 1
131 159 1
131 160 1
131 161 1
131 162 1
131 163 1
131 164 1
131 165 1
131 166 1
131 170 1
131 171 1
131 172 1
131 173 1
131 174 1
131 175 1
131 176 1
131 177 1
131 178 1
131 179 1
131 180 1
131 181 1
131 182 1
131 183 1
131 184 1
131 185 1
131 186 1
131 187 1
131 188 1
131 189 1
131 190 1
131 191 1
131 192 1
131 193 1
131 194 1
131 195 1
131 196 1
131 197 1
131 198 1
131 199 1
131 200 1
132 134 1
132 135 1
132 136 1
132 137 1
132 138 1
132 139 1
132 140 1
132 141 1
132 142 1
132 143 1
132 144 1
132 145 1
132 146 1
132 147 1
132 148 1
132 149 1
132 150 1
132 151 1
132 152 1
132 153 1
132 154 1
132 155 1
132 156 1
132 157 1
132 158 1
132 159 1
132 160 1
132 161 1
132 162 1
132 163 1
132 164 1
132 165 1
132 166 1
132 167 1
132 171 1
132 172 1
132 173 1
132 174 1
132 175 1
132 176 1
132 177 1
132 178 1
132 179 1
132 180 1
132 181 1
132 182 1
132 183 1
132 184 1
132 185 1
132 186 1
132 187 1
132 188 1
132 189 1
132 190 1
132 191 1
132 192 1
132 193 1
132 194 1
132 195 1
132 196 1
132 197 1
132 198 1
132 199 1
132 200 1
133 135 1
133 136 1
133 137 1
133 138 1
133 139 1
133 140 1
133 141 1
133 142 1
133 143 1
133 144 1
133 145 1
133 146 1
133 147 1
133 148 1
133 149 1
133 150 1
133 151 1
133 152 1
133 153 1
133 154 1
133 155 1
133 156 1
133 157 1
133 158 1
133 159 1
133 160 1
133 161 1
133 162 1
133 163 1
133 164 1
133 165 1
133 166 1
133 167 1
133 168 1
133 172 1
133 173 1
133 174 1
133 175 1
133 176 1
133 177 1
133 178 1
133 179 1
133 180 1
133 181 1
133 182 1
133 183 1
133 184 1
133 185 1
133 186 1
133 187 1
133 188 1
133 189 1
133 190 1
133 191 1
133 192 1
133 193 1
133 194 1
133 195 1
133 196 1
133 197 1
133 198 1
133 199 1
133 200 1
134 136 1
134 137 1
134 138 1
134 139 1
134 140 1
134 141 1
134 142 1
134 143 1
134 144 1
134 145 1
134 146 1
134 147 1
134 148 1
134 149 1
134 150 1
134 151 1
134 152 1
134 153 1
134 154 1
134 155 1
134 156 1
134 157 1
134 158 1
134 159 1
134 160 1
134 161 1
134 162 1
134 163 1
134 164 1
134 165 1
134 166 1
134 167 1
134 168 1
134 169 1
134 173 1
134 174 1
134 175 1
134 176 1
134 177 1
134 178 1
134 179 1
134 180 1
134 181 1
134 182 1
134 183 1
134 184 1
134 185 1
134 186 1
134 187 1
134 188 1
134 189 1
134 190 1
134 191 1
134 192 1
134 193 1
134 194 1
134 195 1
134 196 1
134 197 1
134 198 1
134 199 1
134 200 1
135 137 1
135 138 1
135 139 1
135 140 1
135 141 1
135 142 1
135 143 1
135 144 1
135 145 1
135 146 1
135 147 1
135 148 1
135 149 1
135 150 1
135 151 1
135 152 1
135 153 1
135 154 1
135 155 1
135 156 1
135 157 1
135 158 1
135 159 1
135 160 1
135 161 1
135 162 1
135 163 1
135 164 1
135 165 1
135 166 1
135 167 1
135 168 1
135 169 1
135 170 1
135 174 1
135 175 1
135 176 1
135 177 1
135 178 1
135 179 1
135 180 1
135 181 1
135 182 1
135 183 1
135 184 1
135 185 1
135 186 1
135 187 1
135 188 1
135 189 1
135 190 1
135 191 1
135 192 1
135 193 1
135 194 1
135 195 1
135 196 1
135 197 1
135 198 1
135 199 1
135 200 1
136 138 1
136 139 1
136 140 1
136 141 1
136 142 1
136 143 1
136 144 1
136 145 1
136 146 1
136 147 1
136 148 1
136 149 1
136 150 1
136 151 1
136 152 1
136 153 1
136 154 1
136 155 1
136 156 1
136 157 1
136 158 1
136 159 1
136 160 1
136 161 1
136 162 1
136 163 1
136 164 1
136 165 1
136 166 1
136 167 1
136 168 1
136 169 1
136 170 1
136 171 1
136 175 1
136 176 1
136 177 1
136 178 1
136 179 1
136 180 1
136 181 1
136 182 1
136 183 1
136 184 1
136 185 1
136 186 1
136 187 1
136 188 1
136 189 1
136 190 1
136 191 1
136 192 1
136 193 1
136 194 1
136 195 1
136 196 1
136 197 1
136 198 1
136 199 1
136 200 1
137 139 1
137 140 1
137 141 1
137 142 1
137 143 1
137 144 1
137 145 1
137 146 1
137 147 1
137 148 1
137 149 1
137 150 1
137 151 1
137 152 1
137 153 1
137 154 1
137 155 1
137 156 1
137 157 1
137 158 1
137 159 1
137 160 1
137 161 1
137 162 1
137 163 1
137 164 1
137 165 1
137 166 1
137 167 1
137 168 1
137 169 1
137 170 1
137 171 1
137 172 1
137 176 1
137 177 1
137 178 1
137 179 1
137 180 1
137 181 1
137 182 1
137 183 1
137 184 1
137 185 1
137 186 1
137 187 1
137 188 1
137 189 1
137 190 1
137 191 1
137 192 1
137 193 1
137 194 1
137 195 1
137 196 1
137 197 1
137 198 1
137 199 1
137 200 1
138 140 1
138 141 1
138 142 1
138 143 1
138 144 1
138 145 1
138 146 1
138 147 1
138 148 1
138 149 1
138 150 1
138 151 1
138 152 1
138 153 1
138 154 1
138 155 1
138 156 1
138 157 1
138 158 1
138 159 1
138 160 1
138 161 1
138 162 1
138 163 1
138 164 1
138 165 1
138 166 1
138 167 1
138 168 1
138 169 1
138 170 1
138 171 1
138 172 1
138 173 1
138 177 1
138 178 1
138 179 1
138 180 1
138 181 1
138 182 1
138 183 1
138 184 1
138 185 1
138 186 1
138 187 1
138 188 1
138 189 1
138 190 1
138 191 1
138 192 1
138 193 1
138 194 1
138 195 1
138 196 1
138 197 1
138 198 1
138 199 1
138 200 1
139 141 1
139 142 1
139 143 1
139 144 1
139 145 1
139 146 1
139 147 1
139 148 1
139 149 1
139 150 1
139 151 1
139 152 1
139 153 1
139 154 1
139 155 1
139 156 1
139 157 1
139 158 1
139 159 1
139 160 1
139 161 1
139 162 1
139 163 1
139 164 1
139 165 1
139 166 1
139 167 1
139 168 1
139 169 1
139 170 1
139 171 1
139 172 1
139 173 1
139 174 1
139 178 1
139 179 1
139 180 1
139 181 1
139 182 1
139 183 1
139 184 1
139 185 1
139 186 1
139 187 1
139 188 1
139 189 1
139 190 1
139 191 1
139 192 1
139 193 1
139 194 1
139 195 1
139 196 1
139 197 1
139 198 1
139 199 1
139 200 1
140 142 1
140 143 1
140 144 1
140 145 1
140 146 1
140 147 1
140 148 1
140 149 1
140 150 1
140 151 1
140 152 1
140 153 1
140 154 1
140 155 1
140 156 1
140 157 1
140 158 1
140 159 1
140 160 1
140 161 1
140 162 1
140 163 1
140 164 1
140 165 1
140 166 1
140 167 1
140 168 1
140 169 1
140 170 1
140 171 1
140 172 1
140 173 1
140 174 1
140 175 1
140 179 1
140 180 1
140 181 1
140 182 1
140 183 1
140 184 1
140 185 1
140 186 1
140 187 1
140 188 1
140 189 1
140 190 1
140 191 1
140 192 1
140 193 1
140 194 1
140 195 1
140 196 1
140 197 1
140 198 1
140 199 1
140 200 1
141 143 1
141 144 1
141 145 1
141 146 1
141 147 1
141 148 1
141 149 1
141 150 1
141 151 1
141 152 1
141 153 1
141 154 1
141 155 1
141 156 1
141 157 1
141 158 1
141 159 1
141 160 1
141 161 1
141 162 1
141 163 1
141 164 1
141 165 1
141 166 1
141 167 1
141 168 1
141 169 1
141 170 1
141 171 1
141 172 1
141 173 1
141 174 1
141 175 1
141 176 1
141 180 1
141 181 1
141 182 1
141 183 1
141 184 1
141 185 1
141 186 1
141 187 1
141 188 1
141 189 1
141 190 1
141 191 1
141 192 1
141 193 1
141 194 1
141 195 1
141 196 1
141 197 1
141 198 1
141 199 1
141 200 1
142 144 1
142 145 1
142 146 1
142 147 1
142 148 1
142 149 1
142 150 1
142 151 1
142 152 1
142 153 1
142 154 1
142 155 1
142 156 1
142 157 1
142 158 1
142 159 1
142 160 1
142 161 1
142 162 1
142 163 1
142 164 1
142 165 1
142 166 1
142 167 1
142 168 1
142 169 1
142 170 1
142 171 1
142 172 1
142 173 1
142 174 1
142 175 1
142 176 1
142 177 1
142 181 1
142 182 1
142 183 1
142 184 1
142 185 1
142 186 1
142 187 1
142 188 1
142 189 1
142 190 1
142 191 1
142 192 1
142 193 1
142 194 1
142 195 1
142 196 1
142 197 1
142 198 1
142 199 1
142 200 1
143 145 1
143 146 1
143 147 1
143 148 1
143 149 1
143 150 1
143 151 1
143 152 1
143 153 1
143 154 1
143 155 1
143 156 1
143 157 1
143 158 1
143 159 1
143 160 1
143 161 1
143 162 1
143 163 1
143 164 1
143 165 1
143 166 1
143 167 1
143 168 1
143 169 1
143 170 1
143 171 1
143 172 1
143 173 1
143 174 1
143 175 1
143 176 1
143 177 1
143 178 1
143 182 1
143 183 1
143 184 1
143 185 1
143 186 1
143 187 1
143 188 1
143 189 1
143 190 1
143 191 1
143 192 1
143 193 1
143 194 1
143 195 1
143 196 1
143 197 1
143 198 1
143 199 1
143 200 1
144 146 1
144 147 1
144 148 1
144 149 1
144 150 1
144 151 1
144 152 1
144 153 1
144 154 1
144 155 1
144 156 1
144 157 1
144 158 1
144 159 1
144 160 1
144 161 1
144 162 1
144 163 1
144 164 1
144 165 1
144 166 1
144 167 1
144 168 1
144 169 1
144 170 1
144 171 1
144 172 1
144 173 1
144 174 1
144 175 1
144 176 1
144 177 1
144 178 1
144 179 1
144 183 1
144 184 1
144 185 1
144 186 1
144 187 1
144 188 1
144 189 1
144 190 1
144 191 1
144 192 1
144 193 1
144 194 1
144 195 1
144 196 1
144 197 1
144 198 1
144 199 1
144 200 1
145 147 1
145 148 1
145 149 1
145 150 1
145 151 1
145 152 1
145 153 1
145 154 1
145 155 1
145 156 1
145 157 1
145 158 1
145 159 1
145 160 1
145 161 1
145 162 1
145 163 1
145 164 1
145 165 1
145 166 1
145 167 1
145 168 1
145 169 1
145 170 1
145 171 1
145 172 1
145 173 1
145 174 1
145 175 1
145 176 1
145 177 1
145 178 1
145 179 1
145 180 1
145 184 1
145 185 1
145 186 1
145 187 1
145 188 1
145 189 1
145 190 1
145 191 1
145 192 1
145 193 1
145 194 1
145 195 1
145 196 1
145 197 1
145 198 1
145 199 1
145 200 1
146 148 1
146 149 1
146 150 1
146 151 1
146 152 1
146 153 1
146 154 1
146 155 1
146 156 1
146 157 1
146 158 1
146 159 1
146 160 1
146 161 1
146 162 1
146 163 1
146 164 1
146 165 1
146 166 1
146 167 1
146 168 1
146 169 1
146 170 1
146 171 1
146 172 1
146 173 1
146 174 1
146 175 1
146 176 1
146 177 1
146 178 1
146 179 1
146 180 1
146 181 1
146 185 1
146 186 1
146 187 1
146 188 1
146 189 1
146 190 1
146 191 1
146 192 1
146 193 1
146 194 1
146 195 1
146 196 1
146 197 1
146 198 1
146 199 1
146 200 1
147 149 1
147 150 1
147 151 1
147 152 1
147 153 1
147 154 1
147 155 1
147 156 1
147 157 1
147 158 1
147 159 1
147 160 1
147 161 1
147 162 1
147 163 1
147 164 1
147 165 1
147 166 1
147 167 1
147 168 1
147 169 1
147 170 1
147 171 1
147 172 1
147 173 1
147 174 1
147 175 1
147 176 1
147 177 1
147 178 1
147 179 1
147 180 1
147 181 1
147 182 1
147 186 1
147 187 1
147 188 1
147 189 1
147 190 1
147 191 1
147 192 1
147 193 1
147 194 1
147 195 1
147 196 1
147 197 1
147 198 1
147 199 1
147 200 1
148 150 1
148 151 1
148 152 1
148 153 1
148 154 1
148 155 1
148 156 1
148 157 1
148 158 1
148 159 1
148 160 1
148 161 1
148 162 1
148 163 1
148 164 1
148 165 1
148 166 1
148 167 1
148 168 1
148 169 1
148 170 1
148 171 1
148 172 1
148 173 1
148 174 1
148 175 1
148 176 1
148 177 1
148 178 1
148 179 1
148 180 1
148 181 1
148 182 1
148 183 1
148 187 1
148 188 1
148 189 1
148 190 1
148 191 1
148 192 1
148 193 1
148 194 1
148 195 1
148 196 1
148 197 1
148 198 1
148 199 1
148 200 1
149 151 1
149 152 1
149 153 1
149 154 1
149 155 1
149 156 1
149 157 1
149 158 1
149 159 1
149 160 1
149 161 1
149 162 1
149 163 1
149 164 1
149 165 1
149 166 1
149 167 1
149 168 1
149 169 1
149 170 1
149 171 1
149 172 1
149 173 1
149 174 1
149 175 1
149 176 1
149 177 1
149 178 1
149 179 1
149 180 1
149 181 1
149 182 1
149 183 1
149 184 1
149 188 1
149 189 1
149 190 1
149 191 1
149 192 1
149 193 1
149 194 1
149 195 1
149 196 1
149 197 1
149 198 1
149 199 1
149 200 1
150 152 1
150 153 1
150 154 1
150 155 1
150 156 1
150 157 1
150 158 1
150 159 1
150 160 1
150 161 1
150 162 1
150 163 1
150 164 1
150 165 1
150 166 1
150 167 1
150 168 1
150 169 1
150 170 1
150 171 1
150 172 1
150 173 1
150 174 1
150 175 1
150 176 1
150 177 1
150 178 1
150 179 1
150 180 1
150 181 1
150 182 1
150 183 1
150 184 1
150 185 1
150 189 1
150 190 1
150 191 1
150 192 1
150 193 1
150 194 1
150 195 1
150 196 1
150 197 1
150 198 1
150 199 1
150 200 1
151 153 1
151 154 1
151 155 1
151 156 1
151 157 1
151 158 1
151 159 1
151 160 1
151 161 1
151 162 1
151 163 1
151 164 1
151 165 1
151 166 1
151 167 1
151 168 1
151 169 1
151 170 1
151 171 1
151 172 1
151 173 1
151 174 1
151 175 1
151 176 1
151 177 1
151 178 1
151 179 1
151 180 1
151 181 1
151 182 1
151 183 1
151 184 1
151 185 1
151 186 1
151 190 1
151 191 1
151 192 1
151 193 1
151 194 1
151 195 1
151 196 1
151 197 1
151 198 1
151 199 1
151 200 1
152 154 1
152 155 1
152 156 1
152 157 1
152 158 1
152 159 1
152 160 1
152 161 1
152 162 1
152 163 1
152 164 1
152 165 1
152 166 1
152 167 1
152 168 1
152 169 1
152 170 1
152 171 1
152 172 1
152 173 1
152 174 1
152 175 1
152 176 1
152 177 1
152 178 1
152 179 1
152 180 1
152 181 1
152 182 1
152 183 1
152 184 1
152 185 1
152 186 1
152 187 1
152 191 1
152 192 1
152 193 1
152 194 1
152 195 1
152 196 1
152 197 1
152 198 1
152 199 1
152 200 1
153 155 1
153 156 1
153 157 1
153 158 1
153 159 1
153 160 1
153 161 1
153 162 1
153 163 1
153 164 1
153 165 1
153 166 1
153 167 1
153 168 1
153 169 1
153 170 1
153 171 1
153 172 1
153 173 1
153 174 1
153 175 1
153 176 1
153 177 1
153 178 1
153 179 1
153 180 1
153 181 1
153 182 1
153 183 1
153 184 1
153 185 1
153 186 1
153 187 1
153 188 1
153 192 1
153 193 1
153 194 1
153 195 1
153 196 1
153 197 1
153 198 1
153 199 1
153 200 1
154 156 1
154 157 1
154 158 1
154 159 1
154 160 1
154 161 1
154 162 1
154 163 1
154 164 1
154 165 1
154 166 1
154 167 1
154 168 1
154 169 1
154 170 1
154 171 1
154 172 1
154 173 1
154 174 1
154 175 1
154 176 1
154 177 1
154 178 1
154 179 1
154 180 1
154 181 1
154 182 1
154 183 1
154 184 1
154 185 1
154 186 1
154 187 1
154 188 1
154 189 1
154 193 1
154 194 1
154 195 1
154 196 1
154 197 1
154 198 1
154 199 1
154 200 1
155 157 1
155 158 1
155 159 1
155 160 1
155 161 1
155 162 1
155 163 1
155 164 1
155 165 1
155 166 1
155 167 1
155 168 1
155 169 1
155 170 1
155 171 1
155 172 1
155 173 1
155 174 1
155 175 1
155 176 1
155 177 1
155 178 1
155 179 1
155 180 1
155 181 1
155 182 1
155 183 1
155 184 1
155 185 1
155 186 1
155 187 1
155 188 1
155 189 1
155 190 1
155 194 1
155 195 1
155 196 1
155 197 1
155 198 1
155 199 1
155 200 1
156 158 1
156 159 1
156 160 1
156 161 1
156 162 1
156 163 1
156 164 1
156 165 1
156 166 1
156 167 1
156 168 1
156 169 1
156 170 1
156 171 1
156 172 1
156 173 1
156 174 1
156 175 1
156 176 1
156 177 1
156 178 1
156 179 1
156 180 1
156 181 1
156 182 1
156 183 1
156 184 1
156 185 1
156 186 1
156 187 1
156 188 1
156 189 1
156 190 1
156 191 1
156 195 1
156 196 1
156 197 1
156 198 1
156 199 1
156 200 1
157 159 1
157 160 1
157 161 1
157 162 1
157 163 1
157 164 1
157 165 1
157 166 1
157 167 1
157 168 1
157 169 1
157 170 1
157 171 1
157 172 1
157 173 1
157 174 1
157 175 1
157 176 1
157 177 1
157 178 1
157 179 1
157 180 1
157 181 1
157 182 1
157 183 1
157 184 1
157 185 1
157 186 1
157 187 1
157 188 1
157 189 1
157 190 1
157 191 1
157 192 1
157 196 1
157 197 1
157 198 1
157 199 1
157 200 1
158 160 1
158 161 1
158 162 1
158 163 1
158 164 1
158 165 1
158 166 1
158 167 1
158 168 1
158 169 1
158 170 1
158 171 1
158 172 1
158 173 1
158 174 1
158 175 1
158 176 1
158 177 1
158 178 1
158 179 1
158 180 1
158 181 1
158 182 1
158 183 1
158 184 1
158 185 1
158 186 1
158 187 1
158 188 1
158 189 1
158 190 1
158 191 1
158 192 1
158 193 1
158 197 1
158 198 1
158 199 1
158 200 1
159 161 1
159 162 1
159 163 1
159 164 1
159 165 1
159 166 1
159 167 1
159 168 1
159 169 1
159 170 1
159 171 1
159 172 1
159 173 1
159 174 1
159 175 1
159 176 1
159 177 1
159 178 1
159 179 1
159 180 1
159 181 1
159 182 1
159 183 1
159 184 1
159 185 1
159 186 1
159 187 1
159 188 1
159 189 1
159 190 1
159 191 1
159 192 1
159 193 1
159 194 1
159 198 1
159 199 1
159 200 1
160 162 1
160 163 1
160 164 1
160 165 1
160 166 1
160 167 1
160 168 1
160 169 1
160 170 1
160 171 1
160 172 1
160 173 1
160 174 1
160 175 1
160 176 1
160 177 1
160 178 1
160 179 1
160 180 1
160 181 1
160 182 1
160 183 1
160 184 1
160 185 1
160 186 1
160 187 1
160 188 1
160 189 1
160 190 1
160 191 1
160 192 1
160 193 1
160 194 1
160 195 1
160 199 1
160 200 1
161 163 1
161 164 1
161 165 1
161 166 1
161 167 1
161 168 1
161 169 1
161 170 1
161 171 1
161 172 1
161 173 1
161 174 1
161 175 1
161 176 1
161 177 1
161 178 1
161 179 1
161 180 1
161 181 1
161 182 1
161 183 1
161 184 1
161 185 1
161 186 1
161 187 1
161 188 1
161 189 1
161 190 1
161 191 1
161 192 1
161 193 1
161 194 1
161 195 1
161 196 1
161 200 1
162 164 1
162 165 1
162 166 1
162 167 1
162 168 1
162 169 1
162 170 1
162 171 1
162 172 1
162 173 1
162 174 1
162 175 1
162 176 1
162 177 1
162 178 1
162 179 1
162 180 1
162 181 1
162 182 1
162 183 1
162 184 1
162 185 1
162 186 1
162 187 1
162 188 1
162 189 1
162 190 1
162 191 1
162 192 1
162 193 1
162 194 1
162 195 1
162 196 1
162 197 1
163 165 1
163 166 1
163 167 1
163 168 1
163 169 1
163 170 1
163 171 1
163 172 1
163 173 1
163 174 1
163 175 1
163 176 1
163 177 1
163 178 1
163 179 1
163 180 1
163 181 1
163 182 1
163 183 1
163 184 1
163 185 1
163 186 1
163 187 1
163 188 1
163 189 1
163 190 1
163 191 1
163 192 1
163 193 1
163 194 1
163 195 1
163 196 1
163 197 1
163 198 1
164 166 1
164 167 1
164 168 1
164 169 1
164 170 1
164 171 1
164 172 1
164 173 1
164 174 1
164 175 1
164 176 1
164 177 1
164 178 1
164 179 1
164 180 1
164 181 1
164 182 1
164 183 1
164 184 1
164 185 1
164 186 1
164 187 1
164 188 1
164 189 1
164 190 1
164 191 1
164 192 1
164 193 1
164 194 1
164 195 1
164 196 1
164 197 1
164 198 1
164 199 1
165 167 1
165 168 1
165 169 1
165 170 1
165 171 1
165 172 1
165 173 1
165 174 1
165 175 1
165 176 1
165 177 1
165 178 1
165 179 1
165 180 1
165 181 1
165 182 1
165 183 1
165 184 1
165 185 1
165 186 1
165 187 1
165 188 1
165 189 1
165 190 1
165 191 1
165 192 1
165 193 1
165 194 1
165 195 1
165 196 1
165 197 1
165 198 1
165 199 1
165 200 1
166 168 1
166 169 1
166 170 1
166 171 1
166 172 1
166 173 1
166 174 1
166 175 1
166 176 1
166 177 1
166 178 1
166 179 1
166 180 1
166 181 1
166 182 1
166 183 1
166 184 1
166 185 1
166 186 1
166 187 1
166 188 1
166 189 1
166 190 1
166 191 1
166 192 1
166 193 1
166 194 1
166 195 1
166 196 1
166 197 1
166 198 1
166 199 1
166 200 1
167 169 1
167 170 1
167 171 1
167 172 1
167 173 1
167 174 1
167 175 1
167 176 1
167 177 1
167 178 1
167 179 1
167 180 1
167 181 1
167 182 1
167 183 1
167 184 1
167 185 1
167 186 1
167 187 1
167 188 1
167 189 1
167 190 1
167 191 1
167 192 1
167 193 1
167 194 1
167 195 1
167 196 1
167 197 1
167 198 1
167 199 1
167 200 1
168 170 1
168 171 1
168 172 1
168 173 1
168 174 1
168 175 1
168 176 1
168 177 1
168 178 1
168 179 1
168 180 1
168 181 1
168 182 1
168 183 1
168 184 1
168 185 1
168 186 1
168 187 1
168 188 1
168 189 1
168 190 1
168 191 1
168 192 1
168 193 1
168 194 1
168 195 1
168 196 1
168 197 1
168 198 1
168 199 1
168 200 1
169 171 1
169 172 1
169 173 1
169 174 1
169 175 1
169 176 1
169 177 1
169 178 1
169 179 1
169 180 1
169 181 1
169 182 1
169 183 1
169 184 1
169 185 1
169 186 1
169 187 1
169 188 1
169 189 1
169 190 1
169 191 1
169 192 1
169 193 1
169 194 1
169 195 1
169 196 1
169 197 1
169 198 1
169 199 1
169 200 1
170 172 1
170 173 1
170 174 1
170 175 1
170 176 1
170 177 1
170 178 1
170 179 1
170 180 1
170 181 1
170 182 1
170 183 1
170 184 1
170 185 1
170 186 1
170 187 1
170 188 1
170 189 1
170 190 1
170 191 1
170 192 1
170 193 1
170 194 1
170 195 1
170 196 1
170 197 1
170 198 1
170 199 1
170 200 1
171 173 1
171 174 1
171 175 1
171 176 1
171 177 1
171 178 1
171 179 1
171 180 1
171 181 1
171 182 1
171 183 1
171 184 1
171 185 1
171 186 1
171 187 1
171 188 1
171 189 1
171 190 1
171 191 1
171 192 1
171 193 1
171 194 1
171 195 1
171 196 1
171 197 1
171 198 1
171 199 1
171 200 1
172 174 1
172 175 1
172 176 1
172 177 1
172 178 1
172 179 1
172 180 1
172 181 1
172 182 1
172 183 1
172 184 1
172 185 1
172 186 1
172 187 1
172 188 1
172 189 1
172 190 1
172 191 1
172 192 1
172 193 1
172 194 1
172 195 1
172 196 1
172 197 1
172 198 1
172 199 1
172 200 1
173 175 1
173 176 1
173 177 1
173 178 1
173 179 1
173 180 1
173 181 1
173 182 1
173 183 1
173 184 1
173 185 1
173 186 1
173 187 1
173 188 1
173 189 1
173 190 1
173 191 1
173 192 1
173 193 1
173 194 1
173 195 1
173 196 1
173 197 1
173 198 1
173 199 1
173 200 1
174 176 1
174 177 1
174 178 1
174 179 1
174 180 1
174 181 1
174 182 1
174 183 1
174 184 1
174 185 1
174 186 1
174 187 1
174 188 1
174 189 1
174 190 1
174 191 1
174 192 1
174 193 1
174 194 1
174 195 1
174 196 1
174 197 1
174 198 1
174 199 1
174 200 1
175 177 1
175 178 1
175 179 1
175 180 1
175 181 1
175 182 1
175 183 1
175 184 1
175 185 1
175 186 1
175 187 1
175 188 1
175 189 1
175 190 1
175 191 1
175 192 1
175 193 1
175 194 1
175 195 1
175 196 1
175 197 1
175 198 1
175 199 1
175 200 1
176 178 1
176 179 1
176 180 1
176 181 1
176 182 1
176 183 1
176 184 1
176 185 1
176 186 1
176 187 1
176 188 1
176 189 1
176 190 1
176 191 1
176 192 1
176 193 1
176 194 1
176 195 1
176 196 1
176 197 1
176 198 1
176 199 1
176 200 1
177 179 1
177 180 1
177 181 1
177 182 1
177 183 1
177 184 1
177 185 1
177 186 1
177 187 1
177 188 1
177 189 1
177 190 1
177 191 1
177 192 1
177 193 1
177 194 1
177 195 1
177 196 1
177 197 1
177 198 1
177 199 1
177 200 1
178 180 1
178 181 1
178 182 1
178 183 1
178 184 1
178 185 1
178 186 1
178 187 1
178 188 1
178 189 1
178 190 1
178 191 1
178 192 1
178 193 1
178 194 1
178 195 1
178 196 1
178 197 1
178 198 1
178 199 1
178 200 1
179 181 1
179 182 1
179 183 1
179 184 1
179 185 1
179 186 1
179 187 1
179 188 1
179 189 1
179 190 1
179 191 1
179 192 1
179 193 1
179 194 1
179 195 1
179 196 1
179 197 1
179 198 1
179 199 1
179 200 1
180 182 1
180 183 1
180 184 1
180 185 1
180 186 1
180 187 1
180 188 1
180 189 1
180 190 1
180 191 1
180 192 1
180 193 1
180 194 1
180 195 1
180 196 1
180 197 1
180 198 1
180 199 1
180 200 1
181 183 1
181 184 1
181 185 1
181 186 1
181 187 1
181 188 1
181 189 1
181 190 1
181 191 1
181 192 1
181 193 1
181 194 1
181 195 1
181 196 1
181 197 1
181 198 1
181 199 1
181 200 1
182 184 1
182 185 1
182 186 1
182 187 1
182 188 1
182 189 1
182 190 1
182 191 1
182 192 1
182 193 1
182 194 1
182 195 1
182 196 1
182 197 1
182 198 1
182 199 1
182 200 1
183 185 1
183 186 1
183 187 1
183 188 1
183 189 1
183 190 1
183 191 1
183 192 1
183 193 1
183 194 1
183 195 1
183 196 1
183 197 1
183 198 1
183 199 1
183 200 1
184 186 1
184 187 1
184 188 1
184 189 1
184 190 1
184 191 1
184 192 1
184 193 1
184 194 1
184 195 1
184 196 1
184 197 1
184 198 1
184 199 1
184 200 1
185 187 1
185 188 1
185 189 1
185 190 1
185 191 1
185 192 1
185 193 1
185 194 1
185 195 1
185 196 1
185 197 1
185 198 1
185 199 1
185 200 1
186 188 1
186 189 1
186 190 1
186 191 1
186 192 1
186 193 1
186 194 1
186 195 1
186 196 1
186 197 1
186 198 1
186 199 1
186 200 1
187 189 1
187 190 1
187 191 1
187 192 1
187 193 1
187 194 1
187 195 1
187 196 1
187 197 1
187 198 1
187 199 1
187 200 1
188 190 1
188 191 1
188 192 1
188 193 1
188 194 1
188 195 1
188 196 1
188 197 1
188 198 1
188 199 1
188 200 1
189 191 1
189 192 1
189 193 1
189 194 1
189 195 1
189 196 1
189 197 1
189 198 1
189 199 1
189 200 1
190 192 1
190 193 1
190 194 1
190 195 1
190 196 1
190 197 1
190 198 1
190 199 1
190 200 1
191 193 1
191 194 1
191 195 1
191 196 1
191 197 1
191 198 1
191 199 1
191 200 1
192 194 1
192 195 1
192 196 1
192 197 1
192 198 1
192 199 1
192 200 1
193 195 1
193 196 1
193 197 1
193 198 1
193 199 1
193 200 1
194 196 1
194 197 1
194 198 1
194 199 1
194 200 1
195 197 1
195 198 1
195 199 1
195 200 1
196 198 1
196 199 1
196 200 1
197 199 1
197 200 1
198 200 1


==> anc/instances/benchmark/thetaPrime/c_fat200_2.dat <==
200 16665
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
1 8 1
1 9 1
1 10 1
1 11 1
1 12 1
1 13 1
1 14 1
1 15 1
1 16 1
1 17 1
1 21 1
1 22 1
1 23 1
1 24 1
1 25 1
1 26 1
1 27 1
1 28 1
1 29 1
1 30 1
1 31 1
1 32 1
1 33 1
1 34 1
1 35 1
1 39 1
1 40 1
1 41 1
1 42 1
1 43 1
1 44 1
1 45 1
1 46 1
1 47 1
1 48 1
1 49 1
1 50 1
1 51 1
1 52 1
1 53 1
1 57 1
1 58 1
1 59 1
1 60 1
1 61 1
1 62 1
1 63 1
1 64 1
1 65 1
1 66 1
1 67 1
1 68 1
1 69 1
1 70 1
1 71 1
1 75 1
1 76 1
1 77 1
1 78 1
1 79 1
1 80 1
1 81 1
1 82 1
1 83 1
1 84 1
1 85 1
1 86 1
1 87 1
1 88 1
1 89 1
1 93 1
1 94 1
1 95 1
1 96 1
1 97 1
1 98 1
1 99 1
1 100 1
1 101 1
1 102 1
1 103 1
1 104 1
1 105 1
1 106 1
1 107 1
1 111 1
1 112 1
1 113 1
1 114 1
1 115 1
1 116 1
1 117 1
1 118 1
1 119 1
1 120 1
1 121 1
1 122 1
1 123 1
1 124 1
1 125 1
1 129 1
1 130 1
1 131 1
1 132 1
1 133 1
1 134 1
1 135 1
1 136 1
1 137 1
1 138 1
1 139 1
1 140 1
1 141 1
1 142 1
1 143 1
1 147 1
1 148 1
1 149 1
1 150 1
1 151 1
1 152 1
1 153 1
1 154 1
1 155 1
1 156 1
1 157 1
1 158 1
1 159 1
1 160 1
1 161 1
1 165 1
1 166 1
1 167 1
1 168 1
1 169 1
1 170 1
1 171 1
1 172 1
1 173 1
1 174 1
1 175 1
1 176 1
1 177 1
1 178 1
1 179 1
1 183 1
1 184 1
1 185 1
1 186 1
1 187 1
1 188 1
1 189 1
1 190 1
1 191 1
1 192 1
1 193 1
1 194 1
1 195 1
1 196 1
1 197 1
2 4 1
2 5 1
2 6 1
2 7 1
2 8 1
2 9 1
2 10 1
2 11 1
2 12 1
2 13 1
2 14 1
2 15 1
2 16 1
2 17 1
2 18 1
2 22 1
2 23 1
2 24 1
2 25 1
2 26 1
2 27 1
2 28 1
2 29 1
2 30 1
2 31 1
2 32 1
2 33 1
2 34 1
2 35 1
2 36 1
2 40 1
2 41 1
2 42 1
2 43 1
2 44 1
2 45 1
2 46 1
2 47 1
2 48 1
2 49 1
2 50 1
2 51 1
2 52 1
2 53 1
2 54 1
2 58 1
2 59 1
2 60 1
2 61 1
2 62 1
2 63 1
2 64 1
2 65 1
2 66 1
2 67 1
2 68 1
2 69 1
2 70 1
2 71 1
2 72 1
2 76 1
2 77 1
2 78 1
2 79 1
2 80 1
2 81 1
2 82 1
2 83 1
2 84 1
2 85 1
2 86 1
2 87 1
2 88 1
2 89 1
2 90 1
2 94 1
2 95 1
2 96 1
2 97 1
2 98 1
2 99 1
2 100 1
2 101 1
2 102 1
2 103 1
2 104 1
2 105 1
2 106 1
2 107 1
2 108 1
2 112 1
2 113 1
2 114 1
2 115 1
2 116 1
2 117 1
2 118 1
2 119 1
2 120 1
2 121 1
2 122 1
2 123 1
2 124 1
2 125 1
2 126 1
2 130 1
2 131 1
2 132 1
2 133 1
2 134 1
2 135 1
2 136 1
2 137 1
2 138 1
2 139 1
2 140 1
2 141 1
2 142 1
2 143 1
2 144 1
2 148 1
2 149 1
2 150 1
2 151 1
2 152 1
2 153 1
2 154 1
2 155 1
2 156 1
2 157 1
2 158 1
2 159 1
2 160 1
2 161 1
2 162 1
2 166 1
2 167 1
2 168 1
2 169 1
2 170 1
2 171 1
2 172 1
2 173 1
2 174 1
2 175 1
2 176 1
2 177 1
2 178 1
2 179 1
2 180 1
2 184 1
2 185 1
2 186 1
2 187 1
2 188 1
2 189 1
2 190 1
2 191 1
2 192 1
2 193 1
2 194 1
2 195 1
2 196 1
2 197 1
2 198 1
3 5 1
3 6 1
3 7 1
3 8 1
3 9 1
3 10 1
3 11 1
3 12 1
3 13 1
3 14 1
3 15 1
3 16 1
3 17 1
3 18 1
3 19 1
3 23 1
3 24 1
3 25 1
3 26 1
3 27 1
3 28 1
3 29 1
3 30 1
3 31 1
3 32 1
3 33 1
3 34 1
3 35 1
3 36 1
3 37 1
3 41 1
3 42 1
3 43 1
3 44 1
3 45 1
3 46 1
3 47 1
3 48 1
3 49 1
3 50 1
3 51 1
3 52 1
3 53 1
3 54 1
3 55 1
3 59 1
3 60 1
3 61 1
3 62 1
3 63 1
3 64 1
3 65 1
3 66 1
3 67 1
3 68 1
3 69 1
3 70 1
3 71 1
3 72 1
3 73 1
3 77 1
3 78 1
3 79 1
3 80 1
3 81 1
3 82 1
3 83 1
3 84 1
3 85 1
3 86 1
3 87 1
3 88 1
3 89 1
3 90 1
3 91 1
3 95 1
3 96 1
3 97 1
3 98 1
3 99 1
3 100 1
3 101 1
3 102 1
3 103 1
3 104 1
3 105 1
3 106 1
3 107 1
3 108 1
3 109 1
3 113 1
3 114 1
3 115 1
3 116 1
3 117 1
3 118 1
3 119 1
3 120 1
3 121 1
3 122 1
3 123 1
3 124 1
3 125 1
3 126 1
3 127 1
3 131 1
3 132 1
3 133 1
3 134 1
3 135 1
3 136 1
3 137 1
3 138 1
3 139 1
3 140 1
3 141 1
3 142 1
3 143 1
3 144 1
3 145 1
3 149 1
3 150 1
3 151 1
3 152 1
3 153 1
3 154 1
3 155 1
3 156 1
3 157 1
3 158 1
3 159 1
3 160 1
3 161 1
3 162 1
3 163 1
3 167 1
3 168 1
3 169 1
3 170 1
3 171 1
3 172 1
3 173 1
3 174 1
3 175 1
3 176 1
3 177 1
3 178 1
3 179 1
3 180 1
3 181 1
3 185 1
3 186 1
3 187 1
3 188 1
3 189 1
3 190 1
3 191 1
3 192 1
3 193 1
3 194 1
3 195 1
3 196 1
3 197 1
3 198 1
3 199 1
4 6 1
4 7 1
4 8 1
4 9 1
4 10 1
4 11 1
4 12 1
4 13 1
4 14 1
4 15 1
4 16 1
4 17 1
4 18 1
4 19 1
4 20 1
4 24 1
4 25 1
4 26 1
4 27 1
4 28 1
4 29 1
4 30 1
4 31 1
4 32 1
4 33 1
4 34 1
4 35 1
4 36 1
4 37 1
4 38 1
4 42 1
4 43 1
4 44 1
4 45 1
4 46 1
4 47 1
4 48 1
4 49 1
4 50 1
4 51 1
4 52 1
4 53 1
4 54 1
4 55 1
4 56 1
4 60 1
4 61 1
4 62 1
4 63 1
4 64 1
4 65 1
4 66 1
4 67 1
4 68 1
4 69 1
4 70 1
4 71 1
4 72 1
4 73 1
4 74 1
4 78 1
4 79 1
4 80 1
4 81 1
4 82 1
4 83 1
4 84 1
4 85 1
4 86 1
4 87 1
4 88 1
4 89 1
4 90 1
4 91 1
4 92 1
4 96 1
4 97 1
4 98 1
4 99 1
4 100 1
4 101 1
4 102 1
4 103 1
4 104 1
4 105 1
4 106 1
4 107 1
4 108 1
4 109 1
4 110 1
4 114 1
4 115 1
4 116 1
4 117 1
4 118 1
4 119 1
4 120 1
4 121 1
4 122 1
4 123 1
4 124 1
4 125 1
4 126 1
4 127 1
4 128 1
4 132 1
4 133 1
4 134 1
4 135 1
4 136 1
4 137 1
4 138 1
4 139 1
4 140 1
4 141 1
4 142 1
4 143 1
4 144 1
4 145 1
4 146 1
4 150 1
4 151 1
4 152 1
4 153 1
4 154 1
4 155 1
4 156 1
4 157 1
4 158 1
4 159 1
4 160 1
4 161 1
4 162 1
4 163 1
4 164 1
4 168 1
4 169 1
4 170 1
4 171 1
4 172 1
4 173 1
4 174 1
4 175 1
4 176 1
4 177 1
4 178 1
4 179 1
4 180 1
4 181 1
4 182 1
4 186 1
4 187 1
4 188 1
4 189 1
4 190 1
4 191 1
4 192 1
4 193 1
4 194 1
4 195 1
4 196 1
4 197 1
4 198 1
4 199 1
4 200 1
5 7 1
5 8 1
5 9 1
5 10 1
5 11 1
5 12 1
5 13 1
5 14 1
5 15 1
5 16 1
5 17 1
5 18 1
5 19 1
5 20 1
5 21 1
5 25 1
5 26 1
5 27 1
5 28 1
5 29 1
5 30 1
5 31 1
5 32 1
5 33 1
5 34 1
5 35 1
5 36 1
5 37 1
5 38 1
5 39 1
5 43 1
5 44 1
5 45 1
5 46 1
5 47 1
5 48 1
5 49 1
5 50 1
5 51 1
5 52 1
5 53 1
5 54 1
5 55 1
5 56 1
5 57 1
5 61 1
5 62 1
5 63 1
5 64 1
5 65 1
5 66 1
5 67 1
5 68 1
5 69 1
5 70 1
5 71 1
5 72 1
5 73 1
5 74 1
5 75 1
5 79 1
5 80 1
5 81 1
5 82 1
5 83 1
5 84 1
5 85 1
5 86 1
5 87 1
5 88 1
5 89 1
5 90 1
5 91 1
5 92 1
5 93 1
5 97 1
5 98 1
5 99 1
5 100 1
5 101 1
5 102 1
5 103 1
5 104 1
5 105 1
5 106 1
5 107 1
5 108 1
5 109 1
5 110 1
5 111 1
5 115 1
5 116 1
5 117 1
5 118 1
5 119 1
5 120 1
5 121 1
5 122 1
5 123 1
5 124 1
5 125 1
5 126 1
5 127 1
5 128 1
5 129 1
5 133 1
5 134 1
5 135 1
5 136 1
5 137 1
5 138 1
5 139 1
5 140 1
5 141 1
5 142 1
5 143 1
5 144 1
5 145 1
5 146 1
5 147 1
5 151 1
5 152 1
5 153 1
5 154 1
5 155 1
5 156 1
5 157 1
5 158 1
5 159 1
5 160 1
5 161 1
5 162 1
5 163 1
5 164 1
5 165 1
5 169 1
5 170 1
5 171 1
5 172 1
5 173 1
5 174 1
5 175 1
5 176 1
5 177 1
5 178 1
5 179 1
5 180 1
5 181 1
5 182 1
5 183 1
5 187 1
5 188 1
5 189 1
5 190 1
5 191 1
5 192 1
5 193 1
5 194 1
5 195 1
5 196 1
5 197 1
5 198 1
5 199 1
5 200 1
6 8 1
6 9 1
6 10 1
6 11 1
6 12 1
6 13 1
6 14 1
6 15 1
6 16 1
6 17 1
6 18 1
6 19 1
6 20 1
6 21 1
6 22 1
6 26 1
6 27 1
6 28 1
6 29 1
6 30 1
6 31 1
6 32 1
6 33 1
6 34 1
6 35 1
6 36 1
6 37 1
6 38 1
6 39 1
6 40 1
6 44 1
6 45 1
6 46 1
6 47 1
6 48 1
6 49 1
6 50 1
6 51 1
6 52 1
6 53 1
6 54 1
6 55 1
6 56 1
6 57 1
6 58 1
6 62 1
6 63 1
6 64 1
6 65 1
6 66 1
6 67 1
6 68 1
6 69 1
6 70 1
6 71 1
6 72 1
6 73 1
6 74 1
6 75 1
6 76 1
6 80 1
6 81 1
6 82 1
6 83 1
6 84 1
6 85 1
6 86 1
6 87 1
6 88 1
6 89 1
6 90 1
6 91 1
6 92 1
6 93 1
6 94 1
6 98 1
6 99 1
6 100 1
6 101 1
6 102 1
6 103 1
6 104 1
6 105 1
6 106 1
6 107 1
6 108 1
6 109 1
6 110 1
6 111 1
6 112 1
6 116 1
6 117 1
6 118 1
6 119 1
6 120 1
6 121 1
6 122 1
6 123 1
6 124 1
6 125 1
6 126 1
6 127 1
6 128 1
6 129 1
6 130 1
6 134 1
6 135 1
6 136 1
6 137 1
6 138 1
6 139 1
6 140 1
6 141 1
6 142 1
6 143 1
6 144 1
6 145 1
6 146 1
6 147 1
6 148 1
6 152 1
6 153 1
6 154 1
6 155 1
6 156 1
6 157 1
6 158 1
6 159 1
6 160 1
6 161 1
6 162 1
6 163 1
6 164 1
6 165 1
6 166 1
6 170 1
6 171 1
6 172 1
6 173 1
6 174 1
6 175 1
6 176 1
6 177 1
6 178 1
6 179 1
6 180 1
6 181 1
6 182 1
6 183 1
6 184 1
6 188 1
6 189 1
6 190 1
6 191 1
6 192 1
6 193 1
6 194 1
6 195 1
6 196 1
6 197 1
6 198 1
6 199 1
6 200 1
7 9 1
7 10 1
7 11 1
7 12 1
7 13 1
7 14 1
7 15 1
7 16 1
7 17 1
7 18 1
7 19 1
7 20 1
7 21 1
7 22 1
7 23 1
7 27 1
7 28 1
7 29 1
7 30 1
7 31 1
7 32 1
7 33 1
7 34 1
7 35 1
7 36 1
7 37 1
7 38 1
7 39 1
7 40 1
7 41 1
7 45 1
7 46 1
7 47 1
7 48 1
7 49 1
7 50 1
7 51 1
7 52 1
7 53 1
7 54 1
7 55 1
7 56 1
7 57 1
7 58 1
7 59 1
7 63 1
7 64 1
7 65 1
7 66 1
7 67 1
7 68 1
7 69 1
7 70 1
7 71 1
7 72 1
7 73 1
7 74 1
7 75 1
7 76 1
7 77 1
7 81 1
7 82 1
7 83 1
7 84 1
7 85 1
7 86 1
7 87 1
7 88 1
7 89 1
7 90 1
7 91 1
7 92 1
7 93 1
7 94 1
7 95 1
7 99 1
7 100 1
7 101 1
7 102 1
7 103 1
7 104 1
7 105 1
7 106 1
7 107 1
7 108 1
7 109 1
7 110 1
7 111 1
7 112 1
7 113 1
7 117 1
7 118 1
7 119 1
7 120 1
7 121 1
7 122 1
7 123 1
7 124 1
7 125 1
7 126 1
7 127 1
7 128 1
7 129 1
7 130 1
7 131 1
7 135 1
7 136 1
7 137 1
7 138 1
7 139 1
7 140 1
7 141 1
7 142 1
7 143 1
7 144 1
7 145 1
7 146 1
7 147 1
7 148 1
7 149 1
7 153 1
7 154 1
7 155 1
7 156 1
7 157 1
7 158 1
7 159 1
7 160 1
7 161 1
7 162 1
7 163 1
7 164 1
7 165 1
7 166 1
7 167 1
7 171 1
7 172 1
7 173 1
7 174 1
7 175 1
7 176 1
7 177 1
7 178 1
7 179 1
7 180 1
7 181 1
7 182 1
7 183 1
7 184 1
7 185 1
7 189 1
7 190 1
7 191 1
7 192 1
7 193 1
7 194 1
7 195 1
7 196 1
7 197 1
7 198 1
7 199 1
7 200 1
8 10 1
8 11 1
8 12 1
8 13 1
8 14 1
8 15 1
8 16 1
8 17 1
8 18 1
8 19 1
8 20 1
8 21 1
8 22 1
8 23 1
8 24 1
8 28 1
8 29 1
8 30 1
8 31 1
8 32 1
8 33 1
8 34 1
8 35 1
8 36 1
8 37 1
8 38 1
8 39 1
8 40 1
8 41 1
8 42 1
8 46 1
8 47 1
8 48 1
8 49 1
8 50 1
8 51 1
8 52 1
8 53 1
8 54 1
8 55 1
8 56 1
8 57 1
8 58 1
8 59 1
8 60 1
8 64 1
8 65 1
8 66 1
8 67 1
8 68 1
8 69 1
8 70 1
8 71 1
8 72 1
8 73 1
8 74 1
8 75 1
8 76 1
8 77 1
8 78 1
8 82 1
8 83 1
8 84 1
8 85 1
8 86 1
8 87 1
8 88 1
8 89 1
8 90 1
8 91 1
8 92 1
8 93 1
8 94 1
8 95 1
8 96 1
8 100 1
8 101 1
8 102 1
8 103 1
8 104 1
8 105 1
8 106 1
8 107 1
8 108 1
8 109 1
8 110 1
8 111 1
8 112 1
8 113 1
8 114 1
8 118 1
8 119 1
8 120 1
8 121 1
8 122 1
8 123 1
8 124 1
8 125 1
8 126 1
8 127 1
8 128 1
8 129 1
8 130 1
8 131 1
8 132 1
8 136 1
8 137 1
8 138 1
8 139 1
8 140 1
8 141 1
8 142 1
8 143 1
8 144 1
8 145 1
8 146 1
8 147 1
8 148 1
8 149 1
8 150 1
8 154 1
8 155 1
8 156 1
8 157 1
8 158 1
8 159 1
8 160 1
8 161 1
8 162 1
8 163 1
8 164 1
8 165 1
8 166 1
8 167 1
8 168 1
8 172 1
8 173 1
8 174 1
8 175 1
8 176 1
8 177 1
8 178 1
8 179 1
8 180 1
8 181 1
8 182 1
8 183 1
8 184 1
8 185 1
8 186 1
8 190 1
8 191 1
8 192 1
8 193 1
8 194 1
8 195 1
8 196 1
8 197 1
8 198 1
8 199 1
8 200 1
9 11 1
9 12 1
9 13 1
9 14 1
9 15 1
9 16 1
9 17 1
9 18 1
9 19 1
9 20 1
9 21 1
9 22 1
9 23 1
9 24 1
9 25 1
9 29 1
9 30 1
9 31 1
9 32 1
9 33 1
9 34 1
9 35 1
9 36 1
9 37 1
9 38 1
9 39 1
9 40 1
9 41 1
9 42 1
9 43 1
9 47 1
9 48 1
9 49 1
9 50 1
9 51 1
9 52 1
9 53 1
9 54 1
9 55 1
9 56 1
9 57 1
9 58 1
9 59 1
9 60 1
9 61 1
9 65 1
9 66 1
9 67 1
9 68 1
9 69 1
9 70 1
9 71 1
9 72 1
9 73 1
9 74 1
9 75 1
9 76 1
9 77 1
9 78 1
9 79 1
9 83 1
9 84 1
9 85 1
9 86 1
9 87 1
9 88 1
9 89 1
9 90 1
9 91 1
9 92 1
9 93 1
9 94 1
9 95 1
9 96 1
9 97 1
9 101 1
9 102 1
9 103 1
9 104 1
9 105 1
9 106 1
9 107 1
9 108 1
9 109 1
9 110 1
9 111 1
9 112 1
9 113 1
9 114 1
9 115 1
9 119 1
9 120 1
9 121 1
9 122 1
9 123 1
9 124 1
9 125 1
9 126 1
9 127 1
9 128 1
9 129 1
9 130 1
9 131 1
9 132 1
9 133 1
9 137 1
9 138 1
9 139 1
9 140 1
9 141 1
9 142 1
9 143 1
9 144 1
9 145 1
9 146 1
9 147 1
9 148 1
9 149 1
9 150 1
9 151 1
9 155 1
9 156 1
9 157 1
9 158 1
9 159 1
9 160 1
9 161 1
9 162 1
9 163 1
9 164 1
9 165 1
9 166 1
9 167 1
9 168 1
9 169 1
9 173 1
9 174 1
9 175 1
9 176 1
9 177 1
9 178 1
9 179 1
9 180 1
9 181 1
9 182 1
9 183 1
9 184 1
9 185 1
9 186 1
9 187 1
9 191 1
9 192 1
9 193 1
9 194 1
9 195 1
9 196 1
9 197 1
9 198 1
9 199 1
9 200 1
10 12 1
10 13 1
10 14 1
10 15 1
10 16 1
10 17 1
10 18 1
10 19 1
10 20 1
10 21 1
10 22 1
10 23 1
10 24 1
10 25 1
10 26 1
10 30 1
10 31 1
10 32 1
10 33 1
10 34 1
10 35 1
10 36 1
10 37 1
10 38 1
10 39 1
10 40 1
10 41 1
10 42 1
10 43 1
10 44 1
10 48 1
10 49 1
10 50 1
10 51 1
10 52 1
10 53 1
10 54 1
10 55 1
10 56 1
10 57 1
10 58 1
10 59 1
10 60 1
10 61 1
10 62 1
10 66 1
10 67 1
10 68 1
10 69 1
10 70 1
10 71 1
10 72 1
10 73 1
10 74 1
10 75 1
10 76 1
10 77 1
10 78 1
10 79 1
10 80 1
10 84 1
10 85 1
10 86 1
10 87 1
10 88 1
10 89 1
10 90 1
10 91 1
10 92 1
10 93 1
10 94 1
10 95 1
10 96 1
10 97 1
10 98 1
10 102 1
10 103 1
10 104 1
10 105 1
10 106 1
10 107 1
10 108 1
10 109 1
10 110 1
10 111 1
10 112 1
10 113 1
10 114 1
10 115 1
10 116 1
10 120 1
10 121 1
10 122 1
10 123 1
10 124 1
10 125 1
10 126 1
10 127 1
10 128 1
10 129 1
10 130 1
10 131 1
10 132 1
10 133 1
10 134 1
10 138 1
10 139 1
10 140 1
10 141 1
10 142 1
10 143 1
10 144 1
10 145 1
10 146 1
10 147 1
10 148 1
10 149 1
10 150 1
10 151 1
10 152 1
10 156 1
10 157 1
10 158 1
10 159 1
10 160 1
10 161 1
10 162 1
10 163 1
10 164 1
10 165 1
10 166 1
10 167 1
10 168 1
10 169 1
10 170 1
10 174 1
10 175 1
10 176 1
10 177 1
10 178 1
10 179 1
10 180 1
10 181 1
10 182 1
10 183 1
10 184 1
10 185 1
10 186 1
10 187 1
10 188 1
10 192 1
10 193 1
10 194 1
10 195 1
10 196 1
10 197 1
10 198 1
10 199 1
10 200 1
11 13 1
11 14 1
11 15 1
11 16 1
11 17 1
11 18 1
11 19 1
11 20 1
11 21 1
11 22 1
11 23 1
11 24 1
11 25 1
11 26 1
11 27 1
11 31 1
11 32 1
11 33 1
11 34 1
11 35 1
11 36 1
11 37 1
11 38 1
11 39 1
11 40 1
11 41 1
11 42 1
11 43 1
11 44 1
11 45 1
11 49 1
11 50 1
11 51 1
11 52 1
11 53 1
11 54 1
11 55 1
11 56 1
11 57 1
11 58 1
11 59 1
11 60 1
11 61 1
11 62 1
11 63 1
11 67 1
11 68 1
11 69 1
11 70 1
11 71 1
11 72 1
11 73 1
11 74 1
11 75 1
11 76 1
11 77 1
11 78 1
11 79 1
11 80 1
11 81 1
11 85 1
11 86 1
11 87 1
11 88 1
11 89 1
11 90 1
11 91 1
11 92 1
11 93 1
11 94 1
11 95 1
11 96 1
11 97 1
11 98 1
11 99 1
11 103 1
11 104 1
11 105 1
11 106 1
11 107 1
11 108 1
11 109 1
11 110 1
11 111 1
11 112 1
11 113 1
11 114 1
11 115 1
11 116 1
11 117 1
11 121 1
11 122 1
11 123 1
11 124 1
11 125 1
11 126 1
11 127 1
11 128 1
11 129 1
11 130 1
11 131 1
11 132 1
11 133 1
11 134 1
11 135 1
11 139 1
11 140 1
11 141 1
11 142 1
11 143 1
11 144 1
11 145 1
11 146 1
11 147 1
11 148 1
11 149 1
11 150 1
11 151 1
11 152 1
11 153 1
11 157 1
11 158 1
11 159 1
11 160 1
11 161 1
11 162 1
11 163 1
11 164 1
11 165 1
11 166 1
11 167 1
11 168 1
11 169 1
11 170 1
11 171 1
11 175 1
11 176 1
11 177 1
11 178 1
11 179 1
11 180 1
11 181 1
11 182 1
11 183 1
11 184 1
11 185 1
11 186 1
11 187 1
11 188 1
11 189 1
11 193 1
11 194 1
11 195 1
11 196 1
11 197 1
11 198 1
11 199 1
11 200 1
12 14 1
12 15 1
12 16 1
12 17 1
12 18 1
12 19 1
12 20 1
12 21 1
12 22 1
12 23 1
12 24 1
12 25 1
12 26 1
12 27 1
12 28 1
12 32 1
12 33 1
12 34 1
12 35 1
12 36 1
12 37 1
12 38 1
12 39 1
12 40 1
12 41 1
12 42 1
12 43 1
12 44 1
12 45 1
12 46 1
12 50 1
12 51 1
12 52 1
12 53 1
12 54 1
12 55 1
12 56 1
12 57 1
12 58 1
12 59 1
12 60 1
12 61 1
12 62 1
12 63 1
12 64 1
12 68 1
12 69 1
12 70 1
12 71 1
12 72 1
12 73 1
12 74 1
12 75 1
12 76 1
12 77 1
12 78 1
12 79 1
12 80 1
12 81 1
12 82 1
12 86 1
12 87 1
12 88 1
12 89 1
12 90 1
12 91 1
12 92 1
12 93 1
12 94 1
12 95 1
12 96 1
12 97 1
12 98 1
12 99 1
12 100 1
12 104 1
12 105 1
12 106 1
12 107 1
12 108 1
12 109 1
12 110 1
12 111 1
12 112 1
12 113 1
12 114 1
12 115 1
12 116 1
12 117 1
12 118 1
12 122 1
12 123 1
12 124 1
12 125 1
12 126 1
12 127 1
12 128 1
12 129 1
12 130 1
12 131 1
12 132 1
12 133 1
12 134 1
12 135 1
12 136 1
12 140 1
12 141 1
12 142 1
12 143 1
12 144 1
12 145 1
12 146 1
12 147 1
12 148 1
12 149 1
12 150 1
12 151 1
12 152 1
12 153 1
12 154 1
12 158 1
12 159 1
12 160 1
12 161 1
12 162 1
12 163 1
12 164 1
12 165 1
12 166 1
12 167 1
12 168 1
12 169 1
12 170 1
12 171 1
12 172 1
12 176 1
12 177 1
12 178 1
12 179 1
12 180 1
12 181 1
12 182 1
12 183 1
12 184 1
12 185 1
12 186 1
12 187 1
12 188 1
12 189 1
12 190 1
12 194 1
12 195 1
12 196 1
12 197 1
12 198 1
12 199 1
12 200 1
13 15 1
13 16 1
13 17 1
13 18 1
13 19 1
13 20 1
13 21 1
13 22 1
13 23 1
13 24 1
13 25 1
13 26 1
13 27 1
13 28 1
13 29 1
13 33 1
13 34 1
13 35 1
13 36 1
13 37 1
13 38 1
13 39 1
13 40 1
13 41 1
13 42 1
13 43 1
13 44 1
13 45 1
13 46 1
13 47 1
13 51 1
13 52 1
13 53 1
13 54 1
13 55 1
13 56 1
13 57 1
13 58 1
13 59 1
13 60 1
13 61 1
13 62 1
13 63 1
13 64 1
13 65 1
13 69 1
13 70 1
13 71 1
13 72 1
13 73 1
13 74 1
13 75 1
13 76 1
13 77 1
13 78 1
13 79 1
13 80 1
13 81 1
13 82 1
13 83 1
13 87 1
13 88 1
13 89 1
13 90 1
13 91 1
13 92 1
13 93 1
13 94 1
13 95 1
13 96 1
13 97 1
13 98 1
13 99 1
13 100 1
13 101 1
13 105 1
13 106 1
13 107 1
13 108 1
13 109 1
13 110 1
13 111 1
13 112 1
13 113 1
13 114 1
13 115 1
13 116 1
13 117 1
13 118 1
13 119 1
13 123 1
13 124 1
13 125 1
13 126 1
13 127 1
13 128 1
13 129 1
13 130 1
13 131 1
13 132 1
13 133 1
13 134 1
13 135 1
13 136 1
13 137 1
13 141 1
13 142 1
13 143 1
13 144 1
13 145 1
13 146 1
13 147 1
13 148 1
13 149 1
13 150 1
13 151 1
13 152 1
13 153 1
13 154 1
13 155 1
13 159 1
13 160 1
13 161 1
13 162 1
13 163 1
13 164 1
13 165 1
13 166 1
13 167 1
13 168 1
13 169 1
13 170 1
13 171 1
13 172 1
13 173 1
13 177 1
13 178 1
13 179 1
13 180 1
13 181 1
13 182 1
13 183 1
13 184 1
13 185 1
13 186 1
13 187 1
13 188 1
13 189 1
13 190 1
13 191 1
13 195 1
13 196 1
13 197 1
13 198 1
13 199 1
13 200 1
14 16 1
14 17 1
14 18 1
14 19 1
14 20 1
14 21 1
14 22 1
14 23 1
14 24 1
14 25 1
14 26 1
14 27 1
14 28 1
14 29 1
14 30 1
14 34 1
14 35 1
14 36 1
14 37 1
14 38 1
14 39 1
14 40 1
14 41 1
14 42 1
14 43 1
14 44 1
14 45 1
14 46 1
14 47 1
14 48 1
14 52 1
14 53 1
14 54 1
14 55 1
14 56 1
14 57 1
14 58 1
14 59 1
14 60 1
14 61 1
14 62 1
14 63 1
14 64 1
14 65 1
14 66 1
14 70 1
14 71 1
14 72 1
14 73 1
14 74 1
14 75 1
14 76 1
14 77 1
14 78 1
14 79 1
14 80 1
14 81 1
14 82 1
14 83 1
14 84 1
14 88 1
14 89 1
14 90 1
14 91 1
14 92 1
14 93 1
14 94 1
14 95 1
14 96 1
14 97 1
14 98 1
14 99 1
14 100 1
14 101 1
14 102 1
14 106 1
14 107 1
14 108 1
14 109 1
14 110 1
14 111 1
14 112 1
14 113 1
14 114 1
14 115 1
14 116 1
14 117 1
14 118 1
14 119 1
14 120 1
14 124 1
14 125 1
14 126 1
14 127 1
14 128 1
14 129 1
14 130 1
14 131 1
14 132 1
14 133 1
14 134 1
14 135 1
14 136 1
14 137 1
14 138 1
14 142 1
14 143 1
14 144 1
14 145 1
14 146 1
14 147 1
14 148 1
14 149 1
14 150 1
14 151 1
14 152 1
14 153 1
14 154 1
14 155 1
14 156 1
14 160 1
14 161 1
14 162 1
14 163 1
14 164 1
14 165 1
14 166 1
14 167 1
14 168 1
14 169 1
14 170 1
14 171 1
14 172 1
14 173 1
14 174 1
14 178 1
14 179 1
14 180 1
14 181 1
14 182 1
14 183 1
14 184 1
14 185 1
14 186 1
14 187 1
14 188 1
14 189 1
14 190 1
14 191 1
14 192 1
14 196 1
14 197 1
14 198 1
14 199 1
14 200 1
15 17 1
15 18 1
15 19 1
15 20 1
15 21 1
15 22 1
15 23 1
15 24 1
15 25 1
15 26 1
15 27 1
15 28 1
15 29 1
15 30 1
15 31 1
15 35 1
15 36 1
15 37 1
15 38 1
15 39 1
15 40 1
15 41 1
15 42 1
15 43 1
15 44 1
15 45 1
15 46 1
15 47 1
15 48 1
15 49 1
15 53 1
15 54 1
15 55 1
15 56 1
15 57 1
15 58 1
15 59 1
15 60 1
15 61 1
15 62 1
15 63 1
15 64 1
15 65 1
15 66 1
15 67 1
15 71 1
15 72 1
15 73 1
15 74 1
15 75 1
15 76 1
15 77 1
15 78 1
15 79 1
15 80 1
15 81 1
15 82 1
15 83 1
15 84 1
15 85 1
15 89 1
15 90 1
15 91 1
15 92 1
15 93 1
15 94 1
15 95 1
15 96 1
15 97 1
15 98 1
15 99 1
15 100 1
15 101 1
15 102 1
15 103 1
15 107 1
15 108 1
15 109 1
15 110 1
15 111 1
15 112 1
15 113 1
15 114 1
15 115 1
15 116 1
15 117 1
15 118 1
15 119 1
15 120 1
15 121 1
15 125 1
15 126 1
15 127 1
15 128 1
15 129 1
15 130 1
15 131 1
15 132 1
15 133 1
15 134 1
15 135 1
15 136 1
15 137 1
15 138 1
15 139 1
15 143 1
15 144 1
15 145 1
15 146 1
15 147 1
15 148 1
15 149 1
15 150 1
15 151 1
15 152 1
15 153 1
15 154 1
15 155 1
15 156 1
15 157 1
15 161 1
15 162 1
15 163 1
15 164 1
15 165 1
15 166 1
15 167 1
15 168 1
15 169 1
15 170 1
15 171 1
15 172 1
15 173 1
15 174 1
15 175 1
15 179 1
15 180 1
15 181 1
15 182 1
15 183 1
15 184 1
15 185 1
15 186 1
15 187 1
15 188 1
15 189 1
15 190 1
15 191 1
15 192 1
15 193 1
15 197 1
15 198 1
15 199 1
15 200 1
16 18 1
16 19 1
16 20 1
16 21 1
16 22 1
16 23 1
16 24 1
16 25 1
16 26 1
16 27 1
16 28 1
16 29 1
16 30 1
16 31 1
16 32 1
16 36 1
16 37 1
16 38 1
16 39 1
16 40 1
16 41 1
16 42 1
16 43 1
16 44 1
16 45 1
16 46 1
16 47 1
16 48 1
16 49 1
16 50 1
16 54 1
16 55 1
16 56 1
16 57 1
16 58 1
16 59 1
16 60 1
16 61 1
16 62 1
16 63 1
16 64 1
16 65 1
16 66 1
16 67 1
16 68 1
16 72 1
16 73 1
16 74 1
16 75 1
16 76 1
16 77 1
16 78 1
16 79 1
16 80 1
16 81 1
16 82 1
16 83 1
16 84 1
16 85 1
16 86 1
16 90 1
16 91 1
16 92 1
16 93 1
16 94 1
16 95 1
16 96 1
16 97 1
16 98 1
16 99 1
16 100 1
16 101 1
16 102 1
16 103 1
16 104 1
16 108 1
16 109 1
16 110 1
16 111 1
16 112 1
16 113 1
16 114 1
16 115 1
16 116 1
16 117 1
16 118 1
16 119 1
16 120 1
16 121 1
16 122 1
16 126 1
16 127 1
16 128 1
16 129 1
16 130 1
16 131 1
16 132 1
16 133 1
16 134 1
16 135 1
16 136 1
16 137 1
16 138 1
16 139 1
16 140 1
16 144 1
16 145 1
16 146 1
16 147 1
16 148 1
16 149 1
16 150 1
16 151 1
16 152 1
16 153 1
16 154 1
16 155 1
16 156 1
16 157 1
16 158 1
16 162 1
16 163 1
16 164 1
16 165 1
16 166 1
16 167 1
16 168 1
16 169 1
16 170 1
16 171 1
16 172 1
16 173 1
16 174 1
16 175 1
16 176 1
16 180 1
16 181 1
16 182 1
16 183 1
16 184 1
16 185 1
16 186 1
16 187 1
16 188 1
16 189 1
16 190 1
16 191 1
16 192 1
16 193 1
16 194 1
16 198 1
16 199 1
16 200 1
17 19 1
17 20 1
17 21 1
17 22 1
17 23 1
17 24 1
17 25 1
17 26 1
17 27 1
17 28 1
17 29 1
17 30 1
17 31 1
17 32 1
17 33 1
17 37 1
17 38 1
17 39 1
17 40 1
17 41 1
17 42 1
17 43 1
17 44 1
17 45 1
17 46 1
17 47 1
17 48 1
17 49 1
17 50 1
17 51 1
17 55 1
17 56 1
17 57 1
17 58 1
17 59 1
17 60 1
17 61 1
17 62 1
17 63 1
17 64 1
17 65 1
17 66 1
17 67 1
17 68 1
17 69 1
17 73 1
17 74 1
17 75 1
17 76 1
17 77 1
17 78 1
17 79 1
17 80 1
17 81 1
17 82 1
17 83 1
17 84 1
17 85 1
17 86 1
17 87 1
17 91 1
17 92 1
17 93 1
17 94 1
17 95 1
17 96 1
17 97 1
17 98 1
17 99 1
17 100 1
17 101 1
17 102 1
17 103 1
17 104 1
17 105 1
17 109 1
17 110 1
17 111 1
17 112 1
17 113 1
17 114 1
17 115 1
17 116 1
17 117 1
17 118 1
17 119 1
17 120 1
17 121 1
17 122 1
17 123 1
17 127 1
17 128 1
17 129 1
17 130 1
17 131 1
17 132 1
17 133 1
17 134 1
17 135 1
17 136 1
17 137 1
17 138 1
17 139 1
17 140 1
17 141 1
17 145 1
17 146 1
17 147 1
17 148 1
17 149 1
17 150 1
17 151 1
17 152 1
17 153 1
17 154 1
17 155 1
17 156 1
17 157 1
17 158 1
17 159 1
17 163 1
17 164 1
17 165 1
17 166 1
17 167 1
17 168 1
17 169 1
17 170 1
17 171 1
17 172 1
17 173 1
17 174 1
17 175 1
17 176 1
17 177 1
17 181 1
17 182 1
17 183 1
17 184 1
17 185 1
17 186 1
17 187 1
17 188 1
17 189 1
17 190 1
17 191 1
17 192 1
17 193 1
17 194 1
17 195 1
17 199 1
17 200 1
18 20 1
18 21 1
18 22 1
18 23 1
18 24 1
18 25 1
18 26 1
18 27 1
18 28 1
18 29 1
18 30 1
18 31 1
18 32 1
18 33 1
18 34 1
18 38 1
18 39 1
18 40 1
18 41 1
18 42 1
18 43 1
18 44 1
18 45 1
18 46 1
18 47 1
18 48 1
18 49 1
18 50 1
18 51 1
18 52 1
18 56 1
18 57 1
18 58 1
18 59 1
18 60 1
18 61 1
18 62 1
18 63 1
18 64 1
18 65 1
18 66 1
18 67 1
18 68 1
18 69 1
18 70 1
18 74 1
18 75 1
18 76 1
18 77 1
18 78 1
18 79 1
18 80 1
18 81 1
18 82 1
18 83 1
18 84 1
18 85 1
18 86 1
18 87 1
18 88 1
18 92 1
18 93 1
18 94 1
18 95 1
18 96 1
18 97 1
18 98 1
18 99 1
18 100 1
18 101 1
18 102 1
18 103 1
18 104 1
18 105 1
18 106 1
18 110 1
18 111 1
18 112 1
18 113 1
18 114 1
18 115 1
18 116 1
18 117 1
18 118 1
18 119 1
18 120 1
18 121 1
18 122 1
18 123 1
18 124 1
18 128 1
18 129 1
18 130 1
18 131 1
18 132 1
18 133 1
18 134 1
18 135 1
18 136 1
18 137 1
18 138 1
18 139 1
18 140 1
18 141 1
18 142 1
18 146 1
18 147 1
18 148 1
18 149 1
18 150 1
18 151 1
18 152 1
18 153 1
18 154 1
18 155 1
18 156 1
18 157 1
18 158 1
18 159 1
18 160 1
18 164 1
18 165 1
18 166 1
18 167 1
18 168 1
18 169 1
18 170 1
18 171 1
18 172 1
18 173 1
18 174 1
18 175 1
18 176 1
18 177 1
18 178 1
18 182 1
18 183 1
18 184 1
18 185 1
18 186 1
18 187 1
18 188 1
18 189 1
18 190 1
18 191 1
18 192 1
18 193 1
18 194 1
18 195 1
18 196 1
18 200 1
19 21 1
19 22 1
19 23 1
19 24 1
19 25 1
19 26 1
19 27 1
19 28 1
19 29 1
19 30 1
19 31 1
19 32 1
19 33 1
19 34 1
19 35 1
19 39 1
19 40 1
19 41 1
19 42 1
19 43 1
19 44 1
19 45 1
19 46 1
19 47 1
19 48 1
19 49 1
19 50 1
19 51 1
19 52 1
19 53 1
19 57 1
19 58 1
19 59 1
19 60 1
19 61 1
19 62 1
19 63 1
19 64 1
19 65 1
19 66 1
19 67 1
19 68 1
19 69 1
19 70 1
19 71 1
19 75 1
19 76 1
19 77 1
19 78 1
19 79 1
19 80 1
19 81 1
19 82 1
19 83 1
19 84 1
19 85 1
19 86 1
19 87 1
19 88 1
19 89 1
19 93 1
19 94 1
19 95 1
19 96 1
19 97 1
19 98 1
19 99 1
19 100 1
19 101 1
19 102 1
19 103 1
19 104 1
19 105 1
19 106 1
19 107 1
19 111 1
19 112 1
19 113 1
19 114 1
19 115 1
19 116 1
19 117 1
19 118 1
19 119 1
19 120 1
19 121 1
19 122 1
19 123 1
19 124 1
19 125 1
19 129 1
19 130 1
19 131 1
19 132 1
19 133 1
19 134 1
19 135 1
19 136 1
19 137 1
19 138 1
19 139 1
19 140 1
19 141 1
19 142 1
19 143 1
19 147 1
19 148 1
19 149 1
19 150 1
19 151 1
19 152 1
19 153 1
19 154 1
19 155 1
19 156 1
19 157 1
19 158 1
19 159 1
19 160 1
19 161 1
19 165 1
19 166 1
19 167 1
19 168 1
19 169 1
19 170 1
19 171 1
19 172 1
19 173 1
19 174 1
19 175 1
19 176 1
19 177 1
19 178 1
19 179 1
19 183 1
19 184 1
19 185 1
19 186 1
19 187 1
19 188 1
19 189 1
19 190 1
19 191 1
19 192 1
19 193 1
19 194 1
19 195 1
19 196 1
19 197 1
20 22 1
20 23 1
20 24 1
20 25 1
20 26 1
20 27 1
20 28 1
20 29 1
20 30 1
20 31 1
20 32 1
20 33 1
20 34 1
20 35 1
20 36 1
20 40 1
20 41 1
20 42 1
20 43 1
20 44 1
20 45 1
20 46 1
20 47 1
20 48 1
20 49 1
20 50 1
20 51 1
20 52 1
20 53 1
20 54 1
20 58 1
20 59 1
20 60 1
20 61 1
20 62 1
20 63 1
20 64 1
20 65 1
20 66 1
20 67 1
20 68 1
20 69 1
20 70 1
20 71 1
20 72 1
20 76 1
20 77 1
20 78 1
20 79 1
20 80 1
20 81 1
20 82 1
20 83 1
20 84 1
20 85 1
20 86 1
20 87 1
20 88 1
20 89 1
20 90 1
20 94 1
20 95 1
20 96 1
20 97 1
20 98 1
20 99 1
20 100 1
20 101 1
20 102 1
20 103 1
20 104 1
20 105 1
20 106 1
20 107 1
20 108 1
20 112 1
20 113 1
20 114 1
20 115 1
20 116 1
20 117 1
20 118 1
20 119 1
20 120 1
20 121 1
20 122 1
20 123 1
20 124 1
20 125 1
20 126 1
20 130 1
20 131 1
20 132 1
20 133 1
20 134 1
20 135 1
20 136 1
20 137 1
20 138 1
20 139 1
20 140 1
20 141 1
20 142 1
20 143 1
20 144 1
20 148 1
20 149 1
20 150 1
20 151 1
20 152 1
20 153 1
20 154 1
20 155 1
20 156 1
20 157 1
20 158 1
20 159 1
20 160 1
20 161 1
20 162 1
20 166 1
20 167 1
20 168 1
20 169 1
20 170 1
20 171 1
20 172 1
20 173 1
20 174 1
20 175 1
20 176 1
20 177 1
20 178 1
20 179 1
20 180 1
20 184 1
20 185 1
20 186 1
20 187 1
20 188 1
20 189 1
20 190 1
20 191 1
20 192 1
20 193 1
20 194 1
20 195 1
20 196 1
20 197 1
20 198 1
21 23 1
21 24 1
21 25 1
21 26 1
21 27 1
21 28 1
21 29 1
21 30 1
21 31 1
21 32 1
21 33 1
21 34 1
21 35 1
21 36 1
21 37 1
21 41 1
21 42 1
21 43 1
21 44 1
21 45 1
21 46 1
21 47 1
21 48 1
21 49 1
21 50 1
21 51 1
21 52 1
21 53 1
21 54 1
21 55 1
21 59 1
21 60 1
21 61 1
21 62 1
21 63 1
21 64 1
21 65 1
21 66 1
21 67 1
21 68 1
21 69 1
21 70 1
21 71 1
21 72 1
21 73 1
21 77 1
21 78 1
21 79 1
21 80 1
21 81 1
21 82 1
21 83 1
21 84 1
21 85 1
21 86 1
21 87 1
21 88 1
21 89 1
21 90 1
21 91 1
21 95 1
21 96 1
21 97 1
21 98 1
21 99 1
21 100 1
21 101 1
21 102 1
21 103 1
21 104 1
21 105 1
21 106 1
21 107 1
21 108 1
21 109 1
21 113 1
21 114 1
21 115 1
21 116 1
21 117 1
21 118 1
21 119 1
21 120 1
21 121 1
21 122 1
21 123 1
21 124 1
21 125 1
21 126 1
21 127 1
21 131 1
21 132 1
21 133 1
21 134 1
21 135 1
21 136 1
21 137 1
21 138 1
21 139 1
21 140 1
21 141 1
21 142 1
21 143 1
21 144 1
21 145 1
21 149 1
21 150 1
21 151 1
21 152 1
21 153 1
21 154 1
21 155 1
21 156 1
21 157 1
21 158 1
21 159 1
21 160 1
21 161 1
21 162 1
21 163 1
21 167 1
21 168 1
21 169 1
21 170 1
21 171 1
21 172 1
21 173 1
21 174 1
21 175 1
21 176 1
21 177 1
21 178 1
21 179 1
21 180 1
21 181 1
21 185 1
21 186 1
21 187 1
21 188 1
21 189 1
21 190 1
21 191 1
21 192 1
21 193 1
21 194 1
21 195 1
21 196 1
21 197 1
21 198 1
21 199 1
22 24 1
22 25 1
22 26 1
22 27 1
22 28 1
22 29 1
22 30 1
22 31 1
22 32 1
22 33 1
22 34 1
22 35 1
22 36 1
22 37 1
22 38 1
22 42 1
22 43 1
22 44 1
22 45 1
22 46 1
22 47 1
22 48 1
22 49 1
22 50 1
22 51 1
22 52 1
22 53 1
22 54 1
22 55 1
22 56 1
22 60 1
22 61 1
22 62 1
22 63 1
22 64 1
22 65 1
22 66 1
22 67 1
22 68 1
22 69 1
22 70 1
22 71 1
22 72 1
22 73 1
22 74 1
22 78 1
22 79 1
22 80 1
22 81 1
22 82 1
22 83 1
22 84 1
22 85 1
22 86 1
22 87 1
22 88 1
22 89 1
22 90 1
22 91 1
22 92 1
22 96 1
22 97 1
22 98 1
22 99 1
22 100 1
22 101 1
22 102 1
22 103 1
22 104 1
22 105 1
22 106 1
22 107 1
22 108 1
22 109 1
22 110 1
22 114 1
22 115 1
22 116 1
22 117 1
22 118 1
22 119 1
22 120 1
22 121 1
22 122 1
22 123 1
22 124 1
22 125 1
22 126 1
22 127 1
22 128 1
22 132 1
22 133 1
22 134 1
22 135 1
22 136 1
22 137 1
22 138 1
22 139 1
22 140 1
22 141 1
22 142 1
22 143 1
22 144 1
22 145 1
22 146 1
22 150 1
22 151 1
22 152 1
22 153 1
22 154 1
22 155 1
22 156 1
22 157 1
22 158 1
22 159 1
22 160 1
22 161 1
22 162 1
22 163 1
22 164 1
22 168 1
22 169 1
22 170 1
22 171 1
22 172 1
22 173 1
22 174 1
22 175 1
22 176 1
22 177 1
22 178 1
22 179 1
22 180 1
22 181 1
22 182 1
22 186 1
22 187 1
22 188 1
22 189 1
22 190 1
22 191 1
22 192 1
22 193 1
22 194 1
22 195 1
22 196 1
22 197 1
22 198 1
22 199 1
22 200 1
23 25 1
23 26 1
23 27 1
23 28 1
23 29 1
23 30 1
23 31 1
23 32 1
23 33 1
23 34 1
23 35 1
23 36 1
23 37 1
23 38 1
23 39 1
23 43 1
23 44 1
23 45 1
23 46 1
23 47 1
23 48 1
23 49 1
23 50 1
23 51 1
23 52 1
23 53 1
23 54 1
23 55 1
23 56 1
23 57 1
23 61 1
23 62 1
23 63 1
23 64 1
23 65 1
23 66 1
23 67 1
23 68 1
23 69 1
23 70 1
23 71 1
23 72 1
23 73 1
23 74 1
23 75 1
23 79 1
23 80 1
23 81 1
23 82 1
23 83 1
23 84 1
23 85 1
23 86 1
23 87 1
23 88 1
23 89 1
23 90 1
23 91 1
23 92 1
23 93 1
23 97 1
23 98 1
23 99 1
23 100 1
23 101 1
23 102 1
23 103 1
23 104 1
23 105 1
23 106 1
23 107 1
23 108 1
23 109 1
23 110 1
23 111 1
23 115 1
23 116 1
23 117 1
23 118 1
23 119 1
23 120 1
23 121 1
23 122 1
23 123 1
23 124 1
23 125 1
23 126 1
23 127 1
23 128 1
23 129 1
23 133 1
23 134 1
23 135 1
23 136 1
23 137 1
23 138 1
23 139 1
23 140 1
23 141 1
23 142 1
23 143 1
23 144 1
23 145 1
23 146 1
23 147 1
23 151 1
23 152 1
23 153 1
23 154 1
23 155 1
23 156 1
23 157 1
23 158 1
23 159 1
23 160 1
23 161 1
23 162 1
23 163 1
23 164 1
23 165 1
23 169 1
23 170 1
23 171 1
23 172 1
23 173 1
23 174 1
23 175 1
23 176 1
23 177 1
23 178 1
23 179 1
23 180 1
23 181 1
23 182 1
23 183 1
23 187 1
23 188 1
23 189 1
23 190 1
23 191 1
23 192 1
23 193 1
23 194 1
23 195 1
23 196 1
23 197 1
23 198 1
23 199 1
23 200 1
24 26 1
24 27 1
24 28 1
24 29 1
24 30 1
24 31 1
24 32 1
24 33 1
24 34 1
24 35 1
24 36 1
24 37 1
24 38 1
24 39 1
24 40 1
24 44 1
24 45 1
24 46 1
24 47 1
24 48 1
24 49 1
24 50 1
24 51 1
24 52 1
24 53 1
24 54 1
24 55 1
24 56 1
24 57 1
24 58 1
24 62 1
24 63 1
24 64 1
24 65 1
24 66 1
24 67 1
24 68 1
24 69 1
24 70 1
24 71 1
24 72 1
24 73 1
24 74 1
24 75 1
24 76 1
24 80 1
24 81 1
24 82 1
24 83 1
24 84 1
24 85 1
24 86 1
24 87 1
24 88 1
24 89 1
24 90 1
24 91 1
24 92 1
24 93 1
24 94 1
24 98 1
24 99 1
24 100 1
24 101 1
24 102 1
24 103 1
24 104 1
24 105 1
24 106 1
24 107 1
24 108 1
24 109 1
24 110 1
24 111 1
24 112 1
24 116 1
24 117 1
24 118 1
24 119 1
24 120 1
24 121 1
24 122 1
24 123 1
24 124 1
24 125 1
24 126 1
24 127 1
24 128 1
24 129 1
24 130 1
24 134 1
24 135 1
24 136 1
24 137 1
24 138 1
24 139 1
24 140 1
24 141 1
24 142 1
24 143 1
24 144 1
24 145 1
24 146 1
24 147 1
24 148 1
24 152 1
24 153 1
24 154 1
24 155 1
24 156 1
24 157 1
24 158 1
24 159 1
24 160 1
24 161 1
24 162 1
24 163 1
24 164 1
24 165 1
24 166 1
24 170 1
24 171 1
24 172 1
24 173 1
24 174 1
24 175 1
24 176 1
24 177 1
24 178 1
24 179 1
24 180 1
24 181 1
24 182 1
24 183 1
24 184 1
24 188 1
24 189 1
24 190 1
24 191 1
24 192 1
24 193 1
24 194 1
24 195 1
24 196 1
24 197 1
24 198 1
24 199 1
24 200 1
25 27 1
25 28 1
25 29 1
25 30 1
25 31 1
25 32 1
25 33 1
25 34 1
25 35 1
25 36 1
25 37 1
25 38 1
25 39 1
25 40 1
25 41 1
25 45 1
25 46 1
25 47 1
25 48 1
25 49 1
25 50 1
25 51 1
25 52 1
25 53 1
25 54 1
25 55 1
25 56 1
25 57 1
25 58 1
25 59 1
25 63 1
25 64 1
25 65 1
25 66 1
25 67 1
25 68 1
25 69 1
25 70 1
25 71 1
25 72 1
25 73 1
25 74 1
25 75 1
25 76 1
25 77 1
25 81 1
25 82 1
25 83 1
25 84 1
25 85 1
25 86 1
25 87 1
25 88 1
25 89 1
25 90 1
25 91 1
25 92 1
25 93 1
25 94 1
25 95 1
25 99 1
25 100 1
25 101 1
25 102 1
25 103 1
25 104 1
25 105 1
25 106 1
25 107 1
25 108 1
25 109 1
25 110 1
25 111 1
25 112 1
25 113 1
25 117 1
25 118 1
25 119 1
25 120 1
25 121 1
25 122 1
25 123 1
25 124 1
25 125 1
25 126 1
25 127 1
25 128 1
25 129 1
25 130 1
25 131 1
25 135 1
25 136 1
25 137 1
25 138 1
25 139 1
25 140 1
25 141 1
25 142 1
25 143 1
25 144 1
25 145 1
25 146 1
25 147 1
25 148 1
25 149 1
25 153 1
25 154 1
25 155 1
25 156 1
25 157 1
25 158 1
25 159 1
25 160 1
25 161 1
25 162 1
25 163 1
25 164 1
25 165 1
25 166 1
25 167 1
25 171 1
25 172 1
25 173 1
25 174 1
25 175 1
25 176 1
25 177 1
25 178 1
25 179 1
25 180 1
25 181 1
25 182 1
25 183 1
25 184 1
25 185 1
25 189 1
25 190 1
25 191 1
25 192 1
25 193 1
25 194 1
25 195 1
25 196 1
25 197 1
25 198 1
25 199 1
25 200 1
26 28 1
26 29 1
26 30 1
26 31 1
26 32 1
26 33 1
26 34 1
26 35 1
26 36 1
26 37 1
26 38 1
26 39 1
26 40 1
26 41 1
26 42 1
26 46 1
26 47 1
26 48 1
26 49 1
26 50 1
26 51 1
26 52 1
26 53 1
26 54 1
26 55 1
26 56 1
26 57 1
26 58 1
26 59 1
26 60 1
26 64 1
26 65 1
26 66 1
26 67 1
26 68 1
26 69 1
26 70 1
26 71 1
26 72 1
26 73 1
26 74 1
26 75 1
26 76 1
26 77 1
26 78 1
26 82 1
26 83 1
26 84 1
26 85 1
26 86 1
26 87 1
26 88 1
26 89 1
26 90 1
26 91 1
26 92 1
26 93 1
26 94 1
26 95 1
26 96 1
26 100 1
26 101 1
26 102 1
26 103 1
26 104 1
26 105 1
26 106 1
26 107 1
26 108 1
26 109 1
26 110 1
26 111 1
26 112 1
26 113 1
26 114 1
26 118 1
26 119 1
26 120 1
26 121 1
26 122 1
26 123 1
26 124 1
26 125 1
26 126 1
26 127 1
26 128 1
26 129 1
26 130 1
26 131 1
26 132 1
26 136 1
26 137 1
26 138 1
26 139 1
26 140 1
26 141 1
26 142 1
26 143 1
26 144 1
26 145 1
26 146 1
26 147 1
26 148 1
26 149 1
26 150 1
26 154 1
26 155 1
26 156 1
26 157 1
26 158 1
26 159 1
26 160 1
26 161 1
26 162 1
26 163 1
26 164 1
26 165 1
26 166 1
26 167 1
26 168 1
26 172 1
26 173 1
26 174 1
26 175 1
26 176 1
26 177 1
26 178 1
26 179 1
26 180 1
26 181 1
26 182 1
26 183 1
26 184 1
26 185 1
26 186 1
26 190 1
26 191 1
26 192 1
26 193 1
26 194 1
26 195 1
26 196 1
26 197 1
26 198 1
26 199 1
26 200 1
27 29 1
27 30 1
27 31 1
27 32 1
27 33 1
27 34 1
27 35 1
27 36 1
27 37 1
27 38 1
27 39 1
27 40 1
27 41 1
27 42 1
27 43 1
27 47 1
27 48 1
27 49 1
27 50 1
27 51 1
27 52 1
27 53 1
27 54 1
27 55 1
27 56 1
27 57 1
27 58 1
27 59 1
27 60 1
27 61 1
27 65 1
27 66 1
27 67 1
27 68 1
27 69 1
27 70 1
27 71 1
27 72 1
27 73 1
27 74 1
27 75 1
27 76 1
27 77 1
27 78 1
27 79 1
27 83 1
27 84 1
27 85 1
27 86 1
27 87 1
27 88 1
27 89 1
27 90 1
27 91 1
27 92 1
27 93 1
27 94 1
27 95 1
27 96 1
27 97 1
27 101 1
27 102 1
27 103 1
27 104 1
27 105 1
27 106 1
27 107 1
27 108 1
27 109 1
27 110 1
27 111 1
27 112 1
27 113 1
27 114 1
27 115 1
27 119 1
27 120 1
27 121 1
27 122 1
27 123 1
27 124 1
27 125 1
27 126 1
27 127 1
27 128 1
27 129 1
27 130 1
27 131 1
27 132 1
27 133 1
27 137 1
27 138 1
27 139 1
27 140 1
27 141 1
27 142 1
27 143 1
27 144 1
27 145 1
27 146 1
27 147 1
27 148 1
27 149 1
27 150 1
27 151 1
27 155 1
27 156 1
27 157 1
27 158 1
27 159 1
27 160 1
27 161 1
27 162 1
27 163 1
27 164 1
27 165 1
27 166 1
27 167 1
27 168 1
27 169 1
27 173 1
27 174 1
27 175 1
27 176 1
27 177 1
27 178 1
27 179 1
27 180 1
27 181 1
27 182 1
27 183 1
27 184 1
27 185 1
27 186 1
27 187 1
27 191 1
27 192 1
27 193 1
27 194 1
27 195 1
27 196 1
27 197 1
27 198 1
27 199 1
27 200 1
28 30 1
28 31 1
28 32 1
28 33 1
28 34 1
28 35 1
28 36 1
28 37 1
28 38 1
28 39 1
28 40 1
28 41 1
28 42 1
28 43 1
28 44 1
28 48 1
28 49 1
28 50 1
28 51 1
28 52 1
28 53 1
28 54 1
28 55 1
28 56 1
28 57 1
28 58 1
28 59 1
28 60 1
28 61 1
28 62 1
28 66 1
28 67 1
28 68 1
28 69 1
28 70 1
28 71 1
28 72 1
28 73 1
28 74 1
28 75 1
28 76 1
28 77 1
28 78 1
28 79 1
28 80 1
28 84 1
28 85 1
28 86 1
28 87 1
28 88 1
28 89 1
28 90 1
28 91 1
28 92 1
28 93 1
28 94 1
28 95 1
28 96 1
28 97 1
28 98 1
28 102 1
28 103 1
28 104 1
28 105 1
28 106 1
28 107 1
28 108 1
28 109 1
28 110 1
28 111 1
28 112 1
28 113 1
28 114 1
28 115 1
28 116 1
28 120 1
28 121 1
28 122 1
28 123 1
28 124 1
28 125 1
28 126 1
28 127 1
28 128 1
28 129 1
28 130 1
28 131 1
28 132 1
28 133 1
28 134 1
28 138 1
28 139 1
28 140 1
28 141 1
28 142 1
28 143 1
28 144 1
28 145 1
28 146 1
28 147 1
28 148 1
28 149 1
28 150 1
28 151 1
28 152 1
28 156 1
28 157 1
28 158 1
28 159 1
28 160 1
28 161 1
28 162 1
28 163 1
28 164 1
28 165 1
28 166 1
28 167 1
28 168 1
28 169 1
28 170 1
28 174 1
28 175 1
28 176 1
28 177 1
28 178 1
28 179 1
28 180 1
28 181 1
28 182 1
28 183 1
28 184 1
28 185 1
28 186 1
28 187 1
28 188 1
28 192 1
28 193 1
28 194 1
28 195 1
28 196 1
28 197 1
28 198 1
28 199 1
28 200 1
29 31 1
29 32 1
29 33 1
29 34 1
29 35 1
29 36 1
29 37 1
29 38 1
29 39 1
29 40 1
29 41 1
29 42 1
29 43 1
29 44 1
29 45 1
29 49 1
29 50 1
29 51 1
29 52 1
29 53 1
29 54 1
29 55 1
29 56 1
29 57 1
29 58 1
29 59 1
29 60 1
29 61 1
29 62 1
29 63 1
29 67 1
29 68 1
29 69 1
29 70 1
29 71 1
29 72 1
29 73 1
29 74 1
29 75 1
29 76 1
29 77 1
29 78 1
29 79 1
29 80 1
29 81 1
29 85 1
29 86 1
29 87 1
29 88 1
29 89 1
29 90 1
29 91 1
29 92 1
29 93 1
29 94 1
29 95 1
29 96 1
29 97 1
29 98 1
29 99 1
29 103 1
29 104 1
29 105 1
29 106 1
29 107 1
29 108 1
29 109 1
29 110 1
29 111 1
29 112 1
29 113 1
29 114 1
29 115 1
29 116 1
29 117 1
29 121 1
29 122 1
29 123 1
29 124 1
29 125 1
29 126 1
29 127 1
29 128 1
29 129 1
29 130 1
29 131 1
29 132 1
29 133 1
29 134 1
29 135 1
29 139 1
29 140 1
29 141 1
29 142 1
29 143 1
29 144 1
29 145 1
29 146 1
29 147 1
29 148 1
29 149 1
29 150 1
29 151 1
29 152 1
29 153 1
29 157 1
29 158 1
29 159 1
29 160 1
29 161 1
29 162 1
29 163 1
29 164 1
29 165 1
29 166 1
29 167 1
29 168 1
29 169 1
29 170 1
29 171 1
29 175 1
29 176 1
29 177 1
29 178 1
29 179 1
29 180 1
29 181 1
29 182 1
29 183 1
29 184 1
29 185 1
29 186 1
29 187 1
29 188 1
29 189 1
29 193 1
29 194 1
29 195 1
29 196 1
29 197 1
29 198 1
29 199 1
29 200 1
30 32 1
30 33 1
30 34 1
30 35 1
30 36 1
30 37 1
30 38 1
30 39 1
30 40 1
30 41 1
30 42 1
30 43 1
30 44 1
30 45 1
30 46 1
30 50 1
30 51 1
30 52 1
30 53 1
30 54 1
30 55 1
30 56 1
30 57 1
30 58 1
30 59 1
30 60 1
30 61 1
30 62 1
30 63 1
30 64 1
30 68 1
30 69 1
30 70 1
30 71 1
30 72 1
30 73 1
30 74 1
30 75 1
30 76 1
30 77 1
30 78 1
30 79 1
30 80 1
30 81 1
30 82 1
30 86 1
30 87 1
30 88 1
30 89 1
30 90 1
30 91 1
30 92 1
30 93 1
30 94 1
30 95 1
30 96 1
30 97 1
30 98 1
30 99 1
30 100 1
30 104 1
30 105 1
30 106 1
30 107 1
30 108 1
30 109 1
30 110 1
30 111 1
30 112 1
30 113 1
30 114 1
30 115 1
30 116 1
30 117 1
30 118 1
30 122 1
30 123 1
30 124 1
30 125 1
30 126 1
30 127 1
30 128 1
30 129 1
30 130 1
30 131 1
30 132 1
30 133 1
30 134 1
30 135 1
30 136 1
30 140 1
30 141 1
30 142 1
30 143 1
30 144 1
30 145 1
30 146 1
30 147 1
30 148 1
30 149 1
30 150 1
30 151 1
30 152 1
30 153 1
30 154 1
30 158 1
30 159 1
30 160 1
30 161 1
30 162 1
30 163 1
30 164 1
30 165 1
30 166 1
30 167 1
30 168 1
30 169 1
30 170 1
30 171 1
30 172 1
30 176 1
30 177 1
30 178 1
30 179 1
30 180 1
30 181 1
30 182 1
30 183 1
30 184 1
30 185 1
30 186 1
30 187 1
30 188 1
30 189 1
30 190 1
30 194 1
30 195 1
30 196 1
30 197 1
30 198 1
30 199 1
30 200 1
31 33 1
31 34 1
31 35 1
31 36 1
31 37 1
31 38 1
31 39 1
31 40 1
31 41 1
31 42 1
31 43 1
31 44 1
31 45 1
31 46 1
31 47 1
31 51 1
31 52 1
31 53 1
31 54 1
31 55 1
31 56 1
31 57 1
31 58 1
31 59 1
31 60 1
31 61 1
31 62 1
31 63 1
31 64 1
31 65 1
31 69 1
31 70 1
31 71 1
31 72 1
31 73 1
31 74 1
31 75 1
31 76 1
31 77 1
31 78 1
31 79 1
31 80 1
31 81 1
31 82 1
31 83 1
31 87 1
31 88 1
31 89 1
31 90 1
31 91 1
31 92 1
31 93 1
31 94 1
31 95 1
31 96 1
31 97 1
31 98 1
31 99 1
31 100 1
31 101 1
31 105 1
31 106 1
31 107 1
31 108 1
31 109 1
31 110 1
31 111 1
31 112 1
31 113 1
31 114 1
31 115 1
31 116 1
31 117 1
31 118 1
31 119 1
31 123 1
31 124 1
31 125 1
31 126 1
31 127 1
31 128 1
31 129 1
31 130 1
31 131 1
31 132 1
31 133 1
31 134 1
31 135 1
31 136 1
31 137 1
31 141 1
31 142 1
31 143 1
31 144 1
31 145 1
31 146 1
31 147 1
31 148 1
31 149 1
31 150 1
31 151 1
31 152 1
31 153 1
31 154 1
31 155 1
31 159 1
31 160 1
31 161 1
31 162 1
31 163 1
31 164 1
31 165 1
31 166 1
31 167 1
31 168 1
31 169 1
31 170 1
31 171 1
31 172 1
31 173 1
31 177 1
31 178 1
31 179 1
31 180 1
31 181 1
31 182 1
31 183 1
31 184 1
31 185 1
31 186 1
31 187 1
31 188 1
31 189 1
31 190 1
31 191 1
31 195 1
31 196 1
31 197 1
31 198 1
31 199 1
31 200 1
32 34 1
32 35 1
32 36 1
32 37 1
32 38 1
32 39 1
32 40 1
32 41 1
32 42 1
32 43 1
32 44 1
32 45 1
32 46 1
32 47 1
32 48 1
32 52 1
32 53 1
32 54 1
32 55 1
32 56 1
32 57 1
32 58 1
32 59 1
32 60 1
32 61 1
32 62 1
32 63 1
32 64 1
32 65 1
32 66 1
32 70 1
32 71 1
32 72 1
32 73 1
32 74 1
32 75 1
32 76 1
32 77 1
32 78 1
32 79 1
32 80 1
32 81 1
32 82 1
32 83 1
32 84 1
32 88 1
32 89 1
32 90 1
32 91 1
32 92 1
32 93 1
32 94 1
32 95 1
32 96 1
32 97 1
32 98 1
32 99 1
32 100 1
32 101 1
32 102 1
32 106 1
32 107 1
32 108 1
32 109 1
32 110 1
32 111 1
32 112 1
32 113 1
32 114 1
32 115 1
32 116 1
32 117 1
32 118 1
32 119 1
32 120 1
32 124 1
32 125 1
32 126 1
32 127 1
32 128 1
32 129 1
32 130 1
32 131 1
32 132 1
32 133 1
32 134 1
32 135 1
32 136 1
32 137 1
32 138 1
32 142 1
32 143 1
32 144 1
32 145 1
32 146 1
32 147 1
32 148 1
32 149 1
32 150 1
32 151 1
32 152 1
32 153 1
32 154 1
32 155 1
32 156 1
32 160 1
32 161 1
32 162 1
32 163 1
32 164 1
32 165 1
32 166 1
32 167 1
32 168 1
32 169 1
32 170 1
32 171 1
32 172 1
32 173 1
32 174 1
32 178 1
32 179 1
32 180 1
32 181 1
32 182 1
32 183 1
32 184 1
32 185 1
32 186 1
32 187 1
32 188 1
32 189 1
32 190 1
32 191 1
32 192 1
32 196 1
32 197 1
32 198 1
32 199 1
32 200 1
33 35 1
33 36 1
33 37 1
33 38 1
33 39 1
33 40 1
33 41 1
33 42 1
33 43 1
33 44 1
33 45 1
33 46 1
33 47 1
33 48 1
33 49 1
33 53 1
33 54 1
33 55 1
33 56 1
33 57 1
33 58 1
33 59 1
33 60 1
33 61 1
33 62 1
33 63 1
33 64 1
33 65 1
33 66 1
33 67 1
33 71 1
33 72 1
33 73 1
33 74 1
33 75 1
33 76 1
33 77 1
33 78 1
33 79 1
33 80 1
33 81 1
33 82 1
33 83 1
33 84 1
33 85 1
33 89 1
33 90 1
33 91 1
33 92 1
33 93 1
33 94 1
33 95 1
33 96 1
33 97 1
33 98 1
33 99 1
33 100 1
33 101 1
33 102 1
33 103 1
33 107 1
33 108 1
33 109 1
33 110 1
33 111 1
33 112 1
33 113 1
33 114 1
33 115 1
33 116 1
33 117 1
33 118 1
33 119 1
33 120 1
33 121 1
33 125 1
33 126 1
33 127 1
33 128 1
33 129 1
33 130 1
33 131 1
33 132 1
33 133 1
33 134 1
33 135 1
33 136 1
33 137 1
33 138 1
33 139 1
33 143 1
33 144 1
33 145 1
33 146 1
33 147 1
33 148 1
33 149 1
33 150 1
33 151 1
33 152 1
33 153 1
33 154 1
33 155 1
33 156 1
33 157 1
33 161 1
33 162 1
33 163 1
33 164 1
33 165 1
33 166 1
33 167 1
33 168 1
33 169 1
33 170 1
33 171 1
33 172 1
33 173 1
33 174 1
33 175 1
33 179 1
33 180 1
33 181 1
33 182 1
33 183 1
33 184 1
33 185 1
33 186 1
33 187 1
33 188 1
33 189 1
33 190 1
33 191 1
33 192 1
33 193 1
33 197 1
33 198 1
33 199 1
33 200 1
34 36 1
34 37 1
34 38 1
34 39 1
34 40 1
34 41 1
34 42 1
34 43 1
34 44 1
34 45 1
34 46 1
34 47 1
34 48 1
34 49 1
34 50 1
34 54 1
34 55 1
34 56 1
34 57 1
34 58 1
34 59 1
34 60 1
34 61 1
34 62 1
34 63 1
34 64 1
34 65 1
34 66 1
34 67 1
34 68 1
34 72 1
34 73 1
34 74 1
34 75 1
34 76 1
34 77 1
34 78 1
34 79 1
34 80 1
34 81 1
34 82 1
34 83 1
34 84 1
34 85 1
34 86 1
34 90 1
34 91 1
34 92 1
34 93 1
34 94 1
34 95 1
34 96 1
34 97 1
34 98 1
34 99 1
34 100 1
34 101 1
34 102 1
34 103 1
34 104 1
34 108 1
34 109 1
34 110 1
34 111 1
34 112 1
34 113 1
34 114 1
34 115 1
34 116 1
34 117 1
34 118 1
34 119 1
34 120 1
34 121 1
34 122 1
34 126 1
34 127 1
34 128 1
34 129 1
34 130 1
34 131 1
34 132 1
34 133 1
34 134 1
34 135 1
34 136 1
34 137 1
34 138 1
34 139 1
34 140 1
34 144 1
34 145 1
34 146 1
34 147 1
34 148 1
34 149 1
34 150 1
34 151 1
34 152 1
34 153 1
34 154 1
34 155 1
34 156 1
34 157 1
34 158 1
34 162 1
34 163 1
34 164 1
34 165 1
34 166 1
34 167 1
34 168 1
34 169 1
34 170 1
34 171 1
34 172 1
34 173 1
34 174 1
34 175 1
34 176 1
34 180 1
34 181 1
34 182 1
34 183 1
34 184 1
34 185 1
34 186 1
34 187 1
34 188 1
34 189 1
34 190 1
34 191 1
34 192 1
34 193 1
34 194 1
34 198 1
34 199 1
34 200 1
35 37 1
35 38 1
35 39 1
35 40 1
35 41 1
35 42 1
35 43 1
35 44 1
35 45 1
35 46 1
35 47 1
35 48 1
35 49 1
35 50 1
35 51 1
35 55 1
35 56 1
35 57 1
35 58 1
35 59 1
35 60 1
35 61 1
35 62 1
35 63 1
35 64 1
35 65 1
35 66 1
35 67 1
35 68 1
35 69 1
35 73 1
35 74 1
35 75 1
35 76 1
35 77 1
35 78 1
35 79 1
35 80 1
35 81 1
35 82 1
35 83 1
35 84 1
35 85 1
35 86 1
35 87 1
35 91 1
35 92 1
35 93 1
35 94 1
35 95 1
35 96 1
35 97 1
35 98 1
35 99 1
35 100 1
35 101 1
35 102 1
35 103 1
35 104 1
35 105 1
35 109 1
35 110 1
35 111 1
35 112 1
35 113 1
35 114 1
35 115 1
35 116 1
35 117 1
35 118 1
35 119 1
35 120 1
35 121 1
35 122 1
35 123 1
35 127 1
35 128 1
35 129 1
35 130 1
35 131 1
35 132 1
35 133 1
35 134 1
35 135 1
35 136 1
35 137 1
35 138 1
35 139 1
35 140 1
35 141 1
35 145 1
35 146 1
35 147 1
35 148 1
35 149 1
35 150 1
35 151 1
35 152 1
35 153 1
35 154 1
35 155 1
35 156 1
35 157 1
35 158 1
35 159 1
35 163 1
35 164 1
35 165 1
35 166 1
35 167 1
35 168 1
35 169 1
35 170 1
35 171 1
35 172 1
35 173 1
35 174 1
35 175 1
35 176 1
35 177 1
35 181 1
35 182 1
35 183 1
35 184 1
35 185 1
35 186 1
35 187 1
35 188 1
35 189 1
35 190 1
35 191 1
35 192 1
35 193 1
35 194 1
35 195 1
35 199 1
35 200 1
36 38 1
36 39 1
36 40 1
36 41 1
36 42 1
36 43 1
36 44 1
36 45 1
36 46 1
36 47 1
36 48 1
36 49 1
36 50 1
36 51 1
36 52 1
36 56 1
36 57 1
36 58 1
36 59 1
36 60 1
36 61 1
36 62 1
36 63 1
36 64 1
36 65 1
36 66 1
36 67 1
36 68 1
36 69 1
36 70 1
36 74 1
36 75 1
36 76 1
36 77 1
36 78 1
36 79 1
36 80 1
36 81 1
36 82 1
36 83 1
36 84 1
36 85 1
36 86 1
36 87 1
36 88 1
36 92 1
36 93 1
36 94 1
36 95 1
36 96 1
36 97 1
36 98 1
36 99 1
36 100 1
36 101 1
36 102 1
36 103 1
36 104 1
36 105 1
36 106 1
36 110 1
36 111 1
36 112 1
36 113 1
36 114 1
36 115 1
36 116 1
36 117 1
36 118 1
36 119 1
36 120 1
36 121 1
36 122 1
36 123 1
36 124 1
36 128 1
36 129 1
36 130 1
36 131 1
36 132 1
36 133 1
36 134 1
36 135 1
36 136 1
36 137 1
36 138 1
36 139 1
36 140 1
36 141 1
36 142 1
36 146 1
36 147 1
36 148 1
36 149 1
36 150 1
36 151 1
36 152 1
36 153 1
36 154 1
36 155 1
36 156 1
36 157 1
36 158 1
36 159 1
36 160 1
36 164 1
36 165 1
36 166 1
36 167 1
36 168 1
36 169 1
36 170 1
36 171 1
36 172 1
36 173 1
36 174 1
36 175 1
36 176 1
36 177 1
36 178 1
36 182 1
36 183 1
36 184 1
36 185 1
36 186 1
36 187 1
36 188 1
36 189 1
36 190 1
36 191 1
36 192 1
36 193 1
36 194 1
36 195 1
36 196 1
36 200 1
37 39 1
37 40 1
37 41 1
37 42 1
37 43 1
37 44 1
37 45 1
37 46 1
37 47 1
37 48 1
37 49 1
37 50 1
37 51 1
37 52 1
37 53 1
37 57 1
37 58 1
37 59 1
37 60 1
37 61 1
37 62 1
37 63 1
37 64 1
37 65 1
37 66 1
37 67 1
37 68 1
37 69 1
37 70 1
37 71 1
37 75 1
37 76 1
37 77 1
37 78 1
37 79 1
37 80 1
37 81 1
37 82 1
37 83 1
37 84 1
37 85 1
37 86 1
37 87 1
37 88 1
37 89 1
37 93 1
37 94 1
37 95 1
37 96 1
37 97 1
37 98 1
37 99 1
37 100 1
37 101 1
37 102 1
37 103 1
37 104 1
37 105 1
37 106 1
37 107 1
37 111 1
37 112 1
37 113 1
37 114 1
37 115 1
37 116 1
37 117 1
37 118 1
37 119 1
37 120 1
37 121 1
37 122 1
37 123 1
37 124 1
37 125 1
37 129 1
37 130 1
37 131 1
37 132 1
37 133 1
37 134 1
37 135 1
37 136 1
37 137 1
37 138 1
37 139 1
37 140 1
37 141 1
37 142 1
37 143 1
37 147 1
37 148 1
37 149 1
37 150 1
37 151 1
37 152 1
37 153 1
37 154 1
37 155 1
37 156 1
37 157 1
37 158 1
37 159 1
37 160 1
37 161 1
37 165 1
37 166 1
37 167 1
37 168 1
37 169 1
37 170 1
37 171 1
37 172 1
37 173 1
37 174 1
37 175 1
37 176 1
37 177 1
37 178 1
37 179 1
37 183 1
37 184 1
37 185 1
37 186 1
37 187 1
37 188 1
37 189 1
37 190 1
37 191 1
37 192 1
37 193 1
37 194 1
37 195 1
37 196 1
37 197 1
38 40 1
38 41 1
38 42 1
38 43 1
38 44 1
38 45 1
38 46 1
38 47 1
38 48 1
38 49 1
38 50 1
38 51 1
38 52 1
38 53 1
38 54 1
38 58 1
38 59 1
38 60 1
38 61 1
38 62 1
38 63 1
38 64 1
38 65 1
38 66 1
38 67 1
38 68 1
38 69 1
38 70 1
38 71 1
38 72 1
38 76 1
38 77 1
38 78 1
38 79 1
38 80 1
38 81 1
38 82 1
38 83 1
38 84 1
38 85 1
38 86 1
38 87 1
38 88 1
38 89 1
38 90 1
38 94 1
38 95 1
38 96 1
38 97 1
38 98 1
38 99 1
38 100 1
38 101 1
38 102 1
38 103 1
38 104 1
38 105 1
38 106 1
38 107 1
38 108 1
38 112 1
38 113 1
38 114 1
38 115 1
38 116 1
38 117 1
38 118 1
38 119 1
38 120 1
38 121 1
38 122 1
38 123 1
38 124 1
38 125 1
38 126 1
38 130 1
38 131 1
38 132 1
38 133 1
38 134 1
38 135 1
38 136 1
38 137 1
38 138 1
38 139 1
38 140 1
38 141 1
38 142 1
38 143 1
38 144 1
38 148 1
38 149 1
38 150 1
38 151 1
38 152 1
38 153 1
38 154 1
38 155 1
38 156 1
38 157 1
38 158 1
38 159 1
38 160 1
38 161 1
38 162 1
38 166 1
38 167 1
38 168 1
38 169 1
38 170 1
38 171 1
38 172 1
38 173 1
38 174 1
38 175 1
38 176 1
38 177 1
38 178 1
38 179 1
38 180 1
38 184 1
38 185 1
38 186 1
38 187 1
38 188 1
38 189 1
38 190 1
38 191 1
38 192 1
38 193 1
38 194 1
38 195 1
38 196 1
38 197 1
38 198 1
39 41 1
39 42 1
39 43 1
39 44 1
39 45 1
39 46 1
39 47 1
39 48 1
39 49 1
39 50 1
39 51 1
39 52 1
39 53 1
39 54 1
39 55 1
39 59 1
39 60 1
39 61 1
39 62 1
39 63 1
39 64 1
39 65 1
39 66 1
39 67 1
39 68 1
39 69 1
39 70 1
39 71 1
39 72 1
39 73 1
39 77 1
39 78 1
39 79 1
39 80 1
39 81 1
39 82 1
39 83 1
39 84 1
39 85 1
39 86 1
39 87 1
39 88 1
39 89 1
39 90 1
39 91 1
39 95 1
39 96 1
39 97 1
39 98 1
39 99 1
39 100 1
39 101 1
39 102 1
39 103 1
39 104 1
39 105 1
39 106 1
39 107 1
39 108 1
39 109 1
39 113 1
39 114 1
39 115 1
39 116 1
39 117 1
39 118 1
39 119 1
39 120 1
39 121 1
39 122 1
39 123 1
39 124 1
39 125 1
39 126 1
39 127 1
39 131 1
39 132 1
39 133 1
39 134 1
39 135 1
39 136 1
39 137 1
39 138 1
39 139 1
39 140 1
39 141 1
39 142 1
39 143 1
39 144 1
39 145 1
39 149 1
39 150 1
39 151 1
39 152 1
39 153 1
39 154 1
39 155 1
39 156 1
39 157 1
39 158 1
39 159 1
39 160 1
39 161 1
39 162 1
39 163 1
39 167 1
39 168 1
39 169 1
39 170 1
39 171 1
39 172 1
39 173 1
39 174 1
39 175 1
39 176 1
39 177 1
39 178 1
39 179 1
39 180 1
39 181 1
39 185 1
39 186 1
39 187 1
39 188 1
39 189 1
39 190 1
39 191 1
39 192 1
39 193 1
39 194 1
39 195 1
39 196 1
39 197 1
39 198 1
39 199 1
40 42 1
40 43 1
40 44 1
40 45 1
40 46 1
40 47 1
40 48 1
40 49 1
40 50 1
40 51 1
40 52 1
40 53 1
40 54 1
40 55 1
40 56 1
40 60 1
40 61 1
40 62 1
40 63 1
40 64 1
40 65 1
40 66 1
40 67 1
40 68 1
40 69 1
40 70 1
40 71 1
40 72 1
40 73 1
40 74 1
40 78 1
40 79 1
40 80 1
40 81 1
40 82 1
40 83 1
40 84 1
40 85 1
40 86 1
40 87 1
40 88 1
40 89 1
40 90 1
40 91 1
40 92 1
40 96 1
40 97 1
40 98 1
40 99 1
40 100 1
40 101 1
40 102 1
40 103 1
40 104 1
40 105 1
40 106 1
40 107 1
40 108 1
40 109 1
40 110 1
40 114 1
40 115 1
40 116 1
40 117 1
40 118 1
40 119 1
40 120 1
40 121 1
40 122 1
40 123 1
40 124 1
40 125 1
40 126 1
40 127 1
40 128 1
40 132 1
40 133 1
40 134 1
40 135 1
40 136 1
40 137 1
40 138 1
40 139 1
40 140 1
40 141 1
40 142 1
40 143 1
40 144 1
40 145 1
40 146 1
40 150 1
40 151 1
40 152 1
40 153 1
40 154 1
40 155 1
40 156 1
40 157 1
40 158 1
40 159 1
40 160 1
40 161 1
40 162 1
40 163 1
40 164 1
40 168 1
40 169 1
40 170 1
40 171 1
40 172 1
40 173 1
40 174 1
40 175 1
40 176 1
40 177 1
40 178 1
40 179 1
40 180 1
40 181 1
40 182 1
40 186 1
40 187 1
40 188 1
40 189 1
40 190 1
40 191 1
40 192 1
40 193 1
40 194 1
40 195 1
40 196 1
40 197 1
40 198 1
40 199 1
40 200 1
41 43 1
41 44 1
41 45 1
41 46 1
41 47 1
41 48 1
41 49 1
41 50 1
41 51 1
41 52 1
41 53 1
41 54 1
41 55 1
41 56 1
41 57 1
41 61 1
41 62 1
41 63 1
41 64 1
41 65 1
41 66 1
41 67 1
41 68 1
41 69 1
41 70 1
41 71 1
41 72 1
41 73 1
41 74 1
41 75 1
41 79 1
41 80 1
41 81 1
41 82 1
41 83 1
41 84 1
41 85 1
41 86 1
41 87 1
41 88 1
41 89 1
41 90 1
41 91 1
41 92 1
41 93 1
41 97 1
41 98 1
41 99 1
41 100 1
41 101 1
41 102 1
41 103 1
41 104 1
41 105 1
41 106 1
41 107 1
41 108 1
41 109 1
41 110 1
41 111 1
41 115 1
41 116 1
41 117 1
41 118 1
41 119 1
41 120 1
41 121 1
41 122 1
41 123 1
41 124 1
41 125 1
41 126 1
41 127 1
41 128 1
41 129 1
41 133 1
41 134 1
41 135 1
41 136 1
41 137 1
41 138 1
41 139 1
41 140 1
41 141 1
41 142 1
41 143 1
41 144 1
41 145 1
41 146 1
41 147 1
41 151 1
41 152 1
41 153 1
41 154 1
41 155 1
41 156 1
41 157 1
41 158 1
41 159 1
41 160 1
41 161 1
41 162 1
41 163 1
41 164 1
41 165 1
41 169 1
41 170 1
41 171 1
41 172 1
41 173 1
41 174 1
41 175 1
41 176 1
41 177 1
41 178 1
41 179 1
41 180 1
41 181 1
41 182 1
41 183 1
41 187 1
41 188 1
41 189 1
41 190 1
41 191 1
41 192 1
41 193 1
41 194 1
41 195 1
41 196 1
41 197 1
41 198 1
41 199 1
41 200 1
42 44 1
42 45 1
42 46 1
42 47 1
42 48 1
42 49 1
42 50 1
42 51 1
42 52 1
42 53 1
42 54 1
42 55 1
42 56 1
42 57 1
42 58 1
42 62 1
42 63 1
42 64 1
42 65 1
42 66 1
42 67 1
42 68 1
42 69 1
42 70 1
42 71 1
42 72 1
42 73 1
42 74 1
42 75 1
42 76 1
42 80 1
42 81 1
42 82 1
42 83 1
42 84 1
42 85 1
42 86 1
42 87 1
42 88 1
42 89 1
42 90 1
42 91 1
42 92 1
42 93 1
42 94 1
42 98 1
42 99 1
42 100 1
42 101 1
42 102 1
42 103 1
42 104 1
42 105 1
42 106 1
42 107 1
42 108 1
42 109 1
42 110 1
42 111 1
42 112 1
42 116 1
42 117 1
42 118 1
42 119 1
42 120 1
42 121 1
42 122 1
42 123 1
42 124 1
42 125 1
42 126 1
42 127 1
42 128 1
42 129 1
42 130 1
42 134 1
42 135 1
42 136 1
42 137 1
42 138 1
42 139 1
42 140 1
42 141 1
42 142 1
42 143 1
42 144 1
42 145 1
42 146 1
42 147 1
42 148 1
42 152 1
42 153 1
42 154 1
42 155 1
42 156 1
42 157 1
42 158 1
42 159 1
42 160 1
42 161 1
42 162 1
42 163 1
42 164 1
42 165 1
42 166 1
42 170 1
42 171 1
42 172 1
42 173 1
42 174 1
42 175 1
42 176 1
42 177 1
42 178 1
42 179 1
42 180 1
42 181 1
42 182 1
42 183 1
42 184 1
42 188 1
42 189 1
42 190 1
42 191 1
42 192 1
42 193 1
42 194 1
42 195 1
42 196 1
42 197 1
42 198 1
42 199 1
42 200 1
43 45 1
43 46 1
43 47 1
43 48 1
43 49 1
43 50 1
43 51 1
43 52 1
43 53 1
43 54 1
43 55 1
43 56 1
43 57 1
43 58 1
43 59 1
43 63 1
43 64 1
43 65 1
43 66 1
43 67 1
43 68 1
43 69 1
43 70 1
43 71 1
43 72 1
43 73 1
43 74 1
43 75 1
43 76 1
43 77 1
43 81 1
43 82 1
43 83 1
43 84 1
43 85 1
43 86 1
43 87 1
43 88 1
43 89 1
43 90 1
43 91 1
43 92 1
43 93 1
43 94 1
43 95 1
43 99 1
43 100 1
43 101 1
43 102 1
43 103 1
43 104 1
43 105 1
43 106 1
43 107 1
43 108 1
43 109 1
43 110 1
43 111 1
43 112 1
43 113 1
43 117 1
43 118 1
43 119 1
43 120 1
43 121 1
43 122 1
43 123 1
43 124 1
43 125 1
43 126 1
43 127 1
43 128 1
43 129 1
43 130 1
43 131 1
43 135 1
43 136 1
43 137 1
43 138 1
43 139 1
43 140 1
43 141 1
43 142 1
43 143 1
43 144 1
43 145 1
43 146 1
43 147 1
43 148 1
43 149 1
43 153 1
43 154 1
43 155 1
43 156 1
43 157 1
43 158 1
43 159 1
43 160 1
43 161 1
43 162 1
43 163 1
43 164 1
43 165 1
43 166 1
43 167 1
43 171 1
43 172 1
43 173 1
43 174 1
43 175 1
43 176 1
43 177 1
43 178 1
43 179 1
43 180 1
43 181 1
43 182 1
43 183 1
43 184 1
43 185 1
43 189 1
43 190 1
43 191 1
43 192 1
43 193 1
43 194 1
43 195 1
43 196 1
43 197 1
43 198 1
43 199 1
43 200 1
44 46 1
44 47 1
44 48 1
44 49 1
44 50 1
44 51 1
44 52 1
44 53 1
44 54 1
44 55 1
44 56 1
44 57 1
44 58 1
44 59 1
44 60 1
44 64 1
44 65 1
44 66 1
44 67 1
44 68 1
44 69 1
44 70 1
44 71 1
44 72 1
44 73 1
44 74 1
44 75 1
44 76 1
44 77 1
44 78 1
44 82 1
44 83 1
44 84 1
44 85 1
44 86 1
44 87 1
44 88 1
44 89 1
44 90 1
44 91 1
44 92 1
44 93 1
44 94 1
44 95 1
44 96 1
44 100 1
44 101 1
44 102 1
44 103 1
44 104 1
44 105 1
44 106 1
44 107 1
44 108 1
44 109 1
44 110 1
44 111 1
44 112 1
44 113 1
44 114 1
44 118 1
44 119 1
44 120 1
44 121 1
44 122 1
44 123 1
44 124 1
44 125 1
44 126 1
44 127 1
44 128 1
44 129 1
44 130 1
44 131 1
44 132 1
44 136 1
44 137 1
44 138 1
44 139 1
44 140 1
44 141 1
44 142 1
44 143 1
44 144 1
44 145 1
44 146 1
44 147 1
44 148 1
44 149 1
44 150 1
44 154 1
44 155 1
44 156 1
44 157 1
44 158 1
44 159 1
44 160 1
44 161 1
44 162 1
44 163 1
44 164 1
44 165 1
44 166 1
44 167 1
44 168 1
44 172 1
44 173 1
44 174 1
44 175 1
44 176 1
44 177 1
44 178 1
44 179 1
44 180 1
44 181 1
44 182 1
44 183 1
44 184 1
44 185 1
44 186 1
44 190 1
44 191 1
44 192 1
44 193 1
44 194 1
44 195 1
44 196 1
44 197 1
44 198 1
44 199 1
44 200 1
45 47 1
45 48 1
45 49 1
45 50 1
45 51 1
45 52 1
45 53 1
45 54 1
45 55 1
45 56 1
45 57 1
45 58 1
45 59 1
45 60 1
45 61 1
45 65 1
45 66 1
45 67 1
45 68 1
45 69 1
45 70 1
45 71 1
45 72 1
45 73 1
45 74 1
45 75 1
45 76 1
45 77 1
45 78 1
45 79 1
45 83 1
45 84 1
45 85 1
45 86 1
45 87 1
45 88 1
45 89 1
45 90 1
45 91 1
45 92 1
45 93 1
45 94 1
45 95 1
45 96 1
45 97 1
45 101 1
45 102 1
45 103 1
45 104 1
45 105 1
45 106 1
45 107 1
45 108 1
45 109 1
45 110 1
45 111 1
45 112 1
45 113 1
45 114 1
45 115 1
45 119 1
45 120 1
45 121 1
45 122 1
45 123 1
45 124 1
45 125 1
45 126 1
45 127 1
45 128 1
45 129 1
45 130 1
45 131 1
45 132 1
45 133 1
45 137 1
45 138 1
45 139 1
45 140 1
45 141 1
45 142 1
45 143 1
45 144 1
45 145 1
45 146 1
45 147 1
45 148 1
45 149 1
45 150 1
45 151 1
45 155 1
45 156 1
45 157 1
45 158 1
45 159 1
45 160 1
45 161 1
45 162 1
45 163 1
45 164 1
45 165 1
45 166 1
45 167 1
45 168 1
45 169 1
45 173 1
45 174 1
45 175 1
45 176 1
45 177 1
45 178 1
45 179 1
45 180 1
45 181 1
45 182 1
45 183 1
45 184 1
45 185 1
45 186 1
45 187 1
45 191 1
45 192 1
45 193 1
45 194 1
45 195 1
45 196 1
45 197 1
45 198 1
45 199 1
45 200 1
46 48 1
46 49 1
46 50 1
46 51 1
46 52 1
46 53 1
46 54 1
46 55 1
46 56 1
46 57 1
46 58 1
46 59 1
46 60 1
46 61 1
46 62 1
46 66 1
46 67 1
46 68 1
46 69 1
46 70 1
46 71 1
46 72 1
46 73 1
46 74 1
46 75 1
46 76 1
46 77 1
46 78 1
46 79 1
46 80 1
46 84 1
46 85 1
46 86 1
46 87 1
46 88 1
46 89 1
46 90 1
46 91 1
46 92 1
46 93 1
46 94 1
46 95 1
46 96 1
46 97 1
46 98 1
46 102 1
46 103 1
46 104 1
46 105 1
46 106 1
46 107 1
46 108 1
46 109 1
46 110 1
46 111 1
46 112 1
46 113 1
46 114 1
46 115 1
46 116 1
46 120 1
46 121 1
46 122 1
46 123 1
46 124 1
46 125 1
46 126 1
46 127 1
46 128 1
46 129 1
46 130 1
46 131 1
46 132 1
46 133 1
46 134 1
46 138 1
46 139 1
46 140 1
46 141 1
46 142 1
46 143 1
46 144 1
46 145 1
46 146 1
46 147 1
46 148 1
46 149 1
46 150 1
46 151 1
46 152 1
46 156 1
46 157 1
46 158 1
46 159 1
46 160 1
46 161 1
46 162 1
46 163 1
46 164 1
46 165 1
46 166 1
46 167 1
46 168 1
46 169 1
46 170 1
46 174 1
46 175 1
46 176 1
46 177 1
46 178 1
46 179 1
46 180 1
46 181 1
46 182 1
46 183 1
46 184 1
46 185 1
46 186 1
46 187 1
46 188 1
46 192 1
46 193 1
46 194 1
46 195 1
46 196 1
46 197 1
46 198 1
46 199 1
46 200 1
47 49 1
47 50 1
47 51 1
47 52 1
47 53 1
47 54 1
47 55 1
47 56 1
47 57 1
47 58 1
47 59 1
47 60 1
47 61 1
47 62 1
47 63 1
47 67 1
47 68 1
47 69 1
47 70 1
47 71 1
47 72 1
47 73 1
47 74 1
47 75 1
47 76 1
47 77 1
47 78 1
47 79 1
47 80 1
47 81 1
47 85 1
47 86 1
47 87 1
47 88 1
47 89 1
47 90 1
47 91 1
47 92 1
47 93 1
47 94 1
47 95 1
47 96 1
47 97 1
47 98 1
47 99 1
47 103 1
47 104 1
47 105 1
47 106 1
47 107 1
47 108 1
47 109 1
47 110 1
47 111 1
47 112 1
47 113 1
47 114 1
47 115 1
47 116 1
47 117 1
47 121 1
47 122 1
47 123 1
47 124 1
47 125 1
47 126 1
47 127 1
47 128 1
47 129 1
47 130 1
47 131 1
47 132 1
47 133 1
47 134 1
47 135 1
47 139 1
47 140 1
47 141 1
47 142 1
47 143 1
47 144 1
47 145 1
47 146 1
47 147 1
47 148 1
47 149 1
47 150 1
47 151 1
47 152 1
47 153 1
47 157 1
47 158 1
47 159 1
47 160 1
47 161 1
47 162 1
47 163 1
47 164 1
47 165 1
47 166 1
47 167 1
47 168 1
47 169 1
47 170 1
47 171 1
47 175 1
47 176 1
47 177 1
47 178 1
47 179 1
47 180 1
47 181 1
47 182 1
47 183 1
47 184 1
47 185 1
47 186 1
47 187 1
47 188 1
47 189 1
47 193 1
47 194 1
47 195 1
47 196 1
47 197 1
47 198 1
47 199 1
47 200 1
48 50 1
48 51 1
48 52 1
48 53 1
48 54 1
48 55 1
48 56 1
48 57 1
48 58 1
48 59 1
48 60 1
48 61 1
48 62 1
48 63 1
48 64 1
48 68 1
48 69 1
48 70 1
48 71 1
48 72 1
48 73 1
48 74 1
48 75 1
48 76 1
48 77 1
48 78 1
48 79 1
48 80 1
48 81 1
48 82 1
48 86 1
48 87 1
48 88 1
48 89 1
48 90 1
48 91 1
48 92 1
48 93 1
48 94 1
48 95 1
48 96 1
48 97 1
48 98 1
48 99 1
48 100 1
48 104 1
48 105 1
48 106 1
48 107 1
48 108 1
48 109 1
48 110 1
48 111 1
48 112 1
48 113 1
48 114 1
48 115 1
48 116 1
48 117 1
48 118 1
48 122 1
48 123 1
48 124 1
48 125 1
48 126 1
48 127 1
48 128 1
48 129 1
48 130 1
48 131 1
48 132 1
48 133 1
48 134 1
48 135 1
48 136 1
48 140 1
48 141 1
48 142 1
48 143 1
48 144 1
48 145 1
48 146 1
48 147 1
48 148 1
48 149 1
48 150 1
48 151 1
48 152 1
48 153 1
48 154 1
48 158 1
48 159 1
48 160 1
48 161 1
48 162 1
48 163 1
48 164 1
48 165 1
48 166 1
48 167 1
48 168 1
48 169 1
48 170 1
48 171 1
48 172 1
48 176 1
48 177 1
48 178 1
48 179 1
48 180 1
48 181 1
48 182 1
48 183 1
48 184 1
48 185 1
48 186 1
48 187 1
48 188 1
48 189 1
48 190 1
48 194 1
48 195 1
48 196 1
48 197 1
48 198 1
48 199 1
48 200 1
49 51 1
49 52 1
49 53 1
49 54 1
49 55 1
49 56 1
49 57 1
49 58 1
49 59 1
49 60 1
49 61 1
49 62 1
49 63 1
49 64 1
49 65 1
49 69 1
49 70 1
49 71 1
49 72 1
49 73 1
49 74 1
49 75 1
49 76 1
49 77 1
49 78 1
49 79 1
49 80 1
49 81 1
49 82 1
49 83 1
49 87 1
49 88 1
49 89 1
49 90 1
49 91 1
49 92 1
49 93 1
49 94 1
49 95 1
49 96 1
49 97 1
49 98 1
49 99 1
49 100 1
49 101 1
49 105 1
49 106 1
49 107 1
49 108 1
49 109 1
49 110 1
49 111 1
49 112 1
49 113 1
49 114 1
49 115 1
49 116 1
49 117 1
49 118 1
49 119 1
49 123 1
49 124 1
49 125 1
49 126 1
49 127 1
49 128 1
49 129 1
49 130 1
49 131 1
49 132 1
49 133 1
49 134 1
49 135 1
49 136 1
49 137 1
49 141 1
49 142 1
49 143 1
49 144 1
49 145 1
49 146 1
49 147 1
49 148 1
49 149 1
49 150 1
49 151 1
49 152 1
49 153 1
49 154 1
49 155 1
49 159 1
49 160 1
49 161 1
49 162 1
49 163 1
49 164 1
49 165 1
49 166 1
49 167 1
49 168 1
49 169 1
49 170 1
49 171 1
49 172 1
49 173 1
49 177 1
49 178 1
49 179 1
49 180 1
49 181 1
49 182 1
49 183 1
49 184 1
49 185 1
49 186 1
49 187 1
49 188 1
49 189 1
49 190 1
49 191 1
49 195 1
49 196 1
49 197 1
49 198 1
49 199 1
49 200 1
50 52 1
50 53 1
50 54 1
50 55 1
50 56 1
50 57 1
50 58 1
50 59 1
50 60 1
50 61 1
50 62 1
50 63 1
50 64 1
50 65 1
50 66 1
50 70 1
50 71 1
50 72 1
50 73 1
50 74 1
50 75 1
50 76 1
50 77 1
50 78 1
50 79 1
50 80 1
50 81 1
50 82 1
50 83 1
50 84 1
50 88 1
50 89 1
50 90 1
50 91 1
50 92 1
50 93 1
50 94 1
50 95 1
50 96 1
50 97 1
50 98 1
50 99 1
50 100 1
50 101 1
50 102 1
50 106 1
50 107 1
50 108 1
50 109 1
50 110 1
50 111 1
50 112 1
50 113 1
50 114 1
50 115 1
50 116 1
50 117 1
50 118 1
50 119 1
50 120 1
50 124 1
50 125 1
50 126 1
50 127 1
50 128 1
50 129 1
50 130 1
50 131 1
50 132 1
50 133 1
50 134 1
50 135 1
50 136 1
50 137 1
50 138 1
50 142 1
50 143 1
50 144 1
50 145 1
50 146 1
50 147 1
50 148 1
50 149 1
50 150 1
50 151 1
50 152 1
50 153 1
50 154 1
50 155 1
50 156 1
50 160 1
50 161 1
50 162 1
50 163 1
50 164 1
50 165 1
50 166 1
50 167 1
50 168 1
50 169 1
50 170 1
50 171 1
50 172 1
50 173 1
50 174 1
50 178 1
50 179 1
50 180 1
50 181 1
50 182 1
50 183 1
50 184 1
50 185 1
50 186 1
50 187 1
50 188 1
50 189 1
50 190 1
50 191 1
50 192 1
50 196 1
50 197 1
50 198 1
50 199 1
50 200 1
51 53 1
51 54 1
51 55 1
51 56 1
51 57 1
51 58 1
51 59 1
51 60 1
51 61 1
51 62 1
51 63 1
51 64 1
51 65 1
51 66 1
51 67 1
51 71 1
51 72 1
51 73 1
51 74 1
51 75 1
51 76 1
51 77 1
51 78 1
51 79 1
51 80 1
51 81 1
51 82 1
51 83 1
51 84 1
51 85 1
51 89 1
51 90 1
51 91 1
51 92 1
51 93 1
51 94 1
51 95 1
51 96 1
51 97 1
51 98 1
51 99 1
51 100 1
51 101 1
51 102 1
51 103 1
51 107 1
51 108 1
51 109 1
51 110 1
51 111 1
51 112 1
51 113 1
51 114 1
51 115 1
51 116 1
51 117 1
51 118 1
51 119 1
51 120 1
51 121 1
51 125 1
51 126 1
51 127 1
51 128 1
51 129 1
51 130 1
51 131 1
51 132 1
51 133 1
51 134 1
51 135 1
51 136 1
51 137 1
51 138 1
51 139 1
51 143 1
51 144 1
51 145 1
51 146 1
51 147 1
51 148 1
51 149 1
51 150 1
51 151 1
51 152 1
51 153 1
51 154 1
51 155 1
51 156 1
51 157 1
51 161 1
51 162 1
51 163 1
51 164 1
51 165 1
51 166 1
51 167 1
51 168 1
51 169 1
51 170 1
51 171 1
51 172 1
51 173 1
51 174 1
51 175 1
51 179 1
51 180 1
51 181 1
51 182 1
51 183 1
51 184 1
51 185 1
51 186 1
51 187 1
51 188 1
51 189 1
51 190 1
51 191 1
51 192 1
51 193 1
51 197 1
51 198 1
51 199 1
51 200 1
52 54 1
52 55 1
52 56 1
52 57 1
52 58 1
52 59 1
52 60 1
52 61 1
52 62 1
52 63 1
52 64 1
52 65 1
52 66 1
52 67 1
52 68 1
52 72 1
52 73 1
52 74 1
52 75 1
52 76 1
52 77 1
52 78 1
52 79 1
52 80 1
52 81 1
52 82 1
52 83 1
52 84 1
52 85 1
52 86 1
52 90 1
52 91 1
52 92 1
52 93 1
52 94 1
52 95 1
52 96 1
52 97 1
52 98 1
52 99 1
52 100 1
52 101 1
52 102 1
52 103 1
52 104 1
52 108 1
52 109 1
52 110 1
52 111 1
52 112 1
52 113 1
52 114 1
52 115 1
52 116 1
52 117 1
52 118 1
52 119 1
52 120 1
52 121 1
52 122 1
52 126 1
52 127 1
52 128 1
52 129 1
52 130 1
52 131 1
52 132 1
52 133 1
52 134 1
52 135 1
52 136 1
52 137 1
52 138 1
52 139 1
52 140 1
52 144 1
52 145 1
52 146 1
52 147 1
52 148 1
52 149 1
52 150 1
52 151 1
52 152 1
52 153 1
52 154 1
52 155 1
52 156 1
52 157 1
52 158 1
52 162 1
52 163 1
52 164 1
52 165 1
52 166 1
52 167 1
52 168 1
52 169 1
52 170 1
52 171 1
52 172 1
52 173 1
52 174 1
52 175 1
52 176 1
52 180 1
52 181 1
52 182 1
52 183 1
52 184 1
52 185 1
52 186 1
52 187 1
52 188 1
52 189 1
52 190 1
52 191 1
52 192 1
52 193 1
52 194 1
52 198 1
52 199 1
52 200 1
53 55 1
53 56 1
53 57 1
53 58 1
53 59 1
53 60 1
53 61 1
53 62 1
53 63 1
53 64 1
53 65 1
53 66 1
53 67 1
53 68 1
53 69 1
53 73 1
53 74 1
53 75 1
53 76 1
53 77 1
53 78 1
53 79 1
53 80 1
53 81 1
53 82 1
53 83 1
53 84 1
53 85 1
53 86 1
53 87 1
53 91 1
53 92 1
53 93 1
53 94 1
53 95 1
53 96 1
53 97 1
53 98 1
53 99 1
53 100 1
53 101 1
53 102 1
53 103 1
53 104 1
53 105 1
53 109 1
53 110 1
53 111 1
53 112 1
53 113 1
53 114 1
53 115 1
53 116 1
53 117 1
53 118 1
53 119 1
53 120 1
53 121 1
53 122 1
53 123 1
53 127 1
53 128 1
53 129 1
53 130 1
53 131 1
53 132 1
53 133 1
53 134 1
53 135 1
53 136 1
53 137 1
53 138 1
53 139 1
53 140 1
53 141 1
53 145 1
53 146 1
53 147 1
53 148 1
53 149 1
53 150 1
53 151 1
53 152 1
53 153 1
53 154 1
53 155 1
53 156 1
53 157 1
53 158 1
53 159 1
53 163 1
53 164 1
53 165 1
53 166 1
53 167 1
53 168 1
53 169 1
53 170 1
53 171 1
53 172 1
53 173 1
53 174 1
53 175 1
53 176 1
53 177 1
53 181 1
53 182 1
53 183 1
53 184 1
53 185 1
53 186 1
53 187 1
53 188 1
53 189 1
53 190 1
53 191 1
53 192 1
53 193 1
53 194 1
53 195 1
53 199 1
53 200 1
54 56 1
54 57 1
54 58 1
54 59 1
54 60 1
54 61 1
54 62 1
54 63 1
54 64 1
54 65 1
54 66 1
54 67 1
54 68 1
54 69 1
54 70 1
54 74 1
54 75 1
54 76 1
54 77 1
54 78 1
54 79 1
54 80 1
54 81 1
54 82 1
54 83 1
54 84 1
54 85 1
54 86 1
54 87 1
54 88 1
54 92 1
54 93 1
54 94 1
54 95 1
54 96 1
54 97 1
54 98 1
54 99 1
54 100 1
54 101 1
54 102 1
54 103 1
54 104 1
54 105 1
54 106 1
54 110 1
54 111 1
54 112 1
54 113 1
54 114 1
54 115 1
54 116 1
54 117 1
54 118 1
54 119 1
54 120 1
54 121 1
54 122 1
54 123 1
54 124 1
54 128 1
54 129 1
54 130 1
54 131 1
54 132 1
54 133 1
54 134 1
54 135 1
54 136 1
54 137 1
54 138 1
54 139 1
54 140 1
54 141 1
54 142 1
54 146 1
54 147 1
54 148 1
54 149 1
54 150 1
54 151 1
54 152 1
54 153 1
54 154 1
54 155 1
54 156 1
54 157 1
54 158 1
54 159 1
54 160 1
54 164 1
54 165 1
54 166 1
54 167 1
54 168 1
54 169 1
54 170 1
54 171 1
54 172 1
54 173 1
54 174 1
54 175 1
54 176 1
54 177 1
54 178 1
54 182 1
54 183 1
54 184 1
54 185 1
54 186 1
54 187 1
54 188 1
54 189 1
54 190 1
54 191 1
54 192 1
54 193 1
54 194 1
54 195 1
54 196 1
54 200 1
55 57 1
55 58 1
55 59 1
55 60 1
55 61 1
55 62 1
55 63 1
55 64 1
55 65 1
55 66 1
55 67 1
55 68 1
55 69 1
55 70 1
55 71 1
55 75 1
55 76 1
55 77 1
55 78 1
55 79 1
55 80 1
55 81 1
55 82 1
55 83 1
55 84 1
55 85 1
55 86 1
55 87 1
55 88 1
55 89 1
55 93 1
55 94 1
55 95 1
55 96 1
55 97 1
55 98 1
55 99 1
55 100 1
55 101 1
55 102 1
55 103 1
55 104 1
55 105 1
55 106 1
55 107 1
55 111 1
55 112 1
55 113 1
55 114 1
55 115 1
55 116 1
55 117 1
55 118 1
55 119 1
55 120 1
55 121 1
55 122 1
55 123 1
55 124 1
55 125 1
55 129 1
55 130 1
55 131 1
55 132 1
55 133 1
55 134 1
55 135 1
55 136 1
55 137 1
55 138 1
55 139 1
55 140 1
55 141 1
55 142 1
55 143 1
55 147 1
55 148 1
55 149 1
55 150 1
55 151 1
55 152 1
55 153 1
55 154 1
55 155 1
55 156 1
55 157 1
55 158 1
55 159 1
55 160 1
55 161 1
55 165 1
55 166 1
55 167 1
55 168 1
55 169 1
55 170 1
55 171 1
55 172 1
55 173 1
55 174 1
55 175 1
55 176 1
55 177 1
55 178 1
55 179 1
55 183 1
55 184 1
55 185 1
55 186 1
55 187 1
55 188 1
55 189 1
55 190 1
55 191 1
55 192 1
55 193 1
55 194 1
55 195 1
55 196 1
55 197 1
56 58 1
56 59 1
56 60 1
56 61 1
56 62 1
56 63 1
56 64 1
56 65 1
56 66 1
56 67 1
56 68 1
56 69 1
56 70 1
56 71 1
56 72 1
56 76 1
56 77 1
56 78 1
56 79 1
56 80 1
56 81 1
56 82 1
56 83 1
56 84 1
56 85 1
56 86 1
56 87 1
56 88 1
56 89 1
56 90 1
56 94 1
56 95 1
56 96 1
56 97 1
56 98 1
56 99 1
56 100 1
56 101 1
56 102 1
56 103 1
56 104 1
56 105 1
56 106 1
56 107 1
56 108 1
56 112 1
56 113 1
56 114 1
56 115 1
56 116 1
56 117 1
56 118 1
56 119 1
56 120 1
56 121 1
56 122 1
56 123 1
56 124 1
56 125 1
56 126 1
56 130 1
56 131 1
56 132 1
56 133 1
56 134 1
56 135 1
56 136 1
56 137 1
56 138 1
56 139 1
56 140 1
56 141 1
56 142 1
56 143 1
56 144 1
56 148 1
56 149 1
56 150 1
56 151 1
56 152 1
56 153 1
56 154 1
56 155 1
56 156 1
56 157 1
56 158 1
56 159 1
56 160 1
56 161 1
56 162 1
56 166 1
56 167 1
56 168 1
56 169 1
56 170 1
56 171 1
56 172 1
56 173 1
56 174 1
56 175 1
56 176 1
56 177 1
56 178 1
56 179 1
56 180 1
56 184 1
56 185 1
56 186 1
56 187 1
56 188 1
56 189 1
56 190 1
56 191 1
56 192 1
56 193 1
56 194 1
56 195 1
56 196 1
56 197 1
56 198 1
57 59 1
57 60 1
57 61 1
57 62 1
57 63 1
57 64 1
57 65 1
57 66 1
57 67 1
57 68 1
57 69 1
57 70 1
57 71 1
57 72 1
57 73 1
57 77 1
57 78 1
57 79 1
57 80 1
57 81 1
57 82 1
57 83 1
57 84 1
57 85 1
57 86 1
57 87 1
57 88 1
57 89 1
57 90 1
57 91 1
57 95 1
57 96 1
57 97 1
57 98 1
57 99 1
57 100 1
57 101 1
57 102 1
57 103 1
57 104 1
57 105 1
57 106 1
57 107 1
57 108 1
57 109 1
57 113 1
57 114 1
57 115 1
57 116 1
57 117 1
57 118 1
57 119 1
57 120 1
57 121 1
57 122 1
57 123 1
57 124 1
57 125 1
57 126 1
57 127 1
57 131 1
57 132 1
57 133 1
57 134 1
57 135 1
57 136 1
57 137 1
57 138 1
57 139 1
57 140 1
57 141 1
57 142 1
57 143 1
57 144 1
57 145 1
57 149 1
57 150 1
57 151 1
57 152 1
57 153 1
57 154 1
57 155 1
57 156 1
57 157 1
57 158 1
57 159 1
57 160 1
57 161 1
57 162 1
57 163 1
57 167 1
57 168 1
57 169 1
57 170 1
57 171 1
57 172 1
57 173 1
57 174 1
57 175 1
57 176 1
57 177 1
57 178 1
57 179 1
57 180 1
57 181 1
57 185 1
57 186 1
57 187 1
57 188 1
57 189 1
57 190 1
57 191 1
57 192 1
57 193 1
57 194 1
57 195 1
57 196 1
57 197 1
57 198 1
57 199 1
58 60 1
58 61 1
58 62 1
58 63 1
58 64 1
58 65 1
58 66 1
58 67 1
58 68 1
58 69 1
58 70 1
58 71 1
58 72 1
58 73 1
58 74 1
58 78 1
58 79 1
58 80 1
58 81 1
58 82 1
58 83 1
58 84 1
58 85 1
58 86 1
58 87 1
58 88 1
58 89 1
58 90 1
58 91 1
58 92 1
58 96 1
58 97 1
58 98 1
58 99 1
58 100 1
58 101 1
58 102 1
58 103 1
58 104 1
58 105 1
58 106 1
58 107 1
58 108 1
58 109 1
58 110 1
58 114 1
58 115 1
58 116 1
58 117 1
58 118 1
58 119 1
58 120 1
58 121 1
58 122 1
58 123 1
58 124 1
58 125 1
58 126 1
58 127 1
58 128 1
58 132 1
58 133 1
58 134 1
58 135 1
58 136 1
58 137 1
58 138 1
58 139 1
58 140 1
58 141 1
58 142 1
58 143 1
58 144 1
58 145 1
58 146 1
58 150 1
58 151 1
58 152 1
58 153 1
58 154 1
58 155 1
58 156 1
58 157 1
58 158 1
58 159 1
58 160 1
58 161 1
58 162 1
58 163 1
58 164 1
58 168 1
58 169 1
58 170 1
58 171 1
58 172 1
58 173 1
58 174 1
58 175 1
58 176 1
58 177 1
58 178 1
58 179 1
58 180 1
58 181 1
58 182 1
58 186 1
58 187 1
58 188 1
58 189 1
58 190 1
58 191 1
58 192 1
58 193 1
58 194 1
58 195 1
58 196 1
58 197 1
58 198 1
58 199 1
58 200 1
59 61 1
59 62 1
59 63 1
59 64 1
59 65 1
59 66 1
59 67 1
59 68 1
59 69 1
59 70 1
59 71 1
59 72 1
59 73 1
59 74 1
59 75 1
59 79 1
59 80 1
59 81 1
59 82 1
59 83 1
59 84 1
59 85 1
59 86 1
59 87 1
59 88 1
59 89 1
59 90 1
59 91 1
59 92 1
59 93 1
59 97 1
59 98 1
59 99 1
59 100 1
59 101 1
59 102 1
59 103 1
59 104 1
59 105 1
59 106 1
59 107 1
59 108 1
59 109 1
59 110 1
59 111 1
59 115 1
59 116 1
59 117 1
59 118 1
59 119 1
59 120 1
59 121 1
59 122 1
59 123 1
59 124 1
59 125 1
59 126 1
59 127 1
59 128 1
59 129 1
59 133 1
59 134 1
59 135 1
59 136 1
59 137 1
59 138 1
59 139 1
59 140 1
59 141 1
59 142 1
59 143 1
59 144 1
59 145 1
59 146 1
59 147 1
59 151 1
59 152 1
59 153 1
59 154 1
59 155 1
59 156 1
59 157 1
59 158 1
59 159 1
59 160 1
59 161 1
59 162 1
59 163 1
59 164 1
59 165 1
59 169 1
59 170 1
59 171 1
59 172 1
59 173 1
59 174 1
59 175 1
59 176 1
59 177 1
59 178 1
59 179 1
59 180 1
59 181 1
59 182 1
59 183 1
59 187 1
59 188 1
59 189 1
59 190 1
59 191 1
59 192 1
59 193 1
59 194 1
59 195 1
59 196 1
59 197 1
59 198 1
59 199 1
59 200 1
60 62 1
60 63 1
60 64 1
60 65 1
60 66 1
60 67 1
60 68 1
60 69 1
60 70 1
60 71 1
60 72 1
60 73 1
60 74 1
60 75 1
60 76 1
60 80 1
60 81 1
60 82 1
60 83 1
60 84 1
60 85 1
60 86 1
60 87 1
60 88 1
60 89 1
60 90 1
60 91 1
60 92 1
60 93 1
60 94 1
60 98 1
60 99 1
60 100 1
60 101 1
60 102 1
60 103 1
60 104 1
60 105 1
60 106 1
60 107 1
60 108 1
60 109 1
60 110 1
60 111 1
60 112 1
60 116 1
60 117 1
60 118 1
60 119 1
60 120 1
60 121 1
60 122 1
60 123 1
60 124 1
60 125 1
60 126 1
60 127 1
60 128 1
60 129 1
60 130 1
60 134 1
60 135 1
60 136 1
60 137 1
60 138 1
60 139 1
60 140 1
60 141 1
60 142 1
60 143 1
60 144 1
60 145 1
60 146 1
60 147 1
60 148 1
60 152 1
60 153 1
60 154 1
60 155 1
60 156 1
60 157 1
60 158 1
60 159 1
60 160 1
60 161 1
60 162 1
60 163 1
60 164 1
60 165 1
60 166 1
60 170 1
60 171 1
60 172 1
60 173 1
60 174 1
60 175 1
60 176 1
60 177 1
60 178 1
60 179 1
60 180 1
60 181 1
60 182 1
60 183 1
60 184 1
60 188 1
60 189 1
60 190 1
60 191 1
60 192 1
60 193 1
60 194 1
60 195 1
60 196 1
60 197 1
60 198 1
60 199 1
60 200 1
61 63 1
61 64 1
61 65 1
61 66 1
61 67 1
61 68 1
61 69 1
61 70 1
61 71 1
61 72 1
61 73 1
61 74 1
61 75 1
61 76 1
61 77 1
61 81 1
61 82 1
61 83 1
61 84 1
61 85 1
61 86 1
61 87 1
61 88 1
61 89 1
61 90 1
61 91 1
61 92 1
61 93 1
61 94 1
61 95 1
61 99 1
61 100 1
61 101 1
61 102 1
61 103 1
61 104 1
61 105 1
61 106 1
61 107 1
61 108 1
61 109 1
61 110 1
61 111 1
61 112 1
61 113 1
61 117 1
61 118 1
61 119 1
61 120 1
61 121 1
61 122 1
61 123 1
61 124 1
61 125 1
61 126 1
61 127 1
61 128 1
61 129 1
61 130 1
61 131 1
61 135 1
61 136 1
61 137 1
61 138 1
61 139 1
61 140 1
61 141 1
61 142 1
61 143 1
61 144 1
61 145 1
61 146 1
61 147 1
61 148 1
61 149 1
61 153 1
61 154 1
61 155 1
61 156 1
61 157 1
61 158 1
61 159 1
61 160 1
61 161 1
61 162 1
61 163 1
61 164 1
61 165 1
61 166 1
61 167 1
61 171 1
61 172 1
61 173 1
61 174 1
61 175 1
61 176 1
61 177 1
61 178 1
61 179 1
61 180 1
61 181 1
61 182 1
61 183 1
61 184 1
61 185 1
61 189 1
61 190 1
61 191 1
61 192 1
61 193 1
61 194 1
61 195 1
61 196 1
61 197 1
61 198 1
61 199 1
61 200 1
62 64 1
62 65 1
62 66 1
62 67 1
62 68 1
62 69 1
62 70 1
62 71 1
62 72 1
62 73 1
62 74 1
62 75 1
62 76 1
62 77 1
62 78 1
62 82 1
62 83 1
62 84 1
62 85 1
62 86 1
62 87 1
62 88 1
62 89 1
62 90 1
62 91 1
62 92 1
62 93 1
62 94 1
62 95 1
62 96 1
62 100 1
62 101 1
62 102 1
62 103 1
62 104 1
62 105 1
62 106 1
62 107 1
62 108 1
62 109 1
62 110 1
62 111 1
62 112 1
62 113 1
62 114 1
62 118 1
62 119 1
62 120 1
62 121 1
62 122 1
62 123 1
62 124 1
62 125 1
62 126 1
62 127 1
62 128 1
62 129 1
62 130 1
62 131 1
62 132 1
62 136 1
62 137 1
62 138 1
62 139 1
62 140 1
62 141 1
62 142 1
62 143 1
62 144 1
62 145 1
62 146 1
62 147 1
62 148 1
62 149 1
62 150 1
62 154 1
62 155 1
62 156 1
62 157 1
62 158 1
62 159 1
62 160 1
62 161 1
62 162 1
62 163 1
62 164 1
62 165 1
62 166 1
62 167 1
62 168 1
62 172 1
62 173 1
62 174 1
62 175 1
62 176 1
62 177 1
62 178 1
62 179 1
62 180 1
62 181 1
62 182 1
62 183 1
62 184 1
62 185 1
62 186 1
62 190 1
62 191 1
62 192 1
62 193 1
62 194 1
62 195 1
62 196 1
62 197 1
62 198 1
62 199 1
62 200 1
63 65 1
63 66 1
63 67 1
63 68 1
63 69 1
63 70 1
63 71 1
63 72 1
63 73 1
63 74 1
63 75 1
63 76 1
63 77 1
63 78 1
63 79 1
63 83 1
63 84 1
63 85 1
63 86 1
63 87 1
63 88 1
63 89 1
63 90 1
63 91 1
63 92 1
63 93 1
63 94 1
63 95 1
63 96 1
63 97 1
63 101 1
63 102 1
63 103 1
63 104 1
63 105 1
63 106 1
63 107 1
63 108 1
63 109 1
63 110 1
63 111 1
63 112 1
63 113 1
63 114 1
63 115 1
63 119 1
63 120 1
63 121 1
63 122 1
63 123 1
63 124 1
63 125 1
63 126 1
63 127 1
63 128 1
63 129 1
63 130 1
63 131 1
63 132 1
63 133 1
63 137 1
63 138 1
63 139 1
63 140 1
63 141 1
63 142 1
63 143 1
63 144 1
63 145 1
63 146 1
63 147 1
63 148 1
63 149 1
63 150 1
63 151 1
63 155 1
63 156 1
63 157 1
63 158 1
63 159 1
63 160 1
63 161 1
63 162 1
63 163 1
63 164 1
63 165 1
63 166 1
63 167 1
63 168 1
63 169 1
63 173 1
63 174 1
63 175 1
63 176 1
63 177 1
63 178 1
63 179 1
63 180 1
63 181 1
63 182 1
63 183 1
63 184 1
63 185 1
63 186 1
63 187 1
63 191 1
63 192 1
63 193 1
63 194 1
63 195 1
63 196 1
63 197 1
63 198 1
63 199 1
63 200 1
64 66 1
64 67 1
64 68 1
64 69 1
64 70 1
64 71 1
64 72 1
64 73 1
64 74 1
64 75 1
64 76 1
64 77 1
64 78 1
64 79 1
64 80 1
64 84 1
64 85 1
64 86 1
64 87 1
64 88 1
64 89 1
64 90 1
64 91 1
64 92 1
64 93 1
64 94 1
64 95 1
64 96 1
64 97 1
64 98 1
64 102 1
64 103 1
64 104 1
64 105 1
64 106 1
64 107 1
64 108 1
64 109 1
64 110 1
64 111 1
64 112 1
64 113 1
64 114 1
64 115 1
64 116 1
64 120 1
64 121 1
64 122 1
64 123 1
64 124 1
64 125 1
64 126 1
64 127 1
64 128 1
64 129 1
64 130 1
64 131 1
64 132 1
64 133 1
64 134 1
64 138 1
64 139 1
64 140 1
64 141 1
64 142 1
64 143 1
64 144 1
64 145 1
64 146 1
64 147 1
64 148 1
64 149 1
64 150 1
64 151 1
64 152 1
64 156 1
64 157 1
64 158 1
64 159 1
64 160 1
64 161 1
64 162 1
64 163 1
64 164 1
64 165 1
64 166 1
64 167 1
64 168 1
64 169 1
64 170 1
64 174 1
64 175 1
64 176 1
64 177 1
64 178 1
64 179 1
64 180 1
64 181 1
64 182 1
64 183 1
64 184 1
64 185 1
64 186 1
64 187 1
64 188 1
64 192 1
64 193 1
64 194 1
64 195 1
64 196 1
64 197 1
64 198 1
64 199 1
64 200 1
65 67 1
65 68 1
65 69 1
65 70 1
65 71 1
65 72 1
65 73 1
65 74 1
65 75 1
65 76 1
65 77 1
65 78 1
65 79 1
65 80 1
65 81 1
65 85 1
65 86 1
65 87 1
65 88 1
65 89 1
65 90 1
65 91 1
65 92 1
65 93 1
65 94 1
65 95 1
65 96 1
65 97 1
65 98 1
65 99 1
65 103 1
65 104 1
65 105 1
65 106 1
65 107 1
65 108 1
65 109 1
65 110 1
65 111 1
65 112 1
65 113 1
65 114 1
65 115 1
65 116 1
65 117 1
65 121 1
65 122 1
65 123 1
65 124 1
65 125 1
65 126 1
65 127 1
65 128 1
65 129 1
65 130 1
65 131 1
65 132 1
65 133 1
65 134 1
65 135 1
65 139 1
65 140 1
65 141 1
65 142 1
65 143 1
65 144 1
65 145 1
65 146 1
65 147 1
65 148 1
65 149 1
65 150 1
65 151 1
65 152 1
65 153 1
65 157 1
65 158 1
65 159 1
65 160 1
65 161 1
65 162 1
65 163 1
65 164 1
65 165 1
65 166 1
65 167 1
65 168 1
65 169 1
65 170 1
65 171 1
65 175 1
65 176 1
65 177 1
65 178 1
65 179 1
65 180 1
65 181 1
65 182 1
65 183 1
65 184 1
65 185 1
65 186 1
65 187 1
65 188 1
65 189 1
65 193 1
65 194 1
65 195 1
65 196 1
65 197 1
65 198 1
65 199 1
65 200 1
66 68 1
66 69 1
66 70 1
66 71 1
66 72 1
66 73 1
66 74 1
66 75 1
66 76 1
66 77 1
66 78 1
66 79 1
66 80 1
66 81 1
66 82 1
66 86 1
66 87 1
66 88 1
66 89 1
66 90 1
66 91 1
66 92 1
66 93 1
66 94 1
66 95 1
66 96 1
66 97 1
66 98 1
66 99 1
66 100 1
66 104 1
66 105 1
66 106 1
66 107 1
66 108 1
66 109 1
66 110 1
66 111 1
66 112 1
66 113 1
66 114 1
66 115 1
66 116 1
66 117 1
66 118 1
66 122 1
66 123 1
66 124 1
66 125 1
66 126 1
66 127 1
66 128 1
66 129 1
66 130 1
66 131 1
66 132 1
66 133 1
66 134 1
66 135 1
66 136 1
66 140 1
66 141 1
66 142 1
66 143 1
66 144 1
66 145 1
66 146 1
66 147 1
66 148 1
66 149 1
66 150 1
66 151 1
66 152 1
66 153 1
66 154 1
66 158 1
66 159 1
66 160 1
66 161 1
66 162 1
66 163 1
66 164 1
66 165 1
66 166 1
66 167 1
66 168 1
66 169 1
66 170 1
66 171 1
66 172 1
66 176 1
66 177 1
66 178 1
66 179 1
66 180 1
66 181 1
66 182 1
66 183 1
66 184 1
66 185 1
66 186 1
66 187 1
66 188 1
66 189 1
66 190 1
66 194 1
66 195 1
66 196 1
66 197 1
66 198 1
66 199 1
66 200 1
67 69 1
67 70 1
67 71 1
67 72 1
67 73 1
67 74 1
67 75 1
67 76 1
67 77 1
67 78 1
67 79 1
67 80 1
67 81 1
67 82 1
67 83 1
67 87 1
67 88 1
67 89 1
67 90 1
67 91 1
67 92 1
67 93 1
67 94 1
67 95 1
67 96 1
67 97 1
67 98 1
67 99 1
67 100 1
67 101 1
67 105 1
67 106 1
67 107 1
67 108 1
67 109 1
67 110 1
67 111 1
67 112 1
67 113 1
67 114 1
67 115 1
67 116 1
67 117 1
67 118 1
67 119 1
67 123 1
67 124 1
67 125 1
67 126 1
67 127 1
67 128 1
67 129 1
67 130 1
67 131 1
67 132 1
67 133 1
67 134 1
67 135 1
67 136 1
67 137 1
67 141 1
67 142 1
67 143 1
67 144 1
67 145 1
67 146 1
67 147 1
67 148 1
67 149 1
67 150 1
67 151 1
67 152 1
67 153 1
67 154 1
67 155 1
67 159 1
67 160 1
67 161 1
67 162 1
67 163 1
67 164 1
67 165 1
67 166 1
67 167 1
67 168 1
67 169 1
67 170 1
67 171 1
67 172 1
67 173 1
67 177 1
67 178 1
67 179 1
67 180 1
67 181 1
67 182 1
67 183 1
67 184 1
67 185 1
67 186 1
67 187 1
67 188 1
67 189 1
67 190 1
67 191 1
67 195 1
67 196 1
67 197 1
67 198 1
67 199 1
67 200 1
68 70 1
68 71 1
68 72 1
68 73 1
68 74 1
68 75 1
68 76 1
68 77 1
68 78 1
68 79 1
68 80 1
68 81 1
68 82 1
68 83 1
68 84 1
68 88 1
68 89 1
68 90 1
68 91 1
68 92 1
68 93 1
68 94 1
68 95 1
68 96 1
68 97 1
68 98 1
68 99 1
68 100 1
68 101 1
68 102 1
68 106 1
68 107 1
68 108 1
68 109 1
68 110 1
68 111 1
68 112 1
68 113 1
68 114 1
68 115 1
68 116 1
68 117 1
68 118 1
68 119 1
68 120 1
68 124 1
68 125 1
68 126 1
68 127 1
68 128 1
68 129 1
68 130 1
68 131 1
68 132 1
68 133 1
68 134 1
68 135 1
68 136 1
68 137 1
68 138 1
68 142 1
68 143 1
68 144 1
68 145 1
68 146 1
68 147 1
68 148 1
68 149 1
68 150 1
68 151 1
68 152 1
68 153 1
68 154 1
68 155 1
68 156 1
68 160 1
68 161 1
68 162 1
68 163 1
68 164 1
68 165 1
68 166 1
68 167 1
68 168 1
68 169 1
68 170 1
68 171 1
68 172 1
68 173 1
68 174 1
68 178 1
68 179 1
68 180 1
68 181 1
68 182 1
68 183 1
68 184 1
68 185 1
68 186 1
68 187 1
68 188 1
68 189 1
68 190 1
68 191 1
68 192 1
68 196 1
68 197 1
68 198 1
68 199 1
68 200 1
69 71 1
69 72 1
69 73 1
69 74 1
69 75 1
69 76 1
69 77 1
69 78 1
69 79 1
69 80 1
69 81 1
69 82 1
69 83 1
69 84 1
69 85 1
69 89 1
69 90 1
69 91 1
69 92 1
69 93 1
69 94 1
69 95 1
69 96 1
69 97 1
69 98 1
69 99 1
69 100 1
69 101 1
69 102 1
69 103 1
69 107 1
69 108 1
69 109 1
69 110 1
69 111 1
69 112 1
69 113 1
69 114 1
69 115 1
69 116 1
69 117 1
69 118 1
69 119 1
69 120 1
69 121 1
69 125 1
69 126 1
69 127 1
69 128 1
69 129 1
69 130 1
69 131 1
69 132 1
69 133 1
69 134 1
69 135 1
69 136 1
69 137 1
69 138 1
69 139 1
69 143 1
69 144 1
69 145 1
69 146 1
69 147 1
69 148 1
69 149 1
69 150 1
69 151 1
69 152 1
69 153 1
69 154 1
69 155 1
69 156 1
69 157 1
69 161 1
69 162 1
69 163 1
69 164 1
69 165 1
69 166 1
69 167 1
69 168 1
69 169 1
69 170 1
69 171 1
69 172 1
69 173 1
69 174 1
69 175 1
69 179 1
69 180 1
69 181 1
69 182 1
69 183 1
69 184 1
69 185 1
69 186 1
69 187 1
69 188 1
69 189 1
69 190 1
69 191 1
69 192 1
69 193 1
69 197 1
69 198 1
69 199 1
69 200 1
70 72 1
70 73 1
70 74 1
70 75 1
70 76 1
70 77 1
70 78 1
70 79 1
70 80 1
70 81 1
70 82 1
70 83 1
70 84 1
70 85 1
70 86 1
70 90 1
70 91 1
70 92 1
70 93 1
70 94 1
70 95 1
70 96 1
70 97 1
70 98 1
70 99 1
70 100 1
70 101 1
70 102 1
70 103 1
70 104 1
70 108 1
70 109 1
70 110 1
70 111 1
70 112 1
70 113 1
70 114 1
70 115 1
70 116 1
70 117 1
70 118 1
70 119 1
70 120 1
70 121 1
70 122 1
70 126 1
70 127 1
70 128 1
70 129 1
70 130 1
70 131 1
70 132 1
70 133 1
70 134 1
70 135 1
70 136 1
70 137 1
70 138 1
70 139 1
70 140 1
70 144 1
70 145 1
70 146 1
70 147 1
70 148 1
70 149 1
70 150 1
70 151 1
70 152 1
70 153 1
70 154 1
70 155 1
70 156 1
70 157 1
70 158 1
70 162 1
70 163 1
70 164 1
70 165 1
70 166 1
70 167 1
70 168 1
70 169 1
70 170 1
70 171 1
70 172 1
70 173 1
70 174 1
70 175 1
70 176 1
70 180 1
70 181 1
70 182 1
70 183 1
70 184 1
70 185 1
70 186 1
70 187 1
70 188 1
70 189 1
70 190 1
70 191 1
70 192 1
70 193 1
70 194 1
70 198 1
70 199 1
70 200 1
71 73 1
71 74 1
71 75 1
71 76 1
71 77 1
71 78 1
71 79 1
71 80 1
71 81 1
71 82 1
71 83 1
71 84 1
71 85 1
71 86 1
71 87 1
71 91 1
71 92 1
71 93 1
71 94 1
71 95 1
71 96 1
71 97 1
71 98 1
71 99 1
71 100 1
71 101 1
71 102 1
71 103 1
71 104 1
71 105 1
71 109 1
71 110 1
71 111 1
71 112 1
71 113 1
71 114 1
71 115 1
71 116 1
71 117 1
71 118 1
71 119 1
71 120 1
71 121 1
71 122 1
71 123 1
71 127 1
71 128 1
71 129 1
71 130 1
71 131 1
71 132 1
71 133 1
71 134 1
71 135 1
71 136 1
71 137 1
71 138 1
71 139 1
71 140 1
71 141 1
71 145 1
71 146 1
71 147 1
71 148 1
71 149 1
71 150 1
71 151 1
71 152 1
71 153 1
71 154 1
71 155 1
71 156 1
71 157 1
71 158 1
71 159 1
71 163 1
71 164 1
71 165 1
71 166 1
71 167 1
71 168 1
71 169 1
71 170 1
71 171 1
71 172 1
71 173 1
71 174 1
71 175 1
71 176 1
71 177 1
71 181 1
71 182 1
71 183 1
71 184 1
71 185 1
71 186 1
71 187 1
71 188 1
71 189 1
71 190 1
71 191 1
71 192 1
71 193 1
71 194 1
71 195 1
71 199 1
71 200 1
72 74 1
72 75 1
72 76 1
72 77 1
72 78 1
72 79 1
72 80 1
72 81 1
72 82 1
72 83 1
72 84 1
72 85 1
72 86 1
72 87 1
72 88 1
72 92 1
72 93 1
72 94 1
72 95 1
72 96 1
72 97 1
72 98 1
72 99 1
72 100 1
72 101 1
72 102 1
72 103 1
72 104 1
72 105 1
72 106 1
72 110 1
72 111 1
72 112 1
72 113 1
72 114 1
72 115 1
72 116 1
72 117 1
72 118 1
72 119 1
72 120 1
72 121 1
72 122 1
72 123 1
72 124 1
72 128 1
72 129 1
72 130 1
72 131 1
72 132 1
72 133 1
72 134 1
72 135 1
72 136 1
72 137 1
72 138 1
72 139 1
72 140 1
72 141 1
72 142 1
72 146 1
72 147 1
72 148 1
72 149 1
72 150 1
72 151 1
72 152 1
72 153 1
72 154 1
72 155 1
72 156 1
72 157 1
72 158 1
72 159 1
72 160 1
72 164 1
72 165 1
72 166 1
72 167 1
72 168 1
72 169 1
72 170 1
72 171 1
72 172 1
72 173 1
72 174 1
72 175 1
72 176 1
72 177 1
72 178 1
72 182 1
72 183 1
72 184 1
72 185 1
72 186 1
72 187 1
72 188 1
72 189 1
72 190 1
72 191 1
72 192 1
72 193 1
72 194 1
72 195 1
72 196 1
72 200 1
73 75 1
73 76 1
73 77 1
73 78 1
73 79 1
73 80 1
73 81 1
73 82 1
73 83 1
73 84 1
73 85 1
73 86 1
73 87 1
73 88 1
73 89 1
73 93 1
73 94 1
73 95 1
73 96 1
73 97 1
73 98 1
73 99 1
73 100 1
73 101 1
73 102 1
73 103 1
73 104 1
73 105 1
73 106 1
73 107 1
73 111 1
73 112 1
73 113 1
73 114 1
73 115 1
73 116 1
73 117 1
73 118 1
73 119 1
73 120 1
73 121 1
73 122 1
73 123 1
73 124 1
73 125 1
73 129 1
73 130 1
73 131 1
73 132 1
73 133 1
73 134 1
73 135 1
73 136 1
73 137 1
73 138 1
73 139 1
73 140 1
73 141 1
73 142 1
73 143 1
73 147 1
73 148 1
73 149 1
73 150 1
73 151 1
73 152 1
73 153 1
73 154 1
73 155 1
73 156 1
73 157 1
73 158 1
73 159 1
73 160 1
73 161 1
73 165 1
73 166 1
73 167 1
73 168 1
73 169 1
73 170 1
73 171 1
73 172 1
73 173 1
73 174 1
73 175 1
73 176 1
73 177 1
73 178 1
73 179 1
73 183 1
73 184 1
73 185 1
73 186 1
73 187 1
73 188 1
73 189 1
73 190 1
73 191 1
73 192 1
73 193 1
73 194 1
73 195 1
73 196 1
73 197 1
74 76 1
74 77 1
74 78 1
74 79 1
74 80 1
74 81 1
74 82 1
74 83 1
74 84 1
74 85 1
74 86 1
74 87 1
74 88 1
74 89 1
74 90 1
74 94 1
74 95 1
74 96 1
74 97 1
74 98 1
74 99 1
74 100 1
74 101 1
74 102 1
74 103 1
74 104 1
74 105 1
74 106 1
74 107 1
74 108 1
74 112 1
74 113 1
74 114 1
74 115 1
74 116 1
74 117 1
74 118 1
74 119 1
74 120 1
74 121 1
74 122 1
74 123 1
74 124 1
74 125 1
74 126 1
74 130 1
74 131 1
74 132 1
74 133 1
74 134 1
74 135 1
74 136 1
74 137 1
74 138 1
74 139 1
74 140 1
74 141 1
74 142 1
74 143 1
74 144 1
74 148 1
74 149 1
74 150 1
74 151 1
74 152 1
74 153 1
74 154 1
74 155 1
74 156 1
74 157 1
74 158 1
74 159 1
74 160 1
74 161 1
74 162 1
74 166 1
74 167 1
74 168 1
74 169 1
74 170 1
74 171 1
74 172 1
74 173 1
74 174 1
74 175 1
74 176 1
74 177 1
74 178 1
74 179 1
74 180 1
74 184 1
74 185 1
74 186 1
74 187 1
74 188 1
74 189 1
74 190 1
74 191 1
74 192 1
74 193 1
74 194 1
74 195 1
74 196 1
74 197 1
74 198 1
75 77 1
75 78 1
75 79 1
75 80 1
75 81 1
75 82 1
75 83 1
75 84 1
75 85 1
75 86 1
75 87 1
75 88 1
75 89 1
75 90 1
75 91 1
75 95 1
75 96 1
75 97 1
75 98 1
75 99 1
75 100 1
75 101 1
75 102 1
75 103 1
75 104 1
75 105 1
75 106 1
75 107 1
75 108 1
75 109 1
75 113 1
75 114 1
75 115 1
75 116 1
75 117 1
75 118 1
75 119 1
75 120 1
75 121 1
75 122 1
75 123 1
75 124 1
75 125 1
75 126 1
75 127 1
75 131 1
75 132 1
75 133 1
75 134 1
75 135 1
75 136 1
75 137 1
75 138 1
75 139 1
75 140 1
75 141 1
75 142 1
75 143 1
75 144 1
75 145 1
75 149 1
75 150 1
75 151 1
75 152 1
75 153 1
75 154 1
75 155 1
75 156 1
75 157 1
75 158 1
75 159 1
75 160 1
75 161 1
75 162 1
75 163 1
75 167 1
75 168 1
75 169 1
75 170 1
75 171 1
75 172 1
75 173 1
75 174 1
75 175 1
75 176 1
75 177 1
75 178 1
75 179 1
75 180 1
75 181 1
75 185 1
75 186 1
75 187 1
75 188 1
75 189 1
75 190 1
75 191 1
75 192 1
75 193 1
75 194 1
75 195 1
75 196 1
75 197 1
75 198 1
75 199 1
76 78 1
76 79 1
76 80 1
76 81 1
76 82 1
76 83 1
76 84 1
76 85 1
76 86 1
76 87 1
76 88 1
76 89 1
76 90 1
76 91 1
76 92 1
76 96 1
76 97 1
76 98 1
76 99 1
76 100 1
76 101 1
76 102 1
76 103 1
76 104 1
76 105 1
76 106 1
76 107 1
76 108 1
76 109 1
76 110 1
76 114 1
76 115 1
76 116 1
76 117 1
76 118 1
76 119 1
76 120 1
76 121 1
76 122 1
76 123 1
76 124 1
76 125 1
76 126 1
76 127 1
76 128 1
76 132 1
76 133 1
76 134 1
76 135 1
76 136 1
76 137 1
76 138 1
76 139 1
76 140 1
76 141 1
76 142 1
76 143 1
76 144 1
76 145 1
76 146 1
76 150 1
76 151 1
76 152 1
76 153 1
76 154 1
76 155 1
76 156 1
76 157 1
76 158 1
76 159 1
76 160 1
76 161 1
76 162 1
76 163 1
76 164 1
76 168 1
76 169 1
76 170 1
76 171 1
76 172 1
76 173 1
76 174 1
76 175 1
76 176 1
76 177 1
76 178 1
76 179 1
76 180 1
76 181 1
76 182 1
76 186 1
76 187 1
76 188 1
76 189 1
76 190 1
76 191 1
76 192 1
76 193 1
76 194 1
76 195 1
76 196 1
76 197 1
76 198 1
76 199 1
76 200 1
77 79 1
77 80 1
77 81 1
77 82 1
77 83 1
77 84 1
77 85 1
77 86 1
77 87 1
77 88 1
77 89 1
77 90 1
77 91 1
77 92 1
77 93 1
77 97 1
77 98 1
77 99 1
77 100 1
77 101 1
77 102 1
77 103 1
77 104 1
77 105 1
77 106 1
77 107 1
77 108 1
77 109 1
77 110 1
77 111 1
77 115 1
77 116 1
77 117 1
77 118 1
77 119 1
77 120 1
77 121 1
77 122 1
77 123 1
77 124 1
77 125 1
77 126 1
77 127 1
77 128 1
77 129 1
77 133 1
77 134 1
77 135 1
77 136 1
77 137 1
77 138 1
77 139 1
77 140 1
77 141 1
77 142 1
77 143 1
77 144 1
77 145 1
77 146 1
77 147 1
77 151 1
77 152 1
77 153 1
77 154 1
77 155 1
77 156 1
77 157 1
77 158 1
77 159 1
77 160 1
77 161 1
77 162 1
77 163 1
77 164 1
77 165 1
77 169 1
77 170 1
77 171 1
77 172 1
77 173 1
77 174 1
77 175 1
77 176 1
77 177 1
77 178 1
77 179 1
77 180 1
77 181 1
77 182 1
77 183 1
77 187 1
77 188 1
77 189 1
77 190 1
77 191 1
77 192 1
77 193 1
77 194 1
77 195 1
77 196 1
77 197 1
77 198 1
77 199 1
77 200 1
78 80 1
78 81 1
78 82 1
78 83 1
78 84 1
78 85 1
78 86 1
78 87 1
78 88 1
78 89 1
78 90 1
78 91 1
78 92 1
78 93 1
78 94 1
78 98 1
78 99 1
78 100 1
78 101 1
78 102 1
78 103 1
78 104 1
78 105 1
78 106 1
78 107 1
78 108 1
78 109 1
78 110 1
78 111 1
78 112 1
78 116 1
78 117 1
78 118 1
78 119 1
78 120 1
78 121 1
78 122 1
78 123 1
78 124 1
78 125 1
78 126 1
78 127 1
78 128 1
78 129 1
78 130 1
78 134 1
78 135 1
78 136 1
78 137 1
78 138 1
78 139 1
78 140 1
78 141 1
78 142 1
78 143 1
78 144 1
78 145 1
78 146 1
78 147 1
78 148 1
78 152 1
78 153 1
78 154 1
78 155 1
78 156 1
78 157 1
78 158 1
78 159 1
78 160 1
78 161 1
78 162 1
78 163 1
78 164 1
78 165 1
78 166 1
78 170 1
78 171 1
78 172 1
78 173 1
78 174 1
78 175 1
78 176 1
78 177 1
78 178 1
78 179 1
78 180 1
78 181 1
78 182 1
78 183 1
78 184 1
78 188 1
78 189 1
78 190 1
78 191 1
78 192 1
78 193 1
78 194 1
78 195 1
78 196 1
78 197 1
78 198 1
78 199 1
78 200 1
79 81 1
79 82 1
79 83 1
79 84 1
79 85 1
79 86 1
79 87 1
79 88 1
79 89 1
79 90 1
79 91 1
79 92 1
79 93 1
79 94 1
79 95 1
79 99 1
79 100 1
79 101 1
79 102 1
79 103 1
79 104 1
79 105 1
79 106 1
79 107 1
79 108 1
79 109 1
79 110 1
79 111 1
79 112 1
79 113 1
79 117 1
79 118 1
79 119 1
79 120 1
79 121 1
79 122 1
79 123 1
79 124 1
79 125 1
79 126 1
79 127 1
79 128 1
79 129 1
79 130 1
79 131 1
79 135 1
79 136 1
79 137 1
79 138 1
79 139 1
79 140 1
79 141 1
79 142 1
79 143 1
79 144 1
79 145 1
79 146 1
79 147 1
79 148 1
79 149 1
79 153 1
79 154 1
79 155 1
79 156 1
79 157 1
79 158 1
79 159 1
79 160 1
79 161 1
79 162 1
79 163 1
79 164 1
79 165 1
79 166 1
79 167 1
79 171 1
79 172 1
79 173 1
79 174 1
79 175 1
79 176 1
79 177 1
79 178 1
79 179 1
79 180 1
79 181 1
79 182 1
79 183 1
79 184 1
79 185 1
79 189 1
79 190 1
79 191 1
79 192 1
79 193 1
79 194 1
79 195 1
79 196 1
79 197 1
79 198 1
79 199 1
79 200 1
80 82 1
80 83 1
80 84 1
80 85 1
80 86 1
80 87 1
80 88 1
80 89 1
80 90 1
80 91 1
80 92 1
80 93 1
80 94 1
80 95 1
80 96 1
80 100 1
80 101 1
80 102 1
80 103 1
80 104 1
80 105 1
80 106 1
80 107 1
80 108 1
80 109 1
80 110 1
80 111 1
80 112 1
80 113 1
80 114 1
80 118 1
80 119 1
80 120 1
80 121 1
80 122 1
80 123 1
80 124 1
80 125 1
80 126 1
80 127 1
80 128 1
80 129 1
80 130 1
80 131 1
80 132 1
80 136 1
80 137 1
80 138 1
80 139 1
80 140 1
80 141 1
80 142 1
80 143 1
80 144 1
80 145 1
80 146 1
80 147 1
80 148 1
80 149 1
80 150 1
80 154 1
80 155 1
80 156 1
80 157 1
80 158 1
80 159 1
80 160 1
80 161 1
80 162 1
80 163 1
80 164 1
80 165 1
80 166 1
80 167 1
80 168 1
80 172 1
80 173 1
80 174 1
80 175 1
80 176 1
80 177 1
80 178 1
80 179 1
80 180 1
80 181 1
80 182 1
80 183 1
80 184 1
80 185 1
80 186 1
80 190 1
80 191 1
80 192 1
80 193 1
80 194 1
80 195 1
80 196 1
80 197 1
80 198 1
80 199 1
80 200 1
81 83 1
81 84 1
81 85 1
81 86 1
81 87 1
81 88 1
81 89 1
81 90 1
81 91 1
81 92 1
81 93 1
81 94 1
81 95 1
81 96 1
81 97 1
81 101 1
81 102 1
81 103 1
81 104 1
81 105 1
81 106 1
81 107 1
81 108 1
81 109 1
81 110 1
81 111 1
81 112 1
81 113 1
81 114 1
81 115 1
81 119 1
81 120 1
81 121 1
81 122 1
81 123 1
81 124 1
81 125 1
81 126 1
81 127 1
81 128 1
81 129 1
81 130 1
81 131 1
81 132 1
81 133 1
81 137 1
81 138 1
81 139 1
81 140 1
81 141 1
81 142 1
81 143 1
81 144 1
81 145 1
81 146 1
81 147 1
81 148 1
81 149 1
81 150 1
81 151 1
81 155 1
81 156 1
81 157 1
81 158 1
81 159 1
81 160 1
81 161 1
81 162 1
81 163 1
81 164 1
81 165 1
81 166 1
81 167 1
81 168 1
81 169 1
81 173 1
81 174 1
81 175 1
81 176 1
81 177 1
81 178 1
81 179 1
81 180 1
81 181 1
81 182 1
81 183 1
81 184 1
81 185 1
81 186 1
81 187 1
81 191 1
81 192 1
81 193 1
81 194 1
81 195 1
81 196 1
81 197 1
81 198 1
81 199 1
81 200 1
82 84 1
82 85 1
82 86 1
82 87 1
82 88 1
82 89 1
82 90 1
82 91 1
82 92 1
82 93 1
82 94 1
82 95 1
82 96 1
82 97 1
82 98 1
82 102 1
82 103 1
82 104 1
82 105 1
82 106 1
82 107 1
82 108 1
82 109 1
82 110 1
82 111 1
82 112 1
82 113 1
82 114 1
82 115 1
82 116 1
82 120 1
82 121 1
82 122 1
82 123 1
82 124 1
82 125 1
82 126 1
82 127 1
82 128 1
82 129 1
82 130 1
82 131 1
82 132 1
82 133 1
82 134 1
82 138 1
82 139 1
82 140 1
82 141 1
82 142 1
82 143 1
82 144 1
82 145 1
82 146 1
82 147 1
82 148 1
82 149 1
82 150 1
82 151 1
82 152 1
82 156 1
82 157 1
82 158 1
82 159 1
82 160 1
82 161 1
82 162 1
82 163 1
82 164 1
82 165 1
82 166 1
82 167 1
82 168 1
82 169 1
82 170 1
82 174 1
82 175 1
82 176 1
82 177 1
82 178 1
82 179 1
82 180 1
82 181 1
82 182 1
82 183 1
82 184 1
82 185 1
82 186 1
82 187 1
82 188 1
82 192 1
82 193 1
82 194 1
82 195 1
82 196 1
82 197 1
82 198 1
82 199 1
82 200 1
83 85 1
83 86 1
83 87 1
83 88 1
83 89 1
83 90 1
83 91 1
83 92 1
83 93 1
83 94 1
83 95 1
83 96 1
83 97 1
83 98 1
83 99 1
83 103 1
83 104 1
83 105 1
83 106 1
83 107 1
83 108 1
83 109 1
83 110 1
83 111 1
83 112 1
83 113 1
83 114 1
83 115 1
83 116 1
83 117 1
83 121 1
83 122 1
83 123 1
83 124 1
83 125 1
83 126 1
83 127 1
83 128 1
83 129 1
83 130 1
83 131 1
83 132 1
83 133 1
83 134 1
83 135 1
83 139 1
83 140 1
83 141 1
83 142 1
83 143 1
83 144 1
83 145 1
83 146 1
83 147 1
83 148 1
83 149 1
83 150 1
83 151 1
83 152 1
83 153 1
83 157 1
83 158 1
83 159 1
83 160 1
83 161 1
83 162 1
83 163 1
83 164 1
83 165 1
83 166 1
83 167 1
83 168 1
83 169 1
83 170 1
83 171 1
83 175 1
83 176 1
83 177 1
83 178 1
83 179 1
83 180 1
83 181 1
83 182 1
83 183 1
83 184 1
83 185 1
83 186 1
83 187 1
83 188 1
83 189 1
83 193 1
83 194 1
83 195 1
83 196 1
83 197 1
83 198 1
83 199 1
83 200 1
84 86 1
84 87 1
84 88 1
84 89 1
84 90 1
84 91 1
84 92 1
84 93 1
84 94 1
84 95 1
84 96 1
84 97 1
84 98 1
84 99 1
84 100 1
84 104 1
84 105 1
84 106 1
84 107 1
84 108 1
84 109 1
84 110 1
84 111 1
84 112 1
84 113 1
84 114 1
84 115 1
84 116 1
84 117 1
84 118 1
84 122 1
84 123 1
84 124 1
84 125 1
84 126 1
84 127 1
84 128 1
84 129 1
84 130 1
84 131 1
84 132 1
84 133 1
84 134 1
84 135 1
84 136 1
84 140 1
84 141 1
84 142 1
84 143 1
84 144 1
84 145 1
84 146 1
84 147 1
84 148 1
84 149 1
84 150 1
84 151 1
84 152 1
84 153 1
84 154 1
84 158 1
84 159 1
84 160 1
84 161 1
84 162 1
84 163 1
84 164 1
84 165 1
84 166 1
84 167 1
84 168 1
84 169 1
84 170 1
84 171 1
84 172 1
84 176 1
84 177 1
84 178 1
84 179 1
84 180 1
84 181 1
84 182 1
84 183 1
84 184 1
84 185 1
84 186 1
84 187 1
84 188 1
84 189 1
84 190 1
84 194 1
84 195 1
84 196 1
84 197 1
84 198 1
84 199 1
84 200 1
85 87 1
85 88 1
85 89 1
85 90 1
85 91 1
85 92 1
85 93 1
85 94 1
85 95 1
85 96 1
85 97 1
85 98 1
85 99 1
85 100 1
85 101 1
85 105 1
85 106 1
85 107 1
85 108 1
85 109 1
85 110 1
85 111 1
85 112 1
85 113 1
85 114 1
85 115 1
85 116 1
85 117 1
85 118 1
85 119 1
85 123 1
85 124 1
85 125 1
85 126 1
85 127 1
85 128 1
85 129 1
85 130 1
85 131 1
85 132 1
85 133 1
85 134 1
85 135 1
85 136 1
85 137 1
85 141 1
85 142 1
85 143 1
85 144 1
85 145 1
85 146 1
85 147 1
85 148 1
85 149 1
85 150 1
85 151 1
85 152 1
85 153 1
85 154 1
85 155 1
85 159 1
85 160 1
85 161 1
85 162 1
85 163 1
85 164 1
85 165 1
85 166 1
85 167 1
85 168 1
85 169 1
85 170 1
85 171 1
85 172 1
85 173 1
85 177 1
85 178 1
85 179 1
85 180 1
85 181 1
85 182 1
85 183 1
85 184 1
85 185 1
85 186 1
85 187 1
85 188 1
85 189 1
85 190 1
85 191 1
85 195 1
85 196 1
85 197 1
85 198 1
85 199 1
85 200 1
86 88 1
86 89 1
86 90 1
86 91 1
86 92 1
86 93 1
86 94 1
86 95 1
86 96 1
86 97 1
86 98 1
86 99 1
86 100 1
86 101 1
86 102 1
86 106 1
86 107 1
86 108 1
86 109 1
86 110 1
86 111 1
86 112 1
86 113 1
86 114 1
86 115 1
86 116 1
86 117 1
86 118 1
86 119 1
86 120 1
86 124 1
86 125 1
86 126 1
86 127 1
86 128 1
86 129 1
86 130 1
86 131 1
86 132 1
86 133 1
86 134 1
86 135 1
86 136 1
86 137 1
86 138 1
86 142 1
86 143 1
86 144 1
86 145 1
86 146 1
86 147 1
86 148 1
86 149 1
86 150 1
86 151 1
86 152 1
86 153 1
86 154 1
86 155 1
86 156 1
86 160 1
86 161 1
86 162 1
86 163 1
86 164 1
86 165 1
86 166 1
86 167 1
86 168 1
86 169 1
86 170 1
86 171 1
86 172 1
86 173 1
86 174 1
86 178 1
86 179 1
86 180 1
86 181 1
86 182 1
86 183 1
86 184 1
86 185 1
86 186 1
86 187 1
86 188 1
86 189 1
86 190 1
86 191 1
86 192 1
86 196 1
86 197 1
86 198 1
86 199 1
86 200 1
87 89 1
87 90 1
87 91 1
87 92 1
87 93 1
87 94 1
87 95 1
87 96 1
87 97 1
87 98 1
87 99 1
87 100 1
87 101 1
87 102 1
87 103 1
87 107 1
87 108 1
87 109 1
87 110 1
87 111 1
87 112 1
87 113 1
87 114 1
87 115 1
87 116 1
87 117 1
87 118 1
87 119 1
87 120 1
87 121 1
87 125 1
87 126 1
87 127 1
87 128 1
87 129 1
87 130 1
87 131 1
87 132 1
87 133 1
87 134 1
87 135 1
87 136 1
87 137 1
87 138 1
87 139 1
87 143 1
87 144 1
87 145 1
87 146 1
87 147 1
87 148 1
87 149 1
87 150 1
87 151 1
87 152 1
87 153 1
87 154 1
87 155 1
87 156 1
87 157 1
87 161 1
87 162 1
87 163 1
87 164 1
87 165 1
87 166 1
87 167 1
87 168 1
87 169 1
87 170 1
87 171 1
87 172 1
87 173 1
87 174 1
87 175 1
87 179 1
87 180 1
87 181 1
87 182 1
87 183 1
87 184 1
87 185 1
87 186 1
87 187 1
87 188 1
87 189 1
87 190 1
87 191 1
87 192 1
87 193 1
87 197 1
87 198 1
87 199 1
87 200 1
88 90 1
88 91 1
88 92 1
88 93 1
88 94 1
88 95 1
88 96 1
88 97 1
88 98 1
88 99 1
88 100 1
88 101 1
88 102 1
88 103 1
88 104 1
88 108 1
88 109 1
88 110 1
88 111 1
88 112 1
88 113 1
88 114 1
88 115 1
88 116 1
88 117 1
88 118 1
88 119 1
88 120 1
88 121 1
88 122 1
88 126 1
88 127 1
88 128 1
88 129 1
88 130 1
88 131 1
88 132 1
88 133 1
88 134 1
88 135 1
88 136 1
88 137 1
88 138 1
88 139 1
88 140 1
88 144 1
88 145 1
88 146 1
88 147 1
88 148 1
88 149 1
88 150 1
88 151 1
88 152 1
88 153 1
88 154 1
88 155 1
88 156 1
88 157 1
88 158 1
88 162 1
88 163 1
88 164 1
88 165 1
88 166 1
88 167 1
88 168 1
88 169 1
88 170 1
88 171 1
88 172 1
88 173 1
88 174 1
88 175 1
88 176 1
88 180 1
88 181 1
88 182 1
88 183 1
88 184 1
88 185 1
88 186 1
88 187 1
88 188 1
88 189 1
88 190 1
88 191 1
88 192 1
88 193 1
88 194 1
88 198 1
88 199 1
88 200 1
89 91 1
89 92 1
89 93 1
89 94 1
89 95 1
89 96 1
89 97 1
89 98 1
89 99 1
89 100 1
89 101 1
89 102 1
89 103 1
89 104 1
89 105 1
89 109 1
89 110 1
89 111 1
89 112 1
89 113 1
89 114 1
89 115 1
89 116 1
89 117 1
89 118 1
89 119 1
89 120 1
89 121 1
89 122 1
89 123 1
89 127 1
89 128 1
89 129 1
89 130 1
89 131 1
89 132 1
89 133 1
89 134 1
89 135 1
89 136 1
89 137 1
89 138 1
89 139 1
89 140 1
89 141 1
89 145 1
89 146 1
89 147 1
89 148 1
89 149 1
89 150 1
89 151 1
89 152 1
89 153 1
89 154 1
89 155 1
89 156 1
89 157 1
89 158 1
89 159 1
89 163 1
89 164 1
89 165 1
89 166 1
89 167 1
89 168 1
89 169 1
89 170 1
89 171 1
89 172 1
89 173 1
89 174 1
89 175 1
89 176 1
89 177 1
89 181 1
89 182 1
89 183 1
89 184 1
89 185 1
89 186 1
89 187 1
89 188 1
89 189 1
89 190 1
89 191 1
89 192 1
89 193 1
89 194 1
89 195 1
89 199 1
89 200 1
90 92 1
90 93 1
90 94 1
90 95 1
90 96 1
90 97 1
90 98 1
90 99 1
90 100 1
90 101 1
90 102 1
90 103 1
90 104 1
90 105 1
90 106 1
90 110 1
90 111 1
90 112 1
90 113 1
90 114 1
90 115 1
90 116 1
90 117 1
90 118 1
90 119 1
90 120 1
90 121 1
90 122 1
90 123 1
90 124 1
90 128 1
90 129 1
90 130 1
90 131 1
90 132 1
90 133 1
90 134 1
90 135 1
90 136 1
90 137 1
90 138 1
90 139 1
90 140 1
90 141 1
90 142 1
90 146 1
90 147 1
90 148 1
90 149 1
90 150 1
90 151 1
90 152 1
90 153 1
90 154 1
90 155 1
90 156 1
90 157 1
90 158 1
90 159 1
90 160 1
90 164 1
90 165 1
90 166 1
90 167 1
90 168 1
90 169 1
90 170 1
90 171 1
90 172 1
90 173 1
90 174 1
90 175 1
90 176 1
90 177 1
90 178 1
90 182 1
90 183 1
90 184 1
90 185 1
90 186 1
90 187 1
90 188 1
90 189 1
90 190 1
90 191 1
90 192 1
90 193 1
90 194 1
90 195 1
90 196 1
90 200 1
91 93 1
91 94 1
91 95 1
91 96 1
91 97 1
91 98 1
91 99 1
91 100 1
91 101 1
91 102 1
91 103 1
91 104 1
91 105 1
91 106 1
91 107 1
91 111 1
91 112 1
91 113 1
91 114 1
91 115 1
91 116 1
91 117 1
91 118 1
91 119 1
91 120 1
91 121 1
91 122 1
91 123 1
91 124 1
91 125 1
91 129 1
91 130 1
91 131 1
91 132 1
91 133 1
91 134 1
91 135 1
91 136 1
91 137 1
91 138 1
91 139 1
91 140 1
91 141 1
91 142 1
91 143 1
91 147 1
91 148 1
91 149 1
91 150 1
91 151 1
91 152 1
91 153 1
91 154 1
91 155 1
91 156 1
91 157 1
91 158 1
91 159 1
91 160 1
91 161 1
91 165 1
91 166 1
91 167 1
91 168 1
91 169 1
91 170 1
91 171 1
91 172 1
91 173 1
91 174 1
91 175 1
91 176 1
91 177 1
91 178 1
91 179 1
91 183 1
91 184 1
91 185 1
91 186 1
91 187 1
91 188 1
91 189 1
91 190 1
91 191 1
91 192 1
91 193 1
91 194 1
91 195 1
91 196 1
91 197 1
92 94 1
92 95 1
92 96 1
92 97 1
92 98 1
92 99 1
92 100 1
92 101 1
92 102 1
92 103 1
92 104 1
92 105 1
92 106 1
92 107 1
92 108 1
92 112 1
92 113 1
92 114 1
92 115 1
92 116 1
92 117 1
92 118 1
92 119 1
92 120 1
92 121 1
92 122 1
92 123 1
92 124 1
92 125 1
92 126 1
92 130 1
92 131 1
92 132 1
92 133 1
92 134 1
92 135 1
92 136 1
92 137 1
92 138 1
92 139 1
92 140 1
92 141 1
92 142 1
92 143 1
92 144 1
92 148 1
92 149 1
92 150 1
92 151 1
92 152 1
92 153 1
92 154 1
92 155 1
92 156 1
92 157 1
92 158 1
92 159 1
92 160 1
92 161 1
92 162 1
92 166 1
92 167 1
92 168 1
92 169 1
92 170 1
92 171 1
92 172 1
92 173 1
92 174 1
92 175 1
92 176 1
92 177 1
92 178 1
92 179 1
92 180 1
92 184 1
92 185 1
92 186 1
92 187 1
92 188 1
92 189 1
92 190 1
92 191 1
92 192 1
92 193 1
92 194 1
92 195 1
92 196 1
92 197 1
92 198 1
93 95 1
93 96 1
93 97 1
93 98 1
93 99 1
93 100 1
93 101 1
93 102 1
93 103 1
93 104 1
93 105 1
93 106 1
93 107 1
93 108 1
93 109 1
93 113 1
93 114 1
93 115 1
93 116 1
93 117 1
93 118 1
93 119 1
93 120 1
93 121 1
93 122 1
93 123 1
93 124 1
93 125 1
93 126 1
93 127 1
93 131 1
93 132 1
93 133 1
93 134 1
93 135 1
93 136 1
93 137 1
93 138 1
93 139 1
93 140 1
93 141 1
93 142 1
93 143 1
93 144 1
93 145 1
93 149 1
93 150 1
93 151 1
93 152 1
93 153 1
93 154 1
93 155 1
93 156 1
93 157 1
93 158 1
93 159 1
93 160 1
93 161 1
93 162 1
93 163 1
93 167 1
93 168 1
93 169 1
93 170 1
93 171 1
93 172 1
93 173 1
93 174 1
93 175 1
93 176 1
93 177 1
93 178 1
93 179 1
93 180 1
93 181 1
93 185 1
93 186 1
93 187 1
93 188 1
93 189 1
93 190 1
93 191 1
93 192 1
93 193 1
93 194 1
93 195 1
93 196 1
93 197 1
93 198 1
93 199 1
94 96 1
94 97 1
94 98 1
94 99 1
94 100 1
94 101 1
94 102 1
94 103 1
94 104 1
94 105 1
94 106 1
94 107 1
94 108 1
94 109 1
94 110 1
94 114 1
94 115 1
94 116 1
94 117 1
94 118 1
94 119 1
94 120 1
94 121 1
94 122 1
94 123 1
94 124 1
94 125 1
94 126 1
94 127 1
94 128 1
94 132 1
94 133 1
94 134 1
94 135 1
94 136 1
94 137 1
94 138 1
94 139 1
94 140 1
94 141 1
94 142 1
94 143 1
94 144 1
94 145 1
94 146 1
94 150 1
94 151 1
94 152 1
94 153 1
94 154 1
94 155 1
94 156 1
94 157 1
94 158 1
94 159 1
94 160 1
94 161 1
94 162 1
94 163 1
94 164 1
94 168 1
94 169 1
94 170 1
94 171 1
94 172 1
94 173 1
94 174 1
94 175 1
94 176 1
94 177 1
94 178 1
94 179 1
94 180 1
94 181 1
94 182 1
94 186 1
94 187 1
94 188 1
94 189 1
94 190 1
94 191 1
94 192 1
94 193 1
94 194 1
94 195 1
94 196 1
94 197 1
94 198 1
94 199 1
94 200 1
95 97 1
95 98 1
95 99 1
95 100 1
95 101 1
95 102 1
95 103 1
95 104 1
95 105 1
95 106 1
95 107 1
95 108 1
95 109 1
95 110 1
95 111 1
95 115 1
95 116 1
95 117 1
95 118 1
95 119 1
95 120 1
95 121 1
95 122 1
95 123 1
95 124 1
95 125 1
95 126 1
95 127 1
95 128 1
95 129 1
95 133 1
95 134 1
95 135 1
95 136 1
95 137 1
95 138 1
95 139 1
95 140 1
95 141 1
95 142 1
95 143 1
95 144 1
95 145 1
95 146 1
95 147 1
95 151 1
95 152 1
95 153 1
95 154 1
95 155 1
95 156 1
95 157 1
95 158 1
95 159 1
95 160 1
95 161 1
95 162 1
95 163 1
95 164 1
95 165 1
95 169 1
95 170 1
95 171 1
95 172 1
95 173 1
95 174 1
95 175 1
95 176 1
95 177 1
95 178 1
95 179 1
95 180 1
95 181 1
95 182 1
95 183 1
95 187 1
95 188 1
95 189 1
95 190 1
95 191 1
95 192 1
95 193 1
95 194 1
95 195 1
95 196 1
95 197 1
95 198 1
95 199 1
95 200 1
96 98 1
96 99 1
96 100 1
96 101 1
96 102 1
96 103 1
96 104 1
96 105 1
96 106 1
96 107 1
96 108 1
96 109 1
96 110 1
96 111 1
96 112 1
96 116 1
96 117 1
96 118 1
96 119 1
96 120 1
96 121 1
96 122 1
96 123 1
96 124 1
96 125 1
96 126 1
96 127 1
96 128 1
96 129 1
96 130 1
96 134 1
96 135 1
96 136 1
96 137 1
96 138 1
96 139 1
96 140 1
96 141 1
96 142 1
96 143 1
96 144 1
96 145 1
96 146 1
96 147 1
96 148 1
96 152 1
96 153 1
96 154 1
96 155 1
96 156 1
96 157 1
96 158 1
96 159 1
96 160 1
96 161 1
96 162 1
96 163 1
96 164 1
96 165 1
96 166 1
96 170 1
96 171 1
96 172 1
96 173 1
96 174 1
96 175 1
96 176 1
96 177 1
96 178 1
96 179 1
96 180 1
96 181 1
96 182 1
96 183 1
96 184 1
96 188 1
96 189 1
96 190 1
96 191 1
96 192 1
96 193 1
96 194 1
96 195 1
96 196 1
96 197 1
96 198 1
96 199 1
96 200 1
97 99 1
97 100 1
97 101 1
97 102 1
97 103 1
97 104 1
97 105 1
97 106 1
97 107 1
97 108 1
97 109 1
97 110 1
97 111 1
97 112 1
97 113 1
97 117 1
97 118 1
97 119 1
97 120 1
97 121 1
97 122 1
97 123 1
97 124 1
97 125 1
97 126 1
97 127 1
97 128 1
97 129 1
97 130 1
97 131 1
97 135 1
97 136 1
97 137 1
97 138 1
97 139 1
97 140 1
97 141 1
97 142 1
97 143 1
97 144 1
97 145 1
97 146 1
97 147 1
97 148 1
97 149 1
97 153 1
97 154 1
97 155 1
97 156 1
97 157 1
97 158 1
97 159 1
97 160 1
97 161 1
97 162 1
97 163 1
97 164 1
97 165 1
97 166 1
97 167 1
97 171 1
97 172 1
97 173 1
97 174 1
97 175 1
97 176 1
97 177 1
97 178 1
97 179 1
97 180 1
97 181 1
97 182 1
97 183 1
97 184 1
97 185 1
97 189 1
97 190 1
97 191 1
97 192 1
97 193 1
97 194 1
97 195 1
97 196 1
97 197 1
97 198 1
97 199 1
97 200 1
98 100 1
98 101 1
98 102 1
98 103 1
98 104 1
98 105 1
98 106 1
98 107 1
98 108 1
98 109 1
98 110 1
98 111 1
98 112 1
98 113 1
98 114 1
98 118 1
98 119 1
98 120 1
98 121 1
98 122 1
98 123 1
98 124 1
98 125 1
98 126 1
98 127 1
98 128 1
98 129 1
98 130 1
98 131 1
98 132 1
98 136 1
98 137 1
98 138 1
98 139 1
98 140 1
98 141 1
98 142 1
98 143 1
98 144 1
98 145 1
98 146 1
98 147 1
98 148 1
98 149 1
98 150 1
98 154 1
98 155 1
98 156 1
98 157 1
98 158 1
98 159 1
98 160 1
98 161 1
98 162 1
98 163 1
98 164 1
98 165 1
98 166 1
98 167 1
98 168 1
98 172 1
98 173 1
98 174 1
98 175 1
98 176 1
98 177 1
98 178 1
98 179 1
98 180 1
98 181 1
98 182 1
98 183 1
98 184 1
98 185 1
98 186 1
98 190 1
98 191 1
98 192 1
98 193 1
98 194 1
98 195 1
98 196 1
98 197 1
98 198 1
98 199 1
98 200 1
99 101 1
99 102 1
99 103 1
99 104 1
99 105 1
99 106 1
99 107 1
99 108 1
99 109 1
99 110 1
99 111 1
99 112 1
99 113 1
99 114 1
99 115 1
99 119 1
99 120 1
99 121 1
99 122 1
99 123 1
99 124 1
99 125 1
99 126 1
99 127 1
99 128 1
99 129 1
99 130 1
99 131 1
99 132 1
99 133 1
99 137 1
99 138 1
99 139 1
99 140 1
99 141 1
99 142 1
99 143 1
99 144 1
99 145 1
99 146 1
99 147 1
99 148 1
99 149 1
99 150 1
99 151 1
99 155 1
99 156 1
99 157 1
99 158 1
99 159 1
99 160 1
99 161 1
99 162 1
99 163 1
99 164 1
99 165 1
99 166 1
99 167 1
99 168 1
99 169 1
99 173 1
99 174 1
99 175 1
99 176 1
99 177 1
99 178 1
99 179 1
99 180 1
99 181 1
99 182 1
99 183 1
99 184 1
99 185 1
99 186 1
99 187 1
99 191 1
99 192 1
99 193 1
99 194 1
99 195 1
99 196 1
99 197 1
99 198 1
99 199 1
99 200 1
100 102 1
100 103 1
100 104 1
100 105 1
100 106 1
100 107 1
100 108 1
100 109 1
100 110 1
100 111 1
100 112 1
100 113 1
100 114 1
100 115 1
100 116 1
100 120 1
100 121 1
100 122 1
100 123 1
100 124 1
100 125 1
100 126 1
100 127 1
100 128 1
100 129 1
100 130 1
100 131 1
100 132 1
100 133 1
100 134 1
100 138 1
100 139 1
100 140 1
100 141 1
100 142 1
100 143 1
100 144 1
100 145 1
100 146 1
100 147 1
100 148 1
100 149 1
100 150 1
100 151 1
100 152 1
100 156 1
100 157 1
100 158 1
100 159 1
100 160 1
100 161 1
100 162 1
100 163 1
100 164 1
100 165 1
100 166 1
100 167 1
100 168 1
100 169 1
100 170 1
100 174 1
100 175 1
100 176 1
100 177 1
100 178 1
100 179 1
100 180 1
100 181 1
100 182 1
100 183 1
100 184 1
100 185 1
100 186 1
100 187 1
100 188 1
100 192 1
100 193 1
100 194 1
100 195 1
100 196 1
100 197 1
100 198 1
100 199 1
100 200 1
101 103 1
101 104 1
101 105 1
101 106 1
101 107 1
101 108 1
101 109 1
101 110 1
101 111 1
101 112 1
101 113 1
101 114 1
101 115 1
101 116 1
101 117 1
101 121 1
101 122 1
101 123 1
101 124 1
101 125 1
101 126 1
101 127 1
101 128 1
101 129 1
101 130 1
101 131 1
101 132 1
101 133 1
101 134 1
101 135 1
101 139 1
101 140 1
101 141 1
101 142 1
101 143 1
101 144 1
101 145 1
101 146 1
101 147 1
101 148 1
101 149 1
101 150 1
101 151 1
101 152 1
101 153 1
101 157 1
101 158 1
101 159 1
101 160 1
101 161 1
101 162 1
101 163 1
101 164 1
101 165 1
101 166 1
101 167 1
101 168 1
101 169 1
101 170 1
101 171 1
101 175 1
101 176 1
101 177 1
101 178 1
101 179 1
101 180 1
101 181 1
101 182 1
101 183 1
101 184 1
101 185 1
101 186 1
101 187 1
101 188 1
101 189 1
101 193 1
101 194 1
101 195 1
101 196 1
101 197 1
101 198 1
101 199 1
101 200 1
102 104 1
102 105 1
102 106 1
102 107 1
102 108 1
102 109 1
102 110 1
102 111 1
102 112 1
102 113 1
102 114 1
102 115 1
102 116 1
102 117 1
102 118 1
102 122 1
102 123 1
102 124 1
102 125 1
102 126 1
102 127 1
102 128 1
102 129 1
102 130 1
102 131 1
102 132 1
102 133 1
102 134 1
102 135 1
102 136 1
102 140 1
102 141 1
102 142 1
102 143 1
102 144 1
102 145 1
102 146 1
102 147 1
102 148 1
102 149 1
102 150 1
102 151 1
102 152 1
102 153 1
102 154 1
102 158 1
102 159 1
102 160 1
102 161 1
102 162 1
102 163 1
102 164 1
102 165 1
102 166 1
102 167 1
102 168 1
102 169 1
102 170 1
102 171 1
102 172 1
102 176 1
102 177 1
102 178 1
102 179 1
102 180 1
102 181 1
102 182 1
102 183 1
102 184 1
102 185 1
102 186 1
102 187 1
102 188 1
102 189 1
102 190 1
102 194 1
102 195 1
102 196 1
102 197 1
102 198 1
102 199 1
102 200 1
103 105 1
103 106 1
103 107 1
103 108 1
103 109 1
103 110 1
103 111 1
103 112 1
103 113 1
103 114 1
103 115 1
103 116 1
103 117 1
103 118 1
103 119 1
103 123 1
103 124 1
103 125 1
103 126 1
103 127 1
103 128 1
103 129 1
103 130 1
103 131 1
103 132 1
103 133 1
103 134 1
103 135 1
103 136 1
103 137 1
103 141 1
103 142 1
103 143 1
103 144 1
103 145 1
103 146 1
103 147 1
103 148 1
103 149 1
103 150 1
103 151 1
103 152 1
103 153 1
103 154 1
103 155 1
103 159 1
103 160 1
103 161 1
103 162 1
103 163 1
103 164 1
103 165 1
103 166 1
103 167 1
103 168 1
103 169 1
103 170 1
103 171 1
103 172 1
103 173 1
103 177 1
103 178 1
103 179 1
103 180 1
103 181 1
103 182 1
103 183 1
103 184 1
103 185 1
103 186 1
103 187 1
103 188 1
103 189 1
103 190 1
103 191 1
103 195 1
103 196 1
103 197 1
103 198 1
103 199 1
103 200 1
104 106 1
104 107 1
104 108 1
104 109 1
104 110 1
104 111 1
104 112 1
104 113 1
104 114 1
104 115 1
104 116 1
104 117 1
104 118 1
104 119 1
104 120 1
104 124 1
104 125 1
104 126 1
104 127 1
104 128 1
104 129 1
104 130 1
104 131 1
104 132 1
104 133 1
104 134 1
104 135 1
104 136 1
104 137 1
104 138 1
104 142 1
104 143 1
104 144 1
104 145 1
104 146 1
104 147 1
104 148 1
104 149 1
104 150 1
104 151 1
104 152 1
104 153 1
104 154 1
104 155 1
104 156 1
104 160 1
104 161 1
104 162 1
104 163 1
104 164 1
104 165 1
104 166 1
104 167 1
104 168 1
104 169 1
104 170 1
104 171 1
104 172 1
104 173 1
104 174 1
104 178 1
104 179 1
104 180 1
104 181 1
104 182 1
104 183 1
104 184 1
104 185 1
104 186 1
104 187 1
104 188 1
104 189 1
104 190 1
104 191 1
104 192 1
104 196 1
104 197 1
104 198 1
104 199 1
104 200 1
105 107 1
105 108 1
105 109 1
105 110 1
105 111 1
105 112 1
105 113 1
105 114 1
105 115 1
105 116 1
105 117 1
105 118 1
105 119 1
105 120 1
105 121 1
105 125 1
105 126 1
105 127 1
105 128 1
105 129 1
105 130 1
105 131 1
105 132 1
105 133 1
105 134 1
105 135 1
105 136 1
105 137 1
105 138 1
105 139 1
105 143 1
105 144 1
105 145 1
105 146 1
105 147 1
105 148 1
105 149 1
105 150 1
105 151 1
105 152 1
105 153 1
105 154 1
105 155 1
105 156 1
105 157 1
105 161 1
105 162 1
105 163 1
105 164 1
105 165 1
105 166 1
105 167 1
105 168 1
105 169 1
105 170 1
105 171 1
105 172 1
105 173 1
105 174 1
105 175 1
105 179 1
105 180 1
105 181 1
105 182 1
105 183 1
105 184 1
105 185 1
105 186 1
105 187 1
105 188 1
105 189 1
105 190 1
105 191 1
105 192 1
105 193 1
105 197 1
105 198 1
105 199 1
105 200 1
106 108 1
106 109 1
106 110 1
106 111 1
106 112 1
106 113 1
106 114 1
106 115 1
106 116 1
106 117 1
106 118 1
106 119 1
106 120 1
106 121 1
106 122 1
106 126 1
106 127 1
106 128 1
106 129 1
106 130 1
106 131 1
106 132 1
106 133 1
106 134 1
106 135 1
106 136 1
106 137 1
106 138 1
106 139 1
106 140 1
106 144 1
106 145 1
106 146 1
106 147 1
106 148 1
106 149 1
106 150 1
106 151 1
106 152 1
106 153 1
106 154 1
106 155 1
106 156 1
106 157 1
106 158 1
106 162 1
106 163 1
106 164 1
106 165 1
106 166 1
106 167 1
106 168 1
106 169 1
106 170 1
106 171 1
106 172 1
106 173 1
106 174 1
106 175 1
106 176 1
106 180 1
106 181 1
106 182 1
106 183 1
106 184 1
106 185 1
106 186 1
106 187 1
106 188 1
106 189 1
106 190 1
106 191 1
106 192 1
106 193 1
106 194 1
106 198 1
106 199 1
106 200 1
107 109 1
107 110 1
107 111 1
107 112 1
107 113 1
107 114 1
107 115 1
107 116 1
107 117 1
107 118 1
107 119 1
107 120 1
107 121 1
107 122 1
107 123 1
107 127 1
107 128 1
107 129 1
107 130 1
107 131 1
107 132 1
107 133 1
107 134 1
107 135 1
107 136 1
107 137 1
107 138 1
107 139 1
107 140 1
107 141 1
107 145 1
107 146 1
107 147 1
107 148 1
107 149 1
107 150 1
107 151 1
107 152 1
107 153 1
107 154 1
107 155 1
107 156 1
107 157 1
107 158 1
107 159 1
107 163 1
107 164 1
107 165 1
107 166 1
107 167 1
107 168 1
107 169 1
107 170 1
107 171 1
107 172 1
107 173 1
107 174 1
107 175 1
107 176 1
107 177 1
107 181 1
107 182 1
107 183 1
107 184 1
107 185 1
107 186 1
107 187 1
107 188 1
107 189 1
107 190 1
107 191 1
107 192 1
107 193 1
107 194 1
107 195 1
107 199 1
107 200 1
108 110 1
108 111 1
108 112 1
108 113 1
108 114 1
108 115 1
108 116 1
108 117 1
108 118 1
108 119 1
108 120 1
108 121 1
108 122 1
108 123 1
108 124 1
108 128 1
108 129 1
108 130 1
108 131 1
108 132 1
108 133 1
108 134 1
108 135 1
108 136 1
108 137 1
108 138 1
108 139 1
108 140 1
108 141 1
108 142 1
108 146 1
108 147 1
108 148 1
108 149 1
108 150 1
108 151 1
108 152 1
108 153 1
108 154 1
108 155 1
108 156 1
108 157 1
108 158 1
108 159 1
108 160 1
108 164 1
108 165 1
108 166 1
108 167 1
108 168 1
108 169 1
108 170 1
108 171 1
108 172 1
108 173 1
108 174 1
108 175 1
108 176 1
108 177 1
108 178 1
108 182 1
108 183 1
108 184 1
108 185 1
108 186 1
108 187 1
108 188 1
108 189 1
108 190 1
108 191 1
108 192 1
108 193 1
108 194 1
108 195 1
108 196 1
108 200 1
109 111 1
109 112 1
109 113 1
109 114 1
109 115 1
109 116 1
109 117 1
109 118 1
109 119 1
109 120 1
109 121 1
109 122 1
109 123 1
109 124 1
109 125 1
109 129 1
109 130 1
109 131 1
109 132 1
109 133 1
109 134 1
109 135 1
109 136 1
109 137 1
109 138 1
109 139 1
109 140 1
109 141 1
109 142 1
109 143 1
109 147 1
109 148 1
109 149 1
109 150 1
109 151 1
109 152 1
109 153 1
109 154 1
109 155 1
109 156 1
109 157 1
109 158 1
109 159 1
109 160 1
109 161 1
109 165 1
109 166 1
109 167 1
109 168 1
109 169 1
109 170 1
109 171 1
109 172 1
109 173 1
109 174 1
109 175 1
109 176 1
109 177 1
109 178 1
109 179 1
109 183 1
109 184 1
109 185 1
109 186 1
109 187 1
109 188 1
109 189 1
109 190 1
109 191 1
109 192 1
109 193 1
109 194 1
109 195 1
109 196 1
109 197 1
110 112 1
110 113 1
110 114 1
110 115 1
110 116 1
110 117 1
110 118 1
110 119 1
110 120 1
110 121 1
110 122 1
110 123 1
110 124 1
110 125 1
110 126 1
110 130 1
110 131 1
110 132 1
110 133 1
110 134 1
110 135 1
110 136 1
110 137 1
110 138 1
110 139 1
110 140 1
110 141 1
110 142 1
110 143 1
110 144 1
110 148 1
110 149 1
110 150 1
110 151 1
110 152 1
110 153 1
110 154 1
110 155 1
110 156 1
110 157 1
110 158 1
110 159 1
110 160 1
110 161 1
110 162 1
110 166 1
110 167 1
110 168 1
110 169 1
110 170 1
110 171 1
110 172 1
110 173 1
110 174 1
110 175 1
110 176 1
110 177 1
110 178 1
110 179 1
110 180 1
110 184 1
110 185 1
110 186 1
110 187 1
110 188 1
110 189 1
110 190 1
110 191 1
110 192 1
110 193 1
110 194 1
110 195 1
110 196 1
110 197 1
110 198 1
111 113 1
111 114 1
111 115 1
111 116 1
111 117 1
111 118 1
111 119 1
111 120 1
111 121 1
111 122 1
111 123 1
111 124 1
111 125 1
111 126 1
111 127 1
111 131 1
111 132 1
111 133 1
111 134 1
111 135 1
111 136 1
111 137 1
111 138 1
111 139 1
111 140 1
111 141 1
111 142 1
111 143 1
111 144 1
111 145 1
111 149 1
111 150 1
111 151 1
111 152 1
111 153 1
111 154 1
111 155 1
111 156 1
111 157 1
111 158 1
111 159 1
111 160 1
111 161 1
111 162 1
111 163 1
111 167 1
111 168 1
111 169 1
111 170 1
111 171 1
111 172 1
111 173 1
111 174 1
111 175 1
111 176 1
111 177 1
111 178 1
111 179 1
111 180 1
111 181 1
111 185 1
111 186 1
111 187 1
111 188 1
111 189 1
111 190 1
111 191 1
111 192 1
111 193 1
111 194 1
111 195 1
111 196 1
111 197 1
111 198 1
111 199 1
112 114 1
112 115 1
112 116 1
112 117 1
112 118 1
112 119 1
112 120 1
112 121 1
112 122 1
112 123 1
112 124 1
112 125 1
112 126 1
112 127 1
112 128 1
112 132 1
112 133 1
112 134 1
112 135 1
112 136 1
112 137 1
112 138 1
112 139 1
112 140 1
112 141 1
112 142 1
112 143 1
112 144 1
112 145 1
112 146 1
112 150 1
112 151 1
112 152 1
112 153 1
112 154 1
112 155 1
112 156 1
112 157 1
112 158 1
112 159 1
112 160 1
112 161 1
112 162 1
112 163 1
112 164 1
112 168 1
112 169 1
112 170 1
112 171 1
112 172 1
112 173 1
112 174 1
112 175 1
112 176 1
112 177 1
112 178 1
112 179 1
112 180 1
112 181 1
112 182 1
112 186 1
112 187 1
112 188 1
112 189 1
112 190 1
112 191 1
112 192 1
112 193 1
112 194 1
112 195 1
112 196 1
112 197 1
112 198 1
112 199 1
112 200 1
113 115 1
113 116 1
113 117 1
113 118 1
113 119 1
113 120 1
113 121 1
113 122 1
113 123 1
113 124 1
113 125 1
113 126 1
113 127 1
113 128 1
113 129 1
113 133 1
113 134 1
113 135 1
113 136 1
113 137 1
113 138 1
113 139 1
113 140 1
113 141 1
113 142 1
113 143 1
113 144 1
113 145 1
113 146 1
113 147 1
113 151 1
113 152 1
113 153 1
113 154 1
113 155 1
113 156 1
113 157 1
113 158 1
113 159 1
113 160 1
113 161 1
113 162 1
113 163 1
113 164 1
113 165 1
113 169 1
113 170 1
113 171 1
113 172 1
113 173 1
113 174 1
113 175 1
113 176 1
113 177 1
113 178 1
113 179 1
113 180 1
113 181 1
113 182 1
113 183 1
113 187 1
113 188 1
113 189 1
113 190 1
113 191 1
113 192 1
113 193 1
113 194 1
113 195 1
113 196 1
113 197 1
113 198 1
113 199 1
113 200 1
114 116 1
114 117 1
114 118 1
114 119 1
114 120 1
114 121 1
114 122 1
114 123 1
114 124 1
114 125 1
114 126 1
114 127 1
114 128 1
114 129 1
114 130 1
114 134 1
114 135 1
114 136 1
114 137 1
114 138 1
114 139 1
114 140 1
114 141 1
114 142 1
114 143 1
114 144 1
114 145 1
114 146 1
114 147 1
114 148 1
114 152 1
114 153 1
114 154 1
114 155 1
114 156 1
114 157 1
114 158 1
114 159 1
114 160 1
114 161 1
114 162 1
114 163 1
114 164 1
114 165 1
114 166 1
114 170 1
114 171 1
114 172 1
114 173 1
114 174 1
114 175 1
114 176 1
114 177 1
114 178 1
114 179 1
114 180 1
114 181 1
114 182 1
114 183 1
114 184 1
114 188 1
114 189 1
114 190 1
114 191 1
114 192 1
114 193 1
114 194 1
114 195 1
114 196 1
114 197 1
114 198 1
114 199 1
114 200 1
115 117 1
115 118 1
115 119 1
115 120 1
115 121 1
115 122 1
115 123 1
115 124 1
115 125 1
115 126 1
115 127 1
115 128 1
115 129 1
115 130 1
115 131 1
115 135 1
115 136 1
115 137 1
115 138 1
115 139 1
115 140 1
115 141 1
115 142 1
115 143 1
115 144 1
115 145 1
115 146 1
115 147 1
115 148 1
115 149 1
115 153 1
115 154 1
115 155 1
115 156 1
115 157 1
115 158 1
115 159 1
115 160 1
115 161 1
115 162 1
115 163 1
115 164 1
115 165 1
115 166 1
115 167 1
115 171 1
115 172 1
115 173 1
115 174 1
115 175 1
115 176 1
115 177 1
115 178 1
115 179 1
115 180 1
115 181 1
115 182 1
115 183 1
115 184 1
115 185 1
115 189 1
115 190 1
115 191 1
115 192 1
115 193 1
115 194 1
115 195 1
115 196 1
115 197 1
115 198 1
115 199 1
115 200 1
116 118 1
116 119 1
116 120 1
116 121 1
116 122 1
116 123 1
116 124 1
116 125 1
116 126 1
116 127 1
116 128 1
116 129 1
116 130 1
116 131 1
116 132 1
116 136 1
116 137 1
116 138 1
116 139 1
116 140 1
116 141 1
116 142 1
116 143 1
116 144 1
116 145 1
116 146 1
116 147 1
116 148 1
116 149 1
116 150 1
116 154 1
116 155 1
116 156 1
116 157 1
116 158 1
116 159 1
116 160 1
116 161 1
116 162 1
116 163 1
116 164 1
116 165 1
116 166 1
116 167 1
116 168 1
116 172 1
116 173 1
116 174 1
116 175 1
116 176 1
116 177 1
116 178 1
116 179 1
116 180 1
116 181 1
116 182 1
116 183 1
116 184 1
116 185 1
116 186 1
116 190 1
116 191 1
116 192 1
116 193 1
116 194 1
116 195 1
116 196 1
116 197 1
116 198 1
116 199 1
116 200 1
117 119 1
117 120 1
117 121 1
117 122 1
117 123 1
117 124 1
117 125 1
117 126 1
117 127 1
117 128 1
117 129 1
117 130 1
117 131 1
117 132 1
117 133 1
117 137 1
117 138 1
117 139 1
117 140 1
117 141 1
117 142 1
117 143 1
117 144 1
117 145 1
117 146 1
117 147 1
117 148 1
117 149 1
117 150 1
117 151 1
117 155 1
117 156 1
117 157 1
117 158 1
117 159 1
117 160 1
117 161 1
117 162 1
117 163 1
117 164 1
117 165 1
117 166 1
117 167 1
117 168 1
117 169 1
117 173 1
117 174 1
117 175 1
117 176 1
117 177 1
117 178 1
117 179 1
117 180 1
117 181 1
117 182 1
117 183 1
117 184 1
117 185 1
117 186 1
117 187 1
117 191 1
117 192 1
117 193 1
117 194 1
117 195 1
117 196 1
117 197 1
117 198 1
117 199 1
117 200 1
118 120 1
118 121 1
118 122 1
118 123 1
118 124 1
118 125 1
118 126 1
118 127 1
118 128 1
118 129 1
118 130 1
118 131 1
118 132 1
118 133 1
118 134 1
118 138 1
118 139 1
118 140 1
118 141 1
118 142 1
118 143 1
118 144 1
118 145 1
118 146 1
118 147 1
118 148 1
118 149 1
118 150 1
118 151 1
118 152 1
118 156 1
118 157 1
118 158 1
118 159 1
118 160 1
118 161 1
118 162 1
118 163 1
118 164 1
118 165 1
118 166 1
118 167 1
118 168 1
118 169 1
118 170 1
118 174 1
118 175 1
118 176 1
118 177 1
118 178 1
118 179 1
118 180 1
118 181 1
118 182 1
118 183 1
118 184 1
118 185 1
118 186 1
118 187 1
118 188 1
118 192 1
118 193 1
118 194 1
118 195 1
118 196 1
118 197 1
118 198 1
118 199 1
118 200 1
119 121 1
119 122 1
119 123 1
119 124 1
119 125 1
119 126 1
119 127 1
119 128 1
119 129 1
119 130 1
119 131 1
119 132 1
119 133 1
119 134 1
119 135 1
119 139 1
119 140 1
119 141 1
119 142 1
119 143 1
119 144 1
119 145 1
119 146 1
119 147 1
119 148 1
119 149 1
119 150 1
119 151 1
119 152 1
119 153 1
119 157 1
119 158 1
119 159 1
119 160 1
119 161 1
119 162 1
119 163 1
119 164 1
119 165 1
119 166 1
119 167 1
119 168 1
119 169 1
119 170 1
119 171 1
119 175 1
119 176 1
119 177 1
119 178 1
119 179 1
119 180 1
119 181 1
119 182 1
119 183 1
119 184 1
119 185 1
119 186 1
119 187 1
119 188 1
119 189 1
119 193 1
119 194 1
119 195 1
119 196 1
119 197 1
119 198 1
119 199 1
119 200 1
120 122 1
120 123 1
120 124 1
120 125 1
120 126 1
120 127 1
120 128 1
120 129 1
120 130 1
120 131 1
120 132 1
120 133 1
120 134 1
120 135 1
120 136 1
120 140 1
120 141 1
120 142 1
120 143 1
120 144 1
120 145 1
120 146 1
120 147 1
120 148 1
120 149 1
120 150 1
120 151 1
120 152 1
120 153 1
120 154 1
120 158 1
120 159 1
120 160 1
120 161 1
120 162 1
120 163 1
120 164 1
120 165 1
120 166 1
120 167 1
120 168 1
120 169 1
120 170 1
120 171 1
120 172 1
120 176 1
120 177 1
120 178 1
120 179 1
120 180 1
120 181 1
120 182 1
120 183 1
120 184 1
120 185 1
120 186 1
120 187 1
120 188 1
120 189 1
120 190 1
120 194 1
120 195 1
120 196 1
120 197 1
120 198 1
120 199 1
120 200 1
121 123 1
121 124 1
121 125 1
121 126 1
121 127 1
121 128 1
121 129 1
121 130 1
121 131 1
121 132 1
121 133 1
121 134 1
121 135 1
121 136 1
121 137 1
121 141 1
121 142 1
121 143 1
121 144 1
121 145 1
121 146 1
121 147 1
121 148 1
121 149 1
121 150 1
121 151 1
121 152 1
121 153 1
121 154 1
121 155 1
121 159 1
121 160 1
121 161 1
121 162 1
121 163 1
121 164 1
121 165 1
121 166 1
121 167 1
121 168 1
121 169 1
121 170 1
121 171 1
121 172 1
121 173 1
121 177 1
121 178 1
121 179 1
121 180 1
121 181 1
121 182 1
121 183 1
121 184 1
121 185 1
121 186 1
121 187 1
121 188 1
121 189 1
121 190 1
121 191 1
121 195 1
121 196 1
121 197 1
121 198 1
121 199 1
121 200 1
122 124 1
122 125 1
122 126 1
122 127 1
122 128 1
122 129 1
122 130 1
122 131 1
122 132 1
122 133 1
122 134 1
122 135 1
122 136 1
122 137 1
122 138 1
122 142 1
122 143 1
122 144 1
122 145 1
122 146 1
122 147 1
122 148 1
122 149 1
122 150 1
122 151 1
122 152 1
122 153 1
122 154 1
122 155 1
122 156 1
122 160 1
122 161 1
122 162 1
122 163 1
122 164 1
122 165 1
122 166 1
122 167 1
122 168 1
122 169 1
122 170 1
122 171 1
122 172 1
122 173 1
122 174 1
122 178 1
122 179 1
122 180 1
122 181 1
122 182 1
122 183 1
122 184 1
122 185 1
122 186 1
122 187 1
122 188 1
122 189 1
122 190 1
122 191 1
122 192 1
122 196 1
122 197 1
122 198 1
122 199 1
122 200 1
123 125 1
123 126 1
123 127 1
123 128 1
123 129 1
123 130 1
123 131 1
123 132 1
123 133 1
123 134 1
123 135 1
123 136 1
123 137 1
123 138 1
123 139 1
123 143 1
123 144 1
123 145 1
123 146 1
123 147 1
123 148 1
123 149 1
123 150 1
123 151 1
123 152 1
123 153 1
123 154 1
123 155 1
123 156 1
123 157 1
123 161 1
123 162 1
123 163 1
123 164 1
123 165 1
123 166 1
123 167 1
123 168 1
123 169 1
123 170 1
123 171 1
123 172 1
123 173 1
123 174 1
123 175 1
123 179 1
123 180 1
123 181 1
123 182 1
123 183 1
123 184 1
123 185 1
123 186 1
123 187 1
123 188 1
123 189 1
123 190 1
123 191 1
123 192 1
123 193 1
123 197 1
123 198 1
123 199 1
123 200 1
124 126 1
124 127 1
124 128 1
124 129 1
124 130 1
124 131 1
124 132 1
124 133 1
124 134 1
124 135 1
124 136 1
124 137 1
124 138 1
124 139 1
124 140 1
124 144 1
124 145 1
124 146 1
124 147 1
124 148 1
124 149 1
124 150 1
124 151 1
124 152 1
124 153 1
124 154 1
124 155 1
124 156 1
124 157 1
124 158 1
124 162 1
124 163 1
124 164 1
124 165 1
124 166 1
124 167 1
124 168 1
124 169 1
124 170 1
124 171 1
124 172 1
124 173 1
124 174 1
124 175 1
124 176 1
124 180 1
124 181 1
124 182 1
124 183 1
124 184 1
124 185 1
124 186 1
124 187 1
124 188 1
124 189 1
124 190 1
124 191 1
124 192 1
124 193 1
124 194 1
124 198 1
124 199 1
124 200 1
125 127 1
125 128 1
125 129 1
125 130 1
125 131 1
125 132 1
125 133 1
125 134 1
125 135 1
125 136 1
125 137 1
125 138 1
125 139 1
125 140 1
125 141 1
125 145 1
125 146 1
125 147 1
125 148 1
125 149 1
125 150 1
125 151 1
125 152 1
125 153 1
125 154 1
125 155 1
125 156 1
125 157 1
125 158 1
125 159 1
125 163 1
125 164 1
125 165 1
125 166 1
125 167 1
125 168 1
125 169 1
125 170 1
125 171 1
125 172 1
125 173 1
125 174 1
125 175 1
125 176 1
125 177 1
125 181 1
125 182 1
125 183 1
125 184 1
125 185 1
125 186 1
125 187 1
125 188 1
125 189 1
125 190 1
125 191 1
125 192 1
125 193 1
125 194 1
125 195 1
125 199 1
125 200 1
126 128 1
126 129 1
126 130 1
126 131 1
126 132 1
126 133 1
126 134 1
126 135 1
126 136 1
126 137 1
126 138 1
126 139 1
126 140 1
126 141 1
126 142 1
126 146 1
126 147 1
126 148 1
126 149 1
126 150 1
126 151 1
126 152 1
126 153 1
126 154 1
126 155 1
126 156 1
126 157 1
126 158 1
126 159 1
126 160 1
126 164 1
126 165 1
126 166 1
126 167 1
126 168 1
126 169 1
126 170 1
126 171 1
126 172 1
126 173 1
126 174 1
126 175 1
126 176 1
126 177 1
126 178 1
126 182 1
126 183 1
126 184 1
126 185 1
126 186 1
126 187 1
126 188 1
126 189 1
126 190 1
126 191 1
126 192 1
126 193 1
126 194 1
126 195 1
126 196 1
126 200 1
127 129 1
127 130 1
127 131 1
127 132 1
127 133 1
127 134 1
127 135 1
127 136 1
127 137 1
127 138 1
127 139 1
127 140 1
127 141 1
127 142 1
127 143 1
127 147 1
127 148 1
127 149 1
127 150 1
127 151 1
127 152 1
127 153 1
127 154 1
127 155 1
127 156 1
127 157 1
127 158 1
127 159 1
127 160 1
127 161 1
127 165 1
127 166 1
127 167 1
127 168 1
127 169 1
127 170 1
127 171 1
127 172 1
127 173 1
127 174 1
127 175 1
127 176 1
127 177 1
127 178 1
127 179 1
127 183 1
127 184 1
127 185 1
127 186 1
127 187 1
127 188 1
127 189 1
127 190 1
127 191 1
127 192 1
127 193 1
127 194 1
127 195 1
127 196 1
127 197 1
128 130 1
128 131 1
128 132 1
128 133 1
128 134 1
128 135 1
128 136 1
128 137 1
128 138 1
128 139 1
128 140 1
128 141 1
128 142 1
128 143 1
128 144 1
128 148 1
128 149 1
128 150 1
128 151 1
128 152 1
128 153 1
128 154 1
128 155 1
128 156 1
128 157 1
128 158 1
128 159 1
128 160 1
128 161 1
128 162 1
128 166 1
128 167 1
128 168 1
128 169 1
128 170 1
128 171 1
128 172 1
128 173 1
128 174 1
128 175 1
128 176 1
128 177 1
128 178 1
128 179 1
128 180 1
128 184 1
128 185 1
128 186 1
128 187 1
128 188 1
128 189 1
128 190 1
128 191 1
128 192 1
128 193 1
128 194 1
128 195 1
128 196 1
128 197 1
128 198 1
129 131 1
129 132 1
129 133 1
129 134 1
129 135 1
129 136 1
129 137 1
129 138 1
129 139 1
129 140 1
129 141 1
129 142 1
129 143 1
129 144 1
129 145 1
129 149 1
129 150 1
129 151 1
129 152 1
129 153 1
129 154 1
129 155 1
129 156 1
129 157 1
129 158 1
129 159 1
129 160 1
129 161 1
129 162 1
129 163 1
129 167 1
129 168 1
129 169 1
129 170 1
129 171 1
129 172 1
129 173 1
129 174 1
129 175 1
129 176 1
129 177 1
129 178 1
129 179 1
129 180 1
129 181 1
129 185 1
129 186 1
129 187 1
129 188 1
129 189 1
129 190 1
129 191 1
129 192 1
129 193 1
129 194 1
129 195 1
129 196 1
129 197 1
129 198 1
129 199 1
130 132 1
130 133 1
130 134 1
130 135 1
130 136 1
130 137 1
130 138 1
130 139 1
130 140 1
130 141 1
130 142 1
130 143 1
130 144 1
130 145 1
130 146 1
130 150 1
130 151 1
130 152 1
130 153 1
130 154 1
130 155 1
130 156 1
130 157 1
130 158 1
130 159 1
130 160 1
130 161 1
130 162 1
130 163 1
130 164 1
130 168 1
130 169 1
130 170 1
130 171 1
130 172 1
130 173 1
130 174 1
130 175 1
130 176 1
130 177 1
130 178 1
130 179 1
130 180 1
130 181 1
130 182 1
130 186 1
130 187 1
130 188 1
130 189 1
130 190 1
130 191 1
130 192 1
130 193 1
130 194 1
130 195 1
130 196 1
130 197 1
130 198 1
130 199 1
130 200 1
131 133 1
131 134 1
131 135 1
131 136 1
131 137 1
131 138 1
131 139 1
131 140 1
131 141 1
131 142 1
131 143 1
131 144 1
131 145 1
131 146 1
131 147 1
131 151 1
131 152 1
131 153 1
131 154 1
131 155 1
131 156 1
131 157 1
131 158 1
131 159 1
131 160 1
131 161 1
131 162 1
131 163 1
131 164 1
131 165 1
131 169 1
131 170 1
131 171 1
131 172 1
131 173 1
131 174 1
131 175 1
131 176 1
131 177 1
131 178 1
131 179 1
131 180 1
131 181 1
131 182 1
131 183 1
131 187 1
131 188 1
131 189 1
131 190 1
131 191 1
131 192 1
131 193 1
131 194 1
131 195 1
131 196 1
131 197 1
131 198 1
131 199 1
131 200 1
132 134 1
132 135 1
132 136 1
132 137 1
132 138 1
132 139 1
132 140 1
132 141 1
132 142 1
132 143 1
132 144 1
132 145 1
132 146 1
132 147 1
132 148 1
132 152 1
132 153 1
132 154 1
132 155 1
132 156 1
132 157 1
132 158 1
132 159 1
132 160 1
132 161 1
132 162 1
132 163 1
132 164 1
132 165 1
132 166 1
132 170 1
132 171 1
132 172 1
132 173 1
132 174 1
132 175 1
132 176 1
132 177 1
132 178 1
132 179 1
132 180 1
132 181 1
132 182 1
132 183 1
132 184 1
132 188 1
132 189 1
132 190 1
132 191 1
132 192 1
132 193 1
132 194 1
132 195 1
132 196 1
132 197 1
132 198 1
132 199 1
132 200 1
133 135 1
133 136 1
133 137 1
133 138 1
133 139 1
133 140 1
133 141 1
133 142 1
133 143 1
133 144 1
133 145 1
133 146 1
133 147 1
133 148 1
133 149 1
133 153 1
133 154 1
133 155 1
133 156 1
133 157 1
133 158 1
133 159 1
133 160 1
133 161 1
133 162 1
133 163 1
133 164 1
133 165 1
133 166 1
133 167 1
133 171 1
133 172 1
133 173 1
133 174 1
133 175 1
133 176 1
133 177 1
133 178 1
133 179 1
133 180 1
133 181 1
133 182 1
133 183 1
133 184 1
133 185 1
133 189 1
133 190 1
133 191 1
133 192 1
133 193 1
133 194 1
133 195 1
133 196 1
133 197 1
133 198 1
133 199 1
133 200 1
134 136 1
134 137 1
134 138 1
134 139 1
134 140 1
134 141 1
134 142 1
134 143 1
134 144 1
134 145 1
134 146 1
134 147 1
134 148 1
134 149 1
134 150 1
134 154 1
134 155 1
134 156 1
134 157 1
134 158 1
134 159 1
134 160 1
134 161 1
134 162 1
134 163 1
134 164 1
134 165 1
134 166 1
134 167 1
134 168 1
134 172 1
134 173 1
134 174 1
134 175 1
134 176 1
134 177 1
134 178 1
134 179 1
134 180 1
134 181 1
134 182 1
134 183 1
134 184 1
134 185 1
134 186 1
134 190 1
134 191 1
134 192 1
134 193 1
134 194 1
134 195 1
134 196 1
134 197 1
134 198 1
134 199 1
134 200 1
135 137 1
135 138 1
135 139 1
135 140 1
135 141 1
135 142 1
135 143 1
135 144 1
135 145 1
135 146 1
135 147 1
135 148 1
135 149 1
135 150 1
135 151 1
135 155 1
135 156 1
135 157 1
135 158 1
135 159 1
135 160 1
135 161 1
135 162 1
135 163 1
135 164 1
135 165 1
135 166 1
135 167 1
135 168 1
135 169 1
135 173 1
135 174 1
135 175 1
135 176 1
135 177 1
135 178 1
135 179 1
135 180 1
135 181 1
135 182 1
135 183 1
135 184 1
135 185 1
135 186 1
135 187 1
135 191 1
135 192 1
135 193 1
135 194 1
135 195 1
135 196 1
135 197 1
135 198 1
135 199 1
135 200 1
136 138 1
136 139 1
136 140 1
136 141 1
136 142 1
136 143 1
136 144 1
136 145 1
136 146 1
136 147 1
136 148 1
136 149 1
136 150 1
136 151 1
136 152 1
136 156 1
136 157 1
136 158 1
136 159 1
136 160 1
136 161 1
136 162 1
136 163 1
136 164 1
136 165 1
136 166 1
136 167 1
136 168 1
136 169 1
136 170 1
136 174 1
136 175 1
136 176 1
136 177 1
136 178 1
136 179 1
136 180 1
136 181 1
136 182 1
136 183 1
136 184 1
136 185 1
136 186 1
136 187 1
136 188 1
136 192 1
136 193 1
136 194 1
136 195 1
136 196 1
136 197 1
136 198 1
136 199 1
136 200 1
137 139 1
137 140 1
137 141 1
137 142 1
137 143 1
137 144 1
137 145 1
137 146 1
137 147 1
137 148 1
137 149 1
137 150 1
137 151 1
137 152 1
137 153 1
137 157 1
137 158 1
137 159 1
137 160 1
137 161 1
137 162 1
137 163 1
137 164 1
137 165 1
137 166 1
137 167 1
137 168 1
137 169 1
137 170 1
137 171 1
137 175 1
137 176 1
137 177 1
137 178 1
137 179 1
137 180 1
137 181 1
137 182 1
137 183 1
137 184 1
137 185 1
137 186 1
137 187 1
137 188 1
137 189 1
137 193 1
137 194 1
137 195 1
137 196 1
137 197 1
137 198 1
137 199 1
137 200 1
138 140 1
138 141 1
138 142 1
138 143 1
138 144 1
138 145 1
138 146 1
138 147 1
138 148 1
138 149 1
138 150 1
138 151 1
138 152 1
138 153 1
138 154 1
138 158 1
138 159 1
138 160 1
138 161 1
138 162 1
138 163 1
138 164 1
138 165 1
138 166 1
138 167 1
138 168 1
138 169 1
138 170 1
138 171 1
138 172 1
138 176 1
138 177 1
138 178 1
138 179 1
138 180 1
138 181 1
138 182 1
138 183 1
138 184 1
138 185 1
138 186 1
138 187 1
138 188 1
138 189 1
138 190 1
138 194 1
138 195 1
138 196 1
138 197 1
138 198 1
138 199 1
138 200 1
139 141 1
139 142 1
139 143 1
139 144 1
139 145 1
139 146 1
139 147 1
139 148 1
139 149 1
139 150 1
139 151 1
139 152 1
139 153 1
139 154 1
139 155 1
139 159 1
139 160 1
139 161 1
139 162 1
139 163 1
139 164 1
139 165 1
139 166 1
139 167 1
139 168 1
139 169 1
139 170 1
139 171 1
139 172 1
139 173 1
139 177 1
139 178 1
139 179 1
139 180 1
139 181 1
139 182 1
139 183 1
139 184 1
139 185 1
139 186 1
139 187 1
139 188 1
139 189 1
139 190 1
139 191 1
139 195 1
139 196 1
139 197 1
139 198 1
139 199 1
139 200 1
140 142 1
140 143 1
140 144 1
140 145 1
140 146 1
140 147 1
140 148 1
140 149 1
140 150 1
140 151 1
140 152 1
140 153 1
140 154 1
140 155 1
140 156 1
140 160 1
140 161 1
140 162 1
140 163 1
140 164 1
140 165 1
140 166 1
140 167 1
140 168 1
140 169 1
140 170 1
140 171 1
140 172 1
140 173 1
140 174 1
140 178 1
140 179 1
140 180 1
140 181 1
140 182 1
140 183 1
140 184 1
140 185 1
140 186 1
140 187 1
140 188 1
140 189 1
140 190 1
140 191 1
140 192 1
140 196 1
140 197 1
140 198 1
140 199 1
140 200 1
141 143 1
141 144 1
141 145 1
141 146 1
141 147 1
141 148 1
141 149 1
141 150 1
141 151 1
141 152 1
141 153 1
141 154 1
141 155 1
141 156 1
141 157 1
141 161 1
141 162 1
141 163 1
141 164 1
141 165 1
141 166 1
141 167 1
141 168 1
141 169 1
141 170 1
141 171 1
141 172 1
141 173 1
141 174 1
141 175 1
141 179 1
141 180 1
141 181 1
141 182 1
141 183 1
141 184 1
141 185 1
141 186 1
141 187 1
141 188 1
141 189 1
141 190 1
141 191 1
141 192 1
141 193 1
141 197 1
141 198 1
141 199 1
141 200 1
142 144 1
142 145 1
142 146 1
142 147 1
142 148 1
142 149 1
142 150 1
142 151 1
142 152 1
142 153 1
142 154 1
142 155 1
142 156 1
142 157 1
142 158 1
142 162 1
142 163 1
142 164 1
142 165 1
142 166 1
142 167 1
142 168 1
142 169 1
142 170 1
142 171 1
142 172 1
142 173 1
142 174 1
142 175 1
142 176 1
142 180 1
142 181 1
142 182 1
142 183 1
142 184 1
142 185 1
142 186 1
142 187 1
142 188 1
142 189 1
142 190 1
142 191 1
142 192 1
142 193 1
142 194 1
142 198 1
142 199 1
142 200 1
143 145 1
143 146 1
143 147 1
143 148 1
143 149 1
143 150 1
143 151 1
143 152 1
143 153 1
143 154 1
143 155 1
143 156 1
143 157 1
143 158 1
143 159 1
143 163 1
143 164 1
143 165 1
143 166 1
143 167 1
143 168 1
143 169 1
143 170 1
143 171 1
143 172 1
143 173 1
143 174 1
143 175 1
143 176 1
143 177 1
143 181 1
143 182 1
143 183 1
143 184 1
143 185 1
143 186 1
143 187 1
143 188 1
143 189 1
143 190 1
143 191 1
143 192 1
143 193 1
143 194 1
143 195 1
143 199 1
143 200 1
144 146 1
144 147 1
144 148 1
144 149 1
144 150 1
144 151 1
144 152 1
144 153 1
144 154 1
144 155 1
144 156 1
144 157 1
144 158 1
144 159 1
144 160 1
144 164 1
144 165 1
144 166 1
144 167 1
144 168 1
144 169 1
144 170 1
144 171 1
144 172 1
144 173 1
144 174 1
144 175 1
144 176 1
144 177 1
144 178 1
144 182 1
144 183 1
144 184 1
144 185 1
144 186 1
144 187 1
144 188 1
144 189 1
144 190 1
144 191 1
144 192 1
144 193 1
144 194 1
144 195 1
144 196 1
144 200 1
145 147 1
145 148 1
145 149 1
145 150 1
145 151 1
145 152 1
145 153 1
145 154 1
145 155 1
145 156 1
145 157 1
145 158 1
145 159 1
145 160 1
145 161 1
145 165 1
145 166 1
145 167 1
145 168 1
145 169 1
145 170 1
145 171 1
145 172 1
145 173 1
145 174 1
145 175 1
145 176 1
145 177 1
145 178 1
145 179 1
145 183 1
145 184 1
145 185 1
145 186 1
145 187 1
145 188 1
145 189 1
145 190 1
145 191 1
145 192 1
145 193 1
145 194 1
145 195 1
145 196 1
145 197 1
146 148 1
146 149 1
146 150 1
146 151 1
146 152 1
146 153 1
146 154 1
146 155 1
146 156 1
146 157 1
146 158 1
146 159 1
146 160 1
146 161 1
146 162 1
146 166 1
146 167 1
146 168 1
146 169 1
146 170 1
146 171 1
146 172 1
146 173 1
146 174 1
146 175 1
146 176 1
146 177 1
146 178 1
146 179 1
146 180 1
146 184 1
146 185 1
146 186 1
146 187 1
146 188 1
146 189 1
146 190 1
146 191 1
146 192 1
146 193 1
146 194 1
146 195 1
146 196 1
146 197 1
146 198 1
147 149 1
147 150 1
147 151 1
147 152 1
147 153 1
147 154 1
147 155 1
147 156 1
147 157 1
147 158 1
147 159 1
147 160 1
147 161 1
147 162 1
147 163 1
147 167 1
147 168 1
147 169 1
147 170 1
147 171 1
147 172 1
147 173 1
147 174 1
147 175 1
147 176 1
147 177 1
147 178 1
147 179 1
147 180 1
147 181 1
147 185 1
147 186 1
147 187 1
147 188 1
147 189 1
147 190 1
147 191 1
147 192 1
147 193 1
147 194 1
147 195 1
147 196 1
147 197 1
147 198 1
147 199 1
148 150 1
148 151 1
148 152 1
148 153 1
148 154 1
148 155 1
148 156 1
148 157 1
148 158 1
148 159 1
148 160 1
148 161 1
148 162 1
148 163 1
148 164 1
148 168 1
148 169 1
148 170 1
148 171 1
148 172 1
148 173 1
148 174 1
148 175 1
148 176 1
148 177 1
148 178 1
148 179 1
148 180 1
148 181 1
148 182 1
148 186 1
148 187 1
148 188 1
148 189 1
148 190 1
148 191 1
148 192 1
148 193 1
148 194 1
148 195 1
148 196 1
148 197 1
148 198 1
148 199 1
148 200 1
149 151 1
149 152 1
149 153 1
149 154 1
149 155 1
149 156 1
149 157 1
149 158 1
149 159 1
149 160 1
149 161 1
149 162 1
149 163 1
149 164 1
149 165 1
149 169 1
149 170 1
149 171 1
149 172 1
149 173 1
149 174 1
149 175 1
149 176 1
149 177 1
149 178 1
149 179 1
149 180 1
149 181 1
149 182 1
149 183 1
149 187 1
149 188 1
149 189 1
149 190 1
149 191 1
149 192 1
149 193 1
149 194 1
149 195 1
149 196 1
149 197 1
149 198 1
149 199 1
149 200 1
150 152 1
150 153 1
150 154 1
150 155 1
150 156 1
150 157 1
150 158 1
150 159 1
150 160 1
150 161 1
150 162 1
150 163 1
150 164 1
150 165 1
150 166 1
150 170 1
150 171 1
150 172 1
150 173 1
150 174 1
150 175 1
150 176 1
150 177 1
150 178 1
150 179 1
150 180 1
150 181 1
150 182 1
150 183 1
150 184 1
150 188 1
150 189 1
150 190 1
150 191 1
150 192 1
150 193 1
150 194 1
150 195 1
150 196 1
150 197 1
150 198 1
150 199 1
150 200 1
151 153 1
151 154 1
151 155 1
151 156 1
151 157 1
151 158 1
151 159 1
151 160 1
151 161 1
151 162 1
151 163 1
151 164 1
151 165 1
151 166 1
151 167 1
151 171 1
151 172 1
151 173 1
151 174 1
151 175 1
151 176 1
151 177 1
151 178 1
151 179 1
151 180 1
151 181 1
151 182 1
151 183 1
151 184 1
151 185 1
151 189 1
151 190 1
151 191 1
151 192 1
151 193 1
151 194 1
151 195 1
151 196 1
151 197 1
151 198 1
151 199 1
151 200 1
152 154 1
152 155 1
152 156 1
152 157 1
152 158 1
152 159 1
152 160 1
152 161 1
152 162 1
152 163 1
152 164 1
152 165 1
152 166 1
152 167 1
152 168 1
152 172 1
152 173 1
152 174 1
152 175 1
152 176 1
152 177 1
152 178 1
152 179 1
152 180 1
152 181 1
152 182 1
152 183 1
152 184 1
152 185 1
152 186 1
152 190 1
152 191 1
152 192 1
152 193 1
152 194 1
152 195 1
152 196 1
152 197 1
152 198 1
152 199 1
152 200 1
153 155 1
153 156 1
153 157 1
153 158 1
153 159 1
153 160 1
153 161 1
153 162 1
153 163 1
153 164 1
153 165 1
153 166 1
153 167 1
153 168 1
153 169 1
153 173 1
153 174 1
153 175 1
153 176 1
153 177 1
153 178 1
153 179 1
153 180 1
153 181 1
153 182 1
153 183 1
153 184 1
153 185 1
153 186 1
153 187 1
153 191 1
153 192 1
153 193 1
153 194 1
153 195 1
153 196 1
153 197 1
153 198 1
153 199 1
153 200 1
154 156 1
154 157 1
154 158 1
154 159 1
154 160 1
154 161 1
154 162 1
154 163 1
154 164 1
154 165 1
154 166 1
154 167 1
154 168 1
154 169 1
154 170 1
154 174 1
154 175 1
154 176 1
154 177 1
154 178 1
154 179 1
154 180 1
154 181 1
154 182 1
154 183 1
154 184 1
154 185 1
154 186 1
154 187 1
154 188 1
154 192 1
154 193 1
154 194 1
154 195 1
154 196 1
154 197 1
154 198 1
154 199 1
154 200 1
155 157 1
155 158 1
155 159 1
155 160 1
155 161 1
155 162 1
155 163 1
155 164 1
155 165 1
155 166 1
155 167 1
155 168 1
155 169 1
155 170 1
155 171 1
155 175 1
155 176 1
155 177 1
155 178 1
155 179 1
155 180 1
155 181 1
155 182 1
155 183 1
155 184 1
155 185 1
155 186 1
155 187 1
155 188 1
155 189 1
155 193 1
155 194 1
155 195 1
155 196 1
155 197 1
155 198 1
155 199 1
155 200 1
156 158 1
156 159 1
156 160 1
156 161 1
156 162 1
156 163 1
156 164 1
156 165 1
156 166 1
156 167 1
156 168 1
156 169 1
156 170 1
156 171 1
156 172 1
156 176 1
156 177 1
156 178 1
156 179 1
156 180 1
156 181 1
156 182 1
156 183 1
156 184 1
156 185 1
156 186 1
156 187 1
156 188 1
156 189 1
156 190 1
156 194 1
156 195 1
156 196 1
156 197 1
156 198 1
156 199 1
156 200 1
157 159 1
157 160 1
157 161 1
157 162 1
157 163 1
157 164 1
157 165 1
157 166 1
157 167 1
157 168 1
157 169 1
157 170 1
157 171 1
157 172 1
157 173 1
157 177 1
157 178 1
157 179 1
157 180 1
157 181 1
157 182 1
157 183 1
157 184 1
157 185 1
157 186 1
157 187 1
157 188 1
157 189 1
157 190 1
157 191 1
157 195 1
157 196 1
157 197 1
157 198 1
157 199 1
157 200 1
158 160 1
158 161 1
158 162 1
158 163 1
158 164 1
158 165 1
158 166 1
158 167 1
158 168 1
158 169 1
158 170 1
158 171 1
158 172 1
158 173 1
158 174 1
158 178 1
158 179 1
158 180 1
158 181 1
158 182 1
158 183 1
158 184 1
158 185 1
158 186 1
158 187 1
158 188 1
158 189 1
158 190 1
158 191 1
158 192 1
158 196 1
158 197 1
158 198 1
158 199 1
158 200 1
159 161 1
159 162 1
159 163 1
159 164 1
159 165 1
159 166 1
159 167 1
159 168 1
159 169 1
159 170 1
159 171 1
159 172 1
159 173 1
159 174 1
159 175 1
159 179 1
159 180 1
159 181 1
159 182 1
159 183 1
159 184 1
159 185 1
159 186 1
159 187 1
159 188 1
159 189 1
159 190 1
159 191 1
159 192 1
159 193 1
159 197 1
159 198 1
159 199 1
159 200 1
160 162 1
160 163 1
160 164 1
160 165 1
160 166 1
160 167 1
160 168 1
160 169 1
160 170 1
160 171 1
160 172 1
160 173 1
160 174 1
160 175 1
160 176 1
160 180 1
160 181 1
160 182 1
160 183 1
160 184 1
160 185 1
160 186 1
160 187 1
160 188 1
160 189 1
160 190 1
160 191 1
160 192 1
160 193 1
160 194 1
160 198 1
160 199 1
160 200 1
161 163 1
161 164 1
161 165 1
161 166 1
161 167 1
161 168 1
161 169 1
161 170 1
161 171 1
161 172 1
161 173 1
161 174 1
161 175 1
161 176 1
161 177 1
161 181 1
161 182 1
161 183 1
161 184 1
161 185 1
161 186 1
161 187 1
161 188 1
161 189 1
161 190 1
161 191 1
161 192 1
161 193 1
161 194 1
161 195 1
161 199 1
161 200 1
162 164 1
162 165 1
162 166 1
162 167 1
162 168 1
162 169 1
162 170 1
162 171 1
162 172 1
162 173 1
162 174 1
162 175 1
162 176 1
162 177 1
162 178 1
162 182 1
162 183 1
162 184 1
162 185 1
162 186 1
162 187 1
162 188 1
162 189 1
162 190 1
162 191 1
162 192 1
162 193 1
162 194 1
162 195 1
162 196 1
162 200 1
163 165 1
163 166 1
163 167 1
163 168 1
163 169 1
163 170 1
163 171 1
163 172 1
163 173 1
163 174 1
163 175 1
163 176 1
163 177 1
163 178 1
163 179 1
163 183 1
163 184 1
163 185 1
163 186 1
163 187 1
163 188 1
163 189 1
163 190 1
163 191 1
163 192 1
163 193 1
163 194 1
163 195 1
163 196 1
163 197 1
164 166 1
164 167 1
164 168 1
164 169 1
164 170 1
164 171 1
164 172 1
164 173 1
164 174 1
164 175 1
164 176 1
164 177 1
164 178 1
164 179 1
164 180 1
164 184 1
164 185 1
164 186 1
164 187 1
164 188 1
164 189 1
164 190 1
164 191 1
164 192 1
164 193 1
164 194 1
164 195 1
164 196 1
164 197 1
164 198 1
165 167 1
165 168 1
165 169 1
165 170 1
165 171 1
165 172 1
165 173 1
165 174 1
165 175 1
165 176 1
165 177 1
165 178 1
165 179 1
165 180 1
165 181 1
165 185 1
165 186 1
165 187 1
165 188 1
165 189 1
165 190 1
165 191 1
165 192 1
165 193 1
165 194 1
165 195 1
165 196 1
165 197 1
165 198 1
165 199 1
166 168 1
166 169 1
166 170 1
166 171 1
166 172 1
166 173 1
166 174 1
166 175 1
166 176 1
166 177 1
166 178 1
166 179 1
166 180 1
166 181 1
166 182 1
166 186 1
166 187 1
166 188 1
166 189 1
166 190 1
166 191 1
166 192 1
166 193 1
166 194 1
166 195 1
166 196 1
166 197 1
166 198 1
166 199 1
166 200 1
167 169 1
167 170 1
167 171 1
167 172 1
167 173 1
167 174 1
167 175 1
167 176 1
167 177 1
167 178 1
167 179 1
167 180 1
167 181 1
167 182 1
167 183 1
167 187 1
167 188 1
167 189 1
167 190 1
167 191 1
167 192 1
167 193 1
167 194 1
167 195 1
167 196 1
167 197 1
167 198 1
167 199 1
167 200 1
168 170 1
168 171 1
168 172 1
168 173 1
168 174 1
168 175 1
168 176 1
168 177 1
168 178 1
168 179 1
168 180 1
168 181 1
168 182 1
168 183 1
168 184 1
168 188 1
168 189 1
168 190 1
168 191 1
168 192 1
168 193 1
168 194 1
168 195 1
168 196 1
168 197 1
168 198 1
168 199 1
168 200 1
169 171 1
169 172 1
169 173 1
169 174 1
169 175 1
169 176 1
169 177 1
169 178 1
169 179 1
169 180 1
169 181 1
169 182 1
169 183 1
169 184 1
169 185 1
169 189 1
169 190 1
169 191 1
169 192 1
169 193 1
169 194 1
169 195 1
169 196 1
169 197 1
169 198 1
169 199 1
169 200 1
170 172 1
170 173 1
170 174 1
170 175 1
170 176 1
170 177 1
170 178 1
170 179 1
170 180 1
170 181 1
170 182 1
170 183 1
170 184 1
170 185 1
170 186 1
170 190 1
170 191 1
170 192 1
170 193 1
170 194 1
170 195 1
170 196 1
170 197 1
170 198 1
170 199 1
170 200 1
171 173 1
171 174 1
171 175 1
171 176 1
171 177 1
171 178 1
171 179 1
171 180 1
171 181 1
171 182 1
171 183 1
171 184 1
171 185 1
171 186 1
171 187 1
171 191 1
171 192 1
171 193 1
171 194 1
171 195 1
171 196 1
171 197 1
171 198 1
171 199 1
171 200 1
172 174 1
172 175 1
172 176 1
172 177 1
172 178 1
172 179 1
172 180 1
172 181 1
172 182 1
172 183 1
172 184 1
172 185 1
172 186 1
172 187 1
172 188 1
172 192 1
172 193 1
172 194 1
172 195 1
172 196 1
172 197 1
172 198 1
172 199 1
172 200 1
173 175 1
173 176 1
173 177 1
173 178 1
173 179 1
173 180 1
173 181 1
173 182 1
173 183 1
173 184 1
173 185 1
173 186 1
173 187 1
173 188 1
173 189 1
173 193 1
173 194 1
173 195 1
173 196 1
173 197 1
173 198 1
173 199 1
173 200 1
174 176 1
174 177 1
174 178 1
174 179 1
174 180 1
174 181 1
174 182 1
174 183 1
174 184 1
174 185 1
174 186 1
174 187 1
174 188 1
174 189 1
174 190 1
174 194 1
174 195 1
174 196 1
174 197 1
174 198 1
174 199 1
174 200 1
175 177 1
175 178 1
175 179 1
175 180 1
175 181 1
175 182 1
175 183 1
175 184 1
175 185 1
175 186 1
175 187 1
175 188 1
175 189 1
175 190 1
175 191 1
175 195 1
175 196 1
175 197 1
175 198 1
175 199 1
175 200 1
176 178 1
176 179 1
176 180 1
176 181 1
176 182 1
176 183 1
176 184 1
176 185 1
176 186 1
176 187 1
176 188 1
176 189 1
176 190 1
176 191 1
176 192 1
176 196 1
176 197 1
176 198 1
176 199 1
176 200 1
177 179 1
177 180 1
177 181 1
177 182 1
177 183 1
177 184 1
177 185 1
177 186 1
177 187 1
177 188 1
177 189 1
177 190 1
177 191 1
177 192 1
177 193 1
177 197 1
177 198 1
177 199 1
177 200 1
178 180 1
178 181 1
178 182 1
178 183 1
178 184 1
178 185 1
178 186 1
178 187 1
178 188 1
178 189 1
178 190 1
178 191 1
178 192 1
178 193 1
178 194 1
178 198 1
178 199 1
178 200 1
179 181 1
179 182 1
179 183 1
179 184 1
179 185 1
179 186 1
179 187 1
179 188 1
179 189 1
179 190 1
179 191 1
179 192 1
179 193 1
179 194 1
179 195 1
179 199 1
179 200 1
180 182 1
180 183 1
180 184 1
180 185 1
180 186 1
180 187 1
180 188 1
180 189 1
180 190 1
180 191 1
180 192 1
180 193 1
180 194 1
180 195 1
180 196 1
180 200 1
181 183 1
181 184 1
181 185 1
181 186 1
181 187 1
181 188 1
181 189 1
181 190 1
181 191 1
181 192 1
181 193 1
181 194 1
181 195 1
181 196 1
181 197 1
182 184 1
182 185 1
182 186 1
182 187 1
182 188 1
182 189 1
182 190 1
182 191 1
182 192 1
182 193 1
182 194 1
182 195 1
182 196 1
182 197 1
182 198 1
183 185 1
183 186 1
183 187 1
183 188 1
183 189 1
183 190 1
183 191 1
183 192 1
183 193 1
183 194 1
183 195 1
183 196 1
183 197 1
183 198 1
183 199 1
184 186 1
184 187 1
184 188 1
184 189 1
184 190 1
184 191 1
184 192 1
184 193 1
184 194 1
184 195 1
184 196 1
184 197 1
184 198 1
184 199 1
184 200 1
185 187 1
185 188 1
185 189 1
185 190 1
185 191 1
185 192 1
185 193 1
185 194 1
185 195 1
185 196 1
185 197 1
185 198 1
185 199 1
185 200 1
186 188 1
186 189 1
186 190 1
186 191 1
186 192 1
186 193 1
186 194 1
186 195 1
186 196 1
186 197 1
186 198 1
186 199 1
186 200 1
187 189 1
187 190 1
187 191 1
187 192 1
187 193 1
187 194 1
187 195 1
187 196 1
187 197 1
187 198 1
187 199 1
187 200 1
188 190 1
188 191 1
188 192 1
188 193 1
188 194 1
188 195 1
188 196 1
188 197 1
188 198 1
188 199 1
188 200 1
189 191 1
189 192 1
189 193 1
189 194 1
189 195 1
189 196 1
189 197 1
189 198 1
189 199 1
189 200 1
190 192 1
190 193 1
190 194 1
190 195 1
190 196 1
190 197 1
190 198 1
190 199 1
190 200 1
191 193 1
191 194 1
191 195 1
191 196 1
191 197 1
191 198 1
191 199 1
191 200 1
192 194 1
192 195 1
192 196 1
192 197 1
192 198 1
192 199 1
192 200 1
193 195 1
193 196 1
193 197 1
193 198 1
193 199 1
193 200 1
194 196 1
194 197 1
194 198 1
194 199 1
194 200 1
195 197 1
195 198 1
195 199 1
195 200 1
196 198 1
196 199 1
196 200 1
197 199 1
197 200 1
198 200 1


==> anc/instances/benchmark/thetaPrime/c_fat200_5.dat <==
200 11427
1 3 1
1 4 1
1 5 1
1 6 1
1 10 1
1 11 1
1 12 1
1 13 1
1 17 1
1 18 1
1 19 1
1 20 1
1 24 1
1 25 1
1 26 1
1 27 1
1 31 1
1 32 1
1 33 1
1 34 1
1 38 1
1 39 1
1 40 1
1 41 1
1 45 1
1 46 1
1 47 1
1 48 1
1 52 1
1 53 1
1 54 1
1 55 1
1 59 1
1 60 1
1 61 1
1 62 1
1 66 1
1 67 1
1 68 1
1 69 1
1 73 1
1 74 1
1 75 1
1 76 1
1 80 1
1 81 1
1 82 1
1 83 1
1 87 1
1 88 1
1 89 1
1 90 1
1 94 1
1 95 1
1 96 1
1 97 1
1 101 1
1 102 1
1 103 1
1 104 1
1 108 1
1 109 1
1 110 1
1 111 1
1 115 1
1 116 1
1 117 1
1 118 1
1 122 1
1 123 1
1 124 1
1 125 1
1 129 1
1 130 1
1 131 1
1 132 1
1 136 1
1 137 1
1 138 1
1 139 1
1 143 1
1 144 1
1 145 1
1 146 1
1 150 1
1 151 1
1 152 1
1 153 1
1 157 1
1 158 1
1 159 1
1 160 1
1 164 1
1 165 1
1 166 1
1 167 1
1 171 1
1 172 1
1 173 1
1 174 1
1 178 1
1 179 1
1 180 1
1 181 1
1 185 1
1 186 1
1 187 1
1 188 1
1 192 1
1 193 1
1 194 1
1 195 1
1 199 1
1 200 1
2 4 1
2 5 1
2 6 1
2 7 1
2 11 1
2 12 1
2 13 1
2 14 1
2 18 1
2 19 1
2 20 1
2 21 1
2 25 1
2 26 1
2 27 1
2 28 1
2 32 1
2 33 1
2 34 1
2 35 1
2 39 1
2 40 1
2 41 1
2 42 1
2 46 1
2 47 1
2 48 1
2 49 1
2 53 1
2 54 1
2 55 1
2 56 1
2 60 1
2 61 1
2 62 1
2 63 1
2 67 1
2 68 1
2 69 1
2 70 1
2 74 1
2 75 1
2 76 1
2 77 1
2 81 1
2 82 1
2 83 1
2 84 1
2 88 1
2 89 1
2 90 1
2 91 1
2 95 1
2 96 1
2 97 1
2 98 1
2 102 1
2 103 1
2 104 1
2 105 1
2 109 1
2 110 1
2 111 1
2 112 1
2 116 1
2 117 1
2 118 1
2 119 1
2 123 1
2 124 1
2 125 1
2 126 1
2 130 1
2 131 1
2 132 1
2 133 1
2 137 1
2 138 1
2 139 1
2 140 1
2 144 1
2 145 1
2 146 1
2 147 1
2 151 1
2 152 1
2 153 1
2 154 1
2 158 1
2 159 1
2 160 1
2 161 1
2 165 1
2 166 1
2 167 1
2 168 1
2 172 1
2 173 1
2 174 1
2 175 1
2 179 1
2 180 1
2 181 1
2 182 1
2 186 1
2 187 1
2 188 1
2 189 1
2 193 1
2 194 1
2 195 1
2 196 1
2 200 1
3 5 1
3 6 1
3 7 1
3 8 1
3 12 1
3 13 1
3 14 1
3 15 1
3 19 1
3 20 1
3 21 1
3 22 1
3 26 1
3 27 1
3 28 1
3 29 1
3 33 1
3 34 1
3 35 1
3 36 1
3 40 1
3 41 1
3 42 1
3 43 1
3 47 1
3 48 1
3 49 1
3 50 1
3 54 1
3 55 1
3 56 1
3 57 1
3 61 1
3 62 1
3 63 1
3 64 1
3 68 1
3 69 1
3 70 1
3 71 1
3 75 1
3 76 1
3 77 1
3 78 1
3 82 1
3 83 1
3 84 1
3 85 1
3 89 1
3 90 1
3 91 1
3 92 1
3 96 1
3 97 1
3 98 1
3 99 1
3 103 1
3 104 1
3 105 1
3 106 1
3 110 1
3 111 1
3 112 1
3 113 1
3 117 1
3 118 1
3 119 1
3 120 1
3 124 1
3 125 1
3 126 1
3 127 1
3 131 1
3 132 1
3 133 1
3 134 1
3 138 1
3 139 1
3 140 1
3 141 1
3 145 1
3 146 1
3 147 1
3 148 1
3 152 1
3 153 1
3 154 1
3 155 1
3 159 1
3 160 1
3 161 1
3 162 1
3 166 1
3 167 1
3 168 1
3 169 1
3 173 1
3 174 1
3 175 1
3 176 1
3 180 1
3 181 1
3 182 1
3 183 1
3 187 1
3 188 1
3 189 1
3 190 1
3 194 1
3 195 1
3 196 1
3 197 1
4 6 1
4 7 1
4 8 1
4 9 1
4 13 1
4 14 1
4 15 1
4 16 1
4 20 1
4 21 1
4 22 1
4 23 1
4 27 1
4 28 1
4 29 1
4 30 1
4 34 1
4 35 1
4 36 1
4 37 1
4 41 1
4 42 1
4 43 1
4 44 1
4 48 1
4 49 1
4 50 1
4 51 1
4 55 1
4 56 1
4 57 1
4 58 1
4 62 1
4 63 1
4 64 1
4 65 1
4 69 1
4 70 1
4 71 1
4 72 1
4 76 1
4 77 1
4 78 1
4 79 1
4 83 1
4 84 1
4 85 1
4 86 1
4 90 1
4 91 1
4 92 1
4 93 1
4 97 1
4 98 1
4 99 1
4 100 1
4 104 1
4 105 1
4 106 1
4 107 1
4 111 1
4 112 1
4 113 1
4 114 1
4 118 1
4 119 1
4 120 1
4 121 1
4 125 1
4 126 1
4 127 1
4 128 1
4 132 1
4 133 1
4 134 1
4 135 1
4 139 1
4 140 1
4 141 1
4 142 1
4 146 1
4 147 1
4 148 1
4 149 1
4 153 1
4 154 1
4 155 1
4 156 1
4 160 1
4 161 1
4 162 1
4 163 1
4 167 1
4 168 1
4 169 1
4 170 1
4 174 1
4 175 1
4 176 1
4 177 1
4 181 1
4 182 1
4 183 1
4 184 1
4 188 1
4 189 1
4 190 1
4 191 1
4 195 1
4 196 1
4 197 1
4 198 1
5 7 1
5 8 1
5 9 1
5 10 1
5 14 1
5 15 1
5 16 1
5 17 1
5 21 1
5 22 1
5 23 1
5 24 1
5 28 1
5 29 1
5 30 1
5 31 1
5 35 1
5 36 1
5 37 1
5 38 1
5 42 1
5 43 1
5 44 1
5 45 1
5 49 1
5 50 1
5 51 1
5 52 1
5 56 1
5 57 1
5 58 1
5 59 1
5 63 1
5 64 1
5 65 1
5 66 1
5 70 1
5 71 1
5 72 1
5 73 1
5 77 1
5 78 1
5 79 1
5 80 1
5 84 1
5 85 1
5 86 1
5 87 1
5 91 1
5 92 1
5 93 1
5 94 1
5 98 1
5 99 1
5 100 1
5 101 1
5 105 1
5 106 1
5 107 1
5 108 1
5 112 1
5 113 1
5 114 1
5 115 1
5 119 1
5 120 1
5 121 1
5 122 1
5 126 1
5 127 1
5 128 1
5 129 1
5 133 1
5 134 1
5 135 1
5 136 1
5 140 1
5 141 1
5 142 1
5 143 1
5 147 1
5 148 1
5 149 1
5 150 1
5 154 1
5 155 1
5 156 1
5 157 1
5 161 1
5 162 1
5 163 1
5 164 1
5 168 1
5 169 1
5 170 1
5 171 1
5 175 1
5 176 1
5 177 1
5 178 1
5 182 1
5 183 1
5 184 1
5 185 1
5 189 1
5 190 1
5 191 1
5 192 1
5 196 1
5 197 1
5 198 1
5 199 1
6 8 1
6 9 1
6 10 1
6 11 1
6 15 1
6 16 1
6 17 1
6 18 1
6 22 1
6 23 1
6 24 1
6 25 1
6 29 1
6 30 1
6 31 1
6 32 1
6 36 1
6 37 1
6 38 1
6 39 1
6 43 1
6 44 1
6 45 1
6 46 1
6 50 1
6 51 1
6 52 1
6 53 1
6 57 1
6 58 1
6 59 1
6 60 1
6 64 1
6 65 1
6 66 1
6 67 1
6 71 1
6 72 1
6 73 1
6 74 1
6 78 1
6 79 1
6 80 1
6 81 1
6 85 1
6 86 1
6 87 1
6 88 1
6 92 1
6 93 1
6 94 1
6 95 1
6 99 1
6 100 1
6 101 1
6 102 1
6 106 1
6 107 1
6 108 1
6 109 1
6 113 1
6 114 1
6 115 1
6 116 1
6 120 1
6 121 1
6 122 1
6 123 1
6 127 1
6 128 1
6 129 1
6 130 1
6 134 1
6 135 1
6 136 1
6 137 1
6 141 1
6 142 1
6 143 1
6 144 1
6 148 1
6 149 1
6 150 1
6 151 1
6 155 1
6 156 1
6 157 1
6 158 1
6 162 1
6 163 1
6 164 1
6 165 1
6 169 1
6 170 1
6 171 1
6 172 1
6 176 1
6 177 1
6 178 1
6 179 1
6 183 1
6 184 1
6 185 1
6 186 1
6 190 1
6 191 1
6 192 1
6 193 1
6 197 1
6 198 1
6 199 1
6 200 1
7 9 1
7 10 1
7 11 1
7 12 1
7 16 1
7 17 1
7 18 1
7 19 1
7 23 1
7 24 1
7 25 1
7 26 1
7 30 1
7 31 1
7 32 1
7 33 1
7 37 1
7 38 1
7 39 1
7 40 1
7 44 1
7 45 1
7 46 1
7 47 1
7 51 1
7 52 1
7 53 1
7 54 1
7 58 1
7 59 1
7 60 1
7 61 1
7 65 1
7 66 1
7 67 1
7 68 1
7 72 1
7 73 1
7 74 1
7 75 1
7 79 1
7 80 1
7 81 1
7 82 1
7 86 1
7 87 1
7 88 1
7 89 1
7 93 1
7 94 1
7 95 1
7 96 1
7 100 1
7 101 1
7 102 1
7 103 1
7 107 1
7 108 1
7 109 1
7 110 1
7 114 1
7 115 1
7 116 1
7 117 1
7 121 1
7 122 1
7 123 1
7 124 1
7 128 1
7 129 1
7 130 1
7 131 1
7 135 1
7 136 1
7 137 1
7 138 1
7 142 1
7 143 1
7 144 1
7 145 1
7 149 1
7 150 1
7 151 1
7 152 1
7 156 1
7 157 1
7 158 1
7 159 1
7 163 1
7 164 1
7 165 1
7 166 1
7 170 1
7 171 1
7 172 1
7 173 1
7 177 1
7 178 1
7 179 1
7 180 1
7 184 1
7 185 1
7 186 1
7 187 1
7 191 1
7 192 1
7 193 1
7 194 1
7 198 1
7 199 1
7 200 1
8 10 1
8 11 1
8 12 1
8 13 1
8 17 1
8 18 1
8 19 1
8 20 1
8 24 1
8 25 1
8 26 1
8 27 1
8 31 1
8 32 1
8 33 1
8 34 1
8 38 1
8 39 1
8 40 1
8 41 1
8 45 1
8 46 1
8 47 1
8 48 1
8 52 1
8 53 1
8 54 1
8 55 1
8 59 1
8 60 1
8 61 1
8 62 1
8 66 1
8 67 1
8 68 1
8 69 1
8 73 1
8 74 1
8 75 1
8 76 1
8 80 1
8 81 1
8 82 1
8 83 1
8 87 1
8 88 1
8 89 1
8 90 1
8 94 1
8 95 1
8 96 1
8 97 1
8 101 1
8 102 1
8 103 1
8 104 1
8 108 1
8 109 1
8 110 1
8 111 1
8 115 1
8 116 1
8 117 1
8 118 1
8 122 1
8 123 1
8 124 1
8 125 1
8 129 1
8 130 1
8 131 1
8 132 1
8 136 1
8 137 1
8 138 1
8 139 1
8 143 1
8 144 1
8 145 1
8 146 1
8 150 1
8 151 1
8 152 1
8 153 1
8 157 1
8 158 1
8 159 1
8 160 1
8 164 1
8 165 1
8 166 1
8 167 1
8 171 1
8 172 1
8 173 1
8 174 1
8 178 1
8 179 1
8 180 1
8 181 1
8 185 1
8 186 1
8 187 1
8 188 1
8 192 1
8 193 1
8 194 1
8 195 1
8 199 1
8 200 1
9 11 1
9 12 1
9 13 1
9 14 1
9 18 1
9 19 1
9 20 1
9 21 1
9 25 1
9 26 1
9 27 1
9 28 1
9 32 1
9 33 1
9 34 1
9 35 1
9 39 1
9 40 1
9 41 1
9 42 1
9 46 1
9 47 1
9 48 1
9 49 1
9 53 1
9 54 1
9 55 1
9 56 1
9 60 1
9 61 1
9 62 1
9 63 1
9 67 1
9 68 1
9 69 1
9 70 1
9 74 1
9 75 1
9 76 1
9 77 1
9 81 1
9 82 1
9 83 1
9 84 1
9 88 1
9 89 1
9 90 1
9 91 1
9 95 1
9 96 1
9 97 1
9 98 1
9 102 1
9 103 1
9 104 1
9 105 1
9 109 1
9 110 1
9 111 1
9 112 1
9 116 1
9 117 1
9 118 1
9 119 1
9 123 1
9 124 1
9 125 1
9 126 1
9 130 1
9 131 1
9 132 1
9 133 1
9 137 1
9 138 1
9 139 1
9 140 1
9 144 1
9 145 1
9 146 1
9 147 1
9 151 1
9 152 1
9 153 1
9 154 1
9 158 1
9 159 1
9 160 1
9 161 1
9 165 1
9 166 1
9 167 1
9 168 1
9 172 1
9 173 1
9 174 1
9 175 1
9 179 1
9 180 1
9 181 1
9 182 1
9 186 1
9 187 1
9 188 1
9 189 1
9 193 1
9 194 1
9 195 1
9 196 1
9 200 1
10 12 1
10 13 1
10 14 1
10 15 1
10 19 1
10 20 1
10 21 1
10 22 1
10 26 1
10 27 1
10 28 1
10 29 1
10 33 1
10 34 1
10 35 1
10 36 1
10 40 1
10 41 1
10 42 1
10 43 1
10 47 1
10 48 1
10 49 1
10 50 1
10 54 1
10 55 1
10 56 1
10 57 1
10 61 1
10 62 1
10 63 1
10 64 1
10 68 1
10 69 1
10 70 1
10 71 1
10 75 1
10 76 1
10 77 1
10 78 1
10 82 1
10 83 1
10 84 1
10 85 1
10 89 1
10 90 1
10 91 1
10 92 1
10 96 1
10 97 1
10 98 1
10 99 1
10 103 1
10 104 1
10 105 1
10 106 1
10 110 1
10 111 1
10 112 1
10 113 1
10 117 1
10 118 1
10 119 1
10 120 1
10 124 1
10 125 1
10 126 1
10 127 1
10 131 1
10 132 1
10 133 1
10 134 1
10 138 1
10 139 1
10 140 1
10 141 1
10 145 1
10 146 1
10 147 1
10 148 1
10 152 1
10 153 1
10 154 1
10 155 1
10 159 1
10 160 1
10 161 1
10 162 1
10 166 1
10 167 1
10 168 1
10 169 1
10 173 1
10 174 1
10 175 1
10 176 1
10 180 1
10 181 1
10 182 1
10 183 1
10 187 1
10 188 1
10 189 1
10 190 1
10 194 1
10 195 1
10 196 1
10 197 1
11 13 1
11 14 1
11 15 1
11 16 1
11 20 1
11 21 1
11 22 1
11 23 1
11 27 1
11 28 1
11 29 1
11 30 1
11 34 1
11 35 1
11 36 1
11 37 1
11 41 1
11 42 1
11 43 1
11 44 1
11 48 1
11 49 1
11 50 1
11 51 1
11 55 1
11 56 1
11 57 1
11 58 1
11 62 1
11 63 1
11 64 1
11 65 1
11 69 1
11 70 1
11 71 1
11 72 1
11 76 1
11 77 1
11 78 1
11 79 1
11 83 1
11 84 1
11 85 1
11 86 1
11 90 1
11 91 1
11 92 1
11 93 1
11 97 1
11 98 1
11 99 1
11 100 1
11 104 1
11 105 1
11 106 1
11 107 1
11 111 1
11 112 1
11 113 1
11 114 1
11 118 1
11 119 1
11 120 1
11 121 1
11 125 1
11 126 1
11 127 1
11 128 1
11 132 1
11 133 1
11 134 1
11 135 1
11 139 1
11 140 1
11 141 1
11 142 1
11 146 1
11 147 1
11 148 1
11 149 1
11 153 1
11 154 1
11 155 1
11 156 1
11 160 1
11 161 1
11 162 1
11 163 1
11 167 1
11 168 1
11 169 1
11 170 1
11 174 1
11 175 1
11 176 1
11 177 1
11 181 1
11 182 1
11 183 1
11 184 1
11 188 1
11 189 1
11 190 1
11 191 1
11 195 1
11 196 1
11 197 1
11 198 1
12 14 1
12 15 1
12 16 1
12 17 1
12 21 1
12 22 1
12 23 1
12 24 1
12 28 1
12 29 1
12 30 1
12 31 1
12 35 1
12 36 1
12 37 1
12 38 1
12 42 1
12 43 1
12 44 1
12 45 1
12 49 1
12 50 1
12 51 1
12 52 1
12 56 1
12 57 1
12 58 1
12 59 1
12 63 1
12 64 1
12 65 1
12 66 1
12 70 1
12 71 1
12 72 1
12 73 1
12 77 1
12 78 1
12 79 1
12 80 1
12 84 1
12 85 1
12 86 1
12 87 1
12 91 1
12 92 1
12 93 1
12 94 1
12 98 1
12 99 1
12 100 1
12 101 1
12 105 1
12 106 1
12 107 1
12 108 1
12 112 1
12 113 1
12 114 1
12 115 1
12 119 1
12 120 1
12 121 1
12 122 1
12 126 1
12 127 1
12 128 1
12 129 1
12 133 1
12 134 1
12 135 1
12 136 1
12 140 1
12 141 1
12 142 1
12 143 1
12 147 1
12 148 1
12 149 1
12 150 1
12 154 1
12 155 1
12 156 1
12 157 1
12 161 1
12 162 1
12 163 1
12 164 1
12 168 1
12 169 1
12 170 1
12 171 1
12 175 1
12 176 1
12 177 1
12 178 1
12 182 1
12 183 1
12 184 1
12 185 1
12 189 1
12 190 1
12 191 1
12 192 1
12 196 1
12 197 1
12 198 1
12 199 1
13 15 1
13 16 1
13 17 1
13 18 1
13 22 1
13 23 1
13 24 1
13 25 1
13 29 1
13 30 1
13 31 1
13 32 1
13 36 1
13 37 1
13 38 1
13 39 1
13 43 1
13 44 1
13 45 1
13 46 1
13 50 1
13 51 1
13 52 1
13 53 1
13 57 1
13 58 1
13 59 1
13 60 1
13 64 1
13 65 1
13 66 1
13 67 1
13 71 1
13 72 1
13 73 1
13 74 1
13 78 1
13 79 1
13 80 1
13 81 1
13 85 1
13 86 1
13 87 1
13 88 1
13 92 1
13 93 1
13 94 1
13 95 1
13 99 1
13 100 1
13 101 1
13 102 1
13 106 1
13 107 1
13 108 1
13 109 1
13 113 1
13 114 1
13 115 1
13 116 1
13 120 1
13 121 1
13 122 1
13 123 1
13 127 1
13 128 1
13 129 1
13 130 1
13 134 1
13 135 1
13 136 1
13 137 1
13 141 1
13 142 1
13 143 1
13 144 1
13 148 1
13 149 1
13 150 1
13 151 1
13 155 1
13 156 1
13 157 1
13 158 1
13 162 1
13 163 1
13 164 1
13 165 1
13 169 1
13 170 1
13 171 1
13 172 1
13 176 1
13 177 1
13 178 1
13 179 1
13 183 1
13 184 1
13 185 1
13 186 1
13 190 1
13 191 1
13 192 1
13 193 1
13 197 1
13 198 1
13 199 1
13 200 1
14 16 1
14 17 1
14 18 1
14 19 1
14 23 1
14 24 1
14 25 1
14 26 1
14 30 1
14 31 1
14 32 1
14 33 1
14 37 1
14 38 1
14 39 1
14 40 1
14 44 1
14 45 1
14 46 1
14 47 1
14 51 1
14 52 1
14 53 1
14 54 1
14 58 1
14 59 1
14 60 1
14 61 1
14 65 1
14 66 1
14 67 1
14 68 1
14 72 1
14 73 1
14 74 1
14 75 1
14 79 1
14 80 1
14 81 1
14 82 1
14 86 1
14 87 1
14 88 1
14 89 1
14 93 1
14 94 1
14 95 1
14 96 1
14 100 1
14 101 1
14 102 1
14 103 1
14 107 1
14 108 1
14 109 1
14 110 1
14 114 1
14 115 1
14 116 1
14 117 1
14 121 1
14 122 1
14 123 1
14 124 1
14 128 1
14 129 1
14 130 1
14 131 1
14 135 1
14 136 1
14 137 1
14 138 1
14 142 1
14 143 1
14 144 1
14 145 1
14 149 1
14 150 1
14 151 1
14 152 1
14 156 1
14 157 1
14 158 1
14 159 1
14 163 1
14 164 1
14 165 1
14 166 1
14 170 1
14 171 1
14 172 1
14 173 1
14 177 1
14 178 1
14 179 1
14 180 1
14 184 1
14 185 1
14 186 1
14 187 1
14 191 1
14 192 1
14 193 1
14 194 1
14 198 1
14 199 1
14 200 1
15 17 1
15 18 1
15 19 1
15 20 1
15 24 1
15 25 1
15 26 1
15 27 1
15 31 1
15 32 1
15 33 1
15 34 1
15 38 1
15 39 1
15 40 1
15 41 1
15 45 1
15 46 1
15 47 1
15 48 1
15 52 1
15 53 1
15 54 1
15 55 1
15 59 1
15 60 1
15 61 1
15 62 1
15 66 1
15 67 1
15 68 1
15 69 1
15 73 1
15 74 1
15 75 1
15 76 1
15 80 1
15 81 1
15 82 1
15 83 1
15 87 1
15 88 1
15 89 1
15 90 1
15 94 1
15 95 1
15 96 1
15 97 1
15 101 1
15 102 1
15 103 1
15 104 1
15 108 1
15 109 1
15 110 1
15 111 1
15 115 1
15 116 1
15 117 1
15 118 1
15 122 1
15 123 1
15 124 1
15 125 1
15 129 1
15 130 1
15 131 1
15 132 1
15 136 1
15 137 1
15 138 1
15 139 1
15 143 1
15 144 1
15 145 1
15 146 1
15 150 1
15 151 1
15 152 1
15 153 1
15 157 1
15 158 1
15 159 1
15 160 1
15 164 1
15 165 1
15 166 1
15 167 1
15 171 1
15 172 1
15 173 1
15 174 1
15 178 1
15 179 1
15 180 1
15 181 1
15 185 1
15 186 1
15 187 1
15 188 1
15 192 1
15 193 1
15 194 1
15 195 1
15 199 1
15 200 1
16 18 1
16 19 1
16 20 1
16 21 1
16 25 1
16 26 1
16 27 1
16 28 1
16 32 1
16 33 1
16 34 1
16 35 1
16 39 1
16 40 1
16 41 1
16 42 1
16 46 1
16 47 1
16 48 1
16 49 1
16 53 1
16 54 1
16 55 1
16 56 1
16 60 1
16 61 1
16 62 1
16 63 1
16 67 1
16 68 1
16 69 1
16 70 1
16 74 1
16 75 1
16 76 1
16 77 1
16 81 1
16 82 1
16 83 1
16 84 1
16 88 1
16 89 1
16 90 1
16 91 1
16 95 1
16 96 1
16 97 1
16 98 1
16 102 1
16 103 1
16 104 1
16 105 1
16 109 1
16 110 1
16 111 1
16 112 1
16 116 1
16 117 1
16 118 1
16 119 1
16 123 1
16 124 1
16 125 1
16 126 1
16 130 1
16 131 1
16 132 1
16 133 1
16 137 1
16 138 1
16 139 1
16 140 1
16 144 1
16 145 1
16 146 1
16 147 1
16 151 1
16 152 1
16 153 1
16 154 1
16 158 1
16 159 1
16 160 1
16 161 1
16 165 1
16 166 1
16 167 1
16 168 1
16 172 1
16 173 1
16 174 1
16 175 1
16 179 1
16 180 1
16 181 1
16 182 1
16 186 1
16 187 1
16 188 1
16 189 1
16 193 1
16 194 1
16 195 1
16 196 1
16 200 1
17 19 1
17 20 1
17 21 1
17 22 1
17 26 1
17 27 1
17 28 1
17 29 1
17 33 1
17 34 1
17 35 1
17 36 1
17 40 1
17 41 1
17 42 1
17 43 1
17 47 1
17 48 1
17 49 1
17 50 1
17 54 1
17 55 1
17 56 1
17 57 1
17 61 1
17 62 1
17 63 1
17 64 1
17 68 1
17 69 1
17 70 1
17 71 1
17 75 1
17 76 1
17 77 1
17 78 1
17 82 1
17 83 1
17 84 1
17 85 1
17 89 1
17 90 1
17 91 1
17 92 1
17 96 1
17 97 1
17 98 1
17 99 1
17 103 1
17 104 1
17 105 1
17 106 1
17 110 1
17 111 1
17 112 1
17 113 1
17 117 1
17 118 1
17 119 1
17 120 1
17 124 1
17 125 1
17 126 1
17 127 1
17 131 1
17 132 1
17 133 1
17 134 1
17 138 1
17 139 1
17 140 1
17 141 1
17 145 1
17 146 1
17 147 1
17 148 1
17 152 1
17 153 1
17 154 1
17 155 1
17 159 1
17 160 1
17 161 1
17 162 1
17 166 1
17 167 1
17 168 1
17 169 1
17 173 1
17 174 1
17 175 1
17 176 1
17 180 1
17 181 1
17 182 1
17 183 1
17 187 1
17 188 1
17 189 1
17 190 1
17 194 1
17 195 1
17 196 1
17 197 1
18 20 1
18 21 1
18 22 1
18 23 1
18 27 1
18 28 1
18 29 1
18 30 1
18 34 1
18 35 1
18 36 1
18 37 1
18 41 1
18 42 1
18 43 1
18 44 1
18 48 1
18 49 1
18 50 1
18 51 1
18 55 1
18 56 1
18 57 1
18 58 1
18 62 1
18 63 1
18 64 1
18 65 1
18 69 1
18 70 1
18 71 1
18 72 1
18 76 1
18 77 1
18 78 1
18 79 1
18 83 1
18 84 1
18 85 1
18 86 1
18 90 1
18 91 1
18 92 1
18 93 1
18 97 1
18 98 1
18 99 1
18 100 1
18 104 1
18 105 1
18 106 1
18 107 1
18 111 1
18 112 1
18 113 1
18 114 1
18 118 1
18 119 1
18 120 1
18 121 1
18 125 1
18 126 1
18 127 1
18 128 1
18 132 1
18 133 1
18 134 1
18 135 1
18 139 1
18 140 1
18 141 1
18 142 1
18 146 1
18 147 1
18 148 1
18 149 1
18 153 1
18 154 1
18 155 1
18 156 1
18 160 1
18 161 1
18 162 1
18 163 1
18 167 1
18 168 1
18 169 1
18 170 1
18 174 1
18 175 1
18 176 1
18 177 1
18 181 1
18 182 1
18 183 1
18 184 1
18 188 1
18 189 1
18 190 1
18 191 1
18 195 1
18 196 1
18 197 1
18 198 1
19 21 1
19 22 1
19 23 1
19 24 1
19 28 1
19 29 1
19 30 1
19 31 1
19 35 1
19 36 1
19 37 1
19 38 1
19 42 1
19 43 1
19 44 1
19 45 1
19 49 1
19 50 1
19 51 1
19 52 1
19 56 1
19 57 1
19 58 1
19 59 1
19 63 1
19 64 1
19 65 1
19 66 1
19 70 1
19 71 1
19 72 1
19 73 1
19 77 1
19 78 1
19 79 1
19 80 1
19 84 1
19 85 1
19 86 1
19 87 1
19 91 1
19 92 1
19 93 1
19 94 1
19 98 1
19 99 1
19 100 1
19 101 1
19 105 1
19 106 1
19 107 1
19 108 1
19 112 1
19 113 1
19 114 1
19 115 1
19 119 1
19 120 1
19 121 1
19 122 1
19 126 1
19 127 1
19 128 1
19 129 1
19 133 1
19 134 1
19 135 1
19 136 1
19 140 1
19 141 1
19 142 1
19 143 1
19 147 1
19 148 1
19 149 1
19 150 1
19 154 1
19 155 1
19 156 1
19 157 1
19 161 1
19 162 1
19 163 1
19 164 1
19 168 1
19 169 1
19 170 1
19 171 1
19 175 1
19 176 1
19 177 1
19 178 1
19 182 1
19 183 1
19 184 1
19 185 1
19 189 1
19 190 1
19 191 1
19 192 1
19 196 1
19 197 1
19 198 1
19 199 1
20 22 1
20 23 1
20 24 1
20 25 1
20 29 1
20 30 1
20 31 1
20 32 1
20 36 1
20 37 1
20 38 1
20 39 1
20 43 1
20 44 1
20 45 1
20 46 1
20 50 1
20 51 1
20 52 1
20 53 1
20 57 1
20 58 1
20 59 1
20 60 1
20 64 1
20 65 1
20 66 1
20 67 1
20 71 1
20 72 1
20 73 1
20 74 1
20 78 1
20 79 1
20 80 1
20 81 1
20 85 1
20 86 1
20 87 1
20 88 1
20 92 1
20 93 1
20 94 1
20 95 1
20 99 1
20 100 1
20 101 1
20 102 1
20 106 1
20 107 1
20 108 1
20 109 1
20 113 1
20 114 1
20 115 1
20 116 1
20 120 1
20 121 1
20 122 1
20 123 1
20 127 1
20 128 1
20 129 1
20 130 1
20 134 1
20 135 1
20 136 1
20 137 1
20 141 1
20 142 1
20 143 1
20 144 1
20 148 1
20 149 1
20 150 1
20 151 1
20 155 1
20 156 1
20 157 1
20 158 1
20 162 1
20 163 1
20 164 1
20 165 1
20 169 1
20 170 1
20 171 1
20 172 1
20 176 1
20 177 1
20 178 1
20 179 1
20 183 1
20 184 1
20 185 1
20 186 1
20 190 1
20 191 1
20 192 1
20 193 1
20 197 1
20 198 1
20 199 1
20 200 1
21 23 1
21 24 1
21 25 1
21 26 1
21 30 1
21 31 1
21 32 1
21 33 1
21 37 1
21 38 1
21 39 1
21 40 1
21 44 1
21 45 1
21 46 1
21 47 1
21 51 1
21 52 1
21 53 1
21 54 1
21 58 1
21 59 1
21 60 1
21 61 1
21 65 1
21 66 1
21 67 1
21 68 1
21 72 1
21 73 1
21 74 1
21 75 1
21 79 1
21 80 1
21 81 1
21 82 1
21 86 1
21 87 1
21 88 1
21 89 1
21 93 1
21 94 1
21 95 1
21 96 1
21 100 1
21 101 1
21 102 1
21 103 1
21 107 1
21 108 1
21 109 1
21 110 1
21 114 1
21 115 1
21 116 1
21 117 1
21 121 1
21 122 1
21 123 1
21 124 1
21 128 1
21 129 1
21 130 1
21 131 1
21 135 1
21 136 1
21 137 1
21 138 1
21 142 1
21 143 1
21 144 1
21 145 1
21 149 1
21 150 1
21 151 1
21 152 1
21 156 1
21 157 1
21 158 1
21 159 1
21 163 1
21 164 1
21 165 1
21 166 1
21 170 1
21 171 1
21 172 1
21 173 1
21 177 1
21 178 1
21 179 1
21 180 1
21 184 1
21 185 1
21 186 1
21 187 1
21 191 1
21 192 1
21 193 1
21 194 1
21 198 1
21 199 1
21 200 1
22 24 1
22 25 1
22 26 1
22 27 1
22 31 1
22 32 1
22 33 1
22 34 1
22 38 1
22 39 1
22 40 1
22 41 1
22 45 1
22 46 1
22 47 1
22 48 1
22 52 1
22 53 1
22 54 1
22 55 1
22 59 1
22 60 1
22 61 1
22 62 1
22 66 1
22 67 1
22 68 1
22 69 1
22 73 1
22 74 1
22 75 1
22 76 1
22 80 1
22 81 1
22 82 1
22 83 1
22 87 1
22 88 1
22 89 1
22 90 1
22 94 1
22 95 1
22 96 1
22 97 1
22 101 1
22 102 1
22 103 1
22 104 1
22 108 1
22 109 1
22 110 1
22 111 1
22 115 1
22 116 1
22 117 1
22 118 1
22 122 1
22 123 1
22 124 1
22 125 1
22 129 1
22 130 1
22 131 1
22 132 1
22 136 1
22 137 1
22 138 1
22 139 1
22 143 1
22 144 1
22 145 1
22 146 1
22 150 1
22 151 1
22 152 1
22 153 1
22 157 1
22 158 1
22 159 1
22 160 1
22 164 1
22 165 1
22 166 1
22 167 1
22 171 1
22 172 1
22 173 1
22 174 1
22 178 1
22 179 1
22 180 1
22 181 1
22 185 1
22 186 1
22 187 1
22 188 1
22 192 1
22 193 1
22 194 1
22 195 1
22 199 1
22 200 1
23 25 1
23 26 1
23 27 1
23 28 1
23 32 1
23 33 1
23 34 1
23 35 1
23 39 1
23 40 1
23 41 1
23 42 1
23 46 1
23 47 1
23 48 1
23 49 1
23 53 1
23 54 1
23 55 1
23 56 1
23 60 1
23 61 1
23 62 1
23 63 1
23 67 1
23 68 1
23 69 1
23 70 1
23 74 1
23 75 1
23 76 1
23 77 1
23 81 1
23 82 1
23 83 1
23 84 1
23 88 1
23 89 1
23 90 1
23 91 1
23 95 1
23 96 1
23 97 1
23 98 1
23 102 1
23 103 1
23 104 1
23 105 1
23 109 1
23 110 1
23 111 1
23 112 1
23 116 1
23 117 1
23 118 1
23 119 1
23 123 1
23 124 1
23 125 1
23 126 1
23 130 1
23 131 1
23 132 1
23 133 1
23 137 1
23 138 1
23 139 1
23 140 1
23 144 1
23 145 1
23 146 1
23 147 1
23 151 1
23 152 1
23 153 1
23 154 1
23 158 1
23 159 1
23 160 1
23 161 1
23 165 1
23 166 1
23 167 1
23 168 1
23 172 1
23 173 1
23 174 1
23 175 1
23 179 1
23 180 1
23 181 1
23 182 1
23 186 1
23 187 1
23 188 1
23 189 1
23 193 1
23 194 1
23 195 1
23 196 1
23 200 1
24 26 1
24 27 1
24 28 1
24 29 1
24 33 1
24 34 1
24 35 1
24 36 1
24 40 1
24 41 1
24 42 1
24 43 1
24 47 1
24 48 1
24 49 1
24 50 1
24 54 1
24 55 1
24 56 1
24 57 1
24 61 1
24 62 1
24 63 1
24 64 1
24 68 1
24 69 1
24 70 1
24 71 1
24 75 1
24 76 1
24 77 1
24 78 1
24 82 1
24 83 1
24 84 1
24 85 1
24 89 1
24 90 1
24 91 1
24 92 1
24 96 1
24 97 1
24 98 1
24 99 1
24 103 1
24 104 1
24 105 1
24 106 1
24 110 1
24 111 1
24 112 1
24 113 1
24 117 1
24 118 1
24 119 1
24 120 1
24 124 1
24 125 1
24 126 1
24 127 1
24 131 1
24 132 1
24 133 1
24 134 1
24 138 1
24 139 1
24 140 1
24 141 1
24 145 1
24 146 1
24 147 1
24 148 1
24 152 1
24 153 1
24 154 1
24 155 1
24 159 1
24 160 1
24 161 1
24 162 1
24 166 1
24 167 1
24 168 1
24 169 1
24 173 1
24 174 1
24 175 1
24 176 1
24 180 1
24 181 1
24 182 1
24 183 1
24 187 1
24 188 1
24 189 1
24 190 1
24 194 1
24 195 1
24 196 1
24 197 1
25 27 1
25 28 1
25 29 1
25 30 1
25 34 1
25 35 1
25 36 1
25 37 1
25 41 1
25 42 1
25 43 1
25 44 1
25 48 1
25 49 1
25 50 1
25 51 1
25 55 1
25 56 1
25 57 1
25 58 1
25 62 1
25 63 1
25 64 1
25 65 1
25 69 1
25 70 1
25 71 1
25 72 1
25 76 1
25 77 1
25 78 1
25 79 1
25 83 1
25 84 1
25 85 1
25 86 1
25 90 1
25 91 1
25 92 1
25 93 1
25 97 1
25 98 1
25 99 1
25 100 1
25 104 1
25 105 1
25 106 1
25 107 1
25 111 1
25 112 1
25 113 1
25 114 1
25 118 1
25 119 1
25 120 1
25 121 1
25 125 1
25 126 1
25 127 1
25 128 1
25 132 1
25 133 1
25 134 1
25 135 1
25 139 1
25 140 1
25 141 1
25 142 1
25 146 1
25 147 1
25 148 1
25 149 1
25 153 1
25 154 1
25 155 1
25 156 1
25 160 1
25 161 1
25 162 1
25 163 1
25 167 1
25 168 1
25 169 1
25 170 1
25 174 1
25 175 1
25 176 1
25 177 1
25 181 1
25 182 1
25 183 1
25 184 1
25 188 1
25 189 1
25 190 1
25 191 1
25 195 1
25 196 1
25 197 1
25 198 1
26 28 1
26 29 1
26 30 1
26 31 1
26 35 1
26 36 1
26 37 1
26 38 1
26 42 1
26 43 1
26 44 1
26 45 1
26 49 1
26 50 1
26 51 1
26 52 1
26 56 1
26 57 1
26 58 1
26 59 1
26 63 1
26 64 1
26 65 1
26 66 1
26 70 1
26 71 1
26 72 1
26 73 1
26 77 1
26 78 1
26 79 1
26 80 1
26 84 1
26 85 1
26 86 1
26 87 1
26 91 1
26 92 1
26 93 1
26 94 1
26 98 1
26 99 1
26 100 1
26 101 1
26 105 1
26 106 1
26 107 1
26 108 1
26 112 1
26 113 1
26 114 1
26 115 1
26 119 1
26 120 1
26 121 1
26 122 1
26 126 1
26 127 1
26 128 1
26 129 1
26 133 1
26 134 1
26 135 1
26 136 1
26 140 1
26 141 1
26 142 1
26 143 1
26 147 1
26 148 1
26 149 1
26 150 1
26 154 1
26 155 1
26 156 1
26 157 1
26 161 1
26 162 1
26 163 1
26 164 1
26 168 1
26 169 1
26 170 1
26 171 1
26 175 1
26 176 1
26 177 1
26 178 1
26 182 1
26 183 1
26 184 1
26 185 1
26 189 1
26 190 1
26 191 1
26 192 1
26 196 1
26 197 1
26 198 1
26 199 1
27 29 1
27 30 1
27 31 1
27 32 1
27 36 1
27 37 1
27 38 1
27 39 1
27 43 1
27 44 1
27 45 1
27 46 1
27 50 1
27 51 1
27 52 1
27 53 1
27 57 1
27 58 1
27 59 1
27 60 1
27 64 1
27 65 1
27 66 1
27 67 1
27 71 1
27 72 1
27 73 1
27 74 1
27 78 1
27 79 1
27 80 1
27 81 1
27 85 1
27 86 1
27 87 1
27 88 1
27 92 1
27 93 1
27 94 1
27 95 1
27 99 1
27 100 1
27 101 1
27 102 1
27 106 1
27 107 1
27 108 1
27 109 1
27 113 1
27 114 1
27 115 1
27 116 1
27 120 1
27 121 1
27 122 1
27 123 1
27 127 1
27 128 1
27 129 1
27 130 1
27 134 1
27 135 1
27 136 1
27 137 1
27 141 1
27 142 1
27 143 1
27 144 1
27 148 1
27 149 1
27 150 1
27 151 1
27 155 1
27 156 1
27 157 1
27 158 1
27 162 1
27 163 1
27 164 1
27 165 1
27 169 1
27 170 1
27 171 1
27 172 1
27 176 1
27 177 1
27 178 1
27 179 1
27 183 1
27 184 1
27 185 1
27 186 1
27 190 1
27 191 1
27 192 1
27 193 1
27 197 1
27 198 1
27 199 1
27 200 1
28 30 1
28 31 1
28 32 1
28 33 1
28 37 1
28 38 1
28 39 1
28 40 1
28 44 1
28 45 1
28 46 1
28 47 1
28 51 1
28 52 1
28 53 1
28 54 1
28 58 1
28 59 1
28 60 1
28 61 1
28 65 1
28 66 1
28 67 1
28 68 1
28 72 1
28 73 1
28 74 1
28 75 1
28 79 1
28 80 1
28 81 1
28 82 1
28 86 1
28 87 1
28 88 1
28 89 1
28 93 1
28 94 1
28 95 1
28 96 1
28 100 1
28 101 1
28 102 1
28 103 1
28 107 1
28 108 1
28 109 1
28 110 1
28 114 1
28 115 1
28 116 1
28 117 1
28 121 1
28 122 1
28 123 1
28 124 1
28 128 1
28 129 1
28 130 1
28 131 1
28 135 1
28 136 1
28 137 1
28 138 1
28 142 1
28 143 1
28 144 1
28 145 1
28 149 1
28 150 1
28 151 1
28 152 1
28 156 1
28 157 1
28 158 1
28 159 1
28 163 1
28 164 1
28 165 1
28 166 1
28 170 1
28 171 1
28 172 1
28 173 1
28 177 1
28 178 1
28 179 1
28 180 1
28 184 1
28 185 1
28 186 1
28 187 1
28 191 1
28 192 1
28 193 1
28 194 1
28 198 1
28 199 1
28 200 1
29 31 1
29 32 1
29 33 1
29 34 1
29 38 1
29 39 1
29 40 1
29 41 1
29 45 1
29 46 1
29 47 1
29 48 1
29 52 1
29 53 1
29 54 1
29 55 1
29 59 1
29 60 1
29 61 1
29 62 1
29 66 1
29 67 1
29 68 1
29 69 1
29 73 1
29 74 1
29 75 1
29 76 1
29 80 1
29 81 1
29 82 1
29 83 1
29 87 1
29 88 1
29 89 1
29 90 1
29 94 1
29 95 1
29 96 1
29 97 1
29 101 1
29 102 1
29 103 1
29 104 1
29 108 1
29 109 1
29 110 1
29 111 1
29 115 1
29 116 1
29 117 1
29 118 1
29 122 1
29 123 1
29 124 1
29 125 1
29 129 1
29 130 1
29 131 1
29 132 1
29 136 1
29 137 1
29 138 1
29 139 1
29 143 1
29 144 1
29 145 1
29 146 1
29 150 1
29 151 1
29 152 1
29 153 1
29 157 1
29 158 1
29 159 1
29 160 1
29 164 1
29 165 1
29 166 1
29 167 1
29 171 1
29 172 1
29 173 1
29 174 1
29 178 1
29 179 1
29 180 1
29 181 1
29 185 1
29 186 1
29 187 1
29 188 1
29 192 1
29 193 1
29 194 1
29 195 1
29 199 1
29 200 1
30 32 1
30 33 1
30 34 1
30 35 1
30 39 1
30 40 1
30 41 1
30 42 1
30 46 1
30 47 1
30 48 1
30 49 1
30 53 1
30 54 1
30 55 1
30 56 1
30 60 1
30 61 1
30 62 1
30 63 1
30 67 1
30 68 1
30 69 1
30 70 1
30 74 1
30 75 1
30 76 1
30 77 1
30 81 1
30 82 1
30 83 1
30 84 1
30 88 1
30 89 1
30 90 1
30 91 1
30 95 1
30 96 1
30 97 1
30 98 1
30 102 1
30 103 1
30 104 1
30 105 1
30 109 1
30 110 1
30 111 1
30 112 1
30 116 1
30 117 1
30 118 1
30 119 1
30 123 1
30 124 1
30 125 1
30 126 1
30 130 1
30 131 1
30 132 1
30 133 1
30 137 1
30 138 1
30 139 1
30 140 1
30 144 1
30 145 1
30 146 1
30 147 1
30 151 1
30 152 1
30 153 1
30 154 1
30 158 1
30 159 1
30 160 1
30 161 1
30 165 1
30 166 1
30 167 1
30 168 1
30 172 1
30 173 1
30 174 1
30 175 1
30 179 1
30 180 1
30 181 1
30 182 1
30 186 1
30 187 1
30 188 1
30 189 1
30 193 1
30 194 1
30 195 1
30 196 1
30 200 1
31 33 1
31 34 1
31 35 1
31 36 1
31 40 1
31 41 1
31 42 1
31 43 1
31 47 1
31 48 1
31 49 1
31 50 1
31 54 1
31 55 1
31 56 1
31 57 1
31 61 1
31 62 1
31 63 1
31 64 1
31 68 1
31 69 1
31 70 1
31 71 1
31 75 1
31 76 1
31 77 1
31 78 1
31 82 1
31 83 1
31 84 1
31 85 1
31 89 1
31 90 1
31 91 1
31 92 1
31 96 1
31 97 1
31 98 1
31 99 1
31 103 1
31 104 1
31 105 1
31 106 1
31 110 1
31 111 1
31 112 1
31 113 1
31 117 1
31 118 1
31 119 1
31 120 1
31 124 1
31 125 1
31 126 1
31 127 1
31 131 1
31 132 1
31 133 1
31 134 1
31 138 1
31 139 1
31 140 1
31 141 1
31 145 1
31 146 1
31 147 1
31 148 1
31 152 1
31 153 1
31 154 1
31 155 1
31 159 1
31 160 1
31 161 1
31 162 1
31 166 1
31 167 1
31 168 1
31 169 1
31 173 1
31 174 1
31 175 1
31 176 1
31 180 1
31 181 1
31 182 1
31 183 1
31 187 1
31 188 1
31 189 1
31 190 1
31 194 1
31 195 1
31 196 1
31 197 1
32 34 1
32 35 1
32 36 1
32 37 1
32 41 1
32 42 1
32 43 1
32 44 1
32 48 1
32 49 1
32 50 1
32 51 1
32 55 1
32 56 1
32 57 1
32 58 1
32 62 1
32 63 1
32 64 1
32 65 1
32 69 1
32 70 1
32 71 1
32 72 1
32 76 1
32 77 1
32 78 1
32 79 1
32 83 1
32 84 1
32 85 1
32 86 1
32 90 1
32 91 1
32 92 1
32 93 1
32 97 1
32 98 1
32 99 1
32 100 1
32 104 1
32 105 1
32 106 1
32 107 1
32 111 1
32 112 1
32 113 1
32 114 1
32 118 1
32 119 1
32 120 1
32 121 1
32 125 1
32 126 1
32 127 1
32 128 1
32 132 1
32 133 1
32 134 1
32 135 1
32 139 1
32 140 1
32 141 1
32 142 1
32 146 1
32 147 1
32 148 1
32 149 1
32 153 1
32 154 1
32 155 1
32 156 1
32 160 1
32 161 1
32 162 1
32 163 1
32 167 1
32 168 1
32 169 1
32 170 1
32 174 1
32 175 1
32 176 1
32 177 1
32 181 1
32 182 1
32 183 1
32 184 1
32 188 1
32 189 1
32 190 1
32 191 1
32 195 1
32 196 1
32 197 1
32 198 1
33 35 1
33 36 1
33 37 1
33 38 1
33 42 1
33 43 1
33 44 1
33 45 1
33 49 1
33 50 1
33 51 1
33 52 1
33 56 1
33 57 1
33 58 1
33 59 1
33 63 1
33 64 1
33 65 1
33 66 1
33 70 1
33 71 1
33 72 1
33 73 1
33 77 1
33 78 1
33 79 1
33 80 1
33 84 1
33 85 1
33 86 1
33 87 1
33 91 1
33 92 1
33 93 1
33 94 1
33 98 1
33 99 1
33 100 1
33 101 1
33 105 1
33 106 1
33 107 1
33 108 1
33 112 1
33 113 1
33 114 1
33 115 1
33 119 1
33 120 1
33 121 1
33 122 1
33 126 1
33 127 1
33 128 1
33 129 1
33 133 1
33 134 1
33 135 1
33 136 1
33 140 1
33 141 1
33 142 1
33 143 1
33 147 1
33 148 1
33 149 1
33 150 1
33 154 1
33 155 1
33 156 1
33 157 1
33 161 1
33 162 1
33 163 1
33 164 1
33 168 1
33 169 1
33 170 1
33 171 1
33 175 1
33 176 1
33 177 1
33 178 1
33 182 1
33 183 1
33 184 1
33 185 1
33 189 1
33 190 1
33 191 1
33 192 1
33 196 1
33 197 1
33 198 1
33 199 1
34 36 1
34 37 1
34 38 1
34 39 1
34 43 1
34 44 1
34 45 1
34 46 1
34 50 1
34 51 1
34 52 1
34 53 1
34 57 1
34 58 1
34 59 1
34 60 1
34 64 1
34 65 1
34 66 1
34 67 1
34 71 1
34 72 1
34 73 1
34 74 1
34 78 1
34 79 1
34 80 1
34 81 1
34 85 1
34 86 1
34 87 1
34 88 1
34 92 1
34 93 1
34 94 1
34 95 1
34 99 1
34 100 1
34 101 1
34 102 1
34 106 1
34 107 1
34 108 1
34 109 1
34 113 1
34 114 1
34 115 1
34 116 1
34 120 1
34 121 1
34 122 1
34 123 1
34 127 1
34 128 1
34 129 1
34 130 1
34 134 1
34 135 1
34 136 1
34 137 1
34 141 1
34 142 1
34 143 1
34 144 1
34 148 1
34 149 1
34 150 1
34 151 1
34 155 1
34 156 1
34 157 1
34 158 1
34 162 1
34 163 1
34 164 1
34 165 1
34 169 1
34 170 1
34 171 1
34 172 1
34 176 1
34 177 1
34 178 1
34 179 1
34 183 1
34 184 1
34 185 1
34 186 1
34 190 1
34 191 1
34 192 1
34 193 1
34 197 1
34 198 1
34 199 1
34 200 1
35 37 1
35 38 1
35 39 1
35 40 1
35 44 1
35 45 1
35 46 1
35 47 1
35 51 1
35 52 1
35 53 1
35 54 1
35 58 1
35 59 1
35 60 1
35 61 1
35 65 1
35 66 1
35 67 1
35 68 1
35 72 1
35 73 1
35 74 1
35 75 1
35 79 1
35 80 1
35 81 1
35 82 1
35 86 1
35 87 1
35 88 1
35 89 1
35 93 1
35 94 1
35 95 1
35 96 1
35 100 1
35 101 1
35 102 1
35 103 1
35 107 1
35 108 1
35 109 1
35 110 1
35 114 1
35 115 1
35 116 1
35 117 1
35 121 1
35 122 1
35 123 1
35 124 1
35 128 1
35 129 1
35 130 1
35 131 1
35 135 1
35 136 1
35 137 1
35 138 1
35 142 1
35 143 1
35 144 1
35 145 1
35 149 1
35 150 1
35 151 1
35 152 1
35 156 1
35 157 1
35 158 1
35 159 1
35 163 1
35 164 1
35 165 1
35 166 1
35 170 1
35 171 1
35 172 1
35 173 1
35 177 1
35 178 1
35 179 1
35 180 1
35 184 1
35 185 1
35 186 1
35 187 1
35 191 1
35 192 1
35 193 1
35 194 1
35 198 1
35 199 1
35 200 1
36 38 1
36 39 1
36 40 1
36 41 1
36 45 1
36 46 1
36 47 1
36 48 1
36 52 1
36 53 1
36 54 1
36 55 1
36 59 1
36 60 1
36 61 1
36 62 1
36 66 1
36 67 1
36 68 1
36 69 1
36 73 1
36 74 1
36 75 1
36 76 1
36 80 1
36 81 1
36 82 1
36 83 1
36 87 1
36 88 1
36 89 1
36 90 1
36 94 1
36 95 1
36 96 1
36 97 1
36 101 1
36 102 1
36 103 1
36 104 1
36 108 1
36 109 1
36 110 1
36 111 1
36 115 1
36 116 1
36 117 1
36 118 1
36 122 1
36 123 1
36 124 1
36 125 1
36 129 1
36 130 1
36 131 1
36 132 1
36 136 1
36 137 1
36 138 1
36 139 1
36 143 1
36 144 1
36 145 1
36 146 1
36 150 1
36 151 1
36 152 1
36 153 1
36 157 1
36 158 1
36 159 1
36 160 1
36 164 1
36 165 1
36 166 1
36 167 1
36 171 1
36 172 1
36 173 1
36 174 1
36 178 1
36 179 1
36 180 1
36 181 1
36 185 1
36 186 1
36 187 1
36 188 1
36 192 1
36 193 1
36 194 1
36 195 1
36 199 1
36 200 1
37 39 1
37 40 1
37 41 1
37 42 1
37 46 1
37 47 1
37 48 1
37 49 1
37 53 1
37 54 1
37 55 1
37 56 1
37 60 1
37 61 1
37 62 1
37 63 1
37 67 1
37 68 1
37 69 1
37 70 1
37 74 1
37 75 1
37 76 1
37 77 1
37 81 1
37 82 1
37 83 1
37 84 1
37 88 1
37 89 1
37 90 1
37 91 1
37 95 1
37 96 1
37 97 1
37 98 1
37 102 1
37 103 1
37 104 1
37 105 1
37 109 1
37 110 1
37 111 1
37 112 1
37 116 1
37 117 1
37 118 1
37 119 1
37 123 1
37 124 1
37 125 1
37 126 1
37 130 1
37 131 1
37 132 1
37 133 1
37 137 1
37 138 1
37 139 1
37 140 1
37 144 1
37 145 1
37 146 1
37 147 1
37 151 1
37 152 1
37 153 1
37 154 1
37 158 1
37 159 1
37 160 1
37 161 1
37 165 1
37 166 1
37 167 1
37 168 1
37 172 1
37 173 1
37 174 1
37 175 1
37 179 1
37 180 1
37 181 1
37 182 1
37 186 1
37 187 1
37 188 1
37 189 1
37 193 1
37 194 1
37 195 1
37 196 1
37 200 1
38 40 1
38 41 1
38 42 1
38 43 1
38 47 1
38 48 1
38 49 1
38 50 1
38 54 1
38 55 1
38 56 1
38 57 1
38 61 1
38 62 1
38 63 1
38 64 1
38 68 1
38 69 1
38 70 1
38 71 1
38 75 1
38 76 1
38 77 1
38 78 1
38 82 1
38 83 1
38 84 1
38 85 1
38 89 1
38 90 1
38 91 1
38 92 1
38 96 1
38 97 1
38 98 1
38 99 1
38 103 1
38 104 1
38 105 1
38 106 1
38 110 1
38 111 1
38 112 1
38 113 1
38 117 1
38 118 1
38 119 1
38 120 1
38 124 1
38 125 1
38 126 1
38 127 1
38 131 1
38 132 1
38 133 1
38 134 1
38 138 1
38 139 1
38 140 1
38 141 1
38 145 1
38 146 1
38 147 1
38 148 1
38 152 1
38 153 1
38 154 1
38 155 1
38 159 1
38 160 1
38 161 1
38 162 1
38 166 1
38 167 1
38 168 1
38 169 1
38 173 1
38 174 1
38 175 1
38 176 1
38 180 1
38 181 1
38 182 1
38 183 1
38 187 1
38 188 1
38 189 1
38 190 1
38 194 1
38 195 1
38 196 1
38 197 1
39 41 1
39 42 1
39 43 1
39 44 1
39 48 1
39 49 1
39 50 1
39 51 1
39 55 1
39 56 1
39 57 1
39 58 1
39 62 1
39 63 1
39 64 1
39 65 1
39 69 1
39 70 1
39 71 1
39 72 1
39 76 1
39 77 1
39 78 1
39 79 1
39 83 1
39 84 1
39 85 1
39 86 1
39 90 1
39 91 1
39 92 1
39 93 1
39 97 1
39 98 1
39 99 1
39 100 1
39 104 1
39 105 1
39 106 1
39 107 1
39 111 1
39 112 1
39 113 1
39 114 1
39 118 1
39 119 1
39 120 1
39 121 1
39 125 1
39 126 1
39 127 1
39 128 1
39 132 1
39 133 1
39 134 1
39 135 1
39 139 1
39 140 1
39 141 1
39 142 1
39 146 1
39 147 1
39 148 1
39 149 1
39 153 1
39 154 1
39 155 1
39 156 1
39 160 1
39 161 1
39 162 1
39 163 1
39 167 1
39 168 1
39 169 1
39 170 1
39 174 1
39 175 1
39 176 1
39 177 1
39 181 1
39 182 1
39 183 1
39 184 1
39 188 1
39 189 1
39 190 1
39 191 1
39 195 1
39 196 1
39 197 1
39 198 1
40 42 1
40 43 1
40 44 1
40 45 1
40 49 1
40 50 1
40 51 1
40 52 1
40 56 1
40 57 1
40 58 1
40 59 1
40 63 1
40 64 1
40 65 1
40 66 1
40 70 1
40 71 1
40 72 1
40 73 1
40 77 1
40 78 1
40 79 1
40 80 1
40 84 1
40 85 1
40 86 1
40 87 1
40 91 1
40 92 1
40 93 1
40 94 1
40 98 1
40 99 1
40 100 1
40 101 1
40 105 1
40 106 1
40 107 1
40 108 1
40 112 1
40 113 1
40 114 1
40 115 1
40 119 1
40 120 1
40 121 1
40 122 1
40 126 1
40 127 1
40 128 1
40 129 1
40 133 1
40 134 1
40 135 1
40 136 1
40 140 1
40 141 1
40 142 1
40 143 1
40 147 1
40 148 1
40 149 1
40 150 1
40 154 1
40 155 1
40 156 1
40 157 1
40 161 1
40 162 1
40 163 1
40 164 1
40 168 1
40 169 1
40 170 1
40 171 1
40 175 1
40 176 1
40 177 1
40 178 1
40 182 1
40 183 1
40 184 1
40 185 1
40 189 1
40 190 1
40 191 1
40 192 1
40 196 1
40 197 1
40 198 1
40 199 1
41 43 1
41 44 1
41 45 1
41 46 1
41 50 1
41 51 1
41 52 1
41 53 1
41 57 1
41 58 1
41 59 1
41 60 1
41 64 1
41 65 1
41 66 1
41 67 1
41 71 1
41 72 1
41 73 1
41 74 1
41 78 1
41 79 1
41 80 1
41 81 1
41 85 1
41 86 1
41 87 1
41 88 1
41 92 1
41 93 1
41 94 1
41 95 1
41 99 1
41 100 1
41 101 1
41 102 1
41 106 1
41 107 1
41 108 1
41 109 1
41 113 1
41 114 1
41 115 1
41 116 1
41 120 1
41 121 1
41 122 1
41 123 1
41 127 1
41 128 1
41 129 1
41 130 1
41 134 1
41 135 1
41 136 1
41 137 1
41 141 1
41 142 1
41 143 1
41 144 1
41 148 1
41 149 1
41 150 1
41 151 1
41 155 1
41 156 1
41 157 1
41 158 1
41 162 1
41 163 1
41 164 1
41 165 1
41 169 1
41 170 1
41 171 1
41 172 1
41 176 1
41 177 1
41 178 1
41 179 1
41 183 1
41 184 1
41 185 1
41 186 1
41 190 1
41 191 1
41 192 1
41 193 1
41 197 1
41 198 1
41 199 1
41 200 1
42 44 1
42 45 1
42 46 1
42 47 1
42 51 1
42 52 1
42 53 1
42 54 1
42 58 1
42 59 1
42 60 1
42 61 1
42 65 1
42 66 1
42 67 1
42 68 1
42 72 1
42 73 1
42 74 1
42 75 1
42 79 1
42 80 1
42 81 1
42 82 1
42 86 1
42 87 1
42 88 1
42 89 1
42 93 1
42 94 1
42 95 1
42 96 1
42 100 1
42 101 1
42 102 1
42 103 1
42 107 1
42 108 1
42 109 1
42 110 1
42 114 1
42 115 1
42 116 1
42 117 1
42 121 1
42 122 1
42 123 1
42 124 1
42 128 1
42 129 1
42 130 1
42 131 1
42 135 1
42 136 1
42 137 1
42 138 1
42 142 1
42 143 1
42 144 1
42 145 1
42 149 1
42 150 1
42 151 1
42 152 1
42 156 1
42 157 1
42 158 1
42 159 1
42 163 1
42 164 1
42 165 1
42 166 1
42 170 1
42 171 1
42 172 1
42 173 1
42 177 1
42 178 1
42 179 1
42 180 1
42 184 1
42 185 1
42 186 1
42 187 1
42 191 1
42 192 1
42 193 1
42 194 1
42 198 1
42 199 1
42 200 1
43 45 1
43 46 1
43 47 1
43 48 1
43 52 1
43 53 1
43 54 1
43 55 1
43 59 1
43 60 1
43 61 1
43 62 1
43 66 1
43 67 1
43 68 1
43 69 1
43 73 1
43 74 1
43 75 1
43 76 1
43 80 1
43 81 1
43 82 1
43 83 1
43 87 1
43 88 1
43 89 1
43 90 1
43 94 1
43 95 1
43 96 1
43 97 1
43 101 1
43 102 1
43 103 1
43 104 1
43 108 1
43 109 1
43 110 1
43 111 1
43 115 1
43 116 1
43 117 1
43 118 1
43 122 1
43 123 1
43 124 1
43 125 1
43 129 1
43 130 1
43 131 1
43 132 1
43 136 1
43 137 1
43 138 1
43 139 1
43 143 1
43 144 1
43 145 1
43 146 1
43 150 1
43 151 1
43 152 1
43 153 1
43 157 1
43 158 1
43 159 1
43 160 1
43 164 1
43 165 1
43 166 1
43 167 1
43 171 1
43 172 1
43 173 1
43 174 1
43 178 1
43 179 1
43 180 1
43 181 1
43 185 1
43 186 1
43 187 1
43 188 1
43 192 1
43 193 1
43 194 1
43 195 1
43 199 1
43 200 1
44 46 1
44 47 1
44 48 1
44 49 1
44 53 1
44 54 1
44 55 1
44 56 1
44 60 1
44 61 1
44 62 1
44 63 1
44 67 1
44 68 1
44 69 1
44 70 1
44 74 1
44 75 1
44 76 1
44 77 1
44 81 1
44 82 1
44 83 1
44 84 1
44 88 1
44 89 1
44 90 1
44 91 1
44 95 1
44 96 1
44 97 1
44 98 1
44 102 1
44 103 1
44 104 1
44 105 1
44 109 1
44 110 1
44 111 1
44 112 1
44 116 1
44 117 1
44 118 1
44 119 1
44 123 1
44 124 1
44 125 1
44 126 1
44 130 1
44 131 1
44 132 1
44 133 1
44 137 1
44 138 1
44 139 1
44 140 1
44 144 1
44 145 1
44 146 1
44 147 1
44 151 1
44 152 1
44 153 1
44 154 1
44 158 1
44 159 1
44 160 1
44 161 1
44 165 1
44 166 1
44 167 1
44 168 1
44 172 1
44 173 1
44 174 1
44 175 1
44 179 1
44 180 1
44 181 1
44 182 1
44 186 1
44 187 1
44 188 1
44 189 1
44 193 1
44 194 1
44 195 1
44 196 1
44 200 1
45 47 1
45 48 1
45 49 1
45 50 1
45 54 1
45 55 1
45 56 1
45 57 1
45 61 1
45 62 1
45 63 1
45 64 1
45 68 1
45 69 1
45 70 1
45 71 1
45 75 1
45 76 1
45 77 1
45 78 1
45 82 1
45 83 1
45 84 1
45 85 1
45 89 1
45 90 1
45 91 1
45 92 1
45 96 1
45 97 1
45 98 1
45 99 1
45 103 1
45 104 1
45 105 1
45 106 1
45 110 1
45 111 1
45 112 1
45 113 1
45 117 1
45 118 1
45 119 1
45 120 1
45 124 1
45 125 1
45 126 1
45 127 1
45 131 1
45 132 1
45 133 1
45 134 1
45 138 1
45 139 1
45 140 1
45 141 1
45 145 1
45 146 1
45 147 1
45 148 1
45 152 1
45 153 1
45 154 1
45 155 1
45 159 1
45 160 1
45 161 1
45 162 1
45 166 1
45 167 1
45 168 1
45 169 1
45 173 1
45 174 1
45 175 1
45 176 1
45 180 1
45 181 1
45 182 1
45 183 1
45 187 1
45 188 1
45 189 1
45 190 1
45 194 1
45 195 1
45 196 1
45 197 1
46 48 1
46 49 1
46 50 1
46 51 1
46 55 1
46 56 1
46 57 1
46 58 1
46 62 1
46 63 1
46 64 1
46 65 1
46 69 1
46 70 1
46 71 1
46 72 1
46 76 1
46 77 1
46 78 1
46 79 1
46 83 1
46 84 1
46 85 1
46 86 1
46 90 1
46 91 1
46 92 1
46 93 1
46 97 1
46 98 1
46 99 1
46 100 1
46 104 1
46 105 1
46 106 1
46 107 1
46 111 1
46 112 1
46 113 1
46 114 1
46 118 1
46 119 1
46 120 1
46 121 1
46 125 1
46 126 1
46 127 1
46 128 1
46 132 1
46 133 1
46 134 1
46 135 1
46 139 1
46 140 1
46 141 1
46 142 1
46 146 1
46 147 1
46 148 1
46 149 1
46 153 1
46 154 1
46 155 1
46 156 1
46 160 1
46 161 1
46 162 1
46 163 1
46 167 1
46 168 1
46 169 1
46 170 1
46 174 1
46 175 1
46 176 1
46 177 1
46 181 1
46 182 1
46 183 1
46 184 1
46 188 1
46 189 1
46 190 1
46 191 1
46 195 1
46 196 1
46 197 1
46 198 1
47 49 1
47 50 1
47 51 1
47 52 1
47 56 1
47 57 1
47 58 1
47 59 1
47 63 1
47 64 1
47 65 1
47 66 1
47 70 1
47 71 1
47 72 1
47 73 1
47 77 1
47 78 1
47 79 1
47 80 1
47 84 1
47 85 1
47 86 1
47 87 1
47 91 1
47 92 1
47 93 1
47 94 1
47 98 1
47 99 1
47 100 1
47 101 1
47 105 1
47 106 1
47 107 1
47 108 1
47 112 1
47 113 1
47 114 1
47 115 1
47 119 1
47 120 1
47 121 1
47 122 1
47 126 1
47 127 1
47 128 1
47 129 1
47 133 1
47 134 1
47 135 1
47 136 1
47 140 1
47 141 1
47 142 1
47 143 1
47 147 1
47 148 1
47 149 1
47 150 1
47 154 1
47 155 1
47 156 1
47 157 1
47 161 1
47 162 1
47 163 1
47 164 1
47 168 1
47 169 1
47 170 1
47 171 1
47 175 1
47 176 1
47 177 1
47 178 1
47 182 1
47 183 1
47 184 1
47 185 1
47 189 1
47 190 1
47 191 1
47 192 1
47 196 1
47 197 1
47 198 1
47 199 1
48 50 1
48 51 1
48 52 1
48 53 1
48 57 1
48 58 1
48 59 1
48 60 1
48 64 1
48 65 1
48 66 1
48 67 1
48 71 1
48 72 1
48 73 1
48 74 1
48 78 1
48 79 1
48 80 1
48 81 1
48 85 1
48 86 1
48 87 1
48 88 1
48 92 1
48 93 1
48 94 1
48 95 1
48 99 1
48 100 1
48 101 1
48 102 1
48 106 1
48 107 1
48 108 1
48 109 1
48 113 1
48 114 1
48 115 1
48 116 1
48 120 1
48 121 1
48 122 1
48 123 1
48 127 1
48 128 1
48 129 1
48 130 1
48 134 1
48 135 1
48 136 1
48 137 1
48 141 1
48 142 1
48 143 1
48 144 1
48 148 1
48 149 1
48 150 1
48 151 1
48 155 1
48 156 1
48 157 1
48 158 1
48 162 1
48 163 1
48 164 1
48 165 1
48 169 1
48 170 1
48 171 1
48 172 1
48 176 1
48 177 1
48 178 1
48 179 1
48 183 1
48 184 1
48 185 1
48 186 1
48 190 1
48 191 1
48 192 1
48 193 1
48 197 1
48 198 1
48 199 1
48 200 1
49 51 1
49 52 1
49 53 1
49 54 1
49 58 1
49 59 1
49 60 1
49 61 1
49 65 1
49 66 1
49 67 1
49 68 1
49 72 1
49 73 1
49 74 1
49 75 1
49 79 1
49 80 1
49 81 1
49 82 1
49 86 1
49 87 1
49 88 1
49 89 1
49 93 1
49 94 1
49 95 1
49 96 1
49 100 1
49 101 1
49 102 1
49 103 1
49 107 1
49 108 1
49 109 1
49 110 1
49 114 1
49 115 1
49 116 1
49 117 1
49 121 1
49 122 1
49 123 1
49 124 1
49 128 1
49 129 1
49 130 1
49 131 1
49 135 1
49 136 1
49 137 1
49 138 1
49 142 1
49 143 1
49 144 1
49 145 1
49 149 1
49 150 1
49 151 1
49 152 1
49 156 1
49 157 1
49 158 1
49 159 1
49 163 1
49 164 1
49 165 1
49 166 1
49 170 1
49 171 1
49 172 1
49 173 1
49 177 1
49 178 1
49 179 1
49 180 1
49 184 1
49 185 1
49 186 1
49 187 1
49 191 1
49 192 1
49 193 1
49 194 1
49 198 1
49 199 1
49 200 1
50 52 1
50 53 1
50 54 1
50 55 1
50 59 1
50 60 1
50 61 1
50 62 1
50 66 1
50 67 1
50 68 1
50 69 1
50 73 1
50 74 1
50 75 1
50 76 1
50 80 1
50 81 1
50 82 1
50 83 1
50 87 1
50 88 1
50 89 1
50 90 1
50 94 1
50 95 1
50 96 1
50 97 1
50 101 1
50 102 1
50 103 1
50 104 1
50 108 1
50 109 1
50 110 1
50 111 1
50 115 1
50 116 1
50 117 1
50 118 1
50 122 1
50 123 1
50 124 1
50 125 1
50 129 1
50 130 1
50 131 1
50 132 1
50 136 1
50 137 1
50 138 1
50 139 1
50 143 1
50 144 1
50 145 1
50 146 1
50 150 1
50 151 1
50 152 1
50 153 1
50 157 1
50 158 1
50 159 1
50 160 1
50 164 1
50 165 1
50 166 1
50 167 1
50 171 1
50 172 1
50 173 1
50 174 1
50 178 1
50 179 1
50 180 1
50 181 1
50 185 1
50 186 1
50 187 1
50 188 1
50 192 1
50 193 1
50 194 1
50 195 1
50 199 1
50 200 1
51 53 1
51 54 1
51 55 1
51 56 1
51 60 1
51 61 1
51 62 1
51 63 1
51 67 1
51 68 1
51 69 1
51 70 1
51 74 1
51 75 1
51 76 1
51 77 1
51 81 1
51 82 1
51 83 1
51 84 1
51 88 1
51 89 1
51 90 1
51 91 1
51 95 1
51 96 1
51 97 1
51 98 1
51 102 1
51 103 1
51 104 1
51 105 1
51 109 1
51 110 1
51 111 1
51 112 1
51 116 1
51 117 1
51 118 1
51 119 1
51 123 1
51 124 1
51 125 1
51 126 1
51 130 1
51 131 1
51 132 1
51 133 1
51 137 1
51 138 1
51 139 1
51 140 1
51 144 1
51 145 1
51 146 1
51 147 1
51 151 1
51 152 1
51 153 1
51 154 1
51 158 1
51 159 1
51 160 1
51 161 1
51 165 1
51 166 1
51 167 1
51 168 1
51 172 1
51 173 1
51 174 1
51 175 1
51 179 1
51 180 1
51 181 1
51 182 1
51 186 1
51 187 1
51 188 1
51 189 1
51 193 1
51 194 1
51 195 1
51 196 1
51 200 1
52 54 1
52 55 1
52 56 1
52 57 1
52 61 1
52 62 1
52 63 1
52 64 1
52 68 1
52 69 1
52 70 1
52 71 1
52 75 1
52 76 1
52 77 1
52 78 1
52 82 1
52 83 1
52 84 1
52 85 1
52 89 1
52 90 1
52 91 1
52 92 1
52 96 1
52 97 1
52 98 1
52 99 1
52 103 1
52 104 1
52 105 1
52 106 1
52 110 1
52 111 1
52 112 1
52 113 1
52 117 1
52 118 1
52 119 1
52 120 1
52 124 1
52 125 1
52 126 1
52 127 1
52 131 1
52 132 1
52 133 1
52 134 1
52 138 1
52 139 1
52 140 1
52 141 1
52 145 1
52 146 1
52 147 1
52 148 1
52 152 1
52 153 1
52 154 1
52 155 1
52 159 1
52 160 1
52 161 1
52 162 1
52 166 1
52 167 1
52 168 1
52 169 1
52 173 1
52 174 1
52 175 1
52 176 1
52 180 1
52 181 1
52 182 1
52 183 1
52 187 1
52 188 1
52 189 1
52 190 1
52 194 1
52 195 1
52 196 1
52 197 1
53 55 1
53 56 1
53 57 1
53 58 1
53 62 1
53 63 1
53 64 1
53 65 1
53 69 1
53 70 1
53 71 1
53 72 1
53 76 1
53 77 1
53 78 1
53 79 1
53 83 1
53 84 1
53 85 1
53 86 1
53 90 1
53 91 1
53 92 1
53 93 1
53 97 1
53 98 1
53 99 1
53 100 1
53 104 1
53 105 1
53 106 1
53 107 1
53 111 1
53 112 1
53 113 1
53 114 1
53 118 1
53 119 1
53 120 1
53 121 1
53 125 1
53 126 1
53 127 1
53 128 1
53 132 1
53 133 1
53 134 1
53 135 1
53 139 1
53 140 1
53 141 1
53 142 1
53 146 1
53 147 1
53 148 1
53 149 1
53 153 1
53 154 1
53 155 1
53 156 1
53 160 1
53 161 1
53 162 1
53 163 1
53 167 1
53 168 1
53 169 1
53 170 1
53 174 1
53 175 1
53 176 1
53 177 1
53 181 1
53 182 1
53 183 1
53 184 1
53 188 1
53 189 1
53 190 1
53 191 1
53 195 1
53 196 1
53 197 1
53 198 1
54 56 1
54 57 1
54 58 1
54 59 1
54 63 1
54 64 1
54 65 1
54 66 1
54 70 1
54 71 1
54 72 1
54 73 1
54 77 1
54 78 1
54 79 1
54 80 1
54 84 1
54 85 1
54 86 1
54 87 1
54 91 1
54 92 1
54 93 1
54 94 1
54 98 1
54 99 1
54 100 1
54 101 1
54 105 1
54 106 1
54 107 1
54 108 1
54 112 1
54 113 1
54 114 1
54 115 1
54 119 1
54 120 1
54 121 1
54 122 1
54 126 1
54 127 1
54 128 1
54 129 1
54 133 1
54 134 1
54 135 1
54 136 1
54 140 1
54 141 1
54 142 1
54 143 1
54 147 1
54 148 1
54 149 1
54 150 1
54 154 1
54 155 1
54 156 1
54 157 1
54 161 1
54 162 1
54 163 1
54 164 1
54 168 1
54 169 1
54 170 1
54 171 1
54 175 1
54 176 1
54 177 1
54 178 1
54 182 1
54 183 1
54 184 1
54 185 1
54 189 1
54 190 1
54 191 1
54 192 1
54 196 1
54 197 1
54 198 1
54 199 1
55 57 1
55 58 1
55 59 1
55 60 1
55 64 1
55 65 1
55 66 1
55 67 1
55 71 1
55 72 1
55 73 1
55 74 1
55 78 1
55 79 1
55 80 1
55 81 1
55 85 1
55 86 1
55 87 1
55 88 1
55 92 1
55 93 1
55 94 1
55 95 1
55 99 1
55 100 1
55 101 1
55 102 1
55 106 1
55 107 1
55 108 1
55 109 1
55 113 1
55 114 1
55 115 1
55 116 1
55 120 1
55 121 1
55 122 1
55 123 1
55 127 1
55 128 1
55 129 1
55 130 1
55 134 1
55 135 1
55 136 1
55 137 1
55 141 1
55 142 1
55 143 1
55 144 1
55 148 1
55 149 1
55 150 1
55 151 1
55 155 1
55 156 1
55 157 1
55 158 1
55 162 1
55 163 1
55 164 1
55 165 1
55 169 1
55 170 1
55 171 1
55 172 1
55 176 1
55 177 1
55 178 1
55 179 1
55 183 1
55 184 1
55 185 1
55 186 1
55 190 1
55 191 1
55 192 1
55 193 1
55 197 1
55 198 1
55 199 1
55 200 1
56 58 1
56 59 1
56 60 1
56 61 1
56 65 1
56 66 1
56 67 1
56 68 1
56 72 1
56 73 1
56 74 1
56 75 1
56 79 1
56 80 1
56 81 1
56 82 1
56 86 1
56 87 1
56 88 1
56 89 1
56 93 1
56 94 1
56 95 1
56 96 1
56 100 1
56 101 1
56 102 1
56 103 1
56 107 1
56 108 1
56 109 1
56 110 1
56 114 1
56 115 1
56 116 1
56 117 1
56 121 1
56 122 1
56 123 1
56 124 1
56 128 1
56 129 1
56 130 1
56 131 1
56 135 1
56 136 1
56 137 1
56 138 1
56 142 1
56 143 1
56 144 1
56 145 1
56 149 1
56 150 1
56 151 1
56 152 1
56 156 1
56 157 1
56 158 1
56 159 1
56 163 1
56 164 1
56 165 1
56 166 1
56 170 1
56 171 1
56 172 1
56 173 1
56 177 1
56 178 1
56 179 1
56 180 1
56 184 1
56 185 1
56 186 1
56 187 1
56 191 1
56 192 1
56 193 1
56 194 1
56 198 1
56 199 1
56 200 1
57 59 1
57 60 1
57 61 1
57 62 1
57 66 1
57 67 1
57 68 1
57 69 1
57 73 1
57 74 1
57 75 1
57 76 1
57 80 1
57 81 1
57 82 1
57 83 1
57 87 1
57 88 1
57 89 1
57 90 1
57 94 1
57 95 1
57 96 1
57 97 1
57 101 1
57 102 1
57 103 1
57 104 1
57 108 1
57 109 1
57 110 1
57 111 1
57 115 1
57 116 1
57 117 1
57 118 1
57 122 1
57 123 1
57 124 1
57 125 1
57 129 1
57 130 1
57 131 1
57 132 1
57 136 1
57 137 1
57 138 1
57 139 1
57 143 1
57 144 1
57 145 1
57 146 1
57 150 1
57 151 1
57 152 1
57 153 1
57 157 1
57 158 1
57 159 1
57 160 1
57 164 1
57 165 1
57 166 1
57 167 1
57 171 1
57 172 1
57 173 1
57 174 1
57 178 1
57 179 1
57 180 1
57 181 1
57 185 1
57 186 1
57 187 1
57 188 1
57 192 1
57 193 1
57 194 1
57 195 1
57 199 1
57 200 1
58 60 1
58 61 1
58 62 1
58 63 1
58 67 1
58 68 1
58 69 1
58 70 1
58 74 1
58 75 1
58 76 1
58 77 1
58 81 1
58 82 1
58 83 1
58 84 1
58 88 1
58 89 1
58 90 1
58 91 1
58 95 1
58 96 1
58 97 1
58 98 1
58 102 1
58 103 1
58 104 1
58 105 1
58 109 1
58 110 1
58 111 1
58 112 1
58 116 1
58 117 1
58 118 1
58 119 1
58 123 1
58 124 1
58 125 1
58 126 1
58 130 1
58 131 1
58 132 1
58 133 1
58 137 1
58 138 1
58 139 1
58 140 1
58 144 1
58 145 1
58 146 1
58 147 1
58 151 1
58 152 1
58 153 1
58 154 1
58 158 1
58 159 1
58 160 1
58 161 1
58 165 1
58 166 1
58 167 1
58 168 1
58 172 1
58 173 1
58 174 1
58 175 1
58 179 1
58 180 1
58 181 1
58 182 1
58 186 1
58 187 1
58 188 1
58 189 1
58 193 1
58 194 1
58 195 1
58 196 1
58 200 1
59 61 1
59 62 1
59 63 1
59 64 1
59 68 1
59 69 1
59 70 1
59 71 1
59 75 1
59 76 1
59 77 1
59 78 1
59 82 1
59 83 1
59 84 1
59 85 1
59 89 1
59 90 1
59 91 1
59 92 1
59 96 1
59 97 1
59 98 1
59 99 1
59 103 1
59 104 1
59 105 1
59 106 1
59 110 1
59 111 1
59 112 1
59 113 1
59 117 1
59 118 1
59 119 1
59 120 1
59 124 1
59 125 1
59 126 1
59 127 1
59 131 1
59 132 1
59 133 1
59 134 1
59 138 1
59 139 1
59 140 1
59 141 1
59 145 1
59 146 1
59 147 1
59 148 1
59 152 1
59 153 1
59 154 1
59 155 1
59 159 1
59 160 1
59 161 1
59 162 1
59 166 1
59 167 1
59 168 1
59 169 1
59 173 1
59 174 1
59 175 1
59 176 1
59 180 1
59 181 1
59 182 1
59 183 1
59 187 1
59 188 1
59 189 1
59 190 1
59 194 1
59 195 1
59 196 1
59 197 1
60 62 1
60 63 1
60 64 1
60 65 1
60 69 1
60 70 1
60 71 1
60 72 1
60 76 1
60 77 1
60 78 1
60 79 1
60 83 1
60 84 1
60 85 1
60 86 1
60 90 1
60 91 1
60 92 1
60 93 1
60 97 1
60 98 1
60 99 1
60 100 1
60 104 1
60 105 1
60 106 1
60 107 1
60 111 1
60 112 1
60 113 1
60 114 1
60 118 1
60 119 1
60 120 1
60 121 1
60 125 1
60 126 1
60 127 1
60 128 1
60 132 1
60 133 1
60 134 1
60 135 1
60 139 1
60 140 1
60 141 1
60 142 1
60 146 1
60 147 1
60 148 1
60 149 1
60 153 1
60 154 1
60 155 1
60 156 1
60 160 1
60 161 1
60 162 1
60 163 1
60 167 1
60 168 1
60 169 1
60 170 1
60 174 1
60 175 1
60 176 1
60 177 1
60 181 1
60 182 1
60 183 1
60 184 1
60 188 1
60 189 1
60 190 1
60 191 1
60 195 1
60 196 1
60 197 1
60 198 1
61 63 1
61 64 1
61 65 1
61 66 1
61 70 1
61 71 1
61 72 1
61 73 1
61 77 1
61 78 1
61 79 1
61 80 1
61 84 1
61 85 1
61 86 1
61 87 1
61 91 1
61 92 1
61 93 1
61 94 1
61 98 1
61 99 1
61 100 1
61 101 1
61 105 1
61 106 1
61 107 1
61 108 1
61 112 1
61 113 1
61 114 1
61 115 1
61 119 1
61 120 1
61 121 1
61 122 1
61 126 1
61 127 1
61 128 1
61 129 1
61 133 1
61 134 1
61 135 1
61 136 1
61 140 1
61 141 1
61 142 1
61 143 1
61 147 1
61 148 1
61 149 1
61 150 1
61 154 1
61 155 1
61 156 1
61 157 1
61 161 1
61 162 1
61 163 1
61 164 1
61 168 1
61 169 1
61 170 1
61 171 1
61 175 1
61 176 1
61 177 1
61 178 1
61 182 1
61 183 1
61 184 1
61 185 1
61 189 1
61 190 1
61 191 1
61 192 1
61 196 1
61 197 1
61 198 1
61 199 1
62 64 1
62 65 1
62 66 1
62 67 1
62 71 1
62 72 1
62 73 1
62 74 1
62 78 1
62 79 1
62 80 1
62 81 1
62 85 1
62 86 1
62 87 1
62 88 1
62 92 1
62 93 1
62 94 1
62 95 1
62 99 1
62 100 1
62 101 1
62 102 1
62 106 1
62 107 1
62 108 1
62 109 1
62 113 1
62 114 1
62 115 1
62 116 1
62 120 1
62 121 1
62 122 1
62 123 1
62 127 1
62 128 1
62 129 1
62 130 1
62 134 1
62 135 1
62 136 1
62 137 1
62 141 1
62 142 1
62 143 1
62 144 1
62 148 1
62 149 1
62 150 1
62 151 1
62 155 1
62 156 1
62 157 1
62 158 1
62 162 1
62 163 1
62 164 1
62 165 1
62 169 1
62 170 1
62 171 1
62 172 1
62 176 1
62 177 1
62 178 1
62 179 1
62 183 1
62 184 1
62 185 1
62 186 1
62 190 1
62 191 1
62 192 1
62 193 1
62 197 1
62 198 1
62 199 1
62 200 1
63 65 1
63 66 1
63 67 1
63 68 1
63 72 1
63 73 1
63 74 1
63 75 1
63 79 1
63 80 1
63 81 1
63 82 1
63 86 1
63 87 1
63 88 1
63 89 1
63 93 1
63 94 1
63 95 1
63 96 1
63 100 1
63 101 1
63 102 1
63 103 1
63 107 1
63 108 1
63 109 1
63 110 1
63 114 1
63 115 1
63 116 1
63 117 1
63 121 1
63 122 1
63 123 1
63 124 1
63 128 1
63 129 1
63 130 1
63 131 1
63 135 1
63 136 1
63 137 1
63 138 1
63 142 1
63 143 1
63 144 1
63 145 1
63 149 1
63 150 1
63 151 1
63 152 1
63 156 1
63 157 1
63 158 1
63 159 1
63 163 1
63 164 1
63 165 1
63 166 1
63 170 1
63 171 1
63 172 1
63 173 1
63 177 1
63 178 1
63 179 1
63 180 1
63 184 1
63 185 1
63 186 1
63 187 1
63 191 1
63 192 1
63 193 1
63 194 1
63 198 1
63 199 1
63 200 1
64 66 1
64 67 1
64 68 1
64 69 1
64 73 1
64 74 1
64 75 1
64 76 1
64 80 1
64 81 1
64 82 1
64 83 1
64 87 1
64 88 1
64 89 1
64 90 1
64 94 1
64 95 1
64 96 1
64 97 1
64 101 1
64 102 1
64 103 1
64 104 1
64 108 1
64 109 1
64 110 1
64 111 1
64 115 1
64 116 1
64 117 1
64 118 1
64 122 1
64 123 1
64 124 1
64 125 1
64 129 1
64 130 1
64 131 1
64 132 1
64 136 1
64 137 1
64 138 1
64 139 1
64 143 1
64 144 1
64 145 1
64 146 1
64 150 1
64 151 1
64 152 1
64 153 1
64 157 1
64 158 1
64 159 1
64 160 1
64 164 1
64 165 1
64 166 1
64 167 1
64 171 1
64 172 1
64 173 1
64 174 1
64 178 1
64 179 1
64 180 1
64 181 1
64 185 1
64 186 1
64 187 1
64 188 1
64 192 1
64 193 1
64 194 1
64 195 1
64 199 1
64 200 1
65 67 1
65 68 1
65 69 1
65 70 1
65 74 1
65 75 1
65 76 1
65 77 1
65 81 1
65 82 1
65 83 1
65 84 1
65 88 1
65 89 1
65 90 1
65 91 1
65 95 1
65 96 1
65 97 1
65 98 1
65 102 1
65 103 1
65 104 1
65 105 1
65 109 1
65 110 1
65 111 1
65 112 1
65 116 1
65 117 1
65 118 1
65 119 1
65 123 1
65 124 1
65 125 1
65 126 1
65 130 1
65 131 1
65 132 1
65 133 1
65 137 1
65 138 1
65 139 1
65 140 1
65 144 1
65 145 1
65 146 1
65 147 1
65 151 1
65 152 1
65 153 1
65 154 1
65 158 1
65 159 1
65 160 1
65 161 1
65 165 1
65 166 1
65 167 1
65 168 1
65 172 1
65 173 1
65 174 1
65 175 1
65 179 1
65 180 1
65 181 1
65 182 1
65 186 1
65 187 1
65 188 1
65 189 1
65 193 1
65 194 1
65 195 1
65 196 1
65 200 1
66 68 1
66 69 1
66 70 1
66 71 1
66 75 1
66 76 1
66 77 1
66 78 1
66 82 1
66 83 1
66 84 1
66 85 1
66 89 1
66 90 1
66 91 1
66 92 1
66 96 1
66 97 1
66 98 1
66 99 1
66 103 1
66 104 1
66 105 1
66 106 1
66 110 1
66 111 1
66 112 1
66 113 1
66 117 1
66 118 1
66 119 1
66 120 1
66 124 1
66 125 1
66 126 1
66 127 1
66 131 1
66 132 1
66 133 1
66 134 1
66 138 1
66 139 1
66 140 1
66 141 1
66 145 1
66 146 1
66 147 1
66 148 1
66 152 1
66 153 1
66 154 1
66 155 1
66 159 1
66 160 1
66 161 1
66 162 1
66 166 1
66 167 1
66 168 1
66 169 1
66 173 1
66 174 1
66 175 1
66 176 1
66 180 1
66 181 1
66 182 1
66 183 1
66 187 1
66 188 1
66 189 1
66 190 1
66 194 1
66 195 1
66 196 1
66 197 1
67 69 1
67 70 1
67 71 1
67 72 1
67 76 1
67 77 1
67 78 1
67 79 1
67 83 1
67 84 1
67 85 1
67 86 1
67 90 1
67 91 1
67 92 1
67 93 1
67 97 1
67 98 1
67 99 1
67 100 1
67 104 1
67 105 1
67 106 1
67 107 1
67 111 1
67 112 1
67 113 1
67 114 1
67 118 1
67 119 1
67 120 1
67 121 1
67 125 1
67 126 1
67 127 1
67 128 1
67 132 1
67 133 1
67 134 1
67 135 1
67 139 1
67 140 1
67 141 1
67 142 1
67 146 1
67 147 1
67 148 1
67 149 1
67 153 1
67 154 1
67 155 1
67 156 1
67 160 1
67 161 1
67 162 1
67 163 1
67 167 1
67 168 1
67 169 1
67 170 1
67 174 1
67 175 1
67 176 1
67 177 1
67 181 1
67 182 1
67 183 1
67 184 1
67 188 1
67 189 1
67 190 1
67 191 1
67 195 1
67 196 1
67 197 1
67 198 1
68 70 1
68 71 1
68 72 1
68 73 1
68 77 1
68 78 1
68 79 1
68 80 1
68 84 1
68 85 1
68 86 1
68 87 1
68 91 1
68 92 1
68 93 1
68 94 1
68 98 1
68 99 1
68 100 1
68 101 1
68 105 1
68 106 1
68 107 1
68 108 1
68 112 1
68 113 1
68 114 1
68 115 1
68 119 1
68 120 1
68 121 1
68 122 1
68 126 1
68 127 1
68 128 1
68 129 1
68 133 1
68 134 1
68 135 1
68 136 1
68 140 1
68 141 1
68 142 1
68 143 1
68 147 1
68 148 1
68 149 1
68 150 1
68 154 1
68 155 1
68 156 1
68 157 1
68 161 1
68 162 1
68 163 1
68 164 1
68 168 1
68 169 1
68 170 1
68 171 1
68 175 1
68 176 1
68 177 1
68 178 1
68 182 1
68 183 1
68 184 1
68 185 1
68 189 1
68 190 1
68 191 1
68 192 1
68 196 1
68 197 1
68 198 1
68 199 1
69 71 1
69 72 1
69 73 1
69 74 1
69 78 1
69 79 1
69 80 1
69 81 1
69 85 1
69 86 1
69 87 1
69 88 1
69 92 1
69 93 1
69 94 1
69 95 1
69 99 1
69 100 1
69 101 1
69 102 1
69 106 1
69 107 1
69 108 1
69 109 1
69 113 1
69 114 1
69 115 1
69 116 1
69 120 1
69 121 1
69 122 1
69 123 1
69 127 1
69 128 1
69 129 1
69 130 1
69 134 1
69 135 1
69 136 1
69 137 1
69 141 1
69 142 1
69 143 1
69 144 1
69 148 1
69 149 1
69 150 1
69 151 1
69 155 1
69 156 1
69 157 1
69 158 1
69 162 1
69 163 1
69 164 1
69 165 1
69 169 1
69 170 1
69 171 1
69 172 1
69 176 1
69 177 1
69 178 1
69 179 1
69 183 1
69 184 1
69 185 1
69 186 1
69 190 1
69 191 1
69 192 1
69 193 1
69 197 1
69 198 1
69 199 1
69 200 1
70 72 1
70 73 1
70 74 1
70 75 1
70 79 1
70 80 1
70 81 1
70 82 1
70 86 1
70 87 1
70 88 1
70 89 1
70 93 1
70 94 1
70 95 1
70 96 1
70 100 1
70 101 1
70 102 1
70 103 1
70 107 1
70 108 1
70 109 1
70 110 1
70 114 1
70 115 1
70 116 1
70 117 1
70 121 1
70 122 1
70 123 1
70 124 1
70 128 1
70 129 1
70 130 1
70 131 1
70 135 1
70 136 1
70 137 1
70 138 1
70 142 1
70 143 1
70 144 1
70 145 1
70 149 1
70 150 1
70 151 1
70 152 1
70 156 1
70 157 1
70 158 1
70 159 1
70 163 1
70 164 1
70 165 1
70 166 1
70 170 1
70 171 1
70 172 1
70 173 1
70 177 1
70 178 1
70 179 1
70 180 1
70 184 1
70 185 1
70 186 1
70 187 1
70 191 1
70 192 1
70 193 1
70 194 1
70 198 1
70 199 1
70 200 1
71 73 1
71 74 1
71 75 1
71 76 1
71 80 1
71 81 1
71 82 1
71 83 1
71 87 1
71 88 1
71 89 1
71 90 1
71 94 1
71 95 1
71 96 1
71 97 1
71 101 1
71 102 1
71 103 1
71 104 1
71 108 1
71 109 1
71 110 1
71 111 1
71 115 1
71 116 1
71 117 1
71 118 1
71 122 1
71 123 1
71 124 1
71 125 1
71 129 1
71 130 1
71 131 1
71 132 1
71 136 1
71 137 1
71 138 1
71 139 1
71 143 1
71 144 1
71 145 1
71 146 1
71 150 1
71 151 1
71 152 1
71 153 1
71 157 1
71 158 1
71 159 1
71 160 1
71 164 1
71 165 1
71 166 1
71 167 1
71 171 1
71 172 1
71 173 1
71 174 1
71 178 1
71 179 1
71 180 1
71 181 1
71 185 1
71 186 1
71 187 1
71 188 1
71 192 1
71 193 1
71 194 1
71 195 1
71 199 1
71 200 1
72 74 1
72 75 1
72 76 1
72 77 1
72 81 1
72 82 1
72 83 1
72 84 1
72 88 1
72 89 1
72 90 1
72 91 1
72 95 1
72 96 1
72 97 1
72 98 1
72 102 1
72 103 1
72 104 1
72 105 1
72 109 1
72 110 1
72 111 1
72 112 1
72 116 1
72 117 1
72 118 1
72 119 1
72 123 1
72 124 1
72 125 1
72 126 1
72 130 1
72 131 1
72 132 1
72 133 1
72 137 1
72 138 1
72 139 1
72 140 1
72 144 1
72 145 1
72 146 1
72 147 1
72 151 1
72 152 1
72 153 1
72 154 1
72 158 1
72 159 1
72 160 1
72 161 1
72 165 1
72 166 1
72 167 1
72 168 1
72 172 1
72 173 1
72 174 1
72 175 1
72 179 1
72 180 1
72 181 1
72 182 1
72 186 1
72 187 1
72 188 1
72 189 1
72 193 1
72 194 1
72 195 1
72 196 1
72 200 1
73 75 1
73 76 1
73 77 1
73 78 1
73 82 1
73 83 1
73 84 1
73 85 1
73 89 1
73 90 1
73 91 1
73 92 1
73 96 1
73 97 1
73 98 1
73 99 1
73 103 1
73 104 1
73 105 1
73 106 1
73 110 1
73 111 1
73 112 1
73 113 1
73 117 1
73 118 1
73 119 1
73 120 1
73 124 1
73 125 1
73 126 1
73 127 1
73 131 1
73 132 1
73 133 1
73 134 1
73 138 1
73 139 1
73 140 1
73 141 1
73 145 1
73 146 1
73 147 1
73 148 1
73 152 1
73 153 1
73 154 1
73 155 1
73 159 1
73 160 1
73 161 1
73 162 1
73 166 1
73 167 1
73 168 1
73 169 1
73 173 1
73 174 1
73 175 1
73 176 1
73 180 1
73 181 1
73 182 1
73 183 1
73 187 1
73 188 1
73 189 1
73 190 1
73 194 1
73 195 1
73 196 1
73 197 1
74 76 1
74 77 1
74 78 1
74 79 1
74 83 1
74 84 1
74 85 1
74 86 1
74 90 1
74 91 1
74 92 1
74 93 1
74 97 1
74 98 1
74 99 1
74 100 1
74 104 1
74 105 1
74 106 1
74 107 1
74 111 1
74 112 1
74 113 1
74 114 1
74 118 1
74 119 1
74 120 1
74 121 1
74 125 1
74 126 1
74 127 1
74 128 1
74 132 1
74 133 1
74 134 1
74 135 1
74 139 1
74 140 1
74 141 1
74 142 1
74 146 1
74 147 1
74 148 1
74 149 1
74 153 1
74 154 1
74 155 1
74 156 1
74 160 1
74 161 1
74 162 1
74 163 1
74 167 1
74 168 1
74 169 1
74 170 1
74 174 1
74 175 1
74 176 1
74 177 1
74 181 1
74 182 1
74 183 1
74 184 1
74 188 1
74 189 1
74 190 1
74 191 1
74 195 1
74 196 1
74 197 1
74 198 1
75 77 1
75 78 1
75 79 1
75 80 1
75 84 1
75 85 1
75 86 1
75 87 1
75 91 1
75 92 1
75 93 1
75 94 1
75 98 1
75 99 1
75 100 1
75 101 1
75 105 1
75 106 1
75 107 1
75 108 1
75 112 1
75 113 1
75 114 1
75 115 1
75 119 1
75 120 1
75 121 1
75 122 1
75 126 1
75 127 1
75 128 1
75 129 1
75 133 1
75 134 1
75 135 1
75 136 1
75 140 1
75 141 1
75 142 1
75 143 1
75 147 1
75 148 1
75 149 1
75 150 1
75 154 1
75 155 1
75 156 1
75 157 1
75 161 1
75 162 1
75 163 1
75 164 1
75 168 1
75 169 1
75 170 1
75 171 1
75 175 1
75 176 1
75 177 1
75 178 1
75 182 1
75 183 1
75 184 1
75 185 1
75 189 1
75 190 1
75 191 1
75 192 1
75 196 1
75 197 1
75 198 1
75 199 1
76 78 1
76 79 1
76 80 1
76 81 1
76 85 1
76 86 1
76 87 1
76 88 1
76 92 1
76 93 1
76 94 1
76 95 1
76 99 1
76 100 1
76 101 1
76 102 1
76 106 1
76 107 1
76 108 1
76 109 1
76 113 1
76 114 1
76 115 1
76 116 1
76 120 1
76 121 1
76 122 1
76 123 1
76 127 1
76 128 1
76 129 1
76 130 1
76 134 1
76 135 1
76 136 1
76 137 1
76 141 1
76 142 1
76 143 1
76 144 1
76 148 1
76 149 1
76 150 1
76 151 1
76 155 1
76 156 1
76 157 1
76 158 1
76 162 1
76 163 1
76 164 1
76 165 1
76 169 1
76 170 1
76 171 1
76 172 1
76 176 1
76 177 1
76 178 1
76 179 1
76 183 1
76 184 1
76 185 1
76 186 1
76 190 1
76 191 1
76 192 1
76 193 1
76 197 1
76 198 1
76 199 1
76 200 1
77 79 1
77 80 1
77 81 1
77 82 1
77 86 1
77 87 1
77 88 1
77 89 1
77 93 1
77 94 1
77 95 1
77 96 1
77 100 1
77 101 1
77 102 1
77 103 1
77 107 1
77 108 1
77 109 1
77 110 1
77 114 1
77 115 1
77 116 1
77 117 1
77 121 1
77 122 1
77 123 1
77 124 1
77 128 1
77 129 1
77 130 1
77 131 1
77 135 1
77 136 1
77 137 1
77 138 1
77 142 1
77 143 1
77 144 1
77 145 1
77 149 1
77 150 1
77 151 1
77 152 1
77 156 1
77 157 1
77 158 1
77 159 1
77 163 1
77 164 1
77 165 1
77 166 1
77 170 1
77 171 1
77 172 1
77 173 1
77 177 1
77 178 1
77 179 1
77 180 1
77 184 1
77 185 1
77 186 1
77 187 1
77 191 1
77 192 1
77 193 1
77 194 1
77 198 1
77 199 1
77 200 1
78 80 1
78 81 1
78 82 1
78 83 1
78 87 1
78 88 1
78 89 1
78 90 1
78 94 1
78 95 1
78 96 1
78 97 1
78 101 1
78 102 1
78 103 1
78 104 1
78 108 1
78 109 1
78 110 1
78 111 1
78 115 1
78 116 1
78 117 1
78 118 1
78 122 1
78 123 1
78 124 1
78 125 1
78 129 1
78 130 1
78 131 1
78 132 1
78 136 1
78 137 1
78 138 1
78 139 1
78 143 1
78 144 1
78 145 1
78 146 1
78 150 1
78 151 1
78 152 1
78 153 1
78 157 1
78 158 1
78 159 1
78 160 1
78 164 1
78 165 1
78 166 1
78 167 1
78 171 1
78 172 1
78 173 1
78 174 1
78 178 1
78 179 1
78 180 1
78 181 1
78 185 1
78 186 1
78 187 1
78 188 1
78 192 1
78 193 1
78 194 1
78 195 1
78 199 1
78 200 1
79 81 1
79 82 1
79 83 1
79 84 1
79 88 1
79 89 1
79 90 1
79 91 1
79 95 1
79 96 1
79 97 1
79 98 1
79 102 1
79 103 1
79 104 1
79 105 1
79 109 1
79 110 1
79 111 1
79 112 1
79 116 1
79 117 1
79 118 1
79 119 1
79 123 1
79 124 1
79 125 1
79 126 1
79 130 1
79 131 1
79 132 1
79 133 1
79 137 1
79 138 1
79 139 1
79 140 1
79 144 1
79 145 1
79 146 1
79 147 1
79 151 1
79 152 1
79 153 1
79 154 1
79 158 1
79 159 1
79 160 1
79 161 1
79 165 1
79 166 1
79 167 1
79 168 1
79 172 1
79 173 1
79 174 1
79 175 1
79 179 1
79 180 1
79 181 1
79 182 1
79 186 1
79 187 1
79 188 1
79 189 1
79 193 1
79 194 1
79 195 1
79 196 1
79 200 1
80 82 1
80 83 1
80 84 1
80 85 1
80 89 1
80 90 1
80 91 1
80 92 1
80 96 1
80 97 1
80 98 1
80 99 1
80 103 1
80 104 1
80 105 1
80 106 1
80 110 1
80 111 1
80 112 1
80 113 1
80 117 1
80 118 1
80 119 1
80 120 1
80 124 1
80 125 1
80 126 1
80 127 1
80 131 1
80 132 1
80 133 1
80 134 1
80 138 1
80 139 1
80 140 1
80 141 1
80 145 1
80 146 1
80 147 1
80 148 1
80 152 1
80 153 1
80 154 1
80 155 1
80 159 1
80 160 1
80 161 1
80 162 1
80 166 1
80 167 1
80 168 1
80 169 1
80 173 1
80 174 1
80 175 1
80 176 1
80 180 1
80 181 1
80 182 1
80 183 1
80 187 1
80 188 1
80 189 1
80 190 1
80 194 1
80 195 1
80 196 1
80 197 1
81 83 1
81 84 1
81 85 1
81 86 1
81 90 1
81 91 1
81 92 1
81 93 1
81 97 1
81 98 1
81 99 1
81 100 1
81 104 1
81 105 1
81 106 1
81 107 1
81 111 1
81 112 1
81 113 1
81 114 1
81 118 1
81 119 1
81 120 1
81 121 1
81 125 1
81 126 1
81 127 1
81 128 1
81 132 1
81 133 1
81 134 1
81 135 1
81 139 1
81 140 1
81 141 1
81 142 1
81 146 1
81 147 1
81 148 1
81 149 1
81 153 1
81 154 1
81 155 1
81 156 1
81 160 1
81 161 1
81 162 1
81 163 1
81 167 1
81 168 1
81 169 1
81 170 1
81 174 1
81 175 1
81 176 1
81 177 1
81 181 1
81 182 1
81 183 1
81 184 1
81 188 1
81 189 1
81 190 1
81 191 1
81 195 1
81 196 1
81 197 1
81 198 1
82 84 1
82 85 1
82 86 1
82 87 1
82 91 1
82 92 1
82 93 1
82 94 1
82 98 1
82 99 1
82 100 1
82 101 1
82 105 1
82 106 1
82 107 1
82 108 1
82 112 1
82 113 1
82 114 1
82 115 1
82 119 1
82 120 1
82 121 1
82 122 1
82 126 1
82 127 1
82 128 1
82 129 1
82 133 1
82 134 1
82 135 1
82 136 1
82 140 1
82 141 1
82 142 1
82 143 1
82 147 1
82 148 1
82 149 1
82 150 1
82 154 1
82 155 1
82 156 1
82 157 1
82 161 1
82 162 1
82 163 1
82 164 1
82 168 1
82 169 1
82 170 1
82 171 1
82 175 1
82 176 1
82 177 1
82 178 1
82 182 1
82 183 1
82 184 1
82 185 1
82 189 1
82 190 1
82 191 1
82 192 1
82 196 1
82 197 1
82 198 1
82 199 1
83 85 1
83 86 1
83 87 1
83 88 1
83 92 1
83 93 1
83 94 1
83 95 1
83 99 1
83 100 1
83 101 1
83 102 1
83 106 1
83 107 1
83 108 1
83 109 1
83 113 1
83 114 1
83 115 1
83 116 1
83 120 1
83 121 1
83 122 1
83 123 1
83 127 1
83 128 1
83 129 1
83 130 1
83 134 1
83 135 1
83 136 1
83 137 1
83 141 1
83 142 1
83 143 1
83 144 1
83 148 1
83 149 1
83 150 1
83 151 1
83 155 1
83 156 1
83 157 1
83 158 1
83 162 1
83 163 1
83 164 1
83 165 1
83 169 1
83 170 1
83 171 1
83 172 1
83 176 1
83 177 1
83 178 1
83 179 1
83 183 1
83 184 1
83 185 1
83 186 1
83 190 1
83 191 1
83 192 1
83 193 1
83 197 1
83 198 1
83 199 1
83 200 1
84 86 1
84 87 1
84 88 1
84 89 1
84 93 1
84 94 1
84 95 1
84 96 1
84 100 1
84 101 1
84 102 1
84 103 1
84 107 1
84 108 1
84 109 1
84 110 1
84 114 1
84 115 1
84 116 1
84 117 1
84 121 1
84 122 1
84 123 1
84 124 1
84 128 1
84 129 1
84 130 1
84 131 1
84 135 1
84 136 1
84 137 1
84 138 1
84 142 1
84 143 1
84 144 1
84 145 1
84 149 1
84 150 1
84 151 1
84 152 1
84 156 1
84 157 1
84 158 1
84 159 1
84 163 1
84 164 1
84 165 1
84 166 1
84 170 1
84 171 1
84 172 1
84 173 1
84 177 1
84 178 1
84 179 1
84 180 1
84 184 1
84 185 1
84 186 1
84 187 1
84 191 1
84 192 1
84 193 1
84 194 1
84 198 1
84 199 1
84 200 1
85 87 1
85 88 1
85 89 1
85 90 1
85 94 1
85 95 1
85 96 1
85 97 1
85 101 1
85 102 1
85 103 1
85 104 1
85 108 1
85 109 1
85 110 1
85 111 1
85 115 1
85 116 1
85 117 1
85 118 1
85 122 1
85 123 1
85 124 1
85 125 1
85 129 1
85 130 1
85 131 1
85 132 1
85 136 1
85 137 1
85 138 1
85 139 1
85 143 1
85 144 1
85 145 1
85 146 1
85 150 1
85 151 1
85 152 1
85 153 1
85 157 1
85 158 1
85 159 1
85 160 1
85 164 1
85 165 1
85 166 1
85 167 1
85 171 1
85 172 1
85 173 1
85 174 1
85 178 1
85 179 1
85 180 1
85 181 1
85 185 1
85 186 1
85 187 1
85 188 1
85 192 1
85 193 1
85 194 1
85 195 1
85 199 1
85 200 1
86 88 1
86 89 1
86 90 1
86 91 1
86 95 1
86 96 1
86 97 1
86 98 1
86 102 1
86 103 1
86 104 1
86 105 1
86 109 1
86 110 1
86 111 1
86 112 1
86 116 1
86 117 1
86 118 1
86 119 1
86 123 1
86 124 1
86 125 1
86 126 1
86 130 1
86 131 1
86 132 1
86 133 1
86 137 1
86 138 1
86 139 1
86 140 1
86 144 1
86 145 1
86 146 1
86 147 1
86 151 1
86 152 1
86 153 1
86 154 1
86 158 1
86 159 1
86 160 1
86 161 1
86 165 1
86 166 1
86 167 1
86 168 1
86 172 1
86 173 1
86 174 1
86 175 1
86 179 1
86 180 1
86 181 1
86 182 1
86 186 1
86 187 1
86 188 1
86 189 1
86 193 1
86 194 1
86 195 1
86 196 1
86 200 1
87 89 1
87 90 1
87 91 1
87 92 1
87 96 1
87 97 1
87 98 1
87 99 1
87 103 1
87 104 1
87 105 1
87 106 1
87 110 1
87 111 1
87 112 1
87 113 1
87 117 1
87 118 1
87 119 1
87 120 1
87 124 1
87 125 1
87 126 1
87 127 1
87 131 1
87 132 1
87 133 1
87 134 1
87 138 1
87 139 1
87 140 1
87 141 1
87 145 1
87 146 1
87 147 1
87 148 1
87 152 1
87 153 1
87 154 1
87 155 1
87 159 1
87 160 1
87 161 1
87 162 1
87 166 1
87 167 1
87 168 1
87 169 1
87 173 1
87 174 1
87 175 1
87 176 1
87 180 1
87 181 1
87 182 1
87 183 1
87 187 1
87 188 1
87 189 1
87 190 1
87 194 1
87 195 1
87 196 1
87 197 1
88 90 1
88 91 1
88 92 1
88 93 1
88 97 1
88 98 1
88 99 1
88 100 1
88 104 1
88 105 1
88 106 1
88 107 1
88 111 1
88 112 1
88 113 1
88 114 1
88 118 1
88 119 1
88 120 1
88 121 1
88 125 1
88 126 1
88 127 1
88 128 1
88 132 1
88 133 1
88 134 1
88 135 1
88 139 1
88 140 1
88 141 1
88 142 1
88 146 1
88 147 1
88 148 1
88 149 1
88 153 1
88 154 1
88 155 1
88 156 1
88 160 1
88 161 1
88 162 1
88 163 1
88 167 1
88 168 1
88 169 1
88 170 1
88 174 1
88 175 1
88 176 1
88 177 1
88 181 1
88 182 1
88 183 1
88 184 1
88 188 1
88 189 1
88 190 1
88 191 1
88 195 1
88 196 1
88 197 1
88 198 1
89 91 1
89 92 1
89 93 1
89 94 1
89 98 1
89 99 1
89 100 1
89 101 1
89 105 1
89 106 1
89 107 1
89 108 1
89 112 1
89 113 1
89 114 1
89 115 1
89 119 1
89 120 1
89 121 1
89 122 1
89 126 1
89 127 1
89 128 1
89 129 1
89 133 1
89 134 1
89 135 1
89 136 1
89 140 1
89 141 1
89 142 1
89 143 1
89 147 1
89 148 1
89 149 1
89 150 1
89 154 1
89 155 1
89 156 1
89 157 1
89 161 1
89 162 1
89 163 1
89 164 1
89 168 1
89 169 1
89 170 1
89 171 1
89 175 1
89 176 1
89 177 1
89 178 1
89 182 1
89 183 1
89 184 1
89 185 1
89 189 1
89 190 1
89 191 1
89 192 1
89 196 1
89 197 1
89 198 1
89 199 1
90 92 1
90 93 1
90 94 1
90 95 1
90 99 1
90 100 1
90 101 1
90 102 1
90 106 1
90 107 1
90 108 1
90 109 1
90 113 1
90 114 1
90 115 1
90 116 1
90 120 1
90 121 1
90 122 1
90 123 1
90 127 1
90 128 1
90 129 1
90 130 1
90 134 1
90 135 1
90 136 1
90 137 1
90 141 1
90 142 1
90 143 1
90 144 1
90 148 1
90 149 1
90 150 1
90 151 1
90 155 1
90 156 1
90 157 1
90 158 1
90 162 1
90 163 1
90 164 1
90 165 1
90 169 1
90 170 1
90 171 1
90 172 1
90 176 1
90 177 1
90 178 1
90 179 1
90 183 1
90 184 1
90 185 1
90 186 1
90 190 1
90 191 1
90 192 1
90 193 1
90 197 1
90 198 1
90 199 1
90 200 1
91 93 1
91 94 1
91 95 1
91 96 1
91 100 1
91 101 1
91 102 1
91 103 1
91 107 1
91 108 1
91 109 1
91 110 1
91 114 1
91 115 1
91 116 1
91 117 1
91 121 1
91 122 1
91 123 1
91 124 1
91 128 1
91 129 1
91 130 1
91 131 1
91 135 1
91 136 1
91 137 1
91 138 1
91 142 1
91 143 1
91 144 1
91 145 1
91 149 1
91 150 1
91 151 1
91 152 1
91 156 1
91 157 1
91 158 1
91 159 1
91 163 1
91 164 1
91 165 1
91 166 1
91 170 1
91 171 1
91 172 1
91 173 1
91 177 1
91 178 1
91 179 1
91 180 1
91 184 1
91 185 1
91 186 1
91 187 1
91 191 1
91 192 1
91 193 1
91 194 1
91 198 1
91 199 1
91 200 1
92 94 1
92 95 1
92 96 1
92 97 1
92 101 1
92 102 1
92 103 1
92 104 1
92 108 1
92 109 1
92 110 1
92 111 1
92 115 1
92 116 1
92 117 1
92 118 1
92 122 1
92 123 1
92 124 1
92 125 1
92 129 1
92 130 1
92 131 1
92 132 1
92 136 1
92 137 1
92 138 1
92 139 1
92 143 1
92 144 1
92 145 1
92 146 1
92 150 1
92 151 1
92 152 1
92 153 1
92 157 1
92 158 1
92 159 1
92 160 1
92 164 1
92 165 1
92 166 1
92 167 1
92 171 1
92 172 1
92 173 1
92 174 1
92 178 1
92 179 1
92 180 1
92 181 1
92 185 1
92 186 1
92 187 1
92 188 1
92 192 1
92 193 1
92 194 1
92 195 1
92 199 1
92 200 1
93 95 1
93 96 1
93 97 1
93 98 1
93 102 1
93 103 1
93 104 1
93 105 1
93 109 1
93 110 1
93 111 1
93 112 1
93 116 1
93 117 1
93 118 1
93 119 1
93 123 1
93 124 1
93 125 1
93 126 1
93 130 1
93 131 1
93 132 1
93 133 1
93 137 1
93 138 1
93 139 1
93 140 1
93 144 1
93 145 1
93 146 1
93 147 1
93 151 1
93 152 1
93 153 1
93 154 1
93 158 1
93 159 1
93 160 1
93 161 1
93 165 1
93 166 1
93 167 1
93 168 1
93 172 1
93 173 1
93 174 1
93 175 1
93 179 1
93 180 1
93 181 1
93 182 1
93 186 1
93 187 1
93 188 1
93 189 1
93 193 1
93 194 1
93 195 1
93 196 1
93 200 1
94 96 1
94 97 1
94 98 1
94 99 1
94 103 1
94 104 1
94 105 1
94 106 1
94 110 1
94 111 1
94 112 1
94 113 1
94 117 1
94 118 1
94 119 1
94 120 1
94 124 1
94 125 1
94 126 1
94 127 1
94 131 1
94 132 1
94 133 1
94 134 1
94 138 1
94 139 1
94 140 1
94 141 1
94 145 1
94 146 1
94 147 1
94 148 1
94 152 1
94 153 1
94 154 1
94 155 1
94 159 1
94 160 1
94 161 1
94 162 1
94 166 1
94 167 1
94 168 1
94 169 1
94 173 1
94 174 1
94 175 1
94 176 1
94 180 1
94 181 1
94 182 1
94 183 1
94 187 1
94 188 1
94 189 1
94 190 1
94 194 1
94 195 1
94 196 1
94 197 1
95 97 1
95 98 1
95 99 1
95 100 1
95 104 1
95 105 1
95 106 1
95 107 1
95 111 1
95 112 1
95 113 1
95 114 1
95 118 1
95 119 1
95 120 1
95 121 1
95 125 1
95 126 1
95 127 1
95 128 1
95 132 1
95 133 1
95 134 1
95 135 1
95 139 1
95 140 1
95 141 1
95 142 1
95 146 1
95 147 1
95 148 1
95 149 1
95 153 1
95 154 1
95 155 1
95 156 1
95 160 1
95 161 1
95 162 1
95 163 1
95 167 1
95 168 1
95 169 1
95 170 1
95 174 1
95 175 1
95 176 1
95 177 1
95 181 1
95 182 1
95 183 1
95 184 1
95 188 1
95 189 1
95 190 1
95 191 1
95 195 1
95 196 1
95 197 1
95 198 1
96 98 1
96 99 1
96 100 1
96 101 1
96 105 1
96 106 1
96 107 1
96 108 1
96 112 1
96 113 1
96 114 1
96 115 1
96 119 1
96 120 1
96 121 1
96 122 1
96 126 1
96 127 1
96 128 1
96 129 1
96 133 1
96 134 1
96 135 1
96 136 1
96 140 1
96 141 1
96 142 1
96 143 1
96 147 1
96 148 1
96 149 1
96 150 1
96 154 1
96 155 1
96 156 1
96 157 1
96 161 1
96 162 1
96 163 1
96 164 1
96 168 1
96 169 1
96 170 1
96 171 1
96 175 1
96 176 1
96 177 1
96 178 1
96 182 1
96 183 1
96 184 1
96 185 1
96 189 1
96 190 1
96 191 1
96 192 1
96 196 1
96 197 1
96 198 1
96 199 1
97 99 1
97 100 1
97 101 1
97 102 1
97 106 1
97 107 1
97 108 1
97 109 1
97 113 1
97 114 1
97 115 1
97 116 1
97 120 1
97 121 1
97 122 1
97 123 1
97 127 1
97 128 1
97 129 1
97 130 1
97 134 1
97 135 1
97 136 1
97 137 1
97 141 1
97 142 1
97 143 1
97 144 1
97 148 1
97 149 1
97 150 1
97 151 1
97 155 1
97 156 1
97 157 1
97 158 1
97 162 1
97 163 1
97 164 1
97 165 1
97 169 1
97 170 1
97 171 1
97 172 1
97 176 1
97 177 1
97 178 1
97 179 1
97 183 1
97 184 1
97 185 1
97 186 1
97 190 1
97 191 1
97 192 1
97 193 1
97 197 1
97 198 1
97 199 1
97 200 1
98 100 1
98 101 1
98 102 1
98 103 1
98 107 1
98 108 1
98 109 1
98 110 1
98 114 1
98 115 1
98 116 1
98 117 1
98 121 1
98 122 1
98 123 1
98 124 1
98 128 1
98 129 1
98 130 1
98 131 1
98 135 1
98 136 1
98 137 1
98 138 1
98 142 1
98 143 1
98 144 1
98 145 1
98 149 1
98 150 1
98 151 1
98 152 1
98 156 1
98 157 1
98 158 1
98 159 1
98 163 1
98 164 1
98 165 1
98 166 1
98 170 1
98 171 1
98 172 1
98 173 1
98 177 1
98 178 1
98 179 1
98 180 1
98 184 1
98 185 1
98 186 1
98 187 1
98 191 1
98 192 1
98 193 1
98 194 1
98 198 1
98 199 1
98 200 1
99 101 1
99 102 1
99 103 1
99 104 1
99 108 1
99 109 1
99 110 1
99 111 1
99 115 1
99 116 1
99 117 1
99 118 1
99 122 1
99 123 1
99 124 1
99 125 1
99 129 1
99 130 1
99 131 1
99 132 1
99 136 1
99 137 1
99 138 1
99 139 1
99 143 1
99 144 1
99 145 1
99 146 1
99 150 1
99 151 1
99 152 1
99 153 1
99 157 1
99 158 1
99 159 1
99 160 1
99 164 1
99 165 1
99 166 1
99 167 1
99 171 1
99 172 1
99 173 1
99 174 1
99 178 1
99 179 1
99 180 1
99 181 1
99 185 1
99 186 1
99 187 1
99 188 1
99 192 1
99 193 1
99 194 1
99 195 1
99 199 1
99 200 1
100 102 1
100 103 1
100 104 1
100 105 1
100 109 1
100 110 1
100 111 1
100 112 1
100 116 1
100 117 1
100 118 1
100 119 1
100 123 1
100 124 1
100 125 1
100 126 1
100 130 1
100 131 1
100 132 1
100 133 1
100 137 1
100 138 1
100 139 1
100 140 1
100 144 1
100 145 1
100 146 1
100 147 1
100 151 1
100 152 1
100 153 1
100 154 1
100 158 1
100 159 1
100 160 1
100 161 1
100 165 1
100 166 1
100 167 1
100 168 1
100 172 1
100 173 1
100 174 1
100 175 1
100 179 1
100 180 1
100 181 1
100 182 1
100 186 1
100 187 1
100 188 1
100 189 1
100 193 1
100 194 1
100 195 1
100 196 1
100 200 1
101 103 1
101 104 1
101 105 1
101 106 1
101 110 1
101 111 1
101 112 1
101 113 1
101 117 1
101 118 1
101 119 1
101 120 1
101 124 1
101 125 1
101 126 1
101 127 1
101 131 1
101 132 1
101 133 1
101 134 1
101 138 1
101 139 1
101 140 1
101 141 1
101 145 1
101 146 1
101 147 1
101 148 1
101 152 1
101 153 1
101 154 1
101 155 1
101 159 1
101 160 1
101 161 1
101 162 1
101 166 1
101 167 1
101 168 1
101 169 1
101 173 1
101 174 1
101 175 1
101 176 1
101 180 1
101 181 1
101 182 1
101 183 1
101 187 1
101 188 1
101 189 1
101 190 1
101 194 1
101 195 1
101 196 1
101 197 1
102 104 1
102 105 1
102 106 1
102 107 1
102 111 1
102 112 1
102 113 1
102 114 1
102 118 1
102 119 1
102 120 1
102 121 1
102 125 1
102 126 1
102 127 1
102 128 1
102 132 1
102 133 1
102 134 1
102 135 1
102 139 1
102 140 1
102 141 1
102 142 1
102 146 1
102 147 1
102 148 1
102 149 1
102 153 1
102 154 1
102 155 1
102 156 1
102 160 1
102 161 1
102 162 1
102 163 1
102 167 1
102 168 1
102 169 1
102 170 1
102 174 1
102 175 1
102 176 1
102 177 1
102 181 1
102 182 1
102 183 1
102 184 1
102 188 1
102 189 1
102 190 1
102 191 1
102 195 1
102 196 1
102 197 1
102 198 1
103 105 1
103 106 1
103 107 1
103 108 1
103 112 1
103 113 1
103 114 1
103 115 1
103 119 1
103 120 1
103 121 1
103 122 1
103 126 1
103 127 1
103 128 1
103 129 1
103 133 1
103 134 1
103 135 1
103 136 1
103 140 1
103 141 1
103 142 1
103 143 1
103 147 1
103 148 1
103 149 1
103 150 1
103 154 1
103 155 1
103 156 1
103 157 1
103 161 1
103 162 1
103 163 1
103 164 1
103 168 1
103 169 1
103 170 1
103 171 1
103 175 1
103 176 1
103 177 1
103 178 1
103 182 1
103 183 1
103 184 1
103 185 1
103 189 1
103 190 1
103 191 1
103 192 1
103 196 1
103 197 1
103 198 1
103 199 1
104 106 1
104 107 1
104 108 1
104 109 1
104 113 1
104 114 1
104 115 1
104 116 1
104 120 1
104 121 1
104 122 1
104 123 1
104 127 1
104 128 1
104 129 1
104 130 1
104 134 1
104 135 1
104 136 1
104 137 1
104 141 1
104 142 1
104 143 1
104 144 1
104 148 1
104 149 1
104 150 1
104 151 1
104 155 1
104 156 1
104 157 1
104 158 1
104 162 1
104 163 1
104 164 1
104 165 1
104 169 1
104 170 1
104 171 1
104 172 1
104 176 1
104 177 1
104 178 1
104 179 1
104 183 1
104 184 1
104 185 1
104 186 1
104 190 1
104 191 1
104 192 1
104 193 1
104 197 1
104 198 1
104 199 1
104 200 1
105 107 1
105 108 1
105 109 1
105 110 1
105 114 1
105 115 1
105 116 1
105 117 1
105 121 1
105 122 1
105 123 1
105 124 1
105 128 1
105 129 1
105 130 1
105 131 1
105 135 1
105 136 1
105 137 1
105 138 1
105 142 1
105 143 1
105 144 1
105 145 1
105 149 1
105 150 1
105 151 1
105 152 1
105 156 1
105 157 1
105 158 1
105 159 1
105 163 1
105 164 1
105 165 1
105 166 1
105 170 1
105 171 1
105 172 1
105 173 1
105 177 1
105 178 1
105 179 1
105 180 1
105 184 1
105 185 1
105 186 1
105 187 1
105 191 1
105 192 1
105 193 1
105 194 1
105 198 1
105 199 1
105 200 1
106 108 1
106 109 1
106 110 1
106 111 1
106 115 1
106 116 1
106 117 1
106 118 1
106 122 1
106 123 1
106 124 1
106 125 1
106 129 1
106 130 1
106 131 1
106 132 1
106 136 1
106 137 1
106 138 1
106 139 1
106 143 1
106 144 1
106 145 1
106 146 1
106 150 1
106 151 1
106 152 1
106 153 1
106 157 1
106 158 1
106 159 1
106 160 1
106 164 1
106 165 1
106 166 1
106 167 1
106 171 1
106 172 1
106 173 1
106 174 1
106 178 1
106 179 1
106 180 1
106 181 1
106 185 1
106 186 1
106 187 1
106 188 1
106 192 1
106 193 1
106 194 1
106 195 1
106 199 1
106 200 1
107 109 1
107 110 1
107 111 1
107 112 1
107 116 1
107 117 1
107 118 1
107 119 1
107 123 1
107 124 1
107 125 1
107 126 1
107 130 1
107 131 1
107 132 1
107 133 1
107 137 1
107 138 1
107 139 1
107 140 1
107 144 1
107 145 1
107 146 1
107 147 1
107 151 1
107 152 1
107 153 1
107 154 1
107 158 1
107 159 1
107 160 1
107 161 1
107 165 1
107 166 1
107 167 1
107 168 1
107 172 1
107 173 1
107 174 1
107 175 1
107 179 1
107 180 1
107 181 1
107 182 1
107 186 1
107 187 1
107 188 1
107 189 1
107 193 1
107 194 1
107 195 1
107 196 1
107 200 1
108 110 1
108 111 1
108 112 1
108 113 1
108 117 1
108 118 1
108 119 1
108 120 1
108 124 1
108 125 1
108 126 1
108 127 1
108 131 1
108 132 1
108 133 1
108 134 1
108 138 1
108 139 1
108 140 1
108 141 1
108 145 1
108 146 1
108 147 1
108 148 1
108 152 1
108 153 1
108 154 1
108 155 1
108 159 1
108 160 1
108 161 1
108 162 1
108 166 1
108 167 1
108 168 1
108 169 1
108 173 1
108 174 1
108 175 1
108 176 1
108 180 1
108 181 1
108 182 1
108 183 1
108 187 1
108 188 1
108 189 1
108 190 1
108 194 1
108 195 1
108 196 1
108 197 1
109 111 1
109 112 1
109 113 1
109 114 1
109 118 1
109 119 1
109 120 1
109 121 1
109 125 1
109 126 1
109 127 1
109 128 1
109 132 1
109 133 1
109 134 1
109 135 1
109 139 1
109 140 1
109 141 1
109 142 1
109 146 1
109 147 1
109 148 1
109 149 1
109 153 1
109 154 1
109 155 1
109 156 1
109 160 1
109 161 1
109 162 1
109 163 1
109 167 1
109 168 1
109 169 1
109 170 1
109 174 1
109 175 1
109 176 1
109 177 1
109 181 1
109 182 1
109 183 1
109 184 1
109 188 1
109 189 1
109 190 1
109 191 1
109 195 1
109 196 1
109 197 1
109 198 1
110 112 1
110 113 1
110 114 1
110 115 1
110 119 1
110 120 1
110 121 1
110 122 1
110 126 1
110 127 1
110 128 1
110 129 1
110 133 1
110 134 1
110 135 1
110 136 1
110 140 1
110 141 1
110 142 1
110 143 1
110 147 1
110 148 1
110 149 1
110 150 1
110 154 1
110 155 1
110 156 1
110 157 1
110 161 1
110 162 1
110 163 1
110 164 1
110 168 1
110 169 1
110 170 1
110 171 1
110 175 1
110 176 1
110 177 1
110 178 1
110 182 1
110 183 1
110 184 1
110 185 1
110 189 1
110 190 1
110 191 1
110 192 1
110 196 1
110 197 1
110 198 1
110 199 1
111 113 1
111 114 1
111 115 1
111 116 1
111 120 1
111 121 1
111 122 1
111 123 1
111 127 1
111 128 1
111 129 1
111 130 1
111 134 1
111 135 1
111 136 1
111 137 1
111 141 1
111 142 1
111 143 1
111 144 1
111 148 1
111 149 1
111 150 1
111 151 1
111 155 1
111 156 1
111 157 1
111 158 1
111 162 1
111 163 1
111 164 1
111 165 1
111 169 1
111 170 1
111 171 1
111 172 1
111 176 1
111 177 1
111 178 1
111 179 1
111 183 1
111 184 1
111 185 1
111 186 1
111 190 1
111 191 1
111 192 1
111 193 1
111 197 1
111 198 1
111 199 1
111 200 1
112 114 1
112 115 1
112 116 1
112 117 1
112 121 1
112 122 1
112 123 1
112 124 1
112 128 1
112 129 1
112 130 1
112 131 1
112 135 1
112 136 1
112 137 1
112 138 1
112 142 1
112 143 1
112 144 1
112 145 1
112 149 1
112 150 1
112 151 1
112 152 1
112 156 1
112 157 1
112 158 1
112 159 1
112 163 1
112 164 1
112 165 1
112 166 1
112 170 1
112 171 1
112 172 1
112 173 1
112 177 1
112 178 1
112 179 1
112 180 1
112 184 1
112 185 1
112 186 1
112 187 1
112 191 1
112 192 1
112 193 1
112 194 1
112 198 1
112 199 1
112 200 1
113 115 1
113 116 1
113 117 1
113 118 1
113 122 1
113 123 1
113 124 1
113 125 1
113 129 1
113 130 1
113 131 1
113 132 1
113 136 1
113 137 1
113 138 1
113 139 1
113 143 1
113 144 1
113 145 1
113 146 1
113 150 1
113 151 1
113 152 1
113 153 1
113 157 1
113 158 1
113 159 1
113 160 1
113 164 1
113 165 1
113 166 1
113 167 1
113 171 1
113 172 1
113 173 1
113 174 1
113 178 1
113 179 1
113 180 1
113 181 1
113 185 1
113 186 1
113 187 1
113 188 1
113 192 1
113 193 1
113 194 1
113 195 1
113 199 1
113 200 1
114 116 1
114 117 1
114 118 1
114 119 1
114 123 1
114 124 1
114 125 1
114 126 1
114 130 1
114 131 1
114 132 1
114 133 1
114 137 1
114 138 1
114 139 1
114 140 1
114 144 1
114 145 1
114 146 1
114 147 1
114 151 1
114 152 1
114 153 1
114 154 1
114 158 1
114 159 1
114 160 1
114 161 1
114 165 1
114 166 1
114 167 1
114 168 1
114 172 1
114 173 1
114 174 1
114 175 1
114 179 1
114 180 1
114 181 1
114 182 1
114 186 1
114 187 1
114 188 1
114 189 1
114 193 1
114 194 1
114 195 1
114 196 1
114 200 1
115 117 1
115 118 1
115 119 1
115 120 1
115 124 1
115 125 1
115 126 1
115 127 1
115 131 1
115 132 1
115 133 1
115 134 1
115 138 1
115 139 1
115 140 1
115 141 1
115 145 1
115 146 1
115 147 1
115 148 1
115 152 1
115 153 1
115 154 1
115 155 1
115 159 1
115 160 1
115 161 1
115 162 1
115 166 1
115 167 1
115 168 1
115 169 1
115 173 1
115 174 1
115 175 1
115 176 1
115 180 1
115 181 1
115 182 1
115 183 1
115 187 1
115 188 1
115 189 1
115 190 1
115 194 1
115 195 1
115 196 1
115 197 1
116 118 1
116 119 1
116 120 1
116 121 1
116 125 1
116 126 1
116 127 1
116 128 1
116 132 1
116 133 1
116 134 1
116 135 1
116 139 1
116 140 1
116 141 1
116 142 1
116 146 1
116 147 1
116 148 1
116 149 1
116 153 1
116 154 1
116 155 1
116 156 1
116 160 1
116 161 1
116 162 1
116 163 1
116 167 1
116 168 1
116 169 1
116 170 1
116 174 1
116 175 1
116 176 1
116 177 1
116 181 1
116 182 1
116 183 1
116 184 1
116 188 1
116 189 1
116 190 1
116 191 1
116 195 1
116 196 1
116 197 1
116 198 1
117 119 1
117 120 1
117 121 1
117 122 1
117 126 1
117 127 1
117 128 1
117 129 1
117 133 1
117 134 1
117 135 1
117 136 1
117 140 1
117 141 1
117 142 1
117 143 1
117 147 1
117 148 1
117 149 1
117 150 1
117 154 1
117 155 1
117 156 1
117 157 1
117 161 1
117 162 1
117 163 1
117 164 1
117 168 1
117 169 1
117 170 1
117 171 1
117 175 1
117 176 1
117 177 1
117 178 1
117 182 1
117 183 1
117 184 1
117 185 1
117 189 1
117 190 1
117 191 1
117 192 1
117 196 1
117 197 1
117 198 1
117 199 1
118 120 1
118 121 1
118 122 1
118 123 1
118 127 1
118 128 1
118 129 1
118 130 1
118 134 1
118 135 1
118 136 1
118 137 1
118 141 1
118 142 1
118 143 1
118 144 1
118 148 1
118 149 1
118 150 1
118 151 1
118 155 1
118 156 1
118 157 1
118 158 1
118 162 1
118 163 1
118 164 1
118 165 1
118 169 1
118 170 1
118 171 1
118 172 1
118 176 1
118 177 1
118 178 1
118 179 1
118 183 1
118 184 1
118 185 1
118 186 1
118 190 1
118 191 1
118 192 1
118 193 1
118 197 1
118 198 1
118 199 1
118 200 1
119 121 1
119 122 1
119 123 1
119 124 1
119 128 1
119 129 1
119 130 1
119 131 1
119 135 1
119 136 1
119 137 1
119 138 1
119 142 1
119 143 1
119 144 1
119 145 1
119 149 1
119 150 1
119 151 1
119 152 1
119 156 1
119 157 1
119 158 1
119 159 1
119 163 1
119 164 1
119 165 1
119 166 1
119 170 1
119 171 1
119 172 1
119 173 1
119 177 1
119 178 1
119 179 1
119 180 1
119 184 1
119 185 1
119 186 1
119 187 1
119 191 1
119 192 1
119 193 1
119 194 1
119 198 1
119 199 1
119 200 1
120 122 1
120 123 1
120 124 1
120 125 1
120 129 1
120 130 1
120 131 1
120 132 1
120 136 1
120 137 1
120 138 1
120 139 1
120 143 1
120 144 1
120 145 1
120 146 1
120 150 1
120 151 1
120 152 1
120 153 1
120 157 1
120 158 1
120 159 1
120 160 1
120 164 1
120 165 1
120 166 1
120 167 1
120 171 1
120 172 1
120 173 1
120 174 1
120 178 1
120 179 1
120 180 1
120 181 1
120 185 1
120 186 1
120 187 1
120 188 1
120 192 1
120 193 1
120 194 1
120 195 1
120 199 1
120 200 1
121 123 1
121 124 1
121 125 1
121 126 1
121 130 1
121 131 1
121 132 1
121 133 1
121 137 1
121 138 1
121 139 1
121 140 1
121 144 1
121 145 1
121 146 1
121 147 1
121 151 1
121 152 1
121 153 1
121 154 1
121 158 1
121 159 1
121 160 1
121 161 1
121 165 1
121 166 1
121 167 1
121 168 1
121 172 1
121 173 1
121 174 1
121 175 1
121 179 1
121 180 1
121 181 1
121 182 1
121 186 1
121 187 1
121 188 1
121 189 1
121 193 1
121 194 1
121 195 1
121 196 1
121 200 1
122 124 1
122 125 1
122 126 1
122 127 1
122 131 1
122 132 1
122 133 1
122 134 1
122 138 1
122 139 1
122 140 1
122 141 1
122 145 1
122 146 1
122 147 1
122 148 1
122 152 1
122 153 1
122 154 1
122 155 1
122 159 1
122 160 1
122 161 1
122 162 1
122 166 1
122 167 1
122 168 1
122 169 1
122 173 1
122 174 1
122 175 1
122 176 1
122 180 1
122 181 1
122 182 1
122 183 1
122 187 1
122 188 1
122 189 1
122 190 1
122 194 1
122 195 1
122 196 1
122 197 1
123 125 1
123 126 1
123 127 1
123 128 1
123 132 1
123 133 1
123 134 1
123 135 1
123 139 1
123 140 1
123 141 1
123 142 1
123 146 1
123 147 1
123 148 1
123 149 1
123 153 1
123 154 1
123 155 1
123 156 1
123 160 1
123 161 1
123 162 1
123 163 1
123 167 1
123 168 1
123 169 1
123 170 1
123 174 1
123 175 1
123 176 1
123 177 1
123 181 1
123 182 1
123 183 1
123 184 1
123 188 1
123 189 1
123 190 1
123 191 1
123 195 1
123 196 1
123 197 1
123 198 1
124 126 1
124 127 1
124 128 1
124 129 1
124 133 1
124 134 1
124 135 1
124 136 1
124 140 1
124 141 1
124 142 1
124 143 1
124 147 1
124 148 1
124 149 1
124 150 1
124 154 1
124 155 1
124 156 1
124 157 1
124 161 1
124 162 1
124 163 1
124 164 1
124 168 1
124 169 1
124 170 1
124 171 1
124 175 1
124 176 1
124 177 1
124 178 1
124 182 1
124 183 1
124 184 1
124 185 1
124 189 1
124 190 1
124 191 1
124 192 1
124 196 1
124 197 1
124 198 1
124 199 1
125 127 1
125 128 1
125 129 1
125 130 1
125 134 1
125 135 1
125 136 1
125 137 1
125 141 1
125 142 1
125 143 1
125 144 1
125 148 1
125 149 1
125 150 1
125 151 1
125 155 1
125 156 1
125 157 1
125 158 1
125 162 1
125 163 1
125 164 1
125 165 1
125 169 1
125 170 1
125 171 1
125 172 1
125 176 1
125 177 1
125 178 1
125 179 1
125 183 1
125 184 1
125 185 1
125 186 1
125 190 1
125 191 1
125 192 1
125 193 1
125 197 1
125 198 1
125 199 1
125 200 1
126 128 1
126 129 1
126 130 1
126 131 1
126 135 1
126 136 1
126 137 1
126 138 1
126 142 1
126 143 1
126 144 1
126 145 1
126 149 1
126 150 1
126 151 1
126 152 1
126 156 1
126 157 1
126 158 1
126 159 1
126 163 1
126 164 1
126 165 1
126 166 1
126 170 1
126 171 1
126 172 1
126 173 1
126 177 1
126 178 1
126 179 1
126 180 1
126 184 1
126 185 1
126 186 1
126 187 1
126 191 1
126 192 1
126 193 1
126 194 1
126 198 1
126 199 1
126 200 1
127 129 1
127 130 1
127 131 1
127 132 1
127 136 1
127 137 1
127 138 1
127 139 1
127 143 1
127 144 1
127 145 1
127 146 1
127 150 1
127 151 1
127 152 1
127 153 1
127 157 1
127 158 1
127 159 1
127 160 1
127 164 1
127 165 1
127 166 1
127 167 1
127 171 1
127 172 1
127 173 1
127 174 1
127 178 1
127 179 1
127 180 1
127 181 1
127 185 1
127 186 1
127 187 1
127 188 1
127 192 1
127 193 1
127 194 1
127 195 1
127 199 1
127 200 1
128 130 1
128 131 1
128 132 1
128 133 1
128 137 1
128 138 1
128 139 1
128 140 1
128 144 1
128 145 1
128 146 1
128 147 1
128 151 1
128 152 1
128 153 1
128 154 1
128 158 1
128 159 1
128 160 1
128 161 1
128 165 1
128 166 1
128 167 1
128 168 1
128 172 1
128 173 1
128 174 1
128 175 1
128 179 1
128 180 1
128 181 1
128 182 1
128 186 1
128 187 1
128 188 1
128 189 1
128 193 1
128 194 1
128 195 1
128 196 1
128 200 1
129 131 1
129 132 1
129 133 1
129 134 1
129 138 1
129 139 1
129 140 1
129 141 1
129 145 1
129 146 1
129 147 1
129 148 1
129 152 1
129 153 1
129 154 1
129 155 1
129 159 1
129 160 1
129 161 1
129 162 1
129 166 1
129 167 1
129 168 1
129 169 1
129 173 1
129 174 1
129 175 1
129 176 1
129 180 1
129 181 1
129 182 1
129 183 1
129 187 1
129 188 1
129 189 1
129 190 1
129 194 1
129 195 1
129 196 1
129 197 1
130 132 1
130 133 1
130 134 1
130 135 1
130 139 1
130 140 1
130 141 1
130 142 1
130 146 1
130 147 1
130 148 1
130 149 1
130 153 1
130 154 1
130 155 1
130 156 1
130 160 1
130 161 1
130 162 1
130 163 1
130 167 1
130 168 1
130 169 1
130 170 1
130 174 1
130 175 1
130 176 1
130 177 1
130 181 1
130 182 1
130 183 1
130 184 1
130 188 1
130 189 1
130 190 1
130 191 1
130 195 1
130 196 1
130 197 1
130 198 1
131 133 1
131 134 1
131 135 1
131 136 1
131 140 1
131 141 1
131 142 1
131 143 1
131 147 1
131 148 1
131 149 1
131 150 1
131 154 1
131 155 1
131 156 1
131 157 1
131 161 1
131 162 1
131 163 1
131 164 1
131 168 1
131 169 1
131 170 1
131 171 1
131 175 1
131 176 1
131 177 1
131 178 1
131 182 1
131 183 1
131 184 1
131 185 1
131 189 1
131 190 1
131 191 1
131 192 1
131 196 1
131 197 1
131 198 1
131 199 1
132 134 1
132 135 1
132 136 1
132 137 1
132 141 1
132 142 1
132 143 1
132 144 1
132 148 1
132 149 1
132 150 1
132 151 1
132 155 1
132 156 1
132 157 1
132 158 1
132 162 1
132 163 1
132 164 1
132 165 1
132 169 1
132 170 1
132 171 1
132 172 1
132 176 1
132 177 1
132 178 1
132 179 1
132 183 1
132 184 1
132 185 1
132 186 1
132 190 1
132 191 1
132 192 1
132 193 1
132 197 1
132 198 1
132 199 1
132 200 1
133 135 1
133 136 1
133 137 1
133 138 1
133 142 1
133 143 1
133 144 1
133 145 1
133 149 1
133 150 1
133 151 1
133 152 1
133 156 1
133 157 1
133 158 1
133 159 1
133 163 1
133 164 1
133 165 1
133 166 1
133 170 1
133 171 1
133 172 1
133 173 1
133 177 1
133 178 1
133 179 1
133 180 1
133 184 1
133 185 1
133 186 1
133 187 1
133 191 1
133 192 1
133 193 1
133 194 1
133 198 1
133 199 1
133 200 1
134 136 1
134 137 1
134 138 1
134 139 1
134 143 1
134 144 1
134 145 1
134 146 1
134 150 1
134 151 1
134 152 1
134 153 1
134 157 1
134 158 1
134 159 1
134 160 1
134 164 1
134 165 1
134 166 1
134 167 1
134 171 1
134 172 1
134 173 1
134 174 1
134 178 1
134 179 1
134 180 1
134 181 1
134 185 1
134 186 1
134 187 1
134 188 1
134 192 1
134 193 1
134 194 1
134 195 1
134 199 1
134 200 1
135 137 1
135 138 1
135 139 1
135 140 1
135 144 1
135 145 1
135 146 1
135 147 1
135 151 1
135 152 1
135 153 1
135 154 1
135 158 1
135 159 1
135 160 1
135 161 1
135 165 1
135 166 1
135 167 1
135 168 1
135 172 1
135 173 1
135 174 1
135 175 1
135 179 1
135 180 1
135 181 1
135 182 1
135 186 1
135 187 1
135 188 1
135 189 1
135 193 1
135 194 1
135 195 1
135 196 1
135 200 1
136 138 1
136 139 1
136 140 1
136 141 1
136 145 1
136 146 1
136 147 1
136 148 1
136 152 1
136 153 1
136 154 1
136 155 1
136 159 1
136 160 1
136 161 1
136 162 1
136 166 1
136 167 1
136 168 1
136 169 1
136 173 1
136 174 1
136 175 1
136 176 1
136 180 1
136 181 1
136 182 1
136 183 1
136 187 1
136 188 1
136 189 1
136 190 1
136 194 1
136 195 1
136 196 1
136 197 1
137 139 1
137 140 1
137 141 1
137 142 1
137 146 1
137 147 1
137 148 1
137 149 1
137 153 1
137 154 1
137 155 1
137 156 1
137 160 1
137 161 1
137 162 1
137 163 1
137 167 1
137 168 1
137 169 1
137 170 1
137 174 1
137 175 1
137 176 1
137 177 1
137 181 1
137 182 1
137 183 1
137 184 1
137 188 1
137 189 1
137 190 1
137 191 1
137 195 1
137 196 1
137 197 1
137 198 1
138 140 1
138 141 1
138 142 1
138 143 1
138 147 1
138 148 1
138 149 1
138 150 1
138 154 1
138 155 1
138 156 1
138 157 1
138 161 1
138 162 1
138 163 1
138 164 1
138 168 1
138 169 1
138 170 1
138 171 1
138 175 1
138 176 1
138 177 1
138 178 1
138 182 1
138 183 1
138 184 1
138 185 1
138 189 1
138 190 1
138 191 1
138 192 1
138 196 1
138 197 1
138 198 1
138 199 1
139 141 1
139 142 1
139 143 1
139 144 1
139 148 1
139 149 1
139 150 1
139 151 1
139 155 1
139 156 1
139 157 1
139 158 1
139 162 1
139 163 1
139 164 1
139 165 1
139 169 1
139 170 1
139 171 1
139 172 1
139 176 1
139 177 1
139 178 1
139 179 1
139 183 1
139 184 1
139 185 1
139 186 1
139 190 1
139 191 1
139 192 1
139 193 1
139 197 1
139 198 1
139 199 1
139 200 1
140 142 1
140 143 1
140 144 1
140 145 1
140 149 1
140 150 1
140 151 1
140 152 1
140 156 1
140 157 1
140 158 1
140 159 1
140 163 1
140 164 1
140 165 1
140 166 1
140 170 1
140 171 1
140 172 1
140 173 1
140 177 1
140 178 1
140 179 1
140 180 1
140 184 1
140 185 1
140 186 1
140 187 1
140 191 1
140 192 1
140 193 1
140 194 1
140 198 1
140 199 1
140 200 1
141 143 1
141 144 1
141 145 1
141 146 1
141 150 1
141 151 1
141 152 1
141 153 1
141 157 1
141 158 1
141 159 1
141 160 1
141 164 1
141 165 1
141 166 1
141 167 1
141 171 1
141 172 1
141 173 1
141 174 1
141 178 1
141 179 1
141 180 1
141 181 1
141 185 1
141 186 1
141 187 1
141 188 1
141 192 1
141 193 1
141 194 1
141 195 1
141 199 1
141 200 1
142 144 1
142 145 1
142 146 1
142 147 1
142 151 1
142 152 1
142 153 1
142 154 1
142 158 1
142 159 1
142 160 1
142 161 1
142 165 1
142 166 1
142 167 1
142 168 1
142 172 1
142 173 1
142 174 1
142 175 1
142 179 1
142 180 1
142 181 1
142 182 1
142 186 1
142 187 1
142 188 1
142 189 1
142 193 1
142 194 1
142 195 1
142 196 1
142 200 1
143 145 1
143 146 1
143 147 1
143 148 1
143 152 1
143 153 1
143 154 1
143 155 1
143 159 1
143 160 1
143 161 1
143 162 1
143 166 1
143 167 1
143 168 1
143 169 1
143 173 1
143 174 1
143 175 1
143 176 1
143 180 1
143 181 1
143 182 1
143 183 1
143 187 1
143 188 1
143 189 1
143 190 1
143 194 1
143 195 1
143 196 1
143 197 1
144 146 1
144 147 1
144 148 1
144 149 1
144 153 1
144 154 1
144 155 1
144 156 1
144 160 1
144 161 1
144 162 1
144 163 1
144 167 1
144 168 1
144 169 1
144 170 1
144 174 1
144 175 1
144 176 1
144 177 1
144 181 1
144 182 1
144 183 1
144 184 1
144 188 1
144 189 1
144 190 1
144 191 1
144 195 1
144 196 1
144 197 1
144 198 1
145 147 1
145 148 1
145 149 1
145 150 1
145 154 1
145 155 1
145 156 1
145 157 1
145 161 1
145 162 1
145 163 1
145 164 1
145 168 1
145 169 1
145 170 1
145 171 1
145 175 1
145 176 1
145 177 1
145 178 1
145 182 1
145 183 1
145 184 1
145 185 1
145 189 1
145 190 1
145 191 1
145 192 1
145 196 1
145 197 1
145 198 1
145 199 1
146 148 1
146 149 1
146 150 1
146 151 1
146 155 1
146 156 1
146 157 1
146 158 1
146 162 1
146 163 1
146 164 1
146 165 1
146 169 1
146 170 1
146 171 1
146 172 1
146 176 1
146 177 1
146 178 1
146 179 1
146 183 1
146 184 1
146 185 1
146 186 1
146 190 1
146 191 1
146 192 1
146 193 1
146 197 1
146 198 1
146 199 1
146 200 1
147 149 1
147 150 1
147 151 1
147 152 1
147 156 1
147 157 1
147 158 1
147 159 1
147 163 1
147 164 1
147 165 1
147 166 1
147 170 1
147 171 1
147 172 1
147 173 1
147 177 1
147 178 1
147 179 1
147 180 1
147 184 1
147 185 1
147 186 1
147 187 1
147 191 1
147 192 1
147 193 1
147 194 1
147 198 1
147 199 1
147 200 1
148 150 1
148 151 1
148 152 1
148 153 1
148 157 1
148 158 1
148 159 1
148 160 1
148 164 1
148 165 1
148 166 1
148 167 1
148 171 1
148 172 1
148 173 1
148 174 1
148 178 1
148 179 1
148 180 1
148 181 1
148 185 1
148 186 1
148 187 1
148 188 1
148 192 1
148 193 1
148 194 1
148 195 1
148 199 1
148 200 1
149 151 1
149 152 1
149 153 1
149 154 1
149 158 1
149 159 1
149 160 1
149 161 1
149 165 1
149 166 1
149 167 1
149 168 1
149 172 1
149 173 1
149 174 1
149 175 1
149 179 1
149 180 1
149 181 1
149 182 1
149 186 1
149 187 1
149 188 1
149 189 1
149 193 1
149 194 1
149 195 1
149 196 1
149 200 1
150 152 1
150 153 1
150 154 1
150 155 1
150 159 1
150 160 1
150 161 1
150 162 1
150 166 1
150 167 1
150 168 1
150 169 1
150 173 1
150 174 1
150 175 1
150 176 1
150 180 1
150 181 1
150 182 1
150 183 1
150 187 1
150 188 1
150 189 1
150 190 1
150 194 1
150 195 1
150 196 1
150 197 1
151 153 1
151 154 1
151 155 1
151 156 1
151 160 1
151 161 1
151 162 1
151 163 1
151 167 1
151 168 1
151 169 1
151 170 1
151 174 1
151 175 1
151 176 1
151 177 1
151 181 1
151 182 1
151 183 1
151 184 1
151 188 1
151 189 1
151 190 1
151 191 1
151 195 1
151 196 1
151 197 1
151 198 1
152 154 1
152 155 1
152 156 1
152 157 1
152 161 1
152 162 1
152 163 1
152 164 1
152 168 1
152 169 1
152 170 1
152 171 1
152 175 1
152 176 1
152 177 1
152 178 1
152 182 1
152 183 1
152 184 1
152 185 1
152 189 1
152 190 1
152 191 1
152 192 1
152 196 1
152 197 1
152 198 1
152 199 1
153 155 1
153 156 1
153 157 1
153 158 1
153 162 1
153 163 1
153 164 1
153 165 1
153 169 1
153 170 1
153 171 1
153 172 1
153 176 1
153 177 1
153 178 1
153 179 1
153 183 1
153 184 1
153 185 1
153 186 1
153 190 1
153 191 1
153 192 1
153 193 1
153 197 1
153 198 1
153 199 1
153 200 1
154 156 1
154 157 1
154 158 1
154 159 1
154 163 1
154 164 1
154 165 1
154 166 1
154 170 1
154 171 1
154 172 1
154 173 1
154 177 1
154 178 1
154 179 1
154 180 1
154 184 1
154 185 1
154 186 1
154 187 1
154 191 1
154 192 1
154 193 1
154 194 1
154 198 1
154 199 1
154 200 1
155 157 1
155 158 1
155 159 1
155 160 1
155 164 1
155 165 1
155 166 1
155 167 1
155 171 1
155 172 1
155 173 1
155 174 1
155 178 1
155 179 1
155 180 1
155 181 1
155 185 1
155 186 1
155 187 1
155 188 1
155 192 1
155 193 1
155 194 1
155 195 1
155 199 1
155 200 1
156 158 1
156 159 1
156 160 1
156 161 1
156 165 1
156 166 1
156 167 1
156 168 1
156 172 1
156 173 1
156 174 1
156 175 1
156 179 1
156 180 1
156 181 1
156 182 1
156 186 1
156 187 1
156 188 1
156 189 1
156 193 1
156 194 1
156 195 1
156 196 1
156 200 1
157 159 1
157 160 1
157 161 1
157 162 1
157 166 1
157 167 1
157 168 1
157 169 1
157 173 1
157 174 1
157 175 1
157 176 1
157 180 1
157 181 1
157 182 1
157 183 1
157 187 1
157 188 1
157 189 1
157 190 1
157 194 1
157 195 1
157 196 1
157 197 1
158 160 1
158 161 1
158 162 1
158 163 1
158 167 1
158 168 1
158 169 1
158 170 1
158 174 1
158 175 1
158 176 1
158 177 1
158 181 1
158 182 1
158 183 1
158 184 1
158 188 1
158 189 1
158 190 1
158 191 1
158 195 1
158 196 1
158 197 1
158 198 1
159 161 1
159 162 1
159 163 1
159 164 1
159 168 1
159 169 1
159 170 1
159 171 1
159 175 1
159 176 1
159 177 1
159 178 1
159 182 1
159 183 1
159 184 1
159 185 1
159 189 1
159 190 1
159 191 1
159 192 1
159 196 1
159 197 1
159 198 1
159 199 1
160 162 1
160 163 1
160 164 1
160 165 1
160 169 1
160 170 1
160 171 1
160 172 1
160 176 1
160 177 1
160 178 1
160 179 1
160 183 1
160 184 1
160 185 1
160 186 1
160 190 1
160 191 1
160 192 1
160 193 1
160 197 1
160 198 1
160 199 1
160 200 1
161 163 1
161 164 1
161 165 1
161 166 1
161 170 1
161 171 1
161 172 1
161 173 1
161 177 1
161 178 1
161 179 1
161 180 1
161 184 1
161 185 1
161 186 1
161 187 1
161 191 1
161 192 1
161 193 1
161 194 1
161 198 1
161 199 1
161 200 1
162 164 1
162 165 1
162 166 1
162 167 1
162 171 1
162 172 1
162 173 1
162 174 1
162 178 1
162 179 1
162 180 1
162 181 1
162 185 1
162 186 1
162 187 1
162 188 1
162 192 1
162 193 1
162 194 1
162 195 1
162 199 1
162 200 1
163 165 1
163 166 1
163 167 1
163 168 1
163 172 1
163 173 1
163 174 1
163 175 1
163 179 1
163 180 1
163 181 1
163 182 1
163 186 1
163 187 1
163 188 1
163 189 1
163 193 1
163 194 1
163 195 1
163 196 1
163 200 1
164 166 1
164 167 1
164 168 1
164 169 1
164 173 1
164 174 1
164 175 1
164 176 1
164 180 1
164 181 1
164 182 1
164 183 1
164 187 1
164 188 1
164 189 1
164 190 1
164 194 1
164 195 1
164 196 1
164 197 1
165 167 1
165 168 1
165 169 1
165 170 1
165 174 1
165 175 1
165 176 1
165 177 1
165 181 1
165 182 1
165 183 1
165 184 1
165 188 1
165 189 1
165 190 1
165 191 1
165 195 1
165 196 1
165 197 1
165 198 1
166 168 1
166 169 1
166 170 1
166 171 1
166 175 1
166 176 1
166 177 1
166 178 1
166 182 1
166 183 1
166 184 1
166 185 1
166 189 1
166 190 1
166 191 1
166 192 1
166 196 1
166 197 1
166 198 1
166 199 1
167 169 1
167 170 1
167 171 1
167 172 1
167 176 1
167 177 1
167 178 1
167 179 1
167 183 1
167 184 1
167 185 1
167 186 1
167 190 1
167 191 1
167 192 1
167 193 1
167 197 1
167 198 1
167 199 1
167 200 1
168 170 1
168 171 1
168 172 1
168 173 1
168 177 1
168 178 1
168 179 1
168 180 1
168 184 1
168 185 1
168 186 1
168 187 1
168 191 1
168 192 1
168 193 1
168 194 1
168 198 1
168 199 1
168 200 1
169 171 1
169 172 1
169 173 1
169 174 1
169 178 1
169 179 1
169 180 1
169 181 1
169 185 1
169 186 1
169 187 1
169 188 1
169 192 1
169 193 1
169 194 1
169 195 1
169 199 1
169 200 1
170 172 1
170 173 1
170 174 1
170 175 1
170 179 1
170 180 1
170 181 1
170 182 1
170 186 1
170 187 1
170 188 1
170 189 1
170 193 1
170 194 1
170 195 1
170 196 1
170 200 1
171 173 1
171 174 1
171 175 1
171 176 1
171 180 1
171 181 1
171 182 1
171 183 1
171 187 1
171 188 1
171 189 1
171 190 1
171 194 1
171 195 1
171 196 1
171 197 1
172 174 1
172 175 1
172 176 1
172 177 1
172 181 1
172 182 1
172 183 1
172 184 1
172 188 1
172 189 1
172 190 1
172 191 1
172 195 1
172 196 1
172 197 1
172 198 1
173 175 1
173 176 1
173 177 1
173 178 1
173 182 1
173 183 1
173 184 1
173 185 1
173 189 1
173 190 1
173 191 1
173 192 1
173 196 1
173 197 1
173 198 1
173 199 1
174 176 1
174 177 1
174 178 1
174 179 1
174 183 1
174 184 1
174 185 1
174 186 1
174 190 1
174 191 1
174 192 1
174 193 1
174 197 1
174 198 1
174 199 1
174 200 1
175 177 1
175 178 1
175 179 1
175 180 1
175 184 1
175 185 1
175 186 1
175 187 1
175 191 1
175 192 1
175 193 1
175 194 1
175 198 1
175 199 1
175 200 1
176 178 1
176 179 1
176 180 1
176 181 1
176 185 1
176 186 1
176 187 1
176 188 1
176 192 1
176 193 1
176 194 1
176 195 1
176 199 1
176 200 1
177 179 1
177 180 1
177 181 1
177 182 1
177 186 1
177 187 1
177 188 1
177 189 1
177 193 1
177 194 1
177 195 1
177 196 1
177 200 1
178 180 1
178 181 1
178 182 1
178 183 1
178 187 1
178 188 1
178 189 1
178 190 1
178 194 1
178 195 1
178 196 1
178 197 1
179 181 1
179 182 1
179 183 1
179 184 1
179 188 1
179 189 1
179 190 1
179 191 1
179 195 1
179 196 1
179 197 1
179 198 1
180 182 1
180 183 1
180 184 1
180 185 1
180 189 1
180 190 1
180 191 1
180 192 1
180 196 1
180 197 1
180 198 1
180 199 1
181 183 1
181 184 1
181 185 1
181 186 1
181 190 1
181 191 1
181 192 1
181 193 1
181 197 1
181 198 1
181 199 1
181 200 1
182 184 1
182 185 1
182 186 1
182 187 1
182 191 1
182 192 1
182 193 1
182 194 1
182 198 1
182 199 1
182 200 1
183 185 1
183 186 1
183 187 1
183 188 1
183 192 1
183 193 1
183 194 1
183 195 1
183 199 1
183 200 1
184 186 1
184 187 1
184 188 1
184 189 1
184 193 1
184 194 1
184 195 1
184 196 1
184 200 1
185 187 1
185 188 1
185 189 1
185 190 1
185 194 1
185 195 1
185 196 1
185 197 1
186 188 1
186 189 1
186 190 1
186 191 1
186 195 1
186 196 1
186 197 1
186 198 1
187 189 1
187 190 1
187 191 1
187 192 1
187 196 1
187 197 1
187 198 1
187 199 1
188 190 1
188 191 1
188 192 1
188 193 1
188 197 1
188 198 1
188 199 1
188 200 1
189 191 1
189 192 1
189 193 1
189 194 1
189 198 1
189 199 1
189 200 1
190 192 1
190 193 1
190 194 1
190 195 1
190 199 1
190 200 1
191 193 1
191 194 1
191 195 1
191 196 1
191 200 1
192 194 1
192 195 1
192 196 1
192 197 1
193 195 1
193 196 1
193 197 1
193 198 1
194 196 1
194 197 1
194 198 1
194 199 1
195 197 1
195 198 1
195 199 1
195 200 1
196 198 1
196 199 1
196 200 1
197 199 1
197 200 1
198 200 1


==> anc/instances/benchmark/thetaPrime/hamming6_2.dat <==
64 192
1 2 1
1 3 1
1 5 1
1 9 1
1 17 1
1 33 1
2 4 1
2 6 1
2 10 1
2 18 1
2 34 1
3 4 1
3 7 1
3 11 1
3 19 1
3 35 1
4 8 1
4 12 1
4 20 1
4 36 1
5 6 1
5 7 1
5 13 1
5 21 1
5 37 1
6 8 1
6 14 1
6 22 1
6 38 1
7 8 1
7 15 1
7 23 1
7 39 1
8 16 1
8 24 1
8 40 1
9 10 1
9 11 1
9 13 1
9 25 1
9 41 1
10 12 1
10 14 1
10 26 1
10 42 1
11 12 1
11 15 1
11 27 1
11 43 1
12 16 1
12 28 1
12 44 1
13 14 1
13 15 1
13 29 1
13 45 1
14 16 1
14 30 1
14 46 1
15 16 1
15 31 1
15 47 1
16 32 1
16 48 1
17 18 1
17 19 1
17 21 1
17 25 1
17 49 1
18 20 1
18 22 1
18 26 1
18 50 1
19 20 1
19 23 1
19 27 1
19 51 1
20 24 1
20 28 1
20 52 1
21 22 1
21 23 1
21 29 1
21 53 1
22 24 1
22 30 1
22 54 1
23 24 1
23 31 1
23 55 1
24 32 1
24 56 1
25 26 1
25 27 1
25 29 1
25 57 1
26 28 1
26 30 1
26 58 1
27 28 1
27 31 1
27 59 1
28 32 1
28 60 1
29 30 1
29 31 1
29 61 1
30 32 1
30 62 1
31 32 1
31 63 1
32 64 1
33 34 1
33 35 1
33 37 1
33 41 1
33 49 1
34 36 1
34 38 1
34 42 1
34 50 1
35 36 1
35 39 1
35 43 1
35 51 1
36 40 1
36 44 1
36 52 1
37 38 1
37 39 1
37 45 1
37 53 1
38 40 1
38 46 1
38 54 1
39 40 1
39 47 1
39 55 1
40 48 1
40 56 1
41 42 1
41 43 1
41 45 1
41 57 1
42 44 1
42 46 1
42 58 1
43 44 1
43 47 1
43 59 1
44 48 1
44 60 1
45 46 1
45 47 1
45 61 1
46 48 1
46 62 1
47 48 1
47 63 1
48 64 1
49 50 1
49 51 1
49 53 1
49 57 1
50 52 1
50 54 1
50 58 1
51 52 1
51 55 1
51 59 1
52 56 1
52 60 1
53 54 1
53 55 1
53 61 1
54 56 1
54 62 1
55 56 1
55 63 1
56 64 1
57 58 1
57 59 1
57 61 1
58 60 1
58 62 1
59 60 1
59 63 1
60 64 1
61 62 1
61 63 1
62 64 1
63 64 1


==> anc/instances/benchmark/thetaPrime/hamming6_4.dat <==
64 1312
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
1 8 1
1 9 1
1 10 1
1 11 1
1 12 1
1 13 1
1 14 1
1 15 1
1 17 1
1 18 1
1 19 1
1 20 1
1 21 1
1 22 1
1 23 1
1 25 1
1 26 1
1 27 1
1 29 1
1 33 1
1 34 1
1 35 1
1 36 1
1 37 1
1 38 1
1 39 1
1 41 1
1 42 1
1 43 1
1 45 1
1 49 1
1 50 1
1 51 1
1 53 1
1 57 1
2 3 1
2 4 1
2 5 1
2 6 1
2 7 1
2 8 1
2 9 1
2 10 1
2 11 1
2 12 1
2 13 1
2 14 1
2 16 1
2 17 1
2 18 1
2 19 1
2 20 1
2 21 1
2 22 1
2 24 1
2 25 1
2 26 1
2 28 1
2 30 1
2 33 1
2 34 1
2 35 1
2 36 1
2 37 1
2 38 1
2 40 1
2 41 1
2 42 1
2 44 1
2 46 1
2 49 1
2 50 1
2 52 1
2 54 1
2 58 1
3 4 1
3 5 1
3 6 1
3 7 1
3 8 1
3 9 1
3 10 1
3 11 1
3 12 1
3 13 1
3 15 1
3 16 1
3 17 1
3 18 1
3 19 1
3 20 1
3 21 1
3 23 1
3 24 1
3 25 1
3 27 1
3 28 1
3 31 1
3 33 1
3 34 1
3 35 1
3 36 1
3 37 1
3 39 1
3 40 1
3 41 1
3 43 1
3 44 1
3 47 1
3 49 1
3 51 1
3 52 1
3 55 1
3 59 1
4 5 1
4 6 1
4 7 1
4 8 1
4 9 1
4 10 1
4 11 1
4 12 1
4 14 1
4 15 1
4 16 1
4 17 1
4 18 1
4 19 1
4 20 1
4 22 1
4 23 1
4 24 1
4 26 1
4 27 1
4 28 1
4 32 1
4 33 1
4 34 1
4 35 1
4 36 1
4 38 1
4 39 1
4 40 1
4 42 1
4 43 1
4 44 1
4 48 1
4 50 1
4 51 1
4 52 1
4 56 1
4 60 1
5 6 1
5 7 1
5 8 1
5 9 1
5 10 1
5 11 1
5 13 1
5 14 1
5 15 1
5 16 1
5 17 1
5 18 1
5 19 1
5 21 1
5 22 1
5 23 1
5 24 1
5 25 1
5 29 1
5 30 1
5 31 1
5 33 1
5 34 1
5 35 1
5 37 1
5 38 1
5 39 1
5 40 1
5 41 1
5 45 1
5 46 1
5 47 1
5 49 1
5 53 1
5 54 1
5 55 1
5 61 1
6 7 1
6 8 1
6 9 1
6 10 1
6 12 1
6 13 1
6 14 1
6 15 1
6 16 1
6 17 1
6 18 1
6 20 1
6 21 1
6 22 1
6 23 1
6 24 1
6 26 1
6 29 1
6 30 1
6 32 1
6 33 1
6 34 1
6 36 1
6 37 1
6 38 1
6 39 1
6 40 1
6 42 1
6 45 1
6 46 1
6 48 1
6 50 1
6 53 1
6 54 1
6 56 1
6 62 1
7 8 1
7 9 1
7 11 1
7 12 1
7 13 1
7 14 1
7 15 1
7 16 1
7 17 1
7 19 1
7 20 1
7 21 1
7 22 1
7 23 1
7 24 1
7 27 1
7 29 1
7 31 1
7 32 1
7 33 1
7 35 1
7 36 1
7 37 1
7 38 1
7 39 1
7 40 1
7 43 1
7 45 1
7 47 1
7 48 1
7 51 1
7 53 1
7 55 1
7 56 1
7 63 1
8 10 1
8 11 1
8 12 1
8 13 1
8 14 1
8 15 1
8 16 1
8 18 1
8 19 1
8 20 1
8 21 1
8 22 1
8 23 1
8 24 1
8 28 1
8 30 1
8 31 1
8 32 1
8 34 1
8 35 1
8 36 1
8 37 1
8 38 1
8 39 1
8 40 1
8 44 1
8 46 1
8 47 1
8 48 1
8 52 1
8 54 1
8 55 1
8 56 1
8 64 1
9 10 1
9 11 1
9 12 1
9 13 1
9 14 1
9 15 1
9 16 1
9 17 1
9 18 1
9 19 1
9 21 1
9 25 1
9 26 1
9 27 1
9 28 1
9 29 1
9 30 1
9 31 1
9 33 1
9 34 1
9 35 1
9 37 1
9 41 1
9 42 1
9 43 1
9 44 1
9 45 1
9 46 1
9 47 1
9 49 1
9 57 1
9 58 1
9 59 1
9 61 1
10 11 1
10 12 1
10 13 1
10 14 1
10 15 1
10 16 1
10 17 1
10 18 1
10 20 1
10 22 1
10 25 1
10 26 1
10 27 1
10 28 1
10 29 1
10 30 1
10 32 1
10 33 1
10 34 1
10 36 1
10 38 1
10 41 1
10 42 1
10 43 1
10 44 1
10 45 1
10 46 1
10 48 1
10 50 1
10 57 1
10 58 1
10 60 1
10 62 1
11 12 1
11 13 1
11 14 1
11 15 1
11 16 1
11 17 1
11 19 1
11 20 1
11 23 1
11 25 1
11 26 1
11 27 1
11 28 1
11 29 1
11 31 1
11 32 1
11 33 1
11 35 1
11 36 1
11 39 1
11 41 1
11 42 1
11 43 1
11 44 1
11 45 1
11 47 1
11 48 1
11 51 1
11 57 1
11 59 1
11 60 1
11 63 1
12 13 1
12 14 1
12 15 1
12 16 1
12 18 1
12 19 1
12 20 1
12 24 1
12 25 1
12 26 1
12 27 1
12 28 1
12 30 1
12 31 1
12 32 1
12 34 1
12 35 1
12 36 1
12 40 1
12 41 1
12 42 1
12 43 1
12 44 1
12 46 1
12 47 1
12 48 1
12 52 1
12 58 1
12 59 1
12 60 1
12 64 1
13 14 1
13 15 1
13 16 1
13 17 1
13 21 1
13 22 1
13 23 1
13 25 1
13 26 1
13 27 1
13 29 1
13 30 1
13 31 1
13 32 1
13 33 1
13 37 1
13 38 1
13 39 1
13 41 1
13 42 1
13 43 1
13 45 1
13 46 1
13 47 1
13 48 1
13 53 1
13 57 1
13 61 1
13 62 1
13 63 1
14 15 1
14 16 1
14 18 1
14 21 1
14 22 1
14 24 1
14 25 1
14 26 1
14 28 1
14 29 1
14 30 1
14 31 1
14 32 1
14 34 1
14 37 1
14 38 1
14 40 1
14 41 1
14 42 1
14 44 1
14 45 1
14 46 1
14 47 1
14 48 1
14 54 1
14 58 1
14 61 1
14 62 1
14 64 1
15 16 1
15 19 1
15 21 1
15 23 1
15 24 1
15 25 1
15 27 1
15 28 1
15 29 1
15 30 1
15 31 1
15 32 1
15 35 1
15 37 1
15 39 1
15 40 1
15 41 1
15 43 1
15 44 1
15 45 1
15 46 1
15 47 1
15 48 1
15 55 1
15 59 1
15 61 1
15 63 1
15 64 1
16 20 1
16 22 1
16 23 1
16 24 1
16 26 1
16 27 1
16 28 1
16 29 1
16 30 1
16 31 1
16 32 1
16 36 1
16 38 1
16 39 1
16 40 1
16 42 1
16 43 1
16 44 1
16 45 1
16 46 1
16 47 1
16 48 1
16 56 1
16 60 1
16 62 1
16 63 1
16 64 1
17 18 1
17 19 1
17 20 1
17 21 1
17 22 1
17 23 1
17 24 1
17 25 1
17 26 1
17 27 1
17 28 1
17 29 1
17 30 1
17 31 1
17 33 1
17 34 1
17 35 1
17 37 1
17 41 1
17 49 1
17 50 1
17 51 1
17 52 1
17 53 1
17 54 1
17 55 1
17 57 1
17 58 1
17 59 1
17 61 1
18 19 1
18 20 1
18 21 1
18 22 1
18 23 1
18 24 1
18 25 1
18 26 1
18 27 1
18 28 1
18 29 1
18 30 1
18 32 1
18 33 1
18 34 1
18 36 1
18 38 1
18 42 1
18 49 1
18 50 1
18 51 1
18 52 1
18 53 1
18 54 1
18 56 1
18 57 1
18 58 1
18 60 1
18 62 1
19 20 1
19 21 1
19 22 1
19 23 1
19 24 1
19 25 1
19 26 1
19 27 1
19 28 1
19 29 1
19 31 1
19 32 1
19 33 1
19 35 1
19 36 1
19 39 1
19 43 1
19 49 1
19 50 1
19 51 1
19 52 1
19 53 1
19 55 1
19 56 1
19 57 1
19 59 1
19 60 1
19 63 1
20 21 1
20 22 1
20 23 1
20 24 1
20 25 1
20 26 1
20 27 1
20 28 1
20 30 1
20 31 1
20 32 1
20 34 1
20 35 1
20 36 1
20 40 1
20 44 1
20 49 1
20 50 1
20 51 1
20 52 1
20 54 1
20 55 1
20 56 1
20 58 1
20 59 1
20 60 1
20 64 1
21 22 1
21 23 1
21 24 1
21 25 1
21 26 1
21 27 1
21 29 1
21 30 1
21 31 1
21 32 1
21 33 1
21 37 1
21 38 1
21 39 1
21 45 1
21 49 1
21 50 1
21 51 1
21 53 1
21 54 1
21 55 1
21 56 1
21 57 1
21 61 1
21 62 1
21 63 1
22 23 1
22 24 1
22 25 1
22 26 1
22 28 1
22 29 1
22 30 1
22 31 1
22 32 1
22 34 1
22 37 1
22 38 1
22 40 1
22 46 1
22 49 1
22 50 1
22 52 1
22 53 1
22 54 1
22 55 1
22 56 1
22 58 1
22 61 1
22 62 1
22 64 1
23 24 1
23 25 1
23 27 1
23 28 1
23 29 1
23 30 1
23 31 1
23 32 1
23 35 1
23 37 1
23 39 1
23 40 1
23 47 1
23 49 1
23 51 1
23 52 1
23 53 1
23 54 1
23 55 1
23 56 1
23 59 1
23 61 1
23 63 1
23 64 1
24 26 1
24 27 1
24 28 1
24 29 1
24 30 1
24 31 1
24 32 1
24 36 1
24 38 1
24 39 1
24 40 1
24 48 1
24 50 1
24 51 1
24 52 1
24 53 1
24 54 1
24 55 1
24 56 1
24 60 1
24 62 1
24 63 1
24 64 1
25 26 1
25 27 1
25 28 1
25 29 1
25 30 1
25 31 1
25 32 1
25 33 1
25 41 1
25 42 1
25 43 1
25 45 1
25 49 1
25 50 1
25 51 1
25 53 1
25 57 1
25 58 1
25 59 1
25 60 1
25 61 1
25 62 1
25 63 1
26 27 1
26 28 1
26 29 1
26 30 1
26 31 1
26 32 1
26 34 1
26 41 1
26 42 1
26 44 1
26 46 1
26 49 1
26 50 1
26 52 1
26 54 1
26 57 1
26 58 1
26 59 1
26 60 1
26 61 1
26 62 1
26 64 1
27 28 1
27 29 1
27 30 1
27 31 1
27 32 1
27 35 1
27 41 1
27 43 1
27 44 1
27 47 1
27 49 1
27 51 1
27 52 1
27 55 1
27 57 1
27 58 1
27 59 1
27 60 1
27 61 1
27 63 1
27 64 1
28 29 1
28 30 1
28 31 1
28 32 1
28 36 1
28 42 1
28 43 1
28 44 1
28 48 1
28 50 1
28 51 1
28 52 1
28 56 1
28 57 1
28 58 1
28 59 1
28 60 1
28 62 1
28 63 1
28 64 1
29 30 1
29 31 1
29 32 1
29 37 1
29 41 1
29 45 1
29 46 1
29 47 1
29 49 1
29 53 1
29 54 1
29 55 1
29 57 1
29 58 1
29 59 1
29 61 1
29 62 1
29 63 1
29 64 1
30 31 1
30 32 1
30 38 1
30 42 1
30 45 1
30 46 1
30 48 1
30 50 1
30 53 1
30 54 1
30 56 1
30 57 1
30 58 1
30 60 1
30 61 1
30 62 1
30 63 1
30 64 1
31 32 1
31 39 1
31 43 1
31 45 1
31 47 1
31 48 1
31 51 1
31 53 1
31 55 1
31 56 1
31 57 1
31 59 1
31 60 1
31 61 1
31 62 1
31 63 1
31 64 1
32 40 1
32 44 1
32 46 1
32 47 1
32 48 1
32 52 1
32 54 1
32 55 1
32 56 1
32 58 1
32 59 1
32 60 1
32 61 1
32 62 1
32 63 1
32 64 1
33 34 1
33 35 1
33 36 1
33 37 1
33 38 1
33 39 1
33 40 1
33 41 1
33 42 1
33 43 1
33 44 1
33 45 1
33 46 1
33 47 1
33 49 1
33 50 1
33 51 1
33 52 1
33 53 1
33 54 1
33 55 1
33 57 1
33 58 1
33 59 1
33 61 1
34 35 1
34 36 1
34 37 1
34 38 1
34 39 1
34 40 1
34 41 1
34 42 1
34 43 1
34 44 1
34 45 1
34 46 1
34 48 1
34 49 1
34 50 1
34 51 1
34 52 1
34 53 1
34 54 1
34 56 1
34 57 1
34 58 1
34 60 1
34 62 1
35 36 1
35 37 1
35 38 1
35 39 1
35 40 1
35 41 1
35 42 1
35 43 1
35 44 1
35 45 1
35 47 1
35 48 1
35 49 1
35 50 1
35 51 1
35 52 1
35 53 1
35 55 1
35 56 1
35 57 1
35 59 1
35 60 1
35 63 1
36 37 1
36 38 1
36 39 1
36 40 1
36 41 1
36 42 1
36 43 1
36 44 1
36 46 1
36 47 1
36 48 1
36 49 1
36 50 1
36 51 1
36 52 1
36 54 1
36 55 1
36 56 1
36 58 1
36 59 1
36 60 1
36 64 1
37 38 1
37 39 1
37 40 1
37 41 1
37 42 1
37 43 1
37 45 1
37 46 1
37 47 1
37 48 1
37 49 1
37 50 1
37 51 1
37 53 1
37 54 1
37 55 1
37 56 1
37 57 1
37 61 1
37 62 1
37 63 1
38 39 1
38 40 1
38 41 1
38 42 1
38 44 1
38 45 1
38 46 1
38 47 1
38 48 1
38 49 1
38 50 1
38 52 1
38 53 1
38 54 1
38 55 1
38 56 1
38 58 1
38 61 1
38 62 1
38 64 1
39 40 1
39 41 1
39 43 1
39 44 1
39 45 1
39 46 1
39 47 1
39 48 1
39 49 1
39 51 1
39 52 1
39 53 1
39 54 1
39 55 1
39 56 1
39 59 1
39 61 1
39 63 1
39 64 1
40 42 1
40 43 1
40 44 1
40 45 1
40 46 1
40 47 1
40 48 1
40 50 1
40 51 1
40 52 1
40 53 1
40 54 1
40 55 1
40 56 1
40 60 1
40 62 1
40 63 1
40 64 1
41 42 1
41 43 1
41 44 1
41 45 1
41 46 1
41 47 1
41 48 1
41 49 1
41 50 1
41 51 1
41 53 1
41 57 1
41 58 1
41 59 1
41 60 1
41 61 1
41 62 1
41 63 1
42 43 1
42 44 1
42 45 1
42 46 1
42 47 1
42 48 1
42 49 1
42 50 1
42 52 1
42 54 1
42 57 1
42 58 1
42 59 1
42 60 1
42 61 1
42 62 1
42 64 1
43 44 1
43 45 1
43 46 1
43 47 1
43 48 1
43 49 1
43 51 1
43 52 1
43 55 1
43 57 1
43 58 1
43 59 1
43 60 1
43 61 1
43 63 1
43 64 1
44 45 1
44 46 1
44 47 1
44 48 1
44 50 1
44 51 1
44 52 1
44 56 1
44 57 1
44 58 1
44 59 1
44 60 1
44 62 1
44 63 1
44 64 1
45 46 1
45 47 1
45 48 1
45 49 1
45 53 1
45 54 1
45 55 1
45 57 1
45 58 1
45 59 1
45 61 1
45 62 1
45 63 1
45 64 1
46 47 1
46 48 1
46 50 1
46 53 1
46 54 1
46 56 1
46 57 1
46 58 1
46 60 1
46 61 1
46 62 1
46 63 1
46 64 1
47 48 1
47 51 1
47 53 1
47 55 1
47 56 1
47 57 1
47 59 1
47 60 1
47 61 1
47 62 1
47 63 1
47 64 1
48 52 1
48 54 1
48 55 1
48 56 1
48 58 1
48 59 1
48 60 1
48 61 1
48 62 1
48 63 1
48 64 1
49 50 1
49 51 1
49 52 1
49 53 1
49 54 1
49 55 1
49 56 1
49 57 1
49 58 1
49 59 1
49 60 1
49 61 1
49 62 1
49 63 1
50 51 1
50 52 1
50 53 1
50 54 1
50 55 1
50 56 1
50 57 1
50 58 1
50 59 1
50 60 1
50 61 1
50 62 1
50 64 1
51 52 1
51 53 1
51 54 1
51 55 1
51 56 1
51 57 1
51 58 1
51 59 1
51 60 1
51 61 1
51 63 1
51 64 1
52 53 1
52 54 1
52 55 1
52 56 1
52 57 1
52 58 1
52 59 1
52 60 1
52 62 1
52 63 1
52 64 1
53 54 1
53 55 1
53 56 1
53 57 1
53 58 1
53 59 1
53 61 1
53 62 1
53 63 1
53 64 1
54 55 1
54 56 1
54 57 1
54 58 1
54 60 1
54 61 1
54 62 1
54 63 1
54 64 1
55 56 1
55 57 1
55 59 1
55 60 1
55 61 1
55 62 1
55 63 1
55 64 1
56 58 1
56 59 1
56 60 1
56 61 1
56 62 1
56 63 1
56 64 1
57 58 1
57 59 1
57 60 1
57 61 1
57 62 1
57 63 1
57 64 1
58 59 1
58 60 1
58 61 1
58 62 1
58 63 1
58 64 1
59 60 1
59 61 1
59 62 1
59 63 1
59 64 1
60 61 1
60 62 1
60 63 1
60 64 1
61 62 1
61 63 1
61 64 1
62 63 1
62 64 1
63 64 1


==> anc/instances/benchmark/thetaPrime/hamming8_2.dat <==
256 1024
1 2 1
1 3 1
1 5 1
1 9 1
1 17 1
1 33 1
1 65 1
1 129 1
2 4 1
2 6 1
2 10 1
2 18 1
2 34 1
2 66 1
2 130 1
3 4 1
3 7 1
3 11 1
3 19 1
3 35 1
3 67 1
3 131 1
4 8 1
4 12 1
4 20 1
4 36 1
4 68 1
4 132 1
5 6 1
5 7 1
5 13 1
5 21 1
5 37 1
5 69 1
5 133 1
6 8 1
6 14 1
6 22 1
6 38 1
6 70 1
6 134 1
7 8 1
7 15 1
7 23 1
7 39 1
7 71 1
7 135 1
8 16 1
8 24 1
8 40 1
8 72 1
8 136 1
9 10 1
9 11 1
9 13 1
9 25 1
9 41 1
9 73 1
9 137 1
10 12 1
10 14 1
10 26 1
10 42 1
10 74 1
10 138 1
11 12 1
11 15 1
11 27 1
11 43 1
11 75 1
11 139 1
12 16 1
12 28 1
12 44 1
12 76 1
12 140 1
13 14 1
13 15 1
13 29 1
13 45 1
13 77 1
13 141 1
14 16 1
14 30 1
14 46 1
14 78 1
14 142 1
15 16 1
15 31 1
15 47 1
15 79 1
15 143 1
16 32 1
16 48 1
16 80 1
16 144 1
17 18 1
17 19 1
17 21 1
17 25 1
17 49 1
17 81 1
17 145 1
18 20 1
18 22 1
18 26 1
18 50 1
18 82 1
18 146 1
19 20 1
19 23 1
19 27 1
19 51 1
19 83 1
19 147 1
20 24 1
20 28 1
20 52 1
20 84 1
20 148 1
21 22 1
21 23 1
21 29 1
21 53 1
21 85 1
21 149 1
22 24 1
22 30 1
22 54 1
22 86 1
22 150 1
23 24 1
23 31 1
23 55 1
23 87 1
23 151 1
24 32 1
24 56 1
24 88 1
24 152 1
25 26 1
25 27 1
25 29 1
25 57 1
25 89 1
25 153 1
26 28 1
26 30 1
26 58 1
26 90 1
26 154 1
27 28 1
27 31 1
27 59 1
27 91 1
27 155 1
28 32 1
28 60 1
28 92 1
28 156 1
29 30 1
29 31 1
29 61 1
29 93 1
29 157 1
30 32 1
30 62 1
30 94 1
30 158 1
31 32 1
31 63 1
31 95 1
31 159 1
32 64 1
32 96 1
32 160 1
33 34 1
33 35 1
33 37 1
33 41 1
33 49 1
33 97 1
33 161 1
34 36 1
34 38 1
34 42 1
34 50 1
34 98 1
34 162 1
35 36 1
35 39 1
35 43 1
35 51 1
35 99 1
35 163 1
36 40 1
36 44 1
36 52 1
36 100 1
36 164 1
37 38 1
37 39 1
37 45 1
37 53 1
37 101 1
37 165 1
38 40 1
38 46 1
38 54 1
38 102 1
38 166 1
39 40 1
39 47 1
39 55 1
39 103 1
39 167 1
40 48 1
40 56 1
40 104 1
40 168 1
41 42 1
41 43 1
41 45 1
41 57 1
41 105 1
41 169 1
42 44 1
42 46 1
42 58 1
42 106 1
42 170 1
43 44 1
43 47 1
43 59 1
43 107 1
43 171 1
44 48 1
44 60 1
44 108 1
44 172 1
45 46 1
45 47 1
45 61 1
45 109 1
45 173 1
46 48 1
46 62 1
46 110 1
46 174 1
47 48 1
47 63 1
47 111 1
47 175 1
48 64 1
48 112 1
48 176 1
49 50 1
49 51 1
49 53 1
49 57 1
49 113 1
49 177 1
50 52 1
50 54 1
50 58 1
50 114 1
50 178 1
51 52 1
51 55 1
51 59 1
51 115 1
51 179 1
52 56 1
52 60 1
52 116 1
52 180 1
53 54 1
53 55 1
53 61 1
53 117 1
53 181 1
54 56 1
54 62 1
54 118 1
54 182 1
55 56 1
55 63 1
55 119 1
55 183 1
56 64 1
56 120 1
56 184 1
57 58 1
57 59 1
57 61 1
57 121 1
57 185 1
58 60 1
58 62 1
58 122 1
58 186 1
59 60 1
59 63 1
59 123 1
59 187 1
60 64 1
60 124 1
60 188 1
61 62 1
61 63 1
61 125 1
61 189 1
62 64 1
62 126 1
62 190 1
63 64 1
63 127 1
63 191 1
64 128 1
64 192 1
65 66 1
65 67 1
65 69 1
65 73 1
65 81 1
65 97 1
65 193 1
66 68 1
66 70 1
66 74 1
66 82 1
66 98 1
66 194 1
67 68 1
67 71 1
67 75 1
67 83 1
67 99 1
67 195 1
68 72 1
68 76 1
68 84 1
68 100 1
68 196 1
69 70 1
69 71 1
69 77 1
69 85 1
69 101 1
69 197 1
70 72 1
70 78 1
70 86 1
70 102 1
70 198 1
71 72 1
71 79 1
71 87 1
71 103 1
71 199 1
72 80 1
72 88 1
72 104 1
72 200 1
73 74 1
73 75 1
73 77 1
73 89 1
73 105 1
73 201 1
74 76 1
74 78 1
74 90 1
74 106 1
74 202 1
75 76 1
75 79 1
75 91 1
75 107 1
75 203 1
76 80 1
76 92 1
76 108 1
76 204 1
77 78 1
77 79 1
77 93 1
77 109 1
77 205 1
78 80 1
78 94 1
78 110 1
78 206 1
79 80 1
79 95 1
79 111 1
79 207 1
80 96 1
80 112 1
80 208 1
81 82 1
81 83 1
81 85 1
81 89 1
81 113 1
81 209 1
82 84 1
82 86 1
82 90 1
82 114 1
82 210 1
83 84 1
83 87 1
83 91 1
83 115 1
83 211 1
84 88 1
84 92 1
84 116 1
84 212 1
85 86 1
85 87 1
85 93 1
85 117 1
85 213 1
86 88 1
86 94 1
86 118 1
86 214 1
87 88 1
87 95 1
87 119 1
87 215 1
88 96 1
88 120 1
88 216 1
89 90 1
89 91 1
89 93 1
89 121 1
89 217 1
90 92 1
90 94 1
90 122 1
90 218 1
91 92 1
91 95 1
91 123 1
91 219 1
92 96 1
92 124 1
92 220 1
93 94 1
93 95 1
93 125 1
93 221 1
94 96 1
94 126 1
94 222 1
95 96 1
95 127 1
95 223 1
96 128 1
96 224 1
97 98 1
97 99 1
97 101 1
97 105 1
97 113 1
97 225 1
98 100 1
98 102 1
98 106 1
98 114 1
98 226 1
99 100 1
99 103 1
99 107 1
99 115 1
99 227 1
100 104 1
100 108 1
100 116 1
100 228 1
101 102 1
101 103 1
101 109 1
101 117 1
101 229 1
102 104 1
102 110 1
102 118 1
102 230 1
103 104 1
103 111 1
103 119 1
103 231 1
104 112 1
104 120 1
104 232 1
105 106 1
105 107 1
105 109 1
105 121 1
105 233 1
106 108 1
106 110 1
106 122 1
106 234 1
107 108 1
107 111 1
107 123 1
107 235 1
108 112 1
108 124 1
108 236 1
109 110 1
109 111 1
109 125 1
109 237 1
110 112 1
110 126 1
110 238 1
111 112 1
111 127 1
111 239 1
112 128 1
112 240 1
113 114 1
113 115 1
113 117 1
113 121 1
113 241 1
114 116 1
114 118 1
114 122 1
114 242 1
115 116 1
115 119 1
115 123 1
115 243 1
116 120 1
116 124 1
116 244 1
117 118 1
117 119 1
117 125 1
117 245 1
118 120 1
118 126 1
118 246 1
119 120 1
119 127 1
119 247 1
120 128 1
120 248 1
121 122 1
121 123 1
121 125 1
121 249 1
122 124 1
122 126 1
122 250 1
123 124 1
123 127 1
123 251 1
124 128 1
124 252 1
125 126 1
125 127 1
125 253 1
126 128 1
126 254 1
127 128 1
127 255 1
128 256 1
129 130 1
129 131 1
129 133 1
129 137 1
129 145 1
129 161 1
129 193 1
130 132 1
130 134 1
130 138 1
130 146 1
130 162 1
130 194 1
131 132 1
131 135 1
131 139 1
131 147 1
131 163 1
131 195 1
132 136 1
132 140 1
132 148 1
132 164 1
132 196 1
133 134 1
133 135 1
133 141 1
133 149 1
133 165 1
133 197 1
134 136 1
134 142 1
134 150 1
134 166 1
134 198 1
135 136 1
135 143 1
135 151 1
135 167 1
135 199 1
136 144 1
136 152 1
136 168 1
136 200 1
137 138 1
137 139 1
137 141 1
137 153 1
137 169 1
137 201 1
138 140 1
138 142 1
138 154 1
138 170 1
138 202 1
139 140 1
139 143 1
139 155 1
139 171 1
139 203 1
140 144 1
140 156 1
140 172 1
140 204 1
141 142 1
141 143 1
141 157 1
141 173 1
141 205 1
142 144 1
142 158 1
142 174 1
142 206 1
143 144 1
143 159 1
143 175 1
143 207 1
144 160 1
144 176 1
144 208 1
145 146 1
145 147 1
145 149 1
145 153 1
145 177 1
145 209 1
146 148 1
146 150 1
146 154 1
146 178 1
146 210 1
147 148 1
147 151 1
147 155 1
147 179 1
147 211 1
148 152 1
148 156 1
148 180 1
148 212 1
149 150 1
149 151 1
149 157 1
149 181 1
149 213 1
150 152 1
150 158 1
150 182 1
150 214 1
151 152 1
151 159 1
151 183 1
151 215 1
152 160 1
152 184 1
152 216 1
153 154 1
153 155 1
153 157 1
153 185 1
153 217 1
154 156 1
154 158 1
154 186 1
154 218 1
155 156 1
155 159 1
155 187 1
155 219 1
156 160 1
156 188 1
156 220 1
157 158 1
157 159 1
157 189 1
157 221 1
158 160 1
158 190 1
158 222 1
159 160 1
159 191 1
159 223 1
160 192 1
160 224 1
161 162 1
161 163 1
161 165 1
161 169 1
161 177 1
161 225 1
162 164 1
162 166 1
162 170 1
162 178 1
162 226 1
163 164 1
163 167 1
163 171 1
163 179 1
163 227 1
164 168 1
164 172 1
164 180 1
164 228 1
165 166 1
165 167 1
165 173 1
165 181 1
165 229 1
166 168 1
166 174 1
166 182 1
166 230 1
167 168 1
167 175 1
167 183 1
167 231 1
168 176 1
168 184 1
168 232 1
169 170 1
169 171 1
169 173 1
169 185 1
169 233 1
170 172 1
170 174 1
170 186 1
170 234 1
171 172 1
171 175 1
171 187 1
171 235 1
172 176 1
172 188 1
172 236 1
173 174 1
173 175 1
173 189 1
173 237 1
174 176 1
174 190 1
174 238 1
175 176 1
175 191 1
175 239 1
176 192 1
176 240 1
177 178 1
177 179 1
177 181 1
177 185 1
177 241 1
178 180 1
178 182 1
178 186 1
178 242 1
179 180 1
179 183 1
179 187 1
179 243 1
180 184 1
180 188 1
180 244 1
181 182 1
181 183 1
181 189 1
181 245 1
182 184 1
182 190 1
182 246 1
183 184 1
183 191 1
183 247 1
184 192 1
184 248 1
185 186 1
185 187 1
185 189 1
185 249 1
186 188 1
186 190 1
186 250 1
187 188 1
187 191 1
187 251 1
188 192 1
188 252 1
189 190 1
189 191 1
189 253 1
190 192 1
190 254 1
191 192 1
191 255 1
192 256 1
193 194 1
193 195 1
193 197 1
193 201 1
193 209 1
193 225 1
194 196 1
194 198 1
194 202 1
194 210 1
194 226 1
195 196 1
195 199 1
195 203 1
195 211 1
195 227 1
196 200 1
196 204 1
196 212 1
196 228 1
197 198 1
197 199 1
197 205 1
197 213 1
197 229 1
198 200 1
198 206 1
198 214 1
198 230 1
199 200 1
199 207 1
199 215 1
199 231 1
200 208 1
200 216 1
200 232 1
201 202 1
201 203 1
201 205 1
201 217 1
201 233 1
202 204 1
202 206 1
202 218 1
202 234 1
203 204 1
203 207 1
203 219 1
203 235 1
204 208 1
204 220 1
204 236 1
205 206 1
205 207 1
205 221 1
205 237 1
206 208 1
206 222 1
206 238 1
207 208 1
207 223 1
207 239 1
208 224 1
208 240 1
209 210 1
209 211 1
209 213 1
209 217 1
209 241 1
210 212 1
210 214 1
210 218 1
210 242 1
211 212 1
211 215 1
211 219 1
211 243 1
212 216 1
212 220 1
212 244 1
213 214 1
213 215 1
213 221 1
213 245 1
214 216 1
214 222 1
214 246 1
215 216 1
215 223 1
215 247 1
216 224 1
216 248 1
217 218 1
217 219 1
217 221 1
217 249 1
218 220 1
218 222 1
218 250 1
219 220 1
219 223 1
219 251 1
220 224 1
220 252 1
221 222 1
221 223 1
221 253 1
222 224 1
222 254 1
223 224 1
223 255 1
224 256 1
225 226 1
225 227 1
225 229 1
225 233 1
225 241 1
226 228 1
226 230 1
226 234 1
226 242 1
227 228 1
227 231 1
227 235 1
227 243 1
228 232 1
228 236 1
228 244 1
229 230 1
229 231 1
229 237 1
229 245 1
230 232 1
230 238 1
230 246 1
231 232 1
231 239 1
231 247 1
232 240 1
232 248 1
233 234 1
233 235 1
233 237 1
233 249 1
234 236 1
234 238 1
234 250 1
235 236 1
235 239 1
235 251 1
236 240 1
236 252 1
237 238 1
237 239 1
237 253 1
238 240 1
238 254 1
239 240 1
239 255 1
240 256 1
241 242 1
241 243 1
241 245 1
241 249 1
242 244 1
242 246 1
242 250 1
243 244 1
243 247 1
243 251 1
244 248 1
244 252 1
245 246 1
245 247 1
245 253 1
246 248 1
246 254 1
247 248 1
247 255 1
248 256 1
249 250 1
249 251 1
249 253 1
250 252 1
250 254 1
251 252 1
251 255 1
252 256 1
253 254 1
253 255 1
254 256 1
255 256 1


==> anc/instances/benchmark/thetaPrime/hamming8_4.dat <==
256 11776
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
1 8 1
1 9 1
1 10 1
1 11 1
1 12 1
1 13 1
1 14 1
1 15 1
1 17 1
1 18 1
1 19 1
1 20 1
1 21 1
1 22 1
1 23 1
1 25 1
1 26 1
1 27 1
1 29 1
1 33 1
1 34 1
1 35 1
1 36 1
1 37 1
1 38 1
1 39 1
1 41 1
1 42 1
1 43 1
1 45 1
1 49 1
1 50 1
1 51 1
1 53 1
1 57 1
1 65 1
1 66 1
1 67 1
1 68 1
1 69 1
1 70 1
1 71 1
1 73 1
1 74 1
1 75 1
1 77 1
1 81 1
1 82 1
1 83 1
1 85 1
1 89 1
1 97 1
1 98 1
1 99 1
1 101 1
1 105 1
1 113 1
1 129 1
1 130 1
1 131 1
1 132 1
1 133 1
1 134 1
1 135 1
1 137 1
1 138 1
1 139 1
1 141 1
1 145 1
1 146 1
1 147 1
1 149 1
1 153 1
1 161 1
1 162 1
1 163 1
1 165 1
1 169 1
1 177 1
1 193 1
1 194 1
1 195 1
1 197 1
1 201 1
1 209 1
1 225 1
2 3 1
2 4 1
2 5 1
2 6 1
2 7 1
2 8 1
2 9 1
2 10 1
2 11 1
2 12 1
2 13 1
2 14 1
2 16 1
2 17 1
2 18 1
2 19 1
2 20 1
2 21 1
2 22 1
2 24 1
2 25 1
2 26 1
2 28 1
2 30 1
2 33 1
2 34 1
2 35 1
2 36 1
2 37 1
2 38 1
2 40 1
2 41 1
2 42 1
2 44 1
2 46 1
2 49 1
2 50 1
2 52 1
2 54 1
2 58 1
2 65 1
2 66 1
2 67 1
2 68 1
2 69 1
2 70 1
2 72 1
2 73 1
2 74 1
2 76 1
2 78 1
2 81 1
2 82 1
2 84 1
2 86 1
2 90 1
2 97 1
2 98 1
2 100 1
2 102 1
2 106 1
2 114 1
2 129 1
2 130 1
2 131 1
2 132 1
2 133 1
2 134 1
2 136 1
2 137 1
2 138 1
2 140 1
2 142 1
2 145 1
2 146 1
2 148 1
2 150 1
2 154 1
2 161 1
2 162 1
2 164 1
2 166 1
2 170 1
2 178 1
2 193 1
2 194 1
2 196 1
2 198 1
2 202 1
2 210 1
2 226 1
3 4 1
3 5 1
3 6 1
3 7 1
3 8 1
3 9 1
3 10 1
3 11 1
3 12 1
3 13 1
3 15 1
3 16 1
3 17 1
3 18 1
3 19 1
3 20 1
3 21 1
3 23 1
3 24 1
3 25 1
3 27 1
3 28 1
3 31 1
3 33 1
3 34 1
3 35 1
3 36 1
3 37 1
3 39 1
3 40 1
3 41 1
3 43 1
3 44 1
3 47 1
3 49 1
3 51 1
3 52 1
3 55 1
3 59 1
3 65 1
3 66 1
3 67 1
3 68 1
3 69 1
3 71 1
3 72 1
3 73 1
3 75 1
3 76 1
3 79 1
3 81 1
3 83 1
3 84 1
3 87 1
3 91 1
3 97 1
3 99 1
3 100 1
3 103 1
3 107 1
3 115 1
3 129 1
3 130 1
3 131 1
3 132 1
3 133 1
3 135 1
3 136 1
3 137 1
3 139 1
3 140 1
3 143 1
3 145 1
3 147 1
3 148 1
3 151 1
3 155 1
3 161 1
3 163 1
3 164 1
3 167 1
3 171 1
3 179 1
3 193 1
3 195 1
3 196 1
3 199 1
3 203 1
3 211 1
3 227 1
4 5 1
4 6 1
4 7 1
4 8 1
4 9 1
4 10 1
4 11 1
4 12 1
4 14 1
4 15 1
4 16 1
4 17 1
4 18 1
4 19 1
4 20 1
4 22 1
4 23 1
4 24 1
4 26 1
4 27 1
4 28 1
4 32 1
4 33 1
4 34 1
4 35 1
4 36 1
4 38 1
4 39 1
4 40 1
4 42 1
4 43 1
4 44 1
4 48 1
4 50 1
4 51 1
4 52 1
4 56 1
4 60 1
4 65 1
4 66 1
4 67 1
4 68 1
4 70 1
4 71 1
4 72 1
4 74 1
4 75 1
4 76 1
4 80 1
4 82 1
4 83 1
4 84 1
4 88 1
4 92 1
4 98 1
4 99 1
4 100 1
4 104 1
4 108 1
4 116 1
4 129 1
4 130 1
4 131 1
4 132 1
4 134 1
4 135 1
4 136 1
4 138 1
4 139 1
4 140 1
4 144 1
4 146 1
4 147 1
4 148 1
4 152 1
4 156 1
4 162 1
4 163 1
4 164 1
4 168 1
4 172 1
4 180 1
4 194 1
4 195 1
4 196 1
4 200 1
4 204 1
4 212 1
4 228 1
5 6 1
5 7 1
5 8 1
5 9 1
5 10 1
5 11 1
5 13 1
5 14 1
5 15 1
5 16 1
5 17 1
5 18 1
5 19 1
5 21 1
5 22 1
5 23 1
5 24 1
5 25 1
5 29 1
5 30 1
5 31 1
5 33 1
5 34 1
5 35 1
5 37 1
5 38 1
5 39 1
5 40 1
5 41 1
5 45 1
5 46 1
5 47 1
5 49 1
5 53 1
5 54 1
5 55 1
5 61 1
5 65 1
5 66 1
5 67 1
5 69 1
5 70 1
5 71 1
5 72 1
5 73 1
5 77 1
5 78 1
5 79 1
5 81 1
5 85 1
5 86 1
5 87 1
5 93 1
5 97 1
5 101 1
5 102 1
5 103 1
5 109 1
5 117 1
5 129 1
5 130 1
5 131 1
5 133 1
5 134 1
5 135 1
5 136 1
5 137 1
5 141 1
5 142 1
5 143 1
5 145 1
5 149 1
5 150 1
5 151 1
5 157 1
5 161 1
5 165 1
5 166 1
5 167 1
5 173 1
5 181 1
5 193 1
5 197 1
5 198 1
5 199 1
5 205 1
5 213 1
5 229 1
6 7 1
6 8 1
6 9 1
6 10 1
6 12 1
6 13 1
6 14 1
6 15 1
6 16 1
6 17 1
6 18 1
6 20 1
6 21 1
6 22 1
6 23 1
6 24 1
6 26 1
6 29 1
6 30 1
6 32 1
6 33 1
6 34 1
6 36 1
6 37 1
6 38 1
6 39 1
6 40 1
6 42 1
6 45 1
6 46 1
6 48 1
6 50 1
6 53 1
6 54 1
6 56 1
6 62 1
6 65 1
6 66 1
6 68 1
6 69 1
6 70 1
6 71 1
6 72 1
6 74 1
6 77 1
6 78 1
6 80 1
6 82 1
6 85 1
6 86 1
6 88 1
6 94 1
6 98 1
6 101 1
6 102 1
6 104 1
6 110 1
6 118 1
6 129 1
6 130 1
6 132 1
6 133 1
6 134 1
6 135 1
6 136 1
6 138 1
6 141 1
6 142 1
6 144 1
6 146 1
6 149 1
6 150 1
6 152 1
6 158 1
6 162 1
6 165 1
6 166 1
6 168 1
6 174 1
6 182 1
6 194 1
6 197 1
6 198 1
6 200 1
6 206 1
6 214 1
6 230 1
7 8 1
7 9 1
7 11 1
7 12 1
7 13 1
7 14 1
7 15 1
7 16 1
7 17 1
7 19 1
7 20 1
7 21 1
7 22 1
7 23 1
7 24 1
7 27 1
7 29 1
7 31 1
7 32 1
7 33 1
7 35 1
7 36 1
7 37 1
7 38 1
7 39 1
7 40 1
7 43 1
7 45 1
7 47 1
7 48 1
7 51 1
7 53 1
7 55 1
7 56 1
7 63 1
7 65 1
7 67 1
7 68 1
7 69 1
7 70 1
7 71 1
7 72 1
7 75 1
7 77 1
7 79 1
7 80 1
7 83 1
7 85 1
7 87 1
7 88 1
7 95 1
7 99 1
7 101 1
7 103 1
7 104 1
7 111 1
7 119 1
7 129 1
7 131 1
7 132 1
7 133 1
7 134 1
7 135 1
7 136 1
7 139 1
7 141 1
7 143 1
7 144 1
7 147 1
7 149 1
7 151 1
7 152 1
7 159 1
7 163 1
7 165 1
7 167 1
7 168 1
7 175 1
7 183 1
7 195 1
7 197 1
7 199 1
7 200 1
7 207 1
7 215 1
7 231 1
8 10 1
8 11 1
8 12 1
8 13 1
8 14 1
8 15 1
8 16 1
8 18 1
8 19 1
8 20 1
8 21 1
8 22 1
8 23 1
8 24 1
8 28 1
8 30 1
8 31 1
8 32 1
8 34 1
8 35 1
8 36 1
8 37 1
8 38 1
8 39 1
8 40 1
8 44 1
8 46 1
8 47 1
8 48 1
8 52 1
8 54 1
8 55 1
8 56 1
8 64 1
8 66 1
8 67 1
8 68 1
8 69 1
8 70 1
8 71 1
8 72 1
8 76 1
8 78 1
8 79 1
8 80 1
8 84 1
8 86 1
8 87 1
8 88 1
8 96 1
8 100 1
8 102 1
8 103 1
8 104 1
8 112 1
8 120 1
8 130 1
8 131 1
8 132 1
8 133 1
8 134 1
8 135 1
8 136 1
8 140 1
8 142 1
8 143 1
8 144 1
8 148 1
8 150 1
8 151 1
8 152 1
8 160 1
8 164 1
8 166 1
8 167 1
8 168 1
8 176 1
8 184 1
8 196 1
8 198 1
8 199 1
8 200 1
8 208 1
8 216 1
8 232 1
9 10 1
9 11 1
9 12 1
9 13 1
9 14 1
9 15 1
9 16 1
9 17 1
9 18 1
9 19 1
9 21 1
9 25 1
9 26 1
9 27 1
9 28 1
9 29 1
9 30 1
9 31 1
9 33 1
9 34 1
9 35 1
9 37 1
9 41 1
9 42 1
9 43 1
9 44 1
9 45 1
9 46 1
9 47 1
9 49 1
9 57 1
9 58 1
9 59 1
9 61 1
9 65 1
9 66 1
9 67 1
9 69 1
9 73 1
9 74 1
9 75 1
9 76 1
9 77 1
9 78 1
9 79 1
9 81 1
9 89 1
9 90 1
9 91 1
9 93 1
9 97 1
9 105 1
9 106 1
9 107 1
9 109 1
9 121 1
9 129 1
9 130 1
9 131 1
9 133 1
9 137 1
9 138 1
9 139 1
9 140 1
9 141 1
9 142 1
9 143 1
9 145 1
9 153 1
9 154 1
9 155 1
9 157 1
9 161 1
9 169 1
9 170 1
9 171 1
9 173 1
9 185 1
9 193 1
9 201 1
9 202 1
9 203 1
9 205 1
9 217 1
9 233 1
10 11 1
10 12 1
10 13 1
10 14 1
10 15 1
10 16 1
10 17 1
10 18 1
10 20 1
10 22 1
10 25 1
10 26 1
10 27 1
10 28 1
10 29 1
10 30 1
10 32 1
10 33 1
10 34 1
10 36 1
10 38 1
10 41 1
10 42 1
10 43 1
10 44 1
10 45 1
10 46 1
10 48 1
10 50 1
10 57 1
10 58 1
10 60 1
10 62 1
10 65 1
10 66 1
10 68 1
10 70 1
10 73 1
10 74 1
10 75 1
10 76 1
10 77 1
10 78 1
10 80 1
10 82 1
10 89 1
10 90 1
10 92 1
10 94 1
10 98 1
10 105 1
10 106 1
10 108 1
10 110 1
10 122 1
10 129 1
10 130 1
10 132 1
10 134 1
10 137 1
10 138 1
10 139 1
10 140 1
10 141 1
10 142 1
10 144 1
10 146 1
10 153 1
10 154 1
10 156 1
10 158 1
10 162 1
10 169 1
10 170 1
10 172 1
10 174 1
10 186 1
10 194 1
10 201 1
10 202 1
10 204 1
10 206 1
10 218 1
10 234 1
11 12 1
11 13 1
11 14 1
11 15 1
11 16 1
11 17 1
11 19 1
11 20 1
11 23 1
11 25 1
11 26 1
11 27 1
11 28 1
11 29 1
11 31 1
11 32 1
11 33 1
11 35 1
11 36 1
11 39 1
11 41 1
11 42 1
11 43 1
11 44 1
11 45 1
11 47 1
11 48 1
11 51 1
11 57 1
11 59 1
11 60 1
11 63 1
11 65 1
11 67 1
11 68 1
11 71 1
11 73 1
11 74 1
11 75 1
11 76 1
11 77 1
11 79 1
11 80 1
11 83 1
11 89 1
11 91 1
11 92 1
11 95 1
11 99 1
11 105 1
11 107 1
11 108 1
11 111 1
11 123 1
11 129 1
11 131 1
11 132 1
11 135 1
11 137 1
11 138 1
11 139 1
11 140 1
11 141 1
11 143 1
11 144 1
11 147 1
11 153 1
11 155 1
11 156 1
11 159 1
11 163 1
11 169 1
11 171 1
11 172 1
11 175 1
11 187 1
11 195 1
11 201 1
11 203 1
11 204 1
11 207 1
11 219 1
11 235 1
12 13 1
12 14 1
12 15 1
12 16 1
12 18 1
12 19 1
12 20 1
12 24 1
12 25 1
12 26 1
12 27 1
12 28 1
12 30 1
12 31 1
12 32 1
12 34 1
12 35 1
12 36 1
12 40 1
12 41 1
12 42 1
12 43 1
12 44 1
12 46 1
12 47 1
12 48 1
12 52 1
12 58 1
12 59 1
12 60 1
12 64 1
12 66 1
12 67 1
12 68 1
12 72 1
12 73 1
12 74 1
12 75 1
12 76 1
12 78 1
12 79 1
12 80 1
12 84 1
12 90 1
12 91 1
12 92 1
12 96 1
12 100 1
12 106 1
12 107 1
12 108 1
12 112 1
12 124 1
12 130 1
12 131 1
12 132 1
12 136 1
12 137 1
12 138 1
12 139 1
12 140 1
12 142 1
12 143 1
12 144 1
12 148 1
12 154 1
12 155 1
12 156 1
12 160 1
12 164 1
12 170 1
12 171 1
12 172 1
12 176 1
12 188 1
12 196 1
12 202 1
12 203 1
12 204 1
12 208 1
12 220 1
12 236 1
13 14 1
13 15 1
13 16 1
13 17 1
13 21 1
13 22 1
13 23 1
13 25 1
13 26 1
13 27 1
13 29 1
13 30 1
13 31 1
13 32 1
13 33 1
13 37 1
13 38 1
13 39 1
13 41 1
13 42 1
13 43 1
13 45 1
13 46 1
13 47 1
13 48 1
13 53 1
13 57 1
13 61 1
13 62 1
13 63 1
13 65 1
13 69 1
13 70 1
13 71 1
13 73 1
13 74 1
13 75 1
13 77 1
13 78 1
13 79 1
13 80 1
13 85 1
13 89 1
13 93 1
13 94 1
13 95 1
13 101 1
13 105 1
13 109 1
13 110 1
13 111 1
13 125 1
13 129 1
13 133 1
13 134 1
13 135 1
13 137 1
13 138 1
13 139 1
13 141 1
13 142 1
13 143 1
13 144 1
13 149 1
13 153 1
13 157 1
13 158 1
13 159 1
13 165 1
13 169 1
13 173 1
13 174 1
13 175 1
13 189 1
13 197 1
13 201 1
13 205 1
13 206 1
13 207 1
13 221 1
13 237 1
14 15 1
14 16 1
14 18 1
14 21 1
14 22 1
14 24 1
14 25 1
14 26 1
14 28 1
14 29 1
14 30 1
14 31 1
14 32 1
14 34 1
14 37 1
14 38 1
14 40 1
14 41 1
14 42 1
14 44 1
14 45 1
14 46 1
14 47 1
14 48 1
14 54 1
14 58 1
14 61 1
14 62 1
14 64 1
14 66 1
14 69 1
14 70 1
14 72 1
14 73 1
14 74 1
14 76 1
14 77 1
14 78 1
14 79 1
14 80 1
14 86 1
14 90 1
14 93 1
14 94 1
14 96 1
14 102 1
14 106 1
14 109 1
14 110 1
14 112 1
14 126 1
14 130 1
14 133 1
14 134 1
14 136 1
14 137 1
14 138 1
14 140 1
14 141 1
14 142 1
14 143 1
14 144 1
14 150 1
14 154 1
14 157 1
14 158 1
14 160 1
14 166 1
14 170 1
14 173 1
14 174 1
14 176 1
14 190 1
14 198 1
14 202 1
14 205 1
14 206 1
14 208 1
14 222 1
14 238 1
15 16 1
15 19 1
15 21 1
15 23 1
15 24 1
15 25 1
15 27 1
15 28 1
15 29 1
15 30 1
15 31 1
15 32 1
15 35 1
15 37 1
15 39 1
15 40 1
15 41 1
15 43 1
15 44 1
15 45 1
15 46 1
15 47 1
15 48 1
15 55 1
15 59 1
15 61 1
15 63 1
15 64 1
15 67 1
15 69 1
15 71 1
15 72 1
15 73 1
15 75 1
15 76 1
15 77 1
15 78 1
15 79 1
15 80 1
15 87 1
15 91 1
15 93 1
15 95 1
15 96 1
15 103 1
15 107 1
15 109 1
15 111 1
15 112 1
15 127 1
15 131 1
15 133 1
15 135 1
15 136 1
15 137 1
15 139 1
15 140 1
15 141 1
15 142 1
15 143 1
15 144 1
15 151 1
15 155 1
15 157 1
15 159 1
15 160 1
15 167 1
15 171 1
15 173 1
15 175 1
15 176 1
15 191 1
15 199 1
15 203 1
15 205 1
15 207 1
15 208 1
15 223 1
15 239 1
16 20 1
16 22 1
16 23 1
16 24 1
16 26 1
16 27 1
16 28 1
16 29 1
16 30 1
16 31 1
16 32 1
16 36 1
16 38 1
16 39 1
16 40 1
16 42 1
16 43 1
16 44 1
16 45 1
16 46 1
16 47 1
16 48 1
16 56 1
16 60 1
16 62 1
16 63 1
16 64 1
16 68 1
16 70 1
16 71 1
16 72 1
16 74 1
16 75 1
16 76 1
16 77 1
16 78 1
16 79 1
16 80 1
16 88 1
16 92 1
16 94 1
16 95 1
16 96 1
16 104 1
16 108 1
16 110 1
16 111 1
16 112 1
16 128 1
16 132 1
16 134 1
16 135 1
16 136 1
16 138 1
16 139 1
16 140 1
16 141 1
16 142 1
16 143 1
16 144 1
16 152 1
16 156 1
16 158 1
16 159 1
16 160 1
16 168 1
16 172 1
16 174 1
16 175 1
16 176 1
16 192 1
16 200 1
16 204 1
16 206 1
16 207 1
16 208 1
16 224 1
16 240 1
17 18 1
17 19 1
17 20 1
17 21 1
17 22 1
17 23 1
17 24 1
17 25 1
17 26 1
17 27 1
17 28 1
17 29 1
17 30 1
17 31 1
17 33 1
17 34 1
17 35 1
17 37 1
17 41 1
17 49 1
17 50 1
17 51 1
17 52 1
17 53 1
17 54 1
17 55 1
17 57 1
17 58 1
17 59 1
17 61 1
17 65 1
17 66 1
17 67 1
17 69 1
17 73 1
17 81 1
17 82 1
17 83 1
17 84 1
17 85 1
17 86 1
17 87 1
17 89 1
17 90 1
17 91 1
17 93 1
17 97 1
17 113 1
17 114 1
17 115 1
17 117 1
17 121 1
17 129 1
17 130 1
17 131 1
17 133 1
17 137 1
17 145 1
17 146 1
17 147 1
17 148 1
17 149 1
17 150 1
17 151 1
17 153 1
17 154 1
17 155 1
17 157 1
17 161 1
17 177 1
17 178 1
17 179 1
17 181 1
17 185 1
17 193 1
17 209 1
17 210 1
17 211 1
17 213 1
17 217 1
17 241 1
18 19 1
18 20 1
18 21 1
18 22 1
18 23 1
18 24 1
18 25 1
18 26 1
18 27 1
18 28 1
18 29 1
18 30 1
18 32 1
18 33 1
18 34 1
18 36 1
18 38 1
18 42 1
18 49 1
18 50 1
18 51 1
18 52 1
18 53 1
18 54 1
18 56 1
18 57 1
18 58 1
18 60 1
18 62 1
18 65 1
18 66 1
18 68 1
18 70 1
18 74 1
18 81 1
18 82 1
18 83 1
18 84 1
18 85 1
18 86 1
18 88 1
18 89 1
18 90 1
18 92 1
18 94 1
18 98 1
18 113 1
18 114 1
18 116 1
18 118 1
18 122 1
18 129 1
18 130 1
18 132 1
18 134 1
18 138 1
18 145 1
18 146 1
18 147 1
18 148 1
18 149 1
18 150 1
18 152 1
18 153 1
18 154 1
18 156 1
18 158 1
18 162 1
18 177 1
18 178 1
18 180 1
18 182 1
18 186 1
18 194 1
18 209 1
18 210 1
18 212 1
18 214 1
18 218 1
18 242 1
19 20 1
19 21 1
19 22 1
19 23 1
19 24 1
19 25 1
19 26 1
19 27 1
19 28 1
19 29 1
19 31 1
19 32 1
19 33 1
19 35 1
19 36 1
19 39 1
19 43 1
19 49 1
19 50 1
19 51 1
19 52 1
19 53 1
19 55 1
19 56 1
19 57 1
19 59 1
19 60 1
19 63 1
19 65 1
19 67 1
19 68 1
19 71 1
19 75 1
19 81 1
19 82 1
19 83 1
19 84 1
19 85 1
19 87 1
19 88 1
19 89 1
19 91 1
19 92 1
19 95 1
19 99 1
19 113 1
19 115 1
19 116 1
19 119 1
19 123 1
19 129 1
19 131 1
19 132 1
19 135 1
19 139 1
19 145 1
19 146 1
19 147 1
19 148 1
19 149 1
19 151 1
19 152 1
19 153 1
19 155 1
19 156 1
19 159 1
19 163 1
19 177 1
19 179 1
19 180 1
19 183 1
19 187 1
19 195 1
19 209 1
19 211 1
19 212 1
19 215 1
19 219 1
19 243 1
20 21 1
20 22 1
20 23 1
20 24 1
20 25 1
20 26 1
20 27 1
20 28 1
20 30 1
20 31 1
20 32 1
20 34 1
20 35 1
20 36 1
20 40 1
20 44 1
20 49 1
20 50 1
20 51 1
20 52 1
20 54 1
20 55 1
20 56 1
20 58 1
20 59 1
20 60 1
20 64 1
20 66 1
20 67 1
20 68 1
20 72 1
20 76 1
20 81 1
20 82 1
20 83 1
20 84 1
20 86 1
20 87 1
20 88 1
20 90 1
20 91 1
20 92 1
20 96 1
20 100 1
20 114 1
20 115 1
20 116 1
20 120 1
20 124 1
20 130 1
20 131 1
20 132 1
20 136 1
20 140 1
20 145 1
20 146 1
20 147 1
20 148 1
20 150 1
20 151 1
20 152 1
20 154 1
20 155 1
20 156 1
20 160 1
20 164 1
20 178 1
20 179 1
20 180 1
20 184 1
20 188 1
20 196 1
20 210 1
20 211 1
20 212 1
20 216 1
20 220 1
20 244 1
21 22 1
21 23 1
21 24 1
21 25 1
21 26 1
21 27 1
21 29 1
21 30 1
21 31 1
21 32 1
21 33 1
21 37 1
21 38 1
21 39 1
21 45 1
21 49 1
21 50 1
21 51 1
21 53 1
21 54 1
21 55 1
21 56 1
21 57 1
21 61 1
21 62 1
21 63 1
21 65 1
21 69 1
21 70 1
21 71 1
21 77 1
21 81 1
21 82 1
21 83 1
21 85 1
21 86 1
21 87 1
21 88 1
21 89 1
21 93 1
21 94 1
21 95 1
21 101 1
21 113 1
21 117 1
21 118 1
21 119 1
21 125 1
21 129 1
21 133 1
21 134 1
21 135 1
21 141 1
21 145 1
21 146 1
21 147 1
21 149 1
21 150 1
21 151 1
21 152 1
21 153 1
21 157 1
21 158 1
21 159 1
21 165 1
21 177 1
21 181 1
21 182 1
21 183 1
21 189 1
21 197 1
21 209 1
21 213 1
21 214 1
21 215 1
21 221 1
21 245 1
22 23 1
22 24 1
22 25 1
22 26 1
22 28 1
22 29 1
22 30 1
22 31 1
22 32 1
22 34 1
22 37 1
22 38 1
22 40 1
22 46 1
22 49 1
22 50 1
22 52 1
22 53 1
22 54 1
22 55 1
22 56 1
22 58 1
22 61 1
22 62 1
22 64 1
22 66 1
22 69 1
22 70 1
22 72 1
22 78 1
22 81 1
22 82 1
22 84 1
22 85 1
22 86 1
22 87 1
22 88 1
22 90 1
22 93 1
22 94 1
22 96 1
22 102 1
22 114 1
22 117 1
22 118 1
22 120 1
22 126 1
22 130 1
22 133 1
22 134 1
22 136 1
22 142 1
22 145 1
22 146 1
22 148 1
22 149 1
22 150 1
22 151 1
22 152 1
22 154 1
22 157 1
22 158 1
22 160 1
22 166 1
22 178 1
22 181 1
22 182 1
22 184 1
22 190 1
22 198 1
22 210 1
22 213 1
22 214 1
22 216 1
22 222 1
22 246 1
23 24 1
23 25 1
23 27 1
23 28 1
23 29 1
23 30 1
23 31 1
23 32 1
23 35 1
23 37 1
23 39 1
23 40 1
23 47 1
23 49 1
23 51 1
23 52 1
23 53 1
23 54 1
23 55 1
23 56 1
23 59 1
23 61 1
23 63 1
23 64 1
23 67 1
23 69 1
23 71 1
23 72 1
23 79 1
23 81 1
23 83 1
23 84 1
23 85 1
23 86 1
23 87 1
23 88 1
23 91 1
23 93 1
23 95 1
23 96 1
23 103 1
23 115 1
23 117 1
23 119 1
23 120 1
23 127 1
23 131 1
23 133 1
23 135 1
23 136 1
23 143 1
23 145 1
23 147 1
23 148 1
23 149 1
23 150 1
23 151 1
23 152 1
23 155 1
23 157 1
23 159 1
23 160 1
23 167 1
23 179 1
23 181 1
23 183 1
23 184 1
23 191 1
23 199 1
23 211 1
23 213 1
23 215 1
23 216 1
23 223 1
23 247 1
24 26 1
24 27 1
24 28 1
24 29 1
24 30 1
24 31 1
24 32 1
24 36 1
24 38 1
24 39 1
24 40 1
24 48 1
24 50 1
24 51 1
24 52 1
24 53 1
24 54 1
24 55 1
24 56 1
24 60 1
24 62 1
24 63 1
24 64 1
24 68 1
24 70 1
24 71 1
24 72 1
24 80 1
24 82 1
24 83 1
24 84 1
24 85 1
24 86 1
24 87 1
24 88 1
24 92 1
24 94 1
24 95 1
24 96 1
24 104 1
24 116 1
24 118 1
24 119 1
24 120 1
24 128 1
24 132 1
24 134 1
24 135 1
24 136 1
24 144 1
24 146 1
24 147 1
24 148 1
24 149 1
24 150 1
24 151 1
24 152 1
24 156 1
24 158 1
24 159 1
24 160 1
24 168 1
24 180 1
24 182 1
24 183 1
24 184 1
24 192 1
24 200 1
24 212 1
24 214 1
24 215 1
24 216 1
24 224 1
24 248 1
25 26 1
25 27 1
25 28 1
25 29 1
25 30 1
25 31 1
25 32 1
25 33 1
25 41 1
25 42 1
25 43 1
25 45 1
25 49 1
25 50 1
25 51 1
25 53 1
25 57 1
25 58 1
25 59 1
25 60 1
25 61 1
25 62 1
25 63 1
25 65 1
25 73 1
25 74 1
25 75 1
25 77 1
25 81 1
25 82 1
25 83 1
25 85 1
25 89 1
25 90 1
25 91 1
25 92 1
25 93 1
25 94 1
25 95 1
25 105 1
25 113 1
25 121 1
25 122 1
25 123 1
25 125 1
25 129 1
25 137 1
25 138 1
25 139 1
25 141 1
25 145 1
25 146 1
25 147 1
25 149 1
25 153 1
25 154 1
25 155 1
25 156 1
25 157 1
25 158 1
25 159 1
25 169 1
25 177 1
25 185 1
25 186 1
25 187 1
25 189 1
25 201 1
25 209 1
25 217 1
25 218 1
25 219 1
25 221 1
25 249 1
26 27 1
26 28 1
26 29 1
26 30 1
26 31 1
26 32 1
26 34 1
26 41 1
26 42 1
26 44 1
26 46 1
26 49 1
26 50 1
26 52 1
26 54 1
26 57 1
26 58 1
26 59 1
26 60 1
26 61 1
26 62 1
26 64 1
26 66 1
26 73 1
26 74 1
26 76 1
26 78 1
26 81 1
26 82 1
26 84 1
26 86 1
26 89 1
26 90 1
26 91 1
26 92 1
26 93 1
26 94 1
26 96 1
26 106 1
26 114 1
26 121 1
26 122 1
26 124 1
26 126 1
26 130 1
26 137 1
26 138 1
26 140 1
26 142 1
26 145 1
26 146 1
26 148 1
26 150 1
26 153 1
26 154 1
26 155 1
26 156 1
26 157 1
26 158 1
26 160 1
26 170 1
26 178 1
26 185 1
26 186 1
26 188 1
26 190 1
26 202 1
26 210 1
26 217 1
26 218 1
26 220 1
26 222 1
26 250 1
27 28 1
27 29 1
27 30 1
27 31 1
27 32 1
27 35 1
27 41 1
27 43 1
27 44 1
27 47 1
27 49 1
27 51 1
27 52 1
27 55 1
27 57 1
27 58 1
27 59 1
27 60 1
27 61 1
27 63 1
27 64 1
27 67 1
27 73 1
27 75 1
27 76 1
27 79 1
27 81 1
27 83 1
27 84 1
27 87 1
27 89 1
27 90 1
27 91 1
27 92 1
27 93 1
27 95 1
27 96 1
27 107 1
27 115 1
27 121 1
27 123 1
27 124 1
27 127 1
27 131 1
27 137 1
27 139 1
27 140 1
27 143 1
27 145 1
27 147 1
27 148 1
27 151 1
27 153 1
27 154 1
27 155 1
27 156 1
27 157 1
27 159 1
27 160 1
27 171 1
27 179 1
27 185 1
27 187 1
27 188 1
27 191 1
27 203 1
27 211 1
27 217 1
27 219 1
27 220 1
27 223 1
27 251 1
28 29 1
28 30 1
28 31 1
28 32 1
28 36 1
28 42 1
28 43 1
28 44 1
28 48 1
28 50 1
28 51 1
28 52 1
28 56 1
28 57 1
28 58 1
28 59 1
28 60 1
28 62 1
28 63 1
28 64 1
28 68 1
28 74 1
28 75 1
28 76 1
28 80 1
28 82 1
28 83 1
28 84 1
28 88 1
28 89 1
28 90 1
28 91 1
28 92 1
28 94 1
28 95 1
28 96 1
28 108 1
28 116 1
28 122 1
28 123 1
28 124 1
28 128 1
28 132 1
28 138 1
28 139 1
28 140 1
28 144 1
28 146 1
28 147 1
28 148 1
28 152 1
28 153 1
28 154 1
28 155 1
28 156 1
28 158 1
28 159 1
28 160 1
28 172 1
28 180 1
28 186 1
28 187 1
28 188 1
28 192 1
28 204 1
28 212 1
28 218 1
28 219 1
28 220 1
28 224 1
28 252 1
29 30 1
29 31 1
29 32 1
29 37 1
29 41 1
29 45 1
29 46 1
29 47 1
29 49 1
29 53 1
29 54 1
29 55 1
29 57 1
29 58 1
29 59 1
29 61 1
29 62 1
29 63 1
29 64 1
29 69 1
29 73 1
29 77 1
29 78 1
29 79 1
29 81 1
29 85 1
29 86 1
29 87 1
29 89 1
29 90 1
29 91 1
29 93 1
29 94 1
29 95 1
29 96 1
29 109 1
29 117 1
29 121 1
29 125 1
29 126 1
29 127 1
29 133 1
29 137 1
29 141 1
29 142 1
29 143 1
29 145 1
29 149 1
29 150 1
29 151 1
29 153 1
29 154 1
29 155 1
29 157 1
29 158 1
29 159 1
29 160 1
29 173 1
29 181 1
29 185 1
29 189 1
29 190 1
29 191 1
29 205 1
29 213 1
29 217 1
29 221 1
29 222 1
29 223 1
29 253 1
30 31 1
30 32 1
30 38 1
30 42 1
30 45 1
30 46 1
30 48 1
30 50 1
30 53 1
30 54 1
30 56 1
30 57 1
30 58 1
30 60 1
30 61 1
30 62 1
30 63 1
30 64 1
30 70 1
30 74 1
30 77 1
30 78 1
30 80 1
30 82 1
30 85 1
30 86 1
30 88 1
30 89 1
30 90 1
30 92 1
30 93 1
30 94 1
30 95 1
30 96 1
30 110 1
30 118 1
30 122 1
30 125 1
30 126 1
30 128 1
30 134 1
30 138 1
30 141 1
30 142 1
30 144 1
30 146 1
30 149 1
30 150 1
30 152 1
30 153 1
30 154 1
30 156 1
30 157 1
30 158 1
30 159 1
30 160 1
30 174 1
30 182 1
30 186 1
30 189 1
30 190 1
30 192 1
30 206 1
30 214 1
30 218 1
30 221 1
30 222 1
30 224 1
30 254 1
31 32 1
31 39 1
31 43 1
31 45 1
31 47 1
31 48 1
31 51 1
31 53 1
31 55 1
31 56 1
31 57 1
31 59 1
31 60 1
31 61 1
31 62 1
31 63 1
31 64 1
31 71 1
31 75 1
31 77 1
31 79 1
31 80 1
31 83 1
31 85 1
31 87 1
31 88 1
31 89 1
31 91 1
31 92 1
31 93 1
31 94 1
31 95 1
31 96 1
31 111 1
31 119 1
31 123 1
31 125 1
31 127 1
31 128 1
31 135 1
31 139 1
31 141 1
31 143 1
31 144 1
31 147 1
31 149 1
31 151 1
31 152 1
31 153 1
31 155 1
31 156 1
31 157 1
31 158 1
31 159 1
31 160 1
31 175 1
31 183 1
31 187 1
31 189 1
31 191 1
31 192 1
31 207 1
31 215 1
31 219 1
31 221 1
31 223 1
31 224 1
31 255 1
32 40 1
32 44 1
32 46 1
32 47 1
32 48 1
32 52 1
32 54 1
32 55 1
32 56 1
32 58 1
32 59 1
32 60 1
32 61 1
32 62 1
32 63 1
32 64 1
32 72 1
32 76 1
32 78 1
32 79 1
32 80 1
32 84 1
32 86 1
32 87 1
32 88 1
32 90 1
32 91 1
32 92 1
32 93 1
32 94 1
32 95 1
32 96 1
32 112 1
32 120 1
32 124 1
32 126 1
32 127 1
32 128 1
32 136 1
32 140 1
32 142 1
32 143 1
32 144 1
32 148 1
32 150 1
32 151 1
32 152 1
32 154 1
32 155 1
32 156 1
32 157 1
32 158 1
32 159 1
32 160 1
32 176 1
32 184 1
32 188 1
32 190 1
32 191 1
32 192 1
32 208 1
32 216 1
32 220 1
32 222 1
32 223 1
32 224 1
32 256 1
33 34 1
33 35 1
33 36 1
33 37 1
33 38 1
33 39 1
33 40 1
33 41 1
33 42 1
33 43 1
33 44 1
33 45 1
33 46 1
33 47 1
33 49 1
33 50 1
33 51 1
33 52 1
33 53 1
33 54 1
33 55 1
33 57 1
33 58 1
33 59 1
33 61 1
33 65 1
33 66 1
33 67 1
33 69 1
33 73 1
33 81 1
33 97 1
33 98 1
33 99 1
33 100 1
33 101 1
33 102 1
33 103 1
33 105 1
33 106 1
33 107 1
33 109 1
33 113 1
33 114 1
33 115 1
33 117 1
33 121 1
33 129 1
33 130 1
33 131 1
33 133 1
33 137 1
33 145 1
33 161 1
33 162 1
33 163 1
33 164 1
33 165 1
33 166 1
33 167 1
33 169 1
33 170 1
33 171 1
33 173 1
33 177 1
33 178 1
33 179 1
33 181 1
33 185 1
33 193 1
33 225 1
33 226 1
33 227 1
33 229 1
33 233 1
33 241 1
34 35 1
34 36 1
34 37 1
34 38 1
34 39 1
34 40 1
34 41 1
34 42 1
34 43 1
34 44 1
34 45 1
34 46 1
34 48 1
34 49 1
34 50 1
34 51 1
34 52 1
34 53 1
34 54 1
34 56 1
34 57 1
34 58 1
34 60 1
34 62 1
34 65 1
34 66 1
34 68 1
34 70 1
34 74 1
34 82 1
34 97 1
34 98 1
34 99 1
34 100 1
34 101 1
34 102 1
34 104 1
34 105 1
34 106 1
34 108 1
34 110 1
34 113 1
34 114 1
34 116 1
34 118 1
34 122 1
34 129 1
34 130 1
34 132 1
34 134 1
34 138 1
34 146 1
34 161 1
34 162 1
34 163 1
34 164 1
34 165 1
34 166 1
34 168 1
34 169 1
34 170 1
34 172 1
34 174 1
34 177 1
34 178 1
34 180 1
34 182 1
34 186 1
34 194 1
34 225 1
34 226 1
34 228 1
34 230 1
34 234 1
34 242 1
35 36 1
35 37 1
35 38 1
35 39 1
35 40 1
35 41 1
35 42 1
35 43 1
35 44 1
35 45 1
35 47 1
35 48 1
35 49 1
35 50 1
35 51 1
35 52 1
35 53 1
35 55 1
35 56 1
35 57 1
35 59 1
35 60 1
35 63 1
35 65 1
35 67 1
35 68 1
35 71 1
35 75 1
35 83 1
35 97 1
35 98 1
35 99 1
35 100 1
35 101 1
35 103 1
35 104 1
35 105 1
35 107 1
35 108 1
35 111 1
35 113 1
35 115 1
35 116 1
35 119 1
35 123 1
35 129 1
35 131 1
35 132 1
35 135 1
35 139 1
35 147 1
35 161 1
35 162 1
35 163 1
35 164 1
35 165 1
35 167 1
35 168 1
35 169 1
35 171 1
35 172 1
35 175 1
35 177 1
35 179 1
35 180 1
35 183 1
35 187 1
35 195 1
35 225 1
35 227 1
35 228 1
35 231 1
35 235 1
35 243 1
36 37 1
36 38 1
36 39 1
36 40 1
36 41 1
36 42 1
36 43 1
36 44 1
36 46 1
36 47 1
36 48 1
36 49 1
36 50 1
36 51 1
36 52 1
36 54 1
36 55 1
36 56 1
36 58 1
36 59 1
36 60 1
36 64 1
36 66 1
36 67 1
36 68 1
36 72 1
36 76 1
36 84 1
36 97 1
36 98 1
36 99 1
36 100 1
36 102 1
36 103 1
36 104 1
36 106 1
36 107 1
36 108 1
36 112 1
36 114 1
36 115 1
36 116 1
36 120 1
36 124 1
36 130 1
36 131 1
36 132 1
36 136 1
36 140 1
36 148 1
36 161 1
36 162 1
36 163 1
36 164 1
36 166 1
36 167 1
36 168 1
36 170 1
36 171 1
36 172 1
36 176 1
36 178 1
36 179 1
36 180 1
36 184 1
36 188 1
36 196 1
36 226 1
36 227 1
36 228 1
36 232 1
36 236 1
36 244 1
37 38 1
37 39 1
37 40 1
37 41 1
37 42 1
37 43 1
37 45 1
37 46 1
37 47 1
37 48 1
37 49 1
37 50 1
37 51 1
37 53 1
37 54 1
37 55 1
37 56 1
37 57 1
37 61 1
37 62 1
37 63 1
37 65 1
37 69 1
37 70 1
37 71 1
37 77 1
37 85 1
37 97 1
37 98 1
37 99 1
37 101 1
37 102 1
37 103 1
37 104 1
37 105 1
37 109 1
37 110 1
37 111 1
37 113 1
37 117 1
37 118 1
37 119 1
37 125 1
37 129 1
37 133 1
37 134 1
37 135 1
37 141 1
37 149 1
37 161 1
37 162 1
37 163 1
37 165 1
37 166 1
37 167 1
37 168 1
37 169 1
37 173 1
37 174 1
37 175 1
37 177 1
37 181 1
37 182 1
37 183 1
37 189 1
37 197 1
37 225 1
37 229 1
37 230 1
37 231 1
37 237 1
37 245 1
38 39 1
38 40 1
38 41 1
38 42 1
38 44 1
38 45 1
38 46 1
38 47 1
38 48 1
38 49 1
38 50 1
38 52 1
38 53 1
38 54 1
38 55 1
38 56 1
38 58 1
38 61 1
38 62 1
38 64 1
38 66 1
38 69 1
38 70 1
38 72 1
38 78 1
38 86 1
38 97 1
38 98 1
38 100 1
38 101 1
38 102 1
38 103 1
38 104 1
38 106 1
38 109 1
38 110 1
38 112 1
38 114 1
38 117 1
38 118 1
38 120 1
38 126 1
38 130 1
38 133 1
38 134 1
38 136 1
38 142 1
38 150 1
38 161 1
38 162 1
38 164 1
38 165 1
38 166 1
38 167 1
38 168 1
38 170 1
38 173 1
38 174 1
38 176 1
38 178 1
38 181 1
38 182 1
38 184 1
38 190 1
38 198 1
38 226 1
38 229 1
38 230 1
38 232 1
38 238 1
38 246 1
39 40 1
39 41 1
39 43 1
39 44 1
39 45 1
39 46 1
39 47 1
39 48 1
39 49 1
39 51 1
39 52 1
39 53 1
39 54 1
39 55 1
39 56 1
39 59 1
39 61 1
39 63 1
39 64 1
39 67 1
39 69 1
39 71 1
39 72 1
39 79 1
39 87 1
39 97 1
39 99 1
39 100 1
39 101 1
39 102 1
39 103 1
39 104 1
39 107 1
39 109 1
39 111 1
39 112 1
39 115 1
39 117 1
39 119 1
39 120 1
39 127 1
39 131 1
39 133 1
39 135 1
39 136 1
39 143 1
39 151 1
39 161 1
39 163 1
39 164 1
39 165 1
39 166 1
39 167 1
39 168 1
39 171 1
39 173 1
39 175 1
39 176 1
39 179 1
39 181 1
39 183 1
39 184 1
39 191 1
39 199 1
39 227 1
39 229 1
39 231 1
39 232 1
39 239 1
39 247 1
40 42 1
40 43 1
40 44 1
40 45 1
40 46 1
40 47 1
40 48 1
40 50 1
40 51 1
40 52 1
40 53 1
40 54 1
40 55 1
40 56 1
40 60 1
40 62 1
40 63 1
40 64 1
40 68 1
40 70 1
40 71 1
40 72 1
40 80 1
40 88 1
40 98 1
40 99 1
40 100 1
40 101 1
40 102 1
40 103 1
40 104 1
40 108 1
40 110 1
40 111 1
40 112 1
40 116 1
40 118 1
40 119 1
40 120 1
40 128 1
40 132 1
40 134 1
40 135 1
40 136 1
40 144 1
40 152 1
40 162 1
40 163 1
40 164 1
40 165 1
40 166 1
40 167 1
40 168 1
40 172 1
40 174 1
40 175 1
40 176 1
40 180 1
40 182 1
40 183 1
40 184 1
40 192 1
40 200 1
40 228 1
40 230 1
40 231 1
40 232 1
40 240 1
40 248 1
41 42 1
41 43 1
41 44 1
41 45 1
41 46 1
41 47 1
41 48 1
41 49 1
41 50 1
41 51 1
41 53 1
41 57 1
41 58 1
41 59 1
41 60 1
41 61 1
41 62 1
41 63 1
41 65 1
41 73 1
41 74 1
41 75 1
41 77 1
41 89 1
41 97 1
41 98 1
41 99 1
41 101 1
41 105 1
41 106 1
41 107 1
41 108 1
41 109 1
41 110 1
41 111 1
41 113 1
41 121 1
41 122 1
41 123 1
41 125 1
41 129 1
41 137 1
41 138 1
41 139 1
41 141 1
41 153 1
41 161 1
41 162 1
41 163 1
41 165 1
41 169 1
41 170 1
41 171 1
41 172 1
41 173 1
41 174 1
41 175 1
41 177 1
41 185 1
41 186 1
41 187 1
41 189 1
41 201 1
41 225 1
41 233 1
41 234 1
41 235 1
41 237 1
41 249 1
42 43 1
42 44 1
42 45 1
42 46 1
42 47 1
42 48 1
42 49 1
42 50 1
42 52 1
42 54 1
42 57 1
42 58 1
42 59 1
42 60 1
42 61 1
42 62 1
42 64 1
42 66 1
42 73 1
42 74 1
42 76 1
42 78 1
42 90 1
42 97 1
42 98 1
42 100 1
42 102 1
42 105 1
42 106 1
42 107 1
42 108 1
42 109 1
42 110 1
42 112 1
42 114 1
42 121 1
42 122 1
42 124 1
42 126 1
42 130 1
42 137 1
42 138 1
42 140 1
42 142 1
42 154 1
42 161 1
42 162 1
42 164 1
42 166 1
42 169 1
42 170 1
42 171 1
42 172 1
42 173 1
42 174 1
42 176 1
42 178 1
42 185 1
42 186 1
42 188 1
42 190 1
42 202 1
42 226 1
42 233 1
42 234 1
42 236 1
42 238 1
42 250 1
43 44 1
43 45 1
43 46 1
43 47 1
43 48 1
43 49 1
43 51 1
43 52 1
43 55 1
43 57 1
43 58 1
43 59 1
43 60 1
43 61 1
43 63 1
43 64 1
43 67 1
43 73 1
43 75 1
43 76 1
43 79 1
43 91 1
43 97 1
43 99 1
43 100 1
43 103 1
43 105 1
43 106 1
43 107 1
43 108 1
43 109 1
43 111 1
43 112 1
43 115 1
43 121 1
43 123 1
43 124 1
43 127 1
43 131 1
43 137 1
43 139 1
43 140 1
43 143 1
43 155 1
43 161 1
43 163 1
43 164 1
43 167 1
43 169 1
43 170 1
43 171 1
43 172 1
43 173 1
43 175 1
43 176 1
43 179 1
43 185 1
43 187 1
43 188 1
43 191 1
43 203 1
43 227 1
43 233 1
43 235 1
43 236 1
43 239 1
43 251 1
44 45 1
44 46 1
44 47 1
44 48 1
44 50 1
44 51 1
44 52 1
44 56 1
44 57 1
44 58 1
44 59 1
44 60 1
44 62 1
44 63 1
44 64 1
44 68 1
44 74 1
44 75 1
44 76 1
44 80 1
44 92 1
44 98 1
44 99 1
44 100 1
44 104 1
44 105 1
44 106 1
44 107 1
44 108 1
44 110 1
44 111 1
44 112 1
44 116 1
44 122 1
44 123 1
44 124 1
44 128 1
44 132 1
44 138 1
44 139 1
44 140 1
44 144 1
44 156 1
44 162 1
44 163 1
44 164 1
44 168 1
44 169 1
44 170 1
44 171 1
44 172 1
44 174 1
44 175 1
44 176 1
44 180 1
44 186 1
44 187 1
44 188 1
44 192 1
44 204 1
44 228 1
44 234 1
44 235 1
44 236 1
44 240 1
44 252 1
45 46 1
45 47 1
45 48 1
45 49 1
45 53 1
45 54 1
45 55 1
45 57 1
45 58 1
45 59 1
45 61 1
45 62 1
45 63 1
45 64 1
45 69 1
45 73 1
45 77 1
45 78 1
45 79 1
45 93 1
45 97 1
45 101 1
45 102 1
45 103 1
45 105 1
45 106 1
45 107 1
45 109 1
45 110 1
45 111 1
45 112 1
45 117 1
45 121 1
45 125 1
45 126 1
45 127 1
45 133 1
45 137 1
45 141 1
45 142 1
45 143 1
45 157 1
45 161 1
45 165 1
45 166 1
45 167 1
45 169 1
45 170 1
45 171 1
45 173 1
45 174 1
45 175 1
45 176 1
45 181 1
45 185 1
45 189 1
45 190 1
45 191 1
45 205 1
45 229 1
45 233 1
45 237 1
45 238 1
45 239 1
45 253 1
46 47 1
46 48 1
46 50 1
46 53 1
46 54 1
46 56 1
46 57 1
46 58 1
46 60 1
46 61 1
46 62 1
46 63 1
46 64 1
46 70 1
46 74 1
46 77 1
46 78 1
46 80 1
46 94 1
46 98 1
46 101 1
46 102 1
46 104 1
46 105 1
46 106 1
46 108 1
46 109 1
46 110 1
46 111 1
46 112 1
46 118 1
46 122 1
46 125 1
46 126 1
46 128 1
46 134 1
46 138 1
46 141 1
46 142 1
46 144 1
46 158 1
46 162 1
46 165 1
46 166 1
46 168 1
46 169 1
46 170 1
46 172 1
46 173 1
46 174 1
46 175 1
46 176 1
46 182 1
46 186 1
46 189 1
46 190 1
46 192 1
46 206 1
46 230 1
46 234 1
46 237 1
46 238 1
46 240 1
46 254 1
47 48 1
47 51 1
47 53 1
47 55 1
47 56 1
47 57 1
47 59 1
47 60 1
47 61 1
47 62 1
47 63 1
47 64 1
47 71 1
47 75 1
47 77 1
47 79 1
47 80 1
47 95 1
47 99 1
47 101 1
47 103 1
47 104 1
47 105 1
47 107 1
47 108 1
47 109 1
47 110 1
47 111 1
47 112 1
47 119 1
47 123 1
47 125 1
47 127 1
47 128 1
47 135 1
47 139 1
47 141 1
47 143 1
47 144 1
47 159 1
47 163 1
47 165 1
47 167 1
47 168 1
47 169 1
47 171 1
47 172 1
47 173 1
47 174 1
47 175 1
47 176 1
47 183 1
47 187 1
47 189 1
47 191 1
47 192 1
47 207 1
47 231 1
47 235 1
47 237 1
47 239 1
47 240 1
47 255 1
48 52 1
48 54 1
48 55 1
48 56 1
48 58 1
48 59 1
48 60 1
48 61 1
48 62 1
48 63 1
48 64 1
48 72 1
48 76 1
48 78 1
48 79 1
48 80 1
48 96 1
48 100 1
48 102 1
48 103 1
48 104 1
48 106 1
48 107 1
48 108 1
48 109 1
48 110 1
48 111 1
48 112 1
48 120 1
48 124 1
48 126 1
48 127 1
48 128 1
48 136 1
48 140 1
48 142 1
48 143 1
48 144 1
48 160 1
48 164 1
48 166 1
48 167 1
48 168 1
48 170 1
48 171 1
48 172 1
48 173 1
48 174 1
48 175 1
48 176 1
48 184 1
48 188 1
48 190 1
48 191 1
48 192 1
48 208 1
48 232 1
48 236 1
48 238 1
48 239 1
48 240 1
48 256 1
49 50 1
49 51 1
49 52 1
49 53 1
49 54 1
49 55 1
49 56 1
49 57 1
49 58 1
49 59 1
49 60 1
49 61 1
49 62 1
49 63 1
49 65 1
49 81 1
49 82 1
49 83 1
49 85 1
49 89 1
49 97 1
49 98 1
49 99 1
49 101 1
49 105 1
49 113 1
49 114 1
49 115 1
49 116 1
49 117 1
49 118 1
49 119 1
49 121 1
49 122 1
49 123 1
49 125 1
49 129 1
49 145 1
49 146 1
49 147 1
49 149 1
49 153 1
49 161 1
49 162 1
49 163 1
49 165 1
49 169 1
49 177 1
49 178 1
49 179 1
49 180 1
49 181 1
49 182 1
49 183 1
49 185 1
49 186 1
49 187 1
49 189 1
49 209 1
49 225 1
49 241 1
49 242 1
49 243 1
49 245 1
49 249 1
50 51 1
50 52 1
50 53 1
50 54 1
50 55 1
50 56 1
50 57 1
50 58 1
50 59 1
50 60 1
50 61 1
50 62 1
50 64 1
50 66 1
50 81 1
50 82 1
50 84 1
50 86 1
50 90 1
50 97 1
50 98 1
50 100 1
50 102 1
50 106 1
50 113 1
50 114 1
50 115 1
50 116 1
50 117 1
50 118 1
50 120 1
50 121 1
50 122 1
50 124 1
50 126 1
50 130 1
50 145 1
50 146 1
50 148 1
50 150 1
50 154 1
50 161 1
50 162 1
50 164 1
50 166 1
50 170 1
50 177 1
50 178 1
50 179 1
50 180 1
50 181 1
50 182 1
50 184 1
50 185 1
50 186 1
50 188 1
50 190 1
50 210 1
50 226 1
50 241 1
50 242 1
50 244 1
50 246 1
50 250 1
51 52 1
51 53 1
51 54 1
51 55 1
51 56 1
51 57 1
51 58 1
51 59 1
51 60 1
51 61 1
51 63 1
51 64 1
51 67 1
51 81 1
51 83 1
51 84 1
51 87 1
51 91 1
51 97 1
51 99 1
51 100 1
51 103 1
51 107 1
51 113 1
51 114 1
51 115 1
51 116 1
51 117 1
51 119 1
51 120 1
51 121 1
51 123 1
51 124 1
51 127 1
51 131 1
51 145 1
51 147 1
51 148 1
51 151 1
51 155 1
51 161 1
51 163 1
51 164 1
51 167 1
51 171 1
51 177 1
51 178 1
51 179 1
51 180 1
51 181 1
51 183 1
51 184 1
51 185 1
51 187 1
51 188 1
51 191 1
51 211 1
51 227 1
51 241 1
51 243 1
51 244 1
51 247 1
51 251 1
52 53 1
52 54 1
52 55 1
52 56 1
52 57 1
52 58 1
52 59 1
52 60 1
52 62 1
52 63 1
52 64 1
52 68 1
52 82 1
52 83 1
52 84 1
52 88 1
52 92 1
52 98 1
52 99 1
52 100 1
52 104 1
52 108 1
52 113 1
52 114 1
52 115 1
52 116 1
52 118 1
52 119 1
52 120 1
52 122 1
52 123 1
52 124 1
52 128 1
52 132 1
52 146 1
52 147 1
52 148 1
52 152 1
52 156 1
52 162 1
52 163 1
52 164 1
52 168 1
52 172 1
52 177 1
52 178 1
52 179 1
52 180 1
52 182 1
52 183 1
52 184 1
52 186 1
52 187 1
52 188 1
52 192 1
52 212 1
52 228 1
52 242 1
52 243 1
52 244 1
52 248 1
52 252 1
53 54 1
53 55 1
53 56 1
53 57 1
53 58 1
53 59 1
53 61 1
53 62 1
53 63 1
53 64 1
53 69 1
53 81 1
53 85 1
53 86 1
53 87 1
53 93 1
53 97 1
53 101 1
53 102 1
53 103 1
53 109 1
53 113 1
53 114 1
53 115 1
53 117 1
53 118 1
53 119 1
53 120 1
53 121 1
53 125 1
53 126 1
53 127 1
53 133 1
53 145 1
53 149 1
53 150 1
53 151 1
53 157 1
53 161 1
53 165 1
53 166 1
53 167 1
53 173 1
53 177 1
53 178 1
53 179 1
53 181 1
53 182 1
53 183 1
53 184 1
53 185 1
53 189 1
53 190 1
53 191 1
53 213 1
53 229 1
53 241 1
53 245 1
53 246 1
53 247 1
53 253 1
54 55 1
54 56 1
54 57 1
54 58 1
54 60 1
54 61 1
54 62 1
54 63 1
54 64 1
54 70 1
54 82 1
54 85 1
54 86 1
54 88 1
54 94 1
54 98 1
54 101 1
54 102 1
54 104 1
54 110 1
54 113 1
54 114 1
54 116 1
54 117 1
54 118 1
54 119 1
54 120 1
54 122 1
54 125 1
54 126 1
54 128 1
54 134 1
54 146 1
54 149 1
54 150 1
54 152 1
54 158 1
54 162 1
54 165 1
54 166 1
54 168 1
54 174 1
54 177 1
54 178 1
54 180 1
54 181 1
54 182 1
54 183 1
54 184 1
54 186 1
54 189 1
54 190 1
54 192 1
54 214 1
54 230 1
54 242 1
54 245 1
54 246 1
54 248 1
54 254 1
55 56 1
55 57 1
55 59 1
55 60 1
55 61 1
55 62 1
55 63 1
55 64 1
55 71 1
55 83 1
55 85 1
55 87 1
55 88 1
55 95 1
55 99 1
55 101 1
55 103 1
55 104 1
55 111 1
55 113 1
55 115 1
55 116 1
55 117 1
55 118 1
55 119 1
55 120 1
55 123 1
55 125 1
55 127 1
55 128 1
55 135 1
55 147 1
55 149 1
55 151 1
55 152 1
55 159 1
55 163 1
55 165 1
55 167 1
55 168 1
55 175 1
55 177 1
55 179 1
55 180 1
55 181 1
55 182 1
55 183 1
55 184 1
55 187 1
55 189 1
55 191 1
55 192 1
55 215 1
55 231 1
55 243 1
55 245 1
55 247 1
55 248 1
55 255 1
56 58 1
56 59 1
56 60 1
56 61 1
56 62 1
56 63 1
56 64 1
56 72 1
56 84 1
56 86 1
56 87 1
56 88 1
56 96 1
56 100 1
56 102 1
56 103 1
56 104 1
56 112 1
56 114 1
56 115 1
56 116 1
56 117 1
56 118 1
56 119 1
56 120 1
56 124 1
56 126 1
56 127 1
56 128 1
56 136 1
56 148 1
56 150 1
56 151 1
56 152 1
56 160 1
56 164 1
56 166 1
56 167 1
56 168 1
56 176 1
56 178 1
56 179 1
56 180 1
56 181 1
56 182 1
56 183 1
56 184 1
56 188 1
56 190 1
56 191 1
56 192 1
56 216 1
56 232 1
56 244 1
56 246 1
56 247 1
56 248 1
56 256 1
57 58 1
57 59 1
57 60 1
57 61 1
57 62 1
57 63 1
57 64 1
57 73 1
57 81 1
57 89 1
57 90 1
57 91 1
57 93 1
57 97 1
57 105 1
57 106 1
57 107 1
57 109 1
57 113 1
57 114 1
57 115 1
57 117 1
57 121 1
57 122 1
57 123 1
57 124 1
57 125 1
57 126 1
57 127 1
57 137 1
57 145 1
57 153 1
57 154 1
57 155 1
57 157 1
57 161 1
57 169 1
57 170 1
57 171 1
57 173 1
57 177 1
57 178 1
57 179 1
57 181 1
57 185 1
57 186 1
57 187 1
57 188 1
57 189 1
57 190 1
57 191 1
57 217 1
57 233 1
57 241 1
57 249 1
57 250 1
57 251 1
57 253 1
58 59 1
58 60 1
58 61 1
58 62 1
58 63 1
58 64 1
58 74 1
58 82 1
58 89 1
58 90 1
58 92 1
58 94 1
58 98 1
58 105 1
58 106 1
58 108 1
58 110 1
58 113 1
58 114 1
58 116 1
58 118 1
58 121 1
58 122 1
58 123 1
58 124 1
58 125 1
58 126 1
58 128 1
58 138 1
58 146 1
58 153 1
58 154 1
58 156 1
58 158 1
58 162 1
58 169 1
58 170 1
58 172 1
58 174 1
58 177 1
58 178 1
58 180 1
58 182 1
58 185 1
58 186 1
58 187 1
58 188 1
58 189 1
58 190 1
58 192 1
58 218 1
58 234 1
58 242 1
58 249 1
58 250 1
58 252 1
58 254 1
59 60 1
59 61 1
59 62 1
59 63 1
59 64 1
59 75 1
59 83 1
59 89 1
59 91 1
59 92 1
59 95 1
59 99 1
59 105 1
59 107 1
59 108 1
59 111 1
59 113 1
59 115 1
59 116 1
59 119 1
59 121 1
59 122 1
59 123 1
59 124 1
59 125 1
59 127 1
59 128 1
59 139 1
59 147 1
59 153 1
59 155 1
59 156 1
59 159 1
59 163 1
59 169 1
59 171 1
59 172 1
59 175 1
59 177 1
59 179 1
59 180 1
59 183 1
59 185 1
59 186 1
59 187 1
59 188 1
59 189 1
59 191 1
59 192 1
59 219 1
59 235 1
59 243 1
59 249 1
59 251 1
59 252 1
59 255 1
60 61 1
60 62 1
60 63 1
60 64 1
60 76 1
60 84 1
60 90 1
60 91 1
60 92 1
60 96 1
60 100 1
60 106 1
60 107 1
60 108 1
60 112 1
60 114 1
60 115 1
60 116 1
60 120 1
60 121 1
60 122 1
60 123 1
60 124 1
60 126 1
60 127 1
60 128 1
60 140 1
60 148 1
60 154 1
60 155 1
60 156 1
60 160 1
60 164 1
60 170 1
60 171 1
60 172 1
60 176 1
60 178 1
60 179 1
60 180 1
60 184 1
60 185 1
60 186 1
60 187 1
60 188 1
60 190 1
60 191 1
60 192 1
60 220 1
60 236 1
60 244 1
60 250 1
60 251 1
60 252 1
60 256 1
61 62 1
61 63 1
61 64 1
61 77 1
61 85 1
61 89 1
61 93 1
61 94 1
61 95 1
61 101 1
61 105 1
61 109 1
61 110 1
61 111 1
61 113 1
61 117 1
61 118 1
61 119 1
61 121 1
61 122 1
61 123 1
61 125 1
61 126 1
61 127 1
61 128 1
61 141 1
61 149 1
61 153 1
61 157 1
61 158 1
61 159 1
61 165 1
61 169 1
61 173 1
61 174 1
61 175 1
61 177 1
61 181 1
61 182 1
61 183 1
61 185 1
61 186 1
61 187 1
61 189 1
61 190 1
61 191 1
61 192 1
61 221 1
61 237 1
61 245 1
61 249 1
61 253 1
61 254 1
61 255 1
62 63 1
62 64 1
62 78 1
62 86 1
62 90 1
62 93 1
62 94 1
62 96 1
62 102 1
62 106 1
62 109 1
62 110 1
62 112 1
62 114 1
62 117 1
62 118 1
62 120 1
62 121 1
62 122 1
62 124 1
62 125 1
62 126 1
62 127 1
62 128 1
62 142 1
62 150 1
62 154 1
62 157 1
62 158 1
62 160 1
62 166 1
62 170 1
62 173 1
62 174 1
62 176 1
62 178 1
62 181 1
62 182 1
62 184 1
62 185 1
62 186 1
62 188 1
62 189 1
62 190 1
62 191 1
62 192 1
62 222 1
62 238 1
62 246 1
62 250 1
62 253 1
62 254 1
62 256 1
63 64 1
63 79 1
63 87 1
63 91 1
63 93 1
63 95 1
63 96 1
63 103 1
63 107 1
63 109 1
63 111 1
63 112 1
63 115 1
63 117 1
63 119 1
63 120 1
63 121 1
63 123 1
63 124 1
63 125 1
63 126 1
63 127 1
63 128 1
63 143 1
63 151 1
63 155 1
63 157 1
63 159 1
63 160 1
63 167 1
63 171 1
63 173 1
63 175 1
63 176 1
63 179 1
63 181 1
63 183 1
63 184 1
63 185 1
63 187 1
63 188 1
63 189 1
63 190 1
63 191 1
63 192 1
63 223 1
63 239 1
63 247 1
63 251 1
63 253 1
63 255 1
63 256 1
64 80 1
64 88 1
64 92 1
64 94 1
64 95 1
64 96 1
64 104 1
64 108 1
64 110 1
64 111 1
64 112 1
64 116 1
64 118 1
64 119 1
64 120 1
64 122 1
64 123 1
64 124 1
64 125 1
64 126 1
64 127 1
64 128 1
64 144 1
64 152 1
64 156 1
64 158 1
64 159 1
64 160 1
64 168 1
64 172 1
64 174 1
64 175 1
64 176 1
64 180 1
64 182 1
64 183 1
64 184 1
64 186 1
64 187 1
64 188 1
64 189 1
64 190 1
64 191 1
64 192 1
64 224 1
64 240 1
64 248 1
64 252 1
64 254 1
64 255 1
64 256 1
65 66 1
65 67 1
65 68 1
65 69 1
65 70 1
65 71 1
65 72 1
65 73 1
65 74 1
65 75 1
65 76 1
65 77 1
65 78 1
65 79 1
65 81 1
65 82 1
65 83 1
65 84 1
65 85 1
65 86 1
65 87 1
65 89 1
65 90 1
65 91 1
65 93 1
65 97 1
65 98 1
65 99 1
65 100 1
65 101 1
65 102 1
65 103 1
65 105 1
65 106 1
65 107 1
65 109 1
65 113 1
65 114 1
65 115 1
65 117 1
65 121 1
65 129 1
65 130 1
65 131 1
65 133 1
65 137 1
65 145 1
65 161 1
65 193 1
65 194 1
65 195 1
65 196 1
65 197 1
65 198 1
65 199 1
65 201 1
65 202 1
65 203 1
65 205 1
65 209 1
65 210 1
65 211 1
65 213 1
65 217 1
65 225 1
65 226 1
65 227 1
65 229 1
65 233 1
65 241 1
66 67 1
66 68 1
66 69 1
66 70 1
66 71 1
66 72 1
66 73 1
66 74 1
66 75 1
66 76 1
66 77 1
66 78 1
66 80 1
66 81 1
66 82 1
66 83 1
66 84 1
66 85 1
66 86 1
66 88 1
66 89 1
66 90 1
66 92 1
66 94 1
66 97 1
66 98 1
66 99 1
66 100 1
66 101 1
66 102 1
66 104 1
66 105 1
66 106 1
66 108 1
66 110 1
66 113 1
66 114 1
66 116 1
66 118 1
66 122 1
66 129 1
66 130 1
66 132 1
66 134 1
66 138 1
66 146 1
66 162 1
66 193 1
66 194 1
66 195 1
66 196 1
66 197 1
66 198 1
66 200 1
66 201 1
66 202 1
66 204 1
66 206 1
66 209 1
66 210 1
66 212 1
66 214 1
66 218 1
66 225 1
66 226 1
66 228 1
66 230 1
66 234 1
66 242 1
67 68 1
67 69 1
67 70 1
67 71 1
67 72 1
67 73 1
67 74 1
67 75 1
67 76 1
67 77 1
67 79 1
67 80 1
67 81 1
67 82 1
67 83 1
67 84 1
67 85 1
67 87 1
67 88 1
67 89 1
67 91 1
67 92 1
67 95 1
67 97 1
67 98 1
67 99 1
67 100 1
67 101 1
67 103 1
67 104 1
67 105 1
67 107 1
67 108 1
67 111 1
67 113 1
67 115 1
67 116 1
67 119 1
67 123 1
67 129 1
67 131 1
67 132 1
67 135 1
67 139 1
67 147 1
67 163 1
67 193 1
67 194 1
67 195 1
67 196 1
67 197 1
67 199 1
67 200 1
67 201 1
67 203 1
67 204 1
67 207 1
67 209 1
67 211 1
67 212 1
67 215 1
67 219 1
67 225 1
67 227 1
67 228 1
67 231 1
67 235 1
67 243 1
68 69 1
68 70 1
68 71 1
68 72 1
68 73 1
68 74 1
68 75 1
68 76 1
68 78 1
68 79 1
68 80 1
68 81 1
68 82 1
68 83 1
68 84 1
68 86 1
68 87 1
68 88 1
68 90 1
68 91 1
68 92 1
68 96 1
68 97 1
68 98 1
68 99 1
68 100 1
68 102 1
68 103 1
68 104 1
68 106 1
68 107 1
68 108 1
68 112 1
68 114 1
68 115 1
68 116 1
68 120 1
68 124 1
68 130 1
68 131 1
68 132 1
68 136 1
68 140 1
68 148 1
68 164 1
68 193 1
68 194 1
68 195 1
68 196 1
68 198 1
68 199 1
68 200 1
68 202 1
68 203 1
68 204 1
68 208 1
68 210 1
68 211 1
68 212 1
68 216 1
68 220 1
68 226 1
68 227 1
68 228 1
68 232 1
68 236 1
68 244 1
69 70 1
69 71 1
69 72 1
69 73 1
69 74 1
69 75 1
69 77 1
69 78 1
69 79 1
69 80 1
69 81 1
69 82 1
69 83 1
69 85 1
69 86 1
69 87 1
69 88 1
69 89 1
69 93 1
69 94 1
69 95 1
69 97 1
69 98 1
69 99 1
69 101 1
69 102 1
69 103 1
69 104 1
69 105 1
69 109 1
69 110 1
69 111 1
69 113 1
69 117 1
69 118 1
69 119 1
69 125 1
69 129 1
69 133 1
69 134 1
69 135 1
69 141 1
69 149 1
69 165 1
69 193 1
69 194 1
69 195 1
69 197 1
69 198 1
69 199 1
69 200 1
69 201 1
69 205 1
69 206 1
69 207 1
69 209 1
69 213 1
69 214 1
69 215 1
69 221 1
69 225 1
69 229 1
69 230 1
69 231 1
69 237 1
69 245 1
70 71 1
70 72 1
70 73 1
70 74 1
70 76 1
70 77 1
70 78 1
70 79 1
70 80 1
70 81 1
70 82 1
70 84 1
70 85 1
70 86 1
70 87 1
70 88 1
70 90 1
70 93 1
70 94 1
70 96 1
70 97 1
70 98 1
70 100 1
70 101 1
70 102 1
70 103 1
70 104 1
70 106 1
70 109 1
70 110 1
70 112 1
70 114 1
70 117 1
70 118 1
70 120 1
70 126 1
70 130 1
70 133 1
70 134 1
70 136 1
70 142 1
70 150 1
70 166 1
70 193 1
70 194 1
70 196 1
70 197 1
70 198 1
70 199 1
70 200 1
70 202 1
70 205 1
70 206 1
70 208 1
70 210 1
70 213 1
70 214 1
70 216 1
70 222 1
70 226 1
70 229 1
70 230 1
70 232 1
70 238 1
70 246 1
71 72 1
71 73 1
71 75 1
71 76 1
71 77 1
71 78 1
71 79 1
71 80 1
71 81 1
71 83 1
71 84 1
71 85 1
71 86 1
71 87 1
71 88 1
71 91 1
71 93 1
71 95 1
71 96 1
71 97 1
71 99 1
71 100 1
71 101 1
71 102 1
71 103 1
71 104 1
71 107 1
71 109 1
71 111 1
71 112 1
71 115 1
71 117 1
71 119 1
71 120 1
71 127 1
71 131 1
71 133 1
71 135 1
71 136 1
71 143 1
71 151 1
71 167 1
71 193 1
71 195 1
71 196 1
71 197 1
71 198 1
71 199 1
71 200 1
71 203 1
71 205 1
71 207 1
71 208 1
71 211 1
71 213 1
71 215 1
71 216 1
71 223 1
71 227 1
71 229 1
71 231 1
71 232 1
71 239 1
71 247 1
72 74 1
72 75 1
72 76 1
72 77 1
72 78 1
72 79 1
72 80 1
72 82 1
72 83 1
72 84 1
72 85 1
72 86 1
72 87 1
72 88 1
72 92 1
72 94 1
72 95 1
72 96 1
72 98 1
72 99 1
72 100 1
72 101 1
72 102 1
72 103 1
72 104 1
72 108 1
72 110 1
72 111 1
72 112 1
72 116 1
72 118 1
72 119 1
72 120 1
72 128 1
72 132 1
72 134 1
72 135 1
72 136 1
72 144 1
72 152 1
72 168 1
72 194 1
72 195 1
72 196 1
72 197 1
72 198 1
72 199 1
72 200 1
72 204 1
72 206 1
72 207 1
72 208 1
72 212 1
72 214 1
72 215 1
72 216 1
72 224 1
72 228 1
72 230 1
72 231 1
72 232 1
72 240 1
72 248 1
73 74 1
73 75 1
73 76 1
73 77 1
73 78 1
73 79 1
73 80 1
73 81 1
73 82 1
73 83 1
73 85 1
73 89 1
73 90 1
73 91 1
73 92 1
73 93 1
73 94 1
73 95 1
73 97 1
73 98 1
73 99 1
73 101 1
73 105 1
73 106 1
73 107 1
73 108 1
73 109 1
73 110 1
73 111 1
73 113 1
73 121 1
73 122 1
73 123 1
73 125 1
73 129 1
73 137 1
73 138 1
73 139 1
73 141 1
73 153 1
73 169 1
73 193 1
73 194 1
73 195 1
73 197 1
73 201 1
73 202 1
73 203 1
73 204 1
73 205 1
73 206 1
73 207 1
73 209 1
73 217 1
73 218 1
73 219 1
73 221 1
73 225 1
73 233 1
73 234 1
73 235 1
73 237 1
73 249 1
74 75 1
74 76 1
74 77 1
74 78 1
74 79 1
74 80 1
74 81 1
74 82 1
74 84 1
74 86 1
74 89 1
74 90 1
74 91 1
74 92 1
74 93 1
74 94 1
74 96 1
74 97 1
74 98 1
74 100 1
74 102 1
74 105 1
74 106 1
74 107 1
74 108 1
74 109 1
74 110 1
74 112 1
74 114 1
74 121 1
74 122 1
74 124 1
74 126 1
74 130 1
74 137 1
74 138 1
74 140 1
74 142 1
74 154 1
74 170 1
74 193 1
74 194 1
74 196 1
74 198 1
74 201 1
74 202 1
74 203 1
74 204 1
74 205 1
74 206 1
74 208 1
74 210 1
74 217 1
74 218 1
74 220 1
74 222 1
74 226 1
74 233 1
74 234 1
74 236 1
74 238 1
74 250 1
75 76 1
75 77 1
75 78 1
75 79 1
75 80 1
75 81 1
75 83 1
75 84 1
75 87 1
75 89 1
75 90 1
75 91 1
75 92 1
75 93 1
75 95 1
75 96 1
75 97 1
75 99 1
75 100 1
75 103 1
75 105 1
75 106 1
75 107 1
75 108 1
75 109 1
75 111 1
75 112 1
75 115 1
75 121 1
75 123 1
75 124 1
75 127 1
75 131 1
75 137 1
75 139 1
75 140 1
75 143 1
75 155 1
75 171 1
75 193 1
75 195 1
75 196 1
75 199 1
75 201 1
75 202 1
75 203 1
75 204 1
75 205 1
75 207 1
75 208 1
75 211 1
75 217 1
75 219 1
75 220 1
75 223 1
75 227 1
75 233 1
75 235 1
75 236 1
75 239 1
75 251 1
76 77 1
76 78 1
76 79 1
76 80 1
76 82 1
76 83 1
76 84 1
76 88 1
76 89 1
76 90 1
76 91 1
76 92 1
76 94 1
76 95 1
76 96 1
76 98 1
76 99 1
76 100 1
76 104 1
76 105 1
76 106 1
76 107 1
76 108 1
76 110 1
76 111 1
76 112 1
76 116 1
76 122 1
76 123 1
76 124 1
76 128 1
76 132 1
76 138 1
76 139 1
76 140 1
76 144 1
76 156 1
76 172 1
76 194 1
76 195 1
76 196 1
76 200 1
76 201 1
76 202 1
76 203 1
76 204 1
76 206 1
76 207 1
76 208 1
76 212 1
76 218 1
76 219 1
76 220 1
76 224 1
76 228 1
76 234 1
76 235 1
76 236 1
76 240 1
76 252 1
77 78 1
77 79 1
77 80 1
77 81 1
77 85 1
77 86 1
77 87 1
77 89 1
77 90 1
77 91 1
77 93 1
77 94 1
77 95 1
77 96 1
77 97 1
77 101 1
77 102 1
77 103 1
77 105 1
77 106 1
77 107 1
77 109 1
77 110 1
77 111 1
77 112 1
77 117 1
77 121 1
77 125 1
77 126 1
77 127 1
77 133 1
77 137 1
77 141 1
77 142 1
77 143 1
77 157 1
77 173 1
77 193 1
77 197 1
77 198 1
77 199 1
77 201 1
77 202 1
77 203 1
77 205 1
77 206 1
77 207 1
77 208 1
77 213 1
77 217 1
77 221 1
77 222 1
77 223 1
77 229 1
77 233 1
77 237 1
77 238 1
77 239 1
77 253 1
78 79 1
78 80 1
78 82 1
78 85 1
78 86 1
78 88 1
78 89 1
78 90 1
78 92 1
78 93 1
78 94 1
78 95 1
78 96 1
78 98 1
78 101 1
78 102 1
78 104 1
78 105 1
78 106 1
78 108 1
78 109 1
78 110 1
78 111 1
78 112 1
78 118 1
78 122 1
78 125 1
78 126 1
78 128 1
78 134 1
78 138 1
78 141 1
78 142 1
78 144 1
78 158 1
78 174 1
78 194 1
78 197 1
78 198 1
78 200 1
78 201 1
78 202 1
78 204 1
78 205 1
78 206 1
78 207 1
78 208 1
78 214 1
78 218 1
78 221 1
78 222 1
78 224 1
78 230 1
78 234 1
78 237 1
78 238 1
78 240 1
78 254 1
79 80 1
79 83 1
79 85 1
79 87 1
79 88 1
79 89 1
79 91 1
79 92 1
79 93 1
79 94 1
79 95 1
79 96 1
79 99 1
79 101 1
79 103 1
79 104 1
79 105 1
79 107 1
79 108 1
79 109 1
79 110 1
79 111 1
79 112 1
79 119 1
79 123 1
79 125 1
79 127 1
79 128 1
79 135 1
79 139 1
79 141 1
79 143 1
79 144 1
79 159 1
79 175 1
79 195 1
79 197 1
79 199 1
79 200 1
79 201 1
79 203 1
79 204 1
79 205 1
79 206 1
79 207 1
79 208 1
79 215 1
79 219 1
79 221 1
79 223 1
79 224 1
79 231 1
79 235 1
79 237 1
79 239 1
79 240 1
79 255 1
80 84 1
80 86 1
80 87 1
80 88 1
80 90 1
80 91 1
80 92 1
80 93 1
80 94 1
80 95 1
80 96 1
80 100 1
80 102 1
80 103 1
80 104 1
80 106 1
80 107 1
80 108 1
80 109 1
80 110 1
80 111 1
80 112 1
80 120 1
80 124 1
80 126 1
80 127 1
80 128 1
80 136 1
80 140 1
80 142 1
80 143 1
80 144 1
80 160 1
80 176 1
80 196 1
80 198 1
80 199 1
80 200 1
80 202 1
80 203 1
80 204 1
80 205 1
80 206 1
80 207 1
80 208 1
80 216 1
80 220 1
80 222 1
80 223 1
80 224 1
80 232 1
80 236 1
80 238 1
80 239 1
80 240 1
80 256 1
81 82 1
81 83 1
81 84 1
81 85 1
81 86 1
81 87 1
81 88 1
81 89 1
81 90 1
81 91 1
81 92 1
81 93 1
81 94 1
81 95 1
81 97 1
81 98 1
81 99 1
81 101 1
81 105 1
81 113 1
81 114 1
81 115 1
81 116 1
81 117 1
81 118 1
81 119 1
81 121 1
81 122 1
81 123 1
81 125 1
81 129 1
81 145 1
81 146 1
81 147 1
81 149 1
81 153 1
81 177 1
81 193 1
81 194 1
81 195 1
81 197 1
81 201 1
81 209 1
81 210 1
81 211 1
81 212 1
81 213 1
81 214 1
81 215 1
81 217 1
81 218 1
81 219 1
81 221 1
81 225 1
81 241 1
81 242 1
81 243 1
81 245 1
81 249 1
82 83 1
82 84 1
82 85 1
82 86 1
82 87 1
82 88 1
82 89 1
82 90 1
82 91 1
82 92 1
82 93 1
82 94 1
82 96 1
82 97 1
82 98 1
82 100 1
82 102 1
82 106 1
82 113 1
82 114 1
82 115 1
82 116 1
82 117 1
82 118 1
82 120 1
82 121 1
82 122 1
82 124 1
82 126 1
82 130 1
82 145 1
82 146 1
82 148 1
82 150 1
82 154 1
82 178 1
82 193 1
82 194 1
82 196 1
82 198 1
82 202 1
82 209 1
82 210 1
82 211 1
82 212 1
82 213 1
82 214 1
82 216 1
82 217 1
82 218 1
82 220 1
82 222 1
82 226 1
82 241 1
82 242 1
82 244 1
82 246 1
82 250 1
83 84 1
83 85 1
83 86 1
83 87 1
83 88 1
83 89 1
83 90 1
83 91 1
83 92 1
83 93 1
83 95 1
83 96 1
83 97 1
83 99 1
83 100 1
83 103 1
83 107 1
83 113 1
83 114 1
83 115 1
83 116 1
83 117 1
83 119 1
83 120 1
83 121 1
83 123 1
83 124 1
83 127 1
83 131 1
83 145 1
83 147 1
83 148 1
83 151 1
83 155 1
83 179 1
83 193 1
83 195 1
83 196 1
83 199 1
83 203 1
83 209 1
83 210 1
83 211 1
83 212 1
83 213 1
83 215 1
83 216 1
83 217 1
83 219 1
83 220 1
83 223 1
83 227 1
83 241 1
83 243 1
83 244 1
83 247 1
83 251 1
84 85 1
84 86 1
84 87 1
84 88 1
84 89 1
84 90 1
84 91 1
84 92 1
84 94 1
84 95 1
84 96 1
84 98 1
84 99 1
84 100 1
84 104 1
84 108 1
84 113 1
84 114 1
84 115 1
84 116 1
84 118 1
84 119 1
84 120 1
84 122 1
84 123 1
84 124 1
84 128 1
84 132 1
84 146 1
84 147 1
84 148 1
84 152 1
84 156 1
84 180 1
84 194 1
84 195 1
84 196 1
84 200 1
84 204 1
84 209 1
84 210 1
84 211 1
84 212 1
84 214 1
84 215 1
84 216 1
84 218 1
84 219 1
84 220 1
84 224 1
84 228 1
84 242 1
84 243 1
84 244 1
84 248 1
84 252 1
85 86 1
85 87 1
85 88 1
85 89 1
85 90 1
85 91 1
85 93 1
85 94 1
85 95 1
85 96 1
85 97 1
85 101 1
85 102 1
85 103 1
85 109 1
85 113 1
85 114 1
85 115 1
85 117 1
85 118 1
85 119 1
85 120 1
85 121 1
85 125 1
85 126 1
85 127 1
85 133 1
85 145 1
85 149 1
85 150 1
85 151 1
85 157 1
85 181 1
85 193 1
85 197 1
85 198 1
85 199 1
85 205 1
85 209 1
85 210 1
85 211 1
85 213 1
85 214 1
85 215 1
85 216 1
85 217 1
85 221 1
85 222 1
85 223 1
85 229 1
85 241 1
85 245 1
85 246 1
85 247 1
85 253 1
86 87 1
86 88 1
86 89 1
86 90 1
86 92 1
86 93 1
86 94 1
86 95 1
86 96 1
86 98 1
86 101 1
86 102 1
86 104 1
86 110 1
86 113 1
86 114 1
86 116 1
86 117 1
86 118 1
86 119 1
86 120 1
86 122 1
86 125 1
86 126 1
86 128 1
86 134 1
86 146 1
86 149 1
86 150 1
86 152 1
86 158 1
86 182 1
86 194 1
86 197 1
86 198 1
86 200 1
86 206 1
86 209 1
86 210 1
86 212 1
86 213 1
86 214 1
86 215 1
86 216 1
86 218 1
86 221 1
86 222 1
86 224 1
86 230 1
86 242 1
86 245 1
86 246 1
86 248 1
86 254 1
87 88 1
87 89 1
87 91 1
87 92 1
87 93 1
87 94 1
87 95 1
87 96 1
87 99 1
87 101 1
87 103 1
87 104 1
87 111 1
87 113 1
87 115 1
87 116 1
87 117 1
87 118 1
87 119 1
87 120 1
87 123 1
87 125 1
87 127 1
87 128 1
87 135 1
87 147 1
87 149 1
87 151 1
87 152 1
87 159 1
87 183 1
87 195 1
87 197 1
87 199 1
87 200 1
87 207 1
87 209 1
87 211 1
87 212 1
87 213 1
87 214 1
87 215 1
87 216 1
87 219 1
87 221 1
87 223 1
87 224 1
87 231 1
87 243 1
87 245 1
87 247 1
87 248 1
87 255 1
88 90 1
88 91 1
88 92 1
88 93 1
88 94 1
88 95 1
88 96 1
88 100 1
88 102 1
88 103 1
88 104 1
88 112 1
88 114 1
88 115 1
88 116 1
88 117 1
88 118 1
88 119 1
88 120 1
88 124 1
88 126 1
88 127 1
88 128 1
88 136 1
88 148 1
88 150 1
88 151 1
88 152 1
88 160 1
88 184 1
88 196 1
88 198 1
88 199 1
88 200 1
88 208 1
88 210 1
88 211 1
88 212 1
88 213 1
88 214 1
88 215 1
88 216 1
88 220 1
88 222 1
88 223 1
88 224 1
88 232 1
88 244 1
88 246 1
88 247 1
88 248 1
88 256 1
89 90 1
89 91 1
89 92 1
89 93 1
89 94 1
89 95 1
89 96 1
89 97 1
89 105 1
89 106 1
89 107 1
89 109 1
89 113 1
89 114 1
89 115 1
89 117 1
89 121 1
89 122 1
89 123 1
89 124 1
89 125 1
89 126 1
89 127 1
89 137 1
89 145 1
89 153 1
89 154 1
89 155 1
89 157 1
89 185 1
89 193 1
89 201 1
89 202 1
89 203 1
89 205 1
89 209 1
89 210 1
89 211 1
89 213 1
89 217 1
89 218 1
89 219 1
89 220 1
89 221 1
89 222 1
89 223 1
89 233 1
89 241 1
89 249 1
89 250 1
89 251 1
89 253 1
90 91 1
90 92 1
90 93 1
90 94 1
90 95 1
90 96 1
90 98 1
90 105 1
90 106 1
90 108 1
90 110 1
90 113 1
90 114 1
90 116 1
90 118 1
90 121 1
90 122 1
90 123 1
90 124 1
90 125 1
90 126 1
90 128 1
90 138 1
90 146 1
90 153 1
90 154 1
90 156 1
90 158 1
90 186 1
90 194 1
90 201 1
90 202 1
90 204 1
90 206 1
90 209 1
90 210 1
90 212 1
90 214 1
90 217 1
90 218 1
90 219 1
90 220 1
90 221 1
90 222 1
90 224 1
90 234 1
90 242 1
90 249 1
90 250 1
90 252 1
90 254 1
91 92 1
91 93 1
91 94 1
91 95 1
91 96 1
91 99 1
91 105 1
91 107 1
91 108 1
91 111 1
91 113 1
91 115 1
91 116 1
91 119 1
91 121 1
91 122 1
91 123 1
91 124 1
91 125 1
91 127 1
91 128 1
91 139 1
91 147 1
91 153 1
91 155 1
91 156 1
91 159 1
91 187 1
91 195 1
91 201 1
91 203 1
91 204 1
91 207 1
91 209 1
91 211 1
91 212 1
91 215 1
91 217 1
91 218 1
91 219 1
91 220 1
91 221 1
91 223 1
91 224 1
91 235 1
91 243 1
91 249 1
91 251 1
91 252 1
91 255 1
92 93 1
92 94 1
92 95 1
92 96 1
92 100 1
92 106 1
92 107 1
92 108 1
92 112 1
92 114 1
92 115 1
92 116 1
92 120 1
92 121 1
92 122 1
92 123 1
92 124 1
92 126 1
92 127 1
92 128 1
92 140 1
92 148 1
92 154 1
92 155 1
92 156 1
92 160 1
92 188 1
92 196 1
92 202 1
92 203 1
92 204 1
92 208 1
92 210 1
92 211 1
92 212 1
92 216 1
92 217 1
92 218 1
92 219 1
92 220 1
92 222 1
92 223 1
92 224 1
92 236 1
92 244 1
92 250 1
92 251 1
92 252 1
92 256 1
93 94 1
93 95 1
93 96 1
93 101 1
93 105 1
93 109 1
93 110 1
93 111 1
93 113 1
93 117 1
93 118 1
93 119 1
93 121 1
93 122 1
93 123 1
93 125 1
93 126 1
93 127 1
93 128 1
93 141 1
93 149 1
93 153 1
93 157 1
93 158 1
93 159 1
93 189 1
93 197 1
93 201 1
93 205 1
93 206 1
93 207 1
93 209 1
93 213 1
93 214 1
93 215 1
93 217 1
93 218 1
93 219 1
93 221 1
93 222 1
93 223 1
93 224 1
93 237 1
93 245 1
93 249 1
93 253 1
93 254 1
93 255 1
94 95 1
94 96 1
94 102 1
94 106 1
94 109 1
94 110 1
94 112 1
94 114 1
94 117 1
94 118 1
94 120 1
94 121 1
94 122 1
94 124 1
94 125 1
94 126 1
94 127 1
94 128 1
94 142 1
94 150 1
94 154 1
94 157 1
94 158 1
94 160 1
94 190 1
94 198 1
94 202 1
94 205 1
94 206 1
94 208 1
94 210 1
94 213 1
94 214 1
94 216 1
94 217 1
94 218 1
94 220 1
94 221 1
94 222 1
94 223 1
94 224 1
94 238 1
94 246 1
94 250 1
94 253 1
94 254 1
94 256 1
95 96 1
95 103 1
95 107 1
95 109 1
95 111 1
95 112 1
95 115 1
95 117 1
95 119 1
95 120 1
95 121 1
95 123 1
95 124 1
95 125 1
95 126 1
95 127 1
95 128 1
95 143 1
95 151 1
95 155 1
95 157 1
95 159 1
95 160 1
95 191 1
95 199 1
95 203 1
95 205 1
95 207 1
95 208 1
95 211 1
95 213 1
95 215 1
95 216 1
95 217 1
95 219 1
95 220 1
95 221 1
95 222 1
95 223 1
95 224 1
95 239 1
95 247 1
95 251 1
95 253 1
95 255 1
95 256 1
96 104 1
96 108 1
96 110 1
96 111 1
96 112 1
96 116 1
96 118 1
96 119 1
96 120 1
96 122 1
96 123 1
96 124 1
96 125 1
96 126 1
96 127 1
96 128 1
96 144 1
96 152 1
96 156 1
96 158 1
96 159 1
96 160 1
96 192 1
96 200 1
96 204 1
96 206 1
96 207 1
96 208 1
96 212 1
96 214 1
96 215 1
96 216 1
96 218 1
96 219 1
96 220 1
96 221 1
96 222 1
96 223 1
96 224 1
96 240 1
96 248 1
96 252 1
96 254 1
96 255 1
96 256 1
97 98 1
97 99 1
97 100 1
97 101 1
97 102 1
97 103 1
97 104 1
97 105 1
97 106 1
97 107 1
97 108 1
97 109 1
97 110 1
97 111 1
97 113 1
97 114 1
97 115 1
97 116 1
97 117 1
97 118 1
97 119 1
97 121 1
97 122 1
97 123 1
97 125 1
97 129 1
97 161 1
97 162 1
97 163 1
97 165 1
97 169 1
97 177 1
97 193 1
97 194 1
97 195 1
97 197 1
97 201 1
97 209 1
97 225 1
97 226 1
97 227 1
97 228 1
97 229 1
97 230 1
97 231 1
97 233 1
97 234 1
97 235 1
97 237 1
97 241 1
97 242 1
97 243 1
97 245 1
97 249 1
98 99 1
98 100 1
98 101 1
98 102 1
98 103 1
98 104 1
98 105 1
98 106 1
98 107 1
98 108 1
98 109 1
98 110 1
98 112 1
98 113 1
98 114 1
98 115 1
98 116 1
98 117 1
98 118 1
98 120 1
98 121 1
98 122 1
98 124 1
98 126 1
98 130 1
98 161 1
98 162 1
98 164 1
98 166 1
98 170 1
98 178 1
98 193 1
98 194 1
98 196 1
98 198 1
98 202 1
98 210 1
98 225 1
98 226 1
98 227 1
98 228 1
98 229 1
98 230 1
98 232 1
98 233 1
98 234 1
98 236 1
98 238 1
98 241 1
98 242 1
98 244 1
98 246 1
98 250 1
99 100 1
99 101 1
99 102 1
99 103 1
99 104 1
99 105 1
99 106 1
99 107 1
99 108 1
99 109 1
99 111 1
99 112 1
99 113 1
99 114 1
99 115 1
99 116 1
99 117 1
99 119 1
99 120 1
99 121 1
99 123 1
99 124 1
99 127 1
99 131 1
99 161 1
99 163 1
99 164 1
99 167 1
99 171 1
99 179 1
99 193 1
99 195 1
99 196 1
99 199 1
99 203 1
99 211 1
99 225 1
99 226 1
99 227 1
99 228 1
99 229 1
99 231 1
99 232 1
99 233 1
99 235 1
99 236 1
99 239 1
99 241 1
99 243 1
99 244 1
99 247 1
99 251 1
100 101 1
100 102 1
100 103 1
100 104 1
100 105 1
100 106 1
100 107 1
100 108 1
100 110 1
100 111 1
100 112 1
100 113 1
100 114 1
100 115 1
100 116 1
100 118 1
100 119 1
100 120 1
100 122 1
100 123 1
100 124 1
100 128 1
100 132 1
100 162 1
100 163 1
100 164 1
100 168 1
100 172 1
100 180 1
100 194 1
100 195 1
100 196 1
100 200 1
100 204 1
100 212 1
100 225 1
100 226 1
100 227 1
100 228 1
100 230 1
100 231 1
100 232 1
100 234 1
100 235 1
100 236 1
100 240 1
100 242 1
100 243 1
100 244 1
100 248 1
100 252 1
101 102 1
101 103 1
101 104 1
101 105 1
101 106 1
101 107 1
101 109 1
101 110 1
101 111 1
101 112 1
101 113 1
101 114 1
101 115 1
101 117 1
101 118 1
101 119 1
101 120 1
101 121 1
101 125 1
101 126 1
101 127 1
101 133 1
101 161 1
101 165 1
101 166 1
101 167 1
101 173 1
101 181 1
101 193 1
101 197 1
101 198 1
101 199 1
101 205 1
101 213 1
101 225 1
101 226 1
101 227 1
101 229 1
101 230 1
101 231 1
101 232 1
101 233 1
101 237 1
101 238 1
101 239 1
101 241 1
101 245 1
101 246 1
101 247 1
101 253 1
102 103 1
102 104 1
102 105 1
102 106 1
102 108 1
102 109 1
102 110 1
102 111 1
102 112 1
102 113 1
102 114 1
102 116 1
102 117 1
102 118 1
102 119 1
102 120 1
102 122 1
102 125 1
102 126 1
102 128 1
102 134 1
102 162 1
102 165 1
102 166 1
102 168 1
102 174 1
102 182 1
102 194 1
102 197 1
102 198 1
102 200 1
102 206 1
102 214 1
102 225 1
102 226 1
102 228 1
102 229 1
102 230 1
102 231 1
102 232 1
102 234 1
102 237 1
102 238 1
102 240 1
102 242 1
102 245 1
102 246 1
102 248 1
102 254 1
103 104 1
103 105 1
103 107 1
103 108 1
103 109 1
103 110 1
103 111 1
103 112 1
103 113 1
103 115 1
103 116 1
103 117 1
103 118 1
103 119 1
103 120 1
103 123 1
103 125 1
103 127 1
103 128 1
103 135 1
103 163 1
103 165 1
103 167 1
103 168 1
103 175 1
103 183 1
103 195 1
103 197 1
103 199 1
103 200 1
103 207 1
103 215 1
103 225 1
103 227 1
103 228 1
103 229 1
103 230 1
103 231 1
103 232 1
103 235 1
103 237 1
103 239 1
103 240 1
103 243 1
103 245 1
103 247 1
103 248 1
103 255 1
104 106 1
104 107 1
104 108 1
104 109 1
104 110 1
104 111 1
104 112 1
104 114 1
104 115 1
104 116 1
104 117 1
104 118 1
104 119 1
104 120 1
104 124 1
104 126 1
104 127 1
104 128 1
104 136 1
104 164 1
104 166 1
104 167 1
104 168 1
104 176 1
104 184 1
104 196 1
104 198 1
104 199 1
104 200 1
104 208 1
104 216 1
104 226 1
104 227 1
104 228 1
104 229 1
104 230 1
104 231 1
104 232 1
104 236 1
104 238 1
104 239 1
104 240 1
104 244 1
104 246 1
104 247 1
104 248 1
104 256 1
105 106 1
105 107 1
105 108 1
105 109 1
105 110 1
105 111 1
105 112 1
105 113 1
105 114 1
105 115 1
105 117 1
105 121 1
105 122 1
105 123 1
105 124 1
105 125 1
105 126 1
105 127 1
105 137 1
105 161 1
105 169 1
105 170 1
105 171 1
105 173 1
105 185 1
105 193 1
105 201 1
105 202 1
105 203 1
105 205 1
105 217 1
105 225 1
105 226 1
105 227 1
105 229 1
105 233 1
105 234 1
105 235 1
105 236 1
105 237 1
105 238 1
105 239 1
105 241 1
105 249 1
105 250 1
105 251 1
105 253 1
106 107 1
106 108 1
106 109 1
106 110 1
106 111 1
106 112 1
106 113 1
106 114 1
106 116 1
106 118 1
106 121 1
106 122 1
106 123 1
106 124 1
106 125 1
106 126 1
106 128 1
106 138 1
106 162 1
106 169 1
106 170 1
106 172 1
106 174 1
106 186 1
106 194 1
106 201 1
106 202 1
106 204 1
106 206 1
106 218 1
106 225 1
106 226 1
106 228 1
106 230 1
106 233 1
106 234 1
106 235 1
106 236 1
106 237 1
106 238 1
106 240 1
106 242 1
106 249 1
106 250 1
106 252 1
106 254 1
107 108 1
107 109 1
107 110 1
107 111 1
107 112 1
107 113 1
107 115 1
107 116 1
107 119 1
107 121 1
107 122 1
107 123 1
107 124 1
107 125 1
107 127 1
107 128 1
107 139 1
107 163 1
107 169 1
107 171 1
107 172 1
107 175 1
107 187 1
107 195 1
107 201 1
107 203 1
107 204 1
107 207 1
107 219 1
107 225 1
107 227 1
107 228 1
107 231 1
107 233 1
107 234 1
107 235 1
107 236 1
107 237 1
107 239 1
107 240 1
107 243 1
107 249 1
107 251 1
107 252 1
107 255 1
108 109 1
108 110 1
108 111 1
108 112 1
108 114 1
108 115 1
108 116 1
108 120 1
108 121 1
108 122 1
108 123 1
108 124 1
108 126 1
108 127 1
108 128 1
108 140 1
108 164 1
108 170 1
108 171 1
108 172 1
108 176 1
108 188 1
108 196 1
108 202 1
108 203 1
108 204 1
108 208 1
108 220 1
108 226 1
108 227 1
108 228 1
108 232 1
108 233 1
108 234 1
108 235 1
108 236 1
108 238 1
108 239 1
108 240 1
108 244 1
108 250 1
108 251 1
108 252 1
108 256 1
109 110 1
109 111 1
109 112 1
109 113 1
109 117 1
109 118 1
109 119 1
109 121 1
109 122 1
109 123 1
109 125 1
109 126 1
109 127 1
109 128 1
109 141 1
109 165 1
109 169 1
109 173 1
109 174 1
109 175 1
109 189 1
109 197 1
109 201 1
109 205 1
109 206 1
109 207 1
109 221 1
109 225 1
109 229 1
109 230 1
109 231 1
109 233 1
109 234 1
109 235 1
109 237 1
109 238 1
109 239 1
109 240 1
109 245 1
109 249 1
109 253 1
109 254 1
109 255 1
110 111 1
110 112 1
110 114 1
110 117 1
110 118 1
110 120 1
110 121 1
110 122 1
110 124 1
110 125 1
110 126 1
110 127 1
110 128 1
110 142 1
110 166 1
110 170 1
110 173 1
110 174 1
110 176 1
110 190 1
110 198 1
110 202 1
110 205 1
110 206 1
110 208 1
110 222 1
110 226 1
110 229 1
110 230 1
110 232 1
110 233 1
110 234 1
110 236 1
110 237 1
110 238 1
110 239 1
110 240 1
110 246 1
110 250 1
110 253 1
110 254 1
110 256 1
111 112 1
111 115 1
111 117 1
111 119 1
111 120 1
111 121 1
111 123 1
111 124 1
111 125 1
111 126 1
111 127 1
111 128 1
111 143 1
111 167 1
111 171 1
111 173 1
111 175 1
111 176 1
111 191 1
111 199 1
111 203 1
111 205 1
111 207 1
111 208 1
111 223 1
111 227 1
111 229 1
111 231 1
111 232 1
111 233 1
111 235 1
111 236 1
111 237 1
111 238 1
111 239 1
111 240 1
111 247 1
111 251 1
111 253 1
111 255 1
111 256 1
112 116 1
112 118 1
112 119 1
112 120 1
112 122 1
112 123 1
112 124 1
112 125 1
112 126 1
112 127 1
112 128 1
112 144 1
112 168 1
112 172 1
112 174 1
112 175 1
112 176 1
112 192 1
112 200 1
112 204 1
112 206 1
112 207 1
112 208 1
112 224 1
112 228 1
112 230 1
112 231 1
112 232 1
112 234 1
112 235 1
112 236 1
112 237 1
112 238 1
112 239 1
112 240 1
112 248 1
112 252 1
112 254 1
112 255 1
112 256 1
113 114 1
113 115 1
113 116 1
113 117 1
113 118 1
113 119 1
113 120 1
113 121 1
113 122 1
113 123 1
113 124 1
113 125 1
113 126 1
113 127 1
113 145 1
113 161 1
113 177 1
113 178 1
113 179 1
113 181 1
113 185 1
113 193 1
113 209 1
113 210 1
113 211 1
113 213 1
113 217 1
113 225 1
113 226 1
113 227 1
113 229 1
113 233 1
113 241 1
113 242 1
113 243 1
113 244 1
113 245 1
113 246 1
113 247 1
113 249 1
113 250 1
113 251 1
113 253 1
114 115 1
114 116 1
114 117 1
114 118 1
114 119 1
114 120 1
114 121 1
114 122 1
114 123 1
114 124 1
114 125 1
114 126 1
114 128 1
114 146 1
114 162 1
114 177 1
114 178 1
114 180 1
114 182 1
114 186 1
114 194 1
114 209 1
114 210 1
114 212 1
114 214 1
114 218 1
114 225 1
114 226 1
114 228 1
114 230 1
114 234 1
114 241 1
114 242 1
114 243 1
114 244 1
114 245 1
114 246 1
114 248 1
114 249 1
114 250 1
114 252 1
114 254 1
115 116 1
115 117 1
115 118 1
115 119 1
115 120 1
115 121 1
115 122 1
115 123 1
115 124 1
115 125 1
115 127 1
115 128 1
115 147 1
115 163 1
115 177 1
115 179 1
115 180 1
115 183 1
115 187 1
115 195 1
115 209 1
115 211 1
115 212 1
115 215 1
115 219 1
115 225 1
115 227 1
115 228 1
115 231 1
115 235 1
115 241 1
115 242 1
115 243 1
115 244 1
115 245 1
115 247 1
115 248 1
115 249 1
115 251 1
115 252 1
115 255 1
116 117 1
116 118 1
116 119 1
116 120 1
116 121 1
116 122 1
116 123 1
116 124 1
116 126 1
116 127 1
116 128 1
116 148 1
116 164 1
116 178 1
116 179 1
116 180 1
116 184 1
116 188 1
116 196 1
116 210 1
116 211 1
116 212 1
116 216 1
116 220 1
116 226 1
116 227 1
116 228 1
116 232 1
116 236 1
116 241 1
116 242 1
116 243 1
116 244 1
116 246 1
116 247 1
116 248 1
116 250 1
116 251 1
116 252 1
116 256 1
117 118 1
117 119 1
117 120 1
117 121 1
117 122 1
117 123 1
117 125 1
117 126 1
117 127 1
117 128 1
117 149 1
117 165 1
117 177 1
117 181 1
117 182 1
117 183 1
117 189 1
117 197 1
117 209 1
117 213 1
117 214 1
117 215 1
117 221 1
117 225 1
117 229 1
117 230 1
117 231 1
117 237 1
117 241 1
117 242 1
117 243 1
117 245 1
117 246 1
117 247 1
117 248 1
117 249 1
117 253 1
117 254 1
117 255 1
118 119 1
118 120 1
118 121 1
118 122 1
118 124 1
118 125 1
118 126 1
118 127 1
118 128 1
118 150 1
118 166 1
118 178 1
118 181 1
118 182 1
118 184 1
118 190 1
118 198 1
118 210 1
118 213 1
118 214 1
118 216 1
118 222 1
118 226 1
118 229 1
118 230 1
118 232 1
118 238 1
118 241 1
118 242 1
118 244 1
118 245 1
118 246 1
118 247 1
118 248 1
118 250 1
118 253 1
118 254 1
118 256 1
119 120 1
119 121 1
119 123 1
119 124 1
119 125 1
119 126 1
119 127 1
119 128 1
119 151 1
119 167 1
119 179 1
119 181 1
119 183 1
119 184 1
119 191 1
119 199 1
119 211 1
119 213 1
119 215 1
119 216 1
119 223 1
119 227 1
119 229 1
119 231 1
119 232 1
119 239 1
119 241 1
119 243 1
119 244 1
119 245 1
119 246 1
119 247 1
119 248 1
119 251 1
119 253 1
119 255 1
119 256 1
120 122 1
120 123 1
120 124 1
120 125 1
120 126 1
120 127 1
120 128 1
120 152 1
120 168 1
120 180 1
120 182 1
120 183 1
120 184 1
120 192 1
120 200 1
120 212 1
120 214 1
120 215 1
120 216 1
120 224 1
120 228 1
120 230 1
120 231 1
120 232 1
120 240 1
120 242 1
120 243 1
120 244 1
120 245 1
120 246 1
120 247 1
120 248 1
120 252 1
120 254 1
120 255 1
120 256 1
121 122 1
121 123 1
121 124 1
121 125 1
121 126 1
121 127 1
121 128 1
121 153 1
121 169 1
121 177 1
121 185 1
121 186 1
121 187 1
121 189 1
121 201 1
121 209 1
121 217 1
121 218 1
121 219 1
121 221 1
121 225 1
121 233 1
121 234 1
121 235 1
121 237 1
121 241 1
121 242 1
121 243 1
121 245 1
121 249 1
121 250 1
121 251 1
121 252 1
121 253 1
121 254 1
121 255 1
122 123 1
122 124 1
122 125 1
122 126 1
122 127 1
122 128 1
122 154 1
122 170 1
122 178 1
122 185 1
122 186 1
122 188 1
122 190 1
122 202 1
122 210 1
122 217 1
122 218 1
122 220 1
122 222 1
122 226 1
122 233 1
122 234 1
122 236 1
122 238 1
122 241 1
122 242 1
122 244 1
122 246 1
122 249 1
122 250 1
122 251 1
122 252 1
122 253 1
122 254 1
122 256 1
123 124 1
123 125 1
123 126 1
123 127 1
123 128 1
123 155 1
123 171 1
123 179 1
123 185 1
123 187 1
123 188 1
123 191 1
123 203 1
123 211 1
123 217 1
123 219 1
123 220 1
123 223 1
123 227 1
123 233 1
123 235 1
123 236 1
123 239 1
123 241 1
123 243 1
123 244 1
123 247 1
123 249 1
123 250 1
123 251 1
123 252 1
123 253 1
123 255 1
123 256 1
124 125 1
124 126 1
124 127 1
124 128 1
124 156 1
124 172 1
124 180 1
124 186 1
124 187 1
124 188 1
124 192 1
124 204 1
124 212 1
124 218 1
124 219 1
124 220 1
124 224 1
124 228 1
124 234 1
124 235 1
124 236 1
124 240 1
124 242 1
124 243 1
124 244 1
124 248 1
124 249 1
124 250 1
124 251 1
124 252 1
124 254 1
124 255 1
124 256 1
125 126 1
125 127 1
125 128 1
125 157 1
125 173 1
125 181 1
125 185 1
125 189 1
125 190 1
125 191 1
125 205 1
125 213 1
125 217 1
125 221 1
125 222 1
125 223 1
125 229 1
125 233 1
125 237 1
125 238 1
125 239 1
125 241 1
125 245 1
125 246 1
125 247 1
125 249 1
125 250 1
125 251 1
125 253 1
125 254 1
125 255 1
125 256 1
126 127 1
126 128 1
126 158 1
126 174 1
126 182 1
126 186 1
126 189 1
126 190 1
126 192 1
126 206 1
126 214 1
126 218 1
126 221 1
126 222 1
126 224 1
126 230 1
126 234 1
126 237 1
126 238 1
126 240 1
126 242 1
126 245 1
126 246 1
126 248 1
126 249 1
126 250 1
126 252 1
126 253 1
126 254 1
126 255 1
126 256 1
127 128 1
127 159 1
127 175 1
127 183 1
127 187 1
127 189 1
127 191 1
127 192 1
127 207 1
127 215 1
127 219 1
127 221 1
127 223 1
127 224 1
127 231 1
127 235 1
127 237 1
127 239 1
127 240 1
127 243 1
127 245 1
127 247 1
127 248 1
127 249 1
127 251 1
127 252 1
127 253 1
127 254 1
127 255 1
127 256 1
128 160 1
128 176 1
128 184 1
128 188 1
128 190 1
128 191 1
128 192 1
128 208 1
128 216 1
128 220 1
128 222 1
128 223 1
128 224 1
128 232 1
128 236 1
128 238 1
128 239 1
128 240 1
128 244 1
128 246 1
128 247 1
128 248 1
128 250 1
128 251 1
128 252 1
128 253 1
128 254 1
128 255 1
128 256 1
129 130 1
129 131 1
129 132 1
129 133 1
129 134 1
129 135 1
129 136 1
129 137 1
129 138 1
129 139 1
129 140 1
129 141 1
129 142 1
129 143 1
129 145 1
129 146 1
129 147 1
129 148 1
129 149 1
129 150 1
129 151 1
129 153 1
129 154 1
129 155 1
129 157 1
129 161 1
129 162 1
129 163 1
129 164 1
129 165 1
129 166 1
129 167 1
129 169 1
129 170 1
129 171 1
129 173 1
129 177 1
129 178 1
129 179 1
129 181 1
129 185 1
129 193 1
129 194 1
129 195 1
129 196 1
129 197 1
129 198 1
129 199 1
129 201 1
129 202 1
129 203 1
129 205 1
129 209 1
129 210 1
129 211 1
129 213 1
129 217 1
129 225 1
129 226 1
129 227 1
129 229 1
129 233 1
129 241 1
130 131 1
130 132 1
130 133 1
130 134 1
130 135 1
130 136 1
130 137 1
130 138 1
130 139 1
130 140 1
130 141 1
130 142 1
130 144 1
130 145 1
130 146 1
130 147 1
130 148 1
130 149 1
130 150 1
130 152 1
130 153 1
130 154 1
130 156 1
130 158 1
130 161 1
130 162 1
130 163 1
130 164 1
130 165 1
130 166 1
130 168 1
130 169 1
130 170 1
130 172 1
130 174 1
130 177 1
130 178 1
130 180 1
130 182 1
130 186 1
130 193 1
130 194 1
130 195 1
130 196 1
130 197 1
130 198 1
130 200 1
130 201 1
130 202 1
130 204 1
130 206 1
130 209 1
130 210 1
130 212 1
130 214 1
130 218 1
130 225 1
130 226 1
130 228 1
130 230 1
130 234 1
130 242 1
131 132 1
131 133 1
131 134 1
131 135 1
131 136 1
131 137 1
131 138 1
131 139 1
131 140 1
131 141 1
131 143 1
131 144 1
131 145 1
131 146 1
131 147 1
131 148 1
131 149 1
131 151 1
131 152 1
131 153 1
131 155 1
131 156 1
131 159 1
131 161 1
131 162 1
131 163 1
131 164 1
131 165 1
131 167 1
131 168 1
131 169 1
131 171 1
131 172 1
131 175 1
131 177 1
131 179 1
131 180 1
131 183 1
131 187 1
131 193 1
131 194 1
131 195 1
131 196 1
131 197 1
131 199 1
131 200 1
131 201 1
131 203 1
131 204 1
131 207 1
131 209 1
131 211 1
131 212 1
131 215 1
131 219 1
131 225 1
131 227 1
131 228 1
131 231 1
131 235 1
131 243 1
132 133 1
132 134 1
132 135 1
132 136 1
132 137 1
132 138 1
132 139 1
132 140 1
132 142 1
132 143 1
132 144 1
132 145 1
132 146 1
132 147 1
132 148 1
132 150 1
132 151 1
132 152 1
132 154 1
132 155 1
132 156 1
132 160 1
132 161 1
132 162 1
132 163 1
132 164 1
132 166 1
132 167 1
132 168 1
132 170 1
132 171 1
132 172 1
132 176 1
132 178 1
132 179 1
132 180 1
132 184 1
132 188 1
132 193 1
132 194 1
132 195 1
132 196 1
132 198 1
132 199 1
132 200 1
132 202 1
132 203 1
132 204 1
132 208 1
132 210 1
132 211 1
132 212 1
132 216 1
132 220 1
132 226 1
132 227 1
132 228 1
132 232 1
132 236 1
132 244 1
133 134 1
133 135 1
133 136 1
133 137 1
133 138 1
133 139 1
133 141 1
133 142 1
133 143 1
133 144 1
133 145 1
133 146 1
133 147 1
133 149 1
133 150 1
133 151 1
133 152 1
133 153 1
133 157 1
133 158 1
133 159 1
133 161 1
133 162 1
133 163 1
133 165 1
133 166 1
133 167 1
133 168 1
133 169 1
133 173 1
133 174 1
133 175 1
133 177 1
133 181 1
133 182 1
133 183 1
133 189 1
133 193 1
133 194 1
133 195 1
133 197 1
133 198 1
133 199 1
133 200 1
133 201 1
133 205 1
133 206 1
133 207 1
133 209 1
133 213 1
133 214 1
133 215 1
133 221 1
133 225 1
133 229 1
133 230 1
133 231 1
133 237 1
133 245 1
134 135 1
134 136 1
134 137 1
134 138 1
134 140 1
134 141 1
134 142 1
134 143 1
134 144 1
134 145 1
134 146 1
134 148 1
134 149 1
134 150 1
134 151 1
134 152 1
134 154 1
134 157 1
134 158 1
134 160 1
134 161 1
134 162 1
134 164 1
134 165 1
134 166 1
134 167 1
134 168 1
134 170 1
134 173 1
134 174 1
134 176 1
134 178 1
134 181 1
134 182 1
134 184 1
134 190 1
134 193 1
134 194 1
134 196 1
134 197 1
134 198 1
134 199 1
134 200 1
134 202 1
134 205 1
134 206 1
134 208 1
134 210 1
134 213 1
134 214 1
134 216 1
134 222 1
134 226 1
134 229 1
134 230 1
134 232 1
134 238 1
134 246 1
135 136 1
135 137 1
135 139 1
135 140 1
135 141 1
135 142 1
135 143 1
135 144 1
135 145 1
135 147 1
135 148 1
135 149 1
135 150 1
135 151 1
135 152 1
135 155 1
135 157 1
135 159 1
135 160 1
135 161 1
135 163 1
135 164 1
135 165 1
135 166 1
135 167 1
135 168 1
135 171 1
135 173 1
135 175 1
135 176 1
135 179 1
135 181 1
135 183 1
135 184 1
135 191 1
135 193 1
135 195 1
135 196 1
135 197 1
135 198 1
135 199 1
135 200 1
135 203 1
135 205 1
135 207 1
135 208 1
135 211 1
135 213 1
135 215 1
135 216 1
135 223 1
135 227 1
135 229 1
135 231 1
135 232 1
135 239 1
135 247 1
136 138 1
136 139 1
136 140 1
136 141 1
136 142 1
136 143 1
136 144 1
136 146 1
136 147 1
136 148 1
136 149 1
136 150 1
136 151 1
136 152 1
136 156 1
136 158 1
136 159 1
136 160 1
136 162 1
136 163 1
136 164 1
136 165 1
136 166 1
136 167 1
136 168 1
136 172 1
136 174 1
136 175 1
136 176 1
136 180 1
136 182 1
136 183 1
136 184 1
136 192 1
136 194 1
136 195 1
136 196 1
136 197 1
136 198 1
136 199 1
136 200 1
136 204 1
136 206 1
136 207 1
136 208 1
136 212 1
136 214 1
136 215 1
136 216 1
136 224 1
136 228 1
136 230 1
136 231 1
136 232 1
136 240 1
136 248 1
137 138 1
137 139 1
137 140 1
137 141 1
137 142 1
137 143 1
137 144 1
137 145 1
137 146 1
137 147 1
137 149 1
137 153 1
137 154 1
137 155 1
137 156 1
137 157 1
137 158 1
137 159 1
137 161 1
137 162 1
137 163 1
137 165 1
137 169 1
137 170 1
137 171 1
137 172 1
137 173 1
137 174 1
137 175 1
137 177 1
137 185 1
137 186 1
137 187 1
137 189 1
137 193 1
137 194 1
137 195 1
137 197 1
137 201 1
137 202 1
137 203 1
137 204 1
137 205 1
137 206 1
137 207 1
137 209 1
137 217 1
137 218 1
137 219 1
137 221 1
137 225 1
137 233 1
137 234 1
137 235 1
137 237 1
137 249 1
138 139 1
138 140 1
138 141 1
138 142 1
138 143 1
138 144 1
138 145 1
138 146 1
138 148 1
138 150 1
138 153 1
138 154 1
138 155 1
138 156 1
138 157 1
138 158 1
138 160 1
138 161 1
138 162 1
138 164 1
138 166 1
138 169 1
138 170 1
138 171 1
138 172 1
138 173 1
138 174 1
138 176 1
138 178 1
138 185 1
138 186 1
138 188 1
138 190 1
138 193 1
138 194 1
138 196 1
138 198 1
138 201 1
138 202 1
138 203 1
138 204 1
138 205 1
138 206 1
138 208 1
138 210 1
138 217 1
138 218 1
138 220 1
138 222 1
138 226 1
138 233 1
138 234 1
138 236 1
138 238 1
138 250 1
139 140 1
139 141 1
139 142 1
139 143 1
139 144 1
139 145 1
139 147 1
139 148 1
139 151 1
139 153 1
139 154 1
139 155 1
139 156 1
139 157 1
139 159 1
139 160 1
139 161 1
139 163 1
139 164 1
139 167 1
139 169 1
139 170 1
139 171 1
139 172 1
139 173 1
139 175 1
139 176 1
139 179 1
139 185 1
139 187 1
139 188 1
139 191 1
139 193 1
139 195 1
139 196 1
139 199 1
139 201 1
139 202 1
139 203 1
139 204 1
139 205 1
139 207 1
139 208 1
139 211 1
139 217 1
139 219 1
139 220 1
139 223 1
139 227 1
139 233 1
139 235 1
139 236 1
139 239 1
139 251 1
140 141 1
140 142 1
140 143 1
140 144 1
140 146 1
140 147 1
140 148 1
140 152 1
140 153 1
140 154 1
140 155 1
140 156 1
140 158 1
140 159 1
140 160 1
140 162 1
140 163 1
140 164 1
140 168 1
140 169 1
140 170 1
140 171 1
140 172 1
140 174 1
140 175 1
140 176 1
140 180 1
140 186 1
140 187 1
140 188 1
140 192 1
140 194 1
140 195 1
140 196 1
140 200 1
140 201 1
140 202 1
140 203 1
140 204 1
140 206 1
140 207 1
140 208 1
140 212 1
140 218 1
140 219 1
140 220 1
140 224 1
140 228 1
140 234 1
140 235 1
140 236 1
140 240 1
140 252 1
141 142 1
141 143 1
141 144 1
141 145 1
141 149 1
141 150 1
141 151 1
141 153 1
141 154 1
141 155 1
141 157 1
141 158 1
141 159 1
141 160 1
141 161 1
141 165 1
141 166 1
141 167 1
141 169 1
141 170 1
141 171 1
141 173 1
141 174 1
141 175 1
141 176 1
141 181 1
141 185 1
141 189 1
141 190 1
141 191 1
141 193 1
141 197 1
141 198 1
141 199 1
141 201 1
141 202 1
141 203 1
141 205 1
141 206 1
141 207 1
141 208 1
141 213 1
141 217 1
141 221 1
141 222 1
141 223 1
141 229 1
141 233 1
141 237 1
141 238 1
141 239 1
141 253 1
142 143 1
142 144 1
142 146 1
142 149 1
142 150 1
142 152 1
142 153 1
142 154 1
142 156 1
142 157 1
142 158 1
142 159 1
142 160 1
142 162 1
142 165 1
142 166 1
142 168 1
142 169 1
142 170 1
142 172 1
142 173 1
142 174 1
142 175 1
142 176 1
142 182 1
142 186 1
142 189 1
142 190 1
142 192 1
142 194 1
142 197 1
142 198 1
142 200 1
142 201 1
142 202 1
142 204 1
142 205 1
142 206 1
142 207 1
142 208 1
142 214 1
142 218 1
142 221 1
142 222 1
142 224 1
142 230 1
142 234 1
142 237 1
142 238 1
142 240 1
142 254 1
143 144 1
143 147 1
143 149 1
143 151 1
143 152 1
143 153 1
143 155 1
143 156 1
143 157 1
143 158 1
143 159 1
143 160 1
143 163 1
143 165 1
143 167 1
143 168 1
143 169 1
143 171 1
143 172 1
143 173 1
143 174 1
143 175 1
143 176 1
143 183 1
143 187 1
143 189 1
143 191 1
143 192 1
143 195 1
143 197 1
143 199 1
143 200 1
143 201 1
143 203 1
143 204 1
143 205 1
143 206 1
143 207 1
143 208 1
143 215 1
143 219 1
143 221 1
143 223 1
143 224 1
143 231 1
143 235 1
143 237 1
143 239 1
143 240 1
143 255 1
144 148 1
144 150 1
144 151 1
144 152 1
144 154 1
144 155 1
144 156 1
144 157 1
144 158 1
144 159 1
144 160 1
144 164 1
144 166 1
144 167 1
144 168 1
144 170 1
144 171 1
144 172 1
144 173 1
144 174 1
144 175 1
144 176 1
144 184 1
144 188 1
144 190 1
144 191 1
144 192 1
144 196 1
144 198 1
144 199 1
144 200 1
144 202 1
144 203 1
144 204 1
144 205 1
144 206 1
144 207 1
144 208 1
144 216 1
144 220 1
144 222 1
144 223 1
144 224 1
144 232 1
144 236 1
144 238 1
144 239 1
144 240 1
144 256 1
145 146 1
145 147 1
145 148 1
145 149 1
145 150 1
145 151 1
145 152 1
145 153 1
145 154 1
145 155 1
145 156 1
145 157 1
145 158 1
145 159 1
145 161 1
145 162 1
145 163 1
145 165 1
145 169 1
145 177 1
145 178 1
145 179 1
145 180 1
145 181 1
145 182 1
145 183 1
145 185 1
145 186 1
145 187 1
145 189 1
145 193 1
145 194 1
145 195 1
145 197 1
145 201 1
145 209 1
145 210 1
145 211 1
145 212 1
145 213 1
145 214 1
145 215 1
145 217 1
145 218 1
145 219 1
145 221 1
145 225 1
145 241 1
145 242 1
145 243 1
145 245 1
145 249 1
146 147 1
146 148 1
146 149 1
146 150 1
146 151 1
146 152 1
146 153 1
146 154 1
146 155 1
146 156 1
146 157 1
146 158 1
146 160 1
146 161 1
146 162 1
146 164 1
146 166 1
146 170 1
146 177 1
146 178 1
146 179 1
146 180 1
146 181 1
146 182 1
146 184 1
146 185 1
146 186 1
146 188 1
146 190 1
146 193 1
146 194 1
146 196 1
146 198 1
146 202 1
146 209 1
146 210 1
146 211 1
146 212 1
146 213 1
146 214 1
146 216 1
146 217 1
146 218 1
146 220 1
146 222 1
146 226 1
146 241 1
146 242 1
146 244 1
146 246 1
146 250 1
147 148 1
147 149 1
147 150 1
147 151 1
147 152 1
147 153 1
147 154 1
147 155 1
147 156 1
147 157 1
147 159 1
147 160 1
147 161 1
147 163 1
147 164 1
147 167 1
147 171 1
147 177 1
147 178 1
147 179 1
147 180 1
147 181 1
147 183 1
147 184 1
147 185 1
147 187 1
147 188 1
147 191 1
147 193 1
147 195 1
147 196 1
147 199 1
147 203 1
147 209 1
147 210 1
147 211 1
147 212 1
147 213 1
147 215 1
147 216 1
147 217 1
147 219 1
147 220 1
147 223 1
147 227 1
147 241 1
147 243 1
147 244 1
147 247 1
147 251 1
148 149 1
148 150 1
148 151 1
148 152 1
148 153 1
148 154 1
148 155 1
148 156 1
148 158 1
148 159 1
148 160 1
148 162 1
148 163 1
148 164 1
148 168 1
148 172 1
148 177 1
148 178 1
148 179 1
148 180 1
148 182 1
148 183 1
148 184 1
148 186 1
148 187 1
148 188 1
148 192 1
148 194 1
148 195 1
148 196 1
148 200 1
148 204 1
148 209 1
148 210 1
148 211 1
148 212 1
148 214 1
148 215 1
148 216 1
148 218 1
148 219 1
148 220 1
148 224 1
148 228 1
148 242 1
148 243 1
148 244 1
148 248 1
148 252 1
149 150 1
149 151 1
149 152 1
149 153 1
149 154 1
149 155 1
149 157 1
149 158 1
149 159 1
149 160 1
149 161 1
149 165 1
149 166 1
149 167 1
149 173 1
149 177 1
149 178 1
149 179 1
149 181 1
149 182 1
149 183 1
149 184 1
149 185 1
149 189 1
149 190 1
149 191 1
149 193 1
149 197 1
149 198 1
149 199 1
149 205 1
149 209 1
149 210 1
149 211 1
149 213 1
149 214 1
149 215 1
149 216 1
149 217 1
149 221 1
149 222 1
149 223 1
149 229 1
149 241 1
149 245 1
149 246 1
149 247 1
149 253 1
150 151 1
150 152 1
150 153 1
150 154 1
150 156 1
150 157 1
150 158 1
150 159 1
150 160 1
150 162 1
150 165 1
150 166 1
150 168 1
150 174 1
150 177 1
150 178 1
150 180 1
150 181 1
150 182 1
150 183 1
150 184 1
150 186 1
150 189 1
150 190 1
150 192 1
150 194 1
150 197 1
150 198 1
150 200 1
150 206 1
150 209 1
150 210 1
150 212 1
150 213 1
150 214 1
150 215 1
150 216 1
150 218 1
150 221 1
150 222 1
150 224 1
150 230 1
150 242 1
150 245 1
150 246 1
150 248 1
150 254 1
151 152 1
151 153 1
151 155 1
151 156 1
151 157 1
151 158 1
151 159 1
151 160 1
151 163 1
151 165 1
151 167 1
151 168 1
151 175 1
151 177 1
151 179 1
151 180 1
151 181 1
151 182 1
151 183 1
151 184 1
151 187 1
151 189 1
151 191 1
151 192 1
151 195 1
151 197 1
151 199 1
151 200 1
151 207 1
151 209 1
151 211 1
151 212 1
151 213 1
151 214 1
151 215 1
151 216 1
151 219 1
151 221 1
151 223 1
151 224 1
151 231 1
151 243 1
151 245 1
151 247 1
151 248 1
151 255 1
152 154 1
152 155 1
152 156 1
152 157 1
152 158 1
152 159 1
152 160 1
152 164 1
152 166 1
152 167 1
152 168 1
152 176 1
152 178 1
152 179 1
152 180 1
152 181 1
152 182 1
152 183 1
152 184 1
152 188 1
152 190 1
152 191 1
152 192 1
152 196 1
152 198 1
152 199 1
152 200 1
152 208 1
152 210 1
152 211 1
152 212 1
152 213 1
152 214 1
152 215 1
152 216 1
152 220 1
152 222 1
152 223 1
152 224 1
152 232 1
152 244 1
152 246 1
152 247 1
152 248 1
152 256 1
153 154 1
153 155 1
153 156 1
153 157 1
153 158 1
153 159 1
153 160 1
153 161 1
153 169 1
153 170 1
153 171 1
153 173 1
153 177 1
153 178 1
153 179 1
153 181 1
153 185 1
153 186 1
153 187 1
153 188 1
153 189 1
153 190 1
153 191 1
153 193 1
153 201 1
153 202 1
153 203 1
153 205 1
153 209 1
153 210 1
153 211 1
153 213 1
153 217 1
153 218 1
153 219 1
153 220 1
153 221 1
153 222 1
153 223 1
153 233 1
153 241 1
153 249 1
153 250 1
153 251 1
153 253 1
154 155 1
154 156 1
154 157 1
154 158 1
154 159 1
154 160 1
154 162 1
154 169 1
154 170 1
154 172 1
154 174 1
154 177 1
154 178 1
154 180 1
154 182 1
154 185 1
154 186 1
154 187 1
154 188 1
154 189 1
154 190 1
154 192 1
154 194 1
154 201 1
154 202 1
154 204 1
154 206 1
154 209 1
154 210 1
154 212 1
154 214 1
154 217 1
154 218 1
154 219 1
154 220 1
154 221 1
154 222 1
154 224 1
154 234 1
154 242 1
154 249 1
154 250 1
154 252 1
154 254 1
155 156 1
155 157 1
155 158 1
155 159 1
155 160 1
155 163 1
155 169 1
155 171 1
155 172 1
155 175 1
155 177 1
155 179 1
155 180 1
155 183 1
155 185 1
155 186 1
155 187 1
155 188 1
155 189 1
155 191 1
155 192 1
155 195 1
155 201 1
155 203 1
155 204 1
155 207 1
155 209 1
155 211 1
155 212 1
155 215 1
155 217 1
155 218 1
155 219 1
155 220 1
155 221 1
155 223 1
155 224 1
155 235 1
155 243 1
155 249 1
155 251 1
155 252 1
155 255 1
156 157 1
156 158 1
156 159 1
156 160 1
156 164 1
156 170 1
156 171 1
156 172 1
156 176 1
156 178 1
156 179 1
156 180 1
156 184 1
156 185 1
156 186 1
156 187 1
156 188 1
156 190 1
156 191 1
156 192 1
156 196 1
156 202 1
156 203 1
156 204 1
156 208 1
156 210 1
156 211 1
156 212 1
156 216 1
156 217 1
156 218 1
156 219 1
156 220 1
156 222 1
156 223 1
156 224 1
156 236 1
156 244 1
156 250 1
156 251 1
156 252 1
156 256 1
157 158 1
157 159 1
157 160 1
157 165 1
157 169 1
157 173 1
157 174 1
157 175 1
157 177 1
157 181 1
157 182 1
157 183 1
157 185 1
157 186 1
157 187 1
157 189 1
157 190 1
157 191 1
157 192 1
157 197 1
157 201 1
157 205 1
157 206 1
157 207 1
157 209 1
157 213 1
157 214 1
157 215 1
157 217 1
157 218 1
157 219 1
157 221 1
157 222 1
157 223 1
157 224 1
157 237 1
157 245 1
157 249 1
157 253 1
157 254 1
157 255 1
158 159 1
158 160 1
158 166 1
158 170 1
158 173 1
158 174 1
158 176 1
158 178 1
158 181 1
158 182 1
158 184 1
158 185 1
158 186 1
158 188 1
158 189 1
158 190 1
158 191 1
158 192 1
158 198 1
158 202 1
158 205 1
158 206 1
158 208 1
158 210 1
158 213 1
158 214 1
158 216 1
158 217 1
158 218 1
158 220 1
158 221 1
158 222 1
158 223 1
158 224 1
158 238 1
158 246 1
158 250 1
158 253 1
158 254 1
158 256 1
159 160 1
159 167 1
159 171 1
159 173 1
159 175 1
159 176 1
159 179 1
159 181 1
159 183 1
159 184 1
159 185 1
159 187 1
159 188 1
159 189 1
159 190 1
159 191 1
159 192 1
159 199 1
159 203 1
159 205 1
159 207 1
159 208 1
159 211 1
159 213 1
159 215 1
159 216 1
159 217 1
159 219 1
159 220 1
159 221 1
159 222 1
159 223 1
159 224 1
159 239 1
159 247 1
159 251 1
159 253 1
159 255 1
159 256 1
160 168 1
160 172 1
160 174 1
160 175 1
160 176 1
160 180 1
160 182 1
160 183 1
160 184 1
160 186 1
160 187 1
160 188 1
160 189 1
160 190 1
160 191 1
160 192 1
160 200 1
160 204 1
160 206 1
160 207 1
160 208 1
160 212 1
160 214 1
160 215 1
160 216 1
160 218 1
160 219 1
160 220 1
160 221 1
160 222 1
160 223 1
160 224 1
160 240 1
160 248 1
160 252 1
160 254 1
160 255 1
160 256 1
161 162 1
161 163 1
161 164 1
161 165 1
161 166 1
161 167 1
161 168 1
161 169 1
161 170 1
161 171 1
161 172 1
161 173 1
161 174 1
161 175 1
161 177 1
161 178 1
161 179 1
161 180 1
161 181 1
161 182 1
161 183 1
161 185 1
161 186 1
161 187 1
161 189 1
161 193 1
161 194 1
161 195 1
161 197 1
161 201 1
161 209 1
161 225 1
161 226 1
161 227 1
161 228 1
161 229 1
161 230 1
161 231 1
161 233 1
161 234 1
161 235 1
161 237 1
161 241 1
161 242 1
161 243 1
161 245 1
161 249 1
162 163 1
162 164 1
162 165 1
162 166 1
162 167 1
162 168 1
162 169 1
162 170 1
162 171 1
162 172 1
162 173 1
162 174 1
162 176 1
162 177 1
162 178 1
162 179 1
162 180 1
162 181 1
162 182 1
162 184 1
162 185 1
162 186 1
162 188 1
162 190 1
162 193 1
162 194 1
162 196 1
162 198 1
162 202 1
162 210 1
162 225 1
162 226 1
162 227 1
162 228 1
162 229 1
162 230 1
162 232 1
162 233 1
162 234 1
162 236 1
162 238 1
162 241 1
162 242 1
162 244 1
162 246 1
162 250 1
163 164 1
163 165 1
163 166 1
163 167 1
163 168 1
163 169 1
163 170 1
163 171 1
163 172 1
163 173 1
163 175 1
163 176 1
163 177 1
163 178 1
163 179 1
163 180 1
163 181 1
163 183 1
163 184 1
163 185 1
163 187 1
163 188 1
163 191 1
163 193 1
163 195 1
163 196 1
163 199 1
163 203 1
163 211 1
163 225 1
163 226 1
163 227 1
163 228 1
163 229 1
163 231 1
163 232 1
163 233 1
163 235 1
163 236 1
163 239 1
163 241 1
163 243 1
163 244 1
163 247 1
163 251 1
164 165 1
164 166 1
164 167 1
164 168 1
164 169 1
164 170 1
164 171 1
164 172 1
164 174 1
164 175 1
164 176 1
164 177 1
164 178 1
164 179 1
164 180 1
164 182 1
164 183 1
164 184 1
164 186 1
164 187 1
164 188 1
164 192 1
164 194 1
164 195 1
164 196 1
164 200 1
164 204 1
164 212 1
164 225 1
164 226 1
164 227 1
164 228 1
164 230 1
164 231 1
164 232 1
164 234 1
164 235 1
164 236 1
164 240 1
164 242 1
164 243 1
164 244 1
164 248 1
164 252 1
165 166 1
165 167 1
165 168 1
165 169 1
165 170 1
165 171 1
165 173 1
165 174 1
165 175 1
165 176 1
165 177 1
165 178 1
165 179 1
165 181 1
165 182 1
165 183 1
165 184 1
165 185 1
165 189 1
165 190 1
165 191 1
165 193 1
165 197 1
165 198 1
165 199 1
165 205 1
165 213 1
165 225 1
165 226 1
165 227 1
165 229 1
165 230 1
165 231 1
165 232 1
165 233 1
165 237 1
165 238 1
165 239 1
165 241 1
165 245 1
165 246 1
165 247 1
165 253 1
166 167 1
166 168 1
166 169 1
166 170 1
166 172 1
166 173 1
166 174 1
166 175 1
166 176 1
166 177 1
166 178 1
166 180 1
166 181 1
166 182 1
166 183 1
166 184 1
166 186 1
166 189 1
166 190 1
166 192 1
166 194 1
166 197 1
166 198 1
166 200 1
166 206 1
166 214 1
166 225 1
166 226 1
166 228 1
166 229 1
166 230 1
166 231 1
166 232 1
166 234 1
166 237 1
166 238 1
166 240 1
166 242 1
166 245 1
166 246 1
166 248 1
166 254 1
167 168 1
167 169 1
167 171 1
167 172 1
167 173 1
167 174 1
167 175 1
167 176 1
167 177 1
167 179 1
167 180 1
167 181 1
167 182 1
167 183 1
167 184 1
167 187 1
167 189 1
167 191 1
167 192 1
167 195 1
167 197 1
167 199 1
167 200 1
167 207 1
167 215 1
167 225 1
167 227 1
167 228 1
167 229 1
167 230 1
167 231 1
167 232 1
167 235 1
167 237 1
167 239 1
167 240 1
167 243 1
167 245 1
167 247 1
167 248 1
167 255 1
168 170 1
168 171 1
168 172 1
168 173 1
168 174 1
168 175 1
168 176 1
168 178 1
168 179 1
168 180 1
168 181 1
168 182 1
168 183 1
168 184 1
168 188 1
168 190 1
168 191 1
168 192 1
168 196 1
168 198 1
168 199 1
168 200 1
168 208 1
168 216 1
168 226 1
168 227 1
168 228 1
168 229 1
168 230 1
168 231 1
168 232 1
168 236 1
168 238 1
168 239 1
168 240 1
168 244 1
168 246 1
168 247 1
168 248 1
168 256 1
169 170 1
169 171 1
169 172 1
169 173 1
169 174 1
169 175 1
169 176 1
169 177 1
169 178 1
169 179 1
169 181 1
169 185 1
169 186 1
169 187 1
169 188 1
169 189 1
169 190 1
169 191 1
169 193 1
169 201 1
169 202 1
169 203 1
169 205 1
169 217 1
169 225 1
169 226 1
169 227 1
169 229 1
169 233 1
169 234 1
169 235 1
169 236 1
169 237 1
169 238 1
169 239 1
169 241 1
169 249 1
169 250 1
169 251 1
169 253 1
170 171 1
170 172 1
170 173 1
170 174 1
170 175 1
170 176 1
170 177 1
170 178 1
170 180 1
170 182 1
170 185 1
170 186 1
170 187 1
170 188 1
170 189 1
170 190 1
170 192 1
170 194 1
170 201 1
170 202 1
170 204 1
170 206 1
170 218 1
170 225 1
170 226 1
170 228 1
170 230 1
170 233 1
170 234 1
170 235 1
170 236 1
170 237 1
170 238 1
170 240 1
170 242 1
170 249 1
170 250 1
170 252 1
170 254 1
171 172 1
171 173 1
171 174 1
171 175 1
171 176 1
171 177 1
171 179 1
171 180 1
171 183 1
171 185 1
171 186 1
171 187 1
171 188 1
171 189 1
171 191 1
171 192 1
171 195 1
171 201 1
171 203 1
171 204 1
171 207 1
171 219 1
171 225 1
171 227 1
171 228 1
171 231 1
171 233 1
171 234 1
171 235 1
171 236 1
171 237 1
171 239 1
171 240 1
171 243 1
171 249 1
171 251 1
171 252 1
171 255 1
172 173 1
172 174 1
172 175 1
172 176 1
172 178 1
172 179 1
172 180 1
172 184 1
172 185 1
172 186 1
172 187 1
172 188 1
172 190 1
172 191 1
172 192 1
172 196 1
172 202 1
172 203 1
172 204 1
172 208 1
172 220 1
172 226 1
172 227 1
172 228 1
172 232 1
172 233 1
172 234 1
172 235 1
172 236 1
172 238 1
172 239 1
172 240 1
172 244 1
172 250 1
172 251 1
172 252 1
172 256 1
173 174 1
173 175 1
173 176 1
173 177 1
173 181 1
173 182 1
173 183 1
173 185 1
173 186 1
173 187 1
173 189 1
173 190 1
173 191 1
173 192 1
173 197 1
173 201 1
173 205 1
173 206 1
173 207 1
173 221 1
173 225 1
173 229 1
173 230 1
173 231 1
173 233 1
173 234 1
173 235 1
173 237 1
173 238 1
173 239 1
173 240 1
173 245 1
173 249 1
173 253 1
173 254 1
173 255 1
174 175 1
174 176 1
174 178 1
174 181 1
174 182 1
174 184 1
174 185 1
174 186 1
174 188 1
174 189 1
174 190 1
174 191 1
174 192 1
174 198 1
174 202 1
174 205 1
174 206 1
174 208 1
174 222 1
174 226 1
174 229 1
174 230 1
174 232 1
174 233 1
174 234 1
174 236 1
174 237 1
174 238 1
174 239 1
174 240 1
174 246 1
174 250 1
174 253 1
174 254 1
174 256 1
175 176 1
175 179 1
175 181 1
175 183 1
175 184 1
175 185 1
175 187 1
175 188 1
175 189 1
175 190 1
175 191 1
175 192 1
175 199 1
175 203 1
175 205 1
175 207 1
175 208 1
175 223 1
175 227 1
175 229 1
175 231 1
175 232 1
175 233 1
175 235 1
175 236 1
175 237 1
175 238 1
175 239 1
175 240 1
175 247 1
175 251 1
175 253 1
175 255 1
175 256 1
176 180 1
176 182 1
176 183 1
176 184 1
176 186 1
176 187 1
176 188 1
176 189 1
176 190 1
176 191 1
176 192 1
176 200 1
176 204 1
176 206 1
176 207 1
176 208 1
176 224 1
176 228 1
176 230 1
176 231 1
176 232 1
176 234 1
176 235 1
176 236 1
176 237 1
176 238 1
176 239 1
176 240 1
176 248 1
176 252 1
176 254 1
176 255 1
176 256 1
177 178 1
177 179 1
177 180 1
177 181 1
177 182 1
177 183 1
177 184 1
177 185 1
177 186 1
177 187 1
177 188 1
177 189 1
177 190 1
177 191 1
177 193 1
177 209 1
177 210 1
177 211 1
177 213 1
177 217 1
177 225 1
177 226 1
177 227 1
177 229 1
177 233 1
177 241 1
177 242 1
177 243 1
177 244 1
177 245 1
177 246 1
177 247 1
177 249 1
177 250 1
177 251 1
177 253 1
178 179 1
178 180 1
178 181 1
178 182 1
178 183 1
178 184 1
178 185 1
178 186 1
178 187 1
178 188 1
178 189 1
178 190 1
178 192 1
178 194 1
178 209 1
178 210 1
178 212 1
178 214 1
178 218 1
178 225 1
178 226 1
178 228 1
178 230 1
178 234 1
178 241 1
178 242 1
178 243 1
178 244 1
178 245 1
178 246 1
178 248 1
178 249 1
178 250 1
178 252 1
178 254 1
179 180 1
179 181 1
179 182 1
179 183 1
179 184 1
179 185 1
179 186 1
179 187 1
179 188 1
179 189 1
179 191 1
179 192 1
179 195 1
179 209 1
179 211 1
179 212 1
179 215 1
179 219 1
179 225 1
179 227 1
179 228 1
179 231 1
179 235 1
179 241 1
179 242 1
179 243 1
179 244 1
179 245 1
179 247 1
179 248 1
179 249 1
179 251 1
179 252 1
179 255 1
180 181 1
180 182 1
180 183 1
180 184 1
180 185 1
180 186 1
180 187 1
180 188 1
180 190 1
180 191 1
180 192 1
180 196 1
180 210 1
180 211 1
180 212 1
180 216 1
180 220 1
180 226 1
180 227 1
180 228 1
180 232 1
180 236 1
180 241 1
180 242 1
180 243 1
180 244 1
180 246 1
180 247 1
180 248 1
180 250 1
180 251 1
180 252 1
180 256 1
181 182 1
181 183 1
181 184 1
181 185 1
181 186 1
181 187 1
181 189 1
181 190 1
181 191 1
181 192 1
181 197 1
181 209 1
181 213 1
181 214 1
181 215 1
181 221 1
181 225 1
181 229 1
181 230 1
181 231 1
181 237 1
181 241 1
181 242 1
181 243 1
181 245 1
181 246 1
181 247 1
181 248 1
181 249 1
181 253 1
181 254 1
181 255 1
182 183 1
182 184 1
182 185 1
182 186 1
182 188 1
182 189 1
182 190 1
182 191 1
182 192 1
182 198 1
182 210 1
182 213 1
182 214 1
182 216 1
182 222 1
182 226 1
182 229 1
182 230 1
182 232 1
182 238 1
182 241 1
182 242 1
182 244 1
182 245 1
182 246 1
182 247 1
182 248 1
182 250 1
182 253 1
182 254 1
182 256 1
183 184 1
183 185 1
183 187 1
183 188 1
183 189 1
183 190 1
183 191 1
183 192 1
183 199 1
183 211 1
183 213 1
183 215 1
183 216 1
183 223 1
183 227 1
183 229 1
183 231 1
183 232 1
183 239 1
183 241 1
183 243 1
183 244 1
183 245 1
183 246 1
183 247 1
183 248 1
183 251 1
183 253 1
183 255 1
183 256 1
184 186 1
184 187 1
184 188 1
184 189 1
184 190 1
184 191 1
184 192 1
184 200 1
184 212 1
184 214 1
184 215 1
184 216 1
184 224 1
184 228 1
184 230 1
184 231 1
184 232 1
184 240 1
184 242 1
184 243 1
184 244 1
184 245 1
184 246 1
184 247 1
184 248 1
184 252 1
184 254 1
184 255 1
184 256 1
185 186 1
185 187 1
185 188 1
185 189 1
185 190 1
185 191 1
185 192 1
185 201 1
185 209 1
185 217 1
185 218 1
185 219 1
185 221 1
185 225 1
185 233 1
185 234 1
185 235 1
185 237 1
185 241 1
185 242 1
185 243 1
185 245 1
185 249 1
185 250 1
185 251 1
185 252 1
185 253 1
185 254 1
185 255 1
186 187 1
186 188 1
186 189 1
186 190 1
186 191 1
186 192 1
186 202 1
186 210 1
186 217 1
186 218 1
186 220 1
186 222 1
186 226 1
186 233 1
186 234 1
186 236 1
186 238 1
186 241 1
186 242 1
186 244 1
186 246 1
186 249 1
186 250 1
186 251 1
186 252 1
186 253 1
186 254 1
186 256 1
187 188 1
187 189 1
187 190 1
187 191 1
187 192 1
187 203 1
187 211 1
187 217 1
187 219 1
187 220 1
187 223 1
187 227 1
187 233 1
187 235 1
187 236 1
187 239 1
187 241 1
187 243 1
187 244 1
187 247 1
187 249 1
187 250 1
187 251 1
187 252 1
187 253 1
187 255 1
187 256 1
188 189 1
188 190 1
188 191 1
188 192 1
188 204 1
188 212 1
188 218 1
188 219 1
188 220 1
188 224 1
188 228 1
188 234 1
188 235 1
188 236 1
188 240 1
188 242 1
188 243 1
188 244 1
188 248 1
188 249 1
188 250 1
188 251 1
188 252 1
188 254 1
188 255 1
188 256 1
189 190 1
189 191 1
189 192 1
189 205 1
189 213 1
189 217 1
189 221 1
189 222 1
189 223 1
189 229 1
189 233 1
189 237 1
189 238 1
189 239 1
189 241 1
189 245 1
189 246 1
189 247 1
189 249 1
189 250 1
189 251 1
189 253 1
189 254 1
189 255 1
189 256 1
190 191 1
190 192 1
190 206 1
190 214 1
190 218 1
190 221 1
190 222 1
190 224 1
190 230 1
190 234 1
190 237 1
190 238 1
190 240 1
190 242 1
190 245 1
190 246 1
190 248 1
190 249 1
190 250 1
190 252 1
190 253 1
190 254 1
190 255 1
190 256 1
191 192 1
191 207 1
191 215 1
191 219 1
191 221 1
191 223 1
191 224 1
191 231 1
191 235 1
191 237 1
191 239 1
191 240 1
191 243 1
191 245 1
191 247 1
191 248 1
191 249 1
191 251 1
191 252 1
191 253 1
191 254 1
191 255 1
191 256 1
192 208 1
192 216 1
192 220 1
192 222 1
192 223 1
192 224 1
192 232 1
192 236 1
192 238 1
192 239 1
192 240 1
192 244 1
192 246 1
192 247 1
192 248 1
192 250 1
192 251 1
192 252 1
192 253 1
192 254 1
192 255 1
192 256 1
193 194 1
193 195 1
193 196 1
193 197 1
193 198 1
193 199 1
193 200 1
193 201 1
193 202 1
193 203 1
193 204 1
193 205 1
193 206 1
193 207 1
193 209 1
193 210 1
193 211 1
193 212 1
193 213 1
193 214 1
193 215 1
193 217 1
193 218 1
193 219 1
193 221 1
193 225 1
193 226 1
193 227 1
193 228 1
193 229 1
193 230 1
193 231 1
193 233 1
193 234 1
193 235 1
193 237 1
193 241 1
193 242 1
193 243 1
193 245 1
193 249 1
194 195 1
194 196 1
194 197 1
194 198 1
194 199 1
194 200 1
194 201 1
194 202 1
194 203 1
194 204 1
194 205 1
194 206 1
194 208 1
194 209 1
194 210 1
194 211 1
194 212 1
194 213 1
194 214 1
194 216 1
194 217 1
194 218 1
194 220 1
194 222 1
194 225 1
194 226 1
194 227 1
194 228 1
194 229 1
194 230 1
194 232 1
194 233 1
194 234 1
194 236 1
194 238 1
194 241 1
194 242 1
194 244 1
194 246 1
194 250 1
195 196 1
195 197 1
195 198 1
195 199 1
195 200 1
195 201 1
195 202 1
195 203 1
195 204 1
195 205 1
195 207 1
195 208 1
195 209 1
195 210 1
195 211 1
195 212 1
195 213 1
195 215 1
195 216 1
195 217 1
195 219 1
195 220 1
195 223 1
195 225 1
195 226 1
195 227 1
195 228 1
195 229 1
195 231 1
195 232 1
195 233 1
195 235 1
195 236 1
195 239 1
195 241 1
195 243 1
195 244 1
195 247 1
195 251 1
196 197 1
196 198 1
196 199 1
196 200 1
196 201 1
196 202 1
196 203 1
196 204 1
196 206 1
196 207 1
196 208 1
196 209 1
196 210 1
196 211 1
196 212 1
196 214 1
196 215 1
196 216 1
196 218 1
196 219 1
196 220 1
196 224 1
196 225 1
196 226 1
196 227 1
196 228 1
196 230 1
196 231 1
196 232 1
196 234 1
196 235 1
196 236 1
196 240 1
196 242 1
196 243 1
196 244 1
196 248 1
196 252 1
197 198 1
197 199 1
197 200 1
197 201 1
197 202 1
197 203 1
197 205 1
197 206 1
197 207 1
197 208 1
197 209 1
197 210 1
197 211 1
197 213 1
197 214 1
197 215 1
197 216 1
197 217 1
197 221 1
197 222 1
197 223 1
197 225 1
197 226 1
197 227 1
197 229 1
197 230 1
197 231 1
197 232 1
197 233 1
197 237 1
197 238 1
197 239 1
197 241 1
197 245 1
197 246 1
197 247 1
197 253 1
198 199 1
198 200 1
198 201 1
198 202 1
198 204 1
198 205 1
198 206 1
198 207 1
198 208 1
198 209 1
198 210 1
198 212 1
198 213 1
198 214 1
198 215 1
198 216 1
198 218 1
198 221 1
198 222 1
198 224 1
198 225 1
198 226 1
198 228 1
198 229 1
198 230 1
198 231 1
198 232 1
198 234 1
198 237 1
198 238 1
198 240 1
198 242 1
198 245 1
198 246 1
198 248 1
198 254 1
199 200 1
199 201 1
199 203 1
199 204 1
199 205 1
199 206 1
199 207 1
199 208 1
199 209 1
199 211 1
199 212 1
199 213 1
199 214 1
199 215 1
199 216 1
199 219 1
199 221 1
199 223 1
199 224 1
199 225 1
199 227 1
199 228 1
199 229 1
199 230 1
199 231 1
199 232 1
199 235 1
199 237 1
199 239 1
199 240 1
199 243 1
199 245 1
199 247 1
199 248 1
199 255 1
200 202 1
200 203 1
200 204 1
200 205 1
200 206 1
200 207 1
200 208 1
200 210 1
200 211 1
200 212 1
200 213 1
200 214 1
200 215 1
200 216 1
200 220 1
200 222 1
200 223 1
200 224 1
200 226 1
200 227 1
200 228 1
200 229 1
200 230 1
200 231 1
200 232 1
200 236 1
200 238 1
200 239 1
200 240 1
200 244 1
200 246 1
200 247 1
200 248 1
200 256 1
201 202 1
201 203 1
201 204 1
201 205 1
201 206 1
201 207 1
201 208 1
201 209 1
201 210 1
201 211 1
201 213 1
201 217 1
201 218 1
201 219 1
201 220 1
201 221 1
201 222 1
201 223 1
201 225 1
201 226 1
201 227 1
201 229 1
201 233 1
201 234 1
201 235 1
201 236 1
201 237 1
201 238 1
201 239 1
201 241 1
201 249 1
201 250 1
201 251 1
201 253 1
202 203 1
202 204 1
202 205 1
202 206 1
202 207 1
202 208 1
202 209 1
202 210 1
202 212 1
202 214 1
202 217 1
202 218 1
202 219 1
202 220 1
202 221 1
202 222 1
202 224 1
202 225 1
202 226 1
202 228 1
202 230 1
202 233 1
202 234 1
202 235 1
202 236 1
202 237 1
202 238 1
202 240 1
202 242 1
202 249 1
202 250 1
202 252 1
202 254 1
203 204 1
203 205 1
203 206 1
203 207 1
203 208 1
203 209 1
203 211 1
203 212 1
203 215 1
203 217 1
203 218 1
203 219 1
203 220 1
203 221 1
203 223 1
203 224 1
203 225 1
203 227 1
203 228 1
203 231 1
203 233 1
203 234 1
203 235 1
203 236 1
203 237 1
203 239 1
203 240 1
203 243 1
203 249 1
203 251 1
203 252 1
203 255 1
204 205 1
204 206 1
204 207 1
204 208 1
204 210 1
204 211 1
204 212 1
204 216 1
204 217 1
204 218 1
204 219 1
204 220 1
204 222 1
204 223 1
204 224 1
204 226 1
204 227 1
204 228 1
204 232 1
204 233 1
204 234 1
204 235 1
204 236 1
204 238 1
204 239 1
204 240 1
204 244 1
204 250 1
204 251 1
204 252 1
204 256 1
205 206 1
205 207 1
205 208 1
205 209 1
205 213 1
205 214 1
205 215 1
205 217 1
205 218 1
205 219 1
205 221 1
205 222 1
205 223 1
205 224 1
205 225 1
205 229 1
205 230 1
205 231 1
205 233 1
205 234 1
205 235 1
205 237 1
205 238 1
205 239 1
205 240 1
205 245 1
205 249 1
205 253 1
205 254 1
205 255 1
206 207 1
206 208 1
206 210 1
206 213 1
206 214 1
206 216 1
206 217 1
206 218 1
206 220 1
206 221 1
206 222 1
206 223 1
206 224 1
206 226 1
206 229 1
206 230 1
206 232 1
206 233 1
206 234 1
206 236 1
206 237 1
206 238 1
206 239 1
206 240 1
206 246 1
206 250 1
206 253 1
206 254 1
206 256 1
207 208 1
207 211 1
207 213 1
207 215 1
207 216 1
207 217 1
207 219 1
207 220 1
207 221 1
207 222 1
207 223 1
207 224 1
207 227 1
207 229 1
207 231 1
207 232 1
207 233 1
207 235 1
207 236 1
207 237 1
207 238 1
207 239 1
207 240 1
207 247 1
207 251 1
207 253 1
207 255 1
207 256 1
208 212 1
208 214 1
208 215 1
208 216 1
208 218 1
208 219 1
208 220 1
208 221 1
208 222 1
208 223 1
208 224 1
208 228 1
208 230 1
208 231 1
208 232 1
208 234 1
208 235 1
208 236 1
208 237 1
208 238 1
208 239 1
208 240 1
208 248 1
208 252 1
208 254 1
208 255 1
208 256 1
209 210 1
209 211 1
209 212 1
209 213 1
209 214 1
209 215 1
209 216 1
209 217 1
209 218 1
209 219 1
209 220 1
209 221 1
209 222 1
209 223 1
209 225 1
209 226 1
209 227 1
209 229 1
209 233 1
209 241 1
209 242 1
209 243 1
209 244 1
209 245 1
209 246 1
209 247 1
209 249 1
209 250 1
209 251 1
209 253 1
210 211 1
210 212 1
210 213 1
210 214 1
210 215 1
210 216 1
210 217 1
210 218 1
210 219 1
210 220 1
210 221 1
210 222 1
210 224 1
210 225 1
210 226 1
210 228 1
210 230 1
210 234 1
210 241 1
210 242 1
210 243 1
210 244 1
210 245 1
210 246 1
210 248 1
210 249 1
210 250 1
210 252 1
210 254 1
211 212 1
211 213 1
211 214 1
211 215 1
211 216 1
211 217 1
211 218 1
211 219 1
211 220 1
211 221 1
211 223 1
211 224 1
211 225 1
211 227 1
211 228 1
211 231 1
211 235 1
211 241 1
211 242 1
211 243 1
211 244 1
211 245 1
211 247 1
211 248 1
211 249 1
211 251 1
211 252 1
211 255 1
212 213 1
212 214 1
212 215 1
212 216 1
212 217 1
212 218 1
212 219 1
212 220 1
212 222 1
212 223 1
212 224 1
212 226 1
212 227 1
212 228 1
212 232 1
212 236 1
212 241 1
212 242 1
212 243 1
212 244 1
212 246 1
212 247 1
212 248 1
212 250 1
212 251 1
212 252 1
212 256 1
213 214 1
213 215 1
213 216 1
213 217 1
213 218 1
213 219 1
213 221 1
213 222 1
213 223 1
213 224 1
213 225 1
213 229 1
213 230 1
213 231 1
213 237 1
213 241 1
213 242 1
213 243 1
213 245 1
213 246 1
213 247 1
213 248 1
213 249 1
213 253 1
213 254 1
213 255 1
214 215 1
214 216 1
214 217 1
214 218 1
214 220 1
214 221 1
214 222 1
214 223 1
214 224 1
214 226 1
214 229 1
214 230 1
214 232 1
214 238 1
214 241 1
214 242 1
214 244 1
214 245 1
214 246 1
214 247 1
214 248 1
214 250 1
214 253 1
214 254 1
214 256 1
215 216 1
215 217 1
215 219 1
215 220 1
215 221 1
215 222 1
215 223 1
215 224 1
215 227 1
215 229 1
215 231 1
215 232 1
215 239 1
215 241 1
215 243 1
215 244 1
215 245 1
215 246 1
215 247 1
215 248 1
215 251 1
215 253 1
215 255 1
215 256 1
216 218 1
216 219 1
216 220 1
216 221 1
216 222 1
216 223 1
216 224 1
216 228 1
216 230 1
216 231 1
216 232 1
216 240 1
216 242 1
216 243 1
216 244 1
216 245 1
216 246 1
216 247 1
216 248 1
216 252 1
216 254 1
216 255 1
216 256 1
217 218 1
217 219 1
217 220 1
217 221 1
217 222 1
217 223 1
217 224 1
217 225 1
217 233 1
217 234 1
217 235 1
217 237 1
217 241 1
217 242 1
217 243 1
217 245 1
217 249 1
217 250 1
217 251 1
217 252 1
217 253 1
217 254 1
217 255 1
218 219 1
218 220 1
218 221 1
218 222 1
218 223 1
218 224 1
218 226 1
218 233 1
218 234 1
218 236 1
218 238 1
218 241 1
218 242 1
218 244 1
218 246 1
218 249 1
218 250 1
218 251 1
218 252 1
218 253 1
218 254 1
218 256 1
219 220 1
219 221 1
219 222 1
219 223 1
219 224 1
219 227 1
219 233 1
219 235 1
219 236 1
219 239 1
219 241 1
219 243 1
219 244 1
219 247 1
219 249 1
219 250 1
219 251 1
219 252 1
219 253 1
219 255 1
219 256 1
220 221 1
220 222 1
220 223 1
220 224 1
220 228 1
220 234 1
220 235 1
220 236 1
220 240 1
220 242 1
220 243 1
220 244 1
220 248 1
220 249 1
220 250 1
220 251 1
220 252 1
220 254 1
220 255 1
220 256 1
221 222 1
221 223 1
221 224 1
221 229 1
221 233 1
221 237 1
221 238 1
221 239 1
221 241 1
221 245 1
221 246 1
221 247 1
221 249 1
221 250 1
221 251 1
221 253 1
221 254 1
221 255 1
221 256 1
222 223 1
222 224 1
222 230 1
222 234 1
222 237 1
222 238 1
222 240 1
222 242 1
222 245 1
222 246 1
222 248 1
222 249 1
222 250 1
222 252 1
222 253 1
222 254 1
222 255 1
222 256 1
223 224 1
223 231 1
223 235 1
223 237 1
223 239 1
223 240 1
223 243 1
223 245 1
223 247 1
223 248 1
223 249 1
223 251 1
223 252 1
223 253 1
223 254 1
223 255 1
223 256 1
224 232 1
224 236 1
224 238 1
224 239 1
224 240 1
224 244 1
224 246 1
224 247 1
224 248 1
224 250 1
224 251 1
224 252 1
224 253 1
224 254 1
224 255 1
224 256 1
225 226 1
225 227 1
225 228 1
225 229 1
225 230 1
225 231 1
225 232 1
225 233 1
225 234 1
225 235 1
225 236 1
225 237 1
225 238 1
225 239 1
225 241 1
225 242 1
225 243 1
225 244 1
225 245 1
225 246 1
225 247 1
225 249 1
225 250 1
225 251 1
225 253 1
226 227 1
226 228 1
226 229 1
226 230 1
226 231 1
226 232 1
226 233 1
226 234 1
226 235 1
226 236 1
226 237 1
226 238 1
226 240 1
226 241 1
226 242 1
226 243 1
226 244 1
226 245 1
226 246 1
226 248 1
226 249 1
226 250 1
226 252 1
226 254 1
227 228 1
227 229 1
227 230 1
227 231 1
227 232 1
227 233 1
227 234 1
227 235 1
227 236 1
227 237 1
227 239 1
227 240 1
227 241 1
227 242 1
227 243 1
227 244 1
227 245 1
227 247 1
227 248 1
227 249 1
227 251 1
227 252 1
227 255 1
228 229 1
228 230 1
228 231 1
228 232 1
228 233 1
228 234 1
228 235 1
228 236 1
228 238 1
228 239 1
228 240 1
228 241 1
228 242 1
228 243 1
228 244 1
228 246 1
228 247 1
228 248 1
228 250 1
228 251 1
228 252 1
228 256 1
229 230 1
229 231 1
229 232 1
229 233 1
229 234 1
229 235 1
229 237 1
229 238 1
229 239 1
229 240 1
229 241 1
229 242 1
229 243 1
229 245 1
229 246 1
229 247 1
229 248 1
229 249 1
229 253 1
229 254 1
229 255 1
230 231 1
230 232 1
230 233 1
230 234 1
230 236 1
230 237 1
230 238 1
230 239 1
230 240 1
230 241 1
230 242 1
230 244 1
230 245 1
230 246 1
230 247 1
230 248 1
230 250 1
230 253 1
230 254 1
230 256 1
231 232 1
231 233 1
231 235 1
231 236 1
231 237 1
231 238 1
231 239 1
231 240 1
231 241 1
231 243 1
231 244 1
231 245 1
231 246 1
231 247 1
231 248 1
231 251 1
231 253 1
231 255 1
231 256 1
232 234 1
232 235 1
232 236 1
232 237 1
232 238 1
232 239 1
232 240 1
232 242 1
232 243 1
232 244 1
232 245 1
232 246 1
232 247 1
232 248 1
232 252 1
232 254 1
232 255 1
232 256 1
233 234 1
233 235 1
233 236 1
233 237 1
233 238 1
233 239 1
233 240 1
233 241 1
233 242 1
233 243 1
233 245 1
233 249 1
233 250 1
233 251 1
233 252 1
233 253 1
233 254 1
233 255 1
234 235 1
234 236 1
234 237 1
234 238 1
234 239 1
234 240 1
234 241 1
234 242 1
234 244 1
234 246 1
234 249 1
234 250 1
234 251 1
234 252 1
234 253 1
234 254 1
234 256 1
235 236 1
235 237 1
235 238 1
235 239 1
235 240 1
235 241 1
235 243 1
235 244 1
235 247 1
235 249 1
235 250 1
235 251 1
235 252 1
235 253 1
235 255 1
235 256 1
236 237 1
236 238 1
236 239 1
236 240 1
236 242 1
236 243 1
236 244 1
236 248 1
236 249 1
236 250 1
236 251 1
236 252 1
236 254 1
236 255 1
236 256 1
237 238 1
237 239 1
237 240 1
237 241 1
237 245 1
237 246 1
237 247 1
237 249 1
237 250 1
237 251 1
237 253 1
237 254 1
237 255 1
237 256 1
238 239 1
238 240 1
238 242 1
238 245 1
238 246 1
238 248 1
238 249 1
238 250 1
238 252 1
238 253 1
238 254 1
238 255 1
238 256 1
239 240 1
239 243 1
239 245 1
239 247 1
239 248 1
239 249 1
239 251 1
239 252 1
239 253 1
239 254 1
239 255 1
239 256 1
240 244 1
240 246 1
240 247 1
240 248 1
240 250 1
240 251 1
240 252 1
240 253 1
240 254 1
240 255 1
240 256 1
241 242 1
241 243 1
241 244 1
241 245 1
241 246 1
241 247 1
241 248 1
241 249 1
241 250 1
241 251 1
241 252 1
241 253 1
241 254 1
241 255 1
242 243 1
242 244 1
242 245 1
242 246 1
242 247 1
242 248 1
242 249 1
242 250 1
242 251 1
242 252 1
242 253 1
242 254 1
242 256 1
243 244 1
243 245 1
243 246 1
243 247 1
243 248 1
243 249 1
243 250 1
243 251 1
243 252 1
243 253 1
243 255 1
243 256 1
244 245 1
244 246 1
244 247 1
244 248 1
244 249 1
244 250 1
244 251 1
244 252 1
244 254 1
244 255 1
244 256 1
245 246 1
245 247 1
245 248 1
245 249 1
245 250 1
245 251 1
245 253 1
245 254 1
245 255 1
245 256 1
246 247 1
246 248 1
246 249 1
246 250 1
246 252 1
246 253 1
246 254 1
246 255 1
246 256 1
247 248 1
247 249 1
247 251 1
247 252 1
247 253 1
247 254 1
247 255 1
247 256 1
248 250 1
248 251 1
248 252 1
248 253 1
248 254 1
248 255 1
248 256 1
249 250 1
249 251 1
249 252 1
249 253 1
249 254 1
249 255 1
249 256 1
250 251 1
250 252 1
250 253 1
250 254 1
250 255 1
250 256 1
251 252 1
251 253 1
251 254 1
251 255 1
251 256 1
252 253 1
252 254 1
252 255 1
252 256 1
253 254 1
253 255 1
253 256 1
254 255 1
254 256 1
255 256 1


==> anc/instances/benchmark/thetaPrime/johnson16_2_4.dat <==
120 1680
1 2 1
1 3 1
1 4 1
1 5 1
1 7 1
1 8 1
1 11 1
1 12 1
1 16 1
1 17 1
1 22 1
1 23 1
1 29 1
1 30 1
1 37 1
1 38 1
1 46 1
1 47 1
1 56 1
1 57 1
1 67 1
1 68 1
1 79 1
1 80 1
1 92 1
1 93 1
1 106 1
1 107 1
2 3 1
2 4 1
2 6 1
2 7 1
2 9 1
2 11 1
2 13 1
2 16 1
2 18 1
2 22 1
2 24 1
2 29 1
2 31 1
2 37 1
2 39 1
2 46 1
2 48 1
2 56 1
2 58 1
2 67 1
2 69 1
2 79 1
2 81 1
2 92 1
2 94 1
2 106 1
2 108 1
3 5 1
3 6 1
3 8 1
3 9 1
3 12 1
3 13 1
3 17 1
3 18 1
3 23 1
3 24 1
3 30 1
3 31 1
3 38 1
3 39 1
3 47 1
3 48 1
3 57 1
3 58 1
3 68 1
3 69 1
3 80 1
3 81 1
3 93 1
3 94 1
3 107 1
3 108 1
4 5 1
4 6 1
4 7 1
4 10 1
4 11 1
4 14 1
4 16 1
4 19 1
4 22 1
4 25 1
4 29 1
4 32 1
4 37 1
4 40 1
4 46 1
4 49 1
4 56 1
4 59 1
4 67 1
4 70 1
4 79 1
4 82 1
4 92 1
4 95 1
4 106 1
4 109 1
5 6 1
5 8 1
5 10 1
5 12 1
5 14 1
5 17 1
5 19 1
5 23 1
5 25 1
5 30 1
5 32 1
5 38 1
5 40 1
5 47 1
5 49 1
5 57 1
5 59 1
5 68 1
5 70 1
5 80 1
5 82 1
5 93 1
5 95 1
5 107 1
5 109 1
6 9 1
6 10 1
6 13 1
6 14 1
6 18 1
6 19 1
6 24 1
6 25 1
6 31 1
6 32 1
6 39 1
6 40 1
6 48 1
6 49 1
6 58 1
6 59 1
6 69 1
6 70 1
6 81 1
6 82 1
6 94 1
6 95 1
6 108 1
6 109 1
7 8 1
7 9 1
7 10 1
7 11 1
7 15 1
7 16 1
7 20 1
7 22 1
7 26 1
7 29 1
7 33 1
7 37 1
7 41 1
7 46 1
7 50 1
7 56 1
7 60 1
7 67 1
7 71 1
7 79 1
7 83 1
7 92 1
7 96 1
7 106 1
7 110 1
8 9 1
8 10 1
8 12 1
8 15 1
8 17 1
8 20 1
8 23 1
8 26 1
8 30 1
8 33 1
8 38 1
8 41 1
8 47 1
8 50 1
8 57 1
8 60 1
8 68 1
8 71 1
8 80 1
8 83 1
8 93 1
8 96 1
8 107 1
8 110 1
9 10 1
9 13 1
9 15 1
9 18 1
9 20 1
9 24 1
9 26 1
9 31 1
9 33 1
9 39 1
9 41 1
9 48 1
9 50 1
9 58 1
9 60 1
9 69 1
9 71 1
9 81 1
9 83 1
9 94 1
9 96 1
9 108 1
9 110 1
10 14 1
10 15 1
10 19 1
10 20 1
10 25 1
10 26 1
10 32 1
10 33 1
10 40 1
10 41 1
10 49 1
10 50 1
10 59 1
10 60 1
10 70 1
10 71 1
10 82 1
10 83 1
10 95 1
10 96 1
10 109 1
10 110 1
11 12 1
11 13 1
11 14 1
11 15 1
11 16 1
11 21 1
11 22 1
11 27 1
11 29 1
11 34 1
11 37 1
11 42 1
11 46 1
11 51 1
11 56 1
11 61 1
11 67 1
11 72 1
11 79 1
11 84 1
11 92 1
11 97 1
11 106 1
11 111 1
12 13 1
12 14 1
12 15 1
12 17 1
12 21 1
12 23 1
12 27 1
12 30 1
12 34 1
12 38 1
12 42 1
12 47 1
12 51 1
12 57 1
12 61 1
12 68 1
12 72 1
12 80 1
12 84 1
12 93 1
12 97 1
12 107 1
12 111 1
13 14 1
13 15 1
13 18 1
13 21 1
13 24 1
13 27 1
13 31 1
13 34 1
13 39 1
13 42 1
13 48 1
13 51 1
13 58 1
13 61 1
13 69 1
13 72 1
13 81 1
13 84 1
13 94 1
13 97 1
13 108 1
13 111 1
14 15 1
14 19 1
14 21 1
14 25 1
14 27 1
14 32 1
14 34 1
14 40 1
14 42 1
14 49 1
14 51 1
14 59 1
14 61 1
14 70 1
14 72 1
14 82 1
14 84 1
14 95 1
14 97 1
14 109 1
14 111 1
15 20 1
15 21 1
15 26 1
15 27 1
15 33 1
15 34 1
15 41 1
15 42 1
15 50 1
15 51 1
15 60 1
15 61 1
15 71 1
15 72 1
15 83 1
15 84 1
15 96 1
15 97 1
15 110 1
15 111 1
16 17 1
16 18 1
16 19 1
16 20 1
16 21 1
16 22 1
16 28 1
16 29 1
16 35 1
16 37 1
16 43 1
16 46 1
16 52 1
16 56 1
16 62 1
16 67 1
16 73 1
16 79 1
16 85 1
16 92 1
16 98 1
16 106 1
16 112 1
17 18 1
17 19 1
17 20 1
17 21 1
17 23 1
17 28 1
17 30 1
17 35 1
17 38 1
17 43 1
17 47 1
17 52 1
17 57 1
17 62 1
17 68 1
17 73 1
17 80 1
17 85 1
17 93 1
17 98 1
17 107 1
17 112 1
18 19 1
18 20 1
18 21 1
18 24 1
18 28 1
18 31 1
18 35 1
18 39 1
18 43 1
18 48 1
18 52 1
18 58 1
18 62 1
18 69 1
18 73 1
18 81 1
18 85 1
18 94 1
18 98 1
18 108 1
18 112 1
19 20 1
19 21 1
19 25 1
19 28 1
19 32 1
19 35 1
19 40 1
19 43 1
19 49 1
19 52 1
19 59 1
19 62 1
19 70 1
19 73 1
19 82 1
19 85 1
19 95 1
19 98 1
19 109 1
19 112 1
20 21 1
20 26 1
20 28 1
20 33 1
20 35 1
20 41 1
20 43 1
20 50 1
20 52 1
20 60 1
20 62 1
20 71 1
20 73 1
20 83 1
20 85 1
20 96 1
20 98 1
20 110 1
20 112 1
21 27 1
21 28 1
21 34 1
21 35 1
21 42 1
21 43 1
21 51 1
21 52 1
21 61 1
21 62 1
21 72 1
21 73 1
21 84 1
21 85 1
21 97 1
21 98 1
21 111 1
21 112 1
22 23 1
22 24 1
22 25 1
22 26 1
22 27 1
22 28 1
22 29 1
22 36 1
22 37 1
22 44 1
22 46 1
22 53 1
22 56 1
22 63 1
22 67 1
22 74 1
22 79 1
22 86 1
22 92 1
22 99 1
22 106 1
22 113 1
23 24 1
23 25 1
23 26 1
23 27 1
23 28 1
23 30 1
23 36 1
23 38 1
23 44 1
23 47 1
23 53 1
23 57 1
23 63 1
23 68 1
23 74 1
23 80 1
23 86 1
23 93 1
23 99 1
23 107 1
23 113 1
24 25 1
24 26 1
24 27 1
24 28 1
24 31 1
24 36 1
24 39 1
24 44 1
24 48 1
24 53 1
24 58 1
24 63 1
24 69 1
24 74 1
24 81 1
24 86 1
24 94 1
24 99 1
24 108 1
24 113 1
25 26 1
25 27 1
25 28 1
25 32 1
25 36 1
25 40 1
25 44 1
25 49 1
25 53 1
25 59 1
25 63 1
25 70 1
25 74 1
25 82 1
25 86 1
25 95 1
25 99 1
25 109 1
25 113 1
26 27 1
26 28 1
26 33 1
26 36 1
26 41 1
26 44 1
26 50 1
26 53 1
26 60 1
26 63 1
26 71 1
26 74 1
26 83 1
26 86 1
26 96 1
26 99 1
26 110 1
26 113 1
27 28 1
27 34 1
27 36 1
27 42 1
27 44 1
27 51 1
27 53 1
27 61 1
27 63 1
27 72 1
27 74 1
27 84 1
27 86 1
27 97 1
27 99 1
27 111 1
27 113 1
28 35 1
28 36 1
28 43 1
28 44 1
28 52 1
28 53 1
28 62 1
28 63 1
28 73 1
28 74 1
28 85 1
28 86 1
28 98 1
28 99 1
28 112 1
28 113 1
29 30 1
29 31 1
29 32 1
29 33 1
29 34 1
29 35 1
29 36 1
29 37 1
29 45 1
29 46 1
29 54 1
29 56 1
29 64 1
29 67 1
29 75 1
29 79 1
29 87 1
29 92 1
29 100 1
29 106 1
29 114 1
30 31 1
30 32 1
30 33 1
30 34 1
30 35 1
30 36 1
30 38 1
30 45 1
30 47 1
30 54 1
30 57 1
30 64 1
30 68 1
30 75 1
30 80 1
30 87 1
30 93 1
30 100 1
30 107 1
30 114 1
31 32 1
31 33 1
31 34 1
31 35 1
31 36 1
31 39 1
31 45 1
31 48 1
31 54 1
31 58 1
31 64 1
31 69 1
31 75 1
31 81 1
31 87 1
31 94 1
31 100 1
31 108 1
31 114 1
32 33 1
32 34 1
32 35 1
32 36 1
32 40 1
32 45 1
32 49 1
32 54 1
32 59 1
32 64 1
32 70 1
32 75 1
32 82 1
32 87 1
32 95 1
32 100 1
32 109 1
32 114 1
33 34 1
33 35 1
33 36 1
33 41 1
33 45 1
33 50 1
33 54 1
33 60 1
33 64 1
33 71 1
33 75 1
33 83 1
33 87 1
33 96 1
33 100 1
33 110 1
33 114 1
34 35 1
34 36 1
34 42 1
34 45 1
34 51 1
34 54 1
34 61 1
34 64 1
34 72 1
34 75 1
34 84 1
34 87 1
34 97 1
34 100 1
34 111 1
34 114 1
35 36 1
35 43 1
35 45 1
35 52 1
35 54 1
35 62 1
35 64 1
35 73 1
35 75 1
35 85 1
35 87 1
35 98 1
35 100 1
35 112 1
35 114 1
36 44 1
36 45 1
36 53 1
36 54 1
36 63 1
36 64 1
36 74 1
36 75 1
36 86 1
36 87 1
36 99 1
36 100 1
36 113 1
36 114 1
37 38 1
37 39 1
37 40 1
37 41 1
37 42 1
37 43 1
37 44 1
37 45 1
37 46 1
37 55 1
37 56 1
37 65 1
37 67 1
37 76 1
37 79 1
37 88 1
37 92 1
37 101 1
37 106 1
37 115 1
38 39 1
38 40 1
38 41 1
38 42 1
38 43 1
38 44 1
38 45 1
38 47 1
38 55 1
38 57 1
38 65 1
38 68 1
38 76 1
38 80 1
38 88 1
38 93 1
38 101 1
38 107 1
38 115 1
39 40 1
39 41 1
39 42 1
39 43 1
39 44 1
39 45 1
39 48 1
39 55 1
39 58 1
39 65 1
39 69 1
39 76 1
39 81 1
39 88 1
39 94 1
39 101 1
39 108 1
39 115 1
40 41 1
40 42 1
40 43 1
40 44 1
40 45 1
40 49 1
40 55 1
40 59 1
40 65 1
40 70 1
40 76 1
40 82 1
40 88 1
40 95 1
40 101 1
40 109 1
40 115 1
41 42 1
41 43 1
41 44 1
41 45 1
41 50 1
41 55 1
41 60 1
41 65 1
41 71 1
41 76 1
41 83 1
41 88 1
41 96 1
41 101 1
41 110 1
41 115 1
42 43 1
42 44 1
42 45 1
42 51 1
42 55 1
42 61 1
42 65 1
42 72 1
42 76 1
42 84 1
42 88 1
42 97 1
42 101 1
42 111 1
42 115 1
43 44 1
43 45 1
43 52 1
43 55 1
43 62 1
43 65 1
43 73 1
43 76 1
43 85 1
43 88 1
43 98 1
43 101 1
43 112 1
43 115 1
44 45 1
44 53 1
44 55 1
44 63 1
44 65 1
44 74 1
44 76 1
44 86 1
44 88 1
44 99 1
44 101 1
44 113 1
44 115 1
45 54 1
45 55 1
45 64 1
45 65 1
45 75 1
45 76 1
45 87 1
45 88 1
45 100 1
45 101 1
45 114 1
45 115 1
46 47 1
46 48 1
46 49 1
46 50 1
46 51 1
46 52 1
46 53 1
46 54 1
46 55 1
46 56 1
46 66 1
46 67 1
46 77 1
46 79 1
46 89 1
46 92 1
46 102 1
46 106 1
46 116 1
47 48 1
47 49 1
47 50 1
47 51 1
47 52 1
47 53 1
47 54 1
47 55 1
47 57 1
47 66 1
47 68 1
47 77 1
47 80 1
47 89 1
47 93 1
47 102 1
47 107 1
47 116 1
48 49 1
48 50 1
48 51 1
48 52 1
48 53 1
48 54 1
48 55 1
48 58 1
48 66 1
48 69 1
48 77 1
48 81 1
48 89 1
48 94 1
48 102 1
48 108 1
48 116 1
49 50 1
49 51 1
49 52 1
49 53 1
49 54 1
49 55 1
49 59 1
49 66 1
49 70 1
49 77 1
49 82 1
49 89 1
49 95 1
49 102 1
49 109 1
49 116 1
50 51 1
50 52 1
50 53 1
50 54 1
50 55 1
50 60 1
50 66 1
50 71 1
50 77 1
50 83 1
50 89 1
50 96 1
50 102 1
50 110 1
50 116 1
51 52 1
51 53 1
51 54 1
51 55 1
51 61 1
51 66 1
51 72 1
51 77 1
51 84 1
51 89 1
51 97 1
51 102 1
51 111 1
51 116 1
52 53 1
52 54 1
52 55 1
52 62 1
52 66 1
52 73 1
52 77 1
52 85 1
52 89 1
52 98 1
52 102 1
52 112 1
52 116 1
53 54 1
53 55 1
53 63 1
53 66 1
53 74 1
53 77 1
53 86 1
53 89 1
53 99 1
53 102 1
53 113 1
53 116 1
54 55 1
54 64 1
54 66 1
54 75 1
54 77 1
54 87 1
54 89 1
54 100 1
54 102 1
54 114 1
54 116 1
55 65 1
55 66 1
55 76 1
55 77 1
55 88 1
55 89 1
55 101 1
55 102 1
55 115 1
55 116 1
56 57 1
56 58 1
56 59 1
56 60 1
56 61 1
56 62 1
56 63 1
56 64 1
56 65 1
56 66 1
56 67 1
56 78 1
56 79 1
56 90 1
56 92 1
56 103 1
56 106 1
56 117 1
57 58 1
57 59 1
57 60 1
57 61 1
57 62 1
57 63 1
57 64 1
57 65 1
57 66 1
57 68 1
57 78 1
57 80 1
57 90 1
57 93 1
57 103 1
57 107 1
57 117 1
58 59 1
58 60 1
58 61 1
58 62 1
58 63 1
58 64 1
58 65 1
58 66 1
58 69 1
58 78 1
58 81 1
58 90 1
58 94 1
58 103 1
58 108 1
58 117 1
59 60 1
59 61 1
59 62 1
59 63 1
59 64 1
59 65 1
59 66 1
59 70 1
59 78 1
59 82 1
59 90 1
59 95 1
59 103 1
59 109 1
59 117 1
60 61 1
60 62 1
60 63 1
60 64 1
60 65 1
60 66 1
60 71 1
60 78 1
60 83 1
60 90 1
60 96 1
60 103 1
60 110 1
60 117 1
61 62 1
61 63 1
61 64 1
61 65 1
61 66 1
61 72 1
61 78 1
61 84 1
61 90 1
61 97 1
61 103 1
61 111 1
61 117 1
62 63 1
62 64 1
62 65 1
62 66 1
62 73 1
62 78 1
62 85 1
62 90 1
62 98 1
62 103 1
62 112 1
62 117 1
63 64 1
63 65 1
63 66 1
63 74 1
63 78 1
63 86 1
63 90 1
63 99 1
63 103 1
63 113 1
63 117 1
64 65 1
64 66 1
64 75 1
64 78 1
64 87 1
64 90 1
64 100 1
64 103 1
64 114 1
64 117 1
65 66 1
65 76 1
65 78 1
65 88 1
65 90 1
65 101 1
65 103 1
65 115 1
65 117 1
66 77 1
66 78 1
66 89 1
66 90 1
66 102 1
66 103 1
66 116 1
66 117 1
67 68 1
67 69 1
67 70 1
67 71 1
67 72 1
67 73 1
67 74 1
67 75 1
67 76 1
67 77 1
67 78 1
67 79 1
67 91 1
67 92 1
67 104 1
67 106 1
67 118 1
68 69 1
68 70 1
68 71 1
68 72 1
68 73 1
68 74 1
68 75 1
68 76 1
68 77 1
68 78 1
68 80 1
68 91 1
68 93 1
68 104 1
68 107 1
68 118 1
69 70 1
69 71 1
69 72 1
69 73 1
69 74 1
69 75 1
69 76 1
69 77 1
69 78 1
69 81 1
69 91 1
69 94 1
69 104 1
69 108 1
69 118 1
70 71 1
70 72 1
70 73 1
70 74 1
70 75 1
70 76 1
70 77 1
70 78 1
70 82 1
70 91 1
70 95 1
70 104 1
70 109 1
70 118 1
71 72 1
71 73 1
71 74 1
71 75 1
71 76 1
71 77 1
71 78 1
71 83 1
71 91 1
71 96 1
71 104 1
71 110 1
71 118 1
72 73 1
72 74 1
72 75 1
72 76 1
72 77 1
72 78 1
72 84 1
72 91 1
72 97 1
72 104 1
72 111 1
72 118 1
73 74 1
73 75 1
73 76 1
73 77 1
73 78 1
73 85 1
73 91 1
73 98 1
73 104 1
73 112 1
73 118 1
74 75 1
74 76 1
74 77 1
74 78 1
74 86 1
74 91 1
74 99 1
74 104 1
74 113 1
74 118 1
75 76 1
75 77 1
75 78 1
75 87 1
75 91 1
75 100 1
75 104 1
75 114 1
75 118 1
76 77 1
76 78 1
76 88 1
76 91 1
76 101 1
76 104 1
76 115 1
76 118 1
77 78 1
77 89 1
77 91 1
77 102 1
77 104 1
77 116 1
77 118 1
78 90 1
78 91 1
78 103 1
78 104 1
78 117 1
78 118 1
79 80 1
79 81 1
79 82 1
79 83 1
79 84 1
79 85 1
79 86 1
79 87 1
79 88 1
79 89 1
79 90 1
79 91 1
79 92 1
79 105 1
79 106 1
79 119 1
80 81 1
80 82 1
80 83 1
80 84 1
80 85 1
80 86 1
80 87 1
80 88 1
80 89 1
80 90 1
80 91 1
80 93 1
80 105 1
80 107 1
80 119 1
81 82 1
81 83 1
81 84 1
81 85 1
81 86 1
81 87 1
81 88 1
81 89 1
81 90 1
81 91 1
81 94 1
81 105 1
81 108 1
81 119 1
82 83 1
82 84 1
82 85 1
82 86 1
82 87 1
82 88 1
82 89 1
82 90 1
82 91 1
82 95 1
82 105 1
82 109 1
82 119 1
83 84 1
83 85 1
83 86 1
83 87 1
83 88 1
83 89 1
83 90 1
83 91 1
83 96 1
83 105 1
83 110 1
83 119 1
84 85 1
84 86 1
84 87 1
84 88 1
84 89 1
84 90 1
84 91 1
84 97 1
84 105 1
84 111 1
84 119 1
85 86 1
85 87 1
85 88 1
85 89 1
85 90 1
85 91 1
85 98 1
85 105 1
85 112 1
85 119 1
86 87 1
86 88 1
86 89 1
86 90 1
86 91 1
86 99 1
86 105 1
86 113 1
86 119 1
87 88 1
87 89 1
87 90 1
87 91 1
87 100 1
87 105 1
87 114 1
87 119 1
88 89 1
88 90 1
88 91 1
88 101 1
88 105 1
88 115 1
88 119 1
89 90 1
89 91 1
89 102 1
89 105 1
89 116 1
89 119 1
90 91 1
90 103 1
90 105 1
90 117 1
90 119 1
91 104 1
91 105 1
91 118 1
91 119 1
92 93 1
92 94 1
92 95 1
92 96 1
92 97 1
92 98 1
92 99 1
92 100 1
92 101 1
92 102 1
92 103 1
92 104 1
92 105 1
92 106 1
92 120 1
93 94 1
93 95 1
93 96 1
93 97 1
93 98 1
93 99 1
93 100 1
93 101 1
93 102 1
93 103 1
93 104 1
93 105 1
93 107 1
93 120 1
94 95 1
94 96 1
94 97 1
94 98 1
94 99 1
94 100 1
94 101 1
94 102 1
94 103 1
94 104 1
94 105 1
94 108 1
94 120 1
95 96 1
95 97 1
95 98 1
95 99 1
95 100 1
95 101 1
95 102 1
95 103 1
95 104 1
95 105 1
95 109 1
95 120 1
96 97 1
96 98 1
96 99 1
96 100 1
96 101 1
96 102 1
96 103 1
96 104 1
96 105 1
96 110 1
96 120 1
97 98 1
97 99 1
97 100 1
97 101 1
97 102 1
97 103 1
97 104 1
97 105 1
97 111 1
97 120 1
98 99 1
98 100 1
98 101 1
98 102 1
98 103 1
98 104 1
98 105 1
98 112 1
98 120 1
99 100 1
99 101 1
99 102 1
99 103 1
99 104 1
99 105 1
99 113 1
99 120 1
100 101 1
100 102 1
100 103 1
100 104 1
100 105 1
100 114 1
100 120 1
101 102 1
101 103 1
101 104 1
101 105 1
101 115 1
101 120 1
102 103 1
102 104 1
102 105 1
102 116 1
102 120 1
103 104 1
103 105 1
103 117 1
103 120 1
104 105 1
104 118 1
104 120 1
105 119 1
105 120 1
106 107 1
106 108 1
106 109 1
106 110 1
106 111 1
106 112 1
106 113 1
106 114 1
106 115 1
106 116 1
106 117 1
106 118 1
106 119 1
106 120 1
107 108 1
107 109 1
107 110 1
107 111 1
107 112 1
107 113 1
107 114 1
107 115 1
107 116 1
107 117 1
107 118 1
107 119 1
107 120 1
108 109 1
108 110 1
108 111 1
108 112 1
108 113 1
108 114 1
108 115 1
108 116 1
108 117 1
108 118 1
108 119 1
108 120 1
109 110 1
109 111 1
109 112 1
109 113 1
109 114 1
109 115 1
109 116 1
109 117 1
109 118 1
109 119 1
109 120 1
110 111 1
110 112 1
110 113 1
110 114 1
110 115 1
110 116 1
110 117 1
110 118 1
110 119 1
110 120 1
111 112 1
111 113 1
111 114 1
111 115 1
111 116 1
111 117 1
111 118 1
111 119 1
111 120 1
112 113 1
112 114 1
112 115 1
112 116 1
112 117 1
112 118 1
112 119 1
112 120 1
113 114 1
113 115 1
113 116 1
113 117 1
113 118 1
113 119 1
113 120 1
114 115 1
114 116 1
114 117 1
114 118 1
114 119 1
114 120 1
115 116 1
115 117 1
115 118 1
115 119 1
115 120 1
116 117 1
116 118 1
116 119 1
116 120 1
117 118 1
117 119 1
117 120 1
118 119 1
118 120 1
119 120 1


==> anc/instances/benchmark/thetaPrime/johnson8_2_4.dat <==
28 168
1 2 1
1 3 1
1 4 1
1 5 1
1 7 1
1 8 1
1 11 1
1 12 1
1 16 1
1 17 1
1 22 1
1 23 1
2 3 1
2 4 1
2 6 1
2 7 1
2 9 1
2 11 1
2 13 1
2 16 1
2 18 1
2 22 1
2 24 1
3 5 1
3 6 1
3 8 1
3 9 1
3 12 1
3 13 1
3 17 1
3 18 1
3 23 1
3 24 1
4 5 1
4 6 1
4 7 1
4 10 1
4 11 1
4 14 1
4 16 1
4 19 1
4 22 1
4 25 1
5 6 1
5 8 1
5 10 1
5 12 1
5 14 1
5 17 1
5 19 1
5 23 1
5 25 1
6 9 1
6 10 1
6 13 1
6 14 1
6 18 1
6 19 1
6 24 1
6 25 1
7 8 1
7 9 1
7 10 1
7 11 1
7 15 1
7 16 1
7 20 1
7 22 1
7 26 1
8 9 1
8 10 1
8 12 1
8 15 1
8 17 1
8 20 1
8 23 1
8 26 1
9 10 1
9 13 1
9 15 1
9 18 1
9 20 1
9 24 1
9 26 1
10 14 1
10 15 1
10 19 1
10 20 1
10 25 1
10 26 1
11 12 1
11 13 1
11 14 1
11 15 1
11 16 1
11 21 1
11 22 1
11 27 1
12 13 1
12 14 1
12 15 1
12 17 1
12 21 1
12 23 1
12 27 1
13 14 1
13 15 1
13 18 1
13 21 1
13 24 1
13 27 1
14 15 1
14 19 1
14 21 1
14 25 1
14 27 1
15 20 1
15 21 1
15 26 1
15 27 1
16 17 1
16 18 1
16 19 1
16 20 1
16 21 1
16 22 1
16 28 1
17 18 1
17 19 1
17 20 1
17 21 1
17 23 1
17 28 1
18 19 1
18 20 1
18 21 1
18 24 1
18 28 1
19 20 1
19 21 1
19 25 1
19 28 1
20 21 1
20 26 1
20 28 1
21 27 1
21 28 1
22 23 1
22 24 1
22 25 1
22 26 1
22 27 1
22 28 1
23 24 1
23 25 1
23 26 1
23 27 1
23 28 1
24 25 1
24 26 1
24 27 1
24 28 1
25 26 1
25 27 1
25 28 1
26 27 1
26 28 1
27 28 1


==> anc/instances/benchmark/thetaPrime/johnson8_4_4.dat <==
70 560
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
1 8 1
1 9 1
1 16 1
1 17 1
1 18 1
1 19 1
1 36 1
1 37 1
1 38 1
1 39 1
2 3 1
2 4 1
2 5 1
2 6 1
2 10 1
2 11 1
2 12 1
2 16 1
2 20 1
2 21 1
2 22 1
2 36 1
2 40 1
2 41 1
2 42 1
3 4 1
3 5 1
3 7 1
3 10 1
3 13 1
3 14 1
3 17 1
3 20 1
3 23 1
3 24 1
3 37 1
3 40 1
3 43 1
3 44 1
4 5 1
4 8 1
4 11 1
4 13 1
4 15 1
4 18 1
4 21 1
4 23 1
4 25 1
4 38 1
4 41 1
4 43 1
4 45 1
5 9 1
5 12 1
5 14 1
5 15 1
5 19 1
5 22 1
5 24 1
5 25 1
5 39 1
5 42 1
5 44 1
5 45 1
6 7 1
6 8 1
6 9 1
6 10 1
6 11 1
6 12 1
6 16 1
6 26 1
6 27 1
6 28 1
6 36 1
6 46 1
6 47 1
6 48 1
7 8 1
7 9 1
7 10 1
7 13 1
7 14 1
7 17 1
7 26 1
7 29 1
7 30 1
7 37 1
7 46 1
7 49 1
7 50 1
8 9 1
8 11 1
8 13 1
8 15 1
8 18 1
8 27 1
8 29 1
8 31 1
8 38 1
8 47 1
8 49 1
8 51 1
9 12 1
9 14 1
9 15 1
9 19 1
9 28 1
9 30 1
9 31 1
9 39 1
9 48 1
9 50 1
9 51 1
10 11 1
10 12 1
10 13 1
10 14 1
10 20 1
10 26 1
10 32 1
10 33 1
10 40 1
10 46 1
10 52 1
10 53 1
11 12 1
11 13 1
11 15 1
11 21 1
11 27 1
11 32 1
11 34 1
11 41 1
11 47 1
11 52 1
11 54 1
12 14 1
12 15 1
12 22 1
12 28 1
12 33 1
12 34 1
12 42 1
12 48 1
12 53 1
12 54 1
13 14 1
13 15 1
13 23 1
13 29 1
13 32 1
13 35 1
13 43 1
13 49 1
13 52 1
13 55 1
14 15 1
14 24 1
14 30 1
14 33 1
14 35 1
14 44 1
14 50 1
14 53 1
14 55 1
15 25 1
15 31 1
15 34 1
15 35 1
15 45 1
15 51 1
15 54 1
15 55 1
16 17 1
16 18 1
16 19 1
16 20 1
16 21 1
16 22 1
16 26 1
16 27 1
16 28 1
16 36 1
16 56 1
16 57 1
16 58 1
17 18 1
17 19 1
17 20 1
17 23 1
17 24 1
17 26 1
17 29 1
17 30 1
17 37 1
17 56 1
17 59 1
17 60 1
18 19 1
18 21 1
18 23 1
18 25 1
18 27 1
18 29 1
18 31 1
18 38 1
18 57 1
18 59 1
18 61 1
19 22 1
19 24 1
19 25 1
19 28 1
19 30 1
19 31 1
19 39 1
19 58 1
19 60 1
19 61 1
20 21 1
20 22 1
20 23 1
20 24 1
20 26 1
20 32 1
20 33 1
20 40 1
20 56 1
20 62 1
20 63 1
21 22 1
21 23 1
21 25 1
21 27 1
21 32 1
21 34 1
21 41 1
21 57 1
21 62 1
21 64 1
22 24 1
22 25 1
22 28 1
22 33 1
22 34 1
22 42 1
22 58 1
22 63 1
22 64 1
23 24 1
23 25 1
23 29 1
23 32 1
23 35 1
23 43 1
23 59 1
23 62 1
23 65 1
24 25 1
24 30 1
24 33 1
24 35 1
24 44 1
24 60 1
24 63 1
24 65 1
25 31 1
25 34 1
25 35 1
25 45 1
25 61 1
25 64 1
25 65 1
26 27 1
26 28 1
26 29 1
26 30 1
26 32 1
26 33 1
26 46 1
26 56 1
26 66 1
26 67 1
27 28 1
27 29 1
27 31 1
27 32 1
27 34 1
27 47 1
27 57 1
27 66 1
27 68 1
28 30 1
28 31 1
28 33 1
28 34 1
28 48 1
28 58 1
28 67 1
28 68 1
29 30 1
29 31 1
29 32 1
29 35 1
29 49 1
29 59 1
29 66 1
29 69 1
30 31 1
30 33 1
30 35 1
30 50 1
30 60 1
30 67 1
30 69 1
31 34 1
31 35 1
31 51 1
31 61 1
31 68 1
31 69 1
32 33 1
32 34 1
32 35 1
32 52 1
32 62 1
32 66 1
32 70 1
33 34 1
33 35 1
33 53 1
33 63 1
33 67 1
33 70 1
34 35 1
34 54 1
34 64 1
34 68 1
34 70 1
35 55 1
35 65 1
35 69 1
35 70 1
36 37 1
36 38 1
36 39 1
36 40 1
36 41 1
36 42 1
36 46 1
36 47 1
36 48 1
36 56 1
36 57 1
36 58 1
37 38 1
37 39 1
37 40 1
37 43 1
37 44 1
37 46 1
37 49 1
37 50 1
37 56 1
37 59 1
37 60 1
38 39 1
38 41 1
38 43 1
38 45 1
38 47 1
38 49 1
38 51 1
38 57 1
38 59 1
38 61 1
39 42 1
39 44 1
39 45 1
39 48 1
39 50 1
39 51 1
39 58 1
39 60 1
39 61 1
40 41 1
40 42 1
40 43 1
40 44 1
40 46 1
40 52 1
40 53 1
40 56 1
40 62 1
40 63 1
41 42 1
41 43 1
41 45 1
41 47 1
41 52 1
41 54 1
41 57 1
41 62 1
41 64 1
42 44 1
42 45 1
42 48 1
42 53 1
42 54 1
42 58 1
42 63 1
42 64 1
43 44 1
43 45 1
43 49 1
43 52 1
43 55 1
43 59 1
43 62 1
43 65 1
44 45 1
44 50 1
44 53 1
44 55 1
44 60 1
44 63 1
44 65 1
45 51 1
45 54 1
45 55 1
45 61 1
45 64 1
45 65 1
46 47 1
46 48 1
46 49 1
46 50 1
46 52 1
46 53 1
46 56 1
46 66 1
46 67 1
47 48 1
47 49 1
47 51 1
47 52 1
47 54 1
47 57 1
47 66 1
47 68 1
48 50 1
48 51 1
48 53 1
48 54 1
48 58 1
48 67 1
48 68 1
49 50 1
49 51 1
49 52 1
49 55 1
49 59 1
49 66 1
49 69 1
50 51 1
50 53 1
50 55 1
50 60 1
50 67 1
50 69 1
51 54 1
51 55 1
51 61 1
51 68 1
51 69 1
52 53 1
52 54 1
52 55 1
52 62 1
52 66 1
52 70 1
53 54 1
53 55 1
53 63 1
53 67 1
53 70 1
54 55 1
54 64 1
54 68 1
54 70 1
55 65 1
55 69 1
55 70 1
56 57 1
56 58 1
56 59 1
56 60 1
56 62 1
56 63 1
56 66 1
56 67 1
57 58 1
57 59 1
57 61 1
57 62 1
57 64 1
57 66 1
57 68 1
58 60 1
58 61 1
58 63 1
58 64 1
58 67 1
58 68 1
59 60 1
59 61 1
59 62 1
59 65 1
59 66 1
59 69 1
60 61 1
60 63 1
60 65 1
60 67 1
60 69 1
61 64 1
61 65 1
61 68 1
61 69 1
62 63 1
62 64 1
62 65 1
62 66 1
62 70 1
63 64 1
63 65 1
63 67 1
63 70 1
64 65 1
64 68 1
64 70 1
65 69 1
65 70 1
66 67 1
66 68 1
66 69 1
66 70 1
67 68 1
67 69 1
67 70 1
68 69 1
68 70 1
69 70 1


==> anc/instances/benchmark/thetaPrime/keller4.dat <==
171 5100
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
1 9 1
1 10 1
1 11 1
1 18 1
1 28 1
1 29 1
1 31 1
1 32 1
1 33 1
1 35 1
1 36 1
1 38 1
1 39 1
1 40 1
1 42 1
1 43 1
1 45 1
1 46 1
1 47 1
1 65 1
1 66 1
1 68 1
1 69 1
1 70 1
1 77 1
1 135 1
1 136 1
1 138 1
1 139 1
1 140 1
1 142 1
1 143 1
1 145 1
1 146 1
1 147 1
1 165 1
1 166 1
1 168 1
1 169 1
1 170 1
2 3 1
2 4 1
2 5 1
2 7 1
2 8 1
2 9 1
2 10 1
2 12 1
2 21 1
2 29 1
2 30 1
2 31 1
2 32 1
2 34 1
2 36 1
2 37 1
2 38 1
2 39 1
2 41 1
2 43 1
2 44 1
2 45 1
2 46 1
2 48 1
2 66 1
2 67 1
2 68 1
2 69 1
2 71 1
2 80 1
2 136 1
2 137 1
2 138 1
2 139 1
2 141 1
2 143 1
2 144 1
2 145 1
2 146 1
2 148 1
2 166 1
2 167 1
2 168 1
2 169 1
2 171 1
3 4 1
3 5 1
3 7 1
3 9 1
3 10 1
3 11 1
3 12 1
3 22 1
3 29 1
3 31 1
3 32 1
3 33 1
3 34 1
3 36 1
3 38 1
3 39 1
3 40 1
3 41 1
3 43 1
3 45 1
3 46 1
3 47 1
3 48 1
3 66 1
3 68 1
3 69 1
3 70 1
3 71 1
3 81 1
3 136 1
3 138 1
3 139 1
3 140 1
3 141 1
3 143 1
3 145 1
3 146 1
3 147 1
3 148 1
3 166 1
3 168 1
3 169 1
3 170 1
3 171 1
4 5 1
4 7 1
4 8 1
4 10 1
4 11 1
4 12 1
4 23 1
4 29 1
4 30 1
4 32 1
4 33 1
4 34 1
4 36 1
4 37 1
4 39 1
4 40 1
4 41 1
4 43 1
4 44 1
4 46 1
4 47 1
4 48 1
4 66 1
4 67 1
4 69 1
4 70 1
4 71 1
4 82 1
4 136 1
4 137 1
4 139 1
4 140 1
4 141 1
4 143 1
4 144 1
4 146 1
4 147 1
4 148 1
4 166 1
4 167 1
4 169 1
4 170 1
4 171 1
5 6 1
5 9 1
5 10 1
5 11 1
5 12 1
5 26 1
5 28 1
5 31 1
5 32 1
5 33 1
5 34 1
5 35 1
5 38 1
5 39 1
5 40 1
5 41 1
5 42 1
5 45 1
5 46 1
5 47 1
5 48 1
5 65 1
5 68 1
5 69 1
5 70 1
5 71 1
5 85 1
5 135 1
5 138 1
5 139 1
5 140 1
5 141 1
5 142 1
5 145 1
5 146 1
5 147 1
5 148 1
5 165 1
5 168 1
5 169 1
5 170 1
5 171 1
6 7 1
6 10 1
6 12 1
6 13 1
6 14 1
6 15 1
6 17 1
6 18 1
6 19 1
6 25 1
6 26 1
6 27 1
6 28 1
6 35 1
6 36 1
6 41 1
6 42 1
6 43 1
6 48 1
6 50 1
6 51 1
6 52 1
6 54 1
6 55 1
6 56 1
6 62 1
6 63 1
6 64 1
6 89 1
6 135 1
6 136 1
6 141 1
6 142 1
6 143 1
6 148 1
6 150 1
6 151 1
6 152 1
6 154 1
6 155 1
6 156 1
6 162 1
6 163 1
6 164 1
7 9 1
7 10 1
7 11 1
7 12 1
7 13 1
7 14 1
7 15 1
7 17 1
7 18 1
7 19 1
7 21 1
7 22 1
7 23 1
7 29 1
7 35 1
7 36 1
7 38 1
7 39 1
7 40 1
7 42 1
7 43 1
7 45 1
7 46 1
7 47 1
7 50 1
7 51 1
7 52 1
7 54 1
7 55 1
7 56 1
7 58 1
7 59 1
7 60 1
7 93 1
7 135 1
7 136 1
7 138 1
7 139 1
7 140 1
7 142 1
7 143 1
7 145 1
7 146 1
7 147 1
7 150 1
7 151 1
7 152 1
7 154 1
7 155 1
7 156 1
7 158 1
7 159 1
7 160 1
8 9 1
8 10 1
8 11 1
8 16 1
8 17 1
8 19 1
8 20 1
8 21 1
8 23 1
8 24 1
8 25 1
8 27 1
8 30 1
8 37 1
8 38 1
8 40 1
8 44 1
8 45 1
8 47 1
8 53 1
8 54 1
8 56 1
8 57 1
8 58 1
8 60 1
8 61 1
8 62 1
8 64 1
8 95 1
8 137 1
8 138 1
8 140 1
8 144 1
8 145 1
8 147 1
8 153 1
8 154 1
8 156 1
8 157 1
8 158 1
8 160 1
8 161 1
8 162 1
8 164 1
9 10 1
9 11 1
9 12 1
9 16 1
9 17 1
9 18 1
9 20 1
9 21 1
9 22 1
9 24 1
9 25 1
9 26 1
9 31 1
9 36 1
9 37 1
9 38 1
9 39 1
9 41 1
9 43 1
9 44 1
9 45 1
9 46 1
9 48 1
9 53 1
9 54 1
9 55 1
9 57 1
9 58 1
9 59 1
9 61 1
9 62 1
9 63 1
9 96 1
9 136 1
9 137 1
9 138 1
9 139 1
9 141 1
9 143 1
9 144 1
9 145 1
9 146 1
9 148 1
9 153 1
9 154 1
9 155 1
9 157 1
9 158 1
9 159 1
9 161 1
9 162 1
9 163 1
10 11 1
10 12 1
10 17 1
10 18 1
10 19 1
10 21 1
10 22 1
10 23 1
10 25 1
10 26 1
10 27 1
10 32 1
10 36 1
10 38 1
10 39 1
10 40 1
10 41 1
10 43 1
10 45 1
10 46 1
10 47 1
10 48 1
10 54 1
10 55 1
10 56 1
10 58 1
10 59 1
10 60 1
10 62 1
10 63 1
10 64 1
10 97 1
10 136 1
10 138 1
10 139 1
10 140 1
10 141 1
10 143 1
10 145 1
10 146 1
10 147 1
10 148 1
10 154 1
10 155 1
10 156 1
10 158 1
10 159 1
10 160 1
10 162 1
10 163 1
10 164 1
11 12 1
11 16 1
11 18 1
11 19 1
11 20 1
11 22 1
11 23 1
11 24 1
11 26 1
11 27 1
11 33 1
11 36 1
11 37 1
11 39 1
11 40 1
11 41 1
11 43 1
11 44 1
11 46 1
11 47 1
11 48 1
11 53 1
11 55 1
11 56 1
11 57 1
11 59 1
11 60 1
11 61 1
11 63 1
11 64 1
11 98 1
11 136 1
11 137 1
11 139 1
11 140 1
11 141 1
11 143 1
11 144 1
11 146 1
11 147 1
11 148 1
11 153 1
11 155 1
11 156 1
11 157 1
11 159 1
11 160 1
11 161 1
11 163 1
11 164 1
12 13 1
12 14 1
12 15 1
12 21 1
12 22 1
12 23 1
12 25 1
12 26 1
12 27 1
12 34 1
12 35 1
12 38 1
12 39 1
12 40 1
12 41 1
12 42 1
12 45 1
12 46 1
12 47 1
12 48 1
12 50 1
12 51 1
12 52 1
12 58 1
12 59 1
12 60 1
12 62 1
12 63 1
12 64 1
12 101 1
12 135 1
12 138 1
12 139 1
12 140 1
12 141 1
12 142 1
12 145 1
12 146 1
12 147 1
12 148 1
12 150 1
12 151 1
12 152 1
12 158 1
12 159 1
12 160 1
12 162 1
12 163 1
12 164 1
13 14 1
13 15 1
13 16 1
13 17 1
13 18 1
13 21 1
13 24 1
13 25 1
13 26 1
13 28 1
13 29 1
13 34 1
13 42 1
13 43 1
13 48 1
13 49 1
13 50 1
13 51 1
13 53 1
13 54 1
13 55 1
13 61 1
13 62 1
13 63 1
13 65 1
13 66 1
13 71 1
13 104 1
13 142 1
13 143 1
13 148 1
13 149 1
13 150 1
13 151 1
13 153 1
13 154 1
13 155 1
13 161 1
13 162 1
13 163 1
13 165 1
13 166 1
13 171 1
14 15 1
14 17 1
14 18 1
14 19 1
14 22 1
14 25 1
14 26 1
14 27 1
14 28 1
14 29 1
14 34 1
14 42 1
14 43 1
14 48 1
14 50 1
14 51 1
14 52 1
14 54 1
14 55 1
14 56 1
14 62 1
14 63 1
14 64 1
14 65 1
14 66 1
14 71 1
14 105 1
14 142 1
14 143 1
14 148 1
14 150 1
14 151 1
14 152 1
14 154 1
14 155 1
14 156 1
14 162 1
14 163 1
14 164 1
14 165 1
14 166 1
14 171 1
15 16 1
15 18 1
15 19 1
15 23 1
15 24 1
15 26 1
15 27 1
15 28 1
15 29 1
15 34 1
15 42 1
15 43 1
15 48 1
15 49 1
15 51 1
15 52 1
15 53 1
15 55 1
15 56 1
15 61 1
15 63 1
15 64 1
15 65 1
15 66 1
15 71 1
15 106 1
15 142 1
15 143 1
15 148 1
15 149 1
15 151 1
15 152 1
15 153 1
15 155 1
15 156 1
15 161 1
15 163 1
15 164 1
15 165 1
15 166 1
15 171 1
16 17 1
16 18 1
16 19 1
16 20 1
16 21 1
16 23 1
16 24 1
16 30 1
16 31 1
16 33 1
16 44 1
16 45 1
16 47 1
16 49 1
16 50 1
16 52 1
16 53 1
16 54 1
16 56 1
16 57 1
16 58 1
16 60 1
16 67 1
16 68 1
16 70 1
16 107 1
16 144 1
16 145 1
16 147 1
16 149 1
16 150 1
16 152 1
16 153 1
16 154 1
16 156 1
16 157 1
16 158 1
16 160 1
16 167 1
16 168 1
16 170 1
17 18 1
17 19 1
17 20 1
17 21 1
17 22 1
17 25 1
17 28 1
17 29 1
17 30 1
17 31 1
17 32 1
17 42 1
17 43 1
17 44 1
17 45 1
17 46 1
17 49 1
17 50 1
17 51 1
17 53 1
17 54 1
17 55 1
17 57 1
17 58 1
17 59 1
17 65 1
17 66 1
17 67 1
17 68 1
17 69 1
17 108 1
17 142 1
17 143 1
17 144 1
17 145 1
17 146 1
17 149 1
17 150 1
17 151 1
17 153 1
17 154 1
17 155 1
17 157 1
17 158 1
17 159 1
17 165 1
17 166 1
17 167 1
17 168 1
17 169 1
18 19 1
18 21 1
18 22 1
18 23 1
18 26 1
18 28 1
18 29 1
18 31 1
18 32 1
18 33 1
18 42 1
18 43 1
18 45 1
18 46 1
18 47 1
18 50 1
18 51 1
18 52 1
18 54 1
18 55 1
18 56 1
18 58 1
18 59 1
18 60 1
18 65 1
18 66 1
18 68 1
18 69 1
18 70 1
18 109 1
18 142 1
18 143 1
18 145 1
18 146 1
18 147 1
18 150 1
18 151 1
18 152 1
18 154 1
18 155 1
18 156 1
18 158 1
18 159 1
18 160 1
18 165 1
18 166 1
18 168 1
18 169 1
18 170 1
19 20 1
19 22 1
19 23 1
19 27 1
19 28 1
19 29 1
19 30 1
19 32 1
19 33 1
19 42 1
19 43 1
19 44 1
19 46 1
19 47 1
19 49 1
19 51 1
19 52 1
19 53 1
19 55 1
19 56 1
19 57 1
19 59 1
19 60 1
19 65 1
19 66 1
19 67 1
19 69 1
19 70 1
19 110 1
19 142 1
19 143 1
19 144 1
19 146 1
19 147 1
19 149 1
19 151 1
19 152 1
19 153 1
19 155 1
19 156 1
19 157 1
19 159 1
19 160 1
19 165 1
19 166 1
19 167 1
19 169 1
19 170 1
20 21 1
20 22 1
20 23 1
20 24 1
20 25 1
20 27 1
20 30 1
20 31 1
20 33 1
20 44 1
20 45 1
20 47 1
20 53 1
20 54 1
20 56 1
20 57 1
20 58 1
20 60 1
20 61 1
20 62 1
20 64 1
20 67 1
20 68 1
20 70 1
20 111 1
20 144 1
20 145 1
20 147 1
20 153 1
20 154 1
20 156 1
20 157 1
20 158 1
20 160 1
20 161 1
20 162 1
20 164 1
20 167 1
20 168 1
20 170 1
21 22 1
21 23 1
21 24 1
21 25 1
21 26 1
21 29 1
21 30 1
21 31 1
21 32 1
21 34 1
21 43 1
21 44 1
21 45 1
21 46 1
21 48 1
21 53 1
21 54 1
21 55 1
21 57 1
21 58 1
21 59 1
21 61 1
21 62 1
21 63 1
21 66 1
21 67 1
21 68 1
21 69 1
21 71 1
21 112 1
21 143 1
21 144 1
21 145 1
21 146 1
21 148 1
21 153 1
21 154 1
21 155 1
21 157 1
21 158 1
21 159 1
21 161 1
21 162 1
21 163 1
21 166 1
21 167 1
21 168 1
21 169 1
21 171 1
22 23 1
22 25 1
22 26 1
22 27 1
22 29 1
22 31 1
22 32 1
22 33 1
22 34 1
22 43 1
22 45 1
22 46 1
22 47 1
22 48 1
22 54 1
22 55 1
22 56 1
22 58 1
22 59 1
22 60 1
22 62 1
22 63 1
22 64 1
22 66 1
22 68 1
22 69 1
22 70 1
22 71 1
22 113 1
22 143 1
22 145 1
22 146 1
22 147 1
22 148 1
22 154 1
22 155 1
22 156 1
22 158 1
22 159 1
22 160 1
22 162 1
22 163 1
22 164 1
22 166 1
22 168 1
22 169 1
22 170 1
22 171 1
23 24 1
23 26 1
23 27 1
23 29 1
23 30 1
23 32 1
23 33 1
23 34 1
23 43 1
23 44 1
23 46 1
23 47 1
23 48 1
23 53 1
23 55 1
23 56 1
23 57 1
23 59 1
23 60 1
23 61 1
23 63 1
23 64 1
23 66 1
23 67 1
23 69 1
23 70 1
23 71 1
23 114 1
23 143 1
23 144 1
23 146 1
23 147 1
23 148 1
23 153 1
23 155 1
23 156 1
23 157 1
23 159 1
23 160 1
23 161 1
23 163 1
23 164 1
23 166 1
23 167 1
23 169 1
23 170 1
23 171 1
24 25 1
24 26 1
24 27 1
24 30 1
24 31 1
24 33 1
24 44 1
24 45 1
24 47 1
24 49 1
24 50 1
24 52 1
24 57 1
24 58 1
24 60 1
24 61 1
24 62 1
24 64 1
24 67 1
24 68 1
24 70 1
24 115 1
24 144 1
24 145 1
24 147 1
24 149 1
24 150 1
24 152 1
24 157 1
24 158 1
24 160 1
24 161 1
24 162 1
24 164 1
24 167 1
24 168 1
24 170 1
25 26 1
25 27 1
25 28 1
25 30 1
25 31 1
25 32 1
25 34 1
25 42 1
25 44 1
25 45 1
25 46 1
25 48 1
25 49 1
25 50 1
25 51 1
25 57 1
25 58 1
25 59 1
25 61 1
25 62 1
25 63 1
25 65 1
25 67 1
25 68 1
25 69 1
25 71 1
25 116 1
25 142 1
25 144 1
25 145 1
25 146 1
25 148 1
25 149 1
25 150 1
25 151 1
25 157 1
25 158 1
25 159 1
25 161 1
25 162 1
25 163 1
25 165 1
25 167 1
25 168 1
25 169 1
25 171 1
26 27 1
26 28 1
26 31 1
26 32 1
26 33 1
26 34 1
26 42 1
26 45 1
26 46 1
26 47 1
26 48 1
26 50 1
26 51 1
26 52 1
26 58 1
26 59 1
26 60 1
26 62 1
26 63 1
26 64 1
26 65 1
26 68 1
26 69 1
26 70 1
26 71 1
26 117 1
26 142 1
26 145 1
26 146 1
26 147 1
26 148 1
26 150 1
26 151 1
26 152 1
26 158 1
26 159 1
26 160 1
26 162 1
26 163 1
26 164 1
26 165 1
26 168 1
26 169 1
26 170 1
26 171 1
27 28 1
27 30 1
27 32 1
27 33 1
27 34 1
27 42 1
27 44 1
27 46 1
27 47 1
27 48 1
27 49 1
27 51 1
27 52 1
27 57 1
27 59 1
27 60 1
27 61 1
27 63 1
27 64 1
27 65 1
27 67 1
27 69 1
27 70 1
27 71 1
27 118 1
27 142 1
27 144 1
27 146 1
27 147 1
27 148 1
27 149 1
27 151 1
27 152 1
27 157 1
27 159 1
27 160 1
27 161 1
27 163 1
27 164 1
27 165 1
27 167 1
27 169 1
27 170 1
27 171 1
28 29 1
28 32 1
28 34 1
28 35 1
28 36 1
28 41 1
28 50 1
28 51 1
28 52 1
28 54 1
28 55 1
28 56 1
28 62 1
28 63 1
28 64 1
28 65 1
28 66 1
28 71 1
28 121 1
28 135 1
28 136 1
28 141 1
28 150 1
28 151 1
28 152 1
28 154 1
28 155 1
28 156 1
28 162 1
28 163 1
28 164 1
28 165 1
28 166 1
28 171 1
29 31 1
29 32 1
29 33 1
29 34 1
29 35 1
29 36 1
29 38 1
29 39 1
29 40 1
29 50 1
29 51 1
29 52 1
29 54 1
29 55 1
29 56 1
29 58 1
29 59 1
29 60 1
29 65 1
29 66 1
29 68 1
29 69 1
29 70 1
29 125 1
29 135 1
29 136 1
29 138 1
29 139 1
29 140 1
29 150 1
29 151 1
29 152 1
29 154 1
29 155 1
29 156 1
29 158 1
29 159 1
29 160 1
29 165 1
29 166 1
29 168 1
29 169 1
29 170 1
30 31 1
30 32 1
30 33 1
30 37 1
30 38 1
30 40 1
30 53 1
30 54 1
30 56 1
30 57 1
30 58 1
30 60 1
30 61 1
30 62 1
30 64 1
30 67 1
30 68 1
30 70 1
30 127 1
30 137 1
30 138 1
30 140 1
30 153 1
30 154 1
30 156 1
30 157 1
30 158 1
30 160 1
30 161 1
30 162 1
30 164 1
30 167 1
30 168 1
30 170 1
31 32 1
31 33 1
31 34 1
31 36 1
31 37 1
31 38 1
31 39 1
31 41 1
31 53 1
31 54 1
31 55 1
31 57 1
31 58 1
31 59 1
31 61 1
31 62 1
31 63 1
31 66 1
31 67 1
31 68 1
31 69 1
31 71 1
31 128 1
31 136 1
31 137 1
31 138 1
31 139 1
31 141 1
31 153 1
31 154 1
31 155 1
31 157 1
31 158 1
31 159 1
31 161 1
31 162 1
31 163 1
31 166 1
31 167 1
31 168 1
31 169 1
31 171 1
32 33 1
32 34 1
32 36 1
32 38 1
32 39 1
32 40 1
32 41 1
32 54 1
32 55 1
32 56 1
32 58 1
32 59 1
32 60 1
32 62 1
32 63 1
32 64 1
32 66 1
32 68 1
32 69 1
32 70 1
32 71 1
32 129 1
32 136 1
32 138 1
32 139 1
32 140 1
32 141 1
32 154 1
32 155 1
32 156 1
32 158 1
32 159 1
32 160 1
32 162 1
32 163 1
32 164 1
32 166 1
32 168 1
32 169 1
32 170 1
32 171 1
33 34 1
33 36 1
33 37 1
33 39 1
33 40 1
33 41 1
33 53 1
33 55 1
33 56 1
33 57 1
33 59 1
33 60 1
33 61 1
33 63 1
33 64 1
33 66 1
33 67 1
33 69 1
33 70 1
33 71 1
33 130 1
33 136 1
33 137 1
33 139 1
33 140 1
33 141 1
33 153 1
33 155 1
33 156 1
33 157 1
33 159 1
33 160 1
33 161 1
33 163 1
33 164 1
33 166 1
33 167 1
33 169 1
33 170 1
33 171 1
34 35 1
34 38 1
34 39 1
34 40 1
34 41 1
34 50 1
34 51 1
34 52 1
34 58 1
34 59 1
34 60 1
34 62 1
34 63 1
34 64 1
34 65 1
34 68 1
34 69 1
34 70 1
34 71 1
34 133 1
34 135 1
34 138 1
34 139 1
34 140 1
34 141 1
34 150 1
34 151 1
34 152 1
34 158 1
34 159 1
34 160 1
34 162 1
34 163 1
34 164 1
34 165 1
34 168 1
34 169 1
34 170 1
34 171 1
35 36 1
35 39 1
35 41 1
35 42 1
35 43 1
35 48 1
35 51 1
35 65 1
35 66 1
35 71 1
35 72 1
35 73 1
35 74 1
35 76 1
35 77 1
35 78 1
35 84 1
35 85 1
35 86 1
35 88 1
35 89 1
35 90 1
35 92 1
35 93 1
35 94 1
35 100 1
35 101 1
35 102 1
35 120 1
35 121 1
35 122 1
35 124 1
35 125 1
35 126 1
35 132 1
35 133 1
35 134 1
35 135 1
36 38 1
36 39 1
36 40 1
36 41 1
36 42 1
36 43 1
36 45 1
36 46 1
36 47 1
36 55 1
36 65 1
36 66 1
36 68 1
36 69 1
36 70 1
36 72 1
36 73 1
36 74 1
36 76 1
36 77 1
36 78 1
36 80 1
36 81 1
36 82 1
36 88 1
36 89 1
36 90 1
36 92 1
36 93 1
36 94 1
36 96 1
36 97 1
36 98 1
36 120 1
36 121 1
36 122 1
36 124 1
36 125 1
36 126 1
36 128 1
36 129 1
36 130 1
36 136 1
37 38 1
37 39 1
37 40 1
37 44 1
37 45 1
37 47 1
37 57 1
37 67 1
37 68 1
37 70 1
37 75 1
37 76 1
37 78 1
37 79 1
37 80 1
37 82 1
37 83 1
37 84 1
37 86 1
37 91 1
37 92 1
37 94 1
37 95 1
37 96 1
37 98 1
37 99 1
37 100 1
37 102 1
37 123 1
37 124 1
37 126 1
37 127 1
37 128 1
37 130 1
37 131 1
37 132 1
37 134 1
37 137 1
38 39 1
38 40 1
38 41 1
38 43 1
38 44 1
38 45 1
38 46 1
38 48 1
38 58 1
38 66 1
38 67 1
38 68 1
38 69 1
38 71 1
38 75 1
38 76 1
38 77 1
38 79 1
38 80 1
38 81 1
38 83 1
38 84 1
38 85 1
38 91 1
38 92 1
38 93 1
38 95 1
38 96 1
38 97 1
38 99 1
38 100 1
38 101 1
38 123 1
38 124 1
38 125 1
38 127 1
38 128 1
38 129 1
38 131 1
38 132 1
38 133 1
38 138 1
39 40 1
39 41 1
39 43 1
39 45 1
39 46 1
39 47 1
39 48 1
39 59 1
39 66 1
39 68 1
39 69 1
39 70 1
39 71 1
39 76 1
39 77 1
39 78 1
39 80 1
39 81 1
39 82 1
39 84 1
39 85 1
39 86 1
39 92 1
39 93 1
39 94 1
39 96 1
39 97 1
39 98 1
39 100 1
39 101 1
39 102 1
39 124 1
39 125 1
39 126 1
39 128 1
39 129 1
39 130 1
39 132 1
39 133 1
39 134 1
39 139 1
40 41 1
40 43 1
40 44 1
40 46 1
40 47 1
40 48 1
40 60 1
40 66 1
40 67 1
40 69 1
40 70 1
40 71 1
40 75 1
40 77 1
40 78 1
40 79 1
40 81 1
40 82 1
40 83 1
40 85 1
40 86 1
40 91 1
40 93 1
40 94 1
40 95 1
40 97 1
40 98 1
40 99 1
40 101 1
40 102 1
40 123 1
40 125 1
40 126 1
40 127 1
40 129 1
40 130 1
40 131 1
40 133 1
40 134 1
40 140 1
41 42 1
41 45 1
41 46 1
41 47 1
41 48 1
41 63 1
41 65 1
41 68 1
41 69 1
41 70 1
41 71 1
41 72 1
41 73 1
41 74 1
41 80 1
41 81 1
41 82 1
41 84 1
41 85 1
41 86 1
41 88 1
41 89 1
41 90 1
41 96 1
41 97 1
41 98 1
41 100 1
41 101 1
41 102 1
41 120 1
41 121 1
41 122 1
41 128 1
41 129 1
41 130 1
41 132 1
41 133 1
41 134 1
41 141 1
42 43 1
42 46 1
42 48 1
42 50 1
42 51 1
42 52 1
42 54 1
42 55 1
42 56 1
42 62 1
42 63 1
42 64 1
42 65 1
42 72 1
42 73 1
42 74 1
42 76 1
42 77 1
42 78 1
42 84 1
42 85 1
42 86 1
42 88 1
42 89 1
42 90 1
42 92 1
42 93 1
42 94 1
42 100 1
42 101 1
42 102 1
42 104 1
42 105 1
42 106 1
42 108 1
42 109 1
42 110 1
42 116 1
42 117 1
42 118 1
42 142 1
43 45 1
43 46 1
43 47 1
43 48 1
43 50 1
43 51 1
43 52 1
43 54 1
43 55 1
43 56 1
43 58 1
43 59 1
43 60 1
43 66 1
43 72 1
43 73 1
43 74 1
43 76 1
43 77 1
43 78 1
43 80 1
43 81 1
43 82 1
43 88 1
43 89 1
43 90 1
43 92 1
43 93 1
43 94 1
43 96 1
43 97 1
43 98 1
43 104 1
43 105 1
43 106 1
43 108 1
43 109 1
43 110 1
43 112 1
43 113 1
43 114 1
43 143 1
44 45 1
44 46 1
44 47 1
44 53 1
44 54 1
44 56 1
44 57 1
44 58 1
44 60 1
44 61 1
44 62 1
44 64 1
44 67 1
44 75 1
44 76 1
44 78 1
44 79 1
44 80 1
44 82 1
44 83 1
44 84 1
44 86 1
44 91 1
44 92 1
44 94 1
44 95 1
44 96 1
44 98 1
44 99 1
44 100 1
44 102 1
44 107 1
44 108 1
44 110 1
44 111 1
44 112 1
44 114 1
44 115 1
44 116 1
44 118 1
44 144 1
45 46 1
45 47 1
45 48 1
45 53 1
45 54 1
45 55 1
45 57 1
45 58 1
45 59 1
45 61 1
45 62 1
45 63 1
45 68 1
45 75 1
45 76 1
45 77 1
45 79 1
45 80 1
45 81 1
45 83 1
45 84 1
45 85 1
45 91 1
45 92 1
45 93 1
45 95 1
45 96 1
45 97 1
45 99 1
45 100 1
45 101 1
45 107 1
45 108 1
45 109 1
45 111 1
45 112 1
45 113 1
45 115 1
45 116 1
45 117 1
45 145 1
46 47 1
46 48 1
46 54 1
46 55 1
46 56 1
46 58 1
46 59 1
46 60 1
46 62 1
46 63 1
46 64 1
46 69 1
46 76 1
46 77 1
46 78 1
46 80 1
46 81 1
46 82 1
46 84 1
46 85 1
46 86 1
46 92 1
46 93 1
46 94 1
46 96 1
46 97 1
46 98 1
46 100 1
46 101 1
46 102 1
46 108 1
46 109 1
46 110 1
46 112 1
46 113 1
46 114 1
46 116 1
46 117 1
46 118 1
46 146 1
47 48 1
47 53 1
47 55 1
47 56 1
47 57 1
47 59 1
47 60 1
47 61 1
47 63 1
47 64 1
47 70 1
47 75 1
47 77 1
47 78 1
47 79 1
47 81 1
47 82 1
47 83 1
47 85 1
47 86 1
47 91 1
47 93 1
47 94 1
47 95 1
47 97 1
47 98 1
47 99 1
47 101 1
47 102 1
47 107 1
47 109 1
47 110 1
47 111 1
47 113 1
47 114 1
47 115 1
47 117 1
47 118 1
47 147 1
48 50 1
48 51 1
48 52 1
48 58 1
48 59 1
48 60 1
48 62 1
48 63 1
48 64 1
48 71 1
48 72 1
48 73 1
48 74 1
48 80 1
48 81 1
48 82 1
48 84 1
48 85 1
48 86 1
48 88 1
48 89 1
48 90 1
48 96 1
48 97 1
48 98 1
48 100 1
48 101 1
48 102 1
48 104 1
48 105 1
48 106 1
48 112 1
48 113 1
48 114 1
48 116 1
48 117 1
48 118 1
48 148 1
49 50 1
49 51 1
49 52 1
49 53 1
49 54 1
49 56 1
49 57 1
49 61 1
49 62 1
49 64 1
49 87 1
49 88 1
49 90 1
49 91 1
49 92 1
49 94 1
49 99 1
49 100 1
49 102 1
49 103 1
49 104 1
49 106 1
49 107 1
49 108 1
49 110 1
49 115 1
49 116 1
49 118 1
49 119 1
49 120 1
49 122 1
49 123 1
49 124 1
49 126 1
49 131 1
49 132 1
49 134 1
49 149 1
50 51 1
50 52 1
50 53 1
50 54 1
50 55 1
50 58 1
50 61 1
50 62 1
50 63 1
50 65 1
50 66 1
50 71 1
50 87 1
50 88 1
50 89 1
50 91 1
50 92 1
50 93 1
50 99 1
50 100 1
50 101 1
50 103 1
50 104 1
50 105 1
50 107 1
50 108 1
50 109 1
50 115 1
50 116 1
50 117 1
50 119 1
50 120 1
50 121 1
50 123 1
50 124 1
50 125 1
50 131 1
50 132 1
50 133 1
50 150 1
51 52 1
51 54 1
51 55 1
51 56 1
51 59 1
51 62 1
51 63 1
51 64 1
51 65 1
51 66 1
51 71 1
51 88 1
51 89 1
51 90 1
51 92 1
51 93 1
51 94 1
51 100 1
51 101 1
51 102 1
51 104 1
51 105 1
51 106 1
51 108 1
51 109 1
51 110 1
51 116 1
51 117 1
51 118 1
51 120 1
51 121 1
51 122 1
51 124 1
51 125 1
51 126 1
51 132 1
51 133 1
51 134 1
51 151 1
52 53 1
52 55 1
52 56 1
52 60 1
52 61 1
52 63 1
52 64 1
52 65 1
52 66 1
52 71 1
52 87 1
52 89 1
52 90 1
52 91 1
52 93 1
52 94 1
52 99 1
52 101 1
52 102 1
52 103 1
52 105 1
52 106 1
52 107 1
52 109 1
52 110 1
52 115 1
52 117 1
52 118 1
52 119 1
52 121 1
52 122 1
52 123 1
52 125 1
52 126 1
52 131 1
52 133 1
52 134 1
52 152 1
53 54 1
53 55 1
53 56 1
53 57 1
53 58 1
53 60 1
53 61 1
53 67 1
53 68 1
53 70 1
53 87 1
53 88 1
53 90 1
53 91 1
53 92 1
53 94 1
53 95 1
53 96 1
53 98 1
53 103 1
53 104 1
53 106 1
53 107 1
53 108 1
53 110 1
53 111 1
53 112 1
53 114 1
53 119 1
53 120 1
53 122 1
53 123 1
53 124 1
53 126 1
53 127 1
53 128 1
53 130 1
53 153 1
54 55 1
54 56 1
54 57 1
54 58 1
54 59 1
54 62 1
54 65 1
54 66 1
54 67 1
54 68 1
54 69 1
54 87 1
54 88 1
54 89 1
54 91 1
54 92 1
54 93 1
54 95 1
54 96 1
54 97 1
54 103 1
54 104 1
54 105 1
54 107 1
54 108 1
54 109 1
54 111 1
54 112 1
54 113 1
54 119 1
54 120 1
54 121 1
54 123 1
54 124 1
54 125 1
54 127 1
54 128 1
54 129 1
54 154 1
55 56 1
55 58 1
55 59 1
55 60 1
55 63 1
55 65 1
55 66 1
55 68 1
55 69 1
55 70 1
55 88 1
55 89 1
55 90 1
55 92 1
55 93 1
55 94 1
55 96 1
55 97 1
55 98 1
55 104 1
55 105 1
55 106 1
55 108 1
55 109 1
55 110 1
55 112 1
55 113 1
55 114 1
55 120 1
55 121 1
55 122 1
55 124 1
55 125 1
55 126 1
55 128 1
55 129 1
55 130 1
55 155 1
56 57 1
56 59 1
56 60 1
56 64 1
56 65 1
56 66 1
56 67 1
56 69 1
56 70 1
56 87 1
56 89 1
56 90 1
56 91 1
56 93 1
56 94 1
56 95 1
56 97 1
56 98 1
56 103 1
56 105 1
56 106 1
56 107 1
56 109 1
56 110 1
56 111 1
56 113 1
56 114 1
56 119 1
56 121 1
56 122 1
56 123 1
56 125 1
56 126 1
56 127 1
56 129 1
56 130 1
56 156 1
57 58 1
57 59 1
57 60 1
57 61 1
57 62 1
57 64 1
57 67 1
57 68 1
57 70 1
57 91 1
57 92 1
57 94 1
57 95 1
57 96 1
57 98 1
57 99 1
57 100 1
57 102 1
57 107 1
57 108 1
57 110 1
57 111 1
57 112 1
57 114 1
57 115 1
57 116 1
57 118 1
57 123 1
57 124 1
57 126 1
57 127 1
57 128 1
57 130 1
57 131 1
57 132 1
57 134 1
57 157 1
58 59 1
58 60 1
58 61 1
58 62 1
58 63 1
58 66 1
58 67 1
58 68 1
58 69 1
58 71 1
58 91 1
58 92 1
58 93 1
58 95 1
58 96 1
58 97 1
58 99 1
58 100 1
58 101 1
58 107 1
58 108 1
58 109 1
58 111 1
58 112 1
58 113 1
58 115 1
58 116 1
58 117 1
58 123 1
58 124 1
58 125 1
58 127 1
58 128 1
58 129 1
58 131 1
58 132 1
58 133 1
58 158 1
59 60 1
59 62 1
59 63 1
59 64 1
59 66 1
59 68 1
59 69 1
59 70 1
59 71 1
59 92 1
59 93 1
59 94 1
59 96 1
59 97 1
59 98 1
59 100 1
59 101 1
59 102 1
59 108 1
59 109 1
59 110 1
59 112 1
59 113 1
59 114 1
59 116 1
59 117 1
59 118 1
59 124 1
59 125 1
59 126 1
59 128 1
59 129 1
59 130 1
59 132 1
59 133 1
59 134 1
59 159 1
60 61 1
60 63 1
60 64 1
60 66 1
60 67 1
60 69 1
60 70 1
60 71 1
60 91 1
60 93 1
60 94 1
60 95 1
60 97 1
60 98 1
60 99 1
60 101 1
60 102 1
60 107 1
60 109 1
60 110 1
60 111 1
60 113 1
60 114 1
60 115 1
60 117 1
60 118 1
60 123 1
60 125 1
60 126 1
60 127 1
60 129 1
60 130 1
60 131 1
60 133 1
60 134 1
60 160 1
61 62 1
61 63 1
61 64 1
61 67 1
61 68 1
61 70 1
61 87 1
61 88 1
61 90 1
61 95 1
61 96 1
61 98 1
61 99 1
61 100 1
61 102 1
61 103 1
61 104 1
61 106 1
61 111 1
61 112 1
61 114 1
61 115 1
61 116 1
61 118 1
61 119 1
61 120 1
61 122 1
61 127 1
61 128 1
61 130 1
61 131 1
61 132 1
61 134 1
61 161 1
62 63 1
62 64 1
62 65 1
62 67 1
62 68 1
62 69 1
62 71 1
62 87 1
62 88 1
62 89 1
62 95 1
62 96 1
62 97 1
62 99 1
62 100 1
62 101 1
62 103 1
62 104 1
62 105 1
62 111 1
62 112 1
62 113 1
62 115 1
62 116 1
62 117 1
62 119 1
62 120 1
62 121 1
62 127 1
62 128 1
62 129 1
62 131 1
62 132 1
62 133 1
62 162 1
63 64 1
63 65 1
63 68 1
63 69 1
63 70 1
63 71 1
63 88 1
63 89 1
63 90 1
63 96 1
63 97 1
63 98 1
63 100 1
63 101 1
63 102 1
63 104 1
63 105 1
63 106 1
63 112 1
63 113 1
63 114 1
63 116 1
63 117 1
63 118 1
63 120 1
63 121 1
63 122 1
63 128 1
63 129 1
63 130 1
63 132 1
63 133 1
63 134 1
63 163 1
64 65 1
64 67 1
64 69 1
64 70 1
64 71 1
64 87 1
64 89 1
64 90 1
64 95 1
64 97 1
64 98 1
64 99 1
64 101 1
64 102 1
64 103 1
64 105 1
64 106 1
64 111 1
64 113 1
64 114 1
64 115 1
64 117 1
64 118 1
64 119 1
64 121 1
64 122 1
64 127 1
64 129 1
64 130 1
64 131 1
64 133 1
64 134 1
64 164 1
65 66 1
65 69 1
65 71 1
65 72 1
65 73 1
65 74 1
65 76 1
65 77 1
65 78 1
65 84 1
65 85 1
65 86 1
65 104 1
65 105 1
65 106 1
65 108 1
65 109 1
65 110 1
65 116 1
65 117 1
65 118 1
65 120 1
65 121 1
65 122 1
65 124 1
65 125 1
65 126 1
65 132 1
65 133 1
65 134 1
65 165 1
66 68 1
66 69 1
66 70 1
66 71 1
66 72 1
66 73 1
66 74 1
66 76 1
66 77 1
66 78 1
66 80 1
66 81 1
66 82 1
66 104 1
66 105 1
66 106 1
66 108 1
66 109 1
66 110 1
66 112 1
66 113 1
66 114 1
66 120 1
66 121 1
66 122 1
66 124 1
66 125 1
66 126 1
66 128 1
66 129 1
66 130 1
66 166 1
67 68 1
67 69 1
67 70 1
67 75 1
67 76 1
67 78 1
67 79 1
67 80 1
67 82 1
67 83 1
67 84 1
67 86 1
67 107 1
67 108 1
67 110 1
67 111 1
67 112 1
67 114 1
67 115 1
67 116 1
67 118 1
67 123 1
67 124 1
67 126 1
67 127 1
67 128 1
67 130 1
67 131 1
67 132 1
67 134 1
67 167 1
68 69 1
68 70 1
68 71 1
68 75 1
68 76 1
68 77 1
68 79 1
68 80 1
68 81 1
68 83 1
68 84 1
68 85 1
68 107 1
68 108 1
68 109 1
68 111 1
68 112 1
68 113 1
68 115 1
68 116 1
68 117 1
68 123 1
68 124 1
68 125 1
68 127 1
68 128 1
68 129 1
68 131 1
68 132 1
68 133 1
68 168 1
69 70 1
69 71 1
69 76 1
69 77 1
69 78 1
69 80 1
69 81 1
69 82 1
69 84 1
69 85 1
69 86 1
69 108 1
69 109 1
69 110 1
69 112 1
69 113 1
69 114 1
69 116 1
69 117 1
69 118 1
69 124 1
69 125 1
69 126 1
69 128 1
69 129 1
69 130 1
69 132 1
69 133 1
69 134 1
69 169 1
70 71 1
70 75 1
70 77 1
70 78 1
70 79 1
70 81 1
70 82 1
70 83 1
70 85 1
70 86 1
70 107 1
70 109 1
70 110 1
70 111 1
70 113 1
70 114 1
70 115 1
70 117 1
70 118 1
70 123 1
70 125 1
70 126 1
70 127 1
70 129 1
70 130 1
70 131 1
70 133 1
70 134 1
70 170 1
71 72 1
71 73 1
71 74 1
71 80 1
71 81 1
71 82 1
71 84 1
71 85 1
71 86 1
71 104 1
71 105 1
71 106 1
71 112 1
71 113 1
71 114 1
71 116 1
71 117 1
71 118 1
71 120 1
71 121 1
71 122 1
71 128 1
71 129 1
71 130 1
71 132 1
71 133 1
71 134 1
71 171 1
72 73 1
72 74 1
72 75 1
72 76 1
72 77 1
72 80 1
72 83 1
72 84 1
72 85 1
72 87 1
72 88 1
72 89 1
72 91 1
72 92 1
72 93 1
72 99 1
72 100 1
72 101 1
72 104 1
72 119 1
72 120 1
72 121 1
72 123 1
72 124 1
72 125 1
72 131 1
72 132 1
72 133 1
72 135 1
72 136 1
72 141 1
72 142 1
72 143 1
72 148 1
72 165 1
72 166 1
72 171 1
73 74 1
73 76 1
73 77 1
73 78 1
73 81 1
73 84 1
73 85 1
73 86 1
73 88 1
73 89 1
73 90 1
73 92 1
73 93 1
73 94 1
73 100 1
73 101 1
73 102 1
73 105 1
73 120 1
73 121 1
73 122 1
73 124 1
73 125 1
73 126 1
73 132 1
73 133 1
73 134 1
73 135 1
73 136 1
73 141 1
73 142 1
73 143 1
73 148 1
73 165 1
73 166 1
73 171 1
74 75 1
74 77 1
74 78 1
74 82 1
74 83 1
74 85 1
74 86 1
74 87 1
74 89 1
74 90 1
74 91 1
74 93 1
74 94 1
74 99 1
74 101 1
74 102 1
74 106 1
74 119 1
74 121 1
74 122 1
74 123 1
74 125 1
74 126 1
74 131 1
74 133 1
74 134 1
74 135 1
74 136 1
74 141 1
74 142 1
74 143 1
74 148 1
74 165 1
74 166 1
74 171 1
75 76 1
75 77 1
75 78 1
75 79 1
75 80 1
75 82 1
75 83 1
75 87 1
75 88 1
75 90 1
75 91 1
75 92 1
75 94 1
75 95 1
75 96 1
75 98 1
75 107 1
75 119 1
75 120 1
75 122 1
75 123 1
75 124 1
75 126 1
75 127 1
75 128 1
75 130 1
75 137 1
75 138 1
75 140 1
75 144 1
75 145 1
75 147 1
75 167 1
75 168 1
75 170 1
76 77 1
76 78 1
76 79 1
76 80 1
76 81 1
76 84 1
76 87 1
76 88 1
76 89 1
76 91 1
76 92 1
76 93 1
76 95 1
76 96 1
76 97 1
76 108 1
76 119 1
76 120 1
76 121 1
76 123 1
76 124 1
76 125 1
76 127 1
76 128 1
76 129 1
76 135 1
76 136 1
76 137 1
76 138 1
76 139 1
76 142 1
76 143 1
76 144 1
76 145 1
76 146 1
76 165 1
76 166 1
76 167 1
76 168 1
76 169 1
77 78 1
77 80 1
77 81 1
77 82 1
77 85 1
77 88 1
77 89 1
77 90 1
77 92 1
77 93 1
77 94 1
77 96 1
77 97 1
77 98 1
77 109 1
77 120 1
77 121 1
77 122 1
77 124 1
77 125 1
77 126 1
77 128 1
77 129 1
77 130 1
77 135 1
77 136 1
77 138 1
77 139 1
77 140 1
77 142 1
77 143 1
77 145 1
77 146 1
77 147 1
77 165 1
77 166 1
77 168 1
77 169 1
77 170 1
78 79 1
78 81 1
78 82 1
78 86 1
78 87 1
78 89 1
78 90 1
78 91 1
78 93 1
78 94 1
78 95 1
78 97 1
78 98 1
78 110 1
78 119 1
78 121 1
78 122 1
78 123 1
78 125 1
78 126 1
78 127 1
78 129 1
78 130 1
78 135 1
78 136 1
78 137 1
78 139 1
78 140 1
78 142 1
78 143 1
78 144 1
78 146 1
78 147 1
78 165 1
78 166 1
78 167 1
78 169 1
78 170 1
79 80 1
79 81 1
79 82 1
79 83 1
79 84 1
79 86 1
79 91 1
79 92 1
79 94 1
79 95 1
79 96 1
79 98 1
79 99 1
79 100 1
79 102 1
79 111 1
79 123 1
79 124 1
79 126 1
79 127 1
79 128 1
79 130 1
79 131 1
79 132 1
79 134 1
79 137 1
79 138 1
79 140 1
79 144 1
79 145 1
79 147 1
79 167 1
79 168 1
79 170 1
80 81 1
80 82 1
80 83 1
80 84 1
80 85 1
80 91 1
80 92 1
80 93 1
80 95 1
80 96 1
80 97 1
80 99 1
80 100 1
80 101 1
80 112 1
80 123 1
80 124 1
80 125 1
80 127 1
80 128 1
80 129 1
80 131 1
80 132 1
80 133 1
80 136 1
80 137 1
80 138 1
80 139 1
80 141 1
80 143 1
80 144 1
80 145 1
80 146 1
80 148 1
80 166 1
80 167 1
80 168 1
80 169 1
80 171 1
81 82 1
81 84 1
81 85 1
81 86 1
81 92 1
81 93 1
81 94 1
81 96 1
81 97 1
81 98 1
81 100 1
81 101 1
81 102 1
81 113 1
81 124 1
81 125 1
81 126 1
81 128 1
81 129 1
81 130 1
81 132 1
81 133 1
81 134 1
81 136 1
81 138 1
81 139 1
81 140 1
81 141 1
81 143 1
81 145 1
81 146 1
81 147 1
81 148 1
81 166 1
81 168 1
81 169 1
81 170 1
81 171 1
82 83 1
82 85 1
82 86 1
82 91 1
82 93 1
82 94 1
82 95 1
82 97 1
82 98 1
82 99 1
82 101 1
82 102 1
82 114 1
82 123 1
82 125 1
82 126 1
82 127 1
82 129 1
82 130 1
82 131 1
82 133 1
82 134 1
82 136 1
82 137 1
82 139 1
82 140 1
82 141 1
82 143 1
82 144 1
82 146 1
82 147 1
82 148 1
82 166 1
82 167 1
82 169 1
82 170 1
82 171 1
83 84 1
83 85 1
83 86 1
83 87 1
83 88 1
83 90 1
83 95 1
83 96 1
83 98 1
83 99 1
83 100 1
83 102 1
83 115 1
83 119 1
83 120 1
83 122 1
83 127 1
83 128 1
83 130 1
83 131 1
83 132 1
83 134 1
83 137 1
83 138 1
83 140 1
83 144 1
83 145 1
83 147 1
83 167 1
83 168 1
83 170 1
84 85 1
84 86 1
84 87 1
84 88 1
84 89 1
84 95 1
84 96 1
84 97 1
84 99 1
84 100 1
84 101 1
84 116 1
84 119 1
84 120 1
84 121 1
84 127 1
84 128 1
84 129 1
84 131 1
84 132 1
84 133 1
84 135 1
84 137 1
84 138 1
84 139 1
84 141 1
84 142 1
84 144 1
84 145 1
84 146 1
84 148 1
84 165 1
84 167 1
84 168 1
84 169 1
84 171 1
85 86 1
85 88 1
85 89 1
85 90 1
85 96 1
85 97 1
85 98 1
85 100 1
85 101 1
85 102 1
85 117 1
85 120 1
85 121 1
85 122 1
85 128 1
85 129 1
85 130 1
85 132 1
85 133 1
85 134 1
85 135 1
85 138 1
85 139 1
85 140 1
85 141 1
85 142 1
85 145 1
85 146 1
85 147 1
85 148 1
85 165 1
85 168 1
85 169 1
85 170 1
85 171 1
86 87 1
86 89 1
86 90 1
86 95 1
86 97 1
86 98 1
86 99 1
86 101 1
86 102 1
86 118 1
86 119 1
86 121 1
86 122 1
86 127 1
86 129 1
86 130 1
86 131 1
86 133 1
86 134 1
86 135 1
86 137 1
86 139 1
86 140 1
86 141 1
86 142 1
86 144 1
86 146 1
86 147 1
86 148 1
86 165 1
86 167 1
86 169 1
86 170 1
86 171 1
87 88 1
87 89 1
87 90 1
87 91 1
87 92 1
87 94 1
87 95 1
87 99 1
87 100 1
87 102 1
87 103 1
87 104 1
87 106 1
87 107 1
87 108 1
87 110 1
87 115 1
87 116 1
87 118 1
87 119 1
87 149 1
87 150 1
87 152 1
87 153 1
87 154 1
87 156 1
87 161 1
87 162 1
87 164 1
88 89 1
88 90 1
88 91 1
88 92 1
88 93 1
88 96 1
88 99 1
88 100 1
88 101 1
88 103 1
88 104 1
88 105 1
88 107 1
88 108 1
88 109 1
88 115 1
88 116 1
88 117 1
88 120 1
88 135 1
88 136 1
88 141 1
88 142 1
88 143 1
88 148 1
88 149 1
88 150 1
88 151 1
88 153 1
88 154 1
88 155 1
88 161 1
88 162 1
88 163 1
89 90 1
89 92 1
89 93 1
89 94 1
89 97 1
89 100 1
89 101 1
89 102 1
89 104 1
89 105 1
89 106 1
89 108 1
89 109 1
89 110 1
89 116 1
89 117 1
89 118 1
89 121 1
89 135 1
89 136 1
89 141 1
89 142 1
89 143 1
89 148 1
89 150 1
89 151 1
89 152 1
89 154 1
89 155 1
89 156 1
89 162 1
89 163 1
89 164 1
90 91 1
90 93 1
90 94 1
90 98 1
90 99 1
90 101 1
90 102 1
90 103 1
90 105 1
90 106 1
90 107 1
90 109 1
90 110 1
90 115 1
90 117 1
90 118 1
90 122 1
90 135 1
90 136 1
90 141 1
90 142 1
90 143 1
90 148 1
90 149 1
90 151 1
90 152 1
90 153 1
90 155 1
90 156 1
90 161 1
90 163 1
90 164 1
91 92 1
91 93 1
91 94 1
91 95 1
91 96 1
91 98 1
91 99 1
91 103 1
91 104 1
91 106 1
91 107 1
91 108 1
91 110 1
91 111 1
91 112 1
91 114 1
91 123 1
91 137 1
91 138 1
91 140 1
91 144 1
91 145 1
91 147 1
91 149 1
91 150 1
91 152 1
91 153 1
91 154 1
91 156 1
91 157 1
91 158 1
91 160 1
92 93 1
92 94 1
92 95 1
92 96 1
92 97 1
92 100 1
92 103 1
92 104 1
92 105 1
92 107 1
92 108 1
92 109 1
92 111 1
92 112 1
92 113 1
92 124 1
92 135 1
92 136 1
92 137 1
92 138 1
92 139 1
92 142 1
92 143 1
92 144 1
92 145 1
92 146 1
92 149 1
92 150 1
92 151 1
92 153 1
92 154 1
92 155 1
92 157 1
92 158 1
92 159 1
93 94 1
93 96 1
93 97 1
93 98 1
93 101 1
93 104 1
93 105 1
93 106 1
93 108 1
93 109 1
93 110 1
93 112 1
93 113 1
93 114 1
93 125 1
93 135 1
93 136 1
93 138 1
93 139 1
93 140 1
93 142 1
93 143 1
93 145 1
93 146 1
93 147 1
93 150 1
93 151 1
93 152 1
93 154 1
93 155 1
93 156 1
93 158 1
93 159 1
93 160 1
94 95 1
94 97 1
94 98 1
94 102 1
94 103 1
94 105 1
94 106 1
94 107 1
94 109 1
94 110 1
94 111 1
94 113 1
94 114 1
94 126 1
94 135 1
94 136 1
94 137 1
94 139 1
94 140 1
94 142 1
94 143 1
94 144 1
94 146 1
94 147 1
94 149 1
94 151 1
94 152 1
94 153 1
94 155 1
94 156 1
94 157 1
94 159 1
94 160 1
95 96 1
95 97 1
95 98 1
95 99 1
95 100 1
95 102 1
95 107 1
95 108 1
95 110 1
95 111 1
95 112 1
95 114 1
95 115 1
95 116 1
95 118 1
95 127 1
95 137 1
95 138 1
95 140 1
95 144 1
95 145 1
95 147 1
95 153 1
95 154 1
95 156 1
95 157 1
95 158 1
95 160 1
95 161 1
95 162 1
95 164 1
96 97 1
96 98 1
96 99 1
96 100 1
96 101 1
96 107 1
96 108 1
96 109 1
96 111 1
96 112 1
96 113 1
96 115 1
96 116 1
96 117 1
96 128 1
96 136 1
96 137 1
96 138 1
96 139 1
96 141 1
96 143 1
96 144 1
96 145 1
96 146 1
96 148 1
96 153 1
96 154 1
96 155 1
96 157 1
96 158 1
96 159 1
96 161 1
96 162 1
96 163 1
97 98 1
97 100 1
97 101 1
97 102 1
97 108 1
97 109 1
97 110 1
97 112 1
97 113 1
97 114 1
97 116 1
97 117 1
97 118 1
97 129 1
97 136 1
97 138 1
97 139 1
97 140 1
97 141 1
97 143 1
97 145 1
97 146 1
97 147 1
97 148 1
97 154 1
97 155 1
97 156 1
97 158 1
97 159 1
97 160 1
97 162 1
97 163 1
97 164 1
98 99 1
98 101 1
98 102 1
98 107 1
98 109 1
98 110 1
98 111 1
98 113 1
98 114 1
98 115 1
98 117 1
98 118 1
98 130 1
98 136 1
98 137 1
98 139 1
98 140 1
98 141 1
98 143 1
98 144 1
98 146 1
98 147 1
98 148 1
98 153 1
98 155 1
98 156 1
98 157 1
98 159 1
98 160 1
98 161 1
98 163 1
98 164 1
99 100 1
99 101 1
99 102 1
99 103 1
99 104 1
99 106 1
99 111 1
99 112 1
99 114 1
99 115 1
99 116 1
99 118 1
99 131 1
99 137 1
99 138 1
99 140 1
99 144 1
99 145 1
99 147 1
99 149 1
99 150 1
99 152 1
99 157 1
99 158 1
99 160 1
99 161 1
99 162 1
99 164 1
100 101 1
100 102 1
100 103 1
100 104 1
100 105 1
100 111 1
100 112 1
100 113 1
100 115 1
100 116 1
100 117 1
100 132 1
100 135 1
100 137 1
100 138 1
100 139 1
100 141 1
100 142 1
100 144 1
100 145 1
100 146 1
100 148 1
100 149 1
100 150 1
100 151 1
100 157 1
100 158 1
100 159 1
100 161 1
100 162 1
100 163 1
101 102 1
101 104 1
101 105 1
101 106 1
101 112 1
101 113 1
101 114 1
101 116 1
101 117 1
101 118 1
101 133 1
101 135 1
101 138 1
101 139 1
101 140 1
101 141 1
101 142 1
101 145 1
101 146 1
101 147 1
101 148 1
101 150 1
101 151 1
101 152 1
101 158 1
101 159 1
101 160 1
101 162 1
101 163 1
101 164 1
102 103 1
102 105 1
102 106 1
102 111 1
102 113 1
102 114 1
102 115 1
102 117 1
102 118 1
102 134 1
102 135 1
102 137 1
102 139 1
102 140 1
102 141 1
102 142 1
102 144 1
102 146 1
102 147 1
102 148 1
102 149 1
102 151 1
102 152 1
102 157 1
102 159 1
102 160 1
102 161 1
102 163 1
102 164 1
103 104 1
103 105 1
103 106 1
103 107 1
103 108 1
103 110 1
103 111 1
103 115 1
103 116 1
103 118 1
103 119 1
103 120 1
103 122 1
103 123 1
103 124 1
103 126 1
103 131 1
103 132 1
103 134 1
103 149 1
103 150 1
103 152 1
103 153 1
103 154 1
103 156 1
103 161 1
103 162 1
103 164 1
104 105 1
104 106 1
104 107 1
104 108 1
104 109 1
104 112 1
104 115 1
104 116 1
104 117 1
104 119 1
104 120 1
104 121 1
104 123 1
104 124 1
104 125 1
104 131 1
104 132 1
104 133 1
104 142 1
104 143 1
104 148 1
104 149 1
104 150 1
104 151 1
104 153 1
104 154 1
104 155 1
104 161 1
104 162 1
104 163 1
104 165 1
104 166 1
104 171 1
105 106 1
105 108 1
105 109 1
105 110 1
105 113 1
105 116 1
105 117 1
105 118 1
105 120 1
105 121 1
105 122 1
105 124 1
105 125 1
105 126 1
105 132 1
105 133 1
105 134 1
105 142 1
105 143 1
105 148 1
105 150 1
105 151 1
105 152 1
105 154 1
105 155 1
105 156 1
105 162 1
105 163 1
105 164 1
105 165 1
105 166 1
105 171 1
106 107 1
106 109 1
106 110 1
106 114 1
106 115 1
106 117 1
106 118 1
106 119 1
106 121 1
106 122 1
106 123 1
106 125 1
106 126 1
106 131 1
106 133 1
106 134 1
106 142 1
106 143 1
106 148 1
106 149 1
106 151 1
106 152 1
106 153 1
106 155 1
106 156 1
106 161 1
106 163 1
106 164 1
106 165 1
106 166 1
106 171 1
107 108 1
107 109 1
107 110 1
107 111 1
107 112 1
107 114 1
107 115 1
107 119 1
107 120 1
107 122 1
107 123 1
107 124 1
107 126 1
107 127 1
107 128 1
107 130 1
107 144 1
107 145 1
107 147 1
107 149 1
107 150 1
107 152 1
107 153 1
107 154 1
107 156 1
107 157 1
107 158 1
107 160 1
107 167 1
107 168 1
107 170 1
108 109 1
108 110 1
108 111 1
108 112 1
108 113 1
108 116 1
108 119 1
108 120 1
108 121 1
108 123 1
108 124 1
108 125 1
108 127 1
108 128 1
108 129 1
108 142 1
108 143 1
108 144 1
108 145 1
108 146 1
108 149 1
108 150 1
108 151 1
108 153 1
108 154 1
108 155 1
108 157 1
108 158 1
108 159 1
108 165 1
108 166 1
108 167 1
108 168 1
108 169 1
109 110 1
109 112 1
109 113 1
109 114 1
109 117 1
109 120 1
109 121 1
109 122 1
109 124 1
109 125 1
109 126 1
109 128 1
109 129 1
109 130 1
109 142 1
109 143 1
109 145 1
109 146 1
109 147 1
109 150 1
109 151 1
109 152 1
109 154 1
109 155 1
109 156 1
109 158 1
109 159 1
109 160 1
109 165 1
109 166 1
109 168 1
109 169 1
109 170 1
110 111 1
110 113 1
110 114 1
110 118 1
110 119 1
110 121 1
110 122 1
110 123 1
110 125 1
110 126 1
110 127 1
110 129 1
110 130 1
110 142 1
110 143 1
110 144 1
110 146 1
110 147 1
110 149 1
110 151 1
110 152 1
110 153 1
110 155 1
110 156 1
110 157 1
110 159 1
110 160 1
110 165 1
110 166 1
110 167 1
110 169 1
110 170 1
111 112 1
111 113 1
111 114 1
111 115 1
111 116 1
111 118 1
111 123 1
111 124 1
111 126 1
111 127 1
111 128 1
111 130 1
111 131 1
111 132 1
111 134 1
111 144 1
111 145 1
111 147 1
111 153 1
111 154 1
111 156 1
111 157 1
111 158 1
111 160 1
111 161 1
111 162 1
111 164 1
111 167 1
111 168 1
111 170 1
112 113 1
112 114 1
112 115 1
112 116 1
112 117 1
112 123 1
112 124 1
112 125 1
112 127 1
112 128 1
112 129 1
112 131 1
112 132 1
112 133 1
112 143 1
112 144 1
112 145 1
112 146 1
112 148 1
112 153 1
112 154 1
112 155 1
112 157 1
112 158 1
112 159 1
112 161 1
112 162 1
112 163 1
112 166 1
112 167 1
112 168 1
112 169 1
112 171 1
113 114 1
113 116 1
113 117 1
113 118 1
113 124 1
113 125 1
113 126 1
113 128 1
113 129 1
113 130 1
113 132 1
113 133 1
113 134 1
113 143 1
113 145 1
113 146 1
113 147 1
113 148 1
113 154 1
113 155 1
113 156 1
113 158 1
113 159 1
113 160 1
113 162 1
113 163 1
113 164 1
113 166 1
113 168 1
113 169 1
113 170 1
113 171 1
114 115 1
114 117 1
114 118 1
114 123 1
114 125 1
114 126 1
114 127 1
114 129 1
114 130 1
114 131 1
114 133 1
114 134 1
114 143 1
114 144 1
114 146 1
114 147 1
114 148 1
114 153 1
114 155 1
114 156 1
114 157 1
114 159 1
114 160 1
114 161 1
114 163 1
114 164 1
114 166 1
114 167 1
114 169 1
114 170 1
114 171 1
115 116 1
115 117 1
115 118 1
115 119 1
115 120 1
115 122 1
115 127 1
115 128 1
115 130 1
115 131 1
115 132 1
115 134 1
115 144 1
115 145 1
115 147 1
115 149 1
115 150 1
115 152 1
115 157 1
115 158 1
115 160 1
115 161 1
115 162 1
115 164 1
115 167 1
115 168 1
115 170 1
116 117 1
116 118 1
116 119 1
116 120 1
116 121 1
116 127 1
116 128 1
116 129 1
116 131 1
116 132 1
116 133 1
116 142 1
116 144 1
116 145 1
116 146 1
116 148 1
116 149 1
116 150 1
116 151 1
116 157 1
116 158 1
116 159 1
116 161 1
116 162 1
116 163 1
116 165 1
116 167 1
116 168 1
116 169 1
116 171 1
117 118 1
117 120 1
117 121 1
117 122 1
117 128 1
117 129 1
117 130 1
117 132 1
117 133 1
117 134 1
117 142 1
117 145 1
117 146 1
117 147 1
117 148 1
117 150 1
117 151 1
117 152 1
117 158 1
117 159 1
117 160 1
117 162 1
117 163 1
117 164 1
117 165 1
117 168 1
117 169 1
117 170 1
117 171 1
118 119 1
118 121 1
118 122 1
118 127 1
118 129 1
118 130 1
118 131 1
118 133 1
118 134 1
118 142 1
118 144 1
118 146 1
118 147 1
118 148 1
118 149 1
118 151 1
118 152 1
118 157 1
118 159 1
118 160 1
118 161 1
118 163 1
118 164 1
118 165 1
118 167 1
118 169 1
118 170 1
118 171 1
119 120 1
119 121 1
119 122 1
119 123 1
119 124 1
119 126 1
119 127 1
119 131 1
119 132 1
119 134 1
119 149 1
119 150 1
119 152 1
119 153 1
119 154 1
119 156 1
119 161 1
119 162 1
119 164 1
120 121 1
120 122 1
120 123 1
120 124 1
120 125 1
120 128 1
120 131 1
120 132 1
120 133 1
120 135 1
120 136 1
120 141 1
120 149 1
120 150 1
120 151 1
120 153 1
120 154 1
120 155 1
120 161 1
120 162 1
120 163 1
120 165 1
120 166 1
120 171 1
121 122 1
121 124 1
121 125 1
121 126 1
121 129 1
121 132 1
121 133 1
121 134 1
121 135 1
121 136 1
121 141 1
121 150 1
121 151 1
121 152 1
121 154 1
121 155 1
121 156 1
121 162 1
121 163 1
121 164 1
121 165 1
121 166 1
121 171 1
122 123 1
122 125 1
122 126 1
122 130 1
122 131 1
122 133 1
122 134 1
122 135 1
122 136 1
122 141 1
122 149 1
122 151 1
122 152 1
122 153 1
122 155 1
122 156 1
122 161 1
122 163 1
122 164 1
122 165 1
122 166 1
122 171 1
123 124 1
123 125 1
123 126 1
123 127 1
123 128 1
123 130 1
123 131 1
123 137 1
123 138 1
123 140 1
123 149 1
123 150 1
123 152 1
123 153 1
123 154 1
123 156 1
123 157 1
123 158 1
123 160 1
123 167 1
123 168 1
123 170 1
124 125 1
124 126 1
124 127 1
124 128 1
124 129 1
124 132 1
124 135 1
124 136 1
124 137 1
124 138 1
124 139 1
124 149 1
124 150 1
124 151 1
124 153 1
124 154 1
124 155 1
124 157 1
124 158 1
124 159 1
124 165 1
124 166 1
124 167 1
124 168 1
124 169 1
125 126 1
125 128 1
125 129 1
125 130 1
125 133 1
125 135 1
125 136 1
125 138 1
125 139 1
125 140 1
125 150 1
125 151 1
125 152 1
125 154 1
125 155 1
125 156 1
125 158 1
125 159 1
125 160 1
125 165 1
125 166 1
125 168 1
125 169 1
125 170 1
126 127 1
126 129 1
126 130 1
126 134 1
126 135 1
126 136 1
126 137 1
126 139 1
126 140 1
126 149 1
126 151 1
126 152 1
126 153 1
126 155 1
126 156 1
126 157 1
126 159 1
126 160 1
126 165 1
126 166 1
126 167 1
126 169 1
126 170 1
127 128 1
127 129 1
127 130 1
127 131 1
127 132 1
127 134 1
127 137 1
127 138 1
127 140 1
127 153 1
127 154 1
127 156 1
127 157 1
127 158 1
127 160 1
127 161 1
127 162 1
127 164 1
127 167 1
127 168 1
127 170 1
128 129 1
128 130 1
128 131 1
128 132 1
128 133 1
128 136 1
128 137 1
128 138 1
128 139 1
128 141 1
128 153 1
128 154 1
128 155 1
128 157 1
128 158 1
128 159 1
128 161 1
128 162 1
128 163 1
128 166 1
128 167 1
128 168 1
128 169 1
128 171 1
129 130 1
129 132 1
129 133 1
129 134 1
129 136 1
129 138 1
129 139 1
129 140 1
129 141 1
129 154 1
129 155 1
129 156 1
129 158 1
129 159 1
129 160 1
129 162 1
129 163 1
129 164 1
129 166 1
129 168 1
129 169 1
129 170 1
129 171 1
130 131 1
130 133 1
130 134 1
130 136 1
130 137 1
130 139 1
130 140 1
130 141 1
130 153 1
130 155 1
130 156 1
130 157 1
130 159 1
130 160 1
130 161 1
130 163 1
130 164 1
130 166 1
130 167 1
130 169 1
130 170 1
130 171 1
131 132 1
131 133 1
131 134 1
131 137 1
131 138 1
131 140 1
131 149 1
131 150 1
131 152 1
131 157 1
131 158 1
131 160 1
131 161 1
131 162 1
131 164 1
131 167 1
131 168 1
131 170 1
132 133 1
132 134 1
132 135 1
132 137 1
132 138 1
132 139 1
132 141 1
132 149 1
132 150 1
132 151 1
132 157 1
132 158 1
132 159 1
132 161 1
132 162 1
132 163 1
132 165 1
132 167 1
132 168 1
132 169 1
132 171 1
133 134 1
133 135 1
133 138 1
133 139 1
133 140 1
133 141 1
133 150 1
133 151 1
133 152 1
133 158 1
133 159 1
133 160 1
133 162 1
133 163 1
133 164 1
133 165 1
133 168 1
133 169 1
133 170 1
133 171 1
134 135 1
134 137 1
134 139 1
134 140 1
134 141 1
134 149 1
134 151 1
134 152 1
134 157 1
134 159 1
134 160 1
134 161 1
134 163 1
134 164 1
134 165 1
134 167 1
134 169 1
134 170 1
134 171 1
135 136 1
135 139 1
135 141 1
135 142 1
135 143 1
135 148 1
135 151 1
135 165 1
135 166 1
135 171 1
136 138 1
136 139 1
136 140 1
136 141 1
136 142 1
136 143 1
136 145 1
136 146 1
136 147 1
136 155 1
136 165 1
136 166 1
136 168 1
136 169 1
136 170 1
137 138 1
137 139 1
137 140 1
137 144 1
137 145 1
137 147 1
137 157 1
137 167 1
137 168 1
137 170 1
138 139 1
138 140 1
138 141 1
138 143 1
138 144 1
138 145 1
138 146 1
138 148 1
138 158 1
138 166 1
138 167 1
138 168 1
138 169 1
138 171 1
139 140 1
139 141 1
139 143 1
139 145 1
139 146 1
139 147 1
139 148 1
139 159 1
139 166 1
139 168 1
139 169 1
139 170 1
139 171 1
140 141 1
140 143 1
140 144 1
140 146 1
140 147 1
140 148 1
140 160 1
140 166 1
140 167 1
140 169 1
140 170 1
140 171 1
141 142 1
141 145 1
141 146 1
141 147 1
141 148 1
141 163 1
141 165 1
141 168 1
141 169 1
141 170 1
141 171 1
142 143 1
142 146 1
142 148 1
142 150 1
142 151 1
142 152 1
142 154 1
142 155 1
142 156 1
142 162 1
142 163 1
142 164 1
142 165 1
143 145 1
143 146 1
143 147 1
143 148 1
143 150 1
143 151 1
143 152 1
143 154 1
143 155 1
143 156 1
143 158 1
143 159 1
143 160 1
143 166 1
144 145 1
144 146 1
144 147 1
144 153 1
144 154 1
144 156 1
144 157 1
144 158 1
144 160 1
144 161 1
144 162 1
144 164 1
144 167 1
145 146 1
145 147 1
145 148 1
145 153 1
145 154 1
145 155 1
145 157 1
145 158 1
145 159 1
145 161 1
145 162 1
145 163 1
145 168 1
146 147 1
146 148 1
146 154 1
146 155 1
146 156 1
146 158 1
146 159 1
146 160 1
146 162 1
146 163 1
146 164 1
146 169 1
147 148 1
147 153 1
147 155 1
147 156 1
147 157 1
147 159 1
147 160 1
147 161 1
147 163 1
147 164 1
147 170 1
148 150 1
148 151 1
148 152 1
148 158 1
148 159 1
148 160 1
148 162 1
148 163 1
148 164 1
148 171 1
149 150 1
149 151 1
149 152 1
149 153 1
149 154 1
149 156 1
149 157 1
149 161 1
149 162 1
149 164 1
150 151 1
150 152 1
150 153 1
150 154 1
150 155 1
150 158 1
150 161 1
150 162 1
150 163 1
150 165 1
150 166 1
150 171 1
151 152 1
151 154 1
151 155 1
151 156 1
151 159 1
151 162 1
151 163 1
151 164 1
151 165 1
151 166 1
151 171 1
152 153 1
152 155 1
152 156 1
152 160 1
152 161 1
152 163 1
152 164 1
152 165 1
152 166 1
152 171 1
153 154 1
153 155 1
153 156 1
153 157 1
153 158 1
153 160 1
153 161 1
153 167 1
153 168 1
153 170 1
154 155 1
154 156 1
154 157 1
154 158 1
154 159 1
154 162 1
154 165 1
154 166 1
154 167 1
154 168 1
154 169 1
155 156 1
155 158 1
155 159 1
155 160 1
155 163 1
155 165 1
155 166 1
155 168 1
155 169 1
155 170 1
156 157 1
156 159 1
156 160 1
156 164 1
156 165 1
156 166 1
156 167 1
156 169 1
156 170 1
157 158 1
157 159 1
157 160 1
157 161 1
157 162 1
157 164 1
157 167 1
157 168 1
157 170 1
158 159 1
158 160 1
158 161 1
158 162 1
158 163 1
158 166 1
158 167 1
158 168 1
158 169 1
158 171 1
159 160 1
159 162 1
159 163 1
159 164 1
159 166 1
159 168 1
159 169 1
159 170 1
159 171 1
160 161 1
160 163 1
160 164 1
160 166 1
160 167 1
160 169 1
160 170 1
160 171 1
161 162 1
161 163 1
161 164 1
161 167 1
161 168 1
161 170 1
162 163 1
162 164 1
162 165 1
162 167 1
162 168 1
162 169 1
162 171 1
163 164 1
163 165 1
163 168 1
163 169 1
163 170 1
163 171 1
164 165 1
164 167 1
164 169 1
164 170 1
164 171 1
165 166 1
165 169 1
165 171 1
166 168 1
166 169 1
166 170 1
166 171 1
167 168 1
167 169 1
167 170 1
168 169 1
168 170 1
168 171 1
169 170 1
169 171 1
170 171 1


==> anc/instances/benchmark/thetaPrime/p_hat300_1.dat <==
300 33917
1 2 1
1 3 1
1 4 1
1 5 1
1 6 1
1 7 1
1 8 1
1 10 1
1 11 1
1 12 1
1 13 1
1 14 1
1 15 1
1 17 1
1 18 1
1 19 1
1 20 1
1 21 1
1 22 1
1 23 1
1 24 1
1 25 1
1 27 1
1 28 1
1 30 1
1 31 1
1 32 1
1 33 1
1 34 1
1 35 1
1 36 1
1 37 1
1 38 1
1 39 1
1 40 1
1 41 1
1 42 1
1 43 1
1 44 1
1 45 1
1 46 1
1 47 1
1 48 1
1 49 1
1 50 1
1 51 1
1 52 1
1 53 1
1 55 1
1 57 1
1 58 1
1 59 1
1 60 1
1 61 1
1 62 1
1 63 1
1 64 1
1 65 1
1 66 1
1 68 1
1 69 1
1 70 1
1 71 1
1 72 1
1 73 1
1 74 1
1 75 1
1 76 1
1 77 1
1 78 1
1 79 1
1 80 1
1 82 1
1 84 1
1 85 1
1 86 1
1 87 1
1 88 1
1 90 1
1 91 1
1 92 1
1 93 1
1 94 1
1 95 1
1 97 1
1 98 1
1 99 1
1 100 1
1 101 1
1 102 1
1 103 1
1 105 1
1 106 1
1 108 1
1 109 1
1 110 1
1 111 1
1 112 1
1 113 1
1 114 1
1 115 1
1 116 1
1 117 1
1 118 1
1 119 1
1 120 1
1 121 1
1 122 1
1 123 1
1 124 1
1 125 1
1 126 1
1 127 1
1 128 1
1 129 1
1 130 1
1 131 1
1 132 1
1 134 1
1 135 1
1 137 1
1 138 1
1 140 1
1 141 1
1 142 1
1 143 1
1 144 1
1 145 1
1 146 1
1 147 1
1 148 1
1 149 1
1 150 1
1 151 1
1 152 1
1 154 1
1 155 1
1 156 1
1 157 1
1 159 1
1 160 1
1 162 1
1 164 1
1 165 1
1 166 1
1 167 1
1 168 1
1 169 1
1 170 1
1 171 1
1 172 1
1 174 1
1 175 1
1 176 1
1 177 1
1 179 1
1 180 1
1 181 1
1 182 1
1 183 1
1 184 1
1 185 1
1 186 1
1 187 1
1 188 1
1 189 1
1 191 1
1 192 1
1 193 1
1 194 1
1 195 1
1 196 1
1 198 1
1 199 1
1 200 1
1 201 1
1 202 1
1 203 1
1 204 1
1 205 1
1 206 1
1 207 1
1 208 1
1 209 1
1 210 1
1 211 1
1 212 1
1 213 1
1 214 1
1 216 1
1 217 1
1 218 1
1 219 1
1 220 1
1 221 1
1 223 1
1 224 1
1 225 1
1 227 1
1 228 1
1 229 1
1 230 1
1 231 1
1 233 1
1 235 1
1 236 1
1 237 1
1 238 1
1 239 1
1 240 1
1 241 1
1 242 1
1 243 1
1 244 1
1 245 1
1 246 1
1 248 1
1 249 1
1 250 1
1 253 1
1 254 1
1 255 1
1 256 1
1 257 1
1 259 1
1 260 1
1 261 1
1 263 1
1 265 1
1 266 1
1 267 1
1 268 1
1 269 1
1 270 1
1 271 1
1 273 1
1 274 1
1 275 1
1 276 1
1 277 1
1 278 1
1 279 1
1 280 1
1 281 1
1 282 1
1 284 1
1 285 1
1 286 1
1 287 1
1 288 1
1 289 1
1 290 1
1 291 1
1 293 1
1 294 1
1 295 1
1 296 1
1 297 1
1 298 1
1 299 1
1 300 1
2 3 1
2 4 1
2 5 1
2 6 1
2 7 1
2 8 1
2 9 1
2 10 1
2 11 1
2 12 1
2 14 1
2 15 1
2 17 1
2 18 1
2 19 1
2 20 1
2 21 1
2 22 1
2 23 1
2 24 1
2 25 1
2 27 1
2 30 1
2 31 1
2 32 1
2 33 1
2 34 1
2 36 1
2 37 1
2 38 1
2 39 1
2 40 1
2 41 1
2 42 1
2 43 1
2 44 1
2 45 1
2 46 1
2 47 1
2 48 1
2 50 1
2 51 1
2 52 1
2 53 1
2 54 1
2 55 1
2 56 1
2 57 1
2 58 1
2 59 1
2 60 1
2 61 1
2 62 1
2 63 1
2 64 1
2 65 1
2 66 1
2 67 1
2 68 1
2 69 1
2 70 1
2 71 1
2 72 1
2 73 1
2 74 1
2 75 1
2 76 1
2 77 1
2 78 1
2 79 1
2 80 1
2 81 1
2 82 1
2 83 1
2 84 1
2 85 1
2 86 1
2 87 1
2 88 1
2 90 1
2 92 1
2 93 1
2 94 1
2 96 1
2 97 1
2 98 1
2 99 1
2 100 1
2 103 1
2 105 1
2 106 1
2 108 1
2 109 1
2 110 1
2 111 1
2 112 1
2 113 1
2 114 1
2 115 1
2 116 1
2 117 1
2 118 1
2 119 1
2 120 1
2 121 1
2 122 1
2 123 1
2 124 1
2 125 1
2 126 1
2 128 1
2 129 1
2 130 1
2 131 1
2 132 1
2 133 1
2 134 1
2 135 1
2 136 1
2 137 1
2 138 1
2 139 1
2 141 1
2 142 1
2 143 1
2 145 1
2 146 1
2 147 1
2 148 1
2 149 1
2 150 1
2 151 1
2 152 1
2 153 1
2 154 1
2 155 1
2 156 1
2 157 1
2 158 1
2 159 1
2 160 1
2 161 1
2 162 1
2 164 1
2 165 1
2 166 1
2 167 1
2 168 1
2 169 1
2 172 1
2 173 1
2 174 1
2 175 1
2 176 1
2 177 1
2 178 1
2 179 1
2 180 1
2 182 1
2 183 1
2 184 1
2 185 1
2 186 1
2 187 1
2 188 1
2 189 1
2 192 1
2 193 1
2 194 1
2 195 1
2 196 1
2 198 1
2 199 1
2 201 1
2 202 1
2 203 1
2 204 1
2 205 1
2 206 1
2 207 1
2 208 1
2 209 1
2 210 1
2 211 1
2 212 1
2 214 1
2 215 1
2 216 1
2 217 1
2 218 1
2 219 1
2 220 1
2 221 1
2 222 1
2 224 1
2 225 1
2 226 1
2 227 1
2 229 1
2 232 1
2 233 1
2 234 1
2 236 1
2 237 1
2 238 1
2 239 1
2 240 1
2 241 1
2 243 1
2 244 1
2 245 1
2 246 1
2 247 1
2 248 1
2 249 1
2 251 1
2 253 1
2 254 1
2 255 1
2 256 1
2 257 1
2 258 1
2 259 1
2 260 1
2 261 1
2 262 1
2 263 1
2 265 1
2 267 1
2 268 1
2 269 1
2 270 1
2 271 1
2 272 1
2 273 1
2 275 1
2 276 1
2 277 1
2 278 1
2 280 1
2 282 1
2 284 1
2 285 1
2 287 1
2 288 1
2 289 1
2 290 1
2 291 1
2 292 1
2 293 1
2 294 1
2 295 1
2 296 1
2 297 1
2 298 1
2 300 1
3 4 1
3 5 1
3 6 1
3 8 1
3 10 1
3 11 1
3 12 1
3 14 1
3 15 1
3 16 1
3 17 1
3 18 1
3 19 1
3 20 1
3 22 1
3 23 1
3 24 1
3 25 1
3 26 1
3 27 1
3 28 1
3 30 1
3 31 1
3 34 1
3 35 1
3 36 1
3 37 1
3 38 1
3 39 1
3 40 1
3 43 1
3 44 1
3 45 1
3 46 1
3 48 1
3 49 1
3 50 1
3 52 1
3 53 1
3 55 1
3 56 1
3 57 1
3 58 1
3 59 1
3 60 1
3 61 1
3 62 1
3 63 1
3 65 1
3 66 1
3 67 1
3 68 1
3 69 1
3 70 1
3 71 1
3 72 1
3 73 1
3 74 1
3 75 1
3 76 1
3 77 1
3 78 1
3 79 1
3 80 1
3 81 1
3 83 1
3 84 1
3 86 1
3 87 1
3 88 1
3 89 1
3 91 1
3 92 1
3 94 1
3 96 1
3 98 1
3 99 1
3 100 1
3 101 1
3 103 1
3 105 1
3 106 1
3 107 1
3 108 1
3 109 1
3 110 1
3 111 1
3 112 1
3 113 1
3 116 1
3 118 1
3 119 1
3 122 1
3 123 1
3 125 1
3 126 1
3 127 1
3 129 1
3 130 1
3 131 1
3 132 1
3 133 1
3 134 1
3 135 1
3 139 1
3 140 1
3 141 1
3 142 1
3 143 1
3 145 1
3 146 1
3 147 1
3 148 1
3 150 1
3 151 1
3 152 1
3 153 1
3 154 1
3 155 1
3 156 1
3 157 1
3 158 1
3 160 1
3 161 1
3 162 1
3 163 1
3 164 1
3 165 1
3 167 1
3 169 1
3 172 1
3 173 1
3 175 1
3 176 1
3 177 1
3 178 1
3 181 1
3 183 1
3 184 1
3 185 1
3 186 1
3 187 1
3 188 1
3 193 1
3 194 1
3 195 1
3 196 1
3 198 1
3 199 1
3 200 1
3 201 1
3 202 1
3 203 1
3 207 1
3 210 1
3 212 1
3 214 1
3 215 1
3 216 1
3 219 1
3 220 1
3 221 1
3 222 1
3 223 1
3 224 1
3 225 1
3 228 1
3 230 1
3 232 1
3 233 1
3 234 1
3 235 1
3 237 1
3 238 1
3 240 1
3 241 1
3 244 1
3 245 1
3 248 1
3 249 1
3 250 1
3 251 1
3 253 1
3 255 1
3 256 1
3 257 1
3 258 1
3 259 1
3 260 1
3 261 1
3 262 1
3 263 1
3 264 1
3 265 1
3 266 1
3 267 1
3 269 1
3 270 1
3 271 1
3 273 1
3 275 1
3 276 1
3 278 1
3 279 1
3 280 1
3 281 1
3 282 1
3 283 1
3 284 1
3 285 1
3 286 1
3 287 1
3 289 1
3 290 1
3 291 1
3 293 1
3 294 1
3 295 1
3 297 1
3 298 1
3 299 1
3 300 1
4 6 1
4 9 1
4 10 1
4 11 1
4 13 1
4 14 1
4 15 1
4 16 1
4 17 1
4 18 1
4 19 1
4 20 1
4 23 1
4 24 1
4 27 1
4 28 1
4 29 1
4 31 1
4 32 1
4 33 1
4 34 1
4 35 1
4 36 1
4 37 1
4 38 1
4 39 1
4 44 1
4 47 1
4 48 1
4 49 1
4 51 1
4 54 1
4 55 1
4 60 1
4 61 1
4 62 1
4 64 1
4 65 1
4 66 1
4 67 1
4 68 1
4 70 1
4 73 1
4 74 1
4 75 1
4 77 1
4 80 1
4 82 1
4 83 1
4 84 1
4 85 1
4 87 1
4 88 1
4 90 1
4 92 1
4 93 1
4 94 1
4 95 1
4 96 1
4 99 1
4 101 1
4 102 1
4 103 1
4 104 1
4 107 1
4 108 1
4 110 1
4 112 1
4 114 1
4 116 1
4 117 1
4 119 1
4 120 1
4 126 1
4 127 1
4 128 1
4 129 1
4 130 1
4 131 1
4 132 1
4 135 1
4 138 1
4 140 1
4 141 1
4 142 1
4 143 1
4 144 1
4 146 1
4 149 1
4 151 1
4 152 1
4 156 1
4 157 1
4 158 1
4 159 1
4 160 1
4 162 1
4 163 1
4 165 1
4 166 1
4 167 1
4 168 1
4 169 1
4 170 1
4 171 1
4 172 1
4 173 1
4 174 1
4 175 1
4 178 1
4 181 1
4 183 1
4 184 1
4 186 1
4 187 1
4 189 1
4 191 1
4 192 1
4 193 1
4 196 1
4 197 1
4 198 1
4 202 1
4 203 1
4 205 1
4 206 1
4 207 1
4 208 1
4 209 1
4 210 1
4 211 1
4 212 1
4 213 1
4 214 1
4 217 1
4 218 1
4 220 1
4 221 1
4 222 1
4 223 1
4 224 1
4 225 1
4 226 1
4 227 1
4 228 1
4 229 1
4 230 1
4 231 1
4 232 1
4 233 1
4 235 1
4 240 1
4 241 1
4 242 1
4 244 1
4 245 1
4 247 1
4 248 1
4 249 1
4 250 1
4 253 1
4 254 1
4 255 1
4 256 1
4 257 1
4 258 1
4 260 1
4 262 1
4 264 1
4 266 1
4 272 1
4 275 1
4 276 1
4 277 1
4 278 1
4 279 1
4 281 1
4 282 1
4 283 1
4 284 1
4 288 1
4 289 1
4 292 1
4 294 1
4 295 1
4 297 1
4 298 1
4 299 1
4 300 1
5 7 1
5 8 1
5 10 1
5 12 1
5 13 1
5 15 1
5 17 1
5 18 1
5 19 1
5 22 1
5 24 1
5 29 1
5 30 1
5 31 1
5 32 1
5 33 1
5 34 1
5 35 1
5 37 1
5 38 1
5 39 1
5 40 1
5 41 1
5 42 1
5 43 1
5 44 1
5 45 1
5 47 1
5 48 1
5 49 1
5 50 1
5 51 1
5 53 1
5 54 1
5 55 1
5 56 1
5 57 1
5 59 1
5 61 1
5 62 1
5 63 1
5 64 1
5 65 1
5 66 1
5 67 1
5 69 1
5 72 1
5 75 1
5 77 1
5 78 1
5 79 1
5 80 1
5 82 1
5 84 1
5 85 1
5 90 1
5 93 1
5 95 1
5 96 1
5 97 1
5 98 1
5 100 1
5 102 1
5 105 1
5 106 1
5 107 1
5 108 1
5 110 1
5 112 1
5 113 1
5 114 1
5 115 1
5 116 1
5 117 1
5 118 1
5 119 1
5 120 1
5 121 1
5 122 1
5 124 1
5 125 1
5 126 1
5 127 1
5 128 1
5 129 1
5 130 1
5 131 1
5 132 1
5 133 1
5 135 1
5 137 1
5 138 1
5 143 1
5 145 1
5 147 1
5 148 1
5 150 1
5 153 1
5 154 1
5 155 1
5 156 1
5 157 1
5 158 1
5 159 1
5 162 1
5 163 1
5 164 1
5 166 1
5 167 1
5 169 1
5 172 1
5 173 1
5 174 1
5 175 1
5 178 1
5 179 1
5 181 1
5 182 1
5 183 1
5 185 1
5 186 1
5 187 1
5 188 1
5 189 1
5 190 1
5 192 1
5 193 1
5 194 1
5 195 1
5 196 1
5 197 1
5 199 1
5 200 1
5 201 1
5 202 1
5 203 1
5 205 1
5 206 1
5 207 1
5 208 1
5 209 1
5 210 1
5 211 1
5 213 1
5 214 1
5 215 1
5 216 1
5 220 1
5 221 1
5 222 1
5 223 1
5 224 1
5 226 1
5 227 1
5 229 1
5 230 1
5 231 1
5 232 1
5 233 1
5 234 1
5 238 1
5 239 1
5 240 1
5 241 1
5 242 1
5 243 1
5 245 1
5 247 1
5 248 1
5 250 1
5 251 1
5 252 1
5 253 1
5 254 1
5 256 1
5 257 1
5 259 1
5 261 1
5 262 1
5 265 1
5 266 1
5 270 1
5 271 1
5 272 1
5 274 1
5 275 1
5 276 1
5 277 1
5 278 1
5 279 1
5 280 1
5 281 1
5 282 1
5 283 1
5 284 1
5 286 1
5 288 1
5 289 1
5 290 1
5 291 1
5 292 1
5 294 1
5 295 1
5 298 1
5 300 1
6 8 1
6 9 1
6 11 1
6 12 1
6 13 1
6 14 1
6 15 1
6 16 1
6 17 1
6 18 1
6 20 1
6 21 1
6 22 1
6 23 1
6 24 1
6 25 1
6 26 1
6 27 1
6 29 1
6 30 1
6 31 1
6 33 1
6 34 1
6 35 1
6 36 1
6 37 1
6 38 1
6 40 1
6 41 1
6 42 1
6 43 1
6 44 1
6 45 1
6 46 1
6 47 1
6 48 1
6 49 1
6 50 1
6 51 1
6 53 1
6 54 1
6 55 1
6 57 1
6 58 1
6 61 1
6 62 1
6 64 1
6 65 1
6 66 1
6 69 1
6 71 1
6 72 1
6 73 1
6 74 1
6 75 1
6 76 1
6 77 1
6 78 1
6 79 1
6 81 1
6 82 1
6 84 1
6 85 1
6 87 1
6 88 1
6 89 1
6 91 1
6 92 1
6 93 1
6 95 1
6 96 1
6 97 1
6 98 1
6 99 1
6 100 1
6 101 1
6 102 1
6 103 1
6 104 1
6 105 1
6 106 1
6 107 1
6 112 1
6 113 1
6 114 1
6 116 1
6 117 1
6 119 1
6 120 1
6 122 1
6 125 1
6 126 1
6 127 1
6 128 1
6 129 1
6 130 1
6 131 1
6 132 1
6 135 1
6 136 1
6 137 1
6 138 1
6 139 1
6 140 1
6 141 1
6 142 1
6 143 1
6 144 1
6 145 1
6 146 1
6 148 1
6 149 1
6 150 1
6 151 1
6 152 1
6 153 1
6 154 1
6 156 1
6 157 1
6 158 1
6 160 1
6 161 1
6 162 1
6 163 1
6 164 1
6 165 1
6 166 1
6 167 1
6 168 1
6 169 1
6 171 1
6 172 1
6 173 1
6 174 1
6 176 1
6 177 1
6 178 1
6 181 1
6 183 1
6 184 1
6 185 1
6 186 1
6 187 1
6 188 1
6 189 1
6 190 1
6 191 1
6 193 1
6 194 1
6 195 1
6 196 1
6 198 1
6 199 1
6 200 1
6 201 1
6 203 1
6 204 1
6 205 1
6 206 1
6 207 1
6 208 1
6 210 1
6 211 1
6 212 1
6 213 1
6 215 1
6 217 1
6 218 1
6 219 1
6 220 1
6 221 1
6 222 1
6 223 1
6 224 1
6 227 1
6 228 1
6 229 1
6 230 1
6 232 1
6 233 1
6 234 1
6 235 1
6 236 1
6 237 1
6 238 1
6 239 1
6 240 1
6 241 1
6 242 1
6 243 1
6 245 1
6 246 1
6 248 1
6 249 1
6 251 1
6 253 1
6 256 1
6 257 1
6 258 1
6 259 1
6 260 1
6 261 1
6 262 1
6 263 1
6 264 1
6 265 1
6 266 1
6 267 1
6 268 1
6 269 1
6 270 1
6 271 1
6 272 1
6 273 1
6 275 1
6 276 1
6 277 1
6 278 1
6 279 1
6 280 1
6 281 1
6 282 1
6 283 1
6 284 1
6 285 1
6 286 1
6 288 1
6 289 1
6 290 1
6 293 1
6 294 1
6 295 1
6 296 1
6 297 1
6 298 1
6 299 1
6 300 1
7 8 1
7 9 1
7 10 1
7 11 1
7 12 1
7 13 1
7 14 1
7 15 1
7 16 1
7 17 1
7 18 1
7 20 1
7 21 1
7 22 1
7 23 1
7 24 1
7 26 1
7 27 1
7 28 1
7 29 1
7 30 1
7 31 1
7 32 1
7 33 1
7 34 1
7 36 1
7 37 1
7 38 1
7 39 1
7 40 1
7 42 1
7 43 1
7 44 1
7 45 1
7 46 1
7 47 1
7 48 1
7 50 1
7 51 1
7 53 1
7 54 1
7 55 1
7 56 1
7 58 1
7 60 1
7 61 1
7 64 1
7 65 1
7 66 1
7 67 1
7 68 1
7 71 1
7 72 1
7 73 1
7 74 1
7 76 1
7 77 1
7 78 1
7 79 1
7 80 1
7 84 1
7 85 1
7 86 1
7 87 1
7 88 1
7 91 1
7 92 1
7 94 1
7 96 1
7 97 1
7 98 1
7 99 1
7 101 1
7 102 1
7 105 1
7 106 1
7 107 1
7 108 1
7 109 1
7 110 1
7 111 1
7 113 1
7 114 1
7 115 1
7 116 1
7 118 1
7 119 1
7 120 1
7 121 1
7 123 1
7 124 1
7 126 1
7 127 1
7 128 1
7 131 1
7 132 1
7 134 1
7 137 1
7 138 1
7 139 1
7 140 1
7 141 1
7 143 1
7 145 1
7 147 1
7 148 1
7 149 1
7 150 1
7 151 1
7 152 1
7 153 1
7 154 1
7 155 1
7 156 1
7 157 1
7 158 1
7 159 1
7 160 1
7 161 1
7 162 1
7 164 1
7 165 1
7 166 1
7 168 1
7 170 1
7 172 1
7 173 1
7 174 1
7 175 1
7 176 1
7 177 1
7 178 1
7 179 1
7 181 1
7 184 1
7 185 1
7 186 1
7 187 1
7 190 1
7 191 1
7 192 1
7 193 1
7 195 1
7 196 1
7 197 1
7 198 1
7 199 1
7 200 1
7 201 1
7 202 1
7 203 1
7 204 1
7 205 1
7 206 1
7 207 1
7 209 1
7 210 1
7 211 1
7 212 1
7 213 1
7 214 1
7 215 1
7 216 1
7 217 1
7 218 1
7 220 1
7 221 1
7 222 1
7 223 1
7 224 1
7 225 1
7 226 1
7 227 1
7 228 1
7 229 1
7 230 1
7 231 1
7 233 1
7 234 1
7 235 1
7 237 1
7 240 1
7 241 1
7 242 1
7 243 1
7 244 1
7 245 1
7 247 1
7 248 1
7 249 1
7 250 1
7 251 1
7 252 1
7 253 1
7 254 1
7 255 1
7 257 1
7 259 1
7 260 1
7 261 1
7 263 1
7 265 1
7 266 1
7 269 1
7 270 1
7 273 1
7 274 1
7 275 1
7 276 1
7 277 1
7 278 1
7 279 1
7 280 1
7 281 1
7 283 1
7 285 1
7 289 1
7 290 1
7 291 1
7 293 1
7 295 1
7 297 1
7 298 1
7 299 1
7 300 1
8 9 1
8 10 1
8 11 1
8 12 1
8 13 1
8 14 1
8 15 1
8 16 1
8 17 1
8 19 1
8 20 1
8 21 1
8 22 1
8 23 1
8 24 1
8 25 1
8 26 1
8 27 1
8 28 1
8 29 1
8 30 1
8 31 1
8 32 1
8 33 1
8 34 1
8 35 1
8 37 1
8 38 1
8 40 1
8 42 1
8 43 1
8 44 1
8 46 1
8 47 1
8 48 1
8 50 1
8 51 1
8 52 1
8 53 1
8 55 1
8 56 1
8 57 1
8 58 1
8 59 1
8 60 1
8 61 1
8 62 1
8 64 1
8 65 1
8 67 1
8 69 1
8 70 1
8 71 1
8 72 1
8 73 1
8 74 1
8 75 1
8 76 1
8 77 1
8 78 1
8 80 1
8 81 1
8 82 1
8 83 1
8 84 1
8 85 1
8 86 1
8 87 1
8 88 1
8 90 1
8 91 1
8 92 1
8 93 1
8 95 1
8 96 1
8 98 1
8 99 1
8 100 1
8 101 1
8 102 1
8 103 1
8 104 1
8 105 1
8 106 1
8 108 1
8 109 1
8 111 1
8 112 1
8 113 1
8 114 1
8 115 1
8 116 1
8 117 1
8 118 1
8 119 1
8 120 1
8 121 1
8 122 1
8 123 1
8 125 1
8 126 1
8 127 1
8 128 1
8 129 1
8 130 1
8 131 1
8 132 1
8 133 1
8 134 1
8 135 1
8 136 1
8 137 1
8 138 1
8 139 1
8 140 1
8 141 1
8 142 1
8 143 1
8 147 1
8 148 1
8 150 1
8 152 1
8 153 1
8 154 1
8 155 1
8 156 1
8 157 1
8 158 1
8 159 1
8 160 1
8 161 1
8 162 1
8 163 1
8 164 1
8 165 1
8 166 1
8 167 1
8 168 1
8 169 1
8 170 1
8 171 1
8 172 1
8 173 1
8 174 1
8 175 1
8 176 1
8 177 1
8 178 1
8 179 1
8 180 1
8 181 1
8 182 1
8 183 1
8 184 1
8 186 1
8 187 1
8 188 1
8 189 1
8 190 1
8 191 1
8 192 1
8 193 1
8 194 1
8 195 1
8 196 1
8 197 1
8 198 1
8 199 1
8 200 1
8 201 1
8 202 1
8 203 1
8 204 1
8 205 1
8 206 1
8 207 1
8 208 1
8 209 1
8 210 1
8 211 1
8 212 1
8 214 1
8 215 1
8 216 1
8 217 1
8 218 1
8 219 1
8 220 1
8 221 1
8 222 1
8 224 1
8 226 1
8 227 1
8 228 1
8 229 1
8 230 1
8 232 1
8 233 1
8 234 1
8 236 1
8 237 1
8 238 1
8 239 1
8 241 1
8 242 1
8 243 1
8 244 1
8 245 1
8 246 1
8 247 1
8 248 1
8 249 1
8 253 1
8 254 1
8 255 1
8 256 1
8 257 1
8 258 1
8 260 1
8 261 1
8 263 1
8 264 1
8 265 1
8 266 1
8 267 1
8 269 1
8 270 1
8 271 1
8 272 1
8 273 1
8 275 1
8 278 1
8 279 1
8 280 1
8 281 1
8 282 1
8 283 1
8 284 1
8 286 1
8 288 1
8 289 1
8 290 1
8 291 1
8 292 1
8 293 1
8 294 1
8 295 1
8 296 1
8 297 1
8 298 1
8 299 1
8 300 1
9 10 1
9 11 1
9 12 1
9 13 1
9 14 1
9 15 1
9 16 1
9 18 1
9 19 1
9 20 1
9 22 1
9 23 1
9 24 1
9 26 1
9 27 1
9 28 1
9 31 1
9 32 1
9 33 1
9 34 1
9 37 1
9 39 1
9 40 1
9 41 1
9 44 1
9 46 1
9 47 1
9 50 1
9 51 1
9 53 1
9 54 1
9 56 1
9 57 1
9 58 1
9 59 1
9 60 1
9 62 1
9 63 1
9 64 1
9 65 1
9 66 1
9 69 1
9 70 1
9 71 1
9 72 1
9 73 1
9 74 1
9 76 1
9 77 1
9 78 1
9 79 1
9 80 1
9 82 1
9 84 1
9 85 1
9 87 1
9 89 1
9 90 1
9 94 1
9 96 1
9 97 1
9 99 1
9 100 1
9 101 1
9 102 1
9 103 1
9 105 1
9 106 1
9 107 1
9 108 1
9 109 1
9 110 1
9 111 1
9 112 1
9 113 1
9 114 1
9 115 1
9 116 1
9 118 1
9 119 1
9 120 1
9 121 1
9 124 1
9 125 1
9 127 1
9 128 1
9 129 1
9 130 1
9 131 1
9 132 1
9 133 1
9 134 1
9 136 1
9 137 1
9 138 1
9 139 1
9 140 1
9 141 1
9 142 1
9 143 1
9 144 1
9 145 1
9 147 1
9 148 1
9 149 1
9 151 1
9 152 1
9 154 1
9 155 1
9 156 1
9 157 1
9 158 1
9 159 1
9 162 1
9 164 1
9 165 1
9 167 1
9 168 1
9 169 1
9 171 1
9 172 1
9 176 1
9 178 1
9 179 1
9 180 1
9 181 1
9 183 1
9 184 1
9 185 1
9 186 1
9 187 1
9 188 1
9 189 1
9 190 1
9 193 1
9 194 1
9 195 1
9 196 1
9 198 1
9 199 1
9 201 1
9 202 1
9 203 1
9 205 1
9 206 1
9 207 1
9 210 1
9 212 1
9 213 1
9 214 1
9 215 1
9 216 1
9 218 1
9 219 1
9 220 1
9 221 1
9 223 1
9 224 1
9 226 1
9 227 1
9 228 1
9 229 1
9 230 1
9 231 1
9 234 1
9 240 1
9 241 1
9 242 1
9 243 1
9 244 1
9 245 1
9 246 1
9 247 1
9 248 1
9 250 1
9 251 1
9 252 1
9 253 1
9 254 1
9 257 1
9 259 1
9 260 1
9 261 1
9 263 1
9 264 1
9 265 1
9 266 1
9 267 1
9 268 1
9 270 1
9 271 1
9 272 1
9 274 1
9 277 1
9 278 1
9 281 1
9 282 1
9 284 1
9 285 1
9 286 1
9 287 1
9 288 1
9 289 1
9 290 1
9 293 1
9 294 1
9 295 1
9 296 1
9 297 1
9 298 1
9 299 1
9 300 1
10 11 1
10 12 1
10 13 1
10 14 1
10 15 1
10 16 1
10 17 1
10 18 1
10 19 1
10 20 1
10 22 1
10 23 1
10 24 1
10 26 1
10 27 1
10 28 1
10 29 1
10 30 1
10 31 1
10 32 1
10 33 1
10 34 1
10 35 1
10 36 1
10 37 1
10 38 1
10 40 1
10 41 1
10 42 1
10 43 1
10 44 1
10 45 1
10 46 1
10 47 1
10 48 1
10 49 1
10 50 1
10 51 1
10 52 1
10 54 1
10 55 1
10 57 1
10 58 1
10 60 1
10 61 1
10 62 1
10 63 1
10 64 1
10 65 1
10 67 1
10 68 1
10 69 1
10 70 1
10 71 1
10 72 1
10 73 1
10 74 1
10 75 1
10 76 1
10 77 1
10 78 1
10 79 1
10 80 1
10 81 1
10 82 1
10 83 1
10 84 1
10 85 1
10 86 1
10 87 1
10 88 1
10 89 1
10 90 1
10 91 1
10 92 1
10 93 1
10 94 1
10 95 1
10 97 1
10 99 1
10 100 1
10 101 1
10 102 1
10 103 1
10 104 1
10 105 1
10 106 1
10 107 1
10 108 1
10 109 1
10 110 1
10 111 1
10 113 1
10 114 1
10 115 1
10 116 1
10 117 1
10 118 1
10 120 1
10 121 1
10 122 1
10 123 1
10 124 1
10 125 1
10 127 1
10 129 1
10 130 1
10 131 1
10 132 1
10 133 1
10 134 1
10 135 1
10 136 1
10 137 1
10 138 1
10 139 1
10 140 1
10 141 1
10 142 1
10 143 1
10 144 1
10 147 1
10 148 1
10 150 1
10 151 1
10 152 1
10 153 1
10 154 1
10 155 1
10 156 1
10 157 1
10 158 1
10 159 1
10 160 1
10 161 1
10 163 1
10 166 1
10 167 1
10 168 1
10 169 1
10 170 1
10 171 1
10 172 1
10 174 1
10 175 1
10 177 1
10 179 1
10 180 1
10 181 1
10 182 1
10 183 1
10 184 1
10 185 1
10 186 1
10 187 1
10 188 1
10 189 1
10 191 1
10 192 1
10 193 1
10 194 1
10 195 1
10 196 1
10 197 1
10 198 1
10 200 1
10 201 1
10 202 1
10 203 1
10 204 1
10 205 1
10 206 1
10 207 1
10 209 1
10 210 1
10 211 1
10 212 1
10 213 1
10 214 1
10 215 1
10 216 1
10 217 1
10 218 1
10 219 1
10 221 1
10 222 1
10 223 1
10 224 1
10 225 1
10 226 1
10 227 1
10 228 1
10 229 1
10 230 1
10 231 1
10 232 1
10 233 1
10 234 1
10 235 1
10 236 1
10 238 1
10 239 1
10 240 1
10 241 1
10 242 1
10 243 1
10 244 1
10 245 1
10 246 1
10 247 1
10 248 1
10 249 1
10 250 1
10 251 1
10 253 1
10 254 1
10 255 1
10 256 1
10 257 1
10 258 1
10 259 1
10 260 1
10 261 1
10 262 1
10 263 1
10 264 1
10 265 1
10 266 1
10 268 1
10 269 1
10 270 1
10 271 1
10 272 1
10 273 1
10 275 1
10 276 1
10 277 1
10 278 1
10 279 1
10 280 1
10 282 1
10 283 1
10 284 1
10 285 1
10 287 1
10 288 1
10 289 1
10 290 1
10 291 1
10 292 1
10 294 1
10 295 1
10 298 1
11 12 1
11 13 1
11 14 1
11 15 1
11 16 1
11 17 1
11 18 1
11 19 1
11 22 1
11 23 1
11 25 1
11 26 1
11 27 1
11 29 1
11 30 1
11 32 1
11 33 1
11 34 1
11 35 1
11 36 1
11 37 1
11 38 1
11 39 1
11 40 1
11 41 1
11 42 1
11 43 1
11 44 1
11 45 1
11 46 1
11 47 1
11 48 1
11 49 1
11 51 1
11 52 1
11 53 1
11 54 1
11 55 1
11 57 1
11 58 1
11 59 1
11 60 1
11 61 1
11 62 1
11 63 1
11 64 1
11 65 1
11 66 1
11 67 1
11 70 1
11 71 1
11 72 1
11 73 1
11 74 1
11 75 1
11 77 1
11 78 1
11 79 1
11 80 1
11 81 1
11 83 1
11 84 1
11 85 1
11 86 1
11 87 1
11 88 1
11 89 1
11 90 1
11 91 1
11 92 1
11 93 1
11 94 1
11 95 1
11 97 1
11 98 1
11 100 1
11 101 1
11 102 1
11 103 1
11 104 1
11 105 1
11 106 1
11 108 1
11 109 1
11 110 1
11 111 1
11 112 1
11 113 1
11 115 1
11 116 1
11 117 1
11 118 1
11 119 1
11 120 1
11 122 1
11 123 1
11 124 1
11 125 1
11 126 1
11 127 1
11 128 1
11 129 1
11 130 1
11 131 1
11 132 1
11 133 1
11 134 1
11 135 1
11 136 1
11 137 1
11 138 1
11 140 1
11 141 1
11 142 1
11 143 1
11 144 1
11 146 1
11 147 1
11 148 1
11 150 1
11 151 1
11 152 1
11 154 1
11 155 1
11 156 1
11 157 1
11 158 1
11 159 1
11 160 1
11 161 1
11 162 1
11 163 1
11 164 1
11 165 1
11 166 1
11 167 1
11 168 1
11 169 1
11 170 1
11 171 1
11 172 1
11 173 1
11 174 1
11 175 1
11 176 1
11 178 1
11 179 1
11 180 1
11 181 1
11 182 1
11 183 1
11 184 1
11 185 1
11 187 1
11 188 1
11 189 1
11 191 1
11 192 1
11 194 1
11 195 1
11 196 1
11 197 1
11 199 1
11 200 1
11 201 1
11 202 1
11 203 1
11 204 1
11 205 1
11 206 1
11 208 1
11 209 1
11 210 1
11 211 1
11 212 1
11 213 1
11 214 1
11 215 1
11 216 1
11 217 1
11 218 1
11 219 1
11 220 1
11 221 1
11 223 1
11 225 1
11 227 1
11 228 1
11 229 1
11 230 1
11 231 1
11 232 1
11 234 1
11 235 1
11 236 1
11 237 1
11 238 1
11 240 1
11 241 1
11 242 1
11 243 1
11 244 1
11 246 1
11 247 1
11 248 1
11 249 1
11 251 1
11 252 1
11 253 1
11 254 1
11 257 1
11 258 1
11 259 1
11 260 1
11 261 1
11 263 1
11 264 1
11 265 1
11 266 1
11 267 1
11 270 1
11 271 1
11 272 1
11 273 1
11 275 1
11 276 1
11 277 1
11 278 1
11 279 1
11 280 1
11 281 1
11 282 1
11 283 1
11 284 1
11 285 1
11 286 1
11 287 1
11 288 1
11 289 1
11 291 1
11 292 1
11 293 1
11 294 1
11 295 1
11 296 1
11 297 1
11 298 1
11 300 1
12 13 1
12 14 1
12 15 1
12 16 1
12 17 1
12 18 1
12 19 1
12 20 1
12 22 1
12 23 1
12 24 1
12 26 1
12 27 1
12 28 1
12 31 1
12 32 1
12 33 1
12 34 1
12 35 1
12 36 1
12 37 1
12 38 1
12 39 1
12 40 1
12 41 1
12 42 1
12 43 1
12 44 1
12 45 1
12 46 1
12 47 1
12 49 1
12 50 1
12 51 1
12 52 1
12 53 1
12 54 1
12 55 1
12 58 1
12 59 1
12 60 1
12 61 1
12 62 1
12 63 1
12 64 1
12 65 1
12 66 1
12 67 1
12 68 1
12 69 1
12 70 1
12 71 1
12 72 1
12 73 1
12 74 1
12 75 1
12 76 1
12 77 1
12 78 1
12 79 1
12 80 1
12 81 1
12 82 1
12 83 1
12 84 1
12 85 1
12 86 1
12 87 1
12 88 1
12 89 1
12 90 1
12 92 1
12 93 1
12 94 1
12 95 1
12 97 1
12 98 1
12 99 1
12 100 1
12 101 1
12 102 1
12 103 1
12 104 1
12 105 1
12 106 1
12 107 1
12 108 1
12 109 1
12 111 1
12 112 1
12 113 1
12 114 1
12 115 1
12 116 1
12 118 1
12 120 1
12 121 1
12 123 1
12 124 1
12 125 1
12 127 1
12 128 1
12 129 1
12 130 1
12 131 1
12 132 1
12 133 1
12 134 1
12 135 1
12 136 1
12 137 1
12 138 1
12 139 1
12 140 1
12 141 1
12 142 1
12 143 1
12 145 1
12 146 1
12 147 1
12 148 1
12 149 1
12 150 1
12 152 1
12 153 1
12 154 1
12 155 1
12 156 1
12 157 1
12 158 1
12 160 1
12 161 1
12 162 1
12 163 1
12 164 1
12 166 1
12 167 1
12 168 1
12 169 1
12 170 1
12 171 1
12 172 1
12 173 1
12 174 1
12 175 1
12 176 1
12 177 1
12 178 1
12 179 1
12 180 1
12 181 1
12 182 1
12 183 1
12 184 1
12 185 1
12 186 1
12 187 1
12 188 1
12 189 1
12 190 1
12 191 1
12 192 1
12 193 1
12 194 1
12 195 1
12 198 1
12 199 1
12 200 1
12 201 1
12 202 1
12 203 1
12 204 1
12 205 1
12 207 1
12 208 1
12 210 1
12 211 1
12 212 1
12 213 1
12 215 1
12 216 1
12 217 1
12 218 1
12 219 1
12 220 1
12 221 1
12 222 1
12 223 1
12 224 1
12 225 1
12 226 1
12 227 1
12 228 1
12 230 1
12 231 1
12 233 1
12 234 1
12 235 1
12 236 1
12 238 1
12 239 1
12 240 1
12 241 1
12 242 1
12 243 1
12 246 1
12 248 1
12 249 1
12 250 1
12 251 1
12 252 1
12 253 1
12 254 1
12 255 1
12 256 1
12 257 1
12 258 1
12 259 1
12 260 1
12 261 1
12 262 1
12 263 1
12 264 1
12 265 1
12 266 1
12 268 1
12 269 1
12 272 1
12 274 1
12 275 1
12 276 1
12 277 1
12 278 1
12 279 1
12 280 1
12 282 1
12 283 1
12 284 1
12 285 1
12 286 1
12 287 1
12 288 1
12 289 1
12 290 1
12 292 1
12 293 1
12 294 1
12 295 1
12 297 1
12 298 1
12 299 1
12 300 1
13 15 1
13 16 1
13 17 1
13 18 1
13 20 1
13 21 1
13 22 1
13 23 1
13 24 1
13 25 1
13 27 1
13 29 1
13 30 1
13 33 1
13 34 1
13 41 1
13 44 1
13 46 1
13 47 1
13 49 1
13 50 1
13 51 1
13 52 1
13 53 1
13 54 1
13 56 1
13 57 1
13 58 1
13 59 1
13 60 1
13 61 1
13 62 1
13 65 1
13 66 1
13 68 1
13 69 1
13 71 1
13 72 1
13 73 1
13 74 1
13 76 1
13 77 1
13 79 1
13 80 1
13 81 1
13 82 1
13 83 1
13 84 1
13 86 1
13 87 1
13 88 1
13 89 1
13 90 1
13 91 1
13 92 1
13 93 1
13 94 1
13 95 1
13 96 1
13 99 1
13 100 1
13 101 1
13 103 1
13 104 1
13 106 1
13 108 1
13 111 1
13 112 1
13 113 1
13 114 1
13 115 1
13 117 1
13 118 1
13 119 1
13 120 1
13 122 1
13 123 1
13 124 1
13 127 1
13 128 1
13 129 1
13 130 1
13 132 1
13 133 1
13 134 1
13 135 1
13 136 1
13 137 1
13 138 1
13 139 1
13 140 1
13 143 1
13 144 1
13 145 1
13 147 1
13 148 1
13 149 1
13 150 1
13 151 1
13 152 1
13 156 1
13 157 1
13 158 1
13 160 1
13 162 1
13 163 1
13 168 1
13 170 1
13 171 1
13 173 1
13 177 1
13 178 1
13 180 1
13 181 1
13 182 1
13 183 1
13 185 1
13 186 1
13 187 1
13 193 1
13 194 1
13 195 1
13 196 1
13 197 1
13 198 1
13 199 1
13 200 1
13 203 1
13 206 1
13 207 1
13 208 1
13 209 1
13 210 1
13 211 1
13 212 1
13 214 1
13 215 1
13 216 1
13 218 1
13 221 1
13 223 1
13 225 1
13 227 1
13 228 1
13 229 1
13 230 1
13 232 1
13 233 1
13 235 1
13 236 1
13 237 1
13 239 1
13 240 1
13 241 1
13 242 1
13 243 1
13 244 1
13 245 1
13 246 1
13 247 1
13 248 1
13 249 1
13 251 1
13 252 1
13 253 1
13 254 1
13 255 1
13 257 1
13 258 1
13 259 1
13 262 1
13 263 1
13 264 1
13 265 1
13 266 1
13 267 1
13 268 1
13 269 1
13 271 1
13 272 1
13 274 1
13 275 1
13 276 1
13 277 1
13 278 1
13 279 1
13 280 1
13 282 1
13 283 1
13 284 1
13 286 1
13 287 1
13 288 1
13 289 1
13 290 1
13 292 1
13 294 1
13 295 1
13 297 1
13 298 1
13 299 1
13 300 1
14 16 1
14 17 1
14 18 1
14 20 1
14 21 1
14 22 1
14 23 1
14 24 1
14 25 1
14 26 1
14 27 1
14 28 1
14 29 1
14 30 1
14 31 1
14 33 1
14 34 1
14 35 1
14 36 1
14 37 1
14 38 1
14 39 1
14 44 1
14 45 1
14 46 1
14 47 1
14 48 1
14 49 1
14 50 1
14 51 1
14 52 1
14 53 1
14 54 1
14 55 1
14 56 1
14 57 1
14 59 1
14 60 1
14 61 1
14 62 1
14 63 1
14 64 1
14 65 1
14 66 1
14 67 1
14 68 1
14 69 1
14 71 1
14 72 1
14 73 1
14 74 1
14 75 1
14 76 1
14 77 1
14 78 1
14 80 1
14 81 1
14 82 1
14 83 1
14 84 1
14 85 1
14 86 1
14 87 1
14 88 1
14 89 1
14 90 1
14 91 1
14 92 1
14 93 1
14 94 1
14 95 1
14 96 1
14 97 1
14 98 1
14 99 1
14 101 1
14 103 1
14 104 1
14 105 1
14 106 1
14 107 1
14 108 1
14 109 1
14 110 1
14 111 1
14 112 1
14 114 1
14 115 1
14 116 1
14 117 1
14 118 1
14 119 1
14 120 1
14 121 1
14 122 1
14 123 1
14 124 1
14 125 1
14 126 1
14 127 1
14 128 1
14 130 1
14 131 1
14 132 1
14 133 1
14 134 1
14 135 1
14 136 1
14 138 1
14 140 1
14 141 1
14 142 1
14 143 1
14 144 1
14 145 1
14 146 1
14 147 1
14 148 1
14 149 1
14 150 1
14 151 1
14 152 1
14 154 1
14 155 1
14 156 1
14 157 1
14 158 1
14 160 1
14 161 1
14 162 1
14 163 1
14 164 1
14 165 1
14 166 1
14 167 1
14 168 1
14 169 1
14 170 1
14 171 1
14 172 1
14 173 1
14 174 1
14 175 1
14 176 1
14 177 1
14 178 1
14 180 1
14 182 1
14 183 1
14 184 1
14 186 1
14 187 1
14 188 1
14 189 1
14 192 1
14 193 1
14 194 1
14 195 1
14 196 1
14 200 1
14 201 1
14 202 1
14 203 1
14 204 1
14 205 1
14 207 1
14 209 1
14 210 1
14 211 1
14 212 1
14 213 1
14 214 1
14 215 1
14 216 1
14 217 1
14 218 1
14 219 1
14 220 1
14 221 1
14 222 1
14 223 1
14 224 1
14 225 1
14 226 1
14 227 1
14 230 1
14 231 1
14 232 1
14 233 1
14 234 1
14 235 1
14 236 1
14 237 1
14 238 1
14 239 1
14 240 1
14 241 1
14 242 1
14 243 1
14 244 1
14 247 1
14 248 1
14 249 1
14 251 1
14 252 1
14 253 1
14 254 1
14 255 1
14 256 1
14 257 1
14 258 1
14 259 1
14 260 1
14 261 1
14 262 1
14 263 1
14 264 1
14 265 1
14 266 1
14 267 1
14 269 1
14 270 1
14 272 1
14 274 1
14 275 1
14 277 1
14 278 1
14 279 1
14 280 1
14 281 1
14 282 1
14 283 1
14 284 1
14 285 1
14 286 1
14 287 1
14 288 1
14 289 1
14 290 1
14 292 1
14 293 1
14 295 1
14 296 1
14 297 1
14 298 1
14 299 1
14 300 1
15 16 1
15 19 1
15 20 1
15 21 1
15 22 1
15 23 1
15 25 1
15 26 1
15 27 1
15 28 1
15 29 1
15 30 1
15 31 1
15 33 1
15 34 1
15 35 1
15 36 1
15 37 1
15 40 1
15 41 1
15 42 1
15 43 1
15 45 1
15 46 1
15 47 1
15 48 1
15 49 1
15 50 1
15 51 1
15 53 1
15 54 1
15 56 1
15 57 1
15 58 1
15 59 1
15 60 1
15 61 1
15 62 1
15 63 1
15 65 1
15 66 1
15 67 1
15 68 1
15 69 1
15 70 1
15 71 1
15 72 1
15 74 1
15 75 1
15 76 1
15 77 1
15 78 1
15 79 1
15 80 1
15 81 1
15 82 1
15 83 1
15 85 1
15 86 1
15 87 1
15 88 1
15 89 1
15 90 1
15 91 1
15 92 1
15 93 1
15 94 1
15 95 1
15 96 1
15 97 1
15 98 1
15 99 1
15 101 1
15 102 1
15 103 1
15 104 1
15 105 1
15 106 1
15 107 1
15 108 1
15 110 1
15 111 1
15 112 1
15 113 1
15 114 1
15 115 1
15 116 1
15 117 1
15 118 1
15 120 1
15 121 1
15 122 1
15 123 1
15 125 1
15 127 1
15 128 1
15 129 1
15 130 1
15 131 1
15 132 1
15 133 1
15 134 1
15 135 1
15 136 1
15 137 1
15 138 1
15 139 1
15 140 1
15 141 1
15 142 1
15 143 1
15 144 1
15 147 1
15 148 1
15 150 1
15 151 1
15 152 1
15 153 1
15 154 1
15 155 1
15 157 1
15 158 1
15 160 1
15 161 1
15 162 1
15 164 1
15 165 1
15 166 1
15 167 1
15 168 1
15 169 1
15 170 1
15 171 1
15 172 1
15 173 1
15 174 1
15 175 1
15 177 1
15 180 1
15 181 1
15 182 1
15 183 1
15 185 1
15 186 1
15 187 1
15 190 1
15 191 1
15 192 1
15 193 1
15 194 1
15 195 1
15 196 1
15 198 1
15 199 1
15 200 1
15 201 1
15 202 1
15 204 1
15 206 1
15 207 1
15 208 1
15 209 1
15 210 1
15 211 1
15 212 1
15 213 1
15 214 1
15 215 1
15 216 1
15 217 1
15 218 1
15 220 1
15 221 1
15 222 1
15 223 1
15 224 1
15 225 1
15 226 1
15 227 1
15 228 1
15 229 1
15 230 1
15 232 1
15 234 1
15 236 1
15 237 1
15 238 1
15 240 1
15 241 1
15 242 1
15 243 1
15 244 1
15 247 1
15 248 1
15 249 1
15 250 1
15 251 1
15 253 1
15 254 1
15 255 1
15 257 1
15 258 1
15 260 1
15 261 1
15 264 1
15 265 1
15 266 1
15 267 1
15 272 1
15 273 1
15 274 1
15 275 1
15 276 1
15 278 1
15 280 1
15 282 1
15 283 1
15 284 1
15 285 1
15 286 1
15 287 1
15 288 1
15 289 1
15 290 1
15 291 1
15 292 1
15 293 1
15 294 1
15 295 1
15 298 1
15 299 1
15 300 1
16 17 1
16 18 1
16 20 1
16 21 1
16 22 1
16 23 1
16 24 1
16 25 1
16 26 1
16 27 1
16 28 1
16 29 1
16 30 1
16 31 1
16 32 1
16 34 1
16 35 1
16 36 1
16 37 1
16 39 1
16 40 1
16 41 1
16 42 1
16 43 1
16 45 1
16 47 1
16 48 1
16 49 1
16 50 1
16 51 1
16 52 1
16 53 1
16 55 1
16 56 1
16 57 1
16 59 1
16 60 1
16 61 1
16 62 1
16 64 1
16 65 1
16 66 1
16 67 1
16 68 1
16 69 1
16 71 1
16 72 1
16 74 1
16 77 1
16 78 1
16 80 1
16 82 1
16 84 1
16 85 1
16 86 1
16 87 1
16 88 1
16 89 1
16 90 1
16 94 1
16 95 1
16 96 1
16 97 1
16 98 1
16 99 1
16 100 1
16 101 1
16 102 1
16 103 1
16 104 1
16 106 1
16 107 1
16 108 1
16 111 1
16 112 1
16 113 1
16 115 1
16 116 1
16 117 1
16 119 1
16 120 1
16 121 1
16 122 1
16 123 1
16 124 1
16 126 1
16 127 1
16 130 1
16 131 1
16 132 1
16 134 1
16 135 1
16 137 1
16 138 1
16 139 1
16 141 1
16 142 1
16 143 1
16 144 1
16 145 1
16 146 1
16 148 1
16 149 1
16 150 1
16 153 1
16 155 1
16 156 1
16 157 1
16 158 1
16 159 1
16 161 1
16 162 1
16 163 1
16 164 1
16 165 1
16 166 1
16 167 1
16 168 1
16 169 1
16 170 1
16 171 1
16 172 1
16 173 1
16 175 1
16 176 1
16 178 1
16 179 1
16 181 1
16 182 1
16 183 1
16 184 1
16 185 1
16 186 1
16 187 1
16 188 1
16 189 1
16 191 1
16 193 1
16 194 1
16 195 1
16 196 1
16 197 1
16 198 1
16 200 1
16 201 1
16 202 1
16 206 1
16 207 1
16 208 1
16 209 1
16 210 1
16 211 1
16 212 1
16 213 1
16 214 1
16 215 1
16 216 1
16 217 1
16 218 1
16 219 1
16 220 1
16 221 1
16 222 1
16 223 1
16 224 1
16 225 1
16 226 1
16 227 1
16 228 1
16 229 1
16 230 1
16 231 1
16 232 1
16 233 1
16 234 1
16 236 1
16 237 1
16 238 1
16 241 1
16 242 1
16 243 1
16 244 1
16 245 1
16 246 1
16 247 1
16 248 1
16 249 1
16 250 1
16 251 1
16 252 1
16 254 1
16 256 1
16 257 1
16 258 1
16 259 1
16 260 1
16 261 1
16 263 1
16 264 1
16 265 1
16 266 1
16 267 1
16 269 1
16 270 1
16 272 1
16 273 1
16 274 1
16 275 1
16 277 1
16 278 1
16 281 1
16 282 1
16 283 1
16 284 1
16 285 1
16 286 1
16 287 1
16 288 1
16 289 1
16 290 1
16 291 1
16 292 1
16 293 1
16 295 1
16 296 1
16 297 1
16 299 1
16 300 1
17 19 1
17 21 1
17 22 1
17 23 1
17 25 1
17 26 1
17 29 1
17 30 1
17 32 1
17 33 1
17 35 1
17 37 1
17 38 1
17 39 1
17 40 1
17 41 1
17 42 1
17 43 1
17 44 1
17 45 1
17 46 1
17 47 1
17 48 1
17 49 1
17 50 1
17 51 1
17 52 1
17 53 1
17 55 1
17 56 1
17 57 1
17 58 1
17 59 1
17 60 1
17 61 1
17 62 1
17 63 1
17 64 1
17 65 1
17 66 1
17 68 1
17 69 1
17 70 1
17 71 1
17 72 1
17 73 1
17 74 1
17 75 1
17 76 1
17 77 1
17 78 1
17 80 1
17 81 1
17 82 1
17 84 1
17 85 1
17 88 1
17 90 1
17 91 1
17 92 1
17 93 1
17 94 1
17 95 1
17 96 1
17 97 1
17 99 1
17 100 1
17 101 1
17 102 1
17 103 1
17 105 1
17 106 1
17 107 1
17 108 1
17 109 1
17 110 1
17 111 1
17 112 1
17 113 1
17 115 1
17 116 1
17 118 1
17 120 1
17 122 1
17 123 1
17 124 1
17 126 1
17 127 1
17 128 1
17 129 1
17 130 1
17 131 1
17 132 1
17 133 1
17 134 1
17 135 1
17 137 1
17 138 1
17 139 1
17 140 1
17 142 1
17 143 1
17 144 1
17 145 1
17 146 1
17 148 1
17 149 1
17 150 1
17 151 1
17 152 1
17 153 1
17 154 1
17 155 1
17 157 1
17 158 1
17 159 1
17 160 1
17 162 1
17 164 1
17 165 1
17 166 1
17 167 1
17 168 1
17 169 1
17 171 1
17 172 1
17 173 1
17 175 1
17 176 1
17 177 1
17 178 1
17 179 1
17 180 1
17 183 1
17 184 1
17 185 1
17 186 1
17 187 1
17 188 1
17 189 1
17 190 1
17 191 1
17 192 1
17 194 1
17 195 1
17 196 1
17 197 1
17 199 1
17 201 1
17 204 1
17 206 1
17 207 1
17 208 1
17 210 1
17 211 1
17 212 1
17 213 1
17 214 1
17 216 1
17 217 1
17 219 1
17 221 1
17 222 1
17 224 1
17 225 1
17 226 1
17 227 1
17 228 1
17 229 1
17 230 1
17 231 1
17 232 1
17 233 1
17 234 1
17 235 1
17 236 1
17 237 1
17 238 1
17 239 1
17 240 1
17 241 1
17 242 1
17 243 1
17 244 1
17 245 1
17 247 1
17 248 1
17 249 1
17 250 1
17 251 1
17 252 1
17 253 1
17 255 1
17 256 1
17 257 1
17 261 1
17 262 1
17 263 1
17 265 1
17 267 1
17 270 1
17 271 1
17 272 1
17 273 1
17 274 1
17 275 1
17 276 1
17 277 1
17 278 1
17 280 1
17 283 1
17 284 1
17 286 1
17 287 1
17 288 1
17 289 1
17 290 1
17 291 1
17 292 1
17 293 1
17 294 1
17 295 1
17 297 1
17 300 1
18 21 1
18 22 1
18 23 1
18 24 1
18 26 1
18 27 1
18 29 1
18 30 1
18 34 1
18 36 1
18 38 1
18 40 1
18 41 1
18 42 1
18 44 1
18 45 1
18 46 1
18 48 1
18 51 1
18 52 1
18 53 1
18 54 1
18 55 1
18 60 1
18 61 1
18 62 1
18 63 1
18 64 1
18 65 1
18 66 1
18 68 1
18 69 1
18 71 1
18 72 1
18 73 1
18 74 1
18 76 1
18 77 1
18 79 1
18 80 1
18 82 1
18 85 1
18 86 1
18 90 1
18 91 1
18 92 1
18 93 1
18 94 1
18 95 1
18 96 1
18 98 1
18 99 1
18 103 1
18 104 1
18 105 1
18 106 1
18 109 1
18 110 1
18 111 1
18 112 1
18 114 1
18 115 1
18 117 1
18 118 1
18 120 1
18 121 1
18 122 1
18 125 1
18 127 1
18 129 1
18 130 1
18 132 1
18 133 1
18 134 1
18 135 1
18 136 1
18 139 1
18 140 1
18 141 1
18 143 1
18 148 1
18 151 1
18 152 1
18 153 1
18 154 1
18 155 1
18 156 1
18 158 1
18 159 1
18 160 1
18 162 1
18 163 1
18 164 1
18 165 1
18 166 1
18 167 1
18 168 1
18 169 1
18 170 1
18 172 1
18 174 1
18 175 1
18 177 1
18 178 1
18 180 1
18 182 1
18 183 1
18 184 1
18 185 1
18 187 1
18 188 1
18 189 1
18 191 1
18 192 1
18 194 1
18 195 1
18 196 1
18 202 1
18 203 1
18 204 1
18 205 1
18 206 1
18 207 1
18 208 1
18 209 1
18 211 1
18 212 1
18 213 1
18 214 1
18 215 1
18 216 1
18 217 1
18 218 1
18 219 1
18 220 1
18 222 1
18 223 1
18 224 1
18 227 1
18 228 1
18 229 1
18 231 1
18 232 1
18 233 1
18 234 1
18 236 1
18 237 1
18 238 1
18 239 1
18 240 1
18 241 1
18 243 1
18 244 1
18 245 1
18 246 1
18 247 1
18 248 1
18 249 1
18 252 1
18 253 1
18 254 1
18 259 1
18 260 1
18 262 1
18 263 1
18 264 1
18 265 1
18 266 1
18 269 1
18 270 1
18 271 1
18 272 1
18 273 1
18 275 1
18 276 1
18 277 1
18 278 1
18 280 1
18 282 1
18 283 1
18 284 1
18 286 1
18 289 1
18 290 1
18 291 1
18 292 1
18 293 1
18 295 1
18 296 1
18 297 1
18 298 1
19 20 1
19 22 1
19 23 1
19 25 1
19 28 1
19 30 1
19 32 1
19 33 1
19 34 1
19 35 1
19 37 1
19 38 1
19 39 1
19 40 1
19 41 1
19 42 1
19 44 1
19 45 1
19 47 1
19 51 1
19 53 1
19 54 1
19 55 1
19 56 1
19 57 1
19 58 1
19 59 1
19 60 1
19 61 1
19 62 1
19 65 1
19 66 1
19 69 1
19 71 1
19 72 1
19 73 1
19 74 1
19 77 1
19 79 1
19 80 1
19 82 1
19 84 1
19 86 1
19 87 1
19 88 1
19 90 1
19 92 1
19 93 1
19 94 1
19 95 1
19 96 1
19 97 1
19 99 1
19 101 1
19 102 1
19 103 1
19 106 1
19 107 1
19 109 1
19 110 1
19 116 1
19 117 1
19 118 1
19 119 1
19 124 1
19 125 1
19 128 1
19 131 1
19 132 1
19 133 1
19 134 1
19 135 1
19 138 1
19 141 1
19 142 1
19 143 1
19 145 1
19 146 1
19 147 1
19 148 1
19 150 1
19 151 1
19 152 1
19 154 1
19 155 1
19 157 1
19 159 1
19 160 1
19 162 1
19 163 1
19 165 1
19 167 1
19 168 1
19 169 1
19 170 1
19 171 1
19 172 1
19 173 1
19 175 1
19 177 1
19 179 1
19 181 1
19 183 1
19 184 1
19 185 1
19 186 1
19 187 1
19 189 1
19 190 1
19 192 1
19 193 1
19 194 1
19 195 1
19 196 1
19 197 1
19 198 1
19 200 1
19 201 1
19 202 1
19 206 1
19 207 1
19 212 1
19 214 1
19 215 1
19 216 1
19 217 1
19 218 1
19 221 1
19 222 1
19 223 1
19 224 1
19 225 1
19 227 1
19 228 1
19 229 1
19 230 1
19 231 1
19 232 1
19 233 1
19 235 1
19 238 1
19 241 1
19 244 1
19 245 1
19 246 1
19 247 1
19 248 1
19 249 1
19 252 1
19 253 1
19 254 1
19 257 1
19 259 1
19 260 1
19 262 1
19 264 1
19 265 1
19 269 1
19 273 1
19 275 1
19 278 1
19 279 1
19 281 1
19 282 1
19 285 1
19 286 1
19 289 1
19 291 1
19 293 1
19 296 1
19 299 1
19 300 1
20 21 1
20 24 1
20 25 1
20 27 1
20 28 1
20 29 1
20 30 1
20 32 1
20 34 1
20 35 1
20 36 1
20 39 1
20 41 1
20 42 1
20 45 1
20 50 1
20 51 1
20 52 1
20 55 1
20 56 1
20 58 1
20 59 1
20 60 1
20 61 1
20 62 1
20 63 1
20 64 1
20 65 1
20 66 1
20 67 1
20 68 1
20 69 1
20 70 1
20 71 1
20 73 1
20 75 1
20 78 1
20 80 1
20 81 1
20 84 1
20 86 1
20 90 1
20 92 1
20 94 1
20 95 1
20 96 1
20 98 1
20 99 1
20 100 1
20 101 1
20 102 1
20 104 1
20 105 1
20 106 1
20 107 1
20 110 1
20 111 1
20 112 1
20 114 1
20 116 1
20 117 1
20 118 1
20 119 1
20 120 1
20 121 1
20 122 1
20 123 1
20 125 1
20 127 1
20 128 1
20 129 1
20 130 1
20 131 1
20 132 1
20 133 1
20 134 1
20 135 1
20 136 1
20 138 1
20 139 1
20 140 1
20 141 1
20 143 1
20 144 1
20 145 1
20 147 1
20 149 1
20 150 1
20 151 1
20 152 1
20 153 1
20 154 1
20 155 1
20 158 1
20 159 1
20 160 1
20 161 1
20 162 1
20 163 1
20 166 1
20 167 1
20 171 1
20 172 1
20 173 1
20 174 1
20 177 1
20 178 1
20 181 1
20 182 1
20 183 1
20 185 1
20 186 1
20 187 1
20 189 1
20 190 1
20 191 1
20 192 1
20 193 1
20 194 1
20 195 1
20 196 1
20 201 1
20 202 1
20 203 1
20 204 1
20 206 1
20 207 1
20 208 1
20 209 1
20 214 1
20 217 1
20 218 1
20 221 1
20 223 1
20 224 1
20 225 1
20 228 1
20 230 1
20 231 1
20 232 1
20 234 1
20 236 1
20 238 1
20 240 1
20 241 1
20 242 1
20 248 1
20 251 1
20 252 1
20 253 1
20 254 1
20 255 1
20 257 1
20 258 1
20 259 1
20 260 1
20 261 1
20 262 1
20 264 1
20 267 1
20 269 1
20 272 1
20 275 1
20 276 1
20 277 1
20 279 1
20 280 1
20 281 1
20 282 1
20 284 1
20 285 1
20 286 1
20 287 1
20 288 1
20 289 1
20 290 1
20 291 1
20 292 1
20 294 1
20 295 1
20 298 1
20 299 1
21 22 1
21 23 1
21 28 1
21 29 1
21 31 1
21 32 1
21 33 1
21 34 1
21 35 1
21 36 1
21 37 1
21 38 1
21 40 1
21 41 1
21 42 1
21 45 1
21 46 1
21 47 1
21 49 1
21 50 1
21 51 1
21 52 1
21 53 1
21 54 1
21 55 1
21 56 1
21 57 1
21 58 1
21 60 1
21 61 1
21 62 1
21 64 1
21 65 1
21 66 1
21 67 1
21 68 1
21 69 1
21 70 1
21 72 1
21 73 1
21 74 1
21 76 1
21 77 1
21 78 1
21 79 1
21 80 1
21 81 1
21 82 1
21 85 1
21 86 1
21 87 1
21 88 1
21 89 1
21 90 1
21 92 1
21 94 1
21 95 1
21 97 1
21 98 1
21 99 1
21 101 1
21 102 1
21 103 1
21 105 1
21 106 1
21 107 1
21 108 1
21 110 1
21 111 1
21 112 1
21 113 1
21 114 1
21 116 1
21 117 1
21 118 1
21 119 1
21 120 1
21 121 1
21 122 1
21 123 1
21 124 1
21 126 1
21 127 1
21 128 1
21 130 1
21 131 1
21 132 1
21 134 1
21 135 1
21 136 1
21 138 1
21 140 1
21 142 1
21 143 1
21 145 1
21 146 1
21 147 1
21 148 1
21 150 1
21 151 1
21 152 1
21 153 1
21 154 1
21 155 1
21 156 1
21 157 1
21 158 1
21 159 1
21 160 1
21 161 1
21 163 1
21 165 1
21 166 1
21 168 1
21 169 1
21 172 1
21 175 1
21 176 1
21 177 1
21 178 1
21 181 1
21 183 1
21 184 1
21 185 1
21 186 1
21 188 1
21 189 1
21 190 1
21 192 1
21 193 1
21 194 1
21 195 1
21 196 1
21 197 1
21 198 1
21 200 1
21 202 1
21 203 1
21 205 1
21 207 1
21 208 1
21 209 1
21 211 1
21 212 1
21 213 1
21 214 1
21 215 1
21 216 1
21 217 1
21 218 1
21 219 1
21 220 1
21 221 1
21 224 1
21 225 1
21 226 1
21 227 1
21 228 1
21 229 1
21 231 1
21 232 1
21 233 1
21 234 1
21 235 1
21 238 1
21 239 1
21 241 1
21 242 1
21 243 1
21 244 1
21 246 1
21 247 1
21 248 1
21 249 1
21 250 1
21 252 1
21 253 1
21 254 1
21 256 1
21 260 1
21 263 1
21 264 1
21 266 1
21 267 1
21 268 1
21 269 1
21 271 1
21 275 1
21 276 1
21 277 1
21 278 1
21 280 1
21 282 1
21 283 1
21 285 1
21 286 1
21 287 1
21 289 1
21 292 1
21 294 1
21 295 1
21 297 1
21 299 1
21 300 1
22 23 1
22 26 1
22 27 1
22 28 1
22 29 1
22 30 1
22 31 1
22 32 1
22 33 1
22 34 1
22 35 1
22 36 1
22 37 1
22 38 1
22 39 1
22 40 1
22 41 1
22 42 1
22 43 1
22 44 1
22 45 1
22 46 1
22 47 1
22 48 1
22 49 1
22 50 1
22 51 1
22 52 1
22 53 1
22 54 1
22 55 1
22 56 1
22 58 1
22 59 1
22 60 1
22 61 1
22 62 1
22 63 1
22 64 1
22 65 1
22 66 1
22 67 1
22 68 1
22 69 1
22 70 1
22 71 1
22 73 1
22 74 1
22 75 1
22 76 1
22 77 1
22 79 1
22 80 1
22 81 1
22 82 1
22 84 1
22 85 1
22 86 1
22 87 1
22 88 1
22 89 1
22 90 1
22 92 1
22 93 1
22 94 1
22 95 1
22 96 1
22 97 1
22 98 1
22 100 1
22 102 1
22 103 1
22 104 1
22 105 1
22 106 1
22 107 1
22 108 1
22 109 1
22 110 1
22 111 1
22 112 1
22 113 1
22 114 1
22 115 1
22 116 1
22 117 1
22 118 1
22 120 1
22 121 1
22 122 1
22 123 1
22 124 1
22 126 1
22 127 1
22 128 1
22 129 1
22 130 1
22 131 1
22 132 1
22 133 1
22 134 1
22 135 1
22 137 1
22 138 1
22 139 1
22 140 1
22 141 1
22 142 1
22 143 1
22 144 1
22 145 1
22 146 1
22 147 1
22 148 1
22 149 1
22 150 1
22 151 1
22 152 1
22 153 1
22 154 1
22 155 1
22 157 1
22 158 1
22 160 1
22 161 1
22 162 1
22 163 1
22 164 1
22 166 1
22 167 1
22 168 1
22 170 1
22 171 1
22 172 1
22 173 1
22 174 1
22 175 1
22 177 1
22 179 1
22 180 1
22 181 1
22 182 1
22 183 1
22 184 1
22 185 1
22 186 1
22 187 1
22 188 1
22 189 1
22 190 1
22 191 1
22 192 1
22 193 1
22 194 1
22 195 1
22 196 1
22 197 1
22 198 1
22 199 1
22 200 1
22 201 1
22 202 1
22 203 1
22 204 1
22 205 1
22 206 1
22 207 1
22 208 1
22 209 1
22 210 1
22 211 1
22 212 1
22 213 1
22 215 1
22 216 1
22 217 1
22 218 1
22 219 1
22 220 1
22 223 1
22 224 1
22 225 1
22 226 1
22 228 1
22 229 1
22 230 1
22 231 1
22 232 1
22 233 1
22 234 1
22 235 1
22 236 1
22 237 1
22 238 1
22 239 1
22 240 1
22 241 1
22 242 1
22 243 1
22 244 1
22 245 1
22 246 1
22 247 1
22 248 1
22 249 1
22 250 1
22 252 1
22 253 1
22 254 1
22 256 1
22 257 1
22 258 1
22 259 1
22 260 1
22 261 1
22 262 1
22 263 1
22 264 1
22 265 1
22 266 1
22 269 1
22 270 1
22 271 1
22 272 1
22 273 1
22 274 1
22 275 1
22 276 1
22 277 1
22 278 1
22 279 1
22 281 1
22 282 1
22 283 1
22 284 1
22 287 1
22 288 1
22 289 1
22 290 1
22 293 1
22 294 1
22 295 1
22 296 1
22 297 1
22 298 1
22 299 1
22 300 1
23 25 1
23 26 1
23 27 1
23 28 1
23 29 1
23 31 1
23 32 1
23 33 1
23 34 1
23 35 1
23 36 1
23 38 1
23 39 1
23 41 1
23 42 1
23 43 1
23 44 1
23 45 1
23 46 1
23 47 1
23 48 1
23 50 1
23 51 1
23 52 1
23 53 1
23 54 1
23 55 1
23 57 1
23 58 1
23 59 1
23 60 1
23 61 1
23 62 1
23 64 1
23 65 1
23 66 1
23 67 1
23 68 1
23 69 1
23 72 1
23 73 1
23 74 1
23 75 1
23 76 1
23 77 1
23 78 1
23 79 1
23 80 1
23 81 1
23 82 1
23 83 1
23 85 1
23 86 1
23 88 1
23 89 1
23 90 1
23 91 1
23 92 1
23 94 1
23 96 1
23 97 1
23 98 1
23 99 1
23 100 1
23 102 1
23 103 1
23 104 1
23 105 1
23 107 1
23 108 1
23 109 1
23 110 1
23 111 1
23 112 1
23 113 1
23 114 1
23 116 1
23 118 1
23 119 1
23 121 1
23 122 1
23 123 1
23 124 1
23 125 1
23 126 1
23 127 1
23 128 1
23 129 1
23 130 1
23 131 1
23 132 1
23 133 1
23 134 1
23 135 1
23 137 1
23 138 1
23 139 1
23 140 1
23 142 1
23 143 1
23 144 1
23 146 1
23 147 1
23 148 1
23 150 1
23 151 1
23 152 1
23 154 1
23 155 1
23 156 1
23 157 1
23 158 1
23 159 1
23 161 1
23 162 1
23 164 1
23 165 1
23 166 1
23 167 1
23 168 1
23 169 1
23 172 1
23 173 1
23 174 1
23 175 1
23 176 1
23 177 1
23 180 1
23 181 1
23 182 1
23 183 1
23 184 1
23 185 1
23 186 1
23 187 1
23 188 1
23 189 1
23 190 1
23 191 1
23 192 1
23 193 1
23 194 1
23 195 1
23 196 1
23 198 1
23 199 1
23 200 1
23 201 1
23 202 1
23 203 1
23 205 1
23 207 1
23 210 1
23 211 1
23 212 1
23 213 1
23 214 1
23 215 1
23 216 1
23 217 1
23 218 1
23 219 1
23 220 1
23 221 1
23 222 1
23 223 1
23 224 1
23 225 1
23 226 1
23 227 1
23 228 1
23 230 1
23 232 1
23 235 1
23 236 1
23 238 1
23 239 1
23 241 1
23 242 1
23 243 1
23 244 1
23 246 1
23 247 1
23 248 1
23 250 1
23 252 1
23 253 1
23 255 1
23 256 1
23 257 1
23 258 1
23 259 1
23 260 1
23 261 1
23 262 1
23 263 1
23 265 1
23 266 1
23 267 1
23 268 1
23 269 1
23 270 1
23 272 1
23 273 1
23 275 1
23 276 1
23 277 1
23 278 1
23 279 1
23 280 1
23 281 1
23 282 1
23 283 1
23 284 1
23 285 1
23 286 1
23 287 1
23 288 1
23 289 1
23 290 1
23 292 1
23 294 1
23 295 1
23 296 1
23 297 1
23 298 1
23 299 1
23 300 1
24 25 1
24 26 1
24 27 1
24 28 1
24 29 1
24 30 1
24 31 1
24 32 1
24 34 1
24 35 1
24 36 1
24 39 1
24 40 1
24 41 1
24 42 1
24 43 1
24 45 1
24 48 1
24 49 1
24 50 1
24 51 1
24 53 1
24 56 1
24 58 1
24 59 1
24 60 1
24 61 1
24 62 1
24 63 1
24 67 1
24 69 1
24 71 1
24 72 1
24 73 1
24 74 1
24 77 1
24 78 1
24 80 1
24 81 1
24 82 1
24 83 1
24 86 1
24 89 1
24 90 1
24 92 1
24 94 1
24 95 1
24 97 1
24 99 1
24 100 1
24 102 1
24 103 1
24 104 1
24 106 1
24 108 1
24 110 1
24 111 1
24 113 1
24 114 1
24 115 1
24 116 1
24 117 1
24 118 1
24 119 1
24 121 1
24 123 1
24 124 1
24 125 1
24 127 1
24 128 1
24 129 1
24 131 1
24 132 1
24 133 1
24 134 1
24 135 1
24 136 1
24 137 1
24 138 1
24 140 1
24 141 1
24 143 1
24 144 1
24 145 1
24 147 1
24 148 1
24 149 1
24 150 1
24 151 1
24 152 1
24 153 1
24 155 1
24 157 1
24 159 1
24 160 1
24 162 1
24 163 1
24 164 1
24 165 1
24 167 1
24 168 1
24 169 1
24 171 1
24 172 1
24 175 1
24 176 1
24 179 1
24 180 1
24 181 1
24 182 1
24 183 1
24 185 1
24 187 1
24 188 1
24 190 1
24 191 1
24 192 1
24 193 1
24 195 1
24 196 1
24 198 1
24 199 1
24 201 1
24 202 1
24 203 1
24 204 1
24 205 1
24 206 1
24 208 1
24 209 1
24 210 1
24 211 1
24 212 1
24 213 1
24 214 1
24 215 1
24 216 1
24 217 1
24 219 1
24 220 1
24 221 1
24 224 1
24 226 1
24 227 1
24 228 1
24 229 1
24 230 1
24 234 1
24 235 1
24 236 1
24 237 1
24 238 1
24 240 1
24 241 1
24 244 1
24 245 1
24 246 1
24 247 1
24 248 1
24 249 1
24 251 1
24 253 1
24 254 1
24 256 1
24 257 1
24 259 1
24 261 1
24 263 1
24 264 1
24 265 1
24 269 1
24 270 1
24 271 1
24 273 1
24 274 1
24 277 1
24 278 1
24 279 1
24 280 1
24 282 1
24 283 1
24 284 1
24 285 1
24 286 1
24 292 1
24 293 1
24 294 1
24 295 1
24 296 1
24 297 1
24 300 1
25 26 1
25 27 1
25 28 1
25 29 1
25 30 1
25 31 1
25 32 1
25 33 1
25 34 1
25 37 1
25 39 1
25 40 1
25 41 1
25 42 1
25 43 1
25 44 1
25 45 1
25 46 1
25 47 1
25 48 1
25 49 1
25 50 1
25 51 1
25 52 1
25 53 1
25 54 1
25 55 1
25 56 1
25 58 1
25 59 1
25 60 1
25 61 1
25 62 1
25 63 1
25 64 1
25 65 1
25 66 1
25 67 1
25 69 1
25 71 1
25 72 1
25 73 1
25 74 1
25 76 1
25 78 1
25 79 1
25 81 1
25 82 1
25 83 1
25 84 1
25 85 1
25 86 1
25 87 1
25 88 1
25 89 1
25 90 1
25 91 1
25 92 1
25 94 1
25 95 1
25 96 1
25 97 1
25 99 1
25 100 1
25 101 1
25 102 1
25 103 1
25 104 1
25 105 1
25 106 1
25 108 1
25 109 1
25 110 1
25 111 1
25 112 1
25 113 1
25 114 1
25 115 1
25 116 1
25 117 1
25 118 1
25 119 1
25 121 1
25 122 1
25 123 1
25 124 1
25 126 1
25 128 1
25 129 1
25 130 1
25 131 1
25 132 1
25 134 1
25 135 1
25 136 1
25 140 1
25 142 1
25 143 1
25 145 1
25 147 1
25 148 1
25 152 1
25 153 1
25 154 1
25 155 1
25 157 1
25 160 1
25 161 1
25 163 1
25 165 1
25 166 1
25 167 1
25 168 1
25 172 1
25 174 1
25 175 1
25 176 1
25 177 1
25 178 1
25 179 1
25 180 1
25 181 1
25 182 1
25 183 1
25 184 1
25 186 1
25 187 1
25 188 1
25 191 1
25 192 1
25 194 1
25 196 1
25 201 1
25 202 1
25 203 1
25 204 1
25 205 1
25 208 1
25 209 1
25 210 1
25 211 1
25 212 1
25 213 1
25 216 1
25 217 1
25 222 1
25 223 1
25 225 1
25 227 1
25 228 1
25 229 1
25 230 1
25 232 1
25 233 1
25 234 1
25 236 1
25 237 1
25 238 1
25 240 1
25 241 1
25 242 1
25 244 1
25 246 1
25 247 1
25 249 1
25 252 1
25 253 1
25 255 1
25 257 1
25 258 1
25 260 1
25 261 1
25 264 1
25 269 1
25 271 1
25 274 1
25 275 1
25 276 1
25 278 1
25 279 1
25 280 1
25 281 1
25 282 1
25 283 1
25 284 1
25 285 1
25 287 1
25 288 1
25 289 1
25 290 1
25 292 1
25 294 1
25 295 1
25 297 1
25 298 1
25 299 1
26 27 1
26 30 1
26 31 1
26 34 1
26 35 1
26 36 1
26 38 1
26 40 1
26 41 1
26 42 1
26 43 1
26 44 1
26 45 1
26 46 1
26 47 1
26 49 1
26 51 1
26 53 1
26 55 1
26 56 1
26 57 1
26 59 1
26 60 1
26 62 1
26 63 1
26 64 1
26 66 1
26 69 1
26 70 1
26 71 1
26 72 1
26 73 1
26 74 1
26 75 1
26 77 1
26 78 1
26 81 1
26 82 1
26 84 1
26 86 1
26 87 1
26 88 1
26 89 1
26 90 1
26 91 1
26 94 1
26 95 1
26 99 1
26 100 1
26 101 1
26 103 1
26 104 1
26 105 1
26 106 1
26 108 1
26 109 1
26 111 1
26 114 1
26 115 1
26 117 1
26 119 1
26 120 1
26 121 1
26 122 1
26 123 1
26 124 1
26 126 1
26 127 1
26 129 1
26 130 1
26 131 1
26 133 1
26 134 1
26 136 1
26 137 1
26 140 1
26 141 1
26 142 1
26 143 1
26 144 1
26 145 1
26 147 1
26 148 1
26 150 1
26 151 1
26 152 1
26 154 1
26 155 1
26 157 1
26 158 1
26 161 1
26 162 1
26 164 1
26 167 1
26 168 1
26 169 1
26 170 1
26 172 1
26 173 1
26 174 1
26 175 1
26 177 1
26 178 1
26 179 1
26 180 1
26 181 1
26 182 1
26 183 1
26 184 1
26 188 1
26 189 1
26 190 1
26 191 1
26 192 1
26 194 1
26 196 1
26 198 1
26 200 1
26 201 1
26 204 1
26 205 1
26 207 1
26 209 1
26 211 1
26 212 1
26 213 1
26 214 1
26 215 1
26 216 1
26 217 1
26 218 1
26 219 1
26 220 1
26 222 1
26 224 1
26 225 1
26 227 1
26 228 1
26 229 1
26 232 1
26 233 1
26 235 1
26 236 1
26 238 1
26 239 1
26 240 1
26 241 1
26 242 1
26 243 1
26 245 1
26 248 1
26 249 1
26 250 1
26 251 1
26 254 1
26 255 1
26 256 1
26 257 1
26 258 1
26 260 1
26 261 1
26 263 1
26 264 1
26 265 1
26 266 1
26 267 1
26 270 1
26 272 1
26 274 1
26 275 1
26 276 1
26 277 1
26 278 1
26 280 1
26 281 1
26 283 1
26 284 1
26 285 1
26 287 1
26 288 1
26 289 1
26 290 1
26 293 1
26 295 1
26 297 1
26 298 1
26 299 1
27 28 1
27 29 1
27 30 1
27 31 1
27 32 1
27 33 1
27 34 1
27 35 1
27 36 1
27 37 1
27 38 1
27 39 1
27 40 1
27 42 1
27 45 1
27 46 1
27 47 1
27 48 1
27 50 1
27 51 1
27 52 1
27 53 1
27 54 1
27 57 1
27 61 1
27 62 1
27 63 1
27 64 1
27 65 1
27 66 1
27 67 1
27 68 1
27 69 1
27 70 1
27 72 1
27 73 1
27 74 1
27 75 1
27 76 1
27 77 1
27 78 1
27 80 1
27 81 1
27 82 1
27 83 1
27 85 1
27 86 1
27 88 1
27 89 1
27 90 1
27 91 1
27 92 1
27 93 1
27 94 1
27 95 1
27 96 1
27 97 1
27 98 1
27 99 1
27 100 1
27 101 1
27 102 1
27 103 1
27 104 1
27 105 1
27 106 1
27 107 1
27 108 1
27 109 1
27 110 1
27 111 1
27 112 1
27 113 1
27 114 1
27 115 1
27 116 1
27 117 1
27 118 1
27 119 1
27 120 1
27 121 1
27 122 1
27 123 1
27 124 1
27 125 1
27 126 1
27 127 1
27 128 1
27 129 1
27 130 1
27 131 1
27 132 1
27 133 1
27 134 1
27 136 1
27 137 1
27 138 1
27 139 1
27 140 1
27 141 1
27 142 1
27 143 1
27 144 1
27 145 1
27 146 1
27 148 1
27 150 1
27 152 1
27 153 1
27 154 1
27 155 1
27 156 1
27 157 1
27 158 1
27 159 1
27 160 1
27 161 1
27 163 1
27 164 1
27 165 1
27 166 1
27 167 1
27 168 1
27 169 1
27 170 1
27 171 1
27 173 1
27 174 1
27 175 1
27 177 1
27 178 1
27 179 1
27 180 1
27 181 1
27 182 1
27 183 1
27 184 1
27 186 1
27 187 1
27 188 1
27 189 1
27 191 1
27 192 1
27 193 1
27 194 1
27 196 1
27 197 1
27 198 1
27 199 1
27 200 1
27 201 1
27 203 1
27 204 1
27 205 1
27 207 1
27 208 1
27 209 1
27 210 1
27 211 1
27 213 1
27 214 1
27 215 1
27 216 1
27 217 1
27 218 1
27 219 1
27 220 1
27 221 1
27 222 1
27 224 1
27 228 1
27 229 1
27 230 1
27 231 1
27 233 1
27 234 1
27 235 1
27 236 1
27 237 1
27 238 1
27 240 1
27 241 1
27 242 1
27 243 1
27 244 1
27 245 1
27 246 1
27 247 1
27 248 1
27 249 1
27 250 1
27 251 1
27 252 1
27 253 1
27 254 1
27 257 1
27 258 1
27 259 1
27 260 1
27 261 1
27 262 1
27 263 1
27 265 1
27 267 1
27 270 1
27 271 1
27 272 1
27 273 1
27 276 1
27 277 1
27 278 1
27 279 1
27 280 1
27 281 1
27 282 1
27 283 1
27 284 1
27 288 1
27 289 1
27 290 1
27 292 1
27 294 1
27 295 1
27 296 1
27 297 1
27 298 1
27 299 1
27 300 1
28 29 1
28 31 1
28 34 1
28 35 1
28 36 1
28 37 1
28 39 1
28 41 1
28 43 1
28 44 1
28 46 1
28 47 1
28 48 1
28 49 1
28 50 1
28 51 1
28 52 1
28 54 1
28 56 1
28 58 1
28 59 1
28 60 1
28 62 1
28 63 1
28 64 1
28 65 1
28 66 1
28 67 1
28 68 1
28 69 1
28 70 1
28 71 1
28 72 1
28 74 1
28 75 1
28 77 1
28 78 1
28 79 1
28 80 1
28 81 1
28 82 1
28 83 1
28 84 1
28 85 1
28 86 1
28 87 1
28 89 1
28 90 1
28 91 1
28 92 1
28 93 1
28 94 1
28 95 1
28 96 1
28 97 1
28 98 1
28 99 1
28 100 1
28 101 1
28 102 1
28 103 1
28 104 1
28 105 1
28 106 1
28 108 1
28 109 1
28 112 1
28 113 1
28 114 1
28 116 1
28 117 1
28 118 1
28 119 1
28 122 1
28 124 1
28 125 1
28 126 1
28 131 1
28 132 1
28 133 1
28 134 1
28 135 1
28 136 1
28 137 1
28 138 1
28 139 1
28 140 1
28 141 1
28 143 1
28 145 1
28 146 1
28 147 1
28 148 1
28 149 1
28 150 1
28 151 1
28 152 1
28 153 1
28 154 1
28 155 1
28 156 1
28 158 1
28 161 1
28 162 1
28 164 1
28 166 1
28 169 1
28 170 1
28 171 1
28 173 1
28 176 1
28 178 1
28 179 1
28 180 1
28 181 1
28 182 1
28 183 1
28 186 1
28 187 1
28 189 1
28 191 1
28 192 1
28 193 1
28 194 1
28 197 1
28 200 1
28 202 1
28 203 1
28 205 1
28 207 1
28 208 1
28 209 1
28 210 1
28 211 1
28 212 1
28 213 1
28 215 1
28 218 1
28 221 1
28 222 1
28 223 1
28 224 1
28 225 1
28 227 1
28 229 1
28 230 1
28 231 1
28 232 1
28 234 1
28 235 1
28 236 1
28 237 1
28 240 1
28 241 1
28 242 1
28 244 1
28 245 1
28 246 1
28 247 1
28 249 1
28 252 1
28 255 1
28 256 1
28 257 1
28 259 1
28 260 1
28 261 1
28 262 1
28 264 1
28 265 1
28 266 1
28 267 1
28 268 1
28 269 1
28 270 1
28 273 1
28 275 1
28 276 1
28 277 1
28 278 1
28 279 1
28 280 1
28 281 1
28 282 1
28 284 1
28 287 1
28 288 1
28 289 1
28 296 1
28 297 1
28 298 1
28 299 1
28 300 1
29 30 1
29 31 1
29 32 1
29 33 1
29 35 1
29 36 1
29 37 1
29 39 1
29 40 1
29 41 1
29 42 1
29 44 1
29 45 1
29 46 1
29 47 1
29 49 1
29 50 1
29 52 1
29 53 1
29 54 1
29 55 1
29 58 1
29 59 1
29 60 1
29 61 1
29 62 1
29 64 1
29 65 1
29 66 1
29 67 1
29 68 1
29 69 1
29 70 1
29 71 1
29 72 1
29 73 1
29 74 1
29 75 1
29 77 1
29 78 1
29 80 1
29 81 1
29 82 1
29 85 1
29 87 1
29 88 1
29 89 1
29 91 1
29 92 1
29 93 1
29 94 1
29 95 1
29 97 1
29 98 1
29 99 1
29 100 1
29 101 1
29 102 1
29 103 1
29 106 1
29 108 1
29 109 1
29 110 1
29 111 1
29 112 1
29 113 1
29 114 1
29 116 1
29 117 1
29 118 1
29 119 1
29 121 1
29 123 1
29 125 1
29 128 1
29 129 1
29 130 1
29 132 1
29 134 1
29 135 1
29 136 1
29 138 1
29 139 1
29 140 1
29 141 1
29 142 1
29 143 1
29 144 1
29 146 1
29 148 1
29 150 1
29 151 1
29 152 1
29 154 1
29 155 1
29 156 1
29 157 1
29 159 1
29 160 1
29 161 1
29 162 1
29 163 1
29 164 1
29 166 1
29 167 1
29 169 1
29 170 1
29 172 1
29 173 1
29 174 1
29 175 1
29 176 1
29 177 1
29 178 1
29 181 1
29 183 1
29 184 1
29 185 1
29 186 1
29 187 1
29 188 1
29 189 1
29 190 1
29 192 1
29 193 1
29 194 1
29 195 1
29 196 1
29 197 1
29 199 1
29 200 1
29 201 1
29 202 1
29 203 1
29 204 1
29 205 1
29 206 1
29 207 1
29 208 1
29 209 1
29 210 1
29 211 1
29 213 1
29 214 1
29 215 1
29 216 1
29 217 1
29 218 1
29 219 1
29 220 1
29 221 1
29 222 1
29 224 1
29 225 1
29 226 1
29 227 1
29 228 1
29 229 1
29 231 1
29 232 1
29 234 1
29 236 1
29 237 1
29 239 1
29 241 1
29 242 1
29 243 1
29 244 1
29 245 1
29 247 1
29 248 1
29 249 1
29 250 1
29 251 1
29 252 1
29 253 1
29 254 1
29 255 1
29 256 1
29 257 1
29 259 1
29 260 1
29 263 1
29 265 1
29 266 1
29 268 1
29 269 1
29 270 1
29 271 1
29 273 1
29 274 1
29 275 1
29 276 1
29 277 1
29 278 1
29 280 1
29 281 1
29 282 1
29 283 1
29 284 1
29 285 1
29 288 1
29 289 1
29 290 1
29 291 1
29 292 1
29 295 1
29 296 1
29 297 1
29 298 1
29 300 1
30 31 1
30 32 1
30 33 1
30 34 1
30 35 1
30 36 1
30 38 1
30 39 1
30 42 1
30 44 1
30 46 1
30 47 1
30 48 1
30 49 1
30 50 1
30 51 1
30 52 1
30 53 1
30 54 1
30 55 1
30 56 1
30 57 1
30 58 1
30 60 1
30 61 1
30 62 1
30 63 1
30 64 1
30 66 1
30 67 1
30 69 1
30 71 1
30 72 1
30 74 1
30 78 1
30 79 1
30 80 1
30 81 1
30 83 1
30 84 1
30 85 1
30 86 1
30 87 1
30 88 1
30 89 1
30 90 1
30 91 1
30 92 1
30 94 1
30 95 1
30 97 1
30 99 1
30 101 1
30 102 1
30 103 1
30 104 1
30 107 1
30 108 1
30 109 1
30 110 1
30 111 1
30 112 1
30 113 1
30 114 1
30 115 1
30 117 1
30 118 1
30 119 1
30 120 1
30 121 1
30 123 1
30 124 1
30 125 1
30 126 1
30 127 1
30 128 1
30 130 1
30 131 1
30 132 1
30 134 1
30 135 1
30 138 1
30 139 1
30 140 1
30 142 1
30 143 1
30 144 1
30 145 1
30 146 1
30 147 1
30 148 1
30 150 1
30 152 1
30 153 1
30 155 1
30 157 1
30 158 1
30 159 1
30 161 1
30 163 1
30 164 1
30 165 1
30 167 1
30 168 1
30 169 1
30 170 1
30 172 1
30 174 1
30 175 1
30 177 1
30 179 1
30 180 1
30 181 1
30 182 1
30 183 1
30 184 1
30 185 1
30 186 1
30 187 1
30 188 1
30 191 1
30 194 1
30 196 1
30 197 1
30 198 1
30 199 1
30 201 1
30 202 1
30 206 1
30 207 1
30 208 1
30 209 1
30 210 1
30 211 1
30 213 1
30 214 1
30 216 1
30 218 1
30 221 1
30 223 1
30 224 1
30 225 1
30 226 1
30 227 1
30 228 1
30 229 1
30 230 1
30 232 1
30 234 1
30 236 1
30 238 1
30 240 1
30 241 1
30 242 1
30 243 1
30 244 1
30 246 1
30 247 1
30 248 1
30 249 1
30 250 1
30 251 1
30 252 1
30 254 1
30 256 1
30 257 1
30 258 1
30 259 1
30 260 1
30 262 1
30 267 1
30 269 1
30 270 1
30 271 1
30 272 1
30 274 1
30 275 1
30 276 1
30 277 1
30 278 1
30 279 1
30 280 1
30 281 1
30 284 1
30 285 1
30 286 1
30 288 1
30 289 1
30 290 1
30 291 1
30 292 1
30 293 1
30 294 1
30 295 1
30 296 1
30 299 1
30 300 1
31 32 1
31 33 1
31 34 1
31 35 1
31 37 1
31 39 1
31 40 1
31 41 1
31 43 1
31 44 1
31 45 1
31 46 1
31 47 1
31 49 1
31 50 1
31 51 1
31 54 1
31 55 1
31 56 1
31 57 1
31 58 1
31 59 1
31 60 1
31 61 1
31 62 1
31 64 1
31 65 1
31 67 1
31 68 1
31 69 1
31 70 1
31 72 1
31 73 1
31 74 1
31 77 1
31 78 1
31 79 1
31 81 1
31 82 1
31 84 1
31 85 1
31 86 1
31 87 1
31 88 1
31 89 1
31 90 1
31 91 1
31 92 1
31 93 1
31 95 1
31 96 1
31 98 1
31 99 1
31 100 1
31 101 1
31 103 1
31 105 1
31 107 1
31 108 1
31 109 1
31 110 1
31 111 1
31 112 1
31 113 1
31 114 1
31 115 1
31 116 1
31 117 1
31 118 1
31 119 1
31 120 1
31 121 1
31 122 1
31 125 1
31 126 1
31 127 1
31 128 1
31 130 1
31 132 1
31 133 1
31 134 1
31 135 1
31 136 1
31 137 1
31 139 1
31 140 1
31 141 1
31 142 1
31 144 1
31 146 1
31 147 1
31 148 1
31 150 1
31 152 1
31 154 1
31 155 1
31 156 1
31 157 1
31 159 1
31 160 1
31 161 1
31 162 1
31 163 1
31 164 1
31 165 1
31 167 1
31 168 1
31 169 1
31 170 1
31 171 1
31 172 1
31 173 1
31 175 1
31 176 1
31 177 1
31 180 1
31 181 1
31 182 1
31 183 1
31 184 1
31 185 1
31 186 1
31 187 1
31 188 1
31 191 1
31 192 1
31 194 1
31 195 1
31 196 1
31 197 1
31 198 1
31 199 1
31 201 1
31 202 1
31 203 1
31 204 1
31 205 1
31 207 1
31 210 1
31 211 1
31 212 1
31 213 1
31 214 1
31 215 1
31 216 1
31 217 1
31 218 1
31 219 1
31 221 1
31 222 1
31 223 1
31 224 1
31 225 1
31 226 1
31 227 1
31 228 1
31 229 1
31 231 1
31 232 1
31 233 1
31 234 1
31 237 1
31 238 1
31 240 1
31 241 1
31 242 1
31 243 1
31 245 1
31 247 1
31 248 1
31 249 1
31 251 1
31 252 1
31 254 1
31 256 1
31 257 1
31 258 1
31 259 1
31 261 1
31 263 1
31 264 1
31 266 1
31 267 1
31 269 1
31 270 1
31 271 1
31 272 1
31 273 1
31 274 1
31 275 1
31 276 1
31 277 1
31 278 1
31 279 1
31 280 1
31 281 1
31 282 1
31 283 1
31 284 1
31 285 1
31 287 1
31 288 1
31 289 1
31 290 1
31 291 1
31 292 1
31 294 1
31 295 1
31 297 1
32 33 1
32 35 1
32 37 1
32 38 1
32 39 1
32 40 1
32 41 1
32 47 1
32 48 1
32 52 1
32 53 1
32 54 1
32 55 1
32 56 1
32 57 1
32 58 1
32 60 1
32 61 1
32 64 1
32 65 1
32 66 1
32 67 1
32 68 1
32 69 1
32 70 1
32 71 1
32 73 1
32 74 1
32 76 1
32 77 1
32 78 1
32 79 1
32 80 1
32 81 1
32 83 1
32 84 1
32 85 1
32 86 1
32 87 1
32 89 1
32 90 1
32 91 1
32 92 1
32 94 1
32 95 1
32 96 1
32 97 1
32 99 1
32 100 1
32 101 1
32 102 1
32 104 1
32 105 1
32 107 1
32 108 1
32 110 1
32 112 1
32 113 1
32 114 1
32 115 1
32 117 1
32 118 1
32 120 1
32 121 1
32 122 1
32 124 1
32 126 1
32 127 1
32 128 1
32 131 1
32 133 1
32 134 1
32 135 1
32 136 1
32 138 1
32 139 1
32 141 1
32 142 1
32 143 1
32 144 1
32 145 1
32 146 1
32 147 1
32 148 1
32 150 1
32 151 1
32 152 1
32 153 1
32 155 1
32 156 1
32 157 1
32 159 1
32 166 1
32 167 1
32 169 1
32 173 1
32 174 1
32 175 1
32 176 1
32 177 1
32 178 1
32 180 1
32 181 1
32 183 1
32 184 1
32 185 1
32 186 1
32 187 1
32 189 1
32 191 1
32 192 1
32 193 1
32 194 1
32 196 1
32 197 1
32 198 1
32 199 1
32 200 1
32 201 1
32 202 1
32 205 1
32 206 1
32 207 1
32 210 1
32 211 1
32 212 1
32 214 1
32 215 1
32 216 1
32 217 1
32 218 1
32 219 1
32 220 1
32 221 1
32 223 1
32 224 1
32 225 1
32 226 1
32 228 1
32 230 1
32 232 1
32 234 1
32 235 1
32 236 1
32 237 1
32 238 1
32 239 1
32 241 1
32 242 1
32 243 1
32 244 1
32 245 1
32 248 1
32 249 1
32 250 1
32 251 1
32 254 1
32 255 1
32 256 1
32 257 1
32 259 1
32 260 1
32 261 1
32 262 1
32 265 1
32 266 1
32 267 1
32 269 1
32 270 1
32 271 1
32 272 1
32 273 1
32 274 1
32 275 1
32 276 1
32 277 1
32 278 1
32 279 1
32 280 1
32 281 1
32 282 1
32 283 1
32 284 1
32 285 1
32 286 1
32 287 1
32 288 1
32 289 1
32 290 1
32 291 1
32 292 1
32 293 1
32 295 1
32 300 1
33 34 1
33 35 1
33 37 1
33 38 1
33 39 1
33 41 1
33 43 1
33 44 1
33 45 1
33 46 1
33 50 1
33 51 1
33 52 1
33 54 1
33 55 1
33 56 1
33 58 1
33 60 1
33 61 1
33 62 1
33 63 1
33 64 1
33 65 1
33 66 1
33 67 1
33 68 1
33 69 1
33 71 1
33 73 1
33 75 1
33 76 1
33 77 1
33 78 1
33 79 1
33 80 1
33 81 1
33 82 1
33 84 1
33 85 1
33 86 1
33 90 1
33 91 1
33 92 1
33 93 1
33 95 1
33 96 1
33 97 1
33 101 1
33 102 1
33 104 1
33 105 1
33 106 1
33 107 1
33 108 1
33 109 1
33 110 1
33 111 1
33 112 1
33 113 1
33 115 1
33 116 1
33 117 1
33 118 1
33 119 1
33 121 1
33 123 1
33 124 1
33 127 1
33 128 1
33 129 1
33 130 1
33 132 1
33 134 1
33 135 1
33 136 1
33 138 1
33 140 1
33 141 1
33 143 1
33 144 1
33 145 1
33 148 1
33 149 1
33 150 1
33 151 1
33 152 1
33 153 1
33 155 1
33 156 1
33 157 1
33 158 1
33 159 1
33 160 1
33 162 1
33 163 1
33 166 1
33 167 1
33 169 1
33 170 1
33 173 1
33 174 1
33 175 1
33 177 1
33 179 1
33 180 1
33 181 1
33 183 1
33 184 1
33 186 1
33 187 1
33 188 1
33 191 1
33 193 1
33 195 1
33 196 1
33 197 1
33 198 1
33 201 1
33 203 1
33 205 1
33 207 1
33 208 1
33 210 1
33 211 1
33 214 1
33 215 1
33 216 1
33 217 1
33 218 1
33 219 1
33 220 1
33 221 1
33 223 1
33 224 1
33 225 1
33 227 1
33 230 1
33 231 1
33 232 1
33 233 1
33 234 1
33 235 1
33 236 1
33 238 1
33 239 1
33 240 1
33 242 1
33 243 1
33 245 1
33 246 1
33 247 1
33 249 1
33 251 1
33 253 1
33 254 1
33 255 1
33 256 1
33 257 1
33 258 1
33 260 1
33 261 1
33 262 1
33 263 1
33 264 1
33 265 1
33 267 1
33 268 1
33 269 1
33 270 1
33 271 1
33 272 1
33 273 1
33 274 1
33 275 1
33 277 1
33 278 1
33 280 1
33 281 1
33 282 1
33 284 1
33 288 1
33 289 1
33 291 1
33 292 1
33 293 1
33 295 1
33 297 1
33 298 1
33 299 1
33 300 1
34 35 1
34 36 1
34 37 1
34 38 1
34 39 1
34 40 1
34 41 1
34 42 1
34 43 1
34 45 1
34 46 1
34 47 1
34 48 1
34 49 1
34 50 1
34 51 1
34 52 1
34 53 1
34 54 1
34 55 1
34 56 1
34 57 1
34 58 1
34 59 1
34 60 1
34 62 1
34 63 1
34 64 1
34 65 1
34 66 1
34 69 1
34 71 1
34 72 1
34 73 1
34 74 1
34 75 1
34 76 1
34 78 1
34 79 1
34 80 1
34 81 1
34 82 1
34 83 1
34 84 1
34 85 1
34 87 1
34 88 1
34 90 1
34 91 1
34 92 1
34 93 1
34 94 1
34 95 1
34 96 1
34 97 1
34 98 1
34 99 1
34 100 1
34 101 1
34 102 1
34 105 1
34 106 1
34 107 1
34 108 1
34 109 1
34 110 1
34 111 1
34 112 1
34 113 1
34 114 1
34 115 1
34 116 1
34 117 1
34 118 1
34 119 1
34 120 1
34 121 1
34 122 1
34 123 1
34 124 1
34 125 1
34 126 1
34 127 1
34 128 1
34 129 1
34 131 1
34 132 1
34 133 1
34 134 1
34 135 1
34 137 1
34 138 1
34 139 1
34 141 1
34 142 1
34 143 1
34 144 1
34 145 1
34 146 1
34 147 1
34 148 1
34 150 1
34 151 1
34 152 1
34 153 1
34 154 1
34 155 1
34 156 1
34 157 1
34 158 1
34 159 1
34 160 1
34 161 1
34 163 1
34 164 1
34 165 1
34 167 1
34 168 1
34 169 1
34 170 1
34 172 1
34 173 1
34 174 1
34 175 1
34 176 1
34 177 1
34 178 1
34 179 1
34 180 1
34 181 1
34 182 1
34 183 1
34 184 1
34 185 1
34 186 1
34 187 1
34 188 1
34 189 1
34 191 1
34 192 1
34 193 1
34 195 1
34 196 1
34 198 1
34 199 1
34 200 1
34 201 1
34 202 1
34 203 1
34 205 1
34 206 1
34 207 1
34 208 1
34 209 1
34 210 1
34 211 1
34 212 1
34 213 1
34 215 1
34 216 1
34 217 1
34 218 1
34 219 1
34 220 1
34 221 1
34 222 1
34 223 1
34 225 1
34 226 1
34 227 1
34 228 1
34 229 1
34 230 1
34 231 1
34 232 1
34 233 1
34 234 1
34 235 1
34 236 1
34 238 1
34 241 1
34 242 1
34 243 1
34 244 1
34 245 1
34 246 1
34 248 1
34 249 1
34 252 1
34 253 1
34 254 1
34 255 1
34 256 1
34 257 1
34 258 1
34 260 1
34 261 1
34 262 1
34 263 1
34 264 1
34 265 1
34 266 1
34 267 1
34 268 1
34 269 1
34 270 1
34 271 1
34 272 1
34 274 1
34 275 1
34 276 1
34 277 1
34 278 1
34 279 1
34 280 1
34 281 1
34 282 1
34 284 1
34 285 1
34 286 1
34 287 1
34 288 1
34 289 1
34 292 1
34 294 1
34 295 1
34 296 1
34 298 1
34 299 1
34 300 1
35 36 1
35 37 1
35 38 1
35 39 1
35 40 1
35 41 1
35 43 1
35 44 1
35 45 1
35 47 1
35 50 1
35 51 1
35 52 1
35 53 1
35 54 1
35 55 1
35 56 1
35 57 1
35 58 1
35 59 1
35 60 1
35 62 1
35 63 1
35 64 1
35 65 1
35 66 1
35 67 1
35 68 1
35 69 1
35 70 1
35 71 1
35 72 1
35 73 1
35 74 1
35 75 1
35 77 1
35 78 1
35 79 1
35 80 1
35 81 1
35 83 1
35 84 1
35 85 1
35 90 1
35 91 1
35 95 1
35 96 1
35 97 1
35 99 1
35 100 1
35 101 1
35 102 1
35 103 1
35 105 1
35 106 1
35 108 1
35 109 1
35 110 1
35 111 1
35 112 1
35 113 1
35 114 1
35 116 1
35 118 1
35 119 1
35 121 1
35 124 1
35 126 1
35 127 1
35 128 1
35 130 1
35 131 1
35 132 1
35 133 1
35 134 1
35 135 1
35 138 1
35 140 1
35 141 1
35 142 1
35 143 1
35 144 1
35 145 1
35 146 1
35 147 1
35 148 1
35 150 1
35 151 1
35 153 1
35 154 1
35 156 1
35 157 1
35 158 1
35 160 1
35 164 1
35 165 1
35 166 1
35 167 1
35 168 1
35 169 1
35 171 1
35 173 1
35 174 1
35 175 1
35 176 1
35 178 1
35 179 1
35 180 1
35 181 1
35 183 1
35 184 1
35 185 1
35 186 1
35 187 1
35 188 1
35 189 1
35 190 1
35 191 1
35 192 1
35 193 1
35 194 1
35 195 1
35 196 1
35 197 1
35 198 1
35 200 1
35 201 1
35 202 1
35 203 1
35 204 1
35 206 1
35 207 1
35 208 1
35 209 1
35 210 1
35 211 1
35 212 1
35 213 1
35 214 1
35 215 1
35 216 1
35 217 1
35 218 1
35 219 1
35 221 1
35 222 1
35 223 1
35 225 1
35 226 1
35 227 1
35 228 1
35 229 1
35 230 1
35 231 1
35 232 1
35 233 1
35 234 1
35 236 1
35 237 1
35 240 1
35 241 1
35 242 1
35 243 1
35 244 1
35 246 1
35 247 1
35 249 1
35 250 1
35 252 1
35 254 1
35 255 1
35 257 1
35 258 1
35 259 1
35 262 1
35 263 1
35 264 1
35 265 1
35 266 1
35 269 1
35 270 1
35 271 1
35 272 1
35 276 1
35 277 1
35 279 1
35 281 1
35 282 1
35 283 1
35 284 1
35 285 1
35 286 1
35 288 1
35 289 1
35 290 1
35 291 1
35 292 1
35 293 1
35 295 1
35 296 1
35 298 1
35 299 1
35 300 1
36 37 1
36 39 1
36 41 1
36 42 1
36 43 1
36 49 1
36 50 1
36 52 1
36 53 1
36 56 1
36 57 1
36 58 1
36 59 1
36 60 1
36 61 1
36 62 1
36 63 1
36 64 1
36 65 1
36 66 1
36 67 1
36 68 1
36 69 1
36 71 1
36 73 1
36 74 1
36 76 1
36 77 1
36 78 1
36 79 1
36 80 1
36 82 1
36 83 1
36 84 1
36 85 1
36 86 1
36 87 1
36 88 1
36 89 1
36 90 1
36 91 1
36 92 1
36 94 1
36 95 1
36 96 1
36 99 1
36 100 1
36 101 1
36 102 1
36 103 1
36 104 1
36 106 1
36 108 1
36 110 1
36 111 1
36 112 1
36 113 1
36 114 1
36 115 1
36 116 1
36 117 1
36 118 1
36 120 1
36 121 1
36 125 1
36 126 1
36 127 1
36 128 1
36 129 1
36 130 1
36 131 1
36 132 1
36 133 1
36 135 1
36 136 1
36 137 1
36 138 1
36 139 1
36 140 1
36 141 1
36 142 1
36 144 1
36 145 1
36 146 1
36 147 1
36 149 1
36 150 1
36 151 1
36 152 1
36 153 1
36 154 1
36 155 1
36 156 1
36 157 1
36 158 1
36 159 1
36 160 1
36 161 1
36 163 1
36 166 1
36 167 1
36 169 1
36 170 1
36 171 1
36 172 1
36 173 1
36 175 1
36 177 1
36 178 1
36 180 1
36 182 1
36 184 1
36 185 1
36 186 1
36 187 1
36 190 1
36 191 1
36 192 1
36 194 1
36 195 1
36 196 1
36 198 1
36 199 1
36 200 1
36 201 1
36 202 1
36 203 1
36 204 1
36 205 1
36 207 1
36 208 1
36 209 1
36 210 1
36 212 1
36 213 1
36 215 1
36 216 1
36 217 1
36 218 1
36 219 1
36 220 1
36 222 1
36 223 1
36 224 1
36 225 1
36 226 1
36 227 1
36 228 1
36 229 1
36 230 1
36 233 1
36 234 1
36 235 1
36 237 1
36 238 1
36 239 1
36 240 1
36 241 1
36 242 1
36 244 1
36 245 1
36 246 1
36 247 1
36 248 1
36 249 1
36 251 1
36 252 1
36 253 1
36 254 1
36 256 1
36 257 1
36 258 1
36 259 1
36 260 1
36 261 1
36 262 1
36 263 1
36 264 1
36 265 1
36 266 1
36 267 1
36 268 1
36 269 1
36 272 1
36 273 1
36 275 1
36 276 1
36 277 1
36 278 1
36 279 1
36 281 1
36 282 1
36 283 1
36 284 1
36 286 1
36 287 1
36 289 1
36 290 1
36 291 1
36 292 1
36 295 1
36 296 1
36 297 1
36 299 1
36 300 1
37 38 1
37 39 1
37 41 1
37 42 1
37 46 1
37 47 1
37 50 1
37 51 1
37 52 1
37 54 1
37 55 1
37 58 1
37 59 1
37 60 1
37 62 1
37 65 1
37 66 1
37 67 1
37 68 1
37 69 1
37 71 1
37 72 1
37 73 1
37 74 1
37 75 1
37 77 1
37 80 1
37 81 1
37 82 1
37 83 1
37 84 1
37 85 1
37 86 1
37 88 1
37 89 1
37 90 1
37 91 1
37 92 1
37 93 1
37 94 1
37 95 1
37 96 1
37 97 1
37 98 1
37 99 1
37 100 1
37 101 1
37 102 1
37 103 1
37 104 1
37 105 1
37 106 1
37 107 1
37 108 1
37 109 1
37 111 1
37 112 1
37 113 1
37 114 1
37 115 1
37 116 1
37 117 1
37 118 1
37 121 1
37 122 1
37 123 1
37 124 1
37 126 1
37 127 1
37 129 1
37 131 1
37 132 1
37 133 1
37 134 1
37 136 1
37 137 1
37 141 1
37 142 1
37 143 1
37 144 1
37 145 1
37 146 1
37 147 1
37 148 1
37 150 1
37 151 1
37 153 1
37 154 1
37 155 1
37 157 1
37 158 1
37 160 1
37 161 1
37 162 1
37 163 1
37 164 1
37 165 1
37 166 1
37 167 1
37 168 1
37 169 1
37 171 1
37 173 1
37 174 1
37 175 1
37 177 1
37 178 1
37 179 1
37 180 1
37 181 1
37 182 1
37 183 1
37 184 1
37 185 1
37 186 1
37 188 1
37 189 1
37 191 1
37 193 1
37 194 1
37 195 1
37 196 1
37 198 1
37 199 1
37 200 1
37 201 1
37 202 1
37 203 1
37 204 1
37 205 1
37 206 1
37 207 1
37 208 1
37 209 1
37 210 1
37 211 1
37 212 1
37 214 1
37 215 1
37 216 1
37 217 1
37 218 1
37 219 1
37 220 1
37 221 1
37 222 1
37 223 1
37 224 1
37 225 1
37 226 1
37 227 1
37 228 1
37 229 1
37 230 1
37 231 1
37 232 1
37 233 1
37 234 1
37 235 1
37 236 1
37 239 1
37 240 1
37 241 1
37 242 1
37 243 1
37 244 1
37 246 1
37 248 1
37 249 1
37 253 1
37 254 1
37 255 1
37 256 1
37 257 1
37 258 1
37 260 1
37 262 1
37 264 1
37 265 1
37 266 1
37 267 1
37 268 1
37 269 1
37 270 1
37 271 1
37 274 1
37 275 1
37 276 1
37 278 1
37 279 1
37 280 1
37 281 1
37 282 1
37 284 1
37 286 1
37 287 1
37 288 1
37 289 1
37 290 1
37 291 1
37 292 1
37 293 1
37 294 1
37 295 1
37 296 1
37 297 1
37 298 1
37 299 1
37 300 1
38 41 1
38 42 1
38 43 1
38 45 1
38 46 1
38 47 1
38 49 1
38 50 1
38 51 1
38 52 1
38 53 1
38 54 1
38 55 1
38 56 1
38 58 1
38 60 1
38 62 1
38 64 1
38 65 1
38 66 1
38 67 1
38 69 1
38 70 1
38 71 1
38 77 1
38 80 1
38 81 1
38 83 1
38 84 1
38 85 1
38 86 1
38 88 1
38 90 1
38 93 1
38 95 1
38 97 1
38 99 1
38 100 1
38 101 1
38 102 1
38 103 1
38 105 1
38 106 1
38 108 1
38 110 1
38 111 1
38 113 1
38 115 1
38 116 1
38 117 1
38 120 1
38 121 1
38 123 1
38 125 1
38 127 1
38 129 1
38 131 1
38 132 1
38 133 1
38 134 1
38 136 1
38 138 1
38 139 1
38 140 1
38 141 1
38 143 1
38 147 1
38 148 1
38 149 1
38 150 1
38 152 1
38 153 1
38 155 1
38 157 1
38 160 1
38 162 1
38 166 1
38 167 1
38 168 1
38 169 1
38 170 1
38 171 1
38 172 1
38 173 1
38 175 1
38 177 1
38 179 1
38 181 1
38 183 1
38 188 1
38 189 1
38 191 1
38 192 1
38 193 1
38 194 1
38 195 1
38 196 1
38 197 1
38 198 1
38 200 1
38 203 1
38 204 1
38 207 1
38 210 1
38 211 1
38 212 1
38 213 1
38 215 1
38 216 1
38 218 1
38 220 1
38 222 1
38 224 1
38 225 1
38 226 1
38 227 1
38 228 1
38 230 1
38 231 1
38 233 1
38 235 1
38 238 1
38 241 1
38 242 1
38 243 1
38 245 1
38 246 1
38 249 1
38 251 1
38 252 1
38 255 1
38 256 1
38 257 1
38 258 1
38 260 1
38 261 1
38 263 1
38 265 1
38 266 1
38 269 1
38 270 1
38 271 1
38 272 1
38 273 1
38 274 1
38 275 1
38 276 1
38 278 1
38 279 1
38 282 1
38 284 1
38 285 1
38 286 1
38 287 1
38 289 1
38 291 1
38 293 1
38 294 1
38 295 1
38 296 1
38 297 1
38 298 1
39 41 1
39 42 1
39 43 1
39 44 1
39 45 1
39 46 1
39 47 1
39 48 1
39 49 1
39 50 1
39 51 1
39 52 1
39 55 1
39 56 1
39 59 1
39 60 1
39 62 1
39 64 1
39 65 1
39 67 1
39 68 1
39 69 1
39 70 1
39 71 1
39 72 1
39 73 1
39 74 1
39 75 1
39 76 1
39 77 1
39 78 1
39 79 1
39 80 1
39 83 1
39 84 1
39 85 1
39 86 1
39 88 1
39 89 1
39 90 1
39 91 1
39 92 1
39 93 1
39 95 1
39 96 1
39 98 1
39 99 1
39 100 1
39 101 1
39 102 1
39 103 1
39 104 1
39 105 1
39 106 1
39 107 1
39 108 1
39 109 1
39 111 1
39 112 1
39 113 1
39 114 1
39 115 1
39 116 1
39 118 1
39 119 1
39 120 1
39 121 1
39 122 1
39 125 1
39 126 1
39 127 1
39 128 1
39 129 1
39 130 1
39 131 1
39 132 1
39 134 1
39 135 1
39 137 1
39 138 1
39 140 1
39 141 1
39 142 1
39 145 1
39 147 1
39 148 1
39 149 1
39 150 1
39 151 1
39 152 1
39 153 1
39 154 1
39 155 1
39 156 1
39 157 1
39 158 1
39 160 1
39 161 1
39 163 1
39 164 1
39 165 1
39 166 1
39 167 1
39 168 1
39 169 1
39 170 1
39 171 1
39 173 1
39 174 1
39 175 1
39 176 1
39 177 1
39 178 1
39 179 1
39 180 1
39 183 1
39 185 1
39 186 1
39 187 1
39 188 1
39 189 1
39 190 1
39 191 1
39 192 1
39 193 1
39 194 1
39 197 1
39 198 1
39 199 1
39 200 1
39 201 1
39 202 1
39 203 1
39 204 1
39 207 1
39 210 1
39 211 1
39 212 1
39 213 1
39 214 1
39 215 1
39 216 1
39 217 1
39 218 1
39 219 1
39 220 1
39 221 1
39 222 1
39 223 1
39 224 1
39 225 1
39 226 1
39 228 1
39 229 1
39 230 1
39 231 1
39 232 1
39 233 1
39 234 1
39 241 1
39 242 1
39 243 1
39 244 1
39 245 1
39 246 1
39 247 1
39 248 1
39 249 1
39 250 1
39 251 1
39 253 1
39 256 1
39 257 1
39 258 1
39 259 1
39 260 1
39 261 1
39 262 1
39 263 1
39 264 1
39 265 1
39 266 1
39 267 1
39 268 1
39 269 1
39 272 1
39 274 1
39 275 1
39 276 1
39 277 1
39 278 1
39 279 1
39 280 1
39 282 1
39 283 1
39 284 1
39 285 1
39 287 1
39 288 1
39 289 1
39 292 1
39 293 1
39 294 1
39 295 1
39 296 1
39 297 1
39 299 1
39 300 1
40 41 1
40 42 1
40 45 1
40 46 1
40 47 1
40 49 1
40 50 1
40 51 1
40 52 1
40 53 1
40 54 1
40 55 1
40 57 1
40 60 1
40 61 1
40 62 1
40 63 1
40 64 1
40 65 1
40 68 1
40 69 1
40 70 1
40 72 1
40 73 1
40 76 1
40 77 1
40 78 1
40 80 1
40 82 1
40 83 1
40 85 1
40 86 1
40 87 1
40 88 1
40 89 1
40 90 1
40 92 1
40 93 1
40 95 1
40 96 1
40 98 1
40 99 1
40 100 1
40 103 1
40 105 1
40 106 1
40 108 1
40 112 1
40 113 1
40 114 1
40 115 1
40 117 1
40 119 1
40 120 1
40 123 1
40 124 1
40 126 1
40 127 1
40 128 1
40 130 1
40 132 1
40 133 1
40 134 1
40 135 1
40 137 1
40 139 1
40 140 1
40 141 1
40 142 1
40 144 1
40 146 1
40 147 1
40 148 1
40 150 1
40 151 1
40 153 1
40 154 1
40 157 1
40 158 1
40 159 1
40 160 1
40 161 1
40 162 1
40 164 1
40 165 1
40 166 1
40 167 1
40 169 1
40 171 1
40 175 1
40 176 1
40 177 1
40 178 1
40 179 1
40 180 1
40 181 1
40 182 1
40 187 1
40 189 1
40 190 1
40 191 1
40 193 1
40 194 1
40 195 1
40 196 1
40 197 1
40 198 1
40 199 1
40 200 1
40 201 1
40 202 1
40 203 1
40 206 1
40 207 1
40 209 1
40 212 1
40 213 1
40 216 1
40 223 1
40 224 1
40 227 1
40 228 1
40 229 1
40 230 1
40 231 1
40 232 1
40 233 1
40 234 1
40 235 1
40 240 1
40 241 1
40 242 1
40 243 1
40 245 1
40 246 1
40 248 1
40 249 1
40 251 1
40 252 1
40 253 1
40 254 1
40 255 1
40 256 1
40 257 1
40 258 1
40 260 1
40 261 1
40 262 1
40 264 1
40 265 1
40 267 1
40 268 1
40 272 1
40 273 1
40 274 1
40 275 1
40 278 1
40 280 1
40 283 1
40 284 1
40 285 1
40 288 1
40 289 1
40 290 1
40 292 1
40 293 1
40 294 1
40 296 1
40 298 1
40 300 1
41 42 1
41 43 1
41 45 1
41 46 1
41 47 1
41 48 1
41 49 1
41 50 1
41 51 1
41 52 1
41 53 1
41 55 1
41 56 1
41 57 1
41 59 1
41 60 1
41 61 1
41 62 1
41 64 1
41 65 1
41 66 1
41 67 1
41 69 1
41 70 1
41 71 1
41 72 1
41 73 1
41 74 1
41 75 1
41 76 1
41 77 1
41 78 1
41 79 1
41 81 1
41 82 1
41 84 1
41 85 1
41 86 1
41 88 1
41 90 1
41 91 1
41 92 1
41 93 1
41 96 1
41 97 1
41 98 1
41 99 1
41 100 1
41 101 1
41 103 1
41 105 1
41 106 1
41 107 1
41 108 1
41 109 1
41 110 1
41 111 1
41 112 1
41 113 1
41 114 1
41 115 1
41 116 1
41 118 1
41 119 1
41 120 1
41 121 1
41 122 1
41 123 1
41 124 1
41 125 1
41 126 1
41 127 1
41 128 1
41 129 1
41 131 1
41 132 1
41 134 1
41 135 1
41 138 1
41 139 1
41 140 1
41 141 1
41 142 1
41 144 1
41 145 1
41 146 1
41 147 1
41 148 1
41 149 1
41 150 1
41 151 1
41 152 1
41 153 1
41 154 1
41 155 1
41 156 1
41 157 1
41 158 1
41 159 1
41 161 1
41 162 1
41 163 1
41 164 1
41 165 1
41 166 1
41 167 1
41 168 1
41 169 1
41 170 1
41 171 1
41 172 1
41 174 1
41 175 1
41 176 1
41 177 1
41 178 1
41 179 1
41 180 1
41 181 1
41 182 1
41 183 1
41 184 1
41 185 1
41 186 1
41 187 1
41 188 1
41 189 1
41 191 1
41 192 1
41 193 1
41 194 1
41 195 1
41 196 1
41 198 1
41 199 1
41 200 1
41 201 1
41 202 1
41 203 1
41 204 1
41 205 1
41 206 1
41 207 1
41 208 1
41 209 1
41 210 1
41 212 1
41 213 1
41 214 1
41 215 1
41 216 1
41 217 1
41 218 1
41 219 1
41 220 1
41 221 1
41 222 1
41 223 1
41 224 1
41 225 1
41 226 1
41 227 1
41 228 1
41 229 1
41 230 1
41 231 1
41 232 1
41 233 1
41 234 1
41 235 1
41 236 1
41 237 1
41 238 1
41 240 1
41 241 1
41 242 1
41 243 1
41 244 1
41 245 1
41 246 1
41 248 1
41 251 1
41 252 1
41 253 1
41 254 1
41 255 1
41 257 1
41 258 1
41 259 1
41 260 1
41 261 1
41 264 1
41 265 1
41 266 1
41 267 1
41 269 1
41 270 1
41 271 1
41 273 1
41 274 1
41 275 1
41 276 1
41 277 1
41 278 1
41 279 1
41 280 1
41 281 1
41 282 1
41 283 1
41 284 1
41 286 1
41 287 1
41 288 1
41 289 1
41 291 1
41 292 1
41 294 1
41 295 1
41 296 1
41 297 1
41 298 1
41 299 1
41 300 1
42 43 1
42 44 1
42 45 1
42 47 1
42 48 1
42 49 1
42 50 1
42 53 1
42 55 1
42 56 1
42 57 1
42 58 1
42 59 1
42 60 1
42 61 1
42 62 1
42 63 1
42 64 1
42 65 1
42 68 1
42 69 1
42 70 1
42 71 1
42 72 1
42 73 1
42 74 1
42 75 1
42 77 1
42 78 1
42 79 1
42 80 1
42 82 1
42 83 1
42 84 1
42 85 1
42 86 1
42 88 1
42 90 1
42 92 1
42 93 1
42 95 1
42 98 1
42 99 1
42 102 1
42 103 1
42 104 1
42 105 1
42 106 1
42 107 1
42 108 1
42 109 1
42 110 1
42 111 1
42 112 1
42 113 1
42 115 1
42 116 1
42 117 1
42 118 1
42 119 1
42 120 1
42 121 1
42 122 1
42 123 1
42 124 1
42 125 1
42 126 1
42 127 1
42 132 1
42 133 1
42 134 1
42 135 1
42 136 1
42 138 1
42 140 1
42 142 1
42 143 1
42 144 1
42 145 1
42 147 1
42 148 1
42 149 1
42 150 1
42 151 1
42 152 1
42 154 1
42 155 1
42 156 1
42 157 1
42 158 1
42 159 1
42 160 1
42 163 1
42 164 1
42 165 1
42 166 1
42 169 1
42 172 1
42 173 1
42 174 1
42 175 1
42 176 1
42 177 1
42 178 1
42 179 1
42 180 1
42 181 1
42 182 1
42 183 1
42 184 1
42 185 1
42 186 1
42 187 1
42 188 1
42 189 1
42 190 1
42 191 1
42 193 1
42 194 1
42 195 1
42 196 1
42 197 1
42 198 1
42 199 1
42 200 1
42 202 1
42 203 1
42 204 1
42 205 1
42 206 1
42 207 1
42 208 1
42 209 1
42 213 1
42 214 1
42 215 1
42 216 1
42 217 1
42 220 1
42 221 1
42 222 1
42 224 1
42 225 1
42 226 1
42 227 1
42 228 1
42 229 1
42 232 1
42 233 1
42 234 1
42 235 1
42 238 1
42 239 1
42 240 1
42 241 1
42 242 1
42 243 1
42 244 1
42 245 1
42 246 1
42 248 1
42 249 1
42 252 1
42 253 1
42 254 1
42 255 1
42 257 1
42 258 1
42 259 1
42 261 1
42 262 1
42 263 1
42 264 1
42 265 1
42 266 1
42 268 1
42 269 1
42 270 1
42 271 1
42 272 1
42 273 1
42 274 1
42 276 1
42 279 1
42 280 1
42 281 1
42 283 1
42 285 1
42 288 1
42 289 1
42 291 1
42 292 1
42 293 1
42 294 1
42 295 1
42 296 1
42 297 1
42 298 1
42 299 1
42 300 1
43 46 1
43 48 1
43 50 1
43 51 1
43 52 1
43 53 1
43 54 1
43 55 1
43 56 1
43 58 1
43 60 1
43 62 1
43 63 1
43 65 1
43 66 1
43 67 1
43 68 1
43 70 1
43 71 1
43 72 1
43 73 1
43 74 1
43 75 1
43 76 1
43 77 1
43 79 1
43 80 1
43 81 1
43 82 1
43 83 1
43 86 1
43 87 1
43 91 1
43 92 1
43 93 1
43 94 1
43 95 1
43 96 1
43 97 1
43 98 1
43 99 1
43 100 1
43 102 1
43 103 1
43 105 1
43 106 1
43 107 1
43 108 1
43 109 1
43 110 1
43 111 1
43 112 1
43 113 1
43 114 1
43 115 1
43 116 1
43 118 1
43 120 1
43 121 1
43 122 1
43 124 1
43 126 1
43 127 1
43 129 1
43 130 1
43 132 1
43 134 1
43 135 1
43 136 1
43 137 1
43 138 1
43 139 1
43 141 1
43 142 1
43 143 1
43 144 1
43 147 1
43 148 1
43 149 1
43 150 1
43 151 1
43 152 1
43 153 1
43 154 1
43 155 1
43 157 1
43 158 1
43 161 1
43 162 1
43 163 1
43 164 1
43 165 1
43 166 1
43 167 1
43 174 1
43 175 1
43 176 1
43 178 1
43 179 1
43 180 1
43 182 1
43 183 1
43 184 1
43 185 1
43 186 1
43 190 1
43 191 1
43 194 1
43 196 1
43 197 1
43 198 1
43 199 1
43 200 1
43 201 1
43 202 1
43 205 1
43 206 1
43 207 1
43 208 1
43 210 1
43 211 1
43 212 1
43 216 1
43 217 1
43 218 1
43 220 1
43 221 1
43 222 1
43 227 1
43 228 1
43 229 1
43 230 1
43 231 1
43 232 1
43 234 1
43 235 1
43 236 1
43 237 1
43 238 1
43 239 1
43 240 1
43 241 1
43 242 1
43 243 1
43 244 1
43 245 1
43 246 1
43 247 1
43 252 1
43 253 1
43 255 1
43 256 1
43 257 1
43 258 1
43 259 1
43 261 1
43 262 1
43 263 1
43 264 1
43 265 1
43 267 1
43 269 1
43 270 1
43 273 1
43 274 1
43 276 1
43 278 1
43 279 1
43 281 1
43 282 1
43 284 1
43 286 1
43 287 1
43 288 1
43 289 1
43 291 1
43 293 1
43 296 1
43 298 1
43 300 1
44 45 1
44 48 1
44 49 1
44 51 1
44 52 1
44 54 1
44 55 1
44 57 1
44 58 1
44 59 1
44 60 1
44 61 1
44 62 1
44 63 1
44 64 1
44 65 1
44 66 1
44 67 1
44 68 1
44 69 1
44 70 1
44 71 1
44 72 1
44 73 1
44 74 1
44 75 1
44 78 1
44 79 1
44 80 1
44 81 1
44 82 1
44 83 1
44 84 1
44 85 1
44 86 1
44 88 1
44 89 1
44 90 1
44 92 1
44 94 1
44 95 1
44 96 1
44 99 1
44 100 1
44 101 1
44 104 1
44 106 1
44 107 1
44 108 1
44 110 1
44 113 1
44 114 1
44 116 1
44 117 1
44 119 1
44 121 1
44 122 1
44 123 1
44 127 1
44 128 1
44 129 1
44 130 1
44 131 1
44 132 1
44 136 1
44 137 1
44 138 1
44 139 1
44 141 1
44 147 1
44 148 1
44 150 1
44 151 1
44 153 1
44 154 1
44 158 1
44 159 1
44 160 1
44 161 1
44 162 1
44 164 1
44 165 1
44 168 1
44 170 1
44 171 1
44 172 1
44 174 1
44 175 1
44 177 1
44 178 1
44 179 1
44 180 1
44 181 1
44 184 1
44 186 1
44 187 1
44 190 1
44 191 1
44 192 1
44 194 1
44 195 1
44 196 1
44 197 1
44 198 1
44 199 1
44 200 1
44 201 1
44 203 1
44 204 1
44 205 1
44 207 1
44 208 1
44 209 1
44 210 1
44 211 1
44 212 1
44 213 1
44 214 1
44 216 1
44 217 1
44 218 1
44 219 1
44 220 1
44 221 1
44 222 1
44 223 1
44 224 1
44 225 1
44 226 1
44 227 1
44 229 1
44 230 1
44 233 1
44 234 1
44 235 1
44 236 1
44 237 1
44 238 1
44 240 1
44 241 1
44 242 1
44 243 1
44 247 1
44 249 1
44 253 1
44 254 1
44 255 1
44 257 1
44 258 1
44 259 1
44 262 1
44 266 1
44 267 1
44 268 1
44 272 1
44 273 1
44 275 1
44 276 1
44 277 1
44 278 1
44 279 1
44 281 1
44 283 1
44 284 1
44 285 1
44 286 1
44 289 1
44 290 1
44 294 1
44 295 1
44 296 1
44 299 1
45 46 1
45 47 1
45 48 1
45 51 1
45 52 1
45 53 1
45 54 1
45 55 1
45 56 1
45 57 1
45 58 1
45 59 1
45 60 1
45 61 1
45 62 1
45 63 1
45 64 1
45 65 1
45 66 1
45 68 1
45 69 1
45 70 1
45 72 1
45 73 1
45 74 1
45 76 1
45 77 1
45 79 1
45 80 1
45 82 1
45 83 1
45 84 1
45 86 1
45 87 1
45 88 1
45 89 1
45 90 1
45 91 1
45 93 1
45 94 1
45 96 1
45 97 1
45 99 1
45 101 1
45 102 1
45 103 1
45 105 1
45 106 1
45 108 1
45 109 1
45 110 1
45 111 1
45 112 1
45 113 1
45 114 1
45 116 1
45 117 1
45 118 1
45 121 1
45 124 1
45 125 1
45 127 1
45 128 1
45 129 1
45 133 1
45 135 1
45 136 1
45 138 1
45 139 1
45 140 1
45 141 1
45 143 1
45 144 1
45 146 1
45 147 1
45 148 1
45 149 1
45 150 1
45 151 1
45 153 1
45 155 1
45 157 1
45 158 1
45 160 1
45 161 1
45 163 1
45 164 1
45 166 1
45 167 1
45 168 1
45 169 1
45 173 1
45 174 1
45 176 1
45 178 1
45 179 1
45 180 1
45 181 1
45 182 1
45 183 1
45 184 1
45 185 1
45 187 1
45 188 1
45 189 1
45 190 1
45 191 1
45 192 1
45 194 1
45 195 1
45 199 1
45 200 1
45 201 1
45 204 1
45 205 1
45 207 1
45 208 1
45 211 1
45 212 1
45 213 1
45 214 1
45 215 1
45 216 1
45 217 1
45 218 1
45 219 1
45 220 1
45 221 1
45 222 1
45 223 1
45 224 1
45 226 1
45 227 1
45 228 1
45 229 1
45 230 1
45 232 1
45 233 1
45 235 1
45 237 1
45 238 1
45 239 1
45 240 1
45 241 1
45 242 1
45 244 1
45 245 1
45 247 1
45 248 1
45 249 1
45 250 1
45 252 1
45 254 1
45 256 1
45 258 1
45 259 1
45 260 1
45 262 1
45 263 1
45 264 1
45 266 1
45 267 1
45 268 1
45 269 1
45 270 1
45 271 1
45 278 1
45 279 1
45 280 1
45 281 1
45 282 1
45 283 1
45 284 1
45 290 1
45 291 1
45 292 1
45 293 1
45 294 1
45 295 1
45 296 1
45 297 1
45 298 1
45 300 1
46 47 1
46 48 1
46 50 1
46 51 1
46 52 1
46 53 1
46 54 1
46 56 1
46 57 1
46 58 1
46 59 1
46 60 1
46 61 1
46 62 1
46 63 1
46 64 1
46 65 1
46 66 1
46 67 1
46 68 1
46 69 1
46 72 1
46 73 1
46 75 1
46 77 1
46 78 1
46 79 1
46 81 1
46 82 1
46 85 1
46 86 1
46 88 1
46 89 1
46 90 1
46 92 1
46 93 1
46 94 1
46 95 1
46 96 1
46 97 1
46 99 1
46 100 1
46 102 1
46 103 1
46 105 1
46 106 1
46 108 1
46 110 1
46 111 1
46 112 1
46 113 1
46 114 1
46 115 1
46 116 1
46 117 1
46 118 1
46 119 1
46 120 1
46 121 1
46 122 1
46 124 1
46 125 1
46 126 1
46 127 1
46 128 1
46 129 1
46 131 1
46 132 1
46 133 1
46 134 1
46 135 1
46 136 1
46 137 1
46 139 1
46 140 1
46 141 1
46 142 1
46 143 1
46 144 1
46 145 1
46 147 1
46 148 1
46 149 1
46 151 1
46 152 1
46 154 1
46 155 1
46 156 1
46 157 1
46 158 1
46 159 1
46 161 1
46 163 1
46 164 1
46 165 1
46 166 1
46 167 1
46 168 1
46 169 1
46 172 1
46 173 1
46 174 1
46 175 1
46 177 1
46 178 1
46 179 1
46 180 1
46 181 1
46 182 1
46 183 1
46 184 1
46 185 1
46 186 1
46 187 1
46 189 1
46 190 1
46 192 1
46 193 1
46 195 1
46 196 1
46 198 1
46 199 1
46 201 1
46 202 1
46 203 1
46 204 1
46 205 1
46 206 1
46 207 1
46 208 1
46 209 1
46 210 1
46 211 1
46 212 1
46 213 1
46 214 1
46 216 1
46 217 1
46 218 1
46 219 1
46 220 1
46 221 1
46 222 1
46 224 1
46 225 1
46 226 1
46 227 1
46 228 1
46 229 1
46 230 1
46 231 1
46 233 1
46 234 1
46 235 1
46 236 1
46 238 1
46 241 1
46 243 1
46 244 1
46 245 1
46 246 1
46 247 1
46 248 1
46 249 1
46 250 1
46 251 1
46 252 1
46 253 1
46 257 1
46 258 1
46 259 1
46 260 1
46 261 1
46 262 1
46 263 1
46 264 1
46 265 1
46 266 1
46 267 1
46 268 1
46 269 1
46 270 1
46 271 1
46 272 1
46 273 1
46 274 1
46 275 1
46 276 1
46 277 1
46 278 1
46 279 1
46 280 1
46 281 1
46 282 1
46 283 1
46 284 1
46 285 1
46 286 1
46 287 1
46 288 1
46 289 1
46 290 1
46 291 1
46 293 1
46 294 1
46 295 1
46 296 1
46 297 1
46 298 1
46 299 1
46 300 1
47 49 1
47 50 1
47 52 1
47 54 1
47 55 1
47 56 1
47 58 1
47 59 1
47 60 1
47 61 1
47 62 1
47 63 1
47 64 1
47 65 1
47 66 1
47 67 1
47 68 1
47 69 1
47 70 1
47 72 1
47 73 1
47 74 1
47 76 1
47 77 1
47 78 1
47 79 1
47 81 1
47 82 1
47 84 1
47 86 1
47 89 1
47 90 1
47 91 1
47 92 1
47 94 1
47 95 1
47 96 1
47 97 1
47 98 1
47 99 1
47 100 1
47 101 1
47 102 1
47 104 1
47 105 1
47 106 1
47 107 1
47 108 1
47 110 1
47 111 1
47 112 1
47 113 1
47 116 1
47 117 1
47 119 1
47 120 1
47 121 1
47 122 1
47 123 1
47 124 1
47 125 1
47 126 1
47 127 1
47 128 1
47 129 1
47 130 1
47 131 1
47 132 1
47 133 1
47 134 1
47 139 1
47 141 1
47 142 1
47 143 1
47 144 1
47 145 1
47 146 1
47 148 1
47 149 1
47 150 1
47 151 1
47 152 1
47 153 1
47 154 1
47 155 1
47 156 1
47 157 1
47 158 1
47 160 1
47 162 1
47 163 1
47 164 1
47 165 1
47 167 1
47 168 1
47 169 1
47 170 1
47 171 1
47 173 1
47 174 1
47 175 1
47 176 1
47 177 1
47 179 1
47 180 1
47 181 1
47 185 1
47 186 1
47 187 1
47 190 1
47 191 1
47 193 1
47 194 1
47 196 1
47 197 1
47 199 1
47 200 1
47 202 1
47 203 1
47 204 1
47 205 1
47 206 1
47 207 1
47 208 1
47 209 1
47 210 1
47 212 1
47 213 1
47 215 1
47 216 1
47 217 1
47 220 1
47 221 1
47 222 1
47 223 1
47 224 1
47 225 1
47 226 1
47 227 1
47 228 1
47 229 1
47 230 1
47 232 1
47 234 1
47 235 1
47 236 1
47 238 1
47 241 1
47 242 1
47 243 1
47 248 1
47 252 1
47 253 1
47 254 1
47 256 1
47 257 1
47 258 1
47 259 1
47 260 1
47 261 1
47 263 1
47 264 1
47 265 1
47 266 1
47 267 1
47 268 1
47 271 1
47 272 1
47 274 1
47 275 1
47 276 1
47 277 1
47 278 1
47 279 1
47 280 1
47 281 1
47 282 1
47 283 1
47 284 1
47 286 1
47 288 1
47 289 1
47 291 1
47 292 1
47 293 1
47 295 1
47 296 1
47 297 1
47 298 1
47 299 1
47 300 1
48 49 1
48 50 1
48 51 1
48 52 1
48 56 1
48 57 1
48 59 1
48 60 1
48 61 1
48 64 1
48 65 1
48 67 1
48 70 1
48 71 1
48 72 1
48 76 1
48 77 1
48 78 1
48 80 1
48 81 1
48 82 1
48 84 1
48 86 1
48 89 1
48 90 1
48 91 1
48 93 1
48 94 1
48 95 1
48 96 1
48 97 1
48 99 1
48 100 1
48 102 1
48 105 1
48 106 1
48 107 1
48 108 1
48 110 1
48 111 1
48 112 1
48 113 1
48 114 1
48 116 1
48 117 1
48 119 1
48 121 1
48 122 1
48 127 1
48 128 1
48 131 1
48 132 1
48 133 1
48 136 1
48 137 1
48 139 1
48 141 1
48 143 1
48 145 1
48 146 1
48 148 1
48 150 1
48 151 1
48 152 1
48 153 1
48 154 1
48 155 1
48 156 1
48 157 1
48 158 1
48 159 1
48 161 1
48 162 1
48 163 1
48 164 1
48 165 1
48 166 1
48 167 1
48 169 1
48 170 1
48 172 1
48 175 1
48 177 1
48 178 1
48 180 1
48 181 1
48 182 1
48 183 1
48 184 1
48 185 1
48 186 1
48 188 1
48 190 1
48 192 1
48 194 1
48 196 1
48 198 1
48 201 1
48 202 1
48 203 1
48 204 1
48 207 1
48 210 1
48 213 1
48 214 1
48 216 1
48 218 1
48 219 1
48 222 1
48 223 1
48 224 1
48 228 1
48 229 1
48 231 1
48 232 1
48 233 1
48 234 1
48 235 1
48 236 1
48 237 1
48 238 1
48 240 1
48 241 1
48 243 1
48 244 1
48 245 1
48 247 1
48 249 1
48 252 1
48 253 1
48 254 1
48 257 1
48 259 1
48 260 1
48 263 1
48 264 1
48 265 1
48 266 1
48 267 1
48 270 1
48 273 1
48 275 1
48 276 1
48 277 1
48 278 1
48 279 1
48 281 1
48 282 1
48 284 1
48 287 1
48 288 1
48 289 1
48 291 1
48 292 1
48 293 1
48 294 1
48 295 1
48 297 1
48 299 1
49 50 1
49 51 1
49 52 1
49 55 1
49 56 1
49 57 1
49 58 1
49 61 1
49 64 1
49 65 1
49 66 1
49 67 1
49 68 1
49 69 1
49 70 1
49 71 1
49 75 1
49 78 1
49 79 1
49 80 1
49 82 1
49 83 1
49 84 1
49 85 1
49 86 1
49 92 1
49 94 1
49 95 1
49 96 1
49 99 1
49 100 1
49 101 1
49 103 1
49 108 1
49 112 1
49 113 1
49 115 1
49 116 1
49 117 1
49 118 1
49 120 1
49 121 1
49 123 1
49 125 1
49 127 1
49 131 1
49 132 1
49 134 1
49 136 1
49 137 1
49 138 1
49 140 1
49 141 1
49 142 1
49 143 1
49 145 1
49 146 1
49 147 1
49 148 1
49 150 1
49 151 1
49 154 1
49 155 1
49 157 1
49 158 1
49 161 1
49 162 1
49 163 1
49 164 1
49 166 1
49 167 1
49 168 1
49 169 1
49 170 1
49 173 1
49 176 1
49 177 1
49 179 1
49 182 1
49 183 1
49 184 1
49 185 1
49 186 1
49 187 1
49 188 1
49 190 1
49 191 1
49 192 1
49 193 1
49 194 1
49 195 1
49 196 1
49 200 1
49 202 1
49 203 1
49 204 1
49 205 1
49 206 1
49 208 1
49 210 1
49 211 1
49 213 1
49 215 1
49 217 1
49 219 1
49 221 1
49 222 1
49 223 1
49 226 1
49 227 1
49 229 1
49 231 1
49 232 1
49 233 1
49 234 1
49 236 1
49 238 1
49 240 1
49 241 1
49 243 1
49 246 1
49 247 1
49 249 1
49 253 1
49 256 1
49 257 1
49 261 1
49 262 1
49 265 1
49 267 1
49 268 1
49 269 1
49 272 1
49 275 1
49 276 1
49 277 1
49 278 1
49 279 1
49 281 1
49 282 1
49 284 1
49 285 1
49 286 1
49 287 1
49 288 1
49 289 1
49 290 1
49 291 1
49 292 1
49 293 1
49 294 1
49 295 1
49 297 1
49 298 1
49 299 1
49 300 1
50 51 1
50 52 1
50 53 1
50 55 1
50 57 1
50 59 1
50 60 1
50 61 1
50 62 1
50 63 1
50 64 1
50 65 1
50 66 1
50 67 1
50 68 1
50 69 1
50 70 1
50 71 1
50 72 1
50 73 1
50 75 1
50 76 1
50 77 1
50 78 1
50 79 1
50 81 1
50 82 1
50 83 1
50 85 1
50 86 1
50 87 1
50 89 1
50 90 1
50 92 1
50 93 1
50 94 1
50 95 1
50 96 1
50 97 1
50 98 1
50 99 1
50 100 1
50 101 1
50 102 1
50 103 1
50 104 1
50 105 1
50 106 1
50 107 1
50 108 1
50 109 1
50 111 1
50 112 1
50 113 1
50 115 1
50 116 1
50 117 1
50 118 1
50 120 1
50 121 1
50 122 1
50 123 1
50 124 1
50 125 1
50 126 1
50 129 1
50 130 1
50 131 1
50 132 1
50 133 1
50 134 1
50 135 1
50 136 1
50 137 1
50 138 1
50 140 1
50 141 1
50 142 1
50 143 1
50 144 1
50 145 1
50 146 1
50 147 1
50 148 1
50 149 1
50 150 1
50 151 1
50 152 1
50 154 1
50 155 1
50 156 1
50 157 1
50 158 1
50 159 1
50 161 1
50 162 1
50 163 1
50 164 1
50 166 1
50 169 1
50 171 1
50 172 1
50 173 1
50 174 1
50 175 1
50 176 1
50 177 1
50 178 1
50 179 1
50 180 1
50 181 1
50 182 1
50 183 1
50 184 1
50 185 1
50 186 1
50 187 1
50 188 1
50 189 1
50 191 1
50 192 1
50 193 1
50 194 1
50 195 1
50 196 1
50 197 1
50 198 1
50 199 1
50 200 1
50 201 1
50 202 1
50 203 1
50 204 1
50 206 1
50 207 1
50 208 1
50 209 1
50 210 1
50 211 1
50 214 1
50 215 1
50 216 1
50 217 1
50 219 1
50 220 1
50 221 1
50 222 1
50 223 1
50 224 1
50 225 1
50 226 1
50 227 1
50 229 1
50 230 1
50 231 1
50 232 1
50 233 1
50 234 1
50 236 1
50 237 1
50 238 1
50 239 1
50 240 1
50 242 1
50 243 1
50 245 1
50 246 1
50 247 1
50 248 1
50 249 1
50 250 1
50 251 1
50 252 1
50 253 1
50 254 1
50 255 1
50 256 1
50 257 1
50 260 1
50 263 1
50 264 1
50 265 1
50 266 1
50 268 1
50 269 1
50 270 1
50 271 1
50 272 1
50 273 1
50 276 1
50 277 1
50 278 1
50 279 1
50 280 1
50 281 1
50 282 1
50 283 1
50 284 1
50 285 1
50 286 1
50 287 1
50 288 1
50 289 1
50 290 1
50 291 1
50 292 1
50 293 1
50 294 1
50 295 1
50 296 1
50 297 1
50 298 1
50 299 1
50 300 1
51 52 1
51 53 1
51 54 1
51 56 1
51 57 1
51 58 1
51 59 1
51 60 1
51 61 1
51 62 1
51 63 1
51 64 1
51 67 1
51 68 1
51 69 1
51 70 1
51 71 1
51 73 1
51 75 1
51 76 1
51 78 1
51 79 1
51 80 1
51 81 1
51 82 1
51 83 1
51 86 1
51 87 1
51 88 1
51 90 1
51 91 1
51 92 1
51 93 1
51 94 1
51 96 1
51 97 1
51 98 1
51 99 1
51 100 1
51 101 1
51 103 1
51 104 1
51 106 1
51 107 1
51 108 1
51 110 1
51 111 1
51 112 1
51 114 1
51 115 1
51 117 1
51 118 1
51 119 1
51 120 1
51 122 1
51 125 1
51 128 1
51 130 1
51 132 1
51 133 1
51 135 1
51 136 1
51 137 1
51 140 1
51 142 1
51 143 1
51 145 1
51 146 1
51 148 1
51 151 1
51 152 1
51 153 1
51 154 1
51 155 1
51 156 1
51 158 1
51 159 1
51 160 1
51 161 1
51 164 1
51 166 1
51 167 1
51 168 1
51 170 1
51 171 1
51 173 1
51 176 1
51 177 1
51 178 1
51 180 1
51 181 1
51 182 1
51 183 1
51 184 1
51 185 1
51 186 1
51 187 1
51 188 1
51 189 1
51 190 1
51 191 1
51 192 1
51 195 1
51 196 1
51 201 1
51 203 1
51 204 1
51 206 1
51 207 1
51 211 1
51 212 1
51 213 1
51 216 1
51 217 1
51 218 1
51 221 1
51 222 1
51 223 1
51 224 1
51 225 1
51 226 1
51 228 1
51 229 1
51 230 1
51 233 1
51 234 1
51 235 1
51 236 1
51 237 1
51 238 1
51 239 1
51 241 1
51 243 1
51 246 1
51 247 1
51 248 1
51 249 1
51 250 1
51 251 1
51 252 1
51 253 1
51 254 1
51 256 1
51 257 1
51 258 1
51 259 1
51 260 1
51 261 1
51 262 1
51 263 1
51 264 1
51 265 1
51 266 1
51 268 1
51 270 1
51 271 1
51 272 1
51 273 1
51 274 1
51 275 1
51 277 1
51 278 1
51 279 1
51 280 1
51 281 1
51 282 1
51 283 1
51 284 1
51 285 1
51 286 1
51 287 1
51 288 1
51 289 1
51 292 1
51 293 1
51 294 1
51 295 1
51 296 1
51 298 1
51 299 1
51 300 1
52 53 1
52 54 1
52 55 1
52 57 1
52 58 1
52 59 1
52 60 1
52 61 1
52 62 1
52 63 1
52 64 1
52 65 1
52 68 1
52 69 1
52 70 1
52 71 1
52 72 1
52 73 1
52 74 1
52 75 1
52 80 1
52 81 1
52 82 1
52 83 1
52 84 1
52 85 1
52 86 1
52 89 1
52 90 1
52 91 1
52 92 1
52 93 1
52 94 1
52 96 1
52 97 1
52 99 1
52 102 1
52 103 1
52 105 1
52 106 1
52 107 1
52 109 1
52 110 1
52 111 1
52 112 1
52 113 1
52 114 1
52 116 1
52 118 1
52 120 1
52 121 1
52 122 1
52 123 1
52 124 1
52 126 1
52 127 1
52 128 1
52 129 1
52 130 1
52 131 1
52 132 1
52 133 1
52 134 1
52 135 1
52 136 1
52 139 1
52 140 1
52 141 1
52 143 1
52 148 1
52 153 1
52 154 1
52 158 1
52 159 1
52 160 1
52 162 1
52 164 1
52 165 1
52 167 1
52 168 1
52 169 1
52 170 1
52 171 1
52 173 1
52 174 1
52 176 1
52 177 1
52 178 1
52 180 1
52 181 1
52 182 1
52 185 1
52 187 1
52 189 1
52 191 1
52 196 1
52 198 1
52 199 1
52 200 1
52 201 1
52 202 1
52 203 1
52 206 1
52 207 1
52 208 1
52 210 1
52 211 1
52 212 1
52 214 1
52 215 1
52 217 1
52 218 1
52 220 1
52 223 1
52 224 1
52 226 1
52 228 1
52 229 1
52 230 1
52 233 1
52 234 1
52 236 1
52 237 1
52 239 1
52 241 1
52 242 1
52 243 1
52 248 1
52 250 1
52 251 1
52 253 1
52 254 1
52 255 1
52 256 1
52 257 1
52 258 1
52 259 1
52 260 1
52 261 1
52 262 1
52 263 1
52 264 1
52 265 1
52 266 1
52 268 1
52 269 1
52 270 1
52 271 1
52 272 1
52 277 1
52 278 1
52 280 1
52 281 1
52 282 1
52 283 1
52 284 1
52 285 1
52 286 1
52 287 1
52 289 1
52 290 1
52 291 1
52 292 1
52 293 1
52 295 1
52 296 1
52 297 1
52 298 1
52 300 1
53 54 1
53 55 1
53 56 1
53 57 1
53 58 1
53 59 1
53 60 1
53 62 1
53 63 1
53 64 1
53 65 1
53 66 1
53 67 1
53 68 1
53 69 1
53 70 1
53 71 1
53 72 1
53 73 1
53 74 1
53 75 1
53 78 1
53 79 1
53 80 1
53 81 1
53 83 1
53 84 1
53 85 1
53 86 1
53 87 1
53 89 1
53 90 1
53 91 1
53 93 1
53 94 1
53 95 1
53 97 1
53 99 1
53 100 1
53 101 1
53 102 1
53 103 1
53 104 1
53 107 1
53 108 1
53 109 1
53 110 1
53 111 1
53 112 1
53 113 1
53 114 1
53 115 1
53 116 1
53 117 1
53 118 1
53 119 1
53 120 1
53 121 1
53 122 1
53 123 1
53 126 1
53 128 1
53 129 1
53 132 1
53 133 1
53 134 1
53 135 1
53 136 1
53 137 1
53 138 1
53 139 1
53 140 1
53 141 1
53 142 1
53 143 1
53 144 1
53 145 1
53 146 1
53 147 1
53 150 1
53 151 1
53 152 1
53 153 1
53 154 1
53 155 1
53 156 1
53 157 1
53 158 1
53 159 1
53 160 1
53 161 1
53 162 1
53 163 1
53 164 1
53 165 1
53 166 1
53 167 1
53 168 1
53 169 1
53 171 1
53 172 1
53 173 1
53 174 1
53 175 1
53 176 1
53 177 1
53 178 1
53 179 1
53 180 1
53 182 1
53 183 1
53 184 1
53 185 1
53 186 1
53 187 1
53 188 1
53 189 1
53 190 1
53 191 1
53 192 1
53 193 1
53 194 1
53 195 1
53 196 1
53 197 1
53 198 1
53 199 1
53 200 1
53 201 1
53 202 1
53 203 1
53 207 1
53 208 1
53 209 1
53 210 1
53 212 1
53 215 1
53 216 1
53 217 1
53 218 1
53 220 1
53 221 1
53 223 1
53 224 1
53 225 1
53 226 1
53 227 1
53 228 1
53 229 1
53 230 1
53 231 1
53 232 1
53 233 1
53 234 1
53 235 1
53 237 1
53 239 1
53 241 1
53 242 1
53 243 1
53 244 1
53 245 1
53 246 1
53 248 1
53 249 1
53 252 1
53 253 1
53 256 1
53 257 1
53 258 1
53 259 1
53 260 1
53 261 1
53 262 1
53 263 1
53 264 1
53 265 1
53 266 1
53 267 1
53 268 1
53 269 1
53 271 1
53 272 1
53 273 1
53 275 1
53 276 1
53 277 1
53 278 1
53 279 1
53 282 1
53 283 1
53 284 1
53 285 1
53 286 1
53 287 1
53 288 1
53 289 1
53 290 1
53 291 1
53 292 1
53 293 1
53 294 1
53 296 1
53 297 1
53 298 1
53 299 1
53 300 1
54 55 1
54 57 1
54 60 1
54 61 1
54 63 1
54 65 1
54 66 1
54 67 1
54 68 1
54 69 1
54 71 1
54 72 1
54 73 1
54 74 1
54 77 1
54 78 1
54 79 1
54 80 1
54 82 1
54 84 1
54 86 1
54 87 1
54 89 1
54 90 1
54 91 1
54 92 1
54 93 1
54 95 1
54 97 1
54 98 1
54 100 1
54 102 1
54 104 1
54 105 1
54 106 1
54 107 1
54 108 1
54 109 1
54 110 1
54 111 1
54 113 1
54 114 1
54 115 1
54 118 1
54 120 1
54 121 1
54 122 1
54 123 1
54 125 1
54 127 1
54 128 1
54 130 1
54 131 1
54 132 1
54 133 1
54 135 1
54 136 1
54 137 1
54 138 1
54 140 1
54 141 1
54 142 1
54 143 1
54 144 1
54 147 1
54 148 1
54 149 1
54 150 1
54 151 1
54 154 1
54 155 1
54 157 1
54 158 1
54 159 1
54 161 1
54 162 1
54 164 1
54 165 1
54 168 1
54 171 1
54 172 1
54 174 1
54 176 1
54 178 1
54 179 1
54 180 1
54 182 1
54 183 1
54 184 1
54 186 1
54 187 1
54 190 1
54 192 1
54 193 1
54 194 1
54 195 1
54 197 1
54 198 1
54 199 1
54 200 1
54 201 1
54 202 1
54 203 1
54 204 1
54 206 1
54 210 1
54 211 1
54 212 1
54 213 1
54 214 1
54 215 1
54 216 1
54 222 1
54 224 1
54 225 1
54 226 1
54 227 1
54 228 1
54 229 1
54 230 1
54 231 1
54 232 1
54 234 1
54 237 1
54 238 1
54 240 1
54 241 1
54 245 1
54 246 1
54 249 1
54 252 1
54 253 1
54 254 1
54 256 1
54 258 1
54 260 1
54 261 1
54 262 1
54 263 1
54 264 1
54 265 1
54 266 1
54 267 1
54 269 1
54 272 1
54 273 1
54 276 1
54 279 1
54 282 1
54 284 1
54 286 1
54 288 1
54 289 1
54 290 1
54 292 1
54 294 1
54 295 1
54 297 1
54 298 1
54 299 1
55 56 1
55 57 1
55 59 1
55 60 1
55 62 1
55 63 1
55 64 1
55 65 1
55 67 1
55 68 1
55 69 1
55 70 1
55 71 1
55 72 1
55 73 1
55 74 1
55 75 1
55 76 1
55 77 1
55 78 1
55 79 1
55 80 1
55 81 1
55 82 1
55 83 1
55 84 1
55 85 1
55 86 1
55 88 1
55 89 1
55 90 1
55 91 1
55 92 1
55 93 1
55 94 1
55 95 1
55 96 1
55 97 1
55 98 1
55 99 1
55 100 1
55 101 1
55 102 1
55 103 1
55 104 1
55 105 1
55 106 1
55 108 1
55 110 1
55 112 1
55 113 1
55 114 1
55 115 1
55 116 1
55 118 1
55 120 1
55 121 1
55 122 1
55 123 1
55 127 1
55 128 1
55 129 1
55 130 1
55 132 1
55 133 1
55 134 1
55 137 1
55 138 1
55 139 1
55 140 1
55 141 1
55 142 1
55 143 1
55 144 1
55 146 1
55 147 1
55 148 1
55 149 1
55 150 1
55 151 1
55 152 1
55 154 1
55 155 1
55 157 1
55 158 1
55 159 1
55 161 1
55 162 1
55 163 1
55 164 1
55 165 1
55 167 1
55 168 1
55 169 1
55 170 1
55 172 1
55 174 1
55 177 1
55 178 1
55 179 1
55 180 1
55 182 1
55 183 1
55 184 1
55 185 1
55 186 1
55 187 1
55 189 1
55 191 1
55 192 1
55 193 1
55 194 1
55 195 1
55 196 1
55 198 1
55 199 1
55 200 1
55 201 1
55 202 1
55 203 1
55 204 1
55 205 1
55 206 1
55 208 1
55 209 1
55 210 1
55 212 1
55 214 1
55 215 1
55 216 1
55 217 1
55 222 1
55 223 1
55 225 1
55 226 1
55 227 1
55 228 1
55 229 1
55 230 1
55 231 1
55 232 1
55 233 1
55 234 1
55 235 1
55 236 1
55 238 1
55 240 1
55 241 1
55 243 1
55 244 1
55 245 1
55 246 1
55 247 1
55 248 1
55 250 1
55 251 1
55 253 1
55 254 1
55 256 1
55 257 1
55 258 1
55 260 1
55 261 1
55 262 1
55 263 1
55 264 1
55 265 1
55 268 1
55 269 1
55 271 1
55 272 1
55 275 1
55 276 1
55 281 1
55 282 1
55 283 1
55 284 1
55 285 1
55 286 1
55 287 1
55 288 1
55 289 1
55 291 1
55 295 1
55 296 1
55 298 1
55 299 1
56 57 1
56 58 1
56 59 1
56 60 1
56 61 1
56 62 1
56 63 1
56 64 1
56 65 1
56 66 1
56 67 1
56 68 1
56 71 1
56 72 1
56 74 1
56 77 1
56 78 1
56 79 1
56 80 1
56 85 1
56 86 1
56 89 1
56 90 1
56 92 1
56 93 1
56 94 1
56 96 1
56 97 1
56 99 1
56 100 1
56 101 1
56 102 1
56 104 1
56 106 1
56 108 1
56 110 1
56 111 1
56 112 1
56 113 1
56 114 1
56 115 1
56 116 1
56 117 1
56 118 1
56 119 1
56 121 1
56 122 1
56 123 1
56 124 1
56 125 1
56 126 1
56 129 1
56 130 1
56 131 1
56 132 1
56 134 1
56 136 1
56 139 1
56 140 1
56 141 1
56 142 1
56 143 1
56 144 1
56 145 1
56 150 1
56 152 1
56 153 1
56 154 1
56 155 1
56 156 1
56 158 1
56 159 1
56 161 1
56 163 1
56 166 1
56 169 1
56 170 1
56 171 1
56 172 1
56 173 1
56 174 1
56 178 1
56 184 1
56 185 1
56 186 1
56 187 1
56 189 1
56 192 1
56 194 1
56 195 1
56 196 1
56 198 1
56 199 1
56 200 1
56 201 1
56 202 1
56 203 1
56 204 1
56 206 1
56 209 1
56 212 1
56 213 1
56 215 1
56 216 1
56 217 1
56 221 1
56 222 1
56 223 1
56 224 1
56 226 1
56 229 1
56 230 1
56 231 1
56 237 1
56 241 1
56 242 1
56 244 1
56 245 1
56 248 1
56 249 1
56 250 1
56 251 1
56 253 1
56 254 1
56 255 1
56 256 1
56 257 1
56 259 1
56 261 1
56 264 1
56 265 1
56 266 1
56 269 1
56 270 1
56 271 1
56 273 1
56 274 1
56 276 1
56 277 1
56 278 1
56 279 1
56 280 1
56 282 1
56 283 1
56 284 1
56 288 1
56 289 1
56 290 1
56 291 1
56 296 1
56 297 1
56 299 1
57 58 1
57 59 1
57 60 1
57 61 1
57 62 1
57 63 1
57 64 1
57 65 1
57 66 1
57 68 1
57 69 1
57 70 1
57 72 1
57 74 1
57 75 1
57 76 1
57 79 1
57 80 1
57 82 1
57 83 1
57 84 1
57 87 1
57 89 1
57 91 1
57 92 1
57 93 1
57 95 1
57 96 1
57 97 1
57 100 1
57 101 1
57 102 1
57 104 1
57 106 1
57 107 1
57 109 1
57 110 1
57 111 1
57 112 1
57 113 1
57 115 1
57 116 1
57 118 1
57 119 1
57 121 1
57 123 1
57 124 1
57 126 1
57 127 1
57 129 1
57 130 1
57 131 1
57 132 1
57 133 1
57 134 1
57 135 1
57 136 1
57 137 1
57 138 1
57 139 1
57 140 1
57 141 1
57 142 1
57 143 1
57 144 1
57 145 1
57 148 1
57 149 1
57 150 1
57 151 1
57 154 1
57 155 1
57 157 1
57 161 1
57 163 1
57 166 1
57 167 1
57 168 1
57 169 1
57 170 1
57 171 1
57 172 1
57 173 1
57 175 1
57 178 1
57 179 1
57 180 1
57 181 1
57 182 1
57 183 1
57 184 1
57 186 1
57 187 1
57 188 1
57 189 1
57 191 1
57 194 1
57 195 1
57 197 1
57 199 1
57 200 1
57 201 1
57 202 1
57 203 1
57 204 1
57 205 1
57 206 1
57 207 1
57 208 1
57 210 1
57 211 1
57 212 1
57 213 1
57 214 1
57 215 1
57 216 1
57 217 1
57 218 1
57 220 1
57 221 1
57 222 1
57 223 1
57 224 1
57 225 1
57 226 1
57 227 1
57 230 1
57 231 1
57 232 1
57 234 1
57 236 1
57 238 1
57 239 1
57 240 1
57 241 1
57 242 1
57 243 1
57 244 1
57 245 1
57 246 1
57 248 1
57 249 1
57 251 1
57 255 1
57 256 1
57 258 1
57 259 1
57 261 1
57 263 1
57 264 1
57 265 1
57 266 1
57 268 1
57 269 1
57 270 1
57 273 1
57 274 1
57 275 1
57 277 1
57 278 1
57 280 1
57 282 1
57 283 1
57 284 1
57 285 1
57 286 1
57 287 1
57 288 1
57 291 1
57 292 1
57 293 1
57 294 1
57 295 1
57 297 1
57 298 1
57 299 1
58 59 1
58 60 1
58 62 1
58 63 1
58 64 1
58 65 1
58 66 1
58 67 1
58 68 1
58 69 1
58 70 1
58 72 1
58 74 1
58 76 1
58 78 1
58 80 1
58 81 1
58 82 1
58 83 1
58 84 1
58 86 1
58 87 1
58 88 1
58 90 1
58 91 1
58 93 1
58 94 1
58 96 1
58 97 1
58 98 1
58 100 1
58 101 1
58 103 1
58 104 1
58 105 1
58 106 1
58 107 1
58 108 1
58 110 1
58 111 1
58 112 1
58 113 1
58 114 1
58 116 1
58 118 1
58 121 1
58 123 1
58 124 1
58 125 1
58 126 1
58 127 1
58 128 1
58 130 1
58 132 1
58 133 1
58 134 1
58 135 1
58 137 1
58 139 1
58 140 1
58 141 1
58 142 1
58 143 1
58 146 1
58 147 1
58 148 1
58 149 1
58 150 1
58 151 1
58 152 1
58 153 1
58 154 1
58 155 1
58 156 1
58 157 1
58 158 1
58 160 1
58 162 1
58 163 1
58 164 1
58 165 1
58 167 1
58 170 1
58 171 1
58 172 1
58 173 1
58 174 1
58 175 1
58 176 1
58 179 1
58 180 1
58 181 1
58 183 1
58 184 1
58 186 1
58 187 1
58 188 1
58 190 1
58 193 1
58 194 1
58 195 1
58 197 1
58 200 1
58 201 1
58 203 1
58 205 1
58 206 1
58 207 1
58 208 1
58 210 1
58 211 1
58 212 1
58 213 1
58 214 1
58 215 1
58 216 1
58 224 1
58 225 1
58 226 1
58 227 1
58 228 1
58 232 1
58 234 1
58 236 1
58 237 1
58 238 1
58 240 1
58 241 1
58 242 1
58 243 1
58 247 1
58 249 1
58 250 1
58 252 1
58 254 1
58 255 1
58 257 1
58 258 1
58 259 1
58 260 1
58 261 1
58 262 1
58 263 1
58 264 1
58 265 1
58 266 1
58 267 1
58 269 1
58 270 1
58 271 1
58 274 1
58 275 1
58 276 1
58 277 1
58 278 1
58 279 1
58 282 1
58 283 1
58 284 1
58 286 1
58 287 1
58 288 1
58 292 1
58 294 1
58 295 1
58 296 1
58 300 1
59 60 1
59 61 1
59 62 1
59 64 1
59 66 1
59 68 1
59 69 1
59 71 1
59 72 1
59 74 1
59 75 1
59 76 1
59 77 1
59 79 1
59 82 1
59 84 1
59 85 1
59 88 1
59 90 1
59 93 1
59 95 1
59 96 1
59 97 1
59 98 1
59 100 1
59 102 1
59 103 1
59 104 1
59 106 1
59 108 1
59 109 1
59 110 1
59 111 1
59 112 1
59 113 1
59 114 1
59 115 1
59 116 1
59 117 1
59 118 1
59 120 1
59 123 1
59 125 1
59 126 1
59 127 1
59 130 1
59 131 1
59 132 1
59 133 1
59 134 1
59 135 1
59 136 1
59 137 1
59 138 1
59 139 1
59 140 1
59 141 1
59 142 1
59 143 1
59 144 1
59 148 1
59 149 1
59 150 1
59 151 1
59 152 1
59 153 1
59 154 1
59 158 1
59 160 1
59 161 1
59 163 1
59 164 1
59 165 1
59 166 1
59 167 1
59 168 1
59 169 1
59 170 1
59 171 1
59 172 1
59 173 1
59 174 1
59 175 1
59 176 1
59 177 1
59 178 1
59 180 1
59 181 1
59 183 1
59 184 1
59 185 1
59 186 1
59 187 1
59 189 1
59 190 1
59 191 1
59 192 1
59 193 1
59 195 1
59 197 1
59 198 1
59 199 1
59 201 1
59 202 1
59 203 1
59 207 1
59 211 1
59 212 1
59 213 1
59 214 1
59 215 1
59 216 1
59 218 1
59 220 1
59 222 1
59 223 1
59 224 1
59 226 1
59 227 1
59 228 1
59 229 1
59 230 1
59 231 1
59 232 1
59 234 1
59 235 1
59 236 1
59 237 1
59 238 1
59 239 1
59 240 1
59 243 1
59 244 1
59 245 1
59 246 1
59 247 1
59 249 1
59 251 1
59 252 1
59 255 1
59 257 1
59 258 1
59 259 1
59 261 1
59 262 1
59 263 1
59 265 1
59 266 1
59 267 1
59 268 1
59 269 1
59 270 1
59 271 1
59 272 1
59 274 1
59 275 1
59 276 1
59 277 1
59 282 1
59 284 1
59 285 1
59 286 1
59 288 1
59 289 1
59 293 1
59 294 1
59 295 1
59 297 1
59 298 1
59 299 1
59 300 1
60 61 1
60 62 1
60 63 1
60 64 1
60 65 1
60 66 1
60 67 1
60 68 1
60 69 1
60 70 1
60 71 1
60 72 1
60 73 1
60 74 1
60 76 1
60 77 1
60 78 1
60 79 1
60 80 1
60 81 1
60 82 1
60 83 1
60 84 1
60 85 1
60 86 1
60 87 1
60 89 1
60 90 1
60 91 1
60 92 1
60 93 1
60 94 1
60 95 1
60 96 1
60 97 1
60 98 1
60 99 1
60 100 1
60 101 1
60 102 1
60 104 1
60 105 1
60 107 1
60 108 1
60 109 1
60 110 1
60 111 1
60 112 1
60 113 1
60 114 1
60 115 1
60 116 1
60 118 1
60 120 1
60 121 1
60 122 1
60 123 1
60 125 1
60 126 1
60 128 1
60 129 1
60 130 1
60 131 1
60 132 1
60 134 1
60 135 1
60 136 1
60 137 1
60 138 1
60 139 1
60 140 1
60 141 1
60 142 1
60 143 1
60 144 1
60 145 1
60 146 1
60 147 1
60 148 1
60 149 1
60 150 1
60 151 1
60 152 1
60 154 1
60 155 1
60 156 1
60 157 1
60 158 1
60 159 1
60 160 1
60 163 1
60 164 1
60 165 1
60 167 1
60 168 1
60 169 1
60 170 1
60 171 1
60 172 1
60 173 1
60 174 1
60 175 1
60 176 1
60 178 1
60 179 1
60 180 1
60 181 1
60 182 1
60 183 1
60 184 1
60 185 1
60 186 1
60 187 1
60 188 1
60 189 1
60 190 1
60 191 1
60 192 1
60 193 1
60 194 1
60 195 1
60 196 1
60 197 1
60 198 1
60 201 1
60 202 1
60 203 1
60 204 1
60 205 1
60 206 1
60 207 1
60 208 1
60 210 1
60 211 1
60 212 1
60 213 1
60 214 1
60 215 1
60 216 1
60 217 1
60 218 1
60 220 1
60 221 1
60 222 1
60 223 1
60 224 1
60 225 1
60 226 1
60 227 1
60 228 1
60 229 1
60 230 1
60 231 1
60 232 1
60 233 1
60 234 1
60 236 1
60 237 1
60 238 1
60 239 1
60 240 1
60 241 1
60 242 1
60 243 1
60 245 1
60 246 1
60 247 1
60 248 1
60 249 1
60 251 1
60 252 1
60 253 1
60 254 1
60 255 1
60 257 1
60 258 1
60 260 1
60 261 1
60 262 1
60 264 1
60 265 1
60 266 1
60 267 1
60 269 1
60 270 1
60 271 1
60 272 1
60 273 1
60 275 1
60 276 1
60 277 1
60 278 1
60 279 1
60 280 1
60 281 1
60 282 1
60 283 1
60 284 1
60 285 1
60 286 1
60 287 1
60 288 1
60 289 1
60 290 1
60 292 1
60 293 1
60 294 1
60 295 1
60 296 1
60 297 1
60 299 1
60 300 1
61 62 1
61 63 1
61 64 1
61 65 1
61 67 1
61 68 1
61 69 1
61 70 1
61 71 1
61 72 1
61 73 1
61 74 1
61 75 1
61 76 1
61 77 1
61 80 1
61 81 1
61 82 1
61 83 1
61 84 1
61 85 1
61 86 1
61 87 1
61 88 1
61 90 1
61 91 1
61 92 1
61 93 1
61 94 1
61 95 1
61 97 1
61 98 1
61 99 1
61 100 1
61 101 1
61 102 1
61 103 1
61 104 1
61 105 1
61 106 1
61 107 1
61 108 1
61 109 1
61 110 1
61 111 1
61 112 1
61 113 1
61 115 1
61 116 1
61 117 1
61 118 1
61 119 1
61 121 1
61 122 1
61 123 1
61 124 1
61 125 1
61 126 1
61 127 1
61 128 1
61 129 1
61 131 1
61 132 1
61 133 1
61 134 1
61 136 1
61 138 1
61 139 1
61 140 1
61 141 1
61 142 1
61 143 1
61 144 1
61 145 1
61 146 1
61 147 1
61 148 1
61 150 1
61 151 1
61 152 1
61 154 1
61 155 1
61 156 1
61 157 1
61 158 1
61 159 1
61 160 1
61 161 1
61 162 1
61 163 1
61 166 1
61 167 1
61 169 1
61 171 1
61 172 1
61 173 1
61 175 1
61 176 1
61 177 1
61 178 1
61 180 1
61 181 1
61 182 1
61 183 1
61 184 1
61 185 1
61 186 1
61 187 1
61 188 1
61 189 1
61 190 1
61 192 1
61 193 1
61 194 1
61 195 1
61 197 1
61 198 1
61 201 1
61 202 1
61 203 1
61 204 1
61 205 1
61 207 1
61 208 1
61 209 1
61 210 1
61 211 1
61 212 1
61 214 1
61 215 1
61 216 1
61 217 1
61 218 1
61 220 1
61 221 1
61 222 1
61 223 1
61 224 1
61 225 1
61 227 1
61 228 1
61 229 1
61 230 1
61 231 1
61 233 1
61 234 1
61 235 1
61 236 1
61 237 1
61 238 1
61 239 1
61 240 1
61 241 1
61 242 1
61 243 1
61 244 1
61 247 1
61 248 1
61 249 1
61 253 1
61 254 1
61 255 1
61 256 1
61 258 1
61 259 1
61 260 1
61 261 1
61 264 1
61 265 1
61 266 1
61 267 1
61 268 1
61 269 1
61 270 1
61 271 1
61 272 1
61 273 1
61 274 1
61 277 1
61 278 1
61 279 1
61 280 1
61 282 1
61 283 1
61 284 1
61 285 1
61 287 1
61 288 1
61 290 1
61 291 1
61 292 1
61 293 1
61 297 1
61 298 1
61 299 1
62 63 1
62 64 1
62 65 1
62 66 1
62 67 1
62 68 1
62 69 1
62 70 1
62 71 1
62 72 1
62 73 1
62 74 1
62 77 1
62 78 1
62 79 1
62 80 1
62 81 1
62 82 1
62 84 1
62 85 1
62 86 1
62 87 1
62 88 1
62 90 1
62 91 1
62 92 1
62 93 1
62 94 1
62 95 1
62 97 1
62 98 1
62 99 1
62 100 1
62 101 1
62 102 1
62 103 1
62 104 1
62 105 1
62 106 1
62 107 1
62 108 1
62 109 1
62 111 1
62 112 1
62 113 1
62 114 1
62 115 1
62 116 1
62 117 1
62 118 1
62 120 1
62 121 1
62 122 1
62 123 1
62 124 1
62 125 1
62 126 1
62 127 1
62 128 1
62 129 1
62 130 1
62 131 1
62 132 1
62 133 1
62 134 1
62 135 1
62 136 1
62 137 1
62 138 1
62 139 1
62 140 1
62 141 1
62 142 1
62 143 1
62 146 1
62 147 1
62 148 1
62 149 1
62 150 1
62 151 1
62 152 1
62 153 1
62 155 1
62 156 1
62 157 1
62 158 1
62 159 1
62 160 1
62 162 1
62 163 1
62 164 1
62 165 1
62 167 1
62 168 1
62 169 1
62 170 1
62 171 1
62 172 1
62 173 1
62 175 1
62 176 1
62 177 1
62 178 1
62 179 1
62 180 1
62 181 1
62 182 1
62 183 1
62 184 1
62 185 1
62 187 1
62 188 1
62 189 1
62 190 1
62 191 1
62 193 1
62 194 1
62 195 1
62 196 1
62 198 1
62 200 1
62 201 1
62 202 1
62 203 1
62 204 1
62 205 1
62 208 1
62 209 1
62 210 1
62 211 1
62 212 1
62 214 1
62 215 1
62 216 1
62 217 1
62 218 1
62 219 1
62 220 1
62 221 1
62 222 1
62 223 1
62 224 1
62 225 1
62 227 1
62 228 1
62 229 1
62 230 1
62 231 1
62 232 1
62 233 1
62 234 1
62 236 1
62 237 1
62 238 1
62 239 1
62 241 1
62 242 1
62 243 1
62 244 1
62 245 1
62 246 1
62 247 1
62 248 1
62 250 1
62 252 1
62 253 1
62 254 1
62 255 1
62 256 1
62 257 1
62 258 1
62 260 1
62 261 1
62 262 1
62 263 1
62 264 1
62 265 1
62 266 1
62 267 1
62 268 1
62 269 1
62 272 1
62 273 1
62 275 1
62 277 1
62 278 1
62 279 1
62 280 1
62 281 1
62 282 1
62 284 1
62 285 1
62 286 1
62 291 1
62 292 1
62 293 1
62 297 1
62 298 1
62 300 1
63 64 1
63 65 1
63 66 1
63 68 1
63 69 1
63 71 1
63 72 1
63 73 1
63 75 1
63 76 1
63 77 1
63 78 1
63 79 1
63 80 1
63 81 1
63 82 1
63 84 1
63 85 1
63 86 1
63 88 1
63 89 1
63 92 1
63 94 1
63 96 1
63 99 1
63 100 1
63 103 1
63 106 1
63 107 1
63 108 1
63 110 1
63 111 1
63 112 1
63 113 1
63 116 1
63 117 1
63 120 1
63 121 1
63 122 1
63 123 1
63 124 1
63 125 1
63 126 1
63 127 1
63 129 1
63 130 1
63 131 1
63 132 1
63 133 1
63 134 1
63 135 1
63 136 1
63 138 1
63 139 1
63 140 1
63 141 1
63 142 1
63 143 1
63 144 1
63 145 1
63 147 1
63 148 1
63 150 1
63 151 1
63 152 1
63 153 1
63 154 1
63 156 1
63 157 1
63 158 1
63 160 1
63 161 1
63 162 1
63 163 1
63 166 1
63 167 1
63 168 1
63 169 1
63 170 1
63 171 1
63 174 1
63 176 1
63 177 1
63 178 1
63 179 1
63 180 1
63 181 1
63 182 1
63 183 1
63 184 1
63 185 1
63 186 1
63 187 1
63 189 1
63 190 1
63 191 1
63 192 1
63 193 1
63 194 1
63 195 1
63 196 1
63 197 1
63 199 1
63 200 1
63 201 1
63 202 1
63 203 1
63 206 1
63 207 1
63 208 1
63 210 1
63 211 1
63 213 1
63 214 1
63 215 1
63 216 1
63 218 1
63 219 1
63 220 1
63 221 1
63 222 1
63 224 1
63 228 1
63 229 1
63 231 1
63 233 1
63 236 1
63 237 1
63 238 1
63 240 1
63 241 1
63 242 1
63 245 1
63 246 1
63 248 1
63 249 1
63 252 1
63 253 1
63 255 1
63 257 1
63 258 1
63 260 1
63 261 1
63 262 1
63 263 1
63 264 1
63 265 1
63 268 1
63 269 1
63 270 1
63 271 1
63 272 1
63 273 1
63 274 1
63 275 1
63 276 1
63 277 1
63 278 1
63 281 1
63 283 1
63 284 1
63 285 1
63 286 1
63 288 1
63 289 1
63 290 1
63 292 1
63 295 1
63 296 1
63 299 1
64 65 1
64 66 1
64 67 1
64 68 1
64 69 1
64 70 1
64 71 1
64 72 1
64 73 1
64 74 1
64 78 1
64 80 1
64 81 1
64 82 1
64 84 1
64 85 1
64 86 1
64 87 1
64 88 1
64 89 1
64 90 1
64 91 1
64 92 1
64 93 1
64 94 1
64 95 1
64 96 1
64 97 1
64 98 1
64 99 1
64 100 1
64 101 1
64 102 1
64 103 1
64 104 1
64 105 1
64 106 1
64 107 1
64 108 1
64 109 1
64 110 1
64 111 1
64 112 1
64 113 1
64 114 1
64 115 1
64 116 1
64 117 1
64 119 1
64 120 1
64 121 1
64 122 1
64 123 1
64 124 1
64 125 1
64 126 1
64 127 1
64 129 1
64 130 1
64 131 1
64 132 1
64 133 1
64 134 1
64 135 1
64 136 1
64 137 1
64 138 1
64 139 1
64 140 1
64 141 1
64 142 1
64 143 1
64 144 1
64 145 1
64 146 1
64 147 1
64 148 1
64 149 1
64 150 1
64 151 1
64 152 1
64 153 1
64 154 1
64 155 1
64 157 1
64 158 1
64 160 1
64 161 1
64 162 1
64 163 1
64 164 1
64 166 1
64 167 1
64 168 1
64 169 1
64 171 1
64 172 1
64 173 1
64 175 1
64 177 1
64 178 1
64 179 1
64 180 1
64 181 1
64 182 1
64 183 1
64 184 1
64 185 1
64 186 1
64 187 1
64 188 1
64 189 1
64 190 1
64 191 1
64 193 1
64 194 1
64 195 1
64 196 1
64 197 1
64 198 1
64 199 1
64 200 1
64 201 1
64 202 1
64 203 1
64 204 1
64 205 1
64 206 1
64 207 1
64 208 1
64 209 1
64 210 1
64 211 1
64 212 1
64 213 1
64 214 1
64 216 1
64 217 1
64 218 1
64 219 1
64 220 1
64 221 1
64 222 1
64 223 1
64 224 1
64 227 1
64 228 1
64 229 1
64 230 1
64 231 1
64 232 1
64 233 1
64 234 1
64 235 1
64 236 1
64 237 1
64 238 1
64 240 1
64 241 1
64 242 1
64 243 1
64 246 1
64 247 1
64 248 1
64 249 1
64 251 1
64 252 1
64 253 1
64 254 1
64 255 1
64 256 1
64 257 1
64 258 1
64 259 1
64 260 1
64 261 1
64 262 1
64 263 1
64 264 1
64 265 1
64 266 1
64 267 1
64 268 1
64 269 1
64 270 1
64 271 1
64 272 1
64 273 1
64 275 1
64 276 1
64 277 1
64 278 1
64 279 1
64 280 1
64 282 1
64 284 1
64 285 1
64 286 1
64 287 1
64 288 1
64 289 1
64 290 1
64 291 1
64 293 1
64 294 1
64 295 1
64 296 1
64 297 1
64 300 1
65 66 1
65 69 1
65 71 1
65 72 1
65 73 1
65 74 1
65 75 1
65 76 1
65 77 1
65 78 1
65 79 1
65 80 1
65 81 1
65 82 1
65 83 1
65 85 1
65 86 1
65 87 1
65 88 1
65 89 1
65 91 1
65 92 1
65 93 1
65 94 1
65 95 1
65 96 1
65 97 1
65 99 1
65 100 1
65 101 1
65 102 1
65 103 1
65 104 1
65 105 1
65 106 1
65 107 1
65 108 1
65 109 1
65 110 1
65 111 1
65 112 1
65 113 1
65 114 1
65 116 1
65 117 1
65 118 1
65 119 1
65 120 1
65 121 1
65 122 1
65 123 1
65 124 1
65 126 1
65 128 1
65 129 1
65 130 1
65 131 1
65 132 1
65 134 1
65 135 1
65 136 1
65 137 1
65 138 1
65 140 1
65 141 1
65 142 1
65 143 1
65 144 1
65 145 1
65 146 1
65 147 1
65 148 1
65 150 1
65 154 1
65 155 1
65 156 1
65 157 1
65 159 1
65 160 1
65 161 1
65 162 1
65 163 1
65 164 1
65 165 1
65 167 1
65 168 1
65 169 1
65 170 1
65 171 1
65 172 1
65 173 1
65 174 1
65 175 1
65 176 1
65 178 1
65 179 1
65 180 1
65 181 1
65 182 1
65 183 1
65 184 1
65 185 1
65 186 1
65 187 1
65 189 1
65 190 1
65 191 1
65 192 1
65 193 1
65 194 1
65 195 1
65 196 1
65 197 1
65 198 1
65 199 1
65 201 1
65 202 1
65 203 1
65 204 1
65 206 1
65 209 1
65 210 1
65 211 1
65 213 1
65 214 1
65 215 1
65 216 1
65 217 1
65 218 1
65 219 1
65 220 1
65 221 1
65 222 1
65 223 1
65 224 1
65 225 1
65 226 1
65 227 1
65 228 1
65 229 1
65 230 1
65 232 1
65 233 1
65 234 1
65 235 1
65 236 1
65 237 1
65 238 1
65 239 1
65 240 1
65 241 1
65 242 1
65 243 1
65 244 1
65 245 1
65 246 1
65 247 1
65 248 1
65 249 1
65 252 1
65 254 1
65 255 1
65 256 1
65 257 1
65 258 1
65 259 1
65 260 1
65 261 1
65 262 1
65 264 1
65 265 1
65 267 1
65 268 1
65 269 1
65 270 1
65 271 1
65 272 1
65 275 1
65 276 1
65 278 1
65 279 1
65 280 1
65 281 1
65 282 1
65 283 1
65 285 1
65 286 1
65 287 1
65 288 1
65 289 1
65 290 1
65 292 1
65 293 1
65 294 1
65 295 1
65 296 1
65 297 1
65 299 1
65 300 1
66 67 1
66 68 1
66 69 1
66 71 1
66 72 1
66 73 1
66 74 1
66 76 1
66 77 1
66 80 1
66 82 1
66 83 1
66 84 1
66 85 1
66 86 1
66 89 1
66 90 1
66 91 1
66 92 1
66 93 1
66 94 1
66 95 1
66 96 1
66 97 1
66 98 1
66 99 1
66 100 1
66 101 1
66 102 1
66 103 1
66 104 1
66 105 1
66 106 1
66 107 1
66 108 1
66 109 1
66 110 1
66 111 1
66 112 1
66 113 1
66 114 1
66 115 1
66 116 1
66 117 1
66 118 1
66 119 1
66 120 1
66 121 1
66 122 1
66 123 1
66 124 1
66 125 1
66 127 1
66 128 1
66 129 1
66 130 1
66 131 1
66 132 1
66 133 1
66 134 1
66 136 1
66 137 1
66 138 1
66 139 1
66 140 1
66 141 1
66 142 1
66 143 1
66 144 1
66 145 1
66 146 1
66 147 1
66 148 1
66 149 1
66 151 1
66 152 1
66 153 1
66 154 1
66 155 1
66 156 1
66 157 1
66 158 1
66 159 1
66 160 1
66 161 1
66 162 1
66 163 1
66 164 1
66 165 1
66 166 1
66 167 1
66 168 1
66 169 1
66 171 1
66 172 1
66 173 1
66 174 1
66 177 1
66 178 1
66 179 1
66 180 1
66 181 1
66 182 1
66 183 1
66 184 1
66 185 1
66 186 1
66 187 1
66 188 1
66 190 1
66 191 1
66 192 1
66 194 1
66 195 1
66 196 1
66 197 1
66 198 1
66 199 1
66 200 1
66 201 1
66 202 1
66 203 1
66 204 1
66 207 1
66 208 1
66 209 1
66 210 1
66 211 1
66 212 1
66 213 1
66 214 1
66 215 1
66 216 1
66 219 1
66 221 1
66 222 1
66 224 1
66 225 1
66 226 1
66 227 1
66 228 1
66 229 1
66 230 1
66 231 1
66 232 1
66 233 1
66 234 1
66 235 1
66 236 1
66 237 1
66 238 1
66 239 1
66 240 1
66 242 1
66 243 1
66 244 1
66 245 1
66 246 1
66 248 1
66 249 1
66 250 1
66 251 1
66 253 1
66 254 1
66 255 1
66 256 1
66 257 1
66 258 1
66 259 1
66 260 1
66 263 1
66 264 1
66 265 1
66 267 1
66 268 1
66 269 1
66 270 1
66 271 1
66 272 1
66 274 1
66 275 1
66 276 1
66 277 1
66 278 1
66 279 1
66 280 1
66 281 1
66 282 1
66 283 1
66 284 1
66 285 1
66 286 1
66 287 1
66 288 1
66 289 1
66 290 1
66 293 1
66 294 1
66 295 1
66 296 1
66 297 1
66 298 1
66 299 1
66 300 1
67 69 1
67 70 1
67 71 1
67 72 1
67 73 1
67 74 1
67 77 1
67 78 1
67 79 1
67 80 1
67 81 1
67 82 1
67 83 1
67 84 1
67 85 1
67 86 1
67 87 1
67 88 1
67 89 1
67 90 1
67 92 1
67 93 1
67 94 1
67 95 1
67 96 1
67 97 1
67 99 1
67 100 1
67 101 1
67 102 1
67 103 1
67 104 1
67 105 1
67 106 1
67 107 1
67 109 1
67 110 1
67 111 1
67 112 1
67 113 1
67 114 1
67 115 1
67 116 1
67 117 1
67 118 1
67 121 1
67 123 1
67 124 1
67 125 1
67 126 1
67 127 1
67 128 1
67 129 1
67 130 1
67 131 1
67 132 1
67 134 1
67 136 1
67 137 1
67 139 1
67 140 1
67 141 1
67 142 1
67 143 1
67 144 1
67 145 1
67 147 1
67 148 1
67 150 1
67 151 1
67 152 1
67 153 1
67 154 1
67 156 1
67 159 1
67 160 1
67 161 1
67 163 1
67 164 1
67 165 1
67 167 1
67 169 1
67 170 1
67 172 1
67 173 1
67 174 1
67 175 1
67 176 1
67 177 1
67 178 1
67 179 1
67 180 1
67 181 1
67 182 1
67 183 1
67 184 1
67 185 1
67 186 1
67 187 1
67 188 1
67 189 1
67 191 1
67 192 1
67 194 1
67 195 1
67 196 1
67 197 1
67 199 1
67 201 1
67 202 1
67 204 1
67 205 1
67 206 1
67 208 1
67 210 1
67 211 1
67 213 1
67 214 1
67 215 1
67 216 1
67 218 1
67 219 1
67 220 1
67 221 1
67 222 1
67 224 1
67 226 1
67 227 1
67 229 1
67 230 1
67 233 1
67 234 1
67 235 1
67 237 1
67 238 1
67 240 1
67 241 1
67 242 1
67 244 1
67 245 1
67 246 1
67 247 1
67 248 1
67 249 1
67 250 1
67 251 1
67 252 1
67 253 1
67 255 1
67 256 1
67 257 1
67 258 1
67 259 1
67 260 1
67 261 1
67 262 1
67 263 1
67 264 1
67 265 1
67 266 1
67 267 1
67 268 1
67 270 1
67 271 1
67 273 1
67 274 1
67 275 1
67 276 1
67 277 1
67 278 1
67 279 1
67 282 1
67 283 1
67 284 1
67 285 1
67 286 1
67 288 1
67 289 1
67 290 1
67 291 1
67 292 1
67 293 1
67 295 1
67 297 1
67 298 1
67 299 1
68 69 1
68 70 1
68 73 1
68 74 1
68 77 1
68 78 1
68 80 1
68 84 1
68 85 1
68 86 1
68 87 1
68 88 1
68 90 1
68 92 1
68 93 1
68 94 1
68 95 1
68 96 1
68 97 1
68 98 1
68 99 1
68 100 1
68 101 1
68 102 1
68 104 1
68 105 1
68 108 1
68 109 1
68 110 1
68 111 1
68 112 1
68 113 1
68 114 1
68 115 1
68 116 1
68 118 1
68 119 1
68 122 1
68 123 1
68 124 1
68 126 1
68 128 1
68 130 1
68 131 1
68 132 1
68 133 1
68 134 1
68 135 1
68 137 1
68 138 1
68 139 1
68 142 1
68 143 1
68 144 1
68 147 1
68 149 1
68 150 1
68 151 1
68 152 1
68 155 1
68 157 1
68 158 1
68 159 1
68 160 1
68 161 1
68 163 1
68 164 1
68 165 1
68 166 1
68 167 1
68 168 1
68 169 1
68 170 1
68 172 1
68 174 1
68 175 1
68 178 1
68 182 1
68 183 1
68 184 1
68 185 1
68 186 1
68 187 1
68 188 1
68 189 1
68 191 1
68 193 1
68 194 1
68 195 1
68 196 1
68 197 1
68 198 1
68 199 1
68 201 1
68 202 1
68 203 1
68 204 1
68 205 1
68 206 1
68 207 1
68 208 1
68 209 1
68 211 1
68 212 1
68 213 1
68 214 1
68 215 1
68 216 1
68 217 1
68 218 1
68 220 1
68 222 1
68 223 1
68 224 1
68 226 1
68 227 1
68 228 1
68 229 1
68 231 1
68 233 1
68 234 1
68 235 1
68 236 1
68 238 1
68 241 1
68 244 1
68 245 1
68 246 1
68 248 1
68 249 1
68 250 1
68 251 1
68 252 1
68 254 1
68 257 1
68 258 1
68 259 1
68 261 1
68 262 1
68 264 1
68 265 1
68 266 1
68 267 1
68 268 1
68 269 1
68 271 1
68 272 1
68 274 1
68 275 1
68 277 1
68 278 1
68 279 1
68 281 1
68 282 1
68 283 1
68 284 1
68 286 1
68 288 1
68 289 1
68 290 1
68 291 1
68 293 1
68 294 1
68 295 1
68 297 1
68 298 1
68 299 1
69 70 1
69 71 1
69 72 1
69 73 1
69 74 1
69 76 1
69 77 1
69 78 1
69 79 1
69 80 1
69 81 1
69 82 1
69 83 1
69 84 1
69 85 1
69 86 1
69 87 1
69 88 1
69 89 1
69 90 1
69 91 1
69 92 1
69 93 1
69 94 1
69 95 1
69 96 1
69 97 1
69 98 1
69 99 1
69 100 1
69 102 1
69 103 1
69 104 1
69 105 1
69 106 1
69 107 1
69 108 1
69 109 1
69 110 1
69 111 1
69 112 1
69 113 1
69 114 1
69 115 1
69 116 1
69 117 1
69 118 1
69 119 1
69 120 1
69 121 1
69 122 1
69 123 1
69 124 1
69 125 1
69 126 1
69 127 1
69 128 1
69 129 1
69 131 1
69 132 1
69 133 1
69 134 1
69 135 1
69 136 1
69 137 1
69 138 1
69 139 1
69 140 1
69 141 1
69 142 1
69 143 1
69 144 1
69 145 1
69 146 1
69 147 1
69 148 1
69 149 1
69 150 1
69 151 1
69 152 1
69 153 1
69 154 1
69 155 1
69 156 1
69 157 1
69 158 1
69 160 1
69 161 1
69 162 1
69 163 1
69 164 1
69 165 1
69 166 1
69 167 1
69 168 1
69 169 1
69 170 1
69 171 1
69 172 1
69 173 1
69 174 1
69 175 1
69 176 1
69 177 1
69 178 1
69 179 1
69 180 1
69 181 1
69 182 1
69 183 1
69 184 1
69 185 1
69 186 1
69 187 1
69 188 1
69 189 1
69 190 1
69 191 1
69 192 1
69 193 1
69 194 1
69 195 1
69 196 1
69 197 1
69 198 1
69 199 1
69 200 1
69 201 1
69 202 1
69 203 1
69 204 1
69 205 1
69 207 1
69 208 1
69 209 1
69 210 1
69 211 1
69 212 1
69 213 1
69 214 1
69 215 1
69 216 1
69 217 1
69 220 1
69 222 1
69 223 1
69 224 1
69 225 1
69 226 1
69 227 1
69 228 1
69 229 1
69 230 1
69 231 1
69 232 1
69 233 1
69 234 1
69 235 1
69 236 1
69 237 1
69 238 1
69 240 1
69 241 1
69 242 1
69 243 1
69 246 1
69 247 1
69 248 1
69 249 1
69 250 1
69 252 1
69 253 1
69 254 1
69 255 1
69 256 1
69 257 1
69 258 1
69 259 1
69 260 1
69 261 1
69 263 1
69 264 1
69 265 1
69 266 1
69 267 1
69 268 1
69 269 1
69 270 1
69 271 1
69 272 1
69 273 1
69 275 1
69 276 1
69 277 1
69 278 1
69 279 1
69 280 1
69 281 1
69 282 1
69 283 1
69 284 1
69 285 1
69 286 1
69 287 1
69 288 1
69 289 1
69 290 1
69 291 1
69 292 1
69 294 1
69 295 1
69 296 1
69 298 1
69 300 1
70 71 1
70 72 1
70 73 1
70 74 1
70 75 1
70 77 1
70 78 1
70 79 1
70 81 1
70 82 1
70 83 1
70 84 1
70 85 1
70 86 1
70 89 1
70 92 1
70 95 1
70 97 1
70 98 1
70 100 1
70 101 1
70 102 1
70 103 1
70 104 1
70 105 1
70 106 1
70 107 1
70 110 1
70 111 1
70 112 1
70 113 1
70 114 1
70 115 1
70 116 1
70 117 1
70 118 1
70 120 1
70 121 1
70 123 1
70 124 1
70 125 1
70 126 1
70 132 1
70 133 1
70 134 1
70 135 1
70 136 1
70 137 1
70 138 1
70 141 1
70 142 1
70 144 1
70 145 1
70 146 1
70 147 1
70 148 1
70 150 1
70 153 1
70 155 1
70 157 1
70 158 1
70 159 1
70 160 1
70 161 1
70 162 1
70 163 1
70 164 1
70 166 1
70 167 1
70 169 1
70 170 1
70 171 1
70 172 1
70 173 1
70 174 1
70 178 1
70 179 1
70 180 1
70 181 1
70 182 1
70 183 1
70 184 1
70 185 1
70 186 1
70 187 1
70 191 1
70 193 1
70 196 1
70 197 1
70 198 1
70 199 1
70 200 1
70 201 1
70 202 1
70 205 1
70 209 1
70 210 1
70 211 1
70 213 1
70 215 1
70 217 1
70 220 1
70 222 1
70 227 1
70 228 1
70 230 1
70 231 1
70 232 1
70 234 1
70 236 1
70 237 1
70 238 1
70 240 1
70 242 1
70 243 1
70 244 1
70 245 1
70 246 1
70 247 1
70 248 1
70 249 1
70 250 1
70 251 1
70 252 1
70 253 1
70 254 1
70 255 1
70 256 1
70 257 1
70 258 1
70 259 1
70 260 1
70 261 1
70 262 1
70 263 1
70 264 1
70 265 1
70 266 1
70 267 1
70 270 1
70 273 1
70 274 1
70 275 1
70 276 1
70 277 1
70 278 1
70 279 1
70 282 1
70 285 1
70 286 1
70 287 1
70 288 1
70 289 1
70 290 1
70 292 1
70 296 1
70 298 1
70 299 1
71 72 1
71 73 1
71 74 1
71 76 1
71 78 1
71 80 1
71 81 1
71 82 1
71 83 1
71 84 1
71 85 1
71 86 1
71 87 1
71 88 1
71 89 1
71 90 1
71 93 1
71 94 1
71 95 1
71 96 1
71 97 1
71 98 1
71 99 1
71 100 1
71 101 1
71 102 1
71 104 1
71 105 1
71 107 1
71 108 1
71 109 1
71 110 1
71 112 1
71 113 1
71 114 1
71 115 1
71 116 1
71 117 1
71 118 1
71 119 1
71 120 1
71 121 1
71 122 1
71 123 1
71 124 1
71 125 1
71 126 1
71 127 1
71 129 1
71 130 1
71 131 1
71 132 1
71 133 1
71 134 1
71 135 1
71 136 1
71 137 1
71 138 1
71 140 1
71 141 1
71 142 1
71 143 1
71 144 1
71 145 1
71 146 1
71 147 1
71 148 1
71 149 1
71 150 1
71 152 1
71 153 1
71 154 1
71 155 1
71 156 1
71 157 1
71 158 1
71 159 1
71 160 1
71 161 1
71 162 1
71 163 1
71 164 1
71 165 1
71 166 1
71 168 1
71 169 1
71 171 1
71 173 1
71 174 1
71 175 1
71 176 1
71 177 1
71 178 1
71 180 1
71 182 1
71 184 1
71 187 1
71 189 1
71 190 1
71 192 1
71 195 1
71 196 1
71 197 1
71 199 1
71 200 1
71 201 1
71 202 1
71 203 1
71 204 1
71 205 1
71 207 1
71 208 1
71 209 1
71 210 1
71 211 1
71 212 1
71 214 1
71 215 1
71 216 1
71 217 1
71 219 1
71 221 1
71 222 1
71 223 1
71 224 1
71 225 1
71 226 1
71 228 1
71 229 1
71 230 1
71 231 1
71 232 1
71 233 1
71 234 1
71 235 1
71 237 1
71 238 1
71 239 1
71 240 1
71 242 1
71 243 1
71 247 1
71 248 1
71 251 1
71 252 1
71 253 1
71 254 1
71 256 1
71 257 1
71 258 1
71 259 1
71 260 1
71 261 1
71 262 1
71 264 1
71 265 1
71 266 1
71 268 1
71 270 1
71 271 1
71 273 1
71 275 1
71 276 1
71 278 1
71 279 1
71 282 1
71 283 1
71 284 1
71 285 1
71 288 1
71 289 1
71 291 1
71 292 1
71 293 1
71 294 1
71 295 1
71 297 1
71 298 1
71 300 1
72 73 1
72 74 1
72 76 1
72 77 1
72 78 1
72 79 1
72 80 1
72 81 1
72 82 1
72 84 1
72 85 1
72 86 1
72 87 1
72 88 1
72 89 1
72 90 1
72 91 1
72 92 1
72 93 1
72 94 1
72 95 1
72 96 1
72 98 1
72 99 1
72 100 1
72 101 1
72 102 1
72 103 1
72 104 1
72 105 1
72 106 1
72 107 1
72 108 1
72 110 1
72 112 1
72 113 1
72 115 1
72 116 1
72 118 1
72 119 1
72 121 1
72 122 1
72 123 1
72 124 1
72 125 1
72 126 1
72 127 1
72 128 1
72 129 1
72 130 1
72 132 1
72 133 1
72 134 1
72 135 1
72 136 1
72 137 1
72 138 1
72 140 1
72 141 1
72 142 1
72 143 1
72 144 1
72 145 1
72 146 1
72 147 1
72 148 1
72 149 1
72 150 1
72 151 1
72 153 1
72 154 1
72 155 1
72 156 1
72 158 1
72 159 1
72 160 1
72 161 1
72 163 1
72 164 1
72 165 1
72 166 1
72 167 1
72 168 1
72 169 1
72 170 1
72 171 1
72 172 1
72 173 1
72 175 1
72 177 1
72 178 1
72 179 1
72 180 1
72 181 1
72 182 1
72 183 1
72 184 1
72 185 1
72 186 1
72 187 1
72 188 1
72 189 1
72 191 1
72 192 1
72 194 1
72 195 1
72 196 1
72 197 1
72 198 1
72 199 1
72 201 1
72 202 1
72 203 1
72 204 1
72 205 1
72 206 1
72 207 1
72 208 1
72 209 1
72 210 1
72 211 1
72 212 1
72 213 1
72 214 1
72 215 1
72 217 1
72 218 1
72 219 1
72 220 1
72 221 1
72 222 1
72 223 1
72 225 1
72 226 1
72 227 1
72 229 1
72 230 1
72 232 1
72 233 1
72 236 1
72 237 1
72 238 1
72 239 1
72 240 1
72 241 1
72 242 1
72 243 1
72 244 1
72 245 1
72 246 1
72 247 1
72 248 1
72 250 1
72 251 1
72 252 1
72 253 1
72 254 1
72 255 1
72 257 1
72 258 1
72 260 1
72 261 1
72 263 1
72 264 1
72 265 1
72 266 1
72 267 1
72 269 1
72 270 1
72 272 1
72 273 1
72 274 1
72 275 1
72 276 1
72 277 1
72 278 1
72 279 1
72 281 1
72 282 1
72 283 1
72 284 1
72 285 1
72 286 1
72 287 1
72 288 1
72 289 1
72 290 1
72 292 1
72 293 1
72 294 1
72 295 1
72 296 1
72 297 1
72 298 1
72 299 1
72 300 1
73 74 1
73 75 1
73 78 1
73 79 1
73 80 1
73 81 1
73 82 1
73 83 1
73 84 1
73 85 1
73 86 1
73 87 1
73 90 1
73 91 1
73 92 1
73 93 1
73 94 1
73 95 1
73 96 1
73 97 1
73 98 1
73 99 1
73 100 1
73 101 1
73 102 1
73 103 1
73 104 1
73 106 1
73 107 1
73 108 1
73 110 1
73 111 1
73 112 1
73 113 1
73 114 1
73 115 1
73 116 1
73 117 1
73 118 1
73 119 1
73 120 1
73 121 1
73 122 1
73 125 1
73 126 1
73 127 1
73 128 1
73 129 1
73 130 1
73 131 1
73 132 1
73 134 1
73 135 1
73 136 1
73 138 1
73 139 1
73 140 1
73 141 1
73 142 1
73 143 1
73 144 1
73 145 1
73 146 1
73 147 1
73 149 1
73 150 1
73 151 1
73 152 1
73 153 1
73 154 1
73 155 1
73 156 1
73 157 1
73 158 1
73 159 1
73 160 1
73 161 1
73 162 1
73 163 1
73 164 1
73 165 1
73 167 1
73 168 1
73 169 1
73 170 1
73 171 1
73 172 1
73 173 1
73 175 1
73 176 1
73 177 1
73 178 1
73 179 1
73 180 1
73 181 1
73 182 1
73 183 1
73 184 1
73 185 1
73 186 1
73 187 1
73 188 1
73 189 1
73 190 1
73 191 1
73 192 1
73 193 1
73 194 1
73 195 1
73 196 1
73 197 1
73 198 1
73 199 1
73 200 1
73 201 1
73 202 1
73 203 1
73 205 1
73 207 1
73 208 1
73 209 1
73 210 1
73 211 1
73 212 1
73 213 1
73 214 1
73 216 1
73 217 1
73 220 1
73 222 1
73 223 1
73 224 1
73 225 1
73 228 1
73 229 1
73 230 1
73 234 1
73 236 1
73 237 1
73 238 1
73 239 1
73 240 1
73 241 1
73 242 1
73 243 1
73 244 1
73 245 1
73 248 1
73 249 1
73 250 1
73 253 1
73 254 1
73 255 1
73 256 1
73 257 1
73 258 1
73 259 1
73 261 1
73 263 1
73 264 1
73 265 1
73 266 1
73 268 1
73 269 1
73 270 1
73 272 1
73 273 1
73 275 1
73 276 1
73 278 1
73 279 1
73 280 1
73 282 1
73 283 1
73 285 1
73 286 1
73 287 1
73 289 1
73 292 1
73 293 1
73 294 1
73 295 1
73 297 1
73 299 1
73 300 1
74 75 1
74 76 1
74 77 1
74 78 1
74 79 1
74 80 1
74 82 1
74 83 1
74 84 1
74 85 1
74 86 1
74 87 1
74 88 1
74 89 1
74 90 1
74 91 1
74 92 1
74 93 1
74 94 1
74 95 1
74 96 1
74 98 1
74 99 1
74 100 1
74 101 1
74 104 1
74 105 1
74 106 1
74 107 1
74 108 1
74 109 1
74 111 1
74 112 1
74 114 1
74 115 1
74 116 1
74 117 1
74 118 1
74 120 1
74 121 1
74 122 1
74 123 1
74 124 1
74 125 1
74 127 1
74 130 1
74 133 1
74 134 1
74 135 1
74 136 1
74 137 1
74 140 1
74 141 1
74 142 1
74 144 1
74 145 1
74 146 1
74 147 1
74 148 1
74 149 1
74 150 1
74 151 1
74 152 1
74 154 1
74 155 1
74 157 1
74 158 1
74 160 1
74 161 1
74 163 1
74 164 1
74 165 1
74 166 1
74 168 1
74 169 1
74 172 1
74 173 1
74 178 1
74 179 1
74 180 1
74 181 1
74 182 1
74 183 1
74 184 1
74 185 1
74 186 1
74 187 1
74 189 1
74 190 1
74 191 1
74 192 1
74 193 1
74 194 1
74 195 1
74 197 1
74 198 1
74 199 1
74 201 1
74 202 1
74 203 1
74 204 1
74 205 1
74 206 1
74 208 1
74 209 1
74 210 1
74 211 1
74 212 1
74 213 1
74 214 1
74 216 1
74 217 1
74 218 1
74 219 1
74 220 1
74 222 1
74 223 1
74 224 1
74 225 1
74 227 1
74 229 1
74 230 1
74 232 1
74 233 1
74 235 1
74 236 1
74 238 1
74 240 1
74 241 1
74 242 1
74 243 1
74 246 1
74 248 1
74 249 1
74 250 1
74 251 1
74 252 1
74 253 1
74 254 1
74 255 1
74 256 1
74 257 1
74 258 1
74 259 1
74 260 1
74 261 1
74 262 1
74 263 1
74 264 1
74 265 1
74 266 1
74 267 1
74 268 1
74 269 1
74 270 1
74 273 1
74 274 1
74 275 1
74 276 1
74 277 1
74 278 1
74 280 1
74 281 1
74 282 1
74 283 1
74 285 1
74 287 1
74 289 1
74 290 1
74 291 1
74 292 1
74 293 1
74 294 1
74 296 1
74 298 1
74 300 1
75 76 1
75 78 1
75 79 1
75 80 1
75 82 1
75 83 1
75 84 1
75 85 1
75 86 1
75 87 1
75 88 1
75 90 1
75 91 1
75 92 1
75 93 1
75 96 1
75 97 1
75 98 1
75 101 1
75 104 1
75 107 1
75 108 1
75 109 1
75 113 1
75 114 1
75 115 1
75 116 1
75 117 1
75 118 1
75 119 1
75 121 1
75 122 1
75 123 1
75 124 1
75 125 1
75 126 1
75 127 1
75 128 1
75 130 1
75 132 1
75 133 1
75 134 1
75 135 1
75 137 1
75 138 1
75 139 1
75 140 1
75 142 1
75 143 1
75 144 1
75 145 1
75 148 1
75 150 1
75 151 1
75 152 1
75 153 1
75 154 1
75 155 1
75 156 1
75 157 1
75 158 1
75 159 1
75 160 1
75 162 1
75 163 1
75 168 1
75 170 1
75 171 1
75 173 1
75 177 1
75 179 1
75 180 1
75 184 1
75 186 1
75 187 1
75 188 1
75 189 1
75 191 1
75 192 1
75 195 1
75 196 1
75 198 1
75 199 1
75 200 1
75 201 1
75 202 1
75 203 1
75 206 1
75 207 1
75 208 1
75 209 1
75 211 1
75 214 1
75 215 1
75 216 1
75 218 1
75 220 1
75 221 1
75 222 1
75 223 1
75 225 1
75 226 1
75 227 1
75 228 1
75 229 1
75 232 1
75 233 1
75 235 1
75 237 1
75 239 1
75 240 1
75 241 1
75 243 1
75 244 1
75 245 1
75 246 1
75 247 1
75 249 1
75 250 1
75 253 1
75 254 1
75 256 1
75 257 1
75 258 1
75 259 1
75 260 1
75 261 1
75 264 1
75 266 1
75 267 1
75 270 1
75 271 1
75 274 1
75 275 1
75 276 1
75 277 1
75 278 1
75 281 1
75 286 1
75 289 1
75 290 1
75 291 1
75 292 1
75 293 1
75 294 1
75 295 1
75 297 1
75 300 1
76 79 1
76 81 1
76 82 1
76 85 1
76 87 1
76 89 1
76 90 1
76 91 1
76 92 1
76 94 1
76 95 1
76 96 1
76 98 1
76 99 1
76 102 1
76 103 1
76 104 1
76 105 1
76 106 1
76 109 1
76 111 1
76 112 1
76 114 1
76 115 1
76 116 1
76 117 1
76 120 1
76 121 1
76 122 1
76 125 1
76 126 1
76 128 1
76 131 1
76 132 1
76 133 1
76 136 1
76 137 1
76 138 1
76 140 1
76 141 1
76 142 1
76 143 1
76 146 1
76 147 1
76 148 1
76 149 1
76 150 1
76 152 1
76 154 1
76 155 1
76 157 1
76 158 1
76 159 1
76 160 1
76 165 1
76 166 1
76 171 1
76 173 1
76 174 1
76 176 1
76 179 1
76 180 1
76 181 1
76 182 1
76 183 1
76 184 1
76 186 1
76 187 1
76 188 1
76 189 1
76 191 1
76 192 1
76 193 1
76 194 1
76 195 1
76 198 1
76 199 1
76 200 1
76 201 1
76 203 1
76 205 1
76 207 1
76 208 1
76 210 1
76 211 1
76 215 1
76 216 1
76 217 1
76 220 1
76 221 1
76 223 1
76 224 1
76 225 1
76 227 1
76 229 1
76 230 1
76 231 1
76 234 1
76 236 1
76 237 1
76 240 1
76 241 1
76 242 1
76 244 1
76 245 1
76 246 1
76 248 1
76 249 1
76 250 1
76 251 1
76 252 1
76 253 1
76 254 1
76 255 1
76 256 1
76 257 1
76 258 1
76 259 1
76 260 1
76 261 1
76 262 1
76 263 1
76 264 1
76 267 1
76 268 1
76 271 1
76 272 1
76 273 1
76 274 1
76 275 1
76 276 1
76 277 1
76 281 1
76 282 1
76 283 1
76 284 1
76 285 1
76 286 1
76 288 1
76 289 1
76 291 1
76 292 1
76 293 1
76 294 1
76 295 1
76 297 1
76 299 1
77 78 1
77 79 1
77 80 1
77 81 1
77 82 1
77 83 1
77 84 1
77 85 1
77 86 1
77 88 1
77 89 1
77 90 1
77 91 1
77 92 1
77 93 1
77 94 1
77 95 1
77 96 1
77 97 1
77 98 1
77 99 1
77 100 1
77 101 1
77 102 1
77 104 1
77 106 1
77 107 1
77 108 1
77 109 1
77 110 1
77 111 1
77 112 1
77 113 1
77 114 1
77 116 1
77 117 1
77 118 1
77 120 1
77 121 1
77 122 1
77 126 1
77 127 1
77 128 1
77 129 1
77 130 1
77 131 1
77 132 1
77 133 1
77 135 1
77 136 1
77 137 1
77 138 1
77 140 1
77 141 1
77 142 1
77 143 1
77 146 1
77 147 1
77 148 1
77 149 1
77 150 1
77 151 1
77 152 1
77 153 1
77 154 1
77 156 1
77 157 1
77 158 1
77 159 1
77 160 1
77 161 1
77 162 1
77 165 1
77 166 1
77 167 1
77 168 1
77 169 1
77 170 1
77 171 1
77 172 1
77 173 1
77 174 1
77 175 1
77 176 1
77 177 1
77 180 1
77 181 1
77 182 1
77 183 1
77 184 1
77 186 1
77 187 1
77 188 1
77 190 1
77 191 1
77 192 1
77 194 1
77 195 1
77 197 1
77 198 1
77 199 1
77 200 1
77 201 1
77 202 1
77 203 1
77 204 1
77 208 1
77 210 1
77 211 1
77 212 1
77 213 1
77 214 1
77 215 1
77 216 1
77 218 1
77 219 1
77 221 1
77 223 1
77 225 1
77 228 1
77 229 1
77 230 1
77 232 1
77 233 1
77 234 1
77 236 1
77 237 1
77 238 1
77 239 1
77 240 1
77 241 1
77 242 1
77 243 1
77 245 1
77 246 1
77 248 1
77 249 1
77 250 1
77 251 1
77 252 1
77 253 1
77 254 1
77 255 1
77 257 1
77 258 1
77 259 1
77 260 1
77 261 1
77 262 1
77 264 1
77 266 1
77 267 1
77 268 1
77 269 1
77 270 1
77 271 1
77 272 1
77 273 1
77 274 1
77 275 1
77 277 1
77 278 1
77 279 1
77 282 1
77 283 1
77 284 1
77 285 1
77 288 1
77 289 1
77 290 1
77 292 1
77 293 1
77 294 1
77 295 1
77 296 1
77 297 1
77 298 1
77 299 1
77 300 1
78 80 1
78 82 1
78 83 1
78 84 1
78 85 1
78 87 1
78 88 1
78 90 1
78 91 1
78 92 1
78 93 1
78 94 1
78 95 1
78 96 1
78 97 1
78 98 1
78 99 1
78 100 1
78 101 1
78 102 1
78 103 1
78 106 1
78 108 1
78 111 1
78 112 1
78 113 1
78 114 1
78 115 1
78 116 1
78 117 1
78 118 1
78 119 1
78 120 1
78 121 1
78 122 1
78 125 1
78 126 1
78 128 1
78 129 1
78 130 1
78 131 1
78 133 1
78 134 1
78 135 1
78 136 1
78 137 1
78 138 1
78 139 1
78 140 1
78 141 1
78 142 1
78 143 1
78 144 1
78 146 1
78 147 1
78 148 1
78 149 1
78 150 1
78 151 1
78 152 1
78 153 1
78 154 1
78 155 1
78 157 1
78 158 1
78 159 1
78 160 1
78 161 1
78 162 1
78 163 1
78 164 1
78 165 1
78 166 1
78 167 1
78 169 1
78 171 1
78 172 1
78 173 1
78 174 1
78 175 1
78 176 1
78 177 1
78 178 1
78 180 1
78 182 1
78 183 1
78 184 1
78 185 1
78 186 1
78 187 1
78 188 1
78 189 1
78 191 1
78 192 1
78 193 1
78 194 1
78 195 1
78 198 1
78 199 1
78 200 1
78 201 1
78 202 1
78 203 1
78 204 1
78 205 1
78 207 1
78 208 1
78 209 1
78 210 1
78 212 1
78 213 1
78 215 1
78 216 1
78 217 1
78 219 1
78 221 1
78 223 1
78 224 1
78 225 1
78 227 1
78 228 1
78 229 1
78 230 1
78 231 1
78 232 1
78 233 1
78 234 1
78 235 1
78 236 1
78 237 1
78 238 1
78 240 1
78 241 1
78 242 1
78 243 1
78 244 1
78 246 1
78 247 1
78 248 1
78 249 1
78 250 1
78 251 1
78 252 1
78 253 1
78 255 1
78 256 1
78 257 1
78 258 1
78 259 1
78 261 1
78 263 1
78 264 1
78 265 1
78 266 1
78 267 1
78 268 1
78 269 1
78 270 1
78 271 1
78 272 1
78 273 1
78 274 1
78 275 1
78 276 1
78 277 1
78 278 1
78 279 1
78 281 1
78 282 1
78 283 1
78 284 1
78 286 1
78 287 1
78 288 1
78 290 1
78 291 1
78 292 1
78 294 1
78 295 1
78 298 1
79 80 1
79 81 1
79 82 1
79 83 1
79 84 1
79 85 1
79 86 1
79 87 1
79 88 1
79 89 1
79 90 1
79 91 1
79 92 1
79 93 1
79 94 1
79 95 1
79 96 1
79 97 1
79 99 1
79 100 1
79 101 1
79 102 1
79 103 1
79 104 1
79 105 1
79 106 1
79 107 1
79 108 1
79 109 1
79 110 1
79 111 1
79 112 1
79 113 1
79 114 1
79 116 1
79 117 1
79 118 1
79 119 1
79 120 1
79 121 1
79 122 1
79 124 1
79 125 1
79 126 1
79 127 1
79 128 1
79 130 1
79 131 1
79 132 1
79 133 1
79 134 1
79 137 1
79 140 1
79 141 1
79 142 1
79 143 1
79 144 1
79 147 1
79 148 1
79 149 1
79 150 1
79 152 1
79 154 1
79 157 1
79 158 1
79 160 1
79 161 1
79 162 1
79 163 1
79 164 1
79 166 1
79 167 1
79 168 1
79 169 1
79 170 1
79 171 1
79 172 1
79 173 1
79 174 1
79 176 1
79 177 1
79 178 1
79 179 1
79 180 1
79 181 1
79 182 1
79 183 1
79 184 1
79 187 1
79 188 1
79 189 1
79 193 1
79 194 1
79 196 1
79 203 1
79 204 1
79 205 1
79 206 1
79 207 1
79 209 1
79 210 1
79 212 1
79 213 1
79 214 1
79 215 1
79 216 1
79 218 1
79 221 1
79 222 1
79 223 1
79 224 1
79 226 1
79 228 1
79 229 1
79 230 1
79 231 1
79 233 1
79 236 1
79 237 1
79 238 1
79 241 1
79 242 1
79 244 1
79 246 1
79 247 1
79 248 1
79 249 1
79 251 1
79 253 1
79 254 1
79 255 1
79 256 1
79 257 1
79 258 1
79 260 1
79 262 1
79 263 1
79 264 1
79 265 1
79 266 1
79 267 1
79 269 1
79 270 1
79 271 1
79 274 1
79 275 1
79 276 1
79 277 1
79 278 1
79 279 1
79 281 1
79 282 1
79 283 1
79 284 1
79 285 1
79 291 1
79 295 1
79 296 1
79 297 1
79 300 1
80 81 1
80 82 1
80 83 1
80 85 1
80 86 1
80 87 1
80 90 1
80 91 1
80 92 1
80 93 1
80 94 1
80 95 1
80 97 1
80 98 1
80 99 1
80 100 1
80 101 1
80 102 1
80 103 1
80 104 1
80 107 1
80 108 1
80 109 1
80 110 1
80 111 1
80 112 1
80 113 1
80 114 1
80 115 1
80 116 1
80 117 1
80 118 1
80 119 1
80 120 1
80 122 1
80 123 1
80 124 1
80 125 1
80 126 1
80 128 1
80 129 1
80 130 1
80 132 1
80 134 1
80 135 1
80 136 1
80 137 1
80 138 1
80 139 1
80 140 1
80 141 1
80 142 1
80 144 1
80 145 1
80 146 1
80 147 1
80 148 1
80 150 1
80 151 1
80 152 1
80 154 1
80 155 1
80 156 1
80 158 1
80 159 1
80 160 1
80 161 1
80 163 1
80 164 1
80 165 1
80 166 1
80 168 1
80 169 1
80 170 1
80 172 1
80 176 1
80 177 1
80 178 1
80 179 1
80 180 1
80 182 1
80 183 1
80 184 1
80 185 1
80 186 1
80 187 1
80 188 1
80 189 1
80 191 1
80 192 1
80 194 1
80 196 1
80 197 1
80 199 1
80 200 1
80 201 1
80 202 1
80 203 1
80 204 1
80 206 1
80 208 1
80 209 1
80 210 1
80 211 1
80 212 1
80 214 1
80 215 1
80 216 1
80 217 1
80 219 1
80 220 1
80 223 1
80 224 1
80 225 1
80 226 1
80 227 1
80 228 1
80 229 1
80 230 1
80 232 1
80 233 1
80 234 1
80 235 1
80 236 1
80 238 1
80 240 1
80 241 1
80 242 1
80 243 1
80 244 1
80 247 1
80 248 1
80 249 1
80 250 1
80 251 1
80 253 1
80 254 1
80 255 1
80 256 1
80 257 1
80 258 1
80 259 1
80 260 1
80 261 1
80 263 1
80 264 1
80 265 1
80 266 1
80 268 1
80 269 1
80 270 1
80 271 1
80 272 1
80 273 1
80 274 1
80 275 1
80 276 1
80 277 1
80 278 1
80 279 1
80 281 1
80 282 1
80 283 1
80 284 1
80 286 1
80 288 1
80 289 1
80 291 1
80 292 1
80 293 1
80 294 1
80 295 1
80 297 1
80 300 1
81 82 1
81 83 1
81 84 1
81 85 1
81 86 1
81 87 1
81 89 1
81 90 1
81 91 1
81 92 1
81 93 1
81 94 1
81 95 1
81 96 1
81 97 1
81 99 1
81 100 1
81 101 1
81 102 1
81 103 1
81 105 1
81 106 1
81 108 1
81 110 1
81 111 1
81 113 1
81 114 1
81 115 1
81 116 1
81 117 1
81 118 1
81 119 1
81 121 1
81 122 1
81 124 1
81 125 1
81 127 1
81 128 1
81 129 1
81 130 1
81 132 1
81 133 1
81 134 1
81 138 1
81 139 1
81 140 1
81 141 1
81 142 1
81 143 1
81 144 1
81 145 1
81 146 1
81 148 1
81 149 1
81 151 1
81 153 1
81 154 1
81 155 1
81 156 1
81 157 1
81 159 1
81 160 1
81 162 1
81 163 1
81 164 1
81 165 1
81 166 1
81 167 1
81 168 1
81 169 1
81 170 1
81 171 1
81 172 1
81 173 1
81 177 1
81 178 1
81 179 1
81 180 1
81 181 1
81 182 1
81 183 1
81 185 1
81 186 1
81 187 1
81 189 1
81 190 1
81 191 1
81 192 1
81 193 1
81 194 1
81 195 1
81 196 1
81 198 1
81 199 1
81 201 1
81 202 1
81 203 1
81 205 1
81 206 1
81 207 1
81 208 1
81 209 1
81 211 1
81 212 1
81 213 1
81 214 1
81 215 1
81 216 1
81 217 1
81 218 1
81 219 1
81 222 1
81 223 1
81 224 1
81 225 1
81 227 1
81 228 1
81 229 1
81 230 1
81 232 1
81 233 1
81 234 1
81 235 1
81 236 1
81 238 1
81 239 1
81 241 1
81 242 1
81 243 1
81 244 1
81 246 1
81 247 1
81 248 1
81 249 1
81 252 1
81 253 1
81 254 1
81 256 1
81 258 1
81 259 1
81 260 1
81 261 1
81 262 1
81 264 1
81 265 1
81 266 1
81 267 1
81 268 1
81 269 1
81 270 1
81 271 1
81 272 1
81 274 1
81 275 1
81 276 1
81 277 1
81 278 1
81 280 1
81 281 1
81 282 1
81 283 1
81 284 1
81 285 1
81 286 1
81 287 1
81 289 1
81 291 1
81 293 1
81 295 1
81 297 1
81 298 1
81 299 1
82 83 1
82 85 1
82 86 1
82 87 1
82 88 1
82 89 1
82 90 1
82 91 1
82 92 1
82 93 1
82 94 1
82 95 1
82 96 1
82 97 1
82 98 1
82 99 1
82 101 1
82 102 1
82 103 1
82 104 1
82 105 1
82 107 1
82 108 1
82 109 1
82 110 1
82 111 1
82 112 1
82 113 1
82 114 1
82 115 1
82 118 1
82 119 1
82 120 1
82 121 1
82 124 1
82 125 1
82 126 1
82 127 1
82 128 1
82 129 1
82 130 1
82 131 1
82 132 1
82 133 1
82 134 1
82 136 1
82 138 1
82 139 1
82 140 1
82 141 1
82 142 1
82 143 1
82 144 1
82 145 1
82 147 1
82 148 1
82 150 1
82 151 1
82 152 1
82 153 1
82 154 1
82 155 1
82 156 1
82 157 1
82 158 1
82 159 1
82 161 1
82 163 1
82 166 1
82 167 1
82 168 1
82 169 1
82 171 1
82 173 1
82 174 1
82 175 1
82 176 1
82 178 1
82 180 1
82 181 1
82 182 1
82 183 1
82 184 1
82 185 1
82 187 1
82 188 1
82 189 1
82 190 1
82 191 1
82 193 1
82 194 1
82 195 1
82 196 1
82 198 1
82 200 1
82 201 1
82 202 1
82 203 1
82 204 1
82 205 1
82 206 1
82 207 1
82 208 1
82 209 1
82 210 1
82 212 1
82 213 1
82 215 1
82 216 1
82 218 1
82 220 1
82 221 1
82 222 1
82 223 1
82 224 1
82 225 1
82 226 1
82 227 1
82 228 1
82 229 1
82 230 1
82 231 1
82 232 1
82 233 1
82 234 1
82 235 1
82 236 1
82 237 1
82 238 1
82 240 1
82 241 1
82 242 1
82 243 1
82 244 1
82 245 1
82 246 1
82 248 1
82 249 1
82 253 1
82 254 1
82 255 1
82 256 1
82 257 1
82 258 1
82 259 1
82 260 1
82 261 1
82 262 1
82 263 1
82 264 1
82 265 1
82 266 1
82 267 1
82 268 1
82 269 1
82 270 1
82 271 1
82 272 1
82 273 1
82 274 1
82 275 1
82 276 1
82 277 1
82 278 1
82 279 1
82 281 1
82 282 1
82 283 1
82 284 1
82 285 1
82 286 1
82 287 1
82 288 1
82 290 1
82 291 1
82 292 1
82 293 1
82 294 1
82 295 1
82 297 1
82 298 1
82 299 1
82 300 1
83 85 1
83 86 1
83 87 1
83 88 1
83 92 1
83 93 1
83 94 1
83 96 1
83 97 1
83 98 1
83 102 1
83 104 1
83 105 1
83 106 1
83 107 1
83 109 1
83 110 1
83 113 1
83 116 1
83 119 1
83 122 1
83 123 1
83 124 1
83 126 1
83 127 1
83 129 1
83 130 1
83 132 1
83 133 1
83 136 1
83 137 1
83 138 1
83 139 1
83 140 1
83 141 1
83 142 1
83 143 1
83 146 1
83 147 1
83 149 1
83 150 1
83 154 1
83 156 1
83 157 1
83 158 1
83 159 1
83 160 1
83 161 1
83 162 1
83 163 1
83 164 1
83 165 1
83 168 1
83 169 1
83 170 1
83 172 1
83 173 1
83 174 1
83 175 1
83 176 1
83 177 1
83 178 1
83 179 1
83 180 1
83 182 1
83 183 1
83 185 1
83 186 1
83 187 1
83 189 1
83 193 1
83 194 1
83 195 1
83 196 1
83 197 1
83 198 1
83 200 1
83 201 1
83 202 1
83 204 1
83 206 1
83 207 1
83 209 1
83 210 1
83 211 1
83 212 1
83 214 1
83 215 1
83 216 1
83 217 1
83 218 1
83 221 1
83 224 1
83 225 1
83 226 1
83 227 1
83 228 1
83 229 1
83 230 1
83 232 1
83 235 1
83 236 1
83 238 1
83 239 1
83 240 1
83 241 1
83 242 1
83 246 1
83 247 1
83 248 1
83 249 1
83 250 1
83 251 1
83 252 1
83 253 1
83 256 1
83 257 1
83 258 1
83 260 1
83 261 1
83 264 1
83 265 1
83 269 1
83 270 1
83 271 1
83 273 1
83 275 1
83 278 1
83 279 1
83 280 1
83 282 1
83 286 1
83 287 1
83 291 1
83 292 1
83 294 1
83 296 1
83 297 1
83 299 1
83 300 1
84 85 1
84 86 1
84 87 1
84 88 1
84 89 1
84 91 1
84 93 1
84 94 1
84 95 1
84 96 1
84 97 1
84 98 1
84 99 1
84 100 1
84 101 1
84 102 1
84 103 1
84 104 1
84 105 1
84 106 1
84 111 1
84 114 1
84 115 1
84 116 1
84 117 1
84 118 1
84 119 1
84 120 1
84 121 1
84 123 1
84 124 1
84 125 1
84 127 1
84 128 1
84 130 1
84 132 1
84 133 1
84 135 1
84 136 1
84 137 1
84 138 1
84 139 1
84 140 1
84 141 1
84 142 1
84 143 1
84 146 1
84 147 1
84 148 1
84 150 1
84 151 1
84 152 1
84 154 1
84 155 1
84 157 1
84 158 1
84 159 1
84 160 1
84 162 1
84 163 1
84 164 1
84 165 1
84 166 1
84 167 1
84 169 1
84 170 1
84 171 1
84 172 1
84 173 1
84 174 1
84 175 1
84 177 1
84 178 1
84 179 1
84 180 1
84 181 1
84 182 1
84 183 1
84 185 1
84 186 1
84 187 1
84 189 1
84 190 1
84 191 1
84 192 1
84 193 1
84 194 1
84 195 1
84 196 1
84 197 1
84 198 1
84 199 1
84 201 1
84 202 1
84 203 1
84 204 1
84 206 1
84 207 1
84 210 1
84 211 1
84 212 1
84 214 1
84 215 1
84 216 1
84 217 1
84 219 1
84 220 1
84 221 1
84 222 1
84 224 1
84 225 1
84 226 1
84 228 1
84 229 1
84 230 1
84 231 1
84 232 1
84 233 1
84 234 1
84 235 1
84 236 1
84 238 1
84 239 1
84 241 1
84 242 1
84 243 1
84 244 1
84 246 1
84 249 1
84 251 1
84 252 1
84 253 1
84 254 1
84 258 1
84 259 1
84 261 1
84 263 1
84 264 1
84 265 1
84 268 1
84 269 1
84 270 1
84 271 1
84 273 1
84 274 1
84 275 1
84 276 1
84 277 1
84 278 1
84 279 1
84 281 1
84 282 1
84 283 1
84 284 1
84 286 1
84 287 1
84 289 1
84 292 1
84 294 1
84 295 1
84 297 1
84 298 1
84 299 1
84 300 1
85 86 1
85 87 1
85 88 1
85 90 1
85 91 1
85 93 1
85 94 1
85 95 1
85 96 1
85 97 1
85 98 1
85 99 1
85 100 1
85 101 1
85 102 1
85 103 1
85 104 1
85 105 1
85 106 1
85 107 1
85 108 1
85 109 1
85 110 1
85 111 1
85 112 1
85 113 1
85 114 1
85 115 1
85 116 1
85 117 1
85 118 1
85 119 1
85 120 1
85 121 1
85 123 1
85 124 1
85 125 1
85 126 1
85 127 1
85 128 1
85 129 1
85 130 1
85 131 1
85 132 1
85 133 1
85 134 1
85 136 1
85 137 1
85 138 1
85 140 1
85 141 1
85 142 1
85 143 1
85 144 1
85 145 1
85 146 1
85 147 1
85 148 1
85 149 1
85 151 1
85 152 1
85 154 1
85 155 1
85 156 1
85 157 1
85 158 1
85 160 1
85 161 1
85 162 1
85 163 1
85 164 1
85 165 1
85 166 1
85 167 1
85 168 1
85 169 1
85 170 1
85 171 1
85 173 1
85 175 1
85 177 1
85 178 1
85 179 1
85 180 1
85 181 1
85 182 1
85 183 1
85 184 1
85 186 1
85 187 1
85 188 1
85 189 1
85 190 1
85 191 1
85 192 1
85 193 1
85 194 1
85 195 1
85 196 1
85 197 1
85 198 1
85 199 1
85 200 1
85 201 1
85 202 1
85 203 1
85 204 1
85 205 1
85 206 1
85 207 1
85 210 1
85 211 1
85 212 1
85 213 1
85 215 1
85 216 1
85 218 1
85 219 1
85 220 1
85 221 1
85 222 1
85 223 1
85 224 1
85 227 1
85 228 1
85 229 1
85 230 1
85 233 1
85 234 1
85 235 1
85 236 1
85 237 1
85 238 1
85 239 1
85 240 1
85 241 1
85 242 1
85 243 1
85 244 1
85 245 1
85 246 1
85 247 1
85 248 1
85 249 1
85 250 1
85 252 1
85 254 1
85 257 1
85 258 1
85 259 1
85 260 1
85 262 1
85 263 1
85 264 1
85 265 1
85 266 1
85 268 1
85 269 1
85 270 1
85 271 1
85 272 1
85 274 1
85 275 1
85 276 1
85 278 1
85 279 1
85 280 1
85 281 1
85 282 1
85 285 1
85 286 1
85 289 1
85 290 1
85 291 1
85 292 1
85 293 1
85 294 1
85 295 1
85 297 1
85 298 1
85 300 1
86 87 1
86 88 1
86 90 1
86 91 1
86 92 1
86 94 1
86 95 1
86 96 1
86 97 1
86 98 1
86 99 1
86 100 1
86 101 1
86 106 1
86 108 1
86 109 1
86 110 1
86 111 1
86 112 1
86 113 1
86 114 1
86 115 1
86 116 1
86 117 1
86 118 1
86 119 1
86 120 1
86 122 1
86 123 1
86 126 1
86 127 1
86 128 1
86 129 1
86 130 1
86 131 1
86 132 1
86 133 1
86 134 1
86 135 1
86 138 1
86 139 1
86 140 1
86 141 1
86 142 1
86 143 1
86 144 1
86 145 1
86 146 1
86 147 1
86 149 1
86 150 1
86 151 1
86 152 1
86 154 1
86 155 1
86 156 1
86 157 1
86 160 1
86 161 1
86 162 1
86 163 1
86 164 1
86 165 1
86 166 1
86 168 1
86 169 1
86 170 1
86 171 1
86 172 1
86 173 1
86 174 1
86 175 1
86 176 1
86 177 1
86 178 1
86 179 1
86 180 1
86 181 1
86 182 1
86 183 1
86 184 1
86 185 1
86 186 1
86 187 1
86 188 1
86 189 1
86 192 1
86 193 1
86 194 1
86 195 1
86 197 1
86 198 1
86 200 1
86 201 1
86 202 1
86 203 1
86 204 1
86 207 1
86 208 1
86 209 1
86 210 1
86 211 1
86 213 1
86 214 1
86 215 1
86 217 1
86 218 1
86 219 1
86 220 1
86 221 1
86 222 1
86 223 1
86 225 1
86 227 1
86 228 1
86 229 1
86 230 1
86 231 1
86 232 1
86 233 1
86 234 1
86 235 1
86 236 1
86 238 1
86 240 1
86 241 1
86 242 1
86 243 1
86 244 1
86 245 1
86 246 1
86 247 1
86 248 1
86 250 1
86 251 1
86 252 1
86 253 1
86 255 1
86 256 1
86 257 1
86 259 1
86 261 1
86 263 1
86 264 1
86 265 1
86 268 1
86 269 1
86 271 1
86 272 1
86 273 1
86 274 1
86 275 1
86 276 1
86 277 1
86 278 1
86 279 1
86 280 1
86 282 1
86 283 1
86 284 1
86 285 1
86 286 1
86 287 1
86 288 1
86 289 1
86 291 1
86 292 1
86 293 1
86 294 1
86 295 1
86 297 1
86 298 1
86 300 1
87 89 1
87 91 1
87 92 1
87 93 1
87 94 1
87 96 1
87 97 1
87 100 1
87 101 1
87 102 1
87 104 1
87 107 1
87 110 1
87 111 1
87 112 1
87 113 1
87 114 1
87 115 1
87 116 1
87 117 1
87 118 1
87 119 1
87 120 1
87 123 1
87 124 1
87 126 1
87 127 1
87 128 1
87 129 1
87 130 1
87 132 1
87 134 1
87 136 1
87 137 1
87 138 1
87 139 1
87 140 1
87 141 1
87 142 1
87 144 1
87 145 1
87 146 1
87 147 1
87 148 1
87 149 1
87 152 1
87 154 1
87 155 1
87 157 1
87 158 1
87 159 1
87 160 1
87 161 1
87 163 1
87 164 1
87 165 1
87 166 1
87 167 1
87 168 1
87 169 1
87 170 1
87 171 1
87 173 1
87 174 1
87 175 1
87 176 1
87 178 1
87 180 1
87 181 1
87 182 1
87 184 1
87 186 1
87 187 1
87 190 1
87 192 1
87 193 1
87 194 1
87 195 1
87 196 1
87 197 1
87 198 1
87 199 1
87 201 1
87 202 1
87 203 1
87 204 1
87 205 1
87 207 1
87 208 1
87 209 1
87 211 1
87 213 1
87 214 1
87 215 1
87 216 1
87 217 1
87 218 1
87 219 1
87 220 1
87 221 1
87 222 1
87 224 1
87 225 1
87 226 1
87 227 1
87 229 1
87 230 1
87 232 1
87 233 1
87 234 1
87 235 1
87 236 1
87 237 1
87 238 1
87 239 1
87 240 1
87 241 1
87 243 1
87 244 1
87 245 1
87 246 1
87 247 1
87 248 1
87 250 1
87 251 1
87 252 1
87 253 1
87 254 1
87 256 1
87 257 1
87 258 1
87 259 1
87 261 1
87 263 1
87 264 1
87 265 1
87 266 1
87 267 1
87 268 1
87 269 1
87 272 1
87 274 1
87 275 1
87 276 1
87 279 1
87 280 1
87 281 1
87 282 1
87 284 1
87 287 1
87 288 1
87 289 1
87 290 1
87 291 1
87 293 1
87 294 1
87 295 1
87 296 1
87 298 1
87 300 1
88 89 1
88 90 1
88 92 1
88 94 1
88 95 1
88 97 1
88 98 1
88 99 1
88 100 1
88 102 1
88 103 1
88 105 1
88 107 1
88 108 1
88 109 1
88 110 1
88 112 1
88 114 1
88 115 1
88 120 1
88 121 1
88 122 1
88 123 1
88 124 1
88 126 1
88 127 1
88 129 1
88 130 1
88 131 1
88 134 1
88 136 1
88 139 1
88 141 1
88 142 1
88 144 1
88 145 1
88 146 1
88 147 1
88 149 1
88 150 1
88 152 1
88 154 1
88 155 1
88 156 1
88 157 1
88 158 1
88 159 1
88 160 1
88 161 1
88 162 1
88 163 1
88 164 1
88 165 1
88 166 1
88 167 1
88 169 1
88 170 1
88 172 1
88 173 1
88 176 1
88 178 1
88 179 1
88 181 1
88 182 1
88 183 1
88 185 1
88 187 1
88 189 1
88 191 1
88 192 1
88 194 1
88 195 1
88 196 1
88 199 1
88 200 1
88 201 1
88 203 1
88 204 1
88 205 1
88 206 1
88 208 1
88 209 1
88 210 1
88 211 1
88 212 1
88 213 1
88 215 1
88 216 1
88 219 1
88 220 1
88 222 1
88 224 1
88 225 1
88 226 1
88 227 1
88 228 1
88 229 1
88 230 1
88 231 1
88 232 1
88 233 1
88 234 1
88 236 1
88 237 1
88 239 1
88 241 1
88 243 1
88 248 1
88 249 1
88 250 1
88 252 1
88 253 1
88 254 1
88 257 1
88 258 1
88 260 1
88 261 1
88 265 1
88 266 1
88 267 1
88 269 1
88 271 1
88 272 1
88 275 1
88 276 1
88 277 1
88 278 1
88 279 1
88 281 1
88 282 1
88 283 1
88 286 1
88 287 1
88 288 1
88 289 1
88 290 1
88 291 1
88 292 1
88 293 1
88 294 1
88 295 1
88 297 1
88 298 1
88 299 1
88 300 1
89 92 1
89 93 1
89 94 1
89 95 1
89 96 1
89 99 1
89 101 1
89 102 1
89 104 1
89 105 1
89 106 1
89 108 1
89 110 1
89 113 1
89 114 1
89 115 1
89 116 1
89 117 1
89 118 1
89 119 1
89 121 1
89 122 1
89 123 1
89 127 1
89 128 1
89 130 1
89 131 1
89 132 1
89 133 1
89 134 1
89 135 1
89 136 1
89 137 1
89 140 1
89 142 1
89 143 1
89 144 1
89 146 1
89 147 1
89 148 1
89 149 1
89 150 1
89 151 1
89 153 1
89 154 1
89 157 1
89 159 1
89 161 1
89 164 1
89 165 1
89 166 1
89 168 1
89 169 1
89 171 1
89 172 1
89 173 1
89 175 1
89 176 1
89 178 1
89 179 1
89 180 1
89 181 1
89 184 1
89 185 1
89 186 1
89 188 1
89 189 1
89 190 1
89 191 1
89 192 1
89 193 1
89 194 1
89 195 1
89 196 1
89 197 1
89 198 1
89 200 1
89 201 1
89 202 1
89 203 1
89 204 1
89 205 1
89 206 1
89 210 1
89 216 1
89 217 1
89 219 1
89 220 1
89 221 1
89 222 1
89 223 1
89 225 1
89 227 1
89 228 1
89 229 1
89 230 1
89 232 1
89 234 1
89 238 1
89 239 1
89 240 1
89 242 1
89 243 1
89 245 1
89 246 1
89 248 1
89 249 1
89 250 1
89 253 1
89 255 1
89 257 1
89 258 1
89 259 1
89 262 1
89 263 1
89 264 1
89 265 1
89 267 1
89 269 1
89 271 1
89 272 1
89 273 1
89 276 1
89 278 1
89 279 1
89 280 1
89 282 1
89 284 1
89 285 1
89 287 1
89 289 1
89 290 1
89 291 1
89 292 1
89 294 1
89 296 1
89 297 1
89 298 1
89 299 1
89 300 1
90 91 1
90 92 1
90 93 1
90 94 1
90 95 1
90 96 1
90 98 1
90 99 1
90 100 1
90 101 1
90 102 1
90 103 1
90 105 1
90 106 1
90 108 1
90 109 1
90 110 1
90 111 1
90 112 1
90 113 1
90 114 1
90 116 1
90 118 1
90 120 1
90 123 1
90 124 1
90 125 1
90 127 1
90 128 1
90 130 1
90 131 1
90 132 1
90 133 1
90 134 1
90 135 1
90 136 1
90 137 1
90 139 1
90 140 1
90 141 1
90 142 1
90 143 1
90 144 1
90 145 1
90 146 1
90 147 1
90 148 1
90 150 1
90 151 1
90 152 1
90 153 1
90 154 1
90 155 1
90 157 1
90 158 1
90 159 1
90 160 1
90 161 1
90 163 1
90 164 1
90 165 1
90 166 1
90 167 1
90 169 1
90 170 1
90 171 1
90 173 1
90 175 1
90 176 1
90 177 1
90 178 1
90 179 1
90 180 1
90 181 1
90 182 1
90 184 1
90 185 1
90 186 1
90 190 1
90 191 1
90 192 1
90 193 1
90 194 1
90 195 1
90 196 1
90 197 1
90 198 1
90 199 1
90 200 1
90 201 1
90 202 1
90 203 1
90 205 1
90 206 1
90 207 1
90 209 1
90 210 1
90 211 1
90 212 1
90 213 1
90 214 1
90 215 1
90 216 1
90 217 1
90 218 1
90 219 1
90 220 1
90 222 1
90 225 1
90 226 1
90 227 1
90 228 1
90 229 1
90 230 1
90 231 1
90 233 1
90 234 1
90 236 1
90 237 1
90 239 1
90 240 1
90 241 1
90 242 1
90 244 1
90 245 1
90 246 1
90 248 1
90 249 1
90 250 1
90 251 1
90 252 1
90 253 1
90 254 1
90 255 1
90 256 1
90 257 1
90 259 1
90 261 1
90 262 1
90 264 1
90 265 1
90 266 1
90 269 1
90 270 1
90 271 1
90 272 1
90 273 1
90 274 1
90 275 1
90 276 1
90 277 1
90 278 1
90 281 1
90 282 1
90 283 1
90 284 1
90 285 1
90 286 1
90 287 1
90 288 1
90 289 1
90 290 1
90 291 1
90 292 1
90 293 1
90 294 1
90 295 1
90 297 1
90 300 1
91 92 1
91 95 1
91 97 1
91 98 1
91 99 1
91 101 1
91 102 1
91 103 1
91 104 1
91 106 1
91 107 1
91 108 1
91 111 1
91 112 1
91 113 1
91 114 1
91 115 1
91 116 1
91 118 1
91 119 1
91 120 1
91 122 1
91 125 1
91 128 1
91 130 1
91 131 1
91 132 1
91 133 1
91 137 1
91 139 1
91 140 1
91 142 1
91 143 1
91 144 1
91 146 1
91 147 1
91 148 1
91 150 1
91 151 1
91 152 1
91 153 1
91 154 1
91 155 1
91 156 1
91 158 1
91 162 1
91 163 1
91 166 1
91 167 1
91 168 1
91 169 1
91 172 1
91 173 1
91 174 1
91 175 1
91 176 1
91 178 1
91 179 1
91 180 1
91 181 1
91 182 1
91 183 1
91 184 1
91 186 1
91 187 1
91 189 1
91 190 1
91 191 1
91 193 1
91 194 1
91 196 1
91 198 1
91 199 1
91 200 1
91 201 1
91 202 1
91 203 1
91 207 1
91 208 1
91 210 1
91 212 1
91 213 1
91 215 1
91 216 1
91 217 1
91 218 1
91 219 1
91 220 1
91 221 1
91 222 1
91 223 1
91 224 1
91 225 1
91 226 1
91 228 1
91 230 1
91 231 1
91 232 1
91 234 1
91 235 1
91 236 1
91 238 1
91 241 1
91 243 1
91 244 1
91 246 1
91 247 1
91 248 1
91 249 1
91 250 1
91 254 1
91 255 1
91 256 1
91 257 1
91 258 1
91 259 1
91 260 1
91 262 1
91 265 1
91 267 1
91 269 1
91 270 1
91 271 1
91 272 1
91 273 1
91 275 1
91 276 1
91 277 1
91 278 1
91 279 1
91 281 1
91 283 1
91 284 1
91 285 1
91 287 1
91 288 1
91 289 1
91 290 1
91 291 1
91 294 1
91 295 1
91 297 1
91 299 1
91 300 1
92 93 1
92 95 1
92 96 1
92 97 1
92 98 1
92 100 1
92 101 1
92 103 1
92 106 1
92 107 1
92 108 1
92 110 1
92 111 1
92 112 1
92 113 1
92 115 1
92 116 1
92 117 1
92 118 1
92 119 1
92 120 1
92 121 1
92 123 1
92 124 1
92 126 1
92 127 1
92 128 1
92 129 1
92 130 1
92 132 1
92 133 1
92 134 1
92 135 1
92 136 1
92 137 1
92 138 1
92 139 1
92 140 1
92 141 1
92 142 1
92 143 1
92 144 1
92 145 1
92 146 1
92 147 1
92 148 1
92 149 1
92 150 1
92 151 1
92 152 1
92 153 1
92 154 1
92 155 1
92 157 1
92 158 1
92 159 1
92 162 1
92 163 1
92 164 1
92 165 1
92 166 1
92 167 1
92 169 1
92 170 1
92 171 1
92 172 1
92 173 1
92 176 1
92 177 1
92 178 1
92 179 1
92 180 1
92 181 1
92 182 1
92 183 1
92 184 1
92 185 1
92 186 1
92 187 1
92 189 1
92 190 1
92 191 1
92 193 1
92 194 1
92 196 1
92 197 1
92 198 1
92 199 1
92 200 1
92 201 1
92 202 1
92 203 1
92 204 1
92 205 1
92 206 1
92 207 1
92 210 1
92 211 1
92 212 1
92 214 1
92 215 1
92 216 1
92 217 1
92 218 1
92 219 1
92 220 1
92 221 1
92 222 1
92 223 1
92 224 1
92 225 1
92 226 1
92 227 1
92 228 1
92 229 1
92 230 1
92 233 1
92 234 1
92 235 1
92 236 1
92 237 1
92 238 1
92 239 1
92 240 1
92 241 1
92 242 1
92 243 1
92 245 1
92 247 1
92 248 1
92 249 1
92 250 1
92 251 1
92 253 1
92 254 1
92 255 1
92 257 1
92 259 1
92 261 1
92 262 1
92 264 1
92 265 1
92 266 1
92 267 1
92 269 1
92 270 1
92 271 1
92 272 1
92 273 1
92 275 1
92 276 1
92 277 1
92 278 1
92 279 1
92 280 1
92 281 1
92 282 1
92 283 1
92 285 1
92 288 1
92 289 1
92 290 1
92 291 1
92 292 1
92 293 1
92 294 1
92 295 1
92 296 1
92 298 1
92 299 1
92 300 1
93 94 1
93 95 1
93 96 1
93 98 1
93 100 1
93 101 1
93 103 1
93 105 1
93 106 1
93 107 1
93 108 1
93 110 1
93 111 1
93 112 1
93 113 1
93 114 1
93 115 1
93 116 1
93 117 1
93 118 1
93 119 1
93 120 1
93 121 1
93 122 1
93 123 1
93 124 1
93 125 1
93 126 1
93 127 1
93 128 1
93 129 1
93 130 1
93 131 1
93 132 1
93 133 1
93 134 1
93 135 1
93 136 1
93 137 1
93 139 1
93 140 1
93 142 1
93 143 1
93 144 1
93 145 1
93 146 1
93 147 1
93 148 1
93 149 1
93 150 1
93 151 1
93 152 1
93 153 1
93 154 1
93 155 1
93 156 1
93 157 1
93 158 1
93 159 1
93 160 1
93 161 1
93 162 1
93 164 1
93 165 1
93 166 1
93 167 1
93 168 1
93 169 1
93 170 1
93 172 1
93 173 1
93 174 1
93 175 1
93 176 1
93 177 1
93 178 1
93 180 1
93 181 1
93 182 1
93 183 1
93 184 1
93 185 1
93 186 1
93 187 1
93 188 1
93 189 1
93 190 1
93 191 1
93 193 1
93 194 1
93 195 1
93 196 1
93 197 1
93 198 1
93 199 1
93 200 1
93 201 1
93 203 1
93 205 1
93 206 1
93 207 1
93 208 1
93 209 1
93 210 1
93 211 1
93 212 1
93 213 1
93 214 1
93 216 1
93 217 1
93 218 1
93 219 1
93 221 1
93 222 1
93 223 1
93 224 1
93 225 1
93 226 1
93 227 1
93 228 1
93 230 1
93 231 1
93 232 1
93 233 1
93 234 1
93 235 1
93 236 1
93 238 1
93 240 1
93 241 1
93 242 1
93 243 1
93 244 1
93 245 1
93 246 1
93 248 1
93 249 1
93 250 1
93 251 1
93 252 1
93 253 1
93 254 1
93 255 1
93 256 1
93 257 1
93 258 1
93 260 1
93 261 1
93 262 1
93 263 1
93 265 1
93 266 1
93 267 1
93 268 1
93 269 1
93 270 1
93 273 1
93 274 1
93 275 1
93 276 1
93 278 1
93 279 1
93 280 1
93 281 1
93 282 1
93 284 1
93 285 1
93 287 1
93 288 1
93 289 1
93 290 1
93 291 1
93 293 1
93 294 1
93 295 1
93 296 1
93 297 1
93 298 1
93 299 1
93 300 1
94 95 1
94 96 1
94 97 1
94 98 1
94 99 1
94 100 1
94 102 1
94 103 1
94 104 1
94 105 1
94 106 1
94 107 1
94 109 1
94 110 1
94 112 1
94 114 1
94 115 1
94 116 1
94 117 1
94 121 1
94 122 1
94 123 1
94 124 1
94 125 1
94 126 1
94 127 1
94 128 1
94 129 1
94 130 1
94 131 1
94 132 1
94 134 1
94 136 1
94 137 1
94 138 1
94 139 1
94 140 1
94 141 1
94 142 1
94 143 1
94 144 1
94 145 1
94 146 1
94 147 1
94 148 1
94 149 1
94 150 1
94 151 1
94 152 1
94 153 1
94 154 1
94 155 1
94 156 1
94 157 1
94 158 1
94 159 1
94 160 1
94 161 1
94 163 1
94 164 1
94 167 1
94 168 1
94 170 1
94 171 1
94 172 1
94 173 1
94 174 1
94 175 1
94 178 1
94 179 1
94 180 1
94 181 1
94 182 1
94 183 1
94 184 1
94 186 1
94 187 1
94 188 1
94 189 1
94 190 1
94 193 1
94 195 1
94 196 1
94 198 1
94 199 1
94 202 1
94 203 1
94 204 1
94 207 1
94 208 1
94 210 1
94 211 1
94 212 1
94 213 1
94 214 1
94 215 1
94 216 1
94 217 1
94 218 1
94 219 1
94 220 1
94 222 1
94 223 1
94 224 1
94 225 1
94 226 1
94 227 1
94 228 1
94 229 1
94 230 1
94 231 1
94 233 1
94 234 1
94 235 1
94 237 1
94 238 1
94 239 1
94 240 1
94 241 1
94 242 1
94 243 1
94 244 1
94 247 1
94 249 1
94 251 1
94 252 1
94 253 1
94 254 1
94 255 1
94 257 1
94 258 1
94 259 1
94 260 1
94 261 1
94 263 1
94 264 1
94 265 1
94 266 1
94 267 1
94 270 1
94 271 1
94 273 1
94 274 1
94 275 1
94 276 1
94 277 1
94 278 1
94 279 1
94 280 1
94 281 1
94 283 1
94 284 1
94 285 1
94 287 1
94 289 1
94 290 1
94 291 1
94 292 1
94 293 1
94 294 1
94 295 1
94 296 1
94 297 1
94 298 1
94 299 1
94 300 1
95 96 1
95 97 1
95 98 1
95 99 1
95 101 1
95 102 1
95 103 1
95 105 1
95 106 1
95 108 1
95 110 1
95 111 1
95 112 1
95 113 1
95 114 1
95 115 1
95 116 1
95 117 1
95 118 1
95 119 1
95 120 1
95 121 1
95 122 1
95 125 1
95 126 1
95 127 1
95 128 1
95 129 1
95 130 1
95 131 1
95 132 1
95 133 1
95 134 1
95 137 1
95 139 1
95 140 1
95 141 1
95 143 1
95 144 1
95 145 1
95 146 1
95 148 1
95 150 1
95 152 1
95 153 1
95 154 1
95 155 1
95 156 1
95 157 1
95 158 1
95 159 1
95 162 1
95 163 1
95 164 1
95 165 1
95 167 1
95 168 1
95 169 1
95 170 1
95 173 1
95 174 1
95 175 1
95 177 1
95 178 1
95 179 1
95 180 1
95 181 1
95 182 1
95 183 1
95 184 1
95 186 1
95 187 1
95 188 1
95 189 1
95 190 1
95 192 1
95 193 1
95 194 1
95 195 1
95 196 1
95 199 1
95 200 1
95 201 1
95 202 1
95 203 1
95 204 1
95 205 1
95 206 1
95 208 1
95 209 1
95 210 1
95 212 1
95 213 1
95 215 1
95 216 1
95 217 1
95 219 1
95 221 1
95 222 1
95 223 1
95 224 1
95 227 1
95 228 1
95 229 1
95 230 1
95 231 1
95 232 1
95 233 1
95 234 1
95 235 1
95 236 1
95 237 1
95 238 1
95 239 1
95 240 1
95 241 1
95 242 1
95 243 1
95 247 1
95 248 1
95 249 1
95 250 1
95 251 1
95 253 1
95 254 1
95 255 1
95 256 1
95 257 1
95 258 1
95 259 1
95 260 1
95 261 1
95 262 1
95 263 1
95 264 1
95 265 1
95 266 1
95 267 1
95 270 1
95 271 1
95 272 1
95 273 1
95 274 1
95 275 1
95 276 1
95 277 1
95 278 1
95 279 1
95 280 1
95 281 1
95 282 1
95 283 1
95 285 1
95 286 1
95 287 1
95 290 1
95 291 1
95 292 1
95 293 1
95 294 1
95 295 1
95 297 1
95 299 1
96 97 1
96 99 1
96 101 1
96 102 1
96 103 1
96 106 1
96 107 1
96 108 1
96 109 1
96 110 1
96 111 1
96 112 1
96 113 1
96 114 1
96 116 1
96 117 1
96 119 1
96 120 1
96 121 1
96 123 1
96 124 1
96 127 1
96 128 1
96 129 1
96 130 1
96 131 1
96 133 1
96 134 1
96 136 1
96 137 1
96 139 1
96 140 1
96 141 1
96 143 1
96 144 1
96 145 1
96 146 1
96 147 1
96 148 1
96 149 1
96 150 1
96 151 1
96 152 1
96 154 1
96 155 1
96 156 1
96 157 1
96 158 1
96 161 1
96 164 1
96 165 1
96 166 1
96 167 1
96 169 1
96 170 1
96 171 1
96 172 1
96 173 1
96 174 1
96 175 1
96 176 1
96 177 1
96 178 1
96 179 1
96 181 1
96 182 1
96 183 1
96 184 1
96 185 1
96 186 1
96 187 1
96 188 1
96 189 1
96 190 1
96 191 1
96 192 1
96 193 1
96 194 1
96 195 1
96 198 1
96 200 1
96 201 1
96 202 1
96 203 1
96 204 1
96 206 1
96 207 1
96 208 1
96 209 1
96 210 1
96 211 1
96 213 1
96 214 1
96 216 1
96 218 1
96 219 1
96 220 1
96 221 1
96 223 1
96 226 1
96 228 1
96 229 1
96 230 1
96 231 1
96 232 1
96 233 1
96 234 1
96 235 1
96 237 1
96 238 1
96 239 1
96 240 1
96 241 1
96 242 1
96 244 1
96 248 1
96 249 1
96 250 1
96 253 1
96 254 1
96 255 1
96 256 1
96 257 1
96 258 1
96 260 1
96 261 1
96 262 1
96 263 1
96 264 1
96 265 1
96 266 1
96 267 1
96 269 1
96 271 1
96 272 1
96 273 1
96 276 1
96 278 1
96 280 1
96 281 1
96 282 1
96 283 1
96 284 1
96 286 1
96 287 1
96 288 1
96 289 1
96 290 1
96 292 1
96 293 1
96 294 1
96 295 1
96 298 1
96 300 1
97 99 1
97 100 1
97 101 1
97 103 1
97 105 1
97 108 1
97 110 1
97 112 1
97 113 1
97 114 1
97 115 1
97 116 1
97 117 1
97 118 1
97 119 1
97 121 1
97 122 1
97 123 1
97 124 1
97 125 1
97 128 1
97 129 1
97 132 1
97 133 1
97 134 1
97 136 1
97 138 1
97 139 1
97 141 1
97 143 1
97 144 1
97 145 1
97 147 1
97 148 1
97 149 1
97 150 1
97 151 1
97 152 1
97 154 1
97 155 1
97 156 1
97 157 1
97 160 1
97 161 1
97 162 1
97 163 1
97 164 1
97 165 1
97 166 1
97 167 1
97 168 1
97 169 1
97 170 1
97 171 1
97 172 1
97 173 1
97 175 1
97 176 1
97 177 1
97 178 1
97 179 1
97 180 1
97 182 1
97 183 1
97 185 1
97 186 1
97 187 1
97 189 1
97 191 1
97 192 1
97 193 1
97 194 1
97 195 1
97 196 1
97 197 1
97 198 1
97 200 1
97 201 1
97 202 1
97 203 1
97 204 1
97 205 1
97 207 1
97 208 1
97 209 1
97 211 1
97 212 1
97 213 1
97 214 1
97 215 1
97 216 1
97 217 1
97 218 1
97 220 1
97 221 1
97 222 1
97 224 1
97 226 1
97 227 1
97 228 1
97 229 1
97 230 1
97 232 1
97 233 1
97 234 1
97 236 1
97 238 1
97 239 1
97 240 1
97 241 1
97 242 1
97 243 1
97 245 1
97 246 1
97 247 1
97 248 1
97 249 1
97 250 1
97 251 1
97 252 1
97 253 1
97 255 1
97 256 1
97 257 1
97 258 1
97 259 1
97 260 1
97 262 1
97 263 1
97 264 1
97 265 1
97 266 1
97 267 1
97 268 1
97 269 1
97 270 1
97 271 1
97 272 1
97 273 1
97 274 1
97 275 1
97 277 1
97 278 1
97 279 1
97 280 1
97 281 1
97 282 1
97 283 1
97 284 1
97 285 1
97 286 1
97 287 1
97 288 1
97 289 1
97 290 1
97 291 1
97 292 1
97 293 1
97 294 1
97 295 1
97 296 1
97 297 1
97 298 1
97 299 1
97 300 1
98 99 1
98 101 1
98 102 1
98 103 1
98 105 1
98 106 1
98 107 1
98 111 1
98 112 1
98 113 1
98 114 1
98 115 1
98 116 1
98 117 1
98 118 1
98 120 1
98 122 1
98 124 1
98 127 1
98 128 1
98 129 1
98 130 1
98 132 1
98 135 1
98 136 1
98 137 1
98 138 1
98 139 1
98 140 1
98 141 1
98 143 1
98 145 1
98 146 1
98 147 1
98 148 1
98 149 1
98 150 1
98 151 1
98 152 1
98 154 1
98 156 1
98 157 1
98 158 1
98 159 1
98 160 1
98 161 1
98 162 1
98 164 1
98 165 1
98 167 1
98 169 1
98 170 1
98 171 1
98 175 1
98 176 1
98 177 1
98 178 1
98 179 1
98 180 1
98 181 1
98 182 1
98 184 1
98 186 1
98 187 1
98 188 1
98 191 1
98 192 1
98 193 1
98 195 1
98 196 1
98 199 1
98 200 1
98 201 1
98 202 1
98 203 1
98 204 1
98 207 1
98 211 1
98 212 1
98 213 1
98 214 1
98 215 1
98 216 1
98 217 1
98 220 1
98 223 1
98 224 1
98 226 1
98 228 1
98 229 1
98 230 1
98 232 1
98 233 1
98 235 1
98 236 1
98 237 1
98 238 1
98 239 1
98 240 1
98 241 1
98 243 1
98 244 1
98 245 1
98 246 1
98 248 1
98 249 1
98 250 1
98 253 1
98 255 1
98 256 1
98 257 1
98 258 1
98 260 1
98 261 1
98 263 1
98 264 1
98 265 1
98 268 1
98 269 1
98 270 1
98 271 1
98 272 1
98 273 1
98 274 1
98 275 1
98 276 1
98 277 1
98 278 1
98 279 1
98 280 1
98 281 1
98 283 1
98 284 1
98 285 1
98 286 1
98 289 1
98 291 1
98 292 1
98 293 1
98 295 1
98 296 1
98 298 1
98 299 1
98 300 1
99 100 1
99 102 1
99 103 1
99 104 1
99 105 1
99 106 1
99 107 1
99 108 1
99 109 1
99 110 1
99 111 1
99 112 1
99 113 1
99 114 1
99 116 1
99 117 1
99 118 1
99 119 1
99 120 1
99 121 1
99 123 1
99 124 1
99 125 1
99 126 1
99 127 1
99 128 1
99 130 1
99 132 1
99 133 1
99 134 1
99 136 1
99 137 1
99 138 1
99 140 1
99 141 1
99 142 1
99 143 1
99 144 1
99 145 1
99 147 1
99 148 1
99 149 1
99 150 1
99 151 1
99 152 1
99 153 1
99 154 1
99 155 1
99 156 1
99 157 1
99 158 1
99 159 1
99 160 1
99 161 1
99 164 1
99 165 1
99 166 1
99 167 1
99 168 1
99 169 1
99 170 1
99 173 1
99 174 1
99 175 1
99 176 1
99 178 1
99 179 1
99 180 1
99 181 1
99 182 1
99 183 1
99 184 1
99 186 1
99 187 1
99 188 1
99 189 1
99 190 1
99 191 1
99 192 1
99 193 1
99 194 1
99 195 1
99 196 1
99 198 1
99 201 1
99 202 1
99 203 1
99 206 1
99 207 1
99 209 1
99 210 1
99 211 1
99 212 1
99 214 1
99 215 1
99 216 1
99 217 1
99 220 1
99 221 1
99 222 1
99 223 1
99 224 1
99 226 1
99 227 1
99 228 1
99 229 1
99 230 1
99 231 1
99 232 1
99 233 1
99 234 1
99 235 1
99 236 1
99 237 1
99 238 1
99 239 1
99 241 1
99 242 1
99 243 1
99 244 1
99 245 1
99 246 1
99 248 1
99 249 1
99 250 1
99 251 1
99 252 1
99 253 1
99 254 1
99 256 1
99 257 1
99 258 1
99 259 1
99 261 1
99 262 1
99 263 1
99 265 1
99 266 1
99 267 1
99 268 1
99 269 1
99 270 1
99 271 1
99 272 1
99 273 1
99 274 1
99 275 1
99 276 1
99 277 1
99 278 1
99 279 1
99 282 1
99 283 1
99 284 1
99 285 1
99 286 1
99 288 1
99 289 1
99 292 1
99 293 1
99 294 1
99 295 1
99 296 1
99 297 1
99 298 1
99 299 1
99 300 1
100 101 1
100 102 1
100 103 1
100 105 1
100 107 1
100 109 1
100 110 1
100 112 1
100 113 1
100 114 1
100 115 1
100 116 1
100 117 1
100 118 1
100 119 1
100 121 1
100 123 1
100 124 1
100 125 1
100 130 1
100 131 1
100 132 1
100 135 1
100 136 1
100 139 1
100 140 1
100 141 1
100 143 1
100 144 1
100 145 1
100 146 1
100 148 1
100 149 1
100 152 1
100 154 1
100 155 1
100 156 1
100 157 1
100 158 1
100 159 1
100 162 1
100 163 1
100 164 1
100 165 1
100 166 1
100 167 1
100 168 1
100 169 1
100 171 1
100 172 1
100 173 1
100 175 1
100 180 1
100 182 1
100 183 1
100 184 1
100 185 1
100 186 1
100 187 1
100 188 1
100 189 1
100 190 1
100 191 1
100 192 1
100 193 1
100 194 1
100 195 1
100 197 1
100 199 1
100 201 1
100 202 1
100 203 1
100 204 1
100 205 1
100 206 1
100 207 1
100 209 1
100 211 1
100 212 1
100 213 1
100 214 1
100 215 1
100 216 1
100 217 1
100 218 1
100 220 1
100 221 1
100 222 1
100 223 1
100 224 1
100 225 1
100 226 1
100 227 1
100 228 1
100 229 1
100 230 1
100 231 1
100 233 1
100 234 1
100 235 1
100 236 1
100 237 1
100 238 1
100 239 1
100 241 1
100 242 1
100 243 1
100 244 1
100 245 1
100 248 1
100 249 1
100 250 1
100 251 1
100 252 1
100 253 1
100 254 1
100 255 1
100 256 1
100 257 1
100 258 1
100 260 1
100 261 1
100 264 1
100 265 1
100 266 1
100 267 1
100 268 1
100 269 1
100 270 1
100 271 1
100 272 1
100 273 1
100 275 1
100 276 1
100 278 1
100 279 1
100 280 1
100 281 1
100 282 1
100 283 1
100 284 1
100 285 1
100 286 1
100 287 1
100 288 1
100 289 1
100 291 1
100 292 1
100 293 1
100 294 1
100 295 1
100 297 1
100 298 1
100 299 1
100 300 1
101 102 1
101 103 1
101 104 1
101 106 1
101 107 1
101 108 1
101 109 1
101 110 1
101 112 1
101 113 1
101 114 1
101 116 1
101 118 1
101 119 1
101 120 1
101 121 1
101 123 1
101 124 1
101 125 1
101 126 1
101 127 1
101 128 1
101 131 1
101 132 1
101 133 1
101 134 1
101 136 1
101 138 1
101 139 1
101 140 1
101 141 1
101 142 1
101 143 1
101 144 1
101 145 1
101 147 1
101 148 1
101 149 1
101 150 1
101 151 1
101 152 1
101 153 1
101 154 1
101 155 1
101 156 1
101 157 1
101 158 1
101 161 1
101 162 1
101 163 1
101 164 1
101 166 1
101 167 1
101 168 1
101 170 1
101 172 1
101 174 1
101 175 1
101 176 1
101 177 1
101 179 1
101 180 1
101 181 1
101 182 1
101 183 1
101 184 1
101 186 1
101 189 1
101 191 1
101 192 1
101 193 1
101 194 1
101 195 1
101 196 1
101 197 1
101 198 1
101 200 1
101 201 1
101 202 1
101 203 1
101 204 1
101 205 1
101 206 1
101 207 1
101 208 1
101 209 1
101 210 1
101 211 1
101 212 1
101 215 1
101 216 1
101 217 1
101 218 1
101 219 1
101 221 1
101 222 1
101 223 1
101 225 1
101 227 1
101 228 1
101 232 1
101 233 1
101 234 1
101 236 1
101 237 1
101 238 1
101 240 1
101 242 1
101 243 1
101 245 1
101 246 1
101 247 1
101 248 1
101 249 1
101 251 1
101 252 1
101 254 1
101 255 1
101 256 1
101 257 1
101 258 1
101 260 1
101 261 1
101 263 1
101 264 1
101 265 1
101 266 1
101 267 1
101 268 1
101 269 1
101 272 1
101 275 1
101 276 1
101 277 1
101 278 1
101 279 1
101 280 1
101 281 1
101 282 1
101 283 1
101 284 1
101 286 1
101 287 1
101 288 1
101 289 1
101 290 1
101 291 1
101 292 1
101 293 1
101 294 1
101 295 1
101 296 1
101 298 1
101 299 1
101 300 1
102 103 1
102 104 1
102 106 1
102 108 1
102 109 1
102 110 1
102 112 1
102 113 1
102 114 1
102 115 1
102 116 1
102 117 1
102 118 1
102 120 1
102 121 1
102 122 1
102 123 1
102 124 1
102 125 1
102 128 1
102 131 1
102 132 1
102 133 1
102 134 1
102 135 1
102 136 1
102 137 1
102 138 1
102 139 1
102 140 1
102 141 1
102 142 1
102 144 1
102 145 1
102 146 1
102 147 1
102 148 1
102 149 1
102 150 1
102 151 1
102 152 1
102 153 1
102 154 1
102 155 1
102 157 1
102 158 1
102 159 1
102 160 1
102 161 1
102 162 1
102 164 1
102 165 1
102 166 1
102 167 1
102 168 1
102 169 1
102 170 1
102 173 1
102 175 1
102 176 1
102 178 1
102 179 1
102 180 1
102 182 1
102 183 1
102 184 1
102 185 1
102 186 1
102 187 1
102 189 1
102 191 1
102 192 1
102 193 1
102 194 1
102 196 1
102 197 1
102 198 1
102 199 1
102 201 1
102 202 1
102 206 1
102 207 1
102 209 1
102 210 1
102 211 1
102 212 1
102 214 1
102 215 1
102 216 1
102 217 1
102 220 1
102 222 1
102 223 1
102 224 1
102 225 1
102 226 1
102 228 1
102 229 1
102 230 1
102 231 1
102 232 1
102 233 1
102 234 1
102 235 1
102 236 1
102 238 1
102 241 1
102 242 1
102 244 1
102 245 1
102 246 1
102 247 1
102 249 1
102 250 1
102 251 1
102 252 1
102 253 1
102 254 1
102 256 1
102 257 1
102 258 1
102 259 1
102 261 1
102 262 1
102 263 1
102 264 1
102 265 1
102 266 1
102 267 1
102 268 1
102 269 1
102 270 1
102 271 1
102 272 1
102 273 1
102 274 1
102 275 1
102 276 1
102 278 1
102 279 1
102 280 1
102 281 1
102 282 1
102 284 1
102 289 1
102 292 1
102 293 1
102 295 1
102 296 1
102 297 1
102 298 1
103 104 1
103 105 1
103 107 1
103 108 1
103 109 1
103 110 1
103 111 1
103 112 1
103 115 1
103 116 1
103 118 1
103 119 1
103 120 1
103 121 1
103 122 1
103 124 1
103 127 1
103 129 1
103 130 1
103 131 1
103 132 1
103 133 1
103 135 1
103 136 1
103 140 1
103 141 1
103 142 1
103 143 1
103 144 1
103 145 1
103 148 1
103 149 1
103 150 1
103 151 1
103 153 1
103 154 1
103 155 1
103 156 1
103 157 1
103 158 1
103 160 1
103 163 1
103 166 1
103 167 1
103 168 1
103 169 1
103 170 1
103 172 1
103 173 1
103 174 1
103 176 1
103 179 1
103 180 1
103 182 1
103 183 1
103 184 1
103 186 1
103 187 1
103 188 1
103 189 1
103 191 1
103 192 1
103 194 1
103 195 1
103 196 1
103 198 1
103 199 1
103 200 1
103 201 1
103 204 1
103 205 1
103 207 1
103 208 1
103 210 1
103 211 1
103 212 1
103 214 1
103 215 1
103 216 1
103 217 1
103 219 1
103 220 1
103 222 1
103 223 1
103 224 1
103 225 1
103 226 1
103 227 1
103 228 1
103 230 1
103 232 1
103 233 1
103 234 1
103 236 1
103 237 1
103 238 1
103 239 1
103 240 1
103 241 1
103 242 1
103 243 1
103 244 1
103 245 1
103 246 1
103 247 1
103 248 1
103 249 1
103 250 1
103 251 1
103 253 1
103 254 1
103 255 1
103 257 1
103 259 1
103 260 1
103 261 1
103 263 1
103 264 1
103 265 1
103 266 1
103 269 1
103 270 1
103 273 1
103 274 1
103 275 1
103 276 1
103 277 1
103 278 1
103 279 1
103 280 1
103 281 1
103 282 1
103 283 1
103 284 1
103 287 1
103 288 1
103 289 1
103 291 1
103 293 1
103 294 1
103 295 1
103 298 1
104 105 1
104 106 1
104 108 1
104 109 1
104 110 1
104 112 1
104 113 1
104 114 1
104 115 1
104 116 1
104 117 1
104 119 1
104 120 1
104 123 1
104 124 1
104 125 1
104 126 1
104 127 1
104 128 1
104 130 1
104 131 1
104 132 1
104 135 1
104 136 1
104 137 1
104 138 1
104 143 1
104 144 1
104 147 1
104 148 1
104 151 1
104 152 1
104 154 1
104 155 1
104 156 1
104 157 1
104 159 1
104 160 1
104 161 1
104 162 1
104 164 1
104 165 1
104 166 1
104 167 1
104 168 1
104 170 1
104 171 1
104 172 1
104 173 1
104 174 1
104 176 1
104 177 1
104 178 1
104 179 1
104 181 1
104 182 1
104 183 1
104 184 1
104 186 1
104 187 1
104 188 1
104 189 1
104 192 1
104 194 1
104 196 1
104 197 1
104 198 1
104 202 1
104 203 1
104 204 1
104 206 1
104 207 1
104 208 1
104 210 1
104 212 1
104 213 1
104 214 1
104 215 1
104 216 1
104 217 1
104 218 1
104 219 1
104 220 1
104 221 1
104 224 1
104 225 1
104 227 1
104 228 1
104 229 1
104 231 1
104 232 1
104 233 1
104 234 1
104 235 1
104 237 1
104 238 1
104 240 1
104 241 1
104 243 1
104 244 1
104 245 1
104 247 1
104 248 1
104 249 1
104 250 1
104 253 1
104 254 1
104 257 1
104 258 1
104 259 1
104 260 1
104 261 1
104 264 1
104 266 1
104 267 1
104 268 1
104 270 1
104 271 1
104 272 1
104 273 1
104 274 1
104 275 1
104 276 1
104 277 1
104 278 1
104 282 1
104 284 1
104 285 1
104 286 1
104 288 1
104 289 1
104 290 1
104 294 1
104 295 1
104 297 1
104 298 1
104 299 1
104 300 1
105 106 1
105 108 1
105 111 1
105 112 1
105 113 1
105 118 1
105 119 1
105 121 1
105 122 1
105 123 1
105 128 1
105 129 1
105 130 1
105 132 1
105 133 1
105 134 1
105 135 1
105 136 1
105 137 1
105 141 1
105 143 1
105 144 1
105 145 1
105 146 1
105 147 1
105 148 1
105 149 1
105 150 1
105 151 1
105 152 1
105 153 1
105 154 1
105 155 1
105 157 1
105 158 1
105 161 1
105 162 1
105 164 1
105 166 1
105 168 1
105 169 1
105 170 1
105 173 1
105 175 1
105 177 1
105 179 1
105 180 1
105 182 1
105 183 1
105 184 1
105 191 1
105 192 1
105 193 1
105 194 1
105 196 1
105 198 1
105 199 1
105 201 1
105 202 1
105 203 1
105 204 1
105 205 1
105 207 1
105 208 1
105 210 1
105 213 1
105 214 1
105 216 1
105 217 1
105 220 1
105 221 1
105 222 1
105 223 1
105 224 1
105 226 1
105 227 1
105 228 1
105 230 1
105 231 1
105 232 1
105 233 1
105 234 1
105 236 1
105 237 1
105 238 1
105 240 1
105 241 1
105 243 1
105 245 1
105 247 1
105 248 1
105 249 1
105 252 1
105 253 1
105 254 1
105 256 1
105 257 1
105 260 1
105 261 1
105 262 1
105 263 1
105 265 1
105 266 1
105 267 1
105 268 1
105 269 1
105 270 1
105 272 1
105 273 1
105 275 1
105 276 1
105 278 1
105 279 1
105 280 1
105 281 1
105 283 1
105 285 1
105 286 1
105 287 1
105 288 1
105 289 1
105 292 1
105 294 1
105 295 1
105 300 1
106 107 1
106 108 1
106 109 1
106 111 1
106 112 1
106 113 1
106 114 1
106 116 1
106 117 1
106 118 1
106 119 1
106 121 1
106 122 1
106 123 1
106 124 1
106 127 1
106 129 1
106 130 1
106 131 1
106 134 1
106 137 1
106 138 1
106 139 1
106 141 1
106 142 1
106 143 1
106 144 1
106 148 1
106 149 1
106 150 1
106 151 1
106 152 1
106 154 1
106 155 1
106 156 1
106 157 1
106 158 1
106 160 1
106 161 1
106 162 1
106 163 1
106 164 1
106 165 1
106 167 1
106 168 1
106 169 1
106 170 1
106 171 1
106 172 1
106 173 1
106 176 1
106 178 1
106 179 1
106 181 1
106 183 1
106 185 1
106 186 1
106 187 1
106 188 1
106 189 1
106 190 1
106 191 1
106 193 1
106 194 1
106 195 1
106 197 1
106 198 1
106 199 1
106 200 1
106 201 1
106 202 1
106 204 1
106 205 1
106 209 1
106 210 1
106 212 1
106 213 1
106 215 1
106 216 1
106 217 1
106 218 1
106 219 1
106 221 1
106 222 1
106 223 1
106 224 1
106 225 1
106 227 1
106 228 1
106 229 1
106 230 1
106 232 1
106 233 1
106 235 1
106 236 1
106 238 1
106 239 1
106 240 1
106 242 1
106 243 1
106 244 1
106 245 1
106 246 1
106 247 1
106 248 1
106 250 1
106 252 1
106 253 1
106 254 1
106 256 1
106 257 1
106 258 1
106 259 1
106 261 1
106 262 1
106 263 1
106 265 1
106 266 1
106 267 1
106 268 1
106 269 1
106 270 1
106 271 1
106 272 1
106 274 1
106 275 1
106 276 1
106 277 1
106 278 1
106 279 1
106 280 1
106 282 1
106 283 1
106 285 1
106 286 1
106 287 1
106 288 1
106 289 1
106 293 1
106 294 1
106 295 1
106 296 1
106 297 1
106 298 1
106 300 1
107 108 1
107 109 1
107 110 1
107 111 1
107 112 1
107 113 1
107 114 1
107 116 1
107 117 1
107 120 1
107 121 1
107 124 1
107 127 1
107 128 1
107 130 1
107 132 1
107 133 1
107 134 1
107 137 1
107 139 1
107 140 1
107 141 1
107 143 1
107 144 1
107 145 1
107 147 1
107 148 1
107 150 1
107 152 1
107 153 1
107 154 1
107 155 1
107 156 1
107 157 1
107 160 1
107 161 1
107 163 1
107 164 1
107 165 1
107 166 1
107 167 1
107 168 1
107 169 1
107 170 1
107 173 1
107 174 1
107 175 1
107 177 1
107 179 1
107 181 1
107 182 1
107 183 1
107 185 1
107 186 1
107 187 1
107 188 1
107 189 1
107 190 1
107 192 1
107 194 1
107 195 1
107 196 1
107 198 1
107 200 1
107 201 1
107 203 1
107 204 1
107 206 1
107 207 1
107 209 1
107 213 1
107 215 1
107 216 1
107 217 1
107 218 1
107 220 1
107 221 1
107 222 1
107 224 1
107 226 1
107 228 1
107 229 1
107 230 1
107 231 1
107 232 1
107 233 1
107 234 1
107 236 1
107 238 1
107 239 1
107 240 1
107 242 1
107 243 1
107 244 1
107 245 1
107 247 1
107 248 1
107 249 1
107 250 1
107 252 1
107 254 1
107 258 1
107 259 1
107 261 1
107 262 1
107 263 1
107 267 1
107 269 1
107 270 1
107 272 1
107 274 1
107 275 1
107 279 1
107 280 1
107 281 1
107 283 1
107 284 1
107 285 1
107 286 1
107 288 1
107 289 1
107 290 1
107 291 1
107 294 1
107 295 1
107 297 1
107 299 1
107 300 1
108 109 1
108 110 1
108 111 1
108 112 1
108 113 1
108 114 1
108 115 1
108 116 1
108 117 1
108 118 1
108 120 1
108 121 1
108 122 1
108 124 1
108 125 1
108 126 1
108 127 1
108 128 1
108 131 1
108 132 1
108 133 1
108 134 1
108 135 1
108 136 1
108 137 1
108 138 1
108 139 1
108 140 1
108 141 1
108 142 1
108 144 1
108 146 1
108 147 1
108 148 1
108 149 1
108 150 1
108 151 1
108 152 1
108 153 1
108 154 1
108 155 1
108 156 1
108 157 1
108 160 1
108 163 1
108 164 1
108 166 1
108 167 1
108 168 1
108 169 1
108 171 1
108 173 1
108 174 1
108 175 1
108 177 1
108 178 1
108 179 1
108 180 1
108 181 1
108 183 1
108 184 1
108 185 1
108 186 1
108 187 1
108 188 1
108 189 1
108 190 1
108 191 1
108 193 1
108 194 1
108 195 1
108 197 1
108 198 1
108 199 1
108 200 1
108 201 1
108 202 1
108 203 1
108 204 1
108 205 1
108 207 1
108 208 1
108 210 1
108 211 1
108 212 1
108 213 1
108 215 1
108 216 1
108 217 1
108 218 1
108 219 1
108 220 1
108 221 1
108 222 1
108 224 1
108 225 1
108 226 1
108 227 1
108 228 1
108 229 1
108 230 1
108 231 1
108 232 1
108 233 1
108 235 1
108 236 1
108 237 1
108 238 1
108 239 1
108 240 1
108 241 1
108 244 1
108 246 1
108 247 1
108 249 1
108 250 1
108 251 1
108 252 1
108 253 1
108 254 1
108 255 1
108 256 1
108 257 1
108 258 1
108 260 1
108 262 1
108 263 1
108 264 1
108 265 1
108 266 1
108 267 1
108 268 1
108 270 1
108 271 1
108 272 1
108 273 1
108 274 1
108 276 1
108 277 1
108 278 1
108 279 1
108 280 1
108 281 1
108 282 1
108 283 1
108 284 1
108 285 1
108 286 1
108 287 1
108 288 1
108 289 1
108 290 1
108 291 1
108 292 1
108 293 1
108 294 1
108 295 1
108 296 1
108 297 1
108 298 1
108 299 1
108 300 1
109 110 1
109 111 1
109 112 1
109 113 1
109 114 1
109 115 1
109 118 1
109 119 1
109 120 1
109 122 1
109 124 1
109 126 1
109 130 1
109 131 1
109 132 1
109 134 1
109 137 1
109 138 1
109 139 1
109 140 1
109 142 1
109 143 1
109 144 1
109 146 1
109 148 1
109 149 1
109 150 1
109 152 1
109 153 1
109 154 1
109 155 1
109 156 1
109 158 1
109 159 1
109 160 1
109 161 1
109 162 1
109 164 1
109 166 1
109 167 1
109 168 1
109 169 1
109 170 1
109 172 1
109 174 1
109 176 1
109 177 1
109 178 1
109 179 1
109 180 1
109 183 1
109 184 1
109 185 1
109 187 1
109 188 1
109 189 1
109 192 1
109 193 1
109 194 1
109 196 1
109 198 1
109 199 1
109 201 1
109 202 1
109 203 1
109 204 1
109 205 1
109 206 1
109 208 1
109 211 1
109 212 1
109 215 1
109 216 1
109 218 1
109 221 1
109 222 1
109 223 1
109 224 1
109 225 1
109 226 1
109 228 1
109 229 1
109 232 1
109 234 1
109 236 1
109 237 1
109 238 1
109 241 1
109 243 1
109 244 1
109 245 1
109 246 1
109 248 1
109 249 1
109 251 1
109 253 1
109 255 1
109 256 1
109 257 1
109 258 1
109 260 1
109 261 1
109 263 1
109 264 1
109 266 1
109 267 1
109 268 1
109 271 1
109 272 1
109 273 1
109 275 1
109 276 1
109 277 1
109 278 1
109 279 1
109 282 1
109 283 1
109 284 1
109 288 1
109 290 1
109 293 1
109 295 1
109 296 1
109 297 1
109 298 1
109 299 1
109 300 1
110 112 1
110 113 1
110 114 1
110 115 1
110 117 1
110 119 1
110 120 1
110 121 1
110 123 1
110 125 1
110 126 1
110 127 1
110 128 1
110 129 1
110 130 1
110 131 1
110 132 1
110 133 1
110 134 1
110 136 1
110 138 1
110 139 1
110 140 1
110 141 1
110 142 1
110 145 1
110 146 1
110 148 1
110 149 1
110 151 1
110 154 1
110 155 1
110 157 1
110 158 1
110 161 1
110 163 1
110 164 1
110 165 1
110 166 1
110 167 1
110 168 1
110 169 1
110 171 1
110 172 1
110 173 1
110 174 1
110 175 1
110 176 1
110 177 1
110 178 1
110 181 1
110 182 1
110 183 1
110 184 1
110 185 1
110 186 1
110 187 1
110 188 1
110 189 1
110 192 1
110 193 1
110 194 1
110 195 1
110 198 1
110 200 1
110 201 1
110 202 1
110 204 1
110 205 1
110 206 1
110 207 1
110 211 1
110 214 1
110 215 1
110 216 1
110 217 1
110 218 1
110 220 1
110 221 1
110 222 1
110 223 1
110 224 1
110 225 1
110 226 1
110 227 1
110 228 1
110 229 1
110 230 1
110 232 1
110 233 1
110 234 1
110 235 1
110 236 1
110 238 1
110 241 1
110 242 1
110 243 1
110 244 1
110 245 1
110 247 1
110 248 1
110 249 1
110 250 1
110 252 1
110 254 1
110 256 1
110 257 1
110 258 1
110 259 1
110 261 1
110 262 1
110 263 1
110 265 1
110 266 1
110 267 1
110 269 1
110 271 1
110 273 1
110 276 1
110 278 1
110 279 1
110 282 1
110 283 1
110 284 1
110 285 1
110 288 1
110 289 1
110 290 1
110 291 1
110 293 1
110 294 1
110 295 1
110 299 1
110 300 1
111 112 1
111 113 1
111 114 1
111 115 1
111 116 1
111 117 1
111 119 1
111 120 1
111 121 1
111 122 1
111 123 1
111 125 1
111 127 1
111 128 1
111 129 1
111 132 1
111 133 1
111 134 1
111 137 1
111 140 1
111 141 1
111 142 1
111 143 1
111 144 1
111 145 1
111 146 1
111 147 1
111 148 1
111 149 1
111 150 1
111 151 1
111 152 1
111 154 1
111 155 1
111 156 1
111 158 1
111 160 1
111 161 1
111 162 1
111 163 1
111 165 1
111 167 1
111 169 1
111 170 1
111 172 1
111 173 1
111 175 1
111 176 1
111 178 1
111 182 1
111 183 1
111 184 1
111 185 1
111 186 1
111 187 1
111 188 1
111 189 1
111 191 1
111 192 1
111 193 1
111 194 1
111 197 1
111 198 1
111 200 1
111 201 1
111 202 1
111 203 1
111 204 1
111 205 1
111 207 1
111 208 1
111 209 1
111 210 1
111 211 1
111 212 1
111 213 1
111 214 1
111 217 1
111 218 1
111 219 1
111 224 1
111 225 1
111 227 1
111 228 1
111 229 1
111 230 1
111 232 1
111 233 1
111 234 1
111 235 1
111 236 1
111 237 1
111 238 1
111 239 1
111 240 1
111 241 1
111 242 1
111 243 1
111 244 1
111 245 1
111 246 1
111 247 1
111 248 1
111 249 1
111 250 1
111 251 1
111 252 1
111 253 1
111 254 1
111 256 1
111 257 1
111 258 1
111 259 1
111 260 1
111 261 1
111 262 1
111 263 1
111 265 1
111 267 1
111 271 1
111 272 1
111 273 1
111 274 1
111 275 1
111 277 1
111 278 1
111 279 1
111 280 1
111 282 1
111 284 1
111 285 1
111 287 1
111 288 1
111 289 1
111 291 1
111 292 1
111 294 1
111 295 1
111 296 1
111 297 1
111 298 1
111 299 1
111 300 1
112 113 1
112 114 1
112 115 1
112 116 1
112 117 1
112 118 1
112 119 1
112 120 1
112 123 1
112 126 1
112 127 1
112 128 1
112 129 1
112 130 1
112 132 1
112 133 1
112 134 1
112 135 1
112 136 1
112 139 1
112 140 1
112 141 1
112 142 1
112 143 1
112 144 1
112 145 1
112 146 1
112 147 1
112 148 1
112 150 1
112 151 1
112 152 1
112 154 1
112 155 1
112 156 1
112 157 1
112 159 1
112 160 1
112 161 1
112 162 1
112 163 1
112 164 1
112 165 1
112 166 1
112 167 1
112 168 1
112 169 1
112 170 1
112 171 1
112 172 1
112 173 1
112 174 1
112 175 1
112 176 1
112 177 1
112 178 1
112 179 1
112 180 1
112 181 1
112 182 1
112 183 1
112 184 1
112 185 1
112 186 1
112 187 1
112 189 1
112 190 1
112 191 1
112 192 1
112 193 1
112 194 1
112 195 1
112 196 1
112 197 1
112 198 1
112 199 1
112 200 1
112 201 1
112 203 1
112 205 1
112 206 1
112 207 1
112 208 1
112 209 1
112 210 1
112 211 1
112 212 1
112 213 1
112 214 1
112 215 1
112 216 1
112 217 1
112 218 1
112 220 1
112 221 1
112 222 1
112 224 1
112 226 1
112 227 1
112 228 1
112 229 1
112 230 1
112 231 1
112 232 1
112 233 1
112 234 1
112 235 1
112 236 1
112 237 1
112 238 1
112 239 1
112 240 1
112 241 1
112 242 1
112 243 1
112 244 1
112 245 1
112 246 1
112 247 1
112 248 1
112 249 1
112 250 1
112 251 1
112 252 1
112 253 1
112 255 1
112 256 1
112 257 1
112 258 1
112 260 1
112 261 1
112 262 1
112 263 1
112 264 1
112 265 1
112 266 1
112 267 1
112 269 1
112 270 1
112 271 1
112 272 1
112 273 1
112 274 1
112 275 1
112 276 1
112 277 1
112 278 1
112 279 1
112 280 1
112 281 1
112 282 1
112 284 1
112 285 1
112 286 1
112 288 1
112 289 1
112 290 1
112 292 1
112 294 1
112 295 1
112 296 1
112 297 1
112 298 1
112 299 1
112 300 1
113 114 1
113 116 1
113 117 1
113 118 1
113 120 1
113 121 1
113 122 1
113 123 1
113 124 1
113 125 1
113 127 1
113 128 1
113 129 1
113 130 1
113 131 1
113 132 1
113 134 1
113 135 1
113 137 1
113 138 1
113 139 1
113 140 1
113 141 1
113 142 1
113 143 1
113 145 1
113 146 1
113 147 1
113 148 1
113 149 1
113 150 1
113 151 1
113 152 1
113 153 1
113 154 1
113 155 1
113 156 1
113 157 1
113 158 1
113 160 1
113 161 1
113 162 1
113 164 1
113 165 1
113 166 1
113 167 1
113 168 1
113 169 1
113 171 1
113 172 1
113 173 1
113 174 1
113 175 1
113 176 1
113 177 1
113 178 1
113 179 1
113 180 1
113 181 1
113 182 1
113 183 1
113 184 1
113 185 1
113 186 1
113 187 1
113 188 1
113 189 1
113 190 1
113 191 1
113 192 1
113 193 1
113 194 1
113 195 1
113 196 1
113 197 1
113 198 1
113 199 1
113 200 1
113 202 1
113 203 1
113 204 1
113 206 1
113 207 1
113 208 1
113 210 1
113 211 1
113 212 1
113 213 1
113 214 1
113 215 1
113 216 1
113 217 1
113 218 1
113 219 1
113 220 1
113 222 1
113 223 1
113 224 1
113 225 1
113 226 1
113 227 1
113 228 1
113 229 1
113 230 1
113 231 1
113 232 1
113 233 1
113 234 1
113 235 1
113 236 1
113 237 1
113 238 1
113 239 1
113 240 1
113 241 1
113 242 1
113 243 1
113 244 1
113 245 1
113 246 1
113 247 1
113 248 1
113 249 1
113 251 1
113 252 1
113 254 1
113 255 1
113 256 1
113 257 1
113 258 1
113 260 1
113 261 1
113 262 1
113 263 1
113 265 1
113 266 1
113 267 1
113 268 1
113 269 1
113 270 1
113 271 1
113 272 1
113 273 1
113 274 1
113 277 1
113 278 1
113 279 1
113 281 1
113 282 1
113 283 1
113 284 1
113 285 1
113 287 1
113 288 1
113 289 1
113 290 1
113 291 1
113 292 1
113 293 1
113 294 1
113 295 1
113 296 1
113 297 1
113 298 1
113 299 1
113 300 1
114 116 1
114 117 1
114 118 1
114 119 1
114 120 1
114 121 1
114 122 1
114 123 1
114 125 1
114 126 1
114 127 1
114 129 1
114 130 1
114 132 1
114 134 1
114 135 1
114 138 1
114 139 1
114 140 1
114 141 1
114 142 1
114 143 1
114 144 1
114 145 1
114 146 1
114 147 1
114 148 1
114 149 1
114 150 1
114 151 1
114 152 1
114 153 1
114 155 1
114 156 1
114 157 1
114 158 1
114 159 1
114 160 1
114 161 1
114 163 1
114 164 1
114 165 1
114 166 1
114 167 1
114 168 1
114 169 1
114 170 1
114 171 1
114 172 1
114 173 1
114 174 1
114 175 1
114 178 1
114 180 1
114 181 1
114 182 1
114 183 1
114 184 1
114 185 1
114 186 1
114 187 1
114 188 1
114 189 1
114 191 1
114 193 1
114 194 1
114 195 1
114 196 1
114 197 1
114 198 1
114 199 1
114 200 1
114 201 1
114 202 1
114 203 1
114 204 1
114 205 1
114 207 1
114 208 1
114 210 1
114 211 1
114 212 1
114 213 1
114 214 1
114 215 1
114 216 1
114 217 1
114 218 1
114 219 1
114 220 1
114 221 1
114 222 1
114 223 1
114 224 1
114 225 1
114 226 1
114 228 1
114 229 1
114 230 1
114 231 1
114 232 1
114 233 1
114 235 1
114 236 1
114 238 1
114 239 1
114 240 1
114 241 1
114 242 1
114 243 1
114 244 1
114 246 1
114 247 1
114 248 1
114 250 1
114 251 1
114 252 1
114 253 1
114 254 1
114 256 1
114 257 1
114 258 1
114 259 1
114 260 1
114 261 1
114 262 1
114 263 1
114 265 1
114 266 1
114 267 1
114 268 1
114 269 1
114 272 1
114 273 1
114 274 1
114 275 1
114 276 1
114 277 1
114 278 1
114 279 1
114 281 1
114 282 1
114 284 1
114 285 1
114 286 1
114 287 1
114 288 1
114 289 1
114 290 1
114 291 1
114 292 1
114 293 1
114 295 1
114 296 1
114 297 1
114 298 1
114 300 1
115 116 1
115 117 1
115 118 1
115 120 1
115 121 1
115 123 1
115 126 1
115 128 1
115 130 1
115 131 1
115 132 1
115 135 1
115 136 1
115 137 1
115 138 1
115 140 1
115 141 1
115 142 1
115 143 1
115 144 1
115 145 1
115 146 1
115 147 1
115 148 1
115 149 1
115 150 1
115 151 1
115 152 1
115 153 1
115 154 1
115 157 1
115 158 1
115 159 1
115 160 1
115 161 1
115 162 1
115 163 1
115 164 1
115 165 1
115 166 1
115 167 1
115 168 1
115 169 1
115 170 1
115 171 1
115 172 1
115 173 1
115 175 1
115 176 1
115 178 1
115 179 1
115 181 1
115 182 1
115 183 1
115 184 1
115 186 1
115 187 1
115 189 1
115 191 1
115 193 1
115 194 1
115 196 1
115 198 1
115 201 1
115 202 1
115 203 1
115 204 1
115 205 1
115 206 1
115 207 1
115 208 1
115 209 1
115 210 1
115 211 1
115 214 1
115 215 1
115 216 1
115 217 1
115 218 1
115 219 1
115 220 1
115 221 1
115 222 1
115 223 1
115 224 1
115 227 1
115 229 1
115 230 1
115 232 1
115 233 1
115 234 1
115 235 1
115 236 1
115 237 1
115 238 1
115 240 1
115 242 1
115 243 1
115 245 1
115 246 1
115 247 1
115 249 1
115 251 1
115 253 1
115 254 1
115 256 1
115 257 1
115 258 1
115 259 1
115 260 1
115 261 1
115 262 1
115 264 1
115 265 1
115 266 1
115 269 1
115 270 1
115 271 1
115 272 1
115 273 1
115 274 1
115 276 1
115 277 1
115 278 1
115 279 1
115 281 1
115 282 1
115 283 1
115 284 1
115 285 1
115 286 1
115 290 1
115 291 1
115 292 1
115 293 1
115 294 1
115 295 1
115 297 1
115 298 1
115 300 1
116 117 1
116 118 1
116 119 1
116 120 1
116 121 1
116 122 1
116 123 1
116 124 1
116 125 1
116 126 1
116 127 1
116 128 1
116 129 1
116 130 1
116 131 1
116 132 1
116 133 1
116 134 1
116 135 1
116 136 1
116 138 1
116 139 1
116 140 1
116 141 1
116 142 1
116 143 1
116 144 1
116 145 1
116 146 1
116 147 1
116 148 1
116 150 1
116 151 1
116 152 1
116 153 1
116 155 1
116 157 1
116 158 1
116 159 1
116 161 1
116 162 1
116 163 1
116 165 1
116 166 1
116 167 1
116 168 1
116 169 1
116 170 1
116 171 1
116 173 1
116 174 1
116 175 1
116 176 1
116 178 1
116 179 1
116 180 1
116 181 1
116 183 1
116 184 1
116 186 1
116 187 1
116 188 1
116 189 1
116 190 1
116 191 1
116 192 1
116 193 1
116 194 1
116 195 1
116 196 1
116 197 1
116 198 1
116 199 1
116 200 1
116 201 1
116 202 1
116 203 1
116 204 1
116 205 1
116 206 1
116 207 1
116 208 1
116 209 1
116 210 1
116 211 1
116 212 1
116 213 1
116 214 1
116 215 1
116 217 1
116 218 1
116 219 1
116 220 1
116 222 1
116 223 1
116 224 1
116 225 1
116 226 1
116 227 1
116 228 1
116 229 1
116 230 1
116 231 1
116 232 1
116 233 1
116 234 1
116 235 1
116 236 1
116 238 1
116 240 1
116 241 1
116 242 1
116 243 1
116 244 1
116 245 1
116 247 1
116 248 1
116 249 1
116 250 1
116 251 1
116 252 1
116 253 1
116 254 1
116 255 1
116 257 1
116 258 1
116 259 1
116 260 1
116 261 1
116 262 1
116 263 1
116 264 1
116 266 1
116 267 1
116 269 1
116 270 1
116 272 1
116 273 1
116 274 1
116 275 1
116 276 1
116 277 1
116 278 1
116 281 1
116 282 1
116 283 1
116 284 1
116 285 1
116 286 1
116 287 1
116 288 1
116 289 1
116 291 1
116 292 1
116 293 1
116 294 1
116 295 1
116 296 1
116 297 1
116 298 1
116 299 1
116 300 1
117 118 1
117 120 1
117 122 1
117 124 1
117 126 1
117 128 1
117 129 1
117 130 1
117 131 1
117 133 1
117 134 1
117 135 1
117 136 1
117 137 1
117 138 1
117 144 1
117 145 1
117 147 1
117 148 1
117 149 1
117 150 1
117 152 1
117 153 1
117 154 1
117 155 1
117 156 1
117 157 1
117 158 1
117 159 1
117 161 1
117 162 1
117 164 1
117 165 1
117 166 1
117 167 1
117 168 1
117 169 1
117 173 1
117 175 1
117 178 1
117 179 1
117 180 1
117 181 1
117 182 1
117 183 1
117 185 1
117 186 1
117 187 1
117 189 1
117 190 1
117 191 1
117 192 1
117 193 1
117 194 1
117 195 1
117 196 1
117 199 1
117 201 1
117 202 1
117 203 1
117 204 1
117 205 1
117 207 1
117 209 1
117 210 1
117 212 1
117 214 1
117 215 1
117 217 1
117 218 1
117 220 1
117 221 1
117 222 1
117 224 1
117 225 1
117 226 1
117 229 1
117 230 1
117 232 1
117 233 1
117 234 1
117 235 1
117 236 1
117 237 1
117 239 1
117 240 1
117 241 1
117 242 1
117 244 1
117 245 1
117 246 1
117 247 1
117 250 1
117 251 1
117 252 1
117 254 1
117 257 1
117 258 1
117 263 1
117 264 1
117 265 1
117 266 1
117 267 1
117 269 1
117 271 1
117 272 1
117 273 1
117 274 1
117 276 1
117 277 1
117 278 1
117 279 1
117 280 1
117 282 1
117 283 1
117 285 1
117 286 1
117 288 1
117 289 1
117 291 1
117 292 1
117 293 1
117 294 1
117 295 1
117 298 1
117 300 1
118 119 1
118 120 1
118 121 1
118 122 1
118 123 1
118 124 1
118 125 1
118 126 1
118 127 1
118 130 1
118 131 1
118 132 1
118 133 1
118 134 1
118 135 1
118 136 1
118 137 1
118 140 1
118 141 1
118 142 1
118 143 1
118 144 1
118 145 1
118 146 1
118 147 1
118 148 1
118 149 1
118 150 1
118 151 1
118 152 1
118 153 1
118 154 1
118 155 1
118 157 1
118 158 1
118 160 1
118 161 1
118 162 1
118 163 1
118 164 1
118 165 1
118 167 1
118 168 1
118 169 1
118 170 1
118 171 1
118 172 1
118 173 1
118 175 1
118 176 1
118 178 1
118 180 1
118 181 1
118 182 1
118 183 1
118 185 1
118 186 1
118 187 1
118 188 1
118 189 1
118 191 1
118 192 1
118 193 1
118 195 1
118 196 1
118 198 1
118 199 1
118 200 1
118 201 1
118 202 1
118 203 1
118 204 1
118 206 1
118 207 1
118 208 1
118 210 1
118 211 1
118 212 1
118 213 1
118 214 1
118 215 1
118 216 1
118 218 1
118 219 1
118 221 1
118 222 1
118 223 1
118 224 1
118 225 1
118 227 1
118 228 1
118 229 1
118 230 1
118 231 1
118 232 1
118 233 1
118 235 1
118 236 1
118 238 1
118 241 1
118 242 1
118 243 1
118 244 1
118 246 1
118 247 1
118 248 1
118 249 1
118 250 1
118 251 1
118 252 1
118 253 1
118 254 1
118 255 1
118 256 1
118 258 1
118 260 1
118 261 1
118 263 1
118 264 1
118 265 1
118 266 1
118 267 1
118 269 1
118 270 1
118 272 1
118 273 1
118 274 1
118 275 1
118 276 1
118 278 1
118 279 1
118 280 1
118 281 1
118 282 1
118 283 1
118 284 1
118 286 1
118 289 1
118 290 1
118 291 1
118 292 1
118 293 1
118 294 1
118 295 1
118 296 1
118 298 1
118 299 1
118 300 1
119 120 1
119 121 1
119 122 1
119 124 1
119 126 1
119 127 1
119 128 1
119 129 1
119 130 1
119 131 1
119 132 1
119 133 1
119 134 1
119 135 1
119 136 1
119 137 1
119 138 1
119 140 1
119 141 1
119 142 1
119 143 1
119 144 1
119 148 1
119 149 1
119 150 1
119 151 1
119 152 1
119 153 1
119 154 1
119 155 1
119 156 1
119 157 1
119 160 1
119 161 1
119 162 1
119 164 1
119 166 1
119 167 1
119 169 1
119 170 1
119 171 1
119 172 1
119 173 1
119 175 1
119 176 1
119 177 1
119 178 1
119 180 1
119 181 1
119 182 1
119 183 1
119 186 1
119 187 1
119 188 1
119 190 1
119 192 1
119 193 1
119 195 1
119 196 1
119 197 1
119 198 1
119 201 1
119 202 1
119 206 1
119 207 1
119 208 1
119 209 1
119 210 1
119 211 1
119 212 1
119 213 1
119 215 1
119 216 1
119 217 1
119 220 1
119 221 1
119 223 1
119 224 1
119 225 1
119 227 1
119 228 1
119 230 1
119 231 1
119 232 1
119 234 1
119 235 1
119 236 1
119 237 1
119 238 1
119 241 1
119 242 1
119 243 1
119 244 1
119 245 1
119 247 1
119 248 1
119 250 1
119 251 1
119 254 1
119 255 1
119 256 1
119 258 1
119 261 1
119 262 1
119 264 1
119 265 1
119 266 1
119 267 1
119 269 1
119 271 1
119 272 1
119 275 1
119 277 1
119 278 1
119 279 1
119 280 1
119 281 1
119 282 1
119 283 1
119 284 1
119 285 1
119 286 1
119 287 1
119 288 1
119 289 1
119 290 1
119 291 1
119 293 1
119 294 1
119 295 1
119 297 1
119 298 1
119 299 1
120 121 1
120 125 1
120 128 1
120 129 1
120 131 1
120 132 1
120 133 1
120 134 1
120 137 1
120 138 1
120 139 1
120 140 1
120 141 1
120 143 1
120 145 1
120 146 1
120 147 1
120 148 1
120 150 1
120 151 1
120 154 1
120 155 1
120 156 1
120 157 1
120 158 1
120 159 1
120 161 1
120 162 1
120 163 1
120 165 1
120 166 1
120 167 1
120 168 1
120 169 1
120 170 1
120 172 1
120 173 1
120 174 1
120 175 1
120 176 1
120 177 1
120 179 1
120 180 1
120 181 1
120 183 1
120 184 1
120 185 1
120 186 1
120 187 1
120 189 1
120 190 1
120 191 1
120 192 1
120 193 1
120 194 1
120 195 1
120 197 1
120 198 1
120 199 1
120 200 1
120 201 1
120 202 1
120 203 1
120 204 1
120 207 1
120 208 1
120 210 1
120 211 1
120 213 1
120 214 1
120 216 1
120 217 1
120 218 1
120 219 1
120 221 1
120 223 1
120 225 1
120 226 1
120 228 1
120 229 1
120 230 1
120 231 1
120 232 1
120 235 1
120 236 1
120 238 1
120 241 1
120 242 1
120 243 1
120 244 1
120 246 1
120 247 1
120 248 1
120 250 1
120 251 1
120 252 1
120 253 1
120 254 1
120 255 1
120 256 1
120 258 1
120 259 1
120 260 1
120 261 1
120 262 1
120 263 1
120 264 1
120 265 1
120 266 1
120 267 1
120 268 1
120 270 1
120 272 1
120 273 1
120 274 1
120 275 1
120 276 1
120 278 1
120 281 1
120 282 1
120 283 1
120 284 1
120 285 1
120 286 1
120 287 1
120 288 1
120 292 1
120 293 1
120 294 1
120 295 1
120 297 1
120 298 1
120 299 1
120 300 1
121 125 1
121 126 1
121 127 1
121 128 1
121 129 1
121 130 1
121 132 1
121 133 1
121 135 1
121 136 1
121 137 1
121 139 1
121 140 1
121 141 1
121 142 1
121 144 1
121 145 1
121 146 1
121 147 1
121 148 1
121 149 1
121 150 1
121 151 1
121 153 1
121 154 1
121 155 1
121 157 1
121 158 1
121 160 1
121 161 1
121 162 1
121 163 1
121 164 1
121 165 1
121 166 1
121 167 1
121 168 1
121 169 1
121 170 1
121 171 1
121 172 1
121 173 1
121 174 1
121 175 1
121 177 1
121 178 1
121 179 1
121 180 1
121 181 1
121 183 1
121 185 1
121 186 1
121 187 1
121 188 1
121 189 1
121 190 1
121 191 1
121 192 1
121 193 1
121 194 1
121 195 1
121 196 1
121 197 1
121 198 1
121 200 1
121 201 1
121 203 1
121 204 1
121 205 1
121 207 1
121 208 1
121 209 1
121 210 1
121 211 1
121 213 1
121 214 1
121 218 1
121 219 1
121 220 1
121 221 1
121 222 1
121 223 1
121 224 1
121 225 1
121 227 1
121 228 1
121 230 1
121 231 1
121 232 1
121 233 1
121 234 1
121 235 1
121 236 1
121 237 1
121 238 1
121 240 1
121 241 1
121 242 1
121 243 1
121 244 1
121 245 1
121 246 1
121 248 1
121 249 1
121 252 1
121 253 1
121 254 1
121 256 1
121 257 1
121 258 1
121 260 1
121 261 1
121 263 1
121 264 1
121 265 1
121 266 1
121 267 1
121 268 1
121 269 1
121 270 1
121 272 1
121 273 1
121 274 1
121 275 1
121 277 1
121 278 1
121 279 1
121 281 1
121 282 1
121 283 1
121 284 1
121 285 1
121 286 1
121 287 1
121 288 1
121 291 1
121 292 1
121 294 1
121 295 1
121 296 1
121 299 1
122 123 1
122 124 1
122 125 1
122 126 1
122 127 1
122 128 1
122 129 1
122 131 1
122 132 1
122 136 1
122 137 1
122 141 1
122 144 1
122 148 1
122 150 1
122 151 1
122 152 1
122 153 1
122 154 1
122 155 1
122 157 1
122 158 1
122 159 1
122 162 1
122 163 1
122 165 1
122 166 1
122 167 1
122 168 1
122 169 1
122 170 1
122 172 1
122 175 1
122 177 1
122 178 1
122 179 1
122 180 1
122 181 1
122 183 1
122 184 1
122 186 1
122 187 1
122 188 1
122 193 1
122 194 1
122 195 1
122 196 1
122 197 1
122 199 1
122 202 1
122 203 1
122 205 1
122 206 1
122 207 1
122 209 1
122 210 1
122 211 1
122 212 1
122 213 1
122 214 1
122 215 1
122 216 1
122 217 1
122 218 1
122 220 1
122 221 1
122 222 1
122 223 1
122 224 1
122 226 1
122 227 1
122 228 1
122 229 1
122 230 1
122 231 1
122 232 1
122 233 1
122 234 1
122 235 1
122 237 1
122 238 1
122 240 1
122 241 1
122 243 1
122 244 1
122 245 1
122 246 1
122 247 1
122 248 1
122 249 1
122 252 1
122 253 1
122 254 1
122 255 1
122 256 1
122 257 1
122 258 1
122 262 1
122 263 1
122 264 1
122 265 1
122 267 1
122 268 1
122 269 1
122 270 1
122 271 1
122 272 1
122 275 1
122 276 1
122 277 1
122 278 1
122 281 1
122 282 1
122 283 1
122 284 1
122 285 1
122 286 1
122 287 1
122 289 1
122 290 1
122 292 1
122 294 1
122 295 1
123 125 1
123 126 1
123 130 1
123 131 1
123 132 1
123 134 1
123 135 1
123 136 1
123 137 1
123 138 1
123 140 1
123 142 1
123 143 1
123 144 1
123 145 1
123 146 1
123 148 1
123 149 1
123 150 1
123 151 1
123 153 1
123 154 1
123 155 1
123 156 1
123 157 1
123 158 1
123 159 1
123 160 1
123 161 1
123 163 1
123 164 1
123 166 1
123 167 1
123 168 1
123 169 1
123 170 1
123 171 1
123 172 1
123 175 1
123 176 1
123 177 1
123 178 1
123 180 1
123 181 1
123 182 1
123 183 1
123 184 1
123 186 1
123 187 1
123 188 1
123 189 1
123 190 1
123 191 1
123 193 1
123 194 1
123 195 1
123 196 1
123 197 1
123 198 1
123 199 1
123 201 1
123 202 1
123 203 1
123 204 1
123 205 1
123 209 1
123 210 1
123 212 1
123 213 1
123 215 1
123 217 1
123 218 1
123 219 1
123 222 1
123 224 1
123 225 1
123 226 1
123 227 1
123 228 1
123 229 1
123 230 1
123 231 1
123 232 1
123 233 1
123 234 1
123 235 1
123 236 1
123 237 1
123 239 1
123 241 1
123 242 1
123 243 1
123 245 1
123 246 1
123 247 1
123 248 1
123 249 1
123 252 1
123 253 1
123 254 1
123 255 1
123 257 1
123 258 1
123 259 1
123 260 1
123 262 1
123 267 1
123 268 1
123 270 1
123 271 1
123 272 1
123 274 1
123 275 1
123 278 1
123 279 1
123 280 1
123 281 1
123 282 1
123 286 1
123 287 1
123 288 1
123 290 1
123 293 1
123 294 1
123 295 1
123 297 1
123 299 1
124 125 1
124 126 1
124 127 1
124 128 1
124 129 1
124 130 1
124 131 1
124 132 1
124 133 1
124 134 1
124 135 1
124 138 1
124 140 1
124 141 1
124 142 1
124 143 1
124 144 1
124 145 1
124 147 1
124 148 1
124 149 1
124 151 1
124 152 1
124 154 1
124 155 1
124 156 1
124 157 1
124 158 1
124 159 1
124 160 1
124 161 1
124 162 1
124 163 1
124 164 1
124 165 1
124 167 1
124 168 1
124 169 1
124 170 1
124 172 1
124 173 1
124 174 1
124 175 1
124 178 1
124 179 1
124 180 1
124 182 1
124 183 1
124 185 1
124 187 1
124 188 1
124 189 1
124 193 1
124 194 1
124 195 1
124 196 1
124 197 1
124 201 1
124 202 1
124 203 1
124 204 1
124 206 1
124 207 1
124 209 1
124 210 1
124 212 1
124 213 1
124 214 1
124 215 1
124 216 1
124 217 1
124 218 1
124 223 1
124 224 1
124 225 1
124 226 1
124 228 1
124 229 1
124 230 1
124 231 1
124 232 1
124 233 1
124 234 1
124 236 1
124 237 1
124 239 1
124 241 1
124 243 1
124 244 1
124 245 1
124 246 1
124 248 1
124 249 1
124 251 1
124 252 1
124 253 1
124 254 1
124 256 1
124 258 1
124 261 1
124 262 1
124 265 1
124 266 1
124 267 1
124 269 1
124 270 1
124 273 1
124 275 1
124 276 1
124 277 1
124 278 1
124 279 1
124 281 1
124 282 1
124 283 1
124 285 1
124 289 1
124 292 1
124 293 1
124 294 1
124 295 1
124 296 1
124 297 1
124 298 1
124 299 1
125 127 1
125 130 1
125 131 1
125 133 1
125 134 1
125 135 1
125 136 1
125 139 1
125 140 1
125 142 1
125 143 1
125 144 1
125 145 1
125 146 1
125 147 1
125 148 1
125 149 1
125 151 1
125 153 1
125 154 1
125 155 1
125 156 1
125 160 1
125 161 1
125 162 1
125 163 1
125 164 1
125 165 1
125 168 1
125 169 1
125 170 1
125 172 1
125 173 1
125 174 1
125 177 1
125 178 1
125 179 1
125 181 1
125 183 1
125 184 1
125 186 1
125 187 1
125 188 1
125 190 1
125 191 1
125 193 1
125 194 1
125 195 1
125 197 1
125 198 1
125 199 1
125 200 1
125 203 1
125 204 1
125 205 1
125 206 1
125 207 1
125 208 1
125 209 1
125 210 1
125 211 1
125 212 1
125 214 1
125 216 1
125 217 1
125 218 1
125 219 1
125 220 1
125 221 1
125 222 1
125 224 1
125 227 1
125 228 1
125 229 1
125 230 1
125 232 1
125 233 1
125 234 1
125 235 1
125 236 1
125 238 1
125 239 1
125 240 1
125 242 1
125 243 1
125 245 1
125 247 1
125 248 1
125 252 1
125 253 1
125 254 1
125 255 1
125 256 1
125 257 1
125 258 1
125 259 1
125 260 1
125 261 1
125 263 1
125 267 1
125 269 1
125 270 1
125 272 1
125 274 1
125 276 1
125 277 1
125 278 1
125 280 1
125 281 1
125 282 1
125 283 1
125 284 1
125 286 1
125 287 1
125 288 1
125 289 1
125 290 1
125 292 1
125 294 1
125 297 1
125 298 1
125 299 1
125 300 1
126 127 1
126 128 1
126 129 1
126 132 1
126 133 1
126 139 1
126 140 1
126 141 1
126 142 1
126 144 1
126 145 1
126 148 1
126 149 1
126 151 1
126 154 1
126 156 1
126 158 1
126 159 1
126 160 1
126 161 1
126 162 1
126 164 1
126 165 1
126 166 1
126 167 1
126 168 1
126 169 1
126 170 1
126 171 1
126 173 1
126 174 1
126 175 1
126 178 1
126 182 1
126 184 1
126 185 1
126 188 1
126 189 1
126 190 1
126 191 1
126 192 1
126 194 1
126 195 1
126 197 1
126 199 1
126 202 1
126 203 1
126 204 1
126 207 1
126 210 1
126 211 1
126 214 1
126 215 1
126 216 1
126 217 1
126 218 1
126 219 1
126 220 1
126 222 1
126 224 1
126 225 1
126 226 1
126 227 1
126 228 1
126 229 1
126 230 1
126 231 1
126 232 1
126 233 1
126 234 1
126 235 1
126 237 1
126 238 1
126 239 1
126 240 1
126 241 1
126 242 1
126 243 1
126 245 1
126 247 1
126 249 1
126 250 1
126 251 1
126 252 1
126 253 1
126 254 1
126 256 1
126 257 1
126 258 1
126 265 1
126 266 1
126 269 1
126 270 1
126 271 1
126 273 1
126 274 1
126 275 1
126 277 1
126 278 1
126 280 1
126 281 1
126 282 1
126 283 1
126 285 1
126 286 1
126 288 1
126 289 1
126 290 1
126 293 1
126 294 1
126 295 1
126 298 1
126 300 1
127 128 1
127 129 1
127 130 1
127 131 1
127 132 1
127 133 1
127 134 1
127 136 1
127 137 1
127 138 1
127 140 1
127 141 1
127 142 1
127 144 1
127 145 1
127 146 1
127 148 1
127 150 1
127 151 1
127 152 1
127 153 1
127 154 1
127 155 1
127 157 1
127 158 1
127 159 1
127 161 1
127 163 1
127 164 1
127 165 1
127 166 1
127 167 1
127 168 1
127 169 1
127 170 1
127 171 1
127 172 1
127 173 1
127 174 1
127 175 1
127 176 1
127 177 1
127 179 1
127 180 1
127 181 1
127 182 1
127 183 1
127 184 1
127 185 1
127 186 1
127 189 1
127 190 1
127 191 1
127 192 1
127 193 1
127 194 1
127 196 1
127 197 1
127 198 1
127 199 1
127 200 1
127 201 1
127 202 1
127 203 1
127 204 1
127 206 1
127 207 1
127 208 1
127 209 1
127 210 1
127 211 1
127 212 1
127 213 1
127 214 1
127 215 1
127 216 1
127 217 1
127 218 1
127 219 1
127 220 1
127 221 1
127 222 1
127 223 1
127 224 1
127 225 1
127 226 1
127 227 1
127 228 1
127 229 1
127 230 1
127 231 1
127 232 1
127 233 1
127 235 1
127 236 1
127 237 1
127 238 1
127 239 1
127 240 1
127 241 1
127 242 1
127 243 1
127 244 1
127 245 1
127 246 1
127 248 1
127 249 1
127 250 1
127 251 1
127 252 1
127 253 1
127 254 1
127 255 1
127 256 1
127 257 1
127 258 1
127 260 1
127 262 1
127 263 1
127 264 1
127 265 1
127 266 1
127 267 1
127 269 1
127 270 1
127 271 1
127 272 1
127 273 1
127 274 1
127 275 1
127 276 1
127 277 1
127 278 1
127 279 1
127 280 1
127 284 1
127 285 1
127 286 1
127 287 1
127 288 1
127 289 1
127 290 1
127 291 1
127 292 1
127 293 1
127 294 1
127 295 1
127 298 1
127 299 1
127 300 1
128 130 1
128 131 1
128 132 1
128 133 1
128 134 1
128 135 1
128 136 1
128 137 1
128 138 1
128 139 1
128 140 1
128 141 1
128 142 1
128 143 1
128 144 1
128 146 1
128 147 1
128 148 1
128 149 1
128 150 1
128 152 1
128 153 1
128 155 1
128 157 1
128 158 1
128 160 1
128 161 1
128 162 1
128 163 1
128 164 1
128 165 1
128 167 1
128 168 1
128 169 1
128 171 1
128 172 1
128 173 1
128 174 1
128 175 1
128 176 1
128 177 1
128 178 1
128 180 1
128 181 1
128 182 1
128 183 1
128 184 1
128 185 1
128 186 1
128 187 1
128 189 1
128 190 1
128 192 1
128 193 1
128 194 1
128 195 1
128 196 1
128 197 1
128 199 1
128 200 1
128 201 1
128 203 1
128 204 1
128 205 1
128 206 1
128 207 1
128 208 1
128 210 1
128 211 1
128 213 1
128 214 1
128 215 1
128 216 1
128 218 1
128 219 1
128 220 1
128 221 1
128 222 1
128 223 1
128 224 1
128 226 1
128 227 1
128 228 1
128 229 1
128 230 1
128 231 1
128 232 1
128 233 1
128 234 1
128 235 1
128 236 1
128 237 1
128 238 1
128 239 1
128 240 1
128 241 1
128 242 1
128 243 1
128 244 1
128 245 1
128 246 1
128 248 1
128 250 1
128 251 1
128 252 1
128 253 1
128 254 1
128 255 1
128 256 1
128 257 1
128 258 1
128 259 1
128 260 1
128 261 1
128 262 1
128 264 1
128 265 1
128 266 1
128 269 1
128 270 1
128 271 1
128 274 1
128 275 1
128 276 1
128 277 1
128 278 1
128 279 1
128 280 1
128 281 1
128 283 1
128 285 1
128 287 1
128 288 1
128 289 1
128 291 1
128 292 1
128 293 1
128 294 1
128 295 1
128 297 1
128 300 1
129 130 1
129 131 1
129 132 1
129 134 1
129 135 1
129 137 1
129 138 1
129 139 1
129 140 1
129 141 1
129 142 1
129 144 1
129 145 1
129 148 1
129 149 1
129 150 1
129 152 1
129 153 1
129 154 1
129 155 1
129 157 1
129 158 1
129 161 1
129 162 1
129 164 1
129 165 1
129 167 1
129 168 1
129 172 1
129 175 1
129 176 1
129 177 1
129 178 1
129 183 1
129 184 1
129 185 1
129 187 1
129 189 1
129 191 1
129 194 1
129 195 1
129 196 1
129 197 1
129 198 1
129 199 1
129 200 1
129 201 1
129 202 1
129 203 1
129 204 1
129 205 1
129 206 1
129 207 1
129 210 1
129 212 1
129 213 1
129 214 1
129 215 1
129 216 1
129 217 1
129 218 1
129 219 1
129 222 1
129 223 1
129 224 1
129 227 1
129 228 1
129 229 1
129 230 1
129 231 1
129 232 1
129 233 1
129 234 1
129 236 1
129 237 1
129 238 1
129 239 1
129 241 1
129 243 1
129 245 1
129 247 1
129 248 1
129 249 1
129 251 1
129 253 1
129 254 1
129 255 1
129 256 1
129 257 1
129 258 1
129 260 1
129 261 1
129 263 1
129 264 1
129 265 1
129 266 1
129 267 1
129 268 1
129 269 1
129 270 1
129 271 1
129 272 1
129 273 1
129 274 1
129 275 1
129 276 1
129 277 1
129 278 1
129 279 1
129 280 1
129 281 1
129 283 1
129 284 1
129 285 1
129 287 1
129 288 1
129 289 1
129 292 1
129 294 1
129 295 1
129 298 1
129 299 1
129 300 1
130 131 1
130 132 1
130 135 1
130 136 1
130 137 1
130 138 1
130 140 1
130 141 1
130 144 1
130 145 1
130 147 1
130 148 1
130 149 1
130 150 1
130 151 1
130 152 1
130 153 1
130 154 1
130 155 1
130 157 1
130 158 1
130 159 1
130 160 1
130 161 1
130 162 1
130 164 1
130 165 1
130 166 1
130 167 1
130 168 1
130 169 1
130 170 1
130 171 1
130 172 1
130 173 1
130 174 1
130 176 1
130 177 1
130 178 1
130 179 1
130 180 1
130 181 1
130 182 1
130 183 1
130 184 1
130 185 1
130 186 1
130 187 1
130 189 1
130 190 1
130 191 1
130 192 1
130 193 1
130 194 1
130 195 1
130 196 1
130 198 1
130 200 1
130 201 1
130 202 1
130 203 1
130 204 1
130 205 1
130 207 1
130 208 1
130 209 1
130 210 1
130 212 1
130 213 1
130 214 1
130 215 1
130 216 1
130 217 1
130 218 1
130 219 1
130 220 1
130 221 1
130 223 1
130 224 1
130 225 1
130 227 1
130 228 1
130 229 1
130 230 1
130 231 1
130 232 1
130 233 1
130 234 1
130 235 1
130 236 1
130 237 1
130 238 1
130 240 1
130 241 1
130 242 1
130 243 1
130 246 1
130 247 1
130 248 1
130 250 1
130 252 1
130 253 1
130 254 1
130 255 1
130 257 1
130 260 1
130 261 1
130 262 1
130 264 1
130 265 1
130 266 1
130 267 1
130 268 1
130 270 1
130 271 1
130 272 1
130 274 1
130 275 1
130 276 1
130 277 1
130 278 1
130 279 1
130 280 1
130 281 1
130 282 1
130 283 1
130 285 1
130 286 1
130 287 1
130 288 1
130 289 1
130 290 1
130 292 1
130 294 1
130 295 1
130 296 1
130 299 1
130 300 1
131 132 1
131 133 1
131 134 1
131 135 1
131 138 1
131 139 1
131 140 1
131 141 1
131 142 1
131 143 1
131 144 1
131 145 1
131 146 1
131 147 1
131 148 1
131 151 1
131 152 1
131 154 1
131 155 1
131 156 1
131 157 1
131 158 1
131 159 1
131 160 1
131 162 1
131 163 1
131 164 1
131 165 1
131 167 1
131 168 1
131 169 1
131 170 1
131 172 1
131 174 1
131 176 1
131 177 1
131 178 1
131 181 1
131 184 1
131 186 1
131 187 1
131 188 1
131 189 1
131 190 1
131 193 1
131 194 1
131 195 1
131 197 1
131 198 1
131 199 1
131 201 1
131 202 1
131 203 1
131 204 1
131 205 1
131 206 1
131 207 1
131 208 1
131 210 1
131 211 1
131 213 1
131 214 1
131 216 1
131 217 1
131 220 1
131 222 1
131 223 1
131 224 1
131 227 1
131 228 1
131 229 1
131 230 1
131 231 1
131 233 1
131 234 1
131 235 1
131 236 1
131 238 1
131 239 1
131 240 1
131 242 1
131 243 1
131 244 1
131 245 1
131 246 1
131 247 1
131 248 1
131 249 1
131 250 1
131 251 1
131 252 1
131 253 1
131 254 1
131 255 1
131 257 1
131 258 1
131 260 1
131 261 1
131 262 1
131 263 1
131 265 1
131 267 1
131 268 1
131 269 1
131 272 1
131 273 1
131 274 1
131 275 1
131 276 1
131 277 1
131 280 1
131 281 1
131 282 1
131 283 1
131 285 1
131 287 1
131 289 1
131 290 1
131 291 1
131 293 1
131 294 1
131 295 1
131 296 1
131 299 1
132 134 1
132 135 1
132 136 1
132 137 1
132 138 1
132 139 1
132 141 1
132 142 1
132 143 1
132 144 1
132 145 1
132 146 1
132 147 1
132 148 1
132 152 1
132 153 1
132 154 1
132 155 1
132 156 1
132 157 1
132 158 1
132 159 1
132 160 1
132 161 1
132 162 1
132 163 1
132 164 1
132 165 1
132 166 1
132 167 1
132 168 1
132 169 1
132 170 1
132 171 1
132 172 1
132 173 1
132 174 1
132 175 1
132 176 1
132 177 1
132 178 1
132 179 1
132 180 1
132 181 1
132 182 1
132 183 1
132 184 1
132 185 1
132 186 1
132 187 1
132 188 1
132 189 1
132 190 1
132 191 1
132 193 1
132 194 1
132 195 1
132 196 1
132 197 1
132 198 1
132 199 1
132 201 1
132 202 1
132 203 1
132 204 1
132 207 1
132 208 1
132 209 1
132 210 1
132 211 1
132 212 1
132 213 1
132 214 1
132 216 1
132 217 1
132 218 1
132 219 1
132 220 1
132 221 1
132 222 1
132 223 1
132 224 1
132 225 1
132 226 1
132 228 1
132 229 1
132 230 1
132 231 1
132 232 1
132 233 1
132 234 1
132 235 1
132 236 1
132 237 1
132 238 1
132 239 1
132 240 1
132 241 1
132 242 1
132 243 1
132 244 1
132 246 1
132 247 1
132 248 1
132 249 1
132 251 1
132 252 1
132 253 1
132 254 1
132 255 1
132 256 1
132 257 1
132 258 1
132 259 1
132 260 1
132 261 1
132 263 1
132 265 1
132 267 1
132 268 1
132 269 1
132 270 1
132 272 1
132 273 1
132 274 1
132 275 1
132 276 1
132 277 1
132 278 1
132 279 1
132 280 1
132 281 1
132 282 1
132 283 1
132 284 1
132 285 1
132 286 1
132 287 1
132 288 1
132 289 1
132 291 1
132 292 1
132 294 1
132 295 1
132 296 1
132 297 1
132 299 1
132 300 1
133 134 1
133 135 1
133 140 1
133 141 1
133 143 1
133 144 1
133 145 1
133 147 1
133 148 1
133 150 1
133 152 1
133 153 1
133 154 1
133 155 1
133 156 1
133 157 1
133 160 1
133 161 1
133 162 1
133 166 1
133 167 1
133 168 1
133 169 1
133 170 1
133 171 1
133 172 1
133 173 1
133 175 1
133 178 1
133 179 1
133 180 1
133 181 1
133 183 1
133 185 1
133 187 1
133 191 1
133 193 1
133 194 1
133 198 1
133 199 1
133 201 1
133 202 1
133 203 1
133 206 1
133 207 1
133 210 1
133 211 1
133 212 1
133 213 1
133 214 1
133 215 1
133 216 1
133 217 1
133 218 1
133 219 1
133 220 1
133 222 1
133 223 1
133 224 1
133 228 1
133 229 1
133 230 1
133 231 1
133 236 1
133 237 1
133 238 1
133 239 1
133 240 1
133 241 1
133 242 1
133 243 1
133 246 1
133 248 1
133 249 1
133 252 1
133 253 1
133 255 1
133 256 1
133 261 1
133 262 1
133 265 1
133 266 1
133 267 1
133 272 1
133 273 1
133 274 1
133 276 1
133 277 1
133 278 1
133 279 1
133 281 1
133 282 1
133 285 1
133 287 1
133 289 1
133 290 1
133 293 1
133 294 1
133 296 1
133 297 1
133 298 1
134 137 1
134 138 1
134 139 1
134 140 1
134 141 1
134 142 1
134 143 1
134 144 1
134 145 1
134 147 1
134 148 1
134 150 1
134 151 1
134 152 1
134 153 1
134 154 1
134 155 1
134 156 1
134 157 1
134 158 1
134 163 1
134 164 1
134 166 1
134 167 1
134 168 1
134 169 1
134 170 1
134 171 1
134 172 1
134 173 1
134 174 1
134 175 1
134 176 1
134 177 1
134 178 1
134 179 1
134 182 1
134 183 1
134 184 1
134 185 1
134 186 1
134 187 1
134 188 1
134 189 1
134 190 1
134 191 1
134 192 1
134 193 1
134 194 1
134 195 1
134 196 1
134 197 1
134 198 1
134 201 1
134 202 1
134 203 1
134 204 1
134 206 1
134 207 1
134 210 1
134 211 1
134 212 1
134 213 1
134 215 1
134 216 1
134 217 1
134 218 1
134 219 1
134 220 1
134 221 1
134 222 1
134 223 1
134 224 1
134 225 1
134 226 1
134 227 1
134 229 1
134 230 1
134 232 1
134 234 1
134 236 1
134 237 1
134 238 1
134 239 1
134 240 1
134 241 1
134 242 1
134 243 1
134 244 1
134 245 1
134 246 1
134 247 1
134 248 1
134 249 1
134 250 1
134 251 1
134 252 1
134 253 1
134 254 1
134 255 1
134 256 1
134 257 1
134 258 1
134 259 1
134 261 1
134 262 1
134 263 1
134 264 1
134 265 1
134 266 1
134 268 1
134 270 1
134 271 1
134 272 1
134 273 1
134 274 1
134 277 1
134 278 1
134 279 1
134 281 1
134 282 1
134 286 1
134 287 1
134 288 1
134 289 1
134 291 1
134 292 1
134 293 1
134 295 1
134 296 1
134 297 1
134 298 1
134 300 1
135 139 1
135 140 1
135 142 1
135 146 1
135 149 1
135 150 1
135 153 1
135 154 1
135 155 1
135 156 1
135 157 1
135 158 1
135 159 1
135 161 1
135 162 1
135 165 1
135 166 1
135 167 1
135 168 1
135 171 1
135 172 1
135 173 1
135 174 1
135 175 1
135 176 1
135 178 1
135 179 1
135 180 1
135 183 1
135 184 1
135 185 1
135 186 1
135 187 1
135 190 1
135 191 1
135 192 1
135 194 1
135 195 1
135 196 1
135 197 1
135 198 1
135 199 1
135 200 1
135 201 1
135 206 1
135 207 1
135 209 1
135 210 1
135 212 1
135 213 1
135 215 1
135 216 1
135 217 1
135 218 1
135 219 1
135 220 1
135 222 1
135 223 1
135 224 1
135 225 1
135 226 1
135 230 1
135 231 1
135 232 1
135 233 1
135 235 1
135 236 1
135 237 1
135 240 1
135 241 1
135 242 1
135 245 1
135 246 1
135 247 1
135 248 1
135 249 1
135 251 1
135 252 1
135 254 1
135 256 1
135 258 1
135 259 1
135 261 1
135 262 1
135 263 1
135 264 1
135 265 1
135 266 1
135 268 1
135 270 1
135 272 1
135 274 1
135 275 1
135 277 1
135 278 1
135 279 1
135 281 1
135 282 1
135 283 1
135 284 1
135 285 1
135 288 1
135 289 1
135 291 1
135 293 1
135 294 1
135 295 1
135 296 1
135 299 1
135 300 1
136 137 1
136 141 1
136 144 1
136 145 1
136 146 1
136 147 1
136 148 1
136 150 1
136 153 1
136 154 1
136 155 1
136 156 1
136 157 1
136 158 1
136 159 1
136 160 1
136 162 1
136 163 1
136 164 1
136 165 1
136 166 1
136 167 1
136 169 1
136 172 1
136 174 1
136 175 1
136 176 1
136 180 1
136 181 1
136 183 1
136 184 1
136 185 1
136 186 1
136 187 1
136 188 1
136 189 1
136 190 1
136 192 1
136 193 1
136 194 1
136 196 1
136 197 1
136 198 1
136 199 1
136 202 1
136 203 1
136 205 1
136 207 1
136 208 1
136 211 1
136 212 1
136 214 1
136 215 1
136 216 1
136 218 1
136 220 1
136 221 1
136 222 1
136 224 1
136 225 1
136 227 1
136 228 1
136 230 1
136 231 1
136 233 1
136 234 1
136 235 1
136 236 1
136 237 1
136 238 1
136 240 1
136 241 1
136 242 1
136 243 1
136 244 1
136 246 1
136 247 1
136 248 1
136 250 1
136 251 1
136 252 1
136 253 1
136 254 1
136 255 1
136 258 1
136 260 1
136 261 1
136 262 1
136 263 1
136 264 1
136 265 1
136 266 1
136 268 1
136 270 1
136 271 1
136 272 1
136 273 1
136 274 1
136 276 1
136 277 1
136 278 1
136 280 1
136 281 1
136 282 1
136 283 1
136 284 1
136 285 1
136 288 1
136 289 1
136 290 1
136 293 1
136 294 1
136 295 1
136 296 1
136 299 1
136 300 1
137 138 1
137 141 1
137 143 1
137 144 1
137 145 1
137 146 1
137 147 1
137 149 1
137 150 1
137 151 1
137 152 1
137 154 1
137 155 1
137 158 1
137 160 1
137 162 1
137 163 1
137 164 1
137 165 1
137 166 1
137 167 1
137 168 1
137 169 1
137 170 1
137 171 1
137 172 1
137 173 1
137 174 1
137 175 1
137 176 1
137 177 1
137 178 1
137 179 1
137 180 1
137 181 1
137 183 1
137 184 1
137 185 1
137 186 1
137 187 1
137 188 1
137 190 1
137 191 1
137 193 1
137 194 1
137 196 1
137 198 1
137 199 1
137 201 1
137 202 1
137 206 1
137 207 1
137 209 1
137 210 1
137 211 1
137 212 1
137 213 1
137 214 1
137 215 1
137 217 1
137 220 1
137 222 1
137 223 1
137 224 1
137 226 1
137 228 1
137 229 1
137 230 1
137 231 1
137 232 1
137 233 1
137 234 1
137 236 1
137 238 1
137 240 1
137 241 1
137 242 1
137 243 1
137 246 1
137 247 1
137 248 1
137 250 1
137 251 1
137 253 1
137 254 1
137 257 1
137 258 1
137 259 1
137 260 1
137 261 1
137 263 1
137 265 1
137 266 1
137 268 1
137 269 1
137 271 1
137 272 1
137 273 1
137 275 1
137 276 1
137 278 1
137 279 1
137 281 1
137 282 1
137 283 1
137 284 1
137 286 1
137 287 1
137 288 1
137 290 1
137 291 1
137 292 1
137 293 1
137 294 1
137 295 1
137 298 1
137 300 1
138 141 1
138 142 1
138 143 1
138 145 1
138 146 1
138 147 1
138 148 1
138 149 1
138 151 1
138 152 1
138 153 1
138 154 1
138 156 1
138 157 1
138 160 1
138 161 1
138 162 1
138 163 1
138 164 1
138 166 1
138 167 1
138 168 1
138 169 1
138 170 1
138 171 1
138 173 1
138 174 1
138 176 1
138 177 1
138 178 1
138 179 1
138 181 1
138 182 1
138 183 1
138 184 1
138 185 1
138 186 1
138 187 1
138 188 1
138 189 1
138 191 1
138 192 1
138 193 1
138 195 1
138 196 1
138 197 1
138 198 1
138 200 1
138 201 1
138 202 1
138 203 1
138 204 1
138 206 1
138 208 1
138 209 1
138 211 1
138 213 1
138 214 1
138 215 1
138 216 1
138 218 1
138 219 1
138 220 1
138 221 1
138 222 1
138 223 1
138 225 1
138 226 1
138 227 1
138 228 1
138 229 1
138 230 1
138 232 1
138 233 1
138 234 1
138 236 1
138 237 1
138 238 1
138 241 1
138 242 1
138 243 1
138 244 1
138 246 1
138 247 1
138 249 1
138 250 1
138 252 1
138 254 1
138 255 1
138 256 1
138 257 1
138 258 1
138 259 1
138 261 1
138 262 1
138 263 1
138 264 1
138 265 1
138 266 1
138 270 1
138 271 1
138 274 1
138 276 1
138 277 1
138 278 1
138 279 1
138 280 1
138 281 1
138 282 1
138 283 1
138 284 1
138 286 1
138 287 1
138 288 1
138 291 1
138 292 1
138 293 1
138 294 1
138 295 1
138 298 1
138 299 1
138 300 1
139 142 1
139 143 1
139 145 1
139 146 1
139 147 1
139 148 1
139 150 1
139 151 1
139 152 1
139 154 1
139 155 1
139 156 1
139 159 1
139 161 1
139 162 1
139 163 1
139 167 1
139 168 1
139 169 1
139 170 1
139 171 1
139 172 1
139 175 1
139 176 1
139 177 1
139 178 1
139 180 1
139 183 1
139 184 1
139 185 1
139 187 1
139 188 1
139 191 1
139 192 1
139 193 1
139 194 1
139 196 1
139 197 1
139 198 1
139 199 1
139 202 1
139 204 1
139 205 1
139 206 1
139 207 1
139 208 1
139 210 1
139 211 1
139 212 1
139 213 1
139 215 1
139 216 1
139 220 1
139 221 1
139 223 1
139 225 1
139 226 1
139 227 1
139 228 1
139 230 1
139 231 1
139 232 1
139 233 1
139 234 1
139 235 1
139 236 1
139 237 1
139 240 1
139 241 1
139 242 1
139 243 1
139 244 1
139 247 1
139 248 1
139 249 1
139 251 1
139 252 1
139 253 1
139 255 1
139 257 1
139 258 1
139 259 1
139 260 1
139 261 1
139 262 1
139 264 1
139 265 1
139 268 1
139 270 1
139 271 1
139 272 1
139 273 1
139 276 1
139 279 1
139 280 1
139 282 1
139 283 1
139 284 1
139 287 1
139 288 1
139 289 1
139 290 1
139 291 1
139 292 1
139 295 1
139 296 1
139 298 1
139 299 1
139 300 1
140 141 1
140 142 1
140 143 1
140 144 1
140 145 1
140 146 1
140 147 1
140 148 1
140 149 1
140 150 1
140 151 1
140 152 1
140 153 1
140 154 1
140 155 1
140 156 1
140 158 1
140 159 1
140 160 1
140 161 1
140 162 1
140 163 1
140 164 1
140 165 1
140 166 1
140 167 1
140 168 1
140 169 1
140 170 1
140 172 1
140 173 1
140 174 1
140 175 1
140 177 1
140 179 1
140 180 1
140 181 1
140 182 1
140 183 1
140 184 1
140 186 1
140 187 1
140 189 1
140 191 1
140 193 1
140 194 1
140 195 1
140 196 1
140 197 1
140 198 1
140 201 1
140 202 1
140 204 1
140 205 1
140 206 1
140 207 1
140 208 1
140 209 1
140 210 1
140 211 1
140 215 1
140 216 1
140 217 1
140 218 1
140 221 1
140 223 1
140 224 1
140 225 1
140 226 1
140 227 1
140 228 1
140 229 1
140 230 1
140 231 1
140 232 1
140 233 1
140 234 1
140 236 1
140 237 1
140 238 1
140 239 1
140 240 1
140 242 1
140 243 1
140 244 1
140 245 1
140 246 1
140 247 1
140 248 1
140 249 1
140 250 1
140 251 1
140 253 1
140 254 1
140 256 1
140 257 1
140 258 1
140 260 1
140 261 1
140 263 1
140 264 1
140 265 1
140 266 1
140 269 1
140 270 1
140 271 1
140 273 1
140 275 1
140 276 1
140 277 1
140 278 1
140 279 1
140 280 1
140 281 1
140 282 1
140 283 1
140 284 1
140 285 1
140 287 1
140 288 1
140 289 1
140 290 1
140 291 1
140 296 1
140 297 1
140 299 1
140 300 1
141 142 1
141 144 1
141 145 1
141 146 1
141 148 1
141 149 1
141 150 1
141 152 1
141 154 1
141 155 1
141 156 1
141 157 1
141 158 1
141 160 1
141 162 1
141 163 1
141 166 1
141 167 1
141 168 1
141 169 1
141 170 1
141 172 1
141 173 1
141 175 1
141 177 1
141 178 1
141 179 1
141 182 1
141 183 1
141 184 1
141 185 1
141 186 1
141 187 1
141 188 1
141 189 1
141 190 1
141 191 1
141 192 1
141 193 1
141 194 1
141 195 1
141 196 1
141 197 1
141 198 1
141 199 1
141 201 1
141 202 1
141 203 1
141 204 1
141 205 1
141 206 1
141 207 1
141 208 1
141 210 1
141 212 1
141 213 1
141 214 1
141 215 1
141 216 1
141 217 1
141 219 1
141 220 1
141 221 1
141 222 1
141 223 1
141 224 1
141 225 1
141 226 1
141 228 1
141 229 1
141 230 1
141 231 1
141 232 1
141 233 1
141 234 1
141 235 1
141 238 1
141 239 1
141 241 1
141 243 1
141 244 1
141 245 1
141 246 1
141 248 1
141 249 1
141 250 1
141 252 1
141 253 1
141 254 1
141 256 1
141 257 1
141 259 1
141 261 1
141 263 1
141 264 1
141 265 1
141 266 1
141 267 1
141 268 1
141 270 1
141 271 1
141 273 1
141 275 1
141 276 1
141 279 1
141 280 1
141 281 1
141 282 1
141 283 1
141 284 1
141 285 1
141 286 1
141 287 1
141 289 1
141 290 1
141 292 1
141 294 1
141 295 1
141 296 1
141 298 1
142 143 1
142 144 1
142 146 1
142 148 1
142 149 1
142 150 1
142 152 1
142 155 1
142 156 1
142 157 1
142 158 1
142 159 1
142 160 1
142 161 1
142 163 1
142 164 1
142 166 1
142 167 1
142 168 1
142 169 1
142 170 1
142 171 1
142 172 1
142 173 1
142 175 1
142 176 1
142 177 1
142 178 1
142 179 1
142 181 1
142 182 1
142 183 1
142 185 1
142 186 1
142 187 1
142 188 1
142 189 1
142 190 1
142 191 1
142 193 1
142 194 1
142 195 1
142 196 1
142 197 1
142 198 1
142 199 1
142 200 1
142 201 1
142 202 1
142 203 1
142 204 1
142 205 1
142 206 1
142 208 1
142 209 1
142 210 1
142 211 1
142 212 1
142 213 1
142 214 1
142 215 1
142 216 1
142 218 1
142 220 1
142 221 1
142 222 1
142 223 1
142 225 1
142 227 1
142 228 1
142 229 1
142 230 1
142 231 1
142 232 1
142 233 1
142 234 1
142 235 1
142 236 1
142 238 1
142 239 1
142 240 1
142 241 1
142 242 1
142 243 1
142 244 1
142 248 1
142 249 1
142 251 1
142 252 1
142 253 1
142 254 1
142 256 1
142 257 1
142 258 1
142 260 1
142 261 1
142 264 1
142 265 1
142 266 1
142 267 1
142 268 1
142 269 1
142 270 1
142 271 1
142 272 1
142 273 1
142 275 1
142 276 1
142 277 1
142 278 1
142 279 1
142 280 1
142 281 1
142 282 1
142 283 1
142 284 1
142 285 1
142 286 1
142 288 1
142 289 1
142 290 1
142 291 1
142 292 1
142 293 1
142 294 1
142 295 1
142 298 1
142 299 1
142 300 1
143 144 1
143 145 1
143 147 1
143 148 1
143 149 1
143 150 1
143 152 1
143 155 1
143 156 1
143 157 1
143 158 1
143 160 1
143 161 1
143 162 1
143 164 1
143 165 1
143 166 1
143 167 1
143 168 1
143 169 1
143 172 1
143 173 1
143 174 1
143 175 1
143 176 1
143 177 1
143 179 1
143 180 1
143 181 1
143 182 1
143 183 1
143 184 1
143 185 1
143 186 1
143 187 1
143 188 1
143 189 1
143 190 1
143 192 1
143 193 1
143 194 1
143 195 1
143 196 1
143 198 1
143 199 1
143 200 1
143 202 1
143 203 1
143 204 1
143 205 1
143 206 1
143 207 1
143 208 1
143 209 1
143 210 1
143 211 1
143 213 1
143 214 1
143 215 1
143 216 1
143 217 1
143 218 1
143 220 1
143 221 1
143 222 1
143 223 1
143 224 1
143 225 1
143 226 1
143 227 1
143 228 1
143 229 1
143 230 1
143 231 1
143 232 1
143 233 1
143 234 1
143 235 1
143 236 1
143 237 1
143 238 1
143 239 1
143 240 1
143 241 1
143 242 1
143 243 1
143 244 1
143 245 1
143 246 1
143 247 1
143 248 1
143 249 1
143 250 1
143 251 1
143 252 1
143 253 1
143 254 1
143 255 1
143 257 1
143 258 1
143 259 1
143 262 1
143 263 1
143 265 1
143 266 1
143 267 1
143 268 1
143 269 1
143 272 1
143 274 1
143 275 1
143 276 1
143 277 1
143 278 1
143 279 1
143 281 1
143 282 1
143 283 1
143 284 1
143 285 1
143 286 1
143 287 1
143 288 1
143 289 1
143 290 1
143 291 1
143 292 1
143 293 1
143 295 1
143 296 1
143 297 1
143 298 1
143 299 1
143 300 1
144 146 1
144 147 1
144 148 1
144 149 1
144 151 1
144 152 1
144 153 1
144 154 1
144 155 1
144 156 1
144 157 1
144 160 1
144 161 1
144 163 1
144 165 1
144 166 1
144 167 1
144 168 1
144 169 1
144 171 1
144 172 1
144 173 1
144 174 1
144 175 1
144 176 1
144 178 1
144 179 1
144 180 1
144 181 1
144 183 1
144 184 1
144 185 1
144 186 1
144 187 1
144 188 1
144 189 1
144 190 1
144 191 1
144 192 1
144 193 1
144 194 1
144 195 1
144 196 1
144 197 1
144 200 1
144 201 1
144 202 1
144 203 1
144 204 1
144 206 1
144 207 1
144 209 1
144 210 1
144 211 1
144 212 1
144 213 1
144 215 1
144 216 1
144 217 1
144 218 1
144 219 1
144 221 1
144 223 1
144 224 1
144 226 1
144 227 1
144 228 1
144 230 1
144 231 1
144 232 1
144 233 1
144 234 1
144 235 1
144 236 1
144 237 1
144 238 1
144 239 1
144 240 1
144 241 1
144 242 1
144 243 1
144 244 1
144 245 1
144 246 1
144 248 1
144 249 1
144 250 1
144 252 1
144 253 1
144 254 1
144 255 1
144 256 1
144 257 1
144 258 1
144 259 1
144 260 1
144 261 1
144 263 1
144 265 1
144 266 1
144 267 1
144 269 1
144 270 1
144 271 1
144 272 1
144 273 1
144 274 1
144 275 1
144 276 1
144 277 1
144 278 1
144 279 1
144 280 1
144 281 1
144 282 1
144 283 1
144 284 1
144 285 1
144 286 1
144 288 1
144 289 1
144 290 1
144 291 1
144 292 1
144 293 1
144 294 1
144 295 1
144 296 1
144 298 1
144 299 1
145 146 1
145 147 1
145 148 1
145 153 1
145 154 1
145 156 1
145 157 1
145 158 1
145 159 1
145 160 1
145 161 1
145 162 1
145 164 1
145 165 1
145 166 1
145 167 1
145 168 1
145 169 1
145 170 1
145 171 1
145 172 1
145 173 1
145 174 1
145 175 1
145 176 1
145 177 1
145 178 1
145 179 1
145 180 1
145 181 1
145 183 1
145 184 1
145 185 1
145 186 1
145 187 1
145 188 1
145 190 1
145 191 1
145 194 1
145 195 1
145 196 1
145 197 1
145 198 1
145 200 1
145 201 1
145 202 1
145 203 1
145 204 1
145 205 1
145 208 1
145 209 1
145 210 1
145 211 1
145 212 1
145 213 1
145 214 1
145 215 1
145 216 1
145 217 1
145 218 1
145 220 1
145 221 1
145 222 1
145 223 1
145 224 1
145 225 1
145 227 1
145 228 1
145 229 1
145 230 1
145 231 1
145 232 1
145 233 1
145 234 1
145 236 1
145 237 1
145 238 1
145 239 1
145 242 1
145 243 1
145 245 1
145 246 1
145 247 1
145 248 1
145 249 1
145 250 1
145 252 1
145 253 1
145 255 1
145 256 1
145 257 1
145 258 1
145 261 1
145 262 1
145 263 1
145 264 1
145 265 1
145 266 1
145 267 1
145 268 1
145 269 1
145 270 1
145 271 1
145 272 1
145 273 1
145 274 1
145 275 1
145 277 1
145 278 1
145 279 1
145 280 1
145 281 1
145 282 1
145 283 1
145 284 1
145 285 1
145 287 1
145 289 1
145 291 1
145 292 1
145 294 1
145 295 1
145 298 1
145 299 1
146 147 1
146 148 1
146 149 1
146 152 1
146 154 1
146 155 1
146 156 1
146 157 1
146 158 1
146 161 1
146 163 1
146 164 1
146 166 1
146 167 1
146 168 1
146 169 1
146 170 1
146 171 1
146 172 1
146 174 1
146 175 1
146 176 1
146 177 1
146 179 1
146 180 1
146 182 1
146 183 1
146 185 1
146 187 1
146 188 1
146 189 1
146 190 1
146 191 1
146 192 1
146 194 1
146 196 1
146 198 1
146 201 1
146 202 1
146 204 1
146 205 1
146 206 1
146 207 1
146 208 1
146 209 1
146 210 1
146 212 1
146 213 1
146 215 1
146 216 1
146 218 1
146 219 1
146 220 1
146 221 1
146 222 1
146 223 1
146 224 1
146 226 1
146 227 1
146 229 1
146 230 1
146 231 1
146 232 1
146 233 1
146 234 1
146 236 1
146 238 1
146 240 1
146 241 1
146 242 1
146 245 1
146 246 1
146 248 1
146 250 1
146 251 1
146 252 1
146 253 1
146 254 1
146 255 1
146 256 1
146 257 1
146 258 1
146 260 1
146 261 1
146 262 1
146 264 1
146 265 1
146 266 1
146 267 1
146 269 1
146 271 1
146 272 1
146 273 1
146 274 1
146 275 1
146 277 1
146 280 1
146 282 1
146 284 1
146 285 1
146 287 1
146 289 1
146 290 1
146 291 1
146 292 1
146 293 1
146 294 1
146 295 1
146 296 1
147 148 1
147 149 1
147 150 1
147 151 1
147 152 1
147 153 1
147 155 1
147 156 1
147 159 1
147 161 1
147 162 1
147 163 1
147 164 1
147 166 1
147 167 1
147 169 1
147 171 1
147 172 1
147 173 1
147 174 1
147 175 1
147 177 1
147 179 1
147 180 1
147 181 1
147 182 1
147 183 1
147 185 1
147 186 1
147 187 1
147 188 1
147 189 1
147 191 1
147 192 1
147 193 1
147 196 1
147 197 1
147 198 1
147 199 1
147 200 1
147 201 1
147 202 1
147 203 1
147 204 1
147 207 1
147 208 1
147 211 1
147 212 1
147 213 1
147 215 1
147 216 1
147 217 1
147 218 1
147 219 1
147 220 1
147 221 1
147 222 1
147 223 1
147 224 1
147 225 1
147 226 1
147 227 1
147 228 1
147 229 1
147 230 1
147 231 1
147 233 1
147 235 1
147 236 1
147 238 1
147 239 1
147 240 1
147 241 1
147 242 1
147 243 1
147 245 1
147 248 1
147 249 1
147 250 1
147 252 1
147 253 1
147 254 1
147 257 1
147 258 1
147 259 1
147 261 1
147 264 1
147 265 1
147 266 1
147 268 1
147 269 1
147 270 1
147 271 1
147 272 1
147 275 1
147 276 1
147 278 1
147 279 1
147 280 1
147 281 1
147 282 1
147 283 1
147 284 1
147 285 1
147 286 1
147 287 1
147 288 1
147 289 1
147 290 1
147 291 1
147 292 1
147 294 1
147 295 1
147 296 1
147 297 1
147 298 1
147 300 1
148 149 1
148 150 1
148 151 1
148 152 1
148 153 1
148 154 1
148 155 1
148 160 1
148 162 1
148 163 1
148 164 1
148 165 1
148 167 1
148 168 1
148 169 1
148 170 1
148 171 1
148 172 1
148 173 1
148 174 1
148 175 1
148 178 1
148 179 1
148 180 1
148 181 1
148 182 1
148 183 1
148 184 1
148 185 1
148 186 1
148 187 1
148 188 1
148 189 1
148 190 1
148 192 1
148 193 1
148 194 1
148 195 1
148 196 1
148 197 1
148 199 1
148 200 1
148 201 1
148 202 1
148 203 1
148 205 1
148 206 1
148 207 1
148 208 1
148 209 1
148 210 1
148 211 1
148 213 1
148 214 1
148 215 1
148 216 1
148 218 1
148 219 1
148 220 1
148 221 1
148 222 1
148 223 1
148 224 1
148 225 1
148 226 1
148 227 1
148 228 1
148 229 1
148 230 1
148 231 1
148 232 1
148 233 1
148 234 1
148 235 1
148 236 1
148 238 1
148 240 1
148 241 1
148 242 1
148 243 1
148 244 1
148 245 1
148 247 1
148 248 1
148 249 1
148 250 1
148 251 1
148 252 1
148 253 1
148 254 1
148 255 1
148 256 1
148 258 1
148 259 1
148 260 1
148 261 1
148 263 1
148 264 1
148 265 1
148 266 1
148 267 1
148 268 1
148 269 1
148 271 1
148 272 1
148 273 1
148 274 1
148 275 1
148 276 1
148 277 1
148 279 1
148 280 1
148 281 1
148 282 1
148 283 1
148 284 1
148 285 1
148 286 1
148 287 1
148 288 1
148 289 1
148 290 1
148 291 1
148 292 1
148 293 1
148 294 1
148 295 1
148 297 1
148 298 1
148 300 1
149 150 1
149 153 1
149 155 1
149 158 1
149 160 1
149 161 1
149 163 1
149 164 1
149 165 1
149 166 1
149 167 1
149 168 1
149 169 1
149 170 1
149 173 1
149 175 1
149 176 1
149 177 1
149 178 1
149 179 1
149 183 1
149 186 1
149 190 1
149 191 1
149 192 1
149 193 1
149 194 1
149 195 1
149 196 1
149 198 1
149 200 1
149 201 1
149 202 1
149 204 1
149 205 1
149 206 1
149 207 1
149 209 1
149 211 1
149 212 1
149 214 1
149 215 1
149 216 1
149 219 1
149 221 1
149 222 1
149 224 1
149 226 1
149 227 1
149 228 1
149 230 1
149 232 1
149 233 1
149 234 1
149 238 1
149 240 1
149 242 1
149 243 1
149 245 1
149 246 1
149 247 1
149 248 1
149 249 1
149 250 1
149 252 1
149 258 1
149 259 1
149 261 1
149 263 1
149 264 1
149 265 1
149 266 1
149 268 1
149 269 1
149 271 1
149 272 1
149 276 1
149 278 1
149 279 1
149 280 1
149 281 1
149 282 1
149 283 1
149 284 1
149 286 1
149 287 1
149 289 1
149 290 1
149 292 1
149 293 1
149 295 1
149 296 1
149 298 1
149 299 1
149 300 1
150 151 1
150 152 1
150 153 1
150 154 1
150 155 1
150 156 1
150 157 1
150 158 1
150 159 1
150 161 1
150 162 1
150 163 1
150 165 1
150 167 1
150 168 1
150 169 1
150 170 1
150 171 1
150 172 1
150 173 1
150 174 1
150 175 1
150 176 1
150 177 1
150 178 1
150 179 1
150 181 1
150 182 1
150 183 1
150 184 1
150 186 1
150 187 1
150 188 1
150 189 1
150 191 1
150 193 1
150 194 1
150 195 1
150 196 1
150 197 1
150 199 1
150 201 1
150 203 1
150 206 1
150 208 1
150 209 1
150 210 1
150 211 1
150 212 1
150 213 1
150 214 1
150 215 1
150 216 1
150 217 1
150 219 1
150 220 1
150 222 1
150 223 1
150 224 1
150 225 1
150 226 1
150 227 1
150 228 1
150 230 1
150 231 1
150 232 1
150 233 1
150 236 1
150 237 1
150 238 1
150 240 1
150 241 1
150 242 1
150 243 1
150 244 1
150 245 1
150 246 1
150 248 1
150 250 1
150 251 1
150 253 1
150 254 1
150 255 1
150 256 1
150 257 1
150 258 1
150 259 1
150 260 1
150 261 1
150 262 1
150 263 1
150 265 1
150 266 1
150 267 1
150 268 1
150 269 1
150 270 1
150 271 1
150 274 1
150 275 1
150 276 1
150 277 1
150 278 1
150 279 1
150 280 1
150 281 1
150 282 1
150 284 1
150 285 1
150 286 1
150 287 1
150 288 1
150 289 1
150 290 1
150 292 1
150 293 1
150 294 1
150 295 1
150 296 1
150 299 1
150 300 1
151 152 1
151 153 1
151 154 1
151 155 1
151 157 1
151 158 1
151 160 1
151 161 1
151 162 1
151 163 1
151 165 1
151 167 1
151 168 1
151 169 1
151 170 1
151 171 1
151 172 1
151 176 1
151 177 1
151 178 1
151 179 1
151 181 1
151 182 1
151 184 1
151 187 1
151 188 1
151 189 1
151 190 1
151 191 1
151 193 1
151 194 1
151 196 1
151 197 1
151 198 1
151 201 1
151 202 1
151 203 1
151 204 1
151 205 1
151 206 1
151 207 1
151 208 1
151 210 1
151 213 1
151 214 1
151 215 1
151 216 1
151 217 1
151 221 1
151 222 1
151 225 1
151 227 1
151 229 1
151 230 1
151 232 1
151 233 1
151 234 1
151 236 1
151 237 1
151 238 1
151 241 1
151 242 1
151 243 1
151 244 1
151 245 1
151 246 1
151 247 1
151 249 1
151 250 1
151 252 1
151 253 1
151 254 1
151 255 1
151 256 1
151 257 1
151 258 1
151 260 1
151 261 1
151 264 1
151 266 1
151 268 1
151 269 1
151 272 1
151 273 1
151 275 1
151 276 1
151 277 1
151 278 1
151 279 1
151 280 1
151 282 1
151 284 1
151 285 1
151 286 1
151 287 1
151 288 1
151 289 1
151 290 1
151 291 1
151 294 1
151 295 1
151 297 1
151 298 1
152 154 1
152 155 1
152 156 1
152 157 1
152 158 1
152 159 1
152 160 1
152 161 1
152 162 1
152 164 1
152 165 1
152 167 1
152 168 1
152 169 1
152 172 1
152 174 1
152 175 1
152 177 1
152 178 1
152 181 1
152 182 1
152 183 1
152 184 1
152 185 1
152 186 1
152 187 1
152 188 1
152 191 1
152 192 1
152 193 1
152 194 1
152 195 1
152 196 1
152 197 1
152 198 1
152 199 1
152 201 1
152 203 1
152 204 1
152 205 1
152 206 1
152 207 1
152 208 1
152 210 1
152 211 1
152 212 1
152 213 1
152 215 1
152 216 1
152 217 1
152 218 1
152 219 1
152 220 1
152 222 1
152 223 1
152 224 1
152 227 1
152 228 1
152 229 1
152 230 1
152 231 1
152 232 1
152 233 1
152 235 1
152 236 1
152 237 1
152 238 1
152 240 1
152 241 1
152 242 1
152 243 1
152 244 1
152 245 1
152 246 1
152 248 1
152 249 1
152 250 1
152 251 1
152 252 1
152 253 1
152 254 1
152 256 1
152 257 1
152 259 1
152 260 1
152 261 1
152 264 1
152 265 1
152 266 1
152 267 1
152 269 1
152 270 1
152 272 1
152 273 1
152 275 1
152 276 1
152 278 1
152 279 1
152 281 1
152 282 1
152 283 1
152 285 1
152 289 1
152 290 1
152 291 1
152 292 1
152 293 1
152 294 1
152 295 1
152 300 1
153 156 1
153 157 1
153 158 1
153 160 1
153 161 1
153 162 1
153 163 1
153 164 1
153 167 1
153 169 1
153 170 1
153 172 1
153 174 1
153 176 1
153 178 1
153 181 1
153 182 1
153 183 1
153 184 1
153 185 1
153 186 1
153 187 1
153 188 1
153 190 1
153 192 1
153 195 1
153 196 1
153 198 1
153 199 1
153 200 1
153 201 1
153 202 1
153 203 1
153 204 1
153 206 1
153 207 1
153 208 1
153 209 1
153 210 1
153 211 1
153 213 1
153 214 1
153 215 1
153 218 1
153 219 1
153 223 1
153 224 1
153 227 1
153 228 1
153 230 1
153 231 1
153 232 1
153 233 1
153 237 1
153 238 1
153 239 1
153 240 1
153 241 1
153 242 1
153 243 1
153 246 1
153 253 1
153 254 1
153 255 1
153 256 1
153 257 1
153 258 1
153 259 1
153 260 1
153 264 1
153 269 1
153 270 1
153 271 1
153 275 1
153 278 1
153 279 1
153 281 1
153 282 1
153 283 1
153 284 1
153 286 1
153 288 1
153 290 1
153 293 1
154 155 1
154 156 1
154 157 1
154 158 1
154 160 1
154 161 1
154 162 1
154 163 1
154 164 1
154 165 1
154 166 1
154 167 1
154 168 1
154 169 1
154 170 1
154 171 1
154 173 1
154 174 1
154 175 1
154 176 1
154 178 1
154 179 1
154 180 1
154 181 1
154 182 1
154 183 1
154 185 1
154 186 1
154 187 1
154 188 1
154 189 1
154 191 1
154 193 1
154 194 1
154 195 1
154 196 1
154 197 1
154 198 1
154 199 1
154 200 1
154 201 1
154 202 1
154 203 1
154 204 1
154 205 1
154 206 1
154 207 1
154 208 1
154 210 1
154 213 1
154 214 1
154 216 1
154 217 1
154 218 1
154 219 1
154 220 1
154 222 1
154 224 1
154 225 1
154 226 1
154 227 1
154 228 1
154 229 1
154 231 1
154 234 1
154 235 1
154 236 1
154 237 1
154 238 1
154 239 1
154 241 1
154 242 1
154 243 1
154 244 1
154 245 1
154 248 1
154 251 1
154 253 1
154 254 1
154 255 1
154 256 1
154 258 1
154 259 1
154 260 1
154 261 1
154 262 1
154 263 1
154 264 1
154 265 1
154 266 1
154 267 1
154 269 1
154 271 1
154 272 1
154 273 1
154 274 1
154 275 1
154 276 1
154 277 1
154 278 1
154 279 1
154 280 1
154 281 1
154 282 1
154 283 1
154 284 1
154 285 1
154 286 1
154 287 1
154 288 1
154 290 1
154 291 1
154 292 1
154 293 1
154 295 1
154 296 1
154 297 1
154 298 1
154 299 1
154 300 1
155 156 1
155 157 1
155 158 1
155 159 1
155 160 1
155 162 1
155 163 1
155 164 1
155 166 1
155 167 1
155 169 1
155 170 1
155 171 1
155 172 1
155 173 1
155 175 1
155 176 1
155 177 1
155 178 1
155 181 1
155 182 1
155 183 1
155 184 1
155 185 1
155 186 1
155 187 1
155 188 1
155 189 1
155 191 1
155 192 1
155 194 1
155 195 1
155 196 1
155 197 1
155 198 1
155 199 1
155 200 1
155 202 1
155 203 1
155 204 1
155 205 1
155 207 1
155 208 1
155 210 1
155 211 1
155 212 1
155 214 1
155 215 1
155 216 1
155 217 1
155 218 1
155 219 1
155 222 1
155 224 1
155 225 1
155 226 1
155 227 1
155 228 1
155 229 1
155 230 1
155 231 1
155 232 1
155 233 1
155 234 1
155 235 1
155 236 1
155 237 1
155 238 1
155 239 1
155 240 1
155 241 1
155 242 1
155 243 1
155 244 1
155 245 1
155 246 1
155 248 1
155 249 1
155 250 1
155 251 1
155 252 1
155 253 1
155 254 1
155 255 1
155 257 1
155 258 1
155 259 1
155 260 1
155 261 1
155 262 1
155 263 1
155 266 1
155 267 1
155 268 1
155 270 1
155 271 1
155 272 1
155 273 1
155 274 1
155 275 1
155 276 1
155 277 1
155 278 1
155 279 1
155 280 1
155 281 1
155 282 1
155 283 1
155 284 1
155 285 1
155 286 1
155 287 1
155 288 1
155 289 1
155 290 1
155 292 1
155 293 1
155 294 1
155 295 1
155 296 1
155 297 1
155 298 1
155 299 1
155 300 1
156 157 1
156 158 1
156 159 1
156 160 1
156 161 1
156 162 1
156 164 1
156 166 1
156 168 1
156 171 1
156 172 1
156 173 1
156 174 1
156 175 1
156 176 1
156 177 1
156 178 1
156 179 1
156 180 1
156 181 1
156 182 1
156 183 1
156 184 1
156 187 1
156 188 1
156 189 1
156 192 1
156 193 1
156 194 1
156 195 1
156 196 1
156 197 1
156 198 1
156 199 1
156 201 1
156 202 1
156 203 1
156 204 1
156 207 1
156 208 1
156 209 1
156 210 1
156 211 1
156 212 1
156 215 1
156 216 1
156 218 1
156 219 1
156 220 1
156 221 1
156 224 1
156 225 1
156 226 1
156 227 1
156 228 1
156 231 1
156 232 1
156 233 1
156 234 1
156 235 1
156 236 1
156 237 1
156 238 1
156 239 1
156 240 1
156 241 1
156 242 1
156 243 1
156 244 1
156 245 1
156 246 1
156 248 1
156 252 1
156 253 1
156 254 1
156 255 1
156 258 1
156 263 1
156 264 1
156 265 1
156 266 1
156 268 1
156 269 1
156 270 1
156 272 1
156 275 1
156 276 1
156 277 1
156 278 1
156 282 1
156 284 1
156 285 1
156 286 1
156 287 1
156 288 1
156 289 1
156 291 1
156 292 1
156 294 1
156 297 1
156 299 1
156 300 1
157 158 1
157 160 1
157 161 1
157 162 1
157 163 1
157 164 1
157 165 1
157 167 1
157 168 1
157 170 1
157 171 1
157 172 1
157 173 1
157 175 1
157 176 1
157 177 1
157 178 1
157 179 1
157 181 1
157 182 1
157 183 1
157 186 1
157 187 1
157 188 1
157 189 1
157 190 1
157 191 1
157 192 1
157 194 1
157 195 1
157 196 1
157 197 1
157 198 1
157 199 1
157 200 1
157 201 1
157 202 1
157 203 1
157 204 1
157 205 1
157 206 1
157 207 1
157 208 1
157 209 1
157 210 1
157 211 1
157 212 1
157 213 1
157 214 1
157 215 1
157 216 1
157 217 1
157 218 1
157 220 1
157 221 1
157 222 1
157 224 1
157 225 1
157 226 1
157 227 1
157 228 1
157 229 1
157 230 1
157 231 1
157 233 1
157 234 1
157 235 1
157 236 1
157 237 1
157 238 1
157 239 1
157 240 1
157 241 1
157 242 1
157 243 1
157 244 1
157 245 1
157 248 1
157 249 1
157 250 1
157 251 1
157 252 1
157 253 1
157 254 1
157 255 1
157 256 1
157 258 1
157 259 1
157 260 1
157 261 1
157 262 1
157 263 1
157 264 1
157 265 1
157 266 1
157 267 1
157 270 1
157 271 1
157 273 1
157 275 1
157 276 1
157 278 1
157 279 1
157 280 1
157 281 1
157 282 1
157 283 1
157 284 1
157 285 1
157 287 1
157 288 1
157 289 1
157 290 1
157 291 1
157 292 1
157 293 1
157 294 1
157 295 1
157 296 1
157 298 1
157 300 1
158 159 1
158 160 1
158 161 1
158 163 1
158 164 1
158 165 1
158 166 1
158 167 1
158 168 1
158 169 1
158 170 1
158 171 1
158 172 1
158 174 1
158 175 1
158 176 1
158 177 1
158 178 1
158 179 1
158 180 1
158 181 1
158 182 1
158 183 1
158 184 1
158 185 1
158 187 1
158 188 1
158 189 1
158 190 1
158 191 1
158 192 1
158 193 1
158 194 1
158 195 1
158 196 1
158 197 1
158 198 1
158 200 1
158 201 1
158 202 1
158 204 1
158 205 1
158 206 1
158 207 1
158 208 1
158 209 1
158 210 1
158 211 1
158 212 1
158 213 1
158 216 1
158 219 1
158 220 1
158 221 1
158 223 1
158 224 1
158 225 1
158 227 1
158 228 1
158 229 1
158 230 1
158 231 1
158 232 1
158 233 1
158 234 1
158 235 1
158 236 1
158 237 1
158 238 1
158 240 1
158 241 1
158 242 1
158 243 1
158 244 1
158 245 1
158 247 1
158 248 1
158 249 1
158 250 1
158 251 1
158 254 1
158 255 1
158 256 1
158 257 1
158 258 1
158 261 1
158 262 1
158 263 1
158 264 1
158 265 1
158 266 1
158 267 1
158 269 1
158 270 1
158 271 1
158 272 1
158 275 1
158 276 1
158 277 1
158 278 1
158 279 1
158 280 1
158 281 1
158 282 1
158 283 1
158 284 1
158 285 1
158 288 1
158 289 1
158 291 1
158 294 1
158 295 1
158 296 1
158 297 1
158 298 1
158 299 1
158 300 1
159 160 1
159 161 1
159 164 1
159 166 1
159 167 1
159 168 1
159 169 1
159 170 1
159 173 1
159 174 1
159 175 1
159 176 1
159 177 1
159 178 1
159 184 1
159 185 1
159 186 1
159 188 1
159 189 1
159 194 1
159 195 1
159 196 1
159 198 1
159 201 1
159 202 1
159 204 1
159 206 1
159 207 1
159 210 1
159 212 1
159 213 1
159 216 1
159 217 1
159 218 1
159 220 1
159 221 1
159 225 1
159 227 1
159 228 1
159 229 1
159 231 1
159 232 1
159 233 1
159 234 1
159 236 1
159 237 1
159 238 1
159 239 1
159 241 1
159 243 1
159 244 1
159 246 1
159 249 1
159 251 1
159 253 1
159 254 1
159 255 1
159 257 1
159 259 1
159 260 1
159 261 1
159 262 1
159 264 1
159 265 1
159 266 1
159 267 1
159 269 1
159 270 1
159 273 1
159 274 1
159 275 1
159 277 1
159 278 1
159 282 1
159 283 1
159 284 1
159 285 1
159 286 1
159 287 1
159 288 1
159 289 1
159 290 1
159 292 1
159 295 1
159 297 1
160 162 1
160 164 1
160 165 1
160 167 1
160 168 1
160 169 1
160 171 1
160 175 1
160 176 1
160 178 1
160 180 1
160 184 1
160 186 1
160 187 1
160 188 1
160 191 1
160 195 1
160 196 1
160 198 1
160 201 1
160 202 1
160 203 1
160 204 1
160 206 1
160 207 1
160 209 1
160 210 1
160 211 1
160 212 1
160 213 1
160 214 1
160 215 1
160 216 1
160 217 1
160 220 1
160 221 1
160 223 1
160 224 1
160 226 1
160 228 1
160 230 1
160 231 1
160 234 1
160 237 1
160 238 1
160 241 1
160 242 1
160 243 1
160 244 1
160 245 1
160 247 1
160 250 1
160 251 1
160 252 1
160 253 1
160 255 1
160 257 1
160 258 1
160 259 1
160 260 1
160 263 1
160 265 1
160 268 1
160 269 1
160 270 1
160 271 1
160 272 1
160 273 1
160 276 1
160 277 1
160 278 1
160 279 1
160 280 1
160 281 1
160 284 1
160 287 1
160 288 1
160 290 1
160 291 1
160 293 1
160 294 1
160 295 1
160 298 1
160 299 1
161 163 1
161 164 1
161 165 1
161 166 1
161 167 1
161 168 1
161 169 1
161 170 1
161 171 1
161 173 1
161 174 1
161 177 1
161 178 1
161 180 1
161 181 1
161 182 1
161 183 1
161 184 1
161 187 1
161 188 1
161 189 1
161 192 1
161 193 1
161 194 1
161 197 1
161 198 1
161 200 1
161 201 1
161 202 1
161 203 1
161 204 1
161 205 1
161 207 1
161 208 1
161 209 1
161 210 1
161 211 1
161 212 1
161 214 1
161 215 1
161 216 1
161 217 1
161 218 1
161 219 1
161 220 1
161 221 1
161 222 1
161 223 1
161 224 1
161 225 1
161 226 1
161 227 1
161 230 1
161 231 1
161 232 1
161 234 1
161 235 1
161 237 1
161 238 1
161 239 1
161 240 1
161 241 1
161 242 1
161 243 1
161 244 1
161 246 1
161 247 1
161 248 1
161 250 1
161 251 1
161 252 1
161 253 1
161 256 1
161 257 1
161 258 1
161 259 1
161 260 1
161 261 1
161 262 1
161 265 1
161 269 1
161 270 1
161 271 1
161 274 1
161 275 1
161 277 1
161 278 1
161 279 1
161 280 1
161 282 1
161 283 1
161 284 1
161 285 1
161 286 1
161 287 1
161 289 1
161 291 1
161 295 1
161 296 1
161 299 1
161 300 1
162 163 1
162 164 1
162 166 1
162 167 1
162 168 1
162 171 1
162 174 1
162 175 1
162 176 1
162 178 1
162 179 1
162 180 1
162 181 1
162 183 1
162 184 1
162 186 1
162 187 1
162 189 1
162 190 1
162 191 1
162 193 1
162 194 1
162 195 1
162 196 1
162 197 1
162 199 1
162 200 1
162 201 1
162 202 1
162 203 1
162 204 1
162 207 1
162 209 1
162 210 1
162 211 1
162 214 1
162 215 1
162 216 1
162 217 1
162 218 1
162 219 1
162 221 1
162 222 1
162 224 1
162 225 1
162 226 1
162 227 1
162 229 1
162 231 1
162 233 1
162 235 1
162 236 1
162 239 1
162 240 1
162 241 1
162 242 1
162 244 1
162 245 1
162 246 1
162 249 1
162 250 1
162 252 1
162 254 1
162 256 1
162 257 1
162 258 1
162 259 1
162 261 1
162 262 1
162 265 1
162 266 1
162 267 1
162 268 1
162 270 1
162 271 1
162 272 1
162 273 1
162 274 1
162 275 1
162 276 1
162 277 1
162 278 1
162 279 1
162 281 1
162 283 1
162 284 1
162 285 1
162 287 1
162 288 1
162 289 1
162 290 1
162 291 1
162 292 1
162 293 1
162 295 1
162 296 1
162 297 1
162 298 1
162 300 1
163 165 1
163 166 1
163 167 1
163 168 1
163 169 1
163 173 1
163 175 1
163 178 1
163 179 1
163 182 1
163 183 1
163 184 1
163 186 1
163 187 1
163 189 1
163 190 1
163 197 1
163 198 1
163 199 1
163 200 1
163 202 1
163 203 1
163 204 1
163 206 1
163 207 1
163 209 1
163 210 1
163 211 1
163 212 1
163 213 1
163 214 1
163 215 1
163 216 1
163 217 1
163 218 1
163 219 1
163 220 1
163 221 1
163 222 1
163 223 1
163 225 1
163 226 1
163 228 1
163 229 1
163 230 1
163 232 1
163 233 1
163 236 1
163 237 1
163 238 1
163 239 1
163 241 1
163 242 1
163 246 1
163 247 1
163 248 1
163 249 1
163 251 1
163 252 1
163 253 1
163 255 1
163 256 1
163 257 1
163 258 1
163 260 1
163 261 1
163 262 1
163 263 1
163 265 1
163 266 1
163 267 1
163 268 1
163 269 1
163 270 1
163 271 1
163 272 1
163 274 1
163 275 1
163 276 1
163 277 1
163 278 1
163 279 1
163 280 1
163 281 1
163 282 1
163 284 1
163 285 1
163 286 1
163 287 1
163 288 1
163 289 1
163 290 1
163 291 1
163 292 1
163 294 1
163 296 1
163 297 1
163 298 1
164 165 1
164 168 1
164 169 1
164 172 1
164 176 1
164 177 1
164 178 1
164 179 1
164 182 1
164 183 1
164 184 1
164 187 1
164 189 1
164 190 1
164 193 1
164 194 1
164 197 1
164 199 1
164 201 1
164 203 1
164 204 1
164 206 1
164 207 1
164 208 1
164 210 1
164 212 1
164 213 1
164 214 1
164 215 1
164 216 1
164 217 1
164 218 1
164 219 1
164 220 1
164 221 1
164 222 1
164 224 1
164 227 1
164 228 1
164 229 1
164 230 1
164 231 1
164 232 1
164 233 1
164 234 1
164 235 1
164 236 1
164 238 1
164 239 1
164 241 1
164 242 1
164 243 1
164 244 1
164 245 1
164 248 1
164 249 1
164 252 1
164 254 1
164 255 1
164 257 1
164 258 1
164 259 1
164 260 1
164 261 1
164 262 1
164 263 1
164 264 1
164 265 1
164 266 1
164 269 1
164 270 1
164 272 1
164 274 1
164 275 1
164 278 1
164 279 1
164 280 1
164 282 1
164 285 1
164 286 1
164 288 1
164 289 1
164 290 1
164 292 1
164 293 1
164 294 1
164 295 1
164 296 1
164 297 1
164 299 1
164 300 1
165 166 1
165 167 1
165 168 1
165 170 1
165 172 1
165 173 1
165 175 1
165 178 1
165 181 1
165 183 1
165 184 1
165 186 1
165 187 1
165 189 1
165 190 1
165 191 1
165 192 1
165 193 1
165 194 1
165 195 1
165 196 1
165 197 1
165 198 1
165 199 1
165 200 1
165 201 1
165 202 1
165 203 1
165 204 1
165 205 1
165 206 1
165 207 1
165 208 1
165 209 1
165 214 1
165 215 1
165 216 1
165 217 1
165 218 1
165 219 1
165 220 1
165 221 1
165 222 1
165 224 1
165 227 1
165 228 1
165 229 1
165 233 1
165 235 1
165 236 1
165 237 1
165 238 1
165 240 1
165 241 1
165 242 1
165 243 1
165 245 1
165 246 1
165 247 1
165 248 1
165 249 1
165 250 1
165 251 1
165 252 1
165 253 1
165 254 1
165 255 1
165 256 1
165 257 1
165 258 1
165 259 1
165 260 1
165 261 1
165 262 1
165 263 1
165 264 1
165 265 1
165 266 1
165 267 1
165 268 1
165 269 1
165 272 1
165 273 1
165 275 1
165 276 1
165 277 1
165 278 1
165 279 1
165 280 1
165 282 1
165 283 1
165 284 1
165 287 1
165 288 1
165 289 1
165 291 1
165 294 1
165 295 1
165 299 1
165 300 1
166 167 1
166 169 1
166 171 1
166 172 1
166 173 1
166 175 1
166 177 1
166 178 1
166 179 1
166 180 1
166 181 1
166 182 1
166 183 1
166 185 1
166 186 1
166 187 1
166 188 1
166 189 1
166 190 1
166 191 1
166 193 1
166 194 1
166 195 1
166 196 1
166 198 1
166 199 1
166 200 1
166 201 1
166 204 1
166 206 1
166 207 1
166 210 1
166 211 1
166 212 1
166 215 1
166 216 1
166 217 1
166 220 1
166 221 1
166 224 1
166 225 1
166 226 1
166 228 1
166 229 1
166 230 1
166 232 1
166 233 1
166 234 1
166 235 1
166 237 1
166 238 1
166 240 1
166 241 1
166 242 1
166 243 1
166 244 1
166 247 1
166 248 1
166 250 1
166 251 1
166 252 1
166 253 1
166 254 1
166 257 1
166 259 1
166 260 1
166 261 1
166 262 1
166 263 1
166 264 1
166 265 1
166 266 1
166 267 1
166 268 1
166 269 1
166 271 1
166 275 1
166 277 1
166 279 1
166 280 1
166 281 1
166 282 1
166 284 1
166 285 1
166 286 1
166 287 1
166 288 1
166 289 1
166 291 1
166 292 1
166 295 1
166 296 1
166 297 1
166 299 1
167 168 1
167 169 1
167 171 1
167 172 1
167 173 1
167 174 1
167 175 1
167 176 1
167 177 1
167 178 1
167 179 1
167 180 1
167 181 1
167 182 1
167 183 1
167 184 1
167 185 1
167 186 1
167 187 1
167 188 1
167 189 1
167 190 1
167 191 1
167 192 1
167 193 1
167 194 1
167 197 1
167 199 1
167 201 1
167 202 1
167 203 1
167 204 1
167 205 1
167 206 1
167 207 1
167 208 1
167 210 1
167 211 1
167 212 1
167 214 1
167 215 1
167 216 1
167 217 1
167 218 1
167 219 1
167 220 1
167 221 1
167 222 1
167 223 1
167 224 1
167 225 1
167 226 1
167 227 1
167 228 1
167 229 1
167 230 1
167 231 1
167 232 1
167 233 1
167 234 1
167 235 1
167 236 1
167 237 1
167 238 1
167 240 1
167 241 1
167 242 1
167 243 1
167 244 1
167 245 1
167 246 1
167 247 1
167 248 1
167 249 1
167 251 1
167 252 1
167 255 1
167 256 1
167 257 1
167 259 1
167 260 1
167 261 1
167 262 1
167 264 1
167 265 1
167 266 1
167 268 1
167 269 1
167 273 1
167 274 1
167 275 1
167 277 1
167 278 1
167 279 1
167 280 1
167 281 1
167 282 1
167 283 1
167 284 1
167 285 1
167 286 1
167 288 1
167 289 1
167 290 1
167 291 1
167 293 1
167 294 1
167 295 1
167 296 1
167 297 1
167 298 1
167 300 1
168 169 1
168 171 1
168 172 1
168 173 1
168 174 1
168 175 1
168 177 1
168 179 1
168 180 1
168 182 1
168 183 1
168 184 1
168 185 1
168 186 1
168 187 1
168 188 1
168 189 1
168 192 1
168 193 1
168 194 1
168 195 1
168 196 1
168 197 1
168 198 1
168 201 1
168 203 1
168 204 1
168 205 1
168 206 1
168 208 1
168 209 1
168 210 1
168 211 1
168 212 1
168 213 1
168 214 1
168 216 1
168 217 1
168 219 1
168 220 1
168 222 1
168 224 1
168 225 1
168 226 1
168 227 1
168 228 1
168 229 1
168 230 1
168 231 1
168 232 1
168 234 1
168 237 1
168 238 1
168 239 1
168 240 1
168 241 1
168 242 1
168 243 1
168 244 1
168 245 1
168 246 1
168 247 1
168 248 1
168 249 1
168 250 1
168 251 1
168 252 1
168 253 1
168 254 1
168 255 1
168 256 1
168 257 1
168 258 1
168 259 1
168 260 1
168 261 1
168 263 1
168 264 1
168 265 1
168 266 1
168 267 1
168 269 1
168 270 1
168 271 1
168 272 1
168 273 1
168 275 1
168 276 1
168 277 1
168 278 1
168 279 1
168 280 1
168 281 1
168 282 1
168 283 1
168 284 1
168 285 1
168 286 1
168 287 1
168 288 1
168 289 1
168 290 1
168 291 1
168 292 1
168 293 1
168 295 1
168 297 1
168 299 1
169 170 1
169 172 1
169 173 1
169 174 1
169 178 1
169 179 1
169 180 1
169 181 1
169 183 1
169 185 1
169 186 1
169 187 1
169 188 1
169 189 1
169 190 1
169 191 1
169 192 1
169 193 1
169 194 1
169 195 1
169 196 1
169 197 1
169 198 1
169 199 1
169 200 1
169 201 1
169 202 1
169 203 1
169 204 1
169 205 1
169 206 1
169 207 1
169 208 1
169 209 1
169 210 1
169 212 1
169 213 1
169 214 1
169 216 1
169 220 1
169 221 1
169 222 1
169 224 1
169 225 1
169 226 1
169 227 1
169 228 1
169 229 1
169 230 1
169 231 1
169 233 1
169 234 1
169 235 1
169 236 1
169 238 1
169 239 1
169 240 1
169 241 1
169 243 1
169 244 1
169 245 1
169 246 1
169 247 1
169 248 1
169 249 1
169 250 1
169 251 1
169 252 1
169 253 1
169 254 1
169 255 1
169 256 1
169 257 1
169 258 1
169 260 1
169 264 1
169 265 1
169 266 1
169 267 1
169 268 1
169 269 1
169 270 1
169 271 1
169 273 1
169 274 1
169 275 1
169 276 1
169 277 1
169 278 1
169 279 1
169 280 1
169 282 1
169 283 1
169 284 1
169 286 1
169 288 1
169 289 1
169 291 1
169 292 1
169 294 1
169 295 1
169 296 1
169 297 1
169 298 1
169 300 1
170 171 1
170 173 1
170 174 1
170 175 1
170 177 1
170 178 1
170 179 1
170 181 1
170 182 1
170 183 1
170 185 1
170 186 1
170 187 1
170 188 1
170 191 1
170 192 1
170 193 1
170 196 1
170 197 1
170 198 1
170 200 1
170 201 1
170 202 1
170 203 1
170 204 1
170 207 1
170 208 1
170 210 1
170 212 1
170 214 1
170 215 1
170 216 1
170 218 1
170 219 1
170 221 1
170 222 1
170 223 1
170 224 1
170 225 1
170 226 1
170 227 1
170 228 1
170 229 1
170 233 1
170 234 1
170 235 1
170 238 1
170 239 1
170 241 1
170 245 1
170 246 1
170 247 1
170 248 1
170 249 1
170 250 1
170 251 1
170 253 1
170 254 1
170 255 1
170 256 1
170 257 1
170 258 1
170 260 1
170 261 1
170 264 1
170 265 1
170 266 1
170 267 1
170 268 1
170 269 1
170 270 1
170 271 1
170 273 1
170 275 1
170 276 1
170 277 1
170 278 1
170 280 1
170 283 1
170 284 1
170 285 1
170 287 1
170 289 1
170 290 1
170 292 1
170 293 1
170 294 1
170 298 1
170 299 1
170 300 1
171 172 1
171 173 1
171 174 1
171 176 1
171 178 1
171 179 1
171 180 1
171 181 1
171 182 1
171 183 1
171 184 1
171 186 1
171 187 1
171 188 1
171 190 1
171 191 1
171 192 1
171 194 1
171 195 1
171 196 1
171 198 1
171 199 1
171 201 1
171 202 1
171 203 1
171 204 1
171 205 1
171 206 1
171 207 1
171 208 1
171 209 1
171 210 1
171 211 1
171 212 1
171 213 1
171 216 1
171 217 1
171 218 1
171 219 1
171 220 1
171 221 1
171 222 1
171 223 1
171 227 1
171 228 1
171 229 1
171 230 1
171 231 1
171 232 1
171 233 1
171 236 1
171 237 1
171 238 1
171 241 1
171 242 1
171 243 1
171 245 1
171 246 1
171 247 1
171 249 1
171 250 1
171 251 1
171 253 1
171 258 1
171 259 1
171 261 1
171 263 1
171 264 1
171 267 1
171 268 1
171 269 1
171 270 1
171 272 1
171 274 1
171 275 1
171 276 1
171 277 1
171 278 1
171 279 1
171 282 1
171 285 1
171 286 1
171 288 1
171 289 1
171 290 1
171 291 1
171 292 1
171 293 1
171 294 1
171 296 1
171 297 1
171 298 1
171 299 1
171 300 1
172 173 1
172 175 1
172 176 1
172 178 1
172 179 1
172 180 1
172 183 1
172 184 1
172 185 1
172 186 1
172 187 1
172 189 1
172 190 1
172 191 1
172 193 1
172 194 1
172 195 1
172 196 1
172 200 1
172 201 1
172 202 1
172 203 1
172 204 1
172 205 1
172 206 1
172 207 1
172 208 1
172 210 1
172 211 1
172 212 1
172 213 1
172 215 1
172 216 1
172 217 1
172 218 1
172 221 1
172 222 1
172 224 1
172 225 1
172 227 1
172 228 1
172 229 1
172 230 1
172 232 1
172 233 1
172 234 1
172 235 1
172 236 1
172 237 1
172 238 1
172 240 1
172 241 1
172 242 1
172 244 1
172 245 1
172 246 1
172 248 1
172 249 1
172 250 1
172 251 1
172 252 1
172 253 1
172 255 1
172 256 1
172 257 1
172 258 1
172 260 1
172 261 1
172 263 1
172 264 1
172 265 1
172 266 1
172 267 1
172 268 1
172 269 1
172 270 1
172 271 1
172 272 1
172 273 1
172 274 1
172 275 1
172 278 1
172 280 1
172 282 1
172 284 1
172 285 1
172 286 1
172 288 1
172 290 1
172 292 1
172 293 1
172 294 1
172 295 1
172 296 1
172 297 1
172 298 1
172 299 1
173 174 1
173 175 1
173 176 1
173 177 1
173 178 1
173 180 1
173 181 1
173 182 1
173 183 1
173 184 1
173 186 1
173 187 1
173 188 1
173 189 1
173 190 1
173 191 1
173 192 1
173 194 1
173 195 1
173 196 1
173 197 1
173 198 1
173 199 1
173 200 1
173 201 1
173 202 1
173 203 1
173 204 1
173 205 1
173 206 1
173 207 1
173 210 1
173 211 1
173 212 1
173 213 1
173 214 1
173 215 1
173 216 1
173 218 1
173 221 1
173 222 1
173 223 1
173 224 1
173 226 1
173 227 1
173 228 1
173 229 1
173 230 1
173 231 1
173 232 1
173 233 1
173 234 1
173 235 1
173 238 1
173 241 1
173 242 1
173 243 1
173 244 1
173 245 1
173 246 1
173 248 1
173 249 1
173 250 1
173 252 1
173 253 1
173 254 1
173 256 1
173 257 1
173 258 1
173 259 1
173 260 1
173 261 1
173 262 1
173 266 1
173 270 1
173 271 1
173 272 1
173 273 1
173 276 1
173 277 1
173 278 1
173 279 1
173 281 1
173 282 1
173 283 1
173 284 1
173 285 1
173 286 1
173 287 1
173 288 1
173 289 1
173 292 1
173 293 1
173 295 1
173 296 1
173 297 1
173 299 1
173 300 1
174 175 1
174 177 1
174 178 1
174 180 1
174 184 1
174 186 1
174 187 1
174 188 1
174 189 1
174 192 1
174 193 1
174 194 1
174 195 1
174 196 1
174 198 1
174 199 1
174 202 1
174 203 1
174 205 1
174 208 1
174 210 1
174 211 1
174 212 1
174 213 1
174 214 1
174 216 1
174 217 1
174 218 1
174 221 1
174 222 1
174 223 1
174 225 1
174 227 1
174 229 1
174 230 1
174 231 1
174 232 1
174 233 1
174 235 1
174 236 1
174 239 1
174 240 1
174 241 1
174 242 1
174 243 1
174 245 1
174 247 1
174 249 1
174 251 1
174 253 1
174 256 1
174 257 1
174 258 1
174 259 1
174 261 1
174 263 1
174 264 1
174 265 1
174 266 1
174 269 1
174 271 1
174 272 1
174 274 1
174 275 1
174 277 1
174 278 1
174 279 1
174 280 1
174 281 1
174 282 1
174 283 1
174 284 1
174 285 1
174 288 1
174 289 1
174 291 1
174 292 1
174 294 1
174 295 1
174 296 1
174 298 1
175 176 1
175 178 1
175 179 1
175 180 1
175 181 1
175 183 1
175 184 1
175 185 1
175 186 1
175 187 1
175 188 1
175 189 1
175 191 1
175 192 1
175 193 1
175 194 1
175 195 1
175 196 1
175 200 1
175 201 1
175 202 1
175 204 1
175 205 1
175 207 1
175 208 1
175 210 1
175 211 1
175 212 1
175 213 1
175 214 1
175 215 1
175 216 1
175 218 1
175 219 1
175 220 1
175 224 1
175 225 1
175 226 1
175 227 1
175 229 1
175 230 1
175 231 1
175 233 1
175 234 1
175 235 1
175 236 1
175 238 1
175 239 1
175 241 1
175 242 1
175 243 1
175 244 1
175 247 1
175 248 1
175 250 1
175 251 1
175 253 1
175 254 1
175 257 1
175 258 1
175 261 1
175 264 1
175 269 1
175 270 1
175 271 1
175 272 1
175 274 1
175 277 1
175 278 1
175 279 1
175 280 1
175 281 1
175 283 1
175 284 1
175 286 1
175 288 1
175 289 1
175 291 1
175 292 1
175 293 1
175 295 1
175 296 1
175 299 1
175 300 1
176 177 1
176 178 1
176 179 1
176 181 1
176 182 1
176 184 1
176 185 1
176 186 1
176 187 1
176 188 1
176 189 1
176 190 1
176 191 1
176 192 1
176 193 1
176 194 1
176 195 1
176 196 1
176 198 1
176 200 1
176 201 1
176 207 1
176 208 1
176 209 1
176 210 1
176 211 1
176 212 1
176 214 1
176 215 1
176 216 1
176 218 1
176 219 1
176 220 1
176 221 1
176 222 1
176 223 1
176 224 1
176 225 1
176 227 1
176 228 1
176 229 1
176 232 1
176 233 1
176 234 1
176 236 1
176 238 1
176 240 1
176 241 1
176 242 1
176 243 1
176 244 1
176 246 1
176 247 1
176 249 1
176 250 1
176 251 1
176 253 1
176 254 1
176 257 1
176 259 1
176 262 1
176 263 1
176 264 1
176 265 1
176 266 1
176 268 1
176 271 1
176 272 1
176 273 1
176 275 1
176 276 1
176 277 1
176 278 1
176 279 1
176 280 1
176 281 1
176 282 1
176 283 1
176 284 1
176 288 1
176 289 1
176 290 1
176 292 1
176 293 1
176 294 1
176 295 1
176 296 1
176 299 1
176 300 1
177 181 1
177 182 1
177 184 1
177 185 1
177 186 1
177 187 1
177 188 1
177 189 1
177 191 1
177 193 1
177 195 1
177 196 1
177 197 1
177 199 1
177 201 1
177 204 1
177 207 1
177 208 1
177 210 1
177 212 1
177 213 1
177 215 1
177 216 1
177 217 1
177 218 1
177 219 1
177 222 1
177 223 1
177 224 1
177 225 1
177 226 1
177 228 1
177 229 1
177 230 1
177 231 1
177 232 1
177 233 1
177 234 1
177 236 1
177 237 1
177 238 1
177 239 1
177 241 1
177 242 1
177 246 1
177 248 1
177 249 1
177 250 1
177 252 1
177 254 1
177 256 1
177 257 1
177 261 1
177 263 1
177 265 1
177 269 1
177 270 1
177 271 1
177 273 1
177 274 1
177 275 1
177 278 1
177 282 1
177 283 1
177 284 1
177 285 1
177 286 1
177 287 1
177 288 1
177 289 1
177 291 1
177 292 1
177 293 1
177 294 1
177 295 1
177 296 1
177 297 1
177 298 1
177 300 1
178 179 1
178 180 1
178 181 1
178 182 1
178 183 1
178 184 1
178 185 1
178 186 1
178 187 1
178 188 1
178 189 1
178 191 1
178 193 1
178 194 1
178 195 1
178 196 1
178 197 1
178 198 1
178 200 1
178 201 1
178 202 1
178 203 1
178 204 1
178 205 1
178 206 1
178 207 1
178 208 1
178 209 1
178 210 1
178 211 1
178 212 1
178 213 1
178 214 1
178 215 1
178 217 1
178 218 1
178 219 1
178 221 1
178 222 1
178 223 1
178 224 1
178 225 1
178 226 1
178 227 1
178 228 1
178 229 1
178 230 1
178 232 1
178 233 1
178 234 1
178 235 1
178 236 1
178 237 1
178 238 1
178 239 1
178 240 1
178 241 1
178 242 1
178 243 1
178 244 1
178 245 1
178 246 1
178 247 1
178 248 1
178 249 1
178 250 1
178 251 1
178 252 1
178 253 1
178 254 1
178 256 1
178 257 1
178 258 1
178 259 1
178 260 1
178 261 1
178 263 1
178 264 1
178 266 1
178 267 1
178 268 1
178 269 1
178 270 1
178 272 1
178 273 1
178 274 1
178 275 1
178 278 1
178 279 1
178 280 1
178 281 1
178 282 1
178 284 1
178 285 1
178 286 1
178 287 1
178 288 1
178 291 1
178 292 1
178 293 1
178 294 1
178 295 1
178 296 1
178 297 1
178 298 1
178 299 1
178 300 1
179 181 1
179 183 1
179 184 1
179 186 1
179 187 1
179 189 1
179 190 1
179 191 1
179 193 1
179 194 1
179 196 1
179 198 1
179 199 1
179 201 1
179 202 1
179 203 1
179 205 1
179 206 1
179 208 1
179 211 1
179 212 1
179 216 1
179 217 1
179 218 1
179 219 1
179 221 1
179 222 1
179 223 1
179 225 1
179 226 1
179 228 1
179 229 1
179 230 1
179 231 1
179 232 1
179 233 1
179 234 1
179 236 1
179 238 1
179 241 1
179 242 1
179 244 1
179 245 1
179 246 1
179 247 1
179 248 1
179 249 1
179 250 1
179 251 1
179 252 1
179 253 1
179 254 1
179 255 1
179 258 1
179 259 1
179 260 1
179 261 1
179 262 1
179 264 1
179 266 1
179 269 1
179 271 1
179 273 1
179 274 1
179 275 1
179 276 1
179 278 1
179 279 1
179 280 1
179 282 1
179 283 1
179 284 1
179 285 1
179 287 1
179 290 1
179 291 1
179 293 1
179 294 1
179 295 1
179 296 1
179 298 1
179 299 1
180 182 1
180 183 1
180 184 1
180 186 1
180 187 1
180 188 1
180 189 1
180 190 1
180 191 1
180 192 1
180 194 1
180 195 1
180 198 1
180 200 1
180 202 1
180 203 1
180 204 1
180 205 1
180 208 1
180 210 1
180 211 1
180 213 1
180 216 1
180 217 1
180 218 1
180 222 1
180 223 1
180 225 1
180 228 1
180 229 1
180 230 1
180 231 1
180 232 1
180 233 1
180 235 1
180 236 1
180 238 1
180 241 1
180 243 1
180 244 1
180 245 1
180 246 1
180 247 1
180 248 1
180 251 1
180 253 1
180 254 1
180 256 1
180 257 1
180 258 1
180 260 1
180 261 1
180 262 1
180 263 1
180 264 1
180 265 1
180 269 1
180 270 1
180 273 1
180 274 1
180 278 1
180 279 1
180 281 1
180 284 1
180 285 1
180 286 1
180 287 1
180 288 1
180 289 1
180 292 1
180 294 1
180 295 1
180 296 1
180 297 1
180 298 1
180 299 1
180 300 1
181 182 1
181 183 1
181 184 1
181 186 1
181 187 1
181 190 1
181 191 1
181 193 1
181 194 1
181 195 1
181 196 1
181 198 1
181 199 1
181 200 1
181 201 1
181 202 1
181 203 1
181 204 1
181 209 1
181 210 1
181 211 1
181 214 1
181 215 1
181 217 1
181 218 1
181 220 1
181 221 1
181 222 1
181 223 1
181 224 1
181 225 1
181 226 1
181 227 1
181 228 1
181 229 1
181 230 1
181 231 1
181 232 1
181 233 1
181 234 1
181 236 1
181 238 1
181 239 1
181 240 1
181 242 1
181 243 1
181 245 1
181 246 1
181 248 1
181 249 1
181 250 1
181 251 1
181 252 1
181 253 1
181 254 1
181 256 1
181 257 1
181 258 1
181 260 1
181 261 1
181 262 1
181 263 1
181 269 1
181 270 1
181 272 1
181 273 1
181 275 1
181 277 1
181 278 1
181 279 1
181 280 1
181 283 1
181 284 1
181 285 1
181 286 1
181 291 1
181 292 1
181 293 1
181 294 1
181 295 1
181 296 1
181 298 1
181 300 1
182 183 1
182 184 1
182 185 1
182 186 1
182 187 1
182 189 1
182 190 1
182 191 1
182 196 1
182 197 1
182 198 1
182 200 1
182 201 1
182 202 1
182 203 1
182 204 1
182 205 1
182 206 1
182 207 1
182 208 1
182 209 1
182 210 1
182 211 1
182 212 1
182 213 1
182 214 1
182 215 1
182 220 1
182 221 1
182 222 1
182 223 1
182 224 1
182 225 1
182 226 1
182 228 1
182 229 1
182 230 1
182 231 1
182 233 1
182 234 1
182 235 1
182 236 1
182 237 1
182 238 1
182 239 1
182 241 1
182 242 1
182 243 1
182 244 1
182 245 1
182 246 1
182 248 1
182 249 1
182 250 1
182 251 1
182 253 1
182 254 1
182 255 1
182 256 1
182 259 1
182 260 1
182 261 1
182 263 1
182 264 1
182 265 1
182 267 1
182 269 1
182 271 1
182 272 1
182 273 1
182 274 1
182 275 1
182 276 1
182 278 1
182 279 1
182 280 1
182 282 1
182 284 1
182 285 1
182 286 1
182 287 1
182 288 1
182 290 1
182 292 1
182 293 1
182 294 1
182 295 1
182 297 1
182 298 1
182 300 1
183 184 1
183 185 1
183 186 1
183 187 1
183 188 1
183 189 1
183 190 1
183 191 1
183 192 1
183 193 1
183 194 1
183 195 1
183 196 1
183 197 1
183 198 1
183 199 1
183 200 1
183 201 1
183 202 1
183 203 1
183 204 1
183 205 1
183 206 1
183 208 1
183 209 1
183 210 1
183 211 1
183 212 1
183 213 1
183 214 1
183 215 1
183 216 1
183 217 1
183 218 1
183 219 1
183 220 1
183 221 1
183 222 1
183 223 1
183 224 1
183 225 1
183 226 1
183 228 1
183 229 1
183 230 1
183 231 1
183 232 1
183 233 1
183 235 1
183 236 1
183 237 1
183 238 1
183 240 1
183 241 1
183 242 1
183 243 1
183 244 1
183 245 1
183 247 1
183 248 1
183 249 1
183 250 1
183 251 1
183 253 1
183 254 1
183 255 1
183 256 1
183 257 1
183 258 1
183 260 1
183 261 1
183 262 1
183 264 1
183 265 1
183 266 1
183 268 1
183 269 1
183 270 1
183 271 1
183 272 1
183 273 1
183 274 1
183 275 1
183 276 1
183 277 1
183 278 1
183 279 1
183 280 1
183 281 1
183 282 1
183 283 1
183 284 1
183 285 1
183 286 1
183 287 1
183 288 1
183 289 1
183 290 1
183 292 1
183 293 1
183 294 1
183 295 1
183 296 1
183 298 1
183 299 1
183 300 1
184 185 1
184 186 1
184 187 1
184 189 1
184 190 1
184 191 1
184 192 1
184 194 1
184 195 1
184 196 1
184 197 1
184 198 1
184 199 1
184 202 1
184 203 1
184 204 1
184 206 1
184 207 1
184 208 1
184 209 1
184 210 1
184 211 1
184 212 1
184 214 1
184 215 1
184 216 1
184 217 1
184 219 1
184 220 1
184 221 1
184 222 1
184 223 1
184 224 1
184 225 1
184 226 1
184 227 1
184 228 1
184 229 1
184 230 1
184 232 1
184 233 1
184 234 1
184 236 1
184 237 1
184 238 1
184 240 1
184 241 1
184 242 1
184 243 1
184 244 1
184 245 1
184 247 1
184 249 1
184 251 1
184 253 1
184 254 1
184 255 1
184 256 1
184 258 1
184 259 1
184 260 1
184 261 1
184 262 1
184 263 1
184 264 1
184 265 1
184 266 1
184 267 1
184 269 1
184 270 1
184 271 1
184 272 1
184 273 1
184 275 1
184 277 1
184 278 1
184 280 1
184 281 1
184 282 1
184 283 1
184 284 1
184 285 1
184 286 1
184 287 1
184 289 1
184 291 1
184 293 1
184 295 1
184 296 1
184 297 1
184 299 1
185 186 1
185 187 1
185 188 1
185 189 1
185 190 1
185 191 1
185 194 1
185 195 1
185 196 1
185 197 1
185 200 1
185 202 1
185 203 1
185 206 1
185 207 1
185 208 1
185 209 1
185 210 1
185 211 1
185 212 1
185 213 1
185 214 1
185 216 1
185 217 1
185 218 1
185 220 1
185 222 1
185 223 1
185 227 1
185 229 1
185 232 1
185 233 1
185 234 1
185 235 1
185 238 1
185 239 1
185 242 1
185 243 1
185 244 1
185 245 1
185 246 1
185 247 1
185 248 1
185 249 1
185 250 1
185 253 1
185 256 1
185 257 1
185 258 1
185 259 1
185 262 1
185 263 1
185 264 1
185 265 1
185 266 1
185 268 1
185 270 1
185 271 1
185 273 1
185 275 1
185 276 1
185 277 1
185 278 1
185 279 1
185 280 1
185 282 1
185 283 1
185 284 1
185 286 1
185 287 1
185 288 1
185 289 1
185 291 1
185 292 1
185 294 1
185 295 1
185 296 1
185 298 1
185 299 1
186 187 1
186 188 1
186 189 1
186 190 1
186 191 1
186 192 1
186 193 1
186 194 1
186 195 1
186 196 1
186 197 1
186 198 1
186 200 1
186 201 1
186 202 1
186 203 1
186 204 1
186 205 1
186 207 1
186 208 1
186 210 1
186 211 1
186 212 1
186 213 1
186 214 1
186 215 1
186 218 1
186 219 1
186 220 1
186 221 1
186 224 1
186 225 1
186 227 1
186 228 1
186 229 1
186 230 1
186 231 1
186 232 1
186 233 1
186 234 1
186 235 1
186 236 1
186 237 1
186 238 1
186 240 1
186 241 1
186 242 1
186 243 1
186 244 1
186 245 1
186 246 1
186 247 1
186 248 1
186 249 1
186 252 1
186 253 1
186 254 1
186 256 1
186 257 1
186 258 1
186 260 1
186 264 1
186 265 1
186 266 1
186 267 1
186 268 1
186 269 1
186 270 1
186 271 1
186 272 1
186 273 1
186 274 1
186 276 1
186 277 1
186 278 1
186 279 1
186 282 1
186 284 1
186 285 1
186 286 1
186 288 1
186 289 1
186 291 1
186 292 1
186 293 1
186 294 1
186 295 1
186 296 1
186 297 1
186 298 1
186 299 1
186 300 1
187 188 1
187 189 1
187 190 1
187 191 1
187 193 1
187 194 1
187 195 1
187 196 1
187 197 1
187 198 1
187 199 1
187 200 1
187 201 1
187 202 1
187 204 1
187 206 1
187 207 1
187 208 1
187 209 1
187 210 1
187 211 1
187 212 1
187 213 1
187 214 1
187 215 1
187 216 1
187 217 1
187 218 1
187 219 1
187 221 1
187 222 1
187 223 1
187 224 1
187 225 1
187 226 1
187 227 1
187 228 1
187 229 1
187 230 1
187 231 1
187 233 1
187 234 1
187 235 1
187 236 1
187 237 1
187 238 1
187 239 1
187 240 1
187 241 1
187 242 1
187 243 1
187 244 1
187 248 1
187 249 1
187 250 1
187 251 1
187 252 1
187 253 1
187 254 1
187 255 1
187 256 1
187 257 1
187 258 1
187 259 1
187 261 1
187 264 1
187 265 1
187 266 1
187 267 1
187 269 1
187 270 1
187 271 1
187 272 1
187 274 1
187 275 1
187 276 1
187 277 1
187 278 1
187 279 1
187 280 1
187 282 1
187 283 1
187 284 1
187 285 1
187 286 1
187 288 1
187 289 1
187 290 1
187 291 1
187 292 1
187 293 1
187 294 1
187 295 1
187 296 1
187 297 1
187 298 1
187 299 1
187 300 1
188 189 1
188 192 1
188 193 1
188 194 1
188 196 1
188 198 1
188 199 1
188 201 1
188 202 1
188 203 1
188 204 1
188 205 1
188 206 1
188 208 1
188 209 1
188 210 1
188 211 1
188 215 1
188 216 1
188 217 1
188 219 1
188 220 1
188 222 1
188 223 1
188 224 1
188 225 1
188 226 1
188 228 1
188 230 1
188 231 1
188 232 1
188 233 1
188 234 1
188 235 1
188 236 1
188 237 1
188 238 1
188 239 1
188 241 1
188 243 1
188 246 1
188 250 1
188 251 1
188 253 1
188 254 1
188 258 1
188 260 1
188 261 1
188 262 1
188 264 1
188 265 1
188 266 1
188 267 1
188 272 1
188 274 1
188 275 1
188 276 1
188 277 1
188 279 1
188 280 1
188 281 1
188 283 1
188 284 1
188 285 1
188 287 1
188 288 1
188 289 1
188 292 1
188 293 1
188 297 1
188 298 1
188 299 1
188 300 1
189 190 1
189 191 1
189 192 1
189 193 1
189 195 1
189 197 1
189 198 1
189 199 1
189 200 1
189 201 1
189 202 1
189 203 1
189 206 1
189 207 1
189 208 1
189 209 1
189 210 1
189 211 1
189 212 1
189 213 1
189 214 1
189 215 1
189 216 1
189 217 1
189 218 1
189 219 1
189 220 1
189 222 1
189 224 1
189 225 1
189 226 1
189 227 1
189 228 1
189 229 1
189 230 1
189 231 1
189 232 1
189 234 1
189 235 1
189 236 1
189 237 1
189 238 1
189 240 1
189 241 1
189 242 1
189 243 1
189 245 1
189 246 1
189 247 1
189 248 1
189 249 1
189 252 1
189 253 1
189 256 1
189 257 1
189 258 1
189 259 1
189 260 1
189 261 1
189 263 1
189 264 1
189 265 1
189 266 1
189 268 1
189 269 1
189 271 1
189 272 1
189 274 1
189 275 1
189 276 1
189 278 1
189 279 1
189 280 1
189 282 1
189 283 1
189 284 1
189 285 1
189 286 1
189 289 1
189 290 1
189 291 1
189 292 1
189 293 1
189 294 1
189 295 1
189 298 1
189 299 1
189 300 1
190 191 1
190 192 1
190 193 1
190 194 1
190 196 1
190 197 1
190 198 1
190 199 1
190 201 1
190 202 1
190 203 1
190 204 1
190 205 1
190 207 1
190 208 1
190 210 1
190 211 1
190 212 1
190 214 1
190 216 1
190 217 1
190 219 1
190 220 1
190 221 1
190 222 1
190 223 1
190 224 1
190 225 1
190 226 1
190 227 1
190 230 1
190 232 1
190 233 1
190 236 1
190 238 1
190 239 1
190 240 1
190 243 1
190 244 1
190 245 1
190 246 1
190 248 1
190 249 1
190 252 1
190 253 1
190 254 1
190 255 1
190 257 1
190 258 1
190 260 1
190 262 1
190 264 1
190 265 1
190 266 1
190 267 1
190 270 1
190 271 1
190 272 1
190 273 1
190 275 1
190 276 1
190 280 1
190 282 1
190 284 1
190 288 1
190 294 1
190 300 1
191 192 1
191 195 1
191 196 1
191 197 1
191 198 1
191 199 1
191 201 1
191 202 1
191 203 1
191 204 1
191 205 1
191 206 1
191 208 1
191 209 1
191 210 1
191 212 1
191 214 1
191 216 1
191 217 1
191 218 1
191 220 1
191 221 1
191 222 1
191 224 1
191 225 1
191 228 1
191 229 1
191 230 1
191 231 1
191 232 1
191 233 1
191 234 1
191 235 1
191 236 1
191 237 1
191 238 1
191 239 1
191 241 1
191 242 1
191 243 1
191 245 1
191 246 1
191 247 1
191 248 1
191 249 1
191 252 1
191 253 1
191 254 1
191 256 1
191 257 1
191 259 1
191 260 1
191 261 1
191 263 1
191 264 1
191 265 1
191 266 1
191 269 1
191 270 1
191 271 1
191 272 1
191 274 1
191 275 1
191 276 1
191 278 1
191 279 1
191 280 1
191 282 1
191 285 1
191 286 1
191 287 1
191 288 1
191 289 1
191 291 1
191 293 1
191 295 1
191 296 1
191 297 1
191 298 1
191 300 1
192 193 1
192 194 1
192 195 1
192 196 1
192 198 1
192 202 1
192 203 1
192 205 1
192 206 1
192 207 1
192 209 1
192 211 1
192 212 1
192 215 1
192 216 1
192 217 1
192 219 1
192 222 1
192 223 1
192 224 1
192 226 1
192 227 1
192 228 1
192 229 1
192 231 1
192 232 1
192 234 1
192 237 1
192 238 1
192 241 1
192 242 1
192 243 1
192 244 1
192 247 1
192 248 1
192 249 1
192 250 1
192 251 1
192 252 1
192 253 1
192 255 1
192 256 1
192 258 1
192 259 1
192 261 1
192 262 1
192 263 1
192 264 1
192 265 1
192 267 1
192 268 1
192 269 1
192 274 1
192 277 1
192 278 1
192 279 1
192 281 1
192 282 1
192 284 1
192 285 1
192 286 1
192 287 1
192 289 1
192 290 1
192 292 1
192 293 1
192 295 1
192 296 1
192 300 1
193 194 1
193 195 1
193 197 1
193 198 1
193 200 1
193 201 1
193 202 1
193 203 1
193 204 1
193 207 1
193 209 1
193 210 1
193 211 1
193 216 1
193 218 1
193 219 1
193 220 1
193 221 1
193 223 1
193 224 1
193 225 1
193 227 1
193 228 1
193 229 1
193 231 1
193 232 1
193 233 1
193 234 1
193 235 1
193 238 1
193 240 1
193 242 1
193 244 1
193 245 1
193 247 1
193 248 1
193 249 1
193 250 1
193 251 1
193 255 1
193 256 1
193 257 1
193 258 1
193 259 1
193 261 1
193 262 1
193 263 1
193 264 1
193 265 1
193 266 1
193 267 1
193 269 1
193 270 1
193 273 1
193 275 1
193 278 1
193 280 1
193 282 1
193 283 1
193 284 1
193 285 1
193 286 1
193 287 1
193 289 1
193 295 1
193 297 1
193 300 1
194 195 1
194 196 1
194 197 1
194 198 1
194 199 1
194 200 1
194 201 1
194 202 1
194 203 1
194 204 1
194 206 1
194 207 1
194 208 1
194 209 1
194 210 1
194 211 1
194 213 1
194 214 1
194 215 1
194 216 1
194 217 1
194 218 1
194 219 1
194 220 1
194 221 1
194 222 1
194 224 1
194 226 1
194 227 1
194 228 1
194 229 1
194 230 1
194 232 1
194 233 1
194 234 1
194 235 1
194 236 1
194 237 1
194 238 1
194 239 1
194 241 1
194 242 1
194 243 1
194 244 1
194 245 1
194 246 1
194 247 1
194 248 1
194 249 1
194 250 1
194 251 1
194 253 1
194 254 1
194 256 1
194 257 1
194 258 1
194 259 1
194 261 1
194 262 1
194 263 1
194 264 1
194 265 1
194 266 1
194 267 1
194 268 1
194 269 1
194 270 1
194 271 1
194 272 1
194 274 1
194 276 1
194 277 1
194 278 1
194 279 1
194 280 1
194 281 1
194 282 1
194 283 1
194 284 1
194 287 1
194 289 1
194 292 1
194 294 1
194 295 1
194 297 1
194 298 1
194 299 1
194 300 1
195 196 1
195 197 1
195 200 1
195 202 1
195 204 1
195 205 1
195 206 1
195 207 1
195 208 1
195 209 1
195 210 1
195 211 1
195 212 1
195 213 1
195 214 1
195 215 1
195 216 1
195 217 1
195 218 1
195 219 1
195 220 1
195 221 1
195 222 1
195 223 1
195 224 1
195 225 1
195 227 1
195 228 1
195 229 1
195 230 1
195 231 1
195 232 1
195 233 1
195 234 1
195 235 1
195 236 1
195 238 1
195 239 1
195 240 1
195 241 1
195 242 1
195 243 1
195 244 1
195 245 1
195 247 1
195 248 1
195 249 1
195 251 1
195 252 1
195 253 1
195 254 1
195 255 1
195 256 1
195 257 1
195 258 1
195 259 1
195 260 1
195 261 1
195 262 1
195 263 1
195 264 1
195 265 1
195 266 1
195 269 1
195 270 1
195 272 1
195 274 1
195 275 1
195 276 1
195 277 1
195 278 1
195 279 1
195 280 1
195 281 1
195 282 1
195 283 1
195 284 1
195 285 1
195 286 1
195 287 1
195 288 1
195 289 1
195 290 1
195 292 1
195 293 1
195 294 1
195 295 1
195 296 1
195 298 1
195 299 1
195 300 1
196 197 1
196 199 1
196 200 1
196 201 1
196 203 1
196 204 1
196 205 1
196 206 1
196 208 1
196 210 1
196 211 1
196 212 1
196 214 1
196 215 1
196 216 1
196 218 1
196 219 1
196 220 1
196 221 1
196 223 1
196 225 1
196 226 1
196 227 1
196 228 1
196 229 1
196 230 1
196 232 1
196 233 1
196 234 1
196 235 1
196 236 1
196 237 1
196 238 1
196 240 1
196 241 1
196 242 1
196 243 1
196 244 1
196 248 1
196 249 1
196 252 1
196 254 1
196 255 1
196 256 1
196 257 1
196 259 1
196 260 1
196 261 1
196 262 1
196 263 1
196 264 1
196 265 1
196 266 1
196 267 1
196 268 1
196 269 1
196 270 1
196 271 1
196 273 1
196 274 1
196 275 1
196 276 1
196 277 1
196 278 1
196 280 1
196 282 1
196 283 1
196 284 1
196 285 1
196 286 1
196 287 1
196 288 1
196 289 1
196 291 1
196 292 1
196 293 1
196 294 1
196 295 1
196 297 1
196 299 1
196 300 1
197 198 1
197 199 1
197 200 1
197 201 1
197 202 1
197 203 1
197 206 1
197 207 1
197 208 1
197 210 1
197 211 1
197 212 1
197 214 1
197 216 1
197 217 1
197 218 1
197 219 1
197 222 1
197 223 1
197 224 1
197 226 1
197 227 1
197 228 1
197 229 1
197 230 1
197 231 1
197 232 1
197 233 1
197 234 1
197 236 1
197 238 1
197 240 1
197 241 1
197 242 1
197 243 1
197 245 1
197 249 1
197 251 1
197 252 1
197 253 1
197 256 1
197 257 1
197 259 1
197 260 1
197 261 1
197 263 1
197 265 1
197 266 1
197 267 1
197 271 1
197 273 1
197 274 1
197 276 1
197 277 1
197 278 1
197 279 1
197 281 1
197 282 1
197 284 1
197 285 1
197 287 1
197 288 1
197 289 1
197 293 1
197 294 1
197 299 1
197 300 1
198 199 1
198 201 1
198 202 1
198 203 1
198 204 1
198 205 1
198 206 1
198 208 1
198 209 1
198 210 1
198 212 1
198 214 1
198 216 1
198 218 1
198 219 1
198 221 1
198 222 1
198 223 1
198 224 1
198 225 1
198 226 1
198 227 1
198 229 1
198 232 1
198 233 1
198 234 1
198 236 1
198 238 1
198 239 1
198 240 1
198 241 1
198 242 1
198 243 1
198 245 1
198 246 1
198 247 1
198 248 1
198 249 1
198 250 1
198 251 1
198 253 1
198 254 1
198 255 1
198 257 1
198 258 1
198 260 1
198 261 1
198 262 1
198 264 1
198 265 1
198 266 1
198 268 1
198 269 1
198 270 1
198 271 1
198 272 1
198 273 1
198 275 1
198 276 1
198 277 1
198 278 1
198 279 1
198 281 1
198 282 1
198 283 1
198 284 1
198 285 1
198 287 1
198 288 1
198 289 1
198 290 1
198 291 1
198 294 1
198 296 1
198 297 1
198 299 1
198 300 1
199 200 1
199 202 1
199 203 1
199 207 1
199 208 1
199 209 1
199 210 1
199 211 1
199 212 1
199 213 1
199 214 1
199 216 1
199 217 1
199 221 1
199 222 1
199 223 1
199 224 1
199 225 1
199 226 1
199 227 1
199 228 1
199 229 1
199 230 1
199 231 1
199 232 1
199 233 1
199 234 1
199 235 1
199 236 1
199 237 1
199 238 1
199 240 1
199 241 1
199 242 1
199 243 1
199 247 1
199 248 1
199 250 1
199 251 1
199 252 1
199 253 1
199 256 1
199 257 1
199 260 1
199 261 1
199 262 1
199 263 1
199 265 1
199 266 1
199 267 1
199 268 1
199 269 1
199 271 1
199 272 1
199 273 1
199 274 1
199 275 1
199 276 1
199 277 1
199 278 1
199 279 1
199 280 1
199 282 1
199 284 1
199 285 1
199 286 1
199 289 1
199 290 1
199 291 1
199 295 1
199 297 1
199 299 1
200 202 1
200 203 1
200 204 1
200 207 1
200 208 1
200 209 1
200 210 1
200 211 1
200 212 1
200 214 1
200 215 1
200 216 1
200 217 1
200 218 1
200 219 1
200 224 1
200 226 1
200 227 1
200 228 1
200 229 1
200 230 1
200 231 1
200 232 1
200 233 1
200 234 1
200 235 1
200 236 1
200 237 1
200 241 1
200 242 1
200 244 1
200 246 1
200 247 1
200 248 1
200 251 1
200 254 1
200 255 1
200 257 1
200 258 1
200 259 1
200 261 1
200 262 1
200 263 1
200 265 1
200 266 1
200 269 1
200 270 1
200 271 1
200 272 1
200 273 1
200 274 1
200 275 1
200 278 1
200 279 1
200 281 1
200 282 1
200 283 1
200 284 1
200 286 1
200 288 1
200 289 1
200 291 1
200 292 1
200 293 1
200 294 1
200 295 1
200 298 1
200 300 1
201 202 1
201 203 1
201 204 1
201 207 1
201 208 1
201 209 1
201 210 1
201 211 1
201 212 1
201 213 1
201 214 1
201 215 1
201 216 1
201 217 1
201 218 1
201 219 1
201 221 1
201 222 1
201 223 1
201 225 1
201 226 1
201 227 1
201 228 1
201 229 1
201 230 1
201 232 1
201 233 1
201 234 1
201 235 1
201 236 1
201 238 1
201 239 1
201 240 1
201 241 1
201 242 1
201 243 1
201 246 1
201 248 1
201 249 1
201 250 1
201 251 1
201 252 1
201 253 1
201 254 1
201 255 1
201 256 1
201 257 1
201 258 1
201 259 1
201 260 1
201 261 1
201 262 1
201 264 1
201 265 1
201 266 1
201 267 1
201 268 1
201 269 1
201 270 1
201 271 1
201 273 1
201 274 1
201 276 1
201 277 1
201 278 1
201 279 1
201 282 1
201 283 1
201 284 1
201 285 1
201 286 1
201 288 1
201 289 1
201 290 1
201 292 1
201 293 1
201 294 1
201 295 1
201 296 1
201 297 1
201 298 1
201 299 1
201 300 1
202 203 1
202 204 1
202 205 1
202 207 1
202 208 1
202 209 1
202 210 1
202 211 1
202 212 1
202 213 1
202 214 1
202 215 1
202 216 1
202 217 1
202 220 1
202 221 1
202 223 1
202 224 1
202 225 1
202 226 1
202 227 1
202 228 1
202 229 1
202 230 1
202 231 1
202 232 1
202 233 1
202 234 1
202 235 1
202 236 1
202 237 1
202 238 1
202 239 1
202 240 1
202 241 1
202 242 1
202 243 1
202 244 1
202 247 1
202 248 1
202 249 1
202 250 1
202 252 1
202 253 1
202 254 1
202 255 1
202 256 1
202 258 1
202 259 1
202 261 1
202 262 1
202 263 1
202 264 1
202 265 1
202 266 1
202 267 1
202 269 1
202 270 1
202 271 1
202 272 1
202 273 1
202 275 1
202 276 1
202 277 1
202 278 1
202 279 1
202 280 1
202 282 1
202 283 1
202 284 1
202 288 1
202 289 1
202 291 1
202 292 1
202 293 1
202 294 1
202 295 1
202 297 1
202 298 1
202 299 1
202 300 1
203 205 1
203 207 1
203 208 1
203 209 1
203 210 1
203 211 1
203 212 1
203 213 1
203 214 1
203 215 1
203 217 1
203 218 1
203 220 1
203 221 1
203 222 1
203 225 1
203 226 1
203 227 1
203 228 1
203 229 1
203 230 1
203 231 1
203 232 1
203 233 1
203 234 1
203 235 1
203 236 1
203 237 1
203 238 1
203 239 1
203 240 1
203 242 1
203 243 1
203 244 1
203 245 1
203 246 1
203 247 1
203 248 1
203 249 1
203 250 1
203 251 1
203 252 1
203 253 1
203 254 1
203 255 1
203 256 1
203 257 1
203 258 1
203 259 1
203 260 1
203 261 1
203 262 1
203 263 1
203 264 1
203 265 1
203 266 1
203 268 1
203 269 1
203 270 1
203 271 1
203 272 1
203 273 1
203 275 1
203 278 1
203 279 1
203 280 1
203 281 1
203 282 1
203 283 1
203 284 1
203 285 1
203 287 1
203 288 1
203 289 1
203 290 1
203 291 1
203 292 1
203 293 1
203 294 1
203 295 1
203 299 1
203 300 1
204 205 1
204 207 1
204 210 1
204 212 1
204 213 1
204 214 1
204 215 1
204 216 1
204 218 1
204 219 1
204 220 1
204 221 1
204 222 1
204 224 1
204 225 1
204 227 1
204 228 1
204 229 1
204 230 1
204 231 1
204 232 1
204 233 1
204 234 1
204 235 1
204 236 1
204 237 1
204 238 1
204 239 1
204 240 1
204 241 1
204 242 1
204 243 1
204 245 1
204 246 1
204 248 1
204 249 1
204 250 1
204 251 1
204 252 1
204 256 1
204 258 1
204 260 1
204 261 1
204 264 1
204 265 1
204 266 1
204 267 1
204 268 1
204 269 1
204 270 1
204 272 1
204 273 1
204 275 1
204 276 1
204 277 1
204 278 1
204 279 1
204 280 1
204 281 1
204 282 1
204 284 1
204 285 1
204 286 1
204 287 1
204 288 1
204 289 1
204 291 1
204 292 1
204 294 1
204 295 1
204 296 1
204 297 1
204 298 1
204 300 1
205 207 1
205 209 1
205 210 1
205 211 1
205 212 1
205 214 1
205 215 1
205 216 1
205 217 1
205 218 1
205 219 1
205 221 1
205 224 1
205 225 1
205 227 1
205 228 1
205 230 1
205 232 1
205 233 1
205 234 1
205 235 1
205 236 1
205 237 1
205 239 1
205 240 1
205 241 1
205 242 1
205 243 1
205 244 1
205 246 1
205 247 1
205 248 1
205 250 1
205 252 1
205 253 1
205 257 1
205 258 1
205 259 1
205 260 1
205 261 1
205 264 1
205 265 1
205 272 1
205 273 1
205 274 1
205 275 1
205 276 1
205 279 1
205 281 1
205 282 1
205 283 1
205 284 1
205 286 1
205 287 1
205 288 1
205 289 1
205 290 1
205 291 1
205 293 1
205 294 1
205 295 1
205 297 1
205 298 1
205 299 1
206 208 1
206 209 1
206 210 1
206 211 1
206 212 1
206 213 1
206 214 1
206 215 1
206 216 1
206 219 1
206 221 1
206 222 1
206 225 1
206 226 1
206 227 1
206 229 1
206 230 1
206 231 1
206 233 1
206 234 1
206 235 1
206 236 1
206 237 1
206 239 1
206 240 1
206 241 1
206 242 1
206 243 1
206 244 1
206 246 1
206 248 1
206 250 1
206 251 1
206 252 1
206 253 1
206 254 1
206 255 1
206 257 1
206 261 1
206 267 1
206 268 1
206 271 1
206 273 1
206 275 1
206 276 1
206 278 1
206 282 1
206 283 1
206 284 1
206 285 1
206 288 1
206 289 1
206 290 1
206 291 1
206 292 1
206 293 1
206 294 1
206 295 1
206 296 1
206 297 1
206 298 1
206 299 1
206 300 1
207 208 1
207 209 1
207 210 1
207 212 1
207 214 1
207 216 1
207 217 1
207 218 1
207 219 1
207 220 1
207 222 1
207 223 1
207 224 1
207 225 1
207 227 1
207 228 1
207 229 1
207 230 1
207 232 1
207 233 1
207 234 1
207 235 1
207 236 1
207 237 1
207 238 1
207 239 1
207 240 1
207 241 1
207 242 1
207 243 1
207 244 1
207 245 1
207 246 1
207 248 1
207 249 1
207 250 1
207 251 1
207 252 1
207 253 1
207 256 1
207 257 1
207 258 1
207 261 1
207 262 1
207 263 1
207 264 1
207 265 1
207 267 1
207 269 1
207 270 1
207 271 1
207 272 1
207 275 1
207 276 1
207 277 1
207 278 1
207 279 1
207 280 1
207 281 1
207 282 1
207 283 1
207 284 1
207 285 1
207 286 1
207 287 1
207 288 1
207 289 1
207 290 1
207 291 1
207 292 1
207 293 1
207 294 1
207 295 1
207 296 1
207 297 1
207 299 1
207 300 1
208 209 1
208 211 1
208 212 1
208 214 1
208 216 1
208 218 1
208 220 1
208 221 1
208 222 1
208 224 1
208 226 1
208 228 1
208 233 1
208 234 1
208 235 1
208 236 1
208 237 1
208 238 1
208 239 1
208 242 1
208 243 1
208 244 1
208 245 1
208 246 1
208 249 1
208 251 1
208 253 1
208 254 1
208 255 1
208 259 1
208 260 1
208 262 1
208 263 1
208 264 1
208 265 1
208 266 1
208 269 1
208 270 1
208 271 1
208 275 1
208 278 1
208 280 1
208 281 1
208 282 1
208 283 1
208 284 1
208 285 1
208 286 1
208 287 1
208 288 1
208 289 1
208 292 1
208 294 1
208 295 1
208 296 1
208 297 1
208 298 1
208 299 1
208 300 1
209 210 1
209 211 1
209 212 1
209 213 1
209 214 1
209 215 1
209 216 1
209 217 1
209 220 1
209 223 1
209 224 1
209 225 1
209 227 1
209 229 1
209 230 1
209 232 1
209 233 1
209 234 1
209 235 1
209 236 1
209 238 1
209 239 1
209 240 1
209 241 1
209 243 1
209 244 1
209 245 1
209 246 1
209 248 1
209 249 1
209 252 1
209 253 1
209 254 1
209 255 1
209 256 1
209 257 1
209 260 1
209 261 1
209 262 1
209 264 1
209 265 1
209 267 1
209 268 1
209 269 1
209 275 1
209 276 1
209 277 1
209 278 1
209 279 1
209 280 1
209 284 1
209 285 1
209 286 1
209 287 1
209 288 1
209 290 1
209 294 1
209 296 1
209 297 1
209 298 1
210 211 1
210 212 1
210 213 1
210 215 1
210 219 1
210 220 1
210 221 1
210 223 1
210 224 1
210 225 1
210 226 1
210 227 1
210 228 1
210 229 1
210 230 1
210 232 1
210 233 1
210 234 1
210 235 1
210 237 1
210 238 1
210 239 1
210 240 1
210 241 1
210 242 1
210 243 1
210 245 1
210 246 1
210 248 1
210 249 1
210 250 1
210 251 1
210 252 1
210 253 1
210 254 1
210 255 1
210 256 1
210 257 1
210 258 1
210 261 1
210 262 1
210 263 1
210 264 1
210 265 1
210 268 1
210 269 1
210 270 1
210 271 1
210 272 1
210 273 1
210 274 1
210 275 1
210 276 1
210 277 1
210 278 1
210 279 1
210 281 1
210 282 1
210 283 1
210 284 1
210 285 1
210 287 1
210 289 1
210 290 1
210 292 1
210 293 1
210 294 1
210 295 1
210 297 1
210 299 1
210 300 1
211 212 1
211 213 1
211 216 1
211 217 1
211 219 1
211 220 1
211 221 1
211 222 1
211 223 1
211 224 1
211 225 1
211 228 1
211 229 1
211 230 1
211 231 1
211 233 1
211 234 1
211 236 1
211 239 1
211 241 1
211 242 1
211 243 1
211 244 1
211 245 1
211 246 1
211 247 1
211 248 1
211 249 1
211 250 1
211 251 1
211 253 1
211 254 1
211 257 1
211 258 1
211 259 1
211 260 1
211 261 1
211 262 1
211 263 1
211 265 1
211 266 1
211 267 1
211 270 1
211 271 1
211 272 1
211 273 1
211 274 1
211 275 1
211 276 1
211 277 1
211 278 1
211 279 1
211 280 1
211 281 1
211 282 1
211 283 1
211 285 1
211 286 1
211 288 1
211 290 1
211 291 1
211 292 1
211 293 1
211 294 1
211 295 1
211 296 1
211 297 1
211 298 1
211 299 1
211 300 1
212 214 1
212 215 1
212 216 1
212 217 1
212 218 1
212 219 1
212 220 1
212 221 1
212 222 1
212 223 1
212 224 1
212 226 1
212 227 1
212 228 1
212 229 1
212 230 1
212 231 1
212 232 1
212 233 1
212 234 1
212 235 1
212 236 1
212 238 1
212 239 1
212 240 1
212 241 1
212 242 1
212 243 1
212 244 1
212 245 1
212 246 1
212 248 1
212 249 1
212 250 1
212 251 1
212 252 1
212 253 1
212 254 1
212 256 1
212 257 1
212 258 1
212 259 1
212 260 1
212 261 1
212 263 1
212 264 1
212 265 1
212 266 1
212 267 1
212 268 1
212 269 1
212 270 1
212 271 1
212 272 1
212 273 1
212 275 1
212 276 1
212 278 1
212 279 1
212 280 1
212 281 1
212 282 1
212 283 1
212 284 1
212 285 1
212 286 1
212 287 1
212 289 1
212 290 1
212 291 1
212 292 1
212 293 1
212 294 1
212 295 1
212 296 1
212 297 1
212 298 1
212 299 1
213 216 1
213 218 1
213 219 1
213 220 1
213 221 1
213 222 1
213 223 1
213 224 1
213 225 1
213 226 1
213 227 1
213 228 1
213 229 1
213 230 1
213 232 1
213 233 1
213 234 1
213 236 1
213 238 1
213 239 1
213 240 1
213 241 1
213 242 1
213 244 1
213 245 1
213 247 1
213 248 1
213 249 1
213 251 1
213 255 1
213 256 1
213 257 1
213 258 1
213 259 1
213 261 1
213 262 1
213 263 1
213 265 1
213 267 1
213 268 1
213 269 1
213 272 1
213 273 1
213 278 1
213 279 1
213 280 1
213 281 1
213 282 1
213 283 1
213 284 1
213 285 1
213 286 1
213 290 1
213 292 1
213 293 1
213 294 1
213 295 1
213 296 1
213 300 1
214 216 1
214 217 1
214 218 1
214 219 1
214 220 1
214 221 1
214 222 1
214 224 1
214 225 1
214 226 1
214 227 1
214 228 1
214 229 1
214 230 1
214 231 1
214 232 1
214 233 1
214 234 1
214 235 1
214 237 1
214 238 1
214 240 1
214 241 1
214 242 1
214 243 1
214 244 1
214 247 1
214 248 1
214 249 1
214 250 1
214 251 1
214 256 1
214 258 1
214 259 1
214 260 1
214 261 1
214 262 1
214 263 1
214 264 1
214 265 1
214 266 1
214 267 1
214 268 1
214 269 1
214 271 1
214 274 1
214 275 1
214 276 1
214 277 1
214 278 1
214 279 1
214 281 1
214 282 1
214 283 1
214 284 1
214 285 1
214 286 1
214 287 1
214 288 1
214 289 1
214 291 1
214 292 1
214 293 1
214 294 1
214 297 1
214 299 1
214 300 1
215 217 1
215 218 1
215 220 1
215 222 1
215 224 1
215 225 1
215 226 1
215 227 1
215 228 1
215 229 1
215 230 1
215 231 1
215 232 1
215 233 1
215 234 1
215 236 1
215 237 1
215 238 1
215 241 1
215 242 1
215 243 1
215 244 1
215 246 1
215 247 1
215 248 1
215 249 1
215 250 1
215 251 1
215 252 1
215 253 1
215 254 1
215 256 1
215 258 1
215 259 1
215 261 1
215 263 1
215 264 1
215 265 1
215 266 1
215 267 1
215 268 1
215 271 1
215 272 1
215 273 1
215 274 1
215 275 1
215 276 1
215 278 1
215 279 1
215 281 1
215 282 1
215 283 1
215 284 1
215 285 1
215 286 1
215 287 1
215 288 1
215 289 1
215 290 1
215 291 1
215 293 1
215 294 1
215 295 1
215 296 1
215 298 1
215 299 1
215 300 1
216 217 1
216 218 1
216 220 1
216 221 1
216 222 1
216 223 1
216 224 1
216 225 1
216 226 1
216 227 1
216 229 1
216 233 1
216 234 1
216 235 1
216 236 1
216 237 1
216 238 1
216 239 1
216 240 1
216 241 1
216 242 1
216 243 1
216 244 1
216 245 1
216 246 1
216 248 1
216 249 1
216 250 1
216 253 1
216 254 1
216 257 1
216 258 1
216 260 1
216 261 1
216 262 1
216 264 1
216 265 1
216 266 1
216 267 1
216 269 1
216 270 1
216 271 1
216 272 1
216 273 1
216 274 1
216 275 1
216 277 1
216 279 1
216 280 1
216 281 1
216 282 1
216 283 1
216 284 1
216 286 1
216 288 1
216 289 1
216 290 1
216 291 1
216 292 1
216 293 1
216 294 1
216 295 1
216 296 1
216 297 1
216 298 1
216 299 1
216 300 1
217 218 1
217 220 1
217 221 1
217 222 1
217 223 1
217 224 1
217 226 1
217 227 1
217 228 1
217 230 1
217 233 1
217 234 1
217 235 1
217 238 1
217 239 1
217 240 1
217 241 1
217 242 1
217 243 1
217 245 1
217 247 1
217 248 1
217 249 1
217 250 1
217 251 1
217 252 1
217 253 1
217 256 1
217 257 1
217 260 1
217 261 1
217 262 1
217 264 1
217 265 1
217 266 1
217 268 1
217 269 1
217 273 1
217 274 1
217 275 1
217 276 1
217 277 1
217 279 1
217 281 1
217 282 1
217 283 1
217 284 1
217 285 1
217 286 1
217 287 1
217 288 1
217 289 1
217 290 1
217 292 1
217 294 1
217 295 1
217 296 1
217 297 1
217 298 1
217 299 1
217 300 1
218 219 1
218 220 1
218 221 1
218 222 1
218 223 1
218 224 1
218 225 1
218 226 1
218 227 1
218 228 1
218 229 1
218 230 1
218 233 1
218 234 1
218 235 1
218 236 1
218 238 1
218 239 1
218 240 1
218 241 1
218 242 1
218 243 1
218 244 1
218 246 1
218 248 1
218 249 1
218 250 1
218 251 1
218 253 1
218 254 1
218 255 1
218 256 1
218 257 1
218 258 1
218 262 1
218 264 1
218 267 1
218 270 1
218 271 1
218 273 1
218 275 1
218 276 1
218 277 1
218 278 1
218 279 1
218 280 1
218 283 1
218 284 1
218 285 1
218 286 1
218 287 1
218 289 1
218 291 1
218 292 1
218 293 1
218 294 1
218 296 1
218 297 1
218 299 1
218 300 1
219 221 1
219 223 1
219 224 1
219 225 1
219 226 1
219 227 1
219 228 1
219 233 1
219 235 1
219 236 1
219 237 1
219 238 1
219 239 1
219 241 1
219 243 1
219 248 1
219 249 1
219 251 1
219 258 1
219 259 1
219 262 1
219 263 1
219 267 1
219 270 1
219 272 1
219 273 1
219 274 1
219 275 1
219 276 1
219 277 1
219 278 1
219 279 1
219 281 1
219 282 1
219 283 1
219 284 1
219 285 1
219 288 1
219 289 1
219 290 1
219 291 1
219 292 1
219 293 1
219 295 1
219 296 1
219 298 1
219 299 1
219 300 1
220 222 1
220 223 1
220 224 1
220 225 1
220 226 1
220 227 1
220 228 1
220 230 1
220 232 1
220 233 1
220 234 1
220 235 1
220 236 1
220 238 1
220 239 1
220 241 1
220 242 1
220 244 1
220 245 1
220 248 1
220 249 1
220 250 1
220 251 1
220 252 1
220 253 1
220 254 1
220 255 1
220 257 1
220 258 1
220 260 1
220 261 1
220 262 1
220 263 1
220 264 1
220 265 1
220 266 1
220 267 1
220 268 1
220 269 1
220 270 1
220 273 1
220 275 1
220 276 1
220 278 1
220 279 1
220 280 1
220 281 1
220 282 1
220 283 1
220 284 1
220 285 1
220 287 1
220 288 1
220 289 1
220 290 1
220 291 1
220 292 1
220 294 1
220 295 1
220 296 1
220 297 1
220 299 1
221 222 1
221 223 1
221 224 1
221 225 1
221 226 1
221 227 1
221 228 1
221 229 1
221 230 1
221 232 1
221 233 1
221 234 1
221 235 1
221 236 1
221 238 1
221 239 1
221 240 1
221 241 1
221 242 1
221 243 1
221 245 1
221 247 1
221 248 1
221 250 1
221 251 1
221 253 1
221 254 1
221 255 1
221 257 1
221 259 1
221 260 1
221 261 1
221 262 1
221 264 1
221 265 1
221 266 1
221 267 1
221 268 1
221 269 1
221 270 1
221 271 1
221 272 1
221 273 1
221 275 1
221 276 1
221 277 1
221 278 1
221 279 1
221 280 1
221 281 1
221 282 1
221 283 1
221 285 1
221 288 1
221 289 1
221 290 1
221 292 1
221 293 1
221 294 1
221 296 1
221 298 1
221 299 1
221 300 1
222 224 1
222 226 1
222 227 1
222 229 1
222 230 1
222 231 1
222 232 1
222 233 1
222 235 1
222 236 1
222 238 1
222 240 1
222 241 1
222 242 1
222 243 1
222 244 1
222 246 1
222 247 1
222 248 1
222 249 1
222 250 1
222 251 1
222 253 1
222 255 1
222 256 1
222 257 1
222 258 1
222 260 1
222 261 1
222 262 1
222 264 1
222 265 1
222 266 1
222 267 1
222 269 1
222 270 1
222 271 1
222 272 1
222 274 1
222 275 1
222 276 1
222 277 1
222 279 1
222 280 1
222 281 1
222 282 1
222 283 1
222 284 1
222 285 1
222 287 1
222 288 1
222 290 1
222 291 1
222 292 1
222 293 1
222 294 1
222 295 1
222 296 1
222 298 1
222 299 1
222 300 1
223 225 1
223 226 1
223 230 1
223 231 1
223 234 1
223 235 1
223 236 1
223 241 1
223 242 1
223 243 1
223 244 1
223 245 1
223 248 1
223 249 1
223 250 1
223 251 1
223 255 1
223 256 1
223 257 1
223 258 1
223 259 1
223 260 1
223 262 1
223 263 1
223 265 1
223 266 1
223 267 1
223 268 1
223 269 1
223 273 1
223 274 1
223 276 1
223 277 1
223 278 1
223 279 1
223 280 1
223 281 1
223 284 1
223 285 1
223 286 1
223 288 1
223 289 1
223 290 1
223 291 1
223 292 1
223 294 1
223 295 1
223 297 1
223 298 1
224 225 1
224 226 1
224 227 1
224 228 1
224 229 1
224 230 1
224 231 1
224 232 1
224 233 1
224 234 1
224 235 1
224 236 1
224 237 1
224 238 1
224 240 1
224 241 1
224 242 1
224 243 1
224 244 1
224 245 1
224 246 1
224 247 1
224 248 1
224 251 1
224 252 1
224 253 1
224 254 1
224 255 1
224 257 1
224 258 1
224 259 1
224 260 1
224 261 1
224 262 1
224 263 1
224 264 1
224 265 1
224 266 1
224 271 1
224 272 1
224 273 1
224 274 1
224 275 1
224 276 1
224 277 1
224 278 1
224 279 1
224 280 1
224 281 1
224 282 1
224 283 1
224 284 1
224 285 1
224 287 1
224 288 1
224 289 1
224 291 1
224 292 1
224 293 1
224 294 1
224 295 1
224 297 1
224 298 1
224 299 1
224 300 1
225 228 1
225 229 1
225 230 1
225 231 1
225 233 1
225 234 1
225 236 1
225 239 1
225 240 1
225 241 1
225 242 1
225 243 1
225 244 1
225 245 1
225 248 1
225 249 1
225 250 1
225 251 1
225 252 1
225 253 1
225 254 1
225 256 1
225 258 1
225 260 1
225 263 1
225 264 1
225 265 1
225 266 1
225 267 1
225 268 1
225 270 1
225 271 1
225 272 1
225 273 1
225 275 1
225 277 1
225 278 1
225 280 1
225 281 1
225 283 1
225 284 1
225 285 1
225 286 1
225 287 1
225 288 1
225 289 1
225 290 1
225 291 1
225 292 1
225 293 1
225 295 1
225 296 1
225 298 1
225 299 1
226 227 1
226 229 1
226 230 1
226 232 1
226 233 1
226 234 1
226 237 1
226 241 1
226 243 1
226 246 1
226 247 1
226 248 1
226 249 1
226 250 1
226 251 1
226 252 1
226 253 1
226 254 1
226 256 1
226 257 1
226 258 1
226 259 1
226 260 1
226 261 1
226 264 1
226 266 1
226 267 1
226 268 1
226 269 1
226 270 1
226 272 1
226 273 1
226 275 1
226 276 1
226 277 1
226 278 1
226 280 1
226 281 1
226 282 1
226 283 1
226 284 1
226 285 1
226 286 1
226 289 1
226 291 1
226 293 1
226 295 1
226 296 1
226 297 1
226 300 1
227 228 1
227 229 1
227 230 1
227 232 1
227 233 1
227 234 1
227 235 1
227 236 1
227 237 1
227 239 1
227 240 1
227 241 1
227 242 1
227 243 1
227 244 1
227 246 1
227 247 1
227 248 1
227 249 1
227 251 1
227 252 1
227 253 1
227 254 1
227 256 1
227 257 1
227 258 1
227 259 1
227 260 1
227 261 1
227 262 1
227 264 1
227 265 1
227 266 1
227 267 1
227 268 1
227 269 1
227 270 1
227 271 1
227 275 1
227 276 1
227 277 1
227 278 1
227 279 1
227 281 1
227 282 1
227 283 1
227 284 1
227 288 1
227 289 1
227 290 1
227 291 1
227 292 1
227 293 1
227 294 1
227 295 1
227 297 1
227 299 1
227 300 1
228 229 1
228 230 1
228 232 1
228 233 1
228 234 1
228 235 1
228 236 1
228 237 1
228 238 1
228 239 1
228 240 1
228 241 1
228 242 1
228 243 1
228 244 1
228 245 1
228 247 1
228 248 1
228 249 1
228 252 1
228 253 1
228 254 1
228 255 1
228 257 1
228 258 1
228 260 1
228 261 1
228 263 1
228 264 1
228 265 1
228 266 1
228 268 1
228 269 1
228 270 1
228 271 1
228 272 1
228 273 1
228 274 1
228 275 1
228 276 1
228 277 1
228 278 1
228 280 1
228 281 1
228 282 1
228 283 1
228 284 1
228 285 1
228 286 1
228 287 1
228 288 1
228 289 1
228 290 1
228 291 1
228 292 1
228 293 1
228 295 1
228 296 1
228 297 1
228 298 1
228 299 1
228 300 1
229 230 1
229 231 1
229 232 1
229 234 1
229 235 1
229 236 1
229 237 1
229 238 1
229 239 1
229 240 1
229 241 1
229 242 1
229 243 1
229 245 1
229 246 1
229 247 1
229 249 1
229 251 1
229 252 1
229 253 1
229 254 1
229 255 1
229 256 1
229 258 1
229 259 1
229 260 1
229 261 1
229 262 1
229 263 1
229 265 1
229 266 1
229 267 1
229 269 1
229 270 1
229 271 1
229 272 1
229 273 1
229 275 1
229 276 1
229 277 1
229 278 1
229 279 1
229 280 1
229 281 1
229 282 1
229 283 1
229 285 1
229 286 1
229 287 1
229 288 1
229 289 1
229 290 1
229 291 1
229 292 1
229 293 1
229 294 1
229 295 1
229 296 1
229 297 1
229 298 1
229 299 1
229 300 1
230 231 1
230 232 1
230 233 1
230 234 1
230 238 1
230 239 1
230 240 1
230 241 1
230 242 1
230 243 1
230 244 1
230 245 1
230 246 1
230 248 1
230 249 1
230 252 1
230 254 1
230 255 1
230 257 1
230 259 1
230 260 1
230 261 1
230 262 1
230 263 1
230 264 1
230 265 1
230 266 1
230 267 1
230 268 1
230 269 1
230 270 1
230 271 1
230 272 1
230 273 1
230 274 1
230 275 1
230 276 1
230 277 1
230 278 1
230 279 1
230 280 1
230 281 1
230 284 1
230 285 1
230 286 1
230 287 1
230 288 1
230 289 1
230 293 1
230 294 1
230 295 1
230 296 1
230 297 1
230 298 1
230 299 1
230 300 1
231 233 1
231 234 1
231 235 1
231 239 1
231 241 1
231 242 1
231 244 1
231 246 1
231 247 1
231 248 1
231 249 1
231 251 1
231 252 1
231 253 1
231 257 1
231 260 1
231 261 1
231 263 1
231 264 1
231 265 1
231 266 1
231 267 1
231 269 1
231 272 1
231 275 1
231 276 1
231 279 1
231 281 1
231 282 1
231 283 1
231 285 1
231 288 1
231 289 1
231 291 1
231 292 1
231 293 1
231 294 1
231 295 1
231 296 1
231 297 1
231 298 1
231 299 1
231 300 1
232 233 1
232 236 1
232 237 1
232 238 1
232 239 1
232 240 1
232 241 1
232 242 1
232 243 1
232 245 1
232 246 1
232 248 1
232 249 1
232 250 1
232 252 1
232 253 1
232 254 1
232 256 1
232 261 1
232 262 1
232 263 1
232 264 1
232 265 1
232 266 1
232 267 1
232 270 1
232 271 1
232 272 1
232 273 1
232 274 1
232 275 1
232 276 1
232 278 1
232 280 1
232 283 1
232 284 1
232 285 1
232 286 1
232 287 1
232 288 1
232 289 1
232 290 1
232 291 1
232 292 1
232 293 1
232 294 1
232 295 1
232 296 1
232 300 1
233 234 1
233 236 1
233 238 1
233 239 1
233 240 1
233 241 1
233 242 1
233 243 1
233 244 1
233 245 1
233 246 1
233 248 1
233 249 1
233 251 1
233 252 1
233 253 1
233 254 1
233 255 1
233 256 1
233 257 1
233 258 1
233 259 1
233 260 1
233 261 1
233 262 1
233 263 1
233 264 1
233 265 1
233 266 1
233 267 1
233 268 1
233 269 1
233 270 1
233 271 1
233 272 1
233 273 1
233 274 1
233 275 1
233 276 1
233 277 1
233 278 1
233 279 1
233 280 1
233 282 1
233 283 1
233 284 1
233 285 1
233 287 1
233 288 1
233 289 1
233 292 1
233 293 1
233 294 1
233 295 1
233 296 1
233 297 1
233 298 1
233 299 1
233 300 1
234 235 1
234 236 1
234 237 1
234 238 1
234 239 1
234 240 1
234 241 1
234 242 1
234 243 1
234 244 1
234 245 1
234 246 1
234 247 1
234 248 1
234 249 1
234 251 1
234 252 1
234 255 1
234 257 1
234 259 1
234 260 1
234 261 1
234 262 1
234 263 1
234 264 1
234 265 1
234 266 1
234 267 1
234 269 1
234 270 1
234 271 1
234 272 1
234 274 1
234 275 1
234 276 1
234 277 1
234 278 1
234 279 1
234 280 1
234 281 1
234 282 1
234 283 1
234 284 1
234 288 1
234 289 1
234 290 1
234 291 1
234 292 1
234 293 1
234 294 1
234 295 1
234 297 1
234 298 1
234 299 1
234 300 1
235 236 1
235 237 1
235 238 1
235 239 1
235 240 1
235 241 1
235 242 1
235 243 1
235 244 1
235 246 1
235 247 1
235 248 1
235 249 1
235 252 1
235 255 1
235 257 1
235 258 1
235 259 1
235 261 1
235 262 1
235 263 1
235 264 1
235 267 1
235 268 1
235 269 1
235 272 1
235 274 1
235 275 1
235 276 1
235 277 1
235 278 1
235 279 1
235 281 1
235 282 1
235 283 1
235 284 1
235 286 1
235 288 1
235 290 1
235 291 1
235 292 1
235 293 1
235 296 1
235 297 1
235 298 1
236 237 1
236 238 1
236 239 1
236 241 1
236 242 1
236 243 1
236 244 1
236 245 1
236 246 1
236 247 1
236 248 1
236 249 1
236 250 1
236 252 1
236 253 1
236 254 1
236 255 1
236 256 1
236 257 1
236 258 1
236 259 1
236 260 1
236 261 1
236 263 1
236 265 1
236 266 1
236 267 1
236 268 1
236 269 1
236 271 1
236 272 1
236 273 1
236 275 1
236 276 1
236 277 1
236 278 1
236 279 1
236 280 1
236 282 1
236 283 1
236 284 1
236 285 1
236 287 1
236 288 1
236 289 1
236 290 1
236 291 1
236 293 1
236 295 1
236 297 1
236 298 1
236 299 1
237 238 1
237 239 1
237 240 1
237 241 1
237 242 1
237 243 1
237 245 1
237 246 1
237 250 1
237 251 1
237 252 1
237 254 1
237 257 1
237 258 1
237 259 1
237 260 1
237 261 1
237 262 1
237 263 1
237 264 1
237 265 1
237 266 1
237 267 1
237 268 1
237 269 1
237 270 1
237 271 1
237 273 1
237 276 1
237 278 1
237 281 1
237 282 1
237 283 1
237 284 1
237 285 1
237 286 1
237 289 1
237 290 1
237 291 1
237 293 1
237 295 1
237 299 1
237 300 1
238 239 1
238 240 1
238 241 1
238 242 1
238 243 1
238 244 1
238 245 1
238 246 1
238 248 1
238 249 1
238 250 1
238 251 1
238 252 1
238 253 1
238 254 1
238 255 1
238 257 1
238 258 1
238 259 1
238 260 1
238 261 1
238 262 1
238 263 1
238 265 1
238 266 1
238 267 1
238 268 1
238 270 1
238 271 1
238 272 1
238 273 1
238 275 1
238 276 1
238 277 1
238 278 1
238 279 1
238 280 1
238 281 1
238 282 1
238 283 1
238 284 1
238 285 1
238 286 1
238 287 1
238 288 1
238 289 1
238 290 1
238 291 1
238 292 1
238 293 1
238 294 1
238 295 1
238 296 1
238 298 1
238 299 1
239 240 1
239 242 1
239 243 1
239 246 1
239 248 1
239 249 1
239 250 1
239 252 1
239 253 1
239 254 1
239 255 1
239 257 1
239 258 1
239 259 1
239 260 1
239 261 1
239 262 1
239 263 1
239 264 1
239 265 1
239 266 1
239 267 1
239 268 1
239 270 1
239 271 1
239 273 1
239 274 1
239 275 1
239 276 1
239 278 1
239 279 1
239 280 1
239 281 1
239 283 1
239 284 1
239 285 1
239 286 1
239 290 1
239 291 1
239 292 1
239 293 1
239 294 1
239 295 1
239 299 1
240 242 1
240 243 1
240 244 1
240 246 1
240 247 1
240 248 1
240 249 1
240 252 1
240 253 1
240 254 1
240 255 1
240 257 1
240 258 1
240 259 1
240 260 1
240 261 1
240 262 1
240 266 1
240 267 1
240 269 1
240 271 1
240 272 1
240 273 1
240 274 1
240 275 1
240 277 1
240 278 1
240 279 1
240 281 1
240 282 1
240 285 1
240 286 1
240 289 1
240 290 1
240 291 1
240 292 1
240 294 1
240 295 1
240 296 1
240 299 1
240 300 1
241 242 1
241 243 1
241 244 1
241 247 1
241 248 1
241 249 1
241 250 1
241 251 1
241 252 1
241 253 1
241 254 1
241 256 1
241 257 1
241 258 1
241 259 1
241 260 1
241 261 1
241 262 1
241 263 1
241 264 1
241 265 1
241 266 1
241 268 1
241 269 1
241 270 1
241 272 1
241 273 1
241 274 1
241 275 1
241 276 1
241 277 1
241 278 1
241 279 1
241 281 1
241 282 1
241 284 1
241 285 1
241 287 1
241 291 1
241 292 1
241 293 1
241 294 1
241 295 1
241 296 1
241 298 1
241 299 1
241 300 1
242 243 1
242 244 1
242 245 1
242 246 1
242 247 1
242 248 1
242 249 1
242 250 1
242 251 1
242 252 1
242 253 1
242 255 1
242 256 1
242 257 1
242 258 1
242 259 1
242 260 1
242 261 1
242 262 1
242 263 1
242 264 1
242 265 1
242 268 1
242 269 1
242 270 1
242 272 1
242 275 1
242 276 1
242 277 1
242 278 1
242 279 1
242 280 1
242 282 1
242 284 1
242 285 1
242 286 1
242 289 1
242 290 1
242 292 1
242 294 1
242 295 1
242 296 1
242 297 1
242 300 1
243 244 1
243 245 1
243 246 1
243 247 1
243 248 1
243 249 1
243 250 1
243 252 1
243 254 1
243 255 1
243 257 1
243 258 1
243 259 1
243 260 1
243 261 1
243 262 1
243 263 1
243 264 1
243 265 1
243 266 1
243 267 1
243 269 1
243 270 1
243 271 1
243 272 1
243 274 1
243 275 1
243 276 1
243 277 1
243 278 1
243 279 1
243 280 1
243 281 1
243 282 1
243 283 1
243 284 1
243 285 1
243 286 1
243 287 1
243 288 1
243 289 1
243 290 1
243 291 1
243 292 1
243 293 1
243 295 1
243 297 1
243 300 1
244 246 1
244 248 1
244 249 1
244 250 1
244 251 1
244 253 1
244 254 1
244 255 1
244 256 1
244 260 1
244 261 1
244 262 1
244 265 1
244 266 1
244 267 1
244 269 1
244 270 1
244 273 1
244 275 1
244 276 1
244 277 1
244 278 1
244 281 1
244 282 1
244 283 1
244 285 1
244 287 1
244 288 1
244 289 1
244 290 1
244 292 1
244 293 1
244 295 1
244 297 1
245 246 1
245 248 1
245 249 1
245 250 1
245 251 1
245 254 1
245 257 1
245 258 1
245 259 1
245 260 1
245 261 1
245 264 1
245 265 1
245 267 1
245 268 1
245 269 1
245 271 1
245 272 1
245 273 1
245 274 1
245 275 1
245 276 1
245 278 1
245 280 1
245 281 1
245 282 1
245 283 1
245 284 1
245 285 1
245 286 1
245 287 1
245 288 1
245 289 1
245 290 1
245 292 1
245 293 1
245 294 1
245 295 1
245 297 1
245 299 1
246 247 1
246 248 1
246 249 1
246 252 1
246 254 1
246 255 1
246 257 1
246 258 1
246 259 1
246 260 1
246 262 1
246 263 1
246 265 1
246 266 1
246 267 1
246 269 1
246 270 1
246 271 1
246 273 1
246 275 1
246 276 1
246 278 1
246 279 1
246 280 1
246 281 1
246 282 1
246 283 1
246 288 1
246 289 1
246 290 1
246 291 1
246 292 1
246 293 1
246 295 1
246 296 1
246 298 1
246 299 1
247 248 1
247 251 1
247 252 1
247 253 1
247 255 1
247 256 1
247 257 1
247 258 1
247 260 1
247 263 1
247 264 1
247 265 1
247 266 1
247 269 1
247 270 1
247 272 1
247 273 1
247 274 1
247 275 1
247 277 1
247 278 1
247 280 1
247 281 1
247 282 1
247 284 1
247 285 1
247 286 1
247 288 1
247 289 1
247 290 1
247 291 1
247 292 1
247 293 1
247 294 1
247 297 1
247 299 1
247 300 1
248 249 1
248 250 1
248 251 1
248 252 1
248 253 1
248 254 1
248 255 1
248 257 1
248 258 1
248 259 1
248 260 1
248 261 1
248 263 1
248 264 1
248 265 1
248 266 1
248 267 1
248 268 1
248 269 1
248 270 1
248 272 1
248 274 1
248 275 1
248 276 1
248 277 1
248 278 1
248 279 1
248 280 1
248 281 1
248 282 1
248 283 1
248 284 1
248 285 1
248 286 1
248 287 1
248 288 1
248 289 1
248 290 1
248 292 1
248 293 1
248 294 1
248 295 1
248 296 1
248 297 1
248 298 1
248 299 1
248 300 1
249 250 1
249 251 1
249 253 1
249 256 1
249 257 1
249 258 1
249 259 1
249 260 1
249 261 1
249 262 1
249 263 1
249 264 1
249 265 1
249 266 1
249 268 1
249 269 1
249 270 1
249 271 1
249 272 1
249 275 1
249 276 1
249 277 1
249 278 1
249 279 1
249 280 1
249 281 1
249 283 1
249 284 1
249 286 1
249 287 1
249 288 1
249 289 1
249 290 1
249 291 1
249 293 1
249 294 1
249 295 1
249 296 1
249 297 1
249 299 1
249 300 1
250 251 1
250 254 1
250 255 1
250 256 1
250 260 1
250 261 1
250 265 1
250 266 1
250 267 1
250 270 1
250 271 1
250 272 1
250 273 1
250 275 1
250 276 1
250 277 1
250 279 1
250 281 1
250 282 1
250 283 1
250 286 1
250 287 1
250 289 1
250 290 1
250 291 1
250 292 1
250 293 1
250 294 1
250 296 1
250 300 1
251 252 1
251 253 1
251 254 1
251 257 1
251 258 1
251 259 1
251 260 1
251 261 1
251 262 1
251 263 1
251 264 1
251 266 1
251 269 1
251 272 1
251 273 1
251 275 1
251 276 1
251 277 1
251 279 1
251 280 1
251 282 1
251 285 1
251 288 1
251 289 1
251 290 1
251 291 1
251 292 1
251 293 1
251 295 1
251 296 1
251 298 1
251 299 1
251 300 1
252 254 1
252 255 1
252 256 1
252 257 1
252 258 1
252 260 1
252 265 1
252 269 1
252 270 1
252 271 1
252 272 1
252 274 1
252 275 1
252 276 1
252 278 1
252 280 1
252 282 1
252 283 1
252 285 1
252 286 1
252 287 1
252 289 1
252 291 1
252 292 1
252 294 1
252 295 1
252 296 1
252 297 1
252 298 1
252 299 1
252 300 1
253 254 1
253 257 1
253 259 1
253 260 1
253 261 1
253 262 1
253 263 1
253 264 1
253 265 1
253 266 1
253 267 1
253 270 1
253 271 1
253 275 1
253 277 1
253 278 1
253 279 1
253 281 1
253 283 1
253 284 1
253 285 1
253 286 1
253 287 1
253 288 1
253 290 1
253 291 1
253 292 1
253 295 1
253 297 1
253 298 1
253 300 1
254 255 1
254 257 1
254 260 1
254 261 1
254 262 1
254 263 1
254 264 1
254 265 1
254 266 1
254 267 1
254 269 1
254 270 1
254 272 1
254 273 1
254 275 1
254 276 1
254 277 1
254 278 1
254 279 1
254 280 1
254 282 1
254 283 1
254 284 1
254 286 1
254 287 1
254 288 1
254 289 1
254 290 1
254 291 1
254 292 1
254 294 1
254 295 1
254 296 1
254 297 1
254 298 1
254 299 1
254 300 1
255 256 1
255 257 1
255 262 1
255 263 1
255 266 1
255 267 1
255 268 1
255 270 1
255 271 1
255 272 1
255 276 1
255 278 1
255 282 1
255 283 1
255 284 1
255 285 1
255 286 1
255 289 1
255 292 1
255 294 1
255 298 1
255 299 1
255 300 1
256 257 1
256 258 1
256 264 1
256 265 1
256 267 1
256 268 1
256 269 1
256 270 1
256 271 1
256 272 1
256 273 1
256 274 1
256 276 1
256 277 1
256 278 1
256 279 1
256 280 1
256 282 1
256 283 1
256 284 1
256 285 1
256 286 1
256 288 1
256 289 1
256 290 1
256 291 1
256 292 1
256 293 1
256 294 1
256 295 1
256 297 1
256 299 1
257 258 1
257 259 1
257 260 1
257 261 1
257 262 1
257 263 1
257 265 1
257 266 1
257 267 1
257 269 1
257 270 1
257 271 1
257 272 1
257 273 1
257 274 1
257 275 1
257 277 1
257 278 1
257 279 1
257 281 1
257 282 1
257 283 1
257 284 1
257 285 1
257 286 1
257 289 1
257 290 1
257 291 1
257 292 1
257 293 1
257 294 1
257 295 1
257 296 1
257 297 1
257 298 1
257 299 1
257 300 1
258 260 1
258 261 1
258 262 1
258 265 1
258 266 1
258 267 1
258 268 1
258 269 1
258 271 1
258 272 1
258 273 1
258 274 1
258 275 1
258 276 1
258 277 1
258 278 1
258 281 1
258 282 1
258 284 1
258 285 1
258 286 1
258 287 1
258 288 1
258 289 1
258 291 1
258 292 1
258 293 1
258 294 1
258 295 1
258 296 1
258 299 1
258 300 1
259 261 1
259 263 1
259 271 1
259 274 1
259 275 1
259 277 1
259 278 1
259 279 1
259 280 1
259 281 1
259 282 1
259 283 1
259 284 1
259 285 1
259 286 1
259 288 1
259 291 1
259 292 1
259 293 1
259 294 1
259 295 1
259 296 1
259 297 1
259 298 1
259 299 1
259 300 1
260 261 1
260 262 1
260 263 1
260 264 1
260 266 1
260 267 1
260 268 1
260 270 1
260 274 1
260 275 1
260 276 1
260 277 1
260 278 1
260 279 1
260 282 1
260 283 1
260 284 1
260 285 1
260 286 1
260 287 1
260 288 1
260 289 1
260 291 1
260 292 1
260 293 1
260 294 1
260 295 1
260 296 1
260 298 1
260 300 1
261 264 1
261 265 1
261 266 1
261 267 1
261 269 1
261 270 1
261 271 1
261 272 1
261 273 1
261 274 1
261 275 1
261 276 1
261 277 1
261 278 1
261 280 1
261 281 1
261 282 1
261 284 1
261 285 1
261 286 1
261 288 1
261 289 1
261 290 1
261 291 1
261 293 1
261 294 1
261 295 1
261 296 1
261 298 1
261 300 1
262 264 1
262 265 1
262 269 1
262 270 1
262 271 1
262 272 1
262 273 1
262 274 1
262 276 1
262 277 1
262 278 1
262 280 1
262 284 1
262 286 1
262 288 1
262 289 1
262 291 1
262 292 1
262 293 1
262 294 1
262 295 1
262 297 1
262 299 1
262 300 1
263 265 1
263 266 1
263 267 1
263 268 1
263 269 1
263 272 1
263 273 1
263 274 1
263 275 1
263 276 1
263 277 1
263 278 1
263 279 1
263 280 1
263 281 1
263 282 1
263 283 1
263 284 1
263 287 1
263 288 1
263 291 1
263 293 1
263 294 1
263 295 1
263 296 1
263 297 1
263 298 1
263 300 1
264 268 1
264 269 1
264 270 1
264 271 1
264 272 1
264 273 1
264 274 1
264 277 1
264 278 1
264 280 1
264 281 1
264 283 1
264 284 1
264 285 1
264 289 1
264 290 1
264 291 1
264 294 1
264 295 1
264 298 1
264 299 1
264 300 1
265 266 1
265 267 1
265 268 1
265 269 1
265 270 1
265 271 1
265 272 1
265 273 1
265 275 1
265 276 1
265 277 1
265 278 1
265 280 1
265 281 1
265 282 1
265 284 1
265 285 1
265 286 1
265 287 1
265 288 1
265 289 1
265 290 1
265 291 1
265 292 1
265 293 1
265 294 1
265 295 1
265 296 1
265 299 1
265 300 1
266 267 1
266 269 1
266 270 1
266 272 1
266 275 1
266 277 1
266 278 1
266 279 1
266 282 1
266 283 1
266 284 1
266 285 1
266 287 1
266 288 1
266 290 1
266 291 1
266 292 1
266 293 1
266 294 1
266 295 1
266 298 1
266 300 1
267 268 1
267 269 1
267 270 1
267 271 1
267 272 1
267 273 1
267 274 1
267 275 1
267 278 1
267 284 1
267 285 1
267 286 1
267 288 1
267 289 1
267 290 1
267 291 1
267 292 1
267 293 1
267 294 1
267 295 1
267 299 1
267 300 1
268 269 1
268 270 1
268 272 1
268 273 1
268 275 1
268 277 1
268 280 1
268 282 1
268 284 1
268 285 1
268 290 1
268 291 1
268 292 1
268 293 1
268 295 1
268 296 1
268 298 1
268 299 1
269 270 1
269 273 1
269 276 1
269 277 1
269 278 1
269 279 1
269 280 1
269 281 1
269 282 1
269 283 1
269 284 1
269 285 1
269 287 1
269 288 1
269 289 1
269 291 1
269 294 1
269 295 1
269 296 1
269 298 1
269 299 1
269 300 1
270 272 1
270 273 1
270 274 1
270 275 1
270 276 1
270 278 1
270 279 1
270 280 1
270 282 1
270 283 1
270 284 1
270 285 1
270 286 1
270 287 1
270 288 1
270 289 1
270 292 1
270 295 1
270 298 1
270 299 1
270 300 1
271 272 1
271 274 1
271 276 1
271 278 1
271 280 1
271 282 1
271 283 1
271 284 1
271 285 1
271 286 1
271 289 1
271 290 1
271 291 1
271 293 1
271 294 1
271 295 1
271 296 1
271 298 1
271 299 1
272 273 1
272 274 1
272 275 1
272 276 1
272 278 1
272 279 1
272 282 1
272 284 1
272 285 1
272 289 1
272 292 1
272 293 1
272 294 1
272 295 1
272 296 1
272 297 1
272 299 1
273 274 1
273 275 1
273 278 1
273 279 1
273 280 1
273 281 1
273 282 1
273 283 1
273 284 1
273 285 1
273 287 1
273 289 1
273 292 1
273 295 1
273 296 1
273 299 1
273 300 1
274 276 1
274 277 1
274 279 1
274 282 1
274 283 1
274 285 1
274 287 1
274 288 1
274 289 1
274 290 1
274 291 1
274 292 1
274 293 1
274 295 1
274 297 1
274 298 1
274 300 1
275 276 1
275 277 1
275 278 1
275 279 1
275 280 1
275 282 1
275 284 1
275 285 1
275 286 1
275 287 1
275 288 1
275 289 1
275 290 1
275 291 1
275 292 1
275 293 1
275 294 1
275 295 1
275 296 1
275 298 1
275 299 1
275 300 1
276 277 1
276 278 1
276 279 1
276 280 1
276 281 1
276 282 1
276 283 1
276 284 1
276 285 1
276 286 1
276 287 1
276 288 1
276 289 1
276 293 1
276 294 1
276 295 1
276 297 1
277 278 1
277 279 1
277 281 1
277 282 1
277 283 1
277 284 1
277 285 1
277 289 1
277 291 1
277 292 1
277 294 1
277 295 1
277 296 1
277 297 1
277 300 1
278 279 1
278 282 1
278 283 1
278 284 1
278 285 1
278 286 1
278 287 1
278 288 1
278 289 1
278 290 1
278 291 1
278 292 1
278 293 1
278 294 1
278 295 1
278 296 1
278 297 1
278 298 1
278 299 1
279 281 1
279 282 1
279 283 1
279 284 1
279 286 1
279 287 1
279 288 1
279 289 1
279 290 1
279 291 1
279 292 1
279 293 1
279 296 1
279 297 1
279 298 1
279 299 1
280 281 1
280 282 1
280 283 1
280 284 1
280 285 1
280 287 1
280 289 1
280 290 1
280 291 1
280 292 1
280 294 1
280 295 1
280 297 1
281 282 1
281 284 1
281 285 1
281 288 1
281 289 1
281 291 1
281 292 1
281 295 1
281 296 1
281 297 1
281 298 1
281 299 1
281 300 1
282 283 1
282 284 1
282 285 1
282 286 1
282 287 1
282 288 1
282 289 1
282 290 1
282 292 1
282 293 1
282 295 1
282 296 1
282 297 1
282 298 1
282 299 1
282 300 1
283 284 1
283 285 1
283 286 1
283 288 1
283 289 1
283 292 1
283 293 1
283 294 1
283 295 1
283 296 1
283 297 1
283 298 1
283 300 1
284 285 1
284 286 1
284 287 1
284 288 1
284 289 1
284 290 1
284 291 1
284 292 1
284 294 1
284 295 1
284 296 1
284 297 1
284 300 1
285 288 1
285 290 1
285 291 1
285 292 1
285 294 1
285 295 1
285 299 1
285 300 1
286 289 1
286 290 1
286 291 1
286 292 1
286 294 1
286 295 1
287 289 1
287 294 1
287 295 1
287 296 1
287 297 1
287 299 1
287 300 1
288 290 1
288 292 1
288 293 1
288 294 1
288 295 1
288 296 1
288 298 1
288 300 1
289 291 1
289 294 1
289 295 1
289 298 1
289 299 1
289 300 1
290 291 1
290 294 1
290 295 1
290 298 1
290 300 1
291 294 1
291 295 1
291 297 1
291 298 1
291 299 1
291 300 1
292 293 1
292 294 1
292 295 1
292 296 1
292 298 1
293 294 1
293 295 1
293 296 1
293 298 1
293 299 1
294 295 1
294 296 1
294 297 1
294 298 1
294 299 1
294 300 1
295 296 1
295 297 1
295 299 1
295 300 1
298 300 1


==> anc/instances/benchmark/thetaPrime/p_hat300_2.dat <==
300 22922
1 2 1
1 3 1
1 4 1
1 6 1
1 8 1
1 10 1
1 11 1
1 13 1
1 14 1
1 15 1
1 17 1
1 18 1
1 19 1
1 20 1
1 21 1
1 22 1
1 23 1
1 25 1
1 27 1
1 28 1
1 32 1
1 33 1
1 34 1
1 35 1
1 36 1
1 37 1
1 38 1
1 39 1
1 41 1
1 44 1
1 46 1
1 47 1
1 48 1
1 49 1
1 50 1
1 51 1
1 52 1
1 53 1
1 55 1
1 59 1
1 60 1
1 61 1
1 62 1
1 63 1
1 64 1
1 65 1
1 66 1
1 68 1
1 69 1
1 71 1
1 72 1
1 73 1
1 74 1
1 76 1
1 77 1
1 78 1
1 79 1
1 80 1
1 82 1
1 84 1
1 86 1
1 87 1
1 88 1
1 90 1
1 91 1
1 92 1
1 93 1
1 94 1
1 95 1
1 97 1
1 98 1
1 99 1
1 100 1
1 101 1
1 103 1
1 105 1
1 106 1
1 108 1
1 110 1
1 111 1
1 112 1
1 113 1
1 114 1
1 115 1
1 116 1
1 117 1
1 118 1
1 119 1
1 120 1
1 121 1
1 122 1
1 123 1
1 124 1
1 127 1
1 128 1
1 129 1
1 130 1
1 131 1
1 132 1
1 134 1
1 135 1
1 138 1
1 140 1
1 141 1
1 142 1
1 143 1
1 144 1
1 145 1
1 146 1
1 147 1
1 149 1
1 150 1
1 151 1
1 154 1
1 155 1
1 157 1
1 159 1
1 162 1
1 165 1
1 166 1
1 167 1
1 168 1
1 169 1
1 171 1
1 172 1
1 174 1
1 175 1
1 177 1
1 181 1
1 182 1
1 183 1
1 184 1
1 185 1
1 186 1
1 187 1
1 188 1
1 189 1
1 192 1
1 193 1
1 194 1
1 195 1
1 196 1
1 198 1
1 199 1
1 200 1
1 201 1
1 202 1
1 203 1
1 204 1
1 208 1
1 210 1
1 212 1
1 213 1
1 214 1
1 216 1
1 218 1
1 219 1
1 220 1
1 221 1
1 224 1
1 225 1
1 228 1
1 229 1
1 230 1
1 233 1
1 235 1
1 236 1
1 238 1
1 240 1
1 241 1
1 242 1
1 243 1
1 246 1
1 248 1
1 249 1
1 250 1
1 253 1
1 254 1
1 255 1
1 257 1
1 259 1
1 260 1
1 263 1
1 265 1
1 266 1
1 267 1
1 268 1
1 269 1
1 270 1
1 274 1
1 275 1
1 276 1
1 277 1
1 278 1
1 279 1
1 280 1
1 281 1
1 282 1
1 284 1
1 285 1
1 286 1
1 287 1
1 288 1
1 289 1
1 290 1
1 291 1
1 293 1
1 294 1
1 295 1
1 296 1
1 297 1
1 298 1
1 300 1
2 3 1
2 4 1
2 6 1
2 7 1
2 8 1
2 9 1
2 10 1
2 11 1
2 12 1
2 14 1
2 15 1
2 17 1
2 18 1
2 19 1
2 20 1
2 21 1
2 22 1
2 23 1
2 24 1
2 25 1
2 27 1
2 31 1
2 33 1
2 34 1
2 36 1
2 38 1
2 39 1
2 40 1
2 41 1
2 42 1
2 43 1
2 44 1
2 45 1
2 46 1
2 48 1
2 51 1
2 52 1
2 53 1
2 55 1
2 56 1
2 57 1
2 58 1
2 59 1
2 60 1
2 62 1
2 63 1
2 64 1
2 65 1
2 66 1
2 67 1
2 68 1
2 69 1
2 71 1
2 72 1
2 74 1
2 76 1
2 77 1
2 78 1
2 79 1
2 80 1
2 81 1
2 82 1
2 83 1
2 84 1
2 85 1
2 87 1
2 88 1
2 92 1
2 93 1
2 94 1
2 96 1
2 97 1
2 98 1
2 99 1
2 100 1
2 103 1
2 105 1
2 108 1
2 109 1
2 110 1
2 111 1
2 112 1
2 113 1
2 116 1
2 118 1
2 119 1
2 120 1
2 121 1
2 122 1
2 123 1
2 124 1
2 125 1
2 126 1
2 128 1
2 129 1
2 130 1
2 131 1
2 132 1
2 133 1
2 134 1
2 135 1
2 138 1
2 139 1
2 141 1
2 142 1
2 143 1
2 145 1
2 146 1
2 148 1
2 150 1
2 152 1
2 153 1
2 154 1
2 155 1
2 157 1
2 158 1
2 159 1
2 160 1
2 161 1
2 162 1
2 164 1
2 165 1
2 166 1
2 167 1
2 168 1
2 169 1
2 172 1
2 173 1
2 174 1
2 175 1
2 176 1
2 177 1
2 179 1
2 182 1
2 183 1
2 184 1
2 185 1
2 186 1
2 187 1
2 188 1
2 189 1
2 192 1
2 193 1
2 194 1
2 195 1
2 196 1
2 199 1
2 201 1
2 202 1
2 203 1
2 204 1
2 206 1
2 207 1
2 209 1
2 210 1
2 211 1
2 212 1
2 215 1
2 216 1
2 217 1
2 218 1
2 221 1
2 222 1
2 224 1
2 225 1
2 226 1
2 227 1
2 232 1
2 233 1
2 236 1
2 237 1
2 238 1
2 240 1
2 241 1
2 243 1
2 244 1
2 246 1
2 247 1
2 249 1
2 253 1
2 254 1
2 255 1
2 256 1
2 257 1
2 260 1
2 262 1
2 263 1
2 265 1
2 268 1
2 269 1
2 270 1
2 272 1
2 273 1
2 275 1
2 276 1
2 277 1
2 278 1
2 280 1
2 282 1
2 284 1
2 285 1
2 289 1
2 290 1
2 291 1
2 292 1
2 293 1
2 294 1
2 295 1
2 297 1
2 298 1
2 300 1
3 6 1
3 8 1
3 11 1
3 12 1
3 14 1
3 15 1
3 16 1
3 17 1
3 20 1
3 22 1
3 23 1
3 24 1
3 27 1
3 30 1
3 34 1
3 36 1
3 37 1
3 38 1
3 39 1
3 40 1
3 43 1
3 45 1
3 46 1
3 50 1
3 56 1
3 57 1
3 58 1
3 60 1
3 61 1
3 62 1
3 63 1
3 65 1
3 66 1
3 67 1
3 72 1
3 73 1
3 75 1
3 78 1
3 79 1
3 80 1
3 84 1
3 86 1
3 87 1
3 88 1
3 89 1
3 91 1
3 92 1
3 94 1
3 96 1
3 98 1
3 99 1
3 103 1
3 106 1
3 108 1
3 109 1
3 111 1
3 113 1
3 116 1
3 118 1
3 123 1
3 125 1
3 126 1
3 127 1
3 129 1
3 139 1
3 140 1
3 141 1
3 142 1
3 145 1
3 147 1
3 148 1
3 150 1
3 151 1
3 153 1
3 154 1
3 155 1
3 156 1
3 157 1
3 161 1
3 163 1
3 165 1
3 167 1
3 172 1
3 173 1
3 175 1
3 177 1
3 178 1
3 183 1
3 185 1
3 186 1
3 193 1
3 194 1
3 195 1
3 196 1
3 198 1
3 199 1
3 202 1
3 207 1
3 210 1
3 212 1
3 215 1
3 216 1
3 221 1
3 224 1
3 228 1
3 230 1
3 233 1
3 248 1
3 258 1
3 261 1
3 263 1
3 265 1
3 269 1
3 270 1
3 271 1
3 273 1
3 275 1
3 278 1
3 282 1
3 283 1
3 284 1
3 285 1
3 290 1
3 295 1
3 297 1
3 300 1
4 6 1
4 9 1
4 10 1
4 14 1
4 15 1
4 16 1
4 17 1
4 23 1
4 31 1
4 34 1
4 36 1
4 39 1
4 54 1
4 60 1
4 62 1
4 64 1
4 65 1
4 66 1
4 67 1
4 68 1
4 73 1
4 87 1
4 90 1
4 93 1
4 99 1
4 102 1
4 108 1
4 112 1
4 114 1
4 117 1
4 119 1
4 120 1
4 127 1
4 135 1
4 140 1
4 144 1
4 151 1
4 152 1
4 157 1
4 158 1
4 166 1
4 167 1
4 168 1
4 172 1
4 173 1
4 178 1
4 181 1
4 183 1
4 184 1
4 186 1
4 189 1
4 192 1
4 193 1
4 197 1
4 198 1
4 202 1
4 206 1
4 208 1
4 210 1
4 211 1
4 213 1
4 214 1
4 217 1
4 227 1
4 230 1
4 233 1
4 241 1
4 242 1
4 248 1
4 249 1
4 253 1
4 254 1
4 260 1
4 262 1
4 264 1
4 266 1
4 272 1
4 276 1
4 278 1
4 282 1
4 292 1
4 295 1
4 298 1
4 300 1
5 7 1
5 8 1
5 12 1
5 13 1
5 17 1
5 18 1
5 22 1
5 24 1
5 30 1
5 31 1
5 32 1
5 34 1
5 35 1
5 37 1
5 39 1
5 40 1
5 41 1
5 42 1
5 43 1
5 44 1
5 45 1
5 47 1
5 49 1
5 50 1
5 55 1
5 57 1
5 59 1
5 61 1
5 62 1
5 63 1
5 66 1
5 69 1
5 72 1
5 78 1
5 82 1
5 85 1
5 90 1
5 93 1
5 95 1
5 96 1
5 97 1
5 98 1
5 106 1
5 108 1
5 110 1
5 112 1
5 113 1
5 115 1
5 117 1
5 118 1
5 120 1
5 121 1
5 122 1
5 125 1
5 128 1
5 131 1
5 132 1
5 133 1
5 135 1
5 137 1
5 143 1
5 145 1
5 150 1
5 155 1
5 157 1
5 158 1
5 159 1
5 162 1
5 163 1
5 164 1
5 166 1
5 173 1
5 178 1
5 181 1
5 182 1
5 183 1
5 185 1
5 186 1
5 187 1
5 188 1
5 189 1
5 192 1
5 194 1
5 195 1
5 196 1
5 197 1
5 199 1
5 200 1
5 201 1
5 202 1
5 206 1
5 210 1
5 211 1
5 213 1
5 216 1
5 220 1
5 221 1
5 223 1
5 227 1
5 229 1
5 230 1
5 231 1
5 233 1
5 238 1
5 241 1
5 242 1
5 243 1
5 245 1
5 248 1
5 250 1
5 251 1
5 252 1
5 254 1
5 261 1
5 265 1
5 266 1
5 270 1
5 271 1
5 272 1
5 275 1
5 276 1
5 277 1
5 278 1
5 279 1
5 280 1
5 282 1
5 283 1
5 284 1
5 286 1
5 289 1
5 290 1
5 294 1
5 295 1
6 8 1
6 11 1
6 12 1
6 13 1
6 15 1
6 16 1
6 17 1
6 18 1
6 20 1
6 22 1
6 23 1
6 24 1
6 25 1
6 27 1
6 29 1
6 30 1
6 31 1
6 33 1
6 34 1
6 35 1
6 37 1
6 38 1
6 40 1
6 41 1
6 42 1
6 43 1
6 44 1
6 45 1
6 46 1
6 48 1
6 49 1
6 50 1
6 51 1
6 53 1
6 54 1
6 55 1
6 61 1
6 62 1
6 64 1
6 65 1
6 66 1
6 69 1
6 71 1
6 73 1
6 74 1
6 75 1
6 78 1
6 82 1
6 84 1
6 85 1
6 87 1
6 88 1
6 91 1
6 92 1
6 93 1
6 96 1
6 97 1
6 99 1
6 100 1
6 101 1
6 102 1
6 103 1
6 105 1
6 107 1
6 112 1
6 113 1
6 114 1
6 116 1
6 117 1
6 120 1
6 127 1
6 129 1
6 130 1
6 131 1
6 132 1
6 135 1
6 136 1
6 138 1
6 139 1
6 140 1
6 141 1
6 143 1
6 144 1
6 145 1
6 146 1
6 149 1
6 150 1
6 151 1
6 152 1
6 153 1
6 156 1
6 157 1
6 158 1
6 162 1
6 163 1
6 164 1
6 165 1
6 167 1
6 169 1
6 171 1
6 172 1
6 173 1
6 176 1
6 178 1
6 181 1
6 183 1
6 184 1
6 186 1
6 187 1
6 188 1
6 189 1
6 190 1
6 193 1
6 194 1
6 195 1
6 196 1
6 198 1
6 199 1
6 200 1
6 203 1
6 204 1
6 206 1
6 207 1
6 208 1
6 210 1
6 211 1
6 212 1
6 213 1
6 218 1
6 219 1
6 221 1
6 223 1
6 224 1
6 230 1
6 232 1
6 233 1
6 234 1
6 235 1
6 238 1
6 239 1
6 240 1
6 241 1
6 242 1
6 243 1
6 245 1
6 246 1
6 248 1
6 249 1
6 251 1
6 257 1
6 260 1
6 261 1
6 262 1
6 263 1
6 264 1
6 265 1
6 266 1
6 267 1
6 268 1
6 270 1
6 271 1
6 272 1
6 273 1
6 275 1
6 276 1
6 277 1
6 278 1
6 279 1
6 280 1
6 281 1
6 282 1
6 283 1
6 284 1
6 285 1
6 286 1
6 288 1
6 290 1
6 294 1
6 295 1
6 296 1
6 298 1
6 299 1
6 300 1
7 8 1
7 11 1
7 12 1
7 13 1
7 14 1
7 17 1
7 18 1
7 20 1
7 21 1
7 22 1
7 23 1
7 24 1
7 27 1
7 28 1
7 29 1
7 30 1
7 31 1
7 33 1
7 34 1
7 38 1
7 39 1
7 43 1
7 44 1
7 45 1
7 47 1
7 50 1
7 53 1
7 54 1
7 55 1
7 60 1
7 61 1
7 65 1
7 67 1
7 68 1
7 71 1
7 73 1
7 74 1
7 77 1
7 78 1
7 79 1
7 80 1
7 85 1
7 86 1
7 87 1
7 88 1
7 91 1
7 92 1
7 94 1
7 96 1
7 97 1
7 98 1
7 99 1
7 101 1
7 105 1
7 107 1
7 108 1
7 109 1
7 110 1
7 111 1
7 113 1
7 114 1
7 116 1
7 118 1
7 120 1
7 121 1
7 128 1
7 131 1
7 132 1
7 137 1
7 138 1
7 140 1
7 141 1
7 143 1
7 145 1
7 147 1
7 148 1
7 150 1
7 152 1
7 153 1
7 154 1
7 155 1
7 156 1
7 157 1
7 158 1
7 161 1
7 162 1
7 164 1
7 165 1
7 168 1
7 170 1
7 172 1
7 173 1
7 175 1
7 177 1
7 178 1
7 181 1
7 184 1
7 185 1
7 186 1
7 187 1
7 190 1
7 191 1
7 192 1
7 193 1
7 195 1
7 196 1
7 198 1
7 199 1
7 201 1
7 202 1
7 203 1
7 204 1
7 209 1
7 210 1
7 212 1
7 213 1
7 216 1
7 217 1
7 218 1
7 220 1
7 221 1
7 222 1
7 223 1
7 225 1
7 227 1
7 229 1
7 230 1
7 233 1
7 234 1
7 235 1
7 237 1
7 240 1
7 241 1
7 242 1
7 243 1
7 244 1
7 245 1
7 248 1
7 249 1
7 257 1
7 260 1
7 261 1
7 263 1
7 265 1
7 273 1
7 275 1
7 276 1
7 277 1
7 279 1
7 281 1
7 283 1
7 289 1
7 290 1
7 293 1
7 300 1
8 9 1
8 10 1
8 11 1
8 12 1
8 14 1
8 15 1
8 16 1
8 17 1
8 20 1
8 22 1
8 23 1
8 24 1
8 27 1
8 28 1
8 29 1
8 30 1
8 31 1
8 32 1
8 33 1
8 34 1
8 35 1
8 37 1
8 46 1
8 50 1
8 53 1
8 55 1
8 56 1
8 57 1
8 58 1
8 59 1
8 60 1
8 61 1
8 62 1
8 64 1
8 65 1
8 67 1
8 69 1
8 71 1
8 72 1
8 73 1
8 74 1
8 75 1
8 76 1
8 77 1
8 78 1
8 80 1
8 81 1
8 82 1
8 83 1
8 84 1
8 85 1
8 86 1
8 87 1
8 88 1
8 90 1
8 91 1
8 92 1
8 93 1
8 95 1
8 96 1
8 98 1
8 99 1
8 100 1
8 101 1
8 102 1
8 103 1
8 105 1
8 106 1
8 108 1
8 109 1
8 111 1
8 112 1
8 113 1
8 114 1
8 115 1
8 116 1
8 117 1
8 118 1
8 120 1
8 121 1
8 122 1
8 123 1
8 126 1
8 127 1
8 128 1
8 129 1
8 130 1
8 131 1
8 132 1
8 133 1
8 134 1
8 135 1
8 137 1
8 138 1
8 139 1
8 140 1
8 141 1
8 142 1
8 143 1
8 147 1
8 148 1
8 150 1
8 152 1
8 154 1
8 155 1
8 156 1
8 157 1
8 159 1
8 160 1
8 161 1
8 162 1
8 164 1
8 165 1
8 166 1
8 167 1
8 168 1
8 169 1
8 170 1
8 171 1
8 172 1
8 173 1
8 176 1
8 177 1
8 178 1
8 180 1
8 181 1
8 182 1
8 183 1
8 184 1
8 186 1
8 187 1
8 188 1
8 189 1
8 190 1
8 191 1
8 192 1
8 193 1
8 194 1
8 195 1
8 196 1
8 197 1
8 198 1
8 199 1
8 201 1
8 202 1
8 203 1
8 204 1
8 205 1
8 206 1
8 207 1
8 209 1
8 210 1
8 211 1
8 212 1
8 214 1
8 215 1
8 216 1
8 217 1
8 218 1
8 219 1
8 221 1
8 222 1
8 224 1
8 227 1
8 228 1
8 229 1
8 230 1
8 232 1
8 233 1
8 234 1
8 236 1
8 238 1
8 239 1
8 241 1
8 242 1
8 243 1
8 246 1
8 248 1
8 249 1
8 253 1
8 255 1
8 256 1
8 257 1
8 258 1
8 260 1
8 261 1
8 263 1
8 264 1
8 265 1
8 266 1
8 267 1
8 269 1
8 270 1
8 272 1
8 273 1
8 275 1
8 278 1
8 279 1
8 280 1
8 282 1
8 283 1
8 284 1
8 286 1
8 288 1
8 289 1
8 291 1
8 292 1
8 293 1
8 294 1
8 295 1
8 297 1
8 299 1
8 300 1
9 10 1
9 11 1
9 12 1
9 14 1
9 15 1
9 16 1
9 18 1
9 20 1
9 24 1
9 26 1
9 27 1
9 28 1
9 31 1
9 32 1
9 33 1
9 37 1
9 39 1
9 41 1
9 46 1
9 47 1
9 51 1
9 53 1
9 54 1
9 56 1
9 57 1
9 58 1
9 59 1
9 60 1
9 63 1
9 64 1
9 65 1
9 66 1
9 69 1
9 71 1
9 72 1
9 73 1
9 74 1
9 77 1
9 78 1
9 79 1
9 80 1
9 82 1
9 84 1
9 85 1
9 89 1
9 90 1
9 94 1
9 96 1
9 99 1
9 100 1
9 101 1
9 102 1
9 103 1
9 106 1
9 107 1
9 109 1
9 110 1
9 111 1
9 112 1
9 114 1
9 116 1
9 118 1
9 119 1
9 120 1
9 121 1
9 124 1
9 125 1
9 127 1
9 128 1
9 131 1
9 132 1
9 133 1
9 134 1
9 136 1
9 138 1
9 139 1
9 140 1
9 141 1
9 142 1
9 143 1
9 144 1
9 145 1
9 148 1
9 149 1
9 151 1
9 154 1
9 156 1
9 157 1
9 158 1
9 159 1
9 162 1
9 164 1
9 167 1
9 168 1
9 169 1
9 172 1
9 176 1
9 178 1
9 180 1
9 181 1
9 183 1
9 184 1
9 185 1
9 186 1
9 187 1
9 188 1
9 196 1
9 198 1
9 202 1
9 203 1
9 205 1
9 206 1
9 207 1
9 210 1
9 212 1
9 214 1
9 215 1
9 219 1
9 221 1
9 223 1
9 226 1
9 227 1
9 228 1
9 229 1
9 230 1
9 231 1
9 234 1
9 241 1
9 242 1
9 244 1
9 245 1
9 246 1
9 247 1
9 248 1
9 250 1
9 252 1
9 253 1
9 254 1
9 257 1
9 260 1
9 261 1
9 263 1
9 264 1
9 265 1
9 266 1
9 267 1
9 268 1
9 270 1
9 278 1
9 281 1
9 282 1
9 284 1
9 287 1
9 289 1
9 293 1
9 294 1
9 295 1
9 297 1
9 300 1
10 11 1
10 12 1
10 14 1
10 15 1
10 16 1
10 17 1
10 18 1
10 20 1
10 22 1
10 23 1
10 27 1
10 28 1
10 29 1
10 30 1
10 31 1
10 32 1
10 33 1
10 34 1
10 35 1
10 36 1
10 37 1
10 41 1
10 44 1
10 45 1
10 46 1
10 47 1
10 49 1
10 50 1
10 51 1
10 52 1
10 54 1
10 55 1
10 60 1
10 61 1
10 62 1
10 63 1
10 64 1
10 65 1
10 67 1
10 68 1
10 69 1
10 72 1
10 73 1
10 74 1
10 77 1
10 78 1
10 79 1
10 80 1
10 81 1
10 82 1
10 84 1
10 85 1
10 86 1
10 87 1
10 88 1
10 89 1
10 90 1
10 91 1
10 92 1
10 95 1
10 99 1
10 100 1
10 101 1
10 102 1
10 103 1
10 105 1
10 106 1
10 107 1
10 108 1
10 109 1
10 110 1
10 111 1
10 113 1
10 114 1
10 115 1
10 116 1
10 117 1
10 120 1
10 121 1
10 122 1
10 123 1
10 124 1
10 125 1
10 127 1
10 130 1
10 131 1
10 132 1
10 133 1
10 134 1
10 137 1
10 139 1
10 140 1
10 141 1
10 143 1
10 144 1
10 147 1
10 148 1
10 150 1
10 151 1
10 152 1
10 153 1
10 154 1
10 155 1
10 158 1
10 160 1
10 161 1
10 166 1
10 167 1
10 168 1
10 169 1
10 170 1
10 172 1
10 174 1
10 177 1
10 179 1
10 180 1
10 181 1
10 182 1
10 183 1
10 184 1
10 186 1
10 187 1
10 189 1
10 191 1
10 192 1
10 195 1
10 196 1
10 197 1
10 198 1
10 200 1
10 201 1
10 202 1
10 203 1
10 204 1
10 206 1
10 207 1
10 209 1
10 210 1
10 212 1
10 213 1
10 214 1
10 215 1
10 216 1
10 217 1
10 218 1
10 219 1
10 221 1
10 222 1
10 223 1
10 224 1
10 225 1
10 226 1
10 227 1
10 228 1
10 229 1
10 230 1
10 231 1
10 232 1
10 234 1
10 235 1
10 236 1
10 238 1
10 239 1
10 240 1
10 241 1
10 242 1
10 243 1
10 244 1
10 245 1
10 247 1
10 248 1
10 250 1
10 253 1
10 254 1
10 256 1
10 258 1
10 259 1
10 260 1
10 261 1
10 262 1
10 263 1
10 264 1
10 265 1
10 266 1
10 268 1
10 269 1
10 270 1
10 271 1
10 272 1
10 273 1
10 275 1
10 276 1
10 277 1
10 278 1
10 279 1
10 280 1
10 282 1
10 283 1
10 284 1
10 287 1
10 288 1
10 289 1
10 291 1
10 294 1
10 295 1
10 298 1
11 12 1
11 13 1
11 14 1
11 16 1
11 17 1
11 22 1
11 23 1
11 25 1
11 26 1
11 27 1
11 30 1
11 32 1
11 34 1
11 35 1
11 36 1
11 37 1
11 38 1
11 39 1
11 41 1
11 42 1
11 43 1
11 44 1
11 45 1
11 47 1
11 49 1
11 51 1
11 52 1
11 53 1
11 54 1
11 55 1
11 57 1
11 58 1
11 60 1
11 61 1
11 62 1
11 64 1
11 65 1
11 66 1
11 67 1
11 71 1
11 72 1
11 73 1
11 74 1
11 75 1
11 77 1
11 79 1
11 80 1
11 84 1
11 85 1
11 86 1
11 87 1
11 89 1
11 90 1
11 91 1
11 93 1
11 95 1
11 97 1
11 100 1
11 101 1
11 102 1
11 104 1
11 105 1
11 106 1
11 108 1
11 109 1
11 110 1
11 111 1
11 112 1
11 113 1
11 115 1
11 116 1
11 117 1
11 118 1
11 119 1
11 120 1
11 122 1
11 123 1
11 125 1
11 126 1
11 127 1
11 128 1
11 129 1
11 130 1
11 132 1
11 133 1
11 134 1
11 140 1
11 141 1
11 142 1
11 143 1
11 144 1
11 146 1
11 147 1
11 148 1
11 150 1
11 151 1
11 154 1
11 155 1
11 156 1
11 157 1
11 158 1
11 159 1
11 160 1
11 161 1
11 162 1
11 165 1
11 166 1
11 167 1
11 168 1
11 169 1
11 170 1
11 171 1
11 172 1
11 173 1
11 176 1
11 178 1
11 179 1
11 181 1
11 182 1
11 183 1
11 184 1
11 185 1
11 187 1
11 188 1
11 189 1
11 191 1
11 194 1
11 195 1
11 196 1
11 197 1
11 200 1
11 201 1
11 202 1
11 203 1
11 204 1
11 206 1
11 208 1
11 209 1
11 210 1
11 211 1
11 212 1
11 213 1
11 214 1
11 216 1
11 217 1
11 218 1
11 221 1
11 223 1
11 225 1
11 227 1
11 228 1
11 229 1
11 230 1
11 231 1
11 232 1
11 234 1
11 236 1
11 237 1
11 238 1
11 240 1
11 241 1
11 242 1
11 243 1
11 244 1
11 246 1
11 247 1
11 248 1
11 251 1
11 252 1
11 254 1
11 257 1
11 258 1
11 260 1
11 261 1
11 263 1
11 264 1
11 265 1
11 266 1
11 267 1
11 270 1
11 271 1
11 272 1
11 273 1
11 275 1
11 276 1
11 277 1
11 278 1
11 279 1
11 280 1
11 281 1
11 283 1
11 284 1
11 285 1
11 286 1
11 287 1
11 288 1
11 289 1
11 291 1
11 292 1
11 294 1
11 295 1
11 296 1
11 297 1
11 298 1
11 300 1
12 13 1
12 14 1
12 15 1
12 16 1
12 17 1
12 18 1
12 19 1
12 20 1
12 23 1
12 24 1
12 26 1
12 27 1
12 28 1
12 31 1
12 34 1
12 35 1
12 36 1
12 37 1
12 38 1
12 39 1
12 40 1
12 41 1
12 42 1
12 44 1
12 46 1
12 47 1
12 49 1
12 50 1
12 51 1
12 52 1
12 53 1
12 54 1
12 55 1
12 58 1
12 59 1
12 60 1
12 61 1
12 62 1
12 63 1
12 64 1
12 65 1
12 66 1
12 67 1
12 68 1
12 69 1
12 70 1
12 71 1
12 72 1
12 73 1
12 74 1
12 77 1
12 78 1
12 79 1
12 80 1
12 81 1
12 82 1
12 83 1
12 85 1
12 86 1
12 88 1
12 89 1
12 90 1
12 92 1
12 93 1
12 94 1
12 95 1
12 97 1
12 98 1
12 99 1
12 100 1
12 101 1
12 103 1
12 104 1
12 106 1
12 108 1
12 109 1
12 111 1
12 112 1
12 113 1
12 115 1
12 116 1
12 118 1
12 120 1
12 121 1
12 123 1
12 125 1
12 127 1
12 128 1
12 129 1
12 130 1
12 132 1
12 133 1
12 134 1
12 137 1
12 138 1
12 139 1
12 141 1
12 142 1
12 143 1
12 145 1
12 146 1
12 148 1
12 149 1
12 150 1
12 152 1
12 154 1
12 155 1
12 156 1
12 158 1
12 160 1
12 161 1
12 162 1
12 164 1
12 166 1
12 167 1
12 168 1
12 169 1
12 170 1
12 171 1
12 172 1
12 173 1
12 174 1
12 175 1
12 176 1
12 177 1
12 178 1
12 181 1
12 182 1
12 183 1
12 184 1
12 185 1
12 186 1
12 187 1
12 188 1
12 189 1
12 191 1
12 192 1
12 193 1
12 194 1
12 195 1
12 198 1
12 199 1
12 202 1
12 203 1
12 204 1
12 205 1
12 207 1
12 208 1
12 210 1
12 212 1
12 213 1
12 215 1
12 216 1
12 217 1
12 218 1
12 220 1
12 221 1
12 222 1
12 223 1
12 224 1
12 225 1
12 226 1
12 227 1
12 228 1
12 230 1
12 231 1
12 233 1
12 234 1
12 236 1
12 238 1
12 239 1
12 241 1
12 243 1
12 246 1
12 248 1
12 250 1
12 251 1
12 252 1
12 253 1
12 254 1
12 255 1
12 256 1
12 257 1
12 258 1
12 259 1
12 260 1
12 261 1
12 262 1
12 263 1
12 265 1
12 266 1
12 268 1
12 272 1
12 274 1
12 275 1
12 276 1
12 277 1
12 278 1
12 280 1
12 282 1
12 283 1
12 284 1
12 285 1
12 286 1
12 287 1
12 288 1
12 289 1
12 290 1
12 292 1
12 294 1
12 295 1
12 297 1
12 298 1
12 299 1
12 300 1
13 15 1
13 18 1
13 22 1
13 23 1
13 25 1
13 30 1
13 34 1
13 41 1
13 46 1
13 47 1
13 49 1
13 50 1
13 51 1
13 53 1
13 60 1
13 62 1
13 65 1
13 69 1
13 71 1
13 72 1
13 74 1
13 77 1
13 79 1
13 80 1
13 81 1
13 82 1
13 83 1
13 86 1
13 87 1
13 88 1
13 90 1
13 91 1
13 92 1
13 94 1
13 95 1
13 96 1
13 99 1
13 100 1
13 104 1
13 106 1
13 108 1
13 112 1
13 113 1
13 118 1
13 119 1
13 120 1
13 128 1
13 130 1
13 132 1
13 133 1
13 134 1
13 136 1
13 137 1
13 138 1
13 140 1
13 143 1
13 144 1
13 147 1
13 148 1
13 150 1
13 152 1
13 157 1
13 160 1
13 168 1
13 173 1
13 178 1
13 180 1
13 181 1
13 182 1
13 183 1
13 185 1
13 186 1
13 187 1
13 194 1
13 196 1
13 197 1
13 203 1
13 206 1
13 208 1
13 209 1
13 210 1
13 211 1
13 212 1
13 215 1
13 216 1
13 223 1
13 225 1
13 227 1
13 228 1
13 229 1
13 230 1
13 232 1
13 233 1
13 235 1
13 236 1
13 237 1
13 241 1
13 244 1
13 246 1
13 247 1
13 248 1
13 251 1
13 252 1
13 254 1
13 255 1
13 257 1
13 258 1
13 262 1
13 263 1
13 264 1
13 265 1
13 266 1
13 269 1
13 276 1
13 279 1
13 280 1
13 282 1
13 283 1
13 284 1
13 286 1
13 288 1
13 289 1
13 292 1
13 294 1
13 295 1
13 298 1
13 299 1
14 16 1
14 17 1
14 22 1
14 23 1
14 24 1
14 25 1
14 26 1
14 27 1
14 29 1
14 30 1
14 34 1
14 35 1
14 36 1
14 37 1
14 38 1
14 39 1
14 44 1
14 45 1
14 47 1
14 49 1
14 50 1
14 51 1
14 52 1
14 53 1
14 54 1
14 55 1
14 57 1
14 59 1
14 60 1
14 61 1
14 62 1
14 64 1
14 65 1
14 66 1
14 67 1
14 68 1
14 69 1
14 71 1
14 72 1
14 73 1
14 74 1
14 75 1
14 76 1
14 77 1
14 78 1
14 81 1
14 82 1
14 83 1
14 85 1
14 86 1
14 87 1
14 89 1
14 90 1
14 92 1
14 93 1
14 94 1
14 95 1
14 97 1
14 99 1
14 101 1
14 103 1
14 104 1
14 105 1
14 110 1
14 111 1
14 112 1
14 114 1
14 115 1
14 116 1
14 117 1
14 118 1
14 119 1
14 120 1
14 121 1
14 125 1
14 126 1
14 127 1
14 128 1
14 132 1
14 134 1
14 136 1
14 138 1
14 140 1
14 141 1
14 142 1
14 143 1
14 144 1
14 145 1
14 146 1
14 147 1
14 148 1
14 150 1
14 152 1
14 154 1
14 155 1
14 156 1
14 157 1
14 158 1
14 160 1
14 161 1
14 164 1
14 166 1
14 167 1
14 168 1
14 169 1
14 170 1
14 171 1
14 172 1
14 173 1
14 174 1
14 176 1
14 177 1
14 178 1
14 180 1
14 182 1
14 183 1
14 186 1
14 187 1
14 188 1
14 192 1
14 193 1
14 194 1
14 195 1
14 196 1
14 200 1
14 201 1
14 202 1
14 203 1
14 204 1
14 207 1
14 210 1
14 211 1
14 212 1
14 213 1
14 214 1
14 215 1
14 216 1
14 217 1
14 218 1
14 220 1
14 221 1
14 222 1
14 223 1
14 224 1
14 225 1
14 226 1
14 227 1
14 230 1
14 231 1
14 232 1
14 233 1
14 234 1
14 236 1
14 238 1
14 240 1
14 241 1
14 243 1
14 244 1
14 247 1
14 248 1
14 249 1
14 251 1
14 252 1
14 253 1
14 255 1
14 256 1
14 257 1
14 258 1
14 259 1
14 260 1
14 261 1
14 263 1
14 265 1
14 267 1
14 269 1
14 270 1
14 272 1
14 275 1
14 277 1
14 278 1
14 279 1
14 281 1
14 282 1
14 283 1
14 284 1
14 285 1
14 286 1
14 287 1
14 288 1
14 289 1
14 290 1
14 292 1
14 293 1
14 296 1
14 298 1
14 299 1
14 300 1
15 16 1
15 19 1
15 20 1
15 21 1
15 22 1
15 25 1
15 26 1
15 27 1
15 29 1
15 30 1
15 33 1
15 35 1
15 41 1
15 42 1
15 43 1
15 45 1
15 46 1
15 47 1
15 48 1
15 50 1
15 53 1
15 57 1
15 58 1
15 59 1
15 60 1
15 61 1
15 63 1
15 65 1
15 66 1
15 68 1
15 69 1
15 71 1
15 72 1
15 74 1
15 75 1
15 76 1
15 77 1
15 78 1
15 80 1
15 81 1
15 82 1
15 85 1
15 86 1
15 87 1
15 88 1
15 89 1
15 90 1
15 92 1
15 93 1
15 94 1
15 95 1
15 96 1
15 97 1
15 98 1
15 99 1
15 101 1
15 103 1
15 104 1
15 105 1
15 106 1
15 108 1
15 110 1
15 112 1
15 113 1
15 114 1
15 115 1
15 116 1
15 117 1
15 118 1
15 120 1
15 121 1
15 123 1
15 127 1
15 129 1
15 132 1
15 134 1
15 138 1
15 140 1
15 141 1
15 142 1
15 143 1
15 144 1
15 148 1
15 150 1
15 151 1
15 152 1
15 153 1
15 154 1
15 155 1
15 157 1
15 158 1
15 160 1
15 161 1
15 162 1
15 164 1
15 167 1
15 168 1
15 170 1
15 171 1
15 172 1
15 174 1
15 175 1
15 177 1
15 180 1
15 181 1
15 182 1
15 183 1
15 186 1
15 187 1
15 191 1
15 192 1
15 193 1
15 194 1
15 195 1
15 198 1
15 199 1
15 201 1
15 202 1
15 204 1
15 206 1
15 207 1
15 208 1
15 209 1
15 210 1
15 211 1
15 213 1
15 214 1
15 216 1
15 221 1
15 222 1
15 223 1
15 224 1
15 225 1
15 227 1
15 228 1
15 229 1
15 230 1
15 232 1
15 236 1
15 237 1
15 238 1
15 240 1
15 241 1
15 242 1
15 243 1
15 248 1
15 249 1
15 251 1
15 253 1
15 254 1
15 255 1
15 258 1
15 260 1
15 261 1
15 264 1
15 265 1
15 267 1
15 272 1
15 273 1
15 274 1
15 275 1
15 276 1
15 278 1
15 282 1
15 283 1
15 284 1
15 285 1
15 287 1
15 288 1
15 289 1
15 290 1
15 291 1
15 292 1
15 293 1
15 294 1
15 295 1
16 17 1
16 20 1
16 22 1
16 23 1
16 25 1
16 26 1
16 27 1
16 28 1
16 30 1
16 32 1
16 34 1
16 36 1
16 37 1
16 39 1
16 42 1
16 47 1
16 48 1
16 50 1
16 51 1
16 52 1
16 53 1
16 57 1
16 60 1
16 61 1
16 62 1
16 64 1
16 65 1
16 66 1
16 67 1
16 69 1
16 71 1
16 72 1
16 74 1
16 77 1
16 78 1
16 82 1
16 84 1
16 85 1
16 87 1
16 88 1
16 95 1
16 96 1
16 97 1
16 99 1
16 100 1
16 101 1
16 103 1
16 104 1
16 106 1
16 107 1
16 108 1
16 111 1
16 112 1
16 113 1
16 116 1
16 119 1
16 120 1
16 122 1
16 123 1
16 126 1
16 130 1
16 131 1
16 132 1
16 137 1
16 139 1
16 141 1
16 142 1
16 143 1
16 145 1
16 146 1
16 149 1
16 150 1
16 155 1
16 156 1
16 157 1
16 158 1
16 159 1
16 161 1
16 162 1
16 163 1
16 164 1
16 165 1
16 167 1
16 168 1
16 169 1
16 170 1
16 171 1
16 173 1
16 175 1
16 178 1
16 179 1
16 181 1
16 182 1
16 183 1
16 185 1
16 186 1
16 189 1
16 191 1
16 193 1
16 194 1
16 195 1
16 196 1
16 197 1
16 198 1
16 200 1
16 201 1
16 202 1
16 206 1
16 207 1
16 210 1
16 211 1
16 214 1
16 215 1
16 218 1
16 219 1
16 220 1
16 221 1
16 223 1
16 224 1
16 225 1
16 226 1
16 227 1
16 228 1
16 229 1
16 230 1
16 232 1
16 233 1
16 234 1
16 236 1
16 238 1
16 241 1
16 242 1
16 243 1
16 244 1
16 246 1
16 247 1
16 248 1
16 249 1
16 251 1
16 254 1
16 256 1
16 257 1
16 258 1
16 260 1
16 261 1
16 263 1
16 264 1
16 265 1
16 266 1
16 267 1
16 269 1
16 270 1
16 272 1
16 273 1
16 275 1
16 278 1
16 281 1
16 282 1
16 283 1
16 284 1
16 285 1
16 286 1
16 287 1
16 288 1
16 289 1
16 290 1
16 292 1
16 293 1
16 295 1
16 297 1
16 299 1
17 19 1
17 21 1
17 22 1
17 23 1
17 25 1
17 26 1
17 29 1
17 30 1
17 32 1
17 35 1
17 37 1
17 39 1
17 40 1
17 41 1
17 42 1
17 44 1
17 46 1
17 47 1
17 48 1
17 49 1
17 50 1
17 51 1
17 52 1
17 53 1
17 55 1
17 57 1
17 58 1
17 59 1
17 60 1
17 61 1
17 62 1
17 65 1
17 66 1
17 68 1
17 69 1
17 70 1
17 71 1
17 72 1
17 73 1
17 74 1
17 76 1
17 77 1
17 78 1
17 80 1
17 81 1
17 82 1
17 84 1
17 85 1
17 88 1
17 90 1
17 92 1
17 93 1
17 94 1
17 95 1
17 96 1
17 97 1
17 99 1
17 100 1
17 101 1
17 102 1
17 103 1
17 105 1
17 106 1
17 107 1
17 108 1
17 110 1
17 111 1
17 112 1
17 113 1
17 115 1
17 116 1
17 122 1
17 123 1
17 124 1
17 126 1
17 127 1
17 128 1
17 129 1
17 130 1
17 131 1
17 132 1
17 134 1
17 135 1
17 137 1
17 140 1
17 142 1
17 143 1
17 144 1
17 148 1
17 150 1
17 151 1
17 152 1
17 153 1
17 154 1
17 155 1
17 157 1
17 158 1
17 159 1
17 164 1
17 166 1
17 167 1
17 168 1
17 169 1
17 171 1
17 172 1
17 173 1
17 175 1
17 176 1
17 177 1
17 178 1
17 180 1
17 183 1
17 184 1
17 185 1
17 186 1
17 187 1
17 189 1
17 190 1
17 191 1
17 192 1
17 194 1
17 195 1
17 196 1
17 204 1
17 206 1
17 207 1
17 208 1
17 210 1
17 211 1
17 212 1
17 213 1
17 214 1
17 216 1
17 219 1
17 221 1
17 222 1
17 224 1
17 228 1
17 229 1
17 230 1
17 231 1
17 232 1
17 233 1
17 234 1
17 236 1
17 238 1
17 240 1
17 241 1
17 242 1
17 243 1
17 244 1
17 245 1
17 248 1
17 251 1
17 252 1
17 253 1
17 255 1
17 257 1
17 261 1
17 262 1
17 263 1
17 265 1
17 267 1
17 270 1
17 271 1
17 272 1
17 273 1
17 274 1
17 275 1
17 276 1
17 277 1
17 278 1
17 280 1
17 283 1
17 284 1
17 286 1
17 287 1
17 288 1
17 289 1
17 290 1
17 291 1
17 292 1
17 294 1
17 295 1
17 297 1
17 300 1
18 22 1
18 23 1
18 24 1
18 27 1
18 30 1
18 36 1
18 38 1
18 44 1
18 46 1
18 48 1
18 51 1
18 53 1
18 60 1
18 62 1
18 63 1
18 65 1
18 66 1
18 68 1
18 69 1
18 73 1
18 74 1
18 80 1
18 85 1
18 86 1
18 93 1
18 95 1
18 96 1
18 98 1
18 99 1
18 104 1
18 105 1
18 110 1
18 111 1
18 112 1
18 114 1
18 115 1
18 117 1
18 118 1
18 120 1
18 125 1
18 127 1
18 129 1
18 132 1
18 134 1
18 140 1
18 141 1
18 148 1
18 151 1
18 154 1
18 155 1
18 158 1
18 160 1
18 162 1
18 163 1
18 164 1
18 168 1
18 169 1
18 170 1
18 172 1
18 175 1
18 178 1
18 180 1
18 182 1
18 183 1
18 184 1
18 185 1
18 187 1
18 188 1
18 189 1
18 191 1
18 192 1
18 194 1
18 195 1
18 196 1
18 203 1
18 207 1
18 212 1
18 213 1
18 214 1
18 216 1
18 217 1
18 218 1
18 227 1
18 229 1
18 232 1
18 233 1
18 237 1
18 238 1
18 241 1
18 244 1
18 245 1
18 246 1
18 248 1
18 249 1
18 252 1
18 253 1
18 254 1
18 260 1
18 262 1
18 264 1
18 270 1
18 271 1
18 273 1
18 276 1
18 277 1
18 278 1
18 289 1
18 291 1
18 292 1
18 295 1
18 296 1
19 22 1
19 25 1
19 28 1
19 30 1
19 37 1
19 39 1
19 41 1
19 42 1
19 44 1
19 47 1
19 51 1
19 53 1
19 60 1
19 61 1
19 62 1
19 66 1
19 69 1
19 73 1
19 74 1
19 77 1
19 80 1
19 82 1
19 84 1
19 86 1
19 92 1
19 95 1
19 96 1
19 99 1
19 106 1
19 109 1
19 117 1
19 118 1
19 119 1
19 128 1
19 131 1
19 132 1
19 141 1
19 155 1
19 157 1
19 159 1
19 160 1
19 162 1
19 168 1
19 169 1
19 171 1
19 172 1
19 173 1
19 175 1
19 177 1
19 184 1
19 187 1
19 190 1
19 193 1
19 195 1
19 198 1
19 202 1
19 206 1
19 212 1
19 216 1
19 217 1
19 224 1
19 225 1
19 227 1
19 228 1
19 230 1
19 231 1
19 232 1
19 233 1
19 235 1
19 241 1
19 244 1
19 252 1
19 254 1
19 260 1
19 264 1
19 265 1
19 275 1
19 278 1
19 282 1
19 285 1
19 289 1
19 293 1
19 300 1
20 24 1
20 27 1
20 28 1
20 29 1
20 32 1
20 34 1
20 35 1
20 36 1
20 39 1
20 41 1
20 42 1
20 45 1
20 50 1
20 51 1
20 52 1
20 60 1
20 61 1
20 62 1
20 64 1
20 65 1
20 66 1
20 67 1
20 68 1
20 69 1
20 70 1
20 71 1
20 78 1
20 80 1
20 86 1
20 90 1
20 92 1
20 94 1
20 95 1
20 96 1
20 99 1
20 100 1
20 102 1
20 105 1
20 106 1
20 107 1
20 110 1
20 112 1
20 114 1
20 118 1
20 121 1
20 122 1
20 127 1
20 128 1
20 129 1
20 130 1
20 132 1
20 134 1
20 141 1
20 143 1
20 144 1
20 145 1
20 147 1
20 151 1
20 152 1
20 153 1
20 154 1
20 155 1
20 158 1
20 159 1
20 160 1
20 163 1
20 167 1
20 172 1
20 178 1
20 182 1
20 183 1
20 185 1
20 186 1
20 187 1
20 189 1
20 191 1
20 193 1
20 194 1
20 196 1
20 202 1
20 203 1
20 204 1
20 206 1
20 207 1
20 208 1
20 214 1
20 218 1
20 223 1
20 225 1
20 228 1
20 230 1
20 231 1
20 234 1
20 238 1
20 240 1
20 241 1
20 248 1
20 251 1
20 254 1
20 257 1
20 258 1
20 260 1
20 267 1
20 269 1
20 272 1
20 275 1
20 279 1
20 282 1
20 284 1
20 286 1
20 287 1
20 288 1
20 289 1
20 291 1
20 294 1
20 295 1
21 22 1
21 23 1
21 29 1
21 35 1
21 37 1
21 41 1
21 42 1
21 45 1
21 47 1
21 50 1
21 51 1
21 55 1
21 57 1
21 58 1
21 60 1
21 61 1
21 62 1
21 65 1
21 66 1
21 67 1
21 69 1
21 70 1
21 73 1
21 74 1
21 77 1
21 81 1
21 85 1
21 86 1
21 90 1
21 95 1
21 99 1
21 102 1
21 106 1
21 111 1
21 112 1
21 113 1
21 114 1
21 116 1
21 117 1
21 118 1
21 122 1
21 123 1
21 127 1
21 128 1
21 131 1
21 132 1
21 135 1
21 136 1
21 142 1
21 145 1
21 147 1
21 148 1
21 150 1
21 151 1
21 152 1
21 154 1
21 155 1
21 156 1
21 157 1
21 160 1
21 161 1
21 168 1
21 176 1
21 177 1
21 181 1
21 183 1
21 185 1
21 189 1
21 193 1
21 194 1
21 195 1
21 198 1
21 203 1
21 207 1
21 215 1
21 217 1
21 218 1
21 219 1
21 225 1
21 226 1
21 227 1
21 229 1
21 231 1
21 232 1
21 234 1
21 235 1
21 238 1
21 241 1
21 242 1
21 243 1
21 247 1
21 248 1
21 253 1
21 256 1
21 260 1
21 263 1
21 275 1
21 278 1
21 282 1
21 285 1
21 287 1
21 289 1
21 292 1
21 294 1
21 295 1
21 300 1
22 23 1
22 26 1
22 28 1
22 29 1
22 30 1
22 32 1
22 34 1
22 35 1
22 36 1
22 37 1
22 39 1
22 41 1
22 42 1
22 44 1
22 46 1
22 47 1
22 48 1
22 49 1
22 50 1
22 53 1
22 54 1
22 55 1
22 56 1
22 58 1
22 60 1
22 61 1
22 62 1
22 63 1
22 64 1
22 65 1
22 66 1
22 67 1
22 69 1
22 70 1
22 71 1
22 73 1
22 74 1
22 75 1
22 76 1
22 79 1
22 80 1
22 81 1
22 82 1
22 84 1
22 85 1
22 86 1
22 88 1
22 90 1
22 92 1
22 93 1
22 94 1
22 95 1
22 96 1
22 97 1
22 100 1
22 102 1
22 103 1
22 107 1
22 108 1
22 110 1
22 111 1
22 112 1
22 113 1
22 114 1
22 115 1
22 116 1
22 118 1
22 120 1
22 121 1
22 122 1
22 123 1
22 126 1
22 128 1
22 131 1
22 132 1
22 133 1
22 134 1
22 135 1
22 137 1
22 138 1
22 139 1
22 140 1
22 142 1
22 143 1
22 144 1
22 145 1
22 146 1
22 147 1
22 148 1
22 150 1
22 151 1
22 152 1
22 153 1
22 154 1
22 155 1
22 157 1
22 158 1
22 160 1
22 161 1
22 162 1
22 163 1
22 166 1
22 167 1
22 168 1
22 170 1
22 171 1
22 173 1
22 175 1
22 177 1
22 179 1
22 181 1
22 182 1
22 184 1
22 185 1
22 186 1
22 187 1
22 188 1
22 189 1
22 191 1
22 192 1
22 193 1
22 194 1
22 195 1
22 196 1
22 197 1
22 200 1
22 201 1
22 202 1
22 203 1
22 204 1
22 205 1
22 207 1
22 208 1
22 210 1
22 211 1
22 212 1
22 213 1
22 216 1
22 218 1
22 219 1
22 220 1
22 223 1
22 224 1
22 228 1
22 229 1
22 230 1
22 232 1
22 233 1
22 234 1
22 235 1
22 236 1
22 238 1
22 240 1
22 241 1
22 242 1
22 243 1
22 244 1
22 246 1
22 247 1
22 248 1
22 249 1
22 252 1
22 253 1
22 254 1
22 256 1
22 257 1
22 258 1
22 260 1
22 261 1
22 262 1
22 263 1
22 264 1
22 265 1
22 269 1
22 270 1
22 271 1
22 272 1
22 273 1
22 274 1
22 275 1
22 277 1
22 278 1
22 279 1
22 282 1
22 283 1
22 284 1
22 288 1
22 289 1
22 290 1
22 294 1
22 295 1
22 296 1
22 297 1
22 298 1
22 299 1
23 25 1
23 26 1
23 27 1
23 31 1
23 33 1
23 35 1
23 36 1
23 39 1
23 41 1
23 43 1
23 46 1
23 47 1
23 48 1
23 50 1
23 51 1
23 52 1
23 53 1
23 54 1
23 55 1
23 57 1
23 58 1
23 60 1
23 61 1
23 62 1
23 64 1
23 65 1
23 66 1
23 67 1
23 68 1
23 69 1
23 73 1
23 74 1
23 76 1
23 77 1
23 79 1
23 80 1
23 81 1
23 82 1
23 85 1
23 86 1
23 88 1
23 89 1
23 90 1
23 91 1
23 92 1
23 94 1
23 96 1
23 97 1
23 98 1
23 99 1
23 102 1
23 103 1
23 104 1
23 108 1
23 111 1
23 112 1
23 113 1
23 114 1
23 116 1
23 118 1
23 119 1
23 121 1
23 122 1
23 123 1
23 124 1
23 125 1
23 126 1
23 127 1
23 128 1
23 129 1
23 131 1
23 132 1
23 133 1
23 134 1
23 137 1
23 138 1
23 139 1
23 140 1
23 143 1
23 144 1
23 146 1
23 147 1
23 148 1
23 150 1
23 151 1
23 152 1
23 154 1
23 155 1
23 156 1
23 157 1
23 158 1
23 161 1
23 164 1
23 165 1
23 166 1
23 167 1
23 169 1
23 172 1
23 173 1
23 174 1
23 176 1
23 177 1
23 180 1
23 181 1
23 182 1
23 183 1
23 184 1
23 185 1
23 186 1
23 187 1
23 189 1
23 191 1
23 193 1
23 194 1
23 195 1
23 196 1
23 198 1
23 199 1
23 201 1
23 202 1
23 203 1
23 205 1
23 207 1
23 210 1
23 211 1
23 212 1
23 213 1
23 214 1
23 215 1
23 216 1
23 217 1
23 218 1
23 219 1
23 221 1
23 223 1
23 224 1
23 225 1
23 226 1
23 228 1
23 232 1
23 235 1
23 236 1
23 238 1
23 239 1
23 241 1
23 242 1
23 243 1
23 246 1
23 247 1
23 248 1
23 250 1
23 252 1
23 253 1
23 256 1
23 257 1
23 258 1
23 260 1
23 261 1
23 262 1
23 265 1
23 267 1
23 268 1
23 269 1
23 270 1
23 272 1
23 275 1
23 276 1
23 277 1
23 278 1
23 280 1
23 282 1
23 283 1
23 285 1
23 287 1
23 289 1
23 294 1
23 295 1
23 296 1
23 297 1
23 298 1
23 299 1
23 300 1
24 26 1
24 28 1
24 29 1
24 34 1
24 39 1
24 41 1
24 43 1
24 45 1
24 48 1
24 59 1
24 60 1
24 61 1
24 69 1
24 71 1
24 73 1
24 74 1
24 77 1
24 80 1
24 81 1
24 82 1
24 83 1
24 86 1
24 90 1
24 92 1
24 94 1
24 95 1
24 97 1
24 99 1
24 104 1
24 106 1
24 111 1
24 113 1
24 114 1
24 116 1
24 119 1
24 127 1
24 128 1
24 131 1
24 132 1
24 134 1
24 136 1
24 138 1
24 140 1
24 143 1
24 144 1
24 147 1
24 150 1
24 152 1
24 159 1
24 160 1
24 162 1
24 164 1
24 167 1
24 168 1
24 169 1
24 179 1
24 180 1
24 183 1
24 187 1
24 188 1
24 196 1
24 199 1
24 203 1
24 206 1
24 208 1
24 209 1
24 210 1
24 211 1
24 216 1
24 224 1
24 227 1
24 229 1
24 230 1
24 234 1
24 236 1
24 238 1
24 241 1
24 244 1
24 248 1
24 249 1
24 254 1
24 259 1
24 261 1
24 264 1
24 269 1
24 270 1
24 271 1
24 274 1
24 278 1
24 279 1
24 284 1
24 285 1
24 286 1
24 292 1
24 294 1
24 295 1
24 296 1
24 297 1
25 27 1
25 30 1
25 31 1
25 34 1
25 37 1
25 39 1
25 42 1
25 43 1
25 45 1
25 47 1
25 49 1
25 50 1
25 52 1
25 55 1
25 56 1
25 58 1
25 60 1
25 61 1
25 62 1
25 63 1
25 66 1
25 71 1
25 72 1
25 73 1
25 74 1
25 78 1
25 82 1
25 83 1
25 84 1
25 86 1
25 87 1
25 90 1
25 91 1
25 92 1
25 94 1
25 95 1
25 97 1
25 99 1
25 100 1
25 108 1
25 110 1
25 111 1
25 112 1
25 113 1
25 115 1
25 118 1
25 122 1
25 123 1
25 128 1
25 129 1
25 130 1
25 131 1
25 132 1
25 134 1
25 135 1
25 136 1
25 142 1
25 148 1
25 152 1
25 154 1
25 157 1
25 161 1
25 163 1
25 166 1
25 167 1
25 168 1
25 177 1
25 178 1
25 180 1
25 181 1
25 183 1
25 184 1
25 186 1
25 187 1
25 188 1
25 192 1
25 196 1
25 203 1
25 205 1
25 210 1
25 211 1
25 212 1
25 213 1
25 217 1
25 223 1
25 225 1
25 227 1
25 228 1
25 232 1
25 233 1
25 234 1
25 236 1
25 237 1
25 241 1
25 242 1
25 244 1
25 247 1
25 253 1
25 258 1
25 261 1
25 274 1
25 275 1
25 278 1
25 280 1
25 281 1
25 282 1
25 284 1
25 285 1
25 288 1
25 289 1
25 290 1
25 292 1
26 27 1
26 30 1
26 31 1
26 35 1
26 36 1
26 42 1
26 43 1
26 44 1
26 45 1
26 46 1
26 47 1
26 59 1
26 60 1
26 62 1
26 64 1
26 66 1
26 71 1
26 72 1
26 74 1
26 77 1
26 82 1
26 84 1
26 86 1
26 89 1
26 91 1
26 94 1
26 95 1
26 103 1
26 104 1
26 105 1
26 111 1
26 114 1
26 115 1
26 120 1
26 123 1
26 127 1
26 130 1
26 133 1
26 136 1
26 142 1
26 145 1
26 150 1
26 151 1
26 152 1
26 154 1
26 158 1
26 162 1
26 164 1
26 168 1
26 172 1
26 175 1
26 178 1
26 180 1
26 183 1
26 184 1
26 189 1
26 191 1
26 194 1
26 201 1
26 207 1
26 211 1
26 212 1
26 214 1
26 216 1
26 217 1
26 218 1
26 224 1
26 227 1
26 228 1
26 229 1
26 235 1
26 236 1
26 238 1
26 239 1
26 241 1
26 242 1
26 243 1
26 249 1
26 251 1
26 254 1
26 257 1
26 263 1
26 264 1
26 266 1
26 272 1
26 275 1
26 276 1
26 277 1
26 278 1
26 284 1
26 285 1
26 288 1
26 289 1
26 293 1
26 295 1
26 297 1
27 28 1
27 29 1
27 30 1
27 33 1
27 35 1
27 36 1
27 37 1
27 39 1
27 45 1
27 46 1
27 47 1
27 50 1
27 51 1
27 53 1
27 54 1
27 61 1
27 62 1
27 64 1
27 65 1
27 66 1
27 67 1
27 68 1
27 69 1
27 70 1
27 72 1
27 73 1
27 75 1
27 76 1
27 78 1
27 80 1
27 81 1
27 82 1
27 83 1
27 85 1
27 86 1
27 88 1
27 89 1
27 91 1
27 92 1
27 93 1
27 95 1
27 96 1
27 97 1
27 98 1
27 99 1
27 100 1
27 101 1
27 102 1
27 103 1
27 104 1
27 105 1
27 106 1
27 108 1
27 109 1
27 110 1
27 111 1
27 112 1
27 113 1
27 114 1
27 116 1
27 117 1
27 118 1
27 119 1
27 120 1
27 121 1
27 122 1
27 124 1
27 125 1
27 126 1
27 127 1
27 128 1
27 129 1
27 132 1
27 133 1
27 134 1
27 136 1
27 141 1
27 142 1
27 143 1
27 145 1
27 146 1
27 148 1
27 150 1
27 152 1
27 154 1
27 155 1
27 157 1
27 158 1
27 159 1
27 161 1
27 163 1
27 165 1
27 166 1
27 167 1
27 168 1
27 169 1
27 171 1
27 174 1
27 177 1
27 178 1
27 180 1
27 181 1
27 182 1
27 183 1
27 184 1
27 186 1
27 187 1
27 191 1
27 192 1
27 194 1
27 198 1
27 199 1
27 200 1
27 203 1
27 204 1
27 205 1
27 207 1
27 208 1
27 209 1
27 210 1
27 213 1
27 214 1
27 215 1
27 216 1
27 219 1
27 221 1
27 222 1
27 224 1
27 228 1
27 229 1
27 230 1
27 231 1
27 233 1
27 234 1
27 236 1
27 237 1
27 238 1
27 241 1
27 243 1
27 245 1
27 247 1
27 248 1
27 249 1
27 250 1
27 254 1
27 257 1
27 259 1
27 260 1
27 261 1
27 263 1
27 265 1
27 267 1
27 270 1
27 271 1
27 272 1
27 273 1
27 276 1
27 277 1
27 278 1
27 279 1
27 282 1
27 283 1
27 284 1
27 288 1
27 289 1
27 290 1
27 292 1
27 294 1
27 297 1
27 298 1
27 299 1
27 300 1
28 31 1
28 34 1
28 35 1
28 36 1
28 37 1
28 41 1
28 43 1
28 44 1
28 46 1
28 50 1
28 52 1
28 56 1
28 58 1
28 60 1
28 63 1
28 64 1
28 65 1
28 66 1
28 69 1
28 70 1
28 71 1
28 72 1
28 79 1
28 80 1
28 81 1
28 84 1
28 85 1
28 86 1
28 87 1
28 91 1
28 92 1
28 93 1
28 94 1
28 97 1
28 98 1
28 99 1
28 100 1
28 101 1
28 105 1
28 113 1
28 114 1
28 118 1
28 131 1
28 132 1
28 137 1
28 138 1
28 139 1
28 141 1
28 143 1
28 145 1
28 146 1
28 150 1
28 152 1
28 154 1
28 155 1
28 156 1
28 158 1
28 161 1
28 162 1
28 166 1
28 170 1
28 173 1
28 178 1
28 179 1
28 180 1
28 181 1
28 183 1
28 187 1
28 189 1
28 191 1
28 193 1
28 194 1
28 200 1
28 202 1
28 203 1
28 207 1
28 210 1
28 213 1
28 222 1
28 223 1
28 225 1
28 230 1
28 231 1
28 234 1
28 236 1
28 237 1
28 241 1
28 242 1
28 245 1
28 249 1
28 259 1
28 260 1
28 261 1
28 262 1
28 264 1
28 265 1
28 269 1
28 270 1
28 275 1
28 277 1
28 278 1
28 280 1
28 282 1
28 284 1
28 296 1
29 31 1
29 32 1
29 33 1
29 37 1
29 39 1
29 40 1
29 41 1
29 42 1
29 45 1
29 46 1
29 47 1
29 49 1
29 52 1
29 53 1
29 55 1
29 59 1
29 60 1
29 61 1
29 62 1
29 64 1
29 65 1
29 66 1
29 67 1
29 69 1
29 70 1
29 73 1
29 74 1
29 77 1
29 78 1
29 80 1
29 81 1
29 82 1
29 85 1
29 88 1
29 93 1
29 94 1
29 95 1
29 97 1
29 98 1
29 99 1
29 101 1
29 102 1
29 103 1
29 108 1
29 109 1
29 112 1
29 113 1
29 114 1
29 116 1
29 117 1
29 118 1
29 119 1
29 121 1
29 125 1
29 128 1
29 129 1
29 130 1
29 132 1
29 134 1
29 138 1
29 140 1
29 142 1
29 143 1
29 146 1
29 148 1
29 150 1
29 151 1
29 152 1
29 155 1
29 156 1
29 157 1
29 161 1
29 163 1
29 164 1
29 167 1
29 170 1
29 172 1
29 173 1
29 174 1
29 175 1
29 177 1
29 178 1
29 181 1
29 183 1
29 184 1
29 186 1
29 187 1
29 188 1
29 189 1
29 190 1
29 192 1
29 194 1
29 195 1
29 196 1
29 199 1
29 200 1
29 201 1
29 202 1
29 205 1
29 206 1
29 207 1
29 208 1
29 211 1
29 214 1
29 215 1
29 216 1
29 217 1
29 222 1
29 224 1
29 226 1
29 228 1
29 229 1
29 232 1
29 234 1
29 236 1
29 244 1
29 245 1
29 248 1
29 249 1
29 250 1
29 251 1
29 252 1
29 253 1
29 254 1
29 255 1
29 256 1
29 257 1
29 260 1
29 263 1
29 265 1
29 266 1
29 269 1
29 270 1
29 273 1
29 274 1
29 275 1
29 276 1
29 277 1
29 281 1
29 282 1
29 284 1
29 285 1
29 288 1
29 289 1
29 290 1
29 295 1
29 296 1
29 297 1
29 298 1
29 300 1
30 32 1
30 33 1
30 35 1
30 36 1
30 39 1
30 42 1
30 46 1
30 47 1
30 52 1
30 53 1
30 55 1
30 58 1
30 60 1
30 61 1
30 62 1
30 64 1
30 66 1
30 69 1
30 72 1
30 79 1
30 80 1
30 81 1
30 85 1
30 87 1
30 88 1
30 89 1
30 92 1
30 94 1
30 95 1
30 97 1
30 99 1
30 102 1
30 103 1
30 107 1
30 111 1
30 112 1
30 113 1
30 117 1
30 118 1
30 119 1
30 120 1
30 121 1
30 123 1
30 124 1
30 125 1
30 126 1
30 127 1
30 132 1
30 135 1
30 140 1
30 142 1
30 143 1
30 144 1
30 145 1
30 146 1
30 147 1
30 148 1
30 152 1
30 155 1
30 157 1
30 158 1
30 161 1
30 164 1
30 168 1
30 169 1
30 172 1
30 180 1
30 182 1
30 183 1
30 184 1
30 185 1
30 186 1
30 188 1
30 191 1
30 196 1
30 201 1
30 202 1
30 208 1
30 210 1
30 211 1
30 213 1
30 216 1
30 224 1
30 228 1
30 229 1
30 230 1
30 232 1
30 234 1
30 242 1
30 243 1
30 244 1
30 246 1
30 250 1
30 254 1
30 257 1
30 258 1
30 271 1
30 272 1
30 275 1
30 278 1
30 279 1
30 281 1
30 284 1
30 285 1
30 294 1
30 295 1
30 299 1
30 300 1
31 32 1
31 35 1
31 37 1
31 39 1
31 40 1
31 41 1
31 44 1
31 47 1
31 50 1
31 54 1
31 55 1
31 56 1
31 58 1
31 59 1
31 60 1
31 61 1
31 62 1
31 65 1
31 69 1
31 70 1
31 72 1
31 73 1
31 74 1
31 77 1
31 81 1
31 82 1
31 84 1
31 85 1
31 86 1
31 88 1
31 90 1
31 91 1
31 93 1
31 95 1
31 96 1
31 98 1
31 99 1
31 100 1
31 103 1
31 105 1
31 108 1
31 110 1
31 111 1
31 112 1
31 113 1
31 114 1
31 116 1
31 118 1
31 120 1
31 127 1
31 128 1
31 130 1
31 132 1
31 133 1
31 134 1
31 135 1
31 137 1
31 139 1
31 141 1
31 142 1
31 144 1
31 148 1
31 150 1
31 152 1
31 155 1
31 157 1
31 159 1
31 160 1
31 161 1
31 162 1
31 165 1
31 167 1
31 168 1
31 171 1
31 173 1
31 175 1
31 176 1
31 180 1
31 181 1
31 183 1
31 184 1
31 186 1
31 192 1
31 194 1
31 195 1
31 196 1
31 197 1
31 198 1
31 199 1
31 201 1
31 202 1
31 203 1
31 204 1
31 207 1
31 210 1
31 211 1
31 212 1
31 213 1
31 216 1
31 218 1
31 219 1
31 221 1
31 222 1
31 223 1
31 224 1
31 225 1
31 226 1
31 227 1
31 228 1
31 229 1
31 232 1
31 233 1
31 234 1
31 237 1
31 238 1
31 240 1
31 241 1
31 242 1
31 243 1
31 248 1
31 249 1
31 251 1
31 254 1
31 256 1
31 257 1
31 258 1
31 261 1
31 263 1
31 266 1
31 270 1
31 271 1
31 272 1
31 274 1
31 275 1
31 276 1
31 277 1
31 278 1
31 282 1
31 283 1
31 284 1
31 285 1
31 289 1
31 290 1
31 292 1
31 294 1
31 295 1
31 297 1
32 33 1
32 35 1
32 37 1
32 39 1
32 41 1
32 47 1
32 48 1
32 52 1
32 53 1
32 56 1
32 61 1
32 64 1
32 66 1
32 67 1
32 68 1
32 69 1
32 71 1
32 73 1
32 74 1
32 76 1
32 77 1
32 78 1
32 79 1
32 80 1
32 81 1
32 83 1
32 84 1
32 85 1
32 87 1
32 90 1
32 94 1
32 95 1
32 97 1
32 100 1
32 101 1
32 102 1
32 112 1
32 113 1
32 114 1
32 115 1
32 118 1
32 120 1
32 121 1
32 122 1
32 126 1
32 127 1
32 128 1
32 131 1
32 133 1
32 134 1
32 135 1
32 141 1
32 142 1
32 143 1
32 145 1
32 148 1
32 150 1
32 151 1
32 152 1
32 157 1
32 166 1
32 167 1
32 173 1
32 174 1
32 178 1
32 180 1
32 181 1
32 183 1
32 184 1
32 186 1
32 187 1
32 189 1
32 192 1
32 194 1
32 197 1
32 198 1
32 200 1
32 201 1
32 202 1
32 207 1
32 210 1
32 211 1
32 212 1
32 215 1
32 216 1
32 217 1
32 219 1
32 220 1
32 223 1
32 224 1
32 225 1
32 228 1
32 230 1
32 232 1
32 234 1
32 235 1
32 236 1
32 237 1
32 238 1
32 241 1
32 242 1
32 244 1
32 245 1
32 248 1
32 249 1
32 250 1
32 254 1
32 255 1
32 256 1
32 257 1
32 260 1
32 261 1
32 262 1
32 266 1
32 267 1
32 272 1
32 273 1
32 276 1
32 277 1
32 278 1
32 282 1
32 284 1
32 285 1
32 289 1
32 290 1
32 291 1
32 293 1
32 295 1
32 300 1
33 34 1
33 35 1
33 39 1
33 50 1
33 61 1
33 65 1
33 67 1
33 69 1
33 76 1
33 78 1
33 79 1
33 80 1
33 85 1
33 86 1
33 93 1
33 95 1
33 96 1
33 102 1
33 104 1
33 105 1
33 106 1
33 107 1
33 110 1
33 111 1
33 112 1
33 117 1
33 118 1
33 121 1
33 128 1
33 132 1
33 135 1
33 136 1
33 138 1
33 140 1
33 141 1
33 143 1
33 144 1
33 150 1
33 152 1
33 156 1
33 158 1
33 160 1
33 162 1
33 163 1
33 166 1
33 169 1
33 173 1
33 175 1
33 177 1
33 181 1
33 186 1
33 193 1
33 195 1
33 196 1
33 197 1
33 198 1
33 205 1
33 208 1
33 210 1
33 214 1
33 218 1
33 221 1
33 223 1
33 224 1
33 230 1
33 232 1
33 233 1
33 234 1
33 235 1
33 236 1
33 242 1
33 243 1
33 245 1
33 246 1
33 249 1
33 253 1
33 255 1
33 256 1
33 257 1
33 260 1
33 261 1
33 267 1
33 271 1
33 275 1
33 280 1
33 282 1
33 288 1
33 289 1
33 295 1
33 298 1
33 300 1
34 36 1
34 37 1
34 38 1
34 39 1
34 40 1
34 41 1
34 42 1
34 43 1
34 46 1
34 47 1
34 48 1
34 49 1
34 51 1
34 52 1
34 53 1
34 54 1
34 56 1
34 57 1
34 58 1
34 59 1
34 60 1
34 62 1
34 63 1
34 64 1
34 65 1
34 66 1
34 69 1
34 71 1
34 72 1
34 73 1
34 74 1
34 76 1
34 78 1
34 80 1
34 81 1
34 82 1
34 83 1
34 85 1
34 87 1
34 88 1
34 90 1
34 91 1
34 93 1
34 94 1
34 95 1
34 96 1
34 98 1
34 99 1
34 100 1
34 101 1
34 102 1
34 105 1
34 106 1
34 107 1
34 108 1
34 109 1
34 110 1
34 111 1
34 112 1
34 113 1
34 114 1
34 115 1
34 116 1
34 117 1
34 118 1
34 119 1
34 120 1
34 121 1
34 122 1
34 123 1
34 124 1
34 125 1
34 126 1
34 127 1
34 128 1
34 129 1
34 131 1
34 132 1
34 134 1
34 139 1
34 141 1
34 142 1
34 144 1
34 146 1
34 147 1
34 148 1
34 150 1
34 151 1
34 152 1
34 153 1
34 154 1
34 155 1
34 156 1
34 157 1
34 158 1
34 160 1
34 163 1
34 164 1
34 165 1
34 167 1
34 169 1
34 170 1
34 173 1
34 175 1
34 176 1
34 177 1
34 178 1
34 179 1
34 180 1
34 181 1
34 183 1
34 184 1
34 185 1
34 186 1
34 187 1
34 188 1
34 189 1
34 191 1
34 192 1
34 193 1
34 195 1
34 196 1
34 198 1
34 199 1
34 200 1
34 201 1
34 202 1
34 203 1
34 205 1
34 206 1
34 207 1
34 208 1
34 209 1
34 210 1
34 211 1
34 212 1
34 213 1
34 215 1
34 217 1
34 218 1
34 219 1
34 220 1
34 221 1
34 222 1
34 223 1
34 226 1
34 227 1
34 228 1
34 229 1
34 230 1
34 231 1
34 232 1
34 233 1
34 234 1
34 235 1
34 236 1
34 238 1
34 241 1
34 242 1
34 243 1
34 244 1
34 245 1
34 248 1
34 249 1
34 252 1
34 253 1
34 254 1
34 255 1
34 256 1
34 257 1
34 258 1
34 260 1
34 261 1
34 262 1
34 263 1
34 264 1
34 265 1
34 266 1
34 268 1
34 269 1
34 271 1
34 272 1
34 275 1
34 277 1
34 278 1
34 279 1
34 280 1
34 281 1
34 282 1
34 284 1
34 285 1
34 286 1
34 287 1
34 288 1
34 289 1
34 294 1
34 295 1
34 296 1
34 300 1
35 36 1
35 39 1
35 40 1
35 41 1
35 45 1
35 50 1
35 51 1
35 52 1
35 53 1
35 55 1
35 57 1
35 58 1
35 59 1
35 60 1
35 62 1
35 63 1
35 64 1
35 65 1
35 68 1
35 69 1
35 71 1
35 72 1
35 73 1
35 75 1
35 80 1
35 81 1
35 85 1
35 90 1
35 95 1
35 96 1
35 99 1
35 103 1
35 106 1
35 108 1
35 109 1
35 110 1
35 112 1
35 113 1
35 114 1
35 116 1
35 121 1
35 124 1
35 126 1
35 127 1
35 128 1
35 131 1
35 132 1
35 133 1
35 134 1
35 138 1
35 140 1
35 141 1
35 142 1
35 143 1
35 144 1
35 146 1
35 147 1
35 148 1
35 150 1
35 151 1
35 154 1
35 156 1
35 157 1
35 158 1
35 160 1
35 164 1
35 165 1
35 166 1
35 167 1
35 168 1
35 169 1
35 171 1
35 173 1
35 176 1
35 178 1
35 181 1
35 183 1
35 184 1
35 185 1
35 186 1
35 187 1
35 188 1
35 193 1
35 194 1
35 196 1
35 200 1
35 202 1
35 203 1
35 204 1
35 207 1
35 209 1
35 210 1
35 211 1
35 212 1
35 217 1
35 218 1
35 219 1
35 223 1
35 225 1
35 226 1
35 227 1
35 228 1
35 230 1
35 232 1
35 233 1
35 234 1
35 236 1
35 237 1
35 241 1
35 242 1
35 243 1
35 244 1
35 246 1
35 247 1
35 250 1
35 252 1
35 254 1
35 255 1
35 257 1
35 262 1
35 264 1
35 266 1
35 269 1
35 271 1
35 277 1
35 279 1
35 281 1
35 282 1
35 283 1
35 284 1
35 285 1
35 288 1
35 289 1
35 291 1
35 292 1
35 295 1
35 298 1
35 300 1
36 37 1
36 41 1
36 49 1
36 50 1
36 53 1
36 57 1
36 58 1
36 61 1
36 62 1
36 63 1
36 64 1
36 65 1
36 66 1
36 67 1
36 68 1
36 69 1
36 71 1
36 79 1
36 80 1
36 82 1
36 84 1
36 85 1
36 86 1
36 87 1
36 88 1
36 91 1
36 92 1
36 94 1
36 96 1
36 100 1
36 102 1
36 103 1
36 104 1
36 106 1
36 108 1
36 110 1
36 113 1
36 114 1
36 115 1
36 116 1
36 118 1
36 120 1
36 121 1
36 127 1
36 128 1
36 129 1
36 130 1
36 132 1
36 133 1
36 136 1
36 137 1
36 138 1
36 140 1
36 141 1
36 142 1
36 144 1
36 145 1
36 146 1
36 147 1
36 150 1
36 151 1
36 152 1
36 153 1
36 154 1
36 155 1
36 158 1
36 159 1
36 160 1
36 166 1
36 169 1
36 171 1
36 172 1
36 173 1
36 175 1
36 177 1
36 178 1
36 180 1
36 182 1
36 184 1
36 185 1
36 186 1
36 187 1
36 190 1
36 191 1
36 194 1
36 195 1
36 196 1
36 198 1
36 200 1
36 201 1
36 202 1
36 203 1
36 204 1
36 207 1
36 210 1
36 212 1
36 213 1
36 216 1
36 217 1
36 220 1
36 224 1
36 225 1
36 226 1
36 227 1
36 228 1
36 229 1
36 233 1
36 234 1
36 235 1
36 237 1
36 238 1
36 239 1
36 242 1
36 244 1
36 245 1
36 248 1
36 249 1
36 251 1
36 252 1
36 253 1
36 254 1
36 256 1
36 257 1
36 258 1
36 260 1
36 261 1
36 262 1
36 263 1
36 265 1
36 269 1
36 272 1
36 273 1
36 275 1
36 276 1
36 278 1
36 279 1
36 283 1
36 284 1
36 286 1
36 287 1
36 289 1
36 295 1
36 296 1
37 39 1
37 41 1
37 42 1
37 46 1
37 47 1
37 50 1
37 51 1
37 52 1
37 54 1
37 55 1
37 58 1
37 59 1
37 60 1
37 62 1
37 66 1
37 67 1
37 68 1
37 69 1
37 71 1
37 73 1
37 74 1
37 77 1
37 80 1
37 81 1
37 84 1
37 85 1
37 86 1
37 88 1
37 89 1
37 90 1
37 92 1
37 93 1
37 94 1
37 95 1
37 96 1
37 97 1
37 98 1
37 100 1
37 101 1
37 102 1
37 103 1
37 104 1
37 105 1
37 107 1
37 108 1
37 111 1
37 112 1
37 113 1
37 114 1
37 116 1
37 118 1
37 121 1
37 122 1
37 123 1
37 126 1
37 127 1
37 129 1
37 131 1
37 132 1
37 133 1
37 134 1
37 136 1
37 137 1
37 143 1
37 144 1
37 145 1
37 146 1
37 147 1
37 148 1
37 151 1
37 153 1
37 154 1
37 155 1
37 157 1
37 158 1
37 162 1
37 163 1
37 166 1
37 169 1
37 173 1
37 174 1
37 175 1
37 177 1
37 178 1
37 179 1
37 180 1
37 181 1
37 182 1
37 183 1
37 184 1
37 185 1
37 186 1
37 189 1
37 191 1
37 193 1
37 195 1
37 196 1
37 198 1
37 199 1
37 200 1
37 201 1
37 202 1
37 203 1
37 205 1
37 206 1
37 207 1
37 210 1
37 212 1
37 216 1
37 217 1
37 219 1
37 221 1
37 222 1
37 224 1
37 225 1
37 226 1
37 227 1
37 228 1
37 229 1
37 230 1
37 233 1
37 234 1
37 235 1
37 239 1
37 240 1
37 241 1
37 242 1
37 248 1
37 249 1
37 253 1
37 254 1
37 255 1
37 257 1
37 258 1
37 260 1
37 262 1
37 264 1
37 265 1
37 266 1
37 267 1
37 268 1
37 269 1
37 275 1
37 276 1
37 278 1
37 280 1
37 281 1
37 282 1
37 284 1
37 286 1
37 288 1
37 289 1
37 290 1
37 292 1
37 294 1
37 296 1
37 298 1
37 299 1
38 45 1
38 46 1
38 47 1
38 50 1
38 52 1
38 53 1
38 55 1
38 60 1
38 62 1
38 65 1
38 69 1
38 77 1
38 80 1
38 81 1
38 84 1
38 85 1
38 90 1
38 95 1
38 97 1
38 101 1
38 102 1
38 105 1
38 106 1
38 108 1
38 113 1
38 115 1
38 121 1
38 133 1
38 136 1
38 148 1
38 155 1
38 160 1
38 162 1
38 167 1
38 171 1
38 173 1
38 183 1
38 194 1
38 196 1
38 204 1
38 207 1
38 210 1
38 216 1
38 218 1
38 224 1
38 228 1
38 230 1
38 233 1
38 235 1
38 238 1
38 241 1
38 242 1
38 243 1
38 245 1
38 251 1
38 257 1
38 258 1
38 260 1
38 263 1
38 266 1
38 269 1
38 275 1
38 278 1
38 282 1
38 287 1
38 289 1
38 291 1
38 294 1
39 41 1
39 42 1
39 43 1
39 47 1
39 49 1
39 50 1
39 51 1
39 55 1
39 56 1
39 60 1
39 62 1
39 64 1
39 65 1
39 69 1
39 70 1
39 71 1
39 73 1
39 75 1
39 76 1
39 77 1
39 86 1
39 90 1
39 91 1
39 92 1
39 93 1
39 95 1
39 96 1
39 98 1
39 99 1
39 101 1
39 102 1
39 103 1
39 104 1
39 105 1
39 107 1
39 112 1
39 113 1
39 114 1
39 115 1
39 116 1
39 118 1
39 119 1
39 120 1
39 122 1
39 126 1
39 127 1
39 128 1
39 130 1
39 131 1
39 132 1
39 134 1
39 135 1
39 137 1
39 138 1
39 140 1
39 141 1
39 142 1
39 147 1
39 148 1
39 149 1
39 153 1
39 154 1
39 155 1
39 160 1
39 161 1
39 163 1
39 165 1
39 166 1
39 168 1
39 169 1
39 171 1
39 173 1
39 174 1
39 177 1
39 178 1
39 179 1
39 180 1
39 185 1
39 186 1
39 187 1
39 188 1
39 189 1
39 192 1
39 193 1
39 194 1
39 199 1
39 200 1
39 201 1
39 202 1
39 203 1
39 204 1
39 207 1
39 210 1
39 211 1
39 213 1
39 214 1
39 216 1
39 217 1
39 218 1
39 222 1
39 224 1
39 225 1
39 229 1
39 230 1
39 231 1
39 232 1
39 233 1
39 234 1
39 241 1
39 242 1
39 243 1
39 244 1
39 245 1
39 246 1
39 248 1
39 249 1
39 250 1
39 251 1
39 253 1
39 257 1
39 259 1
39 261 1
39 262 1
39 263 1
39 264 1
39 265 1
39 266 1
39 267 1
39 268 1
39 269 1
39 272 1
39 274 1
39 275 1
39 276 1
39 277 1
39 279 1
39 282 1
39 283 1
39 284 1
39 285 1
39 288 1
39 289 1
39 293 1
39 294 1
39 295 1
39 296 1
40 42 1
40 46 1
40 50 1
40 51 1
40 52 1
40 53 1
40 55 1
40 57 1
40 60 1
40 62 1
40 63 1
40 68 1
40 69 1
40 72 1
40 77 1
40 80 1
40 82 1
40 85 1
40 88 1
40 90 1
40 92 1
40 96 1
40 99 1
40 100 1
40 106 1
40 114 1
40 117 1
40 119 1
40 124 1
40 126 1
40 127 1
40 130 1
40 133 1
40 134 1
40 140 1
40 142 1
40 144 1
40 147 1
40 150 1
40 151 1
40 158 1
40 162 1
40 166 1
40 167 1
40 169 1
40 171 1
40 175 1
40 177 1
40 178 1
40 180 1
40 189 1
40 191 1
40 194 1
40 195 1
40 197 1
40 201 1
40 203 1
40 212 1
40 213 1
40 216 1
40 224 1
40 227 1
40 228 1
40 229 1
40 232 1
40 233 1
40 243 1
40 248 1
40 249 1
40 251 1
40 257 1
40 260 1
40 261 1
40 262 1
40 275 1
40 278 1
40 280 1
40 284 1
40 289 1
41 42 1
41 45 1
41 47 1
41 48 1
41 50 1
41 51 1
41 53 1
41 55 1
41 57 1
41 59 1
41 61 1
41 62 1
41 64 1
41 65 1
41 66 1
41 69 1
41 70 1
41 71 1
41 72 1
41 73 1
41 74 1
41 77 1
41 78 1
41 81 1
41 82 1
41 84 1
41 85 1
41 88 1
41 90 1
41 91 1
41 92 1
41 93 1
41 96 1
41 97 1
41 99 1
41 100 1
41 103 1
41 105 1
41 107 1
41 108 1
41 109 1
41 110 1
41 111 1
41 112 1
41 113 1
41 114 1
41 116 1
41 118 1
41 120 1
41 121 1
41 122 1
41 124 1
41 127 1
41 128 1
41 129 1
41 132 1
41 134 1
41 135 1
41 138 1
41 139 1
41 140 1
41 141 1
41 142 1
41 144 1
41 145 1
41 148 1
41 149 1
41 150 1
41 151 1
41 152 1
41 153 1
41 155 1
41 157 1
41 158 1
41 161 1
41 162 1
41 163 1
41 164 1
41 165 1
41 166 1
41 167 1
41 168 1
41 169 1
41 170 1
41 171 1
41 172 1
41 175 1
41 177 1
41 178 1
41 179 1
41 180 1
41 181 1
41 182 1
41 183 1
41 184 1
41 185 1
41 186 1
41 187 1
41 189 1
41 191 1
41 192 1
41 193 1
41 194 1
41 195 1
41 196 1
41 199 1
41 200 1
41 201 1
41 202 1
41 203 1
41 204 1
41 205 1
41 206 1
41 207 1
41 208 1
41 210 1
41 212 1
41 213 1
41 214 1
41 215 1
41 216 1
41 217 1
41 218 1
41 219 1
41 220 1
41 221 1
41 222 1
41 223 1
41 224 1
41 225 1
41 226 1
41 227 1
41 228 1
41 229 1
41 230 1
41 232 1
41 233 1
41 234 1
41 235 1
41 236 1
41 238 1
41 240 1
41 241 1
41 243 1
41 244 1
41 245 1
41 246 1
41 248 1
41 252 1
41 253 1
41 254 1
41 255 1
41 257 1
41 258 1
41 259 1
41 260 1
41 261 1
41 264 1
41 265 1
41 266 1
41 271 1
41 275 1
41 276 1
41 277 1
41 278 1
41 280 1
41 281 1
41 282 1
41 284 1
41 288 1
41 289 1
41 291 1
41 292 1
41 294 1
41 295 1
41 296 1
41 299 1
41 300 1
42 43 1
42 44 1
42 45 1
42 47 1
42 49 1
42 50 1
42 53 1
42 55 1
42 56 1
42 58 1
42 59 1
42 60 1
42 62 1
42 63 1
42 69 1
42 71 1
42 72 1
42 74 1
42 77 1
42 78 1
42 80 1
42 82 1
42 83 1
42 85 1
42 86 1
42 93 1
42 95 1
42 98 1
42 99 1
42 103 1
42 105 1
42 107 1
42 108 1
42 109 1
42 112 1
42 117 1
42 118 1
42 120 1
42 121 1
42 122 1
42 123 1
42 124 1
42 125 1
42 127 1
42 134 1
42 135 1
42 138 1
42 140 1
42 142 1
42 143 1
42 145 1
42 147 1
42 148 1
42 151 1
42 152 1
42 154 1
42 156 1
42 157 1
42 158 1
42 159 1
42 164 1
42 165 1
42 173 1
42 174 1
42 175 1
42 177 1
42 179 1
42 180 1
42 181 1
42 182 1
42 184 1
42 185 1
42 186 1
42 187 1
42 188 1
42 194 1
42 195 1
42 196 1
42 198 1
42 202 1
42 203 1
42 204 1
42 213 1
42 215 1
42 216 1
42 217 1
42 220 1
42 221 1
42 222 1
42 226 1
42 227 1
42 228 1
42 229 1
42 232 1
42 233 1
42 234 1
42 238 1
42 240 1
42 241 1
42 242 1
42 243 1
42 244 1
42 245 1
42 248 1
42 249 1
42 253 1
42 259 1
42 262 1
42 263 1
42 264 1
42 265 1
42 266 1
42 268 1
42 269 1
42 271 1
42 273 1
42 276 1
42 279 1
42 280 1
42 288 1
42 289 1
42 291 1
42 292 1
42 293 1
42 294 1
42 295 1
42 298 1
42 300 1
43 50 1
43 51 1
43 53 1
43 55 1
43 58 1
43 62 1
43 65 1
43 67 1
43 71 1
43 72 1
43 73 1
43 74 1
43 75 1
43 77 1
43 81 1
43 87 1
43 92 1
43 93 1
43 95 1
43 97 1
43 99 1
43 100 1
43 102 1
43 103 1
43 106 1
43 107 1
43 111 1
43 113 1
43 116 1
43 118 1
43 121 1
43 122 1
43 132 1
43 134 1
43 139 1
43 141 1
43 142 1
43 143 1
43 144 1
43 150 1
43 151 1
43 154 1
43 157 1
43 158 1
43 161 1
43 163 1
43 164 1
43 175 1
43 179 1
43 180 1
43 182 1
43 184 1
43 186 1
43 196 1
43 197 1
43 200 1
43 201 1
43 202 1
43 206 1
43 207 1
43 208 1
43 211 1
43 216 1
43 217 1
43 220 1
43 221 1
43 222 1
43 228 1
43 229 1
43 234 1
43 236 1
43 240 1
43 241 1
43 244 1
43 252 1
43 253 1
43 261 1
43 264 1
43 267 1
43 273 1
43 278 1
43 281 1
43 282 1
43 284 1
43 286 1
43 296 1
43 298 1
43 300 1
44 51 1
44 52 1
44 55 1
44 58 1
44 59 1
44 61 1
44 63 1
44 68 1
44 71 1
44 72 1
44 73 1
44 74 1
44 78 1
44 80 1
44 81 1
44 82 1
44 84 1
44 86 1
44 90 1
44 94 1
44 95 1
44 101 1
44 106 1
44 107 1
44 113 1
44 114 1
44 116 1
44 121 1
44 130 1
44 131 1
44 132 1
44 137 1
44 138 1
44 141 1
44 147 1
44 148 1
44 154 1
44 158 1
44 164 1
44 165 1
44 170 1
44 172 1
44 177 1
44 178 1
44 180 1
44 181 1
44 184 1
44 187 1
44 191 1
44 194 1
44 196 1
44 197 1
44 200 1
44 201 1
44 203 1
44 207 1
44 216 1
44 217 1
44 218 1
44 220 1
44 224 1
44 226 1
44 229 1
44 230 1
44 233 1
44 234 1
44 236 1
44 241 1
44 242 1
44 243 1
44 249 1
44 253 1
44 254 1
44 257 1
44 266 1
44 267 1
44 268 1
44 272 1
44 275 1
44 276 1
44 278 1
44 279 1
44 281 1
44 284 1
44 285 1
44 289 1
45 47 1
45 48 1
45 51 1
45 52 1
45 53 1
45 55 1
45 58 1
45 61 1
45 62 1
45 64 1
45 65 1
45 68 1
45 69 1
45 72 1
45 73 1
45 77 1
45 79 1
45 80 1
45 82 1
45 84 1
45 86 1
45 90 1
45 91 1
45 93 1
45 97 1
45 101 1
45 103 1
45 105 1
45 108 1
45 110 1
45 112 1
45 113 1
45 114 1
45 116 1
45 118 1
45 121 1
45 127 1
45 128 1
45 139 1
45 140 1
45 144 1
45 147 1
45 148 1
45 150 1
45 151 1
45 153 1
45 155 1
45 157 1
45 160 1
45 163 1
45 164 1
45 168 1
45 169 1
45 173 1
45 178 1
45 181 1
45 183 1
45 187 1
45 188 1
45 191 1
45 192 1
45 194 1
45 195 1
45 199 1
45 200 1
45 204 1
45 207 1
45 208 1
45 211 1
45 212 1
45 215 1
45 216 1
45 219 1
45 220 1
45 222 1
45 223 1
45 227 1
45 229 1
45 230 1
45 232 1
45 235 1
45 238 1
45 239 1
45 241 1
45 242 1
45 244 1
45 245 1
45 247 1
45 249 1
45 252 1
45 254 1
45 258 1
45 260 1
45 262 1
45 264 1
45 267 1
45 269 1
45 270 1
45 271 1
45 278 1
45 280 1
45 282 1
45 283 1
45 284 1
45 290 1
45 291 1
45 293 1
45 295 1
45 296 1
45 297 1
45 300 1
46 47 1
46 50 1
46 51 1
46 53 1
46 54 1
46 56 1
46 57 1
46 58 1
46 60 1
46 61 1
46 62 1
46 63 1
46 64 1
46 65 1
46 66 1
46 67 1
46 68 1
46 69 1
46 72 1
46 73 1
46 77 1
46 78 1
46 81 1
46 82 1
46 85 1
46 86 1
46 88 1
46 89 1
46 90 1
46 92 1
46 93 1
46 94 1
46 95 1
46 96 1
46 99 1
46 100 1
46 103 1
46 108 1
46 110 1
46 111 1
46 112 1
46 113 1
46 114 1
46 115 1
46 116 1
46 117 1
46 118 1
46 119 1
46 120 1
46 121 1
46 122 1
46 125 1
46 126 1
46 127 1
46 128 1
46 129 1
46 131 1
46 132 1
46 134 1
46 135 1
46 136 1
46 137 1
46 139 1
46 140 1
46 141 1
46 142 1
46 143 1
46 144 1
46 145 1
46 148 1
46 149 1
46 151 1
46 154 1
46 155 1
46 156 1
46 157 1
46 158 1
46 163 1
46 164 1
46 165 1
46 166 1
46 167 1
46 168 1
46 169 1
46 172 1
46 173 1
46 174 1
46 177 1
46 178 1
46 179 1
46 180 1
46 181 1
46 183 1
46 184 1
46 185 1
46 186 1
46 187 1
46 190 1
46 193 1
46 195 1
46 198 1
46 199 1
46 202 1
46 204 1
46 205 1
46 207 1
46 208 1
46 209 1
46 210 1
46 211 1
46 212 1
46 213 1
46 214 1
46 216 1
46 217 1
46 219 1
46 220 1
46 221 1
46 222 1
46 224 1
46 225 1
46 226 1
46 227 1
46 228 1
46 229 1
46 230 1
46 231 1
46 233 1
46 234 1
46 235 1
46 236 1
46 238 1
46 241 1
46 243 1
46 244 1
46 245 1
46 246 1
46 248 1
46 249 1
46 250 1
46 251 1
46 252 1
46 253 1
46 257 1
46 258 1
46 259 1
46 260 1
46 261 1
46 262 1
46 263 1
46 264 1
46 265 1
46 266 1
46 267 1
46 268 1
46 269 1
46 270 1
46 271 1
46 272 1
46 273 1
46 275 1
46 276 1
46 277 1
46 278 1
46 279 1
46 280 1
46 282 1
46 284 1
46 285 1
46 286 1
46 287 1
46 288 1
46 289 1
46 290 1
46 295 1
46 296 1
46 297 1
46 299 1
46 300 1
47 50 1
47 52 1
47 55 1
47 58 1
47 59 1
47 60 1
47 61 1
47 62 1
47 64 1
47 66 1
47 67 1
47 68 1
47 69 1
47 70 1
47 72 1
47 74 1
47 77 1
47 78 1
47 79 1
47 81 1
47 82 1
47 84 1
47 86 1
47 90 1
47 91 1
47 92 1
47 94 1
47 95 1
47 98 1
47 100 1
47 106 1
47 107 1
47 108 1
47 110 1
47 111 1
47 112 1
47 117 1
47 120 1
47 121 1
47 123 1
47 124 1
47 125 1
47 126 1
47 127 1
47 128 1
47 130 1
47 131 1
47 132 1
47 133 1
47 134 1
47 139 1
47 141 1
47 142 1
47 143 1
47 144 1
47 145 1
47 146 1
47 148 1
47 149 1
47 150 1
47 152 1
47 153 1
47 155 1
47 157 1
47 158 1
47 162 1
47 163 1
47 164 1
47 167 1
47 168 1
47 169 1
47 170 1
47 171 1
47 173 1
47 175 1
47 176 1
47 177 1
47 179 1
47 180 1
47 181 1
47 186 1
47 187 1
47 190 1
47 191 1
47 193 1
47 194 1
47 196 1
47 197 1
47 199 1
47 200 1
47 202 1
47 203 1
47 204 1
47 206 1
47 207 1
47 209 1
47 210 1
47 212 1
47 213 1
47 215 1
47 216 1
47 217 1
47 220 1
47 221 1
47 222 1
47 223 1
47 224 1
47 225 1
47 226 1
47 228 1
47 229 1
47 230 1
47 232 1
47 234 1
47 235 1
47 236 1
47 238 1
47 241 1
47 243 1
47 248 1
47 252 1
47 253 1
47 254 1
47 256 1
47 257 1
47 258 1
47 259 1
47 260 1
47 263 1
47 265 1
47 266 1
47 267 1
47 268 1
47 271 1
47 275 1
47 276 1
47 277 1
47 278 1
47 279 1
47 280 1
47 281 1
47 282 1
47 283 1
47 284 1
47 286 1
47 288 1
47 292 1
47 295 1
47 296 1
47 298 1
47 299 1
47 300 1
48 50 1
48 51 1
48 52 1
48 57 1
48 60 1
48 64 1
48 65 1
48 70 1
48 77 1
48 78 1
48 80 1
48 82 1
48 86 1
48 94 1
48 95 1
48 97 1
48 100 1
48 102 1
48 105 1
48 108 1
48 112 1
48 113 1
48 114 1
48 116 1
48 119 1
48 121 1
48 127 1
48 128 1
48 131 1
48 136 1
48 141 1
48 143 1
48 145 1
48 150 1
48 152 1
48 154 1
48 155 1
48 157 1
48 158 1
48 166 1
48 169 1
48 170 1
48 177 1
48 178 1
48 180 1
48 181 1
48 182 1
48 183 1
48 185 1
48 186 1
48 188 1
48 194 1
48 196 1
48 203 1
48 210 1
48 213 1
48 214 1
48 216 1
48 222 1
48 223 1
48 228 1
48 229 1
48 232 1
48 236 1
48 238 1
48 240 1
48 241 1
48 243 1
48 244 1
48 245 1
48 249 1
48 253 1
48 260 1
48 263 1
48 265 1
48 275 1
48 278 1
48 282 1
48 284 1
48 289 1
48 292 1
48 295 1
48 297 1
49 50 1
49 51 1
49 57 1
49 58 1
49 64 1
49 66 1
49 68 1
49 78 1
49 83 1
49 92 1
49 94 1
49 95 1
49 99 1
49 101 1
49 108 1
49 116 1
49 118 1
49 121 1
49 127 1
49 140 1
49 141 1
49 143 1
49 147 1
49 148 1
49 150 1
49 154 1
49 155 1
49 157 1
49 162 1
49 164 1
49 166 1
49 167 1
49 168 1
49 170 1
49 182 1
49 186 1
49 187 1
49 191 1
49 195 1
49 196 1
49 202 1
49 203 1
49 206 1
49 210 1
49 211 1
49 217 1
49 221 1
49 222 1
49 223 1
49 227 1
49 229 1
49 232 1
49 233 1
49 234 1
49 236 1
49 241 1
49 243 1
49 253 1
49 256 1
49 257 1
49 267 1
49 275 1
49 282 1
49 284 1
49 285 1
49 289 1
49 295 1
49 297 1
49 299 1
50 51 1
50 55 1
50 57 1
50 59 1
50 61 1
50 62 1
50 63 1
50 64 1
50 65 1
50 66 1
50 67 1
50 68 1
50 69 1
50 71 1
50 72 1
50 73 1
50 78 1
50 79 1
50 81 1
50 82 1
50 85 1
50 86 1
50 89 1
50 90 1
50 93 1
50 94 1
50 95 1
50 96 1
50 97 1
50 98 1
50 99 1
50 100 1
50 102 1
50 103 1
50 104 1
50 105 1
50 108 1
50 109 1
50 111 1
50 112 1
50 113 1
50 115 1
50 116 1
50 117 1
50 118 1
50 120 1
50 121 1
50 123 1
50 129 1
50 131 1
50 132 1
50 133 1
50 134 1
50 135 1
50 137 1
50 138 1
50 140 1
50 141 1
50 142 1
50 144 1
50 145 1
50 146 1
50 147 1
50 148 1
50 149 1
50 150 1
50 151 1
50 152 1
50 154 1
50 155 1
50 157 1
50 158 1
50 161 1
50 162 1
50 163 1
50 164 1
50 166 1
50 169 1
50 171 1
50 173 1
50 174 1
50 175 1
50 176 1
50 177 1
50 178 1
50 179 1
50 180 1
50 183 1
50 184 1
50 185 1
50 186 1
50 187 1
50 189 1
50 191 1
50 193 1
50 194 1
50 196 1
50 197 1
50 199 1
50 200 1
50 201 1
50 202 1
50 203 1
50 206 1
50 208 1
50 209 1
50 210 1
50 211 1
50 214 1
50 216 1
50 219 1
50 220 1
50 224 1
50 225 1
50 227 1
50 229 1
50 231 1
50 232 1
50 233 1
50 234 1
50 236 1
50 238 1
50 239 1
50 243 1
50 245 1
50 246 1
50 247 1
50 248 1
50 249 1
50 250 1
50 251 1
50 252 1
50 253 1
50 254 1
50 255 1
50 257 1
50 260 1
50 263 1
50 264 1
50 265 1
50 266 1
50 269 1
50 270 1
50 271 1
50 272 1
50 273 1
50 276 1
50 277 1
50 278 1
50 280 1
50 282 1
50 283 1
50 284 1
50 285 1
50 288 1
50 289 1
50 290 1
50 291 1
50 292 1
50 293 1
50 295 1
50 296 1
50 297 1
50 298 1
50 299 1
50 300 1
51 53 1
51 54 1
51 56 1
51 57 1
51 59 1
51 60 1
51 61 1
51 62 1
51 63 1
51 64 1
51 67 1
51 69 1
51 70 1
51 71 1
51 75 1
51 78 1
51 80 1
51 86 1
51 87 1
51 88 1
51 90 1
51 92 1
51 93 1
51 94 1
51 96 1
51 97 1
51 98 1
51 99 1
51 100 1
51 101 1
51 103 1
51 104 1
51 106 1
51 108 1
51 110 1
51 112 1
51 114 1
51 115 1
51 118 1
51 119 1
51 120 1
51 125 1
51 132 1
51 135 1
51 136 1
51 137 1
51 140 1
51 142 1
51 146 1
51 148 1
51 154 1
51 155 1
51 158 1
51 159 1
51 161 1
51 166 1
51 168 1
51 171 1
51 173 1
51 177 1
51 178 1
51 181 1
51 182 1
51 183 1
51 187 1
51 189 1
51 190 1
51 191 1
51 195 1
51 201 1
51 207 1
51 211 1
51 212 1
51 213 1
51 216 1
51 218 1
51 221 1
51 222 1
51 223 1
51 224 1
51 225 1
51 228 1
51 229 1
51 230 1
51 234 1
51 236 1
51 237 1
51 238 1
51 241 1
51 243 1
51 246 1
51 248 1
51 249 1
51 251 1
51 253 1
51 257 1
51 261 1
51 264 1
51 265 1
51 266 1
51 268 1
51 270 1
51 271 1
51 273 1
51 275 1
51 278 1
51 279 1
51 280 1
51 281 1
51 282 1
51 284 1
51 285 1
51 287 1
51 288 1
51 289 1
51 293 1
51 296 1
51 299 1
52 54 1
52 55 1
52 60 1
52 61 1
52 63 1
52 64 1
52 65 1
52 68 1
52 69 1
52 70 1
52 71 1
52 72 1
52 74 1
52 75 1
52 81 1
52 82 1
52 84 1
52 85 1
52 90 1
52 91 1
52 92 1
52 93 1
52 94 1
52 96 1
52 97 1
52 99 1
52 103 1
52 105 1
52 113 1
52 114 1
52 116 1
52 120 1
52 121 1
52 122 1
52 124 1
52 127 1
52 128 1
52 131 1
52 132 1
52 133 1
52 134 1
52 135 1
52 136 1
52 139 1
52 140 1
52 141 1
52 143 1
52 153 1
52 154 1
52 158 1
52 159 1
52 160 1
52 162 1
52 164 1
52 167 1
52 168 1
52 169 1
52 173 1
52 176 1
52 180 1
52 185 1
52 189 1
52 191 1
52 196 1
52 198 1
52 202 1
52 203 1
52 206 1
52 207 1
52 208 1
52 210 1
52 211 1
52 212 1
52 214 1
52 215 1
52 217 1
52 218 1
52 220 1
52 223 1
52 226 1
52 229 1
52 230 1
52 234 1
52 236 1
52 237 1
52 241 1
52 243 1
52 248 1
52 251 1
52 253 1
52 254 1
52 257 1
52 258 1
52 259 1
52 262 1
52 264 1
52 265 1
52 266 1
52 269 1
52 270 1
52 272 1
52 281 1
52 282 1
52 283 1
52 287 1
52 289 1
52 292 1
52 297 1
52 300 1
53 54 1
53 55 1
53 56 1
53 57 1
53 58 1
53 59 1
53 60 1
53 62 1
53 63 1
53 64 1
53 65 1
53 66 1
53 67 1
53 68 1
53 69 1
53 70 1
53 71 1
53 72 1
53 73 1
53 74 1
53 78 1
53 80 1
53 84 1
53 85 1
53 87 1
53 89 1
53 90 1
53 91 1
53 93 1
53 94 1
53 95 1
53 97 1
53 99 1
53 100 1
53 101 1
53 102 1
53 103 1
53 109 1
53 110 1
53 111 1
53 112 1
53 113 1
53 115 1
53 116 1
53 118 1
53 119 1
53 121 1
53 122 1
53 126 1
53 129 1
53 132 1
53 133 1
53 134 1
53 136 1
53 137 1
53 138 1
53 139 1
53 140 1
53 141 1
53 142 1
53 143 1
53 144 1
53 145 1
53 146 1
53 147 1
53 150 1
53 152 1
53 154 1
53 155 1
53 156 1
53 157 1
53 158 1
53 159 1
53 160 1
53 161 1
53 162 1
53 163 1
53 164 1
53 165 1
53 166 1
53 167 1
53 168 1
53 169 1
53 171 1
53 172 1
53 173 1
53 174 1
53 178 1
53 179 1
53 182 1
53 184 1
53 185 1
53 186 1
53 189 1
53 190 1
53 191 1
53 193 1
53 194 1
53 195 1
53 196 1
53 199 1
53 200 1
53 201 1
53 202 1
53 203 1
53 207 1
53 208 1
53 210 1
53 212 1
53 215 1
53 216 1
53 217 1
53 218 1
53 221 1
53 223 1
53 224 1
53 225 1
53 226 1
53 228 1
53 229 1
53 230 1
53 231 1
53 233 1
53 234 1
53 237 1
53 239 1
53 241 1
53 242 1
53 243 1
53 245 1
53 246 1
53 248 1
53 249 1
53 256 1
53 257 1
53 258 1
53 259 1
53 260 1
53 261 1
53 263 1
53 265 1
53 271 1
53 272 1
53 273 1
53 275 1
53 276 1
53 277 1
53 278 1
53 279 1
53 282 1
53 283 1
53 284 1
53 285 1
53 286 1
53 287 1
53 289 1
53 290 1
53 291 1
53 292 1
53 293 1
53 294 1
53 296 1
53 297 1
54 57 1
54 60 1
54 61 1
54 66 1
54 67 1
54 68 1
54 69 1
54 71 1
54 72 1
54 74 1
54 77 1
54 79 1
54 80 1
54 82 1
54 90 1
54 93 1
54 97 1
54 98 1
54 102 1
54 105 1
54 107 1
54 108 1
54 109 1
54 110 1
54 113 1
54 114 1
54 115 1
54 123 1
54 127 1
54 130 1
54 131 1
54 135 1
54 137 1
54 138 1
54 140 1
54 141 1
54 142 1
54 143 1
54 151 1
54 154 1
54 157 1
54 158 1
54 161 1
54 171 1
54 172 1
54 178 1
54 180 1
54 182 1
54 183 1
54 190 1
54 192 1
54 194 1
54 197 1
54 200 1
54 201 1
54 204 1
54 210 1
54 211 1
54 214 1
54 215 1
54 216 1
54 225 1
54 228 1
54 229 1
54 230 1
54 234 1
54 238 1
54 241 1
54 245 1
54 246 1
54 249 1
54 252 1
54 253 1
54 258 1
54 260 1
54 261 1
54 264 1
54 265 1
54 266 1
54 267 1
54 272 1
54 282 1
54 284 1
54 292 1
54 294 1
54 295 1
55 56 1
55 57 1
55 60 1
55 62 1
55 63 1
55 64 1
55 67 1
55 68 1
55 72 1
55 73 1
55 74 1
55 75 1
55 77 1
55 78 1
55 79 1
55 80 1
55 81 1
55 82 1
55 85 1
55 86 1
55 88 1
55 90 1
55 91 1
55 92 1
55 93 1
55 94 1
55 95 1
55 96 1
55 97 1
55 99 1
55 100 1
55 101 1
55 102 1
55 104 1
55 108 1
55 110 1
55 112 1
55 113 1
55 114 1
55 115 1
55 120 1
55 121 1
55 122 1
55 127 1
55 128 1
55 129 1
55 130 1
55 132 1
55 134 1
55 137 1
55 140 1
55 141 1
55 142 1
55 143 1
55 146 1
55 147 1
55 148 1
55 149 1
55 150 1
55 151 1
55 152 1
55 155 1
55 157 1
55 158 1
55 162 1
55 163 1
55 164 1
55 167 1
55 169 1
55 172 1
55 174 1
55 177 1
55 178 1
55 180 1
55 182 1
55 183 1
55 185 1
55 186 1
55 187 1
55 192 1
55 193 1
55 195 1
55 198 1
55 199 1
55 200 1
55 201 1
55 202 1
55 203 1
55 204 1
55 205 1
55 206 1
55 210 1
55 212 1
55 214 1
55 215 1
55 216 1
55 217 1
55 222 1
55 223 1
55 225 1
55 228 1
55 229 1
55 230 1
55 232 1
55 233 1
55 234 1
55 235 1
55 236 1
55 238 1
55 241 1
55 244 1
55 245 1
55 246 1
55 247 1
55 248 1
55 250 1
55 253 1
55 257 1
55 258 1
55 260 1
55 261 1
55 262 1
55 265 1
55 269 1
55 271 1
55 272 1
55 276 1
55 281 1
55 282 1
55 284 1
55 285 1
55 286 1
55 287 1
55 289 1
55 291 1
55 295 1
55 299 1
56 60 1
56 61 1
56 62 1
56 64 1
56 65 1
56 66 1
56 67 1
56 68 1
56 72 1
56 78 1
56 80 1
56 85 1
56 86 1
56 90 1
56 93 1
56 94 1
56 102 1
56 108 1
56 113 1
56 118 1
56 121 1
56 122 1
56 129 1
56 134 1
56 141 1
56 142 1
56 143 1
56 144 1
56 150 1
56 152 1
56 161 1
56 169 1
56 171 1
56 184 1
56 185 1
56 187 1
56 189 1
56 195 1
56 198 1
56 204 1
56 212 1
56 215 1
56 223 1
56 224 1
56 229 1
56 230 1
56 244 1
56 261 1
56 264 1
56 265 1
56 277 1
56 279 1
56 282 1
56 284 1
57 58 1
57 60 1
57 61 1
57 64 1
57 66 1
57 68 1
57 69 1
57 70 1
57 72 1
57 74 1
57 80 1
57 84 1
57 87 1
57 89 1
57 92 1
57 95 1
57 97 1
57 100 1
57 101 1
57 104 1
57 106 1
57 109 1
57 110 1
57 111 1
57 112 1
57 113 1
57 115 1
57 116 1
57 118 1
57 121 1
57 123 1
57 124 1
57 126 1
57 129 1
57 131 1
57 132 1
57 134 1
57 135 1
57 136 1
57 139 1
57 144 1
57 148 1
57 150 1
57 151 1
57 154 1
57 155 1
57 163 1
57 166 1
57 167 1
57 168 1
57 171 1
57 172 1
57 173 1
57 178 1
57 179 1
57 180 1
57 182 1
57 183 1
57 186 1
57 187 1
57 189 1
57 191 1
57 194 1
57 199 1
57 200 1
57 201 1
57 202 1
57 203 1
57 206 1
57 207 1
57 208 1
57 210 1
57 211 1
57 212 1
57 214 1
57 215 1
57 216 1
57 217 1
57 218 1
57 221 1
57 222 1
57 223 1
57 224 1
57 226 1
57 227 1
57 230 1
57 231 1
57 232 1
57 236 1
57 238 1
57 239 1
57 241 1
57 242 1
57 243 1
57 244 1
57 246 1
57 248 1
57 249 1
57 255 1
57 258 1
57 263 1
57 265 1
57 266 1
57 269 1
57 270 1
57 274 1
57 275 1
57 277 1
57 278 1
57 282 1
57 285 1
57 287 1
57 288 1
57 291 1
57 294 1
57 295 1
57 298 1
57 299 1
58 59 1
58 60 1
58 62 1
58 63 1
58 64 1
58 65 1
58 66 1
58 67 1
58 70 1
58 72 1
58 74 1
58 80 1
58 81 1
58 82 1
58 86 1
58 88 1
58 91 1
58 93 1
58 94 1
58 97 1
58 98 1
58 100 1
58 101 1
58 106 1
58 108 1
58 111 1
58 112 1
58 113 1
58 118 1
58 121 1
58 124 1
58 125 1
58 128 1
58 132 1
58 134 1
58 137 1
58 139 1
58 140 1
58 141 1
58 142 1
58 143 1
58 146 1
58 150 1
58 153 1
58 154 1
58 156 1
58 157 1
58 158 1
58 167 1
58 171 1
58 172 1
58 180 1
58 181 1
58 184 1
58 186 1
58 187 1
58 190 1
58 194 1
58 195 1
58 197 1
58 201 1
58 206 1
58 207 1
58 212 1
58 215 1
58 216 1
58 224 1
58 225 1
58 226 1
58 227 1
58 228 1
58 232 1
58 234 1
58 236 1
58 238 1
58 241 1
58 242 1
58 243 1
58 247 1
58 249 1
58 250 1
58 254 1
58 257 1
58 258 1
58 260 1
58 261 1
58 262 1
58 264 1
58 265 1
58 266 1
58 270 1
58 271 1
58 275 1
58 277 1
58 278 1
58 282 1
58 283 1
58 284 1
58 292 1
58 294 1
58 295 1
58 296 1
59 60 1
59 61 1
59 62 1
59 64 1
59 66 1
59 69 1
59 71 1
59 77 1
59 79 1
59 82 1
59 84 1
59 90 1
59 95 1
59 97 1
59 98 1
59 102 1
59 103 1
59 108 1
59 110 1
59 111 1
59 112 1
59 113 1
59 116 1
59 118 1
59 123 1
59 127 1
59 130 1
59 132 1
59 134 1
59 135 1
59 136 1
59 137 1
59 138 1
59 141 1
59 142 1
59 143 1
59 148 1
59 151 1
59 152 1
59 154 1
59 158 1
59 161 1
59 163 1
59 169 1
59 170 1
59 173 1
59 175 1
59 176 1
59 177 1
59 178 1
59 184 1
59 185 1
59 186 1
59 192 1
59 197 1
59 202 1
59 203 1
59 207 1
59 211 1
59 212 1
59 214 1
59 218 1
59 222 1
59 224 1
59 226 1
59 227 1
59 228 1
59 231 1
59 232 1
59 234 1
59 235 1
59 236 1
59 238 1
59 240 1
59 245 1
59 246 1
59 247 1
59 249 1
59 252 1
59 257 1
59 258 1
59 259 1
59 261 1
59 263 1
59 266 1
59 268 1
59 269 1
59 270 1
59 272 1
59 274 1
59 276 1
59 277 1
59 282 1
59 285 1
59 286 1
59 288 1
59 293 1
59 294 1
59 298 1
59 299 1
60 61 1
60 62 1
60 63 1
60 64 1
60 65 1
60 66 1
60 67 1
60 68 1
60 69 1
60 70 1
60 71 1
60 72 1
60 73 1
60 74 1
60 76 1
60 77 1
60 78 1
60 80 1
60 81 1
60 82 1
60 84 1
60 85 1
60 86 1
60 87 1
60 90 1
60 91 1
60 92 1
60 93 1
60 94 1
60 96 1
60 97 1
60 98 1
60 99 1
60 101 1
60 102 1
60 105 1
60 107 1
60 108 1
60 109 1
60 111 1
60 112 1
60 113 1
60 114 1
60 115 1
60 116 1
60 118 1
60 120 1
60 121 1
60 122 1
60 123 1
60 125 1
60 126 1
60 129 1
60 130 1
60 132 1
60 134 1
60 135 1
60 136 1
60 137 1
60 138 1
60 140 1
60 141 1
60 142 1
60 143 1
60 144 1
60 145 1
60 146 1
60 147 1
60 148 1
60 149 1
60 150 1
60 151 1
60 152 1
60 154 1
60 155 1
60 156 1
60 157 1
60 158 1
60 159 1
60 160 1
60 164 1
60 165 1
60 167 1
60 168 1
60 169 1
60 171 1
60 172 1
60 173 1
60 174 1
60 176 1
60 178 1
60 179 1
60 180 1
60 181 1
60 183 1
60 184 1
60 185 1
60 186 1
60 187 1
60 189 1
60 190 1
60 192 1
60 193 1
60 194 1
60 196 1
60 197 1
60 198 1
60 201 1
60 202 1
60 203 1
60 204 1
60 207 1
60 208 1
60 210 1
60 211 1
60 212 1
60 213 1
60 214 1
60 215 1
60 216 1
60 217 1
60 218 1
60 220 1
60 221 1
60 222 1
60 223 1
60 224 1
60 225 1
60 226 1
60 227 1
60 229 1
60 230 1
60 232 1
60 233 1
60 234 1
60 236 1
60 238 1
60 239 1
60 241 1
60 242 1
60 243 1
60 245 1
60 247 1
60 248 1
60 249 1
60 251 1
60 253 1
60 254 1
60 255 1
60 257 1
60 260 1
60 261 1
60 264 1
60 265 1
60 269 1
60 271 1
60 272 1
60 273 1
60 275 1
60 277 1
60 278 1
60 279 1
60 281 1
60 282 1
60 283 1
60 284 1
60 285 1
60 286 1
60 288 1
60 289 1
60 290 1
60 293 1
60 294 1
60 295 1
60 296 1
60 297 1
60 299 1
60 300 1
61 62 1
61 63 1
61 64 1
61 65 1
61 68 1
61 69 1
61 70 1
61 71 1
61 72 1
61 73 1
61 74 1
61 75 1
61 76 1
61 77 1
61 80 1
61 81 1
61 82 1
61 84 1
61 85 1
61 86 1
61 87 1
61 88 1
61 90 1
61 91 1
61 92 1
61 93 1
61 94 1
61 97 1
61 100 1
61 102 1
61 103 1
61 104 1
61 105 1
61 106 1
61 107 1
61 108 1
61 110 1
61 111 1
61 115 1
61 116 1
61 117 1
61 118 1
61 121 1
61 122 1
61 124 1
61 127 1
61 128 1
61 129 1
61 131 1
61 132 1
61 133 1
61 134 1
61 138 1
61 139 1
61 140 1
61 141 1
61 142 1
61 143 1
61 144 1
61 145 1
61 147 1
61 148 1
61 150 1
61 152 1
61 154 1
61 155 1
61 156 1
61 157 1
61 158 1
61 163 1
61 166 1
61 167 1
61 169 1
61 171 1
61 172 1
61 173 1
61 176 1
61 177 1
61 180 1
61 181 1
61 182 1
61 183 1
61 184 1
61 186 1
61 187 1
61 188 1
61 189 1
61 190 1
61 193 1
61 194 1
61 195 1
61 197 1
61 198 1
61 201 1
61 202 1
61 203 1
61 204 1
61 205 1
61 207 1
61 208 1
61 210 1
61 211 1
61 212 1
61 214 1
61 215 1
61 216 1
61 217 1
61 218 1
61 223 1
61 224 1
61 225 1
61 227 1
61 228 1
61 230 1
61 234 1
61 238 1
61 239 1
61 240 1
61 241 1
61 242 1
61 243 1
61 247 1
61 248 1
61 249 1
61 253 1
61 254 1
61 258 1
61 259 1
61 261 1
61 264 1
61 265 1
61 266 1
61 267 1
61 268 1
61 270 1
61 271 1
61 272 1
61 273 1
61 277 1
61 278 1
61 279 1
61 282 1
61 283 1
61 284 1
61 285 1
61 287 1
61 288 1
61 290 1
61 291 1
61 292 1
61 293 1
61 297 1
61 298 1
61 299 1
62 63 1
62 64 1
62 65 1
62 66 1
62 67 1
62 68 1
62 69 1
62 71 1
62 72 1
62 73 1
62 74 1
62 77 1
62 78 1
62 80 1
62 81 1
62 82 1
62 84 1
62 85 1
62 86 1
62 87 1
62 88 1
62 90 1
62 91 1
62 92 1
62 93 1
62 95 1
62 97 1
62 98 1
62 99 1
62 101 1
62 102 1
62 103 1
62 104 1
62 106 1
62 107 1
62 108 1
62 112 1
62 113 1
62 114 1
62 116 1
62 117 1
62 118 1
62 120 1
62 121 1
62 122 1
62 125 1
62 126 1
62 127 1
62 128 1
62 129 1
62 130 1
62 131 1
62 132 1
62 135 1
62 136 1
62 137 1
62 138 1
62 140 1
62 141 1
62 142 1
62 143 1
62 146 1
62 147 1
62 148 1
62 149 1
62 150 1
62 151 1
62 152 1
62 155 1
62 157 1
62 159 1
62 162 1
62 163 1
62 164 1
62 165 1
62 167 1
62 168 1
62 169 1
62 170 1
62 173 1
62 177 1
62 178 1
62 179 1
62 180 1
62 182 1
62 183 1
62 184 1
62 185 1
62 187 1
62 190 1
62 191 1
62 194 1
62 195 1
62 196 1
62 198 1
62 200 1
62 201 1
62 202 1
62 203 1
62 204 1
62 209 1
62 210 1
62 211 1
62 212 1
62 215 1
62 216 1
62 218 1
62 219 1
62 222 1
62 223 1
62 224 1
62 225 1
62 227 1
62 228 1
62 230 1
62 232 1
62 233 1
62 234 1
62 236 1
62 238 1
62 239 1
62 241 1
62 242 1
62 244 1
62 245 1
62 246 1
62 247 1
62 248 1
62 250 1
62 253 1
62 254 1
62 255 1
62 256 1
62 257 1
62 260 1
62 261 1
62 264 1
62 265 1
62 266 1
62 267 1
62 268 1
62 269 1
62 272 1
62 273 1
62 275 1
62 277 1
62 278 1
62 279 1
62 280 1
62 281 1
62 282 1
62 284 1
62 285 1
62 286 1
62 291 1
62 292 1
62 293 1
62 297 1
62 298 1
63 64 1
63 66 1
63 73 1
63 75 1
63 78 1
63 79 1
63 82 1
63 85 1
63 86 1
63 88 1
63 89 1
63 92 1
63 94 1
63 99 1
63 103 1
63 106 1
63 107 1
63 108 1
63 110 1
63 111 1
63 112 1
63 113 1
63 116 1
63 117 1
63 120 1
63 125 1
63 127 1
63 130 1
63 131 1
63 132 1
63 133 1
63 134 1
63 135 1
63 136 1
63 143 1
63 144 1
63 148 1
63 150 1
63 152 1
63 153 1
63 154 1
63 156 1
63 158 1
63 160 1
63 162 1
63 169 1
63 170 1
63 178 1
63 179 1
63 180 1
63 181 1
63 183 1
63 184 1
63 185 1
63 186 1
63 187 1
63 190 1
63 191 1
63 192 1
63 193 1
63 194 1
63 195 1
63 196 1
63 197 1
63 199 1
63 201 1
63 202 1
63 203 1
63 206 1
63 207 1
63 210 1
63 213 1
63 214 1
63 215 1
63 216 1
63 218 1
63 219 1
63 221 1
63 222 1
63 228 1
63 233 1
63 236 1
63 237 1
63 238 1
63 240 1
63 241 1
63 242 1
63 246 1
63 248 1
63 249 1
63 253 1
63 258 1
63 260 1
63 261 1
63 263 1
63 265 1
63 269 1
63 271 1
63 273 1
63 275 1
63 277 1
63 278 1
63 281 1
63 283 1
63 284 1
63 288 1
63 289 1
63 295 1
63 296 1
64 65 1
64 66 1
64 67 1
64 68 1
64 69 1
64 71 1
64 72 1
64 74 1
64 78 1
64 80 1
64 81 1
64 82 1
64 84 1
64 85 1
64 86 1
64 88 1
64 91 1
64 92 1
64 94 1
64 95 1
64 96 1
64 97 1
64 100 1
64 101 1
64 102 1
64 103 1
64 104 1
64 105 1
64 106 1
64 107 1
64 108 1
64 109 1
64 110 1
64 111 1
64 112 1
64 113 1
64 114 1
64 115 1
64 116 1
64 117 1
64 120 1
64 122 1
64 123 1
64 126 1
64 127 1
64 129 1
64 130 1
64 131 1
64 132 1
64 133 1
64 134 1
64 135 1
64 136 1
64 137 1
64 139 1
64 140 1
64 141 1
64 142 1
64 143 1
64 144 1
64 145 1
64 147 1
64 148 1
64 150 1
64 151 1
64 152 1
64 153 1
64 154 1
64 155 1
64 157 1
64 158 1
64 160 1
64 161 1
64 162 1
64 163 1
64 164 1
64 166 1
64 167 1
64 169 1
64 171 1
64 172 1
64 173 1
64 175 1
64 178 1
64 179 1
64 180 1
64 181 1
64 182 1
64 183 1
64 184 1
64 186 1
64 187 1
64 188 1
64 189 1
64 190 1
64 191 1
64 193 1
64 194 1
64 195 1
64 196 1
64 197 1
64 198 1
64 199 1
64 200 1
64 201 1
64 202 1
64 203 1
64 204 1
64 206 1
64 208 1
64 209 1
64 210 1
64 211 1
64 212 1
64 213 1
64 214 1
64 216 1
64 217 1
64 218 1
64 220 1
64 221 1
64 222 1
64 227 1
64 228 1
64 229 1
64 230 1
64 231 1
64 232 1
64 233 1
64 234 1
64 235 1
64 236 1
64 237 1
64 238 1
64 240 1
64 241 1
64 242 1
64 243 1
64 247 1
64 248 1
64 251 1
64 252 1
64 253 1
64 254 1
64 255 1
64 256 1
64 257 1
64 258 1
64 259 1
64 260 1
64 261 1
64 262 1
64 263 1
64 264 1
64 265 1
64 266 1
64 269 1
64 270 1
64 271 1
64 272 1
64 273 1
64 277 1
64 278 1
64 279 1
64 282 1
64 285 1
64 286 1
64 287 1
64 288 1
64 290 1
64 291 1
64 293 1
64 294 1
64 295 1
64 296 1
64 297 1
65 66 1
65 69 1
65 72 1
65 73 1
65 76 1
65 77 1
65 78 1
65 79 1
65 80 1
65 81 1
65 82 1
65 85 1
65 87 1
65 88 1
65 89 1
65 91 1
65 92 1
65 93 1
65 94 1
65 95 1
65 97 1
65 99 1
65 100 1
65 102 1
65 103 1
65 104 1
65 105 1
65 106 1
65 107 1
65 109 1
65 110 1
65 111 1
65 112 1
65 113 1
65 114 1
65 117 1
65 118 1
65 119 1
65 120 1
65 121 1
65 122 1
65 123 1
65 124 1
65 126 1
65 128 1
65 129 1
65 130 1
65 131 1
65 132 1
65 134 1
65 135 1
65 136 1
65 137 1
65 138 1
65 140 1
65 141 1
65 142 1
65 143 1
65 144 1
65 147 1
65 148 1
65 150 1
65 154 1
65 155 1
65 157 1
65 159 1
65 161 1
65 164 1
65 167 1
65 169 1
65 170 1
65 171 1
65 172 1
65 174 1
65 179 1
65 181 1
65 182 1
65 183 1
65 184 1
65 185 1
65 186 1
65 189 1
65 190 1
65 191 1
65 192 1
65 194 1
65 195 1
65 196 1
65 197 1
65 198 1
65 199 1
65 201 1
65 202 1
65 203 1
65 204 1
65 210 1
65 211 1
65 213 1
65 214 1
65 215 1
65 216 1
65 218 1
65 220 1
65 221 1
65 222 1
65 225 1
65 226 1
65 227 1
65 229 1
65 230 1
65 233 1
65 234 1
65 235 1
65 236 1
65 238 1
65 239 1
65 240 1
65 241 1
65 242 1
65 243 1
65 246 1
65 247 1
65 248 1
65 249 1
65 252 1
65 254 1
65 255 1
65 256 1
65 259 1
65 260 1
65 261 1
65 262 1
65 265 1
65 267 1
65 269 1
65 270 1
65 272 1
65 276 1
65 278 1
65 279 1
65 280 1
65 281 1
65 282 1
65 286 1
65 287 1
65 288 1
65 292 1
65 294 1
65 299 1
65 300 1
66 67 1
66 68 1
66 69 1
66 71 1
66 72 1
66 73 1
66 74 1
66 77 1
66 80 1
66 82 1
66 83 1
66 84 1
66 85 1
66 86 1
66 89 1
66 90 1
66 91 1
66 92 1
66 93 1
66 94 1
66 95 1
66 96 1
66 98 1
66 99 1
66 100 1
66 101 1
66 102 1
66 103 1
66 105 1
66 106 1
66 107 1
66 108 1
66 109 1
66 110 1
66 111 1
66 112 1
66 113 1
66 115 1
66 116 1
66 117 1
66 118 1
66 120 1
66 121 1
66 122 1
66 124 1
66 125 1
66 127 1
66 128 1
66 129 1
66 130 1
66 132 1
66 134 1
66 136 1
66 138 1
66 139 1
66 140 1
66 141 1
66 142 1
66 143 1
66 144 1
66 145 1
66 146 1
66 147 1
66 148 1
66 151 1
66 152 1
66 153 1
66 155 1
66 156 1
66 157 1
66 158 1
66 160 1
66 161 1
66 162 1
66 163 1
66 164 1
66 166 1
66 167 1
66 168 1
66 169 1
66 171 1
66 172 1
66 173 1
66 174 1
66 177 1
66 178 1
66 179 1
66 180 1
66 181 1
66 182 1
66 183 1
66 184 1
66 185 1
66 186 1
66 187 1
66 188 1
66 191 1
66 192 1
66 194 1
66 195 1
66 196 1
66 197 1
66 198 1
66 199 1
66 201 1
66 202 1
66 203 1
66 204 1
66 207 1
66 209 1
66 210 1
66 211 1
66 212 1
66 213 1
66 214 1
66 215 1
66 216 1
66 221 1
66 224 1
66 225 1
66 227 1
66 228 1
66 230 1
66 231 1
66 232 1
66 233 1
66 234 1
66 237 1
66 238 1
66 242 1
66 243 1
66 244 1
66 246 1
66 248 1
66 249 1
66 250 1
66 253 1
66 254 1
66 255 1
66 256 1
66 257 1
66 258 1
66 259 1
66 260 1
66 263 1
66 264 1
66 265 1
66 267 1
66 269 1
66 271 1
66 272 1
66 275 1
66 276 1
66 277 1
66 278 1
66 279 1
66 280 1
66 283 1
66 284 1
66 285 1
66 286 1
66 287 1
66 289 1
66 293 1
66 294 1
66 295 1
66 297 1
66 298 1
66 299 1
66 300 1
67 70 1
67 72 1
67 73 1
67 74 1
67 77 1
67 78 1
67 79 1
67 80 1
67 81 1
67 82 1
67 83 1
67 85 1
67 90 1
67 97 1
67 99 1
67 100 1
67 101 1
67 102 1
67 106 1
67 107 1
67 109 1
67 111 1
67 112 1
67 113 1
67 114 1
67 115 1
67 116 1
67 117 1
67 118 1
67 124 1
67 126 1
67 127 1
67 129 1
67 130 1
67 132 1
67 134 1
67 136 1
67 139 1
67 140 1
67 141 1
67 142 1
67 143 1
67 144 1
67 145 1
67 147 1
67 148 1
67 150 1
67 151 1
67 152 1
67 153 1
67 154 1
67 159 1
67 160 1
67 163 1
67 164 1
67 165 1
67 167 1
67 172 1
67 173 1
67 175 1
67 176 1
67 177 1
67 178 1
67 180 1
67 181 1
67 184 1
67 185 1
67 186 1
67 187 1
67 188 1
67 191 1
67 192 1
67 194 1
67 195 1
67 196 1
67 197 1
67 199 1
67 201 1
67 202 1
67 206 1
67 208 1
67 210 1
67 211 1
67 213 1
67 214 1
67 215 1
67 216 1
67 221 1
67 224 1
67 227 1
67 229 1
67 230 1
67 233 1
67 237 1
67 238 1
67 240 1
67 241 1
67 242 1
67 244 1
67 245 1
67 246 1
67 248 1
67 250 1
67 251 1
67 252 1
67 253 1
67 257 1
67 261 1
67 264 1
67 265 1
67 266 1
67 267 1
67 268 1
67 270 1
67 271 1
67 274 1
67 275 1
67 276 1
67 277 1
67 278 1
67 279 1
67 282 1
67 283 1
67 284 1
67 285 1
67 289 1
67 290 1
67 292 1
67 295 1
67 297 1
67 298 1
67 299 1
68 69 1
68 70 1
68 73 1
68 74 1
68 78 1
68 80 1
68 84 1
68 85 1
68 86 1
68 87 1
68 90 1
68 92 1
68 93 1
68 95 1
68 98 1
68 99 1
68 100 1
68 102 1
68 104 1
68 108 1
68 109 1
68 112 1
68 113 1
68 114 1
68 118 1
68 122 1
68 123 1
68 124 1
68 130 1
68 132 1
68 134 1
68 138 1
68 139 1
68 143 1
68 144 1
68 147 1
68 150 1
68 152 1
68 155 1
68 157 1
68 158 1
68 160 1
68 164 1
68 166 1
68 167 1
68 168 1
68 169 1
68 172 1
68 174 1
68 178 1
68 182 1
68 183 1
68 185 1
68 187 1
68 189 1
68 194 1
68 195 1
68 196 1
68 198 1
68 199 1
68 201 1
68 202 1
68 203 1
68 204 1
68 207 1
68 208 1
68 209 1
68 211 1
68 212 1
68 213 1
68 214 1
68 216 1
68 217 1
68 218 1
68 220 1
68 222 1
68 223 1
68 224 1
68 226 1
68 228 1
68 229 1
68 231 1
68 233 1
68 234 1
68 235 1
68 236 1
68 238 1
68 241 1
68 245 1
68 248 1
68 254 1
68 257 1
68 258 1
68 259 1
68 261 1
68 265 1
68 266 1
68 267 1
68 272 1
68 277 1
68 278 1
68 279 1
68 281 1
68 282 1
68 283 1
68 284 1
68 286 1
68 289 1
68 290 1
68 293 1
68 294 1
68 295 1
68 299 1
69 70 1
69 71 1
69 72 1
69 73 1
69 74 1
69 76 1
69 77 1
69 78 1
69 79 1
69 80 1
69 81 1
69 82 1
69 83 1
69 84 1
69 85 1
69 86 1
69 87 1
69 88 1
69 90 1
69 91 1
69 92 1
69 93 1
69 96 1
69 97 1
69 98 1
69 99 1
69 100 1
69 102 1
69 103 1
69 104 1
69 105 1
69 106 1
69 107 1
69 108 1
69 109 1
69 110 1
69 111 1
69 112 1
69 113 1
69 114 1
69 115 1
69 116 1
69 117 1
69 118 1
69 120 1
69 121 1
69 122 1
69 123 1
69 124 1
69 125 1
69 127 1
69 128 1
69 129 1
69 131 1
69 132 1
69 133 1
69 134 1
69 135 1
69 136 1
69 138 1
69 140 1
69 141 1
69 142 1
69 143 1
69 144 1
69 145 1
69 150 1
69 151 1
69 152 1
69 154 1
69 155 1
69 157 1
69 158 1
69 160 1
69 162 1
69 163 1
69 164 1
69 165 1
69 166 1
69 167 1
69 168 1
69 169 1
69 170 1
69 171 1
69 172 1
69 173 1
69 174 1
69 175 1
69 176 1
69 178 1
69 179 1
69 180 1
69 182 1
69 183 1
69 184 1
69 185 1
69 186 1
69 187 1
69 188 1
69 189 1
69 190 1
69 191 1
69 192 1
69 193 1
69 194 1
69 195 1
69 196 1
69 197 1
69 198 1
69 199 1
69 200 1
69 201 1
69 202 1
69 203 1
69 205 1
69 207 1
69 208 1
69 209 1
69 210 1
69 211 1
69 212 1
69 213 1
69 214 1
69 216 1
69 220 1
69 222 1
69 223 1
69 224 1
69 225 1
69 228 1
69 229 1
69 230 1
69 231 1
69 232 1
69 233 1
69 234 1
69 236 1
69 238 1
69 240 1
69 241 1
69 242 1
69 243 1
69 246 1
69 247 1
69 248 1
69 249 1
69 250 1
69 252 1
69 253 1
69 254 1
69 255 1
69 256 1
69 257 1
69 258 1
69 260 1
69 261 1
69 263 1
69 264 1
69 265 1
69 267 1
69 268 1
69 270 1
69 271 1
69 272 1
69 275 1
69 276 1
69 277 1
69 278 1
69 279 1
69 280 1
69 281 1
69 282 1
69 283 1
69 284 1
69 285 1
69 286 1
69 287 1
69 288 1
69 289 1
69 290 1
69 291 1
69 292 1
69 294 1
69 295 1
69 296 1
69 298 1
69 300 1
70 71 1
70 72 1
70 73 1
70 74 1
70 78 1
70 79 1
70 81 1
70 82 1
70 83 1
70 85 1
70 86 1
70 92 1
70 97 1
70 100 1
70 101 1
70 102 1
70 105 1
70 112 1
70 116 1
70 117 1
70 118 1
70 121 1
70 123 1
70 124 1
70 132 1
70 133 1
70 134 1
70 136 1
70 137 1
70 138 1
70 144 1
70 145 1
70 147 1
70 148 1
70 150 1
70 153 1
70 155 1
70 158 1
70 161 1
70 164 1
70 166 1
70 167 1
70 169 1
70 178 1
70 182 1
70 183 1
70 187 1
70 191 1
70 196 1
70 197 1
70 198 1
70 199 1
70 201 1
70 210 1
70 211 1
70 217 1
70 220 1
70 222 1
70 227 1
70 228 1
70 230 1
70 232 1
70 234 1
70 236 1
70 237 1
70 242 1
70 243 1
70 245 1
70 248 1
70 249 1
70 250 1
70 252 1
70 253 1
70 255 1
70 256 1
70 257 1
70 258 1
70 260 1
70 263 1
70 264 1
70 266 1
70 270 1
70 274 1
70 275 1
70 279 1
70 285 1
70 286 1
70 287 1
70 289 1
70 299 1
71 72 1
71 73 1
71 74 1
71 76 1
71 78 1
71 81 1
71 84 1
71 85 1
71 86 1
71 87 1
71 93 1
71 94 1
71 96 1
71 97 1
71 98 1
71 99 1
71 100 1
71 101 1
71 105 1
71 108 1
71 109 1
71 110 1
71 113 1
71 114 1
71 115 1
71 116 1
71 117 1
71 118 1
71 119 1
71 121 1
71 122 1
71 124 1
71 126 1
71 127 1
71 129 1
71 130 1
71 131 1
71 133 1
71 134 1
71 135 1
71 137 1
71 138 1
71 140 1
71 141 1
71 143 1
71 144 1
71 145 1
71 146 1
71 147 1
71 148 1
71 150 1
71 154 1
71 155 1
71 156 1
71 158 1
71 159 1
71 160 1
71 161 1
71 162 1
71 163 1
71 164 1
71 166 1
71 169 1
71 171 1
71 173 1
71 174 1
71 175 1
71 178 1
71 180 1
71 182 1
71 184 1
71 187 1
71 189 1
71 195 1
71 196 1
71 197 1
71 199 1
71 201 1
71 202 1
71 203 1
71 204 1
71 207 1
71 208 1
71 209 1
71 210 1
71 211 1
71 212 1
71 214 1
71 215 1
71 217 1
71 222 1
71 224 1
71 225 1
71 228 1
71 229 1
71 230 1
71 231 1
71 232 1
71 233 1
71 234 1
71 235 1
71 237 1
71 238 1
71 239 1
71 242 1
71 243 1
71 248 1
71 251 1
71 253 1
71 254 1
71 257 1
71 259 1
71 262 1
71 264 1
71 265 1
71 266 1
71 268 1
71 270 1
71 275 1
71 276 1
71 278 1
71 283 1
71 284 1
71 285 1
71 289 1
71 291 1
71 292 1
71 293 1
71 294 1
71 295 1
71 300 1
72 73 1
72 74 1
72 76 1
72 77 1
72 78 1
72 80 1
72 81 1
72 82 1
72 84 1
72 85 1
72 86 1
72 87 1
72 89 1
72 90 1
72 91 1
72 92 1
72 93 1
72 94 1
72 95 1
72 96 1
72 98 1
72 99 1
72 100 1
72 101 1
72 102 1
72 103 1
72 104 1
72 105 1
72 106 1
72 108 1
72 110 1
72 112 1
72 113 1
72 116 1
72 118 1
72 119 1
72 124 1
72 127 1
72 128 1
72 129 1
72 130 1
72 132 1
72 134 1
72 136 1
72 138 1
72 140 1
72 141 1
72 142 1
72 143 1
72 144 1
72 148 1
72 149 1
72 150 1
72 153 1
72 154 1
72 155 1
72 158 1
72 159 1
72 160 1
72 161 1
72 163 1
72 164 1
72 165 1
72 166 1
72 167 1
72 168 1
72 169 1
72 172 1
72 173 1
72 175 1
72 177 1
72 181 1
72 182 1
72 183 1
72 184 1
72 185 1
72 186 1
72 187 1
72 189 1
72 192 1
72 194 1
72 196 1
72 197 1
72 198 1
72 199 1
72 201 1
72 202 1
72 203 1
72 204 1
72 205 1
72 206 1
72 207 1
72 208 1
72 209 1
72 210 1
72 211 1
72 212 1
72 213 1
72 215 1
72 217 1
72 218 1
72 221 1
72 222 1
72 225 1
72 227 1
72 229 1
72 230 1
72 232 1
72 233 1
72 236 1
72 237 1
72 238 1
72 239 1
72 240 1
72 241 1
72 242 1
72 243 1
72 245 1
72 250 1
72 252 1
72 253 1
72 254 1
72 255 1
72 257 1
72 258 1
72 260 1
72 264 1
72 265 1
72 266 1
72 267 1
72 269 1
72 270 1
72 272 1
72 273 1
72 274 1
72 275 1
72 276 1
72 277 1
72 279 1
72 281 1
72 282 1
72 283 1
72 284 1
72 285 1
72 286 1
72 287 1
72 288 1
72 289 1
72 290 1
72 292 1
72 293 1
72 295 1
72 297 1
72 298 1
72 299 1
72 300 1
73 74 1
73 78 1
73 79 1
73 80 1
73 81 1
73 82 1
73 83 1
73 85 1
73 86 1
73 91 1
73 92 1
73 93 1
73 94 1
73 95 1
73 96 1
73 97 1
73 98 1
73 99 1
73 100 1
73 102 1
73 104 1
73 106 1
73 107 1
73 110 1
73 111 1
73 112 1
73 113 1
73 114 1
73 115 1
73 116 1
73 118 1
73 119 1
73 120 1
73 121 1
73 125 1
73 127 1
73 130 1
73 131 1
73 132 1
73 135 1
73 138 1
73 141 1
73 143 1
73 145 1
73 146 1
73 147 1
73 149 1
73 150 1
73 151 1
73 152 1
73 153 1
73 154 1
73 155 1
73 159 1
73 160 1
73 161 1
73 162 1
73 164 1
73 165 1
73 168 1
73 169 1
73 170 1
73 172 1
73 173 1
73 175 1
73 176 1
73 177 1
73 178 1
73 179 1
73 180 1
73 181 1
73 183 1
73 184 1
73 185 1
73 186 1
73 188 1
73 189 1
73 190 1
73 191 1
73 193 1
73 194 1
73 195 1
73 196 1
73 197 1
73 198 1
73 200 1
73 202 1
73 203 1
73 205 1
73 207 1
73 208 1
73 209 1
73 210 1
73 211 1
73 212 1
73 213 1
73 214 1
73 216 1
73 222 1
73 223 1
73 224 1
73 225 1
73 228 1
73 229 1
73 230 1
73 234 1
73 236 1
73 237 1
73 238 1
73 241 1
73 242 1
73 243 1
73 244 1
73 245 1
73 248 1
73 253 1
73 254 1
73 255 1
73 258 1
73 259 1
73 265 1
73 266 1
73 269 1
73 270 1
73 272 1
73 275 1
73 276 1
73 278 1
73 279 1
73 282 1
73 283 1
73 285 1
73 289 1
73 292 1
73 294 1
73 295 1
73 297 1
73 299 1
73 300 1
74 75 1
74 76 1
74 79 1
74 80 1
74 82 1
74 83 1
74 84 1
74 85 1
74 86 1
74 87 1
74 88 1
74 89 1
74 90 1
74 92 1
74 93 1
74 94 1
74 95 1
74 96 1
74 98 1
74 100 1
74 101 1
74 104 1
74 106 1
74 108 1
74 109 1
74 111 1
74 114 1
74 115 1
74 116 1
74 118 1
74 122 1
74 123 1
74 124 1
74 125 1
74 127 1
74 130 1
74 133 1
74 135 1
74 137 1
74 140 1
74 142 1
74 146 1
74 147 1
74 148 1
74 149 1
74 150 1
74 151 1
74 152 1
74 154 1
74 155 1
74 157 1
74 158 1
74 160 1
74 161 1
74 163 1
74 164 1
74 166 1
74 169 1
74 172 1
74 173 1
74 178 1
74 179 1
74 180 1
74 182 1
74 183 1
74 184 1
74 186 1
74 187 1
74 189 1
74 191 1
74 192 1
74 193 1
74 194 1
74 195 1
74 198 1
74 201 1
74 202 1
74 203 1
74 204 1
74 205 1
74 206 1
74 208 1
74 210 1
74 211 1
74 212 1
74 213 1
74 214 1
74 216 1
74 217 1
74 218 1
74 219 1
74 220 1
74 222 1
74 223 1
74 224 1
74 225 1
74 227 1
74 229 1
74 230 1
74 232 1
74 233 1
74 235 1
74 236 1
74 238 1
74 241 1
74 242 1
74 243 1
74 249 1
74 250 1
74 251 1
74 252 1
74 253 1
74 254 1
74 255 1
74 257 1
74 258 1
74 260 1
74 261 1
74 262 1
74 264 1
74 265 1
74 266 1
74 267 1
74 268 1
74 269 1
74 270 1
74 273 1
74 275 1
74 276 1
74 277 1
74 278 1
74 282 1
74 285 1
74 289 1
74 290 1
74 291 1
74 292 1
74 293 1
74 298 1
74 300 1
75 78 1
75 80 1
75 85 1
75 86 1
75 87 1
75 90 1
75 91 1
75 97 1
75 108 1
75 109 1
75 113 1
75 114 1
75 118 1
75 122 1
75 124 1
75 125 1
75 128 1
75 132 1
75 138 1
75 142 1
75 143 1
75 144 1
75 150 1
75 154 1
75 155 1
75 157 1
75 158 1
75 162 1
75 168 1
75 173 1
75 184 1
75 186 1
75 187 1
75 189 1
75 192 1
75 195 1
75 198 1
75 201 1
75 202 1
75 203 1
75 209 1
75 215 1
75 220 1
75 221 1
75 223 1
75 228 1
75 229 1
75 233 1
75 243 1
75 245 1
75 246 1
75 247 1
75 250 1
75 254 1
75 256 1
75 257 1
75 258 1
75 260 1
75 261 1
75 264 1
75 266 1
75 267 1
75 270 1
75 275 1
75 276 1
75 278 1
75 293 1
75 294 1
76 81 1
76 82 1
76 85 1
76 90 1
76 92 1
76 95 1
76 96 1
76 105 1
76 115 1
76 116 1
76 117 1
76 121 1
76 125 1
76 132 1
76 133 1
76 136 1
76 141 1
76 143 1
76 147 1
76 148 1
76 150 1
76 152 1
76 155 1
76 158 1
76 180 1
76 181 1
76 182 1
76 183 1
76 187 1
76 194 1
76 201 1
76 203 1
76 207 1
76 216 1
76 220 1
76 225 1
76 229 1
76 230 1
76 234 1
76 240 1
76 242 1
76 245 1
76 249 1
76 253 1
76 254 1
76 257 1
76 267 1
76 272 1
76 275 1
76 282 1
76 283 1
76 284 1
76 286 1
76 291 1
76 292 1
76 299 1
77 78 1
77 79 1
77 80 1
77 82 1
77 84 1
77 86 1
77 88 1
77 90 1
77 91 1
77 94 1
77 95 1
77 96 1
77 97 1
77 98 1
77 99 1
77 100 1
77 101 1
77 104 1
77 106 1
77 107 1
77 109 1
77 110 1
77 113 1
77 114 1
77 116 1
77 120 1
77 121 1
77 122 1
77 126 1
77 127 1
77 129 1
77 130 1
77 131 1
77 132 1
77 133 1
77 136 1
77 137 1
77 140 1
77 141 1
77 143 1
77 146 1
77 147 1
77 148 1
77 149 1
77 150 1
77 151 1
77 152 1
77 154 1
77 156 1
77 157 1
77 158 1
77 159 1
77 162 1
77 165 1
77 166 1
77 167 1
77 168 1
77 169 1
77 170 1
77 171 1
77 172 1
77 173 1
77 175 1
77 181 1
77 182 1
77 183 1
77 184 1
77 186 1
77 187 1
77 188 1
77 194 1
77 195 1
77 197 1
77 199 1
77 200 1
77 201 1
77 202 1
77 203 1
77 204 1
77 211 1
77 212 1
77 213 1
77 214 1
77 215 1
77 216 1
77 219 1
77 221 1
77 223 1
77 228 1
77 229 1
77 230 1
77 232 1
77 234 1
77 238 1
77 240 1
77 241 1
77 242 1
77 243 1
77 248 1
77 249 1
77 250 1
77 251 1
77 253 1
77 257 1
77 258 1
77 260 1
77 261 1
77 264 1
77 266 1
77 267 1
77 269 1
77 273 1
77 274 1
77 275 1
77 278 1
77 279 1
77 283 1
77 284 1
77 285 1
77 288 1
77 289 1
77 293 1
77 294 1
77 295 1
77 296 1
77 297 1
77 298 1
77 300 1
78 80 1
78 82 1
78 83 1
78 84 1
78 85 1
78 87 1
78 90 1
78 92 1
78 93 1
78 94 1
78 95 1
78 96 1
78 97 1
78 98 1
78 99 1
78 100 1
78 108 1
78 111 1
78 112 1
78 115 1
78 116 1
78 118 1
78 121 1
78 122 1
78 125 1
78 126 1
78 129 1
78 130 1
78 131 1
78 134 1
78 136 1
78 137 1
78 140 1
78 141 1
78 142 1
78 143 1
78 144 1
78 147 1
78 148 1
78 149 1
78 150 1
78 151 1
78 153 1
78 154 1
78 155 1
78 157 1
78 158 1
78 161 1
78 165 1
78 166 1
78 167 1
78 169 1
78 171 1
78 172 1
78 173 1
78 174 1
78 175 1
78 176 1
78 177 1
78 178 1
78 180 1
78 182 1
78 183 1
78 184 1
78 186 1
78 187 1
78 188 1
78 189 1
78 193 1
78 194 1
78 195 1
78 198 1
78 200 1
78 201 1
78 202 1
78 203 1
78 204 1
78 207 1
78 210 1
78 212 1
78 213 1
78 216 1
78 217 1
78 219 1
78 223 1
78 224 1
78 225 1
78 227 1
78 228 1
78 229 1
78 230 1
78 231 1
78 232 1
78 234 1
78 235 1
78 236 1
78 237 1
78 238 1
78 243 1
78 244 1
78 248 1
78 249 1
78 251 1
78 252 1
78 253 1
78 255 1
78 256 1
78 257 1
78 258 1
78 261 1
78 264 1
78 265 1
78 266 1
78 267 1
78 268 1
78 269 1
78 270 1
78 272 1
78 273 1
78 275 1
78 276 1
78 277 1
78 278 1
78 279 1
78 282 1
78 283 1
78 284 1
78 288 1
78 290 1
78 292 1
78 294 1
78 295 1
79 80 1
79 82 1
79 84 1
79 85 1
79 90 1
79 91 1
79 92 1
79 95 1
79 96 1
79 97 1
79 99 1
79 100 1
79 102 1
79 103 1
79 106 1
79 108 1
79 109 1
79 110 1
79 111 1
79 112 1
79 113 1
79 118 1
79 124 1
79 125 1
79 126 1
79 127 1
79 128 1
79 130 1
79 132 1
79 141 1
79 142 1
79 143 1
79 147 1
79 148 1
79 149 1
79 150 1
79 158 1
79 164 1
79 166 1
79 167 1
79 169 1
79 170 1
79 171 1
79 173 1
79 176 1
79 178 1
79 182 1
79 183 1
79 184 1
79 187 1
79 189 1
79 194 1
79 196 1
79 203 1
79 204 1
79 207 1
79 210 1
79 212 1
79 214 1
79 215 1
79 216 1
79 221 1
79 229 1
79 236 1
79 238 1
79 241 1
79 244 1
79 246 1
79 248 1
79 249 1
79 253 1
79 254 1
79 257 1
79 258 1
79 265 1
79 270 1
79 275 1
79 278 1
79 279 1
79 295 1
80 81 1
80 82 1
80 85 1
80 86 1
80 87 1
80 90 1
80 92 1
80 93 1
80 94 1
80 95 1
80 99 1
80 101 1
80 102 1
80 104 1
80 107 1
80 108 1
80 110 1
80 111 1
80 112 1
80 113 1
80 114 1
80 116 1
80 118 1
80 120 1
80 122 1
80 124 1
80 125 1
80 128 1
80 129 1
80 130 1
80 132 1
80 134 1
80 137 1
80 138 1
80 140 1
80 141 1
80 142 1
80 144 1
80 145 1
80 147 1
80 148 1
80 154 1
80 156 1
80 159 1
80 160 1
80 161 1
80 163 1
80 164 1
80 165 1
80 166 1
80 169 1
80 172 1
80 176 1
80 178 1
80 182 1
80 183 1
80 186 1
80 187 1
80 189 1
80 194 1
80 196 1
80 197 1
80 199 1
80 200 1
80 201 1
80 202 1
80 203 1
80 204 1
80 206 1
80 210 1
80 211 1
80 212 1
80 215 1
80 216 1
80 217 1
80 219 1
80 220 1
80 223 1
80 224 1
80 225 1
80 226 1
80 227 1
80 228 1
80 229 1
80 230 1
80 232 1
80 233 1
80 234 1
80 235 1
80 236 1
80 238 1
80 240 1
80 241 1
80 242 1
80 243 1
80 247 1
80 248 1
80 250 1
80 253 1
80 254 1
80 257 1
80 258 1
80 259 1
80 261 1
80 263 1
80 265 1
80 266 1
80 268 1
80 271 1
80 272 1
80 274 1
80 275 1
80 276 1
80 277 1
80 278 1
80 279 1
80 282 1
80 284 1
80 286 1
80 289 1
80 291 1
80 292 1
80 295 1
80 297 1
80 300 1
81 82 1
81 83 1
81 84 1
81 85 1
81 86 1
81 89 1
81 91 1
81 92 1
81 93 1
81 94 1
81 96 1
81 97 1
81 99 1
81 100 1
81 101 1
81 102 1
81 106 1
81 108 1
81 111 1
81 113 1
81 114 1
81 115 1
81 116 1
81 118 1
81 119 1
81 122 1
81 124 1
81 125 1
81 128 1
81 130 1
81 132 1
81 133 1
81 134 1
81 139 1
81 141 1
81 142 1
81 144 1
81 146 1
81 148 1
81 149 1
81 151 1
81 153 1
81 154 1
81 155 1
81 157 1
81 159 1
81 160 1
81 162 1
81 163 1
81 164 1
81 166 1
81 168 1
81 169 1
81 170 1
81 171 1
81 172 1
81 173 1
81 177 1
81 178 1
81 179 1
81 180 1
81 181 1
81 182 1
81 183 1
81 185 1
81 186 1
81 187 1
81 189 1
81 191 1
81 194 1
81 195 1
81 196 1
81 198 1
81 201 1
81 202 1
81 203 1
81 205 1
81 206 1
81 208 1
81 209 1
81 211 1
81 213 1
81 216 1
81 217 1
81 218 1
81 219 1
81 222 1
81 223 1
81 224 1
81 225 1
81 228 1
81 229 1
81 230 1
81 233 1
81 234 1
81 236 1
81 238 1
81 241 1
81 242 1
81 243 1
81 244 1
81 246 1
81 248 1
81 249 1
81 252 1
81 253 1
81 254 1
81 256 1
81 258 1
81 260 1
81 261 1
81 264 1
81 265 1
81 266 1
81 267 1
81 269 1
81 274 1
81 275 1
81 278 1
81 280 1
81 285 1
81 286 1
81 287 1
81 291 1
81 293 1
81 295 1
81 297 1
81 298 1
81 299 1
82 83 1
82 85 1
82 87 1
82 90 1
82 91 1
82 92 1
82 95 1
82 96 1
82 98 1
82 99 1
82 101 1
82 102 1
82 104 1
82 105 1
82 107 1
82 108 1
82 111 1
82 112 1
82 113 1
82 114 1
82 115 1
82 118 1
82 120 1
82 124 1
82 126 1
82 127 1
82 128 1
82 129 1
82 130 1
82 131 1
82 132 1
82 134 1
82 138 1
82 139 1
82 140 1
82 141 1
82 142 1
82 144 1
82 145 1
82 147 1
82 148 1
82 150 1
82 152 1
82 154 1
82 156 1
82 157 1
82 158 1
82 161 1
82 163 1
82 166 1
82 167 1
82 169 1
82 171 1
82 173 1
82 174 1
82 175 1
82 178 1
82 182 1
82 183 1
82 184 1
82 185 1
82 187 1
82 189 1
82 190 1
82 191 1
82 193 1
82 196 1
82 198 1
82 200 1
82 201 1
82 202 1
82 203 1
82 204 1
82 206 1
82 207 1
82 208 1
82 209 1
82 212 1
82 213 1
82 215 1
82 216 1
82 218 1
82 220 1
82 221 1
82 222 1
82 223 1
82 224 1
82 225 1
82 226 1
82 227 1
82 228 1
82 229 1
82 230 1
82 231 1
82 233 1
82 234 1
82 235 1
82 236 1
82 238 1
82 240 1
82 241 1
82 243 1
82 248 1
82 249 1
82 253 1
82 254 1
82 255 1
82 256 1
82 257 1
82 258 1
82 259 1
82 260 1
82 261 1
82 263 1
82 265 1
82 269 1
82 270 1
82 272 1
82 273 1
82 275 1
82 277 1
82 278 1
82 279 1
82 281 1
82 282 1
82 284 1
82 285 1
82 288 1
82 291 1
82 292 1
82 293 1
82 294 1
82 295 1
82 297 1
82 299 1
82 300 1
83 86 1
83 87 1
83 93 1
83 97 1
83 98 1
83 106 1
83 110 1
83 113 1
83 116 1
83 122 1
83 124 1
83 132 1
83 133 1
83 137 1
83 138 1
83 140 1
83 141 1
83 142 1
83 143 1
83 146 1
83 147 1
83 149 1
83 154 1
83 160 1
83 168 1
83 169 1
83 173 1
83 174 1
83 178 1
83 182 1
83 183 1
83 186 1
83 187 1
83 193 1
83 194 1
83 195 1
83 196 1
83 198 1
83 204 1
83 206 1
83 207 1
83 211 1
83 214 1
83 215 1
83 216 1
83 217 1
83 221 1
83 224 1
83 225 1
83 230 1
83 232 1
83 241 1
83 246 1
83 247 1
83 248 1
83 249 1
83 250 1
83 251 1
83 253 1
83 257 1
83 258 1
83 271 1
83 273 1
83 279 1
83 282 1
83 287 1
83 294 1
83 297 1
83 299 1
84 85 1
84 86 1
84 87 1
84 89 1
84 91 1
84 93 1
84 94 1
84 95 1
84 96 1
84 97 1
84 98 1
84 99 1
84 100 1
84 102 1
84 103 1
84 105 1
84 111 1
84 114 1
84 116 1
84 121 1
84 124 1
84 125 1
84 127 1
84 128 1
84 130 1
84 132 1
84 135 1
84 138 1
84 141 1
84 146 1
84 147 1
84 148 1
84 151 1
84 152 1
84 155 1
84 157 1
84 162 1
84 163 1
84 164 1
84 165 1
84 166 1
84 169 1
84 170 1
84 172 1
84 174 1
84 175 1
84 177 1
84 178 1
84 180 1
84 181 1
84 182 1
84 183 1
84 185 1
84 189 1
84 190 1
84 193 1
84 196 1
84 197 1
84 198 1
84 199 1
84 202 1
84 203 1
84 204 1
84 207 1
84 210 1
84 211 1
84 212 1
84 214 1
84 215 1
84 216 1
84 217 1
84 219 1
84 221 1
84 224 1
84 225 1
84 229 1
84 230 1
84 234 1
84 235 1
84 236 1
84 238 1
84 242 1
84 243 1
84 246 1
84 249 1
84 253 1
84 254 1
84 264 1
84 265 1
84 268 1
84 269 1
84 270 1
84 271 1
84 275 1
84 276 1
84 278 1
84 279 1
84 281 1
84 282 1
84 283 1
84 284 1
84 286 1
84 292 1
84 294 1
84 299 1
84 300 1
85 86 1
85 87 1
85 88 1
85 90 1
85 91 1
85 93 1
85 94 1
85 95 1
85 96 1
85 97 1
85 99 1
85 100 1
85 101 1
85 102 1
85 103 1
85 104 1
85 105 1
85 106 1
85 107 1
85 108 1
85 109 1
85 111 1
85 112 1
85 113 1
85 115 1
85 116 1
85 117 1
85 118 1
85 119 1
85 120 1
85 121 1
85 123 1
85 124 1
85 126 1
85 127 1
85 128 1
85 130 1
85 131 1
85 132 1
85 133 1
85 136 1
85 137 1
85 138 1
85 140 1
85 141 1
85 142 1
85 143 1
85 144 1
85 145 1
85 147 1
85 148 1
85 149 1
85 151 1
85 152 1
85 154 1
85 155 1
85 156 1
85 157 1
85 158 1
85 160 1
85 161 1
85 162 1
85 164 1
85 165 1
85 166 1
85 167 1
85 168 1
85 169 1
85 171 1
85 175 1
85 177 1
85 178 1
85 179 1
85 180 1
85 181 1
85 182 1
85 183 1
85 184 1
85 187 1
85 188 1
85 189 1
85 191 1
85 192 1
85 193 1
85 194 1
85 195 1
85 196 1
85 198 1
85 199 1
85 200 1
85 202 1
85 203 1
85 204 1
85 206 1
85 207 1
85 210 1
85 211 1
85 212 1
85 213 1
85 215 1
85 216 1
85 218 1
85 219 1
85 220 1
85 223 1
85 224 1
85 227 1
85 228 1
85 229 1
85 230 1
85 233 1
85 234 1
85 236 1
85 238 1
85 239 1
85 241 1
85 242 1
85 243 1
85 244 1
85 245 1
85 246 1
85 248 1
85 249 1
85 250 1
85 252 1
85 254 1
85 257 1
85 259 1
85 260 1
85 262 1
85 264 1
85 265 1
85 266 1
85 268 1
85 269 1
85 270 1
85 275 1
85 276 1
85 281 1
85 282 1
85 285 1
85 286 1
85 289 1
85 290 1
85 292 1
85 293 1
85 294 1
85 295 1
85 300 1
86 90 1
86 91 1
86 92 1
86 94 1
86 95 1
86 97 1
86 98 1
86 99 1
86 100 1
86 101 1
86 106 1
86 108 1
86 109 1
86 110 1
86 111 1
86 112 1
86 114 1
86 117 1
86 118 1
86 120 1
86 123 1
86 127 1
86 128 1
86 130 1
86 132 1
86 133 1
86 134 1
86 139 1
86 140 1
86 141 1
86 142 1
86 143 1
86 144 1
86 146 1
86 147 1
86 150 1
86 151 1
86 152 1
86 154 1
86 155 1
86 157 1
86 161 1
86 163 1
86 164 1
86 165 1
86 166 1
86 168 1
86 169 1
86 170 1
86 171 1
86 172 1
86 175 1
86 178 1
86 180 1
86 181 1
86 183 1
86 184 1
86 185 1
86 186 1
86 187 1
86 188 1
86 189 1
86 192 1
86 194 1
86 195 1
86 198 1
86 200 1
86 201 1
86 202 1
86 203 1
86 204 1
86 207 1
86 208 1
86 209 1
86 210 1
86 211 1
86 214 1
86 215 1
86 217 1
86 218 1
86 219 1
86 221 1
86 222 1
86 228 1
86 229 1
86 230 1
86 232 1
86 234 1
86 236 1
86 238 1
86 240 1
86 241 1
86 242 1
86 243 1
86 244 1
86 245 1
86 247 1
86 248 1
86 250 1
86 251 1
86 252 1
86 253 1
86 255 1
86 256 1
86 259 1
86 261 1
86 263 1
86 264 1
86 265 1
86 268 1
86 269 1
86 271 1
86 272 1
86 275 1
86 276 1
86 277 1
86 278 1
86 279 1
86 280 1
86 282 1
86 283 1
86 284 1
86 285 1
86 286 1
86 288 1
86 289 1
86 291 1
86 294 1
86 295 1
86 297 1
86 298 1
86 300 1
87 89 1
87 93 1
87 94 1
87 96 1
87 97 1
87 101 1
87 102 1
87 110 1
87 112 1
87 113 1
87 114 1
87 116 1
87 117 1
87 118 1
87 120 1
87 123 1
87 124 1
87 126 1
87 127 1
87 128 1
87 129 1
87 130 1
87 132 1
87 134 1
87 138 1
87 140 1
87 142 1
87 144 1
87 148 1
87 152 1
87 154 1
87 157 1
87 158 1
87 159 1
87 160 1
87 161 1
87 163 1
87 164 1
87 166 1
87 168 1
87 169 1
87 173 1
87 175 1
87 176 1
87 178 1
87 181 1
87 184 1
87 187 1
87 190 1
87 193 1
87 194 1
87 195 1
87 196 1
87 197 1
87 198 1
87 202 1
87 204 1
87 207 1
87 208 1
87 215 1
87 216 1
87 217 1
87 218 1
87 219 1
87 220 1
87 222 1
87 224 1
87 226 1
87 227 1
87 229 1
87 230 1
87 232 1
87 234 1
87 236 1
87 237 1
87 238 1
87 241 1
87 243 1
87 244 1
87 248 1
87 254 1
87 256 1
87 257 1
87 258 1
87 259 1
87 263 1
87 264 1
87 265 1
87 269 1
87 275 1
87 276 1
87 279 1
87 284 1
87 287 1
87 288 1
87 289 1
87 290 1
87 291 1
87 293 1
87 294 1
87 295 1
87 296 1
87 300 1
88 92 1
88 94 1
88 97 1
88 98 1
88 99 1
88 102 1
88 105 1
88 107 1
88 108 1
88 109 1
88 112 1
88 114 1
88 115 1
88 120 1
88 126 1
88 127 1
88 129 1
88 134 1
88 136 1
88 139 1
88 141 1
88 142 1
88 144 1
88 145 1
88 146 1
88 147 1
88 149 1
88 150 1
88 154 1
88 155 1
88 157 1
88 161 1
88 162 1
88 164 1
88 165 1
88 166 1
88 167 1
88 169 1
88 173 1
88 178 1
88 181 1
88 182 1
88 183 1
88 187 1
88 189 1
88 191 1
88 196 1
88 199 1
88 200 1
88 201 1
88 210 1
88 211 1
88 216 1
88 219 1
88 220 1
88 225 1
88 228 1
88 229 1
88 231 1
88 232 1
88 236 1
88 237 1
88 241 1
88 243 1
88 250 1
88 253 1
88 257 1
88 260 1
88 261 1
88 265 1
88 267 1
88 275 1
88 278 1
88 279 1
88 282 1
88 283 1
88 286 1
88 288 1
88 292 1
88 293 1
88 294 1
88 295 1
88 297 1
89 92 1
89 96 1
89 99 1
89 101 1
89 106 1
89 108 1
89 110 1
89 113 1
89 114 1
89 115 1
89 116 1
89 118 1
89 121 1
89 123 1
89 127 1
89 132 1
89 133 1
89 134 1
89 140 1
89 143 1
89 144 1
89 147 1
89 148 1
89 151 1
89 153 1
89 154 1
89 157 1
89 165 1
89 166 1
89 169 1
89 172 1
89 173 1
89 175 1
89 178 1
89 180 1
89 181 1
89 184 1
89 185 1
89 191 1
89 192 1
89 194 1
89 197 1
89 201 1
89 203 1
89 210 1
89 216 1
89 220 1
89 223 1
89 227 1
89 229 1
89 230 1
89 232 1
89 234 1
89 238 1
89 242 1
89 243 1
89 245 1
89 249 1
89 250 1
89 263 1
89 265 1
89 272 1
89 279 1
89 282 1
89 284 1
89 285 1
89 287 1
89 299 1
90 91 1
90 92 1
90 94 1
90 95 1
90 98 1
90 99 1
90 100 1
90 101 1
90 102 1
90 103 1
90 106 1
90 108 1
90 109 1
90 110 1
90 111 1
90 112 1
90 113 1
90 116 1
90 118 1
90 120 1
90 125 1
90 127 1
90 128 1
90 131 1
90 132 1
90 133 1
90 135 1
90 136 1
90 137 1
90 139 1
90 140 1
90 141 1
90 142 1
90 143 1
90 144 1
90 145 1
90 148 1
90 150 1
90 151 1
90 155 1
90 157 1
90 158 1
90 159 1
90 160 1
90 161 1
90 164 1
90 169 1
90 170 1
90 171 1
90 173 1
90 175 1
90 176 1
90 177 1
90 179 1
90 180 1
90 181 1
90 182 1
90 184 1
90 185 1
90 186 1
90 190 1
90 191 1
90 192 1
90 193 1
90 194 1
90 195 1
90 196 1
90 198 1
90 200 1
90 201 1
90 202 1
90 203 1
90 206 1
90 207 1
90 209 1
90 210 1
90 211 1
90 212 1
90 213 1
90 214 1
90 216 1
90 217 1
90 219 1
90 222 1
90 228 1
90 229 1
90 230 1
90 233 1
90 234 1
90 236 1
90 237 1
90 240 1
90 241 1
90 244 1
90 245 1
90 248 1
90 249 1
90 250 1
90 251 1
90 252 1
90 253 1
90 254 1
90 255 1
90 256 1
90 257 1
90 261 1
90 262 1
90 264 1
90 265 1
90 269 1
90 270 1
90 271 1
90 272 1
90 273 1
90 274 1
90 275 1
90 276 1
90 278 1
90 282 1
90 283 1
90 284 1
90 285 1
90 286 1
90 289 1
90 290 1
90 292 1
90 293 1
90 294 1
90 297 1
91 92 1
91 98 1
91 101 1
91 104 1
91 107 1
91 108 1
91 112 1
91 113 1
91 114 1
91 115 1
91 116 1
91 118 1
91 122 1
91 125 1
91 128 1
91 130 1
91 133 1
91 139 1
91 140 1
91 143 1
91 150 1
91 153 1
91 154 1
91 155 1
91 156 1
91 158 1
91 162 1
91 166 1
91 168 1
91 169 1
91 172 1
91 173 1
91 174 1
91 178 1
91 179 1
91 181 1
91 182 1
91 183 1
91 184 1
91 187 1
91 189 1
91 191 1
91 193 1
91 196 1
91 200 1
91 201 1
91 202 1
91 203 1
91 207 1
91 210 1
91 212 1
91 216 1
91 218 1
91 219 1
91 221 1
91 222 1
91 224 1
91 225 1
91 228 1
91 230 1
91 232 1
91 234 1
91 235 1
91 238 1
91 241 1
91 243 1
91 244 1
91 248 1
91 254 1
91 256 1
91 258 1
91 269 1
91 270 1
91 273 1
91 277 1
91 278 1
91 279 1
91 284 1
91 285 1
91 288 1
91 289 1
91 294 1
91 297 1
91 300 1
92 93 1
92 95 1
92 96 1
92 97 1
92 98 1
92 100 1
92 101 1
92 103 1
92 106 1
92 107 1
92 108 1
92 110 1
92 111 1
92 112 1
92 115 1
92 117 1
92 120 1
92 123 1
92 124 1
92 126 1
92 127 1
92 128 1
92 129 1
92 130 1
92 132 1
92 133 1
92 134 1
92 135 1
92 136 1
92 137 1
92 138 1
92 139 1
92 140 1
92 142 1
92 143 1
92 145 1
92 147 1
92 150 1
92 151 1
92 152 1
92 153 1
92 154 1
92 155 1
92 157 1
92 158 1
92 159 1
92 162 1
92 163 1
92 164 1
92 165 1
92 167 1
92 169 1
92 171 1
92 172 1
92 173 1
92 178 1
92 180 1
92 183 1
92 185 1
92 186 1
92 187 1
92 194 1
92 196 1
92 197 1
92 198 1
92 199 1
92 200 1
92 201 1
92 202 1
92 203 1
92 204 1
92 205 1
92 206 1
92 207 1
92 210 1
92 211 1
92 215 1
92 216 1
92 218 1
92 219 1
92 222 1
92 223 1
92 224 1
92 225 1
92 226 1
92 227 1
92 228 1
92 229 1
92 230 1
92 233 1
92 234 1
92 236 1
92 238 1
92 239 1
92 241 1
92 242 1
92 243 1
92 245 1
92 247 1
92 248 1
92 249 1
92 250 1
92 253 1
92 254 1
92 255 1
92 257 1
92 259 1
92 261 1
92 262 1
92 265 1
92 266 1
92 267 1
92 269 1
92 270 1
92 271 1
92 273 1
92 275 1
92 276 1
92 279 1
92 281 1
92 282 1
92 283 1
92 285 1
92 289 1
92 290 1
92 292 1
92 293 1
92 294 1
92 295 1
92 298 1
92 299 1
92 300 1
93 96 1
93 98 1
93 100 1
93 101 1
93 103 1
93 105 1
93 106 1
93 107 1
93 108 1
93 110 1
93 111 1
93 112 1
93 113 1
93 114 1
93 115 1
93 116 1
93 118 1
93 119 1
93 120 1
93 121 1
93 122 1
93 124 1
93 125 1
93 126 1
93 127 1
93 128 1
93 130 1
93 131 1
93 133 1
93 134 1
93 137 1
93 139 1
93 140 1
93 142 1
93 143 1
93 144 1
93 148 1
93 149 1
93 152 1
93 153 1
93 154 1
93 155 1
93 156 1
93 157 1
93 158 1
93 160 1
93 161 1
93 165 1
93 166 1
93 167 1
93 168 1
93 169 1
93 172 1
93 173 1
93 174 1
93 175 1
93 176 1
93 177 1
93 180 1
93 181 1
93 182 1
93 183 1
93 186 1
93 187 1
93 188 1
93 189 1
93 191 1
93 193 1
93 194 1
93 195 1
93 196 1
93 199 1
93 200 1
93 201 1
93 203 1
93 205 1
93 207 1
93 208 1
93 210 1
93 211 1
93 212 1
93 214 1
93 216 1
93 217 1
93 218 1
93 222 1
93 224 1
93 226 1
93 227 1
93 228 1
93 230 1
93 232 1
93 233 1
93 234 1
93 235 1
93 236 1
93 238 1
93 240 1
93 241 1
93 242 1
93 243 1
93 244 1
93 245 1
93 248 1
93 249 1
93 250 1
93 252 1
93 254 1
93 255 1
93 256 1
93 257 1
93 258 1
93 260 1
93 261 1
93 262 1
93 265 1
93 267 1
93 269 1
93 270 1
93 273 1
93 274 1
93 275 1
93 276 1
93 278 1
93 279 1
93 281 1
93 284 1
93 285 1
93 289 1
93 290 1
93 291 1
93 295 1
93 296 1
93 298 1
94 95 1
94 96 1
94 97 1
94 98 1
94 99 1
94 100 1
94 102 1
94 103 1
94 104 1
94 105 1
94 106 1
94 107 1
94 110 1
94 112 1
94 114 1
94 115 1
94 116 1
94 117 1
94 121 1
94 122 1
94 123 1
94 125 1
94 126 1
94 128 1
94 130 1
94 132 1
94 136 1
94 137 1
94 138 1
94 139 1
94 140 1
94 141 1
94 142 1
94 143 1
94 144 1
94 145 1
94 147 1
94 148 1
94 150 1
94 151 1
94 152 1
94 154 1
94 155 1
94 157 1
94 159 1
94 160 1
94 161 1
94 163 1
94 164 1
94 167 1
94 168 1
94 171 1
94 172 1
94 173 1
94 174 1
94 178 1
94 179 1
94 180 1
94 181 1
94 182 1
94 183 1
94 186 1
94 187 1
94 189 1
94 193 1
94 195 1
94 196 1
94 198 1
94 199 1
94 202 1
94 203 1
94 204 1
94 207 1
94 210 1
94 212 1
94 213 1
94 214 1
94 215 1
94 216 1
94 217 1
94 218 1
94 222 1
94 223 1
94 224 1
94 225 1
94 227 1
94 228 1
94 229 1
94 230 1
94 231 1
94 233 1
94 234 1
94 235 1
94 238 1
94 241 1
94 242 1
94 244 1
94 247 1
94 249 1
94 252 1
94 253 1
94 254 1
94 257 1
94 259 1
94 261 1
94 265 1
94 266 1
94 270 1
94 271 1
94 273 1
94 274 1
94 275 1
94 276 1
94 277 1
94 278 1
94 279 1
94 280 1
94 281 1
94 284 1
94 285 1
94 287 1
94 289 1
94 292 1
94 293 1
94 294 1
94 295 1
94 298 1
94 300 1
95 96 1
95 98 1
95 101 1
95 102 1
95 103 1
95 106 1
95 108 1
95 110 1
95 111 1
95 112 1
95 113 1
95 114 1
95 116 1
95 117 1
95 118 1
95 120 1
95 121 1
95 122 1
95 126 1
95 127 1
95 128 1
95 130 1
95 131 1
95 132 1
95 133 1
95 134 1
95 139 1
95 140 1
95 141 1
95 143 1
95 144 1
95 145 1
95 146 1
95 148 1
95 150 1
95 152 1
95 155 1
95 156 1
95 157 1
95 158 1
95 162 1
95 163 1
95 164 1
95 165 1
95 167 1
95 168 1
95 169 1
95 173 1
95 175 1
95 178 1
95 179 1
95 182 1
95 183 1
95 184 1
95 186 1
95 187 1
95 188 1
95 189 1
95 190 1
95 192 1
95 193 1
95 195 1
95 199 1
95 201 1
95 202 1
95 203 1
95 204 1
95 206 1
95 208 1
95 209 1
95 210 1
95 212 1
95 213 1
95 215 1
95 216 1
95 217 1
95 219 1
95 221 1
95 222 1
95 223 1
95 224 1
95 227 1
95 229 1
95 230 1
95 232 1
95 233 1
95 234 1
95 235 1
95 236 1
95 237 1
95 238 1
95 239 1
95 240 1
95 241 1
95 243 1
95 247 1
95 248 1
95 250 1
95 251 1
95 253 1
95 254 1
95 255 1
95 256 1
95 257 1
95 258 1
95 259 1
95 260 1
95 261 1
95 263 1
95 265 1
95 266 1
95 270 1
95 271 1
95 272 1
95 273 1
95 275 1
95 276 1
95 277 1
95 278 1
95 280 1
95 282 1
95 283 1
95 285 1
95 287 1
95 291 1
95 292 1
95 293 1
95 294 1
95 295 1
95 297 1
96 97 1
96 99 1
96 101 1
96 103 1
96 106 1
96 107 1
96 108 1
96 109 1
96 111 1
96 113 1
96 116 1
96 117 1
96 120 1
96 121 1
96 123 1
96 127 1
96 128 1
96 131 1
96 133 1
96 134 1
96 136 1
96 141 1
96 143 1
96 144 1
96 147 1
96 150 1
96 151 1
96 154 1
96 155 1
96 157 1
96 158 1
96 161 1
96 164 1
96 167 1
96 170 1
96 172 1
96 173 1
96 174 1
96 178 1
96 181 1
96 183 1
96 184 1
96 185 1
96 188 1
96 189 1
96 191 1
96 194 1
96 198 1
96 201 1
96 202 1
96 204 1
96 207 1
96 208 1
96 210 1
96 211 1
96 213 1
96 214 1
96 216 1
96 220 1
96 221 1
96 223 1
96 226 1
96 229 1
96 230 1
96 233 1
96 234 1
96 235 1
96 238 1
96 240 1
96 241 1
96 248 1
96 249 1
96 253 1
96 254 1
96 256 1
96 257 1
96 258 1
96 261 1
96 263 1
96 264 1
96 265 1
96 266 1
96 271 1
96 272 1
96 276 1
96 278 1
96 280 1
96 281 1
96 283 1
96 284 1
96 288 1
96 289 1
96 290 1
96 292 1
96 294 1
96 298 1
96 300 1
97 100 1
97 101 1
97 103 1
97 110 1
97 112 1
97 113 1
97 114 1
97 116 1
97 119 1
97 121 1
97 124 1
97 125 1
97 128 1
97 132 1
97 134 1
97 136 1
97 139 1
97 141 1
97 143 1
97 144 1
97 145 1
97 147 1
97 148 1
97 150 1
97 151 1
97 156 1
97 157 1
97 160 1
97 163 1
97 164 1
97 166 1
97 167 1
97 168 1
97 169 1
97 172 1
97 173 1
97 176 1
97 178 1
97 179 1
97 180 1
97 182 1
97 183 1
97 185 1
97 186 1
97 187 1
97 189 1
97 191 1
97 192 1
97 193 1
97 194 1
97 195 1
97 196 1
97 197 1
97 198 1
97 200 1
97 202 1
97 203 1
97 204 1
97 205 1
97 207 1
97 212 1
97 213 1
97 214 1
97 215 1
97 217 1
97 221 1
97 222 1
97 226 1
97 227 1
97 229 1
97 230 1
97 232 1
97 233 1
97 234 1
97 236 1
97 238 1
97 239 1
97 240 1
97 241 1
97 245 1
97 246 1
97 248 1
97 251 1
97 252 1
97 253 1
97 255 1
97 256 1
97 257 1
97 258 1
97 259 1
97 262 1
97 263 1
97 264 1
97 265 1
97 268 1
97 269 1
97 271 1
97 272 1
97 274 1
97 275 1
97 278 1
97 279 1
97 281 1
97 282 1
97 285 1
97 287 1
97 290 1
97 291 1
97 293 1
97 294 1
97 297 1
97 299 1
97 300 1
98 99 1
98 103 1
98 111 1
98 112 1
98 113 1
98 115 1
98 117 1
98 118 1
98 122 1
98 127 1
98 128 1
98 129 1
98 130 1
98 132 1
98 135 1
98 141 1
98 143 1
98 150 1
98 151 1
98 152 1
98 154 1
98 157 1
98 158 1
98 160 1
98 161 1
98 162 1
98 164 1
98 169 1
98 170 1
98 177 1
98 178 1
98 184 1
98 187 1
98 188 1
98 191 1
98 192 1
98 193 1
98 195 1
98 200 1
98 201 1
98 202 1
98 203 1
98 204 1
98 207 1
98 212 1
98 214 1
98 216 1
98 217 1
98 220 1
98 223 1
98 224 1
98 229 1
98 230 1
98 232 1
98 235 1
98 236 1
98 246 1
98 248 1
98 249 1
98 253 1
98 256 1
98 257 1
98 258 1
98 260 1
98 264 1
98 265 1
98 270 1
98 273 1
98 274 1
98 277 1
98 279 1
98 281 1
98 283 1
98 289 1
98 291 1
98 292 1
98 295 1
98 296 1
98 298 1
98 300 1
99 100 1
99 103 1
99 104 1
99 105 1
99 106 1
99 107 1
99 108 1
99 109 1
99 110 1
99 111 1
99 112 1
99 113 1
99 114 1
99 116 1
99 117 1
99 118 1
99 123 1
99 125 1
99 126 1
99 127 1
99 128 1
99 130 1
99 132 1
99 133 1
99 134 1
99 137 1
99 138 1
99 141 1
99 142 1
99 143 1
99 144 1
99 145 1
99 147 1
99 148 1
99 150 1
99 151 1
99 152 1
99 153 1
99 154 1
99 155 1
99 156 1
99 157 1
99 158 1
99 159 1
99 160 1
99 161 1
99 164 1
99 165 1
99 167 1
99 168 1
99 169 1
99 170 1
99 173 1
99 174 1
99 175 1
99 176 1
99 178 1
99 180 1
99 181 1
99 182 1
99 183 1
99 184 1
99 186 1
99 187 1
99 188 1
99 189 1
99 190 1
99 191 1
99 193 1
99 194 1
99 195 1
99 196 1
99 198 1
99 201 1
99 202 1
99 203 1
99 206 1
99 207 1
99 209 1
99 210 1
99 211 1
99 214 1
99 215 1
99 216 1
99 217 1
99 220 1
99 221 1
99 223 1
99 224 1
99 226 1
99 227 1
99 228 1
99 229 1
99 230 1
99 232 1
99 233 1
99 234 1
99 236 1
99 238 1
99 241 1
99 242 1
99 243 1
99 244 1
99 245 1
99 246 1
99 248 1
99 249 1
99 251 1
99 252 1
99 253 1
99 254 1
99 256 1
99 257 1
99 258 1
99 259 1
99 261 1
99 263 1
99 265 1
99 266 1
99 268 1
99 270 1
99 271 1
99 272 1
99 273 1
99 274 1
99 275 1
99 278 1
99 279 1
99 282 1
99 283 1
99 284 1
99 285 1
99 286 1
99 289 1
99 292 1
99 293 1
99 294 1
99 295 1
99 296 1
99 298 1
99 300 1
100 101 1
100 102 1
100 105 1
100 109 1
100 112 1
100 113 1
100 114 1
100 116 1
100 118 1
100 119 1
100 121 1
100 123 1
100 125 1
100 130 1
100 131 1
100 132 1
100 135 1
100 136 1
100 139 1
100 140 1
100 141 1
100 143 1
100 144 1
100 145 1
100 146 1
100 154 1
100 155 1
100 156 1
100 157 1
100 158 1
100 159 1
100 162 1
100 163 1
100 164 1
100 165 1
100 166 1
100 167 1
100 168 1
100 169 1
100 171 1
100 173 1
100 175 1
100 180 1
100 182 1
100 183 1
100 186 1
100 187 1
100 190 1
100 194 1
100 195 1
100 199 1
100 201 1
100 202 1
100 203 1
100 204 1
100 205 1
100 207 1
100 211 1
100 212 1
100 213 1
100 214 1
100 215 1
100 216 1
100 218 1
100 222 1
100 223 1
100 224 1
100 226 1
100 227 1
100 228 1
100 229 1
100 230 1
100 231 1
100 233 1
100 234 1
100 235 1
100 237 1
100 238 1
100 241 1
100 243 1
100 245 1
100 249 1
100 251 1
100 252 1
100 253 1
100 254 1
100 255 1
100 258 1
100 260 1
100 261 1
100 264 1
100 265 1
100 266 1
100 267 1
100 269 1
100 271 1
100 275 1
100 276 1
100 279 1
100 280 1
100 281 1
100 283 1
100 284 1
100 285 1
100 287 1
100 288 1
100 291 1
100 292 1
100 294 1
100 295 1
100 299 1
101 102 1
101 104 1
101 108 1
101 109 1
101 110 1
101 112 1
101 113 1
101 116 1
101 118 1
101 119 1
101 120 1
101 121 1
101 123 1
101 127 1
101 128 1
101 132 1
101 133 1
101 134 1
101 136 1
101 138 1
101 140 1
101 141 1
101 142 1
101 144 1
101 145 1
101 147 1
101 148 1
101 149 1
101 150 1
101 151 1
101 152 1
101 153 1
101 154 1
101 155 1
101 157 1
101 158 1
101 161 1
101 172 1
101 176 1
101 177 1
101 179 1
101 180 1
101 181 1
101 182 1
101 184 1
101 189 1
101 193 1
101 194 1
101 195 1
101 196 1
101 197 1
101 198 1
101 200 1
101 201 1
101 203 1
101 204 1
101 206 1
101 207 1
101 209 1
101 210 1
101 211 1
101 212 1
101 216 1
101 221 1
101 222 1
101 223 1
101 227 1
101 228 1
101 232 1
101 234 1
101 236 1
101 238 1
101 248 1
101 249 1
101 251 1
101 254 1
101 257 1
101 258 1
101 260 1
101 261 1
101 264 1
101 266 1
101 267 1
101 275 1
101 276 1
101 277 1
101 278 1
101 279 1
101 280 1
101 282 1
101 284 1
101 286 1
101 288 1
101 289 1
101 291 1
101 292 1
101 293 1
101 295 1
101 296 1
101 299 1
101 300 1
102 103 1
102 104 1
102 106 1
102 108 1
102 110 1
102 113 1
102 114 1
102 115 1
102 117 1
102 118 1
102 120 1
102 121 1
102 122 1
102 128 1
102 131 1
102 132 1
102 133 1
102 134 1
102 136 1
102 138 1
102 140 1
102 141 1
102 142 1
102 144 1
102 146 1
102 147 1
102 148 1
102 150 1
102 151 1
102 155 1
102 157 1
102 158 1
102 161 1
102 164 1
102 165 1
102 166 1
102 167 1
102 169 1
102 170 1
102 173 1
102 176 1
102 179 1
102 180 1
102 182 1
102 183 1
102 184 1
102 185 1
102 186 1
102 187 1
102 189 1
102 191 1
102 194 1
102 196 1
102 197 1
102 198 1
102 199 1
102 201 1
102 202 1
102 207 1
102 209 1
102 210 1
102 211 1
102 212 1
102 214 1
102 216 1
102 220 1
102 222 1
102 224 1
102 225 1
102 228 1
102 230 1
102 232 1
102 233 1
102 234 1
102 235 1
102 236 1
102 238 1
102 241 1
102 242 1
102 244 1
102 245 1
102 249 1
102 250 1
102 251 1
102 253 1
102 257 1
102 259 1
102 263 1
102 264 1
102 266 1
102 267 1
102 270 1
102 271 1
102 272 1
102 273 1
102 275 1
102 276 1
102 279 1
102 281 1
102 282 1
102 284 1
102 289 1
102 292 1
102 295 1
102 296 1
102 297 1
102 298 1
103 104 1
103 105 1
103 107 1
103 108 1
103 111 1
103 112 1
103 115 1
103 116 1
103 118 1
103 119 1
103 121 1
103 122 1
103 127 1
103 129 1
103 130 1
103 131 1
103 132 1
103 133 1
103 136 1
103 140 1
103 142 1
103 143 1
103 145 1
103 148 1
103 150 1
103 153 1
103 154 1
103 155 1
103 156 1
103 157 1
103 158 1
103 163 1
103 167 1
103 168 1
103 169 1
103 170 1
103 172 1
103 173 1
103 174 1
103 180 1
103 182 1
103 183 1
103 184 1
103 186 1
103 187 1
103 189 1
103 191 1
103 192 1
103 194 1
103 195 1
103 198 1
103 199 1
103 201 1
103 205 1
103 207 1
103 208 1
103 210 1
103 211 1
103 217 1
103 219 1
103 222 1
103 224 1
103 225 1
103 227 1
103 228 1
103 230 1
103 232 1
103 233 1
103 234 1
103 236 1
103 238 1
103 240 1
103 245 1
103 247 1
103 248 1
103 249 1
103 251 1
103 253 1
103 257 1
103 259 1
103 260 1
103 261 1
103 263 1
103 265 1
103 266 1
103 269 1
103 270 1
103 273 1
103 275 1
103 276 1
103 277 1
103 279 1
103 281 1
103 282 1
103 283 1
103 288 1
103 289 1
103 291 1
103 294 1
103 295 1
103 298 1
104 112 1
104 113 1
104 114 1
104 116 1
104 117 1
104 120 1
104 123 1
104 127 1
104 128 1
104 131 1
104 132 1
104 143 1
104 144 1
104 148 1
104 151 1
104 152 1
104 154 1
104 156 1
104 164 1
104 165 1
104 173 1
104 176 1
104 178 1
104 181 1
104 183 1
104 184 1
104 186 1
104 187 1
104 189 1
104 196 1
104 197 1
104 202 1
104 204 1
104 207 1
104 208 1
104 212 1
104 213 1
104 214 1
104 217 1
104 219 1
104 221 1
104 224 1
104 227 1
104 229 1
104 232 1
104 233 1
104 234 1
104 241 1
104 245 1
104 247 1
104 248 1
104 253 1
104 257 1
104 258 1
104 261 1
104 264 1
104 266 1
104 270 1
104 272 1
104 273 1
104 276 1
104 277 1
104 282 1
104 284 1
104 285 1
104 290 1
104 295 1
104 299 1
104 300 1
105 108 1
105 111 1
105 112 1
105 113 1
105 118 1
105 122 1
105 132 1
105 133 1
105 134 1
105 137 1
105 143 1
105 146 1
105 148 1
105 150 1
105 151 1
105 152 1
105 153 1
105 155 1
105 157 1
105 158 1
105 166 1
105 168 1
105 169 1
105 173 1
105 177 1
105 179 1
105 182 1
105 184 1
105 193 1
105 194 1
105 196 1
105 201 1
105 202 1
105 203 1
105 207 1
105 208 1
105 210 1
105 216 1
105 217 1
105 220 1
105 227 1
105 230 1
105 232 1
105 238 1
105 241 1
105 243 1
105 245 1
105 247 1
105 248 1
105 253 1
105 254 1
105 257 1
105 260 1
105 261 1
105 262 1
105 266 1
105 269 1
105 278 1
105 279 1
105 285 1
105 287 1
105 289 1
105 295 1
105 300 1
106 108 1
106 111 1
106 112 1
106 113 1
106 114 1
106 116 1
106 117 1
106 118 1
106 121 1
106 122 1
106 124 1
106 127 1
106 130 1
106 134 1
106 137 1
106 138 1
106 141 1
106 143 1
106 144 1
106 148 1
106 149 1
106 150 1
106 151 1
106 152 1
106 155 1
106 157 1
106 158 1
106 160 1
106 162 1
106 163 1
106 164 1
106 167 1
106 169 1
106 172 1
106 173 1
106 176 1
106 181 1
106 183 1
106 186 1
106 187 1
106 188 1
106 189 1
106 190 1
106 191 1
106 193 1
106 194 1
106 195 1
106 197 1
106 198 1
106 201 1
106 202 1
106 205 1
106 210 1
106 213 1
106 216 1
106 218 1
106 219 1
106 221 1
106 224 1
106 225 1
106 227 1
106 228 1
106 229 1
106 230 1
106 233 1
106 236 1
106 238 1
106 240 1
106 242 1
106 243 1
106 244 1
106 248 1
106 252 1
106 253 1
106 254 1
106 256 1
106 257 1
106 258 1
106 261 1
106 265 1
106 266 1
106 268 1
106 269 1
106 270 1
106 272 1
106 276 1
106 277 1
106 278 1
106 279 1
106 280 1
106 282 1
106 283 1
106 286 1
106 287 1
106 288 1
106 289 1
106 293 1
106 300 1
107 109 1
107 113 1
107 116 1
107 117 1
107 120 1
107 121 1
107 124 1
107 130 1
107 132 1
107 134 1
107 137 1
107 140 1
107 141 1
107 143 1
107 144 1
107 152 1
107 155 1
107 157 1
107 160 1
107 161 1
107 164 1
107 167 1
107 169 1
107 173 1
107 174 1
107 177 1
107 182 1
107 183 1
107 185 1
107 186 1
107 187 1
107 189 1
107 190 1
107 194 1
107 196 1
107 201 1
107 203 1
107 207 1
107 213 1
107 216 1
107 217 1
107 229 1
107 231 1
107 232 1
107 234 1
107 236 1
107 238 1
107 242 1
107 243 1
107 244 1
107 245 1
107 248 1
107 249 1
107 252 1
107 261 1
107 263 1
107 267 1
107 269 1
107 272 1
107 275 1
107 279 1
107 281 1
107 284 1
107 286 1
108 109 1
108 110 1
108 111 1
108 113 1
108 116 1
108 118 1
108 122 1
108 124 1
108 127 1
108 128 1
108 131 1
108 132 1
108 134 1
108 135 1
108 136 1
108 138 1
108 140 1
108 142 1
108 144 1
108 148 1
108 149 1
108 150 1
108 151 1
108 152 1
108 153 1
108 154 1
108 155 1
108 163 1
108 164 1
108 166 1
108 167 1
108 168 1
108 169 1
108 171 1
108 173 1
108 175 1
108 177 1
108 178 1
108 180 1
108 181 1
108 183 1
108 184 1
108 185 1
108 186 1
108 187 1
108 188 1
108 189 1
108 190 1
108 193 1
108 194 1
108 195 1
108 197 1
108 198 1
108 199 1
108 201 1
108 202 1
108 203 1
108 207 1
108 210 1
108 211 1
108 212 1
108 213 1
108 215 1
108 216 1
108 217 1
108 218 1
108 220 1
108 221 1
108 222 1
108 224 1
108 225 1
108 226 1
108 229 1
108 230 1
108 233 1
108 235 1
108 238 1
108 241 1
108 246 1
108 247 1
108 249 1
108 251 1
108 252 1
108 254 1
108 255 1
108 256 1
108 257 1
108 260 1
108 262 1
108 263 1
108 264 1
108 265 1
108 266 1
108 267 1
108 268 1
108 272 1
108 276 1
108 278 1
108 279 1
108 280 1
108 282 1
108 284 1
108 287 1
108 288 1
108 289 1
108 290 1
108 292 1
108 295 1
108 296 1
108 297 1
108 299 1
108 300 1
109 112 1
109 113 1
109 114 1
109 118 1
109 120 1
109 122 1
109 130 1
109 132 1
109 134 1
109 139 1
109 143 1
109 144 1
109 148 1
109 149 1
109 150 1
109 152 1
109 154 1
109 155 1
109 156 1
109 158 1
109 159 1
109 164 1
109 166 1
109 167 1
109 168 1
109 174 1
109 179 1
109 183 1
109 184 1
109 187 1
109 189 1
109 193 1
109 196 1
109 198 1
109 199 1
109 201 1
109 202 1
109 203 1
109 204 1
109 205 1
109 206 1
109 211 1
109 215 1
109 216 1
109 225 1
109 228 1
109 229 1
109 234 1
109 236 1
109 243 1
109 248 1
109 249 1
109 253 1
109 257 1
109 258 1
109 261 1
109 263 1
109 264 1
109 266 1
109 267 1
109 271 1
109 275 1
109 276 1
109 278 1
109 282 1
109 284 1
109 288 1
109 293 1
109 295 1
109 296 1
109 298 1
109 300 1
110 114 1
110 119 1
110 120 1
110 123 1
110 125 1
110 126 1
110 127 1
110 129 1
110 130 1
110 131 1
110 134 1
110 138 1
110 140 1
110 141 1
110 142 1
110 148 1
110 151 1
110 154 1
110 155 1
110 158 1
110 164 1
110 165 1
110 166 1
110 167 1
110 168 1
110 169 1
110 171 1
110 173 1
110 174 1
110 178 1
110 181 1
110 182 1
110 183 1
110 184 1
110 186 1
110 187 1
110 188 1
110 189 1
110 192 1
110 194 1
110 195 1
110 201 1
110 202 1
110 207 1
110 214 1
110 215 1
110 216 1
110 218 1
110 220 1
110 221 1
110 223 1
110 225 1
110 228 1
110 229 1
110 230 1
110 234 1
110 235 1
110 236 1
110 238 1
110 241 1
110 244 1
110 245 1
110 249 1
110 250 1
110 252 1
110 254 1
110 256 1
110 261 1
110 262 1
110 263 1
110 265 1
110 266 1
110 267 1
110 271 1
110 278 1
110 279 1
110 282 1
110 283 1
110 284 1
110 289 1
110 290 1
110 291 1
110 293 1
111 112 1
111 114 1
111 115 1
111 117 1
111 120 1
111 121 1
111 122 1
111 123 1
111 127 1
111 128 1
111 129 1
111 132 1
111 133 1
111 134 1
111 137 1
111 140 1
111 141 1
111 142 1
111 144 1
111 146 1
111 147 1
111 148 1
111 149 1
111 150 1
111 151 1
111 152 1
111 154 1
111 155 1
111 156 1
111 160 1
111 163 1
111 165 1
111 167 1
111 170 1
111 172 1
111 173 1
111 175 1
111 176 1
111 178 1
111 182 1
111 183 1
111 185 1
111 186 1
111 187 1
111 188 1
111 189 1
111 192 1
111 198 1
111 200 1
111 203 1
111 204 1
111 207 1
111 208 1
111 209 1
111 210 1
111 211 1
111 212 1
111 214 1
111 217 1
111 218 1
111 219 1
111 224 1
111 227 1
111 228 1
111 229 1
111 230 1
111 232 1
111 234 1
111 236 1
111 237 1
111 238 1
111 241 1
111 243 1
111 244 1
111 245 1
111 247 1
111 248 1
111 250 1
111 251 1
111 253 1
111 254 1
111 256 1
111 257 1
111 258 1
111 260 1
111 261 1
111 262 1
111 263 1
111 265 1
111 267 1
111 271 1
111 272 1
111 274 1
111 275 1
111 278 1
111 279 1
111 284 1
111 285 1
111 287 1
111 288 1
111 289 1
111 291 1
111 292 1
111 295 1
111 299 1
111 300 1
112 113 1
112 114 1
112 116 1
112 117 1
112 118 1
112 119 1
112 120 1
112 123 1
112 127 1
112 129 1
112 130 1
112 132 1
112 133 1
112 134 1
112 136 1
112 139 1
112 140 1
112 141 1
112 142 1
112 143 1
112 144 1
112 145 1
112 147 1
112 148 1
112 150 1
112 151 1
112 154 1
112 155 1
112 157 1
112 160 1
112 161 1
112 162 1
112 163 1
112 164 1
112 167 1
112 168 1
112 169 1
112 170 1
112 171 1
112 172 1
112 174 1
112 175 1
112 176 1
112 178 1
112 179 1
112 180 1
112 181 1
112 182 1
112 183 1
112 184 1
112 186 1
112 187 1
112 189 1
112 191 1
112 193 1
112 194 1
112 195 1
112 197 1
112 200 1
112 201 1
112 203 1
112 205 1
112 207 1
112 209 1
112 210 1
112 211 1
112 212 1
112 213 1
112 214 1
112 215 1
112 216 1
112 217 1
112 218 1
112 220 1
112 221 1
112 222 1
112 224 1
112 226 1
112 227 1
112 228 1
112 229 1
112 230 1
112 231 1
112 232 1
112 233 1
112 234 1
112 235 1
112 237 1
112 238 1
112 241 1
112 243 1
112 244 1
112 246 1
112 247 1
112 248 1
112 249 1
112 250 1
112 251 1
112 252 1
112 253 1
112 256 1
112 257 1
112 260 1
112 261 1
112 262 1
112 263 1
112 264 1
112 265 1
112 266 1
112 267 1
112 269 1
112 270 1
112 271 1
112 272 1
112 273 1
112 274 1
112 275 1
112 277 1
112 278 1
112 279 1
112 282 1
112 284 1
112 285 1
112 286 1
112 289 1
112 292 1
112 294 1
112 295 1
112 297 1
112 298 1
112 299 1
112 300 1
113 114 1
113 116 1
113 118 1
113 120 1
113 121 1
113 122 1
113 123 1
113 124 1
113 125 1
113 127 1
113 128 1
113 129 1
113 130 1
113 131 1
113 132 1
113 134 1
113 135 1
113 137 1
113 138 1
113 140 1
113 141 1
113 143 1
113 145 1
113 146 1
113 147 1
113 148 1
113 149 1
113 150 1
113 152 1
113 153 1
113 154 1
113 155 1
113 156 1
113 157 1
113 158 1
113 160 1
113 161 1
113 162 1
113 164 1
113 165 1
113 166 1
113 167 1
113 168 1
113 169 1
113 172 1
113 173 1
113 174 1
113 175 1
113 176 1
113 177 1
113 178 1
113 179 1
113 180 1
113 181 1
113 182 1
113 183 1
113 184 1
113 185 1
113 186 1
113 187 1
113 188 1
113 189 1
113 191 1
113 194 1
113 197 1
113 198 1
113 199 1
113 200 1
113 202 1
113 203 1
113 204 1
113 206 1
113 207 1
113 208 1
113 210 1
113 212 1
113 213 1
113 214 1
113 215 1
113 216 1
113 217 1
113 218 1
113 219 1
113 220 1
113 222 1
113 224 1
113 225 1
113 227 1
113 228 1
113 229 1
113 230 1
113 231 1
113 233 1
113 234 1
113 235 1
113 236 1
113 237 1
113 238 1
113 240 1
113 241 1
113 242 1
113 243 1
113 244 1
113 245 1
113 246 1
113 247 1
113 248 1
113 249 1
113 251 1
113 254 1
113 255 1
113 257 1
113 261 1
113 262 1
113 265 1
113 266 1
113 267 1
113 268 1
113 269 1
113 270 1
113 272 1
113 277 1
113 278 1
113 279 1
113 281 1
113 282 1
113 283 1
113 284 1
113 285 1
113 287 1
113 288 1
113 289 1
113 290 1
113 291 1
113 292 1
113 293 1
113 295 1
113 297 1
113 299 1
113 300 1
114 117 1
114 118 1
114 120 1
114 121 1
114 122 1
114 125 1
114 126 1
114 127 1
114 129 1
114 130 1
114 132 1
114 134 1
114 138 1
114 140 1
114 141 1
114 142 1
114 145 1
114 148 1
114 149 1
114 150 1
114 151 1
114 152 1
114 155 1
114 156 1
114 157 1
114 158 1
114 159 1
114 160 1
114 163 1
114 164 1
114 167 1
114 168 1
114 169 1
114 170 1
114 171 1
114 172 1
114 173 1
114 174 1
114 175 1
114 180 1
114 181 1
114 182 1
114 183 1
114 184 1
114 185 1
114 186 1
114 187 1
114 188 1
114 189 1
114 195 1
114 196 1
114 197 1
114 200 1
114 202 1
114 203 1
114 204 1
114 207 1
114 208 1
114 210 1
114 211 1
114 213 1
114 214 1
114 215 1
114 218 1
114 219 1
114 220 1
114 221 1
114 223 1
114 224 1
114 228 1
114 229 1
114 230 1
114 231 1
114 232 1
114 233 1
114 236 1
114 241 1
114 242 1
114 243 1
114 248 1
114 252 1
114 253 1
114 256 1
114 257 1
114 259 1
114 260 1
114 261 1
114 265 1
114 266 1
114 267 1
114 268 1
114 269 1
114 272 1
114 273 1
114 274 1
114 275 1
114 276 1
114 278 1
114 281 1
114 282 1
114 284 1
114 285 1
114 288 1
114 289 1
114 291 1
114 292 1
114 293 1
114 295 1
114 297 1
114 300 1
115 116 1
115 118 1
115 121 1
115 123 1
115 126 1
115 128 1
115 130 1
115 131 1
115 132 1
115 137 1
115 138 1
115 140 1
115 141 1
115 142 1
115 143 1
115 144 1
115 145 1
115 146 1
115 148 1
115 149 1
115 150 1
115 151 1
115 152 1
115 159 1
115 161 1
115 162 1
115 163 1
115 164 1
115 165 1
115 167 1
115 168 1
115 170 1
115 172 1
115 173 1
115 178 1
115 179 1
115 181 1
115 182 1
115 183 1
115 186 1
115 187 1
115 191 1
115 193 1
115 194 1
115 196 1
115 198 1
115 202 1
115 203 1
115 204 1
115 207 1
115 208 1
115 210 1
115 211 1
115 214 1
115 217 1
115 218 1
115 220 1
115 221 1
115 223 1
115 224 1
115 229 1
115 230 1
115 232 1
115 233 1
115 235 1
115 236 1
115 237 1
115 238 1
115 242 1
115 243 1
115 246 1
115 249 1
115 251 1
115 253 1
115 254 1
115 257 1
115 261 1
115 262 1
115 264 1
115 269 1
115 272 1
115 274 1
115 276 1
115 277 1
115 278 1
115 279 1
115 281 1
115 282 1
115 284 1
115 290 1
115 292 1
115 293 1
115 294 1
115 295 1
115 297 1
115 298 1
115 300 1
116 118 1
116 119 1
116 120 1
116 121 1
116 122 1
116 123 1
116 127 1
116 128 1
116 129 1
116 130 1
116 131 1
116 132 1
116 133 1
116 134 1
116 136 1
116 138 1
116 140 1
116 141 1
116 142 1
116 144 1
116 145 1
116 148 1
116 150 1
116 151 1
116 152 1
116 153 1
116 155 1
116 157 1
116 158 1
116 161 1
116 162 1
116 163 1
116 165 1
116 166 1
116 167 1
116 168 1
116 169 1
116 170 1
116 171 1
116 173 1
116 174 1
116 175 1
116 176 1
116 178 1
116 181 1
116 183 1
116 184 1
116 186 1
116 187 1
116 189 1
116 190 1
116 191 1
116 194 1
116 195 1
116 196 1
116 197 1
116 199 1
116 202 1
116 203 1
116 204 1
116 205 1
116 206 1
116 207 1
116 208 1
116 209 1
116 210 1
116 212 1
116 213 1
116 214 1
116 215 1
116 217 1
116 222 1
116 223 1
116 224 1
116 225 1
116 228 1
116 229 1
116 230 1
116 231 1
116 232 1
116 233 1
116 234 1
116 236 1
116 238 1
116 240 1
116 241 1
116 242 1
116 243 1
116 244 1
116 245 1
116 247 1
116 248 1
116 249 1
116 251 1
116 252 1
116 253 1
116 254 1
116 255 1
116 257 1
116 259 1
116 260 1
116 261 1
116 262 1
116 263 1
116 264 1
116 266 1
116 267 1
116 269 1
116 270 1
116 272 1
116 275 1
116 276 1
116 277 1
116 278 1
116 281 1
116 282 1
116 283 1
116 284 1
116 285 1
116 286 1
116 288 1
116 289 1
116 292 1
116 293 1
116 294 1
116 296 1
116 297 1
116 298 1
116 299 1
116 300 1
117 118 1
117 124 1
117 126 1
117 129 1
117 130 1
117 131 1
117 134 1
117 136 1
117 144 1
117 145 1
117 147 1
117 148 1
117 149 1
117 150 1
117 152 1
117 155 1
117 158 1
117 159 1
117 162 1
117 164 1
117 166 1
117 167 1
117 168 1
117 169 1
117 175 1
117 178 1
117 180 1
117 181 1
117 182 1
117 183 1
117 185 1
117 186 1
117 187 1
117 194 1
117 196 1
117 199 1
117 202 1
117 205 1
117 207 1
117 209 1
117 212 1
117 214 1
117 215 1
117 221 1
117 225 1
117 229 1
117 230 1
117 232 1
117 233 1
117 234 1
117 236 1
117 239 1
117 241 1
117 242 1
117 245 1
117 246 1
117 251 1
117 252 1
117 254 1
117 257 1
117 263 1
117 264 1
117 265 1
117 272 1
117 273 1
117 274 1
117 276 1
117 277 1
117 278 1
117 279 1
117 280 1
117 282 1
117 283 1
117 286 1
117 288 1
117 291 1
117 294 1
118 119 1
118 120 1
118 122 1
118 123 1
118 127 1
118 130 1
118 131 1
118 132 1
118 133 1
118 134 1
118 135 1
118 136 1
118 137 1
118 140 1
118 141 1
118 142 1
118 143 1
118 144 1
118 145 1
118 146 1
118 147 1
118 148 1
118 151 1
118 152 1
118 153 1
118 155 1
118 157 1
118 158 1
118 160 1
118 162 1
118 165 1
118 167 1
118 169 1
118 172 1
118 173 1
118 175 1
118 176 1
118 178 1
118 181 1
118 182 1
118 183 1
118 185 1
118 186 1
118 187 1
118 191 1
118 193 1
118 195 1
118 196 1
118 198 1
118 199 1
118 201 1
118 202 1
118 203 1
118 204 1
118 206 1
118 207 1
118 210 1
118 211 1
118 212 1
118 213 1
118 214 1
118 215 1
118 216 1
118 218 1
118 221 1
118 223 1
118 224 1
118 227 1
118 228 1
118 229 1
118 230 1
118 231 1
118 232 1
118 233 1
118 236 1
118 238 1
118 241 1
118 242 1
118 243 1
118 244 1
118 247 1
118 248 1
118 249 1
118 252 1
118 253 1
118 254 1
118 255 1
118 256 1
118 258 1
118 260 1
118 261 1
118 263 1
118 264 1
118 266 1
118 267 1
118 269 1
118 270 1
118 272 1
118 274 1
118 275 1
118 276 1
118 278 1
118 279 1
118 280 1
118 281 1
118 283 1
118 284 1
118 286 1
118 289 1
118 291 1
118 294 1
118 295 1
118 296 1
118 299 1
118 300 1
119 120 1
119 121 1
119 127 1
119 128 1
119 130 1
119 132 1
119 134 1
119 136 1
119 137 1
119 141 1
119 143 1
119 144 1
119 148 1
119 149 1
119 150 1
119 152 1
119 154 1
119 161 1
119 172 1
119 175 1
119 178 1
119 186 1
119 187 1
119 192 1
119 196 1
119 197 1
119 198 1
119 201 1
119 202 1
119 206 1
119 207 1
119 208 1
119 210 1
119 216 1
119 217 1
119 220 1
119 221 1
119 223 1
119 230 1
119 232 1
119 234 1
119 235 1
119 238 1
119 242 1
119 243 1
119 244 1
119 245 1
119 248 1
119 250 1
119 254 1
119 258 1
119 265 1
119 266 1
119 267 1
119 272 1
119 275 1
119 278 1
119 279 1
119 282 1
119 284 1
119 286 1
119 289 1
119 295 1
120 121 1
120 128 1
120 129 1
120 132 1
120 133 1
120 134 1
120 137 1
120 138 1
120 140 1
120 141 1
120 143 1
120 145 1
120 150 1
120 154 1
120 157 1
120 162 1
120 166 1
120 172 1
120 173 1
120 174 1
120 175 1
120 179 1
120 180 1
120 181 1
120 183 1
120 184 1
120 185 1
120 187 1
120 189 1
120 190 1
120 192 1
120 193 1
120 194 1
120 195 1
120 198 1
120 200 1
120 201 1
120 202 1
120 207 1
120 208 1
120 210 1
120 211 1
120 213 1
120 214 1
120 216 1
120 217 1
120 218 1
120 223 1
120 225 1
120 229 1
120 230 1
120 231 1
120 235 1
120 236 1
120 238 1
120 241 1
120 242 1
120 243 1
120 247 1
120 248 1
120 251 1
120 253 1
120 254 1
120 258 1
120 260 1
120 263 1
120 265 1
120 266 1
120 267 1
120 268 1
120 270 1
120 272 1
120 275 1
120 276 1
120 278 1
120 282 1
120 283 1
120 284 1
120 294 1
120 295 1
120 299 1
120 300 1
121 126 1
121 128 1
121 129 1
121 130 1
121 132 1
121 135 1
121 139 1
121 140 1
121 142 1
121 144 1
121 146 1
121 148 1
121 150 1
121 153 1
121 154 1
121 155 1
121 157 1
121 158 1
121 160 1
121 161 1
121 163 1
121 164 1
121 166 1
121 167 1
121 168 1
121 169 1
121 170 1
121 171 1
121 172 1
121 173 1
121 174 1
121 177 1
121 178 1
121 183 1
121 185 1
121 186 1
121 187 1
121 188 1
121 189 1
121 191 1
121 192 1
121 193 1
121 194 1
121 195 1
121 196 1
121 198 1
121 200 1
121 201 1
121 203 1
121 204 1
121 205 1
121 207 1
121 208 1
121 209 1
121 210 1
121 211 1
121 214 1
121 218 1
121 219 1
121 221 1
121 222 1
121 224 1
121 225 1
121 228 1
121 230 1
121 231 1
121 232 1
121 233 1
121 234 1
121 235 1
121 236 1
121 237 1
121 238 1
121 241 1
121 242 1
121 243 1
121 246 1
121 248 1
121 249 1
121 253 1
121 254 1
121 257 1
121 258 1
121 260 1
121 261 1
121 263 1
121 265 1
121 267 1
121 269 1
121 270 1
121 272 1
121 273 1
121 274 1
121 275 1
121 277 1
121 279 1
121 282 1
121 284 1
121 286 1
121 287 1
121 288 1
121 292 1
121 294 1
121 295 1
121 296 1
122 123 1
122 124 1
122 127 1
122 128 1
122 129 1
122 131 1
122 141 1
122 148 1
122 150 1
122 152 1
122 155 1
122 157 1
122 158 1
122 159 1
122 167 1
122 168 1
122 169 1
122 170 1
122 172 1
122 175 1
122 180 1
122 181 1
122 183 1
122 187 1
122 188 1
122 193 1
122 194 1
122 203 1
122 209 1
122 210 1
122 211 1
122 212 1
122 213 1
122 214 1
122 215 1
122 217 1
122 220 1
122 221 1
122 223 1
122 224 1
122 227 1
122 228 1
122 229 1
122 232 1
122 233 1
122 237 1
122 238 1
122 240 1
122 241 1
122 243 1
122 244 1
122 245 1
122 247 1
122 248 1
122 249 1
122 253 1
122 255 1
122 257 1
122 258 1
122 264 1
122 265 1
122 267 1
122 268 1
122 269 1
122 270 1
122 271 1
122 272 1
122 275 1
122 276 1
122 278 1
122 282 1
122 283 1
122 284 1
122 285 1
122 286 1
122 289 1
122 292 1
122 294 1
122 295 1
123 125 1
123 130 1
123 131 1
123 132 1
123 134 1
123 135 1
123 137 1
123 138 1
123 143 1
123 144 1
123 148 1
123 149 1
123 154 1
123 158 1
123 163 1
123 166 1
123 167 1
123 168 1
123 169 1
123 170 1
123 172 1
123 177 1
123 178 1
123 180 1
123 181 1
123 182 1
123 183 1
123 187 1
123 189 1
123 191 1
123 193 1
123 194 1
123 195 1
123 196 1
123 197 1
123 199 1
123 203 1
123 212 1
123 213 1
123 215 1
123 218 1
123 222 1
123 224 1
123 226 1
123 227 1
123 230 1
123 232 1
123 233 1
123 235 1
123 236 1
123 239 1
123 242 1
123 243 1
123 245 1
123 253 1
123 254 1
123 257 1
123 260 1
123 262 1
123 271 1
123 275 1
123 282 1
123 288 1
123 290 1
123 293 1
123 294 1
123 295 1
123 297 1
124 127 1
124 128 1
124 129 1
124 131 1
124 132 1
124 142 1
124 143 1
124 145 1
124 147 1
124 148 1
124 151 1
124 152 1
124 155 1
124 157 1
124 161 1
124 165 1
124 167 1
124 168 1
124 169 1
124 170 1
124 172 1
124 173 1
124 174 1
124 178 1
124 179 1
124 180 1
124 183 1
124 185 1
124 187 1
124 193 1
124 194 1
124 195 1
124 201 1
124 207 1
124 210 1
124 212 1
124 213 1
124 214 1
124 215 1
124 216 1
124 217 1
124 218 1
124 224 1
124 225 1
124 226 1
124 229 1
124 232 1
124 233 1
124 234 1
124 236 1
124 239 1
124 241 1
124 243 1
124 245 1
124 246 1
124 248 1
124 249 1
124 251 1
124 256 1
124 261 1
124 265 1
124 267 1
124 270 1
124 273 1
124 275 1
124 276 1
124 277 1
124 278 1
124 279 1
124 281 1
124 282 1
124 283 1
124 285 1
124 289 1
124 293 1
124 295 1
125 127 1
125 130 1
125 131 1
125 142 1
125 147 1
125 148 1
125 154 1
125 155 1
125 156 1
125 161 1
125 162 1
125 168 1
125 169 1
125 172 1
125 173 1
125 178 1
125 179 1
125 181 1
125 184 1
125 186 1
125 187 1
125 191 1
125 193 1
125 194 1
125 197 1
125 199 1
125 204 1
125 207 1
125 210 1
125 211 1
125 214 1
125 217 1
125 218 1
125 220 1
125 228 1
125 229 1
125 232 1
125 233 1
125 234 1
125 238 1
125 239 1
125 242 1
125 253 1
125 255 1
125 256 1
125 257 1
125 259 1
125 261 1
125 267 1
125 270 1
125 272 1
125 276 1
125 277 1
125 278 1
125 280 1
125 281 1
125 282 1
125 284 1
125 288 1
125 289 1
125 292 1
125 294 1
125 297 1
125 298 1
126 127 1
126 128 1
126 132 1
126 133 1
126 140 1
126 141 1
126 142 1
126 148 1
126 149 1
126 154 1
126 158 1
126 161 1
126 164 1
126 167 1
126 168 1
126 173 1
126 178 1
126 182 1
126 189 1
126 194 1
126 197 1
126 199 1
126 203 1
126 204 1
126 207 1
126 216 1
126 222 1
126 229 1
126 232 1
126 233 1
126 238 1
126 241 1
126 242 1
126 243 1
126 247 1
126 249 1
126 252 1
126 254 1
126 256 1
126 258 1
126 265 1
126 266 1
126 270 1
126 282 1
126 286 1
126 288 1
126 289 1
126 300 1
127 128 1
127 129 1
127 130 1
127 132 1
127 134 1
127 136 1
127 137 1
127 138 1
127 140 1
127 141 1
127 142 1
127 144 1
127 145 1
127 146 1
127 148 1
127 150 1
127 151 1
127 152 1
127 153 1
127 154 1
127 155 1
127 157 1
127 158 1
127 159 1
127 161 1
127 163 1
127 164 1
127 165 1
127 166 1
127 167 1
127 169 1
127 171 1
127 172 1
127 173 1
127 174 1
127 175 1
127 177 1
127 180 1
127 181 1
127 182 1
127 183 1
127 184 1
127 185 1
127 186 1
127 189 1
127 190 1
127 193 1
127 194 1
127 196 1
127 197 1
127 198 1
127 199 1
127 200 1
127 201 1
127 202 1
127 203 1
127 204 1
127 208 1
127 210 1
127 211 1
127 212 1
127 213 1
127 214 1
127 215 1
127 216 1
127 217 1
127 218 1
127 220 1
127 221 1
127 222 1
127 223 1
127 224 1
127 226 1
127 227 1
127 228 1
127 229 1
127 233 1
127 235 1
127 236 1
127 240 1
127 241 1
127 242 1
127 243 1
127 244 1
127 245 1
127 248 1
127 249 1
127 250 1
127 257 1
127 258 1
127 260 1
127 262 1
127 263 1
127 264 1
127 265 1
127 266 1
127 267 1
127 269 1
127 271 1
127 274 1
127 275 1
127 277 1
127 278 1
127 279 1
127 280 1
127 284 1
127 286 1
127 287 1
127 288 1
127 289 1
127 290 1
127 291 1
127 292 1
127 293 1
127 294 1
127 295 1
127 298 1
127 300 1
128 130 1
128 132 1
128 133 1
128 134 1
128 135 1
128 136 1
128 137 1
128 140 1
128 141 1
128 142 1
128 144 1
128 146 1
128 148 1
128 149 1
128 153 1
128 155 1
128 157 1
128 158 1
128 160 1
128 161 1
128 164 1
128 165 1
128 167 1
128 168 1
128 169 1
128 171 1
128 172 1
128 173 1
128 174 1
128 175 1
128 176 1
128 177 1
128 178 1
128 181 1
128 183 1
128 184 1
128 186 1
128 187 1
128 189 1
128 190 1
128 192 1
128 194 1
128 195 1
128 196 1
128 197 1
128 199 1
128 200 1
128 203 1
128 204 1
128 205 1
128 207 1
128 210 1
128 211 1
128 213 1
128 215 1
128 216 1
128 218 1
128 220 1
128 221 1
128 222 1
128 224 1
128 226 1
128 227 1
128 228 1
128 229 1
128 230 1
128 232 1
128 233 1
128 234 1
128 235 1
128 236 1
128 238 1
128 239 1
128 240 1
128 241 1
128 242 1
128 243 1
128 244 1
128 245 1
128 248 1
128 250 1
128 252 1
128 253 1
128 254 1
128 257 1
128 259 1
128 261 1
128 264 1
128 265 1
128 266 1
128 270 1
128 271 1
128 275 1
128 276 1
128 277 1
128 279 1
128 280 1
128 281 1
128 283 1
128 285 1
128 289 1
128 292 1
128 293 1
128 294 1
128 295 1
128 297 1
128 300 1
129 130 1
129 131 1
129 132 1
129 134 1
129 135 1
129 137 1
129 138 1
129 140 1
129 141 1
129 142 1
129 144 1
129 148 1
129 150 1
129 152 1
129 153 1
129 154 1
129 155 1
129 157 1
129 158 1
129 162 1
129 164 1
129 165 1
129 167 1
129 168 1
129 172 1
129 178 1
129 183 1
129 185 1
129 189 1
129 191 1
129 194 1
129 195 1
129 196 1
129 197 1
129 198 1
129 200 1
129 201 1
129 202 1
129 203 1
129 204 1
129 214 1
129 215 1
129 216 1
129 217 1
129 218 1
129 224 1
129 228 1
129 229 1
129 230 1
129 231 1
129 234 1
129 236 1
129 237 1
129 239 1
129 241 1
129 243 1
129 245 1
129 248 1
129 249 1
129 254 1
129 257 1
129 258 1
129 261 1
129 264 1
129 265 1
129 266 1
129 267 1
129 268 1
129 269 1
129 270 1
129 271 1
129 278 1
129 279 1
129 281 1
129 285 1
129 288 1
129 289 1
129 294 1
129 298 1
129 299 1
129 300 1
130 132 1
130 136 1
130 138 1
130 140 1
130 144 1
130 147 1
130 148 1
130 149 1
130 150 1
130 151 1
130 152 1
130 153 1
130 155 1
130 157 1
130 158 1
130 159 1
130 161 1
130 164 1
130 166 1
130 167 1
130 168 1
130 169 1
130 170 1
130 171 1
130 172 1
130 173 1
130 174 1
130 176 1
130 177 1
130 178 1
130 179 1
130 180 1
130 181 1
130 182 1
130 183 1
130 184 1
130 185 1
130 186 1
130 187 1
130 189 1
130 191 1
130 192 1
130 193 1
130 194 1
130 195 1
130 196 1
130 198 1
130 201 1
130 202 1
130 203 1
130 207 1
130 209 1
130 212 1
130 213 1
130 214 1
130 215 1
130 216 1
130 217 1
130 219 1
130 220 1
130 221 1
130 223 1
130 224 1
130 225 1
130 228 1
130 229 1
130 230 1
130 232 1
130 234 1
130 235 1
130 236 1
130 241 1
130 242 1
130 243 1
130 246 1
130 247 1
130 252 1
130 253 1
130 254 1
130 255 1
130 257 1
130 260 1
130 261 1
130 264 1
130 265 1
130 266 1
130 270 1
130 271 1
130 274 1
130 275 1
130 277 1
130 282 1
130 283 1
130 285 1
130 288 1
130 289 1
130 292 1
130 295 1
130 296 1
131 132 1
131 134 1
131 135 1
131 138 1
131 139 1
131 143 1
131 144 1
131 145 1
131 146 1
131 147 1
131 151 1
131 152 1
131 154 1
131 155 1
131 157 1
131 158 1
131 162 1
131 164 1
131 167 1
131 168 1
131 172 1
131 174 1
131 176 1
131 177 1
131 178 1
131 181 1
131 184 1
131 186 1
131 189 1
131 193 1
131 194 1
131 195 1
131 197 1
131 198 1
131 199 1
131 202 1
131 203 1
131 205 1
131 208 1
131 210 1
131 211 1
131 213 1
131 214 1
131 216 1
131 217 1
131 223 1
131 224 1
131 227 1
131 228 1
131 229 1
131 230 1
131 231 1
131 233 1
131 234 1
131 236 1
131 238 1
131 243 1
131 244 1
131 246 1
131 249 1
131 250 1
131 251 1
131 252 1
131 257 1
131 258 1
131 260 1
131 262 1
131 263 1
131 265 1
131 267 1
131 269 1
131 272 1
131 274 1
131 275 1
131 276 1
131 281 1
131 282 1
131 289 1
131 296 1
132 134 1
132 135 1
132 136 1
132 137 1
132 138 1
132 139 1
132 141 1
132 142 1
132 143 1
132 144 1
132 145 1
132 146 1
132 147 1
132 148 1
132 152 1
132 153 1
132 154 1
132 155 1
132 156 1
132 157 1
132 158 1
132 159 1
132 163 1
132 164 1
132 165 1
132 167 1
132 168 1
132 169 1
132 170 1
132 171 1
132 172 1
132 173 1
132 174 1
132 175 1
132 176 1
132 177 1
132 178 1
132 179 1
132 180 1
132 181 1
132 182 1
132 183 1
132 184 1
132 185 1
132 186 1
132 187 1
132 188 1
132 189 1
132 190 1
132 191 1
132 193 1
132 194 1
132 195 1
132 196 1
132 197 1
132 198 1
132 199 1
132 201 1
132 202 1
132 203 1
132 204 1
132 207 1
132 208 1
132 209 1
132 210 1
132 211 1
132 213 1
132 214 1
132 217 1
132 218 1
132 219 1
132 221 1
132 222 1
132 224 1
132 225 1
132 226 1
132 228 1
132 229 1
132 230 1
132 232 1
132 233 1
132 234 1
132 236 1
132 237 1
132 238 1
132 239 1
132 240 1
132 241 1
132 242 1
132 243 1
132 244 1
132 246 1
132 247 1
132 248 1
132 249 1
132 251 1
132 253 1
132 254 1
132 255 1
132 256 1
132 257 1
132 258 1
132 259 1
132 260 1
132 261 1
132 263 1
132 265 1
132 267 1
132 268 1
132 269 1
132 270 1
132 274 1
132 275 1
132 276 1
132 278 1
132 279 1
132 280 1
132 282 1
132 284 1
132 285 1
132 286 1
132 287 1
132 288 1
132 289 1
132 291 1
132 292 1
132 294 1
132 295 1
132 296 1
132 297 1
132 299 1
133 134 1
133 140 1
133 141 1
133 147 1
133 148 1
133 150 1
133 156 1
133 157 1
133 161 1
133 167 1
133 168 1
133 169 1
133 173 1
133 175 1
133 178 1
133 179 1
133 183 1
133 187 1
133 193 1
133 194 1
133 198 1
133 199 1
133 203 1
133 211 1
133 212 1
133 215 1
133 216 1
133 218 1
133 219 1
133 223 1
133 224 1
133 229 1
133 230 1
133 238 1
133 240 1
133 241 1
133 242 1
133 243 1
133 246 1
133 248 1
133 249 1
133 252 1
133 253 1
133 255 1
133 261 1
133 265 1
133 272 1
133 273 1
133 276 1
133 282 1
133 285 1
133 290 1
133 296 1
133 297 1
134 137 1
134 138 1
134 139 1
134 140 1
134 141 1
134 142 1
134 143 1
134 144 1
134 145 1
134 147 1
134 148 1
134 150 1
134 151 1
134 152 1
134 153 1
134 154 1
134 155 1
134 156 1
134 157 1
134 163 1
134 166 1
134 167 1
134 169 1
134 172 1
134 173 1
134 174 1
134 176 1
134 177 1
134 178 1
134 179 1
134 183 1
134 184 1
134 185 1
134 186 1
134 187 1
134 188 1
134 189 1
134 190 1
134 191 1
134 192 1
134 193 1
134 194 1
134 196 1
134 198 1
134 201 1
134 202 1
134 203 1
134 204 1
134 207 1
134 215 1
134 217 1
134 219 1
134 221 1
134 222 1
134 224 1
134 225 1
134 227 1
134 229 1
134 230 1
134 232 1
134 234 1
134 236 1
134 238 1
134 239 1
134 240 1
134 241 1
134 242 1
134 243 1
134 244 1
134 245 1
134 246 1
134 247 1
134 248 1
134 249 1
134 251 1
134 252 1
134 253 1
134 254 1
134 256 1
134 257 1
134 261 1
134 262 1
134 263 1
134 264 1
134 265 1
134 266 1
134 270 1
134 271 1
134 272 1
134 274 1
134 278 1
134 279 1
134 282 1
134 286 1
134 287 1
134 288 1
134 289 1
134 291 1
134 292 1
134 293 1
134 295 1
134 296 1
134 297 1
134 298 1
134 300 1
135 140 1
135 142 1
135 153 1
135 154 1
135 155 1
135 156 1
135 166 1
135 167 1
135 168 1
135 173 1
135 174 1
135 178 1
135 180 1
135 183 1
135 184 1
135 185 1
135 186 1
135 187 1
135 194 1
135 195 1
135 196 1
135 207 1
135 210 1
135 212 1
135 215 1
135 217 1
135 220 1
135 222 1
135 230 1
135 231 1
135 233 1
135 236 1
135 237 1
135 241 1
135 242 1
135 245 1
135 246 1
135 248 1
135 252 1
135 265 1
135 266 1
135 270 1
135 272 1
135 275 1
135 278 1
135 279 1
135 283 1
135 284 1
135 285 1
135 288 1
135 289 1
135 291 1
135 293 1
135 295 1
135 296 1
136 137 1
136 141 1
136 145 1
136 146 1
136 154 1
136 155 1
136 157 1
136 158 1
136 160 1
136 163 1
136 167 1
136 169 1
136 175 1
136 176 1
136 183 1
136 184 1
136 185 1
136 186 1
136 190 1
136 194 1
136 196 1
136 198 1
136 199 1
136 203 1
136 207 1
136 208 1
136 211 1
136 212 1
136 216 1
136 218 1
136 222 1
136 224 1
136 227 1
136 228 1
136 230 1
136 231 1
136 233 1
136 234 1
136 236 1
136 242 1
136 250 1
136 251 1
136 252 1
136 253 1
136 254 1
136 261 1
136 262 1
136 264 1
136 265 1
136 266 1
136 268 1
136 274 1
136 276 1
136 278 1
136 282 1
136 285 1
136 288 1
136 289 1
136 295 1
136 296 1
136 300 1
137 141 1
137 144 1
137 146 1
137 147 1
137 150 1
137 151 1
137 152 1
137 154 1
137 158 1
137 164 1
137 165 1
137 167 1
137 168 1
137 169 1
137 170 1
137 172 1
137 173 1
137 174 1
137 177 1
137 181 1
137 184 1
137 185 1
137 186 1
137 187 1
137 188 1
137 190 1
137 194 1
137 196 1
137 198 1
137 199 1
137 202 1
137 207 1
137 209 1
137 212 1
137 214 1
137 223 1
137 224 1
137 226 1
137 228 1
137 229 1
137 232 1
137 233 1
137 234 1
137 236 1
137 238 1
137 240 1
137 241 1
137 242 1
137 243 1
137 246 1
137 248 1
137 251 1
137 253 1
137 254 1
137 257 1
137 260 1
137 261 1
137 263 1
137 265 1
137 266 1
137 268 1
137 269 1
137 271 1
137 273 1
137 275 1
137 276 1
137 282 1
137 284 1
137 286 1
137 287 1
137 288 1
137 292 1
137 295 1
137 298 1
137 300 1
138 142 1
138 145 1
138 149 1
138 151 1
138 154 1
138 157 1
138 160 1
138 161 1
138 162 1
138 164 1
138 166 1
138 167 1
138 169 1
138 170 1
138 173 1
138 174 1
138 178 1
138 179 1
138 181 1
138 182 1
138 183 1
138 186 1
138 187 1
138 188 1
138 189 1
138 191 1
138 193 1
138 196 1
138 197 1
138 198 1
138 201 1
138 203 1
138 206 1
138 211 1
138 213 1
138 216 1
138 220 1
138 222 1
138 225 1
138 226 1
138 227 1
138 228 1
138 229 1
138 230 1
138 232 1
138 234 1
138 236 1
138 242 1
138 244 1
138 246 1
138 247 1
138 254 1
138 256 1
138 257 1
138 258 1
138 261 1
138 263 1
138 264 1
138 265 1
138 266 1
138 274 1
138 277 1
138 278 1
138 280 1
138 282 1
138 284 1
138 292 1
138 293 1
138 295 1
138 298 1
139 147 1
139 150 1
139 151 1
139 154 1
139 155 1
139 161 1
139 163 1
139 168 1
139 169 1
139 171 1
139 172 1
139 177 1
139 180 1
139 183 1
139 191 1
139 192 1
139 194 1
139 196 1
139 210 1
139 211 1
139 213 1
139 215 1
139 225 1
139 227 1
139 233 1
139 234 1
139 236 1
139 240 1
139 241 1
139 242 1
139 247 1
139 251 1
139 257 1
139 260 1
139 261 1
139 268 1
139 271 1
139 272 1
139 279 1
139 282 1
139 284 1
139 287 1
139 288 1
139 289 1
139 292 1
140 141 1
140 142 1
140 144 1
140 145 1
140 148 1
140 152 1
140 153 1
140 154 1
140 155 1
140 156 1
140 158 1
140 159 1
140 160 1
140 162 1
140 163 1
140 164 1
140 165 1
140 166 1
140 167 1
140 168 1
140 169 1
140 172 1
140 173 1
140 175 1
140 177 1
140 179 1
140 183 1
140 187 1
140 189 1
140 191 1
140 193 1
140 194 1
140 195 1
140 198 1
140 201 1
140 204 1
140 206 1
140 207 1
140 209 1
140 210 1
140 211 1
140 218 1
140 221 1
140 225 1
140 226 1
140 227 1
140 228 1
140 229 1
140 230 1
140 231 1
140 232 1
140 233 1
140 234 1
140 236 1
140 237 1
140 238 1
140 240 1
140 242 1
140 243 1
140 246 1
140 248 1
140 249 1
140 250 1
140 251 1
140 253 1
140 254 1
140 257 1
140 258 1
140 263 1
140 264 1
140 265 1
140 266 1
140 269 1
140 270 1
140 271 1
140 273 1
140 275 1
140 276 1
140 278 1
140 279 1
140 280 1
140 282 1
140 283 1
140 284 1
140 285 1
140 287 1
140 289 1
140 290 1
140 297 1
140 300 1
141 142 1
141 144 1
141 145 1
141 148 1
141 150 1
141 152 1
141 154 1
141 162 1
141 163 1
141 166 1
141 168 1
141 169 1
141 172 1
141 173 1
141 177 1
141 178 1
141 182 1
141 183 1
141 186 1
141 187 1
141 189 1
141 190 1
141 191 1
141 192 1
141 193 1
141 194 1
141 195 1
141 196 1
141 198 1
141 202 1
141 203 1
141 204 1
141 206 1
141 207 1
141 208 1
141 210 1
141 213 1
141 214 1
141 215 1
141 216 1
141 217 1
141 219 1
141 220 1
141 221 1
141 222 1
141 223 1
141 224 1
141 228 1
141 230 1
141 231 1
141 232 1
141 233 1
141 234 1
141 235 1
141 238 1
141 239 1
141 241 1
141 243 1
141 244 1
141 245 1
141 246 1
141 248 1
141 249 1
141 250 1
141 252 1
141 253 1
141 254 1
141 256 1
141 257 1
141 264 1
141 265 1
141 266 1
141 267 1
141 270 1
141 271 1
141 273 1
141 275 1
141 276 1
141 279 1
141 280 1
141 281 1
141 282 1
141 283 1
141 284 1
141 285 1
141 286 1
141 289 1
141 290 1
141 292 1
141 294 1
141 295 1
141 296 1
141 298 1
142 143 1
142 144 1
142 148 1
142 149 1
142 152 1
142 155 1
142 156 1
142 157 1
142 158 1
142 160 1
142 161 1
142 163 1
142 164 1
142 166 1
142 167 1
142 168 1
142 169 1
142 170 1
142 171 1
142 172 1
142 173 1
142 175 1
142 176 1
142 178 1
142 179 1
142 181 1
142 182 1
142 183 1
142 185 1
142 186 1
142 187 1
142 189 1
142 193 1
142 196 1
142 197 1
142 198 1
142 201 1
142 202 1
142 203 1
142 205 1
142 210 1
142 211 1
142 213 1
142 216 1
142 220 1
142 221 1
142 222 1
142 223 1
142 225 1
142 227 1
142 228 1
142 229 1
142 230 1
142 231 1
142 232 1
142 233 1
142 234 1
142 235 1
142 236 1
142 238 1
142 241 1
142 242 1
142 243 1
142 248 1
142 249 1
142 251 1
142 252 1
142 253 1
142 254 1
142 256 1
142 257 1
142 258 1
142 260 1
142 261 1
142 264 1
142 265 1
142 266 1
142 268 1
142 269 1
142 270 1
142 275 1
142 276 1
142 278 1
142 279 1
142 280 1
142 281 1
142 282 1
142 283 1
142 286 1
142 288 1
142 289 1
142 292 1
142 294 1
142 295 1
142 298 1
142 299 1
142 300 1
143 144 1
143 145 1
143 147 1
143 148 1
143 149 1
143 150 1
143 152 1
143 155 1
143 156 1
143 157 1
143 158 1
143 160 1
143 161 1
143 162 1
143 164 1
143 166 1
143 168 1
143 169 1
143 172 1
143 174 1
143 176 1
143 177 1
143 180 1
143 181 1
143 182 1
143 183 1
143 184 1
143 185 1
143 186 1
143 187 1
143 189 1
143 192 1
143 195 1
143 196 1
143 198 1
143 199 1
143 202 1
143 203 1
143 206 1
143 207 1
143 209 1
143 210 1
143 213 1
143 214 1
143 215 1
143 216 1
143 217 1
143 220 1
143 221 1
143 223 1
143 227 1
143 228 1
143 229 1
143 230 1
143 231 1
143 232 1
143 233 1
143 234 1
143 235 1
143 236 1
143 237 1
143 238 1
143 239 1
143 240 1
143 241 1
143 242 1
143 243 1
143 244 1
143 245 1
143 246 1
143 248 1
143 249 1
143 250 1
143 251 1
143 252 1
143 253 1
143 254 1
143 255 1
143 257 1
143 258 1
143 263 1
143 265 1
143 269 1
143 272 1
143 274 1
143 275 1
143 276 1
143 277 1
143 278 1
143 279 1
143 281 1
143 283 1
143 284 1
143 285 1
143 286 1
143 287 1
143 289 1
143 292 1
143 293 1
143 295 1
143 296 1
143 298 1
144 151 1
144 152 1
144 155 1
144 157 1
144 160 1
144 161 1
144 165 1
144 166 1
144 167 1
144 168 1
144 169 1
144 172 1
144 174 1
144 178 1
144 180 1
144 181 1
144 183 1
144 184 1
144 186 1
144 187 1
144 188 1
144 189 1
144 190 1
144 191 1
144 193 1
144 194 1
144 195 1
144 196 1
144 197 1
144 202 1
144 203 1
144 204 1
144 207 1
144 209 1
144 211 1
144 212 1
144 216 1
144 217 1
144 218 1
144 221 1
144 223 1
144 224 1
144 226 1
144 227 1
144 228 1
144 230 1
144 231 1
144 233 1
144 234 1
144 235 1
144 236 1
144 237 1
144 238 1
144 239 1
144 240 1
144 241 1
144 242 1
144 244 1
144 246 1
144 248 1
144 249 1
144 250 1
144 252 1
144 253 1
144 254 1
144 255 1
144 256 1
144 257 1
144 258 1
144 260 1
144 261 1
144 263 1
144 265 1
144 266 1
144 267 1
144 269 1
144 271 1
144 273 1
144 274 1
144 275 1
144 276 1
144 278 1
144 279 1
144 280 1
144 281 1
144 284 1
144 285 1
144 286 1
144 289 1
144 290 1
144 291 1
144 292 1
144 293 1
144 294 1
144 295 1
145 148 1
145 154 1
145 159 1
145 160 1
145 161 1
145 165 1
145 166 1
145 168 1
145 169 1
145 170 1
145 172 1
145 174 1
145 178 1
145 179 1
145 181 1
145 183 1
145 184 1
145 186 1
145 187 1
145 188 1
145 191 1
145 194 1
145 196 1
145 198 1
145 200 1
145 201 1
145 202 1
145 203 1
145 204 1
145 208 1
145 209 1
145 210 1
145 212 1
145 213 1
145 214 1
145 215 1
145 216 1
145 217 1
145 218 1
145 220 1
145 222 1
145 223 1
145 224 1
145 228 1
145 229 1
145 230 1
145 236 1
145 242 1
145 243 1
145 245 1
145 246 1
145 248 1
145 249 1
145 252 1
145 257 1
145 258 1
145 262 1
145 264 1
145 269 1
145 270 1
145 271 1
145 272 1
145 275 1
145 280 1
145 281 1
145 282 1
145 283 1
145 285 1
145 287 1
145 292 1
145 294 1
145 295 1
145 298 1
145 299 1
146 148 1
146 154 1
146 155 1
146 158 1
146 161 1
146 164 1
146 167 1
146 168 1
146 172 1
146 174 1
146 176 1
146 177 1
146 182 1
146 187 1
146 188 1
146 189 1
146 190 1
146 191 1
146 198 1
146 201 1
146 202 1
146 204 1
146 207 1
146 210 1
146 216 1
146 220 1
146 222 1
146 227 1
146 229 1
146 230 1
146 234 1
146 236 1
146 241 1
146 248 1
146 250 1
146 251 1
146 253 1
146 255 1
146 256 1
146 257 1
146 258 1
146 260 1
146 264 1
146 267 1
146 269 1
146 275 1
146 282 1
146 284 1
146 289 1
146 290 1
146 291 1
146 294 1
146 296 1
147 148 1
147 149 1
147 150 1
147 151 1
147 152 1
147 155 1
147 164 1
147 166 1
147 167 1
147 169 1
147 171 1
147 172 1
147 173 1
147 175 1
147 177 1
147 180 1
147 181 1
147 183 1
147 186 1
147 187 1
147 189 1
147 191 1
147 193 1
147 196 1
147 197 1
147 198 1
147 199 1
147 201 1
147 202 1
147 204 1
147 207 1
147 208 1
147 211 1
147 212 1
147 213 1
147 215 1
147 216 1
147 217 1
147 218 1
147 220 1
147 221 1
147 224 1
147 231 1
147 233 1
147 235 1
147 236 1
147 238 1
147 239 1
147 241 1
147 248 1
147 249 1
147 253 1
147 254 1
147 257 1
147 258 1
147 261 1
147 265 1
147 266 1
147 270 1
147 271 1
147 272 1
147 275 1
147 276 1
147 278 1
147 279 1
147 280 1
147 282 1
147 285 1
147 286 1
147 290 1
147 292 1
147 294 1
147 300 1
148 150 1
148 151 1
148 152 1
148 153 1
148 154 1
148 155 1
148 160 1
148 162 1
148 163 1
148 164 1
148 167 1
148 168 1
148 169 1
148 171 1
148 173 1
148 174 1
148 175 1
148 178 1
148 179 1
148 180 1
148 181 1
148 182 1
148 183 1
148 184 1
148 185 1
148 186 1
148 187 1
148 188 1
148 189 1
148 190 1
148 192 1
148 193 1
148 194 1
148 196 1
148 197 1
148 199 1
148 200 1
148 201 1
148 202 1
148 203 1
148 205 1
148 206 1
148 207 1
148 208 1
148 210 1
148 211 1
148 213 1
148 214 1
148 215 1
148 216 1
148 218 1
148 220 1
148 222 1
148 224 1
148 227 1
148 228 1
148 229 1
148 230 1
148 231 1
148 232 1
148 233 1
148 234 1
148 235 1
148 236 1
148 238 1
148 241 1
148 242 1
148 243 1
148 245 1
148 248 1
148 249 1
148 250 1
148 251 1
148 252 1
148 253 1
148 254 1
148 256 1
148 258 1
148 260 1
148 261 1
148 263 1
148 264 1
148 265 1
148 266 1
148 267 1
148 268 1
148 269 1
148 272 1
148 274 1
148 275 1
148 276 1
148 277 1
148 279 1
148 280 1
148 281 1
148 282 1
148 284 1
148 285 1
148 286 1
148 287 1
148 288 1
148 289 1
148 291 1
148 292 1
148 293 1
148 294 1
148 295 1
148 300 1
149 155 1
149 158 1
149 163 1
149 164 1
149 167 1
149 170 1
149 178 1
149 191 1
149 193 1
149 194 1
149 195 1
149 196 1
149 200 1
149 204 1
149 212 1
149 214 1
149 215 1
149 221 1
149 224 1
149 230 1
149 234 1
149 238 1
149 242 1
149 243 1
149 248 1
149 249 1
149 258 1
149 261 1
149 264 1
149 265 1
149 266 1
149 268 1
149 269 1
149 276 1
149 278 1
149 282 1
149 284 1
149 286 1
149 289 1
149 300 1
150 151 1
150 153 1
150 154 1
150 155 1
150 156 1
150 157 1
150 158 1
150 159 1
150 161 1
150 163 1
150 165 1
150 167 1
150 168 1
150 170 1
150 172 1
150 173 1
150 174 1
150 175 1
150 176 1
150 177 1
150 178 1
150 181 1
150 183 1
150 184 1
150 186 1
150 187 1
150 188 1
150 189 1
150 191 1
150 194 1
150 197 1
150 199 1
150 201 1
150 203 1
150 208 1
150 210 1
150 211 1
150 213 1
150 214 1
150 215 1
150 216 1
150 217 1
150 220 1
150 222 1
150 223 1
150 224 1
150 226 1
150 227 1
150 228 1
150 230 1
150 232 1
150 233 1
150 236 1
150 240 1
150 241 1
150 242 1
150 245 1
150 246 1
150 248 1
150 250 1
150 251 1
150 253 1
150 254 1
150 255 1
150 256 1
150 257 1
150 259 1
150 260 1
150 261 1
150 265 1
150 266 1
150 267 1
150 268 1
150 269 1
150 270 1
150 271 1
150 274 1
150 275 1
150 276 1
150 277 1
150 278 1
150 279 1
150 280 1
150 282 1
150 284 1
150 286 1
150 288 1
150 289 1
150 292 1
150 293 1
150 294 1
150 295 1
150 296 1
150 299 1
150 300 1
151 152 1
151 154 1
151 155 1
151 158 1
151 160 1
151 162 1
151 165 1
151 168 1
151 170 1
151 171 1
151 172 1
151 177 1
151 181 1
151 187 1
151 189 1
151 194 1
151 197 1
151 202 1
151 203 1
151 205 1
151 206 1
151 207 1
151 208 1
151 210 1
151 213 1
151 216 1
151 221 1
151 222 1
151 229 1
151 230 1
151 232 1
151 234 1
151 237 1
151 241 1
151 245 1
151 246 1
151 249 1
151 250 1
151 253 1
151 256 1
151 257 1
151 258 1
151 261 1
151 264 1
151 268 1
151 269 1
151 275 1
151 277 1
151 278 1
151 282 1
151 284 1
151 285 1
151 289 1
151 290 1
151 291 1
151 294 1
151 295 1
151 298 1
152 155 1
152 156 1
152 157 1
152 158 1
152 159 1
152 161 1
152 164 1
152 165 1
152 167 1
152 168 1
152 169 1
152 174 1
152 177 1
152 178 1
152 183 1
152 184 1
152 186 1
152 188 1
152 192 1
152 194 1
152 195 1
152 199 1
152 201 1
152 203 1
152 204 1
152 205 1
152 206 1
152 207 1
152 208 1
152 210 1
152 211 1
152 215 1
152 216 1
152 217 1
152 218 1
152 220 1
152 222 1
152 223 1
152 224 1
152 227 1
152 228 1
152 229 1
152 230 1
152 231 1
152 232 1
152 233 1
152 236 1
152 237 1
152 238 1
152 240 1
152 242 1
152 245 1
152 246 1
152 248 1
152 249 1
152 250 1
152 252 1
152 253 1
152 254 1
152 256 1
152 257 1
152 261 1
152 265 1
152 266 1
152 267 1
152 269 1
152 270 1
152 272 1
152 273 1
152 275 1
152 276 1
152 278 1
152 282 1
152 283 1
152 289 1
152 292 1
152 293 1
152 294 1
152 295 1
152 300 1
153 156 1
153 157 1
153 167 1
153 169 1
153 172 1
153 176 1
153 178 1
153 181 1
153 183 1
153 184 1
153 186 1
153 187 1
153 198 1
153 200 1
153 202 1
153 203 1
153 207 1
153 210 1
153 211 1
153 215 1
153 219 1
153 223 1
153 224 1
153 227 1
153 228 1
153 233 1
153 237 1
153 238 1
153 241 1
153 242 1
153 243 1
153 256 1
153 257 1
153 258 1
153 264 1
153 269 1
153 278 1
153 281 1
153 282 1
154 155 1
154 156 1
154 157 1
154 160 1
154 161 1
154 163 1
154 164 1
154 165 1
154 166 1
154 167 1
154 169 1
154 170 1
154 171 1
154 173 1
154 174 1
154 175 1
154 176 1
154 178 1
154 179 1
154 181 1
154 183 1
154 185 1
154 186 1
154 187 1
154 188 1
154 189 1
154 191 1
154 193 1
154 194 1
154 197 1
154 198 1
154 201 1
154 202 1
154 203 1
154 204 1
154 205 1
154 208 1
154 213 1
154 214 1
154 216 1
154 218 1
154 219 1
154 220 1
154 222 1
154 224 1
154 225 1
154 227 1
154 228 1
154 229 1
154 231 1
154 234 1
154 236 1
154 237 1
154 238 1
154 239 1
154 241 1
154 242 1
154 245 1
154 248 1
154 251 1
154 253 1
154 254 1
154 255 1
154 258 1
154 259 1
154 261 1
154 262 1
154 264 1
154 265 1
154 266 1
154 269 1
154 273 1
154 275 1
154 276 1
154 277 1
154 278 1
154 280 1
154 281 1
154 282 1
154 283 1
154 284 1
154 285 1
154 286 1
154 287 1
154 288 1
154 290 1
154 291 1
154 292 1
154 295 1
154 296 1
154 297 1
154 299 1
154 300 1
155 156 1
155 157 1
155 158 1
155 160 1
155 162 1
155 164 1
155 166 1
155 167 1
155 169 1
155 171 1
155 172 1
155 175 1
155 176 1
155 177 1
155 178 1
155 181 1
155 182 1
155 183 1
155 184 1
155 185 1
155 186 1
155 187 1
155 188 1
155 189 1
155 191 1
155 192 1
155 194 1
155 195 1
155 196 1
155 197 1
155 198 1
155 202 1
155 203 1
155 205 1
155 207 1
155 208 1
155 210 1
155 211 1
155 212 1
155 214 1
155 216 1
155 217 1
155 218 1
155 219 1
155 222 1
155 224 1
155 225 1
155 226 1
155 227 1
155 228 1
155 229 1
155 230 1
155 233 1
155 234 1
155 236 1
155 238 1
155 240 1
155 241 1
155 242 1
155 243 1
155 244 1
155 246 1
155 248 1
155 249 1
155 250 1
155 251 1
155 252 1
155 253 1
155 254 1
155 255 1
155 257 1
155 258 1
155 260 1
155 261 1
155 262 1
155 263 1
155 266 1
155 267 1
155 270 1
155 271 1
155 272 1
155 275 1
155 276 1
155 277 1
155 278 1
155 281 1
155 282 1
155 283 1
155 284 1
155 285 1
155 286 1
155 288 1
155 289 1
155 290 1
155 292 1
155 294 1
155 295 1
155 298 1
155 299 1
155 300 1
156 158 1
156 161 1
156 164 1
156 168 1
156 171 1
156 172 1
156 174 1
156 176 1
156 180 1
156 181 1
156 182 1
156 187 1
156 189 1
156 193 1
156 194 1
156 196 1
156 197 1
156 201 1
156 203 1
156 204 1
156 207 1
156 208 1
156 210 1
156 211 1
156 215 1
156 219 1
156 221 1
156 224 1
156 225 1
156 228 1
156 231 1
156 232 1
156 233 1
156 234 1
156 236 1
156 237 1
156 241 1
156 243 1
156 244 1
156 246 1
156 248 1
156 252 1
156 253 1
156 258 1
156 263 1
156 265 1
156 269 1
156 270 1
156 276 1
156 277 1
156 278 1
156 284 1
156 285 1
156 287 1
156 288 1
156 289 1
156 297 1
156 299 1
157 158 1
157 160 1
157 161 1
157 167 1
157 168 1
157 170 1
157 171 1
157 172 1
157 173 1
157 175 1
157 176 1
157 177 1
157 178 1
157 179 1
157 181 1
157 183 1
157 186 1
157 187 1
157 188 1
157 189 1
157 190 1
157 191 1
157 194 1
157 195 1
157 196 1
157 197 1
157 198 1
157 199 1
157 200 1
157 201 1
157 202 1
157 203 1
157 204 1
157 206 1
157 207 1
157 208 1
157 209 1
157 210 1
157 211 1
157 212 1
157 213 1
157 215 1
157 216 1
157 217 1
157 218 1
157 220 1
157 221 1
157 222 1
157 224 1
157 226 1
157 227 1
157 228 1
157 229 1
157 230 1
157 231 1
157 233 1
157 234 1
157 235 1
157 236 1
157 237 1
157 238 1
157 239 1
157 240 1
157 241 1
157 242 1
157 243 1
157 244 1
157 245 1
157 248 1
157 249 1
157 252 1
157 253 1
157 254 1
157 256 1
157 259 1
157 260 1
157 261 1
157 263 1
157 265 1
157 266 1
157 270 1
157 271 1
157 273 1
157 275 1
157 276 1
157 278 1
157 279 1
157 280 1
157 281 1
157 282 1
157 283 1
157 284 1
157 285 1
157 287 1
157 288 1
157 289 1
157 291 1
157 292 1
157 293 1
157 294 1
157 295 1
157 296 1
158 160 1
158 163 1
158 164 1
158 165 1
158 166 1
158 167 1
158 168 1
158 169 1
158 171 1
158 174 1
158 176 1
158 178 1
158 179 1
158 181 1
158 182 1
158 183 1
158 184 1
158 185 1
158 188 1
158 191 1
158 193 1
158 194 1
158 195 1
158 196 1
158 198 1
158 200 1
158 202 1
158 207 1
158 208 1
158 209 1
158 210 1
158 212 1
158 213 1
158 216 1
158 219 1
158 221 1
158 223 1
158 224 1
158 225 1
158 227 1
158 228 1
158 229 1
158 230 1
158 233 1
158 234 1
158 236 1
158 237 1
158 238 1
158 240 1
158 241 1
158 242 1
158 245 1
158 248 1
158 249 1
158 250 1
158 251 1
158 254 1
158 258 1
158 261 1
158 262 1
158 265 1
158 266 1
158 267 1
158 269 1
158 270 1
158 271 1
158 272 1
158 276 1
158 278 1
158 280 1
158 282 1
158 283 1
158 284 1
158 289 1
158 294 1
158 295 1
158 298 1
159 167 1
159 168 1
159 169 1
159 178 1
159 184 1
159 189 1
159 195 1
159 198 1
159 204 1
159 210 1
159 213 1
159 221 1
159 227 1
159 228 1
159 229 1
159 233 1
159 234 1
159 236 1
159 238 1
159 239 1
159 241 1
159 246 1
159 254 1
159 257 1
159 260 1
159 264 1
159 265 1
159 275 1
159 278 1
159 282 1
159 284 1
159 286 1
159 295 1
160 162 1
160 164 1
160 165 1
160 167 1
160 168 1
160 169 1
160 171 1
160 175 1
160 178 1
160 184 1
160 186 1
160 187 1
160 188 1
160 191 1
160 195 1
160 196 1
160 198 1
160 201 1
160 202 1
160 204 1
160 206 1
160 207 1
160 210 1
160 211 1
160 212 1
160 213 1
160 214 1
160 234 1
160 238 1
160 241 1
160 242 1
160 243 1
160 245 1
160 247 1
160 250 1
160 253 1
160 255 1
160 257 1
160 258 1
160 260 1
160 263 1
160 265 1
160 269 1
160 278 1
160 281 1
160 284 1
160 287 1
160 288 1
160 299 1
161 164 1
161 165 1
161 166 1
161 167 1
161 168 1
161 178 1
161 182 1
161 183 1
161 184 1
161 187 1
161 194 1
161 198 1
161 200 1
161 202 1
161 203 1
161 204 1
161 205 1
161 207 1
161 210 1
161 211 1
161 212 1
161 214 1
161 217 1
161 220 1
161 221 1
161 222 1
161 230 1
161 231 1
161 234 1
161 235 1
161 237 1
161 238 1
161 241 1
161 242 1
161 244 1
161 246 1
161 247 1
161 248 1
161 251 1
161 252 1
161 256 1
161 257 1
161 259 1
161 260 1
161 261 1
161 262 1
161 265 1
161 269 1
161 270 1
161 274 1
161 275 1
161 277 1
161 278 1
161 279 1
161 280 1
161 282 1
161 283 1
161 284 1
161 285 1
161 286 1
161 291 1
161 299 1
161 300 1
162 163 1
162 166 1
162 167 1
162 168 1
162 175 1
162 176 1
162 178 1
162 179 1
162 181 1
162 183 1
162 184 1
162 186 1
162 187 1
162 190 1
162 191 1
162 193 1
162 194 1
162 195 1
162 196 1
162 199 1
162 202 1
162 203 1
162 207 1
162 211 1
162 214 1
162 215 1
162 216 1
162 217 1
162 225 1
162 226 1
162 229 1
162 233 1
162 236 1
162 239 1
162 240 1
162 242 1
162 246 1
162 250 1
162 252 1
162 256 1
162 259 1
162 261 1
162 265 1
162 266 1
162 267 1
162 268 1
162 270 1
162 275 1
162 276 1
162 277 1
162 278 1
162 279 1
162 283 1
162 284 1
162 288 1
162 289 1
162 291 1
162 292 1
162 293 1
162 295 1
162 297 1
162 300 1
163 165 1
163 167 1
163 168 1
163 175 1
163 178 1
163 179 1
163 183 1
163 184 1
163 186 1
163 187 1
163 190 1
163 198 1
163 200 1
163 202 1
163 203 1
163 206 1
163 207 1
163 210 1
163 212 1
163 213 1
163 214 1
163 218 1
163 220 1
163 221 1
163 222 1
163 223 1
163 225 1
163 226 1
163 228 1
163 229 1
163 230 1
163 232 1
163 233 1
163 236 1
163 237 1
163 238 1
163 239 1
163 248 1
163 253 1
163 256 1
163 258 1
163 260 1
163 263 1
163 265 1
163 266 1
163 267 1
163 269 1
163 270 1
163 271 1
163 272 1
163 274 1
163 278 1
163 279 1
163 280 1
163 281 1
163 282 1
163 284 1
163 285 1
163 286 1
163 288 1
163 289 1
163 290 1
163 291 1
163 292 1
163 294 1
163 296 1
163 298 1
164 165 1
164 168 1
164 169 1
164 176 1
164 177 1
164 178 1
164 179 1
164 184 1
164 187 1
164 189 1
164 194 1
164 199 1
164 201 1
164 203 1
164 204 1
164 206 1
164 207 1
164 208 1
164 210 1
164 213 1
164 215 1
164 216 1
164 219 1
164 220 1
164 221 1
164 222 1
164 224 1
164 227 1
164 228 1
164 229 1
164 230 1
164 231 1
164 232 1
164 233 1
164 234 1
164 236 1
164 238 1
164 242 1
164 243 1
164 244 1
164 245 1
164 248 1
164 249 1
164 255 1
164 257 1
164 259 1
164 260 1
164 261 1
164 263 1
164 265 1
164 266 1
164 269 1
164 270 1
164 272 1
164 274 1
164 275 1
164 278 1
164 279 1
164 282 1
164 285 1
164 286 1
164 290 1
164 292 1
164 294 1
164 297 1
164 300 1
165 166 1
165 167 1
165 168 1
165 173 1
165 175 1
165 183 1
165 184 1
165 186 1
165 187 1
165 189 1
165 194 1
165 195 1
165 196 1
165 198 1
165 202 1
165 203 1
165 204 1
165 207 1
165 208 1
165 209 1
165 215 1
165 217 1
165 218 1
165 220 1
165 222 1
165 224 1
165 227 1
165 228 1
165 229 1
165 233 1
165 235 1
165 236 1
165 238 1
165 241 1
165 243 1
165 245 1
165 246 1
165 248 1
165 249 1
165 250 1
165 252 1
165 253 1
165 254 1
165 256 1
165 257 1
165 260 1
165 262 1
165 263 1
165 265 1
165 266 1
165 267 1
165 269 1
165 275 1
165 277 1
165 279 1
165 282 1
165 284 1
165 288 1
165 289 1
165 295 1
165 299 1
165 300 1
166 167 1
166 169 1
166 177 1
166 178 1
166 179 1
166 182 1
166 183 1
166 185 1
166 186 1
166 187 1
166 189 1
166 191 1
166 193 1
166 195 1
166 196 1
166 198 1
166 199 1
166 200 1
166 201 1
166 207 1
166 211 1
166 212 1
166 215 1
166 216 1
166 220 1
166 221 1
166 224 1
166 228 1
166 229 1
166 230 1
166 233 1
166 237 1
166 240 1
166 241 1
166 242 1
166 243 1
166 244 1
166 248 1
166 252 1
166 253 1
166 254 1
166 257 1
166 261 1
166 262 1
166 263 1
166 264 1
166 267 1
166 268 1
166 269 1
166 271 1
166 275 1
166 279 1
166 281 1
166 282 1
166 284 1
166 289 1
166 292 1
166 295 1
167 168 1
167 169 1
167 171 1
167 172 1
167 173 1
167 175 1
167 176 1
167 177 1
167 178 1
167 179 1
167 180 1
167 181 1
167 182 1
167 183 1
167 184 1
167 185 1
167 186 1
167 187 1
167 188 1
167 189 1
167 192 1
167 193 1
167 194 1
167 197 1
167 199 1
167 202 1
167 203 1
167 204 1
167 206 1
167 207 1
167 212 1
167 214 1
167 215 1
167 216 1
167 217 1
167 218 1
167 219 1
167 220 1
167 222 1
167 224 1
167 225 1
167 228 1
167 229 1
167 230 1
167 231 1
167 232 1
167 233 1
167 234 1
167 236 1
167 237 1
167 238 1
167 240 1
167 241 1
167 242 1
167 243 1
167 244 1
167 245 1
167 246 1
167 247 1
167 248 1
167 249 1
167 251 1
167 252 1
167 255 1
167 256 1
167 257 1
167 259 1
167 260 1
167 261 1
167 265 1
167 266 1
167 274 1
167 275 1
167 278 1
167 279 1
167 280 1
167 281 1
167 282 1
167 284 1
167 288 1
167 289 1
167 290 1
167 294 1
167 295 1
167 296 1
167 297 1
167 300 1
168 169 1
168 171 1
168 172 1
168 173 1
168 174 1
168 175 1
168 179 1
168 180 1
168 183 1
168 184 1
168 185 1
168 186 1
168 187 1
168 188 1
168 189 1
168 192 1
168 193 1
168 194 1
168 195 1
168 197 1
168 198 1
168 201 1
168 203 1
168 204 1
168 205 1
168 206 1
168 209 1
168 210 1
168 212 1
168 214 1
168 216 1
168 217 1
168 219 1
168 222 1
168 224 1
168 226 1
168 227 1
168 229 1
168 230 1
168 232 1
168 234 1
168 237 1
168 238 1
168 242 1
168 243 1
168 244 1
168 245 1
168 246 1
168 248 1
168 249 1
168 251 1
168 252 1
168 254 1
168 256 1
168 257 1
168 259 1
168 260 1
168 265 1
168 266 1
168 269 1
168 270 1
168 271 1
168 272 1
168 275 1
168 276 1
168 277 1
168 278 1
168 281 1
168 282 1
168 284 1
168 285 1
168 286 1
168 287 1
168 288 1
168 289 1
168 290 1
168 291 1
168 292 1
168 293 1
168 295 1
169 170 1
169 172 1
169 173 1
169 178 1
169 180 1
169 181 1
169 185 1
169 186 1
169 187 1
169 190 1
169 192 1
169 193 1
169 194 1
169 195 1
169 196 1
169 197 1
169 198 1
169 199 1
169 200 1
169 201 1
169 202 1
169 203 1
169 204 1
169 206 1
169 207 1
169 208 1
169 210 1
169 213 1
169 216 1
169 221 1
169 222 1
169 224 1
169 225 1
169 226 1
169 227 1
169 228 1
169 229 1
169 230 1
169 231 1
169 233 1
169 234 1
169 235 1
169 236 1
169 238 1
169 239 1
169 241 1
169 243 1
169 244 1
169 246 1
169 247 1
169 248 1
169 249 1
169 250 1
169 251 1
169 254 1
169 256 1
169 257 1
169 258 1
169 260 1
169 265 1
169 266 1
169 267 1
169 269 1
169 270 1
169 271 1
169 273 1
169 275 1
169 278 1
169 279 1
169 280 1
169 282 1
169 284 1
169 286 1
169 288 1
169 289 1
169 292 1
169 294 1
169 295 1
169 296 1
169 298 1
169 300 1
170 178 1
170 181 1
170 183 1
170 185 1
170 186 1
170 187 1
170 188 1
170 191 1
170 201 1
170 202 1
170 203 1
170 207 1
170 208 1
170 212 1
170 215 1
170 216 1
170 222 1
170 223 1
170 225 1
170 227 1
170 233 1
170 234 1
170 238 1
170 239 1
170 241 1
170 246 1
170 247 1
170 248 1
170 251 1
170 253 1
170 254 1
170 257 1
170 260 1
170 261 1
170 266 1
170 271 1
170 277 1
170 284 1
170 285 1
170 289 1
170 293 1
170 299 1
171 172 1
171 173 1
171 174 1
171 176 1
171 178 1
171 179 1
171 181 1
171 183 1
171 184 1
171 186 1
171 187 1
171 190 1
171 194 1
171 195 1
171 196 1
171 198 1
171 199 1
171 201 1
171 202 1
171 203 1
171 204 1
171 206 1
171 207 1
171 208 1
171 216 1
171 217 1
171 218 1
171 219 1
171 220 1
171 221 1
171 227 1
171 228 1
171 229 1
171 230 1
171 232 1
171 233 1
171 236 1
171 237 1
171 238 1
171 241 1
171 243 1
171 246 1
171 247 1
171 249 1
171 251 1
171 253 1
171 258 1
171 263 1
171 267 1
171 268 1
171 269 1
171 270 1
171 274 1
171 275 1
171 276 1
171 277 1
171 278 1
171 279 1
171 282 1
171 285 1
171 288 1
171 289 1
171 290 1
171 291 1
171 292 1
171 293 1
171 296 1
171 298 1
171 299 1
172 173 1
172 175 1
172 176 1
172 178 1
172 180 1
172 183 1
172 185 1
172 187 1
172 189 1
172 191 1
172 194 1
172 195 1
172 200 1
172 201 1
172 203 1
172 204 1
172 206 1
172 207 1
172 208 1
172 215 1
172 216 1
172 218 1
172 222 1
172 224 1
172 227 1
172 228 1
172 233 1
172 234 1
172 235 1
172 236 1
172 238 1
172 240 1
172 241 1
172 242 1
172 245 1
172 246 1
172 248 1
172 249 1
172 251 1
172 252 1
172 256 1
172 257 1
172 260 1
172 261 1
172 263 1
172 264 1
172 266 1
172 267 1
172 268 1
172 270 1
172 275 1
172 278 1
172 284 1
172 286 1
172 288 1
172 292 1
172 294 1
172 295 1
172 296 1
172 297 1
172 298 1
173 174 1
173 175 1
173 176 1
173 178 1
173 180 1
173 181 1
173 182 1
173 183 1
173 184 1
173 186 1
173 187 1
173 188 1
173 190 1
173 191 1
173 192 1
173 195 1
173 196 1
173 197 1
173 198 1
173 199 1
173 201 1
173 202 1
173 203 1
173 204 1
173 205 1
173 206 1
173 207 1
173 210 1
173 211 1
173 212 1
173 213 1
173 215 1
173 216 1
173 218 1
173 221 1
173 222 1
173 223 1
173 224 1
173 226 1
173 227 1
173 228 1
173 229 1
173 230 1
173 232 1
173 233 1
173 234 1
173 238 1
173 241 1
173 242 1
173 243 1
173 244 1
173 245 1
173 246 1
173 248 1
173 249 1
173 253 1
173 254 1
173 256 1
173 257 1
173 258 1
173 260 1
173 261 1
173 262 1
173 266 1
173 273 1
173 276 1
173 277 1
173 278 1
173 279 1
173 281 1
173 282 1
173 285 1
173 286 1
173 287 1
173 288 1
173 292 1
173 293 1
173 296 1
173 299 1
173 300 1
174 177 1
174 180 1
174 184 1
174 186 1
174 189 1
174 195 1
174 202 1
174 203 1
174 210 1
174 216 1
174 223 1
174 225 1
174 229 1
174 230 1
174 232 1
174 233 1
174 235 1
174 239 1
174 241 1
174 243 1
174 245 1
174 247 1
174 249 1
174 253 1
174 258 1
174 261 1
174 263 1
174 266 1
174 269 1
174 271 1
174 275 1
174 277 1
174 278 1
174 282 1
174 283 1
174 284 1
174 285 1
174 289 1
175 178 1
175 179 1
175 180 1
175 183 1
175 184 1
175 186 1
175 187 1
175 194 1
175 196 1
175 200 1
175 202 1
175 204 1
175 205 1
175 207 1
175 208 1
175 210 1
175 211 1
175 213 1
175 214 1
175 218 1
175 224 1
175 225 1
175 227 1
175 229 1
175 230 1
175 231 1
175 233 1
175 234 1
175 235 1
175 236 1
175 238 1
175 241 1
175 243 1
175 247 1
175 251 1
175 254 1
175 257 1
175 258 1
175 264 1
175 269 1
175 270 1
175 278 1
175 283 1
175 284 1
175 286 1
175 288 1
175 289 1
175 291 1
175 292 1
175 295 1
175 299 1
175 300 1
176 177 1
176 178 1
176 181 1
176 182 1
176 186 1
176 187 1
176 188 1
176 189 1
176 191 1
176 192 1
176 193 1
176 194 1
176 195 1
176 201 1
176 207 1
176 210 1
176 214 1
176 215 1
176 216 1
176 218 1
176 221 1
176 227 1
176 228 1
176 229 1
176 236 1
176 240 1
176 241 1
176 242 1
176 243 1
176 244 1
176 251 1
176 253 1
176 257 1
176 262 1
176 266 1
176 272 1
176 275 1
176 276 1
176 278 1
176 279 1
176 280 1
176 281 1
176 282 1
176 283 1
176 284 1
176 288 1
176 295 1
176 296 1
177 181 1
177 184 1
177 185 1
177 186 1
177 187 1
177 188 1
177 191 1
177 201 1
177 204 1
177 208 1
177 210 1
177 212 1
177 213 1
177 216 1
177 217 1
177 218 1
177 224 1
177 228 1
177 229 1
177 230 1
177 231 1
177 232 1
177 233 1
177 234 1
177 236 1
177 237 1
177 238 1
177 239 1
177 242 1
177 248 1
177 254 1
177 261 1
177 263 1
177 269 1
177 270 1
177 273 1
177 283 1
177 285 1
177 286 1
177 289 1
177 295 1
177 296 1
178 179 1
178 180 1
178 181 1
178 182 1
178 183 1
178 184 1
178 185 1
178 186 1
178 187 1
178 188 1
178 189 1
178 191 1
178 194 1
178 195 1
178 196 1
178 197 1
178 198 1
178 200 1
178 201 1
178 202 1
178 203 1
178 204 1
178 207 1
178 208 1
178 209 1
178 210 1
178 211 1
178 212 1
178 213 1
178 214 1
178 215 1
178 217 1
178 218 1
178 221 1
178 224 1
178 225 1
178 227 1
178 228 1
178 229 1
178 230 1
178 232 1
178 233 1
178 234 1
178 235 1
178 236 1
178 238 1
178 239 1
178 240 1
178 241 1
178 243 1
178 244 1
178 245 1
178 247 1
178 248 1
178 249 1
178 253 1
178 254 1
178 257 1
178 258 1
178 259 1
178 260 1
178 261 1
178 263 1
178 264 1
178 266 1
178 267 1
178 269 1
178 270 1
178 273 1
178 274 1
178 275 1
178 278 1
178 280 1
178 281 1
178 282 1
178 284 1
178 285 1
178 288 1
178 291 1
178 292 1
178 294 1
178 295 1
178 297 1
178 298 1
178 299 1
178 300 1
179 183 1
179 186 1
179 187 1
179 189 1
179 191 1
179 194 1
179 196 1
179 198 1
179 199 1
179 202 1
179 212 1
179 218 1
179 222 1
179 228 1
179 230 1
179 231 1
179 232 1
179 233 1
179 236 1
179 242 1
179 247 1
179 258 1
179 261 1
179 269 1
179 273 1
179 275 1
179 278 1
179 279 1
179 282 1
179 284 1
179 285 1
179 287 1
179 294 1
179 295 1
180 184 1
180 186 1
180 187 1
180 194 1
180 195 1
180 202 1
180 203 1
180 204 1
180 208 1
180 210 1
180 211 1
180 216 1
180 217 1
180 222 1
180 223 1
180 225 1
180 228 1
180 229 1
180 230 1
180 232 1
180 233 1
180 236 1
180 238 1
180 241 1
180 243 1
180 244 1
180 253 1
180 257 1
180 260 1
180 261 1
180 264 1
180 265 1
180 269 1
180 273 1
180 278 1
180 281 1
180 284 1
180 287 1
180 289 1
180 292 1
180 294 1
180 295 1
180 296 1
180 299 1
181 184 1
181 186 1
181 187 1
181 191 1
181 194 1
181 195 1
181 196 1
181 198 1
181 199 1
181 201 1
181 203 1
181 204 1
181 209 1
181 210 1
181 211 1
181 214 1
181 215 1
181 217 1
181 220 1
181 221 1
181 222 1
181 224 1
181 226 1
181 228 1
181 229 1
181 230 1
181 231 1
181 232 1
181 233 1
181 236 1
181 238 1
181 239 1
181 240 1
181 242 1
181 243 1
181 245 1
181 248 1
181 249 1
181 252 1
181 254 1
181 256 1
181 257 1
181 258 1
181 261 1
181 262 1
181 263 1
181 270 1
181 275 1
181 277 1
181 278 1
181 279 1
181 284 1
181 285 1
181 286 1
181 292 1
181 293 1
181 295 1
181 296 1
181 298 1
181 300 1
182 183 1
182 184 1
182 185 1
182 186 1
182 187 1
182 189 1
182 191 1
182 196 1
182 198 1
182 201 1
182 203 1
182 205 1
182 207 1
182 208 1
182 210 1
182 211 1
182 212 1
182 214 1
182 221 1
182 223 1
182 224 1
182 228 1
182 229 1
182 230 1
182 233 1
182 236 1
182 237 1
182 238 1
182 241 1
182 242 1
182 244 1
182 248 1
182 249 1
182 251 1
182 253 1
182 254 1
182 255 1
182 256 1
182 259 1
182 260 1
182 263 1
182 264 1
182 265 1
182 269 1
182 272 1
182 273 1
182 275 1
182 276 1
182 278 1
182 280 1
182 284 1
182 285 1
182 286 1
182 288 1
182 293 1
182 294 1
182 295 1
182 297 1
182 298 1
182 300 1
183 185 1
183 186 1
183 187 1
183 189 1
183 190 1
183 191 1
183 192 1
183 193 1
183 194 1
183 195 1
183 196 1
183 197 1
183 198 1
183 199 1
183 200 1
183 201 1
183 202 1
183 203 1
183 204 1
183 205 1
183 206 1
183 208 1
183 210 1
183 211 1
183 212 1
183 213 1
183 214 1
183 215 1
183 217 1
183 221 1
183 222 1
183 223 1
183 224 1
183 225 1
183 228 1
183 229 1
183 230 1
183 231 1
183 232 1
183 233 1
183 235 1
183 236 1
183 237 1
183 238 1
183 241 1
183 242 1
183 243 1
183 244 1
183 245 1
183 247 1
183 248 1
183 249 1
183 250 1
183 251 1
183 253 1
183 254 1
183 255 1
183 257 1
183 258 1
183 260 1
183 261 1
183 262 1
183 264 1
183 265 1
183 266 1
183 268 1
183 269 1
183 271 1
183 272 1
183 273 1
183 274 1
183 276 1
183 277 1
183 278 1
183 279 1
183 280 1
183 282 1
183 283 1
183 284 1
183 285 1
183 286 1
183 287 1
183 288 1
183 289 1
183 290 1
183 292 1
183 293 1
183 295 1
183 299 1
183 300 1
184 185 1
184 186 1
184 187 1
184 191 1
184 192 1
184 194 1
184 195 1
184 196 1
184 198 1
184 199 1
184 202 1
184 203 1
184 204 1
184 206 1
184 207 1
184 208 1
184 209 1
184 210 1
184 211 1
184 212 1
184 214 1
184 215 1
184 216 1
184 217 1
184 219 1
184 220 1
184 221 1
184 222 1
184 223 1
184 224 1
184 225 1
184 226 1
184 227 1
184 229 1
184 230 1
184 233 1
184 234 1
184 236 1
184 237 1
184 238 1
184 241 1
184 242 1
184 243 1
184 244 1
184 245 1
184 249 1
184 251 1
184 253 1
184 255 1
184 260 1
184 261 1
184 262 1
184 263 1
184 264 1
184 265 1
184 266 1
184 270 1
184 271 1
184 272 1
184 278 1
184 280 1
184 282 1
184 283 1
184 285 1
184 287 1
184 289 1
184 293 1
184 295 1
184 297 1
184 299 1
185 186 1
185 187 1
185 191 1
185 196 1
185 197 1
185 200 1
185 202 1
185 203 1
185 206 1
185 207 1
185 210 1
185 222 1
185 223 1
185 227 1
185 229 1
185 232 1
185 233 1
185 234 1
185 235 1
185 238 1
185 242 1
185 248 1
185 249 1
185 250 1
185 253 1
185 256 1
185 257 1
185 258 1
185 259 1
185 262 1
185 263 1
185 264 1
185 265 1
185 266 1
185 268 1
185 271 1
185 275 1
185 276 1
185 277 1
185 279 1
185 282 1
185 284 1
185 286 1
185 289 1
185 292 1
185 295 1
186 187 1
186 189 1
186 190 1
186 191 1
186 192 1
186 193 1
186 194 1
186 196 1
186 197 1
186 200 1
186 201 1
186 202 1
186 203 1
186 204 1
186 205 1
186 207 1
186 208 1
186 210 1
186 211 1
186 212 1
186 213 1
186 214 1
186 215 1
186 218 1
186 221 1
186 224 1
186 225 1
186 227 1
186 228 1
186 229 1
186 230 1
186 231 1
186 232 1
186 233 1
186 234 1
186 235 1
186 236 1
186 237 1
186 238 1
186 240 1
186 241 1
186 242 1
186 243 1
186 244 1
186 245 1
186 246 1
186 247 1
186 248 1
186 249 1
186 252 1
186 253 1
186 254 1
186 256 1
186 257 1
186 258 1
186 260 1
186 264 1
186 265 1
186 266 1
186 267 1
186 268 1
186 269 1
186 270 1
186 271 1
186 273 1
186 274 1
186 276 1
186 277 1
186 278 1
186 282 1
186 284 1
186 285 1
186 288 1
186 289 1
186 291 1
186 292 1
186 294 1
186 295 1
186 296 1
186 297 1
186 298 1
186 299 1
186 300 1
187 188 1
187 189 1
187 190 1
187 191 1
187 193 1
187 194 1
187 195 1
187 196 1
187 198 1
187 199 1
187 200 1
187 202 1
187 204 1
187 206 1
187 209 1
187 210 1
187 211 1
187 212 1
187 213 1
187 214 1
187 216 1
187 217 1
187 218 1
187 219 1
187 221 1
187 222 1
187 224 1
187 225 1
187 226 1
187 227 1
187 229 1
187 230 1
187 231 1
187 233 1
187 234 1
187 236 1
187 237 1
187 238 1
187 241 1
187 242 1
187 243 1
187 244 1
187 248 1
187 249 1
187 250 1
187 251 1
187 253 1
187 255 1
187 256 1
187 257 1
187 258 1
187 264 1
187 265 1
187 266 1
187 267 1
187 269 1
187 271 1
187 274 1
187 275 1
187 276 1
187 277 1
187 278 1
187 279 1
187 280 1
187 282 1
187 283 1
187 284 1
187 285 1
187 288 1
187 289 1
187 290 1
187 292 1
187 293 1
187 294 1
187 295 1
187 297 1
187 298 1
187 299 1
187 300 1
188 189 1
188 192 1
188 194 1
188 199 1
188 201 1
188 202 1
188 203 1
188 204 1
188 205 1
188 206 1
188 210 1
188 216 1
188 217 1
188 222 1
188 224 1
188 225 1
188 226 1
188 228 1
188 232 1
188 233 1
188 234 1
188 236 1
188 238 1
188 246 1
188 250 1
188 253 1
188 261 1
188 262 1
188 265 1
188 275 1
188 281 1
188 283 1
188 284 1
188 287 1
188 288 1
188 289 1
188 293 1
188 300 1
189 190 1
189 191 1
189 193 1
189 195 1
189 198 1
189 199 1
189 200 1
189 201 1
189 202 1
189 203 1
189 206 1
189 207 1
189 208 1
189 210 1
189 211 1
189 212 1
189 213 1
189 214 1
189 215 1
189 216 1
189 217 1
189 218 1
189 219 1
189 220 1
189 224 1
189 227 1
189 228 1
189 229 1
189 230 1
189 231 1
189 234 1
189 236 1
189 238 1
189 240 1
189 241 1
189 242 1
189 243 1
189 245 1
189 246 1
189 248 1
189 253 1
189 256 1
189 257 1
189 260 1
189 261 1
189 263 1
189 264 1
189 265 1
189 266 1
189 268 1
189 271 1
189 272 1
189 275 1
189 276 1
189 278 1
189 279 1
189 282 1
189 283 1
189 284 1
189 285 1
189 286 1
189 292 1
189 295 1
189 298 1
189 299 1
189 300 1
190 191 1
190 193 1
190 194 1
190 201 1
190 203 1
190 208 1
190 212 1
190 214 1
190 216 1
190 217 1
190 227 1
190 232 1
190 233 1
190 236 1
190 238 1
190 245 1
190 248 1
190 249 1
190 253 1
190 254 1
190 258 1
190 264 1
190 265 1
190 275 1
190 284 1
191 195 1
191 196 1
191 197 1
191 201 1
191 202 1
191 203 1
191 204 1
191 208 1
191 210 1
191 212 1
191 216 1
191 217 1
191 220 1
191 221 1
191 222 1
191 224 1
191 225 1
191 228 1
191 229 1
191 230 1
191 231 1
191 232 1
191 233 1
191 235 1
191 236 1
191 237 1
191 238 1
191 241 1
191 242 1
191 245 1
191 247 1
191 248 1
191 249 1
191 253 1
191 256 1
191 257 1
191 260 1
191 261 1
191 263 1
191 264 1
191 265 1
191 266 1
191 269 1
191 270 1
191 275 1
191 279 1
191 280 1
191 282 1
191 287 1
191 288 1
191 289 1
191 295 1
191 296 1
191 297 1
191 298 1
192 194 1
192 196 1
192 198 1
192 202 1
192 211 1
192 216 1
192 224 1
192 226 1
192 227 1
192 229 1
192 232 1
192 234 1
192 238 1
192 241 1
192 242 1
192 243 1
192 244 1
192 248 1
192 250 1
192 251 1
192 258 1
192 261 1
192 263 1
192 264 1
192 265 1
192 267 1
192 277 1
192 278 1
192 279 1
192 282 1
192 284 1
192 285 1
192 286 1
192 289 1
192 293 1
192 300 1
193 194 1
193 195 1
193 202 1
193 203 1
193 204 1
193 207 1
193 209 1
193 210 1
193 211 1
193 216 1
193 219 1
193 221 1
193 223 1
193 224 1
193 227 1
193 228 1
193 229 1
193 232 1
193 233 1
193 234 1
193 238 1
193 240 1
193 242 1
193 245 1
193 247 1
193 248 1
193 249 1
193 250 1
193 255 1
193 257 1
193 258 1
193 261 1
193 262 1
193 263 1
193 265 1
193 266 1
193 269 1
193 270 1
193 275 1
193 278 1
193 280 1
193 282 1
193 283 1
193 285 1
193 286 1
193 287 1
193 295 1
193 300 1
194 195 1
194 196 1
194 197 1
194 201 1
194 202 1
194 203 1
194 204 1
194 206 1
194 207 1
194 210 1
194 211 1
194 213 1
194 214 1
194 215 1
194 216 1
194 217 1
194 218 1
194 219 1
194 220 1
194 221 1
194 222 1
194 224 1
194 226 1
194 227 1
194 228 1
194 229 1
194 230 1
194 232 1
194 233 1
194 234 1
194 235 1
194 236 1
194 237 1
194 238 1
194 239 1
194 241 1
194 242 1
194 243 1
194 244 1
194 245 1
194 246 1
194 247 1
194 248 1
194 249 1
194 253 1
194 254 1
194 256 1
194 258 1
194 259 1
194 261 1
194 262 1
194 263 1
194 264 1
194 265 1
194 267 1
194 268 1
194 269 1
194 270 1
194 271 1
194 274 1
194 277 1
194 278 1
194 279 1
194 280 1
194 281 1
194 282 1
194 283 1
194 284 1
194 289 1
194 292 1
194 294 1
194 295 1
194 297 1
194 299 1
194 300 1
195 196 1
195 202 1
195 204 1
195 205 1
195 206 1
195 207 1
195 209 1
195 210 1
195 211 1
195 212 1
195 213 1
195 214 1
195 215 1
195 216 1
195 217 1
195 218 1
195 219 1
195 221 1
195 222 1
195 224 1
195 225 1
195 228 1
195 230 1
195 233 1
195 234 1
195 235 1
195 236 1
195 238 1
195 239 1
195 240 1
195 241 1
195 243 1
195 244 1
195 245 1
195 248 1
195 249 1
195 251 1
195 253 1
195 255 1
195 257 1
195 258 1
195 260 1
195 262 1
195 263 1
195 264 1
195 266 1
195 269 1
195 270 1
195 272 1
195 274 1
195 275 1
195 276 1
195 277 1
195 278 1
195 279 1
195 281 1
195 282 1
195 283 1
195 284 1
195 285 1
195 288 1
195 289 1
195 290 1
195 292 1
195 293 1
195 294 1
195 295 1
195 296 1
195 299 1
195 300 1
196 199 1
196 201 1
196 203 1
196 204 1
196 205 1
196 206 1
196 208 1
196 210 1
196 211 1
196 212 1
196 216 1
196 219 1
196 220 1
196 221 1
196 225 1
196 227 1
196 228 1
196 229 1
196 230 1
196 234 1
196 235 1
196 238 1
196 241 1
196 242 1
196 243 1
196 244 1
196 248 1
196 249 1
196 254 1
196 256 1
196 257 1
196 262 1
196 264 1
196 265 1
196 266 1
196 267 1
196 269 1
196 270 1
196 271 1
196 273 1
196 274 1
196 275 1
196 276 1
196 277 1
196 278 1
196 283 1
196 284 1
196 285 1
196 287 1
196 289 1
196 292 1
196 293 1
196 294 1
196 295 1
196 299 1
196 300 1
197 198 1
197 200 1
197 203 1
197 206 1
197 210 1
197 214 1
197 222 1
197 223 1
197 226 1
197 227 1
197 228 1
197 229 1
197 230 1
197 232 1
197 233 1
197 234 1
197 236 1
197 238 1
197 241 1
197 242 1
197 243 1
197 245 1
197 249 1
197 252 1
197 253 1
197 256 1
197 257 1
197 260 1
197 261 1
197 265 1
197 266 1
197 267 1
197 273 1
197 276 1
197 277 1
197 278 1
197 279 1
197 284 1
197 289 1
197 294 1
198 201 1
198 203 1
198 204 1
198 205 1
198 208 1
198 209 1
198 210 1
198 212 1
198 214 1
198 216 1
198 218 1
198 219 1
198 221 1
198 223 1
198 224 1
198 225 1
198 226 1
198 227 1
198 229 1
198 232 1
198 233 1
198 234 1
198 238 1
198 239 1
198 240 1
198 241 1
198 242 1
198 243 1
198 245 1
198 246 1
198 247 1
198 248 1
198 249 1
198 251 1
198 253 1
198 255 1
198 258 1
198 260 1
198 261 1
198 264 1
198 265 1
198 266 1
198 269 1
198 270 1
198 272 1
198 273 1
198 275 1
198 277 1
198 278 1
198 279 1
198 281 1
198 282 1
198 284 1
198 285 1
198 287 1
198 288 1
198 289 1
198 290 1
198 294 1
198 297 1
198 299 1
198 300 1
199 200 1
199 203 1
199 207 1
199 209 1
199 214 1
199 216 1
199 224 1
199 227 1
199 228 1
199 229 1
199 230 1
199 233 1
199 236 1
199 238 1
199 241 1
199 242 1
199 243 1
199 247 1
199 248 1
199 250 1
199 251 1
199 256 1
199 257 1
199 263 1
199 265 1
199 267 1
199 269 1
199 271 1
199 275 1
199 276 1
199 277 1
199 278 1
199 280 1
199 284 1
199 289 1
200 203 1
200 204 1
200 210 1
200 212 1
200 214 1
200 228 1
200 229 1
200 230 1
200 231 1
200 232 1
200 234 1
200 241 1
200 242 1
200 244 1
200 248 1
200 254 1
200 258 1
200 259 1
200 261 1
200 263 1
200 273 1
200 278 1
200 279 1
200 281 1
200 284 1
200 286 1
200 289 1
200 293 1
200 294 1
200 295 1
200 298 1
200 300 1
201 202 1
201 203 1
201 207 1
201 210 1
201 211 1
201 212 1
201 215 1
201 217 1
201 218 1
201 221 1
201 222 1
201 223 1
201 225 1
201 227 1
201 228 1
201 229 1
201 230 1
201 232 1
201 233 1
201 234 1
201 235 1
201 236 1
201 238 1
201 239 1
201 241 1
201 242 1
201 243 1
201 246 1
201 248 1
201 249 1
201 250 1
201 251 1
201 253 1
201 254 1
201 256 1
201 257 1
201 258 1
201 259 1
201 260 1
201 261 1
201 262 1
201 264 1
201 265 1
201 266 1
201 267 1
201 268 1
201 270 1
201 273 1
201 276 1
201 278 1
201 279 1
201 283 1
201 284 1
201 285 1
201 286 1
201 288 1
201 289 1
201 290 1
201 293 1
201 294 1
201 295 1
201 296 1
201 298 1
201 299 1
201 300 1
202 203 1
202 204 1
202 205 1
202 207 1
202 208 1
202 209 1
202 210 1
202 212 1
202 213 1
202 215 1
202 217 1
202 220 1
202 221 1
202 223 1
202 224 1
202 228 1
202 229 1
202 230 1
202 231 1
202 232 1
202 233 1
202 234 1
202 236 1
202 238 1
202 239 1
202 242 1
202 243 1
202 244 1
202 247 1
202 248 1
202 249 1
202 250 1
202 252 1
202 253 1
202 254 1
202 255 1
202 258 1
202 259 1
202 261 1
202 263 1
202 264 1
202 265 1
202 266 1
202 267 1
202 269 1
202 270 1
202 272 1
202 273 1
202 275 1
202 276 1
202 278 1
202 279 1
202 282 1
202 284 1
202 289 1
202 292 1
202 293 1
202 294 1
202 295 1
202 297 1
202 300 1
203 205 1
203 207 1
203 208 1
203 209 1
203 210 1
203 211 1
203 212 1
203 213 1
203 214 1
203 215 1
203 217 1
203 218 1
203 220 1
203 221 1
203 222 1
203 225 1
203 226 1
203 227 1
203 228 1
203 229 1
203 230 1
203 232 1
203 234 1
203 235 1
203 236 1
203 237 1
203 238 1
203 243 1
203 244 1
203 245 1
203 246 1
203 247 1
203 248 1
203 249 1
203 250 1
203 252 1
203 253 1
203 254 1
203 255 1
203 256 1
203 257 1
203 258 1
203 260 1
203 262 1
203 263 1
203 265 1
203 266 1
203 270 1
203 271 1
203 273 1
203 275 1
203 278 1
203 279 1
203 280 1
203 281 1
203 282 1
203 284 1
203 285 1
203 287 1
203 289 1
203 290 1
203 291 1
203 292 1
203 293 1
203 294 1
203 300 1
204 207 1
204 210 1
204 214 1
204 215 1
204 216 1
204 220 1
204 224 1
204 227 1
204 228 1
204 229 1
204 230 1
204 231 1
204 232 1
204 233 1
204 235 1
204 236 1
204 238 1
204 241 1
204 242 1
204 243 1
204 245 1
204 246 1
204 248 1
204 249 1
204 250 1
204 251 1
204 258 1
204 260 1
204 261 1
204 264 1
204 265 1
204 266 1
204 267 1
204 268 1
204 273 1
204 275 1
204 276 1
204 277 1
204 278 1
204 279 1
204 280 1
204 282 1
204 284 1
204 285 1
204 287 1
204 288 1
204 289 1
204 292 1
204 294 1
204 295 1
204 300 1
205 209 1
205 211 1
205 212 1
205 215 1
205 216 1
205 217 1
205 227 1
205 233 1
205 234 1
205 236 1
205 239 1
205 241 1
205 242 1
205 243 1
205 248 1
205 253 1
205 258 1
205 260 1
205 265 1
205 272 1
205 276 1
205 279 1
205 282 1
205 283 1
205 286 1
205 289 1
205 294 1
205 295 1
205 298 1
206 208 1
206 209 1
206 210 1
206 211 1
206 213 1
206 214 1
206 216 1
206 222 1
206 226 1
206 227 1
206 233 1
206 234 1
206 235 1
206 236 1
206 237 1
206 240 1
206 241 1
206 244 1
206 246 1
206 248 1
206 250 1
206 253 1
206 254 1
206 257 1
206 268 1
206 271 1
206 275 1
206 276 1
206 282 1
206 284 1
206 285 1
206 292 1
206 293 1
206 294 1
206 295 1
206 296 1
206 299 1
206 300 1
207 208 1
207 209 1
207 210 1
207 212 1
207 214 1
207 216 1
207 217 1
207 220 1
207 222 1
207 223 1
207 224 1
207 225 1
207 227 1
207 228 1
207 229 1
207 230 1
207 232 1
207 233 1
207 234 1
207 236 1
207 237 1
207 238 1
207 239 1
207 241 1
207 242 1
207 243 1
207 244 1
207 245 1
207 246 1
207 248 1
207 249 1
207 250 1
207 252 1
207 256 1
207 257 1
207 258 1
207 261 1
207 263 1
207 264 1
207 265 1
207 267 1
207 269 1
207 271 1
207 272 1
207 275 1
207 276 1
207 277 1
207 278 1
207 282 1
207 284 1
207 285 1
207 286 1
207 288 1
207 289 1
207 290 1
207 291 1
207 292 1
207 293 1
207 294 1
207 295 1
207 299 1
207 300 1
208 211 1
208 212 1
208 216 1
208 221 1
208 222 1
208 224 1
208 228 1
208 234 1
208 236 1
208 238 1
208 243 1
208 245 1
208 246 1
208 253 1
208 254 1
208 262 1
208 265 1
208 266 1
208 269 1
208 270 1
208 278 1
208 281 1
208 282 1
208 283 1
208 284 1
208 285 1
208 288 1
208 289 1
208 292 1
208 299 1
209 214 1
209 216 1
209 217 1
209 224 1
209 229 1
209 230 1
209 233 1
209 234 1
209 236 1
209 241 1
209 243 1
209 245 1
209 248 1
209 249 1
209 254 1
209 256 1
209 257 1
209 260 1
209 261 1
209 264 1
209 276 1
209 278 1
209 279 1
209 284 1
209 285 1
209 286 1
209 294 1
210 211 1
210 212 1
210 213 1
210 215 1
210 219 1
210 220 1
210 221 1
210 223 1
210 224 1
210 225 1
210 226 1
210 227 1
210 228 1
210 229 1
210 230 1
210 232 1
210 233 1
210 234 1
210 238 1
210 239 1
210 240 1
210 241 1
210 242 1
210 243 1
210 245 1
210 246 1
210 248 1
210 249 1
210 250 1
210 251 1
210 252 1
210 253 1
210 254 1
210 256 1
210 257 1
210 258 1
210 263 1
210 270 1
210 272 1
210 274 1
210 275 1
210 276 1
210 278 1
210 279 1
210 281 1
210 283 1
210 284 1
210 285 1
210 289 1
210 290 1
210 292 1
210 293 1
210 294 1
210 295 1
210 297 1
210 299 1
211 212 1
211 213 1
211 217 1
211 220 1
211 221 1
211 222 1
211 224 1
211 228 1
211 229 1
211 230 1
211 231 1
211 233 1
211 234 1
211 236 1
211 241 1
211 242 1
211 245 1
211 248 1
211 249 1
211 250 1
211 251 1
211 253 1
211 257 1
211 260 1
211 261 1
211 263 1
211 265 1
211 266 1
211 270 1
211 272 1
211 275 1
211 276 1
211 277 1
211 278 1
211 282 1
211 283 1
211 285 1
211 286 1
211 288 1
211 291 1
211 292 1
211 293 1
211 294 1
211 295 1
211 296 1
211 297 1
211 299 1
211 300 1
212 216 1
212 217 1
212 220 1
212 221 1
212 222 1
212 223 1
212 226 1
212 228 1
212 229 1
212 230 1
212 231 1
212 232 1
212 233 1
212 234 1
212 236 1
212 239 1
212 240 1
212 241 1
212 242 1
212 243 1
212 244 1
212 245 1
212 246 1
212 248 1
212 250 1
212 252 1
212 253 1
212 256 1
212 257 1
212 260 1
212 261 1
212 263 1
212 264 1
212 265 1
212 267 1
212 268 1
212 271 1
212 272 1
212 273 1
212 275 1
212 276 1
212 278 1
212 279 1
212 282 1
212 284 1
212 287 1
212 289 1
212 292 1
212 293 1
212 294 1
212 295 1
212 297 1
212 298 1
213 216 1
213 220 1
213 221 1
213 222 1
213 224 1
213 229 1
213 230 1
213 232 1
213 233 1
213 234 1
213 236 1
213 238 1
213 241 1
213 242 1
213 244 1
213 245 1
213 248 1
213 249 1
213 251 1
213 255 1
213 257 1
213 262 1
213 263 1
213 269 1
213 278 1
213 279 1
213 281 1
213 283 1
213 284 1
213 286 1
213 290 1
213 294 1
213 295 1
213 296 1
213 300 1
214 216 1
214 218 1
214 221 1
214 222 1
214 226 1
214 227 1
214 229 1
214 230 1
214 231 1
214 232 1
214 233 1
214 234 1
214 235 1
214 238 1
214 240 1
214 243 1
214 247 1
214 248 1
214 249 1
214 251 1
214 258 1
214 260 1
214 261 1
214 263 1
214 264 1
214 265 1
214 266 1
214 267 1
214 268 1
214 269 1
214 271 1
214 274 1
214 275 1
214 277 1
214 278 1
214 279 1
214 281 1
214 282 1
214 284 1
214 285 1
214 286 1
214 288 1
214 289 1
214 297 1
214 299 1
214 300 1
215 217 1
215 218 1
215 222 1
215 224 1
215 228 1
215 229 1
215 232 1
215 233 1
215 234 1
215 236 1
215 237 1
215 238 1
215 241 1
215 243 1
215 248 1
215 250 1
215 253 1
215 254 1
215 256 1
215 258 1
215 261 1
215 263 1
215 265 1
215 266 1
215 267 1
215 272 1
215 276 1
215 278 1
215 281 1
215 282 1
215 283 1
215 286 1
215 287 1
215 288 1
215 289 1
215 293 1
215 295 1
215 299 1
216 217 1
216 218 1
216 220 1
216 221 1
216 222 1
216 223 1
216 224 1
216 226 1
216 229 1
216 233 1
216 235 1
216 236 1
216 237 1
216 238 1
216 239 1
216 241 1
216 243 1
216 244 1
216 245 1
216 246 1
216 248 1
216 253 1
216 254 1
216 257 1
216 258 1
216 261 1
216 265 1
216 266 1
216 267 1
216 271 1
216 272 1
216 275 1
216 279 1
216 282 1
216 283 1
216 284 1
216 286 1
216 288 1
216 291 1
216 292 1
216 293 1
216 294 1
216 295 1
216 297 1
216 298 1
216 299 1
216 300 1
217 218 1
217 220 1
217 222 1
217 223 1
217 224 1
217 226 1
217 227 1
217 228 1
217 230 1
217 233 1
217 234 1
217 238 1
217 239 1
217 240 1
217 241 1
217 242 1
217 243 1
217 245 1
217 247 1
217 248 1
217 250 1
217 253 1
217 256 1
217 257 1
217 260 1
217 261 1
217 264 1
217 265 1
217 266 1
217 273 1
217 276 1
217 277 1
217 279 1
217 281 1
217 282 1
217 283 1
217 284 1
217 285 1
217 286 1
217 289 1
217 290 1
217 295 1
217 297 1
217 299 1
218 220 1
218 224 1
218 225 1
218 227 1
218 228 1
218 229 1
218 230 1
218 234 1
218 235 1
218 236 1
218 238 1
218 242 1
218 243 1
218 248 1
218 249 1
218 251 1
218 253 1
218 255 1
218 257 1
218 258 1
218 264 1
218 270 1
218 275 1
218 277 1
218 278 1
218 283 1
218 287 1
218 294 1
218 297 1
218 299 1
218 300 1
219 224 1
219 225 1
219 228 1
219 233 1
219 236 1
219 237 1
219 238 1
219 248 1
219 249 1
219 258 1
219 276 1
219 278 1
219 284 1
219 289 1
219 292 1
219 295 1
220 222 1
220 223 1
220 224 1
220 227 1
220 228 1
220 230 1
220 232 1
220 233 1
220 238 1
220 239 1
220 241 1
220 242 1
220 245 1
220 249 1
220 250 1
220 252 1
220 253 1
220 257 1
220 260 1
220 261 1
220 263 1
220 265 1
220 267 1
220 268 1
220 270 1
220 278 1
220 279 1
220 284 1
220 285 1
220 288 1
220 289 1
220 292 1
220 297 1
221 222 1
221 223 1
221 226 1
221 227 1
221 228 1
221 229 1
221 232 1
221 233 1
221 234 1
221 238 1
221 239 1
221 240 1
221 241 1
221 242 1
221 243 1
221 250 1
221 251 1
221 253 1
221 254 1
221 257 1
221 260 1
221 262 1
221 265 1
221 266 1
221 272 1
221 273 1
221 275 1
221 278 1
221 279 1
221 282 1
221 288 1
221 290 1
221 292 1
221 296 1
222 226 1
222 227 1
222 230 1
222 231 1
222 232 1
222 236 1
222 238 1
222 241 1
222 242 1
222 244 1
222 246 1
222 248 1
222 249 1
222 251 1
222 253 1
222 256 1
222 257 1
222 258 1
222 261 1
222 262 1
222 264 1
222 265 1
222 266 1
222 267 1
222 270 1
222 271 1
222 272 1
222 274 1
222 275 1
222 277 1
222 279 1
222 282 1
222 283 1
222 284 1
222 285 1
222 288 1
222 291 1
222 292 1
222 294 1
222 295 1
222 300 1
223 230 1
223 231 1
223 234 1
223 235 1
223 236 1
223 241 1
223 242 1
223 243 1
223 244 1
223 249 1
223 257 1
223 258 1
223 260 1
223 263 1
223 265 1
223 266 1
223 267 1
223 268 1
223 269 1
223 273 1
223 277 1
223 279 1
223 280 1
223 281 1
223 284 1
223 288 1
223 290 1
223 291 1
223 294 1
223 295 1
224 225 1
224 227 1
224 228 1
224 230 1
224 231 1
224 232 1
224 233 1
224 234 1
224 235 1
224 236 1
224 238 1
224 240 1
224 241 1
224 242 1
224 243 1
224 244 1
224 248 1
224 251 1
224 253 1
224 254 1
224 255 1
224 257 1
224 258 1
224 259 1
224 260 1
224 264 1
224 265 1
224 271 1
224 272 1
224 275 1
224 276 1
224 277 1
224 278 1
224 280 1
224 281 1
224 282 1
224 284 1
224 285 1
224 288 1
224 289 1
224 293 1
224 294 1
224 295 1
224 297 1
224 298 1
224 300 1
225 228 1
225 229 1
225 230 1
225 231 1
225 233 1
225 234 1
225 236 1
225 239 1
225 241 1
225 242 1
225 243 1
225 244 1
225 245 1
225 248 1
225 249 1
225 250 1
225 251 1
225 252 1
225 253 1
225 254 1
225 256 1
225 260 1
225 263 1
225 265 1
225 266 1
225 267 1
225 268 1
225 270 1
225 272 1
225 275 1
225 278 1
225 280 1
225 281 1
225 283 1
225 284 1
225 285 1
225 286 1
225 288 1
225 293 1
225 295 1
225 298 1
226 229 1
226 230 1
226 233 1
226 234 1
226 241 1
226 248 1
226 249 1
226 254 1
226 256 1
226 257 1
226 258 1
226 259 1
226 260 1
226 269 1
226 275 1
226 277 1
226 281 1
226 282 1
226 286 1
226 289 1
226 291 1
226 295 1
227 228 1
227 230 1
227 232 1
227 233 1
227 234 1
227 236 1
227 237 1
227 239 1
227 240 1
227 241 1
227 242 1
227 247 1
227 248 1
227 249 1
227 251 1
227 253 1
227 254 1
227 256 1
227 257 1
227 258 1
227 260 1
227 261 1
227 262 1
227 264 1
227 265 1
227 266 1
227 267 1
227 269 1
227 271 1
227 275 1
227 276 1
227 277 1
227 278 1
227 279 1
227 282 1
227 283 1
227 284 1
227 288 1
227 289 1
227 290 1
227 294 1
227 295 1
227 300 1
228 229 1
228 230 1
228 232 1
228 233 1
228 234 1
228 235 1
228 236 1
228 237 1
228 238 1
228 241 1
228 242 1
228 243 1
228 244 1
228 245 1
228 247 1
228 248 1
228 249 1
228 253 1
228 254 1
228 257 1
228 258 1
228 260 1
228 261 1
228 263 1
228 264 1
228 265 1
228 266 1
228 269 1
228 271 1
228 272 1
228 275 1
228 276 1
228 277 1
228 278 1
228 282 1
228 283 1
228 284 1
228 285 1
228 288 1
228 289 1
228 290 1
228 292 1
228 293 1
228 295 1
228 299 1
228 300 1
229 230 1
229 232 1
229 234 1
229 236 1
229 238 1
229 240 1
229 241 1
229 242 1
229 243 1
229 245 1
229 246 1
229 249 1
229 251 1
229 253 1
229 254 1
229 255 1
229 256 1
229 259 1
229 260 1
229 261 1
229 262 1
229 263 1
229 265 1
229 269 1
229 270 1
229 271 1
229 272 1
229 275 1
229 276 1
229 277 1
229 278 1
229 279 1
229 280 1
229 282 1
229 283 1
229 285 1
229 286 1
229 287 1
229 288 1
229 289 1
229 290 1
229 291 1
229 292 1
229 293 1
229 294 1
229 295 1
229 297 1
229 300 1
230 231 1
230 232 1
230 233 1
230 234 1
230 238 1
230 240 1
230 241 1
230 242 1
230 243 1
230 245 1
230 246 1
230 248 1
230 249 1
230 252 1
230 254 1
230 260 1
230 261 1
230 263 1
230 264 1
230 265 1
230 266 1
230 267 1
230 268 1
230 272 1
230 273 1
230 274 1
230 275 1
230 276 1
230 277 1
230 278 1
230 279 1
230 281 1
230 284 1
230 285 1
230 286 1
230 287 1
230 288 1
230 289 1
230 293 1
230 294 1
230 295 1
230 296 1
230 297 1
230 298 1
230 299 1
231 233 1
231 234 1
231 241 1
231 242 1
231 244 1
231 246 1
231 249 1
231 251 1
231 252 1
231 253 1
231 257 1
231 260 1
231 261 1
231 263 1
231 265 1
231 279 1
231 282 1
231 283 1
231 285 1
231 288 1
231 289 1
231 295 1
231 297 1
232 233 1
232 236 1
232 238 1
232 239 1
232 241 1
232 242 1
232 243 1
232 246 1
232 248 1
232 249 1
232 252 1
232 253 1
232 254 1
232 256 1
232 261 1
232 262 1
232 263 1
232 264 1
232 265 1
232 266 1
232 267 1
232 270 1
232 271 1
232 272 1
232 275 1
232 276 1
232 278 1
232 280 1
232 283 1
232 285 1
232 286 1
232 287 1
232 288 1
232 289 1
232 290 1
232 291 1
232 292 1
232 293 1
232 294 1
232 296 1
233 234 1
233 236 1
233 238 1
233 239 1
233 240 1
233 241 1
233 242 1
233 243 1
233 244 1
233 245 1
233 246 1
233 248 1
233 249 1
233 251 1
233 252 1
233 253 1
233 254 1
233 255 1
233 257 1
233 260 1
233 261 1
233 262 1
233 264 1
233 265 1
233 266 1
233 268 1
233 269 1
233 270 1
233 272 1
233 275 1
233 276 1
233 278 1
233 279 1
233 280 1
233 283 1
233 285 1
233 288 1
233 289 1
233 292 1
233 293 1
233 294 1
233 295 1
233 297 1
233 298 1
233 299 1
233 300 1
234 235 1
234 236 1
234 238 1
234 239 1
234 241 1
234 242 1
234 243 1
234 244 1
234 245 1
234 246 1
234 247 1
234 248 1
234 249 1
234 251 1
234 257 1
234 259 1
234 260 1
234 261 1
234 262 1
234 263 1
234 265 1
234 267 1
234 272 1
234 274 1
234 275 1
234 276 1
234 277 1
234 278 1
234 279 1
234 281 1
234 283 1
234 284 1
234 288 1
234 289 1
234 290 1
234 291 1
234 292 1
234 293 1
234 295 1
234 300 1
235 236 1
235 238 1
235 241 1
235 242 1
235 246 1
235 249 1
235 257 1
235 264 1
235 269 1
235 278 1
235 281 1
235 282 1
235 288 1
236 237 1
236 238 1
236 239 1
236 241 1
236 242 1
236 243 1
236 244 1
236 245 1
236 246 1
236 247 1
236 248 1
236 249 1
236 250 1
236 252 1
236 253 1
236 254 1
236 255 1
236 257 1
236 258 1
236 259 1
236 260 1
236 261 1
236 265 1
236 266 1
236 268 1
236 269 1
236 271 1
236 272 1
236 275 1
236 277 1
236 278 1
236 280 1
236 282 1
236 283 1
236 284 1
236 285 1
236 287 1
236 288 1
236 289 1
236 290 1
236 291 1
236 293 1
236 297 1
236 299 1
237 238 1
237 240 1
237 241 1
237 246 1
237 254 1
237 258 1
237 265 1
237 266 1
237 270 1
237 276 1
237 282 1
237 284 1
237 285 1
237 286 1
237 289 1
237 295 1
237 299 1
238 240 1
238 241 1
238 242 1
238 243 1
238 244 1
238 245 1
238 246 1
238 248 1
238 249 1
238 250 1
238 251 1
238 252 1
238 253 1
238 254 1
238 255 1
238 257 1
238 258 1
238 259 1
238 260 1
238 261 1
238 262 1
238 263 1
238 265 1
238 266 1
238 268 1
238 270 1
238 271 1
238 272 1
238 275 1
238 276 1
238 277 1
238 278 1
238 279 1
238 280 1
238 281 1
238 282 1
238 283 1
238 284 1
238 285 1
238 286 1
238 287 1
238 288 1
238 289 1
238 291 1
238 292 1
238 293 1
238 294 1
238 295 1
238 296 1
238 298 1
238 299 1
239 242 1
239 243 1
239 248 1
239 250 1
239 252 1
239 254 1
239 260 1
239 262 1
239 264 1
239 265 1
239 267 1
239 270 1
239 271 1
239 276 1
239 278 1
239 279 1
239 284 1
239 285 1
239 291 1
240 242 1
240 244 1
240 246 1
240 248 1
240 252 1
240 254 1
240 258 1
240 261 1
240 272 1
240 275 1
240 277 1
240 279 1
240 282 1
240 285 1
240 286 1
240 289 1
240 290 1
240 291 1
240 294 1
240 295 1
240 300 1
241 242 1
241 243 1
241 244 1
241 248 1
241 249 1
241 250 1
241 251 1
241 252 1
241 253 1
241 254 1
241 256 1
241 257 1
241 258 1
241 259 1
241 260 1
241 261 1
241 262 1
241 263 1
241 264 1
241 266 1
241 269 1
241 270 1
241 272 1
241 273 1
241 275 1
241 276 1
241 278 1
241 282 1
241 284 1
241 285 1
241 291 1
241 292 1
241 293 1
241 294 1
241 295 1
241 296 1
241 300 1
242 243 1
242 244 1
242 245 1
242 246 1
242 247 1
242 248 1
242 249 1
242 251 1
242 252 1
242 253 1
242 255 1
242 257 1
242 258 1
242 261 1
242 264 1
242 265 1
242 268 1
242 269 1
242 275 1
242 276 1
242 277 1
242 278 1
242 279 1
242 282 1
242 284 1
242 286 1
242 289 1
242 290 1
242 292 1
242 294 1
242 296 1
242 300 1
243 244 1
243 246 1
243 247 1
243 248 1
243 249 1
243 252 1
243 254 1
243 255 1
243 257 1
243 258 1
243 260 1
243 261 1
243 263 1
243 265 1
243 266 1
243 269 1
243 270 1
243 271 1
243 272 1
243 274 1
243 275 1
243 276 1
243 277 1
243 278 1
243 279 1
243 280 1
243 282 1
243 284 1
243 287 1
243 288 1
243 289 1
243 290 1
243 292 1
243 295 1
243 297 1
244 249 1
244 255 1
244 265 1
244 267 1
244 273 1
244 276 1
244 277 1
244 278 1
244 282 1
244 285 1
244 288 1
244 289 1
244 290 1
244 292 1
245 254 1
245 257 1
245 258 1
245 260 1
245 261 1
245 264 1
245 265 1
245 267 1
245 272 1
245 273 1
245 275 1
245 276 1
245 282 1
245 283 1
245 284 1
245 286 1
245 287 1
245 288 1
245 289 1
245 293 1
245 294 1
245 299 1
246 249 1
246 257 1
246 260 1
246 262 1
246 265 1
246 267 1
246 269 1
246 278 1
246 279 1
246 280 1
246 281 1
246 282 1
246 288 1
246 289 1
246 290 1
246 292 1
246 293 1
246 295 1
247 248 1
247 253 1
247 257 1
247 258 1
247 265 1
247 269 1
247 270 1
247 272 1
247 278 1
247 281 1
247 282 1
247 284 1
247 285 1
247 286 1
247 291 1
247 293 1
247 297 1
247 300 1
248 249 1
248 250 1
248 251 1
248 252 1
248 253 1
248 255 1
248 257 1
248 258 1
248 259 1
248 260 1
248 261 1
248 265 1
248 266 1
248 267 1
248 269 1
248 270 1
248 272 1
248 275 1
248 277 1
248 278 1
248 279 1
248 280 1
248 281 1
248 282 1
248 283 1
248 284 1
248 285 1
248 286 1
248 287 1
248 288 1
248 289 1
248 292 1
248 293 1
248 294 1
248 295 1
248 297 1
248 298 1
248 299 1
248 300 1
249 250 1
249 251 1
249 253 1
249 256 1
249 257 1
249 258 1
249 259 1
249 260 1
249 261 1
249 264 1
249 265 1
249 266 1
249 268 1
249 270 1
249 271 1
249 275 1
249 276 1
249 277 1
249 278 1
249 281 1
249 283 1
249 284 1
249 286 1
249 288 1
249 289 1
249 293 1
249 294 1
249 295 1
249 296 1
249 299 1
249 300 1
250 254 1
250 261 1
250 265 1
250 267 1
250 272 1
250 275 1
250 276 1
250 279 1
250 281 1
250 286 1
250 292 1
250 293 1
250 294 1
251 253 1
251 257 1
251 258 1
251 260 1
251 261 1
251 263 1
251 264 1
251 266 1
251 269 1
251 279 1
251 285 1
251 292 1
251 295 1
251 298 1
251 300 1
252 254 1
252 258 1
252 260 1
252 274 1
252 276 1
252 282 1
252 285 1
252 286 1
252 287 1
252 289 1
252 292 1
252 294 1
252 297 1
253 257 1
253 261 1
253 262 1
253 264 1
253 265 1
253 271 1
253 275 1
253 278 1
253 279 1
253 281 1
253 283 1
253 284 1
253 286 1
253 287 1
253 288 1
253 291 1
253 292 1
253 295 1
253 298 1
253 300 1
254 255 1
254 257 1
254 260 1
254 263 1
254 264 1
254 265 1
254 266 1
254 267 1
254 269 1
254 270 1
254 275 1
254 277 1
254 279 1
254 280 1
254 282 1
254 283 1
254 284 1
254 288 1
254 289 1
254 291 1
254 292 1
254 294 1
254 295 1
254 296 1
254 298 1
254 299 1
254 300 1
255 257 1
255 270 1
255 271 1
255 276 1
255 278 1
255 282 1
255 289 1
255 292 1
255 294 1
255 299 1
256 257 1
256 258 1
256 267 1
256 271 1
256 272 1
256 273 1
256 274 1
256 276 1
256 278 1
256 279 1
256 282 1
256 284 1
256 285 1
257 258 1
257 260 1
257 261 1
257 263 1
257 265 1
257 266 1
257 267 1
257 270 1
257 271 1
257 272 1
257 273 1
257 275 1
257 277 1
257 278 1
257 279 1
257 282 1
257 283 1
257 284 1
257 285 1
257 286 1
257 290 1
257 292 1
257 293 1
257 294 1
257 295 1
257 296 1
257 297 1
257 298 1
257 299 1
257 300 1
258 260 1
258 261 1
258 262 1
258 265 1
258 266 1
258 267 1
258 269 1
258 271 1
258 274 1
258 275 1
258 276 1
258 277 1
258 278 1
258 282 1
258 285 1
258 286 1
258 287 1
258 288 1
258 289 1
258 293 1
258 294 1
258 295 1
258 296 1
258 299 1
258 300 1
259 275 1
259 279 1
259 285 1
259 288 1
259 291 1
259 295 1
259 298 1
259 300 1
260 261 1
260 263 1
260 264 1
260 266 1
260 267 1
260 270 1
260 275 1
260 276 1
260 277 1
260 278 1
260 279 1
260 282 1
260 283 1
260 284 1
260 288 1
260 289 1
260 291 1
260 292 1
260 294 1
260 295 1
260 296 1
260 300 1
261 265 1
261 266 1
261 267 1
261 269 1
261 270 1
261 271 1
261 272 1
261 273 1
261 276 1
261 277 1
261 278 1
261 281 1
261 282 1
261 284 1
261 285 1
261 286 1
261 289 1
261 293 1
261 294 1
261 295 1
261 296 1
261 300 1
262 264 1
262 269 1
262 270 1
262 271 1
262 272 1
262 278 1
262 284 1
262 288 1
262 289 1
262 292 1
262 293 1
262 295 1
263 265 1
263 269 1
263 275 1
263 276 1
263 277 1
263 278 1
263 279 1
263 282 1
263 284 1
263 287 1
263 288 1
263 293 1
263 297 1
263 298 1
264 269 1
264 270 1
264 271 1
264 274 1
264 278 1
264 281 1
264 284 1
264 289 1
264 291 1
264 294 1
264 295 1
264 298 1
264 299 1
264 300 1
265 266 1
265 267 1
265 270 1
265 271 1
265 273 1
265 275 1
265 276 1
265 277 1
265 278 1
265 280 1
265 281 1
265 282 1
265 284 1
265 285 1
265 286 1
265 287 1
265 288 1
265 289 1
265 290 1
265 291 1
265 292 1
265 293 1
265 294 1
265 295 1
265 299 1
265 300 1
266 267 1
266 269 1
266 272 1
266 275 1
266 277 1
266 282 1
266 284 1
266 285 1
266 290 1
266 291 1
266 292 1
266 294 1
266 295 1
266 300 1
267 268 1
267 271 1
267 272 1
267 273 1
267 274 1
267 275 1
267 278 1
267 290 1
267 291 1
267 294 1
267 295 1
267 299 1
267 300 1
268 269 1
268 270 1
268 272 1
268 275 1
268 284 1
268 285 1
268 290 1
268 292 1
268 295 1
268 296 1
269 270 1
269 276 1
269 277 1
269 279 1
269 282 1
269 283 1
269 285 1
269 288 1
269 294 1
269 295 1
269 296 1
269 298 1
269 299 1
269 300 1
270 272 1
270 275 1
270 276 1
270 278 1
270 279 1
270 280 1
270 283 1
270 284 1
270 287 1
270 288 1
270 289 1
270 292 1
270 295 1
270 298 1
270 299 1
270 300 1
271 276 1
271 278 1
271 282 1
271 283 1
271 284 1
271 286 1
271 289 1
271 293 1
271 296 1
271 299 1
272 275 1
272 276 1
272 278 1
272 279 1
272 282 1
272 284 1
272 289 1
272 292 1
272 293 1
272 295 1
272 296 1
272 297 1
273 275 1
273 279 1
273 280 1
273 284 1
273 287 1
273 289 1
273 295 1
273 300 1
274 276 1
274 279 1
274 282 1
274 285 1
274 289 1
274 290 1
274 292 1
274 293 1
274 295 1
274 298 1
275 276 1
275 277 1
275 278 1
275 279 1
275 282 1
275 284 1
275 285 1
275 287 1
275 288 1
275 289 1
275 290 1
275 291 1
275 292 1
275 294 1
275 295 1
275 298 1
275 300 1
276 277 1
276 278 1
276 280 1
276 281 1
276 282 1
276 284 1
276 285 1
276 286 1
276 287 1
276 288 1
276 294 1
276 297 1
277 278 1
277 279 1
277 282 1
277 284 1
277 289 1
277 296 1
277 300 1
278 279 1
278 282 1
278 283 1
278 284 1
278 285 1
278 286 1
278 287 1
278 288 1
278 289 1
278 292 1
278 294 1
278 295 1
278 296 1
278 297 1
278 298 1
278 299 1
279 281 1
279 282 1
279 284 1
279 286 1
279 287 1
279 288 1
279 289 1
279 290 1
279 291 1
279 293 1
279 297 1
279 298 1
279 299 1
280 281 1
280 282 1
280 287 1
280 289 1
280 290 1
280 294 1
281 282 1
281 288 1
281 289 1
281 292 1
281 300 1
282 284 1
282 285 1
282 286 1
282 287 1
282 288 1
282 293 1
282 296 1
282 298 1
282 299 1
282 300 1
283 284 1
283 285 1
283 286 1
283 288 1
283 289 1
283 293 1
283 295 1
283 296 1
283 300 1
284 285 1
284 286 1
284 287 1
284 288 1
284 289 1
284 290 1
284 292 1
284 294 1
284 295 1
284 296 1
284 297 1
284 300 1
285 291 1
285 292 1
285 295 1
285 300 1
286 290 1
286 291 1
286 294 1
287 289 1
287 295 1
287 296 1
287 300 1
288 292 1
288 293 1
288 296 1
288 300 1
289 294 1
289 295 1
289 298 1
289 299 1
289 300 1
290 291 1
290 294 1
290 295 1
290 298 1
290 300 1
291 294 1
291 295 1
291 298 1
291 299 1
291 300 1
292 293 1
292 294 1
292 296 1
293 294 1
293 295 1
293 299 1
294 295 1
294 296 1
294 298 1
294 299 1
294 300 1
295 296 1
295 297 1
295 299 1
295 300 1
298 300 1


==> anc/instances/benchmark/thetaPrime/p_hat300_3.dat <==
300 11460
1 4 1
1 11 1
1 13 1
1 14 1
1 15 1
1 19 1
1 20 1
1 21 1
1 22 1
1 23 1
1 34 1
1 36 1
1 41 1
1 44 1
1 47 1
1 49 1
1 50 1
1 53 1
1 55 1
1 62 1
1 63 1
1 65 1
1 68 1
1 69 1
1 72 1
1 73 1
1 74 1
1 76 1
1 77 1
1 80 1
1 82 1
1 84 1
1 86 1
1 87 1
1 91 1
1 92 1
1 94 1
1 95 1
1 97 1
1 98 1
1 99 1
1 100 1
1 105 1
1 106 1
1 108 1
1 114 1
1 115 1
1 117 1
1 118 1
1 119 1
1 120 1
1 122 1
1 124 1
1 127 1
1 130 1
1 131 1
1 132 1
1 135 1
1 138 1
1 143 1
1 144 1
1 146 1
1 151 1
1 157 1
1 165 1
1 166 1
1 169 1
1 171 1
1 172 1
1 175 1
1 185 1
1 187 1
1 188 1
1 193 1
1 195 1
1 196 1
1 199 1
1 200 1
1 201 1
1 202 1
1 203 1
1 204 1
1 208 1
1 212 1
1 213 1
1 214 1
1 216 1
1 218 1
1 219 1
1 220 1
1 221 1
1 224 1
1 233 1
1 235 1
1 238 1
1 240 1
1 243 1
1 250 1
1 253 1
1 257 1
1 259 1
1 260 1
1 263 1
1 266 1
1 269 1
1 270 1
1 274 1
1 278 1
1 279 1
1 280 1
1 282 1
1 286 1
1 287 1
1 288 1
1 289 1
1 291 1
1 294 1
1 296 1
2 6 1
2 8 1
2 14 1
2 18 1
2 19 1
2 20 1
2 22 1
2 25 1
2 31 1
2 36 1
2 41 1
2 42 1
2 43 1
2 44 1
2 48 1
2 51 1
2 52 1
2 53 1
2 58 1
2 59 1
2 60 1
2 63 1
2 64 1
2 65 1
2 66 1
2 68 1
2 69 1
2 76 1
2 77 1
2 80 1
2 81 1
2 85 1
2 93 1
2 94 1
2 97 1
2 98 1
2 103 1
2 109 1
2 110 1
2 112 1
2 118 1
2 121 1
2 122 1
2 123 1
2 126 1
2 131 1
2 132 1
2 134 1
2 135 1
2 138 1
2 139 1
2 141 1
2 143 1
2 146 1
2 148 1
2 150 1
2 154 1
2 155 1
2 157 1
2 158 1
2 159 1
2 162 1
2 164 1
2 165 1
2 166 1
2 168 1
2 169 1
2 172 1
2 174 1
2 175 1
2 176 1
2 177 1
2 182 1
2 183 1
2 184 1
2 185 1
2 186 1
2 192 1
2 193 1
2 195 1
2 196 1
2 202 1
2 203 1
2 204 1
2 206 1
2 209 1
2 212 1
2 215 1
2 216 1
2 217 1
2 218 1
2 221 1
2 224 1
2 225 1
2 226 1
2 233 1
2 237 1
2 238 1
2 240 1
2 241 1
2 243 1
2 244 1
2 253 1
2 255 1
2 263 1
2 265 1
2 270 1
2 276 1
2 278 1
2 280 1
2 284 1
2 285 1
2 290 1
2 291 1
2 294 1
2 295 1
2 297 1
2 298 1
3 6 1
3 8 1
3 12 1
3 15 1
3 22 1
3 23 1
3 24 1
3 30 1
3 34 1
3 36 1
3 37 1
3 40 1
3 46 1
3 56 1
3 58 1
3 60 1
3 61 1
3 62 1
3 63 1
3 65 1
3 67 1
3 78 1
3 79 1
3 80 1
3 86 1
3 88 1
3 89 1
3 92 1
3 96 1
3 98 1
3 103 1
3 106 1
3 108 1
3 116 1
3 118 1
3 123 1
3 125 1
3 126 1
3 127 1
3 129 1
3 140 1
3 147 1
3 148 1
3 153 1
3 154 1
3 156 1
3 157 1
3 161 1
3 165 1
3 172 1
3 173 1
3 175 1
3 178 1
3 186 1
3 193 1
3 194 1
3 198 1
3 202 1
3 210 1
3 215 1
3 216 1
3 230 1
3 233 1
3 248 1
3 258 1
3 261 1
3 263 1
3 265 1
3 269 1
3 271 1
3 273 1
3 278 1
3 282 1
3 284 1
3 285 1
3 290 1
3 297 1
3 300 1
4 14 1
4 15 1
4 16 1
4 31 1
4 39 1
4 54 1
4 62 1
4 64 1
4 68 1
4 73 1
4 87 1
4 90 1
4 93 1
4 108 1
4 114 1
4 120 1
4 135 1
4 151 1
4 152 1
4 158 1
4 168 1
4 172 1
4 173 1
4 183 1
4 186 1
4 197 1
4 206 1
4 211 1
4 214 1
4 217 1
4 230 1
4 241 1
4 242 1
4 253 1
4 262 1
4 264 1
4 266 1
4 272 1
4 278 1
4 295 1
5 7 1
5 12 1
5 13 1
5 22 1
5 30 1
5 31 1
5 34 1
5 37 1
5 39 1
5 40 1
5 41 1
5 42 1
5 43 1
5 45 1
5 47 1
5 49 1
5 55 1
5 61 1
5 63 1
5 69 1
5 72 1
5 82 1
5 90 1
5 96 1
5 98 1
5 106 1
5 108 1
5 110 1
5 113 1
5 115 1
5 118 1
5 120 1
5 121 1
5 125 1
5 131 1
5 135 1
5 137 1
5 150 1
5 157 1
5 158 1
5 159 1
5 162 1
5 163 1
5 164 1
5 166 1
5 178 1
5 185 1
5 186 1
5 187 1
5 192 1
5 194 1
5 195 1
5 200 1
5 202 1
5 210 1
5 211 1
5 220 1
5 227 1
5 229 1
5 231 1
5 243 1
5 248 1
5 250 1
5 265 1
5 275 1
5 276 1
5 289 1
6 8 1
6 12 1
6 13 1
6 17 1
6 18 1
6 29 1
6 30 1
6 31 1
6 33 1
6 34 1
6 41 1
6 45 1
6 46 1
6 49 1
6 54 1
6 55 1
6 61 1
6 62 1
6 64 1
6 65 1
6 66 1
6 71 1
6 73 1
6 78 1
6 82 1
6 84 1
6 87 1
6 88 1
6 91 1
6 93 1
6 96 1
6 97 1
6 99 1
6 105 1
6 107 1
6 113 1
6 120 1
6 127 1
6 129 1
6 136 1
6 139 1
6 141 1
6 143 1
6 144 1
6 146 1
6 149 1
6 151 1
6 152 1
6 156 1
6 157 1
6 158 1
6 162 1
6 165 1
6 169 1
6 176 1
6 181 1
6 188 1
6 189 1
6 194 1
6 195 1
6 198 1
6 200 1
6 206 1
6 207 1
6 208 1
6 210 1
6 211 1
6 212 1
6 213 1
6 218 1
6 219 1
6 224 1
6 230 1
6 233 1
6 234 1
6 235 1
6 238 1
6 239 1
6 242 1
6 245 1
6 246 1
6 249 1
6 261 1
6 267 1
6 268 1
6 270 1
6 277 1
6 278 1
6 279 1
6 283 1
6 284 1
6 286 1
6 288 1
6 294 1
6 295 1
6 300 1
7 11 1
7 13 1
7 18 1
7 20 1
7 22 1
7 27 1
7 30 1
7 31 1
7 43 1
7 44 1
7 45 1
7 60 1
7 65 1
7 68 1
7 77 1
7 79 1
7 80 1
7 85 1
7 86 1
7 87 1
7 88 1
7 92 1
7 94 1
7 97 1
7 99 1
7 109 1
7 113 1
7 128 1
7 131 1
7 132 1
7 138 1
7 147 1
7 148 1
7 152 1
7 154 1
7 158 1
7 164 1
7 165 1
7 173 1
7 181 1
7 185 1
7 190 1
7 191 1
7 195 1
7 198 1
7 199 1
7 201 1
7 202 1
7 203 1
7 209 1
7 210 1
7 212 1
7 213 1
7 216 1
7 217 1
7 220 1
7 222 1
7 225 1
7 237 1
7 241 1
7 245 1
7 248 1
7 249 1
7 257 1
7 273 1
7 275 1
7 276 1
7 300 1
8 9 1
8 10 1
8 12 1
8 14 1
8 15 1
8 16 1
8 20 1
8 23 1
8 27 1
8 28 1
8 29 1
8 31 1
8 32 1
8 35 1
8 46 1
8 55 1
8 56 1
8 61 1
8 65 1
8 74 1
8 78 1
8 80 1
8 83 1
8 84 1
8 86 1
8 88 1
8 91 1
8 92 1
8 93 1
8 101 1
8 102 1
8 103 1
8 106 1
8 111 1
8 112 1
8 114 1
8 116 1
8 126 1
8 130 1
8 131 1
8 133 1
8 134 1
8 138 1
8 140 1
8 141 1
8 147 1
8 150 1
8 154 1
8 155 1
8 157 1
8 159 1
8 160 1
8 161 1
8 162 1
8 164 1
8 166 1
8 167 1
8 168 1
8 169 1
8 171 1
8 173 1
8 176 1
8 178 1
8 181 1
8 186 1
8 187 1
8 189 1
8 194 1
8 196 1
8 197 1
8 199 1
8 201 1
8 202 1
8 203 1
8 205 1
8 206 1
8 209 1
8 210 1
8 211 1
8 212 1
8 214 1
8 215 1
8 218 1
8 224 1
8 227 1
8 228 1
8 229 1
8 230 1
8 234 1
8 238 1
8 243 1
8 246 1
8 248 1
8 255 1
8 258 1
8 263 1
8 264 1
8 265 1
8 266 1
8 267 1
8 273 1
8 275 1
8 279 1
8 282 1
8 284 1
8 291 1
8 300 1
9 10 1
9 11 1
9 14 1
9 26 1
9 27 1
9 28 1
9 37 1
9 41 1
9 47 1
9 54 1
9 57 1
9 58 1
9 60 1
9 64 1
9 69 1
9 71 1
9 72 1
9 74 1
9 78 1
9 80 1
9 89 1
9 90 1
9 99 1
9 100 1
9 107 1
9 111 1
9 112 1
9 114 1
9 118 1
9 119 1
9 120 1
9 124 1
9 128 1
9 131 1
9 132 1
9 133 1
9 138 1
9 140 1
9 142 1
9 148 1
9 154 1
9 156 1
9 157 1
9 158 1
9 159 1
9 162 1
9 164 1
9 169 1
9 180 1
9 184 1
9 185 1
9 187 1
9 188 1
9 196 1
9 198 1
9 202 1
9 203 1
9 205 1
9 207 1
9 212 1
9 219 1
9 221 1
9 226 1
9 227 1
9 229 1
9 245 1
9 247 1
9 248 1
9 250 1
9 252 1
9 253 1
9 254 1
9 257 1
9 260 1
9 263 1
9 265 1
9 266 1
9 268 1
9 270 1
9 278 1
9 281 1
9 284 1
9 287 1
9 289 1
9 293 1
9 294 1
9 295 1
9 297 1
9 300 1
10 12 1
10 18 1
10 23 1
10 27 1
10 28 1
10 32 1
10 33 1
10 36 1
10 37 1
10 45 1
10 46 1
10 49 1
10 50 1
10 51 1
10 52 1
10 54 1
10 60 1
10 61 1
10 64 1
10 65 1
10 68 1
10 72 1
10 73 1
10 74 1
10 78 1
10 79 1
10 82 1
10 85 1
10 86 1
10 88 1
10 89 1
10 90 1
10 92 1
10 95 1
10 99 1
10 102 1
10 106 1
10 107 1
10 110 1
10 111 1
10 113 1
10 114 1
10 121 1
10 122 1
10 124 1
10 125 1
10 127 1
10 130 1
10 132 1
10 134 1
10 137 1
10 141 1
10 147 1
10 148 1
10 150 1
10 152 1
10 154 1
10 155 1
10 158 1
10 168 1
10 169 1
10 170 1
10 172 1
10 174 1
10 177 1
10 179 1
10 180 1
10 181 1
10 183 1
10 186 1
10 187 1
10 191 1
10 192 1
10 195 1
10 197 1
10 209 1
10 212 1
10 213 1
10 214 1
10 215 1
10 218 1
10 221 1
10 223 1
10 226 1
10 230 1
10 231 1
10 235 1
10 240 1
10 241 1
10 242 1
10 244 1
10 245 1
10 247 1
10 253 1
10 258 1
10 263 1
10 265 1
10 268 1
10 269 1
10 270 1
10 271 1
10 272 1
10 275 1
10 278 1
10 282 1
10 283 1
10 289 1
10 295 1
10 298 1
11 12 1
11 13 1
11 14 1
11 16 1
11 25 1
11 32 1
11 35 1
11 36 1
11 38 1
11 39 1
11 41 1
11 42 1
11 43 1
11 45 1
11 54 1
11 58 1
11 60 1
11 64 1
11 65 1
11 72 1
11 80 1
11 85 1
11 86 1
11 90 1
11 91 1
11 95 1
11 104 1
11 106 1
11 108 1
11 109 1
11 111 1
11 113 1
11 117 1
11 120 1
11 123 1
11 128 1
11 129 1
11 133 1
11 141 1
11 142 1
11 146 1
11 147 1
11 148 1
11 155 1
11 156 1
11 157 1
11 158 1
11 160 1
11 162 1
11 168 1
11 169 1
11 171 1
11 172 1
11 173 1
11 181 1
11 184 1
11 185 1
11 188 1
11 189 1
11 194 1
11 201 1
11 209 1
11 210 1
11 211 1
11 213 1
11 216 1
11 218 1
11 221 1
11 225 1
11 230 1
11 231 1
11 232 1
11 237 1
11 241 1
11 242 1
11 244 1
11 252 1
11 260 1
11 266 1
11 267 1
11 270 1
11 271 1
11 272 1
11 273 1
11 275 1
11 276 1
11 284 1
11 288 1
11 294 1
11 295 1
11 296 1
11 297 1
11 298 1
11 300 1
12 13 1
12 14 1
12 15 1
12 16 1
12 17 1
12 23 1
12 34 1
12 35 1
12 37 1
12 38 1
12 41 1
12 50 1
12 52 1
12 53 1
12 61 1
12 62 1
12 64 1
12 70 1
12 71 1
12 72 1
12 80 1
12 85 1
12 86 1
12 88 1
12 90 1
12 97 1
12 98 1
12 100 1
12 104 1
12 106 1
12 108 1
12 112 1
12 115 1
12 121 1
12 123 1
12 129 1
12 130 1
12 133 1
12 134 1
12 137 1
12 139 1
12 141 1
12 143 1
12 148 1
12 149 1
12 152 1
12 154 1
12 155 1
12 156 1
12 160 1
12 161 1
12 164 1
12 167 1
12 168 1
12 170 1
12 171 1
12 172 1
12 174 1
12 175 1
12 176 1
12 183 1
12 186 1
12 189 1
12 192 1
12 193 1
12 194 1
12 199 1
12 202 1
12 207 1
12 208 1
12 215 1
12 216 1
12 217 1
12 221 1
12 222 1
12 224 1
12 226 1
12 227 1
12 230 1
12 231 1
12 234 1
12 236 1
12 239 1
12 243 1
12 246 1
12 248 1
12 252 1
12 254 1
12 259 1
12 261 1
12 265 1
12 266 1
12 268 1
12 274 1
12 275 1
12 277 1
12 278 1
12 280 1
12 283 1
12 287 1
12 288 1
12 289 1
12 290 1
12 294 1
12 295 1
12 298 1
12 299 1
12 300 1
13 15 1
13 18 1
13 22 1
13 25 1
13 30 1
13 34 1
13 46 1
13 47 1
13 50 1
13 51 1
13 60 1
13 62 1
13 71 1
13 72 1
13 74 1
13 81 1
13 83 1
13 86 1
13 87 1
13 92 1
13 94 1
13 95 1
13 96 1
13 106 1
13 108 1
13 112 1
13 113 1
13 132 1
13 133 1
13 134 1
13 136 1
13 138 1
13 144 1
13 147 1
13 148 1
13 150 1
13 168 1
13 173 1
13 178 1
13 180 1
13 181 1
13 186 1
13 187 1
13 203 1
13 216 1
13 225 1
13 227 1
13 236 1
13 244 1
13 246 1
13 251 1
13 252 1
13 255 1
13 258 1
13 263 1
13 265 1
13 269 1
13 276 1
13 280 1
13 288 1
13 294 1
13 298 1
13 299 1
14 17 1
14 24 1
14 26 1
14 34 1
14 38 1
14 44 1
14 52 1
14 53 1
14 54 1
14 55 1
14 57 1
14 59 1
14 61 1
14 62 1
14 65 1
14 66 1
14 67 1
14 69 1
14 72 1
14 78 1
14 83 1
14 86 1
14 87 1
14 89 1
14 94 1
14 95 1
14 99 1
14 104 1
14 112 1
14 115 1
14 117 1
14 119 1
14 120 1
14 121 1
14 125 1
14 126 1
14 127 1
14 132 1
14 134 1
14 136 1
14 138 1
14 143 1
14 146 1
14 147 1
14 148 1
14 150 1
14 155 1
14 156 1
14 164 1
14 166 1
14 167 1
14 169 1
14 171 1
14 172 1
14 173 1
14 180 1
14 186 1
14 187 1
14 196 1
14 201 1
14 202 1
14 203 1
14 211 1
14 213 1
14 214 1
14 216 1
14 217 1
14 220 1
14 221 1
14 225 1
14 226 1
14 227 1
14 230 1
14 232 1
14 233 1
14 238 1
14 240 1
14 241 1
14 244 1
14 248 1
14 249 1
14 253 1
14 263 1
14 265 1
14 269 1
14 270 1
14 272 1
14 279 1
14 283 1
14 285 1
14 287 1
14 288 1
14 292 1
14 293 1
14 298 1
14 299 1
15 16 1
15 19 1
15 22 1
15 25 1
15 30 1
15 42 1
15 43 1
15 47 1
15 50 1
15 53 1
15 57 1
15 59 1
15 66 1
15 71 1
15 74 1
15 77 1
15 78 1
15 85 1
15 88 1
15 89 1
15 94 1
15 96 1
15 97 1
15 101 1
15 104 1
15 105 1
15 108 1
15 110 1
15 117 1
15 118 1
15 120 1
15 123 1
15 127 1
15 129 1
15 134 1
15 138 1
15 141 1
15 143 1
15 144 1
15 148 1
15 154 1
15 157 1
15 164 1
15 171 1
15 172 1
15 175 1
15 182 1
15 186 1
15 191 1
15 193 1
15 194 1
15 198 1
15 199 1
15 202 1
15 206 1
15 207 1
15 208 1
15 209 1
15 210 1
15 216 1
15 221 1
15 222 1
15 223 1
15 225 1
15 228 1
15 237 1
15 238 1
15 241 1
15 243 1
15 254 1
15 261 1
15 264 1
15 267 1
15 272 1
15 274 1
15 276 1
15 282 1
15 289 1
15 291 1
15 293 1
15 294 1
16 20 1
16 25 1
16 27 1
16 28 1
16 32 1
16 34 1
16 36 1
16 42 1
16 52 1
16 53 1
16 57 1
16 62 1
16 64 1
16 65 1
16 69 1
16 71 1
16 72 1
16 82 1
16 84 1
16 85 1
16 88 1
16 95 1
16 96 1
16 97 1
16 107 1
16 108 1
16 111 1
16 113 1
16 116 1
16 120 1
16 122 1
16 123 1
16 130 1
16 132 1
16 137 1
16 139 1
16 142 1
16 145 1
16 146 1
16 149 1
16 150 1
16 156 1
16 157 1
16 158 1
16 159 1
16 163 1
16 164 1
16 167 1
16 169 1
16 171 1
16 178 1
16 182 1
16 185 1
16 186 1
16 195 1
16 197 1
16 198 1
16 202 1
16 206 1
16 207 1
16 214 1
16 220 1
16 221 1
16 223 1
16 225 1
16 227 1
16 228 1
16 230 1
16 232 1
16 233 1
16 236 1
16 238 1
16 242 1
16 246 1
16 247 1
16 248 1
16 249 1
16 256 1
16 258 1
16 260 1
16 261 1
16 265 1
16 270 1
16 272 1
16 281 1
16 282 1
16 283 1
16 284 1
16 286 1
16 287 1
16 288 1
16 289 1
16 292 1
16 293 1
17 19 1
17 21 1
17 25 1
17 26 1
17 29 1
17 30 1
17 32 1
17 35 1
17 37 1
17 40 1
17 44 1
17 46 1
17 49 1
17 52 1
17 53 1
17 55 1
17 57 1
17 58 1
17 59 1
17 60 1
17 61 1
17 62 1
17 65 1
17 66 1
17 68 1
17 74 1
17 78 1
17 81 1
17 82 1
17 85 1
17 88 1
17 90 1
17 92 1
17 93 1
17 95 1
17 100 1
17 101 1
17 102 1
17 105 1
17 110 1
17 111 1
17 113 1
17 115 1
17 123 1
17 124 1
17 126 1
17 128 1
17 129 1
17 132 1
17 134 1
17 140 1
17 144 1
17 151 1
17 153 1
17 154 1
17 167 1
17 168 1
17 169 1
17 171 1
17 172 1
17 176 1
17 178 1
17 180 1
17 184 1
17 185 1
17 187 1
17 189 1
17 191 1
17 192 1
17 194 1
17 204 1
17 210 1
17 213 1
17 214 1
17 216 1
17 219 1
17 221 1
17 222 1
17 224 1
17 228 1
17 231 1
17 232 1
17 234 1
17 236 1
17 238 1
17 241 1
17 242 1
17 243 1
17 248 1
17 251 1
17 252 1
17 253 1
17 255 1
17 262 1
17 263 1
17 265 1
17 270 1
17 271 1
17 272 1
17 277 1
17 278 1
17 280 1
17 283 1
17 286 1
17 289 1
18 22 1
18 24 1
18 30 1
18 38 1
18 51 1
18 53 1
18 65 1
18 66 1
18 68 1
18 69 1
18 73 1
18 85 1
18 86 1
18 93 1
18 95 1
18 112 1
18 114 1
18 115 1
18 118 1
18 120 1
18 127 1
18 129 1
18 132 1
18 141 1
18 148 1
18 154 1
18 155 1
18 160 1
18 162 1
18 164 1
18 169 1
18 170 1
18 178 1
18 180 1
18 182 1
18 184 1
18 185 1
18 188 1
18 189 1
18 191 1
18 192 1
18 195 1
18 203 1
18 207 1
18 213 1
18 216 1
18 217 1
18 218 1
18 227 1
18 237 1
18 238 1
18 241 1
18 244 1
18 253 1
18 262 1
18 277 1
18 278 1
18 292 1
18 296 1
19 25 1
19 28 1
19 30 1
19 39 1
19 44 1
19 51 1
19 62 1
19 66 1
19 73 1
19 80 1
19 84 1
19 92 1
19 95 1
19 99 1
19 109 1
19 117 1
19 118 1
19 128 1
19 131 1
19 141 1
19 155 1
19 159 1
19 162 1
19 169 1
19 171 1
19 173 1
19 184 1
19 187 1
19 193 1
19 198 1
19 202 1
19 206 1
19 216 1
19 227 1
19 230 1
19 231 1
19 233 1
19 254 1
19 264 1
19 265 1
19 275 1
19 278 1
19 282 1
19 289 1
19 300 1
20 27 1
20 29 1
20 35 1
20 36 1
20 39 1
20 50 1
20 51 1
20 60 1
20 61 1
20 64 1
20 65 1
20 67 1
20 68 1
20 69 1
20 71 1
20 92 1
20 94 1
20 95 1
20 96 1
20 99 1
20 100 1
20 102 1
20 105 1
20 110 1
20 121 1
20 127 1
20 130 1
20 132 1
20 143 1
20 145 1
20 147 1
20 153 1
20 154 1
20 159 1
20 178 1
20 182 1
20 183 1
20 185 1
20 189 1
20 191 1
20 193 1
20 196 1
20 202 1
20 207 1
20 208 1
20 214 1
20 218 1
20 228 1
20 238 1
20 240 1
20 241 1
20 258 1
20 260 1
20 267 1
20 269 1
20 272 1
20 275 1
20 279 1
20 282 1
20 284 1
20 286 1
20 288 1
20 289 1
20 294 1
20 295 1
21 22 1
21 23 1
21 29 1
21 45 1
21 47 1
21 61 1
21 65 1
21 66 1
21 69 1
21 77 1
21 81 1
21 85 1
21 86 1
21 95 1
21 102 1
21 106 1
21 112 1
21 113 1
21 114 1
21 116 1
21 118 1
21 122 1
21 127 1
21 132 1
21 135 1
21 142 1
21 147 1
21 151 1
21 152 1
21 161 1
21 181 1
21 183 1
21 185 1
21 193 1
21 194 1
21 195 1
21 198 1
21 203 1
21 207 1
21 218 1
21 225 1
21 227 1
21 229 1
21 231 1
21 232 1
21 234 1
21 238 1
21 241 1
21 242 1
21 248 1
21 253 1
21 260 1
21 285 1
21 289 1
21 292 1
21 294 1
22 29 1
22 32 1
22 36 1
22 48 1
22 50 1
22 53 1
22 60 1
22 65 1
22 69 1
22 70 1
22 74 1
22 80 1
22 81 1
22 82 1
22 86 1
22 93 1
22 94 1
22 95 1
22 96 1
22 97 1
22 107 1
22 114 1
22 115 1
22 116 1
22 118 1
22 123 1
22 126 1
22 131 1
22 140 1
22 142 1
22 143 1
22 148 1
22 152 1
22 153 1
22 162 1
22 163 1
22 168 1
22 173 1
22 175 1
22 177 1
22 179 1
22 185 1
22 188 1
22 192 1
22 195 1
22 201 1
22 202 1
22 203 1
22 205 1
22 207 1
22 210 1
22 211 1
22 212 1
22 213 1
22 216 1
22 228 1
22 233 1
22 234 1
22 236 1
22 240 1
22 241 1
22 243 1
22 244 1
22 246 1
22 257 1
22 265 1
22 271 1
22 273 1
22 279 1
22 282 1
22 283 1
22 284 1
22 288 1
22 296 1
22 299 1
23 26 1
23 27 1
23 31 1
23 35 1
23 41 1
23 46 1
23 47 1
23 48 1
23 52 1
23 54 1
23 55 1
23 60 1
23 61 1
23 65 1
23 66 1
23 67 1
23 68 1
23 74 1
23 76 1
23 79 1
23 80 1
23 81 1
23 88 1
23 89 1
23 91 1
23 92 1
23 94 1
23 96 1
23 97 1
23 98 1
23 108 1
23 112 1
23 113 1
23 114 1
23 116 1
23 119 1
23 121 1
23 123 1
23 124 1
23 126 1
23 127 1
23 129 1
23 131 1
23 132 1
23 138 1
23 139 1
23 140 1
23 143 1
23 144 1
23 146 1
23 147 1
23 152 1
23 155 1
23 156 1
23 165 1
23 184 1
23 185 1
23 187 1
23 189 1
23 193 1
23 195 1
23 199 1
23 202 1
23 203 1
23 207 1
23 210 1
23 211 1
23 212 1
23 221 1
23 223 1
23 224 1
23 225 1
23 228 1
23 235 1
23 236 1
23 238 1
23 239 1
23 241 1
23 242 1
23 243 1
23 248 1
23 252 1
23 253 1
23 257 1
23 258 1
23 260 1
23 261 1
23 265 1
23 268 1
23 269 1
23 275 1
23 277 1
23 278 1
23 280 1
23 283 1
23 287 1
23 298 1
23 300 1
24 28 1
24 29 1
24 34 1
24 41 1
24 43 1
24 60 1
24 61 1
24 71 1
24 74 1
24 77 1
24 81 1
24 82 1
24 86 1
24 90 1
24 97 1
24 111 1
24 131 1
24 132 1
24 136 1
24 138 1
24 144 1
24 152 1
24 159 1
24 162 1
24 164 1
24 167 1
24 168 1
24 169 1
24 179 1
24 196 1
24 210 1
24 216 1
24 224 1
24 227 1
24 229 1
24 230 1
24 234 1
24 244 1
24 248 1
24 249 1
24 259 1
24 261 1
24 274 1
24 278 1
24 279 1
24 285 1
24 286 1
24 292 1
24 294 1
24 296 1
25 27 1
25 30 1
25 31 1
25 34 1
25 37 1
25 39 1
25 43 1
25 47 1
25 49 1
25 52 1
25 55 1
25 56 1
25 58 1
25 61 1
25 66 1
25 71 1
25 73 1
25 74 1
25 78 1
25 82 1
25 83 1
25 84 1
25 86 1
25 87 1
25 91 1
25 95 1
25 100 1
25 110 1
25 112 1
25 113 1
25 115 1
25 118 1
25 128 1
25 129 1
25 131 1
25 135 1
25 142 1
25 148 1
25 154 1
25 161 1
25 163 1
25 166 1
25 167 1
25 178 1
25 180 1
25 181 1
25 186 1
25 187 1
25 192 1
25 213 1
25 217 1
25 223 1
25 227 1
25 228 1
25 234 1
25 242 1
25 247 1
25 261 1
25 275 1
25 278 1
25 281 1
25 288 1
25 289 1
25 292 1
26 27 1
26 30 1
26 31 1
26 35 1
26 42 1
26 44 1
26 46 1
26 47 1
26 62 1
26 71 1
26 82 1
26 89 1
26 91 1
26 95 1
26 103 1
26 104 1
26 114 1
26 130 1
26 133 1
26 142 1
26 150 1
26 151 1
26 152 1
26 154 1
26 158 1
26 162 1
26 175 1
26 180 1
26 183 1
26 189 1
26 194 1
26 201 1
26 211 1
26 212 1
26 216 1
26 227 1
26 235 1
26 236 1
26 242 1
26 249 1
26 254 1
26 257 1
26 263 1
26 275 1
26 276 1
26 278 1
26 284 1
26 285 1
26 293 1
26 295 1
27 28 1
27 30 1
27 35 1
27 45 1
27 46 1
27 47 1
27 50 1
27 53 1
27 61 1
27 64 1
27 69 1
27 72 1
27 73 1
27 82 1
27 86 1
27 88 1
27 89 1
27 91 1
27 92 1
27 96 1
27 98 1
27 100 1
27 108 1
27 109 1
27 114 1
27 116 1
27 124 1
27 125 1
27 126 1
27 127 1
27 129 1
27 134 1
27 141 1
27 142 1
27 145 1
27 150 1
27 163 1
27 165 1
27 166 1
27 167 1
27 174 1
27 184 1
27 186 1
27 198 1
27 203 1
27 205 1
27 210 1
27 215 1
27 219 1
27 224 1
27 229 1
27 231 1
27 234 1
27 237 1
27 238 1
27 241 1
27 247 1
27 248 1
27 249 1
27 261 1
27 272 1
27 273 1
27 278 1
27 282 1
27 283 1
27 284 1
27 292 1
27 300 1
28 36 1
28 41 1
28 44 1
28 46 1
28 58 1
28 60 1
28 63 1
28 65 1
28 66 1
28 69 1
28 72 1
28 79 1
28 80 1
28 85 1
28 86 1
28 91 1
28 92 1
28 94 1
28 99 1
28 105 1
28 118 1
28 132 1
28 146 1
28 150 1
28 152 1
28 156 1
28 162 1
28 170 1
28 173 1
28 187 1
28 189 1
28 193 1
28 194 1
28 203 1
28 213 1
28 222 1
28 223 1
28 231 1
28 234 1
28 237 1
28 242 1
28 249 1
28 261 1
28 264 1
28 270 1
28 275 1
28 277 1
28 282 1
28 284 1
29 31 1
29 33 1
29 37 1
29 39 1
29 41 1
29 47 1
29 52 1
29 55 1
29 61 1
29 64 1
29 67 1
29 77 1
29 81 1
29 85 1
29 88 1
29 95 1
29 97 1
29 98 1
29 108 1
29 109 1
29 112 1
29 113 1
29 116 1
29 129 1
29 134 1
29 138 1
29 140 1
29 143 1
29 148 1
29 150 1
29 151 1
29 152 1
29 155 1
29 156 1
29 163 1
29 164 1
29 174 1
29 178 1
29 183 1
29 184 1
29 186 1
29 189 1
29 190 1
29 194 1
29 201 1
29 202 1
29 205 1
29 206 1
29 207 1
29 215 1
29 216 1
29 224 1
29 226 1
29 228 1
29 229 1
29 232 1
29 234 1
29 236 1
29 245 1
29 250 1
29 252 1
29 254 1
29 256 1
29 257 1
29 260 1
29 265 1
29 266 1
29 269 1
29 273 1
29 275 1
29 276 1
29 277 1
29 281 1
29 282 1
29 285 1
29 290 1
29 295 1
29 296 1
29 297 1
29 300 1
30 33 1
30 36 1
30 39 1
30 42 1
30 46 1
30 47 1
30 53 1
30 55 1
30 62 1
30 66 1
30 87 1
30 89 1
30 95 1
30 111 1
30 112 1
30 123 1
30 126 1
30 127 1
30 145 1
30 146 1
30 152 1
30 155 1
30 157 1
30 161 1
30 164 1
30 169 1
30 172 1
30 180 1
30 182 1
30 183 1
30 184 1
30 185 1
30 191 1
30 201 1
30 210 1
30 228 1
30 229 1
30 232 1
30 243 1
30 244 1
30 246 1
30 254 1
30 278 1
30 284 1
30 285 1
30 294 1
31 35 1
31 37 1
31 41 1
31 44 1
31 47 1
31 56 1
31 58 1
31 59 1
31 61 1
31 65 1
31 73 1
31 77 1
31 91 1
31 93 1
31 99 1
31 103 1
31 110 1
31 112 1
31 114 1
31 116 1
31 118 1
31 120 1
31 134 1
31 137 1
31 141 1
31 150 1
31 157 1
31 159 1
31 160 1
31 162 1
31 165 1
31 167 1
31 168 1
31 171 1
31 173 1
31 180 1
31 181 1
31 184 1
31 186 1
31 194 1
31 195 1
31 196 1
31 197 1
31 201 1
31 204 1
31 211 1
31 212 1
31 213 1
31 222 1
31 223 1
31 224 1
31 226 1
31 234 1
31 237 1
31 238 1
31 240 1
31 242 1
31 243 1
31 249 1
31 254 1
31 256 1
31 261 1
31 266 1
31 271 1
31 275 1
31 276 1
31 277 1
31 282 1
31 283 1
31 285 1
31 289 1
31 290 1
31 294 1
31 295 1
32 37 1
32 39 1
32 41 1
32 48 1
32 52 1
32 53 1
32 56 1
32 66 1
32 68 1
32 73 1
32 76 1
32 77 1
32 78 1
32 80 1
32 81 1
32 84 1
32 87 1
32 90 1
32 100 1
32 101 1
32 102 1
32 112 1
32 114 1
32 120 1
32 126 1
32 127 1
32 128 1
32 133 1
32 134 1
32 141 1
32 143 1
32 148 1
32 151 1
32 157 1
32 166 1
32 173 1
32 174 1
32 178 1
32 184 1
32 186 1
32 189 1
32 192 1
32 200 1
32 210 1
32 211 1
32 212 1
32 215 1
32 217 1
32 224 1
32 225 1
32 230 1
32 237 1
32 245 1
32 248 1
32 250 1
32 254 1
32 255 1
32 256 1
32 261 1
32 266 1
32 273 1
32 277 1
32 282 1
32 285 1
32 290 1
32 291 1
33 61 1
33 65 1
33 69 1
33 79 1
33 85 1
33 104 1
33 106 1
33 111 1
33 112 1
33 117 1
33 121 1
33 128 1
33 132 1
33 135 1
33 136 1
33 140 1
33 144 1
33 156 1
33 173 1
33 175 1
33 177 1
33 196 1
33 198 1
33 208 1
33 210 1
33 214 1
33 234 1
33 242 1
33 246 1
33 256 1
33 260 1
33 261 1
33 267 1
33 271 1
33 275 1
33 280 1
33 282 1
33 288 1
33 295 1
33 300 1
34 37 1
34 39 1
34 41 1
34 43 1
34 46 1
34 47 1
34 49 1
34 51 1
34 52 1
34 53 1
34 57 1
34 58 1
34 59 1
34 60 1
34 64 1
34 66 1
34 80 1
34 83 1
34 85 1
34 87 1
34 88 1
34 90 1
34 95 1
34 96 1
34 98 1
34 99 1
34 100 1
34 101 1
34 105 1
34 107 1
34 108 1
34 109 1
34 111 1
34 113 1
34 116 1
34 119 1
34 120 1
34 123 1
34 125 1
34 128 1
34 131 1
34 134 1
34 139 1
34 141 1
34 142 1
34 144 1
34 148 1
34 155 1
34 165 1
34 167 1
34 175 1
34 177 1
34 180 1
34 185 1
34 187 1
34 188 1
34 198 1
34 201 1
34 202 1
34 203 1
34 205 1
34 207 1
34 208 1
34 209 1
34 211 1
34 215 1
34 219 1
34 220 1
34 221 1
34 226 1
34 229 1
34 230 1
34 231 1
34 234 1
34 242 1
34 243 1
34 244 1
34 245 1
34 249 1
34 254 1
34 258 1
34 261 1
34 262 1
34 263 1
34 264 1
34 265 1
34 268 1
34 271 1
34 272 1
34 275 1
34 277 1
34 278 1
34 281 1
34 282 1
34 286 1
34 287 1
34 288 1
34 289 1
34 294 1
34 300 1
35 36 1
35 39 1
35 52 1
35 58 1
35 65 1
35 68 1
35 69 1
35 75 1
35 81 1
35 90 1
35 95 1
35 99 1
35 108 1
35 109 1
35 112 1
35 113 1
35 114 1
35 121 1
35 124 1
35 126 1
35 127 1
35 131 1
35 140 1
35 143 1
35 146 1
35 147 1
35 154 1
35 156 1
35 157 1
35 158 1
35 164 1
35 166 1
35 167 1
35 168 1
35 176 1
35 181 1
35 185 1
35 193 1
35 194 1
35 200 1
35 202 1
35 203 1
35 204 1
35 207 1
35 211 1
35 212 1
35 217 1
35 219 1
35 225 1
35 226 1
35 230 1
35 236 1
35 242 1
35 247 1
35 250 1
35 254 1
35 257 1
35 266 1
35 269 1
35 281 1
35 282 1
35 284 1
35 285 1
35 289 1
35 292 1
35 300 1
36 37 1
36 50 1
36 57 1
36 58 1
36 61 1
36 62 1
36 63 1
36 64 1
36 67 1
36 69 1
36 80 1
36 82 1
36 85 1
36 87 1
36 91 1
36 102 1
36 106 1
36 110 1
36 114 1
36 115 1
36 118 1
36 120 1
36 121 1
36 127 1
36 130 1
36 132 1
36 133 1
36 136 1
36 137 1
36 140 1
36 142 1
36 144 1
36 146 1
36 150 1
36 151 1
36 154 1
36 155 1
36 159 1
36 166 1
36 171 1
36 172 1
36 175 1
36 177 1
36 182 1
36 184 1
36 185 1
36 186 1
36 187 1
36 190 1
36 191 1
36 198 1
36 207 1
36 210 1
36 217 1
36 220 1
36 226 1
36 228 1
36 229 1
36 234 1
36 237 1
36 242 1
36 244 1
36 245 1
36 248 1
36 254 1
36 256 1
36 257 1
36 258 1
36 261 1
36 262 1
36 265 1
36 269 1
36 272 1
36 273 1
36 275 1
36 276 1
36 284 1
36 295 1
36 296 1
37 42 1
37 47 1
37 50 1
37 51 1
37 52 1
37 58 1
37 62 1
37 69 1
37 71 1
37 73 1
37 74 1
37 81 1
37 84 1
37 85 1
37 86 1
37 88 1
37 92 1
37 95 1
37 97 1
37 101 1
37 102 1
37 103 1
37 105 1
37 107 1
37 111 1
37 121 1
37 123 1
37 126 1
37 127 1
37 133 1
37 136 1
37 137 1
37 144 1
37 146 1
37 147 1
37 148 1
37 151 1
37 153 1
37 154 1
37 157 1
37 162 1
37 166 1
37 169 1
37 174 1
37 175 1
37 178 1
37 179 1
37 180 1
37 181 1
37 182 1
37 183 1
37 184 1
37 189 1
37 193 1
37 200 1
37 201 1
37 202 1
37 203 1
37 219 1
37 225 1
37 226 1
37 227 1
37 228 1
37 242 1
37 248 1
37 249 1
37 260 1
37 266 1
37 269 1
37 275 1
37 278 1
37 280 1
37 286 1
37 296 1
37 298 1
38 45 1
38 46 1
38 47 1
38 52 1
38 53 1
38 55 1
38 62 1
38 77 1
38 81 1
38 102 1
38 105 1
38 106 1
38 108 1
38 160 1
38 162 1
38 167 1
38 171 1
38 173 1
38 194 1
38 204 1
38 207 1
38 224 1
38 228 1
38 235 1
38 238 1
38 242 1
38 243 1
38 245 1
38 258 1
38 278 1
38 291 1
39 41 1
39 50 1
39 51 1
39 55 1
39 64 1
39 65 1
39 76 1
39 91 1
39 93 1
39 98 1
39 99 1
39 104 1
39 107 1
39 112 1
39 114 1
39 115 1
39 118 1
39 127 1
39 130 1
39 131 1
39 132 1
39 135 1
39 137 1
39 138 1
39 141 1
39 149 1
39 153 1
39 161 1
39 171 1
39 173 1
39 174 1
39 177 1
39 178 1
39 179 1
39 180 1
39 189 1
39 192 1
39 194 1
39 201 1
39 203 1
39 207 1
39 210 1
39 211 1
39 213 1
39 214 1
39 218 1
39 222 1
39 224 1
39 225 1
39 229 1
39 230 1
39 231 1
39 233 1
39 234 1
39 241 1
39 242 1
39 244 1
39 245 1
39 246 1
39 249 1
39 250 1
39 251 1
39 253 1
39 261 1
39 264 1
39 265 1
39 267 1
39 268 1
39 269 1
39 276 1
39 277 1
39 283 1
39 284 1
39 288 1
39 293 1
39 294 1
40 51 1
40 52 1
40 53 1
40 57 1
40 63 1
40 68 1
40 72 1
40 77 1
40 82 1
40 85 1
40 90 1
40 92 1
40 96 1
40 99 1
40 117 1
40 127 1
40 134 1
40 151 1
40 158 1
40 169 1
40 171 1
40 175 1
40 189 1
40 191 1
40 194 1
40 195 1
40 201 1
40 203 1
40 212 1
40 216 1
40 227 1
40 228 1
40 229 1
40 233 1
40 248 1
40 251 1
40 257 1
40 261 1
40 278 1
41 42 1
41 47 1
41 48 1
41 50 1
41 51 1
41 53 1
41 55 1
41 61 1
41 62 1
41 69 1
41 70 1
41 73 1
41 74 1
41 77 1
41 81 1
41 84 1
41 88 1
41 91 1
41 92 1
41 96 1
41 99 1
41 103 1
41 105 1
41 108 1
41 110 1
41 111 1
41 114 1
41 121 1
41 128 1
41 132 1
41 134 1
41 135 1
41 140 1
41 144 1
41 151 1
41 152 1
41 153 1
41 163 1
41 164 1
41 166 1
41 167 1
41 168 1
41 172 1
41 177 1
41 178 1
41 179 1
41 182 1
41 185 1
41 187 1
41 189 1
41 199 1
41 201 1
41 204 1
41 206 1
41 212 1
41 213 1
41 215 1
41 216 1
41 217 1
41 219 1
41 220 1
41 226 1
41 228 1
41 229 1
41 232 1
41 233 1
41 234 1
41 238 1
41 240 1
41 241 1
41 254 1
41 255 1
41 259 1
41 261 1
41 264 1
41 265 1
41 271 1
41 275 1
41 276 1
41 277 1
41 278 1
41 281 1
41 289 1
41 291 1
41 294 1
41 296 1
41 299 1
41 300 1
42 47 1
42 49 1
42 50 1
42 59 1
42 60 1
42 63 1
42 69 1
42 71 1
42 72 1
42 77 1
42 80 1
42 82 1
42 85 1
42 93 1
42 103 1
42 105 1
42 108 1
42 112 1
42 121 1
42 122 1
42 123 1
42 125 1
42 127 1
42 134 1
42 135 1
42 140 1
42 143 1
42 151 1
42 154 1
42 156 1
42 158 1
42 159 1
42 165 1
42 173 1
42 174 1
42 177 1
42 188 1
42 194 1
42 195 1
42 198 1
42 203 1
42 204 1
42 220 1
42 226 1
42 229 1
42 232 1
42 234 1
42 238 1
42 241 1
42 243 1
42 249 1
42 253 1
42 263 1
42 264 1
42 265 1
42 273 1
42 279 1
42 280 1
42 293 1
42 294 1
42 295 1
42 300 1
43 58 1
43 62 1
43 67 1
43 72 1
43 73 1
43 75 1
43 77 1
43 87 1
43 93 1
43 97 1
43 99 1
43 100 1
43 116 1
43 122 1
43 134 1
43 139 1
43 141 1
43 150 1
43 151 1
43 154 1
43 161 1
43 164 1
43 184 1
43 200 1
43 201 1
43 202 1
43 216 1
43 220 1
43 221 1
43 228 1
43 234 1
43 236 1
43 240 1
43 244 1
43 264 1
43 273 1
43 278 1
43 281 1
43 282 1
43 286 1
43 296 1
43 298 1
43 300 1
44 51 1
44 55 1
44 58 1
44 61 1
44 68 1
44 71 1
44 74 1
44 80 1
44 81 1
44 84 1
44 90 1
44 94 1
44 101 1
44 114 1
44 116 1
44 121 1
44 130 1
44 131 1
44 138 1
44 147 1
44 154 1
44 170 1
44 180 1
44 181 1
44 187 1
44 194 1
44 196 1
44 197 1
44 217 1
44 218 1
44 220 1
44 226 1
44 230 1
44 233 1
44 243 1
44 249 1
44 253 1
44 267 1
44 268 1
44 275 1
44 276 1
44 279 1
44 281 1
44 284 1
44 289 1
45 47 1
45 48 1
45 51 1
45 52 1
45 55 1
45 58 1
45 62 1
45 64 1
45 65 1
45 72 1
45 80 1
45 90 1
45 91 1
45 93 1
45 103 1
45 110 1
45 114 1
45 118 1
45 127 1
45 128 1
45 139 1
45 144 1
45 148 1
45 150 1
45 151 1
45 160 1
45 163 1
45 164 1
45 169 1
45 178 1
45 183 1
45 188 1
45 195 1
45 204 1
45 208 1
45 215 1
45 216 1
45 232 1
45 239 1
45 244 1
45 245 1
45 252 1
45 258 1
45 269 1
45 271 1
45 278 1
45 284 1
45 290 1
45 291 1
45 295 1
45 297 1
45 300 1
46 50 1
46 53 1
46 56 1
46 65 1
46 69 1
46 72 1
46 73 1
46 77 1
46 78 1
46 82 1
46 88 1
46 89 1
46 93 1
46 94 1
46 95 1
46 100 1
46 103 1
46 112 1
46 115 1
46 116 1
46 117 1
46 118 1
46 119 1
46 120 1
46 122 1
46 126 1
46 127 1
46 128 1
46 129 1
46 131 1
46 132 1
46 135 1
46 137 1
46 139 1
46 140 1
46 141 1
46 145 1
46 148 1
46 149 1
46 163 1
46 166 1
46 172 1
46 179 1
46 183 1
46 184 1
46 185 1
46 186 1
46 195 1
46 198 1
46 205 1
46 207 1
46 209 1
46 210 1
46 211 1
46 213 1
46 216 1
46 220 1
46 221 1
46 222 1
46 225 1
46 226 1
46 227 1
46 228 1
46 229 1
46 231 1
46 234 1
46 241 1
46 249 1
46 250 1
46 251 1
46 257 1
46 258 1
46 259 1
46 260 1
46 261 1
46 263 1
46 265 1
46 267 1
46 268 1
46 269 1
46 270 1
46 271 1
46 273 1
46 277 1
46 279 1
46 282 1
46 284 1
46 285 1
46 287 1
46 296 1
47 50 1
47 52 1
47 55 1
47 60 1
47 61 1
47 66 1
47 67 1
47 68 1
47 74 1
47 86 1
47 90 1
47 91 1
47 95 1
47 107 1
47 108 1
47 111 1
47 117 1
47 121 1
47 123 1
47 124 1
47 128 1
47 132 1
47 133 1
47 134 1
47 139 1
47 141 1
47 142 1
47 144 1
47 145 1
47 148 1
47 157 1
47 158 1
47 162 1
47 163 1
47 164 1
47 167 1
47 170 1
47 173 1
47 175 1
47 176 1
47 177 1
47 179 1
47 196 1
47 200 1
47 203 1
47 204 1
47 206 1
47 207 1
47 209 1
47 210 1
47 213 1
47 216 1
47 221 1
47 223 1
47 225 1
47 226 1
47 229 1
47 230 1
47 232 1
47 235 1
47 236 1
47 238 1
47 248 1
47 252 1
47 253 1
47 254 1
47 257 1
47 259 1
47 260 1
47 267 1
47 271 1
47 279 1
47 286 1
47 288 1
47 295 1
47 296 1
48 51 1
48 65 1
48 70 1
48 77 1
48 78 1
48 82 1
48 100 1
48 105 1
48 108 1
48 114 1
48 116 1
48 128 1
48 145 1
48 150 1
48 154 1
48 155 1
48 157 1
48 169 1
48 170 1
48 178 1
48 180 1
48 182 1
48 185 1
48 210 1
48 213 1
48 223 1
48 232 1
48 236 1
48 238 1
48 240 1
48 241 1
48 243 1
48 253 1
48 260 1
48 263 1
48 275 1
48 282 1
48 292 1
48 297 1
49 64 1
49 68 1
49 83 1
49 101 1
49 116 1
49 118 1
49 121 1
49 127 1
49 143 1
49 147 1
49 148 1
49 150 1
49 154 1
49 157 1
49 164 1
49 182 1
49 186 1
49 191 1
49 206 1
49 217 1
49 227 1
49 232 1
49 233 1
49 241 1
49 243 1
49 253 1
49 256 1
49 267 1
49 275 1
49 282 1
49 285 1
49 289 1
50 51 1
50 63 1
50 64 1
50 65 1
50 66 1
50 72 1
50 73 1
50 79 1
50 81 1
50 85 1
50 86 1
50 89 1
50 90 1
50 93 1
50 94 1
50 95 1
50 97 1
50 98 1
50 100 1
50 103 1
50 104 1
50 108 1
50 111 1
50 112 1
50 113 1
50 115 1
50 117 1
50 118 1
50 120 1
50 123 1
50 131 1
50 132 1
50 134 1
50 137 1
50 138 1
50 141 1
50 142 1
50 145 1
50 146 1
50 147 1
50 148 1
50 149 1
50 150 1
50 155 1
50 157 1
50 158 1
50 161 1
50 163 1
50 164 1
50 173 1
50 174 1
50 176 1
50 177 1
50 183 1
50 186 1
50 187 1
50 196 1
50 199 1
50 200 1
50 203 1
50 208 1
50 209 1
50 210 1
50 216 1
50 219 1
50 220 1
50 224 1
50 229 1
50 231 1
50 232 1
50 234 1
50 236 1
50 246 1
50 248 1
50 249 1
50 252 1
50 253 1
50 254 1
50 260 1
50 265 1
50 266 1
50 269 1
50 272 1
50 277 1
50 278 1
50 282 1
50 288 1
50 295 1
50 297 1
50 298 1
50 299 1
50 300 1
51 53 1
51 57 1
51 63 1
51 67 1
51 71 1
51 80 1
51 87 1
51 88 1
51 92 1
51 93 1
51 96 1
51 98 1
51 100 1
51 103 1
51 104 1
51 110 1
51 114 1
51 119 1
51 125 1
51 132 1
51 136 1
51 140 1
51 146 1
51 148 1
51 154 1
51 159 1
51 161 1
51 166 1
51 168 1
51 171 1
51 173 1
51 177 1
51 182 1
51 183 1
51 187 1
51 191 1
51 195 1
51 207 1
51 213 1
51 218 1
51 221 1
51 222 1
51 224 1
51 225 1
51 228 1
51 237 1
51 243 1
51 248 1
51 257 1
51 264 1
51 265 1
51 266 1
51 268 1
51 270 1
51 271 1
51 273 1
51 279 1
51 280 1
51 281 1
51 285 1
51 287 1
51 289 1
51 293 1
51 296 1
51 299 1
52 60 1
52 65 1
52 68 1
52 70 1
52 82 1
52 84 1
52 93 1
52 96 1
52 99 1
52 105 1
52 114 1
52 116 1
52 120 1
52 121 1
52 122 1
52 128 1
52 131 1
52 140 1
52 141 1
52 143 1
52 158 1
52 159 1
52 162 1
52 164 1
52 167 1
52 173 1
52 180 1
52 185 1
52 189 1
52 191 1
52 198 1
52 202 1
52 203 1
52 206 1
52 207 1
52 208 1
52 210 1
52 214 1
52 217 1
52 218 1
52 223 1
52 226 1
52 229 1
52 234 1
52 241 1
52 248 1
52 258 1
52 259 1
52 262 1
52 265 1
52 266 1
52 269 1
52 270 1
52 272 1
52 282 1
53 58 1
53 60 1
53 62 1
53 65 1
53 68 1
53 69 1
53 70 1
53 71 1
53 72 1
53 84 1
53 85 1
53 89 1
53 91 1
53 97 1
53 99 1
53 100 1
53 101 1
53 103 1
53 110 1
53 112 1
53 113 1
53 115 1
53 119 1
53 121 1
53 126 1
53 129 1
53 132 1
53 134 1
53 136 1
53 137 1
53 139 1
53 143 1
53 145 1
53 147 1
53 150 1
53 152 1
53 154 1
53 155 1
53 157 1
53 158 1
53 159 1
53 161 1
53 162 1
53 166 1
53 171 1
53 172 1
53 173 1
53 182 1
53 186 1
53 190 1
53 191 1
53 193 1
53 195 1
53 199 1
53 200 1
53 202 1
53 203 1
53 207 1
53 215 1
53 216 1
53 217 1
53 218 1
53 221 1
53 223 1
53 224 1
53 228 1
53 229 1
53 233 1
53 242 1
53 245 1
53 248 1
53 257 1
53 263 1
53 265 1
53 273 1
53 275 1
53 277 1
53 278 1
53 286 1
53 287 1
53 291 1
53 292 1
53 293 1
53 294 1
53 296 1
53 297 1
54 68 1
54 69 1
54 72 1
54 74 1
54 79 1
54 80 1
54 82 1
54 90 1
54 93 1
54 98 1
54 102 1
54 105 1
54 109 1
54 110 1
54 113 1
54 131 1
54 151 1
54 157 1
54 158 1
54 171 1
54 183 1
54 192 1
54 210 1
54 211 1
54 216 1
54 225 1
54 229 1
54 230 1
54 234 1
54 245 1
54 246 1
54 249 1
54 252 1
54 260 1
54 265 1
54 266 1
54 267 1
54 272 1
54 282 1
54 284 1
54 292 1
55 56 1
55 60 1
55 62 1
55 63 1
55 68 1
55 72 1
55 73 1
55 75 1
55 77 1
55 78 1
55 80 1
55 82 1
55 88 1
55 92 1
55 95 1
55 99 1
55 101 1
55 102 1
55 110 1
55 112 1
55 113 1
55 115 1
55 121 1
55 127 1
55 137 1
55 140 1
55 143 1
55 149 1
55 151 1
55 152 1
55 155 1
55 158 1
55 162 1
55 164 1
55 167 1
55 172 1
55 174 1
55 178 1
55 193 1
55 201 1
55 202 1
55 204 1
55 206 1
55 210 1
55 215 1
55 216 1
55 217 1
55 223 1
55 225 1
55 228 1
55 229 1
55 230 1
55 232 1
55 233 1
55 238 1
55 244 1
55 246 1
55 250 1
55 262 1
55 269 1
55 271 1
55 276 1
55 281 1
55 287 1
56 60 1
56 62 1
56 64 1
56 65 1
56 67 1
56 72 1
56 78 1
56 86 1
56 90 1
56 102 1
56 113 1
56 118 1
56 122 1
56 134 1
56 141 1
56 142 1
56 143 1
56 150 1
56 152 1
56 184 1
56 195 1
56 198 1
56 204 1
56 212 1
56 223 1
56 224 1
56 230 1
56 244 1
56 264 1
56 277 1
56 279 1
57 58 1
57 61 1
57 66 1
57 69 1
57 84 1
57 89 1
57 95 1
57 97 1
57 101 1
57 104 1
57 110 1
57 112 1
57 115 1
57 129 1
57 132 1
57 134 1
57 144 1
57 150 1
57 151 1
57 155 1
57 163 1
57 166 1
57 167 1
57 171 1
57 173 1
57 179 1
57 180 1
57 183 1
57 186 1
57 187 1
57 189 1
57 194 1
57 207 1
57 208 1
57 211 1
57 214 1
57 215 1
57 222 1
57 224 1
57 226 1
57 227 1
57 236 1
57 238 1
57 243 1
57 246 1
57 248 1
57 266 1
57 270 1
57 274 1
57 275 1
57 277 1
57 278 1
57 295 1
57 298 1
57 299 1
58 59 1
58 60 1
58 63 1
58 64 1
58 66 1
58 72 1
58 80 1
58 82 1
58 86 1
58 88 1
58 93 1
58 100 1
58 108 1
58 111 1
58 112 1
58 121 1
58 124 1
58 125 1
58 132 1
58 134 1
58 139 1
58 140 1
58 142 1
58 150 1
58 153 1
58 154 1
58 156 1
58 171 1
58 181 1
58 184 1
58 190 1
58 201 1
58 206 1
58 212 1
58 224 1
58 225 1
58 226 1
58 227 1
58 232 1
58 238 1
58 241 1
58 250 1
58 262 1
58 264 1
58 271 1
58 283 1
59 60 1
59 61 1
59 62 1
59 69 1
59 71 1
59 77 1
59 102 1
59 103 1
59 108 1
59 110 1
59 111 1
59 116 1
59 127 1
59 130 1
59 138 1
59 141 1
59 142 1
59 143 1
59 151 1
59 152 1
59 154 1
59 158 1
59 170 1
59 173 1
59 178 1
59 184 1
59 185 1
59 192 1
59 202 1
59 207 1
59 214 1
59 222 1
59 224 1
59 227 1
59 228 1
59 231 1
59 235 1
59 238 1
59 245 1
59 257 1
59 261 1
59 263 1
59 266 1
59 270 1
59 272 1
59 274 1
59 276 1
59 282 1
59 285 1
59 288 1
59 293 1
59 294 1
59 299 1
60 61 1
60 62 1
60 64 1
60 65 1
60 66 1
60 67 1
60 69 1
60 70 1
60 71 1
60 72 1
60 73 1
60 74 1
60 80 1
60 86 1
60 87 1
60 90 1
60 94 1
60 96 1
60 98 1
60 101 1
60 102 1
60 105 1
60 107 1
60 113 1
60 116 1
60 121 1
60 123 1
60 126 1
60 129 1
60 135 1
60 136 1
60 138 1
60 140 1
60 141 1
60 143 1
60 145 1
60 148 1
60 155 1
60 157 1
60 158 1
60 159 1
60 160 1
60 168 1
60 169 1
60 171 1
60 172 1
60 173 1
60 176 1
60 178 1
60 179 1
60 180 1
60 189 1
60 190 1
60 192 1
60 193 1
60 201 1
60 202 1
60 203 1
60 216 1
60 217 1
60 218 1
60 225 1
60 229 1
60 238 1
60 239 1
60 241 1
60 243 1
60 245 1
60 247 1
60 249 1
60 251 1
60 257 1
60 260 1
60 264 1
60 265 1
60 269 1
60 275 1
60 278 1
60 283 1
60 285 1
60 289 1
60 293 1
60 295 1
61 63 1
61 64 1
61 65 1
61 68 1
61 70 1
61 72 1
61 74 1
61 77 1
61 84 1
61 86 1
61 87 1
61 88 1
61 90 1
61 100 1
61 103 1
61 104 1
61 111 1
61 115 1
61 117 1
61 122 1
61 124 1
61 127 1
61 128 1
61 129 1
61 131 1
61 134 1
61 138 1
61 147 1
61 154 1
61 166 1
61 172 1
61 176 1
61 180 1
61 184 1
61 186 1
61 189 1
61 193 1
61 194 1
61 198 1
61 201 1
61 202 1
61 203 1
61 205 1
61 212 1
61 214 1
61 223 1
61 225 1
61 238 1
61 239 1
61 240 1
61 243 1
61 247 1
61 248 1
61 249 1
61 254 1
61 258 1
61 267 1
61 268 1
61 273 1
61 278 1
61 279 1
61 282 1
61 284 1
61 287 1
61 288 1
61 291 1
61 293 1
61 298 1
61 299 1
62 64 1
62 65 1
62 67 1
62 68 1
62 69 1
62 71 1
62 73 1
62 74 1
62 78 1
62 85 1
62 86 1
62 88 1
62 92 1
62 99 1
62 101 1
62 107 1
62 108 1
62 112 1
62 118 1
62 121 1
62 122 1
62 125 1
62 126 1
62 130 1
62 140 1
62 141 1
62 142 1
62 143 1
62 146 1
62 151 1
62 155 1
62 157 1
62 159 1
62 169 1
62 177 1
62 178 1
62 187 1
62 190 1
62 194 1
62 195 1
62 196 1
62 198 1
62 200 1
62 203 1
62 204 1
62 209 1
62 210 1
62 211 1
62 212 1
62 219 1
62 228 1
62 233 1
62 241 1
62 244 1
62 248 1
62 253 1
62 255 1
62 257 1
62 260 1
62 265 1
62 268 1
62 269 1
62 277 1
62 279 1
62 280 1
62 282 1
62 286 1
62 291 1
63 66 1
63 73 1
63 75 1
63 79 1
63 82 1
63 85 1
63 86 1
63 89 1
63 99 1
63 103 1
63 111 1
63 113 1
63 117 1
63 120 1
63 125 1
63 127 1
63 132 1
63 136 1
63 143 1
63 144 1
63 153 1
63 154 1
63 156 1
63 158 1
63 169 1
63 179 1
63 180 1
63 181 1
63 184 1
63 185 1
63 187 1
63 190 1
63 191 1
63 195 1
63 196 1
63 199 1
63 201 1
63 213 1
63 214 1
63 215 1
63 216 1
63 219 1
63 222 1
63 228 1
63 237 1
63 238 1
63 240 1
63 246 1
63 253 1
63 258 1
63 261 1
63 265 1
63 269 1
63 273 1
63 275 1
63 278 1
63 281 1
63 284 1
63 295 1
63 296 1
64 71 1
64 72 1
64 74 1
64 78 1
64 84 1
64 85 1
64 88 1
64 95 1
64 97 1
64 100 1
64 102 1
64 105 1
64 106 1
64 108 1
64 112 1
64 113 1
64 115 1
64 116 1
64 117 1
64 122 1
64 123 1
64 127 1
64 129 1
64 130 1
64 131 1
64 133 1
64 136 1
64 137 1
64 139 1
64 141 1
64 144 1
64 145 1
64 148 1
64 150 1
64 151 1
64 154 1
64 155 1
64 158 1
64 160 1
64 161 1
64 162 1
64 163 1
64 164 1
64 169 1
64 172 1
64 175 1
64 179 1
64 181 1
64 184 1
64 186 1
64 187 1
64 195 1
64 196 1
64 197 1
64 199 1
64 200 1
64 203 1
64 204 1
64 208 1
64 210 1
64 216 1
64 218 1
64 220 1
64 222 1
64 227 1
64 228 1
64 230 1
64 231 1
64 232 1
64 233 1
64 235 1
64 237 1
64 238 1
64 241 1
64 242 1
64 247 1
64 248 1
64 253 1
64 254 1
64 256 1
64 257 1
64 259 1
64 260 1
64 261 1
64 263 1
64 264 1
64 271 1
64 272 1
64 273 1
64 278 1
64 279 1
64 285 1
64 287 1
64 290 1
64 295 1
64 296 1
64 297 1
65 72 1
65 76 1
65 79 1
65 82 1
65 85 1
65 87 1
65 88 1
65 89 1
65 92 1
65 93 1
65 94 1
65 95 1
65 100 1
65 104 1
65 105 1
65 106 1
65 110 1
65 112 1
65 114 1
65 117 1
65 118 1
65 119 1
65 120 1
65 121 1
65 124 1
65 129 1
65 132 1
65 134 1
65 135 1
65 136 1
65 137 1
65 144 1
65 147 1
65 154 1
65 155 1
65 159 1
65 172 1
65 174 1
65 181 1
65 182 1
65 184 1
65 190 1
65 192 1
65 194 1
65 198 1
65 199 1
65 203 1
65 210 1
65 214 1
65 215 1
65 218 1
65 221 1
65 222 1
65 226 1
65 227 1
65 229 1
65 233 1
65 235 1
65 236 1
65 238 1
65 239 1
65 240 1
65 241 1
65 243 1
65 246 1
65 249 1
65 260 1
65 261 1
65 262 1
65 267 1
65 269 1
65 270 1
65 272 1
65 278 1
65 279 1
65 281 1
65 282 1
65 286 1
65 292 1
65 299 1
66 67 1
66 71 1
66 74 1
66 80 1
66 84 1
66 85 1
66 86 1
66 92 1
66 93 1
66 94 1
66 95 1
66 96 1
66 98 1
66 101 1
66 102 1
66 107 1
66 108 1
66 110 1
66 112 1
66 117 1
66 121 1
66 122 1
66 128 1
66 129 1
66 130 1
66 132 1
66 134 1
66 136 1
66 138 1
66 139 1
66 140 1
66 141 1
66 146 1
66 147 1
66 151 1
66 153 1
66 155 1
66 160 1
66 161 1
66 163 1
66 166 1
66 169 1
66 172 1
66 173 1
66 174 1
66 177 1
66 178 1
66 181 1
66 183 1
66 185 1
66 186 1
66 188 1
66 191 1
66 192 1
66 194 1
66 198 1
66 199 1
66 201 1
66 203 1
66 211 1
66 213 1
66 215 1
66 225 1
66 227 1
66 230 1
66 232 1
66 233 1
66 238 1
66 242 1
66 243 1
66 244 1
66 249 1
66 253 1
66 257 1
66 260 1
66 263 1
66 264 1
66 265 1
66 267 1
66 269 1
66 272 1
66 275 1
66 277 1
66 278 1
66 279 1
66 283 1
66 289 1
66 294 1
66 295 1
66 297 1
66 298 1
66 300 1
67 74 1
67 78 1
67 81 1
67 82 1
67 83 1
67 97 1
67 100 1
67 101 1
67 102 1
67 117 1
67 118 1
67 127 1
67 129 1
67 132 1
67 136 1
67 139 1
67 140 1
67 144 1
67 145 1
67 148 1
67 150 1
67 151 1
67 153 1
67 160 1
67 163 1
67 164 1
67 172 1
67 173 1
67 181 1
67 184 1
67 188 1
67 191 1
67 194 1
67 196 1
67 197 1
67 199 1
67 202 1
67 208 1
67 213 1
67 214 1
67 215 1
67 216 1
67 224 1
67 229 1
67 230 1
67 237 1
67 240 1
67 241 1
67 242 1
67 244 1
67 246 1
67 250 1
67 251 1
67 252 1
67 257 1
67 261 1
67 265 1
67 266 1
67 275 1
67 276 1
67 283 1
67 284 1
67 289 1
67 297 1
67 298 1
67 299 1
68 74 1
68 87 1
68 95 1
68 100 1
68 104 1
68 108 1
68 112 1
68 130 1
68 139 1
68 143 1
68 144 1
68 147 1
68 152 1
68 164 1
68 166 1
68 167 1
68 168 1
68 172 1
68 174 1
68 183 1
68 185 1
68 189 1
68 195 1
68 196 1
68 198 1
68 202 1
68 203 1
68 207 1
68 208 1
68 209 1
68 211 1
68 212 1
68 213 1
68 216 1
68 217 1
68 218 1
68 223 1
68 226 1
68 228 1
68 233 1
68 234 1
68 245 1
68 248 1
68 259 1
68 266 1
68 267 1
68 272 1
68 277 1
68 279 1
68 281 1
68 284 1
68 286 1
68 290 1
69 72 1
69 73 1
69 74 1
69 76 1
69 77 1
69 78 1
69 79 1
69 83 1
69 86 1
69 88 1
69 97 1
69 100 1
69 103 1
69 104 1
69 106 1
69 107 1
69 110 1
69 114 1
69 118 1
69 120 1
69 122 1
69 125 1
69 127 1
69 128 1
69 129 1
69 132 1
69 135 1
69 136 1
69 138 1
69 140 1
69 142 1
69 143 1
69 144 1
69 151 1
69 152 1
69 157 1
69 160 1
69 162 1
69 163 1
69 164 1
69 165 1
69 167 1
69 170 1
69 171 1
69 172 1
69 173 1
69 174 1
69 178 1
69 185 1
69 187 1
69 189 1
69 190 1
69 192 1
69 194 1
69 195 1
69 199 1
69 200 1
69 202 1
69 203 1
69 207 1
69 208 1
69 212 1
69 213 1
69 214 1
69 216 1
69 220 1
69 223 1
69 224 1
69 228 1
69 229 1
69 230 1
69 232 1
69 233 1
69 238 1
69 240 1
69 243 1
69 246 1
69 249 1
69 250 1
69 252 1
69 254 1
69 258 1
69 260 1
69 261 1
69 263 1
69 270 1
69 277 1
69 278 1
69 279 1
69 280 1
69 281 1
69 282 1
69 283 1
69 284 1
69 285 1
69 288 1
69 290 1
69 291 1
69 292 1
69 294 1
69 298 1
70 74 1
70 78 1
70 79 1
70 100 1
70 101 1
70 112 1
70 116 1
70 117 1
70 123 1
70 132 1
70 133 1
70 137 1
70 138 1
70 155 1
70 158 1
70 161 1
70 164 1
70 166 1
70 167 1
70 169 1
70 196 1
70 197 1
70 198 1
70 199 1
70 201 1
70 210 1
70 222 1
70 227 1
70 228 1
70 230 1
70 232 1
70 234 1
70 236 1
70 237 1
70 243 1
70 245 1
70 250 1
70 252 1
70 253 1
70 255 1
70 260 1
70 266 1
70 274 1
70 279 1
70 285 1
70 286 1
70 289 1
71 73 1
71 84 1
71 96 1
71 98 1
71 99 1
71 108 1
71 113 1
71 115 1
71 117 1
71 118 1
71 121 1
71 122 1
71 134 1
71 137 1
71 138 1
71 143 1
71 145 1
71 147 1
71 148 1
71 155 1
71 156 1
71 159 1
71 160 1
71 161 1
71 163 1
71 171 1
71 195 1
71 199 1
71 202 1
71 204 1
71 208 1
71 209 1
71 210 1
71 212 1
71 230 1
71 231 1
71 232 1
71 233 1
71 235 1
71 239 1
71 248 1
71 251 1
71 253 1
71 257 1
71 259 1
71 264 1
71 266 1
71 268 1
71 270 1
71 278 1
71 283 1
71 284 1
71 293 1
71 294 1
71 300 1
72 74 1
72 76 1
72 77 1
72 80 1
72 82 1
72 85 1
72 86 1
72 89 1
72 93 1
72 95 1
72 99 1
72 100 1
72 101 1
72 102 1
72 110 1
72 112 1
72 118 1
72 124 1
72 129 1
72 132 1
72 134 1
72 136 1
72 143 1
72 144 1
72 149 1
72 150 1
72 153 1
72 154 1
72 155 1
72 159 1
72 160 1
72 161 1
72 166 1
72 168 1
72 172 1
72 173 1
72 175 1
72 181 1
72 182 1
72 184 1
72 189 1
72 192 1
72 194 1
72 196 1
72 201 1
72 202 1
72 203 1
72 205 1
72 206 1
72 209 1
72 210 1
72 211 1
72 212 1
72 218 1
72 221 1
72 222 1
72 227 1
72 229 1
72 237 1
72 238 1
72 240 1
72 241 1
72 243 1
72 250 1
72 252 1
72 254 1
72 255 1
72 257 1
72 258 1
72 260 1
72 269 1
72 273 1
72 275 1
72 277 1
72 281 1
72 282 1
72 283 1
72 286 1
72 289 1
72 292 1
72 293 1
72 298 1
73 79 1
73 82 1
73 83 1
73 85 1
73 86 1
73 93 1
73 98 1
73 99 1
73 100 1
73 102 1
73 104 1
73 106 1
73 107 1
73 110 1
73 111 1
73 113 1
73 115 1
73 125 1
73 127 1
73 131 1
73 132 1
73 138 1
73 143 1
73 145 1
73 147 1
73 149 1
73 164 1
73 165 1
73 168 1
73 169 1
73 173 1
73 175 1
73 177 1
73 180 1
73 181 1
73 186 1
73 188 1
73 189 1
73 190 1
73 194 1
73 197 1
73 200 1
73 202 1
73 207 1
73 223 1
73 229 1
73 234 1
73 236 1
73 237 1
73 238 1
73 242 1
73 243 1
73 244 1
73 248 1
73 253 1
73 254 1
73 258 1
73 265 1
73 272 1
73 275 1
73 276 1
73 278 1
73 279 1
73 282 1
73 285 1
73 295 1
73 297 1
74 79 1
74 80 1
74 82 1
74 84 1
74 86 1
74 87 1
74 88 1
74 89 1
74 96 1
74 98 1
74 100 1
74 101 1
74 106 1
74 108 1
74 109 1
74 111 1
74 115 1
74 118 1
74 124 1
74 125 1
74 130 1
74 137 1
74 140 1
74 142 1
74 146 1
74 148 1
74 150 1
74 151 1
74 152 1
74 155 1
74 157 1
74 160 1
74 161 1
74 163 1
74 164 1
74 169 1
74 172 1
74 173 1
74 179 1
74 180 1
74 182 1
74 183 1
74 189 1
74 191 1
74 192 1
74 193 1
74 194 1
74 198 1
74 201 1
74 203 1
74 204 1
74 206 1
74 208 1
74 210 1
74 212 1
74 216 1
74 217 1
74 219 1
74 220 1
74 222 1
74 224 1
74 227 1
74 229 1
74 232 1
74 233 1
74 238 1
74 242 1
74 249 1
74 250 1
74 251 1
74 252 1
74 253 1
74 257 1
74 261 1
74 265 1
74 266 1
74 267 1
74 270 1
74 276 1
74 277 1
74 282 1
74 289 1
74 290 1
74 291 1
74 298 1
74 300 1
75 78 1
75 86 1
75 90 1
75 91 1
75 97 1
75 109 1
75 124 1
75 125 1
75 128 1
75 132 1
75 138 1
75 142 1
75 144 1
75 150 1
75 154 1
75 158 1
75 168 1
75 184 1
75 195 1
75 198 1
75 202 1
75 209 1
75 215 1
75 220 1
75 223 1
75 228 1
75 229 1
75 233 1
75 243 1
75 254 1
75 256 1
75 257 1
75 258 1
75 261 1
75 264 1
75 267 1
75 275 1
75 276 1
75 278 1
75 293 1
76 105 1
76 117 1
76 121 1
76 125 1
76 136 1
76 141 1
76 143 1
76 148 1
76 150 1
76 155 1
76 158 1
76 180 1
76 181 1
76 182 1
76 194 1
76 203 1
76 220 1
76 230 1
76 249 1
76 253 1
76 254 1
76 257 1
76 267 1
76 283 1
77 80 1
77 84 1
77 90 1
77 95 1
77 97 1
77 98 1
77 99 1
77 100 1
77 101 1
77 104 1
77 109 1
77 114 1
77 120 1
77 121 1
77 122 1
77 126 1
77 127 1
77 129 1
77 131 1
77 132 1
77 136 1
77 141 1
77 149 1
77 152 1
77 154 1
77 158 1
77 162 1
77 165 1
77 167 1
77 169 1
77 170 1
77 171 1
77 184 1
77 187 1
77 188 1
77 197 1
77 211 1
77 212 1
77 214 1
77 215 1
77 216 1
77 221 1
77 230 1
77 249 1
77 253 1
77 258 1
77 267 1
77 269 1
77 274 1
77 284 1
77 289 1
77 293 1
77 295 1
77 296 1
77 297 1
77 300 1
78 80 1
78 82 1
78 85 1
78 87 1
78 90 1
78 92 1
78 93 1
78 94 1
78 95 1
78 96 1
78 98 1
78 100 1
78 108 1
78 116 1
78 122 1
78 126 1
78 129 1
78 131 1
78 140 1
78 142 1
78 143 1
78 149 1
78 150 1
78 154 1
78 161 1
78 167 1
78 169 1
78 171 1
78 173 1
78 175 1
78 176 1
78 177 1
78 180 1
78 182 1
78 183 1
78 184 1
78 187 1
78 188 1
78 189 1
78 195 1
78 200 1
78 201 1
78 202 1
78 210 1
78 216 1
78 219 1
78 224 1
78 227 1
78 228 1
78 229 1
78 234 1
78 235 1
78 236 1
78 237 1
78 243 1
78 256 1
78 261 1
78 264 1
78 265 1
78 268 1
78 269 1
78 272 1
78 276 1
78 278 1
78 282 1
78 283 1
78 284 1
78 290 1
78 292 1
78 294 1
78 295 1
79 80 1
79 82 1
79 84 1
79 95 1
79 96 1
79 97 1
79 99 1
79 103 1
79 106 1
79 108 1
79 109 1
79 113 1
79 118 1
79 125 1
79 126 1
79 128 1
79 132 1
79 141 1
79 142 1
79 143 1
79 148 1
79 158 1
79 164 1
79 167 1
79 170 1
79 173 1
79 176 1
79 178 1
79 182 1
79 183 1
79 187 1
79 189 1
79 204 1
79 207 1
79 212 1
79 214 1
79 229 1
79 236 1
79 238 1
79 244 1
79 254 1
79 258 1
79 265 1
79 275 1
79 279 1
80 81 1
80 82 1
80 92 1
80 93 1
80 94 1
80 101 1
80 102 1
80 104 1
80 108 1
80 110 1
80 113 1
80 114 1
80 118 1
80 122 1
80 124 1
80 125 1
80 128 1
80 129 1
80 132 1
80 138 1
80 140 1
80 141 1
80 142 1
80 147 1
80 148 1
80 156 1
80 159 1
80 160 1
80 164 1
80 166 1
80 169 1
80 172 1
80 178 1
80 182 1
80 186 1
80 189 1
80 194 1
80 196 1
80 197 1
80 199 1
80 202 1
80 211 1
80 215 1
80 217 1
80 223 1
80 225 1
80 226 1
80 227 1
80 229 1
80 230 1
80 233 1
80 234 1
80 235 1
80 236 1
80 238 1
80 242 1
80 247 1
80 248 1
80 259 1
80 265 1
80 268 1
80 274 1
80 275 1
80 277 1
80 278 1
80 282 1
80 284 1
80 286 1
80 292 1
80 295 1
80 300 1
81 83 1
81 85 1
81 86 1
81 92 1
81 99 1
81 100 1
81 102 1
81 111 1
81 113 1
81 114 1
81 116 1
81 118 1
81 119 1
81 124 1
81 125 1
81 130 1
81 132 1
81 133 1
81 139 1
81 142 1
81 146 1
81 148 1
81 151 1
81 154 1
81 155 1
81 162 1
81 164 1
81 169 1
81 170 1
81 173 1
81 177 1
81 179 1
81 182 1
81 183 1
81 185 1
81 191 1
81 196 1
81 202 1
81 205 1
81 208 1
81 209 1
81 213 1
81 216 1
81 217 1
81 218 1
81 223 1
81 225 1
81 228 1
81 229 1
81 234 1
81 238 1
81 241 1
81 242 1
81 248 1
81 253 1
81 254 1
81 260 1
81 261 1
81 267 1
81 274 1
81 275 1
81 280 1
81 285 1
81 291 1
81 293 1
81 295 1
82 83 1
82 87 1
82 95 1
82 96 1
82 98 1
82 101 1
82 111 1
82 112 1
82 113 1
82 114 1
82 115 1
82 118 1
82 126 1
82 130 1
82 134 1
82 138 1
82 142 1
82 144 1
82 147 1
82 148 1
82 156 1
82 166 1
82 169 1
82 173 1
82 174 1
82 175 1
82 178 1
82 183 1
82 184 1
82 185 1
82 190 1
82 193 1
82 196 1
82 201 1
82 202 1
82 203 1
82 207 1
82 208 1
82 212 1
82 216 1
82 218 1
82 221 1
82 223 1
82 224 1
82 225 1
82 226 1
82 227 1
82 228 1
82 230 1
82 238 1
82 240 1
82 241 1
82 243 1
82 253 1
82 254 1
82 255 1
82 256 1
82 257 1
82 258 1
82 259 1
82 269 1
82 272 1
82 273 1
82 282 1
82 284 1
82 291 1
82 293 1
82 295 1
82 297 1
82 300 1
83 86 1
83 87 1
83 116 1
83 124 1
83 132 1
83 137 1
83 138 1
83 142 1
83 147 1
83 149 1
83 160 1
83 169 1
83 182 1
83 183 1
83 186 1
83 187 1
83 193 1
83 204 1
83 211 1
83 216 1
83 221 1
83 224 1
83 232 1
83 241 1
83 246 1
83 247 1
83 248 1
83 250 1
83 251 1
83 253 1
83 257 1
83 271 1
83 273 1
83 279 1
83 282 1
84 86 1
84 87 1
84 89 1
84 94 1
84 95 1
84 98 1
84 99 1
84 100 1
84 102 1
84 103 1
84 105 1
84 116 1
84 124 1
84 127 1
84 135 1
84 138 1
84 141 1
84 147 1
84 151 1
84 155 1
84 162 1
84 165 1
84 174 1
84 180 1
84 181 1
84 199 1
84 203 1
84 207 1
84 211 1
84 212 1
84 215 1
84 216 1
84 217 1
84 219 1
84 221 1
84 229 1
84 230 1
84 235 1
84 238 1
84 243 1
84 249 1
84 265 1
84 269 1
84 270 1
84 271 1
84 276 1
84 278 1
84 279 1
84 281 1
84 286 1
85 87 1
85 88 1
85 93 1
85 95 1
85 96 1
85 99 1
85 100 1
85 105 1
85 109 1
85 112 1
85 113 1
85 115 1
85 116 1
85 117 1
85 120 1
85 121 1
85 123 1
85 124 1
85 126 1
85 127 1
85 128 1
85 132 1
85 133 1
85 136 1
85 137 1
85 138 1
85 140 1
85 141 1
85 142 1
85 143 1
85 144 1
85 145 1
85 148 1
85 149 1
85 151 1
85 152 1
85 154 1
85 155 1
85 157 1
85 160 1
85 162 1
85 165 1
85 168 1
85 175 1
85 179 1
85 184 1
85 188 1
85 192 1
85 194 1
85 198 1
85 199 1
85 203 1
85 212 1
85 216 1
85 218 1
85 224 1
85 227 1
85 229 1
85 230 1
85 234 1
85 236 1
85 238 1
85 241 1
85 250 1
85 262 1
85 266 1
85 268 1
85 270 1
85 275 1
85 281 1
85 285 1
85 289 1
85 290 1
85 292 1
85 293 1
85 294 1
85 300 1
86 91 1
86 92 1
86 94 1
86 95 1
86 98 1
86 101 1
86 106 1
86 108 1
86 110 1
86 112 1
86 114 1
86 117 1
86 120 1
86 128 1
86 130 1
86 133 1
86 139 1
86 140 1
86 143 1
86 146 1
86 150 1
86 151 1
86 155 1
86 157 1
86 161 1
86 164 1
86 165 1
86 166 1
86 168 1
86 170 1
86 171 1
86 175 1
86 180 1
86 185 1
86 186 1
86 187 1
86 189 1
86 192 1
86 195 1
86 198 1
86 201 1
86 202 1
86 204 1
86 210 1
86 221 1
86 222 1
86 228 1
86 229 1
86 234 1
86 238 1
86 241 1
86 243 1
86 244 1
86 245 1
86 247 1
86 251 1
86 252 1
86 255 1
86 256 1
86 265 1
86 268 1
86 269 1
86 277 1
86 279 1
86 280 1
86 282 1
86 283 1
86 285 1
86 288 1
86 289 1
86 291 1
86 295 1
86 298 1
87 94 1
87 96 1
87 97 1
87 101 1
87 112 1
87 117 1
87 118 1
87 123 1
87 126 1
87 128 1
87 129 1
87 130 1
87 132 1
87 142 1
87 144 1
87 154 1
87 157 1
87 158 1
87 159 1
87 160 1
87 164 1
87 166 1
87 168 1
87 175 1
87 176 1
87 187 1
87 193 1
87 202 1
87 204 1
87 207 1
87 215 1
87 216 1
87 222 1
87 227 1
87 232 1
87 236 1
87 243 1
87 244 1
87 248 1
87 254 1
87 256 1
87 258 1
87 259 1
87 263 1
87 265 1
87 269 1
87 284 1
87 289 1
87 293 1
87 295 1
87 300 1
88 92 1
88 94 1
88 97 1
88 98 1
88 108 1
88 109 1
88 112 1
88 114 1
88 120 1
88 126 1
88 129 1
88 134 1
88 136 1
88 142 1
88 145 1
88 147 1
88 149 1
88 150 1
88 155 1
88 162 1
88 164 1
88 165 1
88 166 1
88 167 1
88 169 1
88 178 1
88 181 1
88 196 1
88 199 1
88 200 1
88 201 1
88 216 1
88 225 1
88 228 1
88 229 1
88 236 1
88 241 1
88 243 1
88 250 1
88 257 1
88 267 1
88 278 1
88 279 1
88 282 1
88 286 1
88 288 1
88 292 1
88 295 1
88 297 1
89 106 1
89 110 1
89 113 1
89 115 1
89 116 1
89 127 1
89 132 1
89 133 1
89 140 1
89 143 1
89 144 1
89 153 1
89 157 1
89 169 1
89 172 1
89 181 1
89 184 1
89 185 1
89 191 1
89 192 1
89 194 1
89 201 1
89 216 1
89 229 1
89 230 1
89 234 1
89 249 1
89 263 1
89 282 1
89 285 1
90 91 1
90 95 1
90 98 1
90 100 1
90 101 1
90 102 1
90 103 1
90 109 1
90 111 1
90 118 1
90 120 1
90 127 1
90 128 1
90 132 1
90 133 1
90 135 1
90 137 1
90 139 1
90 140 1
90 142 1
90 144 1
90 145 1
90 148 1
90 151 1
90 155 1
90 170 1
90 171 1
90 173 1
90 175 1
90 180 1
90 184 1
90 186 1
90 193 1
90 194 1
90 200 1
90 203 1
90 207 1
90 209 1
90 211 1
90 213 1
90 214 1
90 216 1
90 228 1
90 229 1
90 230 1
90 233 1
90 237 1
90 240 1
90 245 1
90 249 1
90 250 1
90 251 1
90 254 1
90 261 1
90 262 1
90 271 1
90 272 1
90 274 1
90 278 1
90 282 1
90 283 1
90 284 1
90 285 1
90 289 1
90 290 1
90 293 1
90 297 1
91 98 1
91 101 1
91 104 1
91 108 1
91 112 1
91 114 1
91 115 1
91 116 1
91 118 1
91 122 1
91 125 1
91 133 1
91 150 1
91 162 1
91 166 1
91 169 1
91 172 1
91 178 1
91 179 1
91 183 1
91 189 1
91 200 1
91 203 1
91 207 1
91 210 1
91 212 1
91 218 1
91 219 1
91 228 1
91 232 1
91 235 1
91 238 1
91 243 1
91 244 1
91 248 1
91 256 1
91 269 1
91 273 1
91 277 1
91 278 1
91 279 1
91 284 1
91 288 1
91 289 1
91 297 1
91 300 1
92 93 1
92 96 1
92 98 1
92 101 1
92 106 1
92 107 1
92 108 1
92 112 1
92 115 1
92 117 1
92 120 1
92 124 1
92 126 1
92 127 1
92 128 1
92 129 1
92 130 1
92 133 1
92 136 1
92 150 1
92 151 1
92 153 1
92 159 1
92 162 1
92 164 1
92 167 1
92 169 1
92 172 1
92 173 1
92 180 1
92 186 1
92 194 1
92 196 1
92 197 1
92 198 1
92 199 1
92 202 1
92 210 1
92 211 1
92 216 1
92 218 1
92 222 1
92 233 1
92 234 1
92 238 1
92 241 1
92 243 1
92 245 1
92 247 1
92 248 1
92 249 1
92 254 1
92 262 1
92 265 1
92 267 1
92 273 1
92 276 1
92 279 1
92 282 1
92 285 1
92 290 1
92 292 1
92 293 1
92 295 1
93 100 1
93 101 1
93 108 1
93 110 1
93 111 1
93 115 1
93 116 1
93 119 1
93 120 1
93 124 1
93 125 1
93 127 1
93 128 1
93 131 1
93 139 1
93 140 1
93 142 1
93 149 1
93 153 1
93 154 1
93 158 1
93 160 1
93 167 1
93 175 1
93 177 1
93 180 1
93 186 1
93 187 1
93 188 1
93 191 1
93 193 1
93 194 1
93 199 1
93 200 1
93 201 1
93 207 1
93 210 1
93 212 1
93 214 1
93 216 1
93 218 1
93 226 1
93 227 1
93 230 1
93 232 1
93 233 1
93 234 1
93 235 1
93 242 1
93 245 1
93 250 1
93 254 1
93 255 1
93 258 1
93 269 1
93 270 1
93 278 1
93 279 1
93 284 1
93 285 1
93 289 1
93 291 1
93 296 1
93 298 1
94 95 1
94 96 1
94 100 1
94 103 1
94 105 1
94 107 1
94 112 1
94 114 1
94 116 1
94 117 1
94 121 1
94 123 1
94 125 1
94 136 1
94 138 1
94 139 1
94 140 1
94 141 1
94 142 1
94 143 1
94 144 1
94 145 1
94 150 1
94 155 1
94 159 1
94 163 1
94 164 1
94 167 1
94 168 1
94 171 1
94 178 1
94 180 1
94 181 1
94 187 1
94 195 1
94 196 1
94 203 1
94 207 1
94 212 1
94 213 1
94 215 1
94 216 1
94 217 1
94 224 1
94 229 1
94 233 1
94 241 1
94 242 1
94 244 1
94 247 1
94 249 1
94 252 1
94 253 1
94 254 1
94 265 1
94 266 1
94 270 1
94 274 1
94 275 1
94 276 1
94 277 1
94 278 1
94 279 1
94 281 1
94 285 1
94 292 1
95 102 1
95 103 1
95 110 1
95 116 1
95 117 1
95 122 1
95 127 1
95 130 1
95 132 1
95 141 1
95 146 1
95 148 1
95 155 1
95 156 1
95 157 1
95 162 1
95 163 1
95 167 1
95 168 1
95 178 1
95 182 1
95 183 1
95 184 1
95 188 1
95 189 1
95 190 1
95 193 1
95 199 1
95 202 1
95 204 1
95 206 1
95 208 1
95 210 1
95 212 1
95 216 1
95 221 1
95 222 1
95 223 1
95 224 1
95 227 1
95 230 1
95 232 1
95 233 1
95 234 1
95 237 1
95 238 1
95 239 1
95 247 1
95 253 1
95 257 1
95 259 1
95 260 1
95 271 1
95 275 1
95 276 1
95 278 1
95 282 1
95 291 1
95 293 1
95 295 1
95 297 1
96 99 1
96 106 1
96 113 1
96 116 1
96 117 1
96 128 1
96 131 1
96 136 1
96 150 1
96 151 1
96 155 1
96 157 1
96 161 1
96 170 1
96 172 1
96 173 1
96 178 1
96 181 1
96 184 1
96 185 1
96 189 1
96 194 1
96 198 1
96 207 1
96 213 1
96 214 1
96 216 1
96 220 1
96 226 1
96 233 1
96 234 1
96 235 1
96 238 1
96 240 1
96 253 1
96 254 1
96 256 1
96 257 1
96 261 1
96 271 1
96 272 1
96 281 1
96 283 1
96 284 1
96 288 1
96 289 1
96 294 1
96 298 1
96 300 1
97 103 1
97 112 1
97 113 1
97 121 1
97 124 1
97 132 1
97 134 1
97 136 1
97 139 1
97 141 1
97 143 1
97 147 1
97 148 1
97 151 1
97 156 1
97 169 1
97 172 1
97 176 1
97 180 1
97 187 1
97 191 1
97 192 1
97 196 1
97 197 1
97 198 1
97 200 1
97 203 1
97 217 1
97 222 1
97 227 1
97 232 1
97 233 1
97 234 1
97 238 1
97 239 1
97 241 1
97 251 1
97 255 1
97 257 1
97 258 1
97 259 1
97 262 1
97 263 1
97 264 1
97 265 1
97 268 1
97 269 1
97 275 1
97 287 1
97 297 1
97 300 1
98 99 1
98 103 1
98 118 1
98 127 1
98 128 1
98 129 1
98 130 1
98 143 1
98 154 1
98 157 1
98 158 1
98 164 1
98 177 1
98 178 1
98 184 1
98 188 1
98 192 1
98 195 1
98 201 1
98 202 1
98 203 1
98 204 1
98 220 1
98 223 1
98 224 1
98 229 1
98 232 1
98 246 1
98 249 1
98 257 1
98 258 1
98 270 1
98 279 1
98 292 1
99 104 1
99 106 1
99 108 1
99 109 1
99 112 1
99 114 1
99 116 1
99 117 1
99 127 1
99 138 1
99 143 1
99 150 1
99 153 1
99 155 1
99 157 1
99 159 1
99 160 1
99 161 1
99 164 1
99 167 1
99 168 1
99 169 1
99 170 1
99 174 1
99 176 1
99 178 1
99 182 1
99 183 1
99 186 1
99 187 1
99 188 1
99 191 1
99 193 1
99 194 1
99 195 1
99 198 1
99 201 1
99 206 1
99 207 1
99 221 1
99 223 1
99 224 1
99 226 1
99 227 1
99 229 1
99 230 1
99 234 1
99 241 1
99 242 1
99 244 1
99 248 1
99 249 1
99 258 1
99 259 1
99 261 1
99 266 1
99 270 1
99 272 1
99 274 1
99 275 1
99 278 1
99 279 1
99 284 1
99 285 1
99 286 1
99 289 1
99 295 1
99 296 1
99 298 1
100 102 1
100 112 1
100 113 1
100 114 1
100 116 1
100 119 1
100 121 1
100 135 1
100 136 1
100 139 1
100 140 1
100 145 1
100 146 1
100 154 1
100 156 1
100 157 1
100 158 1
100 159 1
100 168 1
100 169 1
100 175 1
100 183 1
100 187 1
100 190 1
100 194 1
100 195 1
100 199 1
100 204 1
100 205 1
100 207 1
100 211 1
100 214 1
100 216 1
100 223 1
100 224 1
100 227 1
100 228 1
100 229 1
100 230 1
100 231 1
100 235 1
100 238 1
100 241 1
100 245 1
100 252 1
100 253 1
100 260 1
100 264 1
100 265 1
100 266 1
100 267 1
100 275 1
100 285 1
100 287 1
100 288 1
100 294 1
101 110 1
101 116 1
101 119 1
101 120 1
101 121 1
101 128 1
101 134 1
101 136 1
101 140 1
101 144 1
101 145 1
101 147 1
101 148 1
101 149 1
101 150 1
101 151 1
101 155 1
101 157 1
101 176 1
101 179 1
101 181 1
101 182 1
101 189 1
101 195 1
101 196 1
101 197 1
101 198 1
101 200 1
101 209 1
101 211 1
101 212 1
101 222 1
101 227 1
101 234 1
101 236 1
101 238 1
101 248 1
101 249 1
101 251 1
101 257 1
101 260 1
101 264 1
101 275 1
101 276 1
101 277 1
101 280 1
101 284 1
101 286 1
101 288 1
101 291 1
101 292 1
101 295 1
101 296 1
102 106 1
102 108 1
102 110 1
102 113 1
102 114 1
102 118 1
102 120 1
102 131 1
102 132 1
102 140 1
102 148 1
102 150 1
102 151 1
102 155 1
102 158 1
102 161 1
102 165 1
102 166 1
102 170 1
102 176 1
102 183 1
102 186 1
102 194 1
102 202 1
102 207 1
102 210 1
102 211 1
102 212 1
102 216 1
102 220 1
102 222 1
102 224 1
102 225 1
102 230 1
102 232 1
102 233 1
102 234 1
102 236 1
102 238 1
102 242 1
102 251 1
102 257 1
102 259 1
102 263 1
102 264 1
102 267 1
102 270 1
102 272 1
102 273 1
102 279 1
102 281 1
102 282 1
102 289 1
102 292 1
102 295 1
103 105 1
103 112 1
103 116 1
103 119 1
103 122 1
103 127 1
103 129 1
103 131 1
103 132 1
103 133 1
103 140 1
103 142 1
103 145 1
103 148 1
103 150 1
103 153 1
103 156 1
103 163 1
103 167 1
103 170 1
103 173 1
103 182 1
103 183 1
103 184 1
103 187 1
103 189 1
103 191 1
103 192 1
103 194 1
103 195 1
103 199 1
103 205 1
103 207 1
103 208 1
103 219 1
103 222 1
103 227 1
103 228 1
103 232 1
103 233 1
103 238 1
103 240 1
103 249 1
103 251 1
103 257 1
103 259 1
103 260 1
103 261 1
103 266 1
103 273 1
103 277 1
103 279 1
103 282 1
103 288 1
103 291 1
103 295 1
104 114 1
104 120 1
104 127 1
104 128 1
104 131 1
104 143 1
104 144 1
104 148 1
104 151 1
104 183 1
104 184 1
104 186 1
104 187 1
104 189 1
104 196 1
104 197 1
104 202 1
104 208 1
104 213 1
104 224 1
104 229 1
104 232 1
104 233 1
104 234 1
104 253 1
104 258 1
104 261 1
104 266 1
104 272 1
104 284 1
104 285 1
104 290 1
104 295 1
104 299 1
105 111 1
105 112 1
105 113 1
105 122 1
105 132 1
105 133 1
105 137 1
105 143 1
105 146 1
105 148 1
105 150 1
105 151 1
105 152 1
105 155 1
105 157 1
105 158 1
105 168 1
105 169 1
105 177 1
105 179 1
105 182 1
105 184 1
105 201 1
105 202 1
105 216 1
105 227 1
105 232 1
105 238 1
105 243 1
105 247 1
105 254 1
105 262 1
105 279 1
105 285 1
105 300 1
106 112 1
106 113 1
106 114 1
106 118 1
106 121 1
106 127 1
106 130 1
106 134 1
106 141 1
106 143 1
106 148 1
106 149 1
106 152 1
106 160 1
106 162 1
106 163 1
106 167 1
106 169 1
106 181 1
106 183 1
106 189 1
106 201 1
106 202 1
106 216 1
106 218 1
106 225 1
106 228 1
106 230 1
106 238 1
106 243 1
106 248 1
106 252 1
106 253 1
106 266 1
106 268 1
106 276 1
106 277 1
106 278 1
106 280 1
106 282 1
106 283 1
106 286 1
106 287 1
106 288 1
106 300 1
107 113 1
107 116 1
107 117 1
107 121 1
107 143 1
107 152 1
107 155 1
107 167 1
107 174 1
107 177 1
107 183 1
107 185 1
107 187 1
107 189 1
107 190 1
107 201 1
107 203 1
107 229 1
107 238 1
107 242 1
107 243 1
107 245 1
107 269 1
107 272 1
107 279 1
107 284 1
108 124 1
108 128 1
108 131 1
108 135 1
108 136 1
108 140 1
108 142 1
108 144 1
108 152 1
108 153 1
108 154 1
108 155 1
108 167 1
108 169 1
108 173 1
108 175 1
108 177 1
108 178 1
108 185 1
108 186 1
108 187 1
108 188 1
108 189 1
108 190 1
108 193 1
108 194 1
108 195 1
108 202 1
108 210 1
108 211 1
108 213 1
108 215 1
108 217 1
108 220 1
108 222 1
108 225 1
108 229 1
108 230 1
108 233 1
108 238 1
108 246 1
108 247 1
108 251 1
108 254 1
108 255 1
108 256 1
108 257 1
108 263 1
108 264 1
108 265 1
108 267 1
108 268 1
108 272 1
108 278 1
108 284 1
108 288 1
108 289 1
108 296 1
108 299 1
108 300 1
109 113 1
109 114 1
109 120 1
109 122 1
109 130 1
109 132 1
109 134 1
109 139 1
109 143 1
109 144 1
109 149 1
109 152 1
109 158 1
109 167 1
109 168 1
109 174 1
109 189 1
109 196 1
109 198 1
109 202 1
109 204 1
109 205 1
109 206 1
109 211 1
109 215 1
109 228 1
109 234 1
109 236 1
109 257 1
109 258 1
109 261 1
109 264 1
109 267 1
109 275 1
109 276 1
109 278 1
109 282 1
109 284 1
109 288 1
109 295 1
109 298 1
109 300 1
110 119 1
110 120 1
110 125 1
110 126 1
110 129 1
110 138 1
110 140 1
110 141 1
110 142 1
110 148 1
110 158 1
110 164 1
110 168 1
110 173 1
110 178 1
110 182 1
110 184 1
110 186 1
110 187 1
110 195 1
110 202 1
110 207 1
110 215 1
110 221 1
110 228 1
110 229 1
110 235 1
110 236 1
110 238 1
110 241 1
110 244 1
110 245 1
110 249 1
110 261 1
110 262 1
110 267 1
110 283 1
111 114 1
111 117 1
111 123 1
111 133 1
111 140 1
111 142 1
111 144 1
111 146 1
111 147 1
111 149 1
111 151 1
111 154 1
111 155 1
111 163 1
111 172 1
111 176 1
111 182 1
111 187 1
111 192 1
111 211 1
111 212 1
111 218 1
111 224 1
111 227 1
111 229 1
111 230 1
111 232 1
111 234 1
111 236 1
111 238 1
111 244 1
111 247 1
111 253 1
111 254 1
111 256 1
111 257 1
111 258 1
111 260 1
111 261 1
111 274 1
111 284 1
111 285 1
111 288 1
111 289 1
111 292 1
111 295 1
112 113 1
112 118 1
112 120 1
112 127 1
112 132 1
112 133 1
112 134 1
112 136 1
112 141 1
112 145 1
112 147 1
112 151 1
112 157 1
112 163 1
112 170 1
112 171 1
112 172 1
112 174 1
112 176 1
112 179 1
112 182 1
112 183 1
112 186 1
112 187 1
112 189 1
112 193 1
112 195 1
112 200 1
112 201 1
112 203 1
112 205 1
112 207 1
112 210 1
112 211 1
112 212 1
112 213 1
112 217 1
112 220 1
112 221 1
112 222 1
112 224 1
112 226 1
112 227 1
112 228 1
112 229 1
112 232 1
112 234 1
112 235 1
112 237 1
112 238 1
112 241 1
112 249 1
112 251 1
112 252 1
112 257 1
112 260 1
112 262 1
112 263 1
112 266 1
112 270 1
112 272 1
112 273 1
112 274 1
112 278 1
112 284 1
112 289 1
112 292 1
112 294 1
112 300 1
113 116 1
113 118 1
113 122 1
113 123 1
113 125 1
113 127 1
113 128 1
113 131 1
113 132 1
113 134 1
113 135 1
113 137 1
113 143 1
113 146 1
113 147 1
113 148 1
113 150 1
113 152 1
113 154 1
113 157 1
113 162 1
113 164 1
113 165 1
113 166 1
113 167 1
113 168 1
113 169 1
113 172 1
113 174 1
113 175 1
113 176 1
113 177 1
113 178 1
113 179 1
113 182 1
113 184 1
113 185 1
113 186 1
113 188 1
113 189 1
113 198 1
113 199 1
113 200 1
113 203 1
113 208 1
113 210 1
113 213 1
113 216 1
113 217 1
113 218 1
113 220 1
113 222 1
113 228 1
113 238 1
113 240 1
113 241 1
113 244 1
113 245 1
113 248 1
113 254 1
113 257 1
113 265 1
113 266 1
113 270 1
113 277 1
113 279 1
113 284 1
113 285 1
113 287 1
113 288 1
113 290 1
113 291 1
113 292 1
113 295 1
113 297 1
113 299 1
114 117 1
114 120 1
114 126 1
114 138 1
114 140 1
114 145 1
114 148 1
114 149 1
114 150 1
114 156 1
114 157 1
114 158 1
114 159 1
114 163 1
114 167 1
114 170 1
114 175 1
114 180 1
114 181 1
114 182 1
114 185 1
114 186 1
114 189 1
114 196 1
114 200 1
114 202 1
114 207 1
114 210 1
114 218 1
114 219 1
114 220 1
114 221 1
114 223 1
114 228 1
114 229 1
114 232 1
114 236 1
114 241 1
114 242 1
114 243 1
114 252 1
114 253 1
114 256 1
114 257 1
114 259 1
114 261 1
114 267 1
114 269 1
114 274 1
114 275 1
114 276 1
114 281 1
114 285 1
114 289 1
114 291 1
114 293 1
115 118 1
115 121 1
115 126 1
115 128 1
115 137 1
115 138 1
115 140 1
115 142 1
115 144 1
115 145 1
115 146 1
115 149 1
115 152 1
115 159 1
115 161 1
115 163 1
115 164 1
115 178 1
115 179 1
115 183 1
115 186 1
115 193 1
115 203 1
115 204 1
115 221 1
115 223 1
115 224 1
115 232 1
115 233 1
115 235 1
115 242 1
115 254 1
115 257 1
115 261 1
115 262 1
115 269 1
115 272 1
115 274 1
115 276 1
115 278 1
115 279 1
115 281 1
115 290 1
115 292 1
115 293 1
115 297 1
115 300 1
116 118 1
116 121 1
116 122 1
116 129 1
116 130 1
116 131 1
116 138 1
116 140 1
116 142 1
116 148 1
116 150 1
116 152 1
116 158 1
116 166 1
116 167 1
116 170 1
116 173 1
116 178 1
116 181 1
116 189 1
116 190 1
116 194 1
116 196 1
116 197 1
116 202 1
116 204 1
116 206 1
116 208 1
116 210 1
116 213 1
116 215 1
116 222 1
116 223 1
116 225 1
116 228 1
116 230 1
116 231 1
116 233 1
116 238 1
116 240 1
116 241 1
116 244 1
116 247 1
116 255 1
116 260 1
116 261 1
116 266 1
116 267 1
116 269 1
116 270 1
116 272 1
116 275 1
116 276 1
116 278 1
116 281 1
116 282 1
116 285 1
116 289 1
116 294 1
116 298 1
116 299 1
116 300 1
117 118 1
117 124 1
117 126 1
117 129 1
117 131 1
117 136 1
117 144 1
117 145 1
117 147 1
117 150 1
117 152 1
117 155 1
117 158 1
117 159 1
117 162 1
117 164 1
117 167 1
117 168 1
117 169 1
117 175 1
117 178 1
117 180 1
117 183 1
117 185 1
117 187 1
117 196 1
117 202 1
117 205 1
117 209 1
117 214 1
117 221 1
117 225 1
117 229 1
117 230 1
117 232 1
117 242 1
117 246 1
117 252 1
117 254 1
117 263 1
117 264 1
117 273 1
117 279 1
117 286 1
118 120 1
118 127 1
118 130 1
118 132 1
118 133 1
118 134 1
118 135 1
118 136 1
118 141 1
118 142 1
118 143 1
118 144 1
118 146 1
118 148 1
118 153 1
118 155 1
118 172 1
118 173 1
118 175 1
118 182 1
118 183 1
118 185 1
118 186 1
118 191 1
118 193 1
118 198 1
118 201 1
118 202 1
118 204 1
118 206 1
118 210 1
118 218 1
118 221 1
118 224 1
118 229 1
118 230 1
118 231 1
118 232 1
118 233 1
118 236 1
118 238 1
118 242 1
118 243 1
118 247 1
118 249 1
118 252 1
118 254 1
118 256 1
118 258 1
118 260 1
118 261 1
118 266 1
118 272 1
118 274 1
118 279 1
118 280 1
118 281 1
118 283 1
118 291 1
118 295 1
118 300 1
119 120 1
119 121 1
119 136 1
119 137 1
119 143 1
119 144 1
119 161 1
119 172 1
119 178 1
119 186 1
119 192 1
119 196 1
119 197 1
119 198 1
119 208 1
119 210 1
119 217 1
119 220 1
119 221 1
119 223 1
119 232 1
119 234 1
119 242 1
119 244 1
119 245 1
119 248 1
119 258 1
119 266 1
119 267 1
119 272 1
119 275 1
119 279 1
119 284 1
119 286 1
119 289 1
120 121 1
120 128 1
120 134 1
120 137 1
120 143 1
120 150 1
120 173 1
120 174 1
120 181 1
120 183 1
120 184 1
120 190 1
120 194 1
120 195 1
120 198 1
120 207 1
120 210 1
120 213 1
120 223 1
120 225 1
120 238 1
120 247 1
120 248 1
120 258 1
120 263 1
120 265 1
120 275 1
120 278 1
120 282 1
120 284 1
120 294 1
120 295 1
120 299 1
121 128 1
121 129 1
121 130 1
121 132 1
121 140 1
121 142 1
121 146 1
121 160 1
121 163 1
121 164 1
121 168 1
121 169 1
121 170 1
121 171 1
121 172 1
121 173 1
121 174 1
121 177 1
121 178 1
121 186 1
121 188 1
121 191 1
121 192 1
121 193 1
121 194 1
121 195 1
121 198 1
121 200 1
121 201 1
121 203 1
121 205 1
121 207 1
121 211 1
121 219 1
121 221 1
121 222 1
121 224 1
121 228 1
121 231 1
121 232 1
121 234 1
121 241 1
121 242 1
121 243 1
121 246 1
121 253 1
121 261 1
121 265 1
121 269 1
121 270 1
121 275 1
121 282 1
121 288 1
121 292 1
121 294 1
121 296 1
122 141 1
122 152 1
122 157 1
122 158 1
122 167 1
122 168 1
122 169 1
122 170 1
122 175 1
122 180 1
122 183 1
122 188 1
122 193 1
122 194 1
122 203 1
122 209 1
122 210 1
122 211 1
122 213 1
122 215 1
122 217 1
122 220 1
122 223 1
122 227 1
122 237 1
122 238 1
122 241 1
122 247 1
122 249 1
122 255 1
122 258 1
122 265 1
122 268 1
122 269 1
122 270 1
122 284 1
122 294 1
123 125 1
123 130 1
123 134 1
123 143 1
123 144 1
123 149 1
123 163 1
123 166 1
123 167 1
123 168 1
123 181 1
123 183 1
123 187 1
123 189 1
123 191 1
123 194 1
123 196 1
123 199 1
123 203 1
123 213 1
123 215 1
123 224 1
123 227 1
123 230 1
123 233 1
123 235 1
123 242 1
123 243 1
123 245 1
123 253 1
123 262 1
123 275 1
123 290 1
123 293 1
124 128 1
124 129 1
124 131 1
124 132 1
124 143 1
124 157 1
124 168 1
124 172 1
124 174 1
124 178 1
124 180 1
124 187 1
124 201 1
124 213 1
124 215 1
124 217 1
124 224 1
124 229 1
124 232 1
124 234 1
124 239 1
124 243 1
124 245 1
124 248 1
124 251 1
124 256 1
124 267 1
124 270 1
124 273 1
124 276 1
124 281 1
124 283 1
124 285 1
124 293 1
125 142 1
125 148 1
125 154 1
125 156 1
125 161 1
125 162 1
125 172 1
125 178 1
125 181 1
125 186 1
125 191 1
125 199 1
125 207 1
125 214 1
125 217 1
125 220 1
125 228 1
125 229 1
125 232 1
125 239 1
125 253 1
125 256 1
125 276 1
125 280 1
125 289 1
125 298 1
126 141 1
126 142 1
126 148 1
126 149 1
126 167 1
126 168 1
126 178 1
126 182 1
126 189 1
126 197 1
126 199 1
126 207 1
126 216 1
126 222 1
126 229 1
126 232 1
126 233 1
126 241 1
126 242 1
126 243 1
126 249 1
126 252 1
126 256 1
126 258 1
126 270 1
126 282 1
126 286 1
126 288 1
126 289 1
127 129 1
127 130 1
127 137 1
127 138 1
127 146 1
127 148 1
127 154 1
127 155 1
127 164 1
127 166 1
127 171 1
127 172 1
127 173 1
127 174 1
127 175 1
127 177 1
127 180 1
127 182 1
127 183 1
127 184 1
127 185 1
127 189 1
127 193 1
127 194 1
127 200 1
127 201 1
127 204 1
127 208 1
127 211 1
127 212 1
127 217 1
127 223 1
127 226 1
127 228 1
127 235 1
127 240 1
127 243 1
127 244 1
127 245 1
127 248 1
127 249 1
127 258 1
127 265 1
127 267 1
127 269 1
127 271 1
127 277 1
127 279 1
127 290 1
127 291 1
127 295 1
127 298 1
127 300 1
128 133 1
128 136 1
128 137 1
128 140 1
128 144 1
128 146 1
128 153 1
128 157 1
128 158 1
128 160 1
128 161 1
128 164 1
128 167 1
128 172 1
128 173 1
128 178 1
128 181 1
128 184 1
128 186 1
128 187 1
128 190 1
128 196 1
128 200 1
128 203 1
128 204 1
128 205 1
128 210 1
128 211 1
128 213 1
128 215 1
128 224 1
128 227 1
128 229 1
128 232 1
128 235 1
128 241 1
128 243 1
128 244 1
128 248 1
128 254 1
128 259 1
128 264 1
128 266 1
128 270 1
128 275 1
128 276 1
128 277 1
128 280 1
128 281 1
128 285 1
128 292 1
128 295 1
128 300 1
129 130 1
129 132 1
129 134 1
129 135 1
129 138 1
129 141 1
129 144 1
129 153 1
129 154 1
129 162 1
129 167 1
129 172 1
129 178 1
129 185 1
129 194 1
129 195 1
129 196 1
129 197 1
129 200 1
129 201 1
129 203 1
129 204 1
129 218 1
129 228 1
129 230 1
129 231 1
129 236 1
129 237 1
129 239 1
129 249 1
129 254 1
129 257 1
129 258 1
129 265 1
129 269 1
129 271 1
129 278 1
129 285 1
129 288 1
129 289 1
129 299 1
129 300 1
130 132 1
130 138 1
130 140 1
130 144 1
130 147 1
130 148 1
130 149 1
130 151 1
130 152 1
130 153 1
130 158 1
130 159 1
130 164 1
130 168 1
130 173 1
130 176 1
130 177 1
130 178 1
130 179 1
130 183 1
130 185 1
130 189 1
130 193 1
130 194 1
130 198 1
130 202 1
130 203 1
130 209 1
130 213 1
130 214 1
130 215 1
130 217 1
130 220 1
130 221 1
130 224 1
130 225 1
130 228 1
130 229 1
130 235 1
130 236 1
130 243 1
130 252 1
130 255 1
130 257 1
130 265 1
130 266 1
130 271 1
130 274 1
130 285 1
130 292 1
130 295 1
130 296 1
131 132 1
131 134 1
131 138 1
131 143 1
131 145 1
131 146 1
131 151 1
131 152 1
131 154 1
131 155 1
131 158 1
131 162 1
131 167 1
131 174 1
131 176 1
131 177 1
131 184 1
131 186 1
131 189 1
131 197 1
131 199 1
131 202 1
131 211 1
131 214 1
131 216 1
131 217 1
131 224 1
131 227 1
131 228 1
131 229 1
131 230 1
131 231 1
131 233 1
131 249 1
131 252 1
131 257 1
131 262 1
131 272 1
131 276 1
131 281 1
131 282 1
131 289 1
132 134 1
132 135 1
132 136 1
132 139 1
132 141 1
132 142 1
132 145 1
132 146 1
132 147 1
132 152 1
132 154 1
132 155 1
132 156 1
132 157 1
132 165 1
132 169 1
132 170 1
132 173 1
132 174 1
132 175 1
132 177 1
132 179 1
132 180 1
132 182 1
132 183 1
132 184 1
132 186 1
132 187 1
132 189 1
132 191 1
132 193 1
132 196 1
132 198 1
132 199 1
132 207 1
132 208 1
132 210 1
132 211 1
132 214 1
132 218 1
132 225 1
132 230 1
132 232 1
132 234 1
132 237 1
132 241 1
132 243 1
132 249 1
132 253 1
132 254 1
132 257 1
132 258 1
132 260 1
132 261 1
132 263 1
132 265 1
132 270 1
132 275 1
132 279 1
132 280 1
132 286 1
132 288 1
132 289 1
132 291 1
132 294 1
132 296 1
132 297 1
133 134 1
133 156 1
133 161 1
133 169 1
133 175 1
133 178 1
133 179 1
133 183 1
133 187 1
133 198 1
133 212 1
133 215 1
133 216 1
133 218 1
133 224 1
133 229 1
133 230 1
133 241 1
133 243 1
133 252 1
133 261 1
133 272 1
133 276 1
133 282 1
133 285 1
133 296 1
134 137 1
134 138 1
134 139 1
134 141 1
134 145 1
134 152 1
134 154 1
134 155 1
134 156 1
134 157 1
134 163 1
134 166 1
134 169 1
134 172 1
134 173 1
134 174 1
134 177 1
134 178 1
134 179 1
134 183 1
134 184 1
134 185 1
134 186 1
134 189 1
134 192 1
134 193 1
134 196 1
134 201 1
134 203 1
134 215 1
134 217 1
134 221 1
134 224 1
134 225 1
134 229 1
134 230 1
134 242 1
134 243 1
134 245 1
134 247 1
134 249 1
134 251 1
134 252 1
134 253 1
134 254 1
134 261 1
134 264 1
134 265 1
134 266 1
134 271 1
134 278 1
134 289 1
134 293 1
134 297 1
134 300 1
135 140 1
135 155 1
135 156 1
135 166 1
135 178 1
135 183 1
135 184 1
135 186 1
135 187 1
135 195 1
135 196 1
135 217 1
135 220 1
135 222 1
135 230 1
135 231 1
135 233 1
135 236 1
135 246 1
135 265 1
135 266 1
135 275 1
135 283 1
135 284 1
135 289 1
135 293 1
135 296 1
136 141 1
136 146 1
136 155 1
136 157 1
136 158 1
136 167 1
136 183 1
136 184 1
136 186 1
136 190 1
136 194 1
136 196 1
136 198 1
136 199 1
136 207 1
136 208 1
136 216 1
136 224 1
136 228 1
136 231 1
136 233 1
136 242 1
136 250 1
136 254 1
136 261 1
136 262 1
136 266 1
136 278 1
136 282 1
136 288 1
136 295 1
137 141 1
137 146 1
137 152 1
137 164 1
137 165 1
137 169 1
137 172 1
137 173 1
137 184 1
137 185 1
137 187 1
137 188 1
137 190 1
137 194 1
137 199 1
137 224 1
137 232 1
137 236 1
137 238 1
137 240 1
137 241 1
137 251 1
137 253 1
137 260 1
137 263 1
137 265 1
137 266 1
137 268 1
137 271 1
137 275 1
137 276 1
137 284 1
137 287 1
137 295 1
137 298 1
137 300 1
138 142 1
138 145 1
138 154 1
138 160 1
138 161 1
138 173 1
138 179 1
138 186 1
138 187 1
138 189 1
138 191 1
138 196 1
138 197 1
138 198 1
138 201 1
138 206 1
138 211 1
138 216 1
138 220 1
138 227 1
138 229 1
138 230 1
138 234 1
138 242 1
138 244 1
138 256 1
138 264 1
138 266 1
138 274 1
138 278 1
138 280 1
139 151 1
139 168 1
139 171 1
139 177 1
139 180 1
139 191 1
139 192 1
139 215 1
139 233 1
139 234 1
139 242 1
139 257 1
139 260 1
139 261 1
139 268 1
139 279 1
139 282 1
139 284 1
139 287 1
139 289 1
140 144 1
140 148 1
140 152 1
140 153 1
140 154 1
140 155 1
140 156 1
140 158 1
140 159 1
140 160 1
140 166 1
140 167 1
140 168 1
140 169 1
140 172 1
140 173 1
140 175 1
140 177 1
140 179 1
140 189 1
140 191 1
140 201 1
140 204 1
140 207 1
140 209 1
140 210 1
140 211 1
140 226 1
140 228 1
140 231 1
140 233 1
140 234 1
140 243 1
140 246 1
140 248 1
140 253 1
140 254 1
140 257 1
140 258 1
140 264 1
140 266 1
140 269 1
140 270 1
140 273 1
140 278 1
140 279 1
140 283 1
140 289 1
140 290 1
140 297 1
140 300 1
141 142 1
141 144 1
141 145 1
141 150 1
141 154 1
141 162 1
141 163 1
141 166 1
141 169 1
141 187 1
141 189 1
141 191 1
141 194 1
141 195 1
141 196 1
141 198 1
141 206 1
141 207 1
141 208 1
141 213 1
141 217 1
141 221 1
141 228 1
141 235 1
141 238 1
141 239 1
141 241 1
141 244 1
141 246 1
141 249 1
141 250 1
141 256 1
141 257 1
141 264 1
141 267 1
141 270 1
141 271 1
141 273 1
141 275 1
141 279 1
141 280 1
141 281 1
141 282 1
141 289 1
141 290 1
141 292 1
141 295 1
142 144 1
142 148 1
142 156 1
142 160 1
142 161 1
142 163 1
142 164 1
142 166 1
142 167 1
142 168 1
142 173 1
142 176 1
142 178 1
142 179 1
142 181 1
142 182 1
142 183 1
142 185 1
142 186 1
142 187 1
142 197 1
142 198 1
142 202 1
142 203 1
142 205 1
142 210 1
142 213 1
142 223 1
142 229 1
142 230 1
142 233 1
142 234 1
142 236 1
142 238 1
142 241 1
142 242 1
142 243 1
142 251 1
142 252 1
142 256 1
142 257 1
142 265 1
142 266 1
142 268 1
142 275 1
142 278 1
142 279 1
142 280 1
142 282 1
142 283 1
142 286 1
142 288 1
142 292 1
142 299 1
142 300 1
143 147 1
143 148 1
143 149 1
143 156 1
143 157 1
143 162 1
143 164 1
143 166 1
143 168 1
143 172 1
143 174 1
143 177 1
143 180 1
143 184 1
143 186 1
143 192 1
143 195 1
143 196 1
143 198 1
143 207 1
143 213 1
143 215 1
143 220 1
143 221 1
143 227 1
143 231 1
143 233 1
143 237 1
143 238 1
143 241 1
143 242 1
143 243 1
143 244 1
143 248 1
143 249 1
143 253 1
143 257 1
143 258 1
143 265 1
143 269 1
143 272 1
143 274 1
143 275 1
143 281 1
143 283 1
143 284 1
143 287 1
143 293 1
143 298 1
144 151 1
144 152 1
144 160 1
144 161 1
144 167 1
144 168 1
144 169 1
144 172 1
144 184 1
144 191 1
144 193 1
144 194 1
144 207 1
144 209 1
144 211 1
144 218 1
144 226 1
144 227 1
144 228 1
144 230 1
144 231 1
144 248 1
144 253 1
144 255 1
144 258 1
144 263 1
144 269 1
144 271 1
144 274 1
144 275 1
144 276 1
144 279 1
144 281 1
144 285 1
144 291 1
144 292 1
144 293 1
144 294 1
144 295 1
145 159 1
145 160 1
145 161 1
145 170 1
145 172 1
145 181 1
145 183 1
145 186 1
145 187 1
145 196 1
145 200 1
145 203 1
145 204 1
145 210 1
145 213 1
145 214 1
145 215 1
145 217 1
145 220 1
145 223 1
145 229 1
145 243 1
145 252 1
145 258 1
145 270 1
145 275 1
145 281 1
145 282 1
145 285 1
145 294 1
145 299 1
146 155 1
146 167 1
146 176 1
146 177 1
146 182 1
146 190 1
146 191 1
146 198 1
146 201 1
146 204 1
146 207 1
146 216 1
146 220 1
146 230 1
146 236 1
146 241 1
146 248 1
146 250 1
146 251 1
146 255 1
146 256 1
146 257 1
146 264 1
146 275 1
146 282 1
146 284 1
146 289 1
146 294 1
147 149 1
147 151 1
147 152 1
147 166 1
147 167 1
147 169 1
147 173 1
147 175 1
147 186 1
147 187 1
147 189 1
147 196 1
147 197 1
147 198 1
147 199 1
147 201 1
147 208 1
147 212 1
147 215 1
147 216 1
147 217 1
147 220 1
147 221 1
147 231 1
147 233 1
147 236 1
147 249 1
147 253 1
147 257 1
147 266 1
147 270 1
147 271 1
147 272 1
147 275 1
147 278 1
147 279 1
147 280 1
147 282 1
147 290 1
147 292 1
148 150 1
148 152 1
148 153 1
148 167 1
148 169 1
148 173 1
148 175 1
148 178 1
148 179 1
148 181 1
148 184 1
148 187 1
148 190 1
148 194 1
148 196 1
148 197 1
148 202 1
148 203 1
148 208 1
148 215 1
148 216 1
148 224 1
148 228 1
148 230 1
148 233 1
148 238 1
148 241 1
148 245 1
148 248 1
148 250 1
148 252 1
148 254 1
148 258 1
148 261 1
148 263 1
148 265 1
148 267 1
148 268 1
148 274 1
148 275 1
148 277 1
148 281 1
148 282 1
148 286 1
148 287 1
148 289 1
148 291 1
148 292 1
148 294 1
148 300 1
149 155 1
149 158 1
149 164 1
149 178 1
149 193 1
149 212 1
149 214 1
149 215 1
149 238 1
149 248 1
149 258 1
149 264 1
149 265 1
149 266 1
149 278 1
149 289 1
149 300 1
150 151 1
150 154 1
150 155 1
150 156 1
150 158 1
150 163 1
150 165 1
150 167 1
150 168 1
150 174 1
150 175 1
150 176 1
150 178 1
150 181 1
150 186 1
150 189 1
150 191 1
150 194 1
150 197 1
150 199 1
150 201 1
150 203 1
150 213 1
150 214 1
150 215 1
150 216 1
150 217 1
150 223 1
150 226 1
150 232 1
150 240 1
150 246 1
150 251 1
150 259 1
150 274 1
150 277 1
150 278 1
150 279 1
150 280 1
150 282 1
150 284 1
150 289 1
150 295 1
150 296 1
151 152 1
151 154 1
151 155 1
151 160 1
151 162 1
151 165 1
151 170 1
151 177 1
151 181 1
151 194 1
151 202 1
151 203 1
151 205 1
151 206 1
151 207 1
151 208 1
151 213 1
151 216 1
151 232 1
151 234 1
151 241 1
151 249 1
151 256 1
151 258 1
151 264 1
151 268 1
151 275 1
151 277 1
151 284 1
151 285 1
151 294 1
151 295 1
151 298 1
152 159 1
152 164 1
152 165 1
152 167 1
152 169 1
152 174 1
152 186 1
152 188 1
152 199 1
152 207 1
152 210 1
152 211 1
152 215 1
152 216 1
152 217 1
152 218 1
152 222 1
152 227 1
152 230 1
152 232 1
152 233 1
152 237 1
152 240 1
152 242 1
152 245 1
152 246 1
152 249 1
152 250 1
152 252 1
152 253 1
152 254 1
152 256 1
152 257 1
152 261 1
152 267 1
152 269 1
152 270 1
152 272 1
152 273 1
152 283 1
152 292 1
152 300 1
153 157 1
153 176 1
153 198 1
153 210 1
153 211 1
153 215 1
153 219 1
153 223 1
153 227 1
153 233 1
153 237 1
153 264 1
153 282 1
154 155 1
154 156 1
154 160 1
154 164 1
154 167 1
154 169 1
154 170 1
154 174 1
154 175 1
154 178 1
154 179 1
154 181 1
154 187 1
154 188 1
154 189 1
154 191 1
154 198 1
154 201 1
154 202 1
154 205 1
154 208 1
154 214 1
154 216 1
154 218 1
154 219 1
154 220 1
154 225 1
154 227 1
154 231 1
154 236 1
154 237 1
154 238 1
154 241 1
154 242 1
154 248 1
154 253 1
154 254 1
154 259 1
154 262 1
154 266 1
154 273 1
154 278 1
154 282 1
154 283 1
154 291 1
154 295 1
154 297 1
154 299 1
155 158 1
155 162 1
155 166 1
155 169 1
155 176 1
155 177 1
155 178 1
155 181 1
155 182 1
155 183 1
155 185 1
155 187 1
155 188 1
155 189 1
155 192 1
155 194 1
155 198 1
155 202 1
155 203 1
155 205 1
155 207 1
155 208 1
155 211 1
155 212 1
155 214 1
155 216 1
155 218 1
155 222 1
155 230 1
155 248 1
155 253 1
155 254 1
155 258 1
155 262 1
155 266 1
155 270 1
155 271 1
155 275 1
155 277 1
155 278 1
155 282 1
155 283 1
155 288 1
155 292 1
155 295 1
155 299 1
156 161 1
156 164 1
156 174 1
156 180 1
156 181 1
156 196 1
156 197 1
156 203 1
156 204 1
156 207 1
156 219 1
156 228 1
156 234 1
156 236 1
156 241 1
156 243 1
156 244 1
156 252 1
156 258 1
156 265 1
156 270 1
156 277 1
156 278 1
156 287 1
157 160 1
157 172 1
157 176 1
157 178 1
157 181 1
157 186 1
157 187 1
157 189 1
157 190 1
157 194 1
157 195 1
157 198 1
157 199 1
157 200 1
157 204 1
157 206 1
157 207 1
157 208 1
157 211 1
157 212 1
157 215 1
157 216 1
157 217 1
157 227 1
157 228 1
157 233 1
157 234 1
157 235 1
157 236 1
157 237 1
157 238 1
157 239 1
157 241 1
157 242 1
157 245 1
157 248 1
157 252 1
157 253 1
157 256 1
157 261 1
157 270 1
157 271 1
157 273 1
157 276 1
157 278 1
157 281 1
157 282 1
157 284 1
157 291 1
157 292 1
157 296 1
158 160 1
158 163 1
158 164 1
158 165 1
158 166 1
158 174 1
158 179 1
158 183 1
158 184 1
158 196 1
158 198 1
158 200 1
158 202 1
158 207 1
158 208 1
158 209 1
158 210 1
158 216 1
158 223 1
158 227 1
158 228 1
158 229 1
158 233 1
158 237 1
158 240 1
158 241 1
158 248 1
158 250 1
158 251 1
158 254 1
158 269 1
158 270 1
158 271 1
158 272 1
158 276 1
158 283 1
158 294 1
158 298 1
159 167 1
159 169 1
159 184 1
159 189 1
159 195 1
159 198 1
159 204 1
159 213 1
159 229 1
159 234 1
159 236 1
159 238 1
159 264 1
159 275 1
159 278 1
159 282 1
159 286 1
160 164 1
160 167 1
160 169 1
160 186 1
160 187 1
160 188 1
160 191 1
160 195 1
160 198 1
160 201 1
160 202 1
160 204 1
160 206 1
160 210 1
160 213 1
160 234 1
160 238 1
160 242 1
160 243 1
160 250 1
160 253 1
160 258 1
160 263 1
160 265 1
160 269 1
160 278 1
160 284 1
160 287 1
161 166 1
161 167 1
161 168 1
161 183 1
161 187 1
161 194 1
161 203 1
161 205 1
161 210 1
161 211 1
161 212 1
161 220 1
161 222 1
161 234 1
161 235 1
161 238 1
161 246 1
161 247 1
161 248 1
161 256 1
161 259 1
161 260 1
161 261 1
161 269 1
161 274 1
161 275 1
161 277 1
161 278 1
161 279 1
161 280 1
161 291 1
161 300 1
162 163 1
162 166 1
162 168 1
162 176 1
162 183 1
162 186 1
162 187 1
162 193 1
162 196 1
162 199 1
162 211 1
162 215 1
162 229 1
162 239 1
162 242 1
162 246 1
162 266 1
162 275 1
162 276 1
162 278 1
162 279 1
162 283 1
162 284 1
162 292 1
162 293 1
162 295 1
162 297 1
162 300 1
163 165 1
163 175 1
163 190 1
163 202 1
163 203 1
163 213 1
163 214 1
163 218 1
163 221 1
163 225 1
163 226 1
163 229 1
163 230 1
163 232 1
163 236 1
163 237 1
163 238 1
163 239 1
163 253 1
163 260 1
163 266 1
163 272 1
163 278 1
163 279 1
163 281 1
163 284 1
163 288 1
163 291 1
163 292 1
163 298 1
164 168 1
164 169 1
164 176 1
164 199 1
164 208 1
164 215 1
164 219 1
164 220 1
164 221 1
164 222 1
164 232 1
164 236 1
164 238 1
164 245 1
164 260 1
164 261 1
164 265 1
164 266 1
164 269 1
164 272 1
164 275 1
164 278 1
164 282 1
164 285 1
164 286 1
164 290 1
164 292 1
164 294 1
165 166 1
165 167 1
165 187 1
165 189 1
165 195 1
165 196 1
165 203 1
165 204 1
165 207 1
165 209 1
165 215 1
165 217 1
165 224 1
165 229 1
165 233 1
165 235 1
165 238 1
165 241 1
165 243 1
165 250 1
165 252 1
165 256 1
165 257 1
165 263 1
165 265 1
165 275 1
165 277 1
165 279 1
165 284 1
165 288 1
165 300 1
166 177 1
166 182 1
166 191 1
166 193 1
166 198 1
166 201 1
166 216 1
166 220 1
166 230 1
166 233 1
166 240 1
166 242 1
166 253 1
166 257 1
166 261 1
166 262 1
166 267 1
166 268 1
166 271 1
166 282 1
166 289 1
167 173 1
167 175 1
167 176 1
167 177 1
167 180 1
167 181 1
167 182 1
167 186 1
167 187 1
167 188 1
167 193 1
167 194 1
167 197 1
167 202 1
167 203 1
167 204 1
167 212 1
167 215 1
167 216 1
167 218 1
167 222 1
167 230 1
167 236 1
167 237 1
167 238 1
167 240 1
167 241 1
167 243 1
167 244 1
167 245 1
167 251 1
167 255 1
167 259 1
167 260 1
167 261 1
167 275 1
167 284 1
167 290 1
167 296 1
167 300 1
168 171 1
168 172 1
168 173 1
168 174 1
168 175 1
168 179 1
168 180 1
168 183 1
168 186 1
168 187 1
168 188 1
168 192 1
168 197 1
168 198 1
168 201 1
168 203 1
168 204 1
168 205 1
168 210 1
168 212 1
168 214 1
168 216 1
168 219 1
168 222 1
168 224 1
168 227 1
168 230 1
168 237 1
168 242 1
168 249 1
168 252 1
168 254 1
168 260 1
168 271 1
168 272 1
168 276 1
168 277 1
168 278 1
168 281 1
168 282 1
168 286 1
168 287 1
168 288 1
168 291 1
168 293 1
168 295 1
169 170 1
169 172 1
169 178 1
169 181 1
169 186 1
169 187 1
169 198 1
169 199 1
169 201 1
169 202 1
169 204 1
169 207 1
169 216 1
169 224 1
169 231 1
169 235 1
169 238 1
169 239 1
169 249 1
169 250 1
169 251 1
169 254 1
169 256 1
169 258 1
169 260 1
169 266 1
169 267 1
169 269 1
169 270 1
169 271 1
169 273 1
169 275 1
169 280 1
169 295 1
170 178 1
170 191 1
170 201 1
170 207 1
170 216 1
170 222 1
170 225 1
170 227 1
170 233 1
170 234 1
170 239 1
170 241 1
170 246 1
170 247 1
170 248 1
170 251 1
170 260 1
170 266 1
170 277 1
170 284 1
170 289 1
170 293 1
171 173 1
171 174 1
171 181 1
171 183 1
171 184 1
171 187 1
171 190 1
171 194 1
171 198 1
171 199 1
171 201 1
171 219 1
171 229 1
171 233 1
171 238 1
171 241 1
171 253 1
171 258 1
171 268 1
171 270 1
171 274 1
171 275 1
171 292 1
171 293 1
171 296 1
171 298 1
171 299 1
172 173 1
172 175 1
172 176 1
172 183 1
172 189 1
172 191 1
172 195 1
172 201 1
172 203 1
172 204 1
172 207 1
172 216 1
172 218 1
172 222 1
172 224 1
172 227 1
172 234 1
172 235 1
172 236 1
172 238 1
172 241 1
172 248 1
172 251 1
172 263 1
172 264 1
172 266 1
172 270 1
172 278 1
172 294 1
172 298 1
173 174 1
173 175 1
173 182 1
173 183 1
173 184 1
173 186 1
173 190 1
173 191 1
173 195 1
173 197 1
173 198 1
173 199 1
173 201 1
173 202 1
173 203 1
173 204 1
173 206 1
173 212 1
173 218 1
173 221 1
173 222 1
173 223 1
173 224 1
173 226 1
173 228 1
173 229 1
173 238 1
173 242 1
173 243 1
173 245 1
173 248 1
173 254 1
173 257 1
173 261 1
173 273 1
173 276 1
173 277 1
173 282 1
173 292 1
173 293 1
173 296 1
173 299 1
174 177 1
174 180 1
174 186 1
174 189 1
174 202 1
174 225 1
174 230 1
174 232 1
174 233 1
174 243 1
174 253 1
174 263 1
174 266 1
174 269 1
174 271 1
174 277 1
174 282 1
174 285 1
174 289 1
175 178 1
175 179 1
175 180 1
175 183 1
175 184 1
175 194 1
175 202 1
175 204 1
175 205 1
175 208 1
175 211 1
175 218 1
175 224 1
175 230 1
175 234 1
175 235 1
175 241 1
175 243 1
175 251 1
175 254 1
175 264 1
175 278 1
175 284 1
175 286 1
175 291 1
175 292 1
175 295 1
175 299 1
175 300 1
176 177 1
176 181 1
176 187 1
176 188 1
176 194 1
176 207 1
176 215 1
176 216 1
176 218 1
176 240 1
176 241 1
176 244 1
176 251 1
176 253 1
176 272 1
176 275 1
176 279 1
176 282 1
176 283 1
176 284 1
176 288 1
176 295 1
176 296 1
177 185 1
177 201 1
177 208 1
177 212 1
177 213 1
177 216 1
177 217 1
177 218 1
177 228 1
177 229 1
177 231 1
177 234 1
177 236 1
177 237 1
177 242 1
177 248 1
177 269 1
177 270 1
177 285 1
177 289 1
178 184 1
178 187 1
178 191 1
178 194 1
178 195 1
178 196 1
178 197 1
178 198 1
178 202 1
178 203 1
178 204 1
178 207 1
178 212 1
178 224 1
178 225 1
178 227 1
178 228 1
178 230 1
178 233 1
178 234 1
178 239 1
178 240 1
178 243 1
178 244 1
178 247 1
178 249 1
178 257 1
178 258 1
178 259 1
178 260 1
178 261 1
178 266 1
178 269 1
178 274 1
178 280 1
178 284 1
178 285 1
178 288 1
178 292 1
178 294 1
178 297 1
178 300 1
179 191 1
179 194 1
179 196 1
179 199 1
179 212 1
179 218 1
179 230 1
179 232 1
179 247 1
179 258 1
179 261 1
179 279 1
179 284 1
179 285 1
179 287 1
179 294 1
180 184 1
180 186 1
180 194 1
180 210 1
180 211 1
180 217 1
180 223 1
180 228 1
180 229 1
180 232 1
180 233 1
180 244 1
180 253 1
180 257 1
180 261 1
180 265 1
180 278 1
180 287 1
180 289 1
181 186 1
181 187 1
181 196 1
181 198 1
181 199 1
181 201 1
181 210 1
181 211 1
181 214 1
181 217 1
181 220 1
181 221 1
181 222 1
181 229 1
181 236 1
181 239 1
181 240 1
181 242 1
181 243 1
181 249 1
181 252 1
181 254 1
181 261 1
181 263 1
181 270 1
181 278 1
181 292 1
181 293 1
181 295 1
181 296 1
181 298 1
182 183 1
182 185 1
182 187 1
182 191 1
182 198 1
182 201 1
182 203 1
182 205 1
182 208 1
182 210 1
182 211 1
182 212 1
182 214 1
182 228 1
182 238 1
182 241 1
182 244 1
182 251 1
182 256 1
182 264 1
182 269 1
182 276 1
182 278 1
182 280 1
182 284 1
182 286 1
182 288 1
182 298 1
183 185 1
183 187 1
183 189 1
183 193 1
183 195 1
183 199 1
183 201 1
183 202 1
183 205 1
183 206 1
183 214 1
183 221 1
183 222 1
183 223 1
183 224 1
183 228 1
183 229 1
183 230 1
183 233 1
183 235 1
183 237 1
183 238 1
183 241 1
183 243 1
183 248 1
183 250 1
183 251 1
183 253 1
183 255 1
183 257 1
183 258 1
183 261 1
183 265 1
183 266 1
183 269 1
183 271 1
183 272 1
183 276 1
183 278 1
183 283 1
183 285 1
183 286 1
183 289 1
183 290 1
183 292 1
183 299 1
183 300 1
184 186 1
184 191 1
184 199 1
184 203 1
184 204 1
184 206 1
184 209 1
184 210 1
184 211 1
184 212 1
184 216 1
184 221 1
184 224 1
184 225 1
184 226 1
184 234 1
184 242 1
184 253 1
184 255 1
184 264 1
184 265 1
184 266 1
184 282 1
184 285 1
184 289 1
184 293 1
184 295 1
185 186 1
185 191 1
185 197 1
185 200 1
185 202 1
185 222 1
185 223 1
185 227 1
185 233 1
185 235 1
185 242 1
185 248 1
185 249 1
185 258 1
185 264 1
185 271 1
185 276 1
185 282 1
185 284 1
185 289 1
185 292 1
186 190 1
186 191 1
186 192 1
186 193 1
186 197 1
186 201 1
186 205 1
186 207 1
186 210 1
186 211 1
186 212 1
186 214 1
186 218 1
186 230 1
186 231 1
186 233 1
186 236 1
186 242 1
186 244 1
186 245 1
186 246 1
186 247 1
186 248 1
186 252 1
186 260 1
186 264 1
186 266 1
186 268 1
186 269 1
186 274 1
186 277 1
186 278 1
186 288 1
186 289 1
186 291 1
186 292 1
186 294 1
186 295 1
186 298 1
187 190 1
187 191 1
187 193 1
187 195 1
187 196 1
187 198 1
187 199 1
187 206 1
187 209 1
187 210 1
187 212 1
187 217 1
187 218 1
187 219 1
187 222 1
187 225 1
187 226 1
187 227 1
187 229 1
187 230 1
187 233 1
187 234 1
187 236 1
187 242 1
187 243 1
187 244 1
187 248 1
187 249 1
187 250 1
187 251 1
187 253 1
187 264 1
187 265 1
187 267 1
187 269 1
187 275 1
187 277 1
187 283 1
187 284 1
187 289 1
187 292 1
187 295 1
187 297 1
187 300 1
188 189 1
188 192 1
188 194 1
188 199 1
188 203 1
188 204 1
188 205 1
188 206 1
188 216 1
188 217 1
188 224 1
188 233 1
188 236 1
188 238 1
188 246 1
188 250 1
188 275 1
188 281 1
188 287 1
188 300 1
189 193 1
189 200 1
189 202 1
189 203 1
189 206 1
189 207 1
189 208 1
189 210 1
189 211 1
189 212 1
189 213 1
189 214 1
189 215 1
189 224 1
189 227 1
189 228 1
189 229 1
189 240 1
189 242 1
189 243 1
189 245 1
189 261 1
189 264 1
189 266 1
189 268 1
189 271 1
189 276 1
189 278 1
189 286 1
189 292 1
189 295 1
189 299 1
190 194 1
190 208 1
190 212 1
190 216 1
190 227 1
190 232 1
190 233 1
190 249 1
190 264 1
190 265 1
190 275 1
190 284 1
191 195 1
191 197 1
191 204 1
191 208 1
191 210 1
191 212 1
191 216 1
191 222 1
191 224 1
191 225 1
191 228 1
191 232 1
191 233 1
191 238 1
191 241 1
191 245 1
191 247 1
191 249 1
191 253 1
191 260 1
191 261 1
191 279 1
191 280 1
191 282 1
191 295 1
191 296 1
191 298 1
192 196 1
192 198 1
192 202 1
192 224 1
192 226 1
192 227 1
192 229 1
192 232 1
192 234 1
192 242 1
192 250 1
192 261 1
192 263 1
192 264 1
192 267 1
192 277 1
192 279 1
192 284 1
192 285 1
192 293 1
192 300 1
193 202 1
193 207 1
193 209 1
193 210 1
193 219 1
193 223 1
193 227 1
193 228 1
193 232 1
193 233 1
193 234 1
193 240 1
193 242 1
193 245 1
193 247 1
193 248 1
193 250 1
193 262 1
193 263 1
193 265 1
193 269 1
193 283 1
194 195 1
194 197 1
194 203 1
194 206 1
194 207 1
194 211 1
194 216 1
194 219 1
194 220 1
194 221 1
194 226 1
194 228 1
194 229 1
194 230 1
194 234 1
194 235 1
194 237 1
194 238 1
194 242 1
194 244 1
194 245 1
194 253 1
194 256 1
194 259 1
194 262 1
194 265 1
194 267 1
194 269 1
194 271 1
194 274 1
194 278 1
194 280 1
194 281 1
194 282 1
194 283 1
194 284 1
194 289 1
194 292 1
194 297 1
194 300 1
195 196 1
195 206 1
195 210 1
195 212 1
195 216 1
195 217 1
195 219 1
195 221 1
195 222 1
195 228 1
195 233 1
195 235 1
195 240 1
195 243 1
195 245 1
195 251 1
195 253 1
195 258 1
195 264 1
195 270 1
195 272 1
195 276 1
195 277 1
195 278 1
195 281 1
195 284 1
195 288 1
195 290 1
195 299 1
196 201 1
196 205 1
196 208 1
196 210 1
196 211 1
196 221 1
196 228 1
196 235 1
196 238 1
196 241 1
196 242 1
196 243 1
196 244 1
196 257 1
196 271 1
196 275 1
196 276 1
196 277 1
196 283 1
196 287 1
196 292 1
196 293 1
196 294 1
196 300 1
197 198 1
197 203 1
197 206 1
197 214 1
197 227 1
197 228 1
197 232 1
197 236 1
197 241 1
197 242 1
197 243 1
197 253 1
197 256 1
197 257 1
197 265 1
197 267 1
197 273 1
197 279 1
198 203 1
198 205 1
198 210 1
198 212 1
198 224 1
198 226 1
198 227 1
198 232 1
198 234 1
198 239 1
198 240 1
198 241 1
198 242 1
198 243 1
198 246 1
198 264 1
198 269 1
198 270 1
198 273 1
198 275 1
198 277 1
198 279 1
198 281 1
198 285 1
198 288 1
198 289 1
198 290 1
198 297 1
199 200 1
199 203 1
199 207 1
199 209 1
199 214 1
199 224 1
199 227 1
199 236 1
199 241 1
199 243 1
199 250 1
199 257 1
199 265 1
199 276 1
199 289 1
200 210 1
200 212 1
200 230 1
200 232 1
200 241 1
200 244 1
200 254 1
200 258 1
200 259 1
200 263 1
200 273 1
200 278 1
200 284 1
200 286 1
200 293 1
200 300 1
201 203 1
201 207 1
201 211 1
201 215 1
201 218 1
201 223 1
201 228 1
201 229 1
201 234 1
201 236 1
201 239 1
201 241 1
201 242 1
201 243 1
201 246 1
201 248 1
201 249 1
201 256 1
201 257 1
201 258 1
201 260 1
201 262 1
201 264 1
201 265 1
201 266 1
201 268 1
201 276 1
201 286 1
201 289 1
201 290 1
201 293 1
201 298 1
202 203 1
202 204 1
202 208 1
202 209 1
202 224 1
202 228 1
202 229 1
202 230 1
202 236 1
202 238 1
202 239 1
202 242 1
202 243 1
202 247 1
202 248 1
202 250 1
202 252 1
202 253 1
202 254 1
202 258 1
202 259 1
202 264 1
202 265 1
202 266 1
202 267 1
202 272 1
202 276 1
202 284 1
202 292 1
202 294 1
202 295 1
202 297 1
203 207 1
203 211 1
203 212 1
203 215 1
203 217 1
203 218 1
203 220 1
203 221 1
203 226 1
203 230 1
203 232 1
203 234 1
203 235 1
203 236 1
203 237 1
203 238 1
203 246 1
203 249 1
203 250 1
203 256 1
203 260 1
203 271 1
203 275 1
203 278 1
203 282 1
203 284 1
203 285 1
203 290 1
203 291 1
203 292 1
204 215 1
204 216 1
204 220 1
204 224 1
204 228 1
204 230 1
204 231 1
204 233 1
204 235 1
204 241 1
204 243 1
204 245 1
204 248 1
204 249 1
204 251 1
204 258 1
204 266 1
204 267 1
204 273 1
204 276 1
204 278 1
204 279 1
204 282 1
204 285 1
204 288 1
204 292 1
204 300 1
205 209 1
205 212 1
205 216 1
205 227 1
205 233 1
205 236 1
205 248 1
205 258 1
205 265 1
205 276 1
205 282 1
205 289 1
206 208 1
206 209 1
206 210 1
206 214 1
206 222 1
206 226 1
206 234 1
206 235 1
206 237 1
206 241 1
206 246 1
206 254 1
206 257 1
206 268 1
206 275 1
206 282 1
206 284 1
206 295 1
206 300 1
207 212 1
207 214 1
207 217 1
207 220 1
207 225 1
207 229 1
207 234 1
207 236 1
207 237 1
207 242 1
207 249 1
207 252 1
207 256 1
207 258 1
207 264 1
207 272 1
207 275 1
207 276 1
207 278 1
207 288 1
207 291 1
207 292 1
207 293 1
207 300 1
208 211 1
208 216 1
208 221 1
208 236 1
208 238 1
208 243 1
208 245 1
208 246 1
208 253 1
208 266 1
208 269 1
208 270 1
208 282 1
208 283 1
208 284 1
208 299 1
209 216 1
209 217 1
209 229 1
209 230 1
209 233 1
209 234 1
209 243 1
209 249 1
209 256 1
209 257 1
209 261 1
209 264 1
209 276 1
209 278 1
209 286 1
210 211 1
210 219 1
210 220 1
210 223 1
210 224 1
210 225 1
210 227 1
210 230 1
210 232 1
210 233 1
210 234 1
210 240 1
210 246 1
210 248 1
210 249 1
210 250 1
210 253 1
210 256 1
210 257 1
210 263 1
210 270 1
210 272 1
210 275 1
210 276 1
210 278 1
210 279 1
210 284 1
210 293 1
210 294 1
210 295 1
210 297 1
211 212 1
211 217 1
211 221 1
211 224 1
211 231 1
211 250 1
211 251 1
211 253 1
211 260 1
211 263 1
211 265 1
211 266 1
211 270 1
211 275 1
211 276 1
211 277 1
211 286 1
211 288 1
211 293 1
211 295 1
211 299 1
211 300 1
212 217 1
212 221 1
212 222 1
212 223 1
212 228 1
212 233 1
212 236 1
212 240 1
212 242 1
212 245 1
212 246 1
212 248 1
212 252 1
212 256 1
212 257 1
212 261 1
212 263 1
212 265 1
212 268 1
212 272 1
212 273 1
212 276 1
212 278 1
212 282 1
212 284 1
212 289 1
212 298 1
213 216 1
213 220 1
213 222 1
213 224 1
213 230 1
213 233 1
213 238 1
213 248 1
213 255 1
213 263 1
213 269 1
213 278 1
213 284 1
213 294 1
213 296 1
213 300 1
214 222 1
214 226 1
214 229 1
214 230 1
214 231 1
214 232 1
214 233 1
214 234 1
214 240 1
214 243 1
214 247 1
214 251 1
214 258 1
214 260 1
214 261 1
214 264 1
214 267 1
214 268 1
214 269 1
214 271 1
214 279 1
214 282 1
214 284 1
214 299 1
215 228 1
215 229 1
215 243 1
215 248 1
215 250 1
215 261 1
215 266 1
215 267 1
215 278 1
215 282 1
215 286 1
215 287 1
215 299 1
216 220 1
216 221 1
216 224 1
216 226 1
216 229 1
216 233 1
216 241 1
216 243 1
216 244 1
216 246 1
216 253 1
216 266 1
216 267 1
216 272 1
216 275 1
216 286 1
216 293 1
216 294 1
216 295 1
216 297 1
216 300 1
217 218 1
217 220 1
217 222 1
217 227 1
217 234 1
217 238 1
217 239 1
217 241 1
217 242 1
217 250 1
217 253 1
217 257 1
217 260 1
217 264 1
217 273 1
217 277 1
217 279 1
217 281 1
217 284 1
217 286 1
217 289 1
217 299 1
218 220 1
218 224 1
218 228 1
218 230 1
218 234 1
218 235 1
218 236 1
218 238 1
218 243 1
218 248 1
218 249 1
218 253 1
218 257 1
218 270 1
218 275 1
218 277 1
218 278 1
218 297 1
218 299 1
218 300 1
219 224 1
219 225 1
219 233 1
219 237 1
219 238 1
219 249 1
219 276 1
219 284 1
219 289 1
219 292 1
219 295 1
220 222 1
220 224 1
220 227 1
220 228 1
220 232 1
220 238 1
220 245 1
220 250 1
220 253 1
220 257 1
220 260 1
220 261 1
220 268 1
220 285 1
220 289 1
220 297 1
221 222 1
221 229 1
221 232 1
221 233 1
221 238 1
221 240 1
221 251 1
221 253 1
221 275 1
221 288 1
221 292 1
221 296 1
222 226 1
222 230 1
222 232 1
222 236 1
222 238 1
222 244 1
222 246 1
222 249 1
222 251 1
222 253 1
222 256 1
222 257 1
222 258 1
222 262 1
222 264 1
222 265 1
222 272 1
222 274 1
222 275 1
222 292 1
222 294 1
222 295 1
223 231 1
223 242 1
223 244 1
223 249 1
223 260 1
223 263 1
223 265 1
223 267 1
223 268 1
223 277 1
223 284 1
223 288 1
223 295 1
224 232 1
224 235 1
224 238 1
224 243 1
224 244 1
224 254 1
224 258 1
224 264 1
224 265 1
224 271 1
224 277 1
224 278 1
224 280 1
224 282 1
224 285 1
224 288 1
224 289 1
224 294 1
224 295 1
224 297 1
224 298 1
224 300 1
225 230 1
225 231 1
225 241 1
225 242 1
225 243 1
225 244 1
225 248 1
225 250 1
225 251 1
225 253 1
225 254 1
225 265 1
225 266 1
225 267 1
225 268 1
225 272 1
225 278 1
225 280 1
225 285 1
225 286 1
225 288 1
225 293 1
225 295 1
226 229 1
226 230 1
226 233 1
226 249 1
226 256 1
226 257 1
226 259 1
226 281 1
226 282 1
226 291 1
227 230 1
227 234 1
227 236 1
227 237 1
227 242 1
227 247 1
227 251 1
227 253 1
227 256 1
227 258 1
227 260 1
227 264 1
227 271 1
227 279 1
227 282 1
227 288 1
227 289 1
227 290 1
227 294 1
227 300 1
228 235 1
228 237 1
228 238 1
228 242 1
228 243 1
228 244 1
228 245 1
228 248 1
228 249 1
228 253 1
228 257 1
228 258 1
228 260 1
228 264 1
228 265 1
228 272 1
228 275 1
228 283 1
228 285 1
228 300 1
229 230 1
229 232 1
229 234 1
229 238 1
229 241 1
229 242 1
229 249 1
229 253 1
229 255 1
229 256 1
229 260 1
229 261 1
229 262 1
229 263 1
229 265 1
229 269 1
229 272 1
229 275 1
229 276 1
229 277 1
229 279 1
229 283 1
229 285 1
229 286 1
229 287 1
229 288 1
229 289 1
229 291 1
229 292 1
229 295 1
230 231 1
230 232 1
230 238 1
230 240 1
230 242 1
230 246 1
230 248 1
230 249 1
230 252 1
230 254 1
230 261 1
230 264 1
230 267 1
230 273 1
230 275 1
230 278 1
230 279 1
230 281 1
230 284 1
230 285 1
230 287 1
230 288 1
230 295 1
230 296 1
230 297 1
230 298 1
231 241 1
231 242 1
231 244 1
231 251 1
231 252 1
231 257 1
231 265 1
231 279 1
231 282 1
231 283 1
231 285 1
231 295 1
232 233 1
232 249 1
232 253 1
232 254 1
232 262 1
232 265 1
232 267 1
232 271 1
232 275 1
232 276 1
232 278 1
232 280 1
232 285 1
232 286 1
232 288 1
232 289 1
232 290 1
232 291 1
232 293 1
232 296 1
233 234 1
233 236 1
233 240 1
233 243 1
233 246 1
233 248 1
233 249 1
233 253 1
233 269 1
233 270 1
233 275 1
233 276 1
233 280 1
233 288 1
233 293 1
233 297 1
233 299 1
233 300 1
234 238 1
234 241 1
234 242 1
234 245 1
234 246 1
234 249 1
234 257 1
234 260 1
234 262 1
234 265 1
234 272 1
234 274 1
234 276 1
234 278 1
234 281 1
234 283 1
234 284 1
234 288 1
234 290 1
234 295 1
234 300 1
235 241 1
235 242 1
235 257 1
235 278 1
235 281 1
235 282 1
236 237 1
236 238 1
236 239 1
236 244 1
236 245 1
236 246 1
236 247 1
236 248 1
236 249 1
236 252 1
236 259 1
236 260 1
236 265 1
236 266 1
236 272 1
236 275 1
236 277 1
236 285 1
236 287 1
236 288 1
236 299 1
237 241 1
237 246 1
237 254 1
237 266 1
237 270 1
237 276 1
237 282 1
237 284 1
237 299 1
238 241 1
238 242 1
238 243 1
238 244 1
238 245 1
238 246 1
238 248 1
238 249 1
238 250 1
238 251 1
238 253 1
238 257 1
238 259 1
238 265 1
238 268 1
238 272 1
238 276 1
238 277 1
238 278 1
238 279 1
238 280 1
238 285 1
238 286 1
238 288 1
238 291 1
238 293 1
238 295 1
238 296 1
238 298 1
239 248 1
239 250 1
239 254 1
239 262 1
239 264 1
239 270 1
239 271 1
239 276 1
239 284 1
239 285 1
239 291 1
240 252 1
240 254 1
240 258 1
240 282 1
240 285 1
240 286 1
240 289 1
240 294 1
240 295 1
240 300 1
241 244 1
241 249 1
241 251 1
241 252 1
241 254 1
241 258 1
241 259 1
241 260 1
241 261 1
241 269 1
241 273 1
241 276 1
241 278 1
241 282 1
241 284 1
241 291 1
241 292 1
241 293 1
241 294 1
241 296 1
241 300 1
242 243 1
242 247 1
242 248 1
242 249 1
242 252 1
242 257 1
242 269 1
242 275 1
242 276 1
242 277 1
242 278 1
242 284 1
242 286 1
242 292 1
243 246 1
243 249 1
243 255 1
243 257 1
243 261 1
243 263 1
243 265 1
243 270 1
243 272 1
243 274 1
243 277 1
243 278 1
243 279 1
243 282 1
243 288 1
243 289 1
243 290 1
243 295 1
244 276 1
244 285 1
244 288 1
244 292 1
245 254 1
245 258 1
245 261 1
245 267 1
245 275 1
245 276 1
245 284 1
245 286 1
245 287 1
245 288 1
245 289 1
246 257 1
246 262 1
246 265 1
246 269 1
246 278 1
246 280 1
246 281 1
246 282 1
246 288 1
246 295 1
247 248 1
247 257 1
247 269 1
247 270 1
247 272 1
247 281 1
247 291 1
247 300 1
248 250 1
248 251 1
248 252 1
248 253 1
248 255 1
248 257 1
248 258 1
248 259 1
248 260 1
248 265 1
248 269 1
248 270 1
248 272 1
248 275 1
248 278 1
248 279 1
248 280 1
248 282 1
248 285 1
248 292 1
248 298 1
248 299 1
249 251 1
249 253 1
249 256 1
249 257 1
249 258 1
249 264 1
249 266 1
249 277 1
249 281 1
249 284 1
249 288 1
249 289 1
249 294 1
249 295 1
249 296 1
249 300 1
250 265 1
250 267 1
250 281 1
250 286 1
250 292 1
250 293 1
251 253 1
251 257 1
251 258 1
251 260 1
251 263 1
251 264 1
251 266 1
251 279 1
251 292 1
251 295 1
251 300 1
252 254 1
252 258 1
252 282 1
252 285 1
252 286 1
252 289 1
252 292 1
253 264 1
253 265 1
253 271 1
253 275 1
253 278 1
253 284 1
253 286 1
253 287 1
253 291 1
254 255 1
254 263 1
254 270 1
254 275 1
254 280 1
254 282 1
254 291 1
254 292 1
254 294 1
254 298 1
254 300 1
255 257 1
255 270 1
255 276 1
255 278 1
255 289 1
255 292 1
255 294 1
256 258 1
256 272 1
256 273 1
256 274 1
256 282 1
256 284 1
257 265 1
257 266 1
257 267 1
257 270 1
257 271 1
257 272 1
257 278 1
257 279 1
257 285 1
257 293 1
257 294 1
257 295 1
257 299 1
257 300 1
258 260 1
258 261 1
258 262 1
258 265 1
258 269 1
258 271 1
258 275 1
258 277 1
258 278 1
258 282 1
258 285 1
258 289 1
258 293 1
258 296 1
258 300 1
259 275 1
259 291 1
259 295 1
259 298 1
260 263 1
260 264 1
260 266 1
260 267 1
260 270 1
260 276 1
260 277 1
260 278 1
260 279 1
260 282 1
260 284 1
260 288 1
261 267 1
261 273 1
261 281 1
261 285 1
261 289 1
261 295 1
261 296 1
262 270 1
262 271 1
262 272 1
262 278 1
262 288 1
262 289 1
262 292 1
262 293 1
262 295 1
263 275 1
263 279 1
263 282 1
263 284 1
263 287 1
263 288 1
263 293 1
264 269 1
264 270 1
264 271 1
264 281 1
264 284 1
264 294 1
264 295 1
264 300 1
265 266 1
265 273 1
265 277 1
265 280 1
265 281 1
265 284 1
265 285 1
265 288 1
265 289 1
265 292 1
265 295 1
265 299 1
266 272 1
266 277 1
266 282 1
266 284 1
266 285 1
266 290 1
266 291 1
266 294 1
266 295 1
267 271 1
267 273 1
267 274 1
267 294 1
267 299 1
268 275 1
268 295 1
268 296 1
269 277 1
269 282 1
269 285 1
269 288 1
269 294 1
269 295 1
269 296 1
270 275 1
270 279 1
270 284 1
270 287 1
270 292 1
270 295 1
270 298 1
270 299 1
271 276 1
271 282 1
271 283 1
271 289 1
271 296 1
271 299 1
272 289 1
272 293 1
272 295 1
272 297 1
273 280 1
273 284 1
273 287 1
273 295 1
273 300 1
274 276 1
274 282 1
274 285 1
274 289 1
274 290 1
274 292 1
274 293 1
274 295 1
274 298 1
275 276 1
275 278 1
275 285 1
275 288 1
275 289 1
275 290 1
275 291 1
275 292 1
275 295 1
276 281 1
276 282 1
276 285 1
276 286 1
276 287 1
276 288 1
276 294 1
277 279 1
277 284 1
277 289 1
277 296 1
277 300 1
278 279 1
278 282 1
278 283 1
278 285 1
278 286 1
278 288 1
278 292 1
278 295 1
278 298 1
278 299 1
279 284 1
279 288 1
279 290 1
279 291 1
280 281 1
280 287 1
280 289 1
280 290 1
280 294 1
281 282 1
281 288 1
281 289 1
281 292 1
281 300 1
282 286 1
282 287 1
282 296 1
282 299 1
282 300 1
283 285 1
283 286 1
283 289 1
283 295 1
284 287 1
284 289 1
284 290 1
284 292 1
284 294 1
284 297 1
284 300 1
286 290 1
287 295 1
287 296 1
287 300 1
288 293 1
288 296 1
288 300 1
290 294 1
290 295 1
290 300 1
291 294 1
291 299 1
291 300 1
292 294 1
294 300 1
295 297 1
298 300 1


==> anc/instances/benchmark/thetaPrime/san200_0_7_1.dat <==
200 5970
1 2 1
1 6 1
1 9 1
1 10 1
1 13 1
1 20 1
1 24 1
1 25 1
1 28 1
1 35 1
1 36 1
1 41 1
1 47 1
1 49 1
1 51 1
1 52 1
1 53 1
1 55 1
1 57 1
1 59 1
1 65 1
1 68 1
1 71 1
1 76 1
1 80 1
1 82 1
1 83 1
1 91 1
1 92 1
1 95 1
1 96 1
1 100 1
1 102 1
1 103 1
1 104 1
1 107 1
1 114 1
1 115 1
1 120 1
1 132 1
1 136 1
1 137 1
1 138 1
1 141 1
1 143 1
1 145 1
1 147 1
1 149 1
1 150 1
1 154 1
1 157 1
1 160 1
1 164 1
1 166 1
1 169 1
1 175 1
1 180 1
1 181 1
1 182 1
1 184 1
1 189 1
1 192 1
1 193 1
1 195 1
1 196 1
1 200 1
2 3 1
2 5 1
2 7 1
2 8 1
2 10 1
2 15 1
2 18 1
2 26 1
2 27 1
2 29 1
2 37 1
2 38 1
2 41 1
2 44 1
2 50 1
2 54 1
2 60 1
2 62 1
2 65 1
2 67 1
2 73 1
2 77 1
2 84 1
2 86 1
2 87 1
2 89 1
2 90 1
2 93 1
2 94 1
2 97 1
2 103 1
2 105 1
2 109 1
2 117 1
2 118 1
2 121 1
2 127 1
2 130 1
2 133 1
2 134 1
2 135 1
2 140 1
2 146 1
2 155 1
2 156 1
2 168 1
2 170 1
2 173 1
2 181 1
2 184 1
2 185 1
2 188 1
2 190 1
2 191 1
2 193 1
2 198 1
3 6 1
3 11 1
3 13 1
3 14 1
3 19 1
3 20 1
3 21 1
3 28 1
3 29 1
3 30 1
3 31 1
3 35 1
3 46 1
3 48 1
3 49 1
3 53 1
3 56 1
3 63 1
3 69 1
3 70 1
3 71 1
3 76 1
3 83 1
3 90 1
3 91 1
3 92 1
3 95 1
3 101 1
3 103 1
3 111 1
3 113 1
3 115 1
3 117 1
3 120 1
3 124 1
3 129 1
3 130 1
3 132 1
3 134 1
3 136 1
3 137 1
3 138 1
3 139 1
3 141 1
3 144 1
3 145 1
3 150 1
3 154 1
3 157 1
3 158 1
3 159 1
3 164 1
3 166 1
3 169 1
3 174 1
3 180 1
3 182 1
3 183 1
3 186 1
3 189 1
3 192 1
3 195 1
3 200 1
4 6 1
4 9 1
4 12 1
4 13 1
4 14 1
4 16 1
4 20 1
4 21 1
4 24 1
4 25 1
4 28 1
4 33 1
4 34 1
4 35 1
4 39 1
4 46 1
4 47 1
4 55 1
4 57 1
4 61 1
4 64 1
4 66 1
4 68 1
4 70 1
4 71 1
4 73 1
4 76 1
4 80 1
4 83 1
4 90 1
4 91 1
4 92 1
4 95 1
4 101 1
4 104 1
4 107 1
4 111 1
4 113 1
4 114 1
4 116 1
4 117 1
4 124 1
4 136 1
4 137 1
4 138 1
4 140 1
4 143 1
4 144 1
4 145 1
4 147 1
4 150 1
4 158 1
4 159 1
4 164 1
4 166 1
4 174 1
4 177 1
4 180 1
4 182 1
4 183 1
4 184 1
4 187 1
4 193 1
4 194 1
4 195 1
4 196 1
5 9 1
5 11 1
5 13 1
5 14 1
5 16 1
5 20 1
5 21 1
5 24 1
5 28 1
5 29 1
5 30 1
5 31 1
5 35 1
5 36 1
5 37 1
5 46 1
5 51 1
5 52 1
5 53 1
5 56 1
5 64 1
5 70 1
5 72 1
5 75 1
5 76 1
5 78 1
5 79 1
5 80 1
5 85 1
5 86 1
5 90 1
5 91 1
5 95 1
5 102 1
5 103 1
5 107 1
5 111 1
5 114 1
5 116 1
5 119 1
5 120 1
5 124 1
5 125 1
5 129 1
5 132 1
5 136 1
5 137 1
5 144 1
5 147 1
5 150 1
5 154 1
5 157 1
5 158 1
5 159 1
5 162 1
5 164 1
5 165 1
5 166 1
5 167 1
5 170 1
5 175 1
5 177 1
5 180 1
5 189 1
5 192 1
5 193 1
5 195 1
5 197 1
6 8 1
6 10 1
6 12 1
6 15 1
6 16 1
6 19 1
6 27 1
6 32 1
6 33 1
6 37 1
6 40 1
6 41 1
6 42 1
6 45 1
6 48 1
6 50 1
6 55 1
6 59 1
6 62 1
6 66 1
6 70 1
6 72 1
6 74 1
6 77 1
6 81 1
6 83 1
6 85 1
6 86 1
6 88 1
6 93 1
6 98 1
6 106 1
6 109 1
6 123 1
6 134 1
6 142 1
6 146 1
6 148 1
6 152 1
6 160 1
6 161 1
6 163 1
6 168 1
6 171 1
6 172 1
6 173 1
6 176 1
6 177 1
6 181 1
6 185 1
6 191 1
7 9 1
7 21 1
7 25 1
7 29 1
7 31 1
7 34 1
7 35 1
7 39 1
7 44 1
7 47 1
7 48 1
7 51 1
7 52 1
7 56 1
7 57 1
7 58 1
7 61 1
7 62 1
7 68 1
7 70 1
7 71 1
7 75 1
7 76 1
7 78 1
7 79 1
7 82 1
7 83 1
7 90 1
7 91 1
7 92 1
7 94 1
7 95 1
7 100 1
7 101 1
7 102 1
7 107 1
7 113 1
7 115 1
7 116 1
7 117 1
7 118 1
7 119 1
7 120 1
7 124 1
7 125 1
7 136 1
7 141 1
7 142 1
7 145 1
7 150 1
7 154 1
7 159 1
7 164 1
7 166 1
7 169 1
7 174 1
7 177 1
7 180 1
7 187 1
7 189 1
7 193 1
7 194 1
7 195 1
8 11 1
8 13 1
8 14 1
8 15 1
8 16 1
8 25 1
8 30 1
8 31 1
8 34 1
8 35 1
8 36 1
8 39 1
8 46 1
8 47 1
8 51 1
8 53 1
8 55 1
8 57 1
8 63 1
8 64 1
8 68 1
8 70 1
8 71 1
8 78 1
8 79 1
8 80 1
8 83 1
8 90 1
8 92 1
8 95 1
8 100 1
8 101 1
8 103 1
8 104 1
8 111 1
8 112 1
8 113 1
8 115 1
8 119 1
8 124 1
8 126 1
8 127 1
8 136 1
8 141 1
8 144 1
8 149 1
8 151 1
8 153 1
8 154 1
8 157 1
8 158 1
8 162 1
8 166 1
8 172 1
8 174 1
8 183 1
8 187 1
8 195 1
8 196 1
8 197 1
9 10 1
9 12 1
9 15 1
9 17 1
9 22 1
9 25 1
9 26 1
9 27 1
9 32 1
9 33 1
9 37 1
9 40 1
9 41 1
9 42 1
9 43 1
9 50 1
9 60 1
9 66 1
9 72 1
9 74 1
9 81 1
9 84 1
9 86 1
9 92 1
9 93 1
9 94 1
9 96 1
9 98 1
9 105 1
9 106 1
9 107 1
9 109 1
9 110 1
9 122 1
9 123 1
9 134 1
9 139 1
9 140 1
9 142 1
9 148 1
9 151 1
9 155 1
9 160 1
9 163 1
9 175 1
9 176 1
9 181 1
9 185 1
9 188 1
9 191 1
9 197 1
9 198 1
9 199 1
10 13 1
10 16 1
10 20 1
10 24 1
10 25 1
10 29 1
10 30 1
10 35 1
10 36 1
10 39 1
10 41 1
10 46 1
10 47 1
10 49 1
10 51 1
10 52 1
10 55 1
10 59 1
10 63 1
10 65 1
10 68 1
10 70 1
10 71 1
10 80 1
10 82 1
10 83 1
10 90 1
10 92 1
10 95 1
10 96 1
10 100 1
10 101 1
10 102 1
10 111 1
10 114 1
10 115 1
10 116 1
10 120 1
10 129 1
10 132 1
10 136 1
10 137 1
10 138 1
10 144 1
10 145 1
10 149 1
10 150 1
10 154 1
10 157 1
10 158 1
10 159 1
10 160 1
10 162 1
10 167 1
10 175 1
10 177 1
10 179 1
10 181 1
10 182 1
10 183 1
10 184 1
10 186 1
10 187 1
10 193 1
10 194 1
10 195 1
10 196 1
10 197 1
11 12 1
11 15 1
11 18 1
11 22 1
11 23 1
11 30 1
11 33 1
11 38 1
11 40 1
11 45 1
11 54 1
11 60 1
11 65 1
11 72 1
11 77 1
11 86 1
11 88 1
11 102 1
11 110 1
11 120 1
11 121 1
11 123 1
11 126 1
11 127 1
11 128 1
11 131 1
11 134 1
11 152 1
11 155 1
11 157 1
11 159 1
11 160 1
11 161 1
11 165 1
11 170 1
11 171 1
11 176 1
11 178 1
11 187 1
11 188 1
11 191 1
11 198 1
12 14 1
12 20 1
12 24 1
12 25 1
12 28 1
12 29 1
12 30 1
12 33 1
12 36 1
12 39 1
12 48 1
12 51 1
12 52 1
12 56 1
12 61 1
12 63 1
12 66 1
12 68 1
12 70 1
12 71 1
12 73 1
12 75 1
12 76 1
12 79 1
12 80 1
12 82 1
12 83 1
12 96 1
12 102 1
12 103 1
12 104 1
12 112 1
12 114 1
12 115 1
12 116 1
12 119 1
12 124 1
12 125 1
12 129 1
12 140 1
12 145 1
12 149 1
12 159 1
12 162 1
12 166 1
12 167 1
12 174 1
12 179 1
12 180 1
12 183 1
12 186 1
12 189 1
12 192 1
12 193 1
12 194 1
13 15 1
13 17 1
13 18 1
13 21 1
13 26 1
13 32 1
13 38 1
13 40 1
13 42 1
13 43 1
13 44 1
13 45 1
13 50 1
13 54 1
13 58 1
13 60 1
13 65 1
13 66 1
13 67 1
13 73 1
13 74 1
13 77 1
13 80 1
13 84 1
13 87 1
13 98 1
13 105 1
13 108 1
13 109 1
13 118 1
13 123 1
13 125 1
13 126 1
13 127 1
13 128 1
13 131 1
13 133 1
13 135 1
13 137 1
13 139 1
13 142 1
13 146 1
13 150 1
13 152 1
13 156 1
13 161 1
13 163 1
13 168 1
13 171 1
13 173 1
13 178 1
13 181 1
13 185 1
13 191 1
13 199 1
14 15 1
14 18 1
14 26 1
14 32 1
14 36 1
14 37 1
14 42 1
14 43 1
14 44 1
14 49 1
14 54 1
14 60 1
14 62 1
14 63 1
14 66 1
14 67 1
14 69 1
14 72 1
14 73 1
14 74 1
14 77 1
14 81 1
14 86 1
14 89 1
14 99 1
14 100 1
14 105 1
14 106 1
14 109 1
14 110 1
14 114 1
14 118 1
14 121 1
14 123 1
14 128 1
14 130 1
14 131 1
14 133 1
14 134 1
14 139 1
14 142 1
14 148 1
14 151 1
14 163 1
14 165 1
14 166 1
14 173 1
14 176 1
14 178 1
14 181 1
14 185 1
14 188 1
14 190 1
14 191 1
14 198 1
14 199 1
15 16 1
15 20 1
15 21 1
15 24 1
15 25 1
15 29 1
15 30 1
15 31 1
15 39 1
15 47 1
15 48 1
15 52 1
15 57 1
15 58 1
15 63 1
15 64 1
15 70 1
15 71 1
15 75 1
15 76 1
15 80 1
15 82 1
15 90 1
15 91 1
15 95 1
15 96 1
15 101 1
15 103 1
15 104 1
15 107 1
15 113 1
15 114 1
15 115 1
15 120 1
15 124 1
15 126 1
15 127 1
15 132 1
15 138 1
15 141 1
15 150 1
15 151 1
15 154 1
15 157 1
15 158 1
15 159 1
15 164 1
15 169 1
15 172 1
15 174 1
15 175 1
15 177 1
15 183 1
15 184 1
15 186 1
15 187 1
15 192 1
15 194 1
15 197 1
15 200 1
16 23 1
16 26 1
16 27 1
16 32 1
16 33 1
16 40 1
16 43 1
16 45 1
16 48 1
16 55 1
16 59 1
16 60 1
16 62 1
16 65 1
16 66 1
16 70 1
16 73 1
16 74 1
16 83 1
16 84 1
16 85 1
16 86 1
16 88 1
16 94 1
16 97 1
16 105 1
16 106 1
16 110 1
16 121 1
16 122 1
16 127 1
16 130 1
16 133 1
16 135 1
16 146 1
16 148 1
16 151 1
16 155 1
16 165 1
16 173 1
16 177 1
16 178 1
16 181 1
16 188 1
16 198 1
16 199 1
17 20 1
17 24 1
17 28 1
17 29 1
17 34 1
17 39 1
17 47 1
17 48 1
17 49 1
17 53 1
17 57 1
17 58 1
17 61 1
17 63 1
17 64 1
17 67 1
17 68 1
17 71 1
17 78 1
17 79 1
17 82 1
17 90 1
17 91 1
17 93 1
17 96 1
17 99 1
17 100 1
17 101 1
17 104 1
17 107 1
17 112 1
17 115 1
17 117 1
17 124 1
17 125 1
17 136 1
17 137 1
17 141 1
17 146 1
17 147 1
17 150 1
17 157 1
17 162 1
17 164 1
17 171 1
17 175 1
17 177 1
17 180 1
17 184 1
17 186 1
17 187 1
17 192 1
17 194 1
17 196 1
18 20 1
18 23 1
18 29 1
18 31 1
18 32 1
18 34 1
18 36 1
18 39 1
18 43 1
18 48 1
18 49 1
18 51 1
18 55 1
18 56 1
18 58 1
18 61 1
18 63 1
18 71 1
18 76 1
18 78 1
18 79 1
18 80 1
18 83 1
18 87 1
18 90 1
18 91 1
18 92 1
18 95 1
18 96 1
18 100 1
18 101 1
18 102 1
18 103 1
18 113 1
18 116 1
18 119 1
18 120 1
18 124 1
18 129 1
18 131 1
18 136 1
18 138 1
18 143 1
18 144 1
18 145 1
18 147 1
18 149 1
18 153 1
18 158 1
18 159 1
18 162 1
18 164 1
18 174 1
18 177 1
18 179 1
18 180 1
18 183 1
18 184 1
18 186 1
18 187 1
18 193 1
18 197 1
19 20 1
19 21 1
19 24 1
19 30 1
19 35 1
19 46 1
19 48 1
19 51 1
19 55 1
19 56 1
19 58 1
19 61 1
19 64 1
19 68 1
19 69 1
19 79 1
19 80 1
19 82 1
19 83 1
19 95 1
19 100 1
19 103 1
19 104 1
19 107 1
19 112 1
19 114 1
19 115 1
19 116 1
19 124 1
19 125 1
19 129 1
19 130 1
19 132 1
19 134 1
19 137 1
19 139 1
19 143 1
19 145 1
19 147 1
19 159 1
19 164 1
19 167 1
19 180 1
19 184 1
19 186 1
19 193 1
19 195 1
19 200 1
20 22 1
20 26 1
20 32 1
20 33 1
20 37 1
20 42 1
20 43 1
20 44 1
20 45 1
20 59 1
20 60 1
20 69 1
20 72 1
20 74 1
20 77 1
20 81 1
20 85 1
20 86 1
20 87 1
20 89 1
20 99 1
20 105 1
20 106 1
20 109 1
20 121 1
20 122 1
20 123 1
20 124 1
20 126 1
20 128 1
20 130 1
20 138 1
20 139 1
20 148 1
20 151 1
20 152 1
20 156 1
20 160 1
20 163 1
20 164 1
20 165 1
20 167 1
20 172 1
20 173 1
20 176 1
20 178 1
20 179 1
20 181 1
20 183 1
20 188 1
20 190 1
20 191 1
20 199 1
21 22 1
21 27 1
21 33 1
21 38 1
21 41 1
21 43 1
21 45 1
21 54 1
21 58 1
21 59 1
21 62 1
21 65 1
21 80 1
21 81 1
21 86 1
21 87 1
21 88 1
21 98 1
21 105 1
21 108 1
21 118 1
21 122 1
21 125 1
21 126 1
21 128 1
21 131 1
21 134 1
21 135 1
21 137 1
21 139 1
21 146 1
21 148 1
21 150 1
21 151 1
21 156 1
21 161 1
21 163 1
21 165 1
21 168 1
21 171 1
21 172 1
21 173 1
21 178 1
21 185 1
21 191 1
21 198 1
21 199 1
22 25 1
22 28 1
22 35 1
22 36 1
22 48 1
22 49 1
22 50 1
22 51 1
22 52 1
22 53 1
22 55 1
22 58 1
22 61 1
22 63 1
22 64 1
22 68 1
22 70 1
22 76 1
22 78 1
22 82 1
22 89 1
22 91 1
22 96 1
22 100 1
22 106 1
22 112 1
22 113 1
22 114 1
22 115 1
22 116 1
22 119 1
22 123 1
22 128 1
22 129 1
22 132 1
22 136 1
22 137 1
22 138 1
22 141 1
22 144 1
22 145 1
22 149 1
22 153 1
22 158 1
22 164 1
22 166 1
22 167 1
22 169 1
22 174 1
22 175 1
22 179 1
22 184 1
22 187 1
22 189 1
22 193 1
22 194 1
22 196 1
22 197 1
23 24 1
23 30 1
23 31 1
23 32 1
23 35 1
23 36 1
23 43 1
23 47 1
23 49 1
23 51 1
23 55 1
23 57 1
23 68 1
23 70 1
23 71 1
23 75 1
23 76 1
23 79 1
23 80 1
23 82 1
23 87 1
23 90 1
23 91 1
23 92 1
23 104 1
23 107 1
23 111 1
23 113 1
23 116 1
23 117 1
23 124 1
23 131 1
23 132 1
23 136 1
23 137 1
23 138 1
23 144 1
23 145 1
23 149 1
23 150 1
23 154 1
23 159 1
23 162 1
23 164 1
23 169 1
23 174 1
23 175 1
23 179 1
23 180 1
23 182 1
23 183 1
23 184 1
23 186 1
23 187 1
23 189 1
23 193 1
23 195 1
23 196 1
23 197 1
24 35 1
24 37 1
24 38 1
24 41 1
24 42 1
24 54 1
24 60 1
24 62 1
24 64 1
24 67 1
24 69 1
24 74 1
24 76 1
24 79 1
24 81 1
24 84 1
24 85 1
24 86 1
24 93 1
24 97 1
24 98 1
24 99 1
24 109 1
24 110 1
24 118 1
24 122 1
24 127 1
24 128 1
24 130 1
24 133 1
24 135 1
24 140 1
24 142 1
24 146 1
24 154 1
24 156 1
24 160 1
24 161 1
24 168 1
24 172 1
24 181 1
24 191 1
24 196 1
24 198 1
25 26 1
25 27 1
25 32 1
25 37 1
25 41 1
25 43 1
25 44 1
25 50 1
25 59 1
25 72 1
25 73 1
25 81 1
25 84 1
25 87 1
25 89 1
25 92 1
25 96 1
25 97 1
25 98 1
25 99 1
25 105 1
25 107 1
25 108 1
25 118 1
25 121 1
25 122 1
25 126 1
25 130 1
25 133 1
25 134 1
25 135 1
25 139 1
25 140 1
25 142 1
25 152 1
25 156 1
25 160 1
25 161 1
25 165 1
25 171 1
25 172 1
25 175 1
25 185 1
25 188 1
25 191 1
25 197 1
25 199 1
26 29 1
26 30 1
26 35 1
26 36 1
26 47 1
26 49 1
26 51 1
26 52 1
26 57 1
26 58 1
26 63 1
26 68 1
26 70 1
26 71 1
26 78 1
26 81 1
26 82 1
26 90 1
26 91 1
26 92 1
26 95 1
26 100 1
26 102 1
26 103 1
26 112 1
26 114 1
26 115 1
26 120 1
26 121 1
26 136 1
26 137 1
26 138 1
26 143 1
26 150 1
26 158 1
26 159 1
26 162 1
26 166 1
26 168 1
26 169 1
26 173 1
26 180 1
26 182 1
26 184 1
26 186 1
26 189 1
26 190 1
26 193 1
26 194 1
26 195 1
26 196 1
26 197 1
27 29 1
27 30 1
27 31 1
27 39 1
27 47 1
27 49 1
27 53 1
27 55 1
27 56 1
27 57 1
27 58 1
27 60 1
27 63 1
27 64 1
27 68 1
27 74 1
27 75 1
27 76 1
27 78 1
27 80 1
27 82 1
27 91 1
27 103 1
27 104 1
27 111 1
27 112 1
27 114 1
27 116 1
27 117 1
27 124 1
27 125 1
27 136 1
27 137 1
27 138 1
27 148 1
27 150 1
27 154 1
27 158 1
27 159 1
27 164 1
27 176 1
27 178 1
27 182 1
27 184 1
27 186 1
27 187 1
27 189 1
27 192 1
27 193 1
27 196 1
27 197 1
27 198 1
27 200 1
28 32 1
28 33 1
28 38 1
28 44 1
28 52 1
28 54 1
28 59 1
28 60 1
28 66 1
28 67 1
28 72 1
28 77 1
28 81 1
28 85 1
28 87 1
28 88 1
28 89 1
28 98 1
28 108 1
28 118 1
28 121 1
28 122 1
28 123 1
28 127 1
28 128 1
28 129 1
28 130 1
28 133 1
28 135 1
28 139 1
28 141 1
28 142 1
28 147 1
28 148 1
28 149 1
28 152 1
28 160 1
28 161 1
28 163 1
28 168 1
28 171 1
28 172 1
28 173 1
28 176 1
28 182 1
28 185 1
28 199 1
29 33 1
29 37 1
29 40 1
29 41 1
29 42 1
29 45 1
29 50 1
29 60 1
29 66 1
29 77 1
29 81 1
29 84 1
29 85 1
29 86 1
29 89 1
29 90 1
29 93 1
29 97 1
29 99 1
29 103 1
29 105 1
29 108 1
29 117 1
29 122 1
29 126 1
29 128 1
29 130 1
29 135 1
29 146 1
29 148 1
29 152 1
29 155 1
29 156 1
29 160 1
29 161 1
29 163 1
29 165 1
29 171 1
29 172 1
29 173 1
29 184 1
29 185 1
29 190 1
29 191 1
29 193 1
29 199 1
30 33 1
30 38 1
30 41 1
30 44 1
30 45 1
30 54 1
30 59 1
30 60 1
30 65 1
30 66 1
30 69 1
30 73 1
30 74 1
30 77 1
30 84 1
30 85 1
30 88 1
30 97 1
30 98 1
30 102 1
30 118 1
30 120 1
30 122 1
30 123 1
30 126 1
30 131 1
30 139 1
30 142 1
30 146 1
30 148 1
30 156 1
30 157 1
30 159 1
30 160 1
30 165 1
30 173 1
30 176 1
30 185 1
30 187 1
30 188 1
30 199 1
31 33 1
31 40 1
31 42 1
31 43 1
31 44 1
31 45 1
31 50 1
31 53 1
31 54 1
31 59 1
31 68 1
31 71 1
31 73 1
31 74 1
31 77 1
31 86 1
31 87 1
31 89 1
31 93 1
31 97 1
31 99 1
31 105 1
31 106 1
31 108 1
31 110 1
31 113 1
31 127 1
31 130 1
31 134 1
31 135 1
31 140 1
31 146 1
31 151 1
31 155 1
31 156 1
31 165 1
31 170 1
31 173 1
31 178 1
31 185 1
31 190 1
31 191 1
31 192 1
31 194 1
31 198 1
32 43 1
32 46 1
32 52 1
32 53 1
32 55 1
32 56 1
32 57 1
32 61 1
32 63 1
32 68 1
32 71 1
32 80 1
32 82 1
32 87 1
32 91 1
32 92 1
32 95 1
32 100 1
32 101 1
32 102 1
32 103 1
32 104 1
32 111 1
32 112 1
32 113 1
32 114 1
32 116 1
32 117 1
32 119 1
32 120 1
32 124 1
32 129 1
32 131 1
32 132 1
32 136 1
32 138 1
32 143 1
32 144 1
32 145 1
32 147 1
32 150 1
32 153 1
32 157 1
32 159 1
32 166 1
32 167 1
32 174 1
32 175 1
32 180 1
32 183 1
32 189 1
32 193 1
32 195 1
32 197 1
33 35 1
33 36 1
33 39 1
33 47 1
33 53 1
33 56 1
33 61 1
33 63 1
33 64 1
33 66 1
33 70 1
33 71 1
33 73 1
33 75 1
33 76 1
33 78 1
33 79 1
33 80 1
33 82 1
33 92 1
33 96 1
33 100 1
33 102 1
33 103 1
33 111 1
33 112 1
33 114 1
33 117 1
33 119 1
33 124 1
33 125 1
33 132 1
33 136 1
33 138 1
33 140 1
33 144 1
33 145 1
33 147 1
33 149 1
33 153 1
33 154 1
33 164 1
33 166 1
33 167 1
33 169 1
33 174 1
33 175 1
33 177 1
33 179 1
33 180 1
33 184 1
33 186 1
33 187 1
33 189 1
33 195 1
33 196 1
33 197 1
34 37 1
34 38 1
34 42 1
34 43 1
34 45 1
34 47 1
34 54 1
34 60 1
34 61 1
34 62 1
34 65 1
34 72 1
34 77 1
34 81 1
34 84 1
34 85 1
34 87 1
34 88 1
34 89 1
34 93 1
34 97 1
34 98 1
34 106 1
34 108 1
34 109 1
34 110 1
34 119 1
34 122 1
34 123 1
34 126 1
34 128 1
34 130 1
34 132 1
34 133 1
34 134 1
34 139 1
34 140 1
34 145 1
34 148 1
34 152 1
34 155 1
34 156 1
34 160 1
34 161 1
34 163 1
34 165 1
34 176 1
34 178 1
34 180 1
34 181 1
34 185 1
34 190 1
34 191 1
34 198 1
35 37 1
35 40 1
35 41 1
35 42 1
35 43 1
35 44 1
35 50 1
35 54 1
35 64 1
35 65 1
35 67 1
35 72 1
35 74 1
35 76 1
35 77 1
35 79 1
35 85 1
35 93 1
35 97 1
35 98 1
35 99 1
35 109 1
35 110 1
35 123 1
35 127 1
35 131 1
35 133 1
35 134 1
35 135 1
35 142 1
35 146 1
35 148 1
35 152 1
35 154 1
35 156 1
35 160 1
35 161 1
35 163 1
35 170 1
35 171 1
35 172 1
35 173 1
35 176 1
35 188 1
35 190 1
35 191 1
35 196 1
35 199 1
36 40 1
36 41 1
36 42 1
36 43 1
36 45 1
36 49 1
36 50 1
36 54 1
36 59 1
36 60 1
36 62 1
36 63 1
36 65 1
36 66 1
36 69 1
36 72 1
36 73 1
36 77 1
36 81 1
36 84 1
36 86 1
36 97 1
36 99 1
36 100 1
36 106 1
36 108 1
36 114 1
36 128 1
36 131 1
36 133 1
36 134 1
36 135 1
36 142 1
36 152 1
36 156 1
36 161 1
36 165 1
36 166 1
36 172 1
36 178 1
36 188 1
36 198 1
37 47 1
37 49 1
37 56 1
37 61 1
37 68 1
37 72 1
37 78 1
37 80 1
37 82 1
37 83 1
37 85 1
37 86 1
37 90 1
37 91 1
37 92 1
37 95 1
37 102 1
37 104 1
37 111 1
37 115 1
37 117 1
37 124 1
37 136 1
37 141 1
37 143 1
37 147 1
37 158 1
37 162 1
37 164 1
37 165 1
37 166 1
37 170 1
37 174 1
37 175 1
37 183 1
37 184 1
37 187 1
37 189 1
37 192 1
37 193 1
37 195 1
38 39 1
38 40 1
38 46 1
38 47 1
38 48 1
38 49 1
38 52 1
38 56 1
38 58 1
38 63 1
38 64 1
38 70 1
38 71 1
38 80 1
38 83 1
38 88 1
38 90 1
38 92 1
38 96 1
38 101 1
38 103 1
38 104 1
38 107 1
38 110 1
38 112 1
38 113 1
38 117 1
38 124 1
38 125 1
38 132 1
38 136 1
38 137 1
38 138 1
38 141 1
38 143 1
38 149 1
38 150 1
38 152 1
38 156 1
38 157 1
38 158 1
38 162 1
38 164 1
38 166 1
38 169 1
38 174 1
38 175 1
38 177 1
38 179 1
38 183 1
38 185 1
38 187 1
38 192 1
38 196 1
38 200 1
39 40 1
39 42 1
39 43 1
39 46 1
39 50 1
39 54 1
39 60 1
39 67 1
39 69 1
39 72 1
39 73 1
39 77 1
39 81 1
39 85 1
39 86 1
39 89 1
39 93 1
39 94 1
39 99 1
39 101 1
39 104 1
39 105 1
39 106 1
39 110 1
39 115 1
39 121 1
39 122 1
39 127 1
39 128 1
39 131 1
39 135 1
39 143 1
39 151 1
39 152 1
39 155 1
39 156 1
39 165 1
39 170 1
39 185 1
39 188 1
39 190 1
39 198 1
39 199 1
39 200 1
40 47 1
40 51 1
40 52 1
40 55 1
40 56 1
40 58 1
40 63 1
40 64 1
40 68 1
40 70 1
40 79 1
40 88 1
40 90 1
40 91 1
40 92 1
40 95 1
40 96 1
40 102 1
40 104 1
40 107 1
40 110 1
40 112 1
40 113 1
40 132 1
40 136 1
40 137 1
40 138 1
40 143 1
40 145 1
40 147 1
40 150 1
40 152 1
40 154 1
40 156 1
40 157 1
40 158 1
40 159 1
40 162 1
40 166 1
40 167 1
40 169 1
40 174 1
40 175 1
40 177 1
40 179 1
40 180 1
40 182 1
40 184 1
40 185 1
40 186 1
40 187 1
40 192 1
40 195 1
40 196 1
40 197 1
40 200 1
41 47 1
41 49 1
41 51 1
41 52 1
41 53 1
41 55 1
41 56 1
41 59 1
41 61 1
41 63 1
41 64 1
41 65 1
41 70 1
41 75 1
41 79 1
41 83 1
41 90 1
41 92 1
41 103 1
41 107 1
41 111 1
41 114 1
41 117 1
41 119 1
41 125 1
41 136 1
41 137 1
41 138 1
41 141 1
41 144 1
41 145 1
41 149 1
41 153 1
41 157 1
41 158 1
41 159 1
41 160 1
41 162 1
41 166 1
41 167 1
41 169 1
41 175 1
41 179 1
41 180 1
41 181 1
41 183 1
41 184 1
41 186 1
41 187 1
41 189 1
41 192 1
41 194 1
42 46 1
42 48 1
42 51 1
42 56 1
42 57 1
42 64 1
42 68 1
42 70 1
42 71 1
42 75 1
42 79 1
42 90 1
42 96 1
42 98 1
42 101 1
42 103 1
42 105 1
42 107 1
42 108 1
42 109 1
42 112 1
42 113 1
42 116 1
42 117 1
42 124 1
42 132 1
42 135 1
42 141 1
42 144 1
42 145 1
42 147 1
42 149 1
42 150 1
42 153 1
42 154 1
42 159 1
42 166 1
42 174 1
42 175 1
42 177 1
42 179 1
42 180 1
42 184 1
42 186 1
42 187 1
42 191 1
42 194 1
42 196 1
42 197 1
42 200 1
43 47 1
43 49 1
43 51 1
43 52 1
43 57 1
43 58 1
43 61 1
43 71 1
43 75 1
43 80 1
43 82 1
43 83 1
43 87 1
43 91 1
43 92 1
43 95 1
43 96 1
43 101 1
43 103 1
43 104 1
43 107 1
43 111 1
43 112 1
43 113 1
43 119 1
43 120 1
43 131 1
43 136 1
43 137 1
43 138 1
43 143 1
43 144 1
43 145 1
43 147 1
43 150 1
43 157 1
43 158 1
43 159 1
43 164 1
43 166 1
43 167 1
43 175 1
43 177 1
43 179 1
43 180 1
43 184 1
43 196 1
43 197 1
44 46 1
44 47 1
44 49 1
44 53 1
44 55 1
44 57 1
44 58 1
44 61 1
44 62 1
44 70 1
44 71 1
44 76 1
44 78 1
44 82 1
44 90 1
44 91 1
44 92 1
44 94 1
44 103 1
44 104 1
44 112 1
44 113 1
44 115 1
44 118 1
44 120 1
44 124 1
44 129 1
44 132 1
44 136 1
44 137 1
44 138 1
44 141 1
44 142 1
44 143 1
44 144 1
44 147 1
44 149 1
44 150 1
44 154 1
44 157 1
44 158 1
44 164 1
44 167 1
44 169 1
44 175 1
44 179 1
44 183 1
44 186 1
44 187 1
44 189 1
44 192 1
44 197 1
45 46 1
45 48 1
45 49 1
45 52 1
45 53 1
45 54 1
45 55 1
45 57 1
45 77 1
45 78 1
45 90 1
45 91 1
45 95 1
45 97 1
45 100 1
45 104 1
45 107 1
45 111 1
45 112 1
45 113 1
45 115 1
45 116 1
45 117 1
45 120 1
45 129 1
45 132 1
45 141 1
45 147 1
45 149 1
45 153 1
45 154 1
45 157 1
45 162 1
45 163 1
45 166 1
45 175 1
45 180 1
45 183 1
45 184 1
45 186 1
45 187 1
45 189 1
45 193 1
45 194 1
45 195 1
45 196 1
45 197 1
45 199 1
46 50 1
46 59 1
46 60 1
46 62 1
46 65 1
46 66 1
46 67 1
46 69 1
46 72 1
46 77 1
46 81 1
46 86 1
46 87 1
46 88 1
46 94 1
46 97 1
46 101 1
46 104 1
46 109 1
46 110 1
46 115 1
46 118 1
46 121 1
46 122 1
46 123 1
46 128 1
46 130 1
46 142 1
46 143 1
46 155 1
46 156 1
46 161 1
46 165 1
46 168 1
46 188 1
46 190 1
46 191 1
46 198 1
46 199 1
46 200 1
47 54 1
47 59 1
47 61 1
47 62 1
47 65 1
47 66 1
47 67 1
47 69 1
47 74 1
47 84 1
47 85 1
47 89 1
47 94 1
47 97 1
47 106 1
47 109 1
47 110 1
47 118 1
47 119 1
47 121 1
47 126 1
47 128 1
47 130 1
47 132 1
47 135 1
47 139 1
47 140 1
47 145 1
47 146 1
47 151 1
47 156 1
47 168 1
47 170 1
47 173 1
47 178 1
47 180 1
47 181 1
47 185 1
47 188 1
47 191 1
47 198 1
47 199 1
48 55 1
48 60 1
48 62 1
48 66 1
48 69 1
48 70 1
48 74 1
48 77 1
48 83 1
48 84 1
48 86 1
48 87 1
48 88 1
48 89 1
48 98 1
48 105 1
48 108 1
48 110 1
48 118 1
48 121 1
48 122 1
48 128 1
48 130 1
48 134 1
48 135 1
48 139 1
48 142 1
48 152 1
48 161 1
48 165 1
48 168 1
48 171 1
48 173 1
48 176 1
48 177 1
48 178 1
48 181 1
48 185 1
48 188 1
48 190 1
48 191 1
48 198 1
49 59 1
49 60 1
49 62 1
49 63 1
49 66 1
49 67 1
49 73 1
49 84 1
49 85 1
49 86 1
49 88 1
49 89 1
49 94 1
49 97 1
49 99 1
49 100 1
49 105 1
49 106 1
49 110 1
49 114 1
49 122 1
49 126 1
49 127 1
49 128 1
49 133 1
49 135 1
49 140 1
49 146 1
49 148 1
49 151 1
49 156 1
49 165 1
49 166 1
49 173 1
49 181 1
49 185 1
49 188 1
49 191 1
49 199 1
50 51 1
50 52 1
50 53 1
50 55 1
50 57 1
50 64 1
50 68 1
50 71 1
50 75 1
50 76 1
50 79 1
50 80 1
50 83 1
50 89 1
50 90 1
50 91 1
50 92 1
50 96 1
50 100 1
50 104 1
50 106 1
50 107 1
50 111 1
50 112 1
50 116 1
50 119 1
50 120 1
50 123 1
50 128 1
50 132 1
50 136 1
50 137 1
50 138 1
50 141 1
50 143 1
50 144 1
50 145 1
50 149 1
50 150 1
50 153 1
50 158 1
50 174 1
50 179 1
50 180 1
50 184 1
50 189 1
50 193 1
50 196 1
50 200 1
51 54 1
51 65 1
51 72 1
51 73 1
51 82 1
51 84 1
51 85 1
51 86 1
51 87 1
51 88 1
51 91 1
51 93 1
51 94 1
51 98 1
51 99 1
51 106 1
51 111 1
51 116 1
51 121 1
51 122 1
51 123 1
51 127 1
51 131 1
51 133 1
51 134 1
51 135 1
51 139 1
51 140 1
51 146 1
51 152 1
51 153 1
51 161 1
51 163 1
51 165 1
51 170 1
51 172 1
51 174 1
51 190 1
51 198 1
52 54 1
52 59 1
52 60 1
52 65 1
52 66 1
52 67 1
52 69 1
52 72 1
52 74 1
52 77 1
52 81 1
52 84 1
52 85 1
52 86 1
52 88 1
52 89 1
52 94 1
52 98 1
52 99 1
52 108 1
52 109 1
52 110 1
52 121 1
52 122 1
52 129 1
52 130 1
52 134 1
52 135 1
52 141 1
52 146 1
52 147 1
52 149 1
52 151 1
52 152 1
52 155 1
52 156 1
52 160 1
52 161 1
52 163 1
52 171 1
52 172 1
52 173 1
52 178 1
52 181 1
52 182 1
52 185 1
52 190 1
52 198 1
53 54 1
53 65 1
53 67 1
53 68 1
53 71 1
53 72 1
53 73 1
53 84 1
53 87 1
53 88 1
53 93 1
53 94 1
53 98 1
53 99 1
53 109 1
53 113 1
53 118 1
53 121 1
53 122 1
53 123 1
53 126 1
53 127 1
53 130 1
53 131 1
53 133 1
53 135 1
53 139 1
53 142 1
53 151 1
53 155 1
53 156 1
53 161 1
53 163 1
53 168 1
53 171 1
53 172 1
53 176 1
53 178 1
53 181 1
53 188 1
53 190 1
53 191 1
53 192 1
53 194 1
53 198 1
53 199 1
54 56 1
54 57 1
54 68 1
54 75 1
54 76 1
54 77 1
54 80 1
54 82 1
54 90 1
54 92 1
54 95 1
54 96 1
54 97 1
54 100 1
54 102 1
54 103 1
54 111 1
54 112 1
54 114 1
54 116 1
54 117 1
54 120 1
54 124 1
54 129 1
54 136 1
54 137 1
54 138 1
54 141 1
54 144 1
54 145 1
54 147 1
54 149 1
54 157 1
54 162 1
54 163 1
54 164 1
54 166 1
54 169 1
54 175 1
54 184 1
54 189 1
54 192 1
54 194 1
54 195 1
54 199 1
54 200 1
55 59 1
55 62 1
55 66 1
55 70 1
55 72 1
55 74 1
55 81 1
55 83 1
55 85 1
55 86 1
55 88 1
55 93 1
55 97 1
55 98 1
55 105 1
55 106 1
55 109 1
55 110 1
55 118 1
55 121 1
55 123 1
55 130 1
55 131 1
55 133 1
55 134 1
55 139 1
55 140 1
55 142 1
55 152 1
55 160 1
55 161 1
55 165 1
55 176 1
55 177 1
55 190 1
55 191 1
55 199 1
56 62 1
56 72 1
56 73 1
56 75 1
56 84 1
56 85 1
56 87 1
56 88 1
56 93 1
56 94 1
56 97 1
56 98 1
56 106 1
56 112 1
56 118 1
56 122 1
56 126 1
56 128 1
56 135 1
56 136 1
56 139 1
56 140 1
56 142 1
56 144 1
56 146 1
56 152 1
56 156 1
56 160 1
56 163 1
56 168 1
56 169 1
56 171 1
56 176 1
56 178 1
56 181 1
56 195 1
56 199 1
57 59 1
57 62 1
57 65 1
57 67 1
57 74 1
57 77 1
57 78 1
57 84 1
57 85 1
57 86 1
57 88 1
57 89 1
57 93 1
57 94 1
57 95 1
57 105 1
57 108 1
57 109 1
57 118 1
57 126 1
57 128 1
57 130 1
57 133 1
57 135 1
57 146 1
57 148 1
57 151 1
57 155 1
57 156 1
57 158 1
57 162 1
57 165 1
57 170 1
57 178 1
57 181 1
57 185 1
57 186 1
57 188 1
57 189 1
57 190 1
57 191 1
57 198 1
57 199 1
58 59 1
58 60 1
58 66 1
58 69 1
58 72 1
58 74 1
58 77 1
58 80 1
58 81 1
58 84 1
58 85 1
58 86 1
58 93 1
58 105 1
58 121 1
58 122 1
58 123 1
58 125 1
58 126 1
58 127 1
58 128 1
58 130 1
58 133 1
58 134 1
58 135 1
58 137 1
58 139 1
58 140 1
58 148 1
58 150 1
58 151 1
58 152 1
58 155 1
58 163 1
58 168 1
58 170 1
58 172 1
58 176 1
58 181 1
58 185 1
58 191 1
58 198 1
59 65 1
59 68 1
59 76 1
59 78 1
59 79 1
59 80 1
59 83 1
59 90 1
59 91 1
59 92 1
59 95 1
59 96 1
59 100 1
59 102 1
59 111 1
59 113 1
59 119 1
59 120 1
59 124 1
59 125 1
59 129 1
59 132 1
59 136 1
59 137 1
59 143 1
59 144 1
59 145 1
59 147 1
59 149 1
59 150 1
59 154 1
59 157 1
59 158 1
59 160 1
59 162 1
59 166 1
59 167 1
59 175 1
59 177 1
59 181 1
59 184 1
59 187 1
59 195 1
59 196 1
59 197 1
59 200 1
60 71 1
60 74 1
60 76 1
60 78 1
60 80 1
60 82 1
60 90 1
60 95 1
60 101 1
60 102 1
60 104 1
60 112 1
60 113 1
60 114 1
60 115 1
60 117 1
60 120 1
60 129 1
60 132 1
60 136 1
60 141 1
60 145 1
60 148 1
60 149 1
60 150 1
60 159 1
60 164 1
60 166 1
60 169 1
60 174 1
60 175 1
60 176 1
60 178 1
60 179 1
60 180 1
60 182 1
60 183 1
60 184 1
60 186 1
60 187 1
60 189 1
60 192 1
60 197 1
60 198 1
60 200 1
61 65 1
61 67 1
61 72 1
61 74 1
61 81 1
61 84 1
61 86 1
61 87 1
61 93 1
61 97 1
61 98 1
61 105 1
61 106 1
61 109 1
61 119 1
61 121 1
61 122 1
61 123 1
61 127 1
61 128 1
61 130 1
61 131 1
61 132 1
61 133 1
61 134 1
61 135 1
61 140 1
61 142 1
61 145 1
61 146 1
61 151 1
61 155 1
61 160 1
61 161 1
61 171 1
61 173 1
61 176 1
61 180 1
61 181 1
61 185 1
61 190 1
61 198 1
61 199 1
62 63 1
62 71 1
62 75 1
62 78 1
62 79 1
62 90 1
62 91 1
62 94 1
62 95 1
62 100 1
62 104 1
62 107 1
62 111 1
62 112 1
62 115 1
62 117 1
62 118 1
62 119 1
62 125 1
62 132 1
62 136 1
62 138 1
62 141 1
62 142 1
62 143 1
62 144 1
62 157 1
62 158 1
62 159 1
62 162 1
62 164 1
62 167 1
62 169 1
62 175 1
62 177 1
62 182 1
62 183 1
62 186 1
62 187 1
62 189 1
62 193 1
62 195 1
62 196 1
62 197 1
63 66 1
63 72 1
63 73 1
63 77 1
63 84 1
63 85 1
63 89 1
63 94 1
63 100 1
63 105 1
63 108 1
63 109 1
63 110 1
63 114 1
63 118 1
63 122 1
63 123 1
63 128 1
63 130 1
63 133 1
63 135 1
63 142 1
63 148 1
63 151 1
63 152 1
63 160 1
63 161 1
63 165 1
63 166 1
63 170 1
63 172 1
63 176 1
63 181 1
63 185 1
63 191 1
64 66 1
64 67 1
64 72 1
64 76 1
64 77 1
64 79 1
64 84 1
64 86 1
64 87 1
64 89 1
64 94 1
64 97 1
64 99 1
64 105 1
64 106 1
64 108 1
64 109 1
64 121 1
64 123 1
64 126 1
64 130 1
64 131 1
64 134 1
64 135 1
64 139 1
64 140 1
64 142 1
64 151 1
64 152 1
64 154 1
64 155 1
64 156 1
64 160 1
64 161 1
64 170 1
64 171 1
64 176 1
64 178 1
64 191 1
64 196 1
64 199 1
65 70 1
65 75 1
65 76 1
65 79 1
65 80 1
65 91 1
65 95 1
65 96 1
65 101 1
65 102 1
65 107 1
65 111 1
65 113 1
65 114 1
65 115 1
65 117 1
65 119 1
65 120 1
65 124 1
65 136 1
65 137 1
65 138 1
65 141 1
65 145 1
65 147 1
65 159 1
65 160 1
65 162 1
65 164 1
65 167 1
65 180 1
65 181 1
65 184 1
65 187 1
65 189 1
65 192 1
65 194 1
65 196 1
65 197 1
65 200 1
66 70 1
66 73 1
66 75 1
66 78 1
66 79 1
66 80 1
66 82 1
66 95 1
66 101 1
66 102 1
66 103 1
66 107 1
66 112 1
66 115 1
66 116 1
66 117 1
66 132 1
66 136 1
66 137 1
66 138 1
66 140 1
66 141 1
66 143 1
66 144 1
66 147 1
66 150 1
66 153 1
66 154 1
66 157 1
66 159 1
66 177 1
66 179 1
66 182 1
66 183 1
66 186 1
66 187 1
66 192 1
66 196 1
66 197 1
66 200 1
67 68 1
67 70 1
67 71 1
67 78 1
67 79 1
67 80 1
67 82 1
67 83 1
67 91 1
67 93 1
67 99 1
67 100 1
67 101 1
67 102 1
67 103 1
67 107 1
67 111 1
67 114 1
67 115 1
67 116 1
67 117 1
67 119 1
67 125 1
67 132 1
67 136 1
67 137 1
67 138 1
67 145 1
67 146 1
67 147 1
67 154 1
67 158 1
67 159 1
67 162 1
67 164 1
67 167 1
67 171 1
67 174 1
67 180 1
67 187 1
67 192 1
67 193 1
67 194 1
67 196 1
67 197 1
67 200 1
68 71 1
68 72 1
68 77 1
68 81 1
68 84 1
68 88 1
68 89 1
68 93 1
68 94 1
68 98 1
68 99 1
68 105 1
68 110 1
68 113 1
68 118 1
68 121 1
68 122 1
68 123 1
68 127 1
68 130 1
68 131 1
68 134 1
68 135 1
68 142 1
68 146 1
68 151 1
68 156 1
68 160 1
68 163 1
68 170 1
68 171 1
68 172 1
68 176 1
68 178 1
68 188 1
68 192 1
68 194 1
68 199 1
69 70 1
69 79 1
69 83 1
69 91 1
69 96 1
69 101 1
69 103 1
69 104 1
69 114 1
69 117 1
69 119 1
69 120 1
69 124 1
69 125 1
69 129 1
69 130 1
69 132 1
69 134 1
69 137 1
69 139 1
69 141 1
69 145 1
69 154 1
69 159 1
69 166 1
69 167 1
69 169 1
69 175 1
69 177 1
69 186 1
69 187 1
70 77 1
70 83 1
70 84 1
70 89 1
70 93 1
70 97 1
70 98 1
70 99 1
70 105 1
70 110 1
70 121 1
70 122 1
70 123 1
70 127 1
70 128 1
70 130 1
70 134 1
70 135 1
70 139 1
70 140 1
70 146 1
70 152 1
70 156 1
70 160 1
70 163 1
70 168 1
70 171 1
70 176 1
70 177 1
70 188 1
70 199 1
71 72 1
71 74 1
71 81 1
71 84 1
71 87 1
71 88 1
71 105 1
71 106 1
71 110 1
71 113 1
71 118 1
71 122 1
71 123 1
71 126 1
71 127 1
71 128 1
71 130 1
71 133 1
71 135 1
71 140 1
71 142 1
71 146 1
71 148 1
71 151 1
71 152 1
71 155 1
71 156 1
71 160 1
71 163 1
71 171 1
71 172 1
71 173 1
71 176 1
71 178 1
71 188 1
71 191 1
71 192 1
71 194 1
71 198 1
71 199 1
72 75 1
72 76 1
72 78 1
72 80 1
72 82 1
72 83 1
72 85 1
72 86 1
72 92 1
72 95 1
72 100 1
72 102 1
72 103 1
72 104 1
72 107 1
72 112 1
72 113 1
72 114 1
72 115 1
72 116 1
72 117 1
72 119 1
72 120 1
72 144 1
72 145 1
72 147 1
72 149 1
72 154 1
72 162 1
72 165 1
72 166 1
72 170 1
72 174 1
72 177 1
72 179 1
72 182 1
72 183 1
72 184 1
72 186 1
72 189 1
72 193 1
72 197 1
73 75 1
73 78 1
73 79 1
73 80 1
73 82 1
73 91 1
73 95 1
73 111 1
73 112 1
73 114 1
73 115 1
73 116 1
73 117 1
73 120 1
73 125 1
73 129 1
73 136 1
73 138 1
73 140 1
73 141 1
73 143 1
73 144 1
73 147 1
73 149 1
73 150 1
73 154 1
73 157 1
73 158 1
73 164 1
73 166 1
73 167 1
73 169 1
73 174 1
73 175 1
73 177 1
73 184 1
73 187 1
73 189 1
73 192 1
73 194 1
73 195 1
73 197 1
74 79 1
74 80 1
74 82 1
74 83 1
74 90 1
74 95 1
74 96 1
74 102 1
74 111 1
74 113 1
74 116 1
74 117 1
74 120 1
74 124 1
74 129 1
74 136 1
74 141 1
74 144 1
74 148 1
74 149 1
74 150 1
74 154 1
74 157 1
74 158 1
74 159 1
74 162 1
74 166 1
74 175 1
74 176 1
74 177 1
74 178 1
74 180 1
74 182 1
74 187 1
74 189 1
74 192 1
74 193 1
74 195 1
74 198 1
75 81 1
75 84 1
75 85 1
75 86 1
75 87 1
75 88 1
75 93 1
75 94 1
75 97 1
75 98 1
75 99 1
75 105 1
75 106 1
75 108 1
75 109 1
75 110 1
75 112 1
75 126 1
75 130 1
75 131 1
75 134 1
75 135 1
75 136 1
75 140 1
75 142 1
75 144 1
75 155 1
75 156 1
75 161 1
75 163 1
75 165 1
75 169 1
75 170 1
75 176 1
75 178 1
75 181 1
75 188 1
75 195 1
75 198 1
76 77 1
76 79 1
76 81 1
76 84 1
76 85 1
76 86 1
76 87 1
76 89 1
76 93 1
76 99 1
76 106 1
76 108 1
76 109 1
76 110 1
76 122 1
76 123 1
76 126 1
76 134 1
76 135 1
76 140 1
76 142 1
76 146 1
76 148 1
76 152 1
76 154 1
76 155 1
76 161 1
76 163 1
76 176 1
76 178 1
76 181 1
76 185 1
76 188 1
76 190 1
76 191 1
76 196 1
76 198 1
77 90 1
77 92 1
77 97 1
77 102 1
77 104 1
77 107 1
77 111 1
77 112 1
77 113 1
77 114 1
77 115 1
77 116 1
77 117 1
77 120 1
77 124 1
77 125 1
77 129 1
77 136 1
77 137 1
77 138 1
77 143 1
77 145 1
77 147 1
77 150 1
77 153 1
77 154 1
77 157 1
77 158 1
77 159 1
77 163 1
77 166 1
77 167 1
77 169 1
77 174 1
77 175 1
77 177 1
77 186 1
77 187 1
77 189 1
77 192 1
77 193 1
77 194 1
77 195 1
77 196 1
77 199 1
78 81 1
78 86 1
78 87 1
78 89 1
78 94 1
78 95 1
78 98 1
78 106 1
78 108 1
78 122 1
78 126 1
78 131 1
78 139 1
78 140 1
78 146 1
78 148 1
78 151 1
78 155 1
78 156 1
78 158 1
78 160 1
78 161 1
78 162 1
78 165 1
78 168 1
78 170 1
78 171 1
78 172 1
78 173 1
78 178 1
78 185 1
78 186 1
78 189 1
78 190 1
79 84 1
79 87 1
79 89 1
79 97 1
79 98 1
79 99 1
79 105 1
79 108 1
79 109 1
79 122 1
79 123 1
79 127 1
79 131 1
79 133 1
79 134 1
79 135 1
79 139 1
79 146 1
79 148 1
79 152 1
79 154 1
79 160 1
79 161 1
79 163 1
79 170 1
79 171 1
79 173 1
79 176 1
79 178 1
79 185 1
79 188 1
79 196 1
80 81 1
80 85 1
80 87 1
80 88 1
80 105 1
80 110 1
80 118 1
80 125 1
80 130 1
80 133 1
80 137 1
80 139 1
80 140 1
80 148 1
80 150 1
80 151 1
80 152 1
80 156 1
80 160 1
80 163 1
80 171 1
80 172 1
80 176 1
80 178 1
80 181 1
80 185 1
80 190 1
80 191 1
80 199 1
81 82 1
81 90 1
81 91 1
81 100 1
81 102 1
81 103 1
81 104 1
81 113 1
81 116 1
81 119 1
81 120 1
81 121 1
81 124 1
81 125 1
81 137 1
81 143 1
81 145 1
81 147 1
81 149 1
81 153 1
81 159 1
81 162 1
81 164 1
81 167 1
81 168 1
81 169 1
81 173 1
81 177 1
81 180 1
81 186 1
81 189 1
81 190 1
81 192 1
81 194 1
81 195 1
81 197 1
81 200 1
82 86 1
82 87 1
82 91 1
82 94 1
82 97 1
82 98 1
82 99 1
82 111 1
82 116 1
82 118 1
82 121 1
82 126 1
82 128 1
82 134 1
82 135 1
82 139 1
82 142 1
82 146 1
82 148 1
82 151 1
82 153 1
82 155 1
82 156 1
82 160 1
82 161 1
82 163 1
82 170 1
82 171 1
82 172 1
82 174 1
82 176 1
82 178 1
82 181 1
82 185 1
82 188 1
82 190 1
82 199 1
83 86 1
83 87 1
83 88 1
83 89 1
83 93 1
83 94 1
83 99 1
83 105 1
83 109 1
83 110 1
83 118 1
83 122 1
83 126 1
83 127 1
83 128 1
83 130 1
83 131 1
83 135 1
83 139 1
83 142 1
83 146 1
83 148 1
83 151 1
83 160 1
83 161 1
83 165 1
83 168 1
83 171 1
83 172 1
83 176 1
83 177 1
83 178 1
83 181 1
83 191 1
83 198 1
83 199 1
84 90 1
84 91 1
84 92 1
84 95 1
84 96 1
84 100 1
84 102 1
84 103 1
84 107 1
84 112 1
84 115 1
84 117 1
84 119 1
84 120 1
84 122 1
84 125 1
84 132 1
84 133 1
84 137 1
84 138 1
84 141 1
84 150 1
84 154 1
84 155 1
84 159 1
84 161 1
84 162 1
84 166 1
84 174 1
84 175 1
84 179 1
84 180 1
84 182 1
84 184 1
84 187 1
84 188 1
84 194 1
84 195 1
85 86 1
85 90 1
85 91 1
85 92 1
85 101 1
85 102 1
85 103 1
85 111 1
85 113 1
85 114 1
85 115 1
85 116 1
85 117 1
85 119 1
85 129 1
85 132 1
85 137 1
85 138 1
85 141 1
85 145 1
85 147 1
85 149 1
85 150 1
85 154 1
85 159 1
85 162 1
85 165 1
85 167 1
85 170 1
85 174 1
85 175 1
85 177 1
85 183 1
85 184 1
85 186 1
85 187 1
85 189 1
85 193 1
85 194 1
85 195 1
85 196 1
85 197 1
86 90 1
86 96 1
86 100 1
86 101 1
86 102 1
86 103 1
86 107 1
86 113 1
86 115 1
86 119 1
86 129 1
86 132 1
86 137 1
86 138 1
86 143 1
86 147 1
86 150 1
86 154 1
86 157 1
86 159 1
86 162 1
86 165 1
86 166 1
86 169 1
86 170 1
86 186 1
86 187 1
86 200 1
87 90 1
87 92 1
87 100 1
87 101 1
87 102 1
87 103 1
87 104 1
87 107 1
87 112 1
87 114 1
87 115 1
87 117 1
87 119 1
87 125 1
87 129 1
87 131 1
87 136 1
87 138 1
87 141 1
87 145 1
87 147 1
87 157 1
87 162 1
87 164 1
87 166 1
87 167 1
87 175 1
87 177 1
87 179 1
87 180 1
87 182 1
87 183 1
87 187 1
87 192 1
87 194 1
87 196 1
87 197 1
88 90 1
88 92 1
88 101 1
88 104 1
88 107 1
88 110 1
88 111 1
88 113 1
88 115 1
88 116 1
88 117 1
88 119 1
88 129 1
88 136 1
88 137 1
88 138 1
88 144 1
88 147 1
88 149 1
88 152 1
88 153 1
88 154 1
88 156 1
88 157 1
88 158 1
88 159 1
88 164 1
88 166 1
88 167 1
88 175 1
88 177 1
88 182 1
88 183 1
88 185 1
88 192 1
88 194 1
88 195 1
88 197 1
89 92 1
89 96 1
89 101 1
89 103 1
89 104 1
89 106 1
89 107 1
89 111 1
89 112 1
89 113 1
89 114 1
89 115 1
89 119 1
89 123 1
89 124 1
89 128 1
89 129 1
89 136 1
89 137 1
89 144 1
89 145 1
89 153 1
89 154 1
89 158 1
89 159 1
89 162 1
89 164 1
89 174 1
89 175 1
89 182 1
89 186 1
89 187 1
89 189 1
89 195 1
89 196 1
89 197 1
90 94 1
90 99 1
90 103 1
90 105 1
90 106 1
90 110 1
90 117 1
90 118 1
90 122 1
90 123 1
90 126 1
90 128 1
90 131 1
90 134 1
90 139 1
90 142 1
90 151 1
90 152 1
90 160 1
90 161 1
90 163 1
90 170 1
90 171 1
90 172 1
90 176 1
90 181 1
90 184 1
90 185 1
90 188 1
90 190 1
90 193 1
91 94 1
91 98 1
91 108 1
91 110 1
91 111 1
91 116 1
91 118 1
91 122 1
91 123 1
91 131 1
91 133 1
91 139 1
91 140 1
91 142 1
91 148 1
91 151 1
91 152 1
91 153 1
91 156 1
91 160 1
91 163 1
91 168 1
91 170 1
91 173 1
91 174 1
91 178 1
91 185 1
91 190 1
91 191 1
91 198 1
91 199 1
92 93 1
92 96 1
92 97 1
92 105 1
92 106 1
92 107 1
92 108 1
92 109 1
92 123 1
92 131 1
92 133 1
92 134 1
92 135 1
92 140 1
92 155 1
92 156 1
92 161 1
92 168 1
92 170 1
92 171 1
92 172 1
92 175 1
92 185 1
92 190 1
92 191 1
92 197 1
93 96 1
93 99 1
93 100 1
93 101 1
93 104 1
93 107 1
93 112 1
93 113 1
93 114 1
93 115 1
93 117 1
93 120 1
93 124 1
93 125 1
93 129 1
93 136 1
93 138 1
93 141 1
93 143 1
93 145 1
93 146 1
93 147 1
93 149 1
93 150 1
93 153 1
93 154 1
93 157 1
93 158 1
93 159 1
93 162 1
93 169 1
93 171 1
93 179 1
93 183 1
93 184 1
93 186 1
93 192 1
93 194 1
93 195 1
93 196 1
93 200 1
94 95 1
94 102 1
94 107 1
94 111 1
94 112 1
94 113 1
94 114 1
94 115 1
94 116 1
94 117 1
94 118 1
94 119 1
94 120 1
94 129 1
94 132 1
94 136 1
94 138 1
94 142 1
94 143 1
94 149 1
94 150 1
94 153 1
94 157 1
94 162 1
94 166 1
94 167 1
94 175 1
94 177 1
94 180 1
94 182 1
94 186 1
94 189 1
94 192 1
94 193 1
94 195 1
95 98 1
95 99 1
95 105 1
95 106 1
95 108 1
95 109 1
95 110 1
95 118 1
95 122 1
95 123 1
95 127 1
95 128 1
95 131 1
95 134 1
95 139 1
95 140 1
95 151 1
95 152 1
95 155 1
95 158 1
95 161 1
95 162 1
95 163 1
95 165 1
95 168 1
95 171 1
95 172 1
95 176 1
95 181 1
95 185 1
95 186 1
95 188 1
95 189 1
95 190 1
95 198 1
96 97 1
96 98 1
96 106 1
96 107 1
96 108 1
96 109 1
96 110 1
96 122 1
96 123 1
96 127 1
96 140 1
96 142 1
96 146 1
96 148 1
96 151 1
96 152 1
96 168 1
96 170 1
96 171 1
96 172 1
96 175 1
96 178 1
96 188 1
96 190 1
96 197 1
96 198 1
96 199 1
97 104 1
97 107 1
97 111 1
97 112 1
97 113 1
97 114 1
97 117 1
97 120 1
97 124 1
97 125 1
97 129 1
97 132 1
97 136 1
97 145 1
97 147 1
97 157 1
97 158 1
97 162 1
97 163 1
97 164 1
97 167 1
97 169 1
97 177 1
97 179 1
97 180 1
97 182 1
97 183 1
97 184 1
97 187 1
97 189 1
97 193 1
97 194 1
97 195 1
97 196 1
97 199 1
98 100 1
98 102 1
98 103 1
98 104 1
98 105 1
98 107 1
98 108 1
98 109 1
98 112 1
98 113 1
98 115 1
98 116 1
98 117 1
98 119 1
98 120 1
98 125 1
98 129 1
98 135 1
98 144 1
98 145 1
98 147 1
98 153 1
98 154 1
98 159 1
98 162 1
98 164 1
98 169 1
98 174 1
98 180 1
98 187 1
98 191 1
98 192 1
98 193 1
98 194 1
98 195 1
98 197 1
98 200 1
99 101 1
99 102 1
99 104 1
99 107 1
99 113 1
99 114 1
99 116 1
99 117 1
99 125 1
99 138 1
99 143 1
99 145 1
99 146 1
99 150 1
99 157 1
99 159 1
99 164 1
99 167 1
99 169 1
99 171 1
99 177 1
99 182 1
99 183 1
99 187 1
99 189 1
99 192 1
99 194 1
99 196 1
100 106 1
100 108 1
100 110 1
100 114 1
100 121 1
100 122 1
100 123 1
100 130 1
100 131 1
100 134 1
100 140 1
100 152 1
100 160 1
100 163 1
100 165 1
100 166 1
100 170 1
100 173 1
100 176 1
100 178 1
100 185 1
100 188 1
100 191 1
100 198 1
100 199 1
101 104 1
101 105 1
101 106 1
101 108 1
101 109 1
101 110 1
101 115 1
101 118 1
101 121 1
101 122 1
101 126 1
101 127 1
101 130 1
101 133 1
101 134 1
101 139 1
101 140 1
101 143 1
101 146 1
101 151 1
101 155 1
101 156 1
101 170 1
101 178 1
101 181 1
101 185 1
101 190 1
101 199 1
101 200 1
102 105 1
102 108 1
102 109 1
102 118 1
102 120 1
102 121 1
102 122 1
102 127 1
102 130 1
102 133 1
102 139 1
102 142 1
102 146 1
102 148 1
102 152 1
102 155 1
102 156 1
102 157 1
102 159 1
102 163 1
102 168 1
102 170 1
102 171 1
102 172 1
102 173 1
102 176 1
102 187 1
102 188 1
103 105 1
103 106 1
103 108 1
103 117 1
103 130 1
103 133 1
103 134 1
103 139 1
103 140 1
103 146 1
103 151 1
103 152 1
103 155 1
103 160 1
103 161 1
103 163 1
103 165 1
103 170 1
103 172 1
103 176 1
103 178 1
103 184 1
103 188 1
103 191 1
103 193 1
103 198 1
104 108 1
104 110 1
104 115 1
104 121 1
104 123 1
104 126 1
104 127 1
104 128 1
104 130 1
104 133 1
104 142 1
104 143 1
104 148 1
104 151 1
104 155 1
104 156 1
104 160 1
104 165 1
104 171 1
104 172 1
104 176 1
104 178 1
104 190 1
104 199 1
104 200 1
105 107 1
105 108 1
105 109 1
105 111 1
105 112 1
105 114 1
105 116 1
105 117 1
105 119 1
105 125 1
105 129 1
105 135 1
105 144 1
105 149 1
105 150 1
105 153 1
105 158 1
105 162 1
105 167 1
105 177 1
105 182 1
105 183 1
105 184 1
105 191 1
105 192 1
105 193 1
106 111 1
106 114 1
106 115 1
106 119 1
106 123 1
106 124 1
106 125 1
106 128 1
106 136 1
106 137 1
106 141 1
106 143 1
106 145 1
106 150 1
106 153 1
106 158 1
106 162 1
106 166 1
106 167 1
106 169 1
106 174 1
106 175 1
106 179 1
106 180 1
106 182 1
106 183 1
106 186 1
106 187 1
106 189 1
106 193 1
106 194 1
106 195 1
106 196 1
106 197 1
106 200 1
107 108 1
107 109 1
107 110 1
107 121 1
107 123 1
107 126 1
107 128 1
107 130 1
107 131 1
107 133 1
107 134 1
107 135 1
107 152 1
107 155 1
107 160 1
107 161 1
107 170 1
107 171 1
107 172 1
107 173 1
107 175 1
107 176 1
107 181 1
107 188 1
107 190 1
107 191 1
107 197 1
107 198 1
107 199 1
108 109 1
108 111 1
108 115 1
108 119 1
108 120 1
108 124 1
108 135 1
108 137 1
108 138 1
108 141 1
108 143 1
108 149 1
108 150 1
108 153 1
108 154 1
108 157 1
108 162 1
108 166 1
108 167 1
108 169 1
108 175 1
108 177 1
108 180 1
108 182 1
108 183 1
108 184 1
108 186 1
108 187 1
108 191 1
108 192 1
108 195 1
108 197 1
109 112 1
109 113 1
109 114 1
109 117 1
109 120 1
109 124 1
109 125 1
109 129 1
109 132 1
109 135 1
109 136 1
109 138 1
109 147 1
109 154 1
109 157 1
109 158 1
109 159 1
109 167 1
109 174 1
109 177 1
109 180 1
109 182 1
109 184 1
109 186 1
109 191 1
110 111 1
110 112 1
110 113 1
110 115 1
110 116 1
110 119 1
110 124 1
110 129 1
110 136 1
110 137 1
110 138 1
110 143 1
110 144 1
110 145 1
110 147 1
110 150 1
110 152 1
110 153 1
110 154 1
110 156 1
110 157 1
110 166 1
110 167 1
110 174 1
110 175 1
110 179 1
110 180 1
110 183 1
110 184 1
110 185 1
110 186 1
110 187 1
110 189 1
110 192 1
110 193 1
110 196 1
110 197 1
111 116 1
111 121 1
111 122 1
111 126 1
111 127 1
111 130 1
111 133 1
111 134 1
111 135 1
111 139 1
111 146 1
111 151 1
111 153 1
111 165 1
111 170 1
111 173 1
111 174 1
111 178 1
111 181 1
111 185 1
111 191 1
111 198 1
111 199 1
112 118 1
112 122 1
112 123 1
112 127 1
112 133 1
112 136 1
112 142 1
112 144 1
112 148 1
112 151 1
112 152 1
112 155 1
112 161 1
112 163 1
112 165 1
112 169 1
112 170 1
112 171 1
112 172 1
112 173 1
112 176 1
112 190 1
112 195 1
112 198 1
113 121 1
113 122 1
113 123 1
113 126 1
113 127 1
113 130 1
113 131 1
113 133 1
113 142 1
113 152 1
113 160 1
113 163 1
113 165 1
113 168 1
113 170 1
113 172 1
113 176 1
113 178 1
113 188 1
113 192 1
113 194 1
113 199 1
114 118 1
114 121 1
114 122 1
114 134 1
114 135 1
114 139 1
114 142 1
114 146 1
114 148 1
114 152 1
114 155 1
114 156 1
114 160 1
114 161 1
114 163 1
114 166 1
114 168 1
114 170 1
114 171 1
114 172 1
114 173 1
114 181 1
114 185 1
114 188 1
115 118 1
115 122 1
115 126 1
115 127 1
115 128 1
115 131 1
115 135 1
115 139 1
115 142 1
115 143 1
115 146 1
115 151 1
115 152 1
115 155 1
115 160 1
115 163 1
115 165 1
115 170 1
115 171 1
115 172 1
115 181 1
115 185 1
115 188 1
115 200 1
116 118 1
116 123 1
116 128 1
116 131 1
116 134 1
116 135 1
116 139 1
116 146 1
116 152 1
116 153 1
116 155 1
116 156 1
116 161 1
116 163 1
116 165 1
116 168 1
116 170 1
116 172 1
116 173 1
116 174 1
116 176 1
116 178 1
116 185 1
116 188 1
116 191 1
116 198 1
117 118 1
117 121 1
117 122 1
117 123 1
117 127 1
117 131 1
117 133 1
117 134 1
117 135 1
117 146 1
117 152 1
117 155 1
117 156 1
117 163 1
117 165 1
117 170 1
117 172 1
117 173 1
117 181 1
117 184 1
117 185 1
117 188 1
117 191 1
117 193 1
117 199 1
118 124 1
118 125 1
118 129 1
118 132 1
118 137 1
118 141 1
118 142 1
118 145 1
118 149 1
118 154 1
118 157 1
118 159 1
118 169 1
118 174 1
118 175 1
118 177 1
118 184 1
118 189 1
118 193 1
118 194 1
118 197 1
119 121 1
119 122 1
119 123 1
119 128 1
119 130 1
119 131 1
119 132 1
119 135 1
119 145 1
119 146 1
119 148 1
119 151 1
119 152 1
119 156 1
119 163 1
119 165 1
119 170 1
119 171 1
119 172 1
119 176 1
119 180 1
119 188 1
119 198 1
119 199 1
120 121 1
120 128 1
120 130 1
120 131 1
120 133 1
120 135 1
120 142 1
120 146 1
120 148 1
120 155 1
120 157 1
120 159 1
120 160 1
120 165 1
120 170 1
120 171 1
120 172 1
120 178 1
120 187 1
120 191 1
120 198 1
121 125 1
121 137 1
121 138 1
121 141 1
121 143 1
121 144 1
121 145 1
121 147 1
121 149 1
121 150 1
121 153 1
121 159 1
121 164 1
121 166 1
121 167 1
121 168 1
121 173 1
121 175 1
121 177 1
121 182 1
121 186 1
121 189 1
121 190 1
121 192 1
121 194 1
121 197 1
122 125 1
122 129 1
122 132 1
122 133 1
122 136 1
122 143 1
122 144 1
122 145 1
122 147 1
122 149 1
122 153 1
122 155 1
122 157 1
122 161 1
122 162 1
122 164 1
122 167 1
122 169 1
122 174 1
122 175 1
122 180 1
122 182 1
122 183 1
122 184 1
122 186 1
122 188 1
122 189 1
122 195 1
122 196 1
122 197 1
122 200 1
123 124 1
123 125 1
123 128 1
123 132 1
123 143 1
123 144 1
123 153 1
123 158 1
123 159 1
123 162 1
123 164 1
123 174 1
123 177 1
123 184 1
123 186 1
123 192 1
123 194 1
123 197 1
123 200 1
124 126 1
124 127 1
124 128 1
124 131 1
124 133 1
124 135 1
124 138 1
124 140 1
124 142 1
124 146 1
124 151 1
124 152 1
124 161 1
124 164 1
124 165 1
124 167 1
124 168 1
124 170 1
124 172 1
124 176 1
124 178 1
124 179 1
124 181 1
124 183 1
124 198 1
124 199 1
125 127 1
125 128 1
125 130 1
125 131 1
125 133 1
125 135 1
125 137 1
125 139 1
125 140 1
125 146 1
125 150 1
125 151 1
125 152 1
125 155 1
125 156 1
125 163 1
125 165 1
125 170 1
125 171 1
125 190 1
125 191 1
125 199 1
126 127 1
126 129 1
126 136 1
126 138 1
126 141 1
126 143 1
126 147 1
126 150 1
126 151 1
126 154 1
126 158 1
126 162 1
126 172 1
126 174 1
126 177 1
126 180 1
126 182 1
126 183 1
126 186 1
126 189 1
126 192 1
126 193 1
126 195 1
126 196 1
126 197 1
126 200 1
127 132 1
127 138 1
127 141 1
127 145 1
127 147 1
127 149 1
127 150 1
127 151 1
127 153 1
127 158 1
127 159 1
127 162 1
127 166 1
127 172 1
127 177 1
127 180 1
127 183 1
127 186 1
127 189 1
127 192 1
127 195 1
127 196 1
127 197 1
127 200 1
128 129 1
128 136 1
128 138 1
128 141 1
128 143 1
128 147 1
128 153 1
128 157 1
128 158 1
128 159 1
128 164 1
128 166 1
128 167 1
128 169 1
128 174 1
128 175 1
128 177 1
128 182 1
128 183 1
128 184 1
128 186 1
128 187 1
128 192 1
128 193 1
128 194 1
128 196 1
128 200 1
129 133 1
129 140 1
129 141 1
129 147 1
129 149 1
129 152 1
129 156 1
129 160 1
129 161 1
129 163 1
129 165 1
129 171 1
129 172 1
129 173 1
129 176 1
129 181 1
129 182 1
129 190 1
129 191 1
129 198 1
129 199 1
130 134 1
130 136 1
130 137 1
130 138 1
130 139 1
130 141 1
130 143 1
130 144 1
130 145 1
130 149 1
130 150 1
130 153 1
130 162 1
130 164 1
130 166 1
130 174 1
130 177 1
130 179 1
130 180 1
130 182 1
130 183 1
130 184 1
130 187 1
130 193 1
130 196 1
130 197 1
131 132 1
131 137 1
131 143 1
131 144 1
131 147 1
131 153 1
131 154 1
131 159 1
131 162 1
131 169 1
131 177 1
131 182 1
131 184 1
131 186 1
131 189 1
131 192 1
131 194 1
131 195 1
131 197 1
132 139 1
132 140 1
132 145 1
132 146 1
132 148 1
132 151 1
132 152 1
132 156 1
132 160 1
132 161 1
132 163 1
132 165 1
132 168 1
132 170 1
132 171 1
132 172 1
132 176 1
132 180 1
132 181 1
132 188 1
132 190 1
132 191 1
133 136 1
133 141 1
133 143 1
133 145 1
133 147 1
133 150 1
133 154 1
133 155 1
133 157 1
133 158 1
133 161 1
133 164 1
133 166 1
133 174 1
133 179 1
133 182 1
133 183 1
133 188 1
133 189 1
133 193 1
133 195 1
133 196 1
134 136 1
134 137 1
134 138 1
134 139 1
134 141 1
134 143 1
134 145 1
134 150 1
134 157 1
134 167 1
134 175 1
134 177 1
134 179 1
134 184 1
134 186 1
134 187 1
134 189 1
134 192 1
134 196 1
134 197 1
134 200 1
135 137 1
135 138 1
135 141 1
135 144 1
135 145 1
135 154 1
135 157 1
135 158 1
135 159 1
135 162 1
135 164 1
135 166 1
135 169 1
135 175 1
135 177 1
135 179 1
135 182 1
135 184 1
135 186 1
135 187 1
135 189 1
135 191 1
135 192 1
135 193 1
135 197 1
136 144 1
136 148 1
136 155 1
136 165 1
136 168 1
136 169 1
136 170 1
136 173 1
136 178 1
136 185 1
136 188 1
136 195 1
136 198 1
137 139 1
137 140 1
137 142 1
137 148 1
137 150 1
137 152 1
137 155 1
137 156 1
137 160 1
137 163 1
137 168 1
137 172 1
137 181 1
138 139 1
138 148 1
138 151 1
138 155 1
138 156 1
138 164 1
138 167 1
138 173 1
138 179 1
138 181 1
138 183 1
138 185 1
138 188 1
138 191 1
138 198 1
138 199 1
139 141 1
139 143 1
139 144 1
139 145 1
139 150 1
139 153 1
139 159 1
139 167 1
139 169 1
139 175 1
139 184 1
139 186 1
139 187 1
139 189 1
139 192 1
139 193 1
140 141 1
140 144 1
140 145 1
140 147 1
140 150 1
140 153 1
140 154 1
140 157 1
140 167 1
140 169 1
140 175 1
140 177 1
140 180 1
140 182 1
140 183 1
140 184 1
140 186 1
140 189 1
140 193 1
140 194 1
140 195 1
140 196 1
141 147 1
141 148 1
141 149 1
141 151 1
141 155 1
141 156 1
141 173 1
141 181 1
141 182 1
141 188 1
141 191 1
141 198 1
141 199 1
142 143 1
142 144 1
142 145 1
142 153 1
142 158 1
142 159 1
142 162 1
142 164 1
142 169 1
142 174 1
142 179 1
142 180 1
142 182 1
142 183 1
142 184 1
142 186 1
142 187 1
142 189 1
142 193 1
142 194 1
142 195 1
142 197 1
142 200 1
143 146 1
143 148 1
143 151 1
143 152 1
143 160 1
143 161 1
143 170 1
143 171 1
143 172 1
143 173 1
143 176 1
143 178 1
143 185 1
143 190 1
143 198 1
143 200 1
144 148 1
144 151 1
144 155 1
144 156 1
144 160 1
144 161 1
144 165 1
144 168 1
144 169 1
144 170 1
144 171 1
144 172 1
144 173 1
144 176 1
144 181 1
144 188 1
144 195 1
145 148 1
145 152 1
145 155 1
145 160 1
145 168 1
145 170 1
145 171 1
145 172 1
145 176 1
145 178 1
145 180 1
145 185 1
145 190 1
145 191 1
146 147 1
146 149 1
146 150 1
146 154 1
146 158 1
146 159 1
146 166 1
146 169 1
146 171 1
146 175 1
146 182 1
146 186 1
146 187 1
146 189 1
146 192 1
146 193 1
146 196 1
146 200 1
147 148 1
147 149 1
147 151 1
147 152 1
147 160 1
147 161 1
147 163 1
147 165 1
147 168 1
147 173 1
147 176 1
147 181 1
147 182 1
147 185 1
147 198 1
147 199 1
148 149 1
148 153 1
148 157 1
148 158 1
148 162 1
148 166 1
148 167 1
148 169 1
148 174 1
148 176 1
148 177 1
148 178 1
148 179 1
148 186 1
148 189 1
148 192 1
148 194 1
148 196 1
148 198 1
149 152 1
149 155 1
149 160 1
149 161 1
149 163 1
149 165 1
149 168 1
149 170 1
149 172 1
149 173 1
149 176 1
149 178 1
149 182 1
149 185 1
149 188 1
149 191 1
149 198 1
150 151 1
150 156 1
150 165 1
150 168 1
150 170 1
150 173 1
150 178 1
150 181 1
150 185 1
150 188 1
150 198 1
150 199 1
151 153 1
151 154 1
151 157 1
151 164 1
151 166 1
151 167 1
151 172 1
151 174 1
151 177 1
151 179 1
151 182 1
151 184 1
151 186 1
151 189 1
151 192 1
151 195 1
151 196 1
151 200 1
152 153 1
152 156 1
152 158 1
152 162 1
152 164 1
152 166 1
152 169 1
152 174 1
152 177 1
152 182 1
152 184 1
152 185 1
152 186 1
152 187 1
152 193 1
152 194 1
152 195 1
152 200 1
153 155 1
153 156 1
153 161 1
153 163 1
153 165 1
153 168 1
153 170 1
153 171 1
153 172 1
153 174 1
153 176 1
153 181 1
153 185 1
153 190 1
154 155 1
154 163 1
154 168 1
154 170 1
154 171 1
154 172 1
154 185 1
154 190 1
154 196 1
155 161 1
155 164 1
155 166 1
155 169 1
155 175 1
155 177 1
155 183 1
155 184 1
155 186 1
155 188 1
155 193 1
155 195 1
155 196 1
155 197 1
155 200 1
156 158 1
156 159 1
156 164 1
156 166 1
156 169 1
156 175 1
156 182 1
156 185 1
156 187 1
156 195 1
157 159 1
157 168 1
157 170 1
157 173 1
157 178 1
157 187 1
157 190 1
157 191 1
157 198 1
158 162 1
158 165 1
158 168 1
158 171 1
158 176 1
158 178 1
158 186 1
158 188 1
158 189 1
158 190 1
158 191 1
158 198 1
158 199 1
159 170 1
159 172 1
159 173 1
159 181 1
159 187 1
159 190 1
159 191 1
160 164 1
160 166 1
160 167 1
160 174 1
160 177 1
160 179 1
160 181 1
160 182 1
160 183 1
160 184 1
160 186 1
160 192 1
160 193 1
160 200 1
161 162 1
161 164 1
161 167 1
161 174 1
161 177 1
161 180 1
161 182 1
161 183 1
161 184 1
161 188 1
161 189 1
161 193 1
161 194 1
161 195 1
161 197 1
161 200 1
162 163 1
162 171 1
162 172 1
162 173 1
162 176 1
162 181 1
162 186 1
162 188 1
162 189 1
162 191 1
162 198 1
163 166 1
163 167 1
163 174 1
163 177 1
163 179 1
163 182 1
163 183 1
163 184 1
163 186 1
163 187 1
163 189 1
163 193 1
163 195 1
163 199 1
163 200 1
164 167 1
164 168 1
164 171 1
164 173 1
164 176 1
164 179 1
164 181 1
164 183 1
164 185 1
164 188 1
165 166 1
165 167 1
165 170 1
165 179 1
165 180 1
165 182 1
165 183 1
165 184 1
165 187 1
165 193 1
165 195 1
165 196 1
165 197 1
165 200 1
166 168 1
166 170 1
166 171 1
166 172 1
166 173 1
166 176 1
166 178 1
166 181 1
166 188 1
166 190 1
166 191 1
166 199 1
167 168 1
167 172 1
167 176 1
167 179 1
167 183 1
167 185 1
167 188 1
167 191 1
167 198 1
168 169 1
168 173 1
168 175 1
168 180 1
168 183 1
168 186 1
168 187 1
168 189 1
168 190 1
168 192 1
168 197 1
169 170 1
169 172 1
169 178 1
169 185 1
169 190 1
169 195 1
170 174 1
170 175 1
170 186 1
170 187 1
170 189 1
170 195 1
170 200 1
171 174 1
171 177 1
171 183 1
171 186 1
171 187 1
171 192 1
171 193 1
171 200 1
172 174 1
172 179 1
172 182 1
172 183 1
172 184 1
172 187 1
172 189 1
172 193 1
172 194 1
172 195 1
172 200 1
173 174 1
173 175 1
173 177 1
173 183 1
173 184 1
173 186 1
173 187 1
173 190 1
173 194 1
173 195 1
173 196 1
173 200 1
174 176 1
174 181 1
174 185 1
174 190 1
174 191 1
174 198 1
175 178 1
175 185 1
175 188 1
175 191 1
175 197 1
175 198 1
176 178 1
176 179 1
176 180 1
176 183 1
176 186 1
176 187 1
176 189 1
176 192 1
176 193 1
176 194 1
176 195 1
176 197 1
176 198 1
176 200 1
177 188 1
177 190 1
177 191 1
178 179 1
178 182 1
178 186 1
178 189 1
178 192 1
178 195 1
178 196 1
178 197 1
178 198 1
178 200 1
179 183 1
179 185 1
179 188 1
179 198 1
180 185 1
180 191 1
180 198 1
180 199 1
181 182 1
181 183 1
181 184 1
181 186 1
181 187 1
181 189 1
181 192 1
181 194 1
181 195 1
181 196 1
181 200 1
182 198 1
182 199 1
183 185 1
183 198 1
183 199 1
184 185 1
184 188 1
184 190 1
184 191 1
184 193 1
184 199 1
185 186 1
185 189 1
185 195 1
185 196 1
186 189 1
186 191 1
186 198 1
186 199 1
187 188 1
187 191 1
187 198 1
188 193 1
188 194 1
188 196 1
188 200 1
189 190 1
189 191 1
189 199 1
190 192 1
190 195 1
190 196 1
190 200 1
192 194 1
192 199 1
193 198 1
194 199 1
195 198 1
196 199 1
198 200 1
199 200 1


==> anc/instances/benchmark/thetaPrime/san200_0_7_2.dat <==
200 5970
1 5 1
1 7 1
1 9 1
1 22 1
1 26 1
1 31 1
1 33 1
1 35 1
1 37 1
1 38 1
1 41 1
1 50 1
1 53 1
1 62 1
1 65 1
1 78 1
1 82 1
1 86 1
1 87 1
1 90 1
1 91 1
1 95 1
1 98 1
1 101 1
1 102 1
1 106 1
1 107 1
1 113 1
1 117 1
1 119 1
1 125 1
1 126 1
1 127 1
1 136 1
1 137 1
1 142 1
1 143 1
1 144 1
1 145 1
1 152 1
1 153 1
1 158 1
1 159 1
1 166 1
1 167 1
1 168 1
1 174 1
1 176 1
1 178 1
1 180 1
1 182 1
1 183 1
1 184 1
1 190 1
1 192 1
1 193 1
1 195 1
1 199 1
2 16 1
2 17 1
2 19 1
2 26 1
2 33 1
2 34 1
2 43 1
2 50 1
2 56 1
2 62 1
2 74 1
2 78 1
2 86 1
2 90 1
2 94 1
2 95 1
2 102 1
2 105 1
2 108 1
2 111 1
2 113 1
2 118 1
2 126 1
2 129 1
2 142 1
2 144 1
2 158 1
2 166 1
2 168 1
2 173 1
2 175 1
2 179 1
2 192 1
2 199 1
2 200 1
3 7 1
3 15 1
3 22 1
3 25 1
3 26 1
3 33 1
3 37 1
3 41 1
3 45 1
3 48 1
3 49 1
3 57 1
3 60 1
3 62 1
3 65 1
3 67 1
3 69 1
3 74 1
3 91 1
3 98 1
3 101 1
3 102 1
3 103 1
3 105 1
3 106 1
3 107 1
3 113 1
3 117 1
3 120 1
3 136 1
3 137 1
3 141 1
3 142 1
3 143 1
3 145 1
3 148 1
3 152 1
3 166 1
3 179 1
3 182 1
3 190 1
3 194 1
3 199 1
4 12 1
4 16 1
4 19 1
4 21 1
4 22 1
4 25 1
4 28 1
4 29 1
4 33 1
4 41 1
4 44 1
4 45 1
4 50 1
4 53 1
4 62 1
4 64 1
4 69 1
4 74 1
4 78 1
4 81 1
4 85 1
4 86 1
4 91 1
4 93 1
4 95 1
4 98 1
4 100 1
4 105 1
4 112 1
4 113 1
4 116 1
4 126 1
4 127 1
4 136 1
4 142 1
4 143 1
4 144 1
4 145 1
4 158 1
4 163 1
4 167 1
4 168 1
4 170 1
4 172 1
4 173 1
4 175 1
4 177 1
4 182 1
4 183 1
4 186 1
4 190 1
4 195 1
5 8 1
5 9 1
5 10 1
5 11 1
5 15 1
5 18 1
5 20 1
5 21 1
5 24 1
5 28 1
5 29 1
5 30 1
5 33 1
5 36 1
5 42 1
5 43 1
5 47 1
5 48 1
5 49 1
5 51 1
5 56 1
5 57 1
5 62 1
5 63 1
5 65 1
5 66 1
5 67 1
5 68 1
5 69 1
5 70 1
5 71 1
5 73 1
5 75 1
5 77 1
5 79 1
5 85 1
5 87 1
5 88 1
5 89 1
5 92 1
5 94 1
5 96 1
5 97 1
5 99 1
5 100 1
5 104 1
5 108 1
5 109 1
5 112 1
5 115 1
5 119 1
5 121 1
5 123 1
5 124 1
5 127 1
5 129 1
5 130 1
5 131 1
5 132 1
5 134 1
5 138 1
5 147 1
5 149 1
5 151 1
5 153 1
5 155 1
5 157 1
5 159 1
5 161 1
5 162 1
5 164 1
5 166 1
5 170 1
5 171 1
5 179 1
5 183 1
5 184 1
5 186 1
5 187 1
5 189 1
5 191 1
5 200 1
6 7 1
6 10 1
6 14 1
6 19 1
6 25 1
6 27 1
6 28 1
6 33 1
6 38 1
6 39 1
6 41 1
6 42 1
6 45 1
6 53 1
6 59 1
6 62 1
6 65 1
6 69 1
6 78 1
6 83 1
6 86 1
6 90 1
6 91 1
6 93 1
6 98 1
6 99 1
6 101 1
6 102 1
6 106 1
6 107 1
6 113 1
6 115 1
6 126 1
6 136 1
6 142 1
6 143 1
6 144 1
6 145 1
6 149 1
6 158 1
6 166 1
6 167 1
6 169 1
6 173 1
6 182 1
6 183 1
6 186 1
6 190 1
6 195 1
6 196 1
7 9 1
7 10 1
7 11 1
7 13 1
7 15 1
7 17 1
7 18 1
7 20 1
7 21 1
7 24 1
7 27 1
7 29 1
7 30 1
7 31 1
7 32 1
7 34 1
7 38 1
7 41 1
7 43 1
7 47 1
7 51 1
7 54 1
7 58 1
7 60 1
7 61 1
7 66 1
7 67 1
7 68 1
7 70 1
7 71 1
7 75 1
7 77 1
7 78 1
7 79 1
7 81 1
7 85 1
7 88 1
7 92 1
7 95 1
7 96 1
7 97 1
7 104 1
7 108 1
7 109 1
7 110 1
7 111 1
7 116 1
7 118 1
7 119 1
7 120 1
7 121 1
7 124 1
7 129 1
7 130 1
7 133 1
7 134 1
7 135 1
7 139 1
7 140 1
7 141 1
7 144 1
7 146 1
7 147 1
7 148 1
7 149 1
7 150 1
7 156 1
7 157 1
7 159 1
7 160 1
7 161 1
7 162 1
7 163 1
7 164 1
7 168 1
7 169 1
7 170 1
7 172 1
7 173 1
7 176 1
7 180 1
7 181 1
7 185 1
7 187 1
7 191 1
7 192 1
7 194 1
7 197 1
8 11 1
8 16 1
8 19 1
8 25 1
8 26 1
8 28 1
8 37 1
8 38 1
8 41 1
8 44 1
8 45 1
8 50 1
8 52 1
8 62 1
8 65 1
8 68 1
8 78 1
8 82 1
8 86 1
8 89 1
8 91 1
8 95 1
8 97 1
8 101 1
8 113 1
8 117 1
8 121 1
8 125 1
8 128 1
8 136 1
8 137 1
8 138 1
8 140 1
8 144 1
8 145 1
8 152 1
8 166 1
8 173 1
8 176 1
8 177 1
8 179 1
8 182 1
8 183 1
8 190 1
8 192 1
8 195 1
8 198 1
8 199 1
9 14 1
9 22 1
9 26 1
9 31 1
9 35 1
9 37 1
9 38 1
9 44 1
9 45 1
9 50 1
9 53 1
9 59 1
9 64 1
9 65 1
9 69 1
9 74 1
9 82 1
9 86 1
9 87 1
9 93 1
9 98 1
9 101 1
9 102 1
9 105 1
9 107 1
9 113 1
9 117 1
9 119 1
9 126 1
9 127 1
9 136 1
9 137 1
9 142 1
9 143 1
9 144 1
9 145 1
9 152 1
9 153 1
9 159 1
9 166 1
9 173 1
9 174 1
9 176 1
9 178 1
9 179 1
9 180 1
9 182 1
9 183 1
9 184 1
9 186 1
9 190 1
9 193 1
10 14 1
10 16 1
10 25 1
10 26 1
10 27 1
10 28 1
10 33 1
10 38 1
10 39 1
10 41 1
10 42 1
10 53 1
10 62 1
10 64 1
10 69 1
10 78 1
10 83 1
10 86 1
10 91 1
10 98 1
10 99 1
10 101 1
10 102 1
10 105 1
10 113 1
10 115 1
10 137 1
10 143 1
10 144 1
10 148 1
10 149 1
10 152 1
10 158 1
10 166 1
10 167 1
10 168 1
10 169 1
10 173 1
10 178 1
10 179 1
10 183 1
10 192 1
10 196 1
11 16 1
11 19 1
11 26 1
11 33 1
11 41 1
11 45 1
11 52 1
11 68 1
11 82 1
11 86 1
11 89 1
11 90 1
11 91 1
11 93 1
11 95 1
11 97 1
11 101 1
11 102 1
11 105 1
11 106 1
11 107 1
11 113 1
11 117 1
11 121 1
11 125 1
11 126 1
11 127 1
11 128 1
11 136 1
11 138 1
11 140 1
11 142 1
11 143 1
11 145 1
11 148 1
11 167 1
11 168 1
11 176 1
11 182 1
11 190 1
11 198 1
11 199 1
12 14 1
12 21 1
12 22 1
12 25 1
12 26 1
12 28 1
12 29 1
12 33 1
12 37 1
12 45 1
12 50 1
12 62 1
12 64 1
12 69 1
12 74 1
12 78 1
12 81 1
12 85 1
12 86 1
12 90 1
12 91 1
12 100 1
12 101 1
12 102 1
12 105 1
12 106 1
12 112 1
12 113 1
12 116 1
12 125 1
12 142 1
12 143 1
12 144 1
12 152 1
12 163 1
12 168 1
12 170 1
12 172 1
12 173 1
12 177 1
12 179 1
12 182 1
12 183 1
12 186 1
12 190 1
12 199 1
13 16 1
13 28 1
13 33 1
13 38 1
13 41 1
13 45 1
13 50 1
13 61 1
13 62 1
13 65 1
13 66 1
13 72 1
13 74 1
13 78 1
13 79 1
13 84 1
13 86 1
13 90 1
13 91 1
13 92 1
13 95 1
13 98 1
13 101 1
13 102 1
13 105 1
13 113 1
13 125 1
13 126 1
13 127 1
13 131 1
13 136 1
13 137 1
13 142 1
13 145 1
13 152 1
13 156 1
13 161 1
13 167 1
13 178 1
13 186 1
13 189 1
14 15 1
14 18 1
14 20 1
14 23 1
14 24 1
14 29 1
14 31 1
14 32 1
14 35 1
14 46 1
14 49 1
14 52 1
14 54 1
14 55 1
14 57 1
14 59 1
14 66 1
14 71 1
14 76 1
14 79 1
14 80 1
14 84 1
14 87 1
14 89 1
14 90 1
14 91 1
14 92 1
14 94 1
14 96 1
14 97 1
14 98 1
14 101 1
14 104 1
14 110 1
14 111 1
14 112 1
14 113 1
14 115 1
14 116 1
14 118 1
14 120 1
14 122 1
14 123 1
14 124 1
14 128 1
14 130 1
14 131 1
14 132 1
14 133 1
14 134 1
14 135 1
14 137 1
14 139 1
14 140 1
14 146 1
14 150 1
14 152 1
14 155 1
14 157 1
14 159 1
14 160 1
14 161 1
14 162 1
14 163 1
14 165 1
14 167 1
14 169 1
14 174 1
14 180 1
14 185 1
14 193 1
14 198 1
14 199 1
15 19 1
15 22 1
15 28 1
15 41 1
15 44 1
15 48 1
15 49 1
15 50 1
15 53 1
15 57 1
15 60 1
15 62 1
15 64 1
15 65 1
15 67 1
15 74 1
15 86 1
15 90 1
15 91 1
15 93 1
15 98 1
15 101 1
15 102 1
15 103 1
15 105 1
15 106 1
15 107 1
15 120 1
15 125 1
15 126 1
15 127 1
15 137 1
15 141 1
15 142 1
15 152 1
15 158 1
15 173 1
15 175 1
15 176 1
15 182 1
15 190 1
15 194 1
15 195 1
16 22 1
16 23 1
16 24 1
16 30 1
16 32 1
16 34 1
16 35 1
16 36 1
16 37 1
16 39 1
16 40 1
16 42 1
16 43 1
16 46 1
16 47 1
16 48 1
16 51 1
16 55 1
16 57 1
16 58 1
16 60 1
16 61 1
16 63 1
16 64 1
16 66 1
16 68 1
16 72 1
16 75 1
16 76 1
16 77 1
16 82 1
16 83 1
16 85 1
16 87 1
16 88 1
16 89 1
16 92 1
16 96 1
16 97 1
16 100 1
16 103 1
16 104 1
16 106 1
16 109 1
16 112 1
16 114 1
16 115 1
16 118 1
16 119 1
16 121 1
16 122 1
16 124 1
16 129 1
16 130 1
16 133 1
16 134 1
16 135 1
16 145 1
16 146 1
16 149 1
16 150 1
16 151 1
16 154 1
16 157 1
16 158 1
16 159 1
16 160 1
16 163 1
16 165 1
16 169 1
16 170 1
16 171 1
16 172 1
16 174 1
16 177 1
16 180 1
16 182 1
16 184 1
16 188 1
16 189 1
16 190 1
16 191 1
16 196 1
16 197 1
17 22 1
17 28 1
17 34 1
17 37 1
17 38 1
17 41 1
17 43 1
17 44 1
17 45 1
17 50 1
17 53 1
17 56 1
17 59 1
17 62 1
17 65 1
17 69 1
17 82 1
17 86 1
17 91 1
17 94 1
17 98 1
17 101 1
17 108 1
17 111 1
17 117 1
17 118 1
17 125 1
17 129 1
17 144 1
17 145 1
17 152 1
17 158 1
17 166 1
17 168 1
17 173 1
17 175 1
17 178 1
17 179 1
17 183 1
17 186 1
17 192 1
17 195 1
17 199 1
17 200 1
18 19 1
18 22 1
18 23 1
18 24 1
18 28 1
18 30 1
18 33 1
18 36 1
18 38 1
18 41 1
18 53 1
18 62 1
18 65 1
18 69 1
18 71 1
18 73 1
18 82 1
18 93 1
18 98 1
18 101 1
18 106 1
18 107 1
18 125 1
18 126 1
18 127 1
18 130 1
18 134 1
18 136 1
18 137 1
18 142 1
18 143 1
18 144 1
18 145 1
18 148 1
18 152 1
18 173 1
18 176 1
18 185 1
18 186 1
18 187 1
18 192 1
18 195 1
19 20 1
19 21 1
19 23 1
19 24 1
19 25 1
19 27 1
19 29 1
19 34 1
19 35 1
19 36 1
19 40 1
19 42 1
19 43 1
19 44 1
19 47 1
19 49 1
19 50 1
19 51 1
19 52 1
19 53 1
19 54 1
19 67 1
19 68 1
19 71 1
19 75 1
19 77 1
19 81 1
19 84 1
19 85 1
19 92 1
19 94 1
19 97 1
19 99 1
19 100 1
19 102 1
19 104 1
19 105 1
19 108 1
19 111 1
19 115 1
19 116 1
19 117 1
19 120 1
19 121 1
19 122 1
19 129 1
19 132 1
19 133 1
19 134 1
19 138 1
19 139 1
19 140 1
19 141 1
19 142 1
19 143 1
19 146 1
19 149 1
19 150 1
19 153 1
19 154 1
19 157 1
19 159 1
19 162 1
19 163 1
19 164 1
19 169 1
19 170 1
19 171 1
19 172 1
19 180 1
19 187 1
19 191 1
19 194 1
19 195 1
19 196 1
19 198 1
20 22 1
20 25 1
20 26 1
20 32 1
20 33 1
20 38 1
20 41 1
20 45 1
20 50 1
20 51 1
20 53 1
20 59 1
20 62 1
20 64 1
20 65 1
20 69 1
20 74 1
20 77 1
20 82 1
20 91 1
20 93 1
20 102 1
20 104 1
20 105 1
20 107 1
20 114 1
20 117 1
20 125 1
20 126 1
20 133 1
20 135 1
20 137 1
20 143 1
20 146 1
20 148 1
20 152 1
20 154 1
20 158 1
20 167 1
20 168 1
20 173 1
20 175 1
20 179 1
20 182 1
20 191 1
20 195 1
20 199 1
21 22 1
21 25 1
21 28 1
21 29 1
21 37 1
21 41 1
21 45 1
21 50 1
21 53 1
21 59 1
21 69 1
21 74 1
21 78 1
21 81 1
21 82 1
21 85 1
21 90 1
21 91 1
21 95 1
21 100 1
21 101 1
21 102 1
21 106 1
21 107 1
21 112 1
21 116 1
21 117 1
21 125 1
21 127 1
21 136 1
21 142 1
21 143 1
21 145 1
21 148 1
21 152 1
21 158 1
21 163 1
21 166 1
21 170 1
21 172 1
21 178 1
21 179 1
21 182 1
21 183 1
21 190 1
21 192 1
21 195 1
21 199 1
22 23 1
22 27 1
22 30 1
22 31 1
22 37 1
22 39 1
22 40 1
22 42 1
22 46 1
22 49 1
22 51 1
22 52 1
22 54 1
22 55 1
22 56 1
22 60 1
22 64 1
22 66 1
22 68 1
22 70 1
22 73 1
22 75 1
22 79 1
22 80 1
22 81 1
22 82 1
22 83 1
22 84 1
22 85 1
22 89 1
22 92 1
22 97 1
22 100 1
22 104 1
22 106 1
22 108 1
22 109 1
22 114 1
22 116 1
22 118 1
22 119 1
22 122 1
22 124 1
22 128 1
22 130 1
22 132 1
22 133 1
22 134 1
22 135 1
22 139 1
22 145 1
22 146 1
22 147 1
22 149 1
22 150 1
22 153 1
22 156 1
22 158 1
22 160 1
22 161 1
22 162 1
22 172 1
22 174 1
22 177 1
22 180 1
22 182 1
22 185 1
22 187 1
22 189 1
22 190 1
22 191 1
22 193 1
22 196 1
22 197 1
22 200 1
23 24 1
23 28 1
23 30 1
23 36 1
23 41 1
23 44 1
23 45 1
23 50 1
23 53 1
23 62 1
23 69 1
23 71 1
23 73 1
23 74 1
23 78 1
23 86 1
23 90 1
23 91 1
23 95 1
23 102 1
23 105 1
23 106 1
23 107 1
23 113 1
23 126 1
23 127 1
23 130 1
23 134 1
23 136 1
23 137 1
23 142 1
23 143 1
23 144 1
23 152 1
23 158 1
23 166 1
23 167 1
23 168 1
23 178 1
23 182 1
23 183 1
23 185 1
23 186 1
23 187 1
23 190 1
23 195 1
24 25 1
24 26 1
24 30 1
24 36 1
24 37 1
24 38 1
24 41 1
24 44 1
24 45 1
24 50 1
24 53 1
24 59 1
24 64 1
24 65 1
24 71 1
24 73 1
24 74 1
24 78 1
24 86 1
24 98 1
24 102 1
24 105 1
24 106 1
24 117 1
24 126 1
24 127 1
24 130 1
24 134 1
24 143 1
24 152 1
24 166 1
24 168 1
24 173 1
24 175 1
24 177 1
24 178 1
24 182 1
24 183 1
24 185 1
24 187 1
24 190 1
24 192 1
24 195 1
24 199 1
25 27 1
25 31 1
25 35 1
25 36 1
25 40 1
25 42 1
25 44 1
25 46 1
25 47 1
25 49 1
25 50 1
25 51 1
25 52 1
25 53 1
25 56 1
25 57 1
25 60 1
25 66 1
25 67 1
25 73 1
25 79 1
25 83 1
25 84 1
25 85 1
25 87 1
25 88 1
25 89 1
25 92 1
25 96 1
25 97 1
25 99 1
25 102 1
25 104 1
25 105 1
25 108 1
25 110 1
25 111 1
25 114 1
25 117 1
25 118 1
25 119 1
25 120 1
25 121 1
25 122 1
25 123 1
25 130 1
25 131 1
25 132 1
25 135 1
25 138 1
25 139 1
25 140 1
25 142 1
25 143 1
25 146 1
25 149 1
25 153 1
25 154 1
25 156 1
25 157 1
25 159 1
25 160 1
25 161 1
25 163 1
25 164 1
25 165 1
25 169 1
25 172 1
25 174 1
25 181 1
25 184 1
25 187 1
25 188 1
25 189 1
25 191 1
25 194 1
25 195 1
25 196 1
26 29 1
26 32 1
26 35 1
26 36 1
26 39 1
26 43 1
26 45 1
26 46 1
26 47 1
26 49 1
26 54 1
26 55 1
26 56 1
26 57 1
26 58 1
26 60 1
26 61 1
26 63 1
26 67 1
26 73 1
26 74 1
26 75 1
26 76 1
26 81 1
26 84 1
26 86 1
26 89 1
26 93 1
26 94 1
26 96 1
26 97 1
26 99 1
26 103 1
26 107 1
26 109 1
26 112 1
26 119 1
26 124 1
26 125 1
26 126 1
26 128 1
26 130 1
26 132 1
26 133 1
26 134 1
26 135 1
26 136 1
26 138 1
26 139 1
26 141 1
26 146 1
26 150 1
26 151 1
26 153 1
26 155 1
26 159 1
26 161 1
26 169 1
26 170 1
26 171 1
26 172 1
26 175 1
26 178 1
26 181 1
26 184 1
26 185 1
26 187 1
26 188 1
26 189 1
26 193 1
26 196 1
26 197 1
27 28 1
27 33 1
27 37 1
27 39 1
27 42 1
27 44 1
27 50 1
27 59 1
27 64 1
27 65 1
27 74 1
27 78 1
27 83 1
27 95 1
27 99 1
27 101 1
27 102 1
27 107 1
27 115 1
27 117 1
27 125 1
27 137 1
27 143 1
27 145 1
27 148 1
27 149 1
27 167 1
27 169 1
27 173 1
27 175 1
27 178 1
27 182 1
27 183 1
27 186 1
27 190 1
27 195 1
27 196 1
27 199 1
28 31 1
28 33 1
28 34 1
28 36 1
28 39 1
28 43 1
28 49 1
28 51 1
28 54 1
28 55 1
28 57 1
28 58 1
28 60 1
28 62 1
28 63 1
28 65 1
28 67 1
28 68 1
28 69 1
28 70 1
28 71 1
28 72 1
28 75 1
28 76 1
28 77 1
28 81 1
28 83 1
28 84 1
28 87 1
28 88 1
28 89 1
28 92 1
28 96 1
28 99 1
28 100 1
28 103 1
28 104 1
28 108 1
28 109 1
28 110 1
28 118 1
28 119 1
28 120 1
28 121 1
28 122 1
28 123 1
28 127 1
28 128 1
28 129 1
28 133 1
28 134 1
28 139 1
28 141 1
28 149 1
28 150 1
28 151 1
28 157 1
28 159 1
28 161 1
28 162 1
28 164 1
28 166 1
28 171 1
28 172 1
28 174 1
28 179 1
28 181 1
28 183 1
28 184 1
28 185 1
28 186 1
28 187 1
28 188 1
28 189 1
28 191 1
28 194 1
28 197 1
29 37 1
29 38 1
29 45 1
29 53 1
29 65 1
29 69 1
29 74 1
29 78 1
29 81 1
29 85 1
29 90 1
29 91 1
29 95 1
29 100 1
29 105 1
29 112 1
29 113 1
29 116 1
29 125 1
29 145 1
29 148 1
29 152 1
29 163 1
29 166 1
29 168 1
29 170 1
29 172 1
29 173 1
29 175 1
29 177 1
29 179 1
29 182 1
29 186 1
29 190 1
29 192 1
29 195 1
29 199 1
30 36 1
30 37 1
30 41 1
30 44 1
30 45 1
30 65 1
30 71 1
30 73 1
30 74 1
30 82 1
30 91 1
30 93 1
30 95 1
30 98 1
30 101 1
30 102 1
30 105 1
30 106 1
30 113 1
30 117 1
30 126 1
30 127 1
30 130 1
30 134 1
30 136 1
30 137 1
30 142 1
30 158 1
30 166 1
30 167 1
30 168 1
30 173 1
30 177 1
30 179 1
30 182 1
30 183 1
30 185 1
30 186 1
30 187 1
30 192 1
31 35 1
31 41 1
31 44 1
31 59 1
31 64 1
31 78 1
31 82 1
31 86 1
31 87 1
31 101 1
31 102 1
31 106 1
31 107 1
31 117 1
31 119 1
31 125 1
31 143 1
31 144 1
31 145 1
31 148 1
31 152 1
31 153 1
31 158 1
31 159 1
31 173 1
31 174 1
31 178 1
31 180 1
31 184 1
31 192 1
31 193 1
31 195 1
31 199 1
32 33 1
32 41 1
32 44 1
32 50 1
32 51 1
32 53 1
32 59 1
32 64 1
32 69 1
32 74 1
32 77 1
32 82 1
32 90 1
32 91 1
32 98 1
32 101 1
32 104 1
32 107 1
32 113 1
32 114 1
32 117 1
32 125 1
32 133 1
32 135 1
32 142 1
32 143 1
32 144 1
32 145 1
32 146 1
32 148 1
32 154 1
32 166 1
32 167 1
32 176 1
32 177 1
32 178 1
32 179 1
32 183 1
32 186 1
32 191 1
32 199 1
33 35 1
33 39 1
33 43 1
33 46 1
33 48 1
33 49 1
33 51 1
33 54 1
33 57 1
33 61 1
33 62 1
33 63 1
33 65 1
33 66 1
33 68 1
33 69 1
33 70 1
33 72 1
33 75 1
33 77 1
33 79 1
33 80 1
33 81 1
33 83 1
33 84 1
33 85 1
33 87 1
33 88 1
33 89 1
33 92 1
33 94 1
33 96 1
33 97 1
33 99 1
33 100 1
33 104 1
33 109 1
33 110 1
33 111 1
33 118 1
33 120 1
33 124 1
33 127 1
33 131 1
33 135 1
33 138 1
33 139 1
33 140 1
33 141 1
33 146 1
33 147 1
33 150 1
33 154 1
33 156 1
33 157 1
33 160 1
33 161 1
33 162 1
33 164 1
33 165 1
33 166 1
33 170 1
33 172 1
33 179 1
33 180 1
33 181 1
33 183 1
33 185 1
33 186 1
33 188 1
33 189 1
33 191 1
33 193 1
33 194 1
33 196 1
33 198 1
34 41 1
34 43 1
34 44 1
34 45 1
34 50 1
34 53 1
34 56 1
34 59 1
34 65 1
34 78 1
34 82 1
34 90 1
34 94 1
34 95 1
34 101 1
34 102 1
34 107 1
34 108 1
34 111 1
34 117 1
34 118 1
34 125 1
34 129 1
34 137 1
34 143 1
34 144 1
34 145 1
34 148 1
34 152 1
34 168 1
34 173 1
34 176 1
34 177 1
34 179 1
34 183 1
34 186 1
34 190 1
34 192 1
34 199 1
34 200 1
35 37 1
35 38 1
35 41 1
35 44 1
35 53 1
35 62 1
35 65 1
35 69 1
35 78 1
35 82 1
35 87 1
35 91 1
35 93 1
35 101 1
35 106 1
35 107 1
35 119 1
35 125 1
35 136 1
35 137 1
35 143 1
35 144 1
35 145 1
35 152 1
35 153 1
35 158 1
35 159 1
35 166 1
35 167 1
35 168 1
35 173 1
35 174 1
35 180 1
35 182 1
35 184 1
35 186 1
35 190 1
35 192 1
35 193 1
35 195 1
36 37 1
36 38 1
36 53 1
36 59 1
36 64 1
36 71 1
36 73 1
36 74 1
36 78 1
36 82 1
36 86 1
36 90 1
36 91 1
36 93 1
36 95 1
36 106 1
36 107 1
36 113 1
36 125 1
36 130 1
36 134 1
36 136 1
36 137 1
36 143 1
36 144 1
36 148 1
36 166 1
36 167 1
36 168 1
36 175 1
36 183 1
36 185 1
36 187 1
37 39 1
37 42 1
37 43 1
37 46 1
37 48 1
37 49 1
37 56 1
37 57 1
37 60 1
37 61 1
37 63 1
37 64 1
37 67 1
37 72 1
37 73 1
37 75 1
37 77 1
37 79 1
37 80 1
37 81 1
37 82 1
37 83 1
37 87 1
37 88 1
37 92 1
37 96 1
37 106 1
37 108 1
37 109 1
37 110 1
37 114 1
37 116 1
37 121 1
37 122 1
37 128 1
37 131 1
37 132 1
37 134 1
37 138 1
37 139 1
37 145 1
37 147 1
37 151 1
37 154 1
37 156 1
37 157 1
37 158 1
37 159 1
37 160 1
37 165 1
37 169 1
37 170 1
37 171 1
37 174 1
37 177 1
37 181 1
37 182 1
37 184 1
37 185 1
37 188 1
37 189 1
37 190 1
37 191 1
37 193 1
37 197 1
37 198 1
37 200 1
38 41 1
38 42 1
38 43 1
38 46 1
38 47 1
38 49 1
38 51 1
38 52 1
38 54 1
38 57 1
38 60 1
38 61 1
38 63 1
38 66 1
38 67 1
38 68 1
38 70 1
38 72 1
38 73 1
38 75 1
38 76 1
38 77 1
38 78 1
38 79 1
38 80 1
38 81 1
38 83 1
38 89 1
38 95 1
38 97 1
38 99 1
38 100 1
38 103 1
38 108 1
38 110 1
38 111 1
38 112 1
38 114 1
38 116 1
38 122 1
38 124 1
38 128 1
38 130 1
38 131 1
38 132 1
38 133 1
38 134 1
38 135 1
38 141 1
38 144 1
38 147 1
38 148 1
38 149 1
38 153 1
38 156 1
38 157 1
38 161 1
38 162 1
38 163 1
38 164 1
38 165 1
38 168 1
38 169 1
38 173 1
38 174 1
38 176 1
38 180 1
38 181 1
38 184 1
38 187 1
38 188 1
38 191 1
38 192 1
38 194 1
38 196 1
38 197 1
38 198 1
38 200 1
39 41 1
39 42 1
39 44 1
39 45 1
39 50 1
39 59 1
39 69 1
39 74 1
39 82 1
39 83 1
39 86 1
39 90 1
39 91 1
39 95 1
39 99 1
39 102 1
39 105 1
39 106 1
39 113 1
39 115 1
39 117 1
39 125 1
39 126 1
39 136 1
39 137 1
39 143 1
39 144 1
39 149 1
39 152 1
39 158 1
39 168 1
39 169 1
39 173 1
39 175 1
39 177 1
39 178 1
39 182 1
39 183 1
39 186 1
39 190 1
39 192 1
39 196 1
39 199 1
40 41 1
40 44 1
40 45 1
40 54 1
40 55 1
40 58 1
40 59 1
40 62 1
40 63 1
40 64 1
40 65 1
40 74 1
40 80 1
40 93 1
40 95 1
40 101 1
40 102 1
40 105 1
40 109 1
40 124 1
40 127 1
40 136 1
40 142 1
40 144 1
40 145 1
40 147 1
40 148 1
40 158 1
40 164 1
40 168 1
40 175 1
40 176 1
40 177 1
40 178 1
40 179 1
40 182 1
40 183 1
40 186 1
40 195 1
40 197 1
40 199 1
41 52 1
41 54 1
41 55 1
41 56 1
41 57 1
41 63 1
41 67 1
41 68 1
41 70 1
41 71 1
41 72 1
41 73 1
41 76 1
41 77 1
41 78 1
41 81 1
41 83 1
41 84 1
41 85 1
41 95 1
41 97 1
41 99 1
41 103 1
41 109 1
41 110 1
41 114 1
41 115 1
41 118 1
41 119 1
41 120 1
41 122 1
41 124 1
41 129 1
41 131 1
41 132 1
41 133 1
41 135 1
41 139 1
41 144 1
41 146 1
41 147 1
41 148 1
41 149 1
41 150 1
41 153 1
41 154 1
41 155 1
41 157 1
41 160 1
41 161 1
41 163 1
41 164 1
41 165 1
41 168 1
41 169 1
41 170 1
41 172 1
41 173 1
41 174 1
41 176 1
41 188 1
41 189 1
41 191 1
41 192 1
41 197 1
41 198 1
42 44 1
42 45 1
42 53 1
42 62 1
42 64 1
42 69 1
42 74 1
42 78 1
42 82 1
42 83 1
42 86 1
42 90 1
42 95 1
42 98 1
42 99 1
42 102 1
42 106 1
42 107 1
42 115 1
42 117 1
42 144 1
42 149 1
42 152 1
42 158 1
42 166 1
42 167 1
42 168 1
42 169 1
42 176 1
42 182 1
42 183 1
42 190 1
42 192 1
42 196 1
42 199 1
43 44 1
43 45 1
43 56 1
43 62 1
43 86 1
43 90 1
43 91 1
43 93 1
43 94 1
43 95 1
43 98 1
43 101 1
43 106 1
43 107 1
43 108 1
43 111 1
43 118 1
43 126 1
43 129 1
43 136 1
43 143 1
43 148 1
43 152 1
43 166 1
43 168 1
43 173 1
43 177 1
43 178 1
43 179 1
43 186 1
43 190 1
43 192 1
43 195 1
43 199 1
43 200 1
44 46 1
44 48 1
44 50 1
44 52 1
44 53 1
44 54 1
44 55 1
44 57 1
44 61 1
44 66 1
44 67 1
44 68 1
44 72 1
44 75 1
44 76 1
44 81 1
44 84 1
44 87 1
44 88 1
44 89 1
44 92 1
44 99 1
44 102 1
44 104 1
44 105 1
44 109 1
44 112 1
44 115 1
44 116 1
44 117 1
44 118 1
44 121 1
44 124 1
44 129 1
44 132 1
44 134 1
44 140 1
44 141 1
44 142 1
44 143 1
44 149 1
44 150 1
44 151 1
44 153 1
44 156 1
44 157 1
44 159 1
44 160 1
44 162 1
44 165 1
44 169 1
44 170 1
44 171 1
44 172 1
44 174 1
44 181 1
44 187 1
44 188 1
44 189 1
44 193 1
44 194 1
44 195 1
44 196 1
44 197 1
44 198 1
45 47 1
45 49 1
45 51 1
45 57 1
45 60 1
45 61 1
45 66 1
45 70 1
45 71 1
45 73 1
45 74 1
45 75 1
45 76 1
45 77 1
45 79 1
45 81 1
45 83 1
45 84 1
45 85 1
45 86 1
45 88 1
45 89 1
45 92 1
45 93 1
45 94 1
45 99 1
45 100 1
45 104 1
45 107 1
45 108 1
45 109 1
45 111 1
45 114 1
45 116 1
45 118 1
45 120 1
45 123 1
45 124 1
45 125 1
45 126 1
45 131 1
45 132 1
45 133 1
45 134 1
45 136 1
45 139 1
45 146 1
45 147 1
45 149 1
45 150 1
45 151 1
45 153 1
45 155 1
45 157 1
45 159 1
45 161 1
45 162 1
45 164 1
45 170 1
45 171 1
45 172 1
45 175 1
45 178 1
45 180 1
45 181 1
45 187 1
45 188 1
45 191 1
45 193 1
45 196 1
46 50 1
46 53 1
46 62 1
46 65 1
46 74 1
46 82 1
46 86 1
46 88 1
46 93 1
46 96 1
46 105 1
46 106 1
46 110 1
46 113 1
46 117 1
46 123 1
46 132 1
46 137 1
46 151 1
46 152 1
46 158 1
46 160 1
46 162 1
46 166 1
46 168 1
46 171 1
46 173 1
46 188 1
46 190 1
46 199 1
47 59 1
47 62 1
47 64 1
47 69 1
47 70 1
47 74 1
47 75 1
47 76 1
47 93 1
47 95 1
47 98 1
47 106 1
47 107 1
47 113 1
47 122 1
47 125 1
47 126 1
47 136 1
47 137 1
47 139 1
47 144 1
47 145 1
47 150 1
47 155 1
47 157 1
47 158 1
47 165 1
47 166 1
47 167 1
47 168 1
47 173 1
47 175 1
47 176 1
47 179 1
47 181 1
47 182 1
47 183 1
47 192 1
48 49 1
48 50 1
48 57 1
48 60 1
48 65 1
48 67 1
48 69 1
48 78 1
48 86 1
48 90 1
48 91 1
48 101 1
48 102 1
48 103 1
48 105 1
48 106 1
48 117 1
48 120 1
48 126 1
48 127 1
48 136 1
48 137 1
48 141 1
48 142 1
48 145 1
48 148 1
48 152 1
48 166 1
48 168 1
48 175 1
48 176 1
48 177 1
48 178 1
48 179 1
48 182 1
48 183 1
48 186 1
48 192 1
48 194 1
48 199 1
49 50 1
49 53 1
49 57 1
49 60 1
49 65 1
49 67 1
49 69 1
49 74 1
49 78 1
49 86 1
49 90 1
49 91 1
49 93 1
49 98 1
49 101 1
49 102 1
49 103 1
49 105 1
49 107 1
49 113 1
49 117 1
49 120 1
49 125 1
49 126 1
49 136 1
49 141 1
49 143 1
49 145 1
49 158 1
49 166 1
49 175 1
49 176 1
49 177 1
49 178 1
49 179 1
49 182 1
49 186 1
49 194 1
49 195 1
50 52 1
50 53 1
50 55 1
50 57 1
50 60 1
50 66 1
50 68 1
50 70 1
50 72 1
50 73 1
50 81 1
50 83 1
50 84 1
50 87 1
50 89 1
50 92 1
50 94 1
50 99 1
50 102 1
50 105 1
50 108 1
50 110 1
50 111 1
50 112 1
50 114 1
50 115 1
50 116 1
50 117 1
50 119 1
50 120 1
50 124 1
50 128 1
50 129 1
50 132 1
50 133 1
50 134 1
50 135 1
50 139 1
50 142 1
50 143 1
50 146 1
50 147 1
50 149 1
50 150 1
50 151 1
50 154 1
50 155 1
50 157 1
50 159 1
50 161 1
50 163 1
50 165 1
50 170 1
50 174 1
50 180 1
50 185 1
50 187 1
50 191 1
50 193 1
50 194 1
50 195 1
50 196 1
50 197 1
50 198 1
51 62 1
51 69 1
51 74 1
51 77 1
51 82 1
51 90 1
51 93 1
51 95 1
51 98 1
51 101 1
51 104 1
51 105 1
51 107 1
51 113 1
51 114 1
51 125 1
51 126 1
51 127 1
51 133 1
51 135 1
51 136 1
51 137 1
51 143 1
51 145 1
51 146 1
51 152 1
51 154 1
51 166 1
51 168 1
51 173 1
51 175 1
51 177 1
51 183 1
51 186 1
51 191 1
52 53 1
52 59 1
52 68 1
52 82 1
52 86 1
52 89 1
52 90 1
52 91 1
52 93 1
52 95 1
52 97 1
52 117 1
52 121 1
52 125 1
52 128 1
52 137 1
52 138 1
52 140 1
52 142 1
52 143 1
52 158 1
52 166 1
52 168 1
52 173 1
52 178 1
52 179 1
52 186 1
52 195 1
52 198 1
52 199 1
53 54 1
53 55 1
53 56 1
53 57 1
53 60 1
53 61 1
53 63 1
53 66 1
53 72 1
53 79 1
53 88 1
53 89 1
53 92 1
53 94 1
53 96 1
53 97 1
53 102 1
53 104 1
53 105 1
53 110 1
53 111 1
53 112 1
53 114 1
53 117 1
53 118 1
53 122 1
53 123 1
53 124 1
53 133 1
53 134 1
53 135 1
53 139 1
53 140 1
53 141 1
53 142 1
53 143 1
53 146 1
53 147 1
53 150 1
53 151 1
53 153 1
53 154 1
53 156 1
53 163 1
53 170 1
53 171 1
53 185 1
53 187 1
53 189 1
53 195 1
53 197 1
53 198 1
53 200 1
54 55 1
54 58 1
54 63 1
54 64 1
54 65 1
54 69 1
54 74 1
54 78 1
54 80 1
54 82 1
54 93 1
54 95 1
54 98 1
54 101 1
54 106 1
54 109 1
54 113 1
54 117 1
54 124 1
54 125 1
54 127 1
54 136 1
54 137 1
54 142 1
54 144 1
54 145 1
54 147 1
54 148 1
54 158 1
54 164 1
54 167 1
54 173 1
54 175 1
54 183 1
54 186 1
54 192 1
54 197 1
54 199 1
55 58 1
55 59 1
55 63 1
55 69 1
55 74 1
55 80 1
55 86 1
55 91 1
55 93 1
55 98 1
55 101 1
55 102 1
55 107 1
55 109 1
55 113 1
55 117 1
55 124 1
55 125 1
55 126 1
55 127 1
55 136 1
55 137 1
55 143 1
55 145 1
55 147 1
55 148 1
55 158 1
55 164 1
55 166 1
55 168 1
55 173 1
55 175 1
55 176 1
55 178 1
55 179 1
55 183 1
55 186 1
55 192 1
55 195 1
55 197 1
55 199 1
56 59 1
56 64 1
56 90 1
56 91 1
56 94 1
56 95 1
56 98 1
56 101 1
56 102 1
56 105 1
56 107 1
56 108 1
56 111 1
56 118 1
56 129 1
56 143 1
56 158 1
56 167 1
56 173 1
56 175 1
56 176 1
56 177 1
56 179 1
56 183 1
56 200 1
57 59 1
57 60 1
57 62 1
57 64 1
57 65 1
57 67 1
57 78 1
57 90 1
57 93 1
57 95 1
57 101 1
57 102 1
57 103 1
57 106 1
57 113 1
57 117 1
57 120 1
57 125 1
57 126 1
57 136 1
57 137 1
57 141 1
57 143 1
57 144 1
57 145 1
57 148 1
57 166 1
57 167 1
57 178 1
57 179 1
57 186 1
57 190 1
57 192 1
57 194 1
57 195 1
58 59 1
58 63 1
58 64 1
58 69 1
58 74 1
58 78 1
58 80 1
58 90 1
58 98 1
58 101 1
58 109 1
58 117 1
58 124 1
58 127 1
58 136 1
58 137 1
58 142 1
58 143 1
58 144 1
58 147 1
58 152 1
58 158 1
58 164 1
58 168 1
58 173 1
58 178 1
58 182 1
58 190 1
58 192 1
58 197 1
59 61 1
59 63 1
59 67 1
59 70 1
59 72 1
59 73 1
59 77 1
59 81 1
59 83 1
59 85 1
59 87 1
59 88 1
59 89 1
59 90 1
59 91 1
59 92 1
59 96 1
59 97 1
59 98 1
59 100 1
59 101 1
59 104 1
59 111 1
59 113 1
59 119 1
59 120 1
59 122 1
59 128 1
59 129 1
59 132 1
59 137 1
59 138 1
59 139 1
59 141 1
59 146 1
59 150 1
59 151 1
59 152 1
59 157 1
59 159 1
59 161 1
59 162 1
59 163 1
59 165 1
59 167 1
59 169 1
59 170 1
59 172 1
59 180 1
59 181 1
59 187 1
59 188 1
59 189 1
59 193 1
59 196 1
59 197 1
59 198 1
59 199 1
60 62 1
60 64 1
60 65 1
60 67 1
60 69 1
60 78 1
60 90 1
60 91 1
60 93 1
60 95 1
60 102 1
60 103 1
60 106 1
60 107 1
60 117 1
60 120 1
60 125 1
60 127 1
60 141 1
60 142 1
60 144 1
60 145 1
60 158 1
60 166 1
60 167 1
60 168 1
60 173 1
60 177 1
60 178 1
60 179 1
60 182 1
60 183 1
60 186 1
60 192 1
60 194 1
60 199 1
61 62 1
61 64 1
61 65 1
61 66 1
61 69 1
61 72 1
61 78 1
61 79 1
61 84 1
61 86 1
61 92 1
61 93 1
61 95 1
61 102 1
61 106 1
61 107 1
61 126 1
61 131 1
61 142 1
61 143 1
61 144 1
61 148 1
61 152 1
61 156 1
61 158 1
61 161 1
61 173 1
61 189 1
61 190 1
61 192 1
61 195 1
62 65 1
62 68 1
62 69 1
62 70 1
62 71 1
62 72 1
62 75 1
62 76 1
62 77 1
62 79 1
62 80 1
62 84 1
62 85 1
62 89 1
62 99 1
62 103 1
62 104 1
62 108 1
62 111 1
62 114 1
62 115 1
62 116 1
62 118 1
62 119 1
62 120 1
62 121 1
62 122 1
62 123 1
62 124 1
62 127 1
62 128 1
62 130 1
62 131 1
62 132 1
62 134 1
62 141 1
62 146 1
62 147 1
62 149 1
62 150 1
62 155 1
62 156 1
62 157 1
62 159 1
62 160 1
62 161 1
62 165 1
62 166 1
62 170 1
62 171 1
62 172 1
62 174 1
62 179 1
62 180 1
62 181 1
62 183 1
62 184 1
62 185 1
62 186 1
62 187 1
62 193 1
62 196 1
62 198 1
62 200 1
63 64 1
63 74 1
63 78 1
63 80 1
63 91 1
63 93 1
63 95 1
63 98 1
63 101 1
63 105 1
63 106 1
63 109 1
63 113 1
63 117 1
63 124 1
63 126 1
63 127 1
63 136 1
63 144 1
63 145 1
63 147 1
63 164 1
63 167 1
63 168 1
63 175 1
63 177 1
63 178 1
63 186 1
63 190 1
63 192 1
63 197 1
64 71 1
64 75 1
64 76 1
64 79 1
64 82 1
64 85 1
64 88 1
64 92 1
64 96 1
64 97 1
64 99 1
64 104 1
64 106 1
64 111 1
64 112 1
64 119 1
64 121 1
64 124 1
64 128 1
64 131 1
64 132 1
64 133 1
64 135 1
64 138 1
64 140 1
64 145 1
64 146 1
64 149 1
64 150 1
64 154 1
64 155 1
64 156 1
64 158 1
64 162 1
64 163 1
64 164 1
64 165 1
64 169 1
64 170 1
64 171 1
64 177 1
64 180 1
64 182 1
64 185 1
64 187 1
64 189 1
64 190 1
64 191 1
64 193 1
64 196 1
65 68 1
65 69 1
65 71 1
65 72 1
65 73 1
65 76 1
65 77 1
65 80 1
65 81 1
65 83 1
65 85 1
65 92 1
65 94 1
65 96 1
65 97 1
65 99 1
65 104 1
65 109 1
65 110 1
65 111 1
65 112 1
65 114 1
65 116 1
65 120 1
65 122 1
65 123 1
65 124 1
65 127 1
65 128 1
65 130 1
65 134 1
65 139 1
65 141 1
65 146 1
65 147 1
65 150 1
65 151 1
65 153 1
65 154 1
65 156 1
65 157 1
65 160 1
65 162 1
65 164 1
65 165 1
65 166 1
65 169 1
65 170 1
65 171 1
65 174 1
65 179 1
65 180 1
65 183 1
65 186 1
65 187 1
65 188 1
65 191 1
65 193 1
65 194 1
65 196 1
65 197 1
65 198 1
65 200 1
66 72 1
66 74 1
66 78 1
66 79 1
66 82 1
66 84 1
66 90 1
66 91 1
66 92 1
66 93 1
66 95 1
66 98 1
66 102 1
66 107 1
66 117 1
66 126 1
66 131 1
66 144 1
66 145 1
66 148 1
66 152 1
66 156 1
66 158 1
66 161 1
66 166 1
66 168 1
66 173 1
66 177 1
66 178 1
66 182 1
66 186 1
66 189 1
66 195 1
67 69 1
67 74 1
67 86 1
67 90 1
67 93 1
67 95 1
67 98 1
67 101 1
67 103 1
67 105 1
67 106 1
67 120 1
67 126 1
67 137 1
67 141 1
67 142 1
67 143 1
67 145 1
67 148 1
67 152 1
67 158 1
67 166 1
67 177 1
67 178 1
67 179 1
67 182 1
67 190 1
67 194 1
67 199 1
68 74 1
68 82 1
68 89 1
68 90 1
68 95 1
68 97 1
68 98 1
68 102 1
68 105 1
68 106 1
68 107 1
68 121 1
68 125 1
68 126 1
68 127 1
68 128 1
68 136 1
68 137 1
68 138 1
68 140 1
68 143 1
68 144 1
68 148 1
68 152 1
68 166 1
68 175 1
68 177 1
68 195 1
68 198 1
69 70 1
69 72 1
69 73 1
69 76 1
69 77 1
69 79 1
69 80 1
69 84 1
69 88 1
69 89 1
69 92 1
69 96 1
69 103 1
69 111 1
69 115 1
69 118 1
69 123 1
69 124 1
69 127 1
69 128 1
69 130 1
69 134 1
69 135 1
69 138 1
69 149 1
69 150 1
69 153 1
69 155 1
69 156 1
69 159 1
69 161 1
69 162 1
69 166 1
69 170 1
69 174 1
69 179 1
69 180 1
69 183 1
69 184 1
69 185 1
69 186 1
69 187 1
69 191 1
69 194 1
69 196 1
69 197 1
70 75 1
70 76 1
70 82 1
70 86 1
70 91 1
70 95 1
70 98 1
70 101 1
70 102 1
70 105 1
70 113 1
70 122 1
70 126 1
70 127 1
70 136 1
70 139 1
70 142 1
70 143 1
70 145 1
70 150 1
70 155 1
70 157 1
70 158 1
70 165 1
70 166 1
70 167 1
70 173 1
70 175 1
70 176 1
70 177 1
70 178 1
70 181 1
70 182 1
70 186 1
71 73 1
71 74 1
71 78 1
71 82 1
71 86 1
71 90 1
71 93 1
71 95 1
71 98 1
71 101 1
71 105 1
71 113 1
71 117 1
71 125 1
71 126 1
71 127 1
71 130 1
71 134 1
71 142 1
71 144 1
71 145 1
71 152 1
71 158 1
71 166 1
71 173 1
71 175 1
71 176 1
71 177 1
71 183 1
71 185 1
71 187 1
71 190 1
71 195 1
71 199 1
72 78 1
72 79 1
72 84 1
72 86 1
72 90 1
72 92 1
72 95 1
72 98 1
72 102 1
72 105 1
72 106 1
72 107 1
72 125 1
72 126 1
72 127 1
72 131 1
72 136 1
72 137 1
72 143 1
72 144 1
72 152 1
72 156 1
72 158 1
72 161 1
72 175 1
72 179 1
72 182 1
72 186 1
72 189 1
72 195 1
72 199 1
73 74 1
73 78 1
73 90 1
73 91 1
73 93 1
73 98 1
73 101 1
73 102 1
73 105 1
73 106 1
73 117 1
73 125 1
73 130 1
73 134 1
73 137 1
73 142 1
73 148 1
73 152 1
73 166 1
73 167 1
73 168 1
73 175 1
73 177 1
73 179 1
73 182 1
73 183 1
73 185 1
73 187 1
73 192 1
73 195 1
73 199 1
74 75 1
74 76 1
74 79 1
74 80 1
74 81 1
74 83 1
74 84 1
74 85 1
74 86 1
74 89 1
74 92 1
74 93 1
74 96 1
74 97 1
74 100 1
74 104 1
74 107 1
74 108 1
74 110 1
74 111 1
74 115 1
74 116 1
74 119 1
74 121 1
74 123 1
74 124 1
74 125 1
74 126 1
74 130 1
74 131 1
74 134 1
74 135 1
74 136 1
74 138 1
74 140 1
74 141 1
74 150 1
74 151 1
74 156 1
74 157 1
74 159 1
74 160 1
74 161 1
74 162 1
74 163 1
74 165 1
74 169 1
74 170 1
74 172 1
74 174 1
74 175 1
74 178 1
74 185 1
74 187 1
74 188 1
74 189 1
74 191 1
74 193 1
74 194 1
74 196 1
74 198 1
74 200 1
75 76 1
75 90 1
75 93 1
75 106 1
75 107 1
75 113 1
75 117 1
75 122 1
75 125 1
75 137 1
75 139 1
75 143 1
75 145 1
75 150 1
75 152 1
75 155 1
75 157 1
75 165 1
75 166 1
75 167 1
75 168 1
75 173 1
75 175 1
75 176 1
75 178 1
75 181 1
75 186 1
75 190 1
75 192 1
75 195 1
75 199 1
76 82 1
76 86 1
76 95 1
76 98 1
76 102 1
76 105 1
76 113 1
76 117 1
76 122 1
76 125 1
76 126 1
76 127 1
76 136 1
76 137 1
76 139 1
76 150 1
76 155 1
76 157 1
76 165 1
76 166 1
76 167 1
76 173 1
76 175 1
76 177 1
76 179 1
76 181 1
76 182 1
76 186 1
76 199 1
77 78 1
77 95 1
77 98 1
77 101 1
77 102 1
77 104 1
77 105 1
77 106 1
77 107 1
77 113 1
77 114 1
77 117 1
77 125 1
77 126 1
77 133 1
77 135 1
77 136 1
77 137 1
77 142 1
77 145 1
77 146 1
77 152 1
77 154 1
77 158 1
77 166 1
77 168 1
77 173 1
77 176 1
77 177 1
77 179 1
77 182 1
77 191 1
77 199 1
78 79 1
78 83 1
78 87 1
78 88 1
78 92 1
78 94 1
78 95 1
78 97 1
78 99 1
78 100 1
78 103 1
78 108 1
78 111 1
78 114 1
78 115 1
78 118 1
78 119 1
78 121 1
78 122 1
78 124 1
78 129 1
78 130 1
78 132 1
78 133 1
78 134 1
78 135 1
78 138 1
78 139 1
78 140 1
78 144 1
78 146 1
78 148 1
78 149 1
78 151 1
78 154 1
78 155 1
78 156 1
78 157 1
78 160 1
78 164 1
78 168 1
78 169 1
78 170 1
78 171 1
78 172 1
78 173 1
78 176 1
78 180 1
78 187 1
78 188 1
78 189 1
78 191 1
78 192 1
78 197 1
79 82 1
79 84 1
79 90 1
79 92 1
79 106 1
79 117 1
79 125 1
79 127 1
79 131 1
79 136 1
79 137 1
79 142 1
79 143 1
79 144 1
79 152 1
79 156 1
79 161 1
79 166 1
79 167 1
79 168 1
79 175 1
79 176 1
79 177 1
79 179 1
79 182 1
79 183 1
79 189 1
79 190 1
79 195 1
79 199 1
80 82 1
80 86 1
80 93 1
80 95 1
80 98 1
80 101 1
80 102 1
80 109 1
80 124 1
80 125 1
80 127 1
80 136 1
80 137 1
80 142 1
80 144 1
80 147 1
80 148 1
80 152 1
80 158 1
80 164 1
80 167 1
80 175 1
80 178 1
80 179 1
80 182 1
80 190 1
80 195 1
80 197 1
81 82 1
81 85 1
81 86 1
81 91 1
81 93 1
81 95 1
81 98 1
81 100 1
81 101 1
81 106 1
81 112 1
81 113 1
81 116 1
81 117 1
81 125 1
81 126 1
81 127 1
81 136 1
81 137 1
81 142 1
81 148 1
81 152 1
81 163 1
81 168 1
81 170 1
81 172 1
81 175 1
81 176 1
81 177 1
81 182 1
81 186 1
81 190 1
81 192 1
81 195 1
81 199 1
82 85 1
82 88 1
82 89 1
82 94 1
82 96 1
82 106 1
82 109 1
82 110 1
82 111 1
82 112 1
82 114 1
82 115 1
82 116 1
82 118 1
82 119 1
82 120 1
82 121 1
82 123 1
82 124 1
82 129 1
82 131 1
82 132 1
82 134 1
82 135 1
82 140 1
82 145 1
82 149 1
82 150 1
82 153 1
82 155 1
82 158 1
82 159 1
82 160 1
82 162 1
82 163 1
82 164 1
82 165 1
82 169 1
82 171 1
82 172 1
82 177 1
82 180 1
82 182 1
82 184 1
82 190 1
82 191 1
82 198 1
83 86 1
83 90 1
83 91 1
83 95 1
83 98 1
83 99 1
83 101 1
83 106 1
83 107 1
83 113 1
83 115 1
83 125 1
83 126 1
83 136 1
83 137 1
83 143 1
83 148 1
83 149 1
83 152 1
83 158 1
83 166 1
83 169 1
83 175 1
83 176 1
83 178 1
83 183 1
83 186 1
83 190 1
83 192 1
83 195 1
83 196 1
84 90 1
84 92 1
84 95 1
84 98 1
84 102 1
84 106 1
84 113 1
84 125 1
84 131 1
84 137 1
84 142 1
84 144 1
84 145 1
84 148 1
84 156 1
84 161 1
84 166 1
84 167 1
84 173 1
84 176 1
84 177 1
84 179 1
84 182 1
84 183 1
84 186 1
84 189 1
84 199 1
85 86 1
85 90 1
85 91 1
85 93 1
85 95 1
85 98 1
85 100 1
85 101 1
85 105 1
85 107 1
85 112 1
85 113 1
85 116 1
85 117 1
85 125 1
85 127 1
85 137 1
85 142 1
85 143 1
85 145 1
85 148 1
85 158 1
85 163 1
85 166 1
85 167 1
85 168 1
85 170 1
85 172 1
85 173 1
85 175 1
85 176 1
85 177 1
85 178 1
85 179 1
85 190 1
85 195 1
85 199 1
86 87 1
86 88 1
86 89 1
86 93 1
86 97 1
86 99 1
86 104 1
86 107 1
86 108 1
86 109 1
86 111 1
86 112 1
86 115 1
86 116 1
86 118 1
86 119 1
86 120 1
86 122 1
86 125 1
86 126 1
86 129 1
86 130 1
86 131 1
86 133 1
86 134 1
86 135 1
86 136 1
86 139 1
86 140 1
86 141 1
86 156 1
86 160 1
86 161 1
86 162 1
86 163 1
86 164 1
86 165 1
86 175 1
86 178 1
86 180 1
86 181 1
86 185 1
86 188 1
86 193 1
86 194 1
86 197 1
86 198 1
86 200 1
87 98 1
87 101 1
87 105 1
87 117 1
87 119 1
87 125 1
87 127 1
87 136 1
87 137 1
87 142 1
87 143 1
87 144 1
87 145 1
87 152 1
87 153 1
87 158 1
87 159 1
87 167 1
87 174 1
87 176 1
87 177 1
87 178 1
87 179 1
87 180 1
87 183 1
87 184 1
87 192 1
87 193 1
87 195 1
87 199 1
88 91 1
88 93 1
88 95 1
88 96 1
88 98 1
88 101 1
88 102 1
88 110 1
88 113 1
88 117 1
88 123 1
88 125 1
88 132 1
88 142 1
88 143 1
88 145 1
88 148 1
88 151 1
88 158 1
88 160 1
88 162 1
88 167 1
88 171 1
88 173 1
88 177 1
88 179 1
88 182 1
88 186 1
88 188 1
88 190 1
88 195 1
89 90 1
89 93 1
89 97 1
89 105 1
89 113 1
89 117 1
89 121 1
89 128 1
89 137 1
89 138 1
89 140 1
89 142 1
89 143 1
89 144 1
89 148 1
89 152 1
89 166 1
89 168 1
89 173 1
89 175 1
89 176 1
89 178 1
89 182 1
89 186 1
89 192 1
89 195 1
89 198 1
90 91 1
90 94 1
90 97 1
90 98 1
90 99 1
90 100 1
90 101 1
90 103 1
90 104 1
90 108 1
90 109 1
90 110 1
90 111 1
90 113 1
90 118 1
90 119 1
90 121 1
90 122 1
90 128 1
90 129 1
90 133 1
90 135 1
90 137 1
90 138 1
90 140 1
90 146 1
90 147 1
90 149 1
90 150 1
90 152 1
90 154 1
90 155 1
90 156 1
90 160 1
90 161 1
90 163 1
90 164 1
90 167 1
90 169 1
90 170 1
90 171 1
90 180 1
90 184 1
90 185 1
90 198 1
90 199 1
90 200 1
91 94 1
91 97 1
91 98 1
91 99 1
91 101 1
91 103 1
91 109 1
91 110 1
91 111 1
91 112 1
91 113 1
91 115 1
91 120 1
91 122 1
91 123 1
91 128 1
91 129 1
91 130 1
91 131 1
91 132 1
91 133 1
91 134 1
91 135 1
91 137 1
91 138 1
91 140 1
91 147 1
91 152 1
91 154 1
91 157 1
91 160 1
91 161 1
91 164 1
91 167 1
91 169 1
91 170 1
91 181 1
91 184 1
91 185 1
91 188 1
91 193 1
91 197 1
91 199 1
91 200 1
92 93 1
92 95 1
92 101 1
92 107 1
92 131 1
92 137 1
92 142 1
92 144 1
92 148 1
92 156 1
92 158 1
92 161 1
92 166 1
92 167 1
92 179 1
92 182 1
92 186 1
92 189 1
92 190 1
92 192 1
92 195 1
93 96 1
93 97 1
93 103 1
93 107 1
93 108 1
93 109 1
93 110 1
93 114 1
93 115 1
93 116 1
93 119 1
93 120 1
93 121 1
93 125 1
93 126 1
93 128 1
93 131 1
93 132 1
93 135 1
93 136 1
93 138 1
93 139 1
93 146 1
93 147 1
93 149 1
93 151 1
93 153 1
93 154 1
93 155 1
93 156 1
93 157 1
93 159 1
93 160 1
93 161 1
93 162 1
93 163 1
93 169 1
93 171 1
93 172 1
93 175 1
93 178 1
93 189 1
93 193 1
93 194 1
93 196 1
93 198 1
94 95 1
94 98 1
94 102 1
94 106 1
94 107 1
94 108 1
94 111 1
94 117 1
94 118 1
94 125 1
94 129 1
94 136 1
94 137 1
94 144 1
94 148 1
94 158 1
94 179 1
94 186 1
94 190 1
94 195 1
94 200 1
95 96 1
95 99 1
95 100 1
95 103 1
95 104 1
95 108 1
95 112 1
95 114 1
95 118 1
95 120 1
95 121 1
95 122 1
95 124 1
95 130 1
95 132 1
95 138 1
95 139 1
95 140 1
95 141 1
95 144 1
95 148 1
95 150 1
95 153 1
95 154 1
95 155 1
95 157 1
95 159 1
95 165 1
95 168 1
95 169 1
95 170 1
95 171 1
95 173 1
95 174 1
95 176 1
95 180 1
95 181 1
95 188 1
95 191 1
95 192 1
95 193 1
95 194 1
95 196 1
95 197 1
95 200 1
96 101 1
96 105 1
96 107 1
96 110 1
96 123 1
96 125 1
96 132 1
96 143 1
96 151 1
96 152 1
96 158 1
96 160 1
96 162 1
96 166 1
96 167 1
96 171 1
96 176 1
96 177 1
96 178 1
96 179 1
96 182 1
96 183 1
96 188 1
96 190 1
96 199 1
97 98 1
97 102 1
97 105 1
97 106 1
97 107 1
97 113 1
97 121 1
97 125 1
97 128 1
97 136 1
97 137 1
97 138 1
97 140 1
97 143 1
97 144 1
97 158 1
97 167 1
97 175 1
97 177 1
97 178 1
97 179 1
97 182 1
97 183 1
97 186 1
97 192 1
97 198 1
98 101 1
98 103 1
98 104 1
98 108 1
98 111 1
98 112 1
98 113 1
98 114 1
98 116 1
98 121 1
98 122 1
98 124 1
98 128 1
98 132 1
98 133 1
98 135 1
98 137 1
98 139 1
98 146 1
98 152 1
98 156 1
98 157 1
98 159 1
98 160 1
98 164 1
98 165 1
98 167 1
98 169 1
98 170 1
98 171 1
98 172 1
98 180 1
98 181 1
98 187 1
98 188 1
98 189 1
98 193 1
98 194 1
98 198 1
98 199 1
98 200 1
99 102 1
99 107 1
99 115 1
99 117 1
99 126 1
99 137 1
99 142 1
99 144 1
99 145 1
99 149 1
99 152 1
99 166 1
99 167 1
99 169 1
99 175 1
99 178 1
99 182 1
99 183 1
99 190 1
99 192 1
99 195 1
99 196 1
99 199 1
100 101 1
100 102 1
100 106 1
100 107 1
100 112 1
100 113 1
100 116 1
100 126 1
100 142 1
100 143 1
100 145 1
100 148 1
100 152 1
100 163 1
100 166 1
100 167 1
100 170 1
100 172 1
100 173 1
100 175 1
100 177 1
100 179 1
100 182 1
100 183 1
100 186 1
100 192 1
101 103 1
101 104 1
101 111 1
101 112 1
101 113 1
101 114 1
101 115 1
101 118 1
101 123 1
101 124 1
101 128 1
101 130 1
101 132 1
101 134 1
101 137 1
101 139 1
101 146 1
101 149 1
101 150 1
101 151 1
101 152 1
101 153 1
101 154 1
101 156 1
101 157 1
101 159 1
101 160 1
101 162 1
101 164 1
101 167 1
101 169 1
101 170 1
101 171 1
101 172 1
101 174 1
101 187 1
101 188 1
101 189 1
101 191 1
101 193 1
101 194 1
101 198 1
101 199 1
102 103 1
102 105 1
102 108 1
102 110 1
102 111 1
102 117 1
102 120 1
102 121 1
102 123 1
102 124 1
102 128 1
102 129 1
102 131 1
102 132 1
102 133 1
102 134 1
102 135 1
102 138 1
102 139 1
102 141 1
102 142 1
102 143 1
102 147 1
102 149 1
102 151 1
102 154 1
102 157 1
102 159 1
102 160 1
102 162 1
102 164 1
102 165 1
102 169 1
102 172 1
102 174 1
102 180 1
102 185 1
102 187 1
102 188 1
102 189 1
102 191 1
102 195 1
102 196 1
102 198 1
103 105 1
103 106 1
103 113 1
103 120 1
103 126 1
103 136 1
103 141 1
103 142 1
103 152 1
103 166 1
103 167 1
103 168 1
103 175 1
103 176 1
103 177 1
103 179 1
103 182 1
103 186 1
103 190 1
103 192 1
103 194 1
103 199 1
104 105 1
104 107 1
104 114 1
104 125 1
104 127 1
104 133 1
104 135 1
104 143 1
104 144 1
104 146 1
104 148 1
104 154 1
104 166 1
104 168 1
104 173 1
104 175 1
104 176 1
104 177 1
104 179 1
104 183 1
104 190 1
104 191 1
104 195 1
104 199 1
105 108 1
105 111 1
105 114 1
105 115 1
105 117 1
105 118 1
105 119 1
105 121 1
105 122 1
105 129 1
105 132 1
105 133 1
105 134 1
105 135 1
105 138 1
105 141 1
105 142 1
105 143 1
105 147 1
105 153 1
105 156 1
105 157 1
105 159 1
105 160 1
105 161 1
105 162 1
105 164 1
105 165 1
105 170 1
105 172 1
105 174 1
105 180 1
105 181 1
105 184 1
105 185 1
105 188 1
105 191 1
105 193 1
105 194 1
105 195 1
105 197 1
105 198 1
105 200 1
106 108 1
106 109 1
106 115 1
106 119 1
106 121 1
106 122 1
106 123 1
106 124 1
106 128 1
106 129 1
106 131 1
106 132 1
106 133 1
106 135 1
106 138 1
106 139 1
106 140 1
106 141 1
106 145 1
106 146 1
106 147 1
106 150 1
106 154 1
106 156 1
106 157 1
106 158 1
106 161 1
106 162 1
106 163 1
106 164 1
106 165 1
106 170 1
106 171 1
106 177 1
106 180 1
106 181 1
106 182 1
106 187 1
106 189 1
106 190 1
106 193 1
106 198 1
106 200 1
107 109 1
107 110 1
107 111 1
107 116 1
107 122 1
107 123 1
107 125 1
107 126 1
107 128 1
107 129 1
107 131 1
107 133 1
107 134 1
107 135 1
107 136 1
107 139 1
107 141 1
107 146 1
107 147 1
107 149 1
107 151 1
107 157 1
107 159 1
107 160 1
107 161 1
107 162 1
107 163 1
107 172 1
107 174 1
107 175 1
107 178 1
107 185 1
107 194 1
107 196 1
107 200 1
108 111 1
108 117 1
108 118 1
108 126 1
108 127 1
108 129 1
108 136 1
108 144 1
108 158 1
108 168 1
108 177 1
108 182 1
108 186 1
108 190 1
108 192 1
108 195 1
108 200 1
109 117 1
109 124 1
109 125 1
109 136 1
109 143 1
109 147 1
109 158 1
109 164 1
109 166 1
109 168 1
109 173 1
109 176 1
109 177 1
109 178 1
109 179 1
109 182 1
109 190 1
109 192 1
109 197 1
109 199 1
110 113 1
110 117 1
110 123 1
110 126 1
110 132 1
110 136 1
110 137 1
110 142 1
110 144 1
110 151 1
110 152 1
110 158 1
110 160 1
110 162 1
110 166 1
110 167 1
110 168 1
110 171 1
110 173 1
110 175 1
110 177 1
110 178 1
110 182 1
110 183 1
110 186 1
110 188 1
110 192 1
111 113 1
111 118 1
111 125 1
111 126 1
111 129 1
111 136 1
111 142 1
111 144 1
111 148 1
111 152 1
111 168 1
111 173 1
111 176 1
111 177 1
111 195 1
111 200 1
112 113 1
112 116 1
112 117 1
112 126 1
112 127 1
112 136 1
112 137 1
112 143 1
112 144 1
112 152 1
112 163 1
112 167 1
112 170 1
112 172 1
112 177 1
112 179 1
112 182 1
112 183 1
112 186 1
112 190 1
112 192 1
112 195 1
112 199 1
113 115 1
113 116 1
113 118 1
113 119 1
113 121 1
113 123 1
113 128 1
113 129 1
113 131 1
113 133 1
113 135 1
113 137 1
113 139 1
113 141 1
113 150 1
113 151 1
113 152 1
113 153 1
113 157 1
113 160 1
113 161 1
113 162 1
113 163 1
113 165 1
113 167 1
113 169 1
113 171 1
113 172 1
113 180 1
113 184 1
113 185 1
113 188 1
113 191 1
113 194 1
113 198 1
113 199 1
114 126 1
114 133 1
114 135 1
114 136 1
114 137 1
114 143 1
114 144 1
114 146 1
114 148 1
114 152 1
114 154 1
114 158 1
114 175 1
114 176 1
114 179 1
114 182 1
114 190 1
114 191 1
114 192 1
114 195 1
114 199 1
115 117 1
115 125 1
115 126 1
115 127 1
115 137 1
115 142 1
115 144 1
115 148 1
115 149 1
115 152 1
115 166 1
115 167 1
115 169 1
115 173 1
115 175 1
115 177 1
115 178 1
115 179 1
115 183 1
115 186 1
115 196 1
116 126 1
116 127 1
116 136 1
116 137 1
116 143 1
116 144 1
116 145 1
116 148 1
116 163 1
116 166 1
116 168 1
116 170 1
116 172 1
116 173 1
116 175 1
116 178 1
116 182 1
116 183 1
116 186 1
116 199 1
117 119 1
117 120 1
117 122 1
117 123 1
117 124 1
117 129 1
117 133 1
117 135 1
117 139 1
117 140 1
117 141 1
117 142 1
117 143 1
117 150 1
117 151 1
117 153 1
117 154 1
117 155 1
117 156 1
117 157 1
117 163 1
117 165 1
117 170 1
117 172 1
117 174 1
117 184 1
117 185 1
117 188 1
117 191 1
117 195 1
117 196 1
117 197 1
117 200 1
118 125 1
118 127 1
118 129 1
118 136 1
118 142 1
118 144 1
118 145 1
118 166 1
118 168 1
118 173 1
118 176 1
118 178 1
118 190 1
118 192 1
118 200 1
119 126 1
119 142 1
119 144 1
119 145 1
119 148 1
119 153 1
119 158 1
119 159 1
119 166 1
119 168 1
119 173 1
119 174 1
119 176 1
119 177 1
119 178 1
119 179 1
119 180 1
119 183 1
119 184 1
119 186 1
119 190 1
119 192 1
119 193 1
119 195 1
120 127 1
120 136 1
120 137 1
120 141 1
120 145 1
120 148 1
120 166 1
120 168 1
120 173 1
120 176 1
120 178 1
120 182 1
120 183 1
120 194 1
120 199 1
121 126 1
121 127 1
121 128 1
121 138 1
121 140 1
121 144 1
121 148 1
121 152 1
121 167 1
121 168 1
121 175 1
121 178 1
121 179 1
121 182 1
121 183 1
121 186 1
121 195 1
121 198 1
121 199 1
122 125 1
122 126 1
122 137 1
122 139 1
122 142 1
122 143 1
122 144 1
122 150 1
122 152 1
122 155 1
122 157 1
122 165 1
122 167 1
122 168 1
122 175 1
122 176 1
122 177 1
122 178 1
122 179 1
122 181 1
122 182 1
122 186 1
122 190 1
123 127 1
123 132 1
123 144 1
123 145 1
123 151 1
123 160 1
123 162 1
123 166 1
123 167 1
123 171 1
123 178 1
123 183 1
123 186 1
123 188 1
123 190 1
123 199 1
124 126 1
124 136 1
124 142 1
124 144 1
124 145 1
124 147 1
124 152 1
124 158 1
124 164 1
124 166 1
124 167 1
124 168 1
124 173 1
124 179 1
124 186 1
124 190 1
124 192 1
124 195 1
124 197 1
124 199 1
125 126 1
125 129 1
125 131 1
125 133 1
125 136 1
125 138 1
125 139 1
125 140 1
125 141 1
125 149 1
125 150 1
125 151 1
125 153 1
125 155 1
125 156 1
125 159 1
125 160 1
125 163 1
125 165 1
125 169 1
125 171 1
125 175 1
125 178 1
125 180 1
125 185 1
125 189 1
125 191 1
125 193 1
125 196 1
125 197 1
126 128 1
126 133 1
126 134 1
126 136 1
126 138 1
126 139 1
126 141 1
126 146 1
126 147 1
126 153 1
126 154 1
126 156 1
126 164 1
126 170 1
126 171 1
126 174 1
126 175 1
126 178 1
126 180 1
126 187 1
126 189 1
126 191 1
126 193 1
126 194 1
126 197 1
126 200 1
127 129 1
127 130 1
127 134 1
127 135 1
127 139 1
127 141 1
127 146 1
127 147 1
127 151 1
127 155 1
127 156 1
127 162 1
127 164 1
127 165 1
127 166 1
127 169 1
127 174 1
127 179 1
127 183 1
127 186 1
127 187 1
127 191 1
127 193 1
127 196 1
128 136 1
128 137 1
128 138 1
128 140 1
128 142 1
128 143 1
128 166 1
128 167 1
128 176 1
128 178 1
128 179 1
128 186 1
128 190 1
128 192 1
128 198 1
128 199 1
129 136 1
129 137 1
129 142 1
129 143 1
129 144 1
129 145 1
129 158 1
129 166 1
129 168 1
129 176 1
129 177 1
129 179 1
129 182 1
129 183 1
129 186 1
129 195 1
129 200 1
130 134 1
130 136 1
130 137 1
130 142 1
130 144 1
130 145 1
130 152 1
130 168 1
130 175 1
130 176 1
130 179 1
130 182 1
130 183 1
130 185 1
130 186 1
130 187 1
130 190 1
130 195 1
130 199 1
131 143 1
131 144 1
131 152 1
131 156 1
131 158 1
131 161 1
131 167 1
131 175 1
131 176 1
131 178 1
131 179 1
131 189 1
131 192 1
131 199 1
132 136 1
132 142 1
132 148 1
132 151 1
132 152 1
132 158 1
132 160 1
132 162 1
132 166 1
132 167 1
132 168 1
132 171 1
132 173 1
132 176 1
132 178 1
132 179 1
132 183 1
132 186 1
132 188 1
132 190 1
132 192 1
132 199 1
133 135 1
133 136 1
133 142 1
133 143 1
133 144 1
133 145 1
133 146 1
133 148 1
133 152 1
133 154 1
133 158 1
133 167 1
133 168 1
133 175 1
133 176 1
133 179 1
133 186 1
133 190 1
133 191 1
133 195 1
133 199 1
134 137 1
134 144 1
134 145 1
134 148 1
134 166 1
134 167 1
134 168 1
134 176 1
134 178 1
134 182 1
134 185 1
134 187 1
134 190 1
135 143 1
135 144 1
135 145 1
135 146 1
135 148 1
135 154 1
135 166 1
135 167 1
135 168 1
135 173 1
135 175 1
135 177 1
135 190 1
135 191 1
135 192 1
135 195 1
136 138 1
136 139 1
136 140 1
136 146 1
136 147 1
136 149 1
136 150 1
136 151 1
136 153 1
136 155 1
136 156 1
136 159 1
136 160 1
136 162 1
136 163 1
136 165 1
136 169 1
136 170 1
136 171 1
136 172 1
136 175 1
136 178 1
136 181 1
136 187 1
136 188 1
136 189 1
136 191 1
136 193 1
136 196 1
136 197 1
137 138 1
137 139 1
137 140 1
137 141 1
137 146 1
137 149 1
137 152 1
137 153 1
137 154 1
137 157 1
137 159 1
137 160 1
137 164 1
137 167 1
137 169 1
137 170 1
137 171 1
137 174 1
137 180 1
137 187 1
137 188 1
137 193 1
137 194 1
137 196 1
137 197 1
137 198 1
137 199 1
137 200 1
138 140 1
138 142 1
138 144 1
138 145 1
138 152 1
138 158 1
138 167 1
138 168 1
138 173 1
138 176 1
138 190 1
138 192 1
138 198 1
139 144 1
139 148 1
139 150 1
139 152 1
139 155 1
139 157 1
139 158 1
139 165 1
139 166 1
139 167 1
139 168 1
139 173 1
139 178 1
139 181 1
139 182 1
139 186 1
139 192 1
139 195 1
140 143 1
140 148 1
140 158 1
140 167 1
140 173 1
140 175 1
140 176 1
140 177 1
140 182 1
140 186 1
140 190 1
140 192 1
140 195 1
140 198 1
140 199 1
141 142 1
141 144 1
141 145 1
141 152 1
141 158 1
141 166 1
141 167 1
141 168 1
141 173 1
141 177 1
141 178 1
141 179 1
141 182 1
141 186 1
141 190 1
141 192 1
141 194 1
141 195 1
141 199 1
142 143 1
142 146 1
142 147 1
142 149 1
142 150 1
142 151 1
142 154 1
142 157 1
142 164 1
142 171 1
142 174 1
142 180 1
142 181 1
142 185 1
142 187 1
142 188 1
142 193 1
142 194 1
142 195 1
142 197 1
142 198 1
143 146 1
143 150 1
143 153 1
143 154 1
143 155 1
143 157 1
143 162 1
143 163 1
143 164 1
143 165 1
143 169 1
143 172 1
143 180 1
143 181 1
143 184 1
143 185 1
143 187 1
143 188 1
143 191 1
143 193 1
143 194 1
143 195 1
143 197 1
143 200 1
144 147 1
144 148 1
144 151 1
144 154 1
144 155 1
144 156 1
144 157 1
144 160 1
144 163 1
144 164 1
144 165 1
144 168 1
144 170 1
144 171 1
144 172 1
144 173 1
144 174 1
144 176 1
144 180 1
144 181 1
144 184 1
144 185 1
144 187 1
144 188 1
144 189 1
144 191 1
144 192 1
144 194 1
144 197 1
145 149 1
145 150 1
145 153 1
145 154 1
145 158 1
145 162 1
145 170 1
145 174 1
145 177 1
145 180 1
145 181 1
145 182 1
145 188 1
145 189 1
145 190 1
145 191 1
145 194 1
145 196 1
145 198 1
145 200 1
146 154 1
146 177 1
146 191 1
146 195 1
147 158 1
147 164 1
147 166 1
147 167 1
147 168 1
147 173 1
147 175 1
147 176 1
147 177 1
147 182 1
147 186 1
147 190 1
147 192 1
147 195 1
147 197 1
148 149 1
148 150 1
148 155 1
148 159 1
148 162 1
148 165 1
148 168 1
148 169 1
148 171 1
148 172 1
148 173 1
148 176 1
148 180 1
148 187 1
148 188 1
148 189 1
148 191 1
148 192 1
148 194 1
148 200 1
149 158 1
149 167 1
149 168 1
149 169 1
149 173 1
149 176 1
149 177 1
149 183 1
149 186 1
149 195 1
149 196 1
150 152 1
150 155 1
150 157 1
150 165 1
150 173 1
150 176 1
150 177 1
150 178 1
150 181 1
150 182 1
150 183 1
150 186 1
150 195 1
150 199 1
151 158 1
151 160 1
151 162 1
151 168 1
151 171 1
151 173 1
151 176 1
151 177 1
151 186 1
151 188 1
151 190 1
151 192 1
151 195 1
151 199 1
152 153 1
152 155 1
152 160 1
152 161 1
152 162 1
152 163 1
152 164 1
152 165 1
152 167 1
152 170 1
152 172 1
152 174 1
152 181 1
152 184 1
152 185 1
152 187 1
152 188 1
152 189 1
152 197 1
152 198 1
152 199 1
153 158 1
153 159 1
153 166 1
153 167 1
153 173 1
153 174 1
153 176 1
153 177 1
153 179 1
153 180 1
153 182 1
153 183 1
153 184 1
153 186 1
153 190 1
153 192 1
153 193 1
153 195 1
153 199 1
154 168 1
154 175 1
154 178 1
154 179 1
154 190 1
154 191 1
154 195 1
154 199 1
155 157 1
155 158 1
155 165 1
155 166 1
155 167 1
155 168 1
155 173 1
155 176 1
155 178 1
155 179 1
155 181 1
155 182 1
155 186 1
155 192 1
155 195 1
155 199 1
156 158 1
156 161 1
156 166 1
156 167 1
156 168 1
156 175 1
156 176 1
156 179 1
156 182 1
156 183 1
156 186 1
156 189 1
156 192 1
156 199 1
157 158 1
157 165 1
157 166 1
157 175 1
157 178 1
157 181 1
157 182 1
157 183 1
157 199 1
158 159 1
158 160 1
158 162 1
158 169 1
158 170 1
158 171 1
158 174 1
158 177 1
158 181 1
158 182 1
158 184 1
158 188 1
158 189 1
158 190 1
158 191 1
158 196 1
158 197 1
158 198 1
158 200 1
159 167 1
159 168 1
159 173 1
159 174 1
159 175 1
159 176 1
159 177 1
159 180 1
159 182 1
159 184 1
159 190 1
159 192 1
159 193 1
159 195 1
160 162 1
160 166 1
160 167 1
160 171 1
160 173 1
160 176 1
160 178 1
160 179 1
160 183 1
160 188 1
160 190 1
160 195 1
160 199 1
161 167 1
161 175 1
161 176 1
161 178 1
161 179 1
161 183 1
161 186 1
161 189 1
161 190 1
161 192 1
161 195 1
162 166 1
162 167 1
162 171 1
162 173 1
162 177 1
162 182 1
162 188 1
162 190 1
162 195 1
163 166 1
163 167 1
163 168 1
163 170 1
163 172 1
163 175 1
163 176 1
163 186 1
163 190 1
163 199 1
164 166 1
164 167 1
164 168 1
164 173 1
164 176 1
164 177 1
164 178 1
164 183 1
164 186 1
164 190 1
164 195 1
164 197 1
165 167 1
165 175 1
165 176 1
165 177 1
165 178 1
165 181 1
165 183 1
165 186 1
165 190 1
165 192 1
165 199 1
166 172 1
166 174 1
166 179 1
166 180 1
166 183 1
166 186 1
166 187 1
166 188 1
166 189 1
166 193 1
166 194 1
166 196 1
166 198 1
166 200 1
167 170 1
167 172 1
167 174 1
167 181 1
167 184 1
167 187 1
167 188 1
167 194 1
167 196 1
167 198 1
167 199 1
168 169 1
168 170 1
168 171 1
168 173 1
168 176 1
168 181 1
168 184 1
168 185 1
168 187 1
168 189 1
168 191 1
168 192 1
168 193 1
168 197 1
168 198 1
168 200 1
169 173 1
169 175 1
169 176 1
169 178 1
169 183 1
169 186 1
169 195 1
169 196 1
169 199 1
170 172 1
170 173 1
170 179 1
170 192 1
170 195 1
171 175 1
171 176 1
171 177 1
171 179 1
171 182 1
171 183 1
171 188 1
171 190 1
171 192 1
171 195 1
171 199 1
172 175 1
172 176 1
172 178 1
172 179 1
172 183 1
172 186 1
172 190 1
172 192 1
172 195 1
173 174 1
173 176 1
173 184 1
173 185 1
173 187 1
173 192 1
173 193 1
173 197 1
173 198 1
174 179 1
174 180 1
174 184 1
174 186 1
174 193 1
174 199 1
175 178 1
175 180 1
175 185 1
175 188 1
175 189 1
175 191 1
175 194 1
175 196 1
175 198 1
175 200 1
176 180 1
176 181 1
176 184 1
176 188 1
176 189 1
176 191 1
176 192 1
176 194 1
176 196 1
176 198 1
177 180 1
177 182 1
177 184 1
177 187 1
177 188 1
177 190 1
177 194 1
178 180 1
178 181 1
178 185 1
178 189 1
178 197 1
178 198 1
178 200 1
179 181 1
179 183 1
179 185 1
179 186 1
179 187 1
179 188 1
179 189 1
179 191 1
179 193 1
179 194 1
179 196 1
179 197 1
179 198 1
180 182 1
180 183 1
180 184 1
180 190 1
180 193 1
180 195 1
181 182 1
181 183 1
181 190 1
181 195 1
181 199 1
182 185 1
182 187 1
182 188 1
182 190 1
182 191 1
182 193 1
182 194 1
182 196 1
182 197 1
182 198 1
183 185 1
183 186 1
183 187 1
183 189 1
183 191 1
183 193 1
183 194 1
183 196 1
183 197 1
183 200 1
184 186 1
184 192 1
184 193 1
184 195 1
184 199 1
185 186 1
185 187 1
185 190 1
185 195 1
185 199 1
186 187 1
186 189 1
186 194 1
186 196 1
186 197 1
186 200 1
187 190 1
187 195 1
187 199 1
188 195 1
189 199 1
190 193 1
190 194 1
190 196 1
190 198 1
191 192 1
191 195 1
192 193 1
192 196 1
192 200 1
193 195 1
195 200 1
199 200 1


==> anc/instances/benchmark/thetaPrime/san200_0_9_1.dat <==
200 1990
1 3 1
1 13 1
1 37 1
1 81 1
1 88 1
1 96 1
1 102 1
1 103 1
1 111 1
1 112 1
1 115 1
1 117 1
1 122 1
1 126 1
1 132 1
1 150 1
1 152 1
1 157 1
1 166 1
1 180 1
2 13 1
2 25 1
2 29 1
2 37 1
2 46 1
2 57 1
2 83 1
2 84 1
2 97 1
2 115 1
2 123 1
2 132 1
2 139 1
2 166 1
2 174 1
2 180 1
2 199 1
3 9 1
3 15 1
3 16 1
3 17 1
3 38 1
3 48 1
3 61 1
3 81 1
3 115 1
3 117 1
3 138 1
3 167 1
3 174 1
3 180 1
3 184 1
3 193 1
3 195 1
4 22 1
4 27 1
4 39 1
4 40 1
4 53 1
4 55 1
4 62 1
4 80 1
4 85 1
4 92 1
4 99 1
4 123 1
4 125 1
4 134 1
4 136 1
4 161 1
4 165 1
4 172 1
4 176 1
4 182 1
4 189 1
4 191 1
4 198 1
5 9 1
5 29 1
5 36 1
5 37 1
5 44 1
5 84 1
5 87 1
5 103 1
5 116 1
5 150 1
5 180 1
5 184 1
5 197 1
6 11 1
6 15 1
6 16 1
6 44 1
6 48 1
6 52 1
6 53 1
6 61 1
6 81 1
6 102 1
6 108 1
6 138 1
6 140 1
6 147 1
6 150 1
6 157 1
6 167 1
6 187 1
6 193 1
6 197 1
7 17 1
7 29 1
7 42 1
7 44 1
7 49 1
7 52 1
7 73 1
7 75 1
7 79 1
7 101 1
7 115 1
7 118 1
7 126 1
7 127 1
7 150 1
8 36 1
8 37 1
8 42 1
8 73 1
8 79 1
8 96 1
8 112 1
8 115 1
8 118 1
8 124 1
8 126 1
8 132 1
8 133 1
8 150 1
8 154 1
8 180 1
8 184 1
8 197 1
8 199 1
9 30 1
9 31 1
9 32 1
9 77 1
9 79 1
9 119 1
9 128 1
9 140 1
9 148 1
9 155 1
9 159 1
9 160 1
9 163 1
9 164 1
9 170 1
9 171 1
9 172 1
9 189 1
9 190 1
10 11 1
10 15 1
10 16 1
10 33 1
10 37 1
10 42 1
10 43 1
10 69 1
10 96 1
10 101 1
10 110 1
10 112 1
10 114 1
10 115 1
10 125 1
10 153 1
10 154 1
10 162 1
10 167 1
10 184 1
10 187 1
10 195 1
10 200 1
11 14 1
11 17 1
11 18 1
11 30 1
11 31 1
11 41 1
11 63 1
11 82 1
11 85 1
11 86 1
11 95 1
11 97 1
11 100 1
11 106 1
11 113 1
11 117 1
11 133 1
11 134 1
11 148 1
11 175 1
11 181 1
12 23 1
12 25 1
12 26 1
12 31 1
12 58 1
12 68 1
12 87 1
12 94 1
12 106 1
12 109 1
12 117 1
12 127 1
12 134 1
12 143 1
12 144 1
12 150 1
12 163 1
12 170 1
12 176 1
12 188 1
12 193 1
13 20 1
13 26 1
13 32 1
13 45 1
13 47 1
13 54 1
13 62 1
13 64 1
13 89 1
13 91 1
13 92 1
13 100 1
13 104 1
13 112 1
13 121 1
13 131 1
13 140 1
13 151 1
13 173 1
13 183 1
13 195 1
13 198 1
14 16 1
14 29 1
14 33 1
14 52 1
14 61 1
14 71 1
14 85 1
14 125 1
14 162 1
14 167 1
14 169 1
14 183 1
15 18 1
15 19 1
15 41 1
15 51 1
15 58 1
15 59 1
15 67 1
15 86 1
15 90 1
15 91 1
15 101 1
15 124 1
15 127 1
15 128 1
15 133 1
15 134 1
15 135 1
15 141 1
15 152 1
15 177 1
15 178 1
15 191 1
15 196 1
16 19 1
16 41 1
16 50 1
16 63 1
16 64 1
16 76 1
16 83 1
16 87 1
16 89 1
16 90 1
16 91 1
16 95 1
16 106 1
16 117 1
16 130 1
16 131 1
16 133 1
16 137 1
16 141 1
16 156 1
16 157 1
16 181 1
16 191 1
16 197 1
17 19 1
17 22 1
17 30 1
17 34 1
17 40 1
17 45 1
17 53 1
17 60 1
17 78 1
17 80 1
17 87 1
17 97 1
17 106 1
17 113 1
17 114 1
17 151 1
17 159 1
17 160 1
17 171 1
18 21 1
18 24 1
18 41 1
18 94 1
18 102 1
18 125 1
18 146 1
18 157 1
18 158 1
18 186 1
18 193 1
19 21 1
19 67 1
19 92 1
19 111 1
19 115 1
19 123 1
19 150 1
19 153 1
19 180 1
19 184 1
20 48 1
20 56 1
20 61 1
20 79 1
20 105 1
20 122 1
20 146 1
20 147 1
20 158 1
20 187 1
20 199 1
20 200 1
21 25 1
21 34 1
21 35 1
21 47 1
21 49 1
21 59 1
21 74 1
21 75 1
21 83 1
21 86 1
21 87 1
21 89 1
21 90 1
21 91 1
21 98 1
21 99 1
21 114 1
21 115 1
21 116 1
21 127 1
21 128 1
21 129 1
21 130 1
21 133 1
21 134 1
21 137 1
21 140 1
21 144 1
21 161 1
21 177 1
21 182 1
21 190 1
21 192 1
22 36 1
22 46 1
22 49 1
22 52 1
22 79 1
22 97 1
22 99 1
22 103 1
22 105 1
22 115 1
22 132 1
22 139 1
22 144 1
22 149 1
22 169 1
22 199 1
23 29 1
23 37 1
23 46 1
23 52 1
23 79 1
23 81 1
23 84 1
23 95 1
23 118 1
23 126 1
23 132 1
23 138 1
23 139 1
23 150 1
23 166 1
23 174 1
23 181 1
23 199 1
24 30 1
24 47 1
24 55 1
24 64 1
24 67 1
24 72 1
24 78 1
24 84 1
24 89 1
24 99 1
24 106 1
24 107 1
24 116 1
24 117 1
24 131 1
24 133 1
24 144 1
24 145 1
24 148 1
24 154 1
24 161 1
24 178 1
24 185 1
24 191 1
25 29 1
25 48 1
25 61 1
25 79 1
25 83 1
25 101 1
25 105 1
25 111 1
25 125 1
25 126 1
25 132 1
25 162 1
25 164 1
25 174 1
25 179 1
26 29 1
26 36 1
26 37 1
26 42 1
26 49 1
26 64 1
26 70 1
26 79 1
26 84 1
26 97 1
26 101 1
26 105 1
26 118 1
26 126 1
26 150 1
26 153 1
26 157 1
26 169 1
26 184 1
26 194 1
27 44 1
27 46 1
27 50 1
27 57 1
27 58 1
27 88 1
27 115 1
27 122 1
27 139 1
27 149 1
27 154 1
27 174 1
28 37 1
28 60 1
28 79 1
28 147 1
28 174 1
28 187 1
28 193 1
28 195 1
29 30 1
29 32 1
29 35 1
29 39 1
29 40 1
29 55 1
29 58 1
29 60 1
29 62 1
29 68 1
29 92 1
29 93 1
29 99 1
29 113 1
29 143 1
29 148 1
29 151 1
29 155 1
29 160 1
29 161 1
29 175 1
29 176 1
29 184 1
29 186 1
29 191 1
30 43 1
30 46 1
30 48 1
30 57 1
30 79 1
30 103 1
30 105 1
30 108 1
30 110 1
30 115 1
30 125 1
30 146 1
30 164 1
30 166 1
30 167 1
30 176 1
30 180 1
31 46 1
31 57 1
31 59 1
31 61 1
31 81 1
31 101 1
31 108 1
31 110 1
31 153 1
31 167 1
31 172 1
31 179 1
31 194 1
32 46 1
32 88 1
32 102 1
32 112 1
32 118 1
32 131 1
32 138 1
32 139 1
32 150 1
32 152 1
32 166 1
32 169 1
32 177 1
32 184 1
32 194 1
33 34 1
33 45 1
33 47 1
33 55 1
33 58 1
33 59 1
33 63 1
33 67 1
33 75 1
33 85 1
33 87 1
33 90 1
33 91 1
33 98 1
33 100 1
33 118 1
33 133 1
33 144 1
33 156 1
33 161 1
33 169 1
33 196 1
34 73 1
34 91 1
34 96 1
34 108 1
34 115 1
34 146 1
34 149 1
34 157 1
34 158 1
34 184 1
34 195 1
34 198 1
35 61 1
35 63 1
35 77 1
35 79 1
35 96 1
35 112 1
35 115 1
35 132 1
35 138 1
35 147 1
35 162 1
35 164 1
35 167 1
35 193 1
36 53 1
36 56 1
36 59 1
36 60 1
36 67 1
36 85 1
36 91 1
36 92 1
36 93 1
36 98 1
36 104 1
36 124 1
36 131 1
36 147 1
36 149 1
36 155 1
36 159 1
36 160 1
36 163 1
36 165 1
36 170 1
36 171 1
36 172 1
36 175 1
37 43 1
37 58 1
37 60 1
37 63 1
37 69 1
37 90 1
37 94 1
37 95 1
37 114 1
37 120 1
37 137 1
37 142 1
37 143 1
37 148 1
37 165 1
37 179 1
37 185 1
37 189 1
38 50 1
38 59 1
38 66 1
38 72 1
38 85 1
38 89 1
38 106 1
38 107 1
38 122 1
38 130 1
38 131 1
38 133 1
38 140 1
38 141 1
38 143 1
38 144 1
38 178 1
38 185 1
38 199 1
39 44 1
39 45 1
39 46 1
39 49 1
39 57 1
39 84 1
39 97 1
39 101 1
39 102 1
39 103 1
39 118 1
39 123 1
39 126 1
39 153 1
39 175 1
39 184 1
40 44 1
40 57 1
40 73 1
40 97 1
40 102 1
40 115 1
40 122 1
40 126 1
40 138 1
40 149 1
40 191 1
41 49 1
41 94 1
41 110 1
41 112 1
41 146 1
41 169 1
41 187 1
41 199 1
42 46 1
42 54 1
42 58 1
42 60 1
42 62 1
42 66 1
42 72 1
42 85 1
42 93 1
42 109 1
42 124 1
42 129 1
42 135 1
42 137 1
42 140 1
42 151 1
42 155 1
42 160 1
42 163 1
42 165 1
42 167 1
42 171 1
42 177 1
42 181 1
43 55 1
43 58 1
43 59 1
43 63 1
43 74 1
43 76 1
43 90 1
43 99 1
43 100 1
43 106 1
43 117 1
43 133 1
43 135 1
43 140 1
43 145 1
43 148 1
43 156 1
43 175 1
43 179 1
43 188 1
43 190 1
44 67 1
44 105 1
44 108 1
44 113 1
44 121 1
44 137 1
44 163 1
44 165 1
44 170 1
44 175 1
44 185 1
45 103 1
45 108 1
45 110 1
45 112 1
45 125 1
45 126 1
45 150 1
45 174 1
45 175 1
45 180 1
45 187 1
45 197 1
46 47 1
46 50 1
46 53 1
46 62 1
46 64 1
46 68 1
46 76 1
46 80 1
46 90 1
46 92 1
46 93 1
46 104 1
46 109 1
46 117 1
46 120 1
46 131 1
46 133 1
46 135 1
46 142 1
46 145 1
46 148 1
46 151 1
46 159 1
46 167 1
46 168 1
46 170 1
46 172 1
46 182 1
46 185 1
46 189 1
46 198 1
47 52 1
47 62 1
47 88 1
47 108 1
47 146 1
47 156 1
47 187 1
47 200 1
48 50 1
48 55 1
48 67 1
48 70 1
48 75 1
48 76 1
48 82 1
48 87 1
48 114 1
48 116 1
48 124 1
48 129 1
48 143 1
48 174 1
48 180 1
48 181 1
48 192 1
48 196 1
49 58 1
49 59 1
49 68 1
49 69 1
49 76 1
49 78 1
49 94 1
49 95 1
49 109 1
49 113 1
49 115 1
49 117 1
49 128 1
49 133 1
49 135 1
49 142 1
49 151 1
49 160 1
49 171 1
49 173 1
49 181 1
49 196 1
50 58 1
50 79 1
50 88 1
50 110 1
50 149 1
50 150 1
50 162 1
51 110 1
51 111 1
51 118 1
51 125 1
51 126 1
51 150 1
51 152 1
51 158 1
51 159 1
51 164 1
51 199 1
51 200 1
52 53 1
52 54 1
52 56 1
52 58 1
52 64 1
52 86 1
52 91 1
52 99 1
52 120 1
52 128 1
52 141 1
52 155 1
52 183 1
52 185 1
52 189 1
52 192 1
52 194 1
52 200 1
53 97 1
53 101 1
53 112 1
53 115 1
53 123 1
53 132 1
53 138 1
53 140 1
53 152 1
53 153 1
53 166 1
53 180 1
53 184 1
54 57 1
54 79 1
54 84 1
54 86 1
54 102 1
54 112 1
54 132 1
54 138 1
54 139 1
54 150 1
54 152 1
54 184 1
54 199 1
55 61 1
55 73 1
55 102 1
55 104 1
55 110 1
55 118 1
55 125 1
55 128 1
55 132 1
55 147 1
55 149 1
55 153 1
55 157 1
55 162 1
55 195 1
56 88 1
56 102 1
56 111 1
56 112 1
56 118 1
56 132 1
56 180 1
56 194 1
57 80 1
57 81 1
57 85 1
57 114 1
57 119 1
57 124 1
57 134 1
57 136 1
57 140 1
57 146 1
57 160 1
57 165 1
57 170 1
57 181 1
57 183 1
57 188 1
57 189 1
57 192 1
58 103 1
58 105 1
58 110 1
58 115 1
58 125 1
58 132 1
58 146 1
58 158 1
58 169 1
58 184 1
58 186 1
58 193 1
59 61 1
59 71 1
59 84 1
59 97 1
59 108 1
59 110 1
59 125 1
59 132 1
59 146 1
59 147 1
59 153 1
59 158 1
59 164 1
59 172 1
59 174 1
59 186 1
60 81 1
60 84 1
60 88 1
60 97 1
60 101 1
60 103 1
60 111 1
60 126 1
60 154 1
60 166 1
60 179 1
60 199 1
61 64 1
61 65 1
61 70 1
61 72 1
61 73 1
61 74 1
61 82 1
61 85 1
61 89 1
61 100 1
61 116 1
61 117 1
61 127 1
61 135 1
61 144 1
61 153 1
61 177 1
62 84 1
62 139 1
62 150 1
62 153 1
62 156 1
62 169 1
63 73 1
63 77 1
63 79 1
63 102 1
63 139 1
63 146 1
63 158 1
63 179 1
63 180 1
63 184 1
63 187 1
63 193 1
64 70 1
64 101 1
64 112 1
64 138 1
64 146 1
64 157 1
64 164 1
64 167 1
64 169 1
64 180 1
65 71 1
65 108 1
65 109 1
65 132 1
65 146 1
65 147 1
65 154 1
65 180 1
65 194 1
65 200 1
66 84 1
66 88 1
66 119 1
66 123 1
66 139 1
66 153 1
66 162 1
66 169 1
66 185 1
66 187 1
66 195 1
66 199 1
67 92 1
67 97 1
67 102 1
67 105 1
67 146 1
67 147 1
67 150 1
67 167 1
67 179 1
67 194 1
68 73 1
68 78 1
68 79 1
68 102 1
68 103 1
68 122 1
68 132 1
68 137 1
68 150 1
68 157 1
68 169 1
68 184 1
68 199 1
69 79 1
69 84 1
69 97 1
69 101 1
69 103 1
69 105 1
69 111 1
69 114 1
69 132 1
69 149 1
69 153 1
69 157 1
69 169 1
69 179 1
69 194 1
69 199 1
70 71 1
70 88 1
70 108 1
70 110 1
70 147 1
70 162 1
70 167 1
70 179 1
70 184 1
70 187 1
70 193 1
71 83 1
71 85 1
71 87 1
71 89 1
71 91 1
71 100 1
71 106 1
71 111 1
71 124 1
71 133 1
71 135 1
71 141 1
71 143 1
71 166 1
71 168 1
71 181 1
71 185 1
72 112 1
72 123 1
72 125 1
72 130 1
72 146 1
72 147 1
72 151 1
72 152 1
72 157 1
72 166 1
72 167 1
72 194 1
72 195 1
72 199 1
73 80 1
73 104 1
73 106 1
73 119 1
73 121 1
73 136 1
73 137 1
73 153 1
73 163 1
73 176 1
73 182 1
73 185 1
73 190 1
74 84 1
74 98 1
74 132 1
74 147 1
74 155 1
74 158 1
74 167 1
74 195 1
75 111 1
75 125 1
75 127 1
75 166 1
75 186 1
75 193 1
75 194 1
76 96 1
76 108 1
76 125 1
76 152 1
76 158 1
76 168 1
76 169 1
76 171 1
76 193 1
77 79 1
77 102 1
77 123 1
77 132 1
77 139 1
77 153 1
77 180 1
77 197 1
78 110 1
78 137 1
78 139 1
78 146 1
78 147 1
78 166 1
78 174 1
78 193 1
78 197 1
79 80 1
79 82 1
79 92 1
79 99 1
79 104 1
79 106 1
79 114 1
79 120 1
79 130 1
79 135 1
79 142 1
79 148 1
79 156 1
79 160 1
79 164 1
79 177 1
79 189 1
79 198 1
80 81 1
80 84 1
80 101 1
80 103 1
80 112 1
80 132 1
80 138 1
80 139 1
80 152 1
80 154 1
80 166 1
80 174 1
80 179 1
80 188 1
80 197 1
81 92 1
81 94 1
81 109 1
81 124 1
81 136 1
81 137 1
81 142 1
81 145 1
81 146 1
81 151 1
81 155 1
81 159 1
81 160 1
81 161 1
81 165 1
81 170 1
81 183 1
82 106 1
82 153 1
82 158 1
82 167 1
82 186 1
82 189 1
83 138 1
83 153 1
83 154 1
83 157 1
83 200 1
84 98 1
84 100 1
84 109 1
84 127 1
84 129 1
84 136 1
84 143 1
84 151 1
84 154 1
84 170 1
84 171 1
84 176 1
84 181 1
84 191 1
85 103 1
85 115 1
85 132 1
85 139 1
85 154 1
85 164 1
85 167 1
85 180 1
85 183 1
85 186 1
85 187 1
85 195 1
86 102 1
86 105 1
86 110 1
86 154 1
86 164 1
86 197 1
87 101 1
87 116 1
87 146 1
87 164 1
87 187 1
88 93 1
88 95 1
88 96 1
88 104 1
88 110 1
88 114 1
88 119 1
88 127 1
88 128 1
88 140 1
88 142 1
88 143 1
88 151 1
88 155 1
88 159 1
88 171 1
89 93 1
89 143 1
89 146 1
89 147 1
89 154 1
89 158 1
89 166 1
89 167 1
89 169 1
89 179 1
89 184 1
89 193 1
89 195 1
90 102 1
90 105 1
90 146 1
90 160 1
90 161 1
90 180 1
91 96 1
91 108 1
91 110 1
91 115 1
91 125 1
91 146 1
91 152 1
91 154 1
91 186 1
91 187 1
91 193 1
91 197 1
91 198 1
92 101 1
92 111 1
92 112 1
92 149 1
92 150 1
92 179 1
93 97 1
93 111 1
93 112 1
93 115 1
93 132 1
93 143 1
93 149 1
93 150 1
93 153 1
93 154 1
93 184 1
93 194 1
94 111 1
94 115 1
94 126 1
94 132 1
94 139 1
94 149 1
94 150 1
94 154 1
94 166 1
94 180 1
94 197 1
94 199 1
95 108 1
95 138 1
95 147 1
95 152 1
95 153 1
95 157 1
95 181 1
95 193 1
96 110 1
96 120 1
96 124 1
96 129 1
96 163 1
96 165 1
96 171 1
96 172 1
96 189 1
96 191 1
97 107 1
97 109 1
97 130 1
97 136 1
97 141 1
97 145 1
97 160 1
97 171 1
97 172 1
97 177 1
97 191 1
97 192 1
97 198 1
98 103 1
98 118 1
98 123 1
98 132 1
98 146 1
98 150 1
98 155 1
98 187 1
99 101 1
99 132 1
99 144 1
99 146 1
99 158 1
99 164 1
99 184 1
100 139 1
100 163 1
100 164 1
100 193 1
100 196 1
101 109 1
101 120 1
101 141 1
101 152 1
101 160 1
101 165 1
101 173 1
101 176 1
101 178 1
101 183 1
101 188 1
101 189 1
101 191 1
102 103 1
102 109 1
102 113 1
102 129 1
102 133 1
102 142 1
102 144 1
102 151 1
102 158 1
102 159 1
102 171 1
102 172 1
102 173 1
102 191 1
102 192 1
102 196 1
103 117 1
103 120 1
103 136 1
103 142 1
103 158 1
103 163 1
103 165 1
103 170 1
103 173 1
103 185 1
103 198 1
104 118 1
104 123 1
104 126 1
104 128 1
104 139 1
104 157 1
104 169 1
104 174 1
104 194 1
104 197 1
105 108 1
105 109 1
105 113 1
105 136 1
105 143 1
105 163 1
105 165 1
105 170 1
105 176 1
105 183 1
105 190 1
105 191 1
105 198 1
106 122 1
106 139 1
106 167 1
106 180 1
106 186 1
106 187 1
106 189 1
106 193 1
107 113 1
107 115 1
107 118 1
107 126 1
107 142 1
107 154 1
108 117 1
108 124 1
108 128 1
108 129 1
108 134 1
108 137 1
108 140 1
108 141 1
108 161 1
108 178 1
108 191 1
108 192 1
108 196 1
109 115 1
109 122 1
109 123 1
109 139 1
109 157 1
109 179 1
109 197 1
109 199 1
110 117 1
110 127 1
110 128 1
110 129 1
110 130 1
110 131 1
110 145 1
110 181 1
110 190 1
111 119 1
111 130 1
111 136 1
111 144 1
111 151 1
111 155 1
111 160 1
111 166 1
111 170 1
111 188 1
111 198 1
112 114 1
112 119 1
112 120 1
112 128 1
112 130 1
112 142 1
112 160 1
112 161 1
112 163 1
112 165 1
112 175 1
112 195 1
113 139 1
113 142 1
113 146 1
113 157 1
113 167 1
113 187 1
114 164 1
114 180 1
114 193 1
115 120 1
115 121 1
115 137 1
115 148 1
115 156 1
115 165 1
115 168 1
115 172 1
115 173 1
115 178 1
116 152 1
116 166 1
116 167 1
116 174 1
116 193 1
117 125 1
117 149 1
117 153 1
117 158 1
117 179 1
117 194 1
117 195 1
117 197 1
117 200 1
118 119 1
118 120 1
118 121 1
118 124 1
118 130 1
118 142 1
118 144 1
118 155 1
118 156 1
118 160 1
118 161 1
118 163 1
118 169 1
118 171 1
118 172 1
118 196 1
119 122 1
119 132 1
119 138 1
119 152 1
119 153 1
119 166 1
119 169 1
119 179 1
119 184 1
119 185 1
119 199 1
120 123 1
120 132 1
120 139 1
120 148 1
120 149 1
120 154 1
120 157 1
120 182 1
120 194 1
121 132 1
121 134 1
121 145 1
121 152 1
121 166 1
121 194 1
122 127 1
122 129 1
122 133 1
122 159 1
122 163 1
122 168 1
122 173 1
122 178 1
122 181 1
122 183 1
122 189 1
122 192 1
122 198 1
122 199 1
123 125 1
123 136 1
123 140 1
123 143 1
123 144 1
123 159 1
123 161 1
123 171 1
123 176 1
123 183 1
123 190 1
123 191 1
123 198 1
124 125 1
124 133 1
124 146 1
124 167 1
124 187 1
125 129 1
125 133 1
125 135 1
125 137 1
125 140 1
125 145 1
125 148 1
125 190 1
125 192 1
125 196 1
126 131 1
126 137 1
126 138 1
126 142 1
126 156 1
126 162 1
126 163 1
126 173 1
126 176 1
126 188 1
126 189 1
127 162 1
127 167 1
128 146 1
128 147 1
128 152 1
128 157 1
128 162 1
128 167 1
128 194 1
128 195 1
128 197 1
129 136 1
129 146 1
129 158 1
129 162 1
129 180 1
129 186 1
129 190 1
129 194 1
130 138 1
130 151 1
130 157 1
130 169 1
130 179 1
130 186 1
130 193 1
130 195 1
131 146 1
131 154 1
131 158 1
131 177 1
131 180 1
131 187 1
131 200 1
132 136 1
132 139 1
132 160 1
132 163 1
132 173 1
132 178 1
132 187 1
132 188 1
133 147 1
133 157 1
133 174 1
133 187 1
133 199 1
134 138 1
134 139 1
134 145 1
134 149 1
134 184 1
134 186 1
134 187 1
134 193 1
134 195 1
134 199 1
135 139 1
135 149 1
135 152 1
135 164 1
135 165 1
135 166 1
135 167 1
135 169 1
136 139 1
136 174 1
136 190 1
136 197 1
137 138 1
137 139 1
137 158 1
137 167 1
137 194 1
137 195 1
137 200 1
138 144 1
138 155 1
138 162 1
138 171 1
138 173 1
138 192 1
139 144 1
139 155 1
139 161 1
139 170 1
139 176 1
139 183 1
139 187 1
139 196 1
140 147 1
140 150 1
140 164 1
140 166 1
140 186 1
140 193 1
141 146 1
141 162 1
141 173 1
141 174 1
141 179 1
141 184 1
141 186 1
141 200 1
142 153 1
142 174 1
142 180 1
142 199 1
143 167 1
143 180 1
143 186 1
144 147 1
144 149 1
144 150 1
144 157 1
144 167 1
144 174 1
144 186 1
144 193 1
145 147 1
145 162 1
145 167 1
145 179 1
145 186 1
145 200 1
146 148 1
146 156 1
146 161 1
146 168 1
146 188 1
146 191 1
146 196 1
147 149 1
147 185 1
147 188 1
147 192 1
147 196 1
148 182 1
148 186 1
148 193 1
148 200 1
149 151 1
149 163 1
149 165 1
149 171 1
150 151 1
150 160 1
150 161 1
150 163 1
150 189 1
150 193 1
151 157 1
151 179 1
151 180 1
151 194 1
151 197 1
152 159 1
152 170 1
152 171 1
152 173 1
152 181 1
152 189 1
152 192 1
153 156 1
153 160 1
153 163 1
153 171 1
153 172 1
153 176 1
153 177 1
153 198 1
154 176 1
154 178 1
154 185 1
154 190 1
154 198 1
155 157 1
155 166 1
155 169 1
155 179 1
155 197 1
156 162 1
156 164 1
156 179 1
156 186 1
157 163 1
157 165 1
157 170 1
157 173 1
157 175 1
157 177 1
157 182 1
157 183 1
157 190 1
157 196 1
157 197 1
158 178 1
158 182 1
158 196 1
159 169 1
159 184 1
159 194 1
160 161 1
160 199 1
161 162 1
161 169 1
161 184 1
161 197 1
161 200 1
163 169 1
163 196 1
163 197 1
163 199 1
164 181 1
164 182 1
164 191 1
165 166 1
166 178 1
166 182 1
166 192 1
166 198 1
167 168 1
167 178 1
167 181 1
167 188 1
167 190 1
167 191 1
168 171 1
168 184 1
168 193 1
169 173 1
169 178 1
169 181 1
169 182 1
169 189 1
169 192 1
169 198 1
170 178 1
170 184 1
170 192 1
170 199 1
171 194 1
171 199 1
172 174 1
172 179 1
172 180 1
172 199 1
173 180 1
174 176 1
174 180 1
174 198 1
175 187 1
175 193 1
175 197 1
176 179 1
176 180 1
176 197 1
176 199 1
177 186 1
177 197 1
178 180 1
178 186 1
178 192 1
178 200 1
179 181 1
180 183 1
180 188 1
180 189 1
180 191 1
180 192 1
180 198 1
181 186 1
182 187 1
182 193 1
183 197 1
184 186 1
185 186 1
185 199 1
185 200 1
187 190 1
188 193 1
188 195 1
188 200 1
189 197 1
189 199 1
192 195 1
192 199 1
193 196 1
194 200 1
196 199 1
197 198 1


==> anc/instances/benchmark/thetaPrime/san200_0_9_2.dat <==
200 1990
1 3 1
1 4 1
1 5 1
1 59 1
1 69 1
1 74 1
1 76 1
1 90 1
1 92 1
1 98 1
1 109 1
1 114 1
1 124 1
1 136 1
1 138 1
1 146 1
1 148 1
1 152 1
1 153 1
1 170 1
1 186 1
1 193 1
2 25 1
2 30 1
2 31 1
2 34 1
2 39 1
2 45 1
2 62 1
2 72 1
2 75 1
2 86 1
2 93 1
2 131 1
2 145 1
2 151 1
2 165 1
2 168 1
2 178 1
2 181 1
2 182 1
2 196 1
2 198 1
2 200 1
3 9 1
3 15 1
3 22 1
3 41 1
3 45 1
3 51 1
3 61 1
3 63 1
3 67 1
3 73 1
3 75 1
3 80 1
3 82 1
3 101 1
3 123 1
3 131 1
3 135 1
3 149 1
3 155 1
3 164 1
3 172 1
3 174 1
3 178 1
3 179 1
3 182 1
3 190 1
3 198 1
3 199 1
4 34 1
4 41 1
4 89 1
4 118 1
4 124 1
4 152 1
4 156 1
4 178 1
4 180 1
4 183 1
4 191 1
4 199 1
4 200 1
5 28 1
5 45 1
5 56 1
5 57 1
5 74 1
5 82 1
5 97 1
5 144 1
5 146 1
5 162 1
5 174 1
5 178 1
5 180 1
5 197 1
5 200 1
6 15 1
6 29 1
6 35 1
6 44 1
6 50 1
6 53 1
6 55 1
6 83 1
6 103 1
6 117 1
6 135 1
6 152 1
6 160 1
6 164 1
6 171 1
6 181 1
6 191 1
7 9 1
7 19 1
7 57 1
7 62 1
7 75 1
7 79 1
7 103 1
7 105 1
7 115 1
7 126 1
7 129 1
7 142 1
7 146 1
7 149 1
7 155 1
7 160 1
7 161 1
7 162 1
7 168 1
7 174 1
7 177 1
7 181 1
7 190 1
8 9 1
8 13 1
8 17 1
8 22 1
8 25 1
8 34 1
8 42 1
8 44 1
8 61 1
8 67 1
8 86 1
8 104 1
8 105 1
8 122 1
8 144 1
8 154 1
8 160 1
8 169 1
8 172 1
8 177 1
8 182 1
8 183 1
8 184 1
8 189 1
9 10 1
9 11 1
9 16 1
9 23 1
9 38 1
9 41 1
9 43 1
9 88 1
9 89 1
9 106 1
9 107 1
9 121 1
9 127 1
9 133 1
9 166 1
9 168 1
9 176 1
9 181 1
9 186 1
9 195 1
10 13 1
10 32 1
10 34 1
10 39 1
10 42 1
10 47 1
10 72 1
10 78 1
10 82 1
10 93 1
10 118 1
10 119 1
10 140 1
10 142 1
10 147 1
10 158 1
10 166 1
10 183 1
10 189 1
10 192 1
10 197 1
10 199 1
11 42 1
11 47 1
11 48 1
11 57 1
11 58 1
11 77 1
11 78 1
11 118 1
11 142 1
11 143 1
11 149 1
11 161 1
11 165 1
11 167 1
11 190 1
11 197 1
12 29 1
12 34 1
12 39 1
12 44 1
12 47 1
12 50 1
12 66 1
12 67 1
12 72 1
12 84 1
12 118 1
12 123 1
12 137 1
12 139 1
12 142 1
12 146 1
12 162 1
12 181 1
12 183 1
12 192 1
13 26 1
13 38 1
13 40 1
13 42 1
13 59 1
13 69 1
13 88 1
13 92 1
13 97 1
13 102 1
13 106 1
13 108 1
13 125 1
13 128 1
13 131 1
13 138 1
13 194 1
13 195 1
13 198 1
14 24 1
14 34 1
14 39 1
14 50 1
14 61 1
14 65 1
14 75 1
14 86 1
14 96 1
14 119 1
14 156 1
14 169 1
15 35 1
15 44 1
15 54 1
15 60 1
15 84 1
15 97 1
15 120 1
15 128 1
15 130 1
15 139 1
15 142 1
15 145 1
15 157 1
15 166 1
16 21 1
16 46 1
16 50 1
16 57 1
16 74 1
16 84 1
16 118 1
16 119 1
16 156 1
16 180 1
16 196 1
17 22 1
17 25 1
17 31 1
17 45 1
17 48 1
17 53 1
17 61 1
17 65 1
17 72 1
17 93 1
17 118 1
17 122 1
17 123 1
17 126 1
17 146 1
17 147 1
17 151 1
17 158 1
17 162 1
17 190 1
17 198 1
18 22 1
18 25 1
18 41 1
18 42 1
18 44 1
18 72 1
18 73 1
18 74 1
18 106 1
18 136 1
18 142 1
18 146 1
18 149 1
18 152 1
18 155 1
18 156 1
18 167 1
18 169 1
18 174 1
18 180 1
18 187 1
19 20 1
19 21 1
19 31 1
19 35 1
19 45 1
19 60 1
19 61 1
19 66 1
19 69 1
19 87 1
19 89 1
19 90 1
19 95 1
19 107 1
19 108 1
19 110 1
19 127 1
19 143 1
19 150 1
19 176 1
19 194 1
20 22 1
20 31 1
20 41 1
20 47 1
20 59 1
20 65 1
20 75 1
20 105 1
20 119 1
20 121 1
20 129 1
20 171 1
21 25 1
21 29 1
21 45 1
21 46 1
21 51 1
21 53 1
21 62 1
21 63 1
21 72 1
21 77 1
21 78 1
21 105 1
21 131 1
21 140 1
21 156 1
21 161 1
21 172 1
21 174 1
21 178 1
21 180 1
21 181 1
21 190 1
21 196 1
22 26 1
22 33 1
22 37 1
22 54 1
22 58 1
22 63 1
22 64 1
22 77 1
22 79 1
22 83 1
22 87 1
22 88 1
22 99 1
22 124 1
22 133 1
22 145 1
22 153 1
22 157 1
22 182 1
22 186 1
22 195 1
23 25 1
23 28 1
23 44 1
23 47 1
23 53 1
23 67 1
23 77 1
23 78 1
23 85 1
23 103 1
23 111 1
23 119 1
23 126 1
23 132 1
23 137 1
23 147 1
23 158 1
23 183 1
23 187 1
23 193 1
23 194 1
24 29 1
24 44 1
24 77 1
24 96 1
24 103 1
24 117 1
24 118 1
24 119 1
24 126 1
24 132 1
24 151 1
24 162 1
24 164 1
24 180 1
24 181 1
24 192 1
24 197 1
25 26 1
25 36 1
25 39 1
25 50 1
25 51 1
25 69 1
25 79 1
25 88 1
25 90 1
25 102 1
25 106 1
25 110 1
25 153 1
25 195 1
26 29 1
26 31 1
26 41 1
26 50 1
26 61 1
26 62 1
26 63 1
26 77 1
26 90 1
26 142 1
26 151 1
26 162 1
26 164 1
26 171 1
26 184 1
26 185 1
26 198 1
27 29 1
27 34 1
27 43 1
27 55 1
27 62 1
27 73 1
27 99 1
27 105 1
27 123 1
27 131 1
27 132 1
27 149 1
27 162 1
27 165 1
27 167 1
27 169 1
27 172 1
27 177 1
28 32 1
28 37 1
28 38 1
28 43 1
28 46 1
28 49 1
28 54 1
28 58 1
28 66 1
28 70 1
28 71 1
28 80 1
28 83 1
28 89 1
28 116 1
28 122 1
28 123 1
28 133 1
28 141 1
28 159 1
28 173 1
28 186 1
28 189 1
28 195 1
29 33 1
29 37 1
29 46 1
29 49 1
29 52 1
29 83 1
29 88 1
29 98 1
29 104 1
29 106 1
29 109 1
29 120 1
29 122 1
29 124 1
29 127 1
29 136 1
29 143 1
29 148 1
29 157 1
29 166 1
29 170 1
29 173 1
29 174 1
29 180 1
30 31 1
30 34 1
30 45 1
30 61 1
30 72 1
30 78 1
30 84 1
30 104 1
30 111 1
30 117 1
30 123 1
30 145 1
30 147 1
30 158 1
30 172 1
30 183 1
30 189 1
30 191 1
30 198 1
31 35 1
31 37 1
31 40 1
31 45 1
31 58 1
31 59 1
31 61 1
31 83 1
31 92 1
31 112 1
31 120 1
31 127 1
31 133 1
31 159 1
31 188 1
32 45 1
32 48 1
32 50 1
32 62 1
32 75 1
32 78 1
32 82 1
32 119 1
32 123 1
32 126 1
32 135 1
32 137 1
32 144 1
32 155 1
32 161 1
32 164 1
32 166 1
32 168 1
32 172 1
33 34 1
33 50 1
33 62 1
33 70 1
33 72 1
33 77 1
33 104 1
33 134 1
33 142 1
33 146 1
33 156 1
33 164 1
33 180 1
33 191 1
33 192 1
33 198 1
34 35 1
34 43 1
34 79 1
34 83 1
34 91 1
34 112 1
34 114 1
34 120 1
34 137 1
34 143 1
34 163 1
34 167 1
34 170 1
34 184 1
34 186 1
35 45 1
35 51 1
35 72 1
35 83 1
35 118 1
35 140 1
35 144 1
35 168 1
35 172 1
35 177 1
35 182 1
35 183 1
35 196 1
36 42 1
36 47 1
36 65 1
36 103 1
36 116 1
36 117 1
36 118 1
36 144 1
36 149 1
36 159 1
37 39 1
37 42 1
37 44 1
37 48 1
37 53 1
37 62 1
37 65 1
37 71 1
37 84 1
37 85 1
37 93 1
37 101 1
37 132 1
37 147 1
37 155 1
37 156 1
37 175 1
37 183 1
37 184 1
37 187 1
37 189 1
38 42 1
38 55 1
38 61 1
38 62 1
38 63 1
38 65 1
38 72 1
38 77 1
38 93 1
38 102 1
38 104 1
38 132 1
38 151 1
38 157 1
38 180 1
38 184 1
38 189 1
38 190 1
38 198 1
39 50 1
39 51 1
39 58 1
39 113 1
39 115 1
39 124 1
39 133 1
39 138 1
39 145 1
39 176 1
39 186 1
39 188 1
39 195 1
40 44 1
40 50 1
40 53 1
40 61 1
40 69 1
40 72 1
40 86 1
40 101 1
40 111 1
40 123 1
40 135 1
40 152 1
40 177 1
40 182 1
40 190 1
40 195 1
41 46 1
41 52 1
41 56 1
41 71 1
41 81 1
41 88 1
41 168 1
41 170 1
41 181 1
41 193 1
42 49 1
42 52 1
42 56 1
42 59 1
42 69 1
42 83 1
42 88 1
42 89 1
42 92 1
42 94 1
42 97 1
42 98 1
42 100 1
42 127 1
42 131 1
42 136 1
42 163 1
42 195 1
42 198 1
43 47 1
43 48 1
43 50 1
43 63 1
43 65 1
43 72 1
43 86 1
43 99 1
43 105 1
43 111 1
43 123 1
43 129 1
43 131 1
43 147 1
43 149 1
43 182 1
43 192 1
44 46 1
44 64 1
44 84 1
44 90 1
44 97 1
44 99 1
44 109 1
44 134 1
44 136 1
44 142 1
44 150 1
44 159 1
44 170 1
44 173 1
44 175 1
44 188 1
44 194 1
45 61 1
45 79 1
45 99 1
45 127 1
45 138 1
45 143 1
45 148 1
45 150 1
46 48 1
46 55 1
46 65 1
46 72 1
46 77 1
46 85 1
46 104 1
46 111 1
46 119 1
46 123 1
46 147 1
46 162 1
46 172 1
46 191 1
46 192 1
47 58 1
47 64 1
47 71 1
47 80 1
47 85 1
47 88 1
47 92 1
47 94 1
47 98 1
47 105 1
47 120 1
47 121 1
47 122 1
47 136 1
47 163 1
47 200 1
48 54 1
48 60 1
48 66 1
48 75 1
48 106 1
48 157 1
48 158 1
48 159 1
48 163 1
48 186 1
48 187 1
49 51 1
49 63 1
49 81 1
49 84 1
49 104 1
49 111 1
49 117 1
49 132 1
49 133 1
49 135 1
49 141 1
49 152 1
49 158 1
49 161 1
49 162 1
49 165 1
49 168 1
49 182 1
49 184 1
50 51 1
50 59 1
50 70 1
50 88 1
50 89 1
50 94 1
50 98 1
50 113 1
50 114 1
50 138 1
50 159 1
50 179 1
50 194 1
51 68 1
51 69 1
51 70 1
51 100 1
51 109 1
51 110 1
51 121 1
51 122 1
51 128 1
51 143 1
51 145 1
51 157 1
51 166 1
51 188 1
51 194 1
52 62 1
52 72 1
52 93 1
52 95 1
52 104 1
52 108 1
52 119 1
52 123 1
52 132 1
52 142 1
52 151 1
52 164 1
52 171 1
52 172 1
52 178 1
52 181 1
52 192 1
53 68 1
53 79 1
53 81 1
53 83 1
53 87 1
53 92 1
53 93 1
53 97 1
53 99 1
53 122 1
53 134 1
53 151 1
53 163 1
53 166 1
53 169 1
53 186 1
53 194 1
54 73 1
54 98 1
54 101 1
54 127 1
54 132 1
54 135 1
54 142 1
54 155 1
54 161 1
54 164 1
54 178 1
54 189 1
54 197 1
55 56 1
55 57 1
55 59 1
55 92 1
55 94 1
55 98 1
55 122 1
55 125 1
55 128 1
55 143 1
55 145 1
55 153 1
55 163 1
55 166 1
55 172 1
55 175 1
55 188 1
55 195 1
56 61 1
56 72 1
56 77 1
56 78 1
56 82 1
56 97 1
56 103 1
56 104 1
56 126 1
56 154 1
56 158 1
56 162 1
56 190 1
56 191 1
56 199 1
56 200 1
57 64 1
57 68 1
57 80 1
57 87 1
57 107 1
57 110 1
57 122 1
57 124 1
57 128 1
57 143 1
57 148 1
57 150 1
57 166 1
57 172 1
58 111 1
58 132 1
58 140 1
58 143 1
58 151 1
58 154 1
58 156 1
58 180 1
58 184 1
59 61 1
59 62 1
59 77 1
59 85 1
59 101 1
59 103 1
59 117 1
59 121 1
59 151 1
59 191 1
59 197 1
60 61 1
60 75 1
60 76 1
60 85 1
60 103 1
60 110 1
60 111 1
60 141 1
60 144 1
60 154 1
60 160 1
60 161 1
60 165 1
60 174 1
60 177 1
60 183 1
60 184 1
60 198 1
61 76 1
61 79 1
61 81 1
61 91 1
61 92 1
61 97 1
61 108 1
61 110 1
61 112 1
61 115 1
61 122 1
61 157 1
61 166 1
61 176 1
62 76 1
62 78 1
62 98 1
62 99 1
62 106 1
62 114 1
62 121 1
62 124 1
62 134 1
62 153 1
62 164 1
62 170 1
62 176 1
62 177 1
63 68 1
63 77 1
63 90 1
63 92 1
63 109 1
63 113 1
63 115 1
63 122 1
63 139 1
63 148 1
63 170 1
63 182 1
63 186 1
63 188 1
64 67 1
64 78 1
64 101 1
64 105 1
64 118 1
64 138 1
64 147 1
64 155 1
64 158 1
64 167 1
64 169 1
64 173 1
64 187 1
64 192 1
64 197 1
65 83 1
65 87 1
65 94 1
65 99 1
65 100 1
65 110 1
65 112 1
65 125 1
65 133 1
65 135 1
65 162 1
65 171 1
65 173 1
65 175 1
65 185 1
66 74 1
66 78 1
66 111 1
66 135 1
66 139 1
66 142 1
66 149 1
66 165 1
66 182 1
66 197 1
66 198 1
66 199 1
67 102 1
67 103 1
67 114 1
67 125 1
67 132 1
67 133 1
67 136 1
67 143 1
67 160 1
67 163 1
67 175 1
67 176 1
67 179 1
67 188 1
67 193 1
68 72 1
68 73 1
68 74 1
68 88 1
68 120 1
68 160 1
68 165 1
68 174 1
68 191 1
68 198 1
69 73 1
69 74 1
69 103 1
69 104 1
69 147 1
69 156 1
69 160 1
69 182 1
69 191 1
69 195 1
70 73 1
70 75 1
70 78 1
70 82 1
70 101 1
70 117 1
70 118 1
70 129 1
70 132 1
70 134 1
70 147 1
70 149 1
70 167 1
70 168 1
70 192 1
71 75 1
71 93 1
71 101 1
71 118 1
71 132 1
71 141 1
71 144 1
71 152 1
71 158 1
71 161 1
71 175 1
71 177 1
71 182 1
71 187 1
71 192 1
72 79 1
72 88 1
72 99 1
72 101 1
72 109 1
72 115 1
72 120 1
72 124 1
72 129 1
72 153 1
72 175 1
72 179 1
72 183 1
73 80 1
73 89 1
73 95 1
73 113 1
73 119 1
73 120 1
73 122 1
73 124 1
73 126 1
73 150 1
73 176 1
73 188 1
73 191 1
73 193 1
73 194 1
74 80 1
74 87 1
74 91 1
74 96 1
74 97 1
74 109 1
74 113 1
74 115 1
74 120 1
74 130 1
74 134 1
74 146 1
74 152 1
74 188 1
74 194 1
75 89 1
75 97 1
75 102 1
75 121 1
75 122 1
75 128 1
75 139 1
75 153 1
75 157 1
75 158 1
75 185 1
75 187 1
75 194 1
76 78 1
76 93 1
76 110 1
76 140 1
76 156 1
76 158 1
76 162 1
76 164 1
76 172 1
76 180 1
76 199 1
77 80 1
77 88 1
77 94 1
77 99 1
77 108 1
77 109 1
77 121 1
77 124 1
77 150 1
77 153 1
77 170 1
77 182 1
77 195 1
78 88 1
78 91 1
78 94 1
78 95 1
78 124 1
78 130 1
78 139 1
78 164 1
78 177 1
78 185 1
79 82 1
79 101 1
79 115 1
79 137 1
79 140 1
79 152 1
79 183 1
79 187 1
79 191 1
80 118 1
80 146 1
80 151 1
80 174 1
80 177 1
80 179 1
80 196 1
81 84 1
81 86 1
81 118 1
81 133 1
81 155 1
81 160 1
81 161 1
81 164 1
81 169 1
81 174 1
81 178 1
81 180 1
81 182 1
82 92 1
82 96 1
82 116 1
82 125 1
82 133 1
82 138 1
82 140 1
82 161 1
82 188 1
83 117 1
83 123 1
83 155 1
83 158 1
83 178 1
83 191 1
83 192 1
84 90 1
84 112 1
84 122 1
84 124 1
84 130 1
84 134 1
84 136 1
84 138 1
84 142 1
84 157 1
84 170 1
84 186 1
85 89 1
85 92 1
85 94 1
85 95 1
85 102 1
85 105 1
85 121 1
85 130 1
85 133 1
85 136 1
85 139 1
85 145 1
85 170 1
85 173 1
85 175 1
85 176 1
85 200 1
86 91 1
86 96 1
86 97 1
86 106 1
86 107 1
86 108 1
86 109 1
86 110 1
86 120 1
86 127 1
86 128 1
86 139 1
86 145 1
86 148 1
86 166 1
86 173 1
86 176 1
86 190 1
86 192 1
86 199 1
87 94 1
87 103 1
87 104 1
87 118 1
87 148 1
87 160 1
87 164 1
87 167 1
87 169 1
87 181 1
87 189 1
87 191 1
88 117 1
88 119 1
88 120 1
88 126 1
88 151 1
88 154 1
88 172 1
88 181 1
88 184 1
89 101 1
89 105 1
89 124 1
89 126 1
89 131 1
89 135 1
89 137 1
89 151 1
89 156 1
89 165 1
89 174 1
89 189 1
89 198 1
89 199 1
90 93 1
90 119 1
90 129 1
90 167 1
90 177 1
90 180 1
90 182 1
90 183 1
90 185 1
90 192 1
91 128 1
91 140 1
91 155 1
91 165 1
91 167 1
91 168 1
91 169 1
91 172 1
91 180 1
91 184 1
91 186 1
91 192 1
92 104 1
92 109 1
92 123 1
92 125 1
92 142 1
92 164 1
92 171 1
92 183 1
92 187 1
92 189 1
92 191 1
92 192 1
93 94 1
93 97 1
93 99 1
93 109 1
93 133 1
93 151 1
93 169 1
93 170 1
93 185 1
93 193 1
94 101 1
94 103 1
94 104 1
94 118 1
94 142 1
94 147 1
94 148 1
94 151 1
94 162 1
94 171 1
94 172 1
94 180 1
94 189 1
94 191 1
94 197 1
95 108 1
95 111 1
95 123 1
95 132 1
95 152 1
95 158 1
95 165 1
95 171 1
95 184 1
95 198 1
96 104 1
96 126 1
96 129 1
96 151 1
96 160 1
96 162 1
96 167 1
96 169 1
96 182 1
96 190 1
96 199 1
97 104 1
97 123 1
97 126 1
97 131 1
97 141 1
97 144 1
97 151 1
97 161 1
97 183 1
97 184 1
97 191 1
97 196 1
98 101 1
98 111 1
98 127 1
98 132 1
98 152 1
98 155 1
98 164 1
98 171 1
98 181 1
98 191 1
98 197 1
98 198 1
98 200 1
99 101 1
99 103 1
99 104 1
99 152 1
99 189 1
99 191 1
99 192 1
100 103 1
100 104 1
100 119 1
100 141 1
100 144 1
100 151 1
100 153 1
100 160 1
100 162 1
100 170 1
100 174 1
100 183 1
101 115 1
101 129 1
101 138 1
101 175 1
101 183 1
101 195 1
102 104 1
102 105 1
102 118 1
102 141 1
102 157 1
102 160 1
102 169 1
102 177 1
103 121 1
103 125 1
103 132 1
103 159 1
103 160 1
103 170 1
103 173 1
103 176 1
103 188 1
104 112 1
104 115 1
104 130 1
104 133 1
104 138 1
104 143 1
104 159 1
104 170 1
104 174 1
104 180 1
104 186 1
105 121 1
105 148 1
105 153 1
105 188 1
105 200 1
106 136 1
106 146 1
106 151 1
106 160 1
106 165 1
106 167 1
106 168 1
106 169 1
106 174 1
106 199 1
106 200 1
107 112 1
107 132 1
107 144 1
107 160 1
107 167 1
107 169 1
107 176 1
107 183 1
107 187 1
107 190 1
108 129 1
108 131 1
108 135 1
108 161 1
108 164 1
108 167 1
108 190 1
109 118 1
109 125 1
109 135 1
109 160 1
109 161 1
109 164 1
109 168 1
109 190 1
109 200 1
110 129 1
110 140 1
110 141 1
110 142 1
110 183 1
110 191 1
111 114 1
111 128 1
111 133 1
111 150 1
111 156 1
111 163 1
111 165 1
111 166 1
111 185 1
111 188 1
111 193 1
112 119 1
112 142 1
112 154 1
112 171 1
112 176 1
112 187 1
112 190 1
112 197 1
112 198 1
113 114 1
113 131 1
113 135 1
113 147 1
113 158 1
113 160 1
113 188 1
113 190 1
113 192 1
113 196 1
113 197 1
113 199 1
114 117 1
114 126 1
114 147 1
114 155 1
114 156 1
114 158 1
114 184 1
114 188 1
115 132 1
115 147 1
115 149 1
115 155 1
115 174 1
115 198 1
116 141 1
116 152 1
116 154 1
116 158 1
116 159 1
116 160 1
116 164 1
116 174 1
116 180 1
116 183 1
117 118 1
117 120 1
117 121 1
117 127 1
117 138 1
117 149 1
117 170 1
117 195 1
118 136 1
118 138 1
118 139 1
118 148 1
118 149 1
119 125 1
119 126 1
119 133 1
119 138 1
119 163 1
119 191 1
119 195 1
120 129 1
120 135 1
120 146 1
120 149 1
120 151 1
120 156 1
120 160 1
120 178 1
120 182 1
120 189 1
121 123 1
121 131 1
121 132 1
121 164 1
121 169 1
121 180 1
121 187 1
122 141 1
122 144 1
122 149 1
122 151 1
122 156 1
122 160 1
122 167 1
122 168 1
122 172 1
122 198 1
123 128 1
123 130 1
123 141 1
123 148 1
123 189 1
123 195 1
124 141 1
124 144 1
124 146 1
124 149 1
124 155 1
124 158 1
124 160 1
124 167 1
124 169 1
124 172 1
124 174 1
124 200 1
125 147 1
125 181 1
125 196 1
126 166 1
126 191 1
126 193 1
127 141 1
127 144 1
127 149 1
127 171 1
127 174 1
127 177 1
127 180 1
127 182 1
127 198 1
127 199 1
128 129 1
128 135 1
128 156 1
128 158 1
128 181 1
128 182 1
128 186 1
128 190 1
129 130 1
129 150 1
129 166 1
129 183 1
129 188 1
130 150 1
130 152 1
130 154 1
130 161 1
130 163 1
130 167 1
130 168 1
130 172 1
130 182 1
130 187 1
130 192 1
130 197 1
130 198 1
130 200 1
131 145 1
131 153 1
131 173 1
131 194 1
131 198 1
132 134 1
132 136 1
132 139 1
132 160 1
132 166 1
132 170 1
132 179 1
132 186 1
132 188 1
133 140 1
133 190 1
134 141 1
134 161 1
134 164 1
134 165 1
134 171 1
134 177 1
134 181 1
134 197 1
135 148 1
135 150 1
135 153 1
135 162 1
135 171 1
135 188 1
136 137 1
136 140 1
136 151 1
136 156 1
136 162 1
136 172 1
136 187 1
136 197 1
137 143 1
137 167 1
137 179 1
137 184 1
137 185 1
138 146 1
138 151 1
138 152 1
138 154 1
138 162 1
138 172 1
138 173 1
138 178 1
138 181 1
138 183 1
138 187 1
138 189 1
138 190 1
138 197 1
139 149 1
139 156 1
139 161 1
139 190 1
140 148 1
140 161 1
140 163 1
140 166 1
140 173 1
140 193 1
140 195 1
141 148 1
141 166 1
141 176 1
141 189 1
142 159 1
142 179 1
142 188 1
143 144 1
143 152 1
143 169 1
143 182 1
143 196 1
144 148 1
144 154 1
144 166 1
144 178 1
145 162 1
146 152 1
146 186 1
146 188 1
147 155 1
147 170 1
147 188 1
147 196 1
147 197 1
148 155 1
148 167 1
148 174 1
148 184 1
148 196 1
149 153 1
149 157 1
149 166 1
149 188 1
149 193 1
149 194 1
150 151 1
150 158 1
150 163 1
150 164 1
150 165 1
150 169 1
150 174 1
150 184 1
150 190 1
150 192 1
151 159 1
151 163 1
151 169 1
151 170 1
151 188 1
151 195 1
152 163 1
152 179 1
152 186 1
153 162 1
153 167 1
153 170 1
153 183 1
153 187 1
153 197 1
154 163 1
154 170 1
154 176 1
154 178 1
155 157 1
155 163 1
155 170 1
155 186 1
155 195 1
155 196 1
155 197 1
156 159 1
156 163 1
156 165 1
156 166 1
156 176 1
156 195 1
157 160 1
157 182 1
157 191 1
157 192 1
158 163 1
158 170 1
158 186 1
158 187 1
158 195 1
159 181 1
159 183 1
159 189 1
160 173 1
160 185 1
160 193 1
161 175 1
162 163 1
162 171 1
162 175 1
163 183 1
163 197 1
163 198 1
163 200 1
164 177 1
164 186 1
165 188 1
166 174 1
166 181 1
166 182 1
166 196 1
167 176 1
167 184 1
167 185 1
168 181 1
170 181 1
170 183 1
170 197 1
171 193 1
172 185 1
172 186 1
172 188 1
173 178 1
173 191 1
174 175 1
174 180 1
174 185 1
174 188 1
174 194 1
175 184 1
175 190 1
175 196 1
175 198 1
176 177 1
176 200 1
177 185 1
177 194 1
179 190 1
179 199 1
180 186 1
180 195 1
181 186 1
181 193 1
181 194 1
183 185 1
183 188 1
183 193 1
184 188 1
185 187 1
185 191 1
185 196 1
186 187 1
186 189 1
186 191 1
186 199 1
186 200 1
188 192 1
188 196 1
189 194 1
190 192 1
190 199 1
192 199 1
193 194 1
193 197 1
195 198 1
196 197 1


==> anc/instances/benchmark/thetaPrime/san200_0_9_3.dat <==
200 1990
1 11 1
1 19 1
1 23 1
1 24 1
1 26 1
1 29 1
1 30 1
1 41 1
1 44 1
1 49 1
1 71 1
1 87 1
1 89 1
1 104 1
1 113 1
1 122 1
1 125 1
1 139 1
1 140 1
1 143 1
1 149 1
1 161 1
1 176 1
1 188 1
1 199 1
2 5 1
2 13 1
2 16 1
2 19 1
2 36 1
2 45 1
2 69 1
2 71 1
2 73 1
2 87 1
2 94 1
2 102 1
2 104 1
2 112 1
2 130 1
2 138 1
2 174 1
2 197 1
3 18 1
3 36 1
3 38 1
3 44 1
3 49 1
3 65 1
3 76 1
3 94 1
3 100 1
3 105 1
3 106 1
3 111 1
3 136 1
3 137 1
3 138 1
3 145 1
3 165 1
3 169 1
3 183 1
3 184 1
3 200 1
4 7 1
4 10 1
4 26 1
4 34 1
4 37 1
4 40 1
4 58 1
4 63 1
4 65 1
4 72 1
4 106 1
4 110 1
4 123 1
4 131 1
4 139 1
4 169 1
4 172 1
4 173 1
4 189 1
4 191 1
5 12 1
5 25 1
5 34 1
5 41 1
5 50 1
5 53 1
5 57 1
5 70 1
5 93 1
5 100 1
5 102 1
5 125 1
5 142 1
5 151 1
5 167 1
5 169 1
5 170 1
5 172 1
5 181 1
5 193 1
6 38 1
6 57 1
6 61 1
6 65 1
6 74 1
6 78 1
6 89 1
6 95 1
6 104 1
6 105 1
6 111 1
6 117 1
6 136 1
6 144 1
6 148 1
6 169 1
6 185 1
6 195 1
7 8 1
7 16 1
7 48 1
7 57 1
7 69 1
7 75 1
7 87 1
7 90 1
7 92 1
7 133 1
7 142 1
7 153 1
7 168 1
7 170 1
7 171 1
7 172 1
7 175 1
7 185 1
7 186 1
7 197 1
8 10 1
8 13 1
8 15 1
8 24 1
8 31 1
8 36 1
8 38 1
8 46 1
8 56 1
8 59 1
8 64 1
8 71 1
8 81 1
8 85 1
8 98 1
8 99 1
8 103 1
8 106 1
8 108 1
8 128 1
8 129 1
8 135 1
8 138 1
8 139 1
8 140 1
8 149 1
8 157 1
8 161 1
8 171 1
8 176 1
8 187 1
8 193 1
9 13 1
9 16 1
9 31 1
9 32 1
9 53 1
9 94 1
9 102 1
9 105 1
9 110 1
9 123 1
9 133 1
9 136 1
9 162 1
9 179 1
9 180 1
9 183 1
9 192 1
9 196 1
9 198 1
9 199 1
10 27 1
10 32 1
10 45 1
10 50 1
10 67 1
10 68 1
10 74 1
10 109 1
10 156 1
10 184 1
10 186 1
10 194 1
10 198 1
11 12 1
11 26 1
11 39 1
11 49 1
11 60 1
11 62 1
11 70 1
11 76 1
11 79 1
11 92 1
11 100 1
11 127 1
11 137 1
11 143 1
11 145 1
11 159 1
12 15 1
12 18 1
12 23 1
12 24 1
12 44 1
12 64 1
12 71 1
12 85 1
12 87 1
12 92 1
12 102 1
12 103 1
12 108 1
12 126 1
12 128 1
12 130 1
12 134 1
12 148 1
12 152 1
12 155 1
12 157 1
12 158 1
12 159 1
12 180 1
12 189 1
12 196 1
12 199 1
13 19 1
13 27 1
13 33 1
13 41 1
13 88 1
13 89 1
13 109 1
13 120 1
13 128 1
13 133 1
13 151 1
13 156 1
13 159 1
13 172 1
13 200 1
14 19 1
14 36 1
14 38 1
14 46 1
14 59 1
14 71 1
14 72 1
14 75 1
14 84 1
14 91 1
14 98 1
14 109 1
14 110 1
14 114 1
14 118 1
14 121 1
14 124 1
14 127 1
14 130 1
14 135 1
14 141 1
14 149 1
14 163 1
14 165 1
14 196 1
15 38 1
15 50 1
15 54 1
15 65 1
15 67 1
15 69 1
15 97 1
15 99 1
15 111 1
15 116 1
15 145 1
15 170 1
15 187 1
15 194 1
16 25 1
16 34 1
16 35 1
16 50 1
16 57 1
16 73 1
16 78 1
16 80 1
16 87 1
16 127 1
16 154 1
16 156 1
16 170 1
16 185 1
17 23 1
17 24 1
17 46 1
17 50 1
17 59 1
17 62 1
17 64 1
17 70 1
17 79 1
17 93 1
17 94 1
17 104 1
17 114 1
17 138 1
17 188 1
17 189 1
18 68 1
18 105 1
18 115 1
18 122 1
18 125 1
18 135 1
18 149 1
18 151 1
18 167 1
18 196 1
19 22 1
19 27 1
19 33 1
19 45 1
19 51 1
19 52 1
19 68 1
19 89 1
19 92 1
19 95 1
19 97 1
19 116 1
19 128 1
19 147 1
19 177 1
20 29 1
20 33 1
20 76 1
20 79 1
20 84 1
20 98 1
20 108 1
20 110 1
20 121 1
20 123 1
20 139 1
20 141 1
20 153 1
20 157 1
20 161 1
20 168 1
20 180 1
20 181 1
21 48 1
21 67 1
21 72 1
21 94 1
21 98 1
21 101 1
21 104 1
21 112 1
21 113 1
21 129 1
21 141 1
21 144 1
21 154 1
21 156 1
21 157 1
21 184 1
21 193 1
21 196 1
22 24 1
22 26 1
22 29 1
22 71 1
22 74 1
22 79 1
22 91 1
22 96 1
22 105 1
22 111 1
22 115 1
22 117 1
22 121 1
22 126 1
22 129 1
22 149 1
22 177 1
22 178 1
23 27 1
23 48 1
23 50 1
23 54 1
23 60 1
23 67 1
23 77 1
23 83 1
23 88 1
23 90 1
23 91 1
23 94 1
23 107 1
23 154 1
23 183 1
23 187 1
23 194 1
23 197 1
23 198 1
24 25 1
24 50 1
24 53 1
24 56 1
24 57 1
24 63 1
24 70 1
24 77 1
24 81 1
24 88 1
24 117 1
24 136 1
24 151 1
24 153 1
24 159 1
24 186 1
24 192 1
25 26 1
25 27 1
25 113 1
25 124 1
25 132 1
25 146 1
25 149 1
25 170 1
25 180 1
25 182 1
26 35 1
26 45 1
26 49 1
26 63 1
26 67 1
26 73 1
26 76 1
26 77 1
26 79 1
26 83 1
26 88 1
26 107 1
26 122 1
26 125 1
26 137 1
26 153 1
26 178 1
26 181 1
26 182 1
27 29 1
27 46 1
27 59 1
27 121 1
27 123 1
27 130 1
27 146 1
27 152 1
27 157 1
27 165 1
27 170 1
27 182 1
27 185 1
27 191 1
28 31 1
28 40 1
28 47 1
28 55 1
28 65 1
28 79 1
28 91 1
28 97 1
28 105 1
28 121 1
28 129 1
28 131 1
28 139 1
28 144 1
28 147 1
28 150 1
28 151 1
28 164 1
28 173 1
28 183 1
28 184 1
29 50 1
29 70 1
29 78 1
29 81 1
29 88 1
29 93 1
29 96 1
29 99 1
29 107 1
29 119 1
29 134 1
29 146 1
29 161 1
29 168 1
29 175 1
30 51 1
30 97 1
30 110 1
30 118 1
30 127 1
30 142 1
30 143 1
30 154 1
30 156 1
30 158 1
30 172 1
30 189 1
30 198 1
30 200 1
31 41 1
31 64 1
31 68 1
31 78 1
31 95 1
31 100 1
31 143 1
31 174 1
31 190 1
31 192 1
31 199 1
32 41 1
32 50 1
32 63 1
32 74 1
32 80 1
32 83 1
32 88 1
32 96 1
32 120 1
32 145 1
32 146 1
32 153 1
32 154 1
32 164 1
32 167 1
32 184 1
32 186 1
33 44 1
33 64 1
33 66 1
33 85 1
33 102 1
33 105 1
33 121 1
33 141 1
33 148 1
33 150 1
33 153 1
33 160 1
33 168 1
33 181 1
33 185 1
33 199 1
34 56 1
34 58 1
34 63 1
34 98 1
34 103 1
34 112 1
34 124 1
34 130 1
34 150 1
34 172 1
34 173 1
34 174 1
34 179 1
35 39 1
35 42 1
35 54 1
35 60 1
35 71 1
35 72 1
35 89 1
35 94 1
35 102 1
35 104 1
35 108 1
35 111 1
35 114 1
35 130 1
35 139 1
35 148 1
35 152 1
35 165 1
35 169 1
35 176 1
35 191 1
36 39 1
36 42 1
36 58 1
36 68 1
36 78 1
36 82 1
36 85 1
36 99 1
36 131 1
36 146 1
36 147 1
36 154 1
36 159 1
36 160 1
36 163 1
36 168 1
36 182 1
36 187 1
36 190 1
36 192 1
37 53 1
37 54 1
37 59 1
37 62 1
37 75 1
37 81 1
37 82 1
37 90 1
37 99 1
37 107 1
37 125 1
37 133 1
37 140 1
37 146 1
37 163 1
37 167 1
37 179 1
37 186 1
37 190 1
38 41 1
38 48 1
38 61 1
38 62 1
38 65 1
38 67 1
38 80 1
38 111 1
38 153 1
38 158 1
38 159 1
38 198 1
39 40 1
39 42 1
39 47 1
39 54 1
39 60 1
39 64 1
39 87 1
39 102 1
39 104 1
39 106 1
39 112 1
39 118 1
39 124 1
39 131 1
39 132 1
39 136 1
39 176 1
39 179 1
39 184 1
39 195 1
39 199 1
40 41 1
40 45 1
40 69 1
40 72 1
40 82 1
40 83 1
40 99 1
40 107 1
40 112 1
40 114 1
40 115 1
40 116 1
40 123 1
40 125 1
40 154 1
40 155 1
40 168 1
40 178 1
40 182 1
40 200 1
41 46 1
41 55 1
41 56 1
41 66 1
41 74 1
41 76 1
41 84 1
41 87 1
41 103 1
41 104 1
41 108 1
41 111 1
41 122 1
41 125 1
41 130 1
41 143 1
41 144 1
41 174 1
42 54 1
42 60 1
42 71 1
42 79 1
42 91 1
42 94 1
42 117 1
42 119 1
42 129 1
42 169 1
42 173 1
42 176 1
42 179 1
42 185 1
42 199 1
43 44 1
43 52 1
43 56 1
43 71 1
43 86 1
43 118 1
43 120 1
43 126 1
43 128 1
43 129 1
43 148 1
43 160 1
43 162 1
43 165 1
43 166 1
43 175 1
43 189 1
44 53 1
44 54 1
44 71 1
44 81 1
44 83 1
44 95 1
44 97 1
44 109 1
44 116 1
44 122 1
44 130 1
44 146 1
44 164 1
44 167 1
44 171 1
44 172 1
44 176 1
44 182 1
44 200 1
45 56 1
45 69 1
45 73 1
45 74 1
45 89 1
45 103 1
45 108 1
45 110 1
45 123 1
45 132 1
45 152 1
45 166 1
45 197 1
46 52 1
46 73 1
46 95 1
46 96 1
46 100 1
46 113 1
46 115 1
46 122 1
46 129 1
46 146 1
46 173 1
46 186 1
46 187 1
47 52 1
47 62 1
47 69 1
47 104 1
47 106 1
47 125 1
47 127 1
47 133 1
47 137 1
47 163 1
47 167 1
47 171 1
47 178 1
47 181 1
47 187 1
47 191 1
48 55 1
48 67 1
48 110 1
48 114 1
48 119 1
48 121 1
48 132 1
48 138 1
48 140 1
48 154 1
48 156 1
48 160 1
48 173 1
48 179 1
48 193 1
48 196 1
49 53 1
49 57 1
49 76 1
49 79 1
49 82 1
49 115 1
49 116 1
49 122 1
49 127 1
49 155 1
49 168 1
49 175 1
49 182 1
50 59 1
50 62 1
50 70 1
50 72 1
50 93 1
50 106 1
50 112 1
50 141 1
50 179 1
50 183 1
51 80 1
51 89 1
51 90 1
51 102 1
51 107 1
51 108 1
51 112 1
51 117 1
51 118 1
51 139 1
51 144 1
51 160 1
51 161 1
51 179 1
51 194 1
52 55 1
52 71 1
52 74 1
52 85 1
52 86 1
52 89 1
52 94 1
52 98 1
52 101 1
52 102 1
52 120 1
52 126 1
52 135 1
52 149 1
52 175 1
52 176 1
52 188 1
53 66 1
53 72 1
53 87 1
53 94 1
53 98 1
53 108 1
53 110 1
53 121 1
53 133 1
53 179 1
53 183 1
53 192 1
53 198 1
54 60 1
54 74 1
54 85 1
54 105 1
54 121 1
54 123 1
54 126 1
54 136 1
54 141 1
54 149 1
54 179 1
54 183 1
54 188 1
54 199 1
55 101 1
55 120 1
55 121 1
55 137 1
55 144 1
55 146 1
55 166 1
55 168 1
55 192 1
56 60 1
56 63 1
56 77 1
56 80 1
56 81 1
56 116 1
56 117 1
56 133 1
56 136 1
56 146 1
56 151 1
56 158 1
56 159 1
56 177 1
56 197 1
57 61 1
57 78 1
57 95 1
57 102 1
57 112 1
57 129 1
57 144 1
57 157 1
57 169 1
57 176 1
57 199 1
58 63 1
58 64 1
58 65 1
58 103 1
58 111 1
58 118 1
58 121 1
58 128 1
58 131 1
58 132 1
58 134 1
58 138 1
58 140 1
58 172 1
58 191 1
58 193 1
59 60 1
59 63 1
59 93 1
59 95 1
59 127 1
59 137 1
59 140 1
59 142 1
59 143 1
59 156 1
59 172 1
59 179 1
59 181 1
59 182 1
59 186 1
60 66 1
60 84 1
60 85 1
60 108 1
60 110 1
60 118 1
60 123 1
60 129 1
60 162 1
60 169 1
60 174 1
60 179 1
60 183 1
60 184 1
60 185 1
60 193 1
61 64 1
61 78 1
61 95 1
61 117 1
61 118 1
61 123 1
61 124 1
61 131 1
61 135 1
61 136 1
61 139 1
61 140 1
61 149 1
61 150 1
61 173 1
61 174 1
61 188 1
61 196 1
62 65 1
62 70 1
62 84 1
62 89 1
62 93 1
62 102 1
62 121 1
62 123 1
62 126 1
62 132 1
62 138 1
62 139 1
62 148 1
62 150 1
62 157 1
62 166 1
62 173 1
62 195 1
63 71 1
63 89 1
63 91 1
63 98 1
63 102 1
63 104 1
63 105 1
63 112 1
63 135 1
63 169 1
63 172 1
63 188 1
63 189 1
63 195 1
64 78 1
64 95 1
64 107 1
64 120 1
64 146 1
64 151 1
64 163 1
64 167 1
64 174 1
64 190 1
64 192 1
64 199 1
65 73 1
65 78 1
65 90 1
65 92 1
65 109 1
65 111 1
65 145 1
65 154 1
65 156 1
65 158 1
65 200 1
66 69 1
66 84 1
66 100 1
66 126 1
66 164 1
66 165 1
66 181 1
66 192 1
66 200 1
67 71 1
67 72 1
67 76 1
67 79 1
67 104 1
67 106 1
67 110 1
67 121 1
67 129 1
67 134 1
67 135 1
67 136 1
67 138 1
67 139 1
67 149 1
67 154 1
67 156 1
67 161 1
67 174 1
68 77 1
68 82 1
68 98 1
68 108 1
68 114 1
68 123 1
68 167 1
68 169 1
68 190 1
69 73 1
69 85 1
69 87 1
69 102 1
69 111 1
69 113 1
69 130 1
69 131 1
69 136 1
69 144 1
69 148 1
69 157 1
69 174 1
69 195 1
69 197 1
70 74 1
70 87 1
70 89 1
70 93 1
70 101 1
70 121 1
70 148 1
70 150 1
70 162 1
70 189 1
70 193 1
70 195 1
71 77 1
71 115 1
71 116 1
71 120 1
71 130 1
71 133 1
71 146 1
71 151 1
71 158 1
71 170 1
71 176 1
71 178 1
71 197 1
72 81 1
72 82 1
72 86 1
72 100 1
72 112 1
72 114 1
72 115 1
72 122 1
72 123 1
72 146 1
72 153 1
72 156 1
72 164 1
72 171 1
72 172 1
72 192 1
72 197 1
73 79 1
73 98 1
73 105 1
73 106 1
73 111 1
73 112 1
73 113 1
73 117 1
73 124 1
73 138 1
73 188 1
73 189 1
73 197 1
74 92 1
74 99 1
74 125 1
74 137 1
74 151 1
74 181 1
74 184 1
74 187 1
75 79 1
75 91 1
75 108 1
75 109 1
75 110 1
75 112 1
75 127 1
75 134 1
75 139 1
75 141 1
75 163 1
75 179 1
75 184 1
75 185 1
75 199 1
76 79 1
76 93 1
76 153 1
76 168 1
76 178 1
76 181 1
77 82 1
77 87 1
77 89 1
77 105 1
77 113 1
77 132 1
77 150 1
77 166 1
77 167 1
77 169 1
77 174 1
77 190 1
77 195 1
78 95 1
78 106 1
78 123 1
78 129 1
78 140 1
78 144 1
78 191 1
79 81 1
79 83 1
79 97 1
79 116 1
79 142 1
79 187 1
79 198 1
80 90 1
80 98 1
80 104 1
80 107 1
80 112 1
80 128 1
80 130 1
80 134 1
80 141 1
80 157 1
80 160 1
80 169 1
80 179 1
80 193 1
80 194 1
81 84 1
81 85 1
81 89 1
81 98 1
81 99 1
81 106 1
81 152 1
81 162 1
81 166 1
81 171 1
81 173 1
81 174 1
81 176 1
81 179 1
81 187 1
81 189 1
81 191 1
82 89 1
82 102 1
82 118 1
82 119 1
82 128 1
82 131 1
82 132 1
82 135 1
82 148 1
82 152 1
82 160 1
82 162 1
82 167 1
82 176 1
82 183 1
82 190 1
82 196 1
83 88 1
83 103 1
83 106 1
83 116 1
83 119 1
83 123 1
83 131 1
83 139 1
83 142 1
83 180 1
83 183 1
83 186 1
83 188 1
83 195 1
83 199 1
84 100 1
84 107 1
84 116 1
84 120 1
84 122 1
84 126 1
84 127 1
84 143 1
84 146 1
84 151 1
84 165 1
84 190 1
85 86 1
85 99 1
85 122 1
85 131 1
85 146 1
85 160 1
85 164 1
85 170 1
85 178 1
85 182 1
86 102 1
86 108 1
86 110 1
86 119 1
86 120 1
86 126 1
86 129 1
86 132 1
86 134 1
86 148 1
86 152 1
86 174 1
86 175 1
86 199 1
87 90 1
87 92 1
87 97 1
87 99 1
87 153 1
87 154 1
87 156 1
87 158 1
87 168 1
87 170 1
87 185 1
87 186 1
88 94 1
88 111 1
88 112 1
88 116 1
88 118 1
88 124 1
88 142 1
88 149 1
88 186 1
88 189 1
88 195 1
88 196 1
89 109 1
89 127 1
89 128 1
89 146 1
89 151 1
89 155 1
89 156 1
89 170 1
89 178 1
90 101 1
90 107 1
90 124 1
90 138 1
90 160 1
90 162 1
90 173 1
90 174 1
90 176 1
90 189 1
90 194 1
90 196 1
91 94 1
91 99 1
91 115 1
91 120 1
91 143 1
91 151 1
91 159 1
91 181 1
91 183 1
91 198 1
92 101 1
92 108 1
92 113 1
92 124 1
92 130 1
92 139 1
92 140 1
92 148 1
92 149 1
92 150 1
92 155 1
92 158 1
92 159 1
92 169 1
92 174 1
92 183 1
92 193 1
93 102 1
93 103 1
93 124 1
93 157 1
93 161 1
93 166 1
93 188 1
94 96 1
94 125 1
94 133 1
94 155 1
94 175 1
94 183 1
94 194 1
95 98 1
95 101 1
95 102 1
95 112 1
95 118 1
95 119 1
95 132 1
95 134 1
95 165 1
95 189 1
96 105 1
96 115 1
96 119 1
96 140 1
96 177 1
96 178 1
96 188 1
97 106 1
97 117 1
97 121 1
97 132 1
97 147 1
97 149 1
97 151 1
97 160 1
97 164 1
97 174 1
97 189 1
97 193 1
98 107 1
98 132 1
98 138 1
98 150 1
98 170 1
98 182 1
98 192 1
98 194 1
98 200 1
99 108 1
99 110 1
99 113 1
99 117 1
99 119 1
99 129 1
99 130 1
99 134 1
99 139 1
99 150 1
99 162 1
99 166 1
99 171 1
99 185 1
99 187 1
99 199 1
100 104 1
100 106 1
100 118 1
100 121 1
100 130 1
100 135 1
100 137 1
100 139 1
100 145 1
100 157 1
100 169 1
100 185 1
100 200 1
101 121 1
101 125 1
101 127 1
101 144 1
101 145 1
101 151 1
101 156 1
101 163 1
101 166 1
101 168 1
102 145 1
102 156 1
102 169 1
102 170 1
102 182 1
102 193 1
102 200 1
103 115 1
103 120 1
103 147 1
103 162 1
103 164 1
103 178 1
103 180 1
103 181 1
103 187 1
103 188 1
104 106 1
104 133 1
104 191 1
104 192 1
104 198 1
105 107 1
105 109 1
105 135 1
105 149 1
105 154 1
105 156 1
105 181 1
105 182 1
105 196 1
106 109 1
106 115 1
106 127 1
106 133 1
106 178 1
106 191 1
106 192 1
106 194 1
107 149 1
107 150 1
107 176 1
107 180 1
107 194 1
108 115 1
108 141 1
108 142 1
108 143 1
108 148 1
108 152 1
108 155 1
108 164 1
108 177 1
108 200 1
109 113 1
109 117 1
109 127 1
109 130 1
109 134 1
109 138 1
109 140 1
109 157 1
109 163 1
109 165 1
109 196 1
110 118 1
110 137 1
110 147 1
110 154 1
110 156 1
110 168 1
110 178 1
110 187 1
110 189 1
110 192 1
111 154 1
111 158 1
111 164 1
111 167 1
111 172 1
112 114 1
112 123 1
112 125 1
112 133 1
112 142 1
112 147 1
112 158 1
112 159 1
112 187 1
113 122 1
113 127 1
113 129 1
113 133 1
113 145 1
113 163 1
113 170 1
113 171 1
113 173 1
113 178 1
113 182 1
113 186 1
113 187 1
114 123 1
114 137 1
114 146 1
114 147 1
114 159 1
114 163 1
114 200 1
115 117 1
115 118 1
115 129 1
115 138 1
115 148 1
115 149 1
115 161 1
115 165 1
115 177 1
115 178 1
115 185 1
115 189 1
115 199 1
116 129 1
116 134 1
116 138 1
116 142 1
116 157 1
116 161 1
116 180 1
116 183 1
116 185 1
116 186 1
116 189 1
117 136 1
117 154 1
117 182 1
117 194 1
118 137 1
118 156 1
118 167 1
118 175 1
118 189 1
118 192 1
118 200 1
119 122 1
119 127 1
119 134 1
119 161 1
119 164 1
119 172 1
119 182 1
120 123 1
120 134 1
120 138 1
120 165 1
120 175 1
120 176 1
120 183 1
120 193 1
121 125 1
121 144 1
121 154 1
121 166 1
121 167 1
121 171 1
121 190 1
121 192 1
122 125 1
122 129 1
122 130 1
122 141 1
122 143 1
122 152 1
122 169 1
122 188 1
122 196 1
123 125 1
123 142 1
123 145 1
123 163 1
123 171 1
123 172 1
123 177 1
123 187 1
123 192 1
123 197 1
123 198 1
124 125 1
124 139 1
124 146 1
124 151 1
124 153 1
124 154 1
124 157 1
124 159 1
124 178 1
124 192 1
124 195 1
125 126 1
125 128 1
125 129 1
125 143 1
125 152 1
125 157 1
125 166 1
125 185 1
125 188 1
126 127 1
126 165 1
126 168 1
126 175 1
126 190 1
127 130 1
127 163 1
127 166 1
127 180 1
127 183 1
127 193 1
127 199 1
128 142 1
128 159 1
128 164 1
128 171 1
128 190 1
128 200 1
129 133 1
129 146 1
129 153 1
129 173 1
129 175 1
129 178 1
129 181 1
130 176 1
131 137 1
131 153 1
131 154 1
131 156 1
131 160 1
131 163 1
131 168 1
131 172 1
131 175 1
131 186 1
132 138 1
132 146 1
132 150 1
132 151 1
132 154 1
132 155 1
132 170 1
132 171 1
132 172 1
132 178 1
132 200 1
133 139 1
133 141 1
133 144 1
133 166 1
133 183 1
133 188 1
133 192 1
133 198 1
134 156 1
134 158 1
134 161 1
134 170 1
134 175 1
134 177 1
134 181 1
134 182 1
135 143 1
135 149 1
135 181 1
135 192 1
135 196 1
135 197 1
136 154 1
136 159 1
136 164 1
136 170 1
136 192 1
137 139 1
137 140 1
137 145 1
137 166 1
137 195 1
137 196 1
137 200 1
138 150 1
138 154 1
138 155 1
138 158 1
138 164 1
138 170 1
139 155 1
139 157 1
139 170 1
139 195 1
140 143 1
140 158 1
140 171 1
140 179 1
140 197 1
140 200 1
141 148 1
141 151 1
141 152 1
141 181 1
142 150 1
142 176 1
142 180 1
142 186 1
143 150 1
143 152 1
143 161 1
143 169 1
143 180 1
143 196 1
144 146 1
144 147 1
144 166 1
144 172 1
144 177 1
145 148 1
145 149 1
145 157 1
145 169 1
145 179 1
145 188 1
145 189 1
145 200 1
146 149 1
146 170 1
146 180 1
146 182 1
146 183 1
147 149 1
147 150 1
147 151 1
147 157 1
147 160 1
147 164 1
147 166 1
147 176 1
147 180 1
147 183 1
148 152 1
148 171 1
148 181 1
148 182 1
148 192 1
149 155 1
149 158 1
149 171 1
149 196 1
150 154 1
150 163 1
150 190 1
151 164 1
151 166 1
151 174 1
151 191 1
152 158 1
152 159 1
152 175 1
152 177 1
152 182 1
152 186 1
152 197 1
153 165 1
153 168 1
153 174 1
153 181 1
153 183 1
154 156 1
154 162 1
154 183 1
154 195 1
155 157 1
155 158 1
155 159 1
155 183 1
155 195 1
156 173 1
156 180 1
156 188 1
156 196 1
157 177 1
157 195 1
158 159 1
158 161 1
159 185 1
159 193 1
160 186 1
161 168 1
161 170 1
161 172 1
161 192 1
161 194 1
162 168 1
162 172 1
162 180 1
162 181 1
162 182 1
162 186 1
162 188 1
162 198 1
163 173 1
163 183 1
163 184 1
163 185 1
163 195 1
163 199 1
164 184 1
165 168 1
165 171 1
165 172 1
165 187 1
165 198 1
165 200 1
166 177 1
166 182 1
166 190 1
166 192 1
167 179 1
167 184 1
167 190 1
167 195 1
167 199 1
168 176 1
168 181 1
168 183 1
168 184 1
168 188 1
168 195 1
169 171 1
169 175 1
169 186 1
169 190 1
169 193 1
170 173 1
170 182 1
170 191 1
170 196 1
170 199 1
171 180 1
171 187 1
171 189 1
171 195 1
171 199 1
172 193 1
174 194 1
174 198 1
174 199 1
175 191 1
175 195 1
175 199 1
176 181 1
176 190 1
176 198 1
177 178 1
177 183 1
178 191 1
179 182 1
179 197 1
180 188 1
180 197 1
181 183 1
182 183 1
182 189 1
183 198 1
184 187 1
184 192 1
185 187 1
185 198 1
186 199 1
187 191 1
187 193 1
188 190 1
188 192 1
188 194 1
189 194 1
191 197 1
192 193 1
192 196 1
192 198 1
192 199 1
199 200 1


==> anc/instances/benchmark/thetaPrime/sanr200_0_7.dat <==
200 6032
1 10 1
1 12 1
1 13 1
1 18 1
1 20 1
1 23 1
1 24 1
1 25 1
1 29 1
1 32 1
1 35 1
1 40 1
1 41 1
1 42 1
1 44 1
1 53 1
1 56 1
1 62 1
1 65 1
1 70 1
1 71 1
1 76 1
1 83 1
1 85 1
1 86 1
1 87 1
1 92 1
1 93 1
1 95 1
1 100 1
1 101 1
1 109 1
1 112 1
1 117 1
1 122 1
1 123 1
1 124 1
1 129 1
1 132 1
1 133 1
1 136 1
1 142 1
1 145 1
1 148 1
1 150 1
1 154 1
1 156 1
1 167 1
1 168 1
1 175 1
1 177 1
1 184 1
1 187 1
1 190 1
1 191 1
1 192 1
1 193 1
1 198 1
2 5 1
2 7 1
2 9 1
2 10 1
2 12 1
2 19 1
2 23 1
2 26 1
2 30 1
2 34 1
2 39 1
2 41 1
2 48 1
2 52 1
2 57 1
2 62 1
2 65 1
2 67 1
2 69 1
2 72 1
2 73 1
2 77 1
2 80 1
2 83 1
2 95 1
2 104 1
2 105 1
2 112 1
2 113 1
2 115 1
2 117 1
2 119 1
2 125 1
2 137 1
2 145 1
2 152 1
2 155 1
2 157 1
2 160 1
2 162 1
2 177 1
2 178 1
2 179 1
2 183 1
2 184 1
2 185 1
2 186 1
2 198 1
3 5 1
3 6 1
3 7 1
3 16 1
3 24 1
3 29 1
3 33 1
3 34 1
3 35 1
3 37 1
3 41 1
3 44 1
3 46 1
3 60 1
3 62 1
3 64 1
3 74 1
3 82 1
3 83 1
3 91 1
3 96 1
3 98 1
3 100 1
3 102 1
3 104 1
3 107 1
3 109 1
3 111 1
3 114 1
3 117 1
3 126 1
3 128 1
3 131 1
3 134 1
3 135 1
3 136 1
3 137 1
3 138 1
3 139 1
3 140 1
3 142 1
3 151 1
3 152 1
3 157 1
3 162 1
3 175 1
3 179 1
3 180 1
3 181 1
3 182 1
3 183 1
3 185 1
3 186 1
3 189 1
3 195 1
3 196 1
4 6 1
4 12 1
4 13 1
4 14 1
4 15 1
4 18 1
4 19 1
4 21 1
4 24 1
4 25 1
4 30 1
4 32 1
4 36 1
4 40 1
4 43 1
4 46 1
4 47 1
4 48 1
4 56 1
4 60 1
4 65 1
4 76 1
4 77 1
4 82 1
4 83 1
4 86 1
4 87 1
4 89 1
4 92 1
4 94 1
4 97 1
4 102 1
4 107 1
4 108 1
4 117 1
4 122 1
4 127 1
4 129 1
4 131 1
4 140 1
4 141 1
4 146 1
4 151 1
4 157 1
4 159 1
4 162 1
4 163 1
4 167 1
4 168 1
4 169 1
4 172 1
4 174 1
4 176 1
4 177 1
4 178 1
4 179 1
4 180 1
4 185 1
4 186 1
4 189 1
4 194 1
4 195 1
4 196 1
4 198 1
4 200 1
5 6 1
5 8 1
5 11 1
5 13 1
5 16 1
5 18 1
5 26 1
5 32 1
5 42 1
5 48 1
5 50 1
5 52 1
5 54 1
5 62 1
5 66 1
5 67 1
5 73 1
5 74 1
5 75 1
5 80 1
5 82 1
5 89 1
5 95 1
5 98 1
5 100 1
5 101 1
5 102 1
5 103 1
5 105 1
5 107 1
5 109 1
5 111 1
5 112 1
5 113 1
5 120 1
5 126 1
5 127 1
5 136 1
5 137 1
5 139 1
5 142 1
5 149 1
5 150 1
5 153 1
5 158 1
5 159 1
5 161 1
5 164 1
5 167 1
5 170 1
5 171 1
5 172 1
5 175 1
5 176 1
5 177 1
5 189 1
5 192 1
5 193 1
5 195 1
5 199 1
6 8 1
6 10 1
6 13 1
6 14 1
6 21 1
6 22 1
6 27 1
6 28 1
6 30 1
6 31 1
6 38 1
6 39 1
6 40 1
6 41 1
6 42 1
6 43 1
6 45 1
6 47 1
6 49 1
6 51 1
6 55 1
6 57 1
6 58 1
6 61 1
6 62 1
6 66 1
6 68 1
6 69 1
6 71 1
6 72 1
6 73 1
6 76 1
6 77 1
6 82 1
6 92 1
6 100 1
6 105 1
6 113 1
6 124 1
6 129 1
6 130 1
6 139 1
6 142 1
6 143 1
6 147 1
6 150 1
6 156 1
6 160 1
6 163 1
6 167 1
6 169 1
6 171 1
6 176 1
6 177 1
6 181 1
6 182 1
6 187 1
6 189 1
6 198 1
7 9 1
7 17 1
7 21 1
7 23 1
7 28 1
7 32 1
7 34 1
7 37 1
7 39 1
7 40 1
7 44 1
7 48 1
7 49 1
7 53 1
7 57 1
7 61 1
7 67 1
7 69 1
7 70 1
7 73 1
7 77 1
7 78 1
7 85 1
7 90 1
7 91 1
7 94 1
7 95 1
7 96 1
7 98 1
7 100 1
7 106 1
7 107 1
7 108 1
7 110 1
7 112 1
7 114 1
7 115 1
7 123 1
7 124 1
7 126 1
7 135 1
7 142 1
7 143 1
7 144 1
7 145 1
7 146 1
7 147 1
7 148 1
7 152 1
7 153 1
7 157 1
7 163 1
7 164 1
7 168 1
7 171 1
7 176 1
7 180 1
7 182 1
7 185 1
7 188 1
7 190 1
7 192 1
7 195 1
7 197 1
8 11 1
8 13 1
8 18 1
8 20 1
8 22 1
8 28 1
8 32 1
8 37 1
8 43 1
8 44 1
8 52 1
8 58 1
8 60 1
8 61 1
8 73 1
8 76 1
8 77 1
8 80 1
8 81 1
8 82 1
8 88 1
8 89 1
8 92 1
8 102 1
8 103 1
8 108 1
8 109 1
8 111 1
8 112 1
8 115 1
8 116 1
8 127 1
8 131 1
8 133 1
8 134 1
8 142 1
8 148 1
8 152 1
8 154 1
8 167 1
8 168 1
8 170 1
8 173 1
8 179 1
8 180 1
8 183 1
8 189 1
8 193 1
8 198 1
9 10 1
9 14 1
9 20 1
9 22 1
9 23 1
9 27 1
9 33 1
9 35 1
9 38 1
9 39 1
9 47 1
9 59 1
9 62 1
9 68 1
9 69 1
9 73 1
9 76 1
9 77 1
9 83 1
9 84 1
9 86 1
9 87 1
9 88 1
9 89 1
9 96 1
9 102 1
9 103 1
9 109 1
9 114 1
9 116 1
9 117 1
9 119 1
9 120 1
9 123 1
9 136 1
9 137 1
9 138 1
9 139 1
9 140 1
9 146 1
9 148 1
9 155 1
9 156 1
9 157 1
9 158 1
9 159 1
9 167 1
9 170 1
9 173 1
9 174 1
9 175 1
9 179 1
9 180 1
10 12 1
10 13 1
10 16 1
10 23 1
10 31 1
10 32 1
10 36 1
10 42 1
10 44 1
10 47 1
10 49 1
10 50 1
10 51 1
10 52 1
10 54 1
10 58 1
10 59 1
10 62 1
10 64 1
10 68 1
10 70 1
10 76 1
10 77 1
10 78 1
10 81 1
10 94 1
10 101 1
10 105 1
10 106 1
10 109 1
10 113 1
10 114 1
10 115 1
10 116 1
10 117 1
10 124 1
10 133 1
10 136 1
10 141 1
10 143 1
10 146 1
10 149 1
10 158 1
10 165 1
10 166 1
10 167 1
10 171 1
10 172 1
10 173 1
10 174 1
10 178 1
10 179 1
10 188 1
10 195 1
10 199 1
11 12 1
11 13 1
11 15 1
11 23 1
11 27 1
11 29 1
11 31 1
11 33 1
11 40 1
11 42 1
11 43 1
11 44 1
11 49 1
11 52 1
11 53 1
11 54 1
11 59 1
11 61 1
11 65 1
11 66 1
11 71 1
11 73 1
11 75 1
11 76 1
11 80 1
11 86 1
11 87 1
11 88 1
11 89 1
11 98 1
11 101 1
11 104 1
11 107 1
11 113 1
11 114 1
11 125 1
11 130 1
11 132 1
11 133 1
11 134 1
11 135 1
11 139 1
11 140 1
11 144 1
11 148 1
11 149 1
11 152 1
11 159 1
11 168 1
11 174 1
11 183 1
11 187 1
11 189 1
11 190 1
11 191 1
11 197 1
11 200 1
12 13 1
12 15 1
12 17 1
12 18 1
12 19 1
12 22 1
12 28 1
12 33 1
12 34 1
12 39 1
12 43 1
12 46 1
12 48 1
12 51 1
12 61 1
12 64 1
12 66 1
12 67 1
12 68 1
12 71 1
12 72 1
12 73 1
12 74 1
12 76 1
12 81 1
12 84 1
12 88 1
12 90 1
12 92 1
12 94 1
12 96 1
12 99 1
12 103 1
12 104 1
12 107 1
12 108 1
12 113 1
12 117 1
12 123 1
12 128 1
12 133 1
12 138 1
12 140 1
12 151 1
12 152 1
12 156 1
12 159 1
12 167 1
12 170 1
12 176 1
12 183 1
12 184 1
12 185 1
12 189 1
12 194 1
12 195 1
12 196 1
13 18 1
13 23 1
13 26 1
13 28 1
13 29 1
13 30 1
13 32 1
13 36 1
13 37 1
13 38 1
13 40 1
13 41 1
13 46 1
13 47 1
13 50 1
13 51 1
13 52 1
13 55 1
13 61 1
13 62 1
13 63 1
13 69 1
13 70 1
13 75 1
13 76 1
13 78 1
13 80 1
13 82 1
13 87 1
13 95 1
13 99 1
13 102 1
13 112 1
13 114 1
13 116 1
13 119 1
13 120 1
13 121 1
13 131 1
13 135 1
13 137 1
13 139 1
13 145 1
13 146 1
13 148 1
13 151 1
13 160 1
13 162 1
13 164 1
13 172 1
13 174 1
13 176 1
13 177 1
13 179 1
13 181 1
13 182 1
13 184 1
13 185 1
13 194 1
13 196 1
14 16 1
14 19 1
14 20 1
14 25 1
14 36 1
14 42 1
14 43 1
14 47 1
14 48 1
14 49 1
14 50 1
14 55 1
14 62 1
14 64 1
14 66 1
14 81 1
14 83 1
14 86 1
14 89 1
14 90 1
14 91 1
14 93 1
14 96 1
14 98 1
14 103 1
14 105 1
14 106 1
14 107 1
14 109 1
14 111 1
14 112 1
14 113 1
14 119 1
14 123 1
14 126 1
14 133 1
14 134 1
14 135 1
14 139 1
14 142 1
14 148 1
14 149 1
14 156 1
14 157 1
14 161 1
14 163 1
14 173 1
14 174 1
14 178 1
14 181 1
14 183 1
14 191 1
14 192 1
14 194 1
14 200 1
15 16 1
15 19 1
15 22 1
15 24 1
15 26 1
15 28 1
15 29 1
15 34 1
15 37 1
15 40 1
15 49 1
15 50 1
15 52 1
15 53 1
15 54 1
15 57 1
15 59 1
15 63 1
15 64 1
15 68 1
15 73 1
15 83 1
15 89 1
15 91 1
15 97 1
15 102 1
15 105 1
15 110 1
15 116 1
15 119 1
15 124 1
15 132 1
15 143 1
15 144 1
15 146 1
15 148 1
15 152 1
15 157 1
15 161 1
15 162 1
15 169 1
15 175 1
15 180 1
15 181 1
15 183 1
15 188 1
15 193 1
16 17 1
16 20 1
16 30 1
16 32 1
16 35 1
16 40 1
16 43 1
16 45 1
16 47 1
16 48 1
16 56 1
16 60 1
16 62 1
16 64 1
16 65 1
16 70 1
16 72 1
16 80 1
16 82 1
16 85 1
16 88 1
16 91 1
16 92 1
16 95 1
16 97 1
16 109 1
16 113 1
16 116 1
16 117 1
16 118 1
16 119 1
16 124 1
16 125 1
16 126 1
16 130 1
16 131 1
16 145 1
16 146 1
16 148 1
16 150 1
16 151 1
16 157 1
16 159 1
16 162 1
16 165 1
16 170 1
16 172 1
16 174 1
16 179 1
16 181 1
16 182 1
16 185 1
16 188 1
16 189 1
16 191 1
16 196 1
16 197 1
17 24 1
17 25 1
17 32 1
17 34 1
17 37 1
17 42 1
17 45 1
17 55 1
17 59 1
17 63 1
17 64 1
17 68 1
17 71 1
17 80 1
17 84 1
17 86 1
17 88 1
17 91 1
17 94 1
17 104 1
17 111 1
17 114 1
17 117 1
17 121 1
17 131 1
17 133 1
17 137 1
17 140 1
17 144 1
17 150 1
17 152 1
17 155 1
17 159 1
17 161 1
17 162 1
17 166 1
17 167 1
17 177 1
17 178 1
17 179 1
17 180 1
17 184 1
17 185 1
17 188 1
17 189 1
17 191 1
17 196 1
17 198 1
17 200 1
18 19 1
18 25 1
18 30 1
18 31 1
18 32 1
18 33 1
18 39 1
18 43 1
18 45 1
18 48 1
18 53 1
18 56 1
18 57 1
18 63 1
18 65 1
18 71 1
18 74 1
18 75 1
18 81 1
18 88 1
18 90 1
18 100 1
18 103 1
18 106 1
18 109 1
18 110 1
18 111 1
18 112 1
18 118 1
18 121 1
18 124 1
18 126 1
18 127 1
18 128 1
18 129 1
18 133 1
18 139 1
18 142 1
18 145 1
18 147 1
18 148 1
18 150 1
18 158 1
18 160 1
18 165 1
18 176 1
18 179 1
18 183 1
18 186 1
18 190 1
18 193 1
18 194 1
18 197 1
19 21 1
19 31 1
19 33 1
19 37 1
19 38 1
19 46 1
19 56 1
19 57 1
19 61 1
19 66 1
19 69 1
19 71 1
19 89 1
19 94 1
19 96 1
19 97 1
19 102 1
19 106 1
19 107 1
19 110 1
19 111 1
19 112 1
19 113 1
19 115 1
19 118 1
19 122 1
19 125 1
19 126 1
19 128 1
19 132 1
19 134 1
19 137 1
19 138 1
19 140 1
19 141 1
19 143 1
19 146 1
19 148 1
19 149 1
19 151 1
19 152 1
19 158 1
19 167 1
19 169 1
19 172 1
19 173 1
19 174 1
19 178 1
19 184 1
19 186 1
19 188 1
19 192 1
19 199 1
20 22 1
20 23 1
20 25 1
20 30 1
20 31 1
20 33 1
20 46 1
20 47 1
20 49 1
20 55 1
20 63 1
20 64 1
20 69 1
20 82 1
20 83 1
20 84 1
20 88 1
20 89 1
20 90 1
20 93 1
20 95 1
20 98 1
20 103 1
20 110 1
20 113 1
20 114 1
20 116 1
20 118 1
20 119 1
20 128 1
20 133 1
20 136 1
20 138 1
20 141 1
20 143 1
20 156 1
20 159 1
20 160 1
20 161 1
20 166 1
20 169 1
20 172 1
20 177 1
20 178 1
20 180 1
20 188 1
20 191 1
20 192 1
20 198 1
21 22 1
21 24 1
21 26 1
21 28 1
21 35 1
21 36 1
21 43 1
21 46 1
21 51 1
21 53 1
21 55 1
21 58 1
21 60 1
21 68 1
21 71 1
21 73 1
21 75 1
21 79 1
21 80 1
21 82 1
21 83 1
21 85 1
21 87 1
21 90 1
21 91 1
21 96 1
21 104 1
21 105 1
21 106 1
21 115 1
21 117 1
21 123 1
21 124 1
21 126 1
21 138 1
21 147 1
21 150 1
21 158 1
21 160 1
21 161 1
21 162 1
21 173 1
21 174 1
21 177 1
21 178 1
21 179 1
21 181 1
21 183 1
21 184 1
21 188 1
21 189 1
21 192 1
21 194 1
21 196 1
21 198 1
21 199 1
22 29 1
22 35 1
22 46 1
22 47 1
22 50 1
22 57 1
22 58 1
22 61 1
22 66 1
22 70 1
22 71 1
22 79 1
22 82 1
22 88 1
22 98 1
22 99 1
22 104 1
22 105 1
22 108 1
22 109 1
22 122 1
22 124 1
22 128 1
22 129 1
22 130 1
22 137 1
22 138 1
22 140 1
22 142 1
22 143 1
22 150 1
22 151 1
22 156 1
22 162 1
22 166 1
22 169 1
22 170 1
22 171 1
22 172 1
22 175 1
22 176 1
22 177 1
22 180 1
22 182 1
22 184 1
22 185 1
22 189 1
22 192 1
22 194 1
22 198 1
23 30 1
23 36 1
23 37 1
23 39 1
23 42 1
23 46 1
23 48 1
23 50 1
23 54 1
23 55 1
23 65 1
23 70 1
23 71 1
23 73 1
23 75 1
23 76 1
23 77 1
23 79 1
23 83 1
23 84 1
23 86 1
23 116 1
23 117 1
23 118 1
23 122 1
23 131 1
23 133 1
23 135 1
23 143 1
23 144 1
23 150 1
23 156 1
23 158 1
23 163 1
23 167 1
23 168 1
23 169 1
23 170 1
23 171 1
23 177 1
23 178 1
23 179 1
23 180 1
23 185 1
23 186 1
23 188 1
23 189 1
23 193 1
23 194 1
24 29 1
24 31 1
24 34 1
24 36 1
24 41 1
24 44 1
24 47 1
24 51 1
24 54 1
24 55 1
24 57 1
24 59 1
24 61 1
24 62 1
24 65 1
24 66 1
24 68 1
24 69 1
24 71 1
24 72 1
24 74 1
24 75 1
24 76 1
24 91 1
24 93 1
24 95 1
24 97 1
24 98 1
24 100 1
24 101 1
24 103 1
24 113 1
24 116 1
24 118 1
24 119 1
24 121 1
24 123 1
24 124 1
24 125 1
24 130 1
24 138 1
24 140 1
24 142 1
24 143 1
24 145 1
24 151 1
24 153 1
24 154 1
24 166 1
24 169 1
24 171 1
24 174 1
24 175 1
24 179 1
24 180 1
24 182 1
24 187 1
24 188 1
24 190 1
24 192 1
24 200 1
25 29 1
25 30 1
25 38 1
25 45 1
25 47 1
25 48 1
25 49 1
25 52 1
25 59 1
25 62 1
25 65 1
25 71 1
25 72 1
25 78 1
25 81 1
25 82 1
25 83 1
25 86 1
25 87 1
25 91 1
25 98 1
25 99 1
25 100 1
25 102 1
25 106 1
25 110 1
25 111 1
25 113 1
25 115 1
25 118 1
25 119 1
25 120 1
25 126 1
25 128 1
25 131 1
25 138 1
25 140 1
25 142 1
25 151 1
25 157 1
25 161 1
25 162 1
25 168 1
25 170 1
25 172 1
25 174 1
25 176 1
25 177 1
25 179 1
25 181 1
25 182 1
25 185 1
25 188 1
25 196 1
25 200 1
26 27 1
26 31 1
26 32 1
26 34 1
26 37 1
26 41 1
26 43 1
26 45 1
26 47 1
26 51 1
26 56 1
26 57 1
26 59 1
26 62 1
26 64 1
26 65 1
26 66 1
26 74 1
26 83 1
26 91 1
26 92 1
26 95 1
26 96 1
26 102 1
26 104 1
26 105 1
26 106 1
26 108 1
26 113 1
26 120 1
26 121 1
26 123 1
26 132 1
26 135 1
26 138 1
26 140 1
26 142 1
26 147 1
26 156 1
26 161 1
26 165 1
26 169 1
26 170 1
26 176 1
26 178 1
26 182 1
26 185 1
26 186 1
26 191 1
26 193 1
26 194 1
26 200 1
27 32 1
27 33 1
27 35 1
27 37 1
27 41 1
27 44 1
27 53 1
27 62 1
27 64 1
27 70 1
27 73 1
27 79 1
27 80 1
27 87 1
27 90 1
27 91 1
27 93 1
27 95 1
27 100 1
27 101 1
27 104 1
27 107 1
27 109 1
27 110 1
27 118 1
27 119 1
27 121 1
27 122 1
27 127 1
27 130 1
27 135 1
27 136 1
27 137 1
27 138 1
27 141 1
27 142 1
27 144 1
27 148 1
27 152 1
27 157 1
27 160 1
27 162 1
27 164 1
27 168 1
27 172 1
27 173 1
27 175 1
27 177 1
27 180 1
27 182 1
27 183 1
27 187 1
27 189 1
27 195 1
28 30 1
28 34 1
28 37 1
28 39 1
28 42 1
28 43 1
28 48 1
28 50 1
28 53 1
28 55 1
28 61 1
28 71 1
28 73 1
28 74 1
28 76 1
28 78 1
28 79 1
28 86 1
28 89 1
28 90 1
28 92 1
28 95 1
28 97 1
28 98 1
28 99 1
28 101 1
28 102 1
28 104 1
28 107 1
28 115 1
28 116 1
28 122 1
28 128 1
28 129 1
28 131 1
28 132 1
28 135 1
28 136 1
28 137 1
28 139 1
28 143 1
28 144 1
28 146 1
28 150 1
28 152 1
28 155 1
28 156 1
28 164 1
28 166 1
28 173 1
28 176 1
28 181 1
28 185 1
28 192 1
28 195 1
28 196 1
28 199 1
28 200 1
29 35 1
29 41 1
29 42 1
29 47 1
29 48 1
29 49 1
29 50 1
29 51 1
29 52 1
29 57 1
29 58 1
29 65 1
29 72 1
29 74 1
29 76 1
29 83 1
29 85 1
29 87 1
29 98 1
29 99 1
29 101 1
29 104 1
29 106 1
29 107 1
29 109 1
29 115 1
29 117 1
29 121 1
29 125 1
29 127 1
29 130 1
29 134 1
29 138 1
29 142 1
29 144 1
29 149 1
29 152 1
29 156 1
29 161 1
29 163 1
29 164 1
29 166 1
29 168 1
29 169 1
29 172 1
29 174 1
29 176 1
29 178 1
29 179 1
29 182 1
29 183 1
29 192 1
29 193 1
29 194 1
29 195 1
29 197 1
29 198 1
30 34 1
30 36 1
30 41 1
30 42 1
30 44 1
30 46 1
30 47 1
30 51 1
30 56 1
30 57 1
30 60 1
30 62 1
30 65 1
30 70 1
30 71 1
30 72 1
30 73 1
30 74 1
30 77 1
30 83 1
30 88 1
30 89 1
30 92 1
30 93 1
30 94 1
30 96 1
30 102 1
30 104 1
30 105 1
30 109 1
30 122 1
30 128 1
30 129 1
30 132 1
30 135 1
30 137 1
30 138 1
30 139 1
30 140 1
30 144 1
30 151 1
30 152 1
30 156 1
30 162 1
30 164 1
30 168 1
30 169 1
30 170 1
30 171 1
30 176 1
30 177 1
30 180 1
30 182 1
30 183 1
30 185 1
30 191 1
30 193 1
30 195 1
30 198 1
31 33 1
31 34 1
31 35 1
31 37 1
31 39 1
31 42 1
31 43 1
31 45 1
31 49 1
31 50 1
31 52 1
31 53 1
31 55 1
31 56 1
31 58 1
31 64 1
31 66 1
31 67 1
31 70 1
31 72 1
31 78 1
31 81 1
31 85 1
31 93 1
31 94 1
31 96 1
31 99 1
31 101 1
31 107 1
31 108 1
31 114 1
31 118 1
31 120 1
31 124 1
31 125 1
31 127 1
31 133 1
31 144 1
31 146 1
31 147 1
31 152 1
31 155 1
31 159 1
31 165 1
31 175 1
31 176 1
31 177 1
31 181 1
31 182 1
31 195 1
31 198 1
32 42 1
32 46 1
32 50 1
32 53 1
32 58 1
32 59 1
32 61 1
32 63 1
32 64 1
32 69 1
32 70 1
32 71 1
32 72 1
32 82 1
32 83 1
32 92 1
32 97 1
32 98 1
32 99 1
32 100 1
32 105 1
32 106 1
32 110 1
32 116 1
32 120 1
32 124 1
32 130 1
32 132 1
32 134 1
32 140 1
32 144 1
32 145 1
32 146 1
32 149 1
32 154 1
32 162 1
32 165 1
32 167 1
32 172 1
32 173 1
32 180 1
32 184 1
32 187 1
32 191 1
32 194 1
32 195 1
32 198 1
33 35 1
33 37 1
33 39 1
33 42 1
33 43 1
33 47 1
33 50 1
33 54 1
33 56 1
33 58 1
33 67 1
33 70 1
33 71 1
33 73 1
33 75 1
33 77 1
33 83 1
33 84 1
33 86 1
33 89 1
33 92 1
33 93 1
33 99 1
33 102 1
33 109 1
33 111 1
33 113 1
33 114 1
33 116 1
33 117 1
33 118 1
33 120 1
33 124 1
33 129 1
33 133 1
33 146 1
33 151 1
33 152 1
33 153 1
33 155 1
33 157 1
33 159 1
33 162 1
33 164 1
33 166 1
33 169 1
33 171 1
33 179 1
33 180 1
33 182 1
33 183 1
33 186 1
33 189 1
33 191 1
33 195 1
33 199 1
34 36 1
34 38 1
34 43 1
34 46 1
34 47 1
34 49 1
34 65 1
34 66 1
34 69 1
34 70 1
34 82 1
34 83 1
34 86 1
34 87 1
34 90 1
34 92 1
34 94 1
34 97 1
34 98 1
34 99 1
34 103 1
34 108 1
34 112 1
34 114 1
34 115 1
34 117 1
34 120 1
34 123 1
34 129 1
34 131 1
34 134 1
34 137 1
34 140 1
34 143 1
34 144 1
34 148 1
34 151 1
34 152 1
34 157 1
34 161 1
34 165 1
34 167 1
34 170 1
34 177 1
34 178 1
34 185 1
34 189 1
34 198 1
34 199 1
35 36 1
35 38 1
35 45 1
35 49 1
35 54 1
35 56 1
35 61 1
35 66 1
35 69 1
35 71 1
35 76 1
35 77 1
35 78 1
35 80 1
35 81 1
35 89 1
35 93 1
35 94 1
35 97 1
35 106 1
35 113 1
35 115 1
35 122 1
35 136 1
35 137 1
35 142 1
35 143 1
35 144 1
35 146 1
35 147 1
35 148 1
35 151 1
35 152 1
35 156 1
35 159 1
35 163 1
35 165 1
35 168 1
35 173 1
35 175 1
35 177 1
35 178 1
35 182 1
35 183 1
35 193 1
35 194 1
35 195 1
36 51 1
36 56 1
36 58 1
36 60 1
36 61 1
36 68 1
36 70 1
36 75 1
36 80 1
36 83 1
36 92 1
36 93 1
36 104 1
36 108 1
36 109 1
36 110 1
36 113 1
36 115 1
36 116 1
36 117 1
36 121 1
36 125 1
36 127 1
36 128 1
36 134 1
36 135 1
36 136 1
36 147 1
36 150 1
36 156 1
36 159 1
36 162 1
36 167 1
36 168 1
36 172 1
36 174 1
36 175 1
36 176 1
36 178 1
36 180 1
36 184 1
36 185 1
36 187 1
36 195 1
37 40 1
37 42 1
37 43 1
37 52 1
37 54 1
37 59 1
37 60 1
37 64 1
37 65 1
37 67 1
37 70 1
37 71 1
37 73 1
37 74 1
37 78 1
37 81 1
37 86 1
37 92 1
37 93 1
37 94 1
37 96 1
37 102 1
37 103 1
37 105 1
37 106 1
37 108 1
37 109 1
37 112 1
37 115 1
37 121 1
37 124 1
37 127 1
37 129 1
37 130 1
37 132 1
37 133 1
37 141 1
37 143 1
37 144 1
37 145 1
37 146 1
37 153 1
37 157 1
37 161 1
37 164 1
37 168 1
37 170 1
37 172 1
37 175 1
37 177 1
37 181 1
37 185 1
37 186 1
37 187 1
37 189 1
37 192 1
37 193 1
37 198 1
38 42 1
38 45 1
38 49 1
38 53 1
38 56 1
38 57 1
38 66 1
38 68 1
38 70 1
38 73 1
38 76 1
38 77 1
38 79 1
38 85 1
38 87 1
38 89 1
38 91 1
38 92 1
38 98 1
38 99 1
38 103 1
38 110 1
38 111 1
38 112 1
38 115 1
38 116 1
38 118 1
38 125 1
38 131 1
38 132 1
38 134 1
38 139 1
38 140 1
38 142 1
38 145 1
38 151 1
38 154 1
38 158 1
38 159 1
38 162 1
38 166 1
38 167 1
38 168 1
38 170 1
38 175 1
38 177 1
38 179 1
38 183 1
38 186 1
38 188 1
38 189 1
38 197 1
38 200 1
39 43 1
39 49 1
39 51 1
39 54 1
39 59 1
39 60 1
39 62 1
39 64 1
39 66 1
39 68 1
39 73 1
39 78 1
39 86 1
39 87 1
39 88 1
39 89 1
39 91 1
39 94 1
39 98 1
39 100 1
39 106 1
39 112 1
39 117 1
39 121 1
39 122 1
39 125 1
39 129 1
39 133 1
39 150 1
39 155 1
39 159 1
39 164 1
39 166 1
39 172 1
39 174 1
39 177 1
39 178 1
39 188 1
39 191 1
39 192 1
39 195 1
39 197 1
39 198 1
40 42 1
40 43 1
40 45 1
40 46 1
40 48 1
40 49 1
40 51 1
40 53 1
40 63 1
40 72 1
40 75 1
40 76 1
40 78 1
40 80 1
40 85 1
40 87 1
40 91 1
40 94 1
40 98 1
40 100 1
40 105 1
40 108 1
40 111 1
40 112 1
40 114 1
40 119 1
40 120 1
40 126 1
40 127 1
40 129 1
40 132 1
40 133 1
40 137 1
40 141 1
40 145 1
40 149 1
40 155 1
40 156 1
40 161 1
40 162 1
40 164 1
40 168 1
40 171 1
40 173 1
40 179 1
40 184 1
40 187 1
40 188 1
40 191 1
40 193 1
40 195 1
40 196 1
40 198 1
41 48 1
41 50 1
41 51 1
41 52 1
41 54 1
41 58 1
41 59 1
41 62 1
41 65 1
41 67 1
41 68 1
41 70 1
41 72 1
41 76 1
41 83 1
41 88 1
41 99 1
41 100 1
41 101 1
41 103 1
41 106 1
41 108 1
41 111 1
41 112 1
41 114 1
41 117 1
41 118 1
41 130 1
41 134 1
41 135 1
41 138 1
41 143 1
41 145 1
41 148 1
41 149 1
41 152 1
41 155 1
41 157 1
41 165 1
41 167 1
41 171 1
41 185 1
41 188 1
41 194 1
41 195 1
41 197 1
41 198 1
41 199 1
41 200 1
42 43 1
42 48 1
42 50 1
42 52 1
42 58 1
42 61 1
42 62 1
42 63 1
42 67 1
42 70 1
42 73 1
42 74 1
42 75 1
42 78 1
42 81 1
42 85 1
42 94 1
42 112 1
42 113 1
42 115 1
42 120 1
42 126 1
42 133 1
42 134 1
42 135 1
42 141 1
42 142 1
42 144 1
42 149 1
42 153 1
42 154 1
42 155 1
42 156 1
42 160 1
42 161 1
42 167 1
42 168 1
42 169 1
42 172 1
42 177 1
42 178 1
42 182 1
42 183 1
42 186 1
42 191 1
42 192 1
42 197 1
43 44 1
43 45 1
43 49 1
43 50 1
43 51 1
43 52 1
43 60 1
43 61 1
43 62 1
43 65 1
43 69 1
43 70 1
43 77 1
43 80 1
43 86 1
43 87 1
43 88 1
43 91 1
43 94 1
43 96 1
43 97 1
43 103 1
43 105 1
43 108 1
43 110 1
43 112 1
43 116 1
43 117 1
43 131 1
43 134 1
43 135 1
43 137 1
43 149 1
43 150 1
43 151 1
43 155 1
43 157 1
43 159 1
43 161 1
43 169 1
43 175 1
43 176 1
43 180 1
43 181 1
43 191 1
43 199 1
44 45 1
44 49 1
44 57 1
44 62 1
44 64 1
44 70 1
44 71 1
44 74 1
44 75 1
44 76 1
44 84 1
44 87 1
44 92 1
44 95 1
44 99 1
44 101 1
44 102 1
44 104 1
44 107 1
44 110 1
44 111 1
44 112 1
44 114 1
44 116 1
44 120 1
44 123 1
44 126 1
44 127 1
44 128 1
44 129 1
44 130 1
44 134 1
44 136 1
44 137 1
44 143 1
44 147 1
44 149 1
44 155 1
44 158 1
44 160 1
44 166 1
44 167 1
44 173 1
44 174 1
44 179 1
44 181 1
44 185 1
44 188 1
44 191 1
44 192 1
44 195 1
44 197 1
44 198 1
45 51 1
45 53 1
45 57 1
45 58 1
45 66 1
45 69 1
45 75 1
45 77 1
45 79 1
45 83 1
45 85 1
45 88 1
45 90 1
45 91 1
45 92 1
45 93 1
45 98 1
45 104 1
45 117 1
45 120 1
45 123 1
45 128 1
45 138 1
45 139 1
45 145 1
45 146 1
45 155 1
45 156 1
45 160 1
45 166 1
45 167 1
45 169 1
45 171 1
45 172 1
45 173 1
45 180 1
45 181 1
45 185 1
45 187 1
45 193 1
45 194 1
45 195 1
46 50 1
46 51 1
46 52 1
46 56 1
46 60 1
46 65 1
46 67 1
46 69 1
46 70 1
46 71 1
46 73 1
46 77 1
46 79 1
46 82 1
46 83 1
46 90 1
46 91 1
46 94 1
46 96 1
46 99 1
46 102 1
46 103 1
46 106 1
46 107 1
46 109 1
46 110 1
46 112 1
46 119 1
46 120 1
46 121 1
46 127 1
46 128 1
46 130 1
46 134 1
46 135 1
46 136 1
46 137 1
46 138 1
46 139 1
46 140 1
46 142 1
46 144 1
46 153 1
46 163 1
46 164 1
46 171 1
46 172 1
46 175 1
46 177 1
46 179 1
46 185 1
46 190 1
46 197 1
46 198 1
47 52 1
47 53 1
47 54 1
47 56 1
47 58 1
47 60 1
47 63 1
47 65 1
47 66 1
47 70 1
47 71 1
47 75 1
47 80 1
47 82 1
47 83 1
47 84 1
47 87 1
47 94 1
47 102 1
47 103 1
47 106 1
47 107 1
47 108 1
47 113 1
47 118 1
47 120 1
47 124 1
47 126 1
47 131 1
47 134 1
47 138 1
47 139 1
47 143 1
47 144 1
47 145 1
47 146 1
47 149 1
47 150 1
47 152 1
47 154 1
47 155 1
47 158 1
47 165 1
47 166 1
47 169 1
47 172 1
47 174 1
47 175 1
47 181 1
47 182 1
47 185 1
47 187 1
47 195 1
47 197 1
47 200 1
48 49 1
48 50 1
48 58 1
48 61 1
48 66 1
48 67 1
48 71 1
48 81 1
48 82 1
48 92 1
48 96 1
48 104 1
48 105 1
48 106 1
48 108 1
48 111 1
48 114 1
48 126 1
48 127 1
48 134 1
48 137 1
48 146 1
48 149 1
48 150 1
48 151 1
48 161 1
48 162 1
48 163 1
48 170 1
48 171 1
48 173 1
48 174 1
48 176 1
48 178 1
48 184 1
48 185 1
48 188 1
48 189 1
48 190 1
48 192 1
48 198 1
48 199 1
49 59 1
49 61 1
49 63 1
49 64 1
49 72 1
49 73 1
49 75 1
49 84 1
49 91 1
49 93 1
49 96 1
49 97 1
49 101 1
49 104 1
49 105 1
49 106 1
49 107 1
49 108 1
49 110 1
49 112 1
49 114 1
49 115 1
49 117 1
49 119 1
49 121 1
49 132 1
49 133 1
49 135 1
49 136 1
49 138 1
49 139 1
49 140 1
49 141 1
49 145 1
49 147 1
49 149 1
49 150 1
49 151 1
49 162 1
49 167 1
49 170 1
49 171 1
49 172 1
49 173 1
49 180 1
49 187 1
49 197 1
49 199 1
50 51 1
50 53 1
50 65 1
50 68 1
50 79 1
50 83 1
50 91 1
50 97 1
50 100 1
50 101 1
50 102 1
50 103 1
50 105 1
50 107 1
50 115 1
50 125 1
50 126 1
50 127 1
50 132 1
50 133 1
50 136 1
50 137 1
50 138 1
50 140 1
50 147 1
50 148 1
50 149 1
50 154 1
50 156 1
50 160 1
50 162 1
50 163 1
50 166 1
50 168 1
50 169 1
50 174 1
50 175 1
50 176 1
50 177 1
50 178 1
50 180 1
50 182 1
50 184 1
50 185 1
50 186 1
50 187 1
50 191 1
50 195 1
50 199 1
51 52 1
51 58 1
51 66 1
51 72 1
51 74 1
51 75 1
51 77 1
51 80 1
51 81 1
51 82 1
51 86 1
51 87 1
51 92 1
51 94 1
51 101 1
51 102 1
51 103 1
51 106 1
51 109 1
51 110 1
51 112 1
51 113 1
51 114 1
51 125 1
51 136 1
51 140 1
51 146 1
51 147 1
51 172 1
51 179 1
51 183 1
51 184 1
51 185 1
51 187 1
51 195 1
51 196 1
52 53 1
52 54 1
52 56 1
52 58 1
52 63 1
52 65 1
52 66 1
52 71 1
52 72 1
52 79 1
52 80 1
52 94 1
52 95 1
52 97 1
52 100 1
52 102 1
52 104 1
52 105 1
52 106 1
52 110 1
52 112 1
52 118 1
52 121 1
52 128 1
52 132 1
52 135 1
52 138 1
52 141 1
52 147 1
52 150 1
52 151 1
52 155 1
52 157 1
52 158 1
52 159 1
52 170 1
52 171 1
52 174 1
52 179 1
52 180 1
52 181 1
52 186 1
52 188 1
52 189 1
52 194 1
52 198 1
53 54 1
53 56 1
53 64 1
53 66 1
53 67 1
53 69 1
53 70 1
53 73 1
53 77 1
53 78 1
53 83 1
53 84 1
53 87 1
53 89 1
53 90 1
53 92 1
53 94 1
53 102 1
53 110 1
53 118 1
53 121 1
53 126 1
53 132 1
53 134 1
53 137 1
53 138 1
53 139 1
53 141 1
53 147 1
53 148 1
53 150 1
53 157 1
53 162 1
53 165 1
53 171 1
53 172 1
53 177 1
53 178 1
53 179 1
53 181 1
53 182 1
53 185 1
53 188 1
53 192 1
53 197 1
53 199 1
53 200 1
54 57 1
54 58 1
54 59 1
54 60 1
54 61 1
54 62 1
54 63 1
54 69 1
54 71 1
54 87 1
54 90 1
54 92 1
54 98 1
54 107 1
54 115 1
54 116 1
54 118 1
54 119 1
54 120 1
54 123 1
54 131 1
54 138 1
54 139 1
54 142 1
54 148 1
54 149 1
54 151 1
54 157 1
54 158 1
54 159 1
54 162 1
54 163 1
54 164 1
54 166 1
54 167 1
54 169 1
54 172 1
54 184 1
54 187 1
54 195 1
55 58 1
55 60 1
55 65 1
55 66 1
55 68 1
55 70 1
55 72 1
55 73 1
55 77 1
55 79 1
55 84 1
55 93 1
55 97 1
55 112 1
55 114 1
55 122 1
55 123 1
55 125 1
55 126 1
55 127 1
55 128 1
55 151 1
55 154 1
55 157 1
55 161 1
55 181 1
55 193 1
55 195 1
56 58 1
56 71 1
56 76 1
56 77 1
56 78 1
56 80 1
56 81 1
56 82 1
56 90 1
56 91 1
56 92 1
56 93 1
56 98 1
56 99 1
56 100 1
56 102 1
56 107 1
56 111 1
56 112 1
56 113 1
56 114 1
56 115 1
56 119 1
56 120 1
56 125 1
56 127 1
56 135 1
56 138 1
56 140 1
56 141 1
56 144 1
56 150 1
56 155 1
56 157 1
56 162 1
56 163 1
56 168 1
56 172 1
56 176 1
56 177 1
56 178 1
56 183 1
56 188 1
56 189 1
56 191 1
56 195 1
56 198 1
57 61 1
57 62 1
57 64 1
57 65 1
57 66 1
57 68 1
57 82 1
57 84 1
57 85 1
57 86 1
57 90 1
57 92 1
57 93 1
57 94 1
57 95 1
57 100 1
57 104 1
57 118 1
57 125 1
57 127 1
57 132 1
57 135 1
57 138 1
57 139 1
57 143 1
57 148 1
57 150 1
57 152 1
57 153 1
57 154 1
57 158 1
57 159 1
57 165 1
57 176 1
57 178 1
57 180 1
57 181 1
57 182 1
57 185 1
57 188 1
57 195 1
58 61 1
58 63 1
58 74 1
58 76 1
58 78 1
58 80 1
58 86 1
58 88 1
58 93 1
58 95 1
58 102 1
58 104 1
58 111 1
58 113 1
58 115 1
58 118 1
58 120 1
58 128 1
58 134 1
58 140 1
58 145 1
58 147 1
58 156 1
58 165 1
58 169 1
58 170 1
58 177 1
58 180 1
58 184 1
58 185 1
58 189 1
58 191 1
58 194 1
58 195 1
58 198 1
59 61 1
59 63 1
59 71 1
59 74 1
59 75 1
59 76 1
59 78 1
59 81 1
59 82 1
59 83 1
59 84 1
59 89 1
59 91 1
59 96 1
59 97 1
59 110 1
59 112 1
59 113 1
59 115 1
59 118 1
59 119 1
59 121 1
59 123 1
59 126 1
59 128 1
59 133 1
59 135 1
59 136 1
59 141 1
59 142 1
59 144 1
59 146 1
59 149 1
59 150 1
59 151 1
59 154 1
59 155 1
59 157 1
59 158 1
59 160 1
59 165 1
59 167 1
59 174 1
59 175 1
59 177 1
59 179 1
59 195 1
60 63 1
60 68 1
60 69 1
60 72 1
60 74 1
60 79 1
60 82 1
60 86 1
60 88 1
60 90 1
60 95 1
60 97 1
60 99 1
60 100 1
60 101 1
60 104 1
60 106 1
60 108 1
60 115 1
60 116 1
60 119 1
60 120 1
60 129 1
60 132 1
60 134 1
60 135 1
60 142 1
60 144 1
60 147 1
60 154 1
60 159 1
60 165 1
60 166 1
60 167 1
60 172 1
60 175 1
60 177 1
60 179 1
60 180 1
60 181 1
60 187 1
60 191 1
60 194 1
60 197 1
60 198 1
60 199 1
61 64 1
61 67 1
61 68 1
61 76 1
61 80 1
61 93 1
61 94 1
61 98 1
61 99 1
61 100 1
61 103 1
61 108 1
61 109 1
61 110 1
61 112 1
61 120 1
61 122 1
61 124 1
61 125 1
61 127 1
61 130 1
61 131 1
61 134 1
61 135 1
61 136 1
61 141 1
61 144 1
61 148 1
61 149 1
61 151 1
61 155 1
61 158 1
61 163 1
61 164 1
61 169 1
61 177 1
61 183 1
61 184 1
61 192 1
61 193 1
61 194 1
61 196 1
62 64 1
62 65 1
62 66 1
62 72 1
62 73 1
62 86 1
62 89 1
62 90 1
62 94 1
62 95 1
62 100 1
62 102 1
62 109 1
62 111 1
62 115 1
62 120 1
62 122 1
62 126 1
62 127 1
62 128 1
62 131 1
62 138 1
62 142 1
62 143 1
62 146 1
62 151 1
62 154 1
62 156 1
62 157 1
62 158 1
62 159 1
62 164 1
62 166 1
62 169 1
62 171 1
62 180 1
62 181 1
62 187 1
62 188 1
62 190 1
62 191 1
62 192 1
62 196 1
62 198 1
63 64 1
63 66 1
63 68 1
63 69 1
63 74 1
63 75 1
63 76 1
63 78 1
63 79 1
63 81 1
63 82 1
63 83 1
63 85 1
63 86 1
63 87 1
63 93 1
63 94 1
63 96 1
63 102 1
63 105 1
63 108 1
63 110 1
63 113 1
63 115 1
63 119 1
63 127 1
63 128 1
63 137 1
63 139 1
63 145 1
63 147 1
63 148 1
63 150 1
63 152 1
63 154 1
63 155 1
63 158 1
63 160 1
63 162 1
63 164 1
63 166 1
63 167 1
63 168 1
63 170 1
63 172 1
63 187 1
63 189 1
64 69 1
64 70 1
64 74 1
64 75 1
64 78 1
64 88 1
64 89 1
64 90 1
64 95 1
64 104 1
64 111 1
64 113 1
64 121 1
64 124 1
64 128 1
64 130 1
64 132 1
64 134 1
64 139 1
64 142 1
64 144 1
64 145 1
64 146 1
64 149 1
64 152 1
64 156 1
64 157 1
64 158 1
64 160 1
64 163 1
64 164 1
64 168 1
64 169 1
64 170 1
64 172 1
64 175 1
64 183 1
64 184 1
64 192 1
64 193 1
64 194 1
64 199 1
64 200 1
65 68 1
65 69 1
65 70 1
65 74 1
65 81 1
65 84 1
65 85 1
65 87 1
65 91 1
65 98 1
65 102 1
65 104 1
65 105 1
65 106 1
65 107 1
65 108 1
65 111 1
65 119 1
65 121 1
65 123 1
65 125 1
65 127 1
65 129 1
65 131 1
65 136 1
65 139 1
65 140 1
65 142 1
65 144 1
65 150 1
65 155 1
65 159 1
65 161 1
65 162 1
65 164 1
65 167 1
65 168 1
65 171 1
65 172 1
65 175 1
65 178 1
65 183 1
65 184 1
65 191 1
65 195 1
65 198 1
66 72 1
66 73 1
66 74 1
66 80 1
66 90 1
66 101 1
66 102 1
66 106 1
66 107 1
66 109 1
66 112 1
66 117 1
66 121 1
66 122 1
66 123 1
66 128 1
66 134 1
66 136 1
66 137 1
66 141 1
66 148 1
66 153 1
66 159 1
66 163 1
66 169 1
66 170 1
66 182 1
66 185 1
66 186 1
66 193 1
66 197 1
67 69 1
67 74 1
67 76 1
67 78 1
67 83 1
67 88 1
67 95 1
67 97 1
67 105 1
67 107 1
67 109 1
67 110 1
67 120 1
67 122 1
67 126 1
67 127 1
67 130 1
67 131 1
67 132 1
67 135 1
67 136 1
67 143 1
67 148 1
67 151 1
67 154 1
67 155 1
67 157 1
67 163 1
67 165 1
67 172 1
67 174 1
67 180 1
67 187 1
67 189 1
67 194 1
67 195 1
68 74 1
68 75 1
68 81 1
68 82 1
68 86 1
68 88 1
68 99 1
68 103 1
68 104 1
68 105 1
68 109 1
68 110 1
68 115 1
68 116 1
68 121 1
68 122 1
68 135 1
68 144 1
68 146 1
68 151 1
68 154 1
68 159 1
68 160 1
68 164 1
68 166 1
68 168 1
68 181 1
68 182 1
68 183 1
68 184 1
68 185 1
68 196 1
68 199 1
69 72 1
69 74 1
69 75 1
69 80 1
69 86 1
69 91 1
69 93 1
69 94 1
69 95 1
69 98 1
69 107 1
69 109 1
69 113 1
69 114 1
69 117 1
69 118 1
69 119 1
69 120 1
69 126 1
69 129 1
69 130 1
69 131 1
69 138 1
69 142 1
69 145 1
69 153 1
69 159 1
69 161 1
69 162 1
69 163 1
69 166 1
69 169 1
69 174 1
69 176 1
69 178 1
69 186 1
69 187 1
69 190 1
69 191 1
69 192 1
69 196 1
70 71 1
70 72 1
70 74 1
70 75 1
70 76 1
70 77 1
70 79 1
70 81 1
70 87 1
70 89 1
70 90 1
70 92 1
70 93 1
70 94 1
70 98 1
70 100 1
70 103 1
70 113 1
70 117 1
70 119 1
70 122 1
70 126 1
70 130 1
70 132 1
70 134 1
70 136 1
70 141 1
70 143 1
70 147 1
70 148 1
70 149 1
70 154 1
70 158 1
70 161 1
70 166 1
70 167 1
70 168 1
70 169 1
70 170 1
70 174 1
70 180 1
70 181 1
70 182 1
70 185 1
70 190 1
70 191 1
70 194 1
71 75 1
71 81 1
71 84 1
71 87 1
71 92 1
71 93 1
71 94 1
71 95 1
71 96 1
71 100 1
71 102 1
71 104 1
71 105 1
71 106 1
71 111 1
71 113 1
71 122 1
71 125 1
71 127 1
71 141 1
71 146 1
71 147 1
71 148 1
71 149 1
71 153 1
71 154 1
71 156 1
71 157 1
71 164 1
71 166 1
71 167 1
71 172 1
71 186 1
71 187 1
71 191 1
71 192 1
71 199 1
72 76 1
72 77 1
72 84 1
72 85 1
72 86 1
72 87 1
72 90 1
72 92 1
72 93 1
72 98 1
72 103 1
72 104 1
72 106 1
72 110 1
72 114 1
72 115 1
72 118 1
72 125 1
72 130 1
72 132 1
72 134 1
72 137 1
72 139 1
72 148 1
72 157 1
72 166 1
72 171 1
72 178 1
72 184 1
72 187 1
72 191 1
72 192 1
72 193 1
72 194 1
72 197 1
72 199 1
73 74 1
73 75 1
73 78 1
73 79 1
73 80 1
73 82 1
73 84 1
73 86 1
73 87 1
73 90 1
73 91 1
73 92 1
73 100 1
73 120 1
73 123 1
73 124 1
73 125 1
73 128 1
73 129 1
73 139 1
73 140 1
73 141 1
73 145 1
73 146 1
73 147 1
73 152 1
73 153 1
73 164 1
73 175 1
73 179 1
73 180 1
73 184 1
73 192 1
73 195 1
73 196 1
73 198 1
73 199 1
74 81 1
74 86 1
74 87 1
74 88 1
74 89 1
74 90 1
74 98 1
74 101 1
74 104 1
74 105 1
74 107 1
74 114 1
74 116 1
74 118 1
74 121 1
74 123 1
74 125 1
74 127 1
74 130 1
74 132 1
74 141 1
74 148 1
74 150 1
74 154 1
74 159 1
74 165 1
74 173 1
74 174 1
74 175 1
74 176 1
74 179 1
74 180 1
74 184 1
74 189 1
74 191 1
75 77 1
75 79 1
75 80 1
75 82 1
75 85 1
75 87 1
75 88 1
75 90 1
75 91 1
75 92 1
75 95 1
75 97 1
75 98 1
75 102 1
75 104 1
75 106 1
75 109 1
75 112 1
75 113 1
75 121 1
75 127 1
75 133 1
75 134 1
75 137 1
75 139 1
75 142 1
75 145 1
75 146 1
75 152 1
75 153 1
75 158 1
75 162 1
75 163 1
75 165 1
75 169 1
75 173 1
75 174 1
75 176 1
75 177 1
75 178 1
75 180 1
75 182 1
75 183 1
75 185 1
75 186 1
75 187 1
75 189 1
75 190 1
75 193 1
75 197 1
76 77 1
76 79 1
76 87 1
76 90 1
76 91 1
76 93 1
76 98 1
76 99 1
76 102 1
76 103 1
76 107 1
76 110 1
76 111 1
76 116 1
76 124 1
76 125 1
76 126 1
76 132 1
76 136 1
76 140 1
76 141 1
76 149 1
76 152 1
76 155 1
76 160 1
76 161 1
76 163 1
76 167 1
76 175 1
76 177 1
76 178 1
76 184 1
76 185 1
76 192 1
76 193 1
76 200 1
77 83 1
77 84 1
77 85 1
77 86 1
77 92 1
77 96 1
77 98 1
77 106 1
77 108 1
77 109 1
77 115 1
77 117 1
77 119 1
77 127 1
77 129 1
77 131 1
77 140 1
77 143 1
77 144 1
77 145 1
77 146 1
77 150 1
77 151 1
77 154 1
77 157 1
77 159 1
77 160 1
77 165 1
77 166 1
77 168 1
77 171 1
77 174 1
77 182 1
77 186 1
77 187 1
77 192 1
77 196 1
77 199 1
78 84 1
78 86 1
78 87 1
78 88 1
78 92 1
78 94 1
78 95 1
78 96 1
78 103 1
78 106 1
78 107 1
78 111 1
78 112 1
78 113 1
78 120 1
78 123 1
78 128 1
78 129 1
78 132 1
78 134 1
78 137 1
78 138 1
78 143 1
78 147 1
78 148 1
78 149 1
78 150 1
78 155 1
78 157 1
78 160 1
78 166 1
78 169 1
78 177 1
78 179 1
78 180 1
78 184 1
78 185 1
78 187 1
78 188 1
78 198 1
78 199 1
78 200 1
79 80 1
79 84 1
79 91 1
79 101 1
79 103 1
79 105 1
79 108 1
79 112 1
79 114 1
79 116 1
79 121 1
79 129 1
79 132 1
79 137 1
79 142 1
79 144 1
79 145 1
79 146 1
79 147 1
79 152 1
79 163 1
79 165 1
79 167 1
79 168 1
79 170 1
79 171 1
79 173 1
79 177 1
79 178 1
79 180 1
79 182 1
79 186 1
79 192 1
79 196 1
79 198 1
80 81 1
80 85 1
80 87 1
80 95 1
80 96 1
80 101 1
80 102 1
80 104 1
80 107 1
80 109 1
80 114 1
80 116 1
80 129 1
80 131 1
80 132 1
80 134 1
80 135 1
80 136 1
80 137 1
80 140 1
80 148 1
80 150 1
80 151 1
80 155 1
80 159 1
80 161 1
80 163 1
80 174 1
80 175 1
80 176 1
80 181 1
80 184 1
80 186 1
80 189 1
80 192 1
80 193 1
80 195 1
80 197 1
80 199 1
81 85 1
81 88 1
81 92 1
81 95 1
81 98 1
81 101 1
81 102 1
81 105 1
81 113 1
81 116 1
81 120 1
81 121 1
81 130 1
81 133 1
81 135 1
81 137 1
81 139 1
81 142 1
81 144 1
81 147 1
81 149 1
81 155 1
81 156 1
81 163 1
81 164 1
81 165 1
81 171 1
81 178 1
81 183 1
81 184 1
81 192 1
81 195 1
82 86 1
82 90 1
82 96 1
82 104 1
82 105 1
82 111 1
82 116 1
82 125 1
82 128 1
82 132 1
82 133 1
82 135 1
82 147 1
82 151 1
82 152 1
82 160 1
82 161 1
82 163 1
82 165 1
82 168 1
82 172 1
82 174 1
82 175 1
82 176 1
82 177 1
82 178 1
82 182 1
82 184 1
82 185 1
82 190 1
82 193 1
82 194 1
83 84 1
83 94 1
83 99 1
83 106 1
83 108 1
83 110 1
83 112 1
83 114 1
83 116 1
83 118 1
83 120 1
83 122 1
83 125 1
83 127 1
83 129 1
83 131 1
83 133 1
83 135 1
83 136 1
83 138 1
83 139 1
83 142 1
83 143 1
83 144 1
83 148 1
83 152 1
83 153 1
83 154 1
83 161 1
83 163 1
83 172 1
83 173 1
83 175 1
83 180 1
83 182 1
83 185 1
83 187 1
83 192 1
83 193 1
83 198 1
83 199 1
83 200 1
84 85 1
84 87 1
84 88 1
84 90 1
84 94 1
84 96 1
84 97 1
84 98 1
84 101 1
84 103 1
84 111 1
84 114 1
84 121 1
84 123 1
84 127 1
84 137 1
84 141 1
84 144 1
84 146 1
84 151 1
84 152 1
84 156 1
84 157 1
84 159 1
84 160 1
84 165 1
84 167 1
84 168 1
84 169 1
84 174 1
84 179 1
84 180 1
84 183 1
84 186 1
84 188 1
84 190 1
84 191 1
84 194 1
85 93 1
85 98 1
85 104 1
85 107 1
85 109 1
85 110 1
85 111 1
85 117 1
85 118 1
85 119 1
85 122 1
85 123 1
85 124 1
85 136 1
85 138 1
85 140 1
85 142 1
85 146 1
85 147 1
85 149 1
85 152 1
85 154 1
85 156 1
85 158 1
85 162 1
85 167 1
85 170 1
85 173 1
85 174 1
85 176 1
85 177 1
85 181 1
85 186 1
85 189 1
85 193 1
85 194 1
85 199 1
86 89 1
86 100 1
86 103 1
86 105 1
86 115 1
86 119 1
86 126 1
86 128 1
86 129 1
86 131 1
86 133 1
86 138 1
86 139 1
86 141 1
86 143 1
86 149 1
86 151 1
86 153 1
86 162 1
86 167 1
86 170 1
86 171 1
86 172 1
86 173 1
86 178 1
86 179 1
86 185 1
86 188 1
86 190 1
86 191 1
86 192 1
86 193 1
86 197 1
86 199 1
86 200 1
87 89 1
87 90 1
87 96 1
87 98 1
87 102 1
87 107 1
87 112 1
87 113 1
87 115 1
87 118 1
87 121 1
87 124 1
87 127 1
87 129 1
87 132 1
87 138 1
87 139 1
87 142 1
87 152 1
87 153 1
87 154 1
87 155 1
87 157 1
87 158 1
87 160 1
87 162 1
87 163 1
87 167 1
87 170 1
87 171 1
87 173 1
87 180 1
87 183 1
87 190 1
87 191 1
87 194 1
87 197 1
87 200 1
88 92 1
88 93 1
88 95 1
88 101 1
88 105 1
88 113 1
88 118 1
88 120 1
88 122 1
88 137 1
88 142 1
88 146 1
88 147 1
88 152 1
88 153 1
88 155 1
88 157 1
88 160 1
88 163 1
88 170 1
88 172 1
88 173 1
88 174 1
88 176 1
88 178 1
88 180 1
88 182 1
88 185 1
88 189 1
88 190 1
89 92 1
89 95 1
89 97 1
89 98 1
89 100 1
89 107 1
89 108 1
89 109 1
89 110 1
89 113 1
89 117 1
89 120 1
89 124 1
89 127 1
89 132 1
89 133 1
89 134 1
89 136 1
89 137 1
89 138 1
89 139 1
89 140 1
89 141 1
89 147 1
89 149 1
89 154 1
89 159 1
89 160 1
89 161 1
89 166 1
89 169 1
89 177 1
89 178 1
89 180 1
89 184 1
89 189 1
89 190 1
89 197 1
90 91 1
90 95 1
90 105 1
90 106 1
90 107 1
90 108 1
90 110 1
90 111 1
90 114 1
90 119 1
90 121 1
90 123 1
90 125 1
90 132 1
90 134 1
90 137 1
90 141 1
90 149 1
90 151 1
90 154 1
90 155 1
90 158 1
90 159 1
90 160 1
90 164 1
90 166 1
90 173 1
90 174 1
90 176 1
90 181 1
90 182 1
90 185 1
90 186 1
90 192 1
90 194 1
90 197 1
90 198 1
90 200 1
91 93 1
91 94 1
91 96 1
91 98 1
91 100 1
91 102 1
91 103 1
91 105 1
91 107 1
91 117 1
91 122 1
91 123 1
91 125 1
91 126 1
91 128 1
91 129 1
91 131 1
91 132 1
91 135 1
91 137 1
91 141 1
91 142 1
91 143 1
91 145 1
91 146 1
91 148 1
91 149 1
91 158 1
91 163 1
91 165 1
91 166 1
91 167 1
91 171 1
91 181 1
91 183 1
91 185 1
91 190 1
91 196 1
91 197 1
92 95 1
92 96 1
92 101 1
92 103 1
92 104 1
92 115 1
92 122 1
92 123 1
92 131 1
92 132 1
92 134 1
92 138 1
92 145 1
92 151 1
92 159 1
92 161 1
92 162 1
92 168 1
92 170 1
92 172 1
92 180 1
92 181 1
92 194 1
92 196 1
92 199 1
92 200 1
93 94 1
93 113 1
93 116 1
93 117 1
93 131 1
93 133 1
93 139 1
93 142 1
93 146 1
93 147 1
93 152 1
93 153 1
93 160 1
93 161 1
93 166 1
93 167 1
93 172 1
93 174 1
93 175 1
93 177 1
93 181 1
93 187 1
93 188 1
93 191 1
93 192 1
93 193 1
93 194 1
93 197 1
93 199 1
94 95 1
94 100 1
94 101 1
94 107 1
94 112 1
94 113 1
94 116 1
94 119 1
94 121 1
94 123 1
94 124 1
94 125 1
94 128 1
94 129 1
94 135 1
94 136 1
94 138 1
94 141 1
94 144 1
94 145 1
94 146 1
94 148 1
94 153 1
94 155 1
94 157 1
94 158 1
94 163 1
94 164 1
94 166 1
94 167 1
94 174 1
94 177 1
94 178 1
94 180 1
94 185 1
94 186 1
94 187 1
94 189 1
94 191 1
94 194 1
94 195 1
94 198 1
95 101 1
95 104 1
95 111 1
95 112 1
95 116 1
95 120 1
95 122 1
95 126 1
95 131 1
95 143 1
95 144 1
95 147 1
95 153 1
95 155 1
95 157 1
95 159 1
95 162 1
95 163 1
95 165 1
95 168 1
95 169 1
95 171 1
95 174 1
95 175 1
95 176 1
95 178 1
95 181 1
95 182 1
95 184 1
95 187 1
95 198 1
96 98 1
96 101 1
96 111 1
96 114 1
96 120 1
96 129 1
96 132 1
96 133 1
96 135 1
96 144 1
96 146 1
96 150 1
96 153 1
96 165 1
96 169 1
96 170 1
96 172 1
96 173 1
96 174 1
96 177 1
96 178 1
96 179 1
96 180 1
96 185 1
96 195 1
96 197 1
97 99 1
97 106 1
97 107 1
97 112 1
97 117 1
97 119 1
97 126 1
97 127 1
97 129 1
97 132 1
97 134 1
97 135 1
97 137 1
97 138 1
97 143 1
97 147 1
97 150 1
97 151 1
97 152 1
97 159 1
97 160 1
97 161 1
97 164 1
97 175 1
97 176 1
97 189 1
97 196 1
97 197 1
98 101 1
98 102 1
98 109 1
98 111 1
98 112 1
98 117 1
98 122 1
98 123 1
98 124 1
98 125 1
98 128 1
98 129 1
98 132 1
98 133 1
98 137 1
98 138 1
98 146 1
98 149 1
98 150 1
98 151 1
98 153 1
98 158 1
98 160 1
98 162 1
98 163 1
98 169 1
98 171 1
98 173 1
98 181 1
98 184 1
98 185 1
98 186 1
98 188 1
98 190 1
98 191 1
98 192 1
98 195 1
98 196 1
98 197 1
98 200 1
99 100 1
99 106 1
99 108 1
99 111 1
99 113 1
99 116 1
99 117 1
99 118 1
99 121 1
99 125 1
99 134 1
99 135 1
99 136 1
99 143 1
99 145 1
99 149 1
99 150 1
99 155 1
99 160 1
99 165 1
99 172 1
99 174 1
99 176 1
99 177 1
99 178 1
99 180 1
99 185 1
99 189 1
99 190 1
99 192 1
99 194 1
100 101 1
100 104 1
100 107 1
100 112 1
100 114 1
100 119 1
100 121 1
100 124 1
100 129 1
100 137 1
100 139 1
100 143 1
100 151 1
100 161 1
100 162 1
100 163 1
100 164 1
100 180 1
100 188 1
100 189 1
100 190 1
100 196 1
100 197 1
100 198 1
100 200 1
101 102 1
101 106 1
101 108 1
101 111 1
101 116 1
101 121 1
101 122 1
101 130 1
101 131 1
101 133 1
101 135 1
101 138 1
101 141 1
101 149 1
101 151 1
101 152 1
101 157 1
101 162 1
101 169 1
101 170 1
101 172 1
101 173 1
101 175 1
101 177 1
101 179 1
101 185 1
101 186 1
101 191 1
101 198 1
101 199 1
102 108 1
102 111 1
102 113 1
102 115 1
102 117 1
102 118 1
102 119 1
102 125 1
102 126 1
102 128 1
102 130 1
102 141 1
102 152 1
102 153 1
102 163 1
102 164 1
102 167 1
102 172 1
102 174 1
102 178 1
102 180 1
102 183 1
102 185 1
102 186 1
102 187 1
102 193 1
102 195 1
102 197 1
102 198 1
102 200 1
103 104 1
103 109 1
103 110 1
103 112 1
103 113 1
103 117 1
103 118 1
103 120 1
103 121 1
103 125 1
103 137 1
103 142 1
103 144 1
103 145 1
103 149 1
103 152 1
103 153 1
103 154 1
103 156 1
103 160 1
103 169 1
103 171 1
103 172 1
103 173 1
103 175 1
103 177 1
103 181 1
103 184 1
103 187 1
103 192 1
103 195 1
103 197 1
104 111 1
104 112 1
104 114 1
104 118 1
104 128 1
104 129 1
104 131 1
104 133 1
104 135 1
104 140 1
104 146 1
104 147 1
104 148 1
104 149 1
104 155 1
104 157 1
104 166 1
104 170 1
104 171 1
104 178 1
104 180 1
104 187 1
104 190 1
104 191 1
104 192 1
104 194 1
104 195 1
104 197 1
105 115 1
105 130 1
105 132 1
105 139 1
105 140 1
105 144 1
105 147 1
105 148 1
105 152 1
105 154 1
105 156 1
105 164 1
105 165 1
105 169 1
105 178 1
105 179 1
105 189 1
105 190 1
105 195 1
105 200 1
106 107 1
106 121 1
106 123 1
106 128 1
106 136 1
106 138 1
106 139 1
106 143 1
106 146 1
106 147 1
106 151 1
106 154 1
106 158 1
106 159 1
106 163 1
106 165 1
106 166 1
106 171 1
106 172 1
106 176 1
106 180 1
106 181 1
106 185 1
106 186 1
106 200 1
107 112 1
107 114 1
107 135 1
107 136 1
107 138 1
107 140 1
107 143 1
107 147 1
107 148 1
107 152 1
107 153 1
107 155 1
107 156 1
107 157 1
107 161 1
107 163 1
107 166 1
107 180 1
107 181 1
107 185 1
107 188 1
107 189 1
107 191 1
107 192 1
107 194 1
107 195 1
107 197 1
108 110 1
108 112 1
108 113 1
108 117 1
108 118 1
108 119 1
108 125 1
108 133 1
108 136 1
108 143 1
108 145 1
108 157 1
108 160 1
108 163 1
108 165 1
108 169 1
108 173 1
108 176 1
108 177 1
108 182 1
108 184 1
108 186 1
108 193 1
108 195 1
108 196 1
108 198 1
108 200 1
109 114 1
109 115 1
109 116 1
109 118 1
109 132 1
109 133 1
109 136 1
109 137 1
109 139 1
109 143 1
109 145 1
109 155 1
109 156 1
109 160 1
109 165 1
109 174 1
109 175 1
109 180 1
109 190 1
109 191 1
109 193 1
109 197 1
109 198 1
109 199 1
110 111 1
110 112 1
110 115 1
110 120 1
110 121 1
110 122 1
110 126 1
110 128 1
110 129 1
110 130 1
110 132 1
110 133 1
110 144 1
110 150 1
110 155 1
110 159 1
110 160 1
110 163 1
110 164 1
110 170 1
110 171 1
110 172 1
110 175 1
110 177 1
110 178 1
110 179 1
110 181 1
110 183 1
110 196 1
110 200 1
111 113 1
111 118 1
111 119 1
111 127 1
111 132 1
111 133 1
111 134 1
111 139 1
111 144 1
111 146 1
111 147 1
111 150 1
111 151 1
111 154 1
111 155 1
111 158 1
111 160 1
111 162 1
111 166 1
111 169 1
111 175 1
111 178 1
111 180 1
111 181 1
111 182 1
111 184 1
111 185 1
111 186 1
111 187 1
111 191 1
111 192 1
111 195 1
112 114 1
112 116 1
112 122 1
112 125 1
112 127 1
112 130 1
112 135 1
112 138 1
112 149 1
112 156 1
112 157 1
112 162 1
112 164 1
112 169 1
112 179 1
112 180 1
112 186 1
112 191 1
112 194 1
112 197 1
112 199 1
112 200 1
113 114 1
113 116 1
113 122 1
113 123 1
113 126 1
113 127 1
113 131 1
113 133 1
113 135 1
113 138 1
113 141 1
113 143 1
113 145 1
113 149 1
113 153 1
113 155 1
113 156 1
113 157 1
113 158 1
113 163 1
113 165 1
113 168 1
113 174 1
113 175 1
113 180 1
113 193 1
113 194 1
113 200 1
114 117 1
114 120 1
114 124 1
114 128 1
114 131 1
114 134 1
114 140 1
114 141 1
114 142 1
114 147 1
114 157 1
114 167 1
114 176 1
114 182 1
114 192 1
114 198 1
114 199 1
115 119 1
115 120 1
115 121 1
115 122 1
115 127 1
115 129 1
115 131 1
115 133 1
115 139 1
115 155 1
115 159 1
115 164 1
115 166 1
115 167 1
115 168 1
115 169 1
115 173 1
115 177 1
115 178 1
115 179 1
115 185 1
115 186 1
115 193 1
115 194 1
116 117 1
116 118 1
116 120 1
116 122 1
116 123 1
116 126 1
116 129 1
116 131 1
116 132 1
116 135 1
116 141 1
116 143 1
116 147 1
116 149 1
116 155 1
116 157 1
116 158 1
116 159 1
116 160 1
116 161 1
116 165 1
116 170 1
116 174 1
116 176 1
116 181 1
116 189 1
116 192 1
116 193 1
116 194 1
116 195 1
116 196 1
117 123 1
117 128 1
117 129 1
117 135 1
117 137 1
117 139 1
117 140 1
117 144 1
117 148 1
117 152 1
117 154 1
117 155 1
117 160 1
117 161 1
117 164 1
117 177 1
117 179 1
117 183 1
117 186 1
117 192 1
117 196 1
117 198 1
117 200 1
118 123 1
118 125 1
118 129 1
118 130 1
118 131 1
118 132 1
118 134 1
118 137 1
118 138 1
118 142 1
118 145 1
118 153 1
118 155 1
118 157 1
118 160 1
118 161 1
118 162 1
118 164 1
118 165 1
118 178 1
118 181 1
118 184 1
118 185 1
118 188 1
118 191 1
118 198 1
119 123 1
119 125 1
119 130 1
119 135 1
119 138 1
119 140 1
119 144 1
119 160 1
119 161 1
119 162 1
119 163 1
119 164 1
119 166 1
119 176 1
119 178 1
119 180 1
119 181 1
119 182 1
119 183 1
119 188 1
119 190 1
119 193 1
119 196 1
119 200 1
120 125 1
120 131 1
120 134 1
120 140 1
120 143 1
120 145 1
120 149 1
120 151 1
120 154 1
120 161 1
120 164 1
120 165 1
120 171 1
120 173 1
120 174 1
120 175 1
120 176 1
120 177 1
120 178 1
120 179 1
120 184 1
120 186 1
120 187 1
120 188 1
120 190 1
120 193 1
120 194 1
120 196 1
120 199 1
120 200 1
121 122 1
121 123 1
121 125 1
121 130 1
121 132 1
121 137 1
121 139 1
121 140 1
121 141 1
121 142 1
121 145 1
121 149 1
121 155 1
121 159 1
121 160 1
121 161 1
121 166 1
121 172 1
121 175 1
121 179 1
121 183 1
121 184 1
121 186 1
121 187 1
121 188 1
121 189 1
121 192 1
121 197 1
122 125 1
122 127 1
122 133 1
122 136 1
122 139 1
122 144 1
122 148 1
122 151 1
122 152 1
122 156 1
122 157 1
122 166 1
122 168 1
122 171 1
122 177 1
122 181 1
122 182 1
122 183 1
122 184 1
122 193 1
122 194 1
122 198 1
122 199 1
122 200 1
123 125 1
123 130 1
123 132 1
123 133 1
123 136 1
123 143 1
123 149 1
123 152 1
123 155 1
123 156 1
123 160 1
123 163 1
123 167 1
123 169 1
123 170 1
123 172 1
123 174 1
123 176 1
123 180 1
123 181 1
123 183 1
123 184 1
123 187 1
123 189 1
123 194 1
123 196 1
124 133 1
124 141 1
124 143 1
124 144 1
124 146 1
124 148 1
124 149 1
124 151 1
124 152 1
124 156 1
124 157 1
124 163 1
124 170 1
124 174 1
124 177 1
124 192 1
124 193 1
124 195 1
124 196 1
125 131 1
125 140 1
125 143 1
125 148 1
125 149 1
125 151 1
125 152 1
125 160 1
125 161 1
125 162 1
125 163 1
125 165 1
125 182 1
125 186 1
125 188 1
125 191 1
126 128 1
126 130 1
126 134 1
126 135 1
126 140 1
126 144 1
126 148 1
126 152 1
126 155 1
126 156 1
126 157 1
126 160 1
126 162 1
126 165 1
126 170 1
126 174 1
126 179 1
126 184 1
126 187 1
126 188 1
126 189 1
126 191 1
126 195 1
126 196 1
127 136 1
127 138 1
127 143 1
127 145 1
127 156 1
127 159 1
127 162 1
127 164 1
127 166 1
127 167 1
127 169 1
127 170 1
127 171 1
127 174 1
127 181 1
127 187 1
127 189 1
127 190 1
127 191 1
127 198 1
127 199 1
128 129 1
128 130 1
128 132 1
128 134 1
128 135 1
128 136 1
128 137 1
128 140 1
128 141 1
128 143 1
128 144 1
128 146 1
128 155 1
128 157 1
128 159 1
128 160 1
128 162 1
128 165 1
128 167 1
128 168 1
128 169 1
128 180 1
128 186 1
128 192 1
128 193 1
128 194 1
128 195 1
128 196 1
128 198 1
129 131 1
129 136 1
129 141 1
129 145 1
129 147 1
129 149 1
129 150 1
129 152 1
129 153 1
129 155 1
129 159 1
129 162 1
129 168 1
129 173 1
129 174 1
129 175 1
129 176 1
129 182 1
129 183 1
129 184 1
129 195 1
129 198 1
130 137 1
130 142 1
130 145 1
130 146 1
130 150 1
130 153 1
130 155 1
130 157 1
130 162 1
130 166 1
130 167 1
130 175 1
130 182 1
130 183 1
130 186 1
130 187 1
130 189 1
130 195 1
130 197 1
130 198 1
130 200 1
131 139 1
131 147 1
131 152 1
131 153 1
131 156 1
131 158 1
131 168 1
131 169 1
131 174 1
131 175 1
131 178 1
131 180 1
131 181 1
131 183 1
131 184 1
131 186 1
131 189 1
131 190 1
131 194 1
131 196 1
131 198 1
132 133 1
132 134 1
132 135 1
132 138 1
132 139 1
132 140 1
132 143 1
132 145 1
132 148 1
132 156 1
132 159 1
132 161 1
132 163 1
132 166 1
132 169 1
132 175 1
132 177 1
132 185 1
132 186 1
132 188 1
132 190 1
132 192 1
132 198 1
132 199 1
132 200 1
133 134 1
133 138 1
133 144 1
133 145 1
133 146 1
133 154 1
133 155 1
133 159 1
133 162 1
133 168 1
133 171 1
133 172 1
133 173 1
133 175 1
133 180 1
133 191 1
133 192 1
133 198 1
133 200 1
134 137 1
134 141 1
134 142 1
134 145 1
134 147 1
134 152 1
134 154 1
134 156 1
134 157 1
134 159 1
134 166 1
134 167 1
134 181 1
134 188 1
134 189 1
134 190 1
134 192 1
134 196 1
134 199 1
135 136 1
135 140 1
135 141 1
135 152 1
135 155 1
135 158 1
135 159 1
135 163 1
135 170 1
135 171 1
135 175 1
135 179 1
135 180 1
135 182 1
135 183 1
135 184 1
135 190 1
135 191 1
135 197 1
136 138 1
136 139 1
136 140 1
136 141 1
136 145 1
136 153 1
136 157 1
136 159 1
136 164 1
136 166 1
136 171 1
136 179 1
136 180 1
136 181 1
136 182 1
136 184 1
136 185 1
136 188 1
136 189 1
136 194 1
136 195 1
137 140 1
137 142 1
137 147 1
137 154 1
137 157 1
137 160 1
137 165 1
137 167 1
137 176 1
137 179 1
137 185 1
137 186 1
137 187 1
137 193 1
137 196 1
137 197 1
138 142 1
138 146 1
138 150 1
138 158 1
138 159 1
138 160 1
138 161 1
138 162 1
138 163 1
138 169 1
138 170 1
138 174 1
138 175 1
138 177 1
138 180 1
138 185 1
138 186 1
138 187 1
138 189 1
138 190 1
138 191 1
138 192 1
138 194 1
138 199 1
139 142 1
139 143 1
139 146 1
139 147 1
139 148 1
139 150 1
139 152 1
139 156 1
139 158 1
139 159 1
139 161 1
139 163 1
139 168 1
139 169 1
139 174 1
139 176 1
139 179 1
139 182 1
139 183 1
139 188 1
139 190 1
139 195 1
139 198 1
139 199 1
140 142 1
140 149 1
140 153 1
140 160 1
140 164 1
140 165 1
140 167 1
140 169 1
140 170 1
140 173 1
140 175 1
140 177 1
140 180 1
140 182 1
140 189 1
140 190 1
140 195 1
140 198 1
141 144 1
141 146 1
141 147 1
141 148 1
141 149 1
141 150 1
141 158 1
141 160 1
141 161 1
141 164 1
141 165 1
141 167 1
141 169 1
141 174 1
141 177 1
141 181 1
141 185 1
141 186 1
141 189 1
141 190 1
141 194 1
141 197 1
142 144 1
142 146 1
142 153 1
142 155 1
142 158 1
142 159 1
142 162 1
142 168 1
142 171 1
142 173 1
142 176 1
142 183 1
142 185 1
142 191 1
142 200 1
143 148 1
143 149 1
143 150 1
143 153 1
143 154 1
143 158 1
143 164 1
143 168 1
143 173 1
143 175 1
143 177 1
143 178 1
143 185 1
143 193 1
143 199 1
144 145 1
144 148 1
144 150 1
144 151 1
144 153 1
144 154 1
144 155 1
144 164 1
144 172 1
144 173 1
144 177 1
144 183 1
144 187 1
144 190 1
144 191 1
144 192 1
144 198 1
144 199 1
145 148 1
145 149 1
145 153 1
145 160 1
145 161 1
145 163 1
145 165 1
145 166 1
145 169 1
145 174 1
145 178 1
145 181 1
145 183 1
145 184 1
145 186 1
145 192 1
145 193 1
145 197 1
146 147 1
146 159 1
146 167 1
146 168 1
146 170 1
146 171 1
146 184 1
146 185 1
146 186 1
146 191 1
146 192 1
146 199 1
147 149 1
147 150 1
147 151 1
147 155 1
147 156 1
147 163 1
147 167 1
147 170 1
147 171 1
147 174 1
147 175 1
147 176 1
147 177 1
147 180 1
147 181 1
147 182 1
147 186 1
147 188 1
147 191 1
147 194 1
147 198 1
147 199 1
147 200 1
148 152 1
148 155 1
148 158 1
148 161 1
148 170 1
148 173 1
148 177 1
148 185 1
148 188 1
148 190 1
148 192 1
148 199 1
149 151 1
149 154 1
149 155 1
149 157 1
149 158 1
149 164 1
149 165 1
149 166 1
149 168 1
149 169 1
149 171 1
149 172 1
149 175 1
149 180 1
149 182 1
149 185 1
149 187 1
149 188 1
149 192 1
149 194 1
149 197 1
150 155 1
150 157 1
150 160 1
150 163 1
150 166 1
150 167 1
150 171 1
150 172 1
150 175 1
150 177 1
150 182 1
150 187 1
150 188 1
150 191 1
150 192 1
151 154 1
151 156 1
151 162 1
151 164 1
151 166 1
151 167 1
151 169 1
151 170 1
151 171 1
151 175 1
151 181 1
151 186 1
151 199 1
152 153 1
152 162 1
152 166 1
152 168 1
152 171 1
152 172 1
152 177 1
152 188 1
152 190 1
152 191 1
152 193 1
152 198 1
152 199 1
152 200 1
153 155 1
153 159 1
153 162 1
153 165 1
153 167 1
153 168 1
153 170 1
153 172 1
153 175 1
153 177 1
153 179 1
153 180 1
153 182 1
153 183 1
153 186 1
153 188 1
153 190 1
153 195 1
153 198 1
154 155 1
154 156 1
154 160 1
154 161 1
154 162 1
154 165 1
154 168 1
154 171 1
154 179 1
154 182 1
154 184 1
154 187 1
154 190 1
154 193 1
154 197 1
154 198 1
154 200 1
155 158 1
155 161 1
155 162 1
155 163 1
155 167 1
155 170 1
155 174 1
155 175 1
155 177 1
155 178 1
155 182 1
155 183 1
155 191 1
155 194 1
156 162 1
156 165 1
156 170 1
156 175 1
156 176 1
156 177 1
156 178 1
156 184 1
156 185 1
156 186 1
156 188 1
156 197 1
156 200 1
157 161 1
157 162 1
157 164 1
157 166 1
157 173 1
157 180 1
157 181 1
157 182 1
157 186 1
157 190 1
157 191 1
157 194 1
158 163 1
158 174 1
158 182 1
158 185 1
158 186 1
158 189 1
158 190 1
158 191 1
158 194 1
158 196 1
158 198 1
159 160 1
159 162 1
159 163 1
159 165 1
159 167 1
159 169 1
159 172 1
159 175 1
159 178 1
159 182 1
159 186 1
159 190 1
159 191 1
159 195 1
159 198 1
160 163 1
160 164 1
160 166 1
160 170 1
160 173 1
160 178 1
160 181 1
160 182 1
160 186 1
160 187 1
160 188 1
160 189 1
160 191 1
160 193 1
160 194 1
161 163 1
161 167 1
161 169 1
161 174 1
161 185 1
161 189 1
161 190 1
161 192 1
161 197 1
161 198 1
161 200 1
162 166 1
162 170 1
162 173 1
162 177 1
162 178 1
162 181 1
162 182 1
162 183 1
162 185 1
162 188 1
162 191 1
162 199 1
162 200 1
163 165 1
163 175 1
163 179 1
163 182 1
163 183 1
163 184 1
163 187 1
163 195 1
163 198 1
163 200 1
164 167 1
164 169 1
164 170 1
164 177 1
164 183 1
164 184 1
164 185 1
164 188 1
164 189 1
164 191 1
164 197 1
164 199 1
165 168 1
165 172 1
165 178 1
165 180 1
165 181 1
165 182 1
165 185 1
165 189 1
165 191 1
165 199 1
166 171 1
166 174 1
166 177 1
166 181 1
166 183 1
166 186 1
166 187 1
167 168 1
167 170 1
167 183 1
167 187 1
167 191 1
168 176 1
168 179 1
168 180 1
168 181 1
168 182 1
168 185 1
168 187 1
168 189 1
168 190 1
168 192 1
168 197 1
168 199 1
169 171 1
169 173 1
169 177 1
169 178 1
169 180 1
169 181 1
169 186 1
169 187 1
169 196 1
170 171 1
170 178 1
170 180 1
170 181 1
170 187 1
170 191 1
170 195 1
170 200 1
171 176 1
171 187 1
171 188 1
171 191 1
171 192 1
171 193 1
171 195 1
171 197 1
172 173 1
172 179 1
172 180 1
172 187 1
172 189 1
172 193 1
173 174 1
173 175 1
173 179 1
173 180 1
173 186 1
173 187 1
173 189 1
173 194 1
173 195 1
173 197 1
173 199 1
174 177 1
174 178 1
174 179 1
174 183 1
174 189 1
174 191 1
174 195 1
174 200 1
175 179 1
175 185 1
175 186 1
175 191 1
175 192 1
175 194 1
175 197 1
176 177 1
176 178 1
176 191 1
176 194 1
176 195 1
176 196 1
176 200 1
177 184 1
177 191 1
177 192 1
177 194 1
177 198 1
178 184 1
178 186 1
178 188 1
178 189 1
178 190 1
178 191 1
178 194 1
178 196 1
179 180 1
179 182 1
179 186 1
179 193 1
179 195 1
179 197 1
180 183 1
180 186 1
180 187 1
180 188 1
180 190 1
180 192 1
180 193 1
180 195 1
180 196 1
181 182 1
181 184 1
181 187 1
181 191 1
181 192 1
181 194 1
181 195 1
182 185 1
182 187 1
182 190 1
182 191 1
182 192 1
182 195 1
183 185 1
183 186 1
183 189 1
183 195 1
183 198 1
183 200 1
184 185 1
184 194 1
185 187 1
185 188 1
185 192 1
185 199 1
185 200 1
186 188 1
186 191 1
186 196 1
187 193 1
187 197 1
188 191 1
188 192 1
188 194 1
188 196 1
189 195 1
189 199 1
190 193 1
190 194 1
190 196 1
190 197 1
190 199 1
191 193 1
191 194 1
191 197 1
191 199 1
191 200 1
193 196 1
193 197 1
195 196 1
195 199 1
195 200 1
197 199 1
199 200 1


==> anc/instances/benchmark/thetaPrime/sanr200_0_9.dat <==
200 2037
1 4 1
1 10 1
1 11 1
1 12 1
1 31 1
1 33 1
1 35 1
1 40 1
1 45 1
1 48 1
1 51 1
1 52 1
1 70 1
1 72 1
1 81 1
1 100 1
1 102 1
1 103 1
1 111 1
1 113 1
1 128 1
1 131 1
1 138 1
1 156 1
1 158 1
1 172 1
1 173 1
1 188 1
1 191 1
2 4 1
2 8 1
2 10 1
2 20 1
2 36 1
2 47 1
2 61 1
2 65 1
2 75 1
2 78 1
2 86 1
2 91 1
2 126 1
2 138 1
2 192 1
2 193 1
3 20 1
3 41 1
3 47 1
3 51 1
3 56 1
3 66 1
3 67 1
3 112 1
3 114 1
3 120 1
3 132 1
3 133 1
3 139 1
3 144 1
3 156 1
3 174 1
3 180 1
3 184 1
3 187 1
4 9 1
4 25 1
4 35 1
4 40 1
4 62 1
4 89 1
4 127 1
4 132 1
4 144 1
4 148 1
4 154 1
4 165 1
4 179 1
4 183 1
4 190 1
4 196 1
5 13 1
5 22 1
5 23 1
5 26 1
5 29 1
5 32 1
5 34 1
5 37 1
5 48 1
5 49 1
5 55 1
5 78 1
5 93 1
5 106 1
5 110 1
5 112 1
5 123 1
5 125 1
5 129 1
5 131 1
5 157 1
5 160 1
5 164 1
5 170 1
5 195 1
6 13 1
6 27 1
6 28 1
6 34 1
6 36 1
6 43 1
6 49 1
6 79 1
6 85 1
6 103 1
6 104 1
6 105 1
6 108 1
6 119 1
6 123 1
6 135 1
6 183 1
7 19 1
7 31 1
7 37 1
7 65 1
7 69 1
7 82 1
7 89 1
7 99 1
7 111 1
7 112 1
7 117 1
7 144 1
7 155 1
7 157 1
7 163 1
7 165 1
7 173 1
7 174 1
7 182 1
7 196 1
8 14 1
8 23 1
8 26 1
8 37 1
8 38 1
8 46 1
8 58 1
8 60 1
8 66 1
8 69 1
8 73 1
8 80 1
8 83 1
8 88 1
8 90 1
8 91 1
8 113 1
8 115 1
8 124 1
8 128 1
8 130 1
8 136 1
8 168 1
8 177 1
8 179 1
8 184 1
8 192 1
9 11 1
9 26 1
9 39 1
9 41 1
9 42 1
9 64 1
9 69 1
9 72 1
9 94 1
9 108 1
9 109 1
9 111 1
9 117 1
9 133 1
9 137 1
9 140 1
9 144 1
9 151 1
9 164 1
9 172 1
9 175 1
9 182 1
9 183 1
10 12 1
10 37 1
10 42 1
10 69 1
10 79 1
10 92 1
10 94 1
10 96 1
10 97 1
10 119 1
10 139 1
10 155 1
10 169 1
10 190 1
11 15 1
11 17 1
11 21 1
11 37 1
11 39 1
11 45 1
11 48 1
11 55 1
11 81 1
11 85 1
11 88 1
11 90 1
11 96 1
11 100 1
11 108 1
11 114 1
11 129 1
11 141 1
11 144 1
11 157 1
11 158 1
11 160 1
11 167 1
11 175 1
11 177 1
11 178 1
11 181 1
11 185 1
11 188 1
11 193 1
11 200 1
12 13 1
12 15 1
12 18 1
12 21 1
12 24 1
12 25 1
12 47 1
12 58 1
12 89 1
12 106 1
12 139 1
12 160 1
12 163 1
13 15 1
13 27 1
13 51 1
13 54 1
13 58 1
13 70 1
13 112 1
13 115 1
13 138 1
13 139 1
13 152 1
13 156 1
13 164 1
13 170 1
13 174 1
14 31 1
14 44 1
14 48 1
14 51 1
14 55 1
14 58 1
14 68 1
14 84 1
14 85 1
14 95 1
14 113 1
14 118 1
14 121 1
14 122 1
14 131 1
14 135 1
14 149 1
14 200 1
15 17 1
15 24 1
15 39 1
15 43 1
15 46 1
15 60 1
15 62 1
15 75 1
15 79 1
15 89 1
15 100 1
15 109 1
15 177 1
15 181 1
15 195 1
16 36 1
16 50 1
16 61 1
16 75 1
16 77 1
16 80 1
16 97 1
16 98 1
16 104 1
16 119 1
16 122 1
16 136 1
16 139 1
16 147 1
16 156 1
16 165 1
16 174 1
16 184 1
16 187 1
17 20 1
17 21 1
17 25 1
17 60 1
17 68 1
17 72 1
17 83 1
17 92 1
17 94 1
17 100 1
17 118 1
17 119 1
17 129 1
17 133 1
17 141 1
17 142 1
17 151 1
17 161 1
17 164 1
17 166 1
17 167 1
17 190 1
17 194 1
17 195 1
17 198 1
18 27 1
18 29 1
18 34 1
18 50 1
18 55 1
18 58 1
18 60 1
18 78 1
18 89 1
18 112 1
18 130 1
18 152 1
18 157 1
18 163 1
18 177 1
19 20 1
19 23 1
19 29 1
19 43 1
19 51 1
19 54 1
19 61 1
19 65 1
19 66 1
19 69 1
19 90 1
19 99 1
19 101 1
19 104 1
19 119 1
19 128 1
19 134 1
19 179 1
19 184 1
19 185 1
19 191 1
19 197 1
20 27 1
20 37 1
20 55 1
20 60 1
20 62 1
20 64 1
20 76 1
20 83 1
20 86 1
20 91 1
20 97 1
20 109 1
20 154 1
20 155 1
20 158 1
20 180 1
20 188 1
20 199 1
21 26 1
21 36 1
21 39 1
21 44 1
21 46 1
21 53 1
21 61 1
21 62 1
21 63 1
21 86 1
21 88 1
21 93 1
21 116 1
21 123 1
21 128 1
21 142 1
21 143 1
21 153 1
21 165 1
21 178 1
21 185 1
21 194 1
21 197 1
22 26 1
22 32 1
22 52 1
22 63 1
22 85 1
22 95 1
22 109 1
22 123 1
22 140 1
22 146 1
22 148 1
22 156 1
22 160 1
22 164 1
22 172 1
22 196 1
22 198 1
22 199 1
23 25 1
23 29 1
23 55 1
23 64 1
23 67 1
23 77 1
23 91 1
23 97 1
23 103 1
23 106 1
23 129 1
23 130 1
23 135 1
23 145 1
23 153 1
23 177 1
23 178 1
23 188 1
24 27 1
24 35 1
24 36 1
24 40 1
24 43 1
24 51 1
24 53 1
24 54 1
24 69 1
24 71 1
24 74 1
24 87 1
24 90 1
24 94 1
24 101 1
24 128 1
24 132 1
24 168 1
24 175 1
24 186 1
25 34 1
25 41 1
25 44 1
25 62 1
25 64 1
25 65 1
25 76 1
25 80 1
25 85 1
25 90 1
25 105 1
25 122 1
25 138 1
25 139 1
25 158 1
25 189 1
25 194 1
26 34 1
26 38 1
26 52 1
26 53 1
26 78 1
26 96 1
26 117 1
26 127 1
26 133 1
26 146 1
26 151 1
26 171 1
26 176 1
26 184 1
27 32 1
27 38 1
27 44 1
27 55 1
27 69 1
27 79 1
27 85 1
27 97 1
27 112 1
27 129 1
27 131 1
27 151 1
27 163 1
27 169 1
27 185 1
27 193 1
27 194 1
28 33 1
28 82 1
28 92 1
28 94 1
28 102 1
28 124 1
28 138 1
28 160 1
28 166 1
28 167 1
28 173 1
28 186 1
28 191 1
28 198 1
28 200 1
29 32 1
29 36 1
29 38 1
29 43 1
29 46 1
29 52 1
29 55 1
29 58 1
29 71 1
29 74 1
29 77 1
29 78 1
29 82 1
29 83 1
29 86 1
29 120 1
29 124 1
29 130 1
29 131 1
29 132 1
29 143 1
29 145 1
29 151 1
29 158 1
29 161 1
29 172 1
29 178 1
29 180 1
29 193 1
30 34 1
30 47 1
30 49 1
30 69 1
30 71 1
30 88 1
30 96 1
30 105 1
30 120 1
30 124 1
30 127 1
30 142 1
30 160 1
30 180 1
31 33 1
31 42 1
31 49 1
31 58 1
31 68 1
31 98 1
31 106 1
31 122 1
31 124 1
31 129 1
31 134 1
31 190 1
31 192 1
32 34 1
32 39 1
32 40 1
32 41 1
32 54 1
32 56 1
32 63 1
32 84 1
32 104 1
32 118 1
32 122 1
32 124 1
32 132 1
32 135 1
32 136 1
32 161 1
32 165 1
32 177 1
32 188 1
32 197 1
32 198 1
32 200 1
33 41 1
33 43 1
33 60 1
33 73 1
33 75 1
33 82 1
33 100 1
33 101 1
33 104 1
33 108 1
33 120 1
33 128 1
33 132 1
33 161 1
33 178 1
33 180 1
34 59 1
34 150 1
34 158 1
34 164 1
34 168 1
34 197 1
34 198 1
34 200 1
35 53 1
35 61 1
35 64 1
35 81 1
35 91 1
35 95 1
35 103 1
35 114 1
35 125 1
35 152 1
35 155 1
35 157 1
35 187 1
35 191 1
35 197 1
36 58 1
36 88 1
36 96 1
36 97 1
36 106 1
36 136 1
36 141 1
36 149 1
36 165 1
36 183 1
36 193 1
36 196 1
36 197 1
37 41 1
37 83 1
37 89 1
37 100 1
37 105 1
37 118 1
37 119 1
37 132 1
37 137 1
37 141 1
37 146 1
37 148 1
37 149 1
37 151 1
37 155 1
37 156 1
37 174 1
37 177 1
37 178 1
37 180 1
37 189 1
37 192 1
37 197 1
38 44 1
38 47 1
38 54 1
38 59 1
38 65 1
38 66 1
38 88 1
38 99 1
38 104 1
38 118 1
38 119 1
38 128 1
38 138 1
38 140 1
38 152 1
38 156 1
38 159 1
38 161 1
38 178 1
38 179 1
38 189 1
38 193 1
38 194 1
38 200 1
39 43 1
39 49 1
39 66 1
39 68 1
39 83 1
39 91 1
39 100 1
39 106 1
39 111 1
39 112 1
39 114 1
39 159 1
39 171 1
39 174 1
39 183 1
39 187 1
39 190 1
40 73 1
40 75 1
40 76 1
40 101 1
40 103 1
40 105 1
40 109 1
40 144 1
40 145 1
40 156 1
40 182 1
40 187 1
41 42 1
41 58 1
41 68 1
41 70 1
41 73 1
41 74 1
41 94 1
41 99 1
41 100 1
41 111 1
41 124 1
41 127 1
41 128 1
41 130 1
41 131 1
41 147 1
41 160 1
41 168 1
41 172 1
41 189 1
41 199 1
41 200 1
42 54 1
42 66 1
42 69 1
42 72 1
42 94 1
42 96 1
42 98 1
42 111 1
42 118 1
42 119 1
42 131 1
42 133 1
42 154 1
42 156 1
42 158 1
42 162 1
42 171 1
42 181 1
42 194 1
43 51 1
43 61 1
43 62 1
43 77 1
43 85 1
43 96 1
43 108 1
43 115 1
43 133 1
43 136 1
43 139 1
43 143 1
43 146 1
43 169 1
43 171 1
43 179 1
43 200 1
44 48 1
44 54 1
44 56 1
44 60 1
44 71 1
44 84 1
44 119 1
44 124 1
44 133 1
44 150 1
44 153 1
44 158 1
44 159 1
44 165 1
44 167 1
44 179 1
44 192 1
45 51 1
45 58 1
45 77 1
45 83 1
45 87 1
45 95 1
45 103 1
45 109 1
45 117 1
45 129 1
45 141 1
45 146 1
45 152 1
45 154 1
45 158 1
46 59 1
46 67 1
46 72 1
46 82 1
46 88 1
46 107 1
46 115 1
46 120 1
46 136 1
46 145 1
46 166 1
46 179 1
47 50 1
47 77 1
47 95 1
47 109 1
47 115 1
47 128 1
47 142 1
47 146 1
47 162 1
47 170 1
47 173 1
47 178 1
47 190 1
47 193 1
48 57 1
48 71 1
48 76 1
48 78 1
48 101 1
48 102 1
48 107 1
48 115 1
48 116 1
48 120 1
48 152 1
48 157 1
48 164 1
48 167 1
48 169 1
48 175 1
48 182 1
48 183 1
48 190 1
49 57 1
49 60 1
49 63 1
49 64 1
49 77 1
49 90 1
49 104 1
49 105 1
49 108 1
49 115 1
49 120 1
49 128 1
49 130 1
49 160 1
49 171 1
49 188 1
49 195 1
50 61 1
50 77 1
50 99 1
50 100 1
50 109 1
50 123 1
50 130 1
50 140 1
50 147 1
50 152 1
50 163 1
50 179 1
50 181 1
50 186 1
50 195 1
50 197 1
50 199 1
51 91 1
51 112 1
51 115 1
51 137 1
51 139 1
51 146 1
51 148 1
51 156 1
51 157 1
51 167 1
51 170 1
51 181 1
51 192 1
52 55 1
52 56 1
52 67 1
52 68 1
52 118 1
52 119 1
52 131 1
52 133 1
52 137 1
52 144 1
52 146 1
52 158 1
52 166 1
52 171 1
52 181 1
52 196 1
53 62 1
53 69 1
53 76 1
53 85 1
53 87 1
53 95 1
53 153 1
53 169 1
53 170 1
53 172 1
53 186 1
53 189 1
53 194 1
54 56 1
54 65 1
54 69 1
54 71 1
54 74 1
54 82 1
54 91 1
54 104 1
54 112 1
54 116 1
54 124 1
54 125 1
54 134 1
54 150 1
54 151 1
54 165 1
54 171 1
54 179 1
54 182 1
54 183 1
54 190 1
54 193 1
54 196 1
54 197 1
55 59 1
55 67 1
55 70 1
55 85 1
55 89 1
55 102 1
55 114 1
55 128 1
55 137 1
55 153 1
55 154 1
55 172 1
55 183 1
55 199 1
56 57 1
56 71 1
56 87 1
56 93 1
56 119 1
56 138 1
56 144 1
56 156 1
56 163 1
56 164 1
56 169 1
56 173 1
56 177 1
56 184 1
56 187 1
56 196 1
57 64 1
57 87 1
57 89 1
57 97 1
57 108 1
57 121 1
57 142 1
57 194 1
58 64 1
58 65 1
58 71 1
58 80 1
58 84 1
58 90 1
58 101 1
58 102 1
58 108 1
58 111 1
58 118 1
58 119 1
58 138 1
58 145 1
58 147 1
58 148 1
58 156 1
58 160 1
58 171 1
58 178 1
58 183 1
58 196 1
59 75 1
59 76 1
59 80 1
59 84 1
59 121 1
59 128 1
59 134 1
59 144 1
59 161 1
59 182 1
59 187 1
59 194 1
60 64 1
60 77 1
60 92 1
60 95 1
60 126 1
60 128 1
60 129 1
60 134 1
60 139 1
60 156 1
60 166 1
60 172 1
60 180 1
60 190 1
60 191 1
61 89 1
61 93 1
61 94 1
61 99 1
61 108 1
61 115 1
61 124 1
61 129 1
61 131 1
61 134 1
61 143 1
61 151 1
61 176 1
61 184 1
61 191 1
61 193 1
61 194 1
62 66 1
62 69 1
62 74 1
62 77 1
62 98 1
62 106 1
62 107 1
62 118 1
62 124 1
62 125 1
62 189 1
62 195 1
63 106 1
63 113 1
63 115 1
63 130 1
63 134 1
63 137 1
63 147 1
63 148 1
63 156 1
63 177 1
64 65 1
64 74 1
64 81 1
64 97 1
64 115 1
64 135 1
64 143 1
64 159 1
64 160 1
64 161 1
64 165 1
64 167 1
64 169 1
64 173 1
64 198 1
65 77 1
65 92 1
65 95 1
65 104 1
65 113 1
65 121 1
65 125 1
65 142 1
65 144 1
65 160 1
65 186 1
66 72 1
66 73 1
66 79 1
66 80 1
66 83 1
66 87 1
66 92 1
66 103 1
66 133 1
66 155 1
66 161 1
66 179 1
66 181 1
66 188 1
66 194 1
66 196 1
67 74 1
67 77 1
67 85 1
67 90 1
67 136 1
67 137 1
67 141 1
67 152 1
67 165 1
67 168 1
67 177 1
68 71 1
68 78 1
68 85 1
68 89 1
68 100 1
68 112 1
68 113 1
68 126 1
68 132 1
68 136 1
68 142 1
68 151 1
68 170 1
68 186 1
68 193 1
68 196 1
69 91 1
69 97 1
69 114 1
69 121 1
69 125 1
69 128 1
69 138 1
69 139 1
69 149 1
69 152 1
69 154 1
69 162 1
69 173 1
69 195 1
69 200 1
70 103 1
70 104 1
70 106 1
70 114 1
70 137 1
70 147 1
70 151 1
70 177 1
70 179 1
70 190 1
70 199 1
70 200 1
71 83 1
71 88 1
71 91 1
71 96 1
71 101 1
71 116 1
71 119 1
71 138 1
71 144 1
71 146 1
71 147 1
71 166 1
71 169 1
71 176 1
71 194 1
72 109 1
72 111 1
72 138 1
72 139 1
72 151 1
72 165 1
72 166 1
72 169 1
73 86 1
73 93 1
73 104 1
73 108 1
73 109 1
73 115 1
73 122 1
73 129 1
73 149 1
73 150 1
73 153 1
73 154 1
73 161 1
73 163 1
73 168 1
73 169 1
73 172 1
73 176 1
73 195 1
73 200 1
74 77 1
74 89 1
74 109 1
74 116 1
74 128 1
74 165 1
74 167 1
74 170 1
74 176 1
75 103 1
75 104 1
75 119 1
75 131 1
75 134 1
75 137 1
75 141 1
75 146 1
75 155 1
75 157 1
75 167 1
75 182 1
76 81 1
76 91 1
76 108 1
76 125 1
76 145 1
76 146 1
76 150 1
76 151 1
76 160 1
76 168 1
76 171 1
76 186 1
77 85 1
77 86 1
77 93 1
77 95 1
77 99 1
77 102 1
77 111 1
77 146 1
77 168 1
77 171 1
77 181 1
77 193 1
78 98 1
78 103 1
78 105 1
78 116 1
78 125 1
78 132 1
78 167 1
78 185 1
78 187 1
79 80 1
79 85 1
79 92 1
79 93 1
79 106 1
79 108 1
79 125 1
79 163 1
79 179 1
79 180 1
79 187 1
79 191 1
79 196 1
80 87 1
80 89 1
80 108 1
80 110 1
80 114 1
80 142 1
80 156 1
80 179 1
81 90 1
81 99 1
81 104 1
81 112 1
81 114 1
81 126 1
81 128 1
81 147 1
81 155 1
81 169 1
81 199 1
82 97 1
82 118 1
82 125 1
82 128 1
82 129 1
82 149 1
82 158 1
82 187 1
82 188 1
82 192 1
82 196 1
82 199 1
83 97 1
83 99 1
83 102 1
83 107 1
83 127 1
83 130 1
83 133 1
83 144 1
83 165 1
83 166 1
83 167 1
83 173 1
83 180 1
83 185 1
83 193 1
84 99 1
84 115 1
84 123 1
84 136 1
84 145 1
84 165 1
84 170 1
84 177 1
84 182 1
85 88 1
85 92 1
85 98 1
85 107 1
85 112 1
85 122 1
85 159 1
85 181 1
85 182 1
85 194 1
86 88 1
86 107 1
86 108 1
86 111 1
86 116 1
86 119 1
86 124 1
86 148 1
86 162 1
86 169 1
86 186 1
86 196 1
86 200 1
87 105 1
87 112 1
87 115 1
87 119 1
87 121 1
87 130 1
87 146 1
87 147 1
87 150 1
87 156 1
87 194 1
87 196 1
88 102 1
88 114 1
88 121 1
88 125 1
88 126 1
88 131 1
88 136 1
88 143 1
88 158 1
88 159 1
88 163 1
89 94 1
89 101 1
89 106 1
89 122 1
89 125 1
89 127 1
89 148 1
89 163 1
89 173 1
89 175 1
89 183 1
90 101 1
90 105 1
90 129 1
90 144 1
90 149 1
90 151 1
90 170 1
90 175 1
91 93 1
91 100 1
91 102 1
91 103 1
91 104 1
91 118 1
91 142 1
91 150 1
91 154 1
91 156 1
91 161 1
91 166 1
91 186 1
91 196 1
92 108 1
92 118 1
92 128 1
92 135 1
92 160 1
92 174 1
92 194 1
93 115 1
93 117 1
93 139 1
93 183 1
94 100 1
94 108 1
94 112 1
94 114 1
94 127 1
94 134 1
94 138 1
94 154 1
94 155 1
94 161 1
94 179 1
94 191 1
94 195 1
95 97 1
95 101 1
95 109 1
95 123 1
95 134 1
95 136 1
95 141 1
95 159 1
95 174 1
95 190 1
96 99 1
96 144 1
96 156 1
96 157 1
96 158 1
96 159 1
96 166 1
96 176 1
96 178 1
96 186 1
96 189 1
96 195 1
96 196 1
97 105 1
97 122 1
97 134 1
97 140 1
97 144 1
97 156 1
97 173 1
97 189 1
98 99 1
98 121 1
98 127 1
98 134 1
98 138 1
98 144 1
98 146 1
98 147 1
98 161 1
98 168 1
98 182 1
98 183 1
98 188 1
99 101 1
99 102 1
99 103 1
99 117 1
99 138 1
99 143 1
99 149 1
99 150 1
99 163 1
99 171 1
99 172 1
99 187 1
99 191 1
99 196 1
99 200 1
100 124 1
100 127 1
100 136 1
100 137 1
100 150 1
100 151 1
100 157 1
100 178 1
100 183 1
100 191 1
100 193 1
101 103 1
101 117 1
101 127 1
101 132 1
101 138 1
101 159 1
101 163 1
101 170 1
101 173 1
101 192 1
102 128 1
102 147 1
102 148 1
102 161 1
102 168 1
102 184 1
102 186 1
103 109 1
103 123 1
103 142 1
103 169 1
103 178 1
104 109 1
104 122 1
104 123 1
104 128 1
104 133 1
104 134 1
104 137 1
104 140 1
104 152 1
104 176 1
105 119 1
105 123 1
105 151 1
105 156 1
105 172 1
105 173 1
105 175 1
105 179 1
105 188 1
105 197 1
106 109 1
106 112 1
106 118 1
106 136 1
106 138 1
106 145 1
106 178 1
106 185 1
106 188 1
107 138 1
107 142 1
107 154 1
107 156 1
107 162 1
107 168 1
107 183 1
107 194 1
108 117 1
108 118 1
108 120 1
108 142 1
108 176 1
108 178 1
108 179 1
108 180 1
108 182 1
108 197 1
109 111 1
109 113 1
109 130 1
109 131 1
109 133 1
109 139 1
109 142 1
109 148 1
109 152 1
109 169 1
109 185 1
110 135 1
110 154 1
110 155 1
110 163 1
110 165 1
110 174 1
110 191 1
110 196 1
111 127 1
111 144 1
111 153 1
111 155 1
111 157 1
111 158 1
111 173 1
111 192 1
112 114 1
112 137 1
112 139 1
112 141 1
112 155 1
112 159 1
112 176 1
112 183 1
112 189 1
112 191 1
112 193 1
113 131 1
113 132 1
113 135 1
113 138 1
113 139 1
113 153 1
113 154 1
113 164 1
113 186 1
114 120 1
114 159 1
114 164 1
114 169 1
114 170 1
114 192 1
114 195 1
114 196 1
115 124 1
115 152 1
115 153 1
115 160 1
115 175 1
115 183 1
115 188 1
115 189 1
115 191 1
115 192 1
116 131 1
116 133 1
116 136 1
116 142 1
116 161 1
116 176 1
116 191 1
116 192 1
116 193 1
117 127 1
117 128 1
117 135 1
117 137 1
117 147 1
117 169 1
117 174 1
117 182 1
117 189 1
117 194 1
118 122 1
118 152 1
118 178 1
118 185 1
119 127 1
119 134 1
119 141 1
119 154 1
119 180 1
120 140 1
120 141 1
120 162 1
120 171 1
120 181 1
120 188 1
120 197 1
121 143 1
121 145 1
121 185 1
121 193 1
121 196 1
122 138 1
122 152 1
122 153 1
122 155 1
122 169 1
122 171 1
122 189 1
122 190 1
122 195 1
123 127 1
123 139 1
123 155 1
123 159 1
123 162 1
123 163 1
123 166 1
123 169 1
123 179 1
123 186 1
123 188 1
123 190 1
123 191 1
123 193 1
123 194 1
124 137 1
124 152 1
124 174 1
124 184 1
124 196 1
125 134 1
125 142 1
125 147 1
125 159 1
125 161 1
125 186 1
125 194 1
125 197 1
125 198 1
126 132 1
126 134 1
126 140 1
126 144 1
126 170 1
126 173 1
127 128 1
127 158 1
127 166 1
127 170 1
127 190 1
127 194 1
127 196 1
127 197 1
128 136 1
128 141 1
128 147 1
128 162 1
128 177 1
128 180 1
128 187 1
128 188 1
129 151 1
129 178 1
129 192 1
129 193 1
129 200 1
130 132 1
130 178 1
130 183 1
130 185 1
130 195 1
131 134 1
131 138 1
131 175 1
131 176 1
131 177 1
131 182 1
131 198 1
132 141 1
132 145 1
132 148 1
132 158 1
132 161 1
132 167 1
132 184 1
132 196 1
133 142 1
133 162 1
133 164 1
133 178 1
133 187 1
133 192 1
133 195 1
133 200 1
134 145 1
134 149 1
134 151 1
134 152 1
134 185 1
134 197 1
135 141 1
135 145 1
135 146 1
135 147 1
135 149 1
135 159 1
135 161 1
135 179 1
135 188 1
136 145 1
136 146 1
136 165 1
136 176 1
136 187 1
136 199 1
137 142 1
137 146 1
137 150 1
137 162 1
137 180 1
137 191 1
138 178 1
138 190 1
139 161 1
139 168 1
139 172 1
139 180 1
139 185 1
139 196 1
139 199 1
140 142 1
140 168 1
140 183 1
140 185 1
140 187 1
141 149 1
141 151 1
141 153 1
141 175 1
141 181 1
141 184 1
142 144 1
142 166 1
142 168 1
142 169 1
142 174 1
142 179 1
142 189 1
142 196 1
143 163 1
143 173 1
143 182 1
144 155 1
144 159 1
144 169 1
144 179 1
144 190 1
144 196 1
145 171 1
145 184 1
145 188 1
145 200 1
146 156 1
146 160 1
146 178 1
146 180 1
146 181 1
146 188 1
146 190 1
146 200 1
147 153 1
147 157 1
147 161 1
147 195 1
147 198 1
147 200 1
148 153 1
148 181 1
148 184 1
148 194 1
148 199 1
149 172 1
149 184 1
149 196 1
149 198 1
150 183 1
150 188 1
151 159 1
151 172 1
151 182 1
151 189 1
151 193 1
151 199 1
152 157 1
152 163 1
152 168 1
153 172 1
153 195 1
154 159 1
154 162 1
154 170 1
154 171 1
154 176 1
154 178 1
154 194 1
155 158 1
155 163 1
155 175 1
155 176 1
155 180 1
155 184 1
155 189 1
155 200 1
156 161 1
156 162 1
156 164 1
156 166 1
156 167 1
156 195 1
156 198 1
156 199 1
157 159 1
157 164 1
157 168 1
157 175 1
157 182 1
157 194 1
158 179 1
158 180 1
158 183 1
158 187 1
159 163 1
159 175 1
159 196 1
160 178 1
161 166 1
161 173 1
161 184 1
161 192 1
161 198 1
162 164 1
162 175 1
162 184 1
162 192 1
162 195 1
163 168 1
163 177 1
163 181 1
163 182 1
163 183 1
163 186 1
163 191 1
164 185 1
165 170 1
165 175 1
165 177 1
165 189 1
165 198 1
166 174 1
166 181 1
166 199 1
167 169 1
167 172 1
167 173 1
167 174 1
167 184 1
168 179 1
168 180 1
168 183 1
168 188 1
169 177 1
169 180 1
169 184 1
169 192 1
169 196 1
169 200 1
170 172 1
170 177 1
170 191 1
171 176 1
171 177 1
171 179 1
171 196 1
172 175 1
172 194 1
172 197 1
173 194 1
173 195 1
173 199 1
175 185 1
176 179 1
176 185 1
176 195 1
178 194 1
178 197 1
178 198 1
178 200 1
179 183 1
180 181 1
180 199 1
181 184 1
181 186 1
182 186 1
182 200 1
183 184 1
183 190 1
184 186 1
184 188 1
184 193 1
184 195 1
184 198 1
186 200 1
187 196 1
188 198 1
189 195 1
191 195 1
191 196 1
191 198 1
191 199 1
194 195 1
195 198 1
196 197 1
197 200 1
198 200 1


==> anc/src/AugmentedMixing.jl <==
module AugmentedMixing

using LinearAlgebra, Printf, SparseArrays, Optim

export augmented_mixing, print_errors, WarmStart

# augmented_mixing() returns such a struct to make a warm start possible
struct WarmStart{T<:AbstractFloat}
    mu::T
    Vs::Vector{Matrix{T}}
    y::Vector{T}

    function WarmStart(mu::T, Vs::Vector{Matrix{T}}, y::Vector{T}) where {T<:AbstractFloat}
        @assert mu > zero(T)
        return new{T}(mu, Vs, y)
    end

    function WarmStart(
        warm_start::WarmStart{T}, T_new::Type{<:AbstractFloat}
    ) where {T<:AbstractFloat}
        return WarmStart(
            map(T_new, warm_start.mu), map.(T_new, warm_start.Vs), map.(T_new, warm_start.y)
        )
    end
end

mutable struct Point{T}
    Xs::Vector{Matrix{T}} # X[b] = V[b]^T * V[b]
    y::Vector{T} # dual variables of affine constraints; length m; nonnegative for inequality constraints
    CX::T # current objective value; CX = <Cs[1], Xs[1]> + ... + <Cs[q], Xs[q]>
    AX::Vector{T} # used to store A(X) = A_1(X_1) + ... + A_q(X_q) where q is the number of blocks
    Vs::Vector{Matrix{T}} # our current iterates Vs[1], Vs[2], ..., Vs[q]
    mu::T # penalty parameter > 0

    function Point{T}(
        ns::Vector{Int64},
        ks::Vector{Int64},
        m::Int64,
        mu_start::T;
        warm_start::Union{WarmStart,Nothing}=nothing,
    ) where {T<:AbstractFloat}
        if isnothing(warm_start)
            Vs::Vector{Matrix{T}} = []
            Xs::Vector{Matrix{T}} = []
            for b in eachindex(ns, ks)
                V::Matrix{T} = randn(T, min(ks[b], ns[b]), ns[b])
                foreach(v -> v .= v ./ norm(v), eachcol(V))
                push!(Vs, V)
                X::Matrix{T} = V' * V
                @assert issymmetric(X)
                push!(Xs, X)
            end
            return new{T}(
                Xs, # X
                zeros(T, m), # y
                zero(T), # CX
                zeros(T, m), # AX
                Vs, # V
                mu_start, # mu
            )

        else # warm start
            @assert warm_start.mu > zero(T)
            @assert length(warm_start.Vs) == length(ns) == length(ks)
            @assert all(
                size(warm_start.Vs[b]) == (ks[b], ns[b]) for
                b in eachindex(warm_start.Vs, ks, ns)
            )
            @assert length(warm_start.y) == m

            return new{T}(
                [V' * V for V in warm_start.Vs], # Xs
                warm_start.y, # y
                zero(T), # CX
                zeros(T, m), # AX
                warm_start.Vs, # Vs
                warm_start.mu, # mu
            )
        end
    end
end # Point

include("SdpData.jl")
include("Printing.jl")

# If something belongs to a specific block, the first index is always used to identify the block!
struct Data{
    T<:AbstractFloat,
    M<:Union{Matrix{T},SparseMatrixCSC{T,Int64}}, # for constraints
    M2<:Union{Matrix{T},SparseMatrixCSC{T,Int64}}, # for cost matrices
}
    Bi_tildes::Vector{Vector{M}} # matrices Bi_tildes[b][i] where b is a block and i in [ns[b]]; each matrix Bi_tildes[b][i] is an (m x ns[i])-matrix
    Aj_iis::Vector{Vector{Vector{T}}} # vectors Aj_iis[b][i] where b is a block and i in [ns[b]] vector of vectors; each vector has length m and contains all entries Aj_ii
    AX_new::Vector{T} # to store the new value of A(X) during column updates; length m
    vi_diffs::Vector{Vector{T}} # vi_new - vi_old; vi_diffs[b] for block b
    V_T_vi_diffs::Vector{Vector{T}} # to store V^T * vi_diff; V_T_vi_diffs[b] for block b
    C_i_tildes::Vector{Vector{Vector{T}}} # vectors C_i_tildes[b][i] where b is a block and i in [ns[b]]; each vector has length ns[b] and contains column i of Cs[b] with a zero at position i
    b_minus_AX::Vector{T} # to store b - A(X) during column updates; length m
    minus_Bis::Vector{Vector{M}} # matrices -Bis[b][i] where b is a block and i in [ns[b]]; each matrix -Bis[b][i] is an (m x ns[i])-matrix
    y_plus_mu_b_minus_AX::Vector{T} # to store y + mu * (b - A(X)) during column updates; length m
    tmp_ns::Vector{Vector{T}} # vectors tmp_ns[b] where b is a block; each vector has length ns[b]
    vi_olds::Vector{Vector{T}} # vectors vi_olds[b] where b is a block; to store the previous column vi before updating
    tmp_vis::Vector{Vector{T}} # vectors tmp_vis[b] where b is a block; used during column updates
    my_indicess::Vector{Vector{Vector{Int}}} # vectors my_indicess[b][i] where b is a block and i in [ns[b]]; each vector contains all indices in which i (of block b) is involved
    tmp_my_indicess::Vector{Vector{Vector{T}}} # vectors tmp_my_indicess[b][i] where b is a block and i in [ns[b]]; each vector tmp_my_indicess[b][i] has length my_indicess[b][i]
    ineq_starts::Vector{Vector{Int64}} # vectors ineq_starts[b][i] where b is a block and i in [ns[b]]; each ineq_starts[b][i] contains the first index stored in my_indicess[b][i] that corresponds to an inequality

    function Data{T,M,M2}(
        sdp::SdpData{T,M,M2}, k::Int64
    ) where {
        T<:AbstractFloat,
        M<:Union{Matrix{T},SparseMatrixCSC{T,Int64}},
        M2<:Union{Matrix{T},SparseMatrixCSC{T,Int64}},
    }
        As::Vector{Vector{M}} = sdp.As
        As_vec::Vector{M} = sdp.As_vec
        ns::Vector{Int64} = sdp.ns
        Cs::Vector{M2} = sdp.Cs
        m::Int64 = sdp.m

        my_indicess::Vector{Vector{Vector{Int64}}} = [Vector{Int64}[] for _ in ns]
        ineq_starts::Vector{Vector{Int64}} = [zeros(Int64, n) for n in ns]
        Bi_tildes::Vector{Vector{M}} = [M[] for _ in ns]
        Aj_iis::Vector{Vector{Vector{T}}} = [Vector{T}[] for _ in ns]
        C_i_tildes::Vector{Vector{Vector{T}}} = [Vector{T}[] for _ in ns]
        minus_Bis::Vector{Vector{M}} = [M[] for _ in ns]

        for (b, n) in pairs(ns), i in 1:n
            A::Vector{M} = As[b]
            myInd::Vector{Int64} = []

            # compute/find "my_indices" for this column
            for (j, Ai) in pairs(A)
                if issparse(Ai)
                    # if any(!iszero, view(Ai, :, i))
                    if nnz(view(Ai, :, i)) > 0
                        push!(myInd, j)
                    end
                else
                    if any(Ai[:, i] .!= zero(T))
                        push!(myInd, j)
                    end
                end
            end
            push!(my_indicess[b], myInd)

            # find the first index corresponding to an inequality for this column
            ineq_starts[b][i] = length(my_indicess[b][i]) + 1 # default: no inequalities
            for j in eachindex(my_indicess[b][i])
                if my_indicess[b][i][j] >= sdp.index_ineq_start
                    ineq_starts[b][i] = j
                    break
                end
            end

            # create Bi_tilde for this column
            push!(Bi_tildes[b], As_vec[b][my_indicess[b][i], (1 + (i - 1) * n):(i * n)])
            Bi_tildes[b][i][:, i] .= zero(T)
            issparse(Bi_tildes[b][i]) && dropzeros!(Bi_tildes[b][i])
            @assert size(Bi_tildes[b][i]) == (length(my_indicess[b][i]), n)

            # create Aj_ii for this column
            push!(Aj_iis[b], As_vec[b][:, vecInd(n, i, i)])

            # create C_i_tilde for this column
            push!(C_i_tildes[b], Cs[b][1:n, i])
            C_i_tildes[b][i][i] = zero(T)
            issparse(C_i_tildes[b][i]) && dropzeros!(C_i_tildes[b][i])

            # create -Bi for this column
            push!(
                minus_Bis[b],
                transpose(-As_vec[b][my_indicess[b][i], vecInd(n, 1, i):vecInd(n, n, i)]),
            )
        end

        return new{T,M,M2}(
            Bi_tildes, # Bi_tildes
            Aj_iis, # Aj_iis
            zeros(T, m), # AX_new
            [zeros(T, min(n, k)) for n in ns], # vi_diffs
            [zeros(T, n) for n in ns], # V_T_vi_diffs
            C_i_tildes, # C_i_tildes
            zeros(T, m), # b_minus_AX
            minus_Bis, # minus_Bis
            zeros(T, m), # y_plus_mu_b_minus_AX
            [zeros(T, n) for n in ns], # tmp_ns
            [zeros(T, min(n, k)) for n in ns], # vi_olds
            [zeros(T, min(n, k)) for n in ns], # tmp_vis
            my_indicess, # my_indicess
            [
                Vector{T}[zeros(T, length(inds)) for inds in my_indicess[b]] for
                b in eachindex(my_indicess)
            ], # tmp_my_indicess
            ineq_starts, # ineq_starts
        )
    end
end # Data

function barvinok_pataki_bound(
    sdp::SdpData{T,M}
) where {T<:AbstractFloat,M<:Union{Matrix{T},SparseMatrixCSC{T,Int64}}}
    m::Int64 = sdp.m
    n::Int64 = maximum(sdp.ns)
    return min(n, ceil(Int64, sqrt(2m)))
end

@inline function vecInd(n::Int64, i::Int64, j::Int64)
    @assert n >= 1
    @assert 1 <= i && i <= n
    @assert 1 <= j && j <= n
    return i + n * (j - 1)
end

# inverse of vecInd
@inline function indVec(n::Int64, ij::Int64)
    @assert 1 <= n && 1 <= ij && ij <= n * n
    j::Int64 = div(ij - 1, n) + 1
    i::Int64 = ij - n * (j - 1)
    @assert 1 <= i && i <= n
    @assert 1 <= j && j <= n
    return i, j
end

# function and gradient evaluation
# The funtion returns the function value and stores the gradient in "grad"
function f_and_g!(
    grad::Vector{T},
    vi::Vector{T},
    b::Int64,
    i::Int64,
    sdp::SdpData{T,M,M2},
    point::Point{T},
    vi_old::Vector{T},
    data::Data{T,M},
) where {
    T<:AbstractFloat,
    M<:Union{Matrix{T},SparseMatrixCSC{T,Int64}},
    M2<:Union{Matrix{T},SparseMatrixCSC{T,Int64}},
}
    # When annotating the complexity, "m" always refers to length(data.my_indicess[b][i])
    my_indices::Vector{Int64} = data.my_indicess[b][i] # O(1)
    @views data.AX_new[my_indices] .= point.AX[my_indices] # O(m)
    norm_diff::T = dot(vi, vi) - dot(vi_old, vi_old) # O(k)
    @views data.AX_new[my_indices] .+= norm_diff .* data.Aj_iis[b][i][my_indices] # O(m)
    data.vi_diffs[b] .= vi .- vi_old # O(k)
    mul!(data.V_T_vi_diffs[b], transpose(point.Vs[b]), data.vi_diffs[b]) # O(k*n)
    tmp_m::Vector{T} = data.tmp_my_indicess[b][i] # O(1)
    @views tmp_m .= data.AX_new[my_indices] # O(m)
    mul!(tmp_m, data.Bi_tildes[b][i], data.V_T_vi_diffs[b], T(2.0), one(T)) # O(m*n)
    data.AX_new[my_indices] .= tmp_m # O(m)
    @views data.b_minus_AX[my_indices] .= sdp.b[my_indices] .- data.AX_new[my_indices] # O(m)
    @views data.y_plus_mu_b_minus_AX[my_indices] .= point.y[my_indices] # O(m)
    @views data.y_plus_mu_b_minus_AX[my_indices] .+= point.mu .* data.b_minus_AX[my_indices] # O(m)
    for ineq in data.ineq_starts[b][i]:length(my_indices) # O(m)
        if data.y_plus_mu_b_minus_AX[my_indices[ineq]] < zero(T) # O(1)
            data.y_plus_mu_b_minus_AX[my_indices[ineq]] = zero(T) # O(1)
            data.b_minus_AX[my_indices[ineq]] = zero(T) # O(1)
        end
    end
    @views tmp_m .= data.y_plus_mu_b_minus_AX[my_indices] # O(m)
    @inbounds mul!(data.tmp_ns[b], data.minus_Bis[b][i], tmp_m) # O(m*n)
    @views data.tmp_ns[b] .+= sdp.Cs[b][:, i] # O(n)
    point.Vs[b][:, i] .= vi # O(k)
    mul!(grad, point.Vs[b], data.tmp_ns[b]) # O(k*n)
    grad .*= T(2) # O(k)
    CX_new::T =
        point.CX +
        T(2) * dot(data.C_i_tildes[b][i], data.V_T_vi_diffs[b]) +
        sdp.Cs[b][i, i] * norm_diff # O(n)
    @views return CX_new +
                  T(0.5) *
                  point.mu *
                  dot(data.b_minus_AX[my_indices], data.b_minus_AX[my_indices]) +
                  dot(point.y[my_indices], data.b_minus_AX[my_indices]) # O(m)
end

function update_column!(
    point::Point{T},
    sdp::SdpData{T,M,M2},
    b::Int64,
    i::Int64,
    data::Data{T,M,M2},
    delta::T,
    epsilon::T,
    max_evals::Int64,
) where {
    T<:AbstractFloat,
    M<:Union{Matrix{T},SparseMatrixCSC{T,Int64}},
    M2<:Union{Matrix{T},SparseMatrixCSC{T,Int64}},
}
    n::Int64 = sdp.ns[b]
    @assert 1 <= i && i <= n
    @assert delta > zero(T)
    @assert epsilon > zero(T)
    @assert max_evals > 0

    # Save current column vi to perform incremental updates/computations.
    @views data.vi_olds[b] .= point.Vs[b][:, i] # O(k)

    # Do first (function and) gradient evaluation to specify stopping criterion.
    f_and_g!(data.tmp_vis[b], data.vi_olds[b], b, i, sdp, point, data.vi_olds[b], data)

    # Set g_tol such that we always make some progress compared to the starting solution.
    g_tol::T = min(epsilon, delta * norm(data.tmp_vis[b], Inf))

    @views data.tmp_vis[b] .= data.vi_olds[b] # O(k)

    local evals::Int

    last_f::T = zero(T)
    function f(vi::Vector{T})
        return last_f
    end
    function grad!(grad::Vector{T}, vi::Vector{T})
        last_f = f_and_g!(grad, vi, b, i, sdp, point, data.vi_olds[b], data)
        return grad
    end

    res = Optim.optimize(
        f, # function
        grad!, # gradient
        data.tmp_vis[b], # starting point
        LBFGS(), # algorithm
        Optim.Options(;
            x_abstol=zero(T), # Absolute tolerance in changes of the input vector x, in infinity norm. Defaults to 0.0.
            x_reltol=zero(T), # Relative tolerance in changes of the input vector x, in infinity norm. Defaults to 0.0.
            f_abstol=zero(T), # Absolute tolerance in changes of the objective value. Defaults to 0.0.
            f_reltol=zero(T), # Relative tolerance in changes of the objective value. Defaults to 0.0.
            g_abstol=g_tol, # Absolute tolerance in the gradient, in infinity norm. Defaults to 1e-8. For gradient free methods, this will control the main convergence tolerance, which is solver specific.
            f_calls_limit=max_evals, # A soft upper limit on the number of objective calls. Defaults to 0 (unlimited).
            g_calls_limit=0, # A soft upper limit on the number of gradient calls. Defaults to 0 (unlimited).
            h_calls_limit=0, # A soft upper limit on the number of Hessian calls. Defaults to 0 (unlimited).
            allow_f_increases=true, # Allow steps that increase the objective value. Defaults to true. Note that, when this setting is true, the last iterate will be returned as the minimizer even if the objective increased.
            successive_f_tol=1, # Determines the number of times the objective is allowed to increase across iterations. Defaults to 1.
            iterations=max_evals, # How many iterations will run before the algorithm gives up? Defaults to 1_000.
            time_limit=NaN, # A soft upper limit on the total run time. Defaults to NaN (unlimited).
        ),
    )

    # check result
    if !Optim.converged(res)
        #@printf "The inner solver did not converge!\n"
    end
    @assert Optim.f_calls(res) == Optim.g_calls(res) # our implementation relies on this
    evals = Optim.g_calls(res)
    data.tmp_vis[b] .= res.minimizer

    @assert all(isfinite, data.tmp_vis[b])
    point.Vs[b][:, i] .= data.tmp_vis[b] # O(k)

    @views mul!(point.Xs[b][:, i], transpose(point.Vs[b]), data.tmp_vis[b]) # O(k*n)
    for j in 1:n
        point.Xs[b][i, j] = point.Xs[b][j, i]
    end

    my_indices::Vector{Int64} = data.my_indicess[b][i]

    # update point.AX and point.CX
    norm_diff::T =
        dot(data.tmp_vis[b], data.tmp_vis[b]) - dot(data.vi_olds[b], data.vi_olds[b]) # O(k)
    @views point.AX[my_indices] .+= norm_diff .* data.Aj_iis[b][i][my_indices] # O(m)
    data.vi_diffs[b] .= data.tmp_vis[b] .- data.vi_olds[b] # O(k)
    mul!(data.V_T_vi_diffs[b], transpose(point.Vs[b]), data.vi_diffs[b]) # O(k*n)

    tmp::Vector{T} = data.tmp_my_indicess[b][i]
    @views tmp .= point.AX[my_indices]

    mul!(tmp, data.Bi_tildes[b][i], data.V_T_vi_diffs[b], T(2.0), one(T)) # O(m*n)
    point.AX[my_indices] .= tmp

    point.CX +=
        T(2) * dot(data.C_i_tildes[b][i], data.V_T_vi_diffs[b]) +
        norm_diff * sdp.Cs[b][i, i] # O(n)

    return evals
end

function augmented_mixing(
    original_sdp::SdpData{T,M,M2};
    tol::T=T(1e-12),
    mu_start::T=T(sqrt(maximum(original_sdp.ns))),
    time_limit::Float64=typemax(Float64),
    max_iters::Int64=typemax(Int64),
    iters_Z::Int64=50,
    scaling::Bool=true,
    shuffling::Bool=false,
    double_sweep::Bool=false,
    warm_start::Union{WarmStart,Nothing}=nothing,
    p::T=one(T),
    delta::T=T(1e-2),
    epsilon::T=T(1e-2),
    max_evals::Int64=1000,
    tau::T=T(1.03),
    rat_min::T=T(0.8),
    rat_max::T=T(1.2),
) where {
    T<:AbstractFloat,
    M<:Union{Matrix{T},SparseMatrixCSC{T,Int64}},
    M2<:Union{Matrix{T},SparseMatrixCSC{T,Int64}},
}
    @assert tol > zero(T)
    @assert time_limit > 0.0
    @assert max_iters > 0
    @assert iters_Z > 0
    @assert delta > zero(T)
    @assert epsilon > zero(T)
    @assert max_evals > 0
    @assert tau > one(T)
    @assert rat_min > zero(T)
    @assert rat_min < rat_max

    tstart::Float64 = time()

    print_dashed_line()
    @printf "coefficient ranges of original SDP:\n"
    print_coefficient_ranges(original_sdp)

    sdp::SdpData{T,M,M2}, scale_constraints::Vector{T}, scale_A::T, scale_b::T, scale_C::T, time_scaling::Float64 = scale_sdp(
        original_sdp, scaling
    ) # we work with this SDP internally
    if scaling
        @printf "\ncoefficient ranges after scaling:\n"
        print_coefficient_ranges(sdp)
    end

    (;
        As::Vector{Vector{M}},
        As_vec::Vector{M},
        b::Vector{T},
        Cs::Vector{Matrix{T}},
        m::Int64,
        ns::Vector{Int64},
        index_ineq_start::Int64,
    ) = sdp

    if M == Matrix{T}
        num_nnz::Int64 = sum(count(!iszero, A) for A in As_vec)
        @printf "\nThis is a dense SDP with %d nonzeros in A.\n" num_nnz
        @printf "Density of A: %g %%\n\n" 100.0 * num_nnz / (m * sum(n * n for n in ns))
    else
        num_nnz = sum(nnz, As_vec)
        @printf "\nThis is a sparse SDP with %d nonzeros in A.\n" num_nnz
        @printf "Density of A: %g %%\n\n" 100.0 * num_nnz / (m * sum(n * n for n in ns))
    end

    @printf "n = %d\n" sum(ns)
    if length(ns) > 1
        println("With block sizes $ns.")
    end
    @printf "m = %d\n" m
    @printf "equality constraints: %d\n" index_ineq_start - 1
    @printf "inequality constraints: %d\n" m - index_ineq_start + 1
    kk::Int64 = barvinok_pataki_bound(original_sdp)
    @assert kk > 0
    @printf "k = %d\n" kk

    kks::Vector{Int} = [min(n, kk) for n in ns]

    point::Point{T} = Point{T}(ns, kks, m, mu_start; warm_start)

    tstart_data::Float64 = time()
    data::Data{T,M,M2} = Data{T,M,M2}(sdp, kk)
    time_data = time() - tstart_data
    @printf "\nCreating \"data\" took %.2f seconds\n\n" time_data

    Aty_vecs::Vector{Vector{T}} = [zeros(T, n * n) for n in ns]
    Z_not_psds::Vector{Matrix{T}} = [zeros(T, n, n) for n in ns]
    Zs::Vector{Matrix{T}} = [zeros(T, n, n) for n in ns]
    Z_diffs::Vector{Matrix{T}} = [zeros(T, n, n) for n in ns]
    tmp_n_ns::Vector{Matrix{T}} = [zeros(T, n, n) for n in ns]
    tmp_m::Vector{T} = zeros(T, m)
    p_rat::Vector{T} = zeros(T, m)
    d_rat::Vector{T} = zeros(T, m)
    AX_old::Vector{T} = zeros(T, m)

    point.AX .= zero(T)
    point.CX = dot(Cs, point.Xs)
    for b in eachindex(As_vec, point.Xs)
        mul!(point.AX, As_vec[b], reshape(view(point.Xs[b], :, :), :), one(T), one(T))
    end

    total_sum_evals::Int64 = 0
    iter::Int64 = 0

    last_iter_evals::Vector{Int64} = zeros(Int64, 10)
    last_max_evals::Vector{Int64} = zeros(Int64, length(last_iter_evals))

    printStart()
    primal_obj, dual_obj, gap, pinf, dinf, compl, compl_not_psd_abs = compute_errors(
        sdp,
        point,
        Aty_vecs,
        Z_not_psds,
        Zs,
        Z_diffs,
        tmp_n_ns,
        tmp_m,
        0, # iter
        iters_Z,
        tol,
    )
    primal_obj *= scale_b * scale_C / scale_A
    dual_obj *= scale_b * scale_C / scale_A
    printUpdate(
        iter,
        time() - tstart,
        primal_obj,
        dual_obj,
        gap,
        pinf,
        dinf,
        compl,
        compl_not_psd_abs,
        point,
        false,
        total_sum_evals,
        last_iter_evals,
        last_max_evals,
        zero(T), # p_rat
        zero(T), # d_rat
        false, # double_sweep
    )

    status_code = :in_progress # will be :tol, :time, or :iter on termination

    pairs_list = [(i, n) for i in eachindex(ns) for n in 1:ns[i]]

    while true
        iter += 1

        @assert all(all.(isfinite, point.Xs))
        @assert all(all.(isfinite, point.Vs))

        AX_old .= point.AX # needed for computing d_res

        iter_evals::Int64 = 0
        max_iter_evals::Int64 = 0

        if shuffling
            shuffle!(pairs_list)
        end

        for (b, i) in pairs_list
            evals::Int64 = update_column!(point, sdp, b, i, data, delta, epsilon, max_evals)
            total_sum_evals += evals
            iter_evals += evals
            max_iter_evals = max(max_iter_evals, evals)
        end

        if double_sweep
            for (b, i) in reverse(pairs_list)
                evals::Int64 = update_column!(
                    point, sdp, b, i, data, delta, epsilon, max_evals
                )
                total_sum_evals += evals
                iter_evals += evals
                max_iter_evals = max(max_iter_evals, evals)
            end
        end

        last_iter_evals[iter % length(last_iter_evals) + 1] = iter_evals
        last_max_evals[iter % length(last_max_evals) + 1] = max_iter_evals

        # point.X always is up-to-date, i.e., we have point.X = point.V' * point.V
        # however, rounding errors might accumulate in point.CX and point.AX
        point.CX = dot(sdp.Cs, point.Xs)
        point.AX .= zero(T)
        for b in eachindex(As_vec, point.Xs)
            mul!(point.AX, As_vec[b], reshape(view(point.Xs[b], :, :), :), one(T), one(T))
        end

        primal_obj, dual_obj, gap, pinf, dinf, compl, compl_not_psd_abs = compute_errors(
            sdp,
            point,
            Aty_vecs,
            Z_not_psds,
            Zs,
            Z_diffs,
            tmp_n_ns,
            tmp_m,
            iter,
            iters_Z,
            tol,
        )

        success::Bool = pinf < tol && gap < tol && dinf < tol && compl < tol
        time_limit_reached::Bool = time() - tstart >= time_limit
        max_iters_reached::Bool = iter >= max_iters
        done::Bool = success || time_limit_reached || max_iters_reached
        if max_iters_reached
            status_code = :iter
        end
        if time_limit_reached
            status_code = :time
        end
        if success
            status_code = :tol
        end

        if iter % (15 * length(last_iter_evals)) == 0
            printStart()
        end

        p_rat .= b .- point.AX
        d_rat .= point.mu .* (point.AX .- AX_old)

        for ineq in (sdp.index_ineq_start):m
            if p_rat[ineq] < zero(T) && point.y[ineq] == zero(T)
                p_rat[ineq] = zero(T)
                d_rat[ineq] = zero(T)
            end
        end

        norm_p_rat::T = norm(p_rat)
        norm_d_rat::T = norm(d_rat)

        primal_obj *= scale_b * scale_C / scale_A
        dual_obj *= scale_b * scale_C / scale_A
        printUpdate(
            iter,
            time() - tstart,
            primal_obj,
            dual_obj,
            gap,
            pinf,
            dinf,
            compl,
            compl_not_psd_abs,
            point,
            done,
            total_sum_evals,
            last_iter_evals,
            last_max_evals,
            norm_p_rat,
            norm_d_rat,
            double_sweep,
        )

        if done
            if status_code == :time || status_code == :iter
                # compute Z to get the best possible return triple (X, y, Z)
                compute_errors(
                    sdp,
                    point,
                    Aty_vecs,
                    Z_not_psds,
                    Zs,
                    Z_diffs,
                    tmp_n_ns,
                    tmp_m,
                    0,
                    1,
                    tol,
                )
            end
            break
        end

        # update dual variables
        tmp_m .= b .- point.AX
        point.y .+= p .* point.mu .* tmp_m
        for ineq in (sdp.index_ineq_start):m
            point.y[ineq] = max(zero(T), point.y[ineq])
        end

        # update penalty parameter
        ratio::T = norm_p_rat / norm_d_rat
        if ratio < rat_min
            point.mu /= tau
        elseif ratio > rat_max
            point.mu *= tau
        end

        @assert point.mu > 0
        point.mu = max(point.mu, T(1e-8))
        point.mu = min(point.mu, T(1e8))
    end

    @assert status_code in [:tol, :time, :iter]

    print_dashed_line()

    # return approximate optimal solution X, y, Z
    for X in point.Xs
        X .*= scale_b / scale_A
    end
    tmp_m .= point.y
    tmp_m .*= scale_C / scale_A
    tmp_m ./= scale_constraints
    for Z in Zs
        Z .*= scale_C
    end

    time_spent = time() - tstart

    @printf(stdout, "errors on original SDP:\n")
    errors_original = print_errors(original_sdp, point.Xs, tmp_m, Zs)
    print_dashed_line()

    output_tuple = (
        statusCode=status_code,
        time=time_spent,
        iter=iter,
        tol=tol,
        timeLimit=time_limit,
        maxIters=max_iters,
        itersZ=iters_Z,
        scaling=scaling,
        warmStart=isnothing(warm_start) ? false : true,
        k=kk,
        n=sum(ns),
        numBlocks=length(ns),
        avgBlockSize=1.0 * sum(ns) / length(ns),
        minBlockSize=minimum(ns),
        maxBlockSize=maximum(ns),
        m=m,
        equations=index_ineq_start - 1,
        inequalities=m - index_ineq_start + 1,
        nnzA=sum(count(!iszero, A) for A in As_vec),
        densityAPercent=100.0 * sum(count(!iszero, A) for A in As_vec) /
                        (m * sum(n * n for n in ns)),
        timeScaling=time_scaling,
        timeData=time_data,
        primalObj=primal_obj,
        dualObj=dual_obj,
        gap=gap,
        pinf=pinf,
        dinf=dinf,
        compl=compl,
        complNotPsdAbs=compl_not_psd_abs,
        mu=point.mu,
        evals=total_sum_evals,
        nnzY=count(!iszero, point.y),
        gapOriginal=errors_original.gap,
        pinfOriginal=errors_original.pinf,
        dinfOriginal=errors_original.dinf,
        complOriginal=errors_original.compl,
    )

    warm_start::WarmStart{T} = WarmStart(point.mu, point.Vs, point.y)

    return point.Xs, tmp_m, Zs, status_code, warm_start, output_tuple
end

function compute_errors(
    sdp::SdpData{T,M,M2},
    point::Point{T},
    Atys::Vector{Vector{T}},
    Z_not_psds::Vector{Matrix{T}},
    Zs::Vector{Matrix{T}},
    Z_diffs::Vector{Matrix{T}},
    tmp_n_ns::Vector{Matrix{T}},
    tmp_m::Vector{T},
    iter::Int64,
    iters_Z::Int64,
    tol::T,
) where {
    T<:AbstractFloat,
    M<:Union{Matrix{T},SparseMatrixCSC{T,Int64}},
    M2<:Union{Matrix{T},SparseMatrixCSC{T,Int64}},
}
    @assert iter >= 0
    @assert iters_Z >= 1
    @assert tol > zero(T)
    @assert all(all.(isfinite, point.Xs))
    @assert all(issymmetric, point.Xs)

    (;
        As::Vector{Vector{M}},
        As_vec::Vector{M},
        Cs::Vector{Matrix{T}},
        b::Vector{T},
        m::Int64,
        ns::Vector{Int64},
        index_ineq_start::Int64,
    ) = sdp

    primal_obj::T = dot(Cs, point.Xs)
    dual_obj::T = dot(b, point.y)
    gap::T = abs(primal_obj - dual_obj) / (one(T) + abs(primal_obj) + abs(dual_obj))

    #mul!(tmp_m, A, vec(point.X))
    # TODO make this better

    tmp_m .= 0
    for b in eachindex(As_vec, point.Xs)
        mul!(tmp_m, As_vec[b], reshape(view(point.Xs[b], :, :), :), one(T), one(T))
    end
    # mul!(tmp_m, A, reshape(view(point.X, :, :), :))

    tmp_m .*= -one(T)
    tmp_m .+= b
    for ineq in index_ineq_start:m
        tmp_m[ineq] = max(zero(T), tmp_m[ineq])
    end
    pinf::T = norm(tmp_m, Inf) / (one(T) + norm(b, Inf))

    for b in eachindex(Atys, As_vec)
        mul!(Atys[b], transpose(As_vec[b]), point.y)
    end
    #Z_not_psd .= Symmetric(C .- reshape(Aty, n, n))
    for b in eachindex(Z_not_psds, Cs, ns)
        Z_not_psds[b] .= Cs[b]
        n = ns[b]
        for i in 1:n, j in i:n
            Z_not_psds[b][i, j] -= Atys[b][i + n * (j - 1)]
            Z_not_psds[b][j, i] = Z_not_psds[b][i, j]
        end
        @assert issymmetric(Z_not_psds[b])
    end

    dot_X_Z_not_psd::T = dot(point.Xs, Z_not_psds)
    compl_not_psd_abs::T =
        (abs(dot_X_Z_not_psd)) / (one(T) + abs(primal_obj) + abs(dual_obj))

    dinf::T = typemax(T)
    compl::T = typemax(T)

    compute_Z::Bool =
        (iter % iters_Z == 0 && pinf < tol && gap < tol && compl_not_psd_abs < tol) ||
        (iters_Z == 1)

    # we do not compute Z after every iteration as this is quite expensive
    if compute_Z
        for b in eachindex(ns)
            n = ns[b]

            if T == Float64
                # TODO pass work arrays to avoid memory allocations
                eigenvalues::Vector{T}, eigenvectors::Matrix{T} = LinearAlgebra.LAPACK.syevr!(
                    'V', 'A', 'U', Z_not_psds[b], 0.0, 0.0, 0, 0, 0.0
                )
            else
                F = eigen(Symmetric(Z_not_psds[b]))
                eigenvalues = F.values
                eigenvectors = F.vectors
            end

            #Z .= F.vectors * Diagonal(max.(F.values, zero(T))) * F.vectors'
            #fill!(tmp_n_n, zero(T))
            for i in 1:n, j in 1:n
                tmp_n_ns[b][i, j] = sqrt(max(zero(T), eigenvalues[j])) * eigenvectors[i, j]
            end
            mul!(Zs[b], tmp_n_ns[b], transpose(tmp_n_ns[b]))
            #@assert issymmetric(Zs[b])

            # to avoid cancellation when computing Z - Z_not_psd, directly compute Zdiff
            # Zdiff .= F.vectors * Diagonal(min.(F.values, zero(T))) * F.vectors'

            for i in 1:n
                for j in 1:n
                    tmp_n_ns[b][i, j] =
                        -sqrt(-min(zero(T), eigenvalues[j])) * eigenvectors[i, j]
                end
            end

            mul!(Z_diffs[b], tmp_n_ns[b], transpose(tmp_n_ns[b]))
            #@assert issymmetric(Z_diffs[b])
        end

        dinf = maximum(norm.(Z_diffs, Inf)) / (one(T) + maximum(norm.(Cs, Inf)))
        compl = abs(dot(point.Xs, Zs)) / (one(T) + abs(primal_obj) + abs(dual_obj))
    end

    @assert gap >= 0
    @assert pinf >= 0
    @assert dinf >= 0
    @assert compl >= 0
    @assert compl_not_psd_abs >= 0

    return primal_obj, dual_obj, gap, pinf, dinf, compl, compl_not_psd_abs
end

function print_errors(
    sdp::SdpData{T,M,M2}, XXs::Vector{Matrix{T}}, y::Vector{T}, ZZs::Vector{Matrix{T}}
) where {
    T<:AbstractFloat,
    M<:Union{Matrix{T},SparseMatrixCSC{T,Int64}},
    M2<:Union{Matrix{T},SparseMatrixCSC{T,Int64}},
}
    # make copies of X and Z as we might have to change them
    Xs::Vector{AbstractMatrix{T}} = deepcopy(XXs)
    Zs::Vector{AbstractMatrix{T}} = deepcopy(ZZs)
    @assert all(issymmetric.(Xs))
    @assert all(issymmetric.(Zs))

    # make sure that every X is positive semidefinite
    for X in Xs
        if T == Float64
            eigenvalues::Vector{T}, eigenvectors::Matrix{T} = LinearAlgebra.LAPACK.syevr!(
                'V', 'A', 'U', X, 0.0, 0.0, 0, 0, 0.0
            )
        else
            F = eigen(Symmetric(X))
            eigenvalues = F.values
            eigenvectors = F.vectors
        end

        n = size(X, 1)
        tmp_n_n::Matrix{T} = zeros(T, n, n)

        for i in 1:n, j in 1:n
            tmp_n_n[i, j] = sqrt(max(zero(T), eigenvalues[j])) * eigenvectors[i, j]
        end
        mul!(X, tmp_n_n, transpose(tmp_n_n))
    end
    # make sure that every Z is positive semidefinite
    for Z in Zs
        if T == Float64
            eigenvalues::Vector{T}, eigenvectors::Matrix{T} = LinearAlgebra.LAPACK.syevr!(
                'V', 'A', 'U', Z, 0.0, 0.0, 0, 0, 0.0
            )
        else
            F = eigen(Symmetric(Z))
            eigenvalues = F.values
            eigenvectors = F.vectors
        end

        n = size(Z, 1)
        tmp_n_n::Matrix{T} = zeros(T, n, n)

        for i in 1:n, j in 1:n
            tmp_n_n[i, j] = sqrt(max(zero(T), eigenvalues[j])) * eigenvectors[i, j]
        end
        mul!(Z, tmp_n_n, transpose(tmp_n_n))
    end

    primal_obj::T = dot(sdp.Cs, Xs)
    dual_obj::T = dot(sdp.b, y)
    gap::T = abs(primal_obj - dual_obj) / (one(T) + abs(primal_obj) + abs(dual_obj))
    tmp::Vector{T} = sdp.b - sum(sdp.As_vec[b] * vec(Xs[b]) for b in eachindex(Xs))
    for ineq in (sdp.index_ineq_start):(sdp.m)
        tmp[ineq] = max(zero(T), tmp[ineq])
    end
    pinf::T = norm(tmp, Inf) / (one(T) + norm(sdp.b, Inf))

    dinf::T =
        maximum(
            norm.(
                [
                    sdp.Cs[b] .-
                    reshape(transpose(sdp.As_vec[b]) * y, sdp.ns[b], sdp.ns[b]) - Zs[b] for
                    b in eachindex(sdp.ns)
                ],
                Inf,
            ),
        ) / (one(T) + maximum(norm.(sdp.Cs, Inf)))

    compl::T = (dot(Xs, Zs)) / (one(T) + abs(primal_obj) + abs(dual_obj))

    @printf "gap   = %7.1e\n" gap
    @printf "pinf  = %7.1e\n" pinf
    @printf "dinf  = %7.1e\n" dinf
    @printf "compl = %7.1e\n" compl

    return (gap=gap, pinf=pinf, dinf=dinf, compl=compl)
end

end # module


==> anc/src/Printing.jl <==
# Terminal output

function printStart()
    print_dashed_line()
    @printf(
        stdout,
        "|%7s %9s|%19s %19s|%7s %7s %7s %7s %7s|%7s|%10s %7s %6s|%8s|%7s %7s %7s %7s|\n",
        "iter",
        "secs",
        "primal",
        "dual",
        "gap",
        "pinf",
        "dinf",
        "compl",
        "compl*",
        "mu",
        "evals",
        "avg",
        "max",
        "nnz(y)",
        "p_rat",
        "d_rat",
        "sum",
        "ratio"
    )
    return print_dashed_line()
end

function printUpdate(
    iter::Int64,
    secs::Float64,
    primal_obj::T,
    dual_obj::T,
    gap::T,
    pinf::T,
    dinf::T,
    compl::T,
    compl_not_psd_abs::T,
    point::Point{T},
    done::Bool,
    total_sum_evals::Int64,
    last_iter_evals::Vector{Int64},
    last_max_evals::Vector{Int64},
    norm_p_res::T,
    norm_d_res::T,
    use_double_sweep::Bool,
) where {T<:AbstractFloat}
    @assert iter >= 0
    @assert secs >= 0
    @assert gap >= 0
    @assert pinf >= 0
    @assert dinf >= 0
    @assert compl >= 0
    @assert compl_not_psd_abs >= 0
    @assert point.mu > 0
    @assert total_sum_evals >= 0
    @assert minimum(last_iter_evals) >= 0
    @assert length(last_iter_evals) == length(last_max_evals)
    @assert minimum(last_max_evals) >= 0

    n::Int64 = sum(size(V, 2) for V in point.Vs)
    avg_evals::Float64 = compute_avg_evals(
        use_double_sweep ? 2 * n : n, iter, last_iter_evals
    )

    if (iter <= length(last_iter_evals) || mod(iter, length(last_iter_evals)) == 0 || done)
        @printf(
            stdout,
            "|%7d %9.1f|%19.12e %19.12e|%7.1e %7.1e %7.1e %7.1e %7.1e|%7.1e|%10d %7.1f %6d|%8d|%7.1e %7.1e %7.1e %7.1e|\n",
            iter,
            secs,
            primal_obj,
            dual_obj,
            gap,
            pinf,
            dinf,
            compl,
            compl_not_psd_abs,
            point.mu,
            total_sum_evals,
            avg_evals,
            maximum(last_max_evals),
            count(!iszero, point.y),
            norm_p_res,
            norm_d_res,
            norm_p_res + norm_d_res,
            norm_p_res / norm_d_res
        )
    end

    #if (iter <= length(last_iter_evals) || mod(iter, length(last_iter_evals)) == 0 || done)
    #    @printf(stdout, "\n")
    #else 
    #    @printf(stdout, "\r")
    #end

end

function print_dashed_line()
    return print(
        "------------------------------------------------------------------------------------------------------------------------------------------------------------------------------\n",
    )
end

function compute_avg_evals(n::Int64, iter::Int64, last_iter_evals::Vector{Int64})
    @assert n >= 1
    @assert iter >= 0
    @assert length(last_iter_evals) >= 1
    @assert minimum(last_iter_evals) >= 0
    avg_evals::Float64 = 0.0 # for iter == 0
    if 1 <= iter && iter <= length(last_iter_evals) - 1
        avg_evals = 1.0 * sum(last_iter_evals) / n / iter
    else
        avg_evals = 1.0 * sum(last_iter_evals) / n / length(last_iter_evals)
    end
    return avg_evals
end


==> anc/src/SdpData.jl <==
# SDP input format

using SparseArrays

export SdpData

struct SdpData{
    T<:AbstractFloat,
    M<:Union{Matrix{T},SparseMatrixCSC{T,Int64}},
    M2<:Union{Matrix{T},SparseMatrixCSC{T,Int64}},
}
    As::Vector{Vector{M}}
    As_vec::Vector{M}
    b::Vector{T}
    Cs::Vector{M2}
    m::Int64
    ns::Vector{Int64}
    index_ineq_start::Int64

    function SdpData(
        As::Vector{Vector{M}}, b::Vector{T}, Cs::Vector{M2}, index_ineq_start::Int64
    ) where {
        T<:AbstractFloat,
        M<:Union{Matrix{T},SparseMatrixCSC{T,Int64}},
        M2<:Union{Matrix{T},SparseMatrixCSC{T,Int64}},
    }
        @assert length(As) >= 1 && length(As) == length(Cs)
        @assert all(length(A) >= 1 for A in As)
        @assert all(all(size(Ai) .>= (1, 1)) for A in As for Ai in A)
        for A in As
            @assert (all(issparse(Ai) for Ai in A) || all(!issparse(Ai) for Ai in A))
        end

        m::Int64 = size(As[1], 1)
        ns::Vector{Int64} = [size(C, 1) for C in Cs]

        @assert all(ns .>= 1)
        @assert 1 <= index_ineq_start && index_ineq_start <= m + 1
        @assert m == length(b)
        @assert all(m == length(A) for A in As)

        @assert all((ns[i], ns[i]) == size(Cs[i]) for i in eachindex(ns, Cs))
        @assert all((ns[i], ns[i]) == size(Ai) for i in eachindex(As) for Ai in As[i])

        @assert all(issymmetric(C) for C in Cs)
        @assert all(issymmetric(Ai) for A in As for Ai in A)

        # construct As_vec
        As_vec::Vector{M} = []
        sizehint!(As_vec, length(ns))
        for i in eachindex(ns, As)
            A::Vector{M} = As[i]
            if issparse(A[1]) # sparse matrices
                I::Vector{Int64} = []
                J::Vector{Int64} = []
                V::Vector{T} = []
                for j in 1:m
                    Aj_I::Vector{Int64}, Aj_J::Vector{Int64}, Aj_V::Vector{T} = findnz(A[j])
                    for k in eachindex(Aj_I, Aj_J, Aj_V)
                        push!(I, j)
                        push!(J, vecInd(ns[i], Aj_I[k], Aj_J[k]))
                        push!(V, Aj_V[k])
                    end
                end
                push!(As_vec, SparseArrays.sparse!(I, J, V, m, ns[i] * ns[i]))
            else # dense matrices
                my_A::M = zeros(T, m, ns[i] * ns[i])
                for j in 1:m
                    # my_A[j, :] .= vec(A[j])
                    my_A[j, :] .= reshape(view(A[j], :, :), :)
                end
                push!(As_vec, my_A)
            end
        end
        return new{T,M,M2}(As, As_vec, b, Cs, m, ns, index_ineq_start)
    end

    function SdpData(
        A::Vector{M}, b::Vector{T}, C::M2, index_ineq_start::Int64
    ) where {
        T<:AbstractFloat,
        M<:Union{Matrix{T},SparseMatrixCSC{T,Int64}},
        M2<:Union{Matrix{T},SparseMatrixCSC{T,Int64}},
    }
        return SdpData([A], b, [C], index_ineq_start)
    end

    function SdpData(
        As_vec::Vector{M}, b::Vector{T}, Cs::Vector{M2}, index_ineq_start::Int64
    ) where {
        T<:AbstractFloat,
        M<:Union{Matrix{T},SparseMatrixCSC{T,Int64}},
        M2<:Union{Matrix{T},SparseMatrixCSC{T,Int64}},
    }
        m::Int64 = size(As_vec[1], 1)
        ns::Vector{Int64} = [size(C, 1) for C in Cs]

        @assert all(ns .>= 1)
        @assert all(m == size(A, 1) for A in As_vec)
        @assert 1 <= index_ineq_start && index_ineq_start <= m + 1
        @assert all((m, ns[i] * ns[i]) == size(As_vec[i]) for i in eachindex(ns, As_vec))
        @assert m == length(b)
        @assert all((ns[i], ns[i]) == size(Cs[i]) for i in eachindex(ns, Cs))
        @assert all(issymmetric(C) for C in Cs)

        As::Vector{Vector{M}} = []
        sizehint!(As, length(ns))
        for i in eachindex(ns)
            n::Int64 = ns[i]
            if issparse(As_vec[i])
                I::Vector{Int64}, J::Vector{Int64}, V::Vector{T} = findnz(As_vec[i])
                p = sortperm(I)
                permute!(I, p)
                permute!(J, p)
                permute!(V, p)
                @assert issorted(I)

                A::Vector{M} = []
                sizehint!(A, m)
                index::Int64 = 1
                for j in 1:m
                    I_A::Vector{Int64} = []
                    J_A::Vector{Int64} = []
                    V_A::Vector{T} = []
                    while (index <= length(I) && I[index] == j)
                        x, y = indVec(n, J[index])
                        push!(I_A, x)
                        push!(J_A, y)
                        push!(V_A, V[index])
                        index += 1
                    end
                    push!(A, SparseArrays.sparse!(I_A, J_A, V_A, n, n))
                end
                push!(As, A)
            else # dense matrices
                push!(
                    As, [reshape(view(As_vec[i], j, :), n, n) for j in 1:size(As_vec[i], 1)]
                )
            end
        end

        @assert all(issymmetric(Ai) for A in As for Ai in A)
        return new{T,M,M2}(As, As_vec, b, Cs, m, ns, index_ineq_start)
    end

    function SdpData(
        A::M, b::Vector{T}, C::M2, index_ineq_start::Int64
    ) where {
        T<:AbstractFloat,
        M<:Union{Matrix{T},SparseMatrixCSC{T,Int64}},
        M2<:Union{Matrix{T},SparseMatrixCSC{T,Int64}},
    }
        return SdpData([A], b, [C], index_ineq_start)
    end

    function SdpData(
        sdp::SdpData{T,M,M2}, T_new::Type{<:AbstractFloat}
    ) where {
        T<:AbstractFloat,
        M<:Union{Matrix{T},SparseMatrixCSC{T,Int64}},
        M2<:Union{Matrix{T},SparseMatrixCSC{T,Int64}},
    }
        return SdpData(
            map.(T_new, sdp.As_vec),
            map(T_new, sdp.b),
            map.(T_new, sdp.Cs),
            sdp.index_ineq_start,
        )
    end
end

function scale_sdp(
    sdp::SdpData{T,M,M2}, use_scaling::Bool
) where {
    T<:AbstractFloat,
    M<:Union{Matrix{T},SparseMatrixCSC{T,Int64}},
    M2<:Union{Matrix{T},SparseMatrixCSC{T,Int64}},
}
    tstart::Float64 = time()

    #A s::Vector{Vector{M}} = deepcopy(sdp.As)
    As::Vector{Vector{M}} = map(x -> copy.(x), sdp.As)

    b::Vector{T} = deepcopy(sdp.b)
    Cs::Vector{M2} = deepcopy(sdp.Cs)

    # drop zeros in sparse matrices
    for j in 1:(sdp.m)
        for i in eachindex(As)
            issparse(As[i][j]) && dropzeros!(As[i][j])
        end
    end

    scale_constraints::Vector{T} = ones(T, sdp.m)

    if use_scaling
        # scale each constraint separately
        for i in eachindex(b)

            # number_of_cols = sum(count(x->nnz(x)>0, eachcol(A[i])) for A in As) 

            #scale_constraints[i] = maximum(norm(A[i]) for A in As)
            scale_constraints[i] = norm([norm(A[i]) for A in As]) #* sqrt(number_of_cols)
            b[i] /= scale_constraints[i]
            for A in As
                if issparse(A[i])
                    A[i].nzval ./= scale_constraints[i]
                else
                    A[i] ./= scale_constraints[i]
                end
            end
        end
    end

    scale_A::T = use_scaling ? maximum(norm(Ai) for A in As for Ai in A) : one(T) # TODO parallelize?
    #scale_A::T = use_scaling ? norm([norm(Ai) for A in As for Ai in A]) : one(T) # TODO parallelize?
    scale_b::T = use_scaling ? norm(b) : one(T)
    # scale_b::T = use_scaling ? scale_A : one(T)
    #scale_C::T = use_scaling ? maximum(norm(C) for C in Cs) : one(T)
    scale_C::T = use_scaling ? norm([norm(C) for C in Cs]) : one(T)
    if iszero(scale_C)
        scale_C = one(T)
    end

    if use_scaling
        for j in 1:(sdp.m)
            for i in eachindex(As)
                if issparse(As[i][j])
                    As[i][j].nzval ./= scale_A
                else
                    As[i][j] ./= scale_A
                end
            end
        end
        b ./= scale_b
        Cs ./= scale_C
    end

    @assert length(scale_constraints) == sdp.m
    @assert minimum(scale_constraints) > zero(T)
    @assert scale_A > zero(T)
    @assert scale_b > zero(T)
    @assert scale_C > zero(T)

    time_scaling::Float64 = time() - tstart

    if use_scaling
        @printf "\nCreating the scaled SDP took %.2f seconds\n" time_scaling
    end

    return SdpData(As, b, Cs, sdp.index_ineq_start),
    scale_constraints, scale_A, scale_b, scale_C,
    time_scaling
end

function print_coefficient_ranges(
    sdp::SdpData{T,M}
) where {T<:AbstractFloat,M<:Union{Matrix{T},SparseMatrixCSC{T,Int64}}}
    min_val::T, max_val::T = coefficient_range(sdp.As)
    @printf "A range: [%.0e, %.0e]\n" min_val max_val
    min_val, max_val = coefficient_range(sdp.b)
    @printf "b range: [%.0e, %.0e]\n" min_val max_val
    min_val, max_val = coefficient_range(sdp.Cs)
    @printf "C range: [%.0e, %.0e]\n" min_val max_val
end

function coefficient_range(As::Vector{Vector{Matrix{T}}}) where {T<:Real}
    min_val, max_val = typemax(T), zero(T)
    for A in As
        for Ai in A
            for x in Ai
                ax = abs(x)
                if ax > zero(T)
                    min_val = min(min_val, ax)
                    max_val = max(max_val, ax)
                end
            end
        end
    end
    return min_val, max_val
end

function coefficient_range(As::Vector{Vector{SparseMatrixCSC{T,Int64}}}) where {T<:Real}
    min_val, max_val = typemax(T), zero(T)
    for A in As
        for Ai in A
            for x in nonzeros(Ai)
                ax = abs(x)
                if ax > zero(T)
                    min_val = min(min_val, ax)
                    max_val = max(max_val, ax)
                end
            end
        end
    end
    return min_val, max_val
end

function coefficient_range(b::Vector{T}) where {T<:Real}
    min_val, max_val = typemax(T), zero(T)
    for x in b
        ax = abs(x)
        if ax > zero(T)
            min_val = min(min_val, ax)
            max_val = max(max_val, ax)
        end
    end
    return min_val, max_val
end

function coefficient_range(Cs::Vector{Matrix{T}}) where {T<:Real}
    min_val, max_val = typemax(T), zero(T)
    for C in Cs
        for x in C
            ax = abs(x)
            if ax > zero(T)
                min_val = min(min_val, ax)
                max_val = max(max_val, ax)
            end
        end
    end
    return min_val, max_val
end

function coefficient_range(Cs::Vector{SparseMatrixCSC{T,Int64}}) where {T<:Real}
    min_val, max_val = typemax(T), zero(T)
    for C in Cs
        for x in nonzeros(C)
            ax = abs(x)
            if ax > zero(T)
                min_val = min(min_val, ax)
                max_val = max(max_val, ax)
            end
        end
    end
    return min_val, max_val
end

